An information bound for multiplicities in rapidity windows of the dipole cascade behind the entanglement entropy picture

In Mueller's dipole cascade without transverse dimensions, with one counted particle for each dipole produced in a window, the multiplicities in three consecutive rapidity windows are Poisson counts of one Gamma-distributed source. We show that at fixed middle multiplicity the outer two share less information than the Gaussian value $-\tfrac12\ln(1-\rho^2)$ of their partial correlation, a value that second moments alone determine. For windows of one common width at a constant splitting rate this value never exceeds $\tfrac12\ln(4/3)$. The Gaussian value is not a bound on mutual information in general, and for a source of the same mean and variance with another law the information can exceed it. The law of the counts keeps its form under migration of particles across window edges and detection losses when both act on each particle independently of the others and of the source, and its factorial cumulants of second and third order test necessary conditions for it. In Monte Carlo simulations of the cascade with transverse dimensions at leading logarithmic accuracy and fixed coupling, the counts are not Poisson counts of one source, so the bound is a result of the model without them. In the model without transverse dimensions the law also fixes the normalized second factorial cumulant of one window at $1/k$, with $k$ the number of initial dipoles. The values of this cumulant formed from the mean and variance that H1 publishes for deep inelastic scattering lie far below the value one of a cascade from a single initial dipole with one counted particle for each dipole produced in a window. The quantity bounded is a classical conditional mutual information between counted multiplicities.

==> anc/README.txt <==
Ancillary files of "An information bound for multiplicities in rapidity windows of the dipole
cascade behind the entanglement entropy picture", by O. E. Adelaja, A. Prygarin and K. Shekh Yusuf.

These programs produce every computed number the manuscript prints and draw its two figures.
Numbers quoted from the cited measurements, and the configuration settings the text names, are
typed in the manuscript and are not produced here.

Requirements: python3 (3.14.4 was used) with numpy 2.3.5, scipy 1.16.3, mpmath 1.3.0, sympy 1.14.0
and numba 0.64.0, ROOT 6.36.04 with Ghostscript 10.06.0 and poppler-utils (pdffonts, pdfinfo)
for the figures, and GNU xargs (findutils 4.10.0 was used) for the queue scripts. Every random seed is
fixed inside the program that uses it. Run python under a memory cap, ( ulimit -v 1500000; python3 ... ).

LAYOUT. The folders keep the relative paths the programs use.
  SHORT8/make_numbers.py   writes numbers.tex, the one number file the manuscript reads
  XS6/                     the number files of an earlier and longer version of this work and the
                           programs that write them (see XS6/README_XS6.txt); make_numbers.py
                           copies the macros named Num... from them
  calc_SHORT/itemN/        one calculation per folder, each with a README giving its programs and
                           commands
  SHORT_figs/              the programs and data of Figs. 1 and 2, and make_fig_h1_data.py with
                           data/fig_h1.txt, the H1 table that make_numbers.py and item10 read
  scratch_check/           an event-by-event simulation of the cascade with hadronization, which
                           calc_SHORT/item2/check_laws.py and item2/verify/vcheck_laws.py compare
                           with; cd scratch_check && ( ulimit -v 1500000; python3 cascade_hadronize.py
                           40 1000000 ) > cascade_hadronize_full.log regenerates it (seven processes)
The number files that make_numbers.py copies from (XS6/numbers*.txt, SHORT_figs/data/numbers_fig1.txt)
hold LaTeX macro definitions under the extension .txt, since arXiv asks that no TeX file be placed
among the ancillary files.

QUEUE SCRIPTS. The two queues of the cutoff check, calc_SHORT/item13/uvcheck/run_production.sh and
run_analysis.sh, stop at a failure. After a failed job run_production.sh launches no further job, lets
the jobs already running finish, writes a FAILED line and exits 1, and run_analysis.sh stops before its
next stage. Both write their completion markers only when every job has exited 0, and both move the
status log of an earlier run aside when they start. Launch them one after the other,
./run_production.sh && ./run_analysis.sh. run_analysis.sh also reads item13 samples that are not
included, and item13/uvcheck/README.md (Samples read from outside uvcheck/) gives the commands that
regenerate them. In the status logs of the deposited run, logs/production_done.txt and
logs/analysis_times.txt, every job exits 0, except that the line of the first analysis stage
(uv_windows.py and test_copy.py) gives a time and no status.
The other queue scripts are the records of the original runs, and none of them stops at a failure.
The queues of item13/verify, item13/uvcheck/verify/prog and item13/uvcheck/verify/v2/prog end with
status 0 and write ALLDONE whatever the statuses of their jobs. They append to their done.txt markers
and overwrite most of their per-job logs. The seven item13/logs/*.sh write no marker and end with the
status of their last job. A rerun made with them should first move the included markers and logs
aside, launch the four queues of item13/uvcheck/verify/v2/prog in the order run_vwin.sh, run_vprod.sh,
run_vtriples.sh, run_vreps.sh, each after the previous one has finished (the v2/win files that
vtriple.py reads are left out and are written again by run_vwin.sh), and be judged from the logged
statuses. item13/verify/run_analysis.sh and item13/uvcheck/verify/v2/prog/run_*.sh log each job's exit
status (item13/verify/results/done.txt, item13/uvcheck/verify/v2/logs/*_done.txt), and every status
logged there is 0; the warm-up of v2/prog/run_vprod.sh logs none. item13/verify/run_all.sh logged each
status to item13/verify/runs/done.txt. There the job A19_p0 exited 1 at its save (a count of 42542
exceeds int16); it was rerun by hand with the same seed after vsim.py was changed to store int32 when
needed (item13/verify/README.md), the rerun and the other 28 jobs exited 0, and the queue wrote ALLDONE
all the same. The extra run A14r3rc001 was made by hand and has no status line. The seven scripts
item13/logs/*.sh log no exit status. They ran part of the item13 productions and analyses; the rest
(item13/README.md, Order of runs) and the reruns of analyze.py A19 and nm_bias_control.py A19 after
the int16 correction were started by hand, also without a status line. Completion of these jobs is
shown only by what each program prints last (the line "done N s" of analyze.py and
nm_bias_control.py, the chunk lines of run_cascade.py), and the line "finished" that queue_toy2.sh
appends is written whatever the status.
The queues item13/uvcheck/verify/prog/run_*.sh belong to an earlier, incomplete verification of the
cutoff check, kept with its programs, logs and results in item13/uvcheck/verify/prog, logs and
results. They log each job's exit status, all 0, and the warm-up of run_vprod.sh logs none. That
attempt stopped before it wrote a README, and two of its programs (vint16.py, vprodcmp.py) left no
output. The verification reported in item13/uvcheck/verify/README.md is the one in
item13/uvcheck/verify/v2, and the last section of that README describes the earlier attempt and the
signs its bias-control draws give.

NON-FINITE VALUES IN THE JSON FILES. Twenty-six .json files under calc_SHORT (item3, item5, item12 and
item13) contain the tokens NaN or Infinity, as Python's json module writes them. They mark entries that
are undefined and are not results: the standard error over a single block (the first row of cmi_blocks
and of the matched-sample blocks in item13), the entries of the configuration without a bias control
(A14uv in item13/summary.json), an information value that was not computed (item3/verify/v_breakers.json),
a quantity without a closed-form prediction or a z of 0/0 where an empty probability is zero in both the
sample and the prediction (item3/mc_cascade*.json), an upper quantile not defined for the added laws
(item5/analyze_map.json), and the open upper end of an interval for k (item12/h1_implied_k.json). The
programs here read them with Python's json module, and no number of the manuscript depends on them. A
strict parser such as JavaScript's JSON.parse rejects these files.

NAMES. Comments and READMEs name earlier versions of this work: XS6 (a longer version), SHORT1 and
SHORT2 (earlier drafts of this manuscript); their section numbers refer to those versions. "worker"
and "verifier" name a computation and its independent reproduction.

THE NUMBERS. From the saved output included here,
    cd SHORT8 && ( ulimit -v 1500000; python3 make_numbers.py ) > make_numbers_rerun.log && cp numbers.tex ../..
The program checks every value against the expected value of MACRO_INVENTORY.md and against a
second route where one exists (the verify/ folders, or a recomputation in the program), and checks
the counts and the words the manuscript prints without a macro. It removes any earlier numbers.tex
when it starts and writes none if a check fails, and it then exits with status 1, so the cp above is
not run. The failed checks are listed at the end of the log. make_numbers.log is the log of the run that
wrote the included numbers.tex, with the texts of the cited papers present (see below).
The calculations it reads:
    item1    factorial-cumulant hierarchy and the moment tests (imported by item2)
    item2    size of the factorial-cumulant tests and of the direct comparison (Sec. 4)
    item3    smearing and an occupancy-dependent efficiency (Sec. 4)
    item5    the sign of the information minus its Gaussian value for other source laws (Sec. 3)
item5/small_mean holds small_mean.py and counterexample.py, which Appendix A names for the limit of
small window means; make_numbers.py reads nothing from it.
    item6    the measurement of the number of initial dipoles, read by cross-checks only
    item7    H1 HEPData tables (Sec. 6) and quantities read by cross-checks
    item10   the one-window F in H1 data (Sec. 6)
    item12   F = 1/k against the sixteen H1 cells, background and motion of the window (Sec. 6)
    item12b  an occupancy-dependent efficiency at H1's published mean, and the probability of no
             charged hadron (Sec. 6)
    item13   the cascade with transverse dimensions (Sec. 5), with the cutoff check in uvcheck/
    item15   the quantum conditional mutual information of a purification of the window law (Sec. 7)

THE FIGURES. bash SHORT_figs/build.sh writes the data of Fig. 2 and draws Figs. 1 and 2 with ROOT;
the .eps each macro writes is distilled with every font embedded by Ghostscript. Fig. 1 is one
realization of the cascade from a fixed seed.

LEFT OUT, and regenerated by the included programs: the per-sample and per-event blocks of the Monte
Carlo simulations (the runs folders, including item2/runs_direct and item2/verify/vdirect_runs,
calc_SHORT/item6/study_*.npz, calc_SHORT/item6/verify/v_mc_*.npz and calc_SHORT/item6/verify/v_casc_*.npz;
the cascade samples of item13, its cutoff check and their verifications take about 11 GB together),
compiled caches, SHORT_figs/data/numbers_fig_h1.txt, which make_fig_h1_data.py writes and which make_numbers.py would
read through its pattern numbers_fig*.txt without taking either of its two macros, which the manuscript
does not use, and
five raw outputs above 1 MB from which no number of the manuscript is taken (the programs that write
and summarize them are included):
      item1/verify/mc_verify_null_10000.json  (43.9 MB)
      item1/verify/mc_verify_null_100000.json  (36.5 MB)
      item1/verify/mc_verify_null_1000000.json  (4.2 MB)
      item1/verify/mc_verify_power_100000.json  (7.9 MB)
      item5/mc_power_results.json  (6.1 MB)
Also left out, and not regenerated by the included programs: the logs and results of item13 written
before its int16 correction (item13/logs/before_int16fix), which the corrected programs no longer
reproduce (the log of its verifier from before the correction is included as
item13/verify/vcompare_before_int16fix.log); copies of cited papers (item13/refs, whose README row
names them); item7/attribution_counts.py and its log, a count of words in the texts of two cited
papers made for the attribution in the manuscript; and item13/uvcheck/WORKER_REPORT.md, the report of
the worker of the cutoff check, whose results item13/uvcheck/README.md gives.
Several summary programs need samples that are left out: item1/verify/mc_summary.py,
item1/verify/oracle_rates.py, item1/verify/bonferroni_power.py, item1/verify/compare_pvalues.py,
item2/aggregate.py, item2/direct_alt.py summary, item2/verify/vdirect.py summary,
item2/verify/vsummarize.py, item2/verify/vworker_raw.py, item5/summarize_power.py, item6/analyse.py,
item6/verify/v_analyse.py, item13/verify/vcutoff.py, vcutoff_rc001.py, vcutoff_dF.py, vcutoff_parts.py and
vrates.py. Without their samples, aggregate.py, direct_alt.py summary, analyse.py and vcutoff.py stop
with status 1 before they write any output file, and vcutoff_rc001.py, vcutoff_dF.py, vcutoff_parts.py
and vrates.py stop with an error before they write. The others are not guarded. A command that redirects to an included log (> X.log) empties
that log in the shell before the program starts. Run these programs only after their samples are
regenerated, and send their output to a new log, as the item READMEs of aggregate.py, direct_alt.py and
analyse.py do.
Without the number file of the cascade figure of the earlier version (numbers_fig_cascade), which is
not included, make_numbers.py reports its cross-check of NumCasDecided as skipped.

TEXTS OF CITED PAPERS. Seven programs read the text of a cited paper from references/txt beside anc/
(the path anc/../references/txt). The texts are not included. Four report the comparison as skipped
when the text is absent and finish: SHORT8/make_numbers.py (Tables 5 and 6 of the 2021 H1 paper, the
values Bzdak quotes, and the five means of Table 3 of the LHCb paper), SHORT_figs/make_fig_h1_data.py
(Tables 25 to 28 of the 2021 H1 paper), calc_SHORT/item10/h1_one_window_F.py (Table 4 of the 1996 H1 paper) and
calc_SHORT/item12/h1_implied_k.py (Tables 4 and 5 of the 1996 H1 paper; it keeps the included
h1_implied_k.json). Three stop at the first read without the 2021 H1 text:
calc_SHORT/item7/verify/v_h1_tables.py, calc_SHORT/item7/verify/v_hepdata_cmp.py and
calc_SHORT/item12/verify/v_pn.py. The logs included here were written with the texts present. Each text
is the output of pdftotext -layout (poppler 26.01.0 was used; the parsers match fixed strings, and plain
mode does not parse) for the PDF named below, and reproduces the included logs apart from dates,
timings and absolute paths:
    H1_EPJC81_212_VoR.txt  https://inspirehep.net/files/6a11d25b55ea15a9ef6ae9206781308a (version of
                           record of Eur. Phys. J. C 81 (2021) 212), SHA-256
                           a95e0619e6a1e486634894497ca11347e1c7b1327fc4d47fab801a0436ce272f
    hep-ex_9608011.txt     https://arxiv.org/pdf/hep-ex/9608011v1, SHA-256
                           e1aeac26971d5efebf5d350b852920f18e79d9b9231fd15a6b49c3d2e4882e37
    1108.0882.txt          https://arxiv.org/pdf/1108.0882v3, SHA-256
                           3391bf4bac5de630e6e3c6ea03c52254d8f3753ae00618ee288dfc5cb9574261
    1402.4430.txt          https://arxiv.org/pdf/1402.4430v2, SHA-256
                           82f41e31f374724d8f6357c95b8320add5fe6e805399810b16a083f10721fa33
                           (only the five means are searched for)
calc_SHORT/item12/verify/v_h1.py carries values typed from the H1 papers, and
calc_SHORT/item12/hkkt_local_F.py values typed from arXiv:2408.01259; neither reads a text. The 2021 H1 tables are also compared with the HEPData record,
which is included (calc_SHORT/item7/hepdata, calc_SHORT/item12/hepdata).


==> anc/SHORT8/MACRO_INVENTORY.md <==
# Macros the manuscript uses, their meaning and where each value comes from

Every macro is written by make_numbers.py into numbers.tex. Macros with the prefix Num are copied by
name from the number files of the longer version (XS6/numbers*.txt, which the deposited XS6 programs
write) and of Fig. 1 (SHORT_figs/data/numbers_fig1.txt), with a check that the name exists and its
value is unchanged. Macros with the prefixes Ns and Nt are computed or read from the calc_SHORT
results named below, each with a check against a second route. The expected values are those the
text was written against; the program must derive them, never type them. The expected column of every row holds the expected printed value, and the
derived value must lie within one unit of its last printed place (words and counts exactly).

## Reused from XS6 (copy by name)
NumBoundShort NumCmiGamma NumCmiUnif NumCmiShortEight NumCmiShortFour NumCmiShortZero NumCompExcessTwo NumCompShortCutsOne NumFigRate NumFigTwoCritMid NumFigTwoCrossMid NumHOneCells NumIgUnif NumIgYeight NumIgYfour NumIgYzero NumLHCbRatioOne NumLHCbRatioThree NumLHCbRatioTwo NumMIuncondEight NumMIuncondFour NumMIuncondZero NumNormTol NumRatioShortHi NumRatioShortLo

## Reused from the figure data program of Fig. 1 (SHORT_figs/data/numbers_fig1.txt)
NumFigCountOne NumFigCountTwo NumFigCountThree

## New (Ns)
| macro | meaning in the text | expected | source |
|---|---|---|---|
| NsUnifCutsDiff | I_G - I for the uniform source on [0,2] at the Sec. 8 cuts (unit windows from y0 = 4, Delta = 0.4) with k = 3, printed as a positive distance "below" | 0.0008 (0.0008111) | calc_SHORT/item5 (sign map, uniform row at cuts k=3), verified by item5/verify |
| NsOccLo, NsOccHi | occupancy reduction (percent) above which I exceeds the observed I_G at the unit windows from y0 = 4: k = 3 and k = 1 | 5.3, 7.1 (5.285, 7.086) | calc_SHORT/item3 dep_crossing.log |
| NsSizeNullLo, NsSizeNullHi | pooled null rejection rates (percent) of order2, order3, gamma and Bonferroni over the null cells (samples of Eq. (nm)) only | 4.7, 4.9 (4.699..4.872) | calc_SHORT/item2 power_results.json |
| NsStarSigma | (0.58 - 1/6)/0.06 | 6.9 | computed from Bzdak's quoted values (allowlisted quoted data) |
| NsStarSigmaZdc | (0.5 - 1/6)/0.06 | 5.6 | same |
| NsDeepLimit | the information left as the unit windows move deep, -(1/2) ln[1 - r/(1+r)^2], r = e^0.4, four places | 0.1374 (0.137390) | closed form, checked against XS6 NumDeepLimit |
| NsSizeSe | largest binomial standard error (percent) of the pooled rates of the null cells, rounded up ('at most') | 0.18 (0.169..0.172) | calc_SHORT/item2 power_results.json |
| NsTwoPointExcess | I - I_G of the two-point source W in {2/3, 2}, probabilities {3/4, 1/4} (first three cumulants of the Gamma of shape 3), three windows of equal mean 2 (Sec. 4) | 0.0053 (0.0052749) | calc_SHORT/item2 exact_info.json, checked by the chain rule in make_numbers.py |

## New (Nt)
Paths are relative to calc_SHORT. The expected column is the printed value the text was written
against; the cross-check named in the source column is made by make_numbers.py with the tolerance
stated.
| macro | meaning in the text | expected | source |
|---|---|---|---|
| NtAbove | number of triples above the covariance form of the Gaussian value, integer | 14 | item13/summary.json sign_pc '>', counted; against uv_compare.log Part 2 and the verifier's cross-tabulation (added 23 September 2026) |
| NtNoCapTriples | number of triples without the size cap (A14, A19), integer | 42 | item13/summary.json, counted (added 23 September 2026) |
| NtAboveRatio | largest central ratio I_corr / I_G(pc) among the triples above the covariance form, 1 dec | 4.0 (4.037, verifier 4.008) | item13/summary.json; against verify/results to 0.1 (added 23 September 2026) |
| NtQcmiZero | quantum conditional mutual information S12+S23-S123-S2 of the purification with Schmidt vectors of definite total count, unit windows from y0 = 0, k = 1, Delta = 0.4, 4 dec | 0.1558 (0.15584) | item15/quantum_cmi.json closed form; against its direct diagonalization to 1e-9 and the closed form recomputed here (added 23 September 2026) |
| NtTriples | number of window triples of the transverse cascade (A14, A14cap, A19, A19cap; three counts; every depth), integer | 84 | item13/summary.json, counted per triple; against uv_compare.log Part 2 and the verifier's triples (verify/results), exactly |
| NtExcessSigma | word: smallest significance in sd of the within-window contrast over the 84 triples, the smaller of the worker's (after the int16 correction) and the verifier's, rounded down | eleven (11.71, verifier 12.35) | item13/summary.json within.z and verify/results |
| NtFMin, NtFMax | F in 0<eta*<4 over the 16 H1 2021 cells, as printed, 3 dec (so that 1/F of the printed values matches NtKLo, NtKHi) | 0.044, 0.266 (0.04444, 0.26606) | item12/h1_implied_k.json 2021 as printed; item10/h1_one_window_F.json and verify/v_h1.json to 1e-9 |
| NtZLo, NtZHi | (1 - F)/sd, rounding as printed, 1 dec | 11.5, 43.7 | recomputed from F and sF of the cells; against z_F1_range and verify/v_h1.json to 1e-6 |
| NtBgLo, NtBgHi | Poisson background share (percent) needed at k = 1, 1 - sqrt(F), integer percent | 48, 79 | recomputed from F; against item12/requirements_per_cell.json and verify/v_h1.json to 1e-9 |
| NtEffLo, NtEffHi | efficiency loss (percent) at the mean occupancy needed at k = 1, exponential form, H1's published mean in abs eta_lab < 1.6 held as the kept mean, over the cells where H1's F is reachable, integer percent | 33, 57 (32.98, 57.20) | item12b/occupancy_observed_mean.json u; the kept mean and F at the stored (Lam, b) by direct summation here to 1e-8; the loss is the smallest of the solutions of F = F_H1 over the whole family (item12b/occupancy_branches.json), so the text says "or more" |
| NtOccUnreach | word: cells where H1's F lies below that minimum at its central value | seven | item12b, counted |
| NtPzeroLo, NtPzeroHi | H1's P(0) in abs eta_lab < 1.6, percent, smallest and largest cell, 1 dec | 0.2, 7.5 (0.23, 7.5) | H1 2021 HEPData Table 9-12, read here and against item12b/selection_pzero.json |
| NtDrawsFurther | further draws of the bias control per uvcheck triple at 0.001 r0 (18 of the earlier verification attempt, 9 of v2) | 27 | calc_SHORT/item13/uvcheck/verify/results and verify/v2/results, counted |
| NtDrawsUndec | of those draws, the number in which the triple above in the analysis draw (U14 r_c = 0.01, y0 = 1) is undecided | 5 | the same files, signs recomputed for the earlier attempt |
| NtDrawsAbove | of those draws, the number in which the triple undecided in the analysis draw (U14 r_c = 0.01, y0 = 0) lies above the covariance form | 15 | the same files |

## Guarded words (printed without a macro, checked by make_numbers.py)
- "rejects every sample of 10^4 events drawn from clusters of two hadrons" (unit windows from y0 = 4):
  the Bonferroni rate of the two-hadron clusters at 1e4 is one (item2/power_results.json).
- "rejects every sample of 10^5 events drawn from lognormal sources": every uniform and lognormal
  cell at 1e5 and above has Bonferroni rate one.
- "holds its nominal size only from 10^6 events at k = 1 and from 10^7 at k = 3": the size of the
  direct comparison (item2/paper_rates.json, direct_alt.json).
- Transverse cascade (item13): "In every triple" the within-window excess is positive and at least
  NtExcessSigma standard deviations; "With the cap no triple is found above either form"; "none lies
  above the slope form"; at 0.001 r0 "the same NtAbove triples lie above the covariance form and
  none lies above the slope form" (uvcheck/uv_summary.json); every sample of 1e5 events is rejected
  in every triple.
- H1 and F = 1/k: F lies below one in each of the sixteen cells, and the motion of the window within
  a cell raises F.
- Sec. 7: the quantum value NtQcmiZero lies above (1/2) ln(4/3).
- Sec. 3: at y0 = 0, 4 and 8 the information left (NumCmiShortZero, NumCmiShortFour, NumCmiShortEight) is smaller
  than the mutual information of the outer two counts (NumMIuncondZero, NumMIuncondFour, NumMIuncondEight).
- Sec. 6: "the loss at the mean occupancy would have to be NtEffLo to NtEffHi percent or more": in each of the
  cells where H1's F is reachable the whole family of (Lam, b) with H1's mean held has two solutions of
  F = F_H1, and the loss of item12b is the smaller (item12b/occupancy_branches.json).

## Expected values of the reused macros (checked by make_numbers.py)
The value copied by name from the XS6 and figure number files must equal the printed value below
exactly. Several are recomputed in make_numbers.py by a second route as well: NumBoundShort, the
three NumIgY values and NumIgUnif from their closed forms, the three LHCb ratios from the truncated
means of Table 3 of arXiv:1402.4430, and the two NumRatioShort values from the printed information
and Gaussian values.
| macro | expected printed value |
|---|---|
| NumBoundShort | `0.1438` |
| NumCmiGamma | `0.04031` |
| NumCmiShortEight | `0.1250` |
| NumCmiShortFour | `0.0944` |
| NumCmiShortZero | `0.0379` |
| NumCmiUnif | `0.05455` |
| NumCompExcessTwo | `5.8` |
| NumCompShortCutsOne | `5.5` |
| NumFigCountOne | `2` |
| NumFigCountThree | `7` |
| NumFigCountTwo | `5` |
| NumFigRate | `0.33` |
| NumFigTwoCritMid | `1.036` |
| NumFigTwoCrossMid | `1.305` |
| NumHOneCells | `sixteen` |
| NumIgUnif | `0.04258` |
| NumIgYeight | `0.1290` |
| NumIgYfour | `0.1028` |
| NumIgYzero | `0.0447` |
| NumLHCbRatioOne | `0.824` |
| NumLHCbRatioThree | `0.992` |
| NumLHCbRatioTwo | `0.886` |
| NumMIuncondEight | `1.0009` |
| NumMIuncondFour | `0.3935` |
| NumMIuncondZero | `0.0770` |
| NumNormTol | `2\times10^{-11}` |
| NumRatioShortHi | `0.97` |
| NumRatioShortLo | `0.85` |


==> anc/SHORT8/make_numbers.log <==
NsUnifCutsDiff     0.0008   value 0.0008111129449893117 printed '0.0008', expected 0.0008 within 0.0001   [calc_SHORT/item5/map_sign.json, cuts k=3 uniform[0,2], -(I - I_G)]
NsIgSmearMax       0.1049   not used by the draft, skipped   [calc_SHORT/item3/smear_table.json, y0 = 4, sigma = 1, I_G]
    C_0 per window [4,5], [5,6], [6,7]: 0.7886, 0.7248, 0.6645
NsCzeroLo            0.66   not used by the draft, skipped   [calc_SHORT/item7/hkkt_c0_check.json, C0_S, smallest of the three Sec. 8 windows]
NsCzeroHi            0.79   not used by the draft, skipped   [calc_SHORT/item7/hkkt_c0_check.json, C0_S, largest of the three Sec. 8 windows]
NsOccK              1.045   not used by the draft, skipped   [calc_SHORT/item3/breakers.json, dep, Sec8 k=1 R=windows[4,7], a<N_R> = 0.01, k_eff]
    crossing in percent: Sec8 k=1 7.086, Sec8 k=3 5.285, Table1 k=3 4.690
NsOccLo               5.3   value 5.285 printed '5.3', expected 5.3 within 0.1   [calc_SHORT/item3/dep_crossing.log, 100 a<N_R>, unit windows from y0 = 4, k = 3]
NsOccHi               7.1   value 7.086 printed '7.1', expected 7.1 within 0.1   [calc_SHORT/item3/dep_crossing.log, 100 a<N_R>, unit windows from y0 = 4, k = 1]
    pooled null rates, percent: order2|src 5.003, order3|src 4.850, gamma|nm 4.837, bonf 4.772
    null only (16 cells): order2|src 4.87, order3|src 4.85, gamma|nm 4.71, bonf 4.70
    smear1 only (15 cells): order2|src 5.14, order3|src 4.85, gamma|nm 4.97, bonf 4.85
NsSizeNullLo          4.7   value 4.6994884910485935 printed '4.7', expected 4.7 within 0.1   [calc_SHORT/item2/power_results.json, pooled rate over the null cells, smallest of order2, order3, gamma, bonf]
NsSizeNullHi          4.9   value 4.872122762148337 printed '4.9', expected 4.9 within 0.1   [calc_SHORT/item2/power_results.json, pooled rate over the null cells, largest of order2, order3, gamma, bonf]
NsSizeSmearLo         4.8   not used by the draft, skipped   [calc_SHORT/item2/power_results.json, pooled rate over the smear1 cells, smallest of order2, order3, gamma, bonf]
NsSizeSmearHi         5.1   not used by the draft, skipped   [calc_SHORT/item2/power_results.json, pooled rate over the smear1 cells, largest of order2, order3, gamma, bonf]
    bg0.02 at 1e6, Bonferroni, percent: cuts k=1 99.3750, cuts k=1.84 99.6875, cuts k=3 99.0625
note NsBgTwo: cuts k=40: 39.7 percent (not in the range)
note NsBgTwo: table1: 77.8 percent (not in the range)
NsBgTwoLo            99.1   not used by the draft, skipped   [calc_SHORT/item2/power_results.json, bg0.02, 1e6, bonf, smallest at the cuts with k <= 3]
NsBgTwoHi            99.7   not used by the draft, skipped   [calc_SHORT/item2/power_results.json, bg0.02, 1e6, bonf, largest at the cuts with k <= 3]
NsRegSdOne           4.47   not used by the draft, skipped   [calc_SHORT/item6/asymptotics.json, nm|1, sqrt(reg_nvar)]
NsRegSdForty          128   not used by the draft, skipped   [calc_SHORT/item6/asymptotics.json, nm|40, sqrt(reg_nvar)]
NsFitSdOne           1.52   not used by the draft, skipped   [calc_SHORT/item6/asymptotics.json, nm|1, sqrt(mle_nvar)]
NsFitSdForty         61.3   not used by the draft, skipped   [calc_SHORT/item6/asymptotics.json, nm|40, sqrt(mle_nvar)]
    n5, large-sample, regression: 269.4, 282.0, 301.1   fit: 61.8, 64.7, 69.0
    n5 from replicas (worker, analyse.log, reg k=1,1.84,3 then fit): 276.2, 290.3, 310.3, 69.3, 72.1, 76.3
    n5 from replicas (verifier, v_analyse.log): reg k=1 270.2, ml k=1 68.6, reg k=1.84 282.2, ml k=1.84 71.4, reg k=3 305.6, ml k=3 75.7
NsNfiveRegLo          280   not used by the draft, skipped   [calc_SHORT/item6/analyse.log, n5 from the replicas, regression, k = 1]
NsNfiveRegHi          310   not used by the draft, skipped   [calc_SHORT/item6/analyse.log, n5 from the replicas, regression, k = 3]
NsNfiveFitLo           69   not used by the draft, skipped   [calc_SHORT/item6/analyse.log, n5 from the replicas, fit, k = 1]
NsNfiveFitHi           76   not used by the draft, skipped   [calc_SHORT/item6/analyse.log, n5 from the replicas, fit, k = 3]
    fitted k / true k under compound counting: k=1 0.8366, k=1.84 0.8758, k=3 0.8963, k=5 0.9076, k=15 0.9164, k=40 0.9187
NsCompFitLo          0.84   not used by the draft, skipped   [calc_SHORT/item6/asymptotics.json, compound|1, mle_limit / k]
NsCompFitHi          0.92   not used by the draft, skipped   [calc_SHORT/item6/asymptotics.json, compound|40, mle_limit / k]
NsDeepLimit        0.1374   value 0.13738999553570552 printed '0.1374', expected 0.1374 within 0.0001   [closed form at Delta = 0.4, tau = 1, checked against XS6/numbers*.txt NumDeepLimit]
NsSrcFourMin         99.5   not used by the draft, skipped   [calc_SHORT/item2/power_results.json, bonf, uniform and lognormal at 1e4, smallest (cuts k=40 lognormal)]
NsSizeSe             0.18   value 0.1721450898795957 printed '0.18', expected 0.18 within 0.01   [calc_SHORT/item2/power_results.json, sqrt(p(1-p)/R) of the pooled null rates, largest, rounded up]
    information left below the full mutual information at y0 = 0, 4, 8: 0.0379 < 0.0770, 0.0944 < 0.3935, 0.1250 < 1.0009
NsTwoPointExcess   0.0053   value 0.0052748515048269065 printed '0.0053', expected 0.0053 within 0.0001   [calc_SHORT/item2/exact_info.json, table1 twopoint, I - I_G, checked by the chain rule here]
    kinematic share of the required variance, cells with an excess, largest: 0.0722
NsFrameFrac       a tenth   not used by the draft, skipped   [calc_SHORT/item7/h1_frame_toy.json, max s2_kin/s2_required over the cells with diff_pub > 0, shapes F and G, 0.072 < 0.1]
NsHOneVarMaxSigma      two   not used by the draft, skipped   [calc_SHORT/item7/h1_variance_compare.json, largest z_uncorr 2.0047]
    H1 cells beyond two standard deviations of g: 9 of 16
NsFNarrowLo          0.30   not used by the draft, skipped   [calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<2, smallest over W]
NsFNarrowHi          0.33   not used by the draft, skipped   [calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<2, largest over W]
NsFWideLo            0.06   not used by the draft, skipped   [calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<5, smallest over W]
NsFWideHi            0.08   not used by the draft, skipped   [calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<5, largest over W]
NsFNestZ              5.0   not used by the draft, skipped   [calc_SHORT/item10, smallest z of F(1<eta*<2) - F(1<eta*<5) over the W intervals, 5.051 rounded down]
    H1 2021 F rise z, as printed: 2.30, 2.32, 3.43, 2.12  two significant figures: 3.88, 3.98, 3.43, 2.12
NsFLowWLo            0.04   not used by the draft, skipped   [calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 72 GeV, smallest over Q2]
NsFLowWHi            0.09   not used by the draft, skipped   [calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 72 GeV, largest over Q2]
NsFHighWLo           0.20   not used by the draft, skipped   [calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 205 GeV, smallest over Q2]
NsFHighWHi           0.27   not used by the draft, skipped   [calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 205 GeV, largest over Q2]
NsZeroShareLo          20   not used by the draft, skipped   [calc_SHORT/item10, share of the printed P(0) to remove to reach B3 = 2 - 1/B2, smallest cell]
NsZeroShareHi          74   not used by the draft, skipped   [calc_SHORT/item10, share of the printed P(0) to remove to reach B3 = 2 - 1/B2, largest cell]
    direct comparison bias: compound 0.01943, null 0.00270, ratio 7.19
NsDirBiasRatio          7   not used by the draft, skipped   [calc_SHORT/item2/direct_alt.json, cuts k=1, 1e6: (mean_delta - exact_gap), compound over null]
NsCzeroHOneLo        0.58   not used by the draft, skipped   [calc_SHORT/item7/hkkt_c0_check.json, C0_S, smallest of the twelve H1-like cases]
NsCzeroHOneHi        0.96   not used by the draft, skipped   [calc_SHORT/item7/hkkt_c0_check.json, C0_S, largest of the twelve H1-like cases]
NsLamOne            2.436   not used by the draft, skipped   [e^{0.4 y_j} - e^{0.4 y_{j-1}}, unit windows from y0 = 4, per unit k]
NsLamTwo            3.634   not used by the draft, skipped   [e^{0.4 y_j} - e^{0.4 y_{j-1}}, unit windows from y0 = 4, per unit k]
NsLamThree          5.421   not used by the draft, skipped   [e^{0.4 y_j} - e^{0.4 y_{j-1}}, unit windows from y0 = 4, per unit k]
    H1: Var(0<eta*<4) larger in 10, equal in 2, smaller in 4 of 16 cells as printed; larger at [((5, 10), 101), ((5, 10), 147), ((10, 20), 101), ((10, 20), 147), ((20, 40), 101), ((20, 40), 147), ((20, 40), 205), ((40, 100), 101), ((40, 100), 147), ((40, 100), 205)]
NsHOneVarCells        ten   not used by the draft, skipped   [H1 EPJC 81 (2021) 212 VoR, Tables 5 and 6, count of Var(0<eta*<4) > Var(|eta_lab|<1.6) as printed]
NsStarSigma           6.9   value 6.888888888888889 printed '6.9', expected 6.9 within 0.1   [(0.58 - 1/6)/0.06, Bzdak 1108.0882 after Eq. (10) and footnote 3]
NsStarSigmaZdc        5.6   value 5.555555555555555 printed '5.6', expected 5.6 within 0.1   [(0.5 - 1/6)/0.06, Bzdak 1108.0882 "very close to 1/2" and footnote 3]

--- Nt macros (items 10 to 15) ---
NtTriples              84   value 84 printed '84', expected 84 within 0   [calc_SHORT/item13/summary.json, triples of A14, A14cap, A19, A19cap counted]
    smallest within-window z: worker 11.708 at ('A14cap', 0.3, 0), verifier 12.353
NtExcessSigma      eleven   printed 'eleven'   [calc_SHORT/item13/summary.json within.z and verify/results, smallest of both 11.71 rounded down]
    one-window F, A14 r_c=0.1: [0,1] 0.5220 (verifier 0.5201), [9,10] 2.5366 (verifier 2.5726)
NtFOneLo             0.52   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14 r_c = 0.1, F of [0,1]]
NtFOneHi             2.54   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14 r_c = 0.1, F of [9,10]]
NtFCapLo             0.44   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14cap and A19cap, all splittings, smallest one-window F]
NtFCapHi             0.46   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14cap and A19cap, all splittings, largest one-window F]
    lambda2 x within, A14cap all: 0.0982..0.1132 (verifier 0.0982..0.1123)
NtCapScaleLo        0.098   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14cap all splittings, smallest lambda2 x within excess]
NtCapScaleHi        0.113   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14cap all splittings, largest lambda2 x within excess]
NtLamTwoLo            3.0   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14cap all splittings, smallest lambda2]
NtLamTwoHi             46   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14cap all splittings, largest lambda2]
    NtGamCapLo: 1.0618 at ('A14cap', '2', 7), verifier 1.0653 at ('A14cap', '2', 7)
    NtGamCapHi: 1.6820 at ('A14cap', '2', 0), verifier 1.6686 at ('A14cap', '2', 0)
    NtGamNoCapLo: 1.4058 at ('A14', '0', 0), verifier 1.4182 at ('A14', '0', 0)
NtGamCapLo           1.06   not used by the draft, skipped   [calc_SHORT/item13/summary.json gamma_ratio, 42 capped triples, smallest]
NtGamCapHi           1.68   not used by the draft, skipped   [calc_SHORT/item13/summary.json gamma_ratio, 42 capped triples, largest]
NtGamNoCapLo         1.40   not used by the draft, skipped   [calc_SHORT/item13/summary.json gamma_ratio, 42 triples without the cap, smallest, rounded down]
note NtGamCtrlHi: for the record: largest ratio TOY 1.00220, TOY2 1.00191, verifier's TOY 1.00249 (y0 up to 7)
NtGamCtrlHi         1.003   not used by the draft, skipped   [calc_SHORT/item13/summary.json TOY gamma_ratio, largest over the six depths, rounded up]
    signs against I_G(pc): {'undecided': 21, '>': 14, '<': 49}; against I_G(slope): {'<': 79, 'undecided': 5}
NtBelow                49   not used by the draft, skipped   [calc_SHORT/item13/summary.json sign_pc '<', counted over the triples]
NtAbove                14   value 14 printed '14', expected 14 within 0   [calc_SHORT/item13/summary.json sign_pc '>', counted over the triples]
NtUndecided            21   not used by the draft, skipped   [calc_SHORT/item13/summary.json sign_pc 'undecided', counted over the triples]
NtSlopeBelow           79   not used by the draft, skipped   [calc_SHORT/item13/summary.json sign_slope '<', counted over the triples]
NtSlopeUndecided        5   not used by the draft, skipped   [calc_SHORT/item13/summary.json sign_slope 'undecided', counted]
NtNoCapTriples         42   value 42 printed '42', expected 42 within 0   [calc_SHORT/item13/summary.json, triples of A14 and A19 (no cap), counted]
NtAboveRatio          4.0   value 4.036564249026819 printed '4.0', expected 4.0 within 0.1   [calc_SHORT/item13/summary.json, largest I_corr / IG_pc among the triples above ('A19', '0', 3)]
    cutoff check: covariance-form transitions {'undecided -> undecided': 9, '> -> >': 14, '< -> <': 18, 'undecided -> <': 1}; no triple above the slope form at either cutoff
    further draws: ('U14', 1, 1) undecided in 5, ('U14', 1, 0) above in 15, of {27}
NtDrawsFurther         27   value 27 printed '27', expected 27 within 0   [uvcheck/verify (18 draws) and verify/v2 (9 draws) per triple, counted]
NtDrawsUndec            5   value 5 printed '5', expected 5 within 0   [uvcheck/verify and v2, draws of ('U14', 1, 1) (above in the analysis) that are undecided]
NtDrawsAbove           15   value 15 printed '15', expected 15 within 0   [uvcheck/verify and v2, draws of ('U14', 1, 0) (undecided in the analysis) that lie above]
    verifier against worker, IG_pc, rule w: {('>', 'undecided'): 3, ('>', '>'): 14, ('undecided', 'undecided'): 16, ('<', '<'): 49, ('<', 'undecided'): 2}; reversed 0, newly decided 5
    verifier against worker, IG_pc, rule c: {('>', 'undecided'): 2, ('>', '>'): 14, ('undecided', 'undecided'): 19, ('<', '<'): 49}; reversed 0, newly decided 2
    verifier against worker, IG_slope, rule w: {('<', '<'): 79, ('undecided', 'undecided'): 4, ('<', 'undecided'): 1}; reversed 0, newly decided 1
    verifier against worker, IG_slope, rule c: {('<', '<'): 79, ('undecided', 'undecided'): 4, ('<', 'undecided'): 1}; reversed 0, newly decided 1
NtCapResolved          28   not used by the draft, skipped   [calc_SHORT/item13/summary.json, A14cap and A19cap r_c = 0.1, 0.3, counted, all below]
    triples above I_G(pc): largest difference 0.05449 at ('A19', 0.1, 5), largest difference/unc 9.53 at ('A19', 0.0, 0); the triple named: difference 0.00779, difference/unc 9.53
NtExI              0.0308   not used by the draft, skipped   [calc_SHORT/item13/summary.json A19 all y0=0, I_corr]
NtExIG             0.0230   not used by the draft, skipped   [calc_SHORT/item13/summary.json A19 all y0=0, IG_pc]
NtExIGSlope        0.0757   not used by the draft, skipped   [calc_SHORT/item13/summary.json A19 all y0=0, IG_slope]
NtRhoMax             0.43   not used by the draft, skipped   [calc_SHORT/item13/summary.json rho_pc, largest (('A14cap', '0', 7)), rounded up]
note NtBelowOneZero: for the record: the verifier's simulation gives 80 of 84
NtBelowOneZero         79   not used by the draft, skipped   [calc_SHORT/item13/summary.json, I_corr + 2 unc < nm_k1_I, counted]
    I_corr / I(1+0, k = 1): 0.3322 .. 0.7914; verifier 0.3300 .. 0.7887
NtOneZeroRatioLo     0.33   not used by the draft, skipped   [calc_SHORT/item13/summary.json, I_corr / nm_k1_I, smallest over the 84 triples]
NtOneZeroRatioHi     0.79   not used by the draft, skipped   [calc_SHORT/item13/summary.json, I_corr / nm_k1_I, largest over the 84 triples]
NtFMin              0.044   value 0.04444444444444443 printed '0.044', expected 0.044 within 0.001   [calc_SHORT/item12/h1_implied_k.json 2021 as printed, smallest F of 16 cells]
NtFMax              0.266   value 0.2660575114216609 printed '0.266', expected 0.266 within 0.001   [calc_SHORT/item12/h1_implied_k.json 2021 as printed, largest F of 16 cells]
NtKLo                 3.8   not used by the draft, skipped   [calc_SHORT/item12, 1/F, smallest over the 16 cells]
NtKHi                22.5   not used by the draft, skipped   [calc_SHORT/item12, 1/F, largest over the 16 cells]
NtZLo                11.5   value 11.54164763460944 printed '11.5', expected 11.5 within 0.1   [calc_SHORT/item12, (1 - F)/sF as printed, smallest]
NtZHi                43.7   value 43.66017271071819 printed '43.7', expected 43.7 within 0.1   [calc_SHORT/item12, (1 - F)/sF as printed, largest]
NtZWord            eleven   not used by the draft, skipped   [calc_SHORT/item12, smallest (1 - F)/sF 11.54 rounded down]
NtChiCommon          57.1   not used by the draft, skipped   [calc_SHORT/item12, chi2 of one weighted F over the 16 cells, as printed]
NtBgLo                 48   value 48.41923697523845 printed '48', expected 48 within 1   [calc_SHORT/item12, 100 (1 - sqrt F), smallest cell]
NtBgHi                 79   value 78.91814893221081 printed '79', expected 79 within 1   [calc_SHORT/item12, 100 (1 - sqrt F), largest cell]
NtMLo                 2.8   not used by the draft, skipped   [calc_SHORT/item12, 1/F - 1, smallest cell]
NtMHi                21.5   not used by the draft, skipped   [calc_SHORT/item12, 1/F - 1, largest cell]
    occupancy, H1 mean held: reachable in 9 cells, loss 0.3298..0.5720; F_min 0.0936..0.1479; unreachable 7, by 0.11..2.13 sd
NtEffLo                33   value 32.98446064426383 printed '33', expected 33 within 1   [calc_SHORT/item12b/occupancy_observed_mean.json u, smallest reachable cell]
NtEffHi                57   value 57.20202935353669 printed '57', expected 57 within 1   [calc_SHORT/item12b/occupancy_observed_mean.json u, largest reachable cell]
    occupancy family: the loss of item12b is the smallest of the solutions in all 9 reachable cells; the second solution needs 68 to 87 percent
NtOccFminLo          0.09   not used by the draft, skipped   [calc_SHORT/item12b, F_min, smallest cell, rounded down (F cannot go below it)]
NtOccFminHi          0.14   not used by the draft, skipped   [calc_SHORT/item12b, F_min, largest cell, rounded down (F cannot go below it)]
NtOccUnreach        seven   printed 'seven'   [calc_SHORT/item12b, cells with H1 F below F_min, counted]
NtOccZHi              2.2   not used by the draft, skipped   [calc_SHORT/item12b, (F_min - F)/sF, largest over the unreachable cells, rounded up]
NtPzeroLo             0.2   value 0.22999999999999998 printed '0.2', expected 0.2 within 0.1   [H1 2021 Table 9-12 P(0), percent, smallest cell]
NtPzeroHi             7.5   value 7.5 printed '7.5', expected 7.5 within 0.1   [H1 2021 Table 9-12 P(0), percent, largest cell]
NtPzeroZ              2.7   not used by the draft, skipped   [calc_SHORT/item12b/selection_pzero.json, P(0)/sd (stat and sys in quadrature), smallest, rounded down]
NtMotionLo          1.004   not used by the draft, skipped   [calc_SHORT/item12/f_effects.json E, F(k=1), smallest over cells and edge shapes]
NtMotionHi          1.043   not used by the draft, skipped   [calc_SHORT/item12/f_effects.json E, F(k=1), largest over cells and edge shapes]
NtQcmiZero         0.1558   value 0.15584043276675208 printed '0.1558', expected 0.1558 within 0.0001   [calc_SHORT/item15/quantum_cmi.json, y0 = 0, closed form, checked against the direct route]

skipped (derived and checked, not used by the manuscript): 75

58 macros derived or copied, 0 failed checks, 4 notes
wrote SHORT8/numbers.tex (58 macros)


==> anc/SHORT8/make_numbers.py <==
#!/usr/bin/env python3
"""Write numbers.tex, every number the manuscript (paper.tex) prints.

Only the macros paper.tex uses are written; a macro the text does not use is derived, checked and then
skipped (listed at the end of the log). Every macro the draft uses must
have a row in MACRO_INVENTORY.md and a value.


    ( ulimit -v 1500000; python3 make_numbers.py ) > make_numbers.log
    ( ulimit -v 1500000; python3 make_numbers.py --diagnostic OUT.tex )

The macro list is MACRO_INVENTORY.md with used_macros.txt beside it (the Num, Ns and Nt macros
paper.tex uses, generated once from paper.tex; the program compares the two). Four kinds of macro:

  Num*  copied by name from ../XS6/numbers*.txt and ../SHORT_figs/data/numbers_fig*.txt, the files
        the deposited programs write. The name must occur exactly once over those files, and the
        value is copied verbatim.
  Ns*   the macros of sections (b) to (d), derived from the calc_SHORT results named at each.
  Nt*   the macros of section (f), derived from the per-item data of calc_SHORT items 10 to 15
        (MACRO_INVENTORY.md names the source of each), printed at the stated precision, and compared with a second
        route (the item's verifier, the item's own summary line or a recomputation here) with the
        tolerance stated at each call. Word macros take the word from WORDS and carry a guard that
        fails if the number behind the word leaves the range the word describes; counts are
        recounted from the per-item data and must equal the expected value exactly.

Every Ns and Nt value is checked against the expected value of the inventory: it must lie within
one unit of the last printed place (words and counts exactly). A failed check stops the program
without writing numbers.tex, and an existing numbers.tex is removed when the program starts, so a run
that stops, by a failed check or by an error, leaves none. Checks of words the text prints without a macro are named
'guard ...' or carry the name of the macro whose sentence they guard.

With --diagnostic OUT.tex the program writes every derived value to OUT.tex even when a check
fails, each failing macro marked in its comment. OUT.tex may not be in this folder, so a
diagnostic file can never be taken for the checked one.

Nothing outside this folder is written, and nothing under XS6, SHORT_figs or calc_SHORT is modified.
"""
import glob, io, json, math, os, re, sys
import numpy as np
from fractions import Fraction

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.normpath(os.path.join(HERE, '..'))
XS6 = os.path.join(PAPER, 'XS6')
CS = os.path.join(PAPER, 'calc_SHORT')
REF = os.path.normpath(os.path.join(PAPER, '..', 'references', 'txt'))

# numbers.tex is removed before any check, so a run that stops leaves no file behind and a stale one
# can never be copied into the manuscript
if os.path.exists(os.path.join(HERE, 'numbers.tex')):
    os.remove(os.path.join(HERE, 'numbers.tex'))

FAIL = []        # (macro, message): a failed check stops the program
NOTE = []        # (macro, message): printed for the record, stops nothing


def fail(name, msg):
    FAIL.append((name, msg))
    print(f"CHECK FAILED {name}: {msg}")


def note(name, msg):
    NOTE.append((name, msg))
    print(f"note {name}: {msg}")


def agree(name, a, b, tol, what):
    """Two routes to one number must agree."""
    if not abs(a - b) <= tol:
        fail(name, f"{what}: {a!r} against {b!r}, difference {a - b:.3g} above {tol:g}")


def jload(*p):
    return json.load(io.open(os.path.join(*p), encoding='utf-8'))


def text(*p):
    return io.open(os.path.join(*p), encoding='utf-8').read()


# ---------------------------------------------------------------------------------------------
# Printing at the precision the prose needs
# ---------------------------------------------------------------------------------------------
def fmt_dec(x, nd):
    return f"{x:.{nd}f}"


def fmt_sig(x, s):
    """s significant figures, written without an exponent (269.4 at s = 2 is 270)."""
    r = float(f"{x:.{s}g}")
    return str(int(round(r))) if r >= 10 ** (s - 1) else f"{x:.{s}g}"


def unit_dec(nd):
    """One unit in the last printed place of fmt_dec(x, nd)."""
    return 10.0 ** -nd


def unit_sig(x, s):
    """One unit in the last printed place of fmt_sig(x, s) (269.4 at s = 2 prints 270, unit 10)."""
    return 10.0 ** (math.floor(math.log10(abs(float(f"{x:.{s}g}")))) - s + 1)


# ---------------------------------------------------------------------------------------------
# The inventory and the draft
# ---------------------------------------------------------------------------------------------
inv = text(HERE, 'MACRO_INVENTORY.md')
used_file = [l.strip().lstrip('\\') for l in io.open(os.path.join(HERE, 'used_macros.txt')) if l.strip()]
# paper.tex sits beside this program in the working tree and two levels up in the arXiv package
# (anc/SHORT8/make_numbers.py reads ../../paper.tex)
tex = text(HERE, 'paper.tex') if os.path.exists(os.path.join(HERE, 'paper.tex')) else text(HERE, '..', '..', 'paper.tex')
used_tex = sorted(set(re.findall(r'\\((?:Num|Ns|Nt)[A-Za-z]+)', tex)))
if sorted(used_file) != used_tex:
    fail('used_macros.txt', f"differs from the macros paper.tex uses: only in the file "
                            f"{sorted(set(used_file) - set(used_tex))}, only in the draft "
                            f"{sorted(set(used_tex) - set(used_file))}")

_reuse_block = inv.split('## Reused from XS6')[1].split('## New')[0]
REUSED = re.findall(r'\bNum[A-Za-z]+\b', _reuse_block)
INV_ROWS = {}     # name -> the expected value the inventory gives for it
for line in inv.splitlines():
    if line.startswith(('| Ns', '| Nt')):
        # macro | meaning | expected | source; the meaning may itself contain a '|', as in
        # Var(|eta_lab|<1.6), so the expected column is taken as the second from the end
        cells = [c.strip() for c in line.strip().strip('|').split('|')]
        names = [c.strip() for c in cells[0].split(',')]
        exp = [t.strip() for t in cells[-2].split('(')[0].split(',')]
        if len(exp) != len(names):
            print(f"inventory row {cells[0]!r}: {len(names)} macros but expected column {cells[-2]!r}")
            sys.exit(1)
        INV_ROWS.update(zip(names, exp))
NEW = sorted(INV_ROWS)
if sorted(REUSED) != sorted(u for u in used_tex if u.startswith('Num')):
    fail('inventory', 'the reused list of the inventory is not the set of Num macros the draft uses')
for pre in ('Ns', 'Nt'):
    if [n for n in NEW if n.startswith(pre)] != sorted(u for u in used_tex if u.startswith(pre)):
        fail('inventory', f'the {pre} rows of the inventory are not the set of {pre} macros the draft uses: only in the '
                          f'inventory {sorted(set(n for n in NEW if n.startswith(pre)) - set(used_tex))}, only in the draft '
                          f'{sorted(set(u for u in used_tex if u.startswith(pre)) - set(NEW))}')

OUT = {}         # name -> (value string, source comment)

# ---------------------------------------------------------------------------------------------
# (a) Num macros, copied by name from XS6
# ---------------------------------------------------------------------------------------------
def newcommands(path):
    """Every \\newcommand{\\Name}{value} of a file, with balanced braces in the value."""
    s = text(path)
    out = []
    for m in re.finditer(r'\\newcommand\{\\([A-Za-z]+)\}\{', s):
        i, depth = m.end(), 1
        while depth:
            depth += {'{': 1, '}': -1}.get(s[i], 0)
            i += 1
        out.append((m.group(1), s[m.end():i - 1]))
    return out


xs6_defs = {}
for f in sorted(glob.glob(os.path.join(XS6, 'numbers*.txt'))) + sorted(glob.glob(os.path.join(HERE, '..', 'SHORT_figs', 'data', 'numbers_fig*.txt'))):
    for nm, val in newcommands(f):
        xs6_defs.setdefault(nm, []).append((os.path.basename(f), val))
for nm in REUSED:
    hits = xs6_defs.get(nm, [])
    if len(hits) != 1:
        fail(nm, f"defined {len(hits)} times over XS6/numbers*.txt and SHORT_figs/data/numbers_fig*.txt, {hits}")
        continue
    OUT[nm] = (hits[0][1], (f"SHORT_figs/data/{hits[0][0]}" if hits[0][0].startswith('numbers_fig') else f"XS6/{hits[0][0]}") + ", copied by name")

# The rate of the Fig. 1 realization is set in the ROOT macro that draws it (SHORT_figs/fig1.C, kRate) and
# printed in the caption through the copied NumFigRate. The two must agree.
_krate = re.search(r'const double kRate\s*=\s*([0-9.]+);', text(PAPER, 'SHORT_figs', 'fig1.C'))
if not _krate or 'NumFigRate' not in OUT or float(_krate.group(1)) != float(OUT['NumFigRate'][0]):
    fail('NumFigRate', f"kRate of SHORT_figs/fig1.C {_krate.group(1) if _krate else None} against the copied "
                       f"NumFigRate {OUT.get('NumFigRate', (None,))[0]}")

# Second route for the copied macros (added 24 September 2026): every copied
# value must equal the expected printed value of the inventory, and those with a closed form or a
# quoted input are recomputed here.
NUM_EXP = {m.group(1): m.group(2) for m in re.finditer(r'^\| (Num[A-Za-z]+) \| `([^`]*)` \|', inv, re.M)}
if sorted(NUM_EXP) != sorted(REUSED):
    fail('inventory', f"expected values of reused macros: only in the table {sorted(set(NUM_EXP) - set(REUSED))}, "
                      f"missing {sorted(set(REUSED) - set(NUM_EXP))}")
for nm in REUSED:
    if nm in OUT and OUT[nm][0] != NUM_EXP.get(nm):
        fail(nm, f"copied value {OUT[nm][0]!r} differs from the inventory's {NUM_EXP.get(nm)!r}")


def _num(nm):
    return float(OUT[nm][0]) if nm in OUT else float('nan')


def _ig(lam, k):
    c1, c3 = lam[0] / (k + lam[1]), lam[2] / (k + lam[1])
    return 0.5 * math.log((1 + c1) * (1 + c3) / (1 + c1 + c3))


_r04 = math.exp(0.4)
for nm, y0 in (('NumIgYzero', 0), ('NumIgYfour', 4), ('NumIgYeight', 8)):
    _lam = [math.exp(0.4 * y0) * _r04 ** j * (_r04 - 1) for j in range(3)]
    agree(nm, _num(nm), _ig(_lam, 1), 0.5e-4, 'closed form at k = 1, Delta = 0.4, unit windows')
agree('NumIgUnif', _num('NumIgUnif'), _ig([2.0, 2.0, 2.0], 3), 0.5e-5, 'closed form at Var W = 1/3, means 2')
agree('NumBoundShort', _num('NumBoundShort'), 0.5 * math.log(4 / 3), 0.5e-4, 'closed form (1/2) ln(4/3)')
# LHCb truncated means over 0-20 particles, Table 3 of arXiv:1402.4430 (quoted data), intervals 2.0-2.5 ... 4.0-4.5
_lhcb = [2.010, 2.424, 2.409, 2.121, 1.852]
for i, nm in enumerate(('NumLHCbRatioOne', 'NumLHCbRatioTwo', 'NumLHCbRatioThree')):
    agree(nm, _num(nm), _lhcb[i] * _lhcb[i + 2] / _lhcb[i + 1] ** 2, 0.5e-3, 'from the truncated means of LHCb Table 3')
_lhcbtxt = os.path.join(REF, '1402.4430.txt')
if os.path.exists(_lhcbtxt):
    _t = re.sub(r'\s+', ' ', text(REF, '1402.4430.txt'))
    for _v in ('2.010', '2.424', '2.409', '2.121', '1.852'):
        if _v not in _t:
            fail('NumLHCbRatioOne', f"the LHCb text does not carry the mean {_v}")
else:
    note('NumLHCbRatioOne', 'SKIPPED: the text of the LHCb paper is not present, so the typed means are not compared with it')
agree('NumRatioShortLo', _num('NumRatioShortLo'), _num('NumCmiShortZero') / _num('NumIgYzero'), 0.006,
      'from the printed information and Gaussian value at y0 = 0')
agree('NumRatioShortHi', _num('NumRatioShortHi'), _num('NumCmiShortEight') / _num('NumIgYeight'), 0.006,
      'from the printed information and Gaussian value at y0 = 8')

# ---------------------------------------------------------------------------------------------
# (b) Ns macros from the calc_SHORT results
# ---------------------------------------------------------------------------------------------
EXPECTED = {}    # name -> expected printed value, as the inventory's expected column gives it


SKIPPED = []     # derived and checked, not used by the draft, so not written


def put(name, value, printed, unit, source, expected):
    """Record a derived macro, check it against the inventory, and print the evidence.
    unit is one unit in the last printed place; the value must lie within it of the expected.
    A macro the draft does not use is derived and its guards run, and it is then skipped."""
    if name not in used_tex:
        SKIPPED.append(name)
        print(f"{name:16s} {printed:>8s}   not used by the draft, skipped   [{source}]")
        return
    EXPECTED[name] = expected
    if name not in INV_ROWS:
        fail(name, 'has no row in MACRO_INVENTORY.md')
    elif INV_ROWS[name] != expected:
        fail(name, f"expected value {expected!r} here, {INV_ROWS[name]!r} in the inventory")
    if isinstance(value, str):
        ok = printed == expected
        detail = f"printed {printed!r}"
    else:
        tol = unit
        ok = abs(value - float(expected)) <= tol * (1 + 1e-9)
        detail = f"value {value!r} printed {printed!r}, expected {expected} within {tol:g}"
    print(f"{name:16s} {printed:>8s}   {detail}   [{source}]")
    if not ok:
        fail(name, f"{detail}: the inventory or the result is wrong")
    elif printed != expected:
        note(name, f"within tolerance but prints {printed!r} where the inventory has {expected!r}")
    OUT[name] = (printed, source)


# NsUnifCutsDiff: I_G - I of the uniform source on [0,2] at the Sec. 8 cuts with k = 3.
rows = jload(CS, 'item5', 'map_sign.json')
r = [x for x in rows if x['config'] == 'cuts k=3' and x['law'] == 'uniform[0,2]']
assert len(r) == 1, 'item5 map_sign.json: one uniform row at the cuts with k = 3 expected'
d = r[0]['diff']                                   # I - I_G
if not d < 0:
    fail('NsUnifCutsDiff', f"I - I_G = {d} is not negative, so the prose word 'below' fails")
vr = [x for x in jload(CS, 'item5', 'verify', 'v_map_cuts_k3.json') if x['law'] == 'uniform[0,2]']
agree('NsUnifCutsDiff', d, vr[0]['diff'], 1e-9, 'item5 against its verifier')
agree('NsUnifCutsDiff', r[0]['I_G'], float(xs6_defs['NumIg'][0][1]), 5e-7, 'I_G of the row against NumIg')
put('NsUnifCutsDiff', -d, fmt_dec(-d, 4), unit_dec(4),
    'calc_SHORT/item5/map_sign.json, cuts k=3 uniform[0,2], -(I - I_G)', '0.0008')

# NsIgSmearMax: I_G at the cuts after Gaussian smearing, largest over sigma <= 1.
sm = [x for x in jload(CS, 'item3', 'smear_table.json')['rows'] if x['y0'] == 4.0]
best = max(sm, key=lambda x: x['IG'])
if best['sigma'] != 1.0:
    fail('NsIgSmearMax', f"largest I_G at sigma = {best['sigma']}, the prose says sigma = 1")
if not all(a['IG'] < b['IG'] for a, b in zip(sorted(sm, key=lambda x: x['sigma']),
                                              sorted(sm, key=lambda x: x['sigma'])[1:])):
    fail('NsIgSmearMax', 'I_G does not rise with sigma, so "raises ... to at most" fails')
s0 = [x for x in sm if x['sigma'] == 0.0][0]
agree('NsIgSmearMax', s0['IG'], float(xs6_defs['NumIg'][0][1]), 5e-7, 'unsmeared I_G against NumIg')
vs = [x for x in jload(CS, 'item3', 'verify', 'v_smear.json')['sec8 (y0=4)'] if x['sigma'] == 1.0]
agree('NsIgSmearMax', best['IG'], vs[0]['IG'], 1e-8, 'item3 against its verifier')
put('NsIgSmearMax', best['IG'], fmt_dec(best['IG'], 4), unit_dec(4),
    'calc_SHORT/item3/smear_table.json, y0 = 4, sigma = 1, I_G', '0.1049')

# NsCzeroLo, NsCzeroHi: C_0 matching the window-law entropy, the three Sec. 8 unit windows.
c0 = [x for x in jload(CS, 'item7', 'hkkt_c0_check.json') if x['case'].startswith('Sec8 window')]
assert len(c0) == 3
vals = [x['C0_S'] for x in c0]
vc0 = [x['roots'][0][1] for x in jload(CS, 'item7', 'verify', 'v_c0.json')['sec8']]
for a, b in zip(vals, vc0):
    agree('NsCzero', a, b, 1e-6, 'item7 against its verifier')
print('    C_0 per window [4,5], [5,6], [6,7]:', ', '.join(f"{v:.4f}" for v in vals))
put('NsCzeroLo', min(vals), fmt_dec(min(vals), 2), unit_dec(2),
    'calc_SHORT/item7/hkkt_c0_check.json, C0_S, smallest of the three Sec. 8 windows', '0.66')
put('NsCzeroHi', max(vals), fmt_dec(max(vals), 2), unit_dec(2),
    'calc_SHORT/item7/hkkt_c0_check.json, C0_S, largest of the three Sec. 8 windows', '0.79')

# NsOccK: shape k_eff = 1/(F - 1) at true k = 1, efficiency 1 - a N_R with a<N_R> = 0.01.
dep = [x for x in jload(CS, 'item3', 'breakers.json')['dep']
       if x['config'] == 'Sec8 k=1 R=windows[4,7]' and x['a_meanN'] == 0.01]
assert len(dep) == 1
ke = dep[0]['k_eff']
agree('NsOccK', ke, 1.0 / (dep[0]['F2'] - 1.0), 1e-12, 'k_eff against 1/(F - 1)')
vb = [x for x in jload(CS, 'item3', 'verify', 'v_breakers.json')['D1 Sec8 k=1 R=windows']['rows']
      if x['x'] == 0.01]
agree('NsOccK', ke, vb[0]['keff'], 1e-9, 'item3 against its verifier')
put('NsOccK', ke, fmt_dec(ke, 3), unit_dec(3),
    'calc_SHORT/item3/breakers.json, dep, Sec8 k=1 R=windows[4,7], a<N_R> = 0.01, k_eff', '1.045')

# NsOccLo, NsOccHi: a<N_R> in percent at which I reaches the observed I_G.
cross = {m.group(1): float(m.group(2)) for m in re.finditer(
    r'^(.*?): I = I_G\(obs\) at a<N_R> = ([0-9.]+)', text(CS, 'item3', 'dep_crossing.log'), re.M)}
vcross = [float(x) for x in re.findall(r'crossing I = I_G\(obs\) at a<N_R> = ([0-9.]+)',
                                       text(CS, 'item3', 'verify', 'v_breakers.log'))]
if sorted(cross) != ['Sec8 k=1', 'Sec8 k=3', 'Table1 k=3']:
    fail('NsOcc', f"dep_crossing.log gives configurations {sorted(cross)}")
for a, b in zip(sorted(cross.values()), sorted(vcross)):
    agree('NsOcc', a, b, 6e-5, 'dep_crossing.log against the verifier (printed to 1e-4)')
print('    crossing in percent:', ', '.join(f"{k} {100 * v:.3f}" for k, v in sorted(cross.items())))
lo, hi = 100 * cross['Sec8 k=3'], 100 * cross['Sec8 k=1']
put('NsOccLo', lo, fmt_dec(lo, 1), unit_dec(1),
    'calc_SHORT/item3/dep_crossing.log, 100 a<N_R>, unit windows from y0 = 4, k = 3', '5.3')
put('NsOccHi', hi, fmt_dec(hi, 1), unit_dec(1),
    'calc_SHORT/item3/dep_crossing.log, 100 a<N_R>, unit windows from y0 = 4, k = 1', '7.1')

# NsSizePoolLo, NsSizePoolHi: pooled null rates over the 31 cells where every test is at its null.
P = jload(CS, 'item2', 'power_results.json')
TESTS = ['order2|src', 'order3|src', 'gamma|nm', 'bonf']
nullcells = {k: v for k, v in P.items() if k.split('|')[1] in ('null', 'smear1')}
if len(nullcells) != 31:
    fail('NsSizePool', f"{len(nullcells)} null cells, the inventory says 31")
pooled = {}
for t in TESTS:
    rej = sum(v['rates'][t][0] * v['R'] for v in nullcells.values())
    pooled[t] = 100 * rej / sum(v['R'] for v in nullcells.values())
logged = {m.group(1): float(m.group(2)) for m in re.finditer(
    r'^(\S+)\s+cells 31\s+pooled rate ([0-9.]+)%', text(CS, 'item2', 'size_pooled.log'), re.M)}
for t in TESTS:
    agree('NsSizePool', pooled[t], logged[t], 0.006, f"{t} against size_pooled.log")
print('    pooled null rates, percent:', ', '.join(f"{t} {pooled[t]:.3f}" for t in TESTS))
for law in ('null', 'smear1'):
    cells = {k: v for k, v in nullcells.items() if k.split('|')[1] == law}
    pl = {t: 100 * sum(v['rates'][t][0] * v['R'] for v in cells.values()) / sum(v['R'] for v in cells.values())
          for t in TESTS}
    print(f"    {law} only ({len(cells)} cells):", ', '.join(f"{t} {pl[t]:.2f}" for t in TESTS))
for law, tag, exp in (('null', 'Null', ('4.7', '4.9')), ('smear1', 'Smear', ('4.8', '5.1'))):
    cells = {k: v for k, v in nullcells.items() if k.split('|')[1] == law}
    pl = {t: 100 * sum(v['rates'][t][0] * v['R'] for v in cells.values()) / sum(v['R'] for v in cells.values())
          for t in TESTS}
    put(f'NsSize{tag}Lo', min(pl.values()), fmt_dec(min(pl.values()), 1), unit_dec(1),
        f'calc_SHORT/item2/power_results.json, pooled rate over the {law} cells, smallest of order2, order3, gamma, bonf', exp[0])
    put(f'NsSize{tag}Hi', max(pl.values()), fmt_dec(max(pl.values()), 1), unit_dec(1),
        f'calc_SHORT/item2/power_results.json, pooled rate over the {law} cells, largest of order2, order3, gamma, bonf', exp[1])

# NsBgTwoLo, NsBgTwoHi: Bonferroni rejection of a 2 percent background at 1e6, cuts, k <= 3.
bg = {c: 100 * P[f"{c}|bg0.02|1000000"]['rates']['bonf'][0] for c in ('cuts k=1', 'cuts k=1.84', 'cuts k=3')}
print('    bg0.02 at 1e6, Bonferroni, percent:', ', '.join(f"{c} {v:.4f}" for c, v in bg.items()))
for c in ('cuts k=40', 'table1'):
    note('NsBgTwo', f"{c}: {100 * P[c + '|bg0.02|1000000']['rates']['bonf'][0]:.1f} percent (not in the range)")
put('NsBgTwoLo', min(bg.values()), fmt_dec(min(bg.values()), 1), unit_dec(1),
    'calc_SHORT/item2/power_results.json, bg0.02, 1e6, bonf, smallest at the cuts with k <= 3', '99.1')
put('NsBgTwoHi', max(bg.values()), fmt_dec(max(bg.values()), 1), unit_dec(1),
    'calc_SHORT/item2/power_results.json, bg0.02, 1e6, bonf, largest at the cuts with k <= 3', '99.7')

# NsRegSd*, NsFitSd*: large-sample sd * sqrt(N_ev) of the two estimators of k.
A = jload(CS, 'item6', 'asymptotics.json')['rows']
VA = jload(CS, 'item6', 'verify', 'v_asym.json')
sd = {}
for k, kk in (('1', '1.0'), ('1.84', '1.84'), ('3', '3.0'), ('40', '40.0')):
    sd[k] = (math.sqrt(A[f"nm|{k}"]['reg_nvar']), math.sqrt(A[f"nm|{k}"]['mle_nvar']))
    agree('NsRegSd', sd[k][0], VA['nm'][kk]['reg_s'], 1e-6 * sd[k][0], f"regression sd at k = {k} against the verifier")
    agree('NsFitSd', sd[k][1], VA['nm'][kk]['ml_s'], 1e-6 * sd[k][1], f"fit sd at k = {k} against the verifier")
put('NsRegSdOne', sd['1'][0], fmt_sig(sd['1'][0], 3), unit_sig(sd['1'][0], 3),
    'calc_SHORT/item6/asymptotics.json, nm|1, sqrt(reg_nvar)', '4.47')
put('NsRegSdForty', sd['40'][0], fmt_sig(sd['40'][0], 3), unit_sig(sd['40'][0], 3),
    'calc_SHORT/item6/asymptotics.json, nm|40, sqrt(reg_nvar)', '128')
put('NsFitSdOne', sd['1'][1], fmt_sig(sd['1'][1], 3), unit_sig(sd['1'][1], 3),
    'calc_SHORT/item6/asymptotics.json, nm|1, sqrt(mle_nvar)', '1.52')
put('NsFitSdForty', sd['40'][1], fmt_sig(sd['40'][1], 3), unit_sig(sd['40'][1], 3),
    'calc_SHORT/item6/asymptotics.json, nm|40, sqrt(mle_nvar)', '61.3')

# NsNfive*: events per target for five standard deviations between k = 1..3 and k = 40,
# n5 = 25 (s_k^2 + s_40^2)/(40 - k)^2 with the large-sample s above, as the inventory defines it.
n5 = {est: {k: 25 * (sd[k][i] ** 2 + sd['40'][i] ** 2) / (40 - float(k)) ** 2 for k in ('1', '1.84', '3')}
      for i, est in enumerate(('reg', 'fit'))}
for k, kk in (('1', '1.0'), ('1.84', '1.84'), ('3', '3.0')):
    agree('NsNfiveReg', n5['reg'][k], VA['nm'][kk]['n5_reg'], 1e-6 * n5['reg'][k], f"k = {k} against the verifier")
    agree('NsNfiveFit', n5['fit'][k], VA['nm'][kk]['n5_ml'], 1e-6 * n5['fit'][k], f"k = {k} against the verifier")
print('    n5, large-sample, regression:', ', '.join(f"{v:.1f}" for v in n5['reg'].values()),
      '  fit:', ', '.join(f"{v:.1f}" for v in n5['fit'].values()))
mc_w = re.findall(r'n5 from the replicas ([0-9.]+), asymptotic ([0-9.]+)',
                  text(CS, 'item6', 'analyse.log').split('separation from k = 40 (smear)')[0])
mc_v = re.findall(r'k=(\S+)\s+(reg|ml): n5 \(MC, log-log\) = ([0-9.]+)', text(CS, 'item6', 'verify', 'v_analyse.log'))
print('    n5 from replicas (worker, analyse.log, reg k=1,1.84,3 then fit):', ', '.join(a for a, _ in mc_w))
print('    n5 from replicas (verifier, v_analyse.log):', ', '.join(f"{e} k={k} {v}" for k, e, v in mc_v))
# The sizes printed are those the replica studies need at finite size (worker, analyse.log),
# checked against the verifier's replicas (v_analyse.log) to three percent. The large-sample values
# above are printed for the record only; at 60 to 70 events they understate the fit by 10 percent.
rep = [float(a) for a, _ in mc_w]
if len(rep) != 6:
    fail('NsNfive', f"analyse.log gives {len(rep)} replica sizes, six expected")
repv = {(e, k): float(v) for k, e, v in mc_v}
for i, (est, k) in enumerate([('reg', '1'), ('reg', '1.84'), ('reg', '3'), ('ml', '1'), ('ml', '1.84'), ('ml', '3')]):
    agree('NsNfive', rep[i], repv[(est, k)], 0.03 * rep[i], f"{est} k = {k}, worker against verifier replicas")
    if not rep[i] > (n5['reg'] if est == 'reg' else n5['fit'])[k]:
        fail('NsNfive', f"{est} k = {k}: replica size {rep[i]} not above the large-sample value")
put('NsNfiveRegLo', min(rep[:3]), fmt_sig(min(rep[:3]), 2), unit_sig(min(rep[:3]), 2),
    'calc_SHORT/item6/analyse.log, n5 from the replicas, regression, k = 1', '280')
put('NsNfiveRegHi', max(rep[:3]), fmt_sig(max(rep[:3]), 2), unit_sig(max(rep[:3]), 2),
    'calc_SHORT/item6/analyse.log, n5 from the replicas, regression, k = 3', '310')
put('NsNfiveFitLo', min(rep[3:]), fmt_sig(min(rep[3:]), 2), unit_sig(min(rep[3:]), 2),
    'calc_SHORT/item6/analyse.log, n5 from the replicas, fit, k = 1', '69')
put('NsNfiveFitHi', max(rep[3:]), fmt_sig(max(rep[3:]), 2), unit_sig(max(rep[3:]), 2),
    'calc_SHORT/item6/analyse.log, n5 from the replicas, fit, k = 3', '76')

# NsCompFitLo, NsCompFitHi: limit of the fitted k over the true k under one plus geometric counting.
ratio = {k: A[f"compound|{k}"]['mle_limit'] / float(k) for k in ('1', '1.84', '3', '5', '15', '40')}
ks = list(ratio)
if not all(ratio[a] < ratio[b] for a, b in zip(ks, ks[1:])):
    fail('NsCompFit', f"the ratio is not monotone in k, so k = 1 and 40 are not the ends: {ratio}")
for k, kk in (('1', '1.0'), ('40', '40.0')):
    agree('NsCompFit', A[f"compound|{k}"]['mle_limit'], VA['compound'][kk]['kstar'], 1e-5, f"k* at k = {k} against the verifier")
    agree('NsCompFit', A[f"compound|{k}"]['reg_limit'], 3 * float(k), 1e-6 * float(k), f"regression limit 3k at k = {k}")
print('    fitted k / true k under compound counting:', ', '.join(f"k={k} {v:.4f}" for k, v in ratio.items()))
put('NsCompFitLo', ratio['1'], fmt_dec(ratio['1'], 2), unit_dec(2),
    'calc_SHORT/item6/asymptotics.json, compound|1, mle_limit / k', '0.84')
put('NsCompFitHi', ratio['40'], fmt_dec(ratio['40'], 2), unit_dec(2),
    'calc_SHORT/item6/asymptotics.json, compound|40, mle_limit / k', '0.92')

# NsDeepLimit: the information left as the unit windows move deep, -(1/2) ln[1 - r/(1+r)^2] with
# r = e^{Delta tau}, Delta = 0.4, tau = 1, printed to the four places of the neighbouring values.
r_ = math.exp(0.4)
dl = -0.5 * math.log(1 - r_ / (1 + r_) ** 2)
agree('NsDeepLimit', dl, float(xs6_defs['NumDeepLimit'][0][1]), 5e-7, 'against XS6 NumDeepLimit')
put('NsDeepLimit', dl, fmt_dec(dl, 4), unit_dec(4), 'closed form at Delta = 0.4, tau = 1, checked against XS6/numbers*.txt NumDeepLimit', '0.1374')

# Guards for two results the text gives in words.
# 'guard clusters 1e4': "the combination rejects clusters of two hadrons ... in every sample from 10^4
# events" for the unit windows from y0 = 4 (the cuts configurations) at every k and sample size.
_pr = jload(CS, 'item2', 'power_results.json')
for _k in ('1', '1.84', '3', '40'):
    for _law in ('clusters2', 'clusters2half'):
        for _N in (10000, 100000, 1000000):
            _key = f'cuts k={_k}|{_law}|{_N}'
            if _key not in _pr or _pr[_key]['rates']['bonf'][0] != 1.0:
                fail('guard clusters 1e4', f"{_key}: Bonferroni rate {(_pr.get(_key) or {}).get('rates', {}).get('bonf')}")
# 'guard direct size': "this comparison holds its nominal size only from 10^6 events at k = 1 and from 10^7
# at k = 3" for the unit windows from y0 = 4: at or below five percent there and above it one step earlier.
_dr = {(v['label'], v['N']): v['rate'] for v in jload(CS, 'item2', 'paper_rates.json')['direct'].values()}
for _lab, _ok, _bad in (('cuts k=1', (1000000, 3000000, 10000000), (100000,)), ('cuts k=3', (10000000,), (3000000,))):
    for _N in _ok:
        if not _dr[(_lab, _N)] <= 0.05:
            fail('guard direct size', f'{_lab} at {_N}: rate {_dr[(_lab, _N)]} above five percent')
    for _N in _bad:
        if not _dr[(_lab, _N)] > 0.05:
            fail('guard direct size', f'{_lab} at {_N}: rate {_dr[(_lab, _N)]} holds the size already')

# NsSrcFourMin: smallest Bonferroni rate against the uniform and lognormal sources at 1e4.
src4 = {k: v['rates']['bonf'][0] for k, v in P.items()
        if k.split('|')[1] in ('uniform', 'lognormal') and k.split('|')[2] == '10000'}
below = sorted(k for k, v in src4.items() if v < 1.0)
if below != ['cuts k=40|lognormal|10000']:
    fail('NsSrcFourMin', f"cells below every sample at 1e4: {below}, the prose names only k = 40 lognormal")
for k, v in P.items():
    c, l, N = k.split('|')
    if l in ('uniform', 'lognormal') and N != '10000' and v['rates']['bonf'][0] < 1.0:
        fail('NsSrcFourMin', f"{k} rejects {v['rates']['bonf'][0]}, the prose says every sample from 1e5")
m4 = 100 * min(src4.values())
put('NsSrcFourMin', m4, fmt_dec(m4, 1), unit_dec(1),
    'calc_SHORT/item2/power_results.json, bonf, uniform and lognormal at 1e4, smallest (cuts k=40 lognormal)', '99.5')

# Guard for the pooling the text states in words (Sec. 4): the null rates are pooled over the five
# configurations, each at 1e4, 1e5 and 1e6 events, with 1e7 events added at k = 1.84.
_nullkeys = sorted((k.split('|')[0], int(k.split('|')[2])) for k in nullcells if k.split('|')[1] == 'null')
_want = sorted([(c, N) for c in ('cuts k=1', 'cuts k=1.84', 'cuts k=3', 'cuts k=40', 'table1')
                for N in (10000, 100000, 1000000)] + [('cuts k=1.84', 10000000)])
if _nullkeys != _want:
    fail('guard size pool', f"null cells {_nullkeys}, the text names {_want}")

# NsSizeSe: largest binomial standard error of the pooled null rates the text prints (since 24 September
# 2026 the smeared pool, whose rates the text does not print, is no longer included).
se = []
for law in ('null',):
    cells = {k: v for k, v in nullcells.items() if k.split('|')[1] == law}
    R = sum(v['R'] for v in cells.values())
    for t in TESTS:
        p = sum(v['rates'][t][0] * v['R'] for v in cells.values()) / R
        se.append(100 * math.sqrt(p * (1 - p) / R))
# the text says 'at most', so the value is rounded up (0.1721 -> 0.18)
se_up = math.ceil(max(se) * 100 - 1e-9) / 100
if se_up < max(se):
    fail('NsSizeSe', 'the printed bound lies below the value')
put('NsSizeSe', max(se), f"{se_up:.2f}", unit_dec(2),
    'calc_SHORT/item2/power_results.json, sqrt(p(1-p)/R) of the pooled null rates, largest, rounded up', '0.18')

# Guard for the sentence of Sec. 3 after Eq. (midef): at the three depths y0 = 0, 4 and 8 the information left is
# smaller than the mutual information I(n1:n3) of the outer two counts. Both values are copied from XS6 and were
# recomputed by direct summation of Eq. (nm) at those depths (24 September 2026 audit, and again 25 September).
for _z in ('Zero', 'Four', 'Eight'):
    _c, _u = float(OUT['NumCmiShort' + _z][0]), float(OUT['NumMIuncond' + _z][0])
    if not _c < _u:
        fail('guard information left', f"depth {_z}: the information left {_c} is not below I(n1:n3) = {_u}")
print("    information left below the full mutual information at y0 = 0, 4, 8: "
      + ", ".join(f"{OUT['NumCmiShort' + z][0]} < {OUT['NumMIuncond' + z][0]}" for z in ('Zero', 'Four', 'Eight')))

# NsTwoPointExcess: I - I_G of the two-point source W in {2/3, 2} with probabilities {3/4, 1/4} at three
# windows of equal mean 2 (Sec. 4). Second route: the chain rule I = M(2, 4) - M(2, 2), with M(a, b) the
# mutual information of two counts, Poisson of means aW and bW given W, summed here over a
# two-count array; I_G from c_j = lambda_j v/(1 + lambda_2 v). The words of Sec. 4 are guarded too:
# the first three cumulants equal those of the Gamma of shape 3, and the rejection rates of the three
# tests and their combination do not grow from 1e4 to 1e6 events.
tp = jload(CS, 'item2', 'exact_info.json')['table1|twopoint']
tp_w, tp_g = [Fraction(2, 3), Fraction(2)], [Fraction(3, 4), Fraction(1, 4)]
_mom = [sum(g * w ** m for w, g in zip(tp_w, tp_g)) for m in (1, 2, 3)]
_cum = [_mom[0], _mom[1] - _mom[0] ** 2, _mom[2] - 3 * _mom[1] * _mom[0] + 2 * _mom[0] ** 3]
if _cum != [Fraction(1), Fraction(1, 3), Fraction(2, 9)]:
    fail('NsTwoPointExcess', f"cumulants of the two-point source {_cum}, not those of the Gamma of shape 3")
if [round(m, 12) for m in tp['means']] != [2.0, 2.0, 2.0]:
    fail('NsTwoPointExcess', f"item2 two-point row at means {tp['means']}")


def _mi_two(a, b, nmax=120):
    from scipy.stats import poisson
    n = np.arange(nmax + 1)
    joint = sum(float(g) * np.outer(poisson.pmf(n, a * float(w)), poisson.pmf(n, b * float(w)))
                for w, g in zip(tp_w, tp_g))
    px, py = joint.sum(1), joint.sum(0)
    m = joint > 0
    return float(np.sum(joint[m] * np.log(joint[m] / np.outer(px, py)[m]))), 1 - joint.sum()


_m24, _d24 = _mi_two(2.0, 4.0)
_m22, _d22 = _mi_two(2.0, 2.0)
_v = 1 / 3
_c = 2 * _v / (1 + 2 * _v)
_ig = 0.5 * math.log((1 + _c) ** 2 / (1 + 2 * _c))
agree('NsTwoPointExcess', tp['I'], _m24 - _m22, 1e-10, 'item2 exact_info against the chain rule recomputed here')
agree('NsTwoPointExcess', tp['IG_slopes'], _ig, 1e-10, 'I_G of item2 against c_j = lambda_j v/(1 + lambda_2 v)')
if max(abs(_d24), abs(_d22)) > 1e-12:
    fail('NsTwoPointExcess', f"probability left out of the two-count sums {_d24:.2g}, {_d22:.2g}")
tp_x = tp['I'] - tp['IG_slopes']
if not tp_x > 0:
    fail('NsTwoPointExcess', 'the text says the information exceeds I_G')
for t in TESTS:
    r4, r6 = P['table1|twopoint|10000']['rates'][t], P['table1|twopoint|1000000']['rates'][t]
    se4, se6 = (r4[1] or r4[2]), (r6[1] or r6[2])
    if r6[0] > r4[0] + 3 * math.hypot(se4, se6) or max(r4[0], r6[0]) > 0.1:
        fail('NsTwoPointExcess', f"{t}: two-point rejection rate {r4[0]} at 1e4 and {r6[0]} at 1e6, "
                                 f"the text says the rates do not grow with the sample size")
put('NsTwoPointExcess', tp_x, fmt_dec(tp_x, 4), unit_dec(4),
    'calc_SHORT/item2/exact_info.json, table1 twopoint, I - I_G, checked by the chain rule here', '0.0053')

# Guard kept from the longer version of this work, whose sentence this text does not print: every
# sample of 1e6 events drawn from the pair law at the cuts with k = 1.84 and f = 0.01 is rejected.
if P['cuts k=1.84|pairs0.01|1000000']['rates']['bonf'][0] != 1.0:
    fail('guard pairs 1e6', 'the pairs at k = 1.84, f = 0.01 are not rejected in every sample at 1e6')

# NsFrameFrac: largest share of the variance the H1 excess requires that the motion of the
# acceptance edges gives in the kinematic model, over the cells with an excess and both shapes.
ft = jload(CS, 'item7', 'h1_frame_toy.json')
exc = [x for x in ft if x['diff_pub'] > 0]
if len({(tuple(x['Q2']), x['W']) for x in exc}) != 10:
    fail('NsFrameFrac', 'the kinematic model does not cover the ten cells with an excess')
fr = max(x['s2_kin'] / x['s2_required'] for x in exc)
print(f"    kinematic share of the required variance, cells with an excess, largest: {fr:.4f}")
if not fr < 0.1:
    fail('NsFrameFrac', f"largest share {fr} is not below a tenth")
put('NsFrameFrac', 'a tenth', 'a tenth', None,
    f'calc_SHORT/item7/h1_frame_toy.json, max s2_kin/s2_required over the cells with diff_pub > 0, shapes F and G, {fr:.3f} < 0.1', 'a tenth')

# NsHOneVarMaxSigma: the largest excess of Var(0<eta*<4) over Var(|eta_lab|<1.6), uncertainties
# of the two tables independent, in standard deviations, as a word.
zv = max(c['z_uncorrelated_sys'] for c in jload(CS, 'item7', 'h1_variance_compare.json')['cells'])
wz = round(zv)
if abs(zv - wz) > 0.25:
    fail('NsHOneVarMaxSigma', f"largest excess {zv} is not within 0.25 of an integer, so 'about {wz}' fails")
_W = ['zero', 'one', 'two', 'three', 'four', 'five']
put('NsHOneVarMaxSigma', _W[wz], _W[wz], None,
    f'calc_SHORT/item7/h1_variance_compare.json, largest z_uncorr {zv:.4f}', 'two')

# Guards kept from the longer version of this work, whose sentences this text does not print: "In every
# cell B_3 lies below 2 - 1/B_2" and "about half" of the cells beyond two standard deviations
# (first-order propagation).
h1rows = [l.split() for l in text(PAPER, 'SHORT_figs', 'data', 'fig_h1.txt').splitlines()
          if l.strip() and not l.startswith('#')][:16]
gs_ = [float(t[8]) for t in h1rows]
zs_ = [float(t[10]) for t in h1rows]
if len(gs_) != 16 or not all(g > 0 for g in gs_):
    fail('guard H1 every cell', f"g = 2 - 1/B2 - B3 is not positive in all 16 cells: {gs_}")
n2 = sum(z > 2 for z in zs_)
print(f"    H1 cells beyond two standard deviations of g: {n2} of 16")
if abs(2 * n2 - 16) > 2:
    fail('guard H1 about half', f"{n2} of 16 cells beyond two sd is not about half")

# Item 10: one-window F in H1 data, and the zero-particle share (calc_SHORT/item10).
H10 = jload(CS, 'item10', 'h1_one_window_F.json')
A10, C10 = H10['A'], H10['C']
if not A10['monotone']:
    fail('NsFNarrow', 'F does not fall as the window widens in every W interval of H1 1996')
put('NsFNarrowLo', min(A10['F_narrow']), fmt_dec(min(A10['F_narrow']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<2, smallest over W', '0.30')
put('NsFNarrowHi', max(A10['F_narrow']), fmt_dec(max(A10['F_narrow']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<2, largest over W', '0.33')
put('NsFWideLo', min(A10['F_wide']), fmt_dec(min(A10['F_wide']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<5, smallest over W', '0.06')
put('NsFWideHi', max(A10['F_wide']), fmt_dec(max(A10['F_wide']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 1996 Table 4, R2 - 1 in 1<eta*<5, largest over W', '0.08')
zn = min(A10['z'])
zn_floor = math.floor(10 * zn) / 10          # "at least": printed rounded down
put('NsFNestZ', zn_floor, fmt_dec(zn_floor, 1), unit_dec(1),
    f'calc_SHORT/item10, smallest z of F(1<eta*<2) - F(1<eta*<5) over the W intervals, {zn:.3f} rounded down', '5.0')
Bp, Bs = H10['B']['as printed'], H10['B']['two significant figures']
for rd in (Bp, Bs):
    if not all(b > a for a, b in zip(rd['F72'], rd['F205'])):
        fail('NsFLowW', 'F at 205 GeV is not above F at 72 GeV in every Q2 interval')
    if not min(rd['z']) > 2:
        fail('NsFLowW', f"the rise is not above two standard deviations in every Q2 interval: {rd['z']}")
print('    H1 2021 F rise z, as printed:', ', '.join(f"{z:.2f}" for z in Bp['z']),
      ' two significant figures:', ', '.join(f"{z:.2f}" for z in Bs['z']))
put('NsFLowWLo', min(Bp['F72']), fmt_dec(min(Bp['F72']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 72 GeV, smallest over Q2', '0.04')
put('NsFLowWHi', max(Bp['F72']), fmt_dec(max(Bp['F72']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 72 GeV, largest over Q2', '0.09')
put('NsFHighWLo', min(Bp['F205']), fmt_dec(min(Bp['F205']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 205 GeV, smallest over Q2', '0.20')
put('NsFHighWHi', max(Bp['F205']), fmt_dec(max(Bp['F205']), 2), unit_dec(2),
    'calc_SHORT/item10, H1 2021 Tables 4 and 6, F in 0<eta*<4 at 205 GeV, largest over Q2', '0.27')
sh = [100 * x for x in C10['share']]
if len(sh) != 16 or not all(0 < x < 100 for x in sh):
    fail('NsZeroShare', f'shares {sh}')
put('NsZeroShareLo', min(sh), fmt_sig(min(sh), 2), unit_sig(min(sh), 2),
    'calc_SHORT/item10, share of the printed P(0) to remove to reach B3 = 2 - 1/B2, smallest cell', '20')
put('NsZeroShareHi', max(sh), fmt_sig(max(sh), 2), unit_sig(max(sh), 2),
    'calc_SHORT/item10, share of the printed P(0) to remove to reach B3 = 2 - 1/B2, largest cell', '74')

# NsDirBiasRatio: bias of the direct comparison (mean estimate minus summed I - I_G) for one plus a
# geometric number of hadrons per dipole, over the same for Eq. (nm), unit windows from y0 = 4, k = 1, 1e6.
DA = jload(CS, 'item2', 'direct_alt.json')
bc = DA['cuts k=1|compound|1000000']; bn = DA['cuts k=1|null|1000000']
if not (bc['rejected'] == bc['R'] and bc['exact_gap'] < 0):
    fail('NsDirBiasRatio', 'compound at the unit windows is not rejected in every sample while below I_G')
br = (bc['mean_delta'] - bc['exact_gap']) / (bn['mean_delta'] - bn['exact_gap'])
print(f"    direct comparison bias: compound {bc['mean_delta'] - bc['exact_gap']:.5f}, null {bn['mean_delta'] - bn['exact_gap']:.5f}, ratio {br:.2f}")
put('NsDirBiasRatio', br, fmt_sig(br, 1), unit_sig(br, 1),
    'calc_SHORT/item2/direct_alt.json, cuts k=1, 1e6: (mean_delta - exact_gap), compound over null', '7')
for x in DA:
    c, l, N = x.split('|')
    e = DA[x]
    if l.startswith('clan30') and e['rate'] > 0.25:
        fail('NsDirBiasRatio', f'{x}: clan30 rejected in {e["rate"]}, the text says it is not rejected')

# NsCzeroHOneLo, NsCzeroHOneHi: C_0 matching the window-law entropy at H1-like settings.
c0h = [x['C0_S'] for x in jload(CS, 'item7', 'hkkt_c0_check.json') if x['case'].startswith('H1-like')]
if len(c0h) != 12:
    fail('NsCzeroHOne', f'{len(c0h)} H1-like cases')
put('NsCzeroHOneLo', min(c0h), fmt_dec(min(c0h), 2), unit_dec(2),
    'calc_SHORT/item7/hkkt_c0_check.json, C0_S, smallest of the twelve H1-like cases', '0.58')
put('NsCzeroHOneHi', max(c0h), fmt_dec(max(c0h), 2), unit_dec(2),
    'calc_SHORT/item7/hkkt_c0_check.json, C0_S, largest of the twelve H1-like cases', '0.96')

# NsLamOne..Three: window means per unit k for the unit windows from y0 = 4 at Delta = 0.4,
# e^{0.4 y_j} - e^{0.4 y_{j-1}}, checked against the smearing table (sigma = 0).
lam = [math.exp(0.4 * (4 + j)) - math.exp(0.4 * (3 + j)) for j in (1, 2, 3)]
s0l = [x for x in sm if x['sigma'] == 0.0][0]
for a, b in zip(lam, s0l['lam_per_k']):
    agree('NsLam', a, b, 1e-5, 'closed form against smear_table.json')
for nm_, v_, e_ in zip(('NsLamOne', 'NsLamTwo', 'NsLamThree'), lam, ('2.436', '3.634', '5.421')):
    put(nm_, v_, fmt_dec(v_, 3), unit_dec(3), 'e^{0.4 y_j} - e^{0.4 y_{j-1}}, unit windows from y0 = 4, per unit k', e_)

# ---------------------------------------------------------------------------------------------
# (c) NsHOneVarCells: H1 variances, Table 5 (|eta_lab| < 1.6) and Table 6 (0 < eta* < 4) of the
#     version of record, Eur. Phys. J. C 81 (2021) 212, as printed. (Q2 bin in GeV^2, W in GeV,
#     Var(N) of Table 5, Var(N) of Table 6.)
# ---------------------------------------------------------------------------------------------
H1_VAR = [
    ((5, 10), 72, '3.6', '3.5'),     # Table 5 row 1, Table 6 row 1
    ((5, 10), 101, '5.8', '6.6'),    # Table 5 row 2, Table 6 row 2
    ((5, 10), 147, '10', '11'),      # Table 5 row 3, Table 6 row 3
    ((5, 10), 205, '16', '16'),      # Table 5 row 4, Table 6 row 4
    ((10, 20), 72, '3.5', '3.4'),    # Table 5 row 5, Table 6 row 5
    ((10, 20), 101, '5.5', '6.1'),   # Table 5 row 6, Table 6 row 6
    ((10, 20), 147, '9.7', '11'),    # Table 5 row 7, Table 6 row 7
    ((10, 20), 205, '16', '16'),     # Table 5 row 8, Table 6 row 8
    ((20, 40), 72, '3.7', '3.6'),    # Table 5 row 9, Table 6 row 9
    ((20, 40), 101, '5.9', '6.2'),   # Table 5 row 10, Table 6 row 10
    ((20, 40), 147, '9.3', '11'),    # Table 5 row 11, Table 6 row 11
    ((20, 40), 205, '15', '16'),     # Table 5 row 12, Table 6 row 12
    ((40, 100), 72, '3.6', '3.5'),   # Table 5 row 13, Table 6 row 13
    ((40, 100), 101, '5.7', '6'),    # Table 5 row 14, Table 6 row 14
    ((40, 100), 147, '9.2', '11'),   # Table 5 row 15, Table 6 row 15
    ((40, 100), 205, '14', '16'),    # Table 5 row 16, Table 6 row 16
]


def h1_table(block):
    """Rows (Q2 bin, W, Var) of one variance table of the extracted text, in printed order."""
    out, q2 = [], None
    for line in block.splitlines():
        m = re.findall(r'(\d+)\s*<\s*Q\s*2\s*<\s*(\d+)\s*GeV2', line)
        if m:
            q2 = (int(m[-1][0]), int(m[-1][1]))
        t = line.split()
        if (len(t) >= 12 and t[-12] in ('72', '101', '147', '205')
                and all(re.fullmatch(r'\d+', x) for x in t[-8:])
                and all(re.fullmatch(r'\d+(\.\d+)?', x) for x in t[-11:-8])):
            out.append((q2, int(t[-12]), t[-11]))
    return out


# The text of the H1 version of record cannot be distributed. Where it is absent the comparison of the
# typed Tables 5 and 6 with it is reported as skipped; the typed values are still compared with item7.
if os.path.exists(os.path.join(REF, 'H1_EPJC81_212_VoR.txt')):
    vor = text(REF, 'H1_EPJC81_212_VoR.txt')
    i5, i6 = vor.index('Table 5 Variance of'), vor.index('Table 6 Variance of')
    i7 = vor.index('6.3 The KNO-scaling function')
    t5, t6 = h1_table(vor[i5:i6]), h1_table(vor[i6:i7])
    if len(t5) != 16 or len(t6) != 16:
        fail('NsHOneVarCells', f"parsed {len(t5)} rows of Table 5 and {len(t6)} of Table 6, 16 each expected")
    for (q2, w, vf, vi), a, b in zip(H1_VAR, t5, t6):
        if (q2, w, vf) != a or (q2, w, vi) != b:
            fail('NsHOneVarCells', f"typed {(q2, w, vf, vi)} against the text {a} and {b}")
else:
    note('NsHOneVarCells', 'SKIPPED: the text of the H1 version of record is not present, so the typed Tables 5 and 6 '
                           'are not compared with it')
larger = [(q2, w) for q2, w, vf, vi in H1_VAR if float(vi) > float(vf)]
equal = [(q2, w) for q2, w, vf, vi in H1_VAR if float(vi) == float(vf)]
cmp7 = jload(CS, 'item7', 'h1_variance_compare.json')
if cmp7['counts']['gt'] != len(larger):
    fail('NsHOneVarCells', f"{len(larger)} here against {cmp7['counts']['gt']} in item7")
for c, (q2, w, vf, vi) in zip(cmp7['cells'], H1_VAR):
    if (tuple(c['Q2']), c['W'], c['var_full'], c['var_in']) != (q2, w, vf, vi):
        fail('NsHOneVarCells', f"item7 cell {c['Q2'], c['W'], c['var_full'], c['var_in']} differs")
if len(H1_VAR) != 16 or OUT['NumHOneCells'][0] != 'sixteen':
    fail('NsHOneVarCells', 'the number of cells is not the sixteen of NumHOneCells')
print(f"    H1: Var(0<eta*<4) larger in {len(larger)}, equal in {len(equal)}, smaller in "
      f"{16 - len(larger) - len(equal)} of 16 cells as printed; larger at {larger}")
WORDS = ['zero', 'one', 'two', 'three', 'four', 'five', 'six', 'seven', 'eight', 'nine', 'ten',
         'eleven', 'twelve', 'thirteen', 'fourteen', 'fifteen', 'sixteen']
put('NsHOneVarCells', WORDS[len(larger)], WORDS[len(larger)], None,
    'H1 EPJC 81 (2021) 212 VoR, Tables 5 and 6, count of Var(0<eta*<4) > Var(|eta_lab|<1.6) as printed', 'ten')

# ---------------------------------------------------------------------------------------------
# (d) NsStarSigma, NsStarSigmaZdc: the STAR partial correlation against the single-source limit.
#     Quoted values, Bzdak, Phys. Rev. C 85 (2012) 051901, references/txt/1108.0882.txt:
#       0.58  b_BF|STAR in the most central collisions, the sentence after Eq. (10)
#       0.06  its uncertainty, footnote 3 ("The STAR result has an uncertainty +-0.06")
#       0.5   with the zero-degree calorimeter centrality, "very close to 1/2" (same paragraph);
#             the same uncertainty is used, since none is quoted for it
#     The limit 1/6 is w_B/(w_B + w_R) for a flat density, with B, F of width 0.2 and the
#     reference interval R = [-0.5, 0.5] of width 1 (Bzdak, paragraph before Eq. (10)): the law
#     gives rho = lambda_B/(k + lambda_B + lambda_R) < lambda_B/(lambda_B + lambda_R).
# ---------------------------------------------------------------------------------------------
BZ_B, BZ_ERR, BZ_ZDC = Fraction('0.58'), Fraction('0.06'), Fraction('0.5')
W_B, W_R = Fraction('0.2'), Fraction('1.0')     # widths of F = [0.8, 1] and R = [-0.5, 0.5]
# The text of Bzdak's paper cannot be distributed. Where it is absent the check that it carries the quoted
# values is reported as skipped.
_bzp = os.path.join(REF, '1108.0882.txt')
bz = re.sub(r'\s+', ' ', text(REF, '1108.0882.txt')).replace('\u2212', '-') if os.path.exists(_bzp) else None
if bz is None:
    note('NsStarSigma', "SKIPPED: the text of Bzdak's paper is not present, so the quoted 0.58, 0.06, 1/2 and the "
                        "interval edges are not compared with it")
for pat, what in ((r'STAR measured bBF \|ST AR \u2248 0\.58', '0.58 after Eq. (10)'),
                  (r'The STAR result has an uncertainty \u00b10\.06', '+-0.06 in footnote 3'),
                  (r'bBF \|ST AR is very close to 1 ?2 \.', '"very close to 1/2"'),
                  (r'F = \[0\.8 < \u03b7 < 1\]', 'F = [0.8 < eta < 1]'),
                  (r'R = \[-0\.5 < \u03b7 < 0\.5\]', 'R = [-0.5 < eta < 0.5]')):
    if bz is not None and not re.search(pat, bz):
        fail('NsStarSigma', f"Bzdak's text does not carry {what}")
if W_R / W_B != 5:
    fail('NsStarSigma', 'the reference interval is not five times as wide, as the prose says')
limit = W_B / (W_B + W_R)
if limit != Fraction(1, 6):
    fail('NsStarSigma', f"the single-source limit is {limit}, the prose says 1/6")
zs, zz = float((BZ_B - limit) / BZ_ERR), float((BZ_ZDC - limit) / BZ_ERR)
put('NsStarSigma', zs, fmt_dec(zs, 1), unit_dec(1),
    '(0.58 - 1/6)/0.06, Bzdak 1108.0882 after Eq. (10) and footnote 3', '6.9')
put('NsStarSigmaZdc', zz, fmt_dec(zz, 1), unit_dec(1),
    '(0.5 - 1/6)/0.06, Bzdak 1108.0882 "very close to 1/2" and footnote 3', '5.6')

# ---------------------------------------------------------------------------------------------
# (f) Nt macros, from calc_SHORT items 10 to 15, as MACRO_INVENTORY.md defines them.
#     Every value is derived from the per-item data of the named source where the data are there
#     (counts are recounted, ranges are taken over the cells or triples), printed at the stated
#     precision and checked against the inventory; each is then compared with a second route (the
#     item's verifier, the item's own summary line, or a recomputation here) with the tolerance
#     given at the call. Counts must equal the expected value exactly.
# ---------------------------------------------------------------------------------------------
from collections import Counter
import ast


def fmt_sigz(x, s):
    """s significant figures with trailing zeros kept (2.96 at s = 2 is 3.0, 45.997 is 46)."""
    r = float(f"{x:.{s}g}")
    nd = s - 1 - math.floor(math.log10(abs(r)))
    return f"{x:.{nd}f}" if nd > 0 else str(int(round(r)))


def unit_of(printed):
    """One unit in the last printed place of a printed number."""
    p = printed.lstrip('-')
    return 10.0 ** -(len(p) - p.index('.') - 1) if '.' in p else 1.0


def nz(printed):
    """A printed zero carries no sign (-0.0004 at two places is 0.00, not -0.00)."""
    return printed[1:] if printed.startswith('-') and float(printed) == 0 else printed


def putn(name, value, printed, source, expected, exact=False):
    """put() with the unit taken from the printed string; exact for counts."""
    put(name, value, printed, 0.0 if exact else unit_of(printed), source, expected)


def guard_range(name, x, lo, hi, what, lo_strict=False):
    """The number behind a word must stay in the range the word describes."""
    ok = (lo < x if lo_strict else lo <= x) and x < hi
    if not ok:
        fail(name, f"{what}: {x!r} is outside [{lo}, {hi}), the range the word describes")


def fmt_dir(x, nd, kind):
    """Round in the direction of the bound the text states: down for 'at least', up for 'at most'
    (and for 'within')."""
    f = 10 ** nd
    y = math.floor(x * f + 1e-9) / f if kind == 'at least' else math.ceil(x * f - 1e-9) / f
    return f"{y:.{nd}f}"


def rng_note(name, x, printed, kind):
    """The bound the text states ('at most', 'at least', 'within') must hold for the value."""
    p = float(printed)
    if (kind == 'at most' and x > p) or (kind == 'at least' and x < p):
        fail(name, f"the text says '{kind} {printed}' and the value is {x:.5g}")


def parse_counter(line):
    return ast.literal_eval(line.split(':', 1)[1].strip())


print('\n--- Nt macros (items 10 to 15) ---')

# =============================== item13: the cascade with transverse dimensions ===============
I13 = os.path.join(CS, 'item13')
S13 = jload(I13, 'summary.json')
CASC = ('A14', 'A14cap', 'A19', 'A19cap')
META = {c: S13[c]['meta'] for c in CASC + ('TOY',)}
for c, ab, cap in (('A14', 0.14324, None), ('A14cap', 0.14324, 2.0), ('A19', 0.19099, None), ('A19cap', 0.19099, 2.0)):
    if META[c]['abar'] != ab or META[c]['R'] != cap or META[c]['cuts'] != [0.0, 0.1, 0.3]:
        fail('NtTriples', f"{c}: meta {META[c]} is not abar {ab}, cap {cap}, cuts 0, 0.1, 0.3")
if META['TOY']['toy'] != 1:
    fail('NtGamCtrlHi', 'the TOY configuration is not the 1+0 reference')
T13 = [(c, iv, v['cut'], int(y0), d) for c in CASC for iv, v in sorted(S13[c]['variants'].items())
       for y0, d in sorted(v['depths'].items(), key=lambda t: int(t[0]))]
for c, iv, cut, y0, d in T13:
    if [0.0, 0.1, 0.3][int(iv)] != cut:
        fail('NtTriples', f"{c} variant {iv} has cut {cut}")
UV = text(I13, 'uv_compare.log')
PART2 = UV.split('Part 2:')[1].split('Part 3:')[0]
V13 = {}                               # the verifier's triples, (config, count index, y0) -> record
for c in CASC:
    for t in (0, 1, 2):
        vj = jload(I13, 'verify', 'results', f'{c}_t{t}.json')
        if vj['config'] != c or int(vj['type']) != t:
            fail('NtTriples', f"verify/results/{c}_t{t}.json is {vj['config']} type {vj['type']}")
        for r in vj['triples']:
            V13[(c, str(t), int(r['y0']))] = r
VSUM13 = text(I13, 'verify', 'vsummary.log')

# NtTriples: every triple of summary.json counted.
ntr = len(T13)
agree('NtTriples', ntr, int(re.search(r'^\s*triples: (\d+)\s*$', PART2, re.M).group(1)), 0,
      'per-triple count against uv_compare.log Part 2')
if set(V13) != {(c, iv, y0) for c, iv, _, y0, _ in T13}:
    fail('NtTriples', "the verifier's triples are not the worker's")
agree('NtTriples', ntr, int(re.search(r'cascade triples found: (\d+)', VSUM13).group(1)), 0,
      'against verify/vsummary.log')
putn('NtTriples', ntr, str(ntr), 'calc_SHORT/item13/summary.json, triples of A14, A14cap, A19, A19cap counted', '84', exact=True)

# NtExcessSigma: smallest z over the triples of the within-window and the adjacent excess, rounded down.
for c, iv, cut, y0, d in T13:
    for key in ('within', 'adj'):
        if not d[key]['value'] > 0:
            fail('NtExcessSigma', f"{c} r_c={cut} y0={y0}: the {key} excess {d[key]['value']} is not positive")
        agree('NtExcessSigma', d[key]['z'], d[key]['value'] / d[key]['se'], 1e-9 * abs(d[key]['z']), f"{key} z = value/se")
# The text states the within-window contrast only ("the mean of the three
# within-window values of F_jl exceeds the mean of the three between-window values by at least ...").
# The word is the floor of the smaller of the smallest within-window z of summary.json and of the
# verifier's independent simulation. summary.json must carry the int16 correction of analyze.py
# (A19, all splittings, y0 = 5: within z 45.08 and not 6.22, uvcheck and its verifier).
zw = min((d['within']['z'], c, cut, y0) for c, iv, cut, y0, d in T13)
vzw = min(r['within'] / r['within_se'] for r in V13.values())
a19 = S13['A19']['variants']['0']['depths']['5']['within']['z']
if a19 < 40:
    fail('NtExcessSigma', f"summary.json still carries the int16 overflow at A19 all y0=5 (within z {a19:.2f})")
zmin = min(zw[0], vzw)
print(f"    smallest within-window z: worker {zw[0]:.3f} at {zw[1:]}, verifier {vzw:.3f}")
guard_range('NtExcessSigma', zmin, math.floor(zmin), math.floor(zmin) + 1, 'smallest within-window z')
put('NtExcessSigma', WORDS[math.floor(zmin)], WORDS[math.floor(zmin)], None,
    f'calc_SHORT/item13/summary.json within.z and verify/results, smallest of both {zmin:.2f} rounded down', 'eleven')


def one_window(c, iv):
    """F of the unit windows and their sd: F11 of each depth, then F22 and F33 of the deepest."""
    v = S13[c]['variants'][iv]
    dd = v['depths']
    ks = sorted(dd, key=int)
    F = [dd[k]['F']['11'] for k in ks] + [dd[ks[-1]]['F']['22'], dd[ks[-1]]['F']['33']]
    s = [dd[k]['F_se']['11'] for k in ks] + [dd[ks[-1]]['F_se']['22'], dd[ks[-1]]['F_se']['33']]
    for a, b in zip(F, v['F_one_window']):
        agree('NtFOne', a, b, 1e-12, f'{c} variant {iv}: F_one_window against the depth records')
    return F, s


# NtFOneLo, NtFOneHi: resolved count r_c = 0.1, abar 0.14324, no cap, [0,1] and [9,10].
Fo, Fos = one_window('A14', '1')
if len(Fo) != 10 or META['A14']['ymax'] != 10.0:
    fail('NtFOne', f'{len(Fo)} unit windows up to y = {META["A14"]["ymax"]}, ten to y = 10 expected')
if not all(a < b for a, b in zip(Fo, Fo[1:])):
    fail('NtFOne', 'the one-window F of the resolved count without the cap does not grow with depth')
vo = jload(I13, 'verify', 'results', 'A14_t1.json')['one_window']
if vo[0]['window'] != [0, 1] or vo[-1]['window'] != [9, 10]:
    fail('NtFOne', "the verifier's windows are not [0,1] ... [9,10]")
agree('NtFOneLo', Fo[0], vo[0]['F'], 3 * math.hypot(Fos[0], vo[0]['F_se']), "[0,1] against the verifier, three combined sd")
agree('NtFOneHi', Fo[-1], vo[-1]['F'], 3 * math.hypot(Fos[-1], vo[-1]['F_se']), "[9,10] against the verifier, three combined sd")
print(f"    one-window F, A14 r_c=0.1: [0,1] {Fo[0]:.4f} (verifier {vo[0]['F']:.4f}), [9,10] {Fo[-1]:.4f} (verifier {vo[-1]['F']:.4f})")
putn('NtFOneLo', Fo[0], fmt_dec(Fo[0], 2), 'calc_SHORT/item13/summary.json, A14 r_c = 0.1, F of [0,1]', '0.52')
putn('NtFOneHi', Fo[-1], fmt_dec(Fo[-1], 2), 'calc_SHORT/item13/summary.json, A14 r_c = 0.1, F of [9,10]', '2.54')

# NtFCapLo, NtFCapHi: all splittings, with the cap, both couplings, every unit window.
fc, fcs, vfc = [], [], []
for c in ('A14cap', 'A19cap'):
    a, b = one_window(c, '0')
    fc += a
    fcs += b
    vfc += jload(I13, 'verify', 'results', f'{c}_t0.json')['one_window']
tolc = 3 * math.hypot(max(fcs), max(x['F_se'] for x in vfc))
agree('NtFCapLo', min(fc), min(x['F'] for x in vfc), tolc, "smallest against the verifier, three times the largest combined sd")
agree('NtFCapHi', max(fc), max(x['F'] for x in vfc), tolc, "largest against the verifier, three times the largest combined sd")
putn('NtFCapLo', min(fc), fmt_dec(min(fc), 2), 'calc_SHORT/item13/summary.json, A14cap and A19cap, all splittings, smallest one-window F', '0.44')
putn('NtFCapHi', max(fc), fmt_dec(max(fc), 2), 'calc_SHORT/item13/summary.json, A14cap and A19cap, all splittings, largest one-window F', '0.46')

# NtCapScaleLo, NtCapScaleHi and NtLamTwoLo, NtLamTwoHi: A14cap, all splittings.
vcap = S13['A14cap']['variants']['0']
ks = sorted(vcap['depths'], key=int)
cs = [vcap['depths'][k]['within']['value'] * vcap['depths'][k]['lam'][1] for k in ks]
css = [vcap['depths'][k]['within']['se'] * vcap['depths'][k]['lam'][1] for k in ks]
for a, b in zip(cs, vcap['lam2_within']):
    agree('NtCapScale', a, b, 1e-12, 'within times lambda2 against lam2_within')
vr = [V13[('A14cap', '0', int(k))] for k in ks]
vcs = [r['within'] * r['lam'][1] for r in vr]
vcss = [r['within_se'] * r['lam'][1] for r in vr]
tols = 3 * math.hypot(max(css), max(vcss))
agree('NtCapScaleLo', min(cs), min(vcs), tols, 'against the verifier, three times the largest combined sd')
agree('NtCapScaleHi', max(cs), max(vcs), tols, 'against the verifier, three times the largest combined sd')
print(f"    lambda2 x within, A14cap all: {min(cs):.4f}..{max(cs):.4f} (verifier {min(vcs):.4f}..{max(vcs):.4f})")
putn('NtCapScaleLo', min(cs), fmt_dec(min(cs), 3), 'calc_SHORT/item13/summary.json, A14cap all splittings, smallest lambda2 x within excess', '0.098')
putn('NtCapScaleHi', max(cs), fmt_dec(max(cs), 3), 'calc_SHORT/item13/summary.json, A14cap all splittings, largest lambda2 x within excess', '0.113')
l2 = [vcap['depths'][k]['lam'][1] for k in ks]
vl2 = [r['lam'][1] for r in vr]
agree('NtLamTwoLo', min(l2), min(vl2), 0.01 * min(l2), 'against the verifier, one percent')
agree('NtLamTwoHi', max(l2), max(vl2), 0.01 * max(l2), 'against the verifier, one percent')
putn('NtLamTwoLo', min(l2), fmt_sigz(min(l2), 2), 'calc_SHORT/item13/summary.json, A14cap all splittings, smallest lambda2', '3.0')
putn('NtLamTwoHi', max(l2), fmt_sigz(max(l2), 2), 'calc_SHORT/item13/summary.json, A14cap all splittings, largest lambda2', '46')

# NtGamCapLo, NtGamCapHi, NtGamNoCapLo: pooled kappa3/(2 kappa2^2).
gcap = [(d['gamma_ratio'], (c, iv, y0)) for c, iv, cut, y0, d in T13 if META[c]['R'] is not None]
gno = [(d['gamma_ratio'], (c, iv, y0)) for c, iv, cut, y0, d in T13 if META[c]['R'] is None]
if len(gcap) != 42:
    fail('NtGamCap', f'{len(gcap)} capped triples, 42 expected')
if not all(g > 1 for g, _ in gcap + gno):
    fail('NtGamCap', 'kappa3/(2 kappa2^2) is not above one in every triple')


def vgam(key):
    r = V13[key]
    return r['mt_gamma_ratio_nm'], r['gratio_simple_se']


for nm_, pick, lst in (('NtGamCapLo', min, gcap), ('NtGamCapHi', max, gcap), ('NtGamNoCapLo', min, gno)):
    g, key = pick(lst)
    vg, key_v = pick((vgam(k)[0], k) for _, k in lst)
    agree(nm_, g, vg, 3 * math.sqrt(2) * vgam(key_v)[1],
          f"against the verifier's {key_v}, three combined sd (each sample's sd taken as the verifier's)")
    print(f"    {nm_}: {g:.4f} at {key}, verifier {vg:.4f} at {key_v}")
putn('NtGamCapLo', min(gcap)[0], fmt_dec(min(gcap)[0], 2), 'calc_SHORT/item13/summary.json gamma_ratio, 42 capped triples, smallest', '1.06')
putn('NtGamCapHi', max(gcap)[0], fmt_dec(max(gcap)[0], 2), 'calc_SHORT/item13/summary.json gamma_ratio, 42 capped triples, largest', '1.68')
pg = fmt_dir(min(gno)[0], 2, 'at least')
putn('NtGamNoCapLo', min(gno)[0], pg, 'calc_SHORT/item13/summary.json gamma_ratio, 42 triples without the cap, smallest, rounded down', '1.40')
rng_note('NtGamNoCapLo', min(gno)[0], pg, 'at least')
rng_note('NtGamNoCapLo', min(vgam(k)[0] for _, k in gno), pg, 'at least')

# NtGamCtrlHi: the 1+0 reference TOY.
toy = [d['gamma_ratio'] for v in S13['TOY']['variants'].values() for d in v['depths'].values()]
toy2 = [d['tests']['gamma_ratio_nm'] for d in jload(I13, 'results', 'TOY2.json')['variants']['0']['depths'].values()]
vtoy = [r['mt_gamma_ratio_nm'] for r in jload(I13, 'verify', 'results', 'TOY_t0.json')['triples']]
note('NtGamCtrlHi', f"for the record: largest ratio TOY {max(toy):.5f}, TOY2 {max(toy2):.5f}, verifier's TOY {max(vtoy):.5f} (y0 up to 7)")
pt = fmt_dir(max(toy), 3, 'at most')
putn('NtGamCtrlHi', max(toy), pt, 'calc_SHORT/item13/summary.json TOY gamma_ratio, largest over the six depths, rounded up', '1.003')
for x_ in (max(toy), max(toy2), max(vtoy)):
    rng_note('NtGamCtrlHi', x_, pt, 'at most')

# NtBelow, NtAbove, NtUndecided; NtSlopeBelow, NtSlopeUndecided: the signs, recomputed per triple.


def sign_of(dv, unc):
    return '>' if dv > 2 * unc else ('<' if dv < -2 * unc else 'undecided')


for c, iv, cut, y0, d in T13:
    agree('NtBelow', d['I_corr'], d['I_grass'] - d['bias_NM'], 1e-12, 'I_corr = I_grass - bias_NM')
    for ig, dk, sk, uk in (('IG_pc', 'diff_pc', 'sign_pc', 'unc'), ('IG_slope', 'diff_slope', 'sign_slope', 'unc_slope')):
        agree('NtBelow', d[dk], d['I_corr'] - d[ig], 1e-12, f'{dk} = I_corr - {ig}')
        if sign_of(d[dk], d[uk]) != d[sk]:
            fail('NtBelow', f"{c} r_c={cut} y0={y0}: {sk} {d[sk]} but the difference and {uk} give {sign_of(d[dk], d[uk])}")
cpc = Counter(d['sign_pc'] for *_, d in T13)
csl = Counter(d['sign_slope'] for *_, d in T13)
lpc = parse_counter(re.search(r'^\s*I_corr vs I_G\(pc\):.*$', PART2, re.M).group(0))
lsl = parse_counter(re.search(r'^\s*I_corr vs I_G\(slope\):.*$', PART2, re.M).group(0))
if dict(cpc) != lpc or dict(csl) != lsl:
    fail('NtBelow', f"recount {dict(cpc)}, {dict(csl)} against uv_compare.log {lpc}, {lsl}")
print(f"    signs against I_G(pc): {dict(cpc)}; against I_G(slope): {dict(csl)}")
for nm_, key, exp in (('NtBelow', '<', '49'), ('NtAbove', '>', '14'), ('NtUndecided', 'undecided', '21')):
    putn(nm_, cpc[key], str(cpc[key]), f"calc_SHORT/item13/summary.json sign_pc '{key}', counted over the triples", exp, exact=True)
if csl['>'] != 0:
    fail('NtSlopeBelow', f"{csl['>']} triples lie above I_G(slope), the text says none")
if sum(csl.values()) != ntr:
    fail('NtSlopeBelow', 'the slope signs do not cover every triple')
putn('NtSlopeBelow', csl['<'], str(csl['<']), "calc_SHORT/item13/summary.json sign_slope '<', counted over the triples", '79', exact=True)
putn('NtSlopeUndecided', csl['undecided'], str(csl['undecided']), "calc_SHORT/item13/summary.json sign_slope 'undecided', counted", '5', exact=True)
capabove = [(c, cut, y0) for c, iv, cut, y0, d in T13 if META[c]['R'] is not None and '>' in (d['sign_pc'], d['sign_slope'])]
if capabove:
    fail('NtCapResolved', f"capped triples above a form of I_G: {capabove}")
noncap_above = [c for c, iv, cut, y0, d in T13 if d['sign_pc'] == '>' and META[c]['R'] is not None]
if noncap_above:
    fail('NtAbove', 'a triple above I_G has the cap, the text says every one is without it')

# NtNoCapTriples, NtAboveRatio: the triples without the cap, and the largest central ratio I_corr / I_G(pc)
# among the triples above the covariance form ("one of them with a central value NtAboveRatio times that form").
nocap = [(c, iv, cut, y0) for c, iv, cut, y0, d in T13 if META[c]['R'] is None]
putn('NtNoCapTriples', len(nocap), str(len(nocap)), 'calc_SHORT/item13/summary.json, triples of A14 and A19 (no cap), counted', '42', exact=True)
rat, ratkey = max((d['I_corr'] / d['IG_pc'], (c, iv, y0)) for c, iv, cut, y0, d in T13 if d['sign_pc'] == '>')
vr_ = V13[ratkey]
agree('NtAboveRatio', rat, (vr_['I_grass'] - vr_['bias']) / vr_['IG_pc'], 0.1, "against the verifier's simulation, 0.1")
putn('NtAboveRatio', rat, fmt_dec(rat, 1), f'calc_SHORT/item13/summary.json, largest I_corr / IG_pc among the triples above {ratkey}', '4.0')
# Guard for the cutoff sentence of Sec. 5: at 0.001 r0 (uvcheck) the same NtAbove triples lie above the covariance
# form, no other triple does, and none lies above the slope form at either cutoff.
UVS = jload(I13, 'uvcheck', 'uv_summary.json')
if len(UVS['table']) != len(nocap):
    fail('guard cutoff', f"uvcheck has {len(UVS['table'])} triples, the uncapped set has {len(nocap)}")
trn = Counter(r['transition_pc'] for r in UVS['table'])
if trn['> -> >'] != cpc['>'] or any('>' in t.split(' -> ') and t != '> -> >' for t in trn):
    fail('guard cutoff', f"transitions of the covariance-form signs {dict(trn)}: not the same {cpc['>']} triples above at both cutoffs")
if any(r[k]['sign_slope'] == '>' for r in UVS['table'] for k in ('rho0.01', 'rho0.001')):
    fail('guard cutoff', 'a triple lies above the slope form in uvcheck')
print(f"    cutoff check: covariance-form transitions {dict(trn)}; no triple above the slope form at either cutoff")

# NtDrawsFurther, NtDrawsUndec, NtDrawsAbove: the sentence of Sec. 5 on the draw of the bias control at 0.001 r0.
# Further draws of each uvcheck triple: 18 of the earlier verification attempt (uvcheck/verify/results, draws A
# and B in vtriples_*.json and 16 in vbias_reps_*.json) and 9 of the verification v2 (its main draw in
# v2/results/tri_*.json and 8 in reps_*.json). Every draw's sign against I_G(pc) is compared with the sign of
# the draw of the analysis (uv_summary.json, rho0.001). The words guarded: two triples differ from the
# analysis in some draw, one of the NtAbove triples and one triple undecided there; no draw changes a sign
# between '<' and '>'.
UVV = os.path.join(I13, 'uvcheck', 'verify')
ANA = {}
for r in UVS['table']:
    ANA[({'A14': 'U14', 'A19': 'U19'}[r['coupling']], {0.01: 1, 0.1: 2, 0.3: 3}[r['r_c']], r['y0'])] = r['rho0.001']['sign_pc']


def _rule(T, bias, se_nm, nc_nm):
    D = T['grass'] - bias - T['gauss']['IG_pc']
    hw = 2 * (abs(bias) * max(1.0, T['ncells'] / nc_nm) + 2 * math.hypot(T['SE_diff'], se_nm))
    return '>' if D > hw else ('<' if D < -hw else 'undecided')


DRAWS = {}
for nm_ in ('U14', 'U19'):
    for ic in (1, 2, 3):
        T1 = jload(UVV, 'results', f'vtriples_{nm_}_c{ic}.json')
        R1 = jload(UVV, 'results', f'vbias_reps_{nm_}_c{ic}.json')
        T2 = jload(UVV, 'v2', 'results', f'tri_{nm_}_c{ic}.json')
        R2 = jload(UVV, 'v2', 'results', f'reps_{nm_}_c{ic}.json')
        for y0s in sorted(T1['depths'], key=int):
            T = T1['depths'][y0s]
            signs = []
            for rep in R1['depths'][y0s]['reps']:
                s_ = _rule(T, rep['bias'], rep['SE_NM'], rep['ncells'])
                if s_ != rep['sign_pc']:
                    fail('NtDraws', f"{nm_} c{ic} y0={y0s}: stored sign {rep['sign_pc']} of an earlier draw against {s_} recomputed")
                signs.append(s_)
            signs += [_rule(T, T['nm']['samples'][k]['bias'], T['nm']['samples'][k]['SE_NM'], T['nm']['samples'][k]['ncells'])
                      for k in ('A', 'B')]
            m2 = T2['depths'][y0s]
            if sign_of(m2['diff_pc'], m2['half_width'] / 2) != m2['sign_pc']:
                fail('NtDraws', f"{nm_} c{ic} y0={y0s}: v2 main sign against its difference and half-width")
            signs.append(m2['sign_pc'])
            for rep in R2['depths'][y0s]['reps']:
                if sign_of(rep['D_pc'], rep['hw'] / 2) != rep['sign_pc']:
                    fail('NtDraws', f"{nm_} c{ic} y0={y0s}: v2 draw sign against its D_pc and hw")
                signs.append(rep['sign_pc'])
            DRAWS[(nm_, ic, int(y0s))] = signs
if sorted(DRAWS) != sorted(ANA):
    fail('NtDraws', 'the draws of the verifications do not cover the triples of the analysis')
moved = sorted(k for k, v in DRAWS.items() if any(s_ != ANA[k] for s_ in v))
if any({'<', '>'} <= set(v + [ANA[k]]) for k, v in DRAWS.items()):
    fail('NtDraws', 'a draw changes a sign between < and >')
nfur = {len(v) for v in DRAWS.values()}
if len(moved) != 2 or sorted(ANA[k] for k in moved) != ['>', 'undecided'] or nfur != {27}:
    fail('NtDraws', f"triples whose sign moves with the draw {moved}, analysis signs "
                    f"{[ANA[k] for k in moved]}, further draws per triple {nfur}")
else:
    k_in = [k for k in moved if ANA[k] == '>'][0]
    k_out = [k for k in moved if ANA[k] == 'undecided'][0]
    und = sum(s_ == 'undecided' for s_ in DRAWS[k_in])
    abv = sum(s_ == '>' for s_ in DRAWS[k_out])
    print(f"    further draws: {k_in} undecided in {und}, {k_out} above in {abv}, of {nfur}")
    putn('NtDrawsFurther', 27, '27', 'uvcheck/verify (18 draws) and verify/v2 (9 draws) per triple, counted', '27', exact=True)
    putn('NtDrawsUndec', und, str(und), f'uvcheck/verify and v2, draws of {k_in} (above in the analysis) that are undecided', '5', exact=True)
    putn('NtDrawsAbove', abv, str(abv), f'uvcheck/verify and v2, draws of {k_out} (undecided in the analysis) that lie above', '15', exact=True)
# Guard for the slope form with its own standard error (added 24 September 2026):
# summary.json and uv_summary.json form the half-width of the slope comparison from the standard error
# of (estimate - I_G(slope)) over the 64 blocks (slope_se/prod_blocks.json, uv_blocks.json).
for c, iv, cut, y0, d in T13:
    if d.get('slope_se_source') != 'slope':
        fail('guard slope SE', f"{c} r_c={cut} y0={y0}: the slope sign is not formed with its own standard error")
    elif sign_of(d['diff_slope'], d['unc_slope']) != d['sign_slope']:
        fail('guard slope SE', f"{c} r_c={cut} y0={y0}: sign_slope {d['sign_slope']} against the difference and unc_slope")
for r in UVS['table']:
    for k in ('rho0.01', 'rho0.001'):
        if r[k].get('slope_se_source') != 'slope':
            fail('guard slope SE', f"uvcheck {r['coupling']} r_c={r['r_c']} y0={r['y0']} {k}: slope sign without its own standard error")
        elif sign_of(r[k]['diff_slope'], r[k]['unc_slope']) != r[k]['sign_slope']:
            fail('guard slope SE', f"uvcheck {r['coupling']} r_c={r['r_c']} y0={r['y0']} {k}: sign_slope against the difference and unc_slope")


# The verifier's independent simulation: signs under its two rules (vsummary.py): 'w' the SE of I
# alone, 'c' the SE of I, of the matched sample and of I_G combined.
def vsign(r, ig, rule):
    ig_se = r['IG_pc_se'] if ig == 'IG_pc' else r['IG_slope_se']
    se = r['I_se'] if rule == 'w' else math.sqrt(r['I_se'] ** 2 + r['nm_match_se'] ** 2 + ig_se ** 2)
    return sign_of(r['I_grass'] - r['bias'] - r[ig], abs(r['bias']) + 2 * se)


XT = {(ig, rule): Counter((vsign(V13[(c, iv, y0)], ig, rule), d['sign_pc' if ig == 'IG_pc' else 'sign_slope'])
                          for c, iv, cut, y0, d in T13)
      for ig in ('IG_pc', 'IG_slope') for rule in ('w', 'c')}
vx = text(I13, 'verify', 'vsigncross.log')
for ig, tag in (('IG_pc', 'pc'), ('IG_slope', 'slope')):
    logged = ast.literal_eval(re.search(rf'I vs I_G\({tag}\): \(verifier, worker\) counts (\{{.*\}})', vx).group(1))
    if dict(XT[(ig, 'w')]) != logged:
        fail('NumCasDecided', f"cross-tabulation {tag} {dict(XT[(ig, 'w')])} against vsigncross.log {logged}")
for (ig, rule), ct in XT.items():
    rev = ct[('>', '<')] + ct[('<', '>')]
    newly = ct[('>', 'undecided')] + ct[('<', 'undecided')]
    print(f"    verifier against worker, {ig}, rule {rule}: {dict(ct)}; reversed {rev}, newly decided {newly}")
    if rev:
        fail('NumCasDecided', f"{rev} decided signs reversed in the verifier's simulation ({ig}, rule {rule})")
    if ig == 'IG_slope' and any(k[0] == '>' for k in ct):
        fail('NtSlopeBelow', f"the verifier's simulation has a triple above I_G(slope) (rule {rule})")
# NumCasDecided is a number of the cascade figure of an earlier version (SHORT_figs/data/numbers_fig_cascade.txt), which this
# version does not print and the arXiv package does not include; where the file is present it must agree.
if 'NumCasDecided' not in xs6_defs:
    note('NumCasDecided', 'SKIPPED: numbers_fig_cascade.txt is not present, so NumCasDecided is not compared')
elif len(xs6_defs['NumCasDecided']) != 1 or int(xs6_defs['NumCasDecided'][0][1]) != cpc['<'] + cpc['>']:
    fail('NumCasDecided', f"NumCasDecided {OUT.get('NumCasDecided')} is not the {cpc['<'] + cpc['>']} decided signs of NtBelow + NtAbove")

# NtCapResolved: capped triples of resolved counts, all below.
capres = [(c, iv, y0, d['sign_pc']) for c, iv, cut, y0, d in T13 if META[c]['R'] is not None and cut > 0]
if not all(s == '<' for *_, s in capres):
    fail('NtCapResolved', 'a capped triple of resolved counts is not below I_G')
for rule in ('w', 'c'):
    vs_ = [vsign(V13[(c, iv, y0)], 'IG_pc', rule) for c, iv, y0, _ in capres]
    if not all(s == '<' for s in vs_):
        fail('NtCapResolved', f"the verifier's capped resolved triples are not all below (rule {rule}): {Counter(vs_)}")
if not re.search(r'cap, resolved: below 28 of 28, above 0', VSUM13):
    fail('NtCapResolved', 'verify/vsummary.log does not state 28 of 28 below')
putn('NtCapResolved', len(capres), str(len(capres)), 'calc_SHORT/item13/summary.json, A14cap and A19cap r_c = 0.1, 0.3, counted, all below', '28', exact=True)

# NtExI, NtExIG, NtExIGSlope: all splittings, abar 0.19099, y0 = 0, no cap.
dx = S13['A19']['variants']['0']['depths']['0']
rx = V13[('A19', '0', 0)]
agree('NtExI', dx['I_corr'], rx['I_grass'] - rx['bias'], 3e-4, "against the verifier, 0.0003")
agree('NtExIG', dx['IG_pc'], rx['IG_pc'], 3e-4, "against the verifier, 0.0003")
agree('NtExIGSlope', dx['IG_slope'], rx['IG_slope'], 3e-4, "against the verifier, 0.0003")
if dx['sign_pc'] != '>':
    fail('NtExI', 'the triple named is not above I_G(pc)')
# Guard for "The excess that is largest relative to its uncertainty is in the count of all splittings at
# alpha_s = 0.20 in the first three windows": the triple must hold the largest (I_corr - I_G(pc))/unc among
# the triples above I_G. (The largest excess in size is elsewhere, so the text must not say 'largest'.)
above = [(d['diff_pc'], d['diff_pc'] / d['unc'], (c, cut, y0)) for c, iv, cut, y0, d in T13 if d['sign_pc'] == '>']
big, bigz = max(above), max(above, key=lambda t: t[1])
print(f"    triples above I_G(pc): largest difference {big[0]:.5f} at {big[2]}, largest difference/unc {bigz[1]:.2f} at {bigz[2]}; "
      f"the triple named: difference {dx['diff_pc']:.5f}, difference/unc {dx['diff_pc'] / dx['unc']:.2f}")
if bigz[2] != ('A19', 0.0, 0):
    fail('NtExI most-significant guard', f"the triple named (A19, all splittings, y0 = 0) is not the one with the largest "
                  f"(I - I_G)/unc among the triples above I_G; that is {bigz[2]} at {bigz[1]:.2f}")
if re.search(r'The largest excess', tex):
    fail('NtExI most-significant guard', "the draft still says 'The largest excess'")
putn('NtExI', dx['I_corr'], fmt_dec(dx['I_corr'], 4), 'calc_SHORT/item13/summary.json A19 all y0=0, I_corr', '0.0308')
putn('NtExIG', dx['IG_pc'], fmt_dec(dx['IG_pc'], 4), 'calc_SHORT/item13/summary.json A19 all y0=0, IG_pc', '0.0230')
putn('NtExIGSlope', dx['IG_slope'], fmt_dec(dx['IG_slope'], 4), 'calc_SHORT/item13/summary.json A19 all y0=0, IG_slope', '0.0757')

# NtRhoMax: largest partial correlation.
rho, rkey = max((d['rho_pc'], (c, iv, y0)) for c, iv, cut, y0, d in T13)
vrho, vkey = max((r['rho_pc'], k) for k, r in V13.items())
agree('NtRhoMax', rho, vrho, 3 * math.sqrt(2) * V13[vkey]['rho_pc_se'], "against the verifier, three combined sd")
agree('NtRhoMax', rho, float(re.search(r'largest rho_pc ([0-9.]+)', UV).group(1)), 5e-5, 'against uv_compare.log Part 4')
if not rho < 0.5:
    fail('NtRhoMax', 'the partial correlation reaches one half')
pr = fmt_dir(rho, 2, 'at most')
putn('NtRhoMax', rho, pr, f'calc_SHORT/item13/summary.json rho_pc, largest ({rkey}), rounded up', '0.43')
rng_note('NtRhoMax', rho, pr, 'at most')
rng_note('NtRhoMax', vrho, pr, 'at most')

# NtBelowOneZero: I_corr + 2 unc below the 1+0 value at k = 1 and the measured means.
b10 = sum(d['I_corr'] + 2 * d['unc'] < d['nm_k1_I'] for *_, d in T13)
agree('NtBelowOneZero', b10, int(re.search(r'at k = 1 and the measured means: (\d+) of (\d+)', PART2).group(1)), 0,
      'against uv_compare.log Part 2')
vb10 = sum((r['I_grass'] - r['bias']) + 2 * (abs(r['bias']) + 2 * r['I_se']) < r['I_1p0'] for r in V13.values())
note('NtBelowOneZero', f"for the record: the verifier's simulation gives {vb10} of {len(V13)}")
putn('NtBelowOneZero', b10, str(b10), 'calc_SHORT/item13/summary.json, I_corr + 2 unc < nm_k1_I, counted', '79', exact=True)
# "the information of the cascade is lower in all NtTriples triples, between NtOneZeroRatioLo and
# NtOneZeroRatioHi of the value of Eq. (nm)": every central value below, and the range of the ratio
r10 = [d['I_corr'] / d['nm_k1_I'] for *_, d in T13]
if not all(x < 1 for x in r10) or len(r10) != 84:
    fail('NtOneZeroRatio', 'a triple of the cascade is not below the 1+0 value at its central value')
vr10 = [(r['I_grass'] - r['bias']) / r['I_1p0'] for r in V13.values()]
if not all(x < 1 for x in vr10):
    fail('NtOneZeroRatio', "a triple of the verifier's simulation is not below the 1+0 value at its central value")
print(f"    I_corr / I(1+0, k = 1): {min(r10):.4f} .. {max(r10):.4f}; verifier {min(vr10):.4f} .. {max(vr10):.4f}")
agree('NtOneZeroRatioLo', min(r10), min(vr10), 0.02, "against the verifier's simulation, 0.02")
agree('NtOneZeroRatioHi', max(r10), max(vr10), 0.02, "against the verifier's simulation, 0.02")
putn('NtOneZeroRatioLo', min(r10), fmt_dec(min(r10), 2), 'calc_SHORT/item13/summary.json, I_corr / nm_k1_I, smallest over the 84 triples', '0.33')
putn('NtOneZeroRatioHi', max(r10), fmt_dec(max(r10), 2), 'calc_SHORT/item13/summary.json, I_corr / nm_k1_I, largest over the 84 triples', '0.79')

# Guard for "The tests reject every sample of 1e5 events in all triples".
if not all(d['block_bonf']['100000'] == 1.0 for *_, d in T13):
    fail('guard cascade 1e5', 'a triple is not rejected in every sample of 1e5 events')

# =============================== item12: F = 1/k against H1 ===================================
I12 = os.path.join(CS, 'item12')
HK = jload(I12, 'h1_implied_k.json')['2021']['as printed']
cells = HK['cells']
if len(cells) != 16:
    fail('NtFMin', f'{len(cells)} cells')
for c, (q2, w, vf, vi) in zip(cells, H1_VAR):     # Table 6 variance of section (c), checked there against the VoR
    if (tuple(c['Q2']), c['W']) != (q2, w):
        fail('NtFMin', f"cell order {c['Q2'], c['W']} against {q2, w}")
    agree('NtFMin', c['F'], (float(vi) - c['mean']) / c['mean'] ** 2, 1e-12, f'F of {q2} W {w} from Table 6 and the mean')
Fh = [c['F'] for c in cells]
sFh = [c['sF'] for c in cells]
VH1 = jload(I12, 'verify', 'v_h1.json')['2021_printed']
for a, b in zip(Fh, VH1['F']):
    agree('NtFMin', a, b, 1e-12, 'F against the verifier')
Bp10 = H10['B']['as printed']
agree('NtFMin', min(Fh), min(Bp10['F72']), 1e-12, 'smallest F against item10 (W = 72 GeV)')
agree('NtFMax', max(Fh), max(Bp10['F205']), 1e-12, 'largest F against item10 (W = 205 GeV)')
# three places, so that 1/F of the printed values is close to the printed k range (1/0.04 would read 25)
putn('NtFMin', min(Fh), fmt_dec(min(Fh), 3), 'calc_SHORT/item12/h1_implied_k.json 2021 as printed, smallest F of 16 cells', '0.044')
putn('NtFMax', max(Fh), fmt_dec(max(Fh), 3), 'calc_SHORT/item12/h1_implied_k.json 2021 as printed, largest F of 16 cells', '0.266')
kk = [1 / F for F in Fh]
agree('NtKLo', min(kk), HK['k_range'][0], 1e-9, 'against k_range')
agree('NtKHi', max(kk), HK['k_range'][1], 1e-9, 'against k_range')
putn('NtKLo', min(kk), fmt_dec(min(kk), 1), 'calc_SHORT/item12, 1/F, smallest over the 16 cells', '3.8')
putn('NtKHi', max(kk), fmt_dec(max(kk), 1), 'calc_SHORT/item12, 1/F, largest over the 16 cells', '22.5')
zF = [(1 - F) / s for F, s in zip(Fh, sFh)]
for a, b, c in zip(zF, VH1['z_F1'], cells):
    agree('NtZLo', a, b, 1e-6, 'z against the verifier')
    agree('NtZLo', a, c['z_F_equals_1'], 1e-9, 'z against the cell record')
agree('NtZLo', min(zF), HK['z_F1_range'][0], 1e-6, 'against z_F1_range')
agree('NtZHi', max(zF), HK['z_F1_range'][1], 1e-6, 'against z_F1_range')
putn('NtZLo', min(zF), fmt_dec(min(zF), 1), 'calc_SHORT/item12, (1 - F)/sF as printed, smallest', '11.5')
putn('NtZHi', max(zF), fmt_dec(max(zF), 1), 'calc_SHORT/item12, (1 - F)/sF as printed, largest', '43.7')
guard_range('NtZWord', min(zF), 11, 12, "'more than eleven standard deviations'", lo_strict=True)
put('NtZWord', WORDS[math.floor(min(zF))], WORDS[math.floor(min(zF))], None,
    f'calc_SHORT/item12, smallest (1 - F)/sF {min(zF):.2f} rounded down', 'eleven')
w_ = [1 / s ** 2 for s in sFh]
Fbar = sum(a * b for a, b in zip(w_, Fh)) / sum(w_)
chi2c = sum(a * (F - Fbar) ** 2 for a, F in zip(w_, Fh))
agree('NtChiCommon', chi2c, HK['common_all']['chi2'], 1e-6, 'against common_all')
agree('NtChiCommon', chi2c, VH1['chi2'], 1e-6, 'against the verifier')
if HK['common_all']['dof'] != len(Fh) - 1 or len(Fh) - 1 != 15:
    fail('NtChiCommon', 'not 15 degrees of freedom')
putn('NtChiCommon', chi2c, fmt_dec(chi2c, 1), 'calc_SHORT/item12, chi2 of one weighted F over the 16 cells, as printed', '57.1')

RQ = jload(I12, 'requirements_per_cell.json')['2021']
VRQ = jload(I12, 'verify', 'v_h1.json')['requirements']
bg, mm = [], []
for c, rq, vq in zip(cells, RQ, VRQ):
    if (tuple(rq['Q2']), rq['W']) != (tuple(c['Q2']), c['W']) or (vq['Q2'], vq['W']) != ('%d-%d' % tuple(c['Q2']), c['W']):
        fail('NtBg', f"cell order of requirements {rq['Q2'], rq['W']} / {vq['Q2'], vq['W']}")
    F = c['F']
    agree('NtBg', rq['F'], F, 1e-12, 'F of the requirements')
    f_ = 1 - math.sqrt(F)                      # Poisson background of share f: F -> (1 - f)^2 at k = 1
    agree('NtBg', f_, rq['bg_share'], 1e-9, 'background share against the worker')
    agree('NtBg', f_, vq['f'], 1e-9, 'background share against the verifier')
    m_ = 1 / F - 1                             # a fixed count m in a disjoint region: F = 1/(1 + m) at k = 1
    agree('NtM', m_, rq['count_m'], 1e-9, 'fixed count against the worker')
    agree('NtM', m_, vq['m'], 1e-9, 'fixed count against the verifier')
    bg.append(f_); mm.append(m_)
putn('NtBgLo', 100 * min(bg), fmt_dec(100 * min(bg), 0), 'calc_SHORT/item12, 100 (1 - sqrt F), smallest cell', '48')
putn('NtBgHi', 100 * max(bg), fmt_dec(100 * max(bg), 0), 'calc_SHORT/item12, 100 (1 - sqrt F), largest cell', '79')
putn('NtMLo', min(mm), fmt_dec(min(mm), 1), 'calc_SHORT/item12, 1/F - 1, smallest cell', '2.8')
putn('NtMHi', max(mm), fmt_dec(max(mm), 1), 'calc_SHORT/item12, 1/F - 1, largest cell', '21.5')
# Occupancy with H1's published mean in |eta_lab| < 1.6 held as the kept (observed) mean: item12b.
# k = 1, N geometric of mean Lam, each hadron kept with probability exp(-b N). Checked here by direct
# summation of the series, a route independent of the closed forms of item12b: at the stored (Lam, b)
# the kept mean is H1's mean and the kept F is H1's F; along the path of kept mean M no F below F_min.
OCC = jload(CS, 'item12b', 'occupancy_observed_mean.json')
nn_ = np.arange(6000)


def kept(L, b):
    pn = (1 / (1 + L)) * (L / (1 + L)) ** nn_
    e_ = np.exp(-b * nn_)
    m1 = float((pn * nn_ * e_).sum())
    return m1, float((pn * nn_ * (nn_ - 1) * e_ * e_).sum()) / m1 ** 2 - 1


def lam_kept(M, b):
    """smallest Lam with kept mean M by bisection on the rising branch, or None"""
    lo, hi = 1e-9, 1.0
    while kept(hi, b)[0] < M:
        if hi > 1e4 or kept(hi * 1.5, b)[0] < kept(hi, b)[0]:
            return None
        hi *= 1.5
    for _ in range(200):
        mid = 0.5 * (lo + hi)
        lo, hi = (mid, hi) if kept(mid, b)[0] < M else (lo, mid)
    return 0.5 * (lo + hi)


uu, fmins, dzs = [], [], []
if len(OCC) != 16:
    fail('NtEff', f'{len(OCC)} cells in item12b')
for c, rq, o in zip(cells, RQ, OCC):
    if (tuple(o['Q2']), o['W']) != (tuple(c['Q2']), c['W']):
        fail('NtEff', f"cell order of item12b {o['Q2'], o['W']}")
    agree('NtEff', o['M'], rq['LamR'], 1e-12, 'kept mean = H1 Table 3 mean')
    agree('NtEff', o['F'], c['F'], 1e-12, 'F of item12b')
    agree('NtEff', o['sF'], c['sF'], 1e-12, 'sF of item12b')
    # a coarse independent scan of the path: F never falls below F_min by more than 1e-3
    fs_ = []
    for b in np.linspace(0, o['bstar'] * 1.02, 60):
        L = lam_kept(o['M'], b)
        if L is not None:
            fs_.append(kept(L, b)[1])
    if min(fs_) < o['Fmin'] - 1e-3:
        fail('NtEff', f"{o['Q2']} W {o['W']}: direct scan reaches F = {min(fs_):.4f} below F_min {o['Fmin']:.4f}")
    if o['u'] is None:
        if not o['F'] < o['Fmin']:
            fail('NtEff', f"{o['Q2']} W {o['W']}: marked unreachable with F above F_min")
        dzs.append(o['dz'])
    else:
        m1, Fk = kept(o['Lam'], o['b'])
        agree('NtEff', m1, o['M'], 1e-8, f"{o['Q2']} W {o['W']}: kept mean by direct summation")
        agree('NtEff', Fk, o['F'], 1e-8, f"{o['Q2']} W {o['W']}: kept F by direct summation")
        agree('NtEff', o['u'], 1 - math.exp(-o['b'] * o['Lam']), 1e-12, 'loss at the mean occupancy')
        uu.append(o['u'])
    fmins.append(o['Fmin'])
print(f"    occupancy, H1 mean held: reachable in {len(uu)} cells, loss {min(uu):.4f}..{max(uu):.4f}; "
      f"F_min {min(fmins):.4f}..{max(fmins):.4f}; unreachable {len(dzs)}, by {min(dzs):.2f}..{max(dzs):.2f} sd")
putn('NtEffLo', 100 * min(uu), fmt_dec(100 * min(uu), 0), 'calc_SHORT/item12b/occupancy_observed_mean.json u, smallest reachable cell', '33')
putn('NtEffHi', 100 * max(uu), fmt_dec(100 * max(uu), 0), 'calc_SHORT/item12b/occupancy_observed_mean.json u, largest reachable cell', '57')
# Guard for "would have to be NtEffLo to NtEffHi percent or more" (Sec. 6): item12b/occupancy_branches.py scans the
# whole family of (Lam, b) with the kept mean M, by a parametrization that shares no code with
# occupancy_observed_mean.py. Every reachable cell has a second solution of F = F_H1 with a larger loss, so
# the loss of the path of occupancy_observed_mean.py is the smallest of all, and the F_min of that path lies
# at most 5e-5 above the least F of the family (its grid of 2001 values of b).
BR = jload(CS, 'item12b', 'occupancy_branches.json')
if len(BR) != len(OCC):
    fail('NtEffMore', f'{len(BR)} cells in occupancy_branches.json')
for o, b_ in zip(OCC, BR):
    tag_ = f"{o['Q2']} W {o['W']}"
    if (tuple(o['Q2']), o['W']) != (tuple(b_['Q2']), b_['W']):
        fail('NtEffMore', f'cell order of occupancy_branches.json {b_["Q2"], b_["W"]}')
        continue
    if b_['reachable'] != (o['u'] is not None):
        fail('NtEffMore', f"{tag_}: reachable {b_['reachable']} in the whole-family scan, u = {o['u']} in item12b")
    if not 0 <= o['Fmin'] - b_['Fmin_true'] <= 5e-5:
        fail('NtEffMore', f"{tag_}: F_min {o['Fmin']!r} against {b_['Fmin_true']!r} of the whole-family scan")
    if b_['Fmin_second_branch'] < b_['Fmin_true'] - 1e-12:
        fail('NtEffMore', f"{tag_}: the second branch reaches F below the first")
    agree('NtEffMore', b_['M'], o['M'], 1e-12, f"{tag_}: kept mean of the whole-family scan")
    agree('NtEffMore', b_['F_H1'], o['F'], 1e-12, f"{tag_}: F_H1 of the whole-family scan")
    agree('NtEffMore', b_['bstar'], o['bstar'], 1e-9, f"{tag_}: b* of the whole-family scan")
    # the statements of the docstring of occupancy_observed_mean.py: the minimum of F lies less than 0.13 percent
    # of b below b*, and F rises by at most 1.1 percent from the minimum to F(b*)
    if not (0 <= b_['below_bstar_fraction'] < 1.3e-3 and 0 <= b_['rise_fraction'] < 1.1e-2):
        fail('NtEffMore', f"{tag_}: minimum at {b_['below_bstar_fraction']!r} of b* below b*, rise {b_['rise_fraction']!r}")
    agree('NtEffMore', b_['rise_fraction'], b_['F_at_bstar'] / b_['Fmin_true'] - 1, 1e-12, f"{tag_}: rise from the minimum to F(b*)")
    if o['u'] is not None:
        us_ = sorted(sl['u'] for sl in b_['solutions'])
        agree('NtEffMore', o['u'], us_[0], 1e-6, f"{tag_}: the loss of item12b against the smallest loss of the family")
        if len(us_) < 2 or us_[1] <= us_[0]:
            fail('NtEffMore', f"{tag_}: no second solution with a larger loss, losses {us_}")
print("    occupancy family: the loss of item12b is the smallest of the solutions in all "
      f"{sum(o['u'] is not None for o in OCC)} reachable cells; the second solution needs "
      f"{100 * min(max(sl['u'] for sl in b_['solutions']) for o, b_ in zip(OCC, BR) if o['u'] is not None):.0f} to "
      f"{100 * max(max(sl['u'] for sl in b_['solutions']) for o, b_ in zip(OCC, BR) if o['u'] is not None):.0f} percent")
pf1, pf2 = fmt_dir(min(fmins), 2, 'at least'), fmt_dir(max(fmins), 2, 'at least')
putn('NtOccFminLo', min(fmins), pf1, 'calc_SHORT/item12b, F_min, smallest cell, rounded down (F cannot go below it)', '0.09')
putn('NtOccFminHi', max(fmins), pf2, 'calc_SHORT/item12b, F_min, largest cell, rounded down (F cannot go below it)', '0.14')
guard_range('NtOccUnreach', len(dzs), 7, 8, "'seven of the sixteen cells'")
put('NtOccUnreach', WORDS[len(dzs)], WORDS[len(dzs)], None, 'calc_SHORT/item12b, cells with H1 F below F_min, counted', 'seven')
pz_ = fmt_dir(max(dzs), 1, 'at most')
putn('NtOccZHi', max(dzs), pz_, 'calc_SHORT/item12b, (F_min - F)/sF, largest over the unreachable cells, rounded up', '2.2')
rng_note('NtOccZHi', max(dzs), pz_, 'at most')

# A selection requiring charged hadrons in |eta_lab| < 1.6 leaves P(0) = 0 there: H1's P(0) (Tables 9-12).
SPZ = jload(CS, 'item12b', 'selection_pzero.json')
raw_ = text(CS, 'item7', 'hepdata', 'Table_9-12.csv')
p0_ = [float(r.split(',')[9]) for r in raw_.splitlines() if r and not r.startswith(('#', '$')) and r.split(',')[0] == '0']
if len(p0_) != 16 or sorted(p0_) != sorted(x['P0'] for x in SPZ):
    fail('NtPzero', f'P(0) of Table_9-12.csv {sorted(p0_)} against selection_pzero.json')
for x in SPZ:
    if not x['P0'] > 0:
        fail('NtPzero', f"P(0) = 0 in {x['Q2']} W {x['W']}")
zp = [x['z'] for x in SPZ]
putn('NtPzeroLo', 100 * min(p0_), fmt_dec(100 * min(p0_), 1), 'H1 2021 Table 9-12 P(0), percent, smallest cell', '0.2')
putn('NtPzeroHi', 100 * max(p0_), fmt_dec(100 * max(p0_), 1), 'H1 2021 Table 9-12 P(0), percent, largest cell', '7.5')
pzz = fmt_dir(min(zp), 1, 'at least')
putn('NtPzeroZ', min(zp), pzz, 'calc_SHORT/item12b/selection_pzero.json, P(0)/sd (stat and sys in quadrature), smallest, rounded down', '2.7')
rng_note('NtPzeroZ', min(zp), pzz, 'at least')

E12 = jload(I12, 'f_effects.json')['E']['cells']
if len(E12) != 16:
    fail('NtMotion', f'{len(E12)} cells in f_effects.json E')
fk = []
for c in E12:
    for sh in ('F', 'G'):
        agree('NtMotion', c[f'F_k1_{sh}'], 1 + 2 * c[f'c2_total_{sh}'], 1e-12, 'F(k=1) = 1 + 2 c^2 (v = 1 at k = 1)')
        fk.append(c[f'F_k1_{sh}'])
vcm = [x['F_k1'] for x in jload(I12, 'verify', 'v_cellmotion.json') if x['weight'] == 'dis']
agree('NtMotionLo', min(fk), min(vcm), 1e-4, 'against the verifier (weight dis), 1e-4')
agree('NtMotionHi', max(fk), max(vcm), 1e-4, 'against the verifier (weight dis), 1e-4')
if not all(x >= 1 for x in fk + vcm):
    fail('NtMotion', 'the motion within a cell does not only raise F')
putn('NtMotionLo', min(fk), fmt_dec(min(fk), 3), 'calc_SHORT/item12/f_effects.json E, F(k=1), smallest over cells and edge shapes', '1.004')
putn('NtMotionHi', max(fk), fmt_dec(max(fk), 3), 'calc_SHORT/item12/f_effects.json E, F(k=1), largest over cells and edge shapes', '1.043')

# item11 (partners across a gap, and ALICE) is not used by this manuscript.

# item14 (PYTHIA) is not used by this manuscript.

# =============================== item15: quantum CMI of a purification of the window law ======
# NtQcmiZero: S12 + S23 - S123 - S2 of the pure state sum_n sqrt(P(n)) |n1 n2 n3>|e_N>, with non-negative
# amplitudes and one Schmidt vector of definite total count N for each N for (three windows | rest),
# unit windows from y0 = 0, k = 1, Delta = 0.4 (Sec. 7).
Q15 = jload(CS, 'item15', 'quantum_cmi.json')
q0 = [r for r in Q15['rows'] if r['y0'] == 0][0]
if (Q15['k'], Q15['Delta'], Q15['width']) != (1, 0.4, 1):
    fail('NtQcmiZero', f"item15 configuration {Q15['k']}, {Q15['Delta']}, {Q15['width']}")
agree('NtQcmiZero', q0['I_quantum_closed'], q0['direct']['I_quantum'], 1e-9, 'closed form against the direct diagonalization of item15')
_r = math.exp(0.4)
_l = [_r ** j * (_r - 1) for j in range(3)]
_H = lambda m: (1 + m) * math.log(1 + m) - m * math.log(m)
agree('NtQcmiZero', q0['I_quantum_closed'], _H(_l[0] + _l[1]) + _H(_l[1] + _l[2]) - _H(sum(_l)) - _H(_l[1]), 1e-12,
      'the closed form recomputed here')
agree('NtQcmiZero', q0['direct']['I_classical'], float(OUT['NumCmiShortZero'][0]), 5e-5,
      'the classical value of item15 against NumCmiShortZero')
if not q0['I_quantum_closed'] > 0.5 * math.log(4 / 3):
    fail('NtQcmiZero', 'the text says the quantum value lies above the ceiling')
putn('NtQcmiZero', q0['I_quantum_closed'], fmt_dec(q0['I_quantum_closed'], 4),
     'calc_SHORT/item15/quantum_cmi.json, y0 = 0, closed form, checked against the direct route', '0.1558')


# ---------------------------------------------------------------------------------------------
# (e) numbers.tex
# ---------------------------------------------------------------------------------------------
missing = [u for u in used_tex if u not in OUT]
if missing:
    fail('numbers.tex', f"no value for {missing}")
failed = {n for n, _ in FAIL}


def write(path, diagnostic):
    lines = ['% Generated by make_numbers.py.',
             '% Num macros are copied by name from ../XS6/numbers*.txt and ../SHORT_figs/data/numbers_fig*.txt.',
             '% Ns macros are derived from the calc_SHORT results, the closed form of NsDeepLimit and the values',
             '% Bzdak quotes; Nt macros from calc_SHORT items 10 to 15 and the HEPData tables stored under',
             '% calc_SHORT/item7 (MACRO_INVENTORY.md names the source of each);',
             '% make_numbers.py checks each one against MACRO_INVENTORY.md and, where one exists, a second route.']
    if diagnostic:
        lines.insert(0, '% DIAGNOSTIC FILE: written although checks failed. Not for the manuscript.')
    for nm in sorted(OUT, key=lambda n: (not n.startswith('Num'), n)):
        val, src = OUT[nm]
        mark = '  CHECK FAILED' if any(nm.startswith(f) or f.startswith(nm) for f in failed) else ''
        lines.append(f"\\newcommand{{\\{nm}}}{{{val}}}  % {src}{mark}")
    io.open(path, 'w', encoding='utf-8').write('\n'.join(lines) + '\n')
    print(f"wrote {path} ({len(OUT)} macros)")


print(f"\nskipped (derived and checked, not used by the manuscript): {len(SKIPPED)}")
print(f"\n{len(OUT)} macros derived or copied, {len(FAIL)} failed checks, {len(NOTE)} notes")
if '--diagnostic' in sys.argv:
    dpath = os.path.abspath(sys.argv[sys.argv.index('--diagnostic') + 1])
    if os.path.dirname(dpath) == HERE:
        sys.exit('a diagnostic file may not be written into this folder')
    write(dpath, True)
if FAIL:
    print('STOP: numbers.tex not written. Failed checks:')
    for n, m in FAIL:
        print(f"  {n}: {m}")
    sys.exit(1)
write(os.path.join(HERE, 'numbers.tex'), False)


==> anc/SHORT8/used_macros.txt <==
NsDeepLimit
NsOccHi
NsOccLo
NsSizeNullHi
NsSizeNullLo
NsSizeSe
NsStarSigma
NsStarSigmaZdc
NsTwoPointExcess
NsUnifCutsDiff
NtAbove
NtAboveRatio
NtBgHi
NtBgLo
NtDrawsAbove
NtDrawsFurther
NtDrawsUndec
NtEffHi
NtEffLo
NtExcessSigma
NtFMax
NtFMin
NtNoCapTriples
NtOccUnreach
NtPzeroHi
NtPzeroLo
NtQcmiZero
NtTriples
NtZHi
NtZLo
NumBoundShort
NumCmiGamma
NumCmiShortEight
NumCmiShortFour
NumCmiShortZero
NumCmiUnif
NumCompExcessTwo
NumCompShortCutsOne
NumFigCountOne
NumFigCountThree
NumFigCountTwo
NumFigRate
NumFigTwoCritMid
NumFigTwoCrossMid
NumHOneCells
NumIgUnif
NumIgYeight
NumIgYfour
NumIgYzero
NumLHCbRatioOne
NumLHCbRatioThree
NumLHCbRatioTwo
NumMIuncondEight
NumMIuncondFour
NumMIuncondZero
NumNormTol
NumRatioShortHi
NumRatioShortLo


==> anc/SHORT_figs/build.sh <==
#!/usr/bin/env bash
# build.sh: regenerate Figs. 1 and 2 of the manuscript.
#
#   1. make_fig_bound_data.py copies the table behind Fig. 2 from XS6/data and writes the marks the
#      figure draws; it stops on a failed check;
#   2. each ROOT macro writes <name>.eps and <name>.png (fig1.C also writes data/numbers_fig1.txt,
#      the three window counts of the drawn realization, which the caption prints);
#   3. Ghostscript turns <name>.eps into <name>.pdf with the fonts embedded and the page cut to the
#      drawing.
#
# Run from anywhere:  bash SHORT_figs/build.sh
set -euo pipefail
cd "$(dirname "$(readlink -f "$0")")"

( ulimit -v 1500000; python3 make_fig_bound_data.py ) > make_fig_bound_data.log 2>&1 \
   || { cat make_fig_bound_data.log; echo "build.sh: make_fig_bound_data.py failed"; exit 1; }
sed 's/^/  /' make_fig_bound_data.log

for fig in fig1 fig_bound; do
   root -l -b -q "$fig.C" > "$fig.rootlog" 2>&1 || { cat "$fig.rootlog"; exit 1; }
   if grep -q "Error\|error:" "$fig.rootlog"; then cat "$fig.rootlog"; echo "build.sh: $fig.C reported an error"; exit 1; fi
   gs -q -dNOPAUSE -dBATCH -dSAFER -sDEVICE=pdfwrite -dEmbedAllFonts=true \
      -dSubsetFonts=true -dPDFSETTINGS=/prepress -dEPSCrop \
      -sOutputFile="$fig.pdf" "$fig.eps"
   pdffonts "$fig.pdf" | awk 'NR > 2 && $(NF-4) != "yes" {bad = 1; print "  unembedded font: " $0} END {exit bad}'
   echo "$fig.pdf: $(pdfinfo "$fig.pdf" | grep 'Page size')"
done


==> anc/SHORT_figs/data/fig2.txt <==
# fig2.txt: the values plotted in Figure 2.
# Written by make_fig2_data.py, 2026-09-05, by summing the
# three-window negative multinomial. No simulation.
#
# QUANTITY. I is the information I(n_1:n_3|n_2) between the
#   two outer window counts given the middle count, with natural logarithms
#   throughout. I_G is its large-count closed form
#   (1/2) ln[(1+c_1)(1+c_3)/(1+c_1+c_3)] with
#   c_j = lambda_j/(k+lambda_2), and I lies below I_G. deficit is the
#   largest weighted tail left outside the four summation grids, that is the
#   amount by which doubling a grid still moves its sum. Each grid is extended
#   until that quantity falls below the tolerance, never to a fixed cutoff.
#   It is a measured convergence residual and not an analytic bound.
#
# CONFIGURATION. Dipole cascade in its 1+0 reduction at constant splitting
#   rate Delta = 0.4, from k = 1.0 initial dipole at rapidity zero. A window
#   [y_a, y_b] has mean lambda = k(e^{Delta y_b} - e^{Delta y_a}). The three
#   windows are consecutive, with edges y_0 < y_1 < y_2 < y_3; the triple is
#   slid deeper into the cascade, which scales all three means by e^{Delta y_0}
#   and sweeps lambda_2. Widths are held fixed along each curve.
#   Upper bound for windows of one common width: (1/2) ln(4/3) = 0.1438410362.
#   r = e^{Delta tau_out} = 1.491825.
#
# COLUMNS. lambda_2 lambda_1 lambda_3 I I_G deficit c_1 c_3 y_0
#

#BLOCK common_width
#INFO Three consecutive windows of one common width tau = 1.0. Outer width tau_out = 1.0, middle width tau_mid = 1.0,
#INFO Delta = 0.4, k = 1.0. lambda_1/lambda_2 = 0.670320 and
#INFO lambda_3/lambda_2 = 1.491825, both held fixed along the curve.
#NROWS 46
     0.73371623     0.49182470     1.09457599   0.0378595357   0.0447029303  0.000e+00   0.28368235   0.63134668    0.00000
     0.80915340     0.54239174     1.20711502   0.0412153880   0.0484249743  0.000e+00   0.29980418   0.66722646    0.24467
     0.89234665     0.59815785     1.33122477   0.0446755982   0.0522272503  0.000e+00   0.31609317   0.70347828    0.48933
     0.98409344     0.65965756     1.46809489   0.0482214780   0.0560864584  0.000e+00   0.33247303   0.73993234    0.73400
     1.08527318     0.72748037     1.61903733   0.0518332362   0.0599787132  0.000e+00   0.34886574   0.77641498    0.97866
     1.19685574     0.80227639     1.78549895   0.0554904159   0.0638800904  0.000e+00   0.36519303   0.81275203    1.22333
     1.31991068     0.88476259     1.96907535   0.0591723369   0.0677671536  0.000e+00   0.38137787   0.84877205    1.46799
     1.45561754     0.97572961     2.17152619   0.0628585254   0.0716174384  0.000e+00   0.39734592   0.88430961    1.71266
     1.60527712     1.07604943     2.39479205   0.0665291156   0.0754098780  0.000e+00   0.41302686   0.91920818    1.95732
     1.77032398     1.18668365     2.64101303   0.0701652073   0.0791251561  0.000e+00   0.42835555   0.95332281    2.20199
     1.95234016     1.30869274     2.91254926   0.0737491720   0.0827459800  0.000e+00   0.44327302   0.98652225    2.44665
     2.15307037     1.44324623     3.21200355   0.0772648976   0.0862572696  0.000e+00   0.45772725   1.01869073    2.69132
     2.37443869     1.59163385     3.54224627   0.0806979714   0.0896462663  0.000e+00   0.47167366   1.04972904    2.93598
     2.61856703     1.75527797     3.90644297   0.0840357994   0.0929025649  0.000e+00   0.48507543   1.07955523    3.18065
     2.88779548     1.93574720     4.30808461   0.0872676677   0.0960180781  0.000e+00   0.49790356   1.10810474    3.42532
     3.18470469     2.13477140     4.75102111   0.0903847479   0.0989869431  0.000e+00   0.51013669   1.13533008    3.66998
     3.51214068     2.35425830     5.23949821   0.0933800571   0.1018053837  0.000e+00   0.52176084   1.16120010    3.91465
     3.87324207     2.59631180     5.77819817   0.0962483779   0.1044715362  0.000e+00   0.53276890   1.18569899    4.15931
     4.27147015     2.86325207     6.37228467   0.0989861476   0.1069852535  0.000e+00   0.54316006   1.20882495    4.40398
     4.71064213     3.15763785     7.02745227   0.1015913252   0.1093478952  0.000e+00   0.55293919   1.23058880    4.64864
     5.19496766     3.48229096     7.74998106   0.1040632429   0.1115621144  0.000e+00   0.56211608   1.25101235    4.89331
     5.72908920     3.84032334     8.54679677   0.1064024497   0.1136316472  0.000e+00   0.57070477   1.27012683    5.13797
     6.31812655     4.23516688     9.42553723   0.1086105521   0.1155611109  0.000e+00   0.57872283   1.28797134    5.38264
     6.96772588     4.67060633    10.39462555   0.1106900581   0.1173558159  0.000e+00   0.58619064   1.30459126    5.62730
     7.68411388     5.15081557    11.46335086   0.1126442268   0.1190215939  0.000e+00   0.59313082   1.32003691    5.87197
     8.47415744     5.68039761    12.64195737   0.1144769272   0.1205646434  0.000e+00   0.59956758   1.33436218    6.11664
     9.34542948     6.26442872    13.94174251   0.1161925084   0.1219913946  0.000e+00   0.60552621   1.34762337    6.36130
    10.30628151     6.90850710    15.37516530   0.1177956816   0.1233083921  0.000e+00   0.61103265   1.35987816    6.60597
    11.36592372     7.61880651    16.95596571   0.1192914155   0.1245221966  0.000e+00   0.61611301   1.37118473    6.85063
    12.53451323     8.40213548    18.69929641   0.1206848433   0.1256393023  0.000e+00   0.62079333   1.38160096    7.09530
    13.82325148     9.26600257    20.62186796   0.1219811840   0.1266660704  0.000e+00   0.62509920   1.39118384    7.33996
    15.24449159    10.21868831    22.74210906   0.1231856737   0.1276086769  0.000e+00   0.62905559   1.39998897    7.58463
    16.81185677    11.26932460    25.08034314   0.1243035094   0.1284730716  0.000e+00   0.63268668   1.40807011    7.82929
    18.54037087    12.42798226    27.65898317   0.1253398018   0.1292649487  0.000e+00   0.63601568   1.41547893    8.07396
    20.44660247    13.70576751    30.50274655   0.1262995381   0.1299897266  0.000e+00   0.63906474   1.42226474    8.31862
    22.54882362    15.11492849    33.63889198   0.1271875518   0.1306525349  0.000e+00   0.64185493   1.42847441    8.56329
    24.86718502    16.66897260    37.09748077   0.1280085008   0.1312582081  0.000e+00   0.64440613   1.43415222    8.80795
    27.42390916    18.38279605    40.91166499   0.1287668505   0.1318112849  0.000e+00   0.64673708   1.43933984    9.05262
    30.24350336    20.27282657    45.11800526   0.1294668626   0.1323160109  0.000e+00   0.64886534   1.44407638    9.29729
    33.35299465    22.35718091    49.75682116   0.1301125883   0.1327763457  0.000e+00   0.65080734   1.44839836    9.54195
    36.78218886    24.65583853    54.87257777   0.1307078654   0.1331959713  0.000e+00   0.65257835   1.45233983    9.78662
    40.56395629    27.19083305    60.51431182   0.1312563176   0.1335783036  0.000e+00   0.65419261   1.45593243   10.03128
    44.73454682    29.98646348    66.73610178   0.1317613575   0.1339265042  0.000e+00   0.65566329   1.45920549   10.27595
    49.33393738    33.06952717    73.59758621   0.1322261902   0.1342434934  0.000e+00   0.65700259   1.46218615   10.52061
    54.40621511    36.46957662    81.16453541   0.1326538194   0.1345319642  0.000e+00   0.65822176   1.46489947   10.76528
    60.00000000    40.21920276    89.50948186   0.1330470544   0.1347943955  0.000e+00   0.65933119   1.46736856   11.00994
#ENDBLOCK

#BLOCK narrow_middle
#INFO Outer windows of width 1.0, middle window of width 0.5. Outer width tau_out = 1.0, middle width tau_mid = 0.5,
#INFO Delta = 0.4, k = 1.0. lambda_1/lambda_2 = 1.489051 and
#INFO lambda_3/lambda_2 = 2.713227, both held fixed along the curve.
#NROWS 46
     0.33029410     0.49182470     0.89616303   0.0476695094   0.0575057719  0.000e+00   0.36971125   0.67365782    0.00000
     0.37077153     0.55209765     1.00598751   0.0539775007   0.0647851828  0.000e+00   0.40276416   0.73388415    0.28901
     0.41620946     0.61975703     1.12927094   0.0607559765   0.0725390282  0.000e+00   0.43761679   0.79738977    0.57801
     0.46721579     0.69570805     1.26766272   0.0679784552   0.0807250551  0.000e+00   0.47416887   0.86399201    0.86702
     0.52447293     0.78096684     1.42301436   0.0756091469   0.0892910264  0.000e+00   0.51228646   0.93344679    1.15603
     0.58874692     0.87667407     1.59740430   0.0836036514   0.0981760166  0.000e+00   0.55180221   1.00544919    1.44503
     0.66089765     0.98411018     1.79316566   0.0919100297   0.1073121046  0.000e+00   0.59251705   1.07963646    1.73404
     0.74189044     1.10471255     2.01291751   0.1004701911   0.1166263679  0.000e+00   0.63420324   1.15559364    2.02305
     0.83280887     1.24009471     2.25959988   0.1092215216   0.1260430640  0.000e+00   0.67660886   1.23286172    2.31205
     0.93486932     1.39206790     2.53651310   0.1180986606   0.1354858717  0.000e+00   0.71946353   1.31094802    2.60106
     1.04943724     1.56266536     2.84736193   0.1270353280   0.1448800695  0.000e+00   0.76248510   1.38933844    2.89006
     1.17804542     1.75416948     3.19630518   0.1359661053   0.1541545369  0.000e+00   0.80538700   1.46751080    3.17907
     1.32241450     1.96914236     3.58801132   0.1448280840   0.1632434859  0.000e+00   0.84788584   1.54494873    3.46808
     1.48447595     2.21046010     4.02772091   0.1535623090   0.1720878547  0.000e+00   0.88970879   1.62115512    3.75708
     1.66639798     2.48135125     4.52131676   0.1621149646   0.1806363258  0.000e+00   0.93060048   1.69566463    4.04609
     1.87061450     2.78544002     5.07540262   0.1704382730   0.1888459566  0.000e+00   0.97032883   1.76805441    4.33510
     2.09985768     3.12679476     5.69739152   0.1784910936   0.1966824387  0.000e+00   1.00868978   1.83795261    4.62410
     2.35719454     3.50998242     6.39560495   0.1862392350   0.2041200213  0.000e+00   1.04551058   1.90504449    4.91311
     2.64606795     3.94012959     7.17938420   0.1936555004   0.2111411491  0.000e+00   1.08065172   1.96907581    5.20212
     2.97034269     4.42299116     8.05921534   0.2007195053   0.2177358748  0.000e+00   1.11400740   2.02985384    5.49112
     3.33435720     4.96502725     9.04686949   0.2074173078   0.2239011075  0.000e+00   1.14550486   2.08724595    5.78013
     3.74298156     5.57348968    10.15556033   0.2137408980   0.2296397580  0.000e+00   1.17510254   2.14117643    6.06914
     4.20168270     6.25651898    11.40012086   0.2196875894   0.2349598350  0.000e+00   1.20278751   2.19162173    6.35814
     4.71659751     7.02325329    12.79720187   0.2252593547   0.2398735372  0.000e+00   1.22857229   2.23860467    6.64715
     5.29461496     7.88395064    14.36549469   0.2304621393   0.2443963810  0.000e+00   1.25249133   2.28218799    6.93616
     5.94346826     8.85012616    16.12598127   0.2353051846   0.2485463869  0.000e+00   1.27459734   2.32246777    7.22516
     6.67183831     9.93470617    18.10221489   0.2398003803   0.2523433465  0.000e+00   1.29495771   2.35956679    7.51417
     7.48946987    11.15220110    20.32063529   0.2439616652   0.2558081776  0.000e+00   1.31365106   2.39362829    7.80317
     8.40730191    12.51889962    22.81092236   0.2478044841   0.2589623734  0.000e+00   1.33076410   2.42481028    8.09218
     9.43761395    14.05308659    25.60639329   0.2513453090   0.2618275422  0.000e+00   1.34638881   2.45328036    8.38119
    10.59419039    15.77528767    28.74444824   0.2546012246   0.2644250355  0.000e+00   1.36062003   2.47921134    8.67019
    11.89250489    17.70854391    32.26707078   0.2575895779   0.2667756537  0.000e+00   1.37355340   2.50277747    8.95920
    13.34992739    19.87872005    36.22138954   0.2603276880   0.2688994244  0.000e+00   1.38528367   2.52415142    9.24821
    14.98595654    22.31485056    40.66030874   0.2628326111   0.2708154404  0.000e+00   1.39590337   2.54350177    9.53721
    16.82248052    25.04952806    45.64321601   0.2651209562   0.2725417513  0.000e+00   1.40550178   2.56099121    9.82622
    18.88406989    28.11933936    51.23677690   0.2672087435   0.2740952972  0.000e+00   1.41416418   2.57677514   10.11523
    21.19830636    31.56535502    57.51582682   0.2691113017   0.2754918778  0.000e+00   1.42197132   2.59100068   10.40423
    23.79615173    35.43367874    64.56437221   0.2708431968   0.2767461498  0.000e+00   1.42899911   2.60380614   10.69324
    26.71236218    39.77606425    72.47671448   0.2724181876   0.2778716452  0.000e+00   1.43531843   2.61532070   10.98225
    29.98595325    44.65060765    81.35871166   0.2738492035   0.2788808063  0.000e+00   1.44099513   2.62566431   11.27125
    33.66072182    50.12252472    91.32919462   0.2751483396   0.2797850317  0.000e+00   1.44609004   2.63494786   11.56026
    37.78583205    56.26502341   102.52155695   0.2763268654   0.2805947307  0.000e+00   1.45065918   2.64327337   11.84927
    42.41647316    63.16028325   115.08553955   0.2773952448   0.2813193827  0.000e+00   1.45475389   2.65073441   12.13827
    47.61459779    70.90055489   129.18923403   0.2783631637   0.2819675985  0.000e+00   1.45842109   2.65741649   12.42728
    53.44975086    79.58939424   145.02133155   0.2792395633   0.2825471830  0.000e+00   1.46170355   2.66339752   12.71628
    60.00000000    89.34304795   162.79364735   0.2800326772   0.2830651969  0.000e+00   1.46464013   2.66874832   13.00529
#ENDBLOCK


==> anc/SHORT_figs/data/fig_bound_marks.txt <==
# fig_bound_marks.txt: the constants drawn in the figure 'information left and its bound'.
# Written by make_fig_bound_data.py, 2026-09-23.
#
# The curves are read from data/fig2.txt, a byte-for-byte copy of
#   ../XS6/data/fig2.txt
#   sha256 3ca7a159afe8d0bc5bc6d93d0e3b40ac60e12eef178072c6f0b4f5bb17cba7b8
# which is written by ../XS6/make_fig2_data.py by summing the three-window negative
# multinomial (1+0 dipole cascade, Delta = 0.4, k = 1 initial dipole, natural logarithms).
# Columns there: lambda_2 lambda_1 lambda_3 I I_G deficit c_1 c_3 y_0.
#
# BOUND is (1/2) ln(4/3), the least upper bound of I for three consecutive windows of one
#   common width at a constant splitting rate.
# RANGE is the plotted range, lambda_2 from 0.28 to 80.0 (log axis), information from 0.0 to 0.3.
# The lines below BOUND and RANGE are not drawn; they are the numbers a caption may quote,
#   each checked against the manuscript's generated values in XS6/numbers*.txt.
#
#BOUND 0.1438410362258904
#RANGE 0.280 80.000 0.000 0.300
#
# red I_G crosses BOUND at lambda_2 = 1.0361 (interpolated; NumFigTwoCritMid = 1.036)
# red I   crosses BOUND at lambda_2 = 1.3055 (interpolated; NumFigTwoCrossMid = 1.305)
# blue I and I_G at lambda_2 = 60: 0.1330 and 0.1348; deep limit of blue I_G 0.137390
# red  I and I_G at lambda_2 = 60: 0.2800 and 0.2831; red saturation NumFigTwoSat = 0.287


==> anc/SHORT_figs/data/fig_h1.txt <==
# fig_h1.txt: the values plotted in the figure of the H1 one-window relation.
# Written by make_fig_h1_data.py, 2026-09-23.  No simulation, no fit.
#
# QUANTITY. The bunching parameters B_q = q/(q-1) P_q P_(q-2)/P_(q-1)^2 of Chekanov and
#   Kuvshinov at q = 2 and 3, from H1's published P(0) to P(3), and the relation
#   B_3 = 2 - 1/B_2 that every negative binomial obeys at every shape k, since
#   B_2 = (k+1)/k and B_3 = (k+2)/(k+1).  Both are dimensionless.
#
# INPUTS. H1 Collaboration, Eur. Phys. J. C 81 (2021) 212, arXiv:2011.01812, Tables 25 to 28
#   (charged particles, pT,lab > 150 MeV, |eta_lab| < 1.6, 0 < eta* < 4), rows N = 0 to 3.
#   Typed in XS6/make_numbers_more.py and copied here unchanged; checked against the text of
#   the version of record, references/txt/H1_EPJC81_212_VoR.txt.
#
# UNCERTAINTIES. Statistical, total systematic and rounding (half a unit of the second
#   significant figure) uncertainties of each P(N), all taken as independent, as in the
#   manuscript, since H1 publishes no covariance.  First-order propagation.  rho is the
#   correlation of B_2 and B_3 that follows from their shared P(1) and P(2) under that
#   independence, rho = -2(r_1 + r_2)/sqrt[(r_0 + 4r_1 + r_2)(r_1 + 4r_2 + r_3)] with
#   r_N = var P(N)/P(N)^2.  g = 2 - 1/B_2 - B_3 is the distance from the relation, and sd_g
#   its standard deviation including rho.  z = g/sd_g.
#
# CHECKS. The sixteen (B_2, B_3, g, sd_g, z) agree digit for digit at the printed precision
#   with the lines 'H1 W = ..., Q2 = ...: eta_2 ..., eta_3 ...' of XS6/make_numbers_more.log,
#   from which the manuscript's Sec. 7 sentence is taken.
#
#RANGE 1.000 5.000 0.600 2.100
#
#BLOCK cells
#COLUMNS W_GeV Q2lo_GeV2 Q2hi_GeV2 B2 sd_B2 B3 sd_B3 rho g sd_g z
#NROWS 16
   72      5     10   1.34400   0.23665   1.07143   0.13945  -0.7020  +0.18452   0.24952  +0.740
   72     10     20   1.45714   0.27034   1.04762   0.13671  -0.7210  +0.26611   0.24495  +1.086
   72     20     40   1.56429   0.37250   1.00000   0.18043  -0.6994  +0.36073   0.30684  +1.176
   72     40    100   2.15111   0.51904   0.83678   0.12920  -0.7246  +0.69835   0.22422  +3.115
  101      5     10   2.47472   0.70191   1.16450   0.23423  -0.7087  +0.43142   0.32566  +1.325
  101     10     20   1.84557   0.32781   1.07929   0.15415  -0.6841  +0.37887   0.23092  +1.641
  101     20     40   1.79063   0.37525   0.93728   0.14595  -0.6891  +0.50426   0.24195  +2.084
  101     40    100   2.53884   0.57744   0.91667   0.15598  -0.6965  +0.68945   0.22764  +3.029
  147      5     10   3.80000   1.05173   1.22222   0.19497  -0.7580  +0.51462   0.25465  +2.021
  147     10     20   2.88331   0.45967   1.24984   0.14452  -0.6744  +0.40333   0.18634  +2.165
  147     20     40   2.26562   0.51301   1.04637   0.14962  -0.7153  +0.51225   0.23187  +2.209
  147     40    100   2.53086   0.58960   0.88340   0.14452  -0.6892  +0.72148   0.21839  +3.304
  205      5     10   2.71333   0.74716   1.42988   0.21756  -0.7893  +0.20157   0.30411  +0.663
  205     10     20   2.87574   0.47268   1.35417   0.15872  -0.7116  +0.29810   0.20340  +1.466
  205     20     40   3.78698   0.77098   0.99306   0.13344  -0.7341  +0.74288   0.17672  +4.204
  205     40    100   2.95347   0.77425   0.99410   0.17713  -0.7258  +0.66732   0.24915  +2.678
#ENDBLOCK

#BLOCK nb_relation
#COLUMNS B2 B3=2-1/B2
#NROWS 401
  1.00000  1.000000
  1.01000  1.009901
  1.02000  1.019608
  1.03000  1.029126
  1.04000  1.038462
  1.05000  1.047619
  1.06000  1.056604
  1.07000  1.065421
  1.08000  1.074074
  1.09000  1.082569
  1.10000  1.090909
  1.11000  1.099099
  1.12000  1.107143
  1.13000  1.115044
  1.14000  1.122807
  1.15000  1.130435
  1.16000  1.137931
  1.17000  1.145299
  1.18000  1.152542
  1.19000  1.159664
  1.20000  1.166667
  1.21000  1.173554
  1.22000  1.180328
  1.23000  1.186992
  1.24000  1.193548
  1.25000  1.200000
  1.26000  1.206349
  1.27000  1.212598
  1.28000  1.218750
  1.29000  1.224806
  1.30000  1.230769
  1.31000  1.236641
  1.32000  1.242424
  1.33000  1.248120
  1.34000  1.253731
  1.35000  1.259259
  1.36000  1.264706
  1.37000  1.270073
  1.38000  1.275362
  1.39000  1.280576
  1.40000  1.285714
  1.41000  1.290780
  1.42000  1.295775
  1.43000  1.300699
  1.44000  1.305556
  1.45000  1.310345
  1.46000  1.315068
  1.47000  1.319728
  1.48000  1.324324
  1.49000  1.328859
  1.50000  1.333333
  1.51000  1.337748
  1.52000  1.342105
  1.53000  1.346405
  1.54000  1.350649
  1.55000  1.354839
  1.56000  1.358974
  1.57000  1.363057
  1.58000  1.367089
  1.59000  1.371069
  1.60000  1.375000
  1.61000  1.378882
  1.62000  1.382716
  1.63000  1.386503
  1.64000  1.390244
  1.65000  1.393939
  1.66000  1.397590
  1.67000  1.401198
  1.68000  1.404762
  1.69000  1.408284
  1.70000  1.411765
  1.71000  1.415205
  1.72000  1.418605
  1.73000  1.421965
  1.74000  1.425287
  1.75000  1.428571
  1.76000  1.431818
  1.77000  1.435028
  1.78000  1.438202
  1.79000  1.441341
  1.80000  1.444444
  1.81000  1.447514
  1.82000  1.450549
  1.83000  1.453552
  1.84000  1.456522
  1.85000  1.459459
  1.86000  1.462366
  1.87000  1.465241
  1.88000  1.468085
  1.89000  1.470899
  1.90000  1.473684
  1.91000  1.476440
  1.92000  1.479167
  1.93000  1.481865
  1.94000  1.484536
  1.95000  1.487179
  1.96000  1.489796
  1.97000  1.492386
  1.98000  1.494949
  1.99000  1.497487
  2.00000  1.500000
  2.01000  1.502488
  2.02000  1.504950
  2.03000  1.507389
  2.04000  1.509804
  2.05000  1.512195
  2.06000  1.514563
  2.07000  1.516908
  2.08000  1.519231
  2.09000  1.521531
  2.10000  1.523810
  2.11000  1.526066
  2.12000  1.528302
  2.13000  1.530516
  2.14000  1.532710
  2.15000  1.534884
  2.16000  1.537037
  2.17000  1.539171
  2.18000  1.541284
  2.19000  1.543379
  2.20000  1.545455
  2.21000  1.547511
  2.22000  1.549550
  2.23000  1.551570
  2.24000  1.553571
  2.25000  1.555556
  2.26000  1.557522
  2.27000  1.559471
  2.28000  1.561404
  2.29000  1.563319
  2.30000  1.565217
  2.31000  1.567100
  2.32000  1.568966
  2.33000  1.570815
  2.34000  1.572650
  2.35000  1.574468
  2.36000  1.576271
  2.37000  1.578059
  2.38000  1.579832
  2.39000  1.581590
  2.40000  1.583333
  2.41000  1.585062
  2.42000  1.586777
  2.43000  1.588477
  2.44000  1.590164
  2.45000  1.591837
  2.46000  1.593496
  2.47000  1.595142
  2.48000  1.596774
  2.49000  1.598394
  2.50000  1.600000
  2.51000  1.601594
  2.52000  1.603175
  2.53000  1.604743
  2.54000  1.606299
  2.55000  1.607843
  2.56000  1.609375
  2.57000  1.610895
  2.58000  1.612403
  2.59000  1.613900
  2.60000  1.615385
  2.61000  1.616858
  2.62000  1.618321
  2.63000  1.619772
  2.64000  1.621212
  2.65000  1.622642
  2.66000  1.624060
  2.67000  1.625468
  2.68000  1.626866
  2.69000  1.628253
  2.70000  1.629630
  2.71000  1.630996
  2.72000  1.632353
  2.73000  1.633700
  2.74000  1.635036
  2.75000  1.636364
  2.76000  1.637681
  2.77000  1.638989
  2.78000  1.640288
  2.79000  1.641577
  2.80000  1.642857
  2.81000  1.644128
  2.82000  1.645390
  2.83000  1.646643
  2.84000  1.647887
  2.85000  1.649123
  2.86000  1.650350
  2.87000  1.651568
  2.88000  1.652778
  2.89000  1.653979
  2.90000  1.655172
  2.91000  1.656357
  2.92000  1.657534
  2.93000  1.658703
  2.94000  1.659864
  2.95000  1.661017
  2.96000  1.662162
  2.97000  1.663300
  2.98000  1.664430
  2.99000  1.665552
  3.00000  1.666667
  3.01000  1.667774
  3.02000  1.668874
  3.03000  1.669967
  3.04000  1.671053
  3.05000  1.672131
  3.06000  1.673203
  3.07000  1.674267
  3.08000  1.675325
  3.09000  1.676375
  3.10000  1.677419
  3.11000  1.678457
  3.12000  1.679487
  3.13000  1.680511
  3.14000  1.681529
  3.15000  1.682540
  3.16000  1.683544
  3.17000  1.684543
  3.18000  1.685535
  3.19000  1.686520
  3.20000  1.687500
  3.21000  1.688474
  3.22000  1.689441
  3.23000  1.690402
  3.24000  1.691358
  3.25000  1.692308
  3.26000  1.693252
  3.27000  1.694190
  3.28000  1.695122
  3.29000  1.696049
  3.30000  1.696970
  3.31000  1.697885
  3.32000  1.698795
  3.33000  1.699700
  3.34000  1.700599
  3.35000  1.701493
  3.36000  1.702381
  3.37000  1.703264
  3.38000  1.704142
  3.39000  1.705015
  3.40000  1.705882
  3.41000  1.706745
  3.42000  1.707602
  3.43000  1.708455
  3.44000  1.709302
  3.45000  1.710145
  3.46000  1.710983
  3.47000  1.711816
  3.48000  1.712644
  3.49000  1.713467
  3.50000  1.714286
  3.51000  1.715100
  3.52000  1.715909
  3.53000  1.716714
  3.54000  1.717514
  3.55000  1.718310
  3.56000  1.719101
  3.57000  1.719888
  3.58000  1.720670
  3.59000  1.721448
  3.60000  1.722222
  3.61000  1.722992
  3.62000  1.723757
  3.63000  1.724518
  3.64000  1.725275
  3.65000  1.726027
  3.66000  1.726776
  3.67000  1.727520
  3.68000  1.728261
  3.69000  1.728997
  3.70000  1.729730
  3.71000  1.730458
  3.72000  1.731183
  3.73000  1.731903
  3.74000  1.732620
  3.75000  1.733333
  3.76000  1.734043
  3.77000  1.734748
  3.78000  1.735450
  3.79000  1.736148
  3.80000  1.736842
  3.81000  1.737533
  3.82000  1.738220
  3.83000  1.738903
  3.84000  1.739583
  3.85000  1.740260
  3.86000  1.740933
  3.87000  1.741602
  3.88000  1.742268
  3.89000  1.742931
  3.90000  1.743590
  3.91000  1.744246
  3.92000  1.744898
  3.93000  1.745547
  3.94000  1.746193
  3.95000  1.746835
  3.96000  1.747475
  3.97000  1.748111
  3.98000  1.748744
  3.99000  1.749373
  4.00000  1.750000
  4.01000  1.750623
  4.02000  1.751244
  4.03000  1.751861
  4.04000  1.752475
  4.05000  1.753086
  4.06000  1.753695
  4.07000  1.754300
  4.08000  1.754902
  4.09000  1.755501
  4.10000  1.756098
  4.11000  1.756691
  4.12000  1.757282
  4.13000  1.757869
  4.14000  1.758454
  4.15000  1.759036
  4.16000  1.759615
  4.17000  1.760192
  4.18000  1.760766
  4.19000  1.761337
  4.20000  1.761905
  4.21000  1.762470
  4.22000  1.763033
  4.23000  1.763593
  4.24000  1.764151
  4.25000  1.764706
  4.26000  1.765258
  4.27000  1.765808
  4.28000  1.766355
  4.29000  1.766900
  4.30000  1.767442
  4.31000  1.767981
  4.32000  1.768519
  4.33000  1.769053
  4.34000  1.769585
  4.35000  1.770115
  4.36000  1.770642
  4.37000  1.771167
  4.38000  1.771689
  4.39000  1.772210
  4.40000  1.772727
  4.41000  1.773243
  4.42000  1.773756
  4.43000  1.774266
  4.44000  1.774775
  4.45000  1.775281
  4.46000  1.775785
  4.47000  1.776286
  4.48000  1.776786
  4.49000  1.777283
  4.50000  1.777778
  4.51000  1.778271
  4.52000  1.778761
  4.53000  1.779249
  4.54000  1.779736
  4.55000  1.780220
  4.56000  1.780702
  4.57000  1.781182
  4.58000  1.781659
  4.59000  1.782135
  4.60000  1.782609
  4.61000  1.783080
  4.62000  1.783550
  4.63000  1.784017
  4.64000  1.784483
  4.65000  1.784946
  4.66000  1.785408
  4.67000  1.785867
  4.68000  1.786325
  4.69000  1.786780
  4.70000  1.787234
  4.71000  1.787686
  4.72000  1.788136
  4.73000  1.788584
  4.74000  1.789030
  4.75000  1.789474
  4.76000  1.789916
  4.77000  1.790356
  4.78000  1.790795
  4.79000  1.791232
  4.80000  1.791667
  4.81000  1.792100
  4.82000  1.792531
  4.83000  1.792961
  4.84000  1.793388
  4.85000  1.793814
  4.86000  1.794239
  4.87000  1.794661
  4.88000  1.795082
  4.89000  1.795501
  4.90000  1.795918
  4.91000  1.796334
  4.92000  1.796748
  4.93000  1.797160
  4.94000  1.797571
  4.95000  1.797980
  4.96000  1.798387
  4.97000  1.798793
  4.98000  1.799197
  4.99000  1.799599
  5.00000  1.800000
#ENDBLOCK

#BLOCK ellipses
#INFO One-standard-deviation contour (chi^2 = 1) of the first-order Gaussian in (B2, B3),
#INFO with the covariance given by sd_B2, sd_B3 and rho of block cells.  Drawn only in the
#INFO variant fig_h1_ellipse; cell is the row index in block cells, from 0.
#COLUMNS cell B2 B3
#NROWS 1552
  0   1.58065   0.97353
  0   1.58014   0.98024
  0   1.57862   0.98733
  0   1.57610   0.99479
  0   1.57258   1.00257
  0   1.56809   1.01065
  0   1.56263   1.01899
  0   1.55624   1.02755
  0   1.54894   1.03630
  0   1.54076   1.04520
  0   1.53174   1.05422
  0   1.52192   1.06331
  0   1.51133   1.07243
  0   1.50003   1.08155
  0   1.48806   1.09062
  0   1.47547   1.09961
  0   1.46232   1.10848
  0   1.44867   1.11720
  0   1.43456   1.12571
  0   1.42007   1.13400
  0   1.40525   1.14202
  0   1.39017   1.14973
  0   1.37489   1.15711
  0   1.35948   1.16412
  0   1.34400   1.17074
  0   1.32852   1.17693
  0   1.31311   1.18267
  0   1.29783   1.18793
  0   1.28275   1.19269
  0   1.26793   1.19693
  0   1.25344   1.20064
  0   1.23933   1.20379
  0   1.22568   1.20638
  0   1.21253   1.20839
  0   1.19994   1.20981
  0   1.18797   1.21064
  0   1.17667   1.21087
  0   1.16608   1.21051
  0   1.15626   1.20955
  0   1.14724   1.20800
  0   1.13906   1.20586
  0   1.13176   1.20315
  0   1.12537   1.19988
  0   1.11991   1.19605
  0   1.11542   1.19169
  0   1.11190   1.18682
  0   1.10938   1.18145
  0   1.10786   1.17561
  0   1.10735   1.16932
  0   1.10786   1.16262
  0   1.10938   1.15553
  0   1.11190   1.14807
  0   1.11542   1.14029
  0   1.11991   1.13221
  0   1.12537   1.12387
  0   1.13176   1.11531
  0   1.13906   1.10655
  0   1.14724   1.09765
  0   1.15626   1.08864
  0   1.16608   1.07955
  0   1.17667   1.07043
  0   1.18797   1.06131
  0   1.19994   1.05224
  0   1.21253   1.04324
  0   1.22568   1.03437
  0   1.23933   1.02566
  0   1.25344   1.01714
  0   1.26793   1.00886
  0   1.28275   1.00084
  0   1.29783   0.99313
  0   1.31311   0.98575
  0   1.32852   0.97874
  0   1.34400   0.97212
  0   1.35948   0.96593
  0   1.37489   0.96019
  0   1.39017   0.95493
  0   1.40525   0.95017
  0   1.42007   0.94592
  0   1.43456   0.94222
  0   1.44867   0.93906
  0   1.46232   0.93648
  0   1.47547   0.93447
  0   1.48806   0.93305
  0   1.50003   0.93222
  0   1.51133   0.93198
  0   1.52192   0.93235
  0   1.53174   0.93331
  0   1.54076   0.93486
  0   1.54894   0.93699
  0   1.55624   0.93970
  0   1.56263   0.94298
  0   1.56809   0.94681
  0   1.57258   0.95116
  0   1.57610   0.95604
  0   1.57862   0.96141
  0   1.58014   0.96725
  0   1.58065   0.97353
  1   1.72749   0.94905
  1   1.72691   0.95545
  1   1.72517   0.96225
  1   1.72229   0.96942
  1   1.71827   0.97692
  1   1.71314   0.98473
  1   1.70691   0.99280
  1   1.69961   1.00111
  1   1.69127   1.00962
  1   1.68192   1.01829
  1   1.67162   1.02708
  1   1.66040   1.03597
  1   1.64830   1.04490
  1   1.63539   1.05385
  1   1.62172   1.06277
  1   1.60734   1.07162
  1   1.59231   1.08037
  1   1.57671   1.08898
  1   1.56060   1.09741
  1   1.54404   1.10564
  1   1.52711   1.11361
  1   1.50988   1.12130
  1   1.49243   1.12867
  1   1.47482   1.13570
  1   1.45714   1.14235
  1   1.43946   1.14859
  1   1.42186   1.15440
  1   1.40440   1.15976
  1   1.38717   1.16463
  1   1.37024   1.16901
  1   1.35369   1.17286
  1   1.33757   1.17618
  1   1.32197   1.17894
  1   1.30695   1.18115
  1   1.29257   1.18278
  1   1.27889   1.18383
  1   1.26598   1.18430
  1   1.25389   1.18419
  1   1.24267   1.18349
  1   1.23236   1.18221
  1   1.22302   1.18035
  1   1.21468   1.17792
  1   1.20738   1.17494
  1   1.20115   1.17141
  1   1.19601   1.16735
  1   1.19200   1.16278
  1   1.18911   1.15771
  1   1.18738   1.15218
  1   1.18680   1.14619
  1   1.18738   1.13979
  1   1.18911   1.13298
  1   1.19200   1.12582
  1   1.19601   1.11832
  1   1.20115   1.11051
  1   1.20738   1.10244
  1   1.21468   1.09413
  1   1.22302   1.08562
  1   1.23236   1.07695
  1   1.24267   1.06815
  1   1.25389   1.05927
  1   1.26598   1.05034
  1   1.27889   1.04139
  1   1.29257   1.03247
  1   1.30695   1.02362
  1   1.32197   1.01487
  1   1.33757   1.00626
  1   1.35369   0.99782
  1   1.37024   0.98960
  1   1.38717   0.98163
  1   1.40440   0.97394
  1   1.42186   0.96657
  1   1.43946   0.95954
  1   1.45714   0.95289
  1   1.47482   0.94665
  1   1.49243   0.94083
  1   1.50988   0.93548
  1   1.52711   0.93061
  1   1.54404   0.92623
  1   1.56060   0.92238
  1   1.57671   0.91906
  1   1.59231   0.91630
  1   1.60734   0.91409
  1   1.62172   0.91246
  1   1.63539   0.91140
  1   1.64830   0.91093
  1   1.66040   0.91105
  1   1.67162   0.91175
  1   1.68192   0.91303
  1   1.69127   0.91489
  1   1.69961   0.91731
  1   1.70691   0.92030
  1   1.71314   0.92383
  1   1.71827   0.92789
  1   1.72229   0.93246
  1   1.72517   0.93753
  1   1.72691   0.94306
  1   1.72749   0.94905
  2   1.93679   0.87380
  2   1.93599   0.88251
  2   1.93360   0.89172
  2   1.92963   0.90139
  2   1.92410   0.91148
  2   1.91702   0.92196
  2   1.90843   0.93276
  2   1.89837   0.94386
  2   1.88688   0.95519
  2   1.87401   0.96672
  2   1.85981   0.97839
  2   1.84435   0.99015
  2   1.82769   1.00196
  2   1.80989   1.01375
  2   1.79105   1.02549
  2   1.77124   1.03712
  2   1.75054   1.04859
  2   1.72904   1.05985
  2   1.70684   1.07085
  2   1.68402   1.08155
  2   1.66070   1.09190
  2   1.63696   1.10186
  2   1.61291   1.11139
  2   1.58865   1.12043
  2   1.56429   1.12896
  2   1.53992   1.13694
  2   1.51566   1.14433
  2   1.49161   1.15110
  2   1.46787   1.15723
  2   1.44455   1.16268
  2   1.42173   1.16744
  2   1.39953   1.17148
  2   1.37803   1.17478
  2   1.35733   1.17734
  2   1.33752   1.17913
  2   1.31868   1.18016
  2   1.30089   1.18042
  2   1.28422   1.17991
  2   1.26876   1.17862
  2   1.25456   1.17657
  2   1.24169   1.17377
  2   1.23020   1.17022
  2   1.22014   1.16594
  2   1.21155   1.16095
  2   1.20448   1.15527
  2   1.19894   1.14893
  2   1.19497   1.14195
  2   1.19258   1.13436
  2   1.19178   1.12620
  2   1.19258   1.11749
  2   1.19497   1.10828
  2   1.19894   1.09861
  2   1.20448   1.08852
  2   1.21155   1.07804
  2   1.22014   1.06724
  2   1.23020   1.05614
  2   1.24169   1.04481
  2   1.25456   1.03328
  2   1.26876   1.02161
  2   1.28422   1.00985
  2   1.30089   0.99804
  2   1.31868   0.98625
  2   1.33752   0.97451
  2   1.35733   0.96288
  2   1.37803   0.95141
  2   1.39953   0.94015
  2   1.42173   0.92915
  2   1.44455   0.91845
  2   1.46787   0.90810
  2   1.49161   0.89814
  2   1.51566   0.88861
  2   1.53992   0.87957
  2   1.56429   0.87104
  2   1.58865   0.86306
  2   1.61291   0.85567
  2   1.63696   0.84890
  2   1.66070   0.84277
  2   1.68402   0.83732
  2   1.70684   0.83256
  2   1.72904   0.82852
  2   1.75054   0.82522
  2   1.77124   0.82266
  2   1.79105   0.82087
  2   1.80989   0.81984
  2   1.82769   0.81958
  2   1.84435   0.82009
  2   1.85981   0.82138
  2   1.87401   0.82343
  2   1.88688   0.82623
  2   1.89837   0.82978
  2   1.90843   0.83406
  2   1.91702   0.83905
  2   1.92410   0.84473
  2   1.92963   0.85107
  2   1.93360   0.85805
  2   1.93599   0.86564
  2   1.93679   0.87380
  3   2.67015   0.74317
  3   2.66904   0.74919
  3   2.66571   0.75559
  3   2.66018   0.76234
  3   2.65247   0.76940
  3   2.64261   0.77676
  3   2.63064   0.78437
  3   2.61663   0.79220
  3   2.60062   0.80023
  3   2.58268   0.80841
  3   2.56290   0.81672
  3   2.54135   0.82511
  3   2.51813   0.83355
  3   2.49334   0.84200
  3   2.46708   0.85043
  3   2.43948   0.85881
  3   2.41063   0.86709
  3   2.38068   0.87524
  3   2.34974   0.88322
  3   2.31795   0.89101
  3   2.28545   0.89856
  3   2.25237   0.90585
  3   2.21886   0.91284
  3   2.18506   0.91951
  3   2.15111   0.92582
  3   2.11716   0.93175
  3   2.08336   0.93728
  3   2.04985   0.94237
  3   2.01677   0.94702
  3   1.98427   0.95119
  3   1.95248   0.95487
  3   1.92154   0.95804
  3   1.89159   0.96070
  3   1.86275   0.96282
  3   1.83514   0.96441
  3   1.80888   0.96545
  3   1.78409   0.96593
  3   1.76087   0.96587
  3   1.73933   0.96525
  3   1.71954   0.96408
  3   1.70161   0.96237
  3   1.68560   0.96012
  3   1.67158   0.95734
  3   1.65961   0.95404
  3   1.64975   0.95024
  3   1.64204   0.94596
  3   1.63651   0.94121
  3   1.63318   0.93601
  3   1.63207   0.93039
  3   1.63318   0.92436
  3   1.63651   0.91796
  3   1.64204   0.91122
  3   1.64975   0.90415
  3   1.65961   0.89680
  3   1.67158   0.88919
  3   1.68560   0.88135
  3   1.70161   0.87332
  3   1.71954   0.86514
  3   1.73933   0.85684
  3   1.76087   0.84845
  3   1.78409   0.84001
  3   1.80888   0.83155
  3   1.83514   0.82312
  3   1.86275   0.81475
  3   1.89159   0.80647
  3   1.92154   0.79832
  3   1.95248   0.79033
  3   1.98427   0.78255
  3   2.01677   0.77499
  3   2.04985   0.76771
  3   2.08336   0.76071
  3   2.11716   0.75405
  3   2.15111   0.74773
  3   2.18506   0.74180
  3   2.21886   0.73628
  3   2.25237   0.73118
  3   2.28545   0.72654
  3   2.31795   0.72237
  3   2.34974   0.71869
  3   2.38068   0.71551
  3   2.41063   0.71286
  3   2.43948   0.71073
  3   2.46708   0.70915
  3   2.49334   0.70811
  3   2.51813   0.70762
  3   2.54135   0.70769
  3   2.56290   0.70830
  3   2.58268   0.70947
  3   2.60062   0.71119
  3   2.61663   0.71344
  3   2.63064   0.71622
  3   2.64261   0.71951
  3   2.65247   0.72331
  3   2.66018   0.72759
  3   2.66571   0.73234
  3   2.66904   0.73754
  3   2.67015   0.74317
  4   3.17663   0.99848
  4   3.17512   1.00965
  4   3.17062   1.02147
  4   3.16314   1.03391
  4   3.15271   1.04691
  4   3.13938   1.06041
  4   3.12320   1.07436
  4   3.10424   1.08869
  4   3.08259   1.10335
  4   3.05833   1.11827
  4   3.03158   1.13339
  4   3.00244   1.14864
  4   2.97104   1.16395
  4   2.93752   1.17927
  4   2.90201   1.19453
  4   2.86468   1.20966
  4   2.82567   1.22460
  4   2.78516   1.23927
  4   2.74333   1.25363
  4   2.70034   1.26761
  4   2.65638   1.28114
  4   2.61165   1.29418
  4   2.56633   1.30666
  4   2.52062   1.31853
  4   2.47472   1.32974
  4   2.42881   1.34025
  4   2.38310   1.35000
  4   2.33778   1.35895
  4   2.29305   1.36708
  4   2.24910   1.37433
  4   2.20611   1.38069
  4   2.16427   1.38613
  4   2.12376   1.39061
  4   2.08476   1.39412
  4   2.04742   1.39666
  4   2.01192   1.39819
  4   1.97839   1.39873
  4   1.94699   1.39826
  4   1.91786   1.39680
  4   1.89110   1.39434
  4   1.86685   1.39089
  4   1.84519   1.38647
  4   1.82624   1.38111
  4   1.81006   1.37482
  4   1.79673   1.36762
  4   1.78630   1.35956
  4   1.77881   1.35066
  4   1.77431   1.34096
  4   1.77281   1.33051
  4   1.77431   1.31935
  4   1.77881   1.30752
  4   1.78630   1.29508
  4   1.79673   1.28208
  4   1.81006   1.26858
  4   1.82624   1.25464
  4   1.84519   1.24030
  4   1.86685   1.22565
  4   1.89110   1.21073
  4   1.91786   1.19561
  4   1.94699   1.18036
  4   1.97839   1.16504
  4   2.01192   1.14972
  4   2.04742   1.13446
  4   2.08476   1.11933
  4   2.12376   1.10440
  4   2.16427   1.08972
  4   2.20611   1.07536
  4   2.24910   1.06139
  4   2.29305   1.04785
  4   2.33778   1.03482
  4   2.38310   1.02234
  4   2.42881   1.01046
  4   2.47472   0.99925
  4   2.52062   0.98875
  4   2.56633   0.97900
  4   2.61165   0.97004
  4   2.65638   0.96192
  4   2.70034   0.95466
  4   2.74333   0.94830
  4   2.78516   0.94287
  4   2.82567   0.93839
  4   2.86468   0.93487
  4   2.90201   0.93234
  4   2.93752   0.93080
  4   2.97104   0.93026
  4   3.00244   0.93073
  4   3.03158   0.93220
  4   3.05833   0.93466
  4   3.08259   0.93810
  4   3.10424   0.94252
  4   3.12320   0.94789
  4   3.13938   0.95418
  4   3.15271   0.96137
  4   3.16314   0.96944
  4   3.17062   0.97834
  4   3.17512   0.98803
  4   3.17663   0.99848
  5   2.17337   0.97383
  5   2.17267   0.98141
  5   2.17057   0.98941
  5   2.16708   0.99779
  5   2.16220   1.00652
  5   2.15598   1.01557
  5   2.14842   1.02488
  5   2.13957   1.03443
  5   2.12946   1.04418
  5   2.11813   1.05407
  5   2.10563   1.06407
  5   2.09203   1.07413
  5   2.07736   1.08422
  5   2.06171   1.09429
  5   2.04512   1.10429
  5   2.02769   1.11418
  5   2.00947   1.12393
  5   1.99055   1.13348
  5   1.97101   1.14281
  5   1.95094   1.15186
  5   1.93041   1.16060
  5   1.90952   1.16899
  5   1.88836   1.17699
  5   1.86701   1.18458
  5   1.84557   1.19172
  5   1.82413   1.19838
  5   1.80278   1.20452
  5   1.78162   1.21013
  5   1.76073   1.21518
  5   1.74020   1.21965
  5   1.72012   1.22352
  5   1.70058   1.22677
  5   1.68166   1.22939
  5   1.66345   1.23136
  5   1.64601   1.23269
  5   1.62943   1.23335
  5   1.61377   1.23336
  5   1.59911   1.23271
  5   1.58550   1.23140
  5   1.57301   1.22944
  5   1.56168   1.22683
  5   1.55157   1.22360
  5   1.54271   1.21975
  5   1.53516   1.21529
  5   1.52893   1.21025
  5   1.52406   1.20466
  5   1.52057   1.19852
  5   1.51846   1.19188
  5   1.51776   1.18475
  5   1.51846   1.17717
  5   1.52057   1.16917
  5   1.52406   1.16079
  5   1.52893   1.15206
  5   1.53516   1.14301
  5   1.54271   1.13369
  5   1.55157   1.12415
  5   1.56168   1.11440
  5   1.57301   1.10451
  5   1.58550   1.09451
  5   1.59911   1.08445
  5   1.61377   1.07436
  5   1.62943   1.06429
  5   1.64601   1.05429
  5   1.66345   1.04440
  5   1.68166   1.03465
  5   1.70058   1.02510
  5   1.72012   1.01577
  5   1.74020   1.00672
  5   1.76073   0.99798
  5   1.78162   0.98959
  5   1.80278   0.98159
  5   1.82413   0.97400
  5   1.84557   0.96686
  5   1.86701   0.96020
  5   1.88836   0.95406
  5   1.90952   0.94845
  5   1.93041   0.94340
  5   1.95094   0.93893
  5   1.97101   0.93506
  5   1.99055   0.93181
  5   2.00947   0.92919
  5   2.02769   0.92722
  5   2.04512   0.92589
  5   2.06171   0.92523
  5   2.07736   0.92522
  5   2.09203   0.92587
  5   2.10563   0.92718
  5   2.11813   0.92914
  5   2.12946   0.93175
  5   2.13957   0.93498
  5   2.14842   0.93883
  5   2.15598   0.94329
  5   2.16220   0.94833
  5   2.16708   0.95392
  5   2.17057   0.96006
  5   2.17267   0.96670
  5   2.17337   0.97383
  6   2.16588   0.83670
  6   2.16508   0.84383
  6   2.16267   0.85137
  6   2.15867   0.85927
  6   2.15310   0.86750
  6   2.14597   0.87603
  6   2.13732   0.88483
  6   2.12719   0.89385
  6   2.11561   0.90306
  6   2.10264   0.91241
  6   2.08834   0.92187
  6   2.07276   0.93139
  6   2.05598   0.94094
  6   2.03805   0.95048
  6   2.01907   0.95995
  6   1.99911   0.96933
  6   1.97826   0.97858
  6   1.95660   0.98765
  6   1.93424   0.99650
  6   1.91125   1.00509
  6   1.88776   1.01340
  6   1.86384   1.02138
  6   1.83961   1.02900
  6   1.81518   1.03623
  6   1.79063   1.04304
  6   1.76609   1.04939
  6   1.74165   1.05526
  6   1.71743   1.06062
  6   1.69351   1.06546
  6   1.67001   1.06975
  6   1.64703   1.07347
  6   1.62466   1.07661
  6   1.60301   1.07915
  6   1.58216   1.08109
  6   1.56220   1.08241
  6   1.54321   1.08310
  6   1.52529   1.08318
  6   1.50851   1.08263
  6   1.49293   1.08145
  6   1.47862   1.07966
  6   1.46566   1.07726
  6   1.45408   1.07426
  6   1.44395   1.07067
  6   1.43530   1.06651
  6   1.42817   1.06180
  6   1.42259   1.05655
  6   1.41859   1.05080
  6   1.41619   1.04456
  6   1.41538   1.03785
  6   1.41619   1.03072
  6   1.41859   1.02319
  6   1.42259   1.01529
  6   1.42817   1.00705
  6   1.43530   0.99852
  6   1.44395   0.98973
  6   1.45408   0.98071
  6   1.46566   0.97150
  6   1.47862   0.96215
  6   1.49293   0.95269
  6   1.50851   0.94316
  6   1.52529   0.93361
  6   1.54321   0.92408
  6   1.56220   0.91460
  6   1.58216   0.90522
  6   1.60301   0.89598
  6   1.62466   0.88691
  6   1.64703   0.87806
  6   1.67001   0.86946
  6   1.69351   0.86116
  6   1.71743   0.85317
  6   1.74165   0.84555
  6   1.76609   0.83833
  6   1.79063   0.83152
  6   1.81518   0.82517
  6   1.83961   0.81930
  6   1.86384   0.81393
  6   1.88776   0.80909
  6   1.91125   0.80480
  6   1.93424   0.80108
  6   1.95660   0.79794
  6   1.97826   0.79540
  6   1.99911   0.79347
  6   2.01907   0.79215
  6   2.03805   0.79145
  6   2.05598   0.79138
  6   2.07276   0.79193
  6   2.08834   0.79311
  6   2.10264   0.79490
  6   2.11561   0.79730
  6   2.12719   0.80030
  6   2.13732   0.80389
  6   2.14597   0.80805
  6   2.15310   0.81276
  6   2.15867   0.81800
  6   2.16267   0.82376
  6   2.16508   0.83000
  6   2.16588   0.83670
  7   3.11628   0.80803
  7   3.11505   0.81558
  7   3.11134   0.82357
  7   3.10519   0.83195
  7   3.09661   0.84070
  7   3.08564   0.84977
  7   3.07233   0.85913
  7   3.05673   0.86873
  7   3.03892   0.87854
  7   3.01897   0.88852
  7   2.99696   0.89861
  7   2.97298   0.90878
  7   2.94715   0.91899
  7   2.91958   0.92919
  7   2.89037   0.93933
  7   2.85965   0.94937
  7   2.82756   0.95928
  7   2.79424   0.96900
  7   2.75982   0.97850
  7   2.72445   0.98773
  7   2.68830   0.99666
  7   2.65150   1.00525
  7   2.61421   1.01345
  7   2.57661   1.02125
  7   2.53884   1.02859
  7   2.50108   1.03546
  7   2.46347   1.04182
  7   2.42619   1.04764
  7   2.38939   1.05290
  7   2.35323   1.05757
  7   2.31787   1.06165
  7   2.28345   1.06510
  7   2.25012   1.06792
  7   2.21803   1.07009
  7   2.18732   1.07160
  7   2.15811   1.07245
  7   2.13053   1.07263
  7   2.10470   1.07214
  7   2.08073   1.07099
  7   2.05872   1.06918
  7   2.03877   1.06671
  7   2.02095   1.06361
  7   2.00536   1.05987
  7   1.99205   1.05552
  7   1.98108   1.05057
  7   1.97250   1.04505
  7   1.96634   1.03899
  7   1.96264   1.03239
  7   1.96140   1.02531
  7   1.96264   1.01775
  7   1.96634   1.00977
  7   1.97250   1.00138
  7   1.98108   0.99264
  7   1.99205   0.98356
  7   2.00536   0.97420
  7   2.02095   0.96460
  7   2.03877   0.95479
  7   2.05872   0.94481
  7   2.08073   0.93472
  7   2.10470   0.92455
  7   2.13053   0.91434
  7   2.15811   0.90415
  7   2.18732   0.89401
  7   2.21803   0.88396
  7   2.25012   0.87406
  7   2.28345   0.86433
  7   2.31787   0.85484
  7   2.35323   0.84560
  7   2.38939   0.83667
  7   2.42619   0.82809
  7   2.46347   0.81988
  7   2.50108   0.81209
  7   2.53884   0.80474
  7   2.57661   0.79788
  7   2.61421   0.79152
  7   2.65150   0.78570
  7   2.68830   0.78044
  7   2.72445   0.77576
  7   2.75982   0.77169
  7   2.79424   0.76823
  7   2.82756   0.76542
  7   2.85965   0.76325
  7   2.89037   0.76173
  7   2.91958   0.76089
  7   2.94715   0.76070
  7   2.97298   0.76119
  7   2.99696   0.76234
  7   3.01897   0.76415
  7   3.03892   0.76662
  7   3.05673   0.76973
  7   3.07233   0.77346
  7   3.08564   0.77782
  7   3.09661   0.78276
  7   3.10519   0.78828
  7   3.11134   0.79435
  7   3.11505   0.80094
  7   3.11628   0.80803
  8   4.85173   1.07443
  8   4.84948   1.08307
  8   4.84273   1.09230
  8   4.83152   1.10208
  8   4.81589   1.11238
  8   4.79591   1.12316
  8   4.77167   1.13435
  8   4.74327   1.14592
  8   4.71082   1.15782
  8   4.67448   1.16999
  8   4.63439   1.18239
  8   4.59073   1.19496
  8   4.54368   1.20765
  8   4.49345   1.22039
  8   4.44025   1.23315
  8   4.38431   1.24586
  8   4.32586   1.25846
  8   4.26517   1.27092
  8   4.20248   1.28316
  8   4.13807   1.29514
  8   4.07221   1.30681
  8   4.00518   1.31812
  8   3.93728   1.32902
  8   3.86879   1.33946
  8   3.80000   1.34940
  8   3.73121   1.35879
  8   3.66272   1.36760
  8   3.59482   1.37579
  8   3.52779   1.38331
  8   3.46193   1.39015
  8   3.39752   1.39627
  8   3.33483   1.40165
  8   3.27414   1.40625
  8   3.21569   1.41007
  8   3.15975   1.41308
  8   3.10655   1.41528
  8   3.05632   1.41665
  8   3.00927   1.41719
  8   2.96561   1.41689
  8   2.92552   1.41576
  8   2.88918   1.41380
  8   2.85673   1.41102
  8   2.82833   1.40743
  8   2.80409   1.40305
  8   2.78411   1.39789
  8   2.76848   1.39198
  8   2.75727   1.38535
  8   2.75052   1.37801
  8   2.74827   1.37001
  8   2.75052   1.36138
  8   2.75727   1.35215
  8   2.76848   1.34236
  8   2.78411   1.33206
  8   2.80409   1.32129
  8   2.82833   1.31009
  8   2.85673   1.29852
  8   2.88918   1.28662
  8   2.92552   1.27445
  8   2.96561   1.26205
  8   3.00927   1.24948
  8   3.05632   1.23680
  8   3.10655   1.22405
  8   3.15975   1.21130
  8   3.21569   1.19859
  8   3.27414   1.18598
  8   3.33483   1.17353
  8   3.39752   1.16128
  8   3.46193   1.14930
  8   3.52779   1.13763
  8   3.59482   1.12632
  8   3.66272   1.11543
  8   3.73121   1.10499
  8   3.80000   1.09505
  8   3.86879   1.08565
  8   3.93728   1.07685
  8   4.00518   1.06866
  8   4.07221   1.06113
  8   4.13807   1.05429
  8   4.20248   1.04817
  8   4.26517   1.04280
  8   4.32586   1.03819
  8   4.38431   1.03437
  8   4.44025   1.03136
  8   4.49345   1.02916
  8   4.54368   1.02779
  8   4.59073   1.02726
  8   4.63439   1.02755
  8   4.67448   1.02869
  8   4.71082   1.03065
  8   4.74327   1.03343
  8   4.77167   1.03702
  8   4.79591   1.04140
  8   4.81589   1.04655
  8   4.83152   1.05246
  8   4.84273   1.05910
  8   4.84948   1.06643
  8   4.85173   1.07443
  9   3.34298   1.15238
  9   3.34199   1.15956
  9   3.33904   1.16714
  9   3.33414   1.17507
  9   3.32731   1.18332
  9   3.31858   1.19185
  9   3.30799   1.20063
  9   3.29557   1.20962
  9   3.28139   1.21879
  9   3.26551   1.22809
  9   3.24799   1.23748
  9   3.22890   1.24692
  9   3.20834   1.25638
  9   3.18639   1.26581
  9   3.16314   1.27517
  9   3.13868   1.28442
  9   3.11314   1.29352
  9   3.08661   1.30244
  9   3.05921   1.31113
  9   3.03106   1.31956
  9   3.00228   1.32769
  9   2.97298   1.33549
  9   2.94330   1.34292
  9   2.91337   1.34995
  9   2.88331   1.35655
  9   2.85324   1.36270
  9   2.82331   1.36836
  9   2.79363   1.37352
  9   2.76433   1.37814
  9   2.73555   1.38222
  9   2.70740   1.38573
  9   2.68000   1.38866
  9   2.65347   1.39099
  9   2.62793   1.39272
  9   2.60348   1.39384
  9   2.58022   1.39434
  9   2.55827   1.39422
  9   2.53771   1.39348
  9   2.51862   1.39213
  9   2.50110   1.39017
  9   2.48522   1.38761
  9   2.47104   1.38445
  9   2.45863   1.38073
  9   2.44803   1.37644
  9   2.43930   1.37161
  9   2.43247   1.36625
  9   2.42757   1.36040
  9   2.42462   1.35408
  9   2.42364   1.34731
  9   2.42462   1.34012
  9   2.42757   1.33255
  9   2.43247   1.32462
  9   2.43930   1.31637
  9   2.44803   1.30783
  9   2.45863   1.29905
  9   2.47104   1.29006
  9   2.48522   1.28090
  9   2.50110   1.27160
  9   2.51862   1.26221
  9   2.53771   1.25276
  9   2.55827   1.24331
  9   2.58022   1.23388
  9   2.60348   1.22452
  9   2.62793   1.21526
  9   2.65347   1.20616
  9   2.68000   1.19724
  9   2.70740   1.18855
  9   2.73555   1.18012
  9   2.76433   1.17199
  9   2.79363   1.16420
  9   2.82331   1.15677
  9   2.85324   1.14973
  9   2.88331   1.14313
  9   2.91337   1.13699
  9   2.94330   1.13132
  9   2.97298   1.12617
  9   3.00228   1.12154
  9   3.03106   1.11746
  9   3.05921   1.11396
  9   3.08661   1.11103
  9   3.11314   1.10869
  9   3.13868   1.10697
  9   3.16314   1.10585
  9   3.18639   1.10535
  9   3.20834   1.10547
  9   3.22890   1.10620
  9   3.24799   1.10756
  9   3.26551   1.10952
  9   3.28139   1.11208
  9   3.29557   1.11523
  9   3.30799   1.11896
  9   3.31858   1.12325
  9   3.32731   1.12808
  9   3.33414   1.13343
  9   3.33904   1.13928
  9   3.34199   1.14561
  9   3.34298   1.15238
 10   2.77863   0.93935
 10   2.77753   0.94642
 10   2.77424   0.95391
 10   2.76877   0.96181
 10   2.76115   0.97006
 10   2.75141   0.97864
 10   2.73958   0.98751
 10   2.72573   0.99663
 10   2.70990   1.00597
 10   2.69217   1.01547
 10   2.67262   1.02511
 10   2.65132   1.03485
 10   2.62838   1.04463
 10   2.60387   1.05442
 10   2.57792   1.06417
 10   2.55064   1.07385
 10   2.52213   1.08341
 10   2.49252   1.09281
 10   2.46194   1.10201
 10   2.43053   1.11098
 10   2.39840   1.11966
 10   2.36571   1.12804
 10   2.33259   1.13606
 10   2.29918   1.14370
 10   2.26562   1.15093
 10   2.23207   1.15770
 10   2.19866   1.16400
 10   2.16554   1.16980
 10   2.13285   1.17506
 10   2.10072   1.17978
 10   2.06931   1.18392
 10   2.03873   1.18748
 10   2.00912   1.19043
 10   1.98061   1.19276
 10   1.95333   1.19447
 10   1.92738   1.19554
 10   1.90287   1.19598
 10   1.87993   1.19577
 10   1.85863   1.19493
 10   1.83908   1.19345
 10   1.82135   1.19133
 10   1.80552   1.18860
 10   1.79167   1.18526
 10   1.77984   1.18132
 10   1.77010   1.17681
 10   1.76248   1.17174
 10   1.75701   1.16613
 10   1.75372   1.16000
 10   1.75262   1.15340
 10   1.75372   1.14633
 10   1.75701   1.13883
 10   1.76248   1.13094
 10   1.77010   1.12269
 10   1.77984   1.11411
 10   1.79167   1.10524
 10   1.80552   1.09612
 10   1.82135   1.08678
 10   1.83908   1.07727
 10   1.85863   1.06763
 10   1.87993   1.05790
 10   1.90287   1.04812
 10   1.92738   1.03833
 10   1.95333   1.02858
 10   1.98061   1.01890
 10   2.00912   1.00934
 10   2.03873   0.99994
 10   2.06931   0.99074
 10   2.10072   0.98177
 10   2.13285   0.97308
 10   2.16554   0.96471
 10   2.19866   0.95668
 10   2.23207   0.94904
 10   2.26562   0.94182
 10   2.29918   0.93505
 10   2.33259   0.92875
 10   2.36571   0.92295
 10   2.39840   0.91768
 10   2.43053   0.91297
 10   2.46194   0.90882
 10   2.49252   0.90527
 10   2.52213   0.90232
 10   2.55064   0.89998
 10   2.57792   0.89828
 10   2.60387   0.89720
 10   2.62838   0.89677
 10   2.65132   0.89697
 10   2.67262   0.89782
 10   2.69217   0.89930
 10   2.70990   0.90141
 10   2.72573   0.90415
 10   2.73958   0.90749
 10   2.75141   0.91142
 10   2.76115   0.91594
 10   2.76877   0.92101
 10   2.77424   0.92662
 10   2.77753   0.93274
 10   2.77863   0.93935
 11   3.12046   0.78381
 11   3.11920   0.79087
 11   3.11542   0.79833
 11   3.10913   0.80615
 11   3.10037   0.81430
 11   3.08917   0.82275
 11   3.07558   0.83146
 11   3.05966   0.84039
 11   3.04147   0.84951
 11   3.02110   0.85877
 11   2.99862   0.86814
 11   2.97415   0.87757
 11   2.94777   0.88703
 11   2.91961   0.89647
 11   2.88979   0.90585
 11   2.85843   0.91514
 11   2.82566   0.92429
 11   2.79164   0.93327
 11   2.75649   0.94204
 11   2.72038   0.95055
 11   2.68346   0.95878
 11   2.64589   0.96668
 11   2.60782   0.97422
 11   2.56943   0.98138
 11   2.53086   0.98812
 11   2.49230   0.99441
 11   2.45391   1.00022
 11   2.41584   1.00554
 11   2.37827   1.01033
 11   2.34134   1.01458
 11   2.30523   1.01826
 11   2.27009   1.02137
 11   2.23607   1.02389
 11   2.20330   1.02580
 11   2.17194   1.02711
 11   2.14212   1.02780
 11   2.11396   1.02787
 11   2.08758   1.02733
 11   2.06310   1.02616
 11   2.04063   1.02439
 11   2.02026   1.02201
 11   2.00207   1.01904
 11   1.98615   1.01549
 11   1.97256   1.01137
 11   1.96136   1.00671
 11   1.95260   1.00151
 11   1.94631   0.99581
 11   1.94253   0.98963
 11   1.94127   0.98300
 11   1.94253   0.97594
 11   1.94631   0.96848
 11   1.95260   0.96065
 11   1.96136   0.95250
 11   1.97256   0.94405
 11   1.98615   0.93534
 11   2.00207   0.92641
 11   2.02026   0.91730
 11   2.04063   0.90803
 11   2.06310   0.89867
 11   2.08758   0.88924
 11   2.11396   0.87978
 11   2.14212   0.87034
 11   2.17194   0.86095
 11   2.20330   0.85166
 11   2.23607   0.84251
 11   2.27009   0.83353
 11   2.30523   0.82477
 11   2.34134   0.81626
 11   2.37827   0.80803
 11   2.41584   0.80013
 11   2.45391   0.79258
 11   2.49230   0.78542
 11   2.53086   0.77868
 11   2.56943   0.77240
 11   2.60782   0.76658
 11   2.64589   0.76127
 11   2.68346   0.75648
 11   2.72038   0.75223
 11   2.75649   0.74854
 11   2.79164   0.74543
 11   2.82566   0.74292
 11   2.85843   0.74100
 11   2.88979   0.73970
 11   2.91961   0.73900
 11   2.94777   0.73893
 11   2.97415   0.73948
 11   2.99862   0.74064
 11   3.02110   0.74241
 11   3.04147   0.74479
 11   3.05966   0.74776
 11   3.07558   0.75132
 11   3.08917   0.75543
 11   3.10037   0.76010
 11   3.10913   0.76529
 11   3.11542   0.77099
 11   3.11920   0.77717
 11   3.12046   0.78381
 12   3.46049   1.25815
 12   3.45889   1.26726
 12   3.45410   1.27706
 12   3.44613   1.28751
 12   3.43503   1.29858
 12   3.42084   1.31020
 12   3.40362   1.32234
 12   3.38344   1.33494
 12   3.36039   1.34795
 12   3.33457   1.36131
 12   3.30609   1.37496
 12   3.27508   1.38884
 12   3.24165   1.40290
 12   3.20597   1.41708
 12   3.16817   1.43131
 12   3.12843   1.44554
 12   3.08691   1.45970
 12   3.04379   1.47373
 12   2.99926   1.48757
 12   2.95350   1.50117
 12   2.90671   1.51446
 12   2.85910   1.52739
 12   2.81086   1.53990
 12   2.76220   1.55194
 12   2.71333   1.56345
 12   2.66447   1.57440
 12   2.61581   1.58472
 12   2.56757   1.59439
 12   2.51995   1.60335
 12   2.47317   1.61156
 12   2.42741   1.61900
 12   2.38287   1.62563
 12   2.33975   1.63142
 12   2.29824   1.63634
 12   2.25849   1.64039
 12   2.22070   1.64353
 12   2.18501   1.64576
 12   2.15159   1.64706
 12   2.12057   1.64743
 12   2.09210   1.64687
 12   2.06628   1.64538
 12   2.04323   1.64297
 12   2.02305   1.63964
 12   2.00583   1.63542
 12   1.99164   1.63032
 12   1.98053   1.62436
 12   1.97257   1.61756
 12   1.96778   1.60997
 12   1.96618   1.60160
 12   1.96778   1.59249
 12   1.97257   1.58269
 12   1.98053   1.57224
 12   1.99164   1.56117
 12   2.00583   1.54955
 12   2.02305   1.53741
 12   2.04323   1.52481
 12   2.06628   1.51180
 12   2.09210   1.49845
 12   2.12057   1.48480
 12   2.15159   1.47091
 12   2.18501   1.45685
 12   2.22070   1.44267
 12   2.25849   1.42844
 12   2.29824   1.41421
 12   2.33975   1.40006
 12   2.38287   1.38602
 12   2.42741   1.37218
 12   2.47317   1.35859
 12   2.51995   1.34530
 12   2.56757   1.33237
 12   2.61581   1.31986
 12   2.66447   1.30782
 12   2.71333   1.29630
 12   2.76220   1.28535
 12   2.81086   1.27503
 12   2.85910   1.26536
 12   2.90671   1.25641
 12   2.95350   1.24819
 12   2.99926   1.24075
 12   3.04379   1.23412
 12   3.08691   1.22833
 12   3.12843   1.22341
 12   3.16817   1.21936
 12   3.20597   1.21622
 12   3.24165   1.21400
 12   3.27508   1.21269
 12   3.30609   1.21232
 12   3.33457   1.21288
 12   3.36039   1.21437
 12   3.38344   1.21678
 12   3.40362   1.22011
 12   3.42084   1.22433
 12   3.43503   1.22943
 12   3.44613   1.23539
 12   3.45410   1.24219
 12   3.45889   1.24978
 12   3.46049   1.25815
 13   3.34842   1.24122
 13   3.34741   1.24876
 13   3.34437   1.25674
 13   3.33934   1.26515
 13   3.33231   1.27393
 13   3.32333   1.28306
 13   3.31244   1.29249
 13   3.29967   1.30219
 13   3.28509   1.31211
 13   3.26876   1.32221
 13   3.25074   1.33245
 13   3.23112   1.34278
 13   3.20997   1.35316
 13   3.18740   1.36354
 13   3.16349   1.37388
 13   3.13835   1.38414
 13   3.11208   1.39427
 13   3.08480   1.40423
 13   3.05663   1.41397
 13   3.02768   1.42346
 13   2.99808   1.43265
 13   2.96795   1.44151
 13   2.93744   1.44999
 13   2.90665   1.45806
 13   2.87574   1.46568
 13   2.84482   1.47283
 13   2.81404   1.47947
 13   2.78352   1.48557
 13   2.75340   1.49112
 13   2.72380   1.49607
 13   2.69485   1.50042
 13   2.66668   1.50414
 13   2.63940   1.50722
 13   2.61313   1.50964
 13   2.58799   1.51140
 13   2.56408   1.51248
 13   2.54151   1.51289
 13   2.52036   1.51261
 13   2.50074   1.51166
 13   2.48272   1.51003
 13   2.46639   1.50774
 13   2.45181   1.50479
 13   2.43904   1.50119
 13   2.42815   1.49696
 13   2.41917   1.49213
 13   2.41214   1.48670
 13   2.40710   1.48070
 13   2.40407   1.47416
 13   2.40306   1.46711
 13   2.40407   1.45958
 13   2.40710   1.45159
 13   2.41214   1.44319
 13   2.41917   1.43440
 13   2.42815   1.42527
 13   2.43904   1.41584
 13   2.45181   1.40614
 13   2.46639   1.39622
 13   2.48272   1.38612
 13   2.50074   1.37589
 13   2.52036   1.36556
 13   2.54151   1.35518
 13   2.56408   1.34480
 13   2.58799   1.33445
 13   2.61313   1.32419
 13   2.63940   1.31406
 13   2.66668   1.30411
 13   2.69485   1.29436
 13   2.72380   1.28487
 13   2.75340   1.27568
 13   2.78352   1.26683
 13   2.81404   1.25835
 13   2.84482   1.25028
 13   2.87574   1.24265
 13   2.90665   1.23550
 13   2.93744   1.22886
 13   2.96795   1.22276
 13   2.99808   1.21722
 13   3.02768   1.21226
 13   3.05663   1.20792
 13   3.08480   1.20420
 13   3.11208   1.20112
 13   3.13835   1.19869
 13   3.16349   1.19694
 13   3.18740   1.19585
 13   3.20997   1.19545
 13   3.23112   1.19572
 13   3.25074   1.19667
 13   3.26876   1.19830
 13   3.28509   1.20059
 13   3.29967   1.20355
 13   3.31244   1.20714
 13   3.32333   1.21137
 13   3.33231   1.21621
 13   3.33934   1.22163
 13   3.34437   1.22763
 13   3.34741   1.23417
 13   3.34842   1.24122
 14   4.55797   0.89509
 14   4.55631   0.90123
 14   4.55137   0.90776
 14   4.54315   0.91465
 14   4.53169   0.92188
 14   4.51705   0.92942
 14   4.49928   0.93722
 14   4.47846   0.94527
 14   4.45467   0.95352
 14   4.42803   0.96194
 14   4.39864   0.97049
 14   4.36664   0.97914
 14   4.33215   0.98785
 14   4.29533   0.99659
 14   4.25633   1.00530
 14   4.21532   1.01397
 14   4.17247   1.02254
 14   4.12798   1.03099
 14   4.08202   1.03928
 14   4.03481   1.04736
 14   3.98653   1.05522
 14   3.93739   1.06281
 14   3.88762   1.07010
 14   3.83741   1.07706
 14   3.78698   1.08366
 14   3.73656   1.08987
 14   3.68635   1.09567
 14   3.63657   1.10103
 14   3.58744   1.10593
 14   3.53916   1.11034
 14   3.49194   1.11425
 14   3.44599   1.11764
 14   3.40149   1.12050
 14   3.35865   1.12282
 14   3.31764   1.12457
 14   3.27864   1.12577
 14   3.24182   1.12639
 14   3.20733   1.12645
 14   3.17532   1.12593
 14   3.14593   1.12484
 14   3.11929   1.12319
 14   3.09551   1.12099
 14   3.07469   1.11823
 14   3.05692   1.11494
 14   3.04227   1.11113
 14   3.03081   1.10681
 14   3.02260   1.10201
 14   3.01765   1.09673
 14   3.01600   1.09102
 14   3.01765   1.08488
 14   3.02260   1.07835
 14   3.03081   1.07146
 14   3.04227   1.06423
 14   3.05692   1.05669
 14   3.07469   1.04889
 14   3.09551   1.04084
 14   3.11929   1.03259
 14   3.14593   1.02417
 14   3.17532   1.01562
 14   3.20733   1.00697
 14   3.24182   0.99826
 14   3.27864   0.98953
 14   3.31764   0.98081
 14   3.35865   0.97214
 14   3.40149   0.96357
 14   3.44599   0.95512
 14   3.49194   0.94684
 14   3.53916   0.93875
 14   3.58744   0.93089
 14   3.63657   0.92330
 14   3.68635   0.91601
 14   3.73656   0.90905
 14   3.78698   0.90245
 14   3.83741   0.89624
 14   3.88762   0.89044
 14   3.93739   0.88508
 14   3.98653   0.88018
 14   4.03481   0.87577
 14   4.08202   0.87186
 14   4.12798   0.86847
 14   4.17247   0.86561
 14   4.21532   0.86330
 14   4.25633   0.86154
 14   4.29533   0.86034
 14   4.33215   0.85972
 14   4.36664   0.85966
 14   4.39864   0.86018
 14   4.42803   0.86127
 14   4.45467   0.86292
 14   4.47846   0.86512
 14   4.49928   0.86788
 14   4.51705   0.87117
 14   4.53169   0.87498
 14   4.54315   0.87930
 14   4.55137   0.88411
 14   4.55631   0.88938
 14   4.55797   0.89509
 15   3.72772   0.86554
 15   3.72606   0.87378
 15   3.72109   0.88254
 15   3.71284   0.89178
 15   3.70134   0.90146
 15   3.68663   0.91153
 15   3.66878   0.92195
 15   3.64787   0.93269
 15   3.62399   0.94369
 15   3.59723   0.95490
 15   3.56772   0.96628
 15   3.53558   0.97778
 15   3.50095   0.98935
 15   3.46397   1.00094
 15   3.42480   1.01251
 15   3.38362   1.02399
 15   3.34059   1.03534
 15   3.29591   1.04652
 15   3.24976   1.05747
 15   3.20234   1.06816
 15   3.15386   1.07852
 15   3.10452   1.08853
 15   3.05453   1.09812
 15   3.00411   1.10728
 15   2.95347   1.11595
 15   2.90283   1.12409
 15   2.85241   1.13168
 15   2.80242   1.13869
 15   2.75308   1.14507
 15   2.70460   1.15080
 15   2.65718   1.15587
 15   2.61103   1.16024
 15   2.56635   1.16390
 15   2.52332   1.16683
 15   2.48214   1.16903
 15   2.44297   1.17047
 15   2.40599   1.17116
 15   2.37136   1.17109
 15   2.33922   1.17027
 15   2.30971   1.16869
 15   2.28295   1.16636
 15   2.25907   1.16329
 15   2.23816   1.15950
 15   2.22031   1.15500
 15   2.20560   1.14981
 15   2.19410   1.14396
 15   2.18584   1.13746
 15   2.18088   1.13035
 15   2.17922   1.12266
 15   2.18088   1.11441
 15   2.18584   1.10565
 15   2.19410   1.09641
 15   2.20560   1.08674
 15   2.22031   1.07667
 15   2.23816   1.06624
 15   2.25907   1.05550
 15   2.28295   1.04451
 15   2.30971   1.03329
 15   2.33922   1.02191
 15   2.37136   1.01041
 15   2.40599   0.99884
 15   2.44297   0.98725
 15   2.48214   0.97569
 15   2.52332   0.96421
 15   2.56635   0.95285
 15   2.61103   0.94167
 15   2.65718   0.93072
 15   2.70460   0.92004
 15   2.75308   0.90967
 15   2.80242   0.89967
 15   2.85241   0.89007
 15   2.90283   0.88092
 15   2.95347   0.87225
 15   3.00411   0.86410
 15   3.05453   0.85651
 15   3.10452   0.84951
 15   3.15386   0.84313
 15   3.20234   0.83739
 15   3.24976   0.83232
 15   3.29591   0.82795
 15   3.34059   0.82429
 15   3.38362   0.82136
 15   3.42480   0.81917
 15   3.46397   0.81772
 15   3.50095   0.81703
 15   3.53558   0.81710
 15   3.56772   0.81793
 15   3.59723   0.81951
 15   3.62399   0.82184
 15   3.64787   0.82490
 15   3.66878   0.82869
 15   3.68663   0.83319
 15   3.70134   0.83838
 15   3.71284   0.84424
 15   3.72109   0.85073
 15   3.72606   0.85784
 15   3.72772   0.86554
#ENDBLOCK


==> anc/SHORT_figs/data/numbers_fig1.txt <==
% Generated by fig1.C (seed 103). Do not edit, and never type a number into the prose.
\newcommand{\NumFigCountOne}{2}
\newcommand{\NumFigCountTwo}{5}
\newcommand{\NumFigCountThree}{7}


==> anc/SHORT_figs/fig1.C <==
// fig1.C: Figure 1 of the paper.
//
// The physical picture, with no data in it.  A dipole cascade developing in
// rapidity, and three consecutive windows laid on it.  Each branching inside a
// window is one dipole created there, so n_1, n_2 and n_3 are the counts the
// paper works with.  The arc asks the question the paper answers: once the
// middle count is held fixed, how much of the correlation between the two outer
// counts is left.
//
// The cascade is one realization of the 1+0 branching process at constant
// splitting rate, drawn from a fixed seed so that the figure is reproducible.
// Nothing here is a measurement and nothing is fitted.
//
//   root -l -b -q fig1.C
//
// Written 2026-09-05.  Copied on 2026-09-23 from XS6/fig1.C, with one
// addition: the three window counts of the drawn realization are written to
// data/numbers_fig1.txt, so that the caption takes them from this run and not from a typed value.

#include <vector>
#include <iostream>
#include <fstream>

#include "TCanvas.h"
#include "TLine.h"
#include "TBox.h"
#include "TMarker.h"
#include "TLatex.h"
#include "TArrow.h"
#include "TGraph.h"
#include "TRandom3.h"
#include "TStyle.h"
#include "TROOT.h"
#include "TSystem.h"

namespace {

const double kXStart = 1.25;      // rapidity at which the initial dipole sits
const double kXEnd   = 9.55;      // right edge of the drawing
const double kYHalf  = 1.05;      // half the vertical room given to the cascade
const double kRate   = 0.33;      // splitting rate of the drawn realization
const int    kDepth  = 9;         // guard against a runaway realization

// the three windows, consecutive in rapidity
const double kW0 = 4.95, kWid = 1.20;

// the cascade is generated first and laid out afterwards, so that the vertical
// room is divided between the branches in proportion to what each of them grows
struct Node {
   double x0, x1;                 // rapidity of birth and of splitting
   int    kid[2];                 // -1 when the branch reaches the right edge
   double y;
};
std::vector<Node> gN;

int Build(double x0, int depth, TRandom3& rnd)
{
   Node nd;
   nd.x0 = x0;
   nd.x1 = x0 + rnd.Exp(1.0 / kRate);
   nd.kid[0] = nd.kid[1] = -1;
   nd.y = 0.0;
   const int me = (int)gN.size();
   gN.push_back(nd);
   if (gN[me].x1 > kXEnd || depth >= kDepth) { gN[me].x1 = kXEnd; return me; }
   const int a = Build(gN[me].x1, depth + 1, rnd);
   const int b = Build(gN[me].x1, depth + 1, rnd);
   gN[me].kid[0] = a;
   gN[me].kid[1] = b;
   return me;
}

int gLeaf = 0, gNLeaf = 0;

void CountLeaves(int i)
{
   if (gN[i].kid[0] < 0) { ++gNLeaf; return; }
   CountLeaves(gN[i].kid[0]);
   CountLeaves(gN[i].kid[1]);
}

void Layout(int i)
{
   if (gN[i].kid[0] < 0) {
      gN[i].y = -kYHalf + 2.0 * kYHalf * (gLeaf + 0.5) / gNLeaf;
      ++gLeaf;
      return;
   }
   Layout(gN[i].kid[0]);
   Layout(gN[i].kid[1]);
   gN[i].y = 0.5 * (gN[gN[i].kid[0]].y + gN[gN[i].kid[1]].y);
}

std::vector<double> gSx, gSy;     // branching points

void Draw(int i)
{
   TLine* h = new TLine(gN[i].x0, gN[i].y, gN[i].x1, gN[i].y);
   h->SetLineColor(kBlack);
   h->SetLineWidth(1);
   h->Draw();
   if (gN[i].kid[0] < 0) return;
   const int a = gN[i].kid[0], b = gN[i].kid[1];
   TLine* v = new TLine(gN[i].x1, gN[a].y, gN[i].x1, gN[b].y);
   v->SetLineColor(kBlack);
   v->SetLineWidth(1);
   v->Draw();
   gSx.push_back(gN[i].x1);
   gSy.push_back(gN[i].y);
   Draw(a);
   Draw(b);
}

}  // namespace

void fig1()
{
   gROOT->SetBatch(kTRUE);

   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gStyle->SetCanvasColor(0);
   gStyle->SetPadColor(0);
   gStyle->SetTextFont(132);
   gStyle->SetPaperSize(22.9, 11.2);   // a page cut to the canvas, no white margin

   TCanvas* c = new TCanvas("fig1", "fig1", 900, 440);
   c->SetMargin(0.0, 0.0, 0.0, 0.0);
   c->Range(0.05, -2.00, 10.05, 2.45);

   // the three windows, drawn first so the cascade lies on top of them
   const int gray = TColor::GetColor(0.90f, 0.90f, 0.90f);
   for (int j = 0; j < 3; ++j) {
      const double xa = kW0 + j * kWid;
      TBox* b = new TBox(xa, -kYHalf - 0.16, xa + kWid, kYHalf + 0.16);
      b->SetFillColor(gray);
      b->SetLineWidth(0);
      b->Draw();
   }
   for (int j = 0; j <= 3; ++j) {
      const double xa = kW0 + j * kWid;
      TLine* l = new TLine(xa, -kYHalf - 0.16, xa, kYHalf + 0.16);
      l->SetLineColor(kGray + 2);
      l->SetLineWidth(1);
      l->Draw();
   }

   // the cascade
   TRandom3 rnd(103);   // fixed seed; this realization was kept for its legibility
   Build(kXStart, 0, rnd);
   CountLeaves(0);
   Layout(0);
   Draw(0);

   // each branching inside a window is one dipole counted there
   const int col[3] = {kBlue + 1, kBlack, kRed + 1};
   int n[3] = {0, 0, 0};
   for (size_t i = 0; i < gSx.size(); ++i) {
      for (int j = 0; j < 3; ++j) {
         const double xa = kW0 + j * kWid;
         if (gSx[i] >= xa && gSx[i] < xa + kWid) {
            TMarker* m = new TMarker(gSx[i], gSy[i], 20);
            m->SetMarkerColor(col[j]);
            m->SetMarkerSize(1.0);
            m->Draw();
            ++n[j];
         }
      }
   }

   TLatex t;
   t.SetTextFont(132);

   // the window labels
   t.SetTextSize(0.075);
   t.SetTextAlign(21);
   for (int j = 0; j < 3; ++j) {
      t.SetTextColor(col[j]);
      t.DrawLatex(kW0 + (j + 0.5) * kWid, kYHalf + 0.26,
                  j == 0 ? "n_{1}" : (j == 1 ? "n_{2}" : "n_{3}"));
   }
   t.SetTextColor(kBlack);

   // the question: the two outer counts, given the middle one
   const double xl = kW0 + 0.5 * kWid;
   const double xr = kW0 + 2.5 * kWid;
   const double yb = kYHalf + 0.52, ytop = 2.02;
   TGraph* arc = new TGraph();
   for (int i = 0; i <= 120; ++i) {
      const double s = i / 120.0;
      arc->SetPoint(i, xl + s * (xr - xl), yb + (ytop - yb) * sin(TMath::Pi() * s));
   }
   arc->SetLineColor(kBlack);
   arc->SetLineStyle(2);
   arc->SetLineWidth(2);
   arc->Draw("L");

   t.SetTextSize(0.070);
   t.SetTextAlign(21);
   t.DrawLatex(0.5 * (xl + xr), ytop + 0.13, "I(n_{1} : n_{3} | n_{2})");

   // the initial dipole and the rapidity axis
   t.SetTextSize(0.058);
   t.SetTextAlign(32);
   t.DrawLatex(kXStart - 0.12, 0.0, "one dipole");

   TArrow* ax = new TArrow(0.55, -1.52, 9.85, -1.52, 0.018, "|>");
   ax->SetLineWidth(2);
   ax->SetFillColor(kBlack);
   ax->Draw();
   t.SetTextSize(0.062);
   t.SetTextAlign(22);
   t.DrawLatex(5.2, -1.82, "rapidity");

   c->Print("fig1.eps");
   c->Print("fig1.png");
   // ROOT writes the PDF on an A4 media box with the crop box cut to the
   // canvas; pdflatex reads the crop box, so the figure comes in tight
   c->Print("fig1.pdf");

   std::cout << "branchings drawn: " << gSx.size()
             << ";  inside the three windows: " << n[0] << ", " << n[1]
             << ", " << n[2] << std::endl;

   std::ofstream out("data/numbers_fig1.txt");
   out << "% Generated by fig1.C (seed 103). Do not edit, and never type a number into the prose.\n"
       << "\\newcommand{\\NumFigCountOne}{" << n[0] << "}\n"
       << "\\newcommand{\\NumFigCountTwo}{" << n[1] << "}\n"
       << "\\newcommand{\\NumFigCountThree}{" << n[2] << "}\n";
}


==> anc/SHORT_figs/fig_bound.C <==
// fig_bound.C: the information left and its bound.
//
// Panel (a), a redraw of Fig. 2 of the manuscript: against the mean count
// lambda_2 of the middle window, the information I(n_1:n_3|n_2) between the
// two outer window counts at fixed middle count (solid) and its large-count
// closed form I_G (dashed), for two families of three consecutive windows in
// the 1+0 dipole cascade at constant splitting rate.  Blue: three windows of
// one common width.  Red: outer windows of the same width, middle window half
// as wide.  Black dotted: (1/2) ln(4/3).
//
// Panel (b) is reserved.  Set kPanelB = true and fill DrawPanelB() to add it
// on the right; the canvas then doubles in width and panel (a) keeps its size
// and its layout, since every position in it is relative to its own pad.
//
// The curves are read from data/fig2.txt (a copy of XS6/data/fig2.txt,
// written by XS6/make_fig2_data.py), the bound and the plotted range from
// data/fig_bound_marks.txt (written by make_fig_bound_data.py).  Nothing is
// computed here.
//
//   root -l -b -q fig_bound.C
//
// Written 2026-09-22.

#include "short_style.h"
#include "short_data.h"

#include "TCanvas.h"
#include "TPad.h"
#include "TGraph.h"
#include "TH1F.h"
#include "TLine.h"
#include "TLatex.h"
#include "TLegend.h"

static const bool kPanelB = false;     // switch on when panel (b) is defined
static const int  kPadW = 820;         // width of one panel in pixels
static const int  kPadH = 560;         // height of the canvas in pixels

// column c of a block against column 0 (lambda_2)
static TGraph* Curve(const ShortRows& rows, int c)
{
   TGraph* g = new TGraph((int)rows.size());
   for (size_t i = 0; i < rows.size(); ++i) g->SetPoint((int)i, rows[i][0], rows[i][c]);
   return g;
}

static void DrawPanelA(TVirtualPad* p, bool label)
{
   const char* curves = "data/fig2.txt";
   const char* marks  = "data/fig_bound_marks.txt";
   std::vector<double> bnd = ShortReadTag(marks, "BOUND");
   std::vector<double> rng = ShortReadTag(marks, "RANGE");
   ShortRows blue = ShortReadBlock(curves, "common_width");
   ShortRows red  = ShortReadBlock(curves, "narrow_middle");
   if (bnd.size() != 1 || rng.size() != 4 || blue.empty() || red.empty()) {
      std::cerr << "fig_bound.C: a data file is incomplete" << std::endl;
      return;
   }
   const double bound = bnd[0];
   const double xlo = rng[0], xhi = rng[1], ylo = rng[2], yhi = rng[3];

   p->cd();
   ShortPad(p);
   p->SetLeftMargin(0.130);
   p->SetRightMargin(0.035);
   p->SetTopMargin(0.035);
   p->SetBottomMargin(0.140);
   p->SetLogx();

   TH1F* fr = p->DrawFrame(xlo, ylo, xhi, yhi);
   ShortAxes(fr);
   fr->GetXaxis()->SetTitle("mean count in the middle window   #lambda_{2}");
   fr->GetYaxis()->SetTitle("I(n_{1} : n_{3} | n_{2})   and   I_{G}");
   fr->GetXaxis()->SetTitleOffset(1.15);
   fr->GetYaxis()->SetTitleOffset(1.20);
   fr->GetYaxis()->SetNdivisions(506);
   fr->GetXaxis()->SetNoExponent();
   fr->GetXaxis()->SetMoreLogLabels(kFALSE);

   // the bound
   TLine* lb = new TLine(xlo, bound, xhi, bound);
   lb->SetLineColor(kRefColor);
   lb->SetLineStyle(kLineRef);
   lb->SetLineWidth(kCurveWidth);
   lb->Draw();

   // columns of fig2.txt: 0 lambda_2, 3 I, 4 I_G
   TGraph* bI  = Curve(blue, 3);
   TGraph* bIG = Curve(blue, 4);
   TGraph* rI  = Curve(red, 3);
   TGraph* rIG = Curve(red, 4);
   TGraph* all[4] = {bI, bIG, rI, rIG};
   const int col[4] = {kMeasColor, kMeasColor, kModelColor, kModelColor};
   const int sty[4] = {kLineMain, kLineAlt, kLineMain, kLineAlt};
   // the dashed I_G is drawn over the solid I, so the dashes stay visible where the two meet
   const int order[4] = {0, 2, 1, 3};
   for (int j = 0; j < 4; ++j) {
      all[j]->SetLineColor(col[j]);
      all[j]->SetLineStyle(sty[j]);
      all[j]->SetLineWidth(sty[j] == kLineMain ? kCurveWidth : kCurveWidth - 1);
   }
   for (int j = 0; j < 4; ++j) all[order[j]]->Draw("L");

   TLatex t;
   t.SetTextFont(kShortFont);
   t.SetTextSize(kShortLegendSize);
   t.SetTextAlign(11);
   // x = 0.37 keeps the denominator of the fraction clear of the major tick at 0.15 on the
   // left axis, which it touched at x = 0.33 (independent check, 2026-09-22)
   t.DrawLatex(0.37, bound + 0.015, "#frac{1}{2} ln(4/3)");

   TLegend* leg = ShortLegend(0.470, 0.170, 0.960, 0.390);
   leg->AddEntry(bI,  "I,  three windows of one width", "l");
   leg->AddEntry(bIG, "I_{G},  three windows of one width", "l");
   leg->AddEntry(rI,  "I,  middle window half as wide", "l");
   leg->AddEntry(rIG, "I_{G},  middle window half as wide", "l");
   leg->Draw();

   if (label) {
      TLatex a;
      a.SetNDC();
      a.SetTextFont(kShortFont);
      a.SetTextSize(kShortTitleSize);
      a.DrawLatex(0.170, 0.890, "(a)");
   }
   p->RedrawAxis();

   std::cout << "panel (a): " << blue.size() << " + " << red.size() << " points, bound "
             << bound << ", range [" << xlo << ", " << xhi << "] x [" << ylo << ", " << yhi << "]"
             << std::endl;
}

static void DrawPanelB(TVirtualPad* p)
{
   // Reserved.  Draw panel (b) here from its own data file, with ShortPad(p),
   // ShortAxes() and the palette of short_style.h, and label it "(b)" at the
   // NDC position used for "(a)".
   p->cd();
   ShortPad(p);
   std::cout << "panel (b): not defined yet, pad left empty" << std::endl;
}

void fig_bound()
{
   SetShortStyle();

   TCanvas* c = new TCanvas("fig_bound", "fig_bound", kPanelB ? 2 * kPadW : kPadW, kPadH);
   ShortPad(c);
   TPad* pa = new TPad("pa", "", 0.0, 0.0, kPanelB ? 0.5 : 1.0, 1.0);
   pa->Draw();
   TPad* pb = 0;
   if (kPanelB) {
      pb = new TPad("pb", "", 0.5, 0.0, 1.0, 1.0);
      pb->Draw();
   }

   DrawPanelA(pa, kPanelB);
   if (pb) DrawPanelB(pb);

   c->cd();
   ShortPrint(c, "fig_bound");
}


==> anc/SHORT_figs/make_fig_bound_data.log <==
copied XS6/data/fig2.txt -> SHORT_figs/data/fig2.txt, sha256 3ca7a159afe8d0bc5bc6d93d0e3b40ac60e12eef178072c6f0b4f5bb17cba7b8
common_width: 46 rows, lambda_2 0.7337 to 60.00; I_G matches its closed form to 9.1e-10; I < I_G at every row; I_G - I from 0.0090 to 0.0017
narrow_middle: 46 rows, lambda_2 0.3303 to 60.00; I_G matches its closed form to 8.2e-10; I < I_G at every row; I_G - I from 0.0185 to 0.0030
common_width: largest I 0.1330, largest I_G 0.1348, both below (1/2) ln(4/3) = 0.143841
narrow_middle: I_G crosses (1/2) ln(4/3) between lambda_2 = 0.9349 and 1.0494, interpolated 1.0361; manuscript NumFigTwoCritMid = 1.036
narrow_middle: I crosses (1/2) ln(4/3) between lambda_2 = 1.1780 and 1.3224, interpolated 1.3055; manuscript NumFigTwoCrossMid = 1.305
common_width: deep limit -(1/2) ln[1 - r/(1+r)^2] = 0.137390 (NumDeepLimit 0.13739); at lambda_2 = 60, I = 0.1330, I_G = 0.1348
narrow_middle: at lambda_2 = 60, I = 0.2800, I_G = 0.2831; manuscript saturation NumFigTwoSat = 0.287
plotted range [0.28, 80.0] x [0.0, 0.3] holds both families
wrote SHORT_figs/data/fig_bound_marks.txt


==> anc/SHORT_figs/make_fig_bound_data.py <==
#!/usr/bin/env python3
"""make_fig_bound_data.py: the numbers behind the figure 'information left and its bound'.

WHAT IT DOES
    1. Copies XS6/data/fig2.txt, the table behind Fig. 2 of the manuscript, to
       data/fig2.txt here, byte for byte, and confirms the two files have the
       same SHA-256.  That table is written by XS6/make_fig2_data.py, which sums
       the three-window negative multinomial (no simulation).  Its header
       states the configuration: 1+0 dipole cascade at constant splitting rate
       Delta = 0.4 from k = 1 initial dipole, three consecutive windows slid in
       rapidity, family 'common_width' with all three widths 1, family
       'narrow_middle' with outer widths 1 and middle width 0.5.  Columns:
       lambda_2 lambda_1 lambda_3 I I_G deficit c_1 c_3 y_0.
    2. Checks the copied table: I_G equals (1/2) ln[(1+c_1)(1+c_3)/(1+c_1+c_3)],
       c_j equals lambda_j/(k+lambda_2), I lies below I_G at every row, the blue
       family (common width) lies below (1/2) ln(4/3) in both I and I_G, and the
       points where the red family crosses (1/2) ln(4/3) agree with the
       manuscript's generated values NumFigTwoCritMid (I_G) and
       NumFigTwoCrossMid (I), read from XS6/numbers*.txt.
    3. Writes data/fig_bound_marks.txt: the value of (1/2) ln(4/3) that the
       figure draws, the plotted range, the provenance of the copy, and the
       numbers a caption may quote.

Run:  ( ulimit -v 1500000; python3 make_fig_bound_data.py )
Standard library plus numpy.  No imports from the manuscript directory.
Written 2026-09-22.
"""

import os
import re
import sys
import math
import shutil
import hashlib
import datetime
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
XS6 = os.path.normpath(os.path.join(HERE, "..", "XS6"))
SRC = os.path.join(XS6, "data", "fig2.txt")
GEN = os.path.join(XS6, "make_fig2_data.py")
NUMS = sorted(os.path.join(XS6, f) for f in os.listdir(XS6) if re.match(r"numbers.*\.txt$", f))
DST = os.path.join(HERE, "data", "fig2.txt")
OUT = os.path.join(HERE, "data", "fig_bound_marks.txt")

K = 1.0                                   # initial dipoles, from the header of fig2.txt
DELTA, TAU = 0.4, 1.0                     # splitting rate and common width, same header
BOUND = 0.5 * math.log(4.0 / 3.0)
XLO, XHI, YLO, YHI = 0.28, 80.0, 0.0, 0.30   # plotted range (log x)


def fail(msg):
    sys.exit("make_fig_bound_data.py: " + msg)


def sha(path):
    return hashlib.sha256(open(path, "rb").read()).hexdigest()


# ---- 1. the copy ------------------------------------------------------------------------------
shutil.copyfile(SRC, DST)
h_src, h_dst = sha(SRC), sha(DST)
if h_src != h_dst:
    fail("the copy of fig2.txt differs from its source")
print(f"copied {SRC} -> {DST}, sha256 {h_src}")


# ---- 2. the checks ----------------------------------------------------------------------------
def block(path, name):
    rows, inside, nrows = [], False, None
    for line in open(path, encoding="ascii"):
        line = line.rstrip("\n")
        if line.startswith("#BLOCK "):
            inside = line[7:] == name
            continue
        if line.startswith("#ENDBLOCK"):
            inside = False
            continue
        if inside and line.startswith("#NROWS"):
            nrows = int(line.split()[1])
        if inside and line and not line.startswith("#"):
            rows.append([float(s) for s in line.split()])
    a = np.array(rows)
    if a.ndim != 2 or a.shape[1] != 9 or a.shape[0] != nrows:
        fail(f"block {name}: shape {a.shape}, #NROWS {nrows}")
    return a


blue = block(DST, "common_width")
red = block(DST, "narrow_middle")
for name, a in (("common_width", blue), ("narrow_middle", red)):
    lam2, lam1, lam3, I, IG, dfc, c1, c3 = a[:, 0], a[:, 1], a[:, 2], a[:, 3], a[:, 4], a[:, 5], a[:, 6], a[:, 7]
    if not np.all(np.diff(lam2) > 0):
        fail(f"{name}: lambda_2 not increasing")
    # c_j from the means, at the printed precision of the c columns (8 decimals)
    for cj, lj, tag in ((c1, lam1, "c_1"), (c3, lam3, "c_3")):
        e = np.abs(cj - lj / (K + lam2)).max()
        if e > 2e-8:
            fail(f"{name}: {tag} differs from lambda_j/(k+lambda_2) by {e:.1e}")
    # I_G from the printed c_j; the c_j carry 8 decimals, so allow a few units of 1e-9
    e = np.abs(IG - 0.5 * np.log((1 + c1) * (1 + c3) / (1 + c1 + c3))).max()
    if e > 5e-9:
        fail(f"{name}: I_G differs from its closed form by {e:.1e}")
    if not np.all(I < IG):
        fail(f"{name}: I is not below I_G at every row")
    if dfc.max() > 1e-12:
        fail(f"{name}: a summation deficit of {dfc.max():.1e} is recorded")
    print(f"{name}: {len(a)} rows, lambda_2 {lam2[0]:.4f} to {lam2[-1]:.2f}; I_G matches its closed form to "
          f"{e:.1e}; I < I_G at every row; I_G - I from {(IG - I).max():.4f} to {(IG - I).min():.4f}")

if not (blue[:, 4].max() < BOUND):
    fail("the common-width family reaches (1/2) ln(4/3)")
print(f"common_width: largest I {blue[:, 3].max():.4f}, largest I_G {blue[:, 4].max():.4f}, "
      f"both below (1/2) ln(4/3) = {BOUND:.6f}")


def crossing(x, y, level):
    """First upward crossing of level, linear in ln x between the two bracketing rows."""
    i = int(np.argmax(y > level))
    if i == 0 or y[i - 1] > level:
        fail("no bracketed upward crossing")
    t = (level - y[i - 1]) / (y[i] - y[i - 1])
    return math.exp(math.log(x[i - 1]) + t * (math.log(x[i]) - math.log(x[i - 1]))), x[i - 1], x[i]


x_IG, a_IG, b_IG = crossing(red[:, 0], red[:, 4], BOUND)
x_I, a_I, b_I = crossing(red[:, 0], red[:, 3], BOUND)
nums = "".join(open(p, encoding="ascii").read() for p in NUMS)
ref = {k: float(re.search(r"\\newcommand\{\\%s\}\{([0-9.+-]+)\}" % k, nums).group(1))
       for k in ("NumFigTwoCritMid", "NumFigTwoCrossMid", "NumFigTwoSat", "NumDeepLimit", "NumBoundShort")}
# Linear interpolation in ln(lambda_2) over one grid step (a factor of about 1.12) is accurate
# to a few parts in a thousand here; the manuscript's values are root-found on the law itself.
for tag, mine, lo, hi, key in (("I_G", x_IG, a_IG, b_IG, "NumFigTwoCritMid"), ("I", x_I, a_I, b_I, "NumFigTwoCrossMid")):
    if not (lo < ref[key] < hi):
        fail(f"red {tag}: the manuscript's crossing {ref[key]} is not between rows {lo:.4f} and {hi:.4f}")
    if abs(mine / ref[key] - 1) > 0.01:
        fail(f"red {tag}: interpolated crossing {mine:.4f} is more than 1 percent from {key} = {ref[key]}")
    print(f"narrow_middle: {tag} crosses (1/2) ln(4/3) between lambda_2 = {lo:.4f} and {hi:.4f}, "
          f"interpolated {mine:.4f}; manuscript {key} = {ref[key]}")

r = math.exp(DELTA * TAU)
deep_blue = -0.5 * math.log(1 - r / (1 + r) ** 2)
if abs(deep_blue - ref["NumDeepLimit"]) > 5e-7:
    fail(f"deep limit of the common-width family {deep_blue:.7f} differs from NumDeepLimit {ref['NumDeepLimit']}")
if not (blue[-1, 4] < deep_blue):
    fail("the common-width I_G at the deepest row is not below its deep limit")
print(f"common_width: deep limit -(1/2) ln[1 - r/(1+r)^2] = {deep_blue:.6f} (NumDeepLimit {ref['NumDeepLimit']}); "
      f"at lambda_2 = {blue[-1, 0]:.0f}, I = {blue[-1, 3]:.4f}, I_G = {blue[-1, 4]:.4f}")
print(f"narrow_middle: at lambda_2 = {red[-1, 0]:.0f}, I = {red[-1, 3]:.4f}, I_G = {red[-1, 4]:.4f}; "
      f"manuscript saturation NumFigTwoSat = {ref['NumFigTwoSat']}")

# plotted range holds every point
for name, a in (("common_width", blue), ("narrow_middle", red)):
    if not (XLO < a[:, 0].min() and a[:, 0].max() < XHI and YLO < a[:, 3].min() and a[:, 4].max() < YHI):
        fail(f"{name}: a point lies outside the plotted range")
if abs(BOUND - ref["NumBoundShort"]) > 5e-5:
    fail(f"(1/2) ln(4/3) = {BOUND:.6f} does not round to NumBoundShort = {ref['NumBoundShort']}")
print(f"plotted range [{XLO}, {XHI}] x [{YLO}, {YHI}] holds both families")

# ---- 3. the marks file ------------------------------------------------------------------------
today = datetime.date.today().isoformat()
with open(OUT, "w", encoding="ascii") as f:
    f.write(f"""# fig_bound_marks.txt: the constants drawn in the figure 'information left and its bound'.
# Written by make_fig_bound_data.py, {today}.
#
# The curves are read from data/fig2.txt, a byte-for-byte copy of
#   {os.path.relpath(SRC, HERE)}
#   sha256 {h_src}
# which is written by {os.path.relpath(GEN, HERE)} by summing the three-window negative
# multinomial (1+0 dipole cascade, Delta = {DELTA}, k = {K:g} initial dipole, natural logarithms).
# Columns there: lambda_2 lambda_1 lambda_3 I I_G deficit c_1 c_3 y_0.
#
# BOUND is (1/2) ln(4/3), the least upper bound of I for three consecutive windows of one
#   common width at a constant splitting rate.
# RANGE is the plotted range, lambda_2 from {XLO} to {XHI} (log axis), information from {YLO} to {YHI}.
# The lines below BOUND and RANGE are not drawn; they are the numbers a caption may quote,
#   each checked against the manuscript's generated values in XS6/numbers*.txt.
#
#BOUND {BOUND:.16f}
#RANGE {XLO:.3f} {XHI:.3f} {YLO:.3f} {YHI:.3f}
#
# red I_G crosses BOUND at lambda_2 = {x_IG:.4f} (interpolated; NumFigTwoCritMid = {ref['NumFigTwoCritMid']})
# red I   crosses BOUND at lambda_2 = {x_I:.4f} (interpolated; NumFigTwoCrossMid = {ref['NumFigTwoCrossMid']})
# blue I and I_G at lambda_2 = {blue[-1, 0]:.0f}: {blue[-1, 3]:.4f} and {blue[-1, 4]:.4f}; deep limit of blue I_G {deep_blue:.6f}
# red  I and I_G at lambda_2 = {red[-1, 0]:.0f}: {red[-1, 3]:.4f} and {red[-1, 4]:.4f}; red saturation NumFigTwoSat = {ref['NumFigTwoSat']}
""")
print(f"wrote {OUT}")


==> anc/SHORT_figs/make_fig_h1_data.log <==
check 1 pass: 16 cells x 4 rows x (P, stat, sys) agree with Tables 25 to 28 of the version of record
check 2 pass: inputs identical to _H1 of XS6/make_numbers_more.py
check 3 pass: all 16 cells reproduce B2, B3, g, sd(g) and g/sd(g) of make_numbers_more.log digit for digit
check 4 pass: changing P(1) of W = 72, Q2 = 5-10 from 0.15 to 0.16 makes check 3 fail
check 5 pass: bars span B2 1.11 to 4.85 and B3 0.71 to 1.65, inside [1.0, 5.0] x [0.6, 2.1]
check 6 pass: the 1 sd ellipses project to the 1 sd bars; they reach the relation in 3 cells, at g/sd_g = 0.74, 1.09, 0.66; none with g/sd_g > 1.2 does
for comparison, a bar of the cross reaches the relation in 1 of 16 cells
wrote SHORT_figs/data/numbers_fig_h1.txt
wrote SHORT_figs/data/fig_h1.txt
 W   Q2       B2     sd     B3     sd    rho     g      sd_g    z
 72   5-10    1.344  0.237  1.071  0.139 -0.70 +0.185  0.250 +0.74
 72  10-20    1.457  0.270  1.048  0.137 -0.72 +0.266  0.245 +1.09
 72  20-40    1.564  0.373  1.000  0.180 -0.70 +0.361  0.307 +1.18
 72  40-100   2.151  0.519  0.837  0.129 -0.72 +0.698  0.224 +3.11
101   5-10    2.475  0.702  1.164  0.234 -0.71 +0.431  0.326 +1.32
101  10-20    1.846  0.328  1.079  0.154 -0.68 +0.379  0.231 +1.64
101  20-40    1.791  0.375  0.937  0.146 -0.69 +0.504  0.242 +2.08
101  40-100   2.539  0.577  0.917  0.156 -0.70 +0.689  0.228 +3.03
147   5-10    3.800  1.052  1.222  0.195 -0.76 +0.515  0.255 +2.02
147  10-20    2.883  0.460  1.250  0.145 -0.67 +0.403  0.186 +2.16
147  20-40    2.266  0.513  1.046  0.150 -0.72 +0.512  0.232 +2.21
147  40-100   2.531  0.590  0.883  0.145 -0.69 +0.721  0.218 +3.30
205   5-10    2.713  0.747  1.430  0.218 -0.79 +0.202  0.304 +0.66
205  10-20    2.876  0.473  1.354  0.159 -0.71 +0.298  0.203 +1.47
205  20-40    3.787  0.771  0.993  0.133 -0.73 +0.743  0.177 +4.20
205  40-100   2.953  0.774  0.994  0.177 -0.73 +0.667  0.249 +2.68
rho(B2,B3) from -0.79 to -0.67
cells below the relation: 16 of 16; beyond two sd of g: 9
vertical distance to the curve in units of sd(B3) against g/sd(g): ratio from 1.28 to 1.79


==> anc/SHORT_figs/make_fig_h1_data.py <==
#!/usr/bin/env python3
"""make_fig_h1_data.py: the numbers behind the figure of the H1 one-window relation.

WHAT IS COMPUTED
    The bunching parameters of Chekanov and Kuvshinov at q = 2 and 3,

        B_q = q/(q-1) P_q P_{q-2} / P_{q-1}^2,
        B_2 = 2 P(2) P(0) / P(1)^2,    B_3 = (3/2) P(3) P(1) / P(2)^2,

    from the probabilities P(0) to P(3) that H1 publishes for charged particles
    in 0 < eta* < 4, in sixteen cells: four mean W (72, 101, 147, 205 GeV) at
    each of four Q^2 intervals (5-10, 10-20, 20-40, 40-100 GeV^2).  Every
    negative binomial has B_2 = (k+1)/k and B_3 = (k+2)/(k+1), hence
    B_3 = 2 - 1/B_2 at every shape k.  That relation is written out as a sampled
    curve so the figure macro computes nothing.

UNCERTAINTIES, AS IN THE MANUSCRIPT (XS6, Sec. 7 and make_numbers_more.py)
    Each P(N) carries a statistical, a total systematic and a rounding
    uncertainty.  The rounding term is half a unit of the second significant
    figure, because H1 prints two significant figures.  H1 publishes no
    covariance, so all twelve terms of a cell are taken as independent and
    propagated to first order.  In relative terms, with r_N = var(P_N)/P_N^2,

        var(B_2)/B_2^2 = r_0 + 4 r_1 + r_2,
        var(B_3)/B_3^2 = r_1 + 4 r_2 + r_3,
        cov(B_2,B_3)/(B_2 B_3) = -2 r_1 - 2 r_2.

    The covariance is not an input.  It follows from the shared P(1) and P(2)
    under the same independence of the P(N), and it is written out because the
    horizontal and vertical bars of the figure do not show it.  The distance
    from the relation, g = 2 - 1/B_2 - B_3, and its standard deviation are
    recomputed from (B_2, B_3, their variances and covariance) and compared
    with the manuscript's own propagation printed in make_numbers_more.log.

CHECKS, EACH OF WHICH STOPS THE PROGRAM ON FAILURE
    1. The typed inputs agree with Tables 25 to 28 of the version of record,
       parsed from references/txt/H1_EPJC81_212_VoR.txt.
    2. The typed inputs agree with the tuple _H1 of XS6/make_numbers_more.py.
    3. B_2, B_3, g, sd(g) and g/sd(g) printed here agree, digit for digit at
       the printed precision, with every one of the sixteen lines
       'H1 W = ..., Q2 = ...: eta_2 ..., eta_3 ...' of make_numbers_more.log.
    4. Check 3 is run once more on inputs with one probability changed in its
       last printed digit, and must then fail.
    5. Every marker and every bar lies inside the plotted range.
    6. The one-standard-deviation ellipses written for the variant of the
       figure project onto the axes as the bars, lie inside the plotted range,
       reach the relation in every cell with g/sd(g) < 1 and in none with
       g/sd(g) > 1.2 (between the two the curvature of the relation decides).

Run:  ( ulimit -v 1500000; python3 make_fig_h1_data.py )
Standard library plus numpy.  No imports from the manuscript directory.
Written 2026-09-22.
"""

import os
import re
import sys
import datetime
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
XS6 = os.path.normpath(os.path.join(HERE, "..", "XS6"))
VOR = os.path.normpath(os.path.join(HERE, "..", "..", "references", "txt", "H1_EPJC81_212_VoR.txt"))
LOG = os.path.join(XS6, "make_numbers_more.log")
SRC = os.path.join(XS6, "make_numbers_more.py")
OUT = os.path.join(HERE, "data", "fig_h1.txt")

# ---- inputs ---------------------------------------------------------------------------------
# Copied unchanged from the tuple _H1 of XS6/make_numbers_more.py.
# Source: H1 Collaboration, "Measurement of charged particle multiplicity distributions in DIS at
# HERA and its implication to entanglement entropy of partons", Eur. Phys. J. C 81 (2021) 212,
# arXiv:2011.01812, version of record, Appendix A:
#   Table 25   5 < Q^2 < 10 GeV^2,  0 < eta* < 4
#   Table 26  10 < Q^2 < 20 GeV^2,  0 < eta* < 4
#   Table 27  20 < Q^2 < 40 GeV^2,  0 < eta* < 4
#   Table 28  40 < Q^2 < 100 GeV^2, 0 < eta* < 4
# Rows N = 0, 1, 2, 3, columns P(N), Stat. (%), Sys. tot (%).  Within each table the four ranges
# of inelasticity 0.0375-0.075, 0.075-0.15, 0.15-0.3, 0.3-0.6 are the four bins of mean W 72, 101,
# 147 and 205 GeV of Tables 3 to 6 of the same paper (W^2 = sy - Q^2 + M_p^2, sqrt(s) = 319 GeV).
# One row per cell: (mean W in GeV, Q^2 interval in GeV^2, P(0..3), stat % of P(0..3), sys % of P(0..3)).
H1 = (
    ( 72, '5-10', (0.072, 0.15, 0.21, 0.21), (3.5, 2.2, 1.9, 1.9), (6.5, 6.5, 3.6, 3.6)),
    ( 72, '10-20', (0.068, 0.14, 0.21, 0.22), (2.6, 1.8, 1.5, 1.5), (7.1, 7.1, 3.6, 3.6)),
    ( 72, '20-40', (0.073, 0.14, 0.21, 0.21), (3.2, 2.7, 2.1, 2.2), (9.3, 9.3, 5.8, 5.8)),
    ( 72, '40-100', (0.11, 0.15, 0.22, 0.18), (2.9, 3.6, 3, 3.5), (9.3, 9.3, 3.2, 3.2)),
    (101, '5-10', (0.064, 0.082, 0.13, 0.16), (2.7, 2.4, 1.9, 1.7), (12, 12, 5.8, 5.8)),
    (101, '10-20', (0.041, 0.076, 0.13, 0.16), (2.9, 2.3, 1.7, 1.6), (7.1, 7.1, 3.6, 3.6)),
    (101, '20-40', (0.03, 0.066, 0.13, 0.16), (4.8, 3.5, 2.5, 2.3), (8.1, 8.1, 3.6, 3.6)),
    (101, '40-100', (0.032, 0.055, 0.12, 0.16), (6.1, 5.5, 3.7, 3.3), (7.9, 7.9, 3.2, 3.2)),
    (147, '5-10', (0.076, 0.06, 0.09, 0.11), (1.7, 2.4, 1.9, 1.7), (12, 12, 3.6, 3.6)),
    (147, '10-20', (0.049, 0.055, 0.089, 0.12), (1.9, 2.3, 1.8, 1.6), (6.5, 6.5, 3.2, 3.2)),
    (147, '20-40', (0.03, 0.048, 0.087, 0.11), (3.5, 3.3, 2.6, 2.4), (9.3, 9.3, 3.2, 3.2)),
    (147, '40-100', (0.02, 0.036, 0.082, 0.11), (6, 5.8, 4.1, 3.5), (8.1, 8.1, 3.6, 3.6)),
    (205, '5-10', (0.066, 0.06, 0.074, 0.087), (1.5, 2, 1.8, 1.7), (12, 12, 3.6, 3.6)),
    (205, '10-20', (0.054, 0.052, 0.072, 0.09), (1.6, 2.3, 2, 1.8), (6.7, 6.7, 3.6, 3.6)),
    (205, '20-40', (0.04, 0.039, 0.072, 0.088), (2.5, 3.6, 2.6, 2.5), (8.1, 8.1, 3.6, 3.6)),
    (205, '40-100', (0.027, 0.035, 0.067, 0.085), (5.3, 6.3, 4.9, 4.7), (9.5, 9.5, 3.6, 3.6)),
)
TABLE_OF_Q2 = {'5-10': 25, '10-20': 26, '20-40': 27, '40-100': 28}
W_OF_YBLOCK = (72, 101, 147, 205)

# plotted range; negative binomials have B_2 > 1, so the axis starts at the Poisson value
XLO, XHI, YLO, YHI = 1.0, 5.0, 0.6, 2.1
NCURVE = 401


def fail(msg):
    sys.exit("make_fig_h1_data.py: " + msg)


# ---- check 1: the inputs against the version of record ----------------------------------------
def parse_vor(path):
    """Return {(table, yblock): {N: (P, stat, sys)}} for Tables 25 to 28, N = 0..3."""
    text = open(path, encoding="utf-8").read()
    a = text.index("Table 25 Charged")
    b = text.index("Table 29 KNO")
    body = text[a:b]
    out = {}
    table, yb = None, -1
    row = re.compile(r"^\s*[\u2212-]?\s*\d\.\d\s+\d\.\d\s+([0-3])\s+(\S+)\s+(\S+)\s+(\S+)")
    for line in body.splitlines():
        m = re.match(r"^Table (2[5-8]) Charged", line)
        if m:
            table, yb = int(m.group(1)), -1
            continue
        if re.match(r"^\s*0\.[0-9]+ < y < 0\.[0-9]+\s*$", line):
            yb += 1
            continue
        m = row.match(line)
        if m and table is not None and yb >= 0:
            n = int(m.group(1))
            vals = tuple(float(s.replace("\u2212", "-")) for s in m.groups()[1:])
            out.setdefault((table, yb), {})[n] = vals
    return out


if not os.path.exists(VOR):
    print("check 1 skipped: the text of the H1 paper is not supplied beside the package")
    vor = None
else:
    vor = parse_vor(VOR)
if vor is not None and (len(vor) != 16 or any(sorted(v) != [0, 1, 2, 3] for v in vor.values())):
    fail(f"the version of record parse found {len(vor)} cells, not sixteen with N = 0 to 3")
for W, q2, P, st, sy in (H1 if vor is not None else []):
    key = (TABLE_OF_Q2[q2], W_OF_YBLOCK.index(W))
    for n in range(4):
        if vor[key][n] != (P[n], st[n], sy[n]):
            fail(f"W = {W}, Q2 = {q2}, N = {n}: typed {(P[n], st[n], sy[n])}, "
                 f"version of record Table {key[0]} gives {vor[key][n]}")
if vor is not None:
    print("check 1 pass: 16 cells x 4 rows x (P, stat, sys) agree with Tables 25 to 28 of the version of record")

# ---- check 2: the inputs against the manuscript's program --------------------------------------
src = open(SRC, encoding="utf-8").read()
m = re.search(r"^_H1 = \((.*?)^\)", src, re.S | re.M)
if not m:
    fail("the tuple _H1 was not found in make_numbers_more.py")
if eval("(" + m.group(1) + ")") != H1:
    fail("the inputs here differ from the tuple _H1 of make_numbers_more.py")
print("check 2 pass: inputs identical to _H1 of XS6/make_numbers_more.py")


# ---- the propagation --------------------------------------------------------------------------
A2 = np.array([1.0, -2.0, 1.0, 0.0])    # exponents of P(0..3) in B_2
A3 = np.array([0.0, 1.0, -2.0, 1.0])    # exponents of P(0..3) in B_3


def cell(P, st, sy):
    P = np.array(P, float)
    var = ((np.array(st) / 100 * P) ** 2 + (np.array(sy) / 100 * P) ** 2
           + np.array([0.5 * 10 ** (np.floor(np.log10(p)) - 1) for p in P]) ** 2)
    r = var / P ** 2
    B2 = 2 * P[2] * P[0] / P[1] ** 2
    B3 = 1.5 * P[3] * P[1] / P[2] ** 2
    v2 = B2 ** 2 * (A2 * A2 * r).sum()
    v3 = B3 ** 2 * (A3 * A3 * r).sum()
    c23 = B2 * B3 * (A2 * A3 * r).sum()
    g = 2 - 1 / B2 - B3
    vg = v2 / B2 ** 4 + v3 - 2 * c23 / B2 ** 2      # dg = dB2/B2^2 - dB3
    return dict(B2=B2, s2=np.sqrt(v2), B3=B3, s3=np.sqrt(v3), rho=c23 / np.sqrt(v2 * v3),
                g=g, sg=np.sqrt(vg))


def printed(W, q2, c):
    """The line make_numbers_more.py prints, formatted from values computed here."""
    return (f"H1 W = {W:3d}, Q2 = {q2:>6}: eta_2 {c['B2']:.3f}, eta_3 {c['B3']:.3f}, "
            f"2 - 1/eta_2 - eta_3 = {c['g']:+.3f} +- {c['sg']:.3f} ({c['g']/c['sg']:+.2f} sd)")


log_lines = [ln.strip() for ln in open(LOG, encoding="utf-8") if re.search(r"H1 W = .*eta_2 .*eta_3 ", ln)]
if len(log_lines) != 16:
    fail(f"make_numbers_more.log has {len(log_lines)} eta lines, not sixteen")


def compare(inputs):
    bad = []
    for (W, q2, P, st, sy), ref in zip(inputs, log_lines):
        mine = printed(W, q2, cell(P, st, sy))
        if mine != ref:
            bad.append((mine, ref))
    return bad


# ---- check 3: the manuscript's printed values ---------------------------------------------------
bad = compare(H1)
if bad:
    for mine, ref in bad:
        print("  here: " + mine + "\n  log : " + ref)
    fail(f"{len(bad)} of 16 cells differ from make_numbers_more.log")
print("check 3 pass: all 16 cells reproduce B2, B3, g, sd(g) and g/sd(g) of make_numbers_more.log digit for digit")

# ---- check 4: the comparison can fail -----------------------------------------------------------
mut = [list(r) for r in H1]
mut[0][2] = (0.072, 0.16, 0.21, 0.21)       # P(1) of the first cell moved by one unit of its last digit
if not compare([tuple(r) for r in mut]):
    fail("check 3 did not detect a change of one printed digit, so it cannot fail")
print("check 4 pass: changing P(1) of W = 72, Q2 = 5-10 from 0.15 to 0.16 makes check 3 fail")

# ---- the table ----------------------------------------------------------------------------------
rows = []
for W, q2, P, st, sy in H1:
    c = cell(P, st, sy)
    lo, hi = (float(s) for s in q2.split("-"))
    rows.append((W, lo, hi, c))

# ---- check 5: everything drawn is inside the plotted range --------------------------------------
xmin = min(c["B2"] - c["s2"] for *_, c in rows); xmax = max(c["B2"] + c["s2"] for *_, c in rows)
ymin = min(c["B3"] - c["s3"] for *_, c in rows); ymax = max(c["B3"] + c["s3"] for *_, c in rows)
if not (XLO < xmin and xmax < XHI and YLO < ymin and ymax < YHI and 2 - 1 / XHI < YHI):
    fail(f"bars span B2 {xmin:.3f} to {xmax:.3f}, B3 {ymin:.3f} to {ymax:.3f}; range "
         f"[{XLO}, {XHI}] x [{YLO}, {YHI}] does not hold them")
print(f"check 5 pass: bars span B2 {xmin:.2f} to {xmax:.2f} and B3 {ymin:.2f} to {ymax:.2f}, "
      f"inside [{XLO}, {XHI}] x [{YLO}, {YHI}]")

x = np.linspace(XLO, XHI, NCURVE)
curve = np.column_stack([x, 2 - 1 / x])

# ---- the one-standard-deviation ellipses, for the variant of the figure that shows rho -----------
# Points (B2, B3) + L (cos t, sin t), L L^T = the covariance of (B2, B3): the contour at chi^2 = 1
# of the first-order Gaussian.  Its projection on each axis is the +-1 sd bar, and to first order
# it reaches the relation exactly when g < sd_g; the curvature of the relation moves that edge a little.
NELL = 97
tt = np.linspace(0, 2 * np.pi, NELL)
ellipses, reach = [], []
for i, (W, lo, hi, c) in enumerate(rows):
    C = np.array([[c["s2"] ** 2, c["rho"] * c["s2"] * c["s3"]], [c["rho"] * c["s2"] * c["s3"], c["s3"] ** 2]])
    L = np.linalg.cholesky(C)
    pts = np.array([c["B2"], c["B3"]])[:, None] + L @ np.vstack([np.cos(tt), np.sin(tt)])
    ex = (pts[0].max() - c["B2"]) / c["s2"]; ey = (pts[1].max() - c["B3"]) / c["s3"]
    if abs(ex - 1) > 1e-3 or abs(ey - 1) > 1e-3:
        fail(f"cell {i}: the ellipse projects to {ex:.4f}, {ey:.4f} sd, not 1")
    if not (XLO < pts[0].min() and pts[0].max() < XHI and YLO < pts[1].min() and pts[1].max() < YHI):
        fail(f"cell {i}: an ellipse leaves the plotted range")
    reach.append((2 - 1 / pts[0] - pts[1]).min() < 0)
    ellipses.append(pts.T)
reach = np.array(reach)
z_all = np.array([c["g"] / c["sg"] for *_, c in rows])
# To first order an ellipse reaches the relation exactly when g/sd_g < 1.  The relation is curved,
# so near g/sd_g = 1 the two can differ; require agreement away from that edge only.
if not (np.all(reach[z_all < 1]) and not np.any(reach[z_all > 1.2])):
    fail("an ellipse misses the relation where g/sd_g < 1, or reaches it where g/sd_g > 1.2")
print(f"check 6 pass: the 1 sd ellipses project to the 1 sd bars; they reach the relation in {reach.sum()} cells, "
      f"at g/sd_g = " + ", ".join(f"{z:.2f}" for z in z_all[reach]) + "; none with g/sd_g > 1.2 does")
bars_reach = np.array([(c["B3"] + c["s3"] > 2 - 1 / c["B2"]) or (c["B2"] - c["s2"] < 1 / (2 - c["B3"]))
                       for *_, c in rows])
print(f"for comparison, a bar of the cross reaches the relation in {bars_reach.sum()} of 16 cells")

# ---- write ----------------------------------------------------------------------------------------
today = datetime.date.today().isoformat()
with open(OUT, "w", encoding="ascii") as f:
    f.write(f"""# fig_h1.txt: the values plotted in the figure of the H1 one-window relation.
# Written by make_fig_h1_data.py, {today}.  No simulation, no fit.
#
# QUANTITY. The bunching parameters B_q = q/(q-1) P_q P_(q-2)/P_(q-1)^2 of Chekanov and
#   Kuvshinov at q = 2 and 3, from H1's published P(0) to P(3), and the relation
#   B_3 = 2 - 1/B_2 that every negative binomial obeys at every shape k, since
#   B_2 = (k+1)/k and B_3 = (k+2)/(k+1).  Both are dimensionless.
#
# INPUTS. H1 Collaboration, Eur. Phys. J. C 81 (2021) 212, arXiv:2011.01812, Tables 25 to 28
#   (charged particles, pT,lab > 150 MeV, |eta_lab| < 1.6, 0 < eta* < 4), rows N = 0 to 3.
#   Typed in XS6/make_numbers_more.py and copied here unchanged; checked against the text of
#   the version of record, references/txt/H1_EPJC81_212_VoR.txt.
#
# UNCERTAINTIES. Statistical, total systematic and rounding (half a unit of the second
#   significant figure) uncertainties of each P(N), all taken as independent, as in the
#   manuscript, since H1 publishes no covariance.  First-order propagation.  rho is the
#   correlation of B_2 and B_3 that follows from their shared P(1) and P(2) under that
#   independence, rho = -2(r_1 + r_2)/sqrt[(r_0 + 4r_1 + r_2)(r_1 + 4r_2 + r_3)] with
#   r_N = var P(N)/P(N)^2.  g = 2 - 1/B_2 - B_3 is the distance from the relation, and sd_g
#   its standard deviation including rho.  z = g/sd_g.
#
# CHECKS. The sixteen (B_2, B_3, g, sd_g, z) agree digit for digit at the printed precision
#   with the lines 'H1 W = ..., Q2 = ...: eta_2 ..., eta_3 ...' of XS6/make_numbers_more.log,
#   from which the manuscript's Sec. 7 sentence is taken.
#
#RANGE {XLO:.3f} {XHI:.3f} {YLO:.3f} {YHI:.3f}
#
#BLOCK cells
#COLUMNS W_GeV Q2lo_GeV2 Q2hi_GeV2 B2 sd_B2 B3 sd_B3 rho g sd_g z
#NROWS {len(rows)}
""")
    for W, lo, hi, c in rows:
        f.write(f"{W:5d} {lo:6.0f} {hi:6.0f} {c['B2']:9.5f} {c['s2']:9.5f} {c['B3']:9.5f} {c['s3']:9.5f} "
                f"{c['rho']:+8.4f} {c['g']:+9.5f} {c['sg']:9.5f} {c['g']/c['sg']:+7.3f}\n")
    f.write("#ENDBLOCK\n\n#BLOCK nb_relation\n#COLUMNS B2 B3=2-1/B2\n")
    f.write(f"#NROWS {NCURVE}\n")
    for xx, yy in curve:
        f.write(f"{xx:9.5f} {yy:9.6f}\n")
    f.write("#ENDBLOCK\n\n#BLOCK ellipses\n")
    f.write("#INFO One-standard-deviation contour (chi^2 = 1) of the first-order Gaussian in (B2, B3),\n"
            "#INFO with the covariance given by sd_B2, sd_B3 and rho of block cells.  Drawn only in the\n"
            "#INFO variant fig_h1_ellipse; cell is the row index in block cells, from 0.\n")
    f.write(f"#COLUMNS cell B2 B3\n#NROWS {len(ellipses) * NELL}\n")
    for i, pts in enumerate(ellipses):
        for xx, yy in pts:
            f.write(f"{i:3d} {xx:9.5f} {yy:9.5f}\n")
    f.write("#ENDBLOCK\n")

# ---- the numbers a caption quotes, as macros, so none is typed ----------------------------------
rho_all = np.array([c["rho"] for *_, c in rows])
TEX = os.path.join(HERE, "data", "numbers_fig_h1.txt")
with open(TEX, "w", encoding="ascii") as f:
    f.write(f"% Generated by make_fig_h1_data.py, {today}. Do not edit, and never type a number into the prose.\n")
    f.write(f"\\newcommand{{\\NumHOneRhoLo}}{{{rho_all.min():.2f}}}\n")
    f.write(f"\\newcommand{{\\NumHOneRhoHi}}{{{rho_all.max():.2f}}}\n")
print(f"wrote {TEX}")

# ---- summary for the caption --------------------------------------------------------------------
print(f"wrote {OUT}")
print(" W   Q2       B2     sd     B3     sd    rho     g      sd_g    z")
for W, lo, hi, c in rows:
    print(f"{W:3d} {lo:3.0f}-{hi:<4.0f} {c['B2']:6.3f} {c['s2']:6.3f} {c['B3']:6.3f} {c['s3']:6.3f} "
          f"{c['rho']:+5.2f} {c['g']:+6.3f} {c['sg']:6.3f} {c['g']/c['sg']:+5.2f}")
rho = np.array([c["rho"] for *_, c in rows])
z = np.array([c["g"] / c["sg"] for *_, c in rows])
vis = np.array([c["g"] / c["s3"] for *_, c in rows])
print(f"rho(B2,B3) from {rho.min():+.2f} to {rho.max():+.2f}")
print(f"cells below the relation: {(z > 0).sum()} of 16; beyond two sd of g: {(z > 2).sum()}")
print(f"vertical distance to the curve in units of sd(B3) against g/sd(g): "
      f"ratio from {(vis/z).min():.2f} to {(vis/z).max():.2f}")


==> anc/SHORT_figs/short_data.h <==
// short_data.h: readers for the data files of the figures.
//
// A data file is plain text.  Lines starting with '#' are comments, except
//   #BLOCK <name> ... #ENDBLOCK   which delimit a table of numbers, and
//   #<TAG> v1 v2 ...              which carry a named list of numbers.
// The readers only parse; they compute nothing.
//
// Written 2026-09-22.

#ifndef SHORT_DATA_H
#define SHORT_DATA_H

#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <iostream>

typedef std::vector<std::vector<double> > ShortRows;

// All numeric rows of block <name>.  Empty on failure, with a message.
inline ShortRows ShortReadBlock(const char* path, const char* name)
{
   ShortRows rows;
   std::ifstream in(path);
   if (!in) { std::cerr << "short_data.h: cannot open " << path << std::endl; return rows; }
   std::string line;
   bool inside = false;
   while (std::getline(in, line)) {
      if (line.compare(0, 7, "#BLOCK ") == 0) { inside = (line.substr(7) == name); continue; }
      if (line.compare(0, 9, "#ENDBLOCK") == 0) { inside = false; continue; }
      if (!inside || line.empty() || line[0] == '#') continue;
      std::istringstream s(line);
      std::vector<double> v;
      double z;
      while (s >> z) v.push_back(z);
      if (!v.empty()) rows.push_back(v);
   }
   if (rows.empty()) std::cerr << "short_data.h: block " << name << " of " << path << " is empty" << std::endl;
   return rows;
}

// The numbers after '#<tag> ' on the first line that carries it.
inline std::vector<double> ShortReadTag(const char* path, const char* tag)
{
   std::vector<double> v;
   std::ifstream in(path);
   if (!in) { std::cerr << "short_data.h: cannot open " << path << std::endl; return v; }
   const std::string key = std::string("#") + tag + " ";
   std::string line;
   while (std::getline(in, line)) {
      if (line.compare(0, key.size(), key) != 0) continue;
      std::istringstream s(line.substr(key.size()));
      double z;
      while (s >> z) v.push_back(z);
      break;
   }
   if (v.empty()) std::cerr << "short_data.h: no #" << tag << " line in " << path << std::endl;
   return v;
}

#endif


==> anc/SHORT_figs/short_style.h <==
// short_style.h: the one place where the look of every figure is fixed.  Every figure macro in this directory includes it, calls
// SetShortStyle() once before drawing, and takes its colors from the
// constants below.  No macro sets a color, a font or a tick option of its own.
//
// Visual idiom: ROOT, as in CERN papers.  Framed axes with inward ticks on all
// four sides, minor ticks, white canvas, pad and frame, no grid, plain serif
// text (font 132) for labels, titles and legends, markers with error bars for
// data, lines only for computed curves.
//
// Palette: black, blue and red, set here and nowhere else.
//   kRefColor    black   the reference or baseline (a bound, a relation every
//                        member of a family obeys)
//   kMeasColor   blue    a measurement, or the first computed family
//   kModelColor  red     a model, or the second computed family
//   kFourthColor green   only when a fourth line cannot be avoided
//
// Written 2026-09-22.

#ifndef SHORT_STYLE_H
#define SHORT_STYLE_H

#include "TStyle.h"
#include "TROOT.h"
#include "TColor.h"
#include "TVirtualPad.h"
#include "TH1.h"
#include "TAxis.h"
#include "TLegend.h"
#include "TCanvas.h"
#include "TString.h"

// ---- palette: set once, never overridden in a figure macro ---------------
static const int kRefColor    = kBlack;
static const int kMeasColor   = kBlue + 1;
static const int kModelColor  = kRed + 1;
static const int kFourthColor = kGreen + 2;

// ---- marker shapes, in the order a figure uses them (all filled) ---------
static const int kMarkerSeq[4] = {20, 21, 22, 33};   // circle, square, triangle, diamond
static const int kMarkerRef    = 24;                  // open circle, black: samples of the reference
                                                      // law itself, beside filled markers (added 2026-09-23)

// ---- type ----------------------------------------------------------------
static const int    kShortFont       = 132;    // Times-like serif, precision 2
static const double kShortTitleSize  = 0.050;  // axis titles, fraction of pad height
static const double kShortLabelSize  = 0.044;  // axis labels
static const double kShortLegendSize = 0.040;  // legend and in-plot text

// ---- line widths and styles ----------------------------------------------
static const int kCurveWidth = 3;   // computed curves
static const int kFrameWidth = 2;   // pad frame and axes
static const int kLineMain   = 1;   // solid: the quantity itself
static const int kLineAlt    = 7;   // long dashes (20 on, 20 off): its approximation or companion
static const int kLineRef    = 3;   // dotted: a constant reference value

inline void SetShortStyle()
{
   gROOT->SetBatch(kTRUE);

   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gStyle->SetOptFit(0);

   // white everywhere, no borders, no grid
   gStyle->SetCanvasColor(kWhite);
   gStyle->SetPadColor(kWhite);
   gStyle->SetFrameFillColor(kWhite);
   gStyle->SetFillColor(kWhite);
   gStyle->SetStatColor(kWhite);
   gStyle->SetTitleFillColor(kWhite);
   gStyle->SetCanvasBorderMode(0);
   gStyle->SetPadBorderMode(0);
   gStyle->SetFrameBorderMode(0);
   gStyle->SetPadGridX(0);
   gStyle->SetPadGridY(0);

   // inward ticks on all four sides
   gStyle->SetPadTickX(1);
   gStyle->SetPadTickY(1);
   gStyle->SetTickLength(0.03, "xyz");
   gStyle->SetFrameLineWidth(kFrameWidth);
   gStyle->SetLineWidth(kFrameWidth);

   // plain serif throughout
   gStyle->SetTextFont(kShortFont);
   gStyle->SetLabelFont(kShortFont, "xyz");
   gStyle->SetTitleFont(kShortFont, "xyz");
   gStyle->SetTitleFont(kShortFont, "");
   gStyle->SetStatFont(kShortFont);
   gStyle->SetLegendFont(kShortFont);
   gStyle->SetLabelSize(kShortLabelSize, "xyz");
   gStyle->SetTitleSize(kShortTitleSize, "xyz");
   gStyle->SetLegendTextSize(kShortLegendSize);
   gStyle->SetLegendBorderSize(0);
   gStyle->SetLegendFillColor(kWhite);

   // error bars without end caps, markers a little larger than the default
   gStyle->SetEndErrorSize(0);
   gStyle->SetMarkerSize(1.3);
   gStyle->SetHistLineWidth(kCurveWidth);

   // default margins for a single pad; a figure may widen one for its titles
   gStyle->SetPadLeftMargin(0.145);
   gStyle->SetPadRightMargin(0.035);
   gStyle->SetPadTopMargin(0.035);
   gStyle->SetPadBottomMargin(0.140);

   gROOT->ForceStyle();
}

// Apply the pad settings the style cannot force on an existing pad.
inline void ShortPad(TVirtualPad* p)
{
   p->SetFillColor(kWhite);
   p->SetFrameFillColor(kWhite);
   p->SetBorderMode(0);
   p->SetFrameBorderMode(0);
   p->SetGridx(0);
   p->SetGridy(0);
   p->SetTickx(1);
   p->SetTicky(1);
}

// Fonts and sizes of a frame histogram's axes.  Title offsets stay with the
// figure, because they depend on its margins.
inline void ShortAxes(TH1* fr)
{
   TAxis* ax[2] = {fr->GetXaxis(), fr->GetYaxis()};
   for (int i = 0; i < 2; ++i) {
      ax[i]->SetTitleFont(kShortFont);
      ax[i]->SetLabelFont(kShortFont);
      ax[i]->SetTitleSize(kShortTitleSize);
      ax[i]->SetLabelSize(kShortLabelSize);
   }
}

// A legend in the house style: no box, no fill, serif text.
inline TLegend* ShortLegend(double x1, double y1, double x2, double y2)
{
   TLegend* leg = new TLegend(x1, y1, x2, y2);
   leg->SetBorderSize(0);
   leg->SetFillStyle(0);
   leg->SetTextFont(kShortFont);
   leg->SetTextSize(kShortLegendSize);
   return leg;
}

// Write <base>.eps and <base>.png.  The PDF is made from the EPS by build.sh
// with Ghostscript, as for the manuscript's own figures: ROOT's direct PDF
// output names the base-14 fonts without embedding them and sits on an A4
// media box, while gs with -dEPSCrop gives a page cut to the canvas with the
// fonts embedded.  (gs is not visible from inside the snap ROOT, so the
// conversion cannot run from here.)
inline void ShortPrint(TCanvas* c, const char* base)
{
   c->Print(TString::Format("%s.eps", base));
   c->Print(TString::Format("%s.png", base));
}

#endif


==> anc/XS6/README_XS6.txt <==
These programs write the number files of an earlier and longer version of this work, from which
../SHORT8/make_numbers.py takes the macros named Num... by name. Numbers quoted from the
cited measurements, and the configuration settings the text names, are typed and are not produced
here.

Requirements: python3 with numpy, scipy and mpmath, and ROOT for the two figures. The results
below were produced with numpy 2.3.5, scipy 1.16.3 and mpmath 1.3.0. Every random seed is fixed inside the
program that uses it,
so a rerun reproduces the included output exactly on the same versions.

Each program writes either one of the numbers*.txt files or the saved output
that a second program turns into one. Run them from this directory, in this order:

    python3 make_numbers.py                     -> numbers.txt
    python3 mc_plugin.py                        -> mc_plugin_results.json
    python3 write_mc_tex.py                     -> numbers_mc.txt
    python3 mc_nuisance.py                      -> mc_nuisance_results.json
    python3 write_nuis_tex.py                   -> numbers_nuis.txt
    python3 mc_calibrate.py                     -> mc_calibrate_results.json
    python3 write_calib_tex.py                  -> numbers_calib.txt
    python3 measure_spread_and_residual.py      -> measure_spread_and_residual.json
    python3 make_numbers_extra.py               -> numbers_extra.txt
    python3 make_numbers_more.py                -> numbers_more.txt
    python3 mc_direct.py                        -> mc_direct_results.json
    python3 compound_counting.py                -> compound_counting_results.json
    python3 mc_alternatives.py                  -> mc_alternatives_results.json
    python3 write_direct_tex.py                 -> numbers_direct.txt

Each writes into the directory it is run from, which is this one, and the seven numbers*.txt files are
read here by ../SHORT8/make_numbers.py and ../SHORT_figs/make_fig_bound_data.py. Each holds LaTeX macro
definitions under the extension .txt, since arXiv asks that no TeX file be placed among the
ancillary files.

measure_spread_and_residual.py stores, at the cuts of Sec. 8, the corrected estimate of 37000
samples of 10^6 and 10^5 events, from which make_numbers_more.py forms the resolution of the
proton-nucleus comparison. The run takes about seven CPU-hours. It can be spread over worker
processes with the environment variable NPROC, and its output does not depend on NPROC, since
every chunk of 500 samples has its own seed:

    ( ulimit -v 1500000; NPROC=16 python3 measure_spread_and_residual.py )

The same program measures the replica spread at 10^4 events as well, which
mc_plugin.py measures independently on its own seed; the two agree to within one standard error,
0.006301 +- 0.000070 against 0.006235, and the manuscript prints the second. That field of its
saved output is kept as the cross-check and is read by no program.

The six Monte Carlo programs, mc_plugin.py, mc_nuisance.py, mc_calibrate.py,
measure_spread_and_residual.py, mc_direct.py and mc_alternatives.py, take from minutes to hours,
and compound_counting.py, which is deterministic, takes about ten minutes. Their saved output is
included here, so the seven programs that write the numbers*.txt files run at once and every one
of those files can be rebuilt without repeating those runs. mc_direct.py and mc_alternatives.py
take NPROC as measure_spread_and_residual.py does, and their output does not depend on it. make_numbers_more.py draws one small ensemble
of its own as well, 4000 replicas at 1000 events, which gives the spread of the regression's
estimate of the number of initial dipoles, and that draw takes under a second. Run the Monte
Carlo under a memory cap, as the docstrings show, since the samples are large.

The figures are drawn by fig1.C and fig2.C with ROOT. fig1.C is self-contained. fig2.C reads
data/fig2.txt, which is included here and which make_fig2_data.py writes:

    root -l -b -q fig1.C
    python3 make_fig2_data.py
    root -l -b -q fig2.C

ROOT writes the base-14 font names into its own PDF without embedding them, so the two figures in
the submission were made from the .eps each macro writes in the same run and re-distilled with
every font embedded, using Ghostscript 10.06.0 on the output of ROOT 6.36.04:

    gs -q -dNOPAUSE -dBATCH -dSAFER -sDEVICE=pdfwrite -dEmbedAllFonts=true \
       -dSubsetFonts=true -dPDFSETTINGS=/prepress -dEPSCrop \
       -sOutputFile=fig1.pdf fig1.eps

and the same for fig2. Rebuilt this way, both figures matched the figures of that version pixel for pixel at
144 dpi, with every font embedded and subset. Those figures are not part of the present manuscript.


==> anc/XS6/compound_counting.py <==
#!/usr/bin/env python3
"""The information left when each dipole gives X hadrons instead of at most one, set against I_G
formed from the partial correlation of the resulting hadron counts (Sec. 5). The source stays Gamma.
Given the source intensity W the hadron count in a window is compound Poisson, whose law is built by
Panjer's recursion. The average over W is a Gauss-Jacobi quadrature over a truncated Gamma with a
tail mass of 1e-15, exact for the factor W^(k-1). The joint law of the two outer counts at each middle count is a matrix product
over the quadrature nodes, so no array carries three count indices.

Laws of X: one (each dipole gives one hadron, the observation model of Sec. 7), geometric (one plus a
geometric number of mean one, so the mean is 2 and the variance 2), Poisson of mean 2 (the same mean
and variance as the geometric law), and geometric with mean 3.

Run:  ( ulimit -v 1500000; python3 compound_counting.py )   -> compound_counting_results.json
Deterministic. About forty minutes on one core, most of it at forty sources.
"""
import numpy as np, json, io, time
from scipy.special import gammaln, gammaincc, roots_jacobi
from scipy.optimize import brentq

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))          # lambda_j / k at the cuts of Sec. 8


def gamma_nodes(k, ng, tail=1e-15):
    """Nodes and weights for the average over a Gamma source of shape k and mean one, truncated
    where its tail mass is 1e-15. The factor W^(k-1) is taken into the Gauss-Jacobi weight, so the
    quadrature is exact for it, and the nodes carry only the smooth factor exp(-kW)."""
    Wmax = brentq(lambda w: gammaincc(k, k*w) - tail, 1.0, 1e4)
    x, w = roots_jacobi(ng, 0.0, k-1.0)
    W = 0.5*Wmax*(x+1)
    g = w*(0.5*Wmax)**k*np.exp(k*np.log(k) - k*W - gammaln(k))
    return W, g


def compound_poisson(mu, px, NM):
    """P(count = m | rate mu) for m = 0..NM, Panjer's recursion, vectorised over the rates."""
    q = np.zeros(NM+1); q[:min(NM+1, px.size)] = px[:NM+1]
    P = np.zeros((mu.size, NM+1)); P[:, 0] = np.exp(-mu*(1-q[0]))
    jq = np.arange(NM+1)*q
    for m in range(1, NM+1):
        j = np.arange(1, m+1)
        P[:, m] = (mu/m)*(P[:, m-j]*jq[j][None, :]).sum(1)
    return P


def information(k, lam, px, ng):
    W, g = gamma_nodes(k, ng)
    EX = (np.arange(px.size)*px).sum(); EX2 = (np.arange(px.size)**2*px).sum()
    mmax = max(lam)*W.max()*EX
    NM = int(mmax + 12*np.sqrt(mmax*EX2/EX) + 60)
    F = [compound_poisson(l*W, px, NM) for l in lam]
    def ent(p):
        p = p[p > 1e-300]; return -(p*np.log(p)).sum()
    H123 = H12 = H23 = 0.0; p2 = np.zeros(NM+1); tot = 0.0
    for b in range(NM+1):
        J = (F[0]*(g*F[1][:, b])[:, None]).T @ F[2]
        s = J.sum()
        if s < 1e-300:
            continue
        tot += s; p2[b] = s; H123 += ent(J); H12 += ent(J.sum(1)); H23 += ent(J.sum(0))
    I = H12 + H23 - ent(p2) - H123
    # the covariance matrix of the hadron counts in closed form: Var W = 1/k
    var = [l*EX2 + EX**2*l*l/k for l in lam]
    cov = lambda i, j: EX**2*lam[i]*lam[j]/k
    r12 = cov(0, 1)/np.sqrt(var[0]*var[1]); r23 = cov(1, 2)/np.sqrt(var[1]*var[2]); r13 = cov(0, 2)/np.sqrt(var[0]*var[2])
    rho = (r13 - r12*r23)/np.sqrt((1-r12**2)*(1-r23**2))
    return I, -0.5*np.log(1-rho**2), rho, 1-tot


def law(name, NM=400):
    px = np.zeros(NM+1); n = np.arange(NM+1)
    if name == 'one':
        px[1] = 1.0
    elif name == 'geometric2':
        px[1:] = 0.5**n[1:]
    elif name == 'geometric3':
        px[1:] = (1/3)*(2/3)**(n[1:]-1)
    elif name == 'poisson2':
        px = np.exp(-2.0 + n*np.log(2.0) - gammaln(n+1))
    return px


CASES = [('equal2', 3.0, [2.0, 2.0, 2.0], 300, ('one', 'geometric2', 'poisson2', 'geometric3')),
         ('equal4', 3.0, [4.0, 4.0, 4.0], 300, ('one', 'geometric2')),
         ('equal8', 3.0, [8.0, 8.0, 8.0], 300, ('one', 'geometric2')),
         ('cuts1', 1.0, list(LAMU), 300, ('one', 'geometric2')),
         ('cuts184', 1.84, list(1.84*LAMU), 300, ('one', 'geometric2')),
         ('cuts40', 40.0, list(40.0*LAMU), 300, ('one', 'geometric2'))]

if __name__ == '__main__':
    out = {}
    print(f"{'configuration':14s} {'X':11s} {'information':>12s} {'I_G':>10s} {'difference':>11s} {'rho':>9s} {'mass left out':>13s}")
    for tag, k, lam, ng, names in CASES:
        for nm in names:
            t0 = time.time()
            I, IG, rho, d = information(k, np.array(lam), law(nm), ng)
            out[f"{tag}|{nm}"] = dict(k=k, means=lam, X=nm, I=I, IG=IG, rho=rho, deficit=d)
            print(f"{tag:14s} {nm:11s} {I:12.7f} {IG:10.7f} {I-IG:+11.7f} {rho:9.6f} {d:13.1e}   {time.time()-t0:4.0f} s", flush=True)
    json.dump(out, io.open('compound_counting_results.json', 'w'), indent=1)
    io.open('compound_counting_results.json', 'a').write('\n')


==> anc/XS6/compound_counting_results.json <==
{
 "equal2|one": {
  "k": 3.0,
  "means": [
   2.0,
   2.0,
   2.0
  ],
  "X": "one",
  "I": 0.040309300111352364,
  "IG": 0.04257890417015341,
  "rho": 0.2857142857142857,
  "deficit": -2.398081733190338e-14
 },
 "equal2|geometric2": {
  "k": 3.0,
  "means": [
   2.0,
   2.0,
   2.0
  ],
  "X": "geometric2",
  "I": 0.030131869305132675,
  "IG": 0.028477446463736192,
  "rho": 0.23529411764705885,
  "deficit": -2.4202861936828413e-14
 },
 "equal2|poisson2": {
  "k": 3.0,
  "means": [
   2.0,
   2.0,
   2.0
  ],
  "X": "poisson2",
  "I": 0.028487958758121934,
  "IG": 0.028477446463736192,
  "rho": 0.23529411764705885,
  "deficit": -2.4646951146678475e-14
 },
 "equal2|geometric3": {
  "k": 3.0,
  "means": [
   2.0,
   2.0,
   2.0
  ],
  "X": "geometric3",
  "I": 0.028140341879433706,
  "IG": 0.025321866409377457,
  "rho": 0.22222222222222215,
  "deficit": -2.3092638912203256e-14
 },
 "equal4|one": {
  "k": 3.0,
  "means": [
   4.0,
   4.0,
   4.0
  ],
  "X": "one",
  "I": 0.06822166464321633,
  "IG": 0.07091509771960885,
  "rho": 0.3636363636363637,
  "deficit": -2.4424906541753444e-14
 },
 "equal4|geometric2": {
  "k": 3.0,
  "means": [
   4.0,
   4.0,
   4.0
  ],
  "X": "geometric2",
  "I": 0.05402088686094153,
  "IG": 0.054015372106852616,
  "rho": 0.32000000000000006,
  "deficit": -2.4202861936828413e-14
 },
 "equal8|one": {
  "k": 3.0,
  "means": [
   8.0,
   8.0,
   8.0
  ],
  "X": "one",
  "I": 0.09518613106604334,
  "IG": 0.0975729097650907,
  "rho": 0.4210526315789474,
  "deficit": -2.4424906541753444e-14
 },
 "equal8|geometric2": {
  "k": 3.0,
  "means": [
   8.0,
   8.0,
   8.0
  ],
  "X": "geometric2",
  "I": 0.08111524951560156,
  "IG": 0.08260852035293231,
  "rho": 0.39024390243902435,
  "deficit": -2.375877272697835e-14
 },
 "cuts1|one": {
  "k": 1.0,
  "means": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "X": "one",
  "I": 0.09439533070276163,
  "IG": 0.10275282897219845,
  "rho": 0.43100407462690454,
  "deficit": 4.0800696154974503e-13
 },
 "cuts1|geometric2": {
  "k": 1.0,
  "means": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "X": "geometric2",
  "I": 0.08537006950652426,
  "IG": 0.09032755766697995,
  "rho": 0.4065425041891088,
  "deficit": 4.078959392472825e-13
 },
 "cuts184|one": {
  "k": 1.84,
  "means": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "X": "one",
  "I": 0.09901966446958532,
  "IG": 0.10275282897219838,
  "rho": 0.4310040746269043,
  "deficit": -8.149037000748649e-14
 },
 "cuts184|geometric2": {
  "k": 1.84,
  "means": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "X": "geometric2",
  "I": 0.08803030495868747,
  "IG": 0.09032755766697995,
  "rho": 0.4065425041891088,
  "deficit": -7.971401316808624e-14
 },
 "cuts40|one": {
  "k": 40.0,
  "means": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "X": "one",
  "I": 0.10263604113060865,
  "IG": 0.10275282897219865,
  "rho": 0.4310040746269049,
  "deficit": 4.1799896877137144e-13
 },
 "cuts40|geometric2": {
  "k": 40.0,
  "means": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "X": "geometric2",
  "I": 0.09021917992578032,
  "IG": 0.09032755766698009,
  "rho": 0.40654250418910903,
  "deficit": 4.3642867098014904e-13
 }
}


==> anc/XS6/data/fig2.txt <==
# fig2.txt: the values plotted in Figure 2.
# Written by make_fig2_data.py, 2026-09-05, by summing the
# three-window negative multinomial. No simulation.
#
# QUANTITY. I is the information I(n_1:n_3|n_2) between the
#   two outer window counts given the middle count, with natural logarithms
#   throughout. I_G is its large-count closed form
#   (1/2) ln[(1+c_1)(1+c_3)/(1+c_1+c_3)] with
#   c_j = lambda_j/(k+lambda_2), and I lies below I_G. deficit is the
#   largest weighted tail left outside the four summation grids, that is the
#   amount by which doubling a grid still moves its sum. Each grid is extended
#   until that quantity falls below the tolerance, never to a fixed cutoff.
#   It is a measured convergence residual and not an analytic bound.
#
# CONFIGURATION. Dipole cascade in its 1+0 reduction at constant splitting
#   rate Delta = 0.4, from k = 1.0 initial dipole at rapidity zero. A window
#   [y_a, y_b] has mean lambda = k(e^{Delta y_b} - e^{Delta y_a}). The three
#   windows are consecutive, with edges y_0 < y_1 < y_2 < y_3; the triple is
#   slid deeper into the cascade, which scales all three means by e^{Delta y_0}
#   and sweeps lambda_2. Widths are held fixed along each curve.
#   Upper bound for windows of one common width: (1/2) ln(4/3) = 0.1438410362.
#   r = e^{Delta tau_out} = 1.491825.
#
# COLUMNS. lambda_2 lambda_1 lambda_3 I I_G deficit c_1 c_3 y_0
#

#BLOCK common_width
#INFO Three consecutive windows of one common width tau = 1.0. Outer width tau_out = 1.0, middle width tau_mid = 1.0,
#INFO Delta = 0.4, k = 1.0. lambda_1/lambda_2 = 0.670320 and
#INFO lambda_3/lambda_2 = 1.491825, both held fixed along the curve.
#NROWS 46
     0.73371623     0.49182470     1.09457599   0.0378595357   0.0447029303  0.000e+00   0.28368235   0.63134668    0.00000
     0.80915340     0.54239174     1.20711502   0.0412153880   0.0484249743  0.000e+00   0.29980418   0.66722646    0.24467
     0.89234665     0.59815785     1.33122477   0.0446755982   0.0522272503  0.000e+00   0.31609317   0.70347828    0.48933
     0.98409344     0.65965756     1.46809489   0.0482214780   0.0560864584  0.000e+00   0.33247303   0.73993234    0.73400
     1.08527318     0.72748037     1.61903733   0.0518332362   0.0599787132  0.000e+00   0.34886574   0.77641498    0.97866
     1.19685574     0.80227639     1.78549895   0.0554904159   0.0638800904  0.000e+00   0.36519303   0.81275203    1.22333
     1.31991068     0.88476259     1.96907535   0.0591723369   0.0677671536  0.000e+00   0.38137787   0.84877205    1.46799
     1.45561754     0.97572961     2.17152619   0.0628585254   0.0716174384  0.000e+00   0.39734592   0.88430961    1.71266
     1.60527712     1.07604943     2.39479205   0.0665291156   0.0754098780  0.000e+00   0.41302686   0.91920818    1.95732
     1.77032398     1.18668365     2.64101303   0.0701652073   0.0791251561  0.000e+00   0.42835555   0.95332281    2.20199
     1.95234016     1.30869274     2.91254926   0.0737491720   0.0827459800  0.000e+00   0.44327302   0.98652225    2.44665
     2.15307037     1.44324623     3.21200355   0.0772648976   0.0862572696  0.000e+00   0.45772725   1.01869073    2.69132
     2.37443869     1.59163385     3.54224627   0.0806979714   0.0896462663  0.000e+00   0.47167366   1.04972904    2.93598
     2.61856703     1.75527797     3.90644297   0.0840357994   0.0929025649  0.000e+00   0.48507543   1.07955523    3.18065
     2.88779548     1.93574720     4.30808461   0.0872676677   0.0960180781  0.000e+00   0.49790356   1.10810474    3.42532
     3.18470469     2.13477140     4.75102111   0.0903847479   0.0989869431  0.000e+00   0.51013669   1.13533008    3.66998
     3.51214068     2.35425830     5.23949821   0.0933800571   0.1018053837  0.000e+00   0.52176084   1.16120010    3.91465
     3.87324207     2.59631180     5.77819817   0.0962483779   0.1044715362  0.000e+00   0.53276890   1.18569899    4.15931
     4.27147015     2.86325207     6.37228467   0.0989861476   0.1069852535  0.000e+00   0.54316006   1.20882495    4.40398
     4.71064213     3.15763785     7.02745227   0.1015913252   0.1093478952  0.000e+00   0.55293919   1.23058880    4.64864
     5.19496766     3.48229096     7.74998106   0.1040632429   0.1115621144  0.000e+00   0.56211608   1.25101235    4.89331
     5.72908920     3.84032334     8.54679677   0.1064024497   0.1136316472  0.000e+00   0.57070477   1.27012683    5.13797
     6.31812655     4.23516688     9.42553723   0.1086105521   0.1155611109  0.000e+00   0.57872283   1.28797134    5.38264
     6.96772588     4.67060633    10.39462555   0.1106900581   0.1173558159  0.000e+00   0.58619064   1.30459126    5.62730
     7.68411388     5.15081557    11.46335086   0.1126442268   0.1190215939  0.000e+00   0.59313082   1.32003691    5.87197
     8.47415744     5.68039761    12.64195737   0.1144769272   0.1205646434  0.000e+00   0.59956758   1.33436218    6.11664
     9.34542948     6.26442872    13.94174251   0.1161925084   0.1219913946  0.000e+00   0.60552621   1.34762337    6.36130
    10.30628151     6.90850710    15.37516530   0.1177956816   0.1233083921  0.000e+00   0.61103265   1.35987816    6.60597
    11.36592372     7.61880651    16.95596571   0.1192914155   0.1245221966  0.000e+00   0.61611301   1.37118473    6.85063
    12.53451323     8.40213548    18.69929641   0.1206848433   0.1256393023  0.000e+00   0.62079333   1.38160096    7.09530
    13.82325148     9.26600257    20.62186796   0.1219811840   0.1266660704  0.000e+00   0.62509920   1.39118384    7.33996
    15.24449159    10.21868831    22.74210906   0.1231856737   0.1276086769  0.000e+00   0.62905559   1.39998897    7.58463
    16.81185677    11.26932460    25.08034314   0.1243035094   0.1284730716  0.000e+00   0.63268668   1.40807011    7.82929
    18.54037087    12.42798226    27.65898317   0.1253398018   0.1292649487  0.000e+00   0.63601568   1.41547893    8.07396
    20.44660247    13.70576751    30.50274655   0.1262995381   0.1299897266  0.000e+00   0.63906474   1.42226474    8.31862
    22.54882362    15.11492849    33.63889198   0.1271875518   0.1306525349  0.000e+00   0.64185493   1.42847441    8.56329
    24.86718502    16.66897260    37.09748077   0.1280085008   0.1312582081  0.000e+00   0.64440613   1.43415222    8.80795
    27.42390916    18.38279605    40.91166499   0.1287668505   0.1318112849  0.000e+00   0.64673708   1.43933984    9.05262
    30.24350336    20.27282657    45.11800526   0.1294668626   0.1323160109  0.000e+00   0.64886534   1.44407638    9.29729
    33.35299465    22.35718091    49.75682116   0.1301125883   0.1327763457  0.000e+00   0.65080734   1.44839836    9.54195
    36.78218886    24.65583853    54.87257777   0.1307078654   0.1331959713  0.000e+00   0.65257835   1.45233983    9.78662
    40.56395629    27.19083305    60.51431182   0.1312563176   0.1335783036  0.000e+00   0.65419261   1.45593243   10.03128
    44.73454682    29.98646348    66.73610178   0.1317613575   0.1339265042  0.000e+00   0.65566329   1.45920549   10.27595
    49.33393738    33.06952717    73.59758621   0.1322261902   0.1342434934  0.000e+00   0.65700259   1.46218615   10.52061
    54.40621511    36.46957662    81.16453541   0.1326538194   0.1345319642  0.000e+00   0.65822176   1.46489947   10.76528
    60.00000000    40.21920276    89.50948186   0.1330470544   0.1347943955  0.000e+00   0.65933119   1.46736856   11.00994
#ENDBLOCK

#BLOCK narrow_middle
#INFO Outer windows of width 1.0, middle window of width 0.5. Outer width tau_out = 1.0, middle width tau_mid = 0.5,
#INFO Delta = 0.4, k = 1.0. lambda_1/lambda_2 = 1.489051 and
#INFO lambda_3/lambda_2 = 2.713227, both held fixed along the curve.
#NROWS 46
     0.33029410     0.49182470     0.89616303   0.0476695094   0.0575057719  0.000e+00   0.36971125   0.67365782    0.00000
     0.37077153     0.55209765     1.00598751   0.0539775007   0.0647851828  0.000e+00   0.40276416   0.73388415    0.28901
     0.41620946     0.61975703     1.12927094   0.0607559765   0.0725390282  0.000e+00   0.43761679   0.79738977    0.57801
     0.46721579     0.69570805     1.26766272   0.0679784552   0.0807250551  0.000e+00   0.47416887   0.86399201    0.86702
     0.52447293     0.78096684     1.42301436   0.0756091469   0.0892910264  0.000e+00   0.51228646   0.93344679    1.15603
     0.58874692     0.87667407     1.59740430   0.0836036514   0.0981760166  0.000e+00   0.55180221   1.00544919    1.44503
     0.66089765     0.98411018     1.79316566   0.0919100297   0.1073121046  0.000e+00   0.59251705   1.07963646    1.73404
     0.74189044     1.10471255     2.01291751   0.1004701911   0.1166263679  0.000e+00   0.63420324   1.15559364    2.02305
     0.83280887     1.24009471     2.25959988   0.1092215216   0.1260430640  0.000e+00   0.67660886   1.23286172    2.31205
     0.93486932     1.39206790     2.53651310   0.1180986606   0.1354858717  0.000e+00   0.71946353   1.31094802    2.60106
     1.04943724     1.56266536     2.84736193   0.1270353280   0.1448800695  0.000e+00   0.76248510   1.38933844    2.89006
     1.17804542     1.75416948     3.19630518   0.1359661053   0.1541545369  0.000e+00   0.80538700   1.46751080    3.17907
     1.32241450     1.96914236     3.58801132   0.1448280840   0.1632434859  0.000e+00   0.84788584   1.54494873    3.46808
     1.48447595     2.21046010     4.02772091   0.1535623090   0.1720878547  0.000e+00   0.88970879   1.62115512    3.75708
     1.66639798     2.48135125     4.52131676   0.1621149646   0.1806363258  0.000e+00   0.93060048   1.69566463    4.04609
     1.87061450     2.78544002     5.07540262   0.1704382730   0.1888459566  0.000e+00   0.97032883   1.76805441    4.33510
     2.09985768     3.12679476     5.69739152   0.1784910936   0.1966824387  0.000e+00   1.00868978   1.83795261    4.62410
     2.35719454     3.50998242     6.39560495   0.1862392350   0.2041200213  0.000e+00   1.04551058   1.90504449    4.91311
     2.64606795     3.94012959     7.17938420   0.1936555004   0.2111411491  0.000e+00   1.08065172   1.96907581    5.20212
     2.97034269     4.42299116     8.05921534   0.2007195053   0.2177358748  0.000e+00   1.11400740   2.02985384    5.49112
     3.33435720     4.96502725     9.04686949   0.2074173078   0.2239011075  0.000e+00   1.14550486   2.08724595    5.78013
     3.74298156     5.57348968    10.15556033   0.2137408980   0.2296397580  0.000e+00   1.17510254   2.14117643    6.06914
     4.20168270     6.25651898    11.40012086   0.2196875894   0.2349598350  0.000e+00   1.20278751   2.19162173    6.35814
     4.71659751     7.02325329    12.79720187   0.2252593547   0.2398735372  0.000e+00   1.22857229   2.23860467    6.64715
     5.29461496     7.88395064    14.36549469   0.2304621393   0.2443963810  0.000e+00   1.25249133   2.28218799    6.93616
     5.94346826     8.85012616    16.12598127   0.2353051846   0.2485463869  0.000e+00   1.27459734   2.32246777    7.22516
     6.67183831     9.93470617    18.10221489   0.2398003803   0.2523433465  0.000e+00   1.29495771   2.35956679    7.51417
     7.48946987    11.15220110    20.32063529   0.2439616652   0.2558081776  0.000e+00   1.31365106   2.39362829    7.80317
     8.40730191    12.51889962    22.81092236   0.2478044841   0.2589623734  0.000e+00   1.33076410   2.42481028    8.09218
     9.43761395    14.05308659    25.60639329   0.2513453090   0.2618275422  0.000e+00   1.34638881   2.45328036    8.38119
    10.59419039    15.77528767    28.74444824   0.2546012246   0.2644250355  0.000e+00   1.36062003   2.47921134    8.67019
    11.89250489    17.70854391    32.26707078   0.2575895779   0.2667756537  0.000e+00   1.37355340   2.50277747    8.95920
    13.34992739    19.87872005    36.22138954   0.2603276880   0.2688994244  0.000e+00   1.38528367   2.52415142    9.24821
    14.98595654    22.31485056    40.66030874   0.2628326111   0.2708154404  0.000e+00   1.39590337   2.54350177    9.53721
    16.82248052    25.04952806    45.64321601   0.2651209562   0.2725417513  0.000e+00   1.40550178   2.56099121    9.82622
    18.88406989    28.11933936    51.23677690   0.2672087435   0.2740952972  0.000e+00   1.41416418   2.57677514   10.11523
    21.19830636    31.56535502    57.51582682   0.2691113017   0.2754918778  0.000e+00   1.42197132   2.59100068   10.40423
    23.79615173    35.43367874    64.56437221   0.2708431968   0.2767461498  0.000e+00   1.42899911   2.60380614   10.69324
    26.71236218    39.77606425    72.47671448   0.2724181876   0.2778716452  0.000e+00   1.43531843   2.61532070   10.98225
    29.98595325    44.65060765    81.35871166   0.2738492035   0.2788808063  0.000e+00   1.44099513   2.62566431   11.27125
    33.66072182    50.12252472    91.32919462   0.2751483396   0.2797850317  0.000e+00   1.44609004   2.63494786   11.56026
    37.78583205    56.26502341   102.52155695   0.2763268654   0.2805947307  0.000e+00   1.45065918   2.64327337   11.84927
    42.41647316    63.16028325   115.08553955   0.2773952448   0.2813193827  0.000e+00   1.45475389   2.65073441   12.13827
    47.61459779    70.90055489   129.18923403   0.2783631637   0.2819675985  0.000e+00   1.45842109   2.65741649   12.42728
    53.44975086    79.58939424   145.02133155   0.2792395633   0.2825471830  0.000e+00   1.46170355   2.66339752   12.71628
    60.00000000    89.34304795   162.79364735   0.2800326772   0.2830651969  0.000e+00   1.46464013   2.66874832   13.00529
#ENDBLOCK


==> anc/XS6/fig1.C <==
// fig1.C: Figure 1 of the paper.
//
// The physical picture, with no data in it.  A dipole cascade developing in
// rapidity, and three consecutive windows laid on it.  Each branching inside a
// window is one dipole created there, so n_1, n_2 and n_3 are the counts the
// paper works with.  The arc asks the question the paper answers: once the
// middle count is held fixed, how much of the correlation between the two outer
// counts is left.
//
// The cascade is one realization of the 1+0 branching process at constant
// splitting rate, drawn from a fixed seed so that the figure is reproducible.
// Nothing here is a measurement and nothing is fitted.
//
//   root -l -b -q fig1.C
//
// Written 2026-09-05.

#include <vector>
#include <iostream>

#include "TCanvas.h"
#include "TLine.h"
#include "TBox.h"
#include "TMarker.h"
#include "TLatex.h"
#include "TArrow.h"
#include "TGraph.h"
#include "TRandom3.h"
#include "TStyle.h"
#include "TROOT.h"
#include "TSystem.h"

namespace {

const double kXStart = 1.25;      // rapidity at which the initial dipole sits
const double kXEnd   = 9.55;      // right edge of the drawing
const double kYHalf  = 1.05;      // half the vertical room given to the cascade
const double kRate   = 0.33;      // splitting rate of the drawn realization
const int    kDepth  = 9;         // guard against a runaway realization

// the three windows, consecutive in rapidity
const double kW0 = 4.95, kWid = 1.20;

// the cascade is generated first and laid out afterwards, so that the vertical
// room is divided between the branches in proportion to what each of them grows
struct Node {
   double x0, x1;                 // rapidity of birth and of splitting
   int    kid[2];                 // -1 when the branch reaches the right edge
   double y;
};
std::vector<Node> gN;

int Build(double x0, int depth, TRandom3& rnd)
{
   Node nd;
   nd.x0 = x0;
   nd.x1 = x0 + rnd.Exp(1.0 / kRate);
   nd.kid[0] = nd.kid[1] = -1;
   nd.y = 0.0;
   const int me = (int)gN.size();
   gN.push_back(nd);
   if (gN[me].x1 > kXEnd || depth >= kDepth) { gN[me].x1 = kXEnd; return me; }
   const int a = Build(gN[me].x1, depth + 1, rnd);
   const int b = Build(gN[me].x1, depth + 1, rnd);
   gN[me].kid[0] = a;
   gN[me].kid[1] = b;
   return me;
}

int gLeaf = 0, gNLeaf = 0;

void CountLeaves(int i)
{
   if (gN[i].kid[0] < 0) { ++gNLeaf; return; }
   CountLeaves(gN[i].kid[0]);
   CountLeaves(gN[i].kid[1]);
}

void Layout(int i)
{
   if (gN[i].kid[0] < 0) {
      gN[i].y = -kYHalf + 2.0 * kYHalf * (gLeaf + 0.5) / gNLeaf;
      ++gLeaf;
      return;
   }
   Layout(gN[i].kid[0]);
   Layout(gN[i].kid[1]);
   gN[i].y = 0.5 * (gN[gN[i].kid[0]].y + gN[gN[i].kid[1]].y);
}

std::vector<double> gSx, gSy;     // branching points

void Draw(int i)
{
   TLine* h = new TLine(gN[i].x0, gN[i].y, gN[i].x1, gN[i].y);
   h->SetLineColor(kBlack);
   h->SetLineWidth(1);
   h->Draw();
   if (gN[i].kid[0] < 0) return;
   const int a = gN[i].kid[0], b = gN[i].kid[1];
   TLine* v = new TLine(gN[i].x1, gN[a].y, gN[i].x1, gN[b].y);
   v->SetLineColor(kBlack);
   v->SetLineWidth(1);
   v->Draw();
   gSx.push_back(gN[i].x1);
   gSy.push_back(gN[i].y);
   Draw(a);
   Draw(b);
}

}  // namespace

void fig1()
{
   gROOT->SetBatch(kTRUE);

   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gStyle->SetCanvasColor(0);
   gStyle->SetPadColor(0);
   gStyle->SetTextFont(132);
   gStyle->SetPaperSize(22.9, 11.2);   // a page cut to the canvas, no white margin

   TCanvas* c = new TCanvas("fig1", "fig1", 900, 440);
   c->SetMargin(0.0, 0.0, 0.0, 0.0);
   c->Range(0.05, -2.00, 10.05, 2.45);

   // the three windows, drawn first so the cascade lies on top of them
   const int gray = TColor::GetColor(0.90f, 0.90f, 0.90f);
   for (int j = 0; j < 3; ++j) {
      const double xa = kW0 + j * kWid;
      TBox* b = new TBox(xa, -kYHalf - 0.16, xa + kWid, kYHalf + 0.16);
      b->SetFillColor(gray);
      b->SetLineWidth(0);
      b->Draw();
   }
   for (int j = 0; j <= 3; ++j) {
      const double xa = kW0 + j * kWid;
      TLine* l = new TLine(xa, -kYHalf - 0.16, xa, kYHalf + 0.16);
      l->SetLineColor(kGray + 2);
      l->SetLineWidth(1);
      l->Draw();
   }

   // the cascade
   TRandom3 rnd(103);   // fixed seed; this realization was kept for its legibility
   Build(kXStart, 0, rnd);
   CountLeaves(0);
   Layout(0);
   Draw(0);

   // each branching inside a window is one dipole counted there
   const int col[3] = {kBlue + 1, kBlack, kRed + 1};
   int n[3] = {0, 0, 0};
   for (size_t i = 0; i < gSx.size(); ++i) {
      for (int j = 0; j < 3; ++j) {
         const double xa = kW0 + j * kWid;
         if (gSx[i] >= xa && gSx[i] < xa + kWid) {
            TMarker* m = new TMarker(gSx[i], gSy[i], 20);
            m->SetMarkerColor(col[j]);
            m->SetMarkerSize(1.0);
            m->Draw();
            ++n[j];
         }
      }
   }

   TLatex t;
   t.SetTextFont(132);

   // the window labels
   t.SetTextSize(0.075);
   t.SetTextAlign(21);
   for (int j = 0; j < 3; ++j) {
      t.SetTextColor(col[j]);
      t.DrawLatex(kW0 + (j + 0.5) * kWid, kYHalf + 0.26,
                  j == 0 ? "n_{1}" : (j == 1 ? "n_{2}" : "n_{3}"));
   }
   t.SetTextColor(kBlack);

   // the question: the two outer counts, given the middle one
   const double xl = kW0 + 0.5 * kWid;
   const double xr = kW0 + 2.5 * kWid;
   const double yb = kYHalf + 0.52, ytop = 2.02;
   TGraph* arc = new TGraph();
   for (int i = 0; i <= 120; ++i) {
      const double s = i / 120.0;
      arc->SetPoint(i, xl + s * (xr - xl), yb + (ytop - yb) * sin(TMath::Pi() * s));
   }
   arc->SetLineColor(kBlack);
   arc->SetLineStyle(2);
   arc->SetLineWidth(2);
   arc->Draw("L");

   t.SetTextSize(0.070);
   t.SetTextAlign(21);
   t.DrawLatex(0.5 * (xl + xr), ytop + 0.13, "I(n_{1} : n_{3} | n_{2})");

   // the initial dipole and the rapidity axis
   t.SetTextSize(0.058);
   t.SetTextAlign(32);
   t.DrawLatex(kXStart - 0.12, 0.0, "one dipole");

   TArrow* ax = new TArrow(0.55, -1.52, 9.85, -1.52, 0.018, "|>");
   ax->SetLineWidth(2);
   ax->SetFillColor(kBlack);
   ax->Draw();
   t.SetTextSize(0.062);
   t.SetTextAlign(22);
   t.DrawLatex(5.2, -1.82, "rapidity");

   c->Print("fig1.eps");
   c->Print("fig1.png");
   // ROOT writes the PDF on an A4 media box with the crop box cut to the
   // canvas; pdflatex reads the crop box, so the figure comes in tight
   c->Print("fig1.pdf");

   std::cout << "branchings drawn: " << gSx.size()
             << ";  inside the three windows: " << n[0] << ", " << n[1]
             << ", " << n[2] << std::endl;
}


==> anc/XS6/fig2.C <==
// fig2.C: Figure 2 of the paper.
//
// The information between the two outer window counts given the middle count,
// plotted against the mean count in the middle window, for two
// families of three consecutive rapidity windows in the dipole cascade at
// constant splitting rate.  Blue: three windows of one common width, which
// stay below (1/2)ln(4/3) at any depth.  Red: those outer windows with
// the middle one half as wide, which rises past it.  Black dashed line: the
// bound.
//
// The values are read from data/fig2.txt, written by make_fig2_data.py by
// summing the three-window negative multinomial itself.  Nothing is
// computed here.
//
//   root -l -b -q fig2.C
//
// Written 2026-09-05.

#include <fstream>
#include <sstream>
#include <string>
#include <vector>
#include <iostream>

#include "TCanvas.h"
#include "TGraph.h"
#include "TH1F.h"
#include "TLine.h"
#include "TLatex.h"
#include "TLegend.h"
#include "TStyle.h"
#include "TROOT.h"
#include "TSystem.h"

static const double kBound = 0.1438410362258904;   // (1/2) ln(4/3)

// read one #BLOCK of data/fig2.txt: column 0 is lambda_2, column 3 is I
static TGraph* ReadBlock(const char* path, const char* block,
                         int colx = 0, int coly = 3)
{
   std::ifstream in(path);
   if (!in) { std::cerr << "fig2.C: cannot open " << path << std::endl; return 0; }

   std::vector<double> x, y;
   std::string line;
   bool inside = false;
   while (std::getline(in, line)) {
      if (line.size() > 6 && line.compare(0, 7, "#BLOCK ") == 0) {
         inside = (line.substr(7) == block);
         continue;
      }
      if (line.compare(0, 9, "#ENDBLOCK") == 0) { inside = false; continue; }
      if (!inside || line.empty() || line[0] == '#') continue;
      std::istringstream s(line);
      std::vector<double> v;
      double z;
      while (s >> z) v.push_back(z);
      if ((int)v.size() > coly) { x.push_back(v[colx]); y.push_back(v[coly]); }
   }
   if (x.empty()) { std::cerr << "fig2.C: block " << block << " is empty" << std::endl; return 0; }
   TGraph* g = new TGraph((int)x.size(), &x[0], &y[0]);
   return g;
}

void fig2()
{
   gROOT->SetBatch(kTRUE);

   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gStyle->SetCanvasColor(0);
   gStyle->SetPadColor(0);
   gStyle->SetFrameFillColor(0);
   gStyle->SetFrameBorderMode(0);
   gStyle->SetPadTickX(1);              // inward ticks on all four sides
   gStyle->SetPadTickY(1);
   gStyle->SetFrameLineWidth(2);
   gStyle->SetTextFont(132);            // plain serif throughout
   gStyle->SetLabelFont(132, "xyz");
   gStyle->SetTitleFont(132, "xyz");
   gStyle->SetLegendFont(132);
   gStyle->SetLegendBorderSize(0);
   gStyle->SetLegendFillColor(0);
   gStyle->SetPaperSize(17.8, 13.7);   // a page cut to the canvas, no white margin

   TCanvas* c = new TCanvas("fig2", "fig2", 700, 540);
   c->SetLeftMargin(0.145);
   c->SetBottomMargin(0.135);
   c->SetRightMargin(0.035);
   c->SetTopMargin(0.030);
   c->SetLogx();

   const double xlo = 0.28, xhi = 80.0, ylo = 0.0, yhi = 0.30;
   TH1F* fr = c->DrawFrame(xlo, ylo, xhi, yhi);
   fr->GetXaxis()->SetTitle("mean count in the middle window   #lambda_{2}");
   fr->GetYaxis()->SetTitle("I(n_{1} : n_{3} | n_{2})");
   fr->GetXaxis()->SetTitleFont(132);
   fr->GetYaxis()->SetTitleFont(132);
   fr->GetXaxis()->SetLabelFont(132);
   fr->GetYaxis()->SetLabelFont(132);
   fr->GetXaxis()->SetTitleSize(0.048);
   fr->GetYaxis()->SetTitleSize(0.048);
   fr->GetXaxis()->SetLabelSize(0.042);
   fr->GetYaxis()->SetLabelSize(0.042);
   fr->GetXaxis()->SetTitleOffset(1.22);
   fr->GetYaxis()->SetTitleOffset(1.36);
   fr->GetYaxis()->SetNdivisions(506);
   // decade labels only; the minor ticks carry the intermediate values
   fr->GetXaxis()->SetNoExponent();

   TLine* bnd = new TLine(xlo, kBound, xhi, kBound);
   bnd->SetLineColor(kBlack);
   bnd->SetLineStyle(2);
   bnd->SetLineWidth(2);
   bnd->Draw();

   const char* path = "data/fig2.txt";
   TGraph* gA = ReadBlock(path, "common_width");
   TGraph* gB = ReadBlock(path, "narrow_middle");
   if (!gA || !gB) return;

   gB->SetLineColor(kRed + 1);
   gB->SetLineWidth(3);
   gB->Draw("L");

   gA->SetLineColor(kBlue + 1);
   gA->SetLineWidth(3);
   gA->Draw("L");

   TLatex t;
   t.SetTextFont(132);
   t.SetTextSize(0.042);
   t.SetTextAlign(11);
   t.DrawLatex(0.34, kBound + 0.006, "#frac{1}{2} ln(4/3)");

   TLegend* leg = new TLegend(0.40, 0.20, 0.955, 0.335);
   leg->SetFillStyle(0);
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.040);
   leg->AddEntry(gA, "three windows of one common width", "l");
   leg->AddEntry(gB, "middle window half as wide", "l");
   leg->Draw();

   c->RedrawAxis();
   c->Print("fig2.eps");
   c->Print("fig2.png");
   // ROOT writes the PDF on an A4 media box with the crop box cut to the
   // canvas; pdflatex reads the crop box, so the figure comes in tight
   c->Print("fig2.pdf");

   // what was drawn, for the record
   std::cout.precision(6);
   std::cout << std::fixed;
   std::cout << "common width  : " << gA->GetN() << " points, lambda_2 "
             << gA->GetX()[0] << " to " << gA->GetX()[gA->GetN() - 1]
             << ", I " << gA->GetY()[0] << " to " << gA->GetY()[gA->GetN() - 1]
             << std::endl;
   std::cout << "narrow middle : " << gB->GetN() << " points, lambda_2 "
             << gB->GetX()[0] << " to " << gB->GetX()[gB->GetN() - 1]
             << ", I " << gB->GetY()[0] << " to " << gB->GetY()[gB->GetN() - 1]
             << std::endl;
   int nabove = 0;
   for (int i = 0; i < gB->GetN(); ++i) if (gB->GetY()[i] > kBound) ++nabove;
   std::cout << "points of the red curve above the bound: " << nabove
             << " of " << gB->GetN() << std::endl;
   for (int i = 0; i < gA->GetN(); ++i)
      if (gA->GetY()[i] > kBound)
         std::cout << "WARNING: blue curve above the bound at lambda_2 = "
                   << gA->GetX()[i] << std::endl;
}


==> anc/XS6/make_fig2_data.py <==
#!/usr/bin/env python3
"""
make_fig2_data.py: the numbers behind Figure 2.

WHAT IS COMPUTED
    The information between the two outer window counts given the middle one,

        I(n_1 : n_3 | n_2) = H(n_1,n_2) + H(n_2,n_3) - H(n_2) - H(n_1,n_2,n_3),

    for the three-window negative multinomial of shape k and window means
    (lambda_1, lambda_2, lambda_3),

        P(n_1,n_2,n_3) = Gamma(k+n_1+n_2+n_3)/[Gamma(k) n_1! n_2! n_3!]
                         a_1^{n_1} a_2^{n_2} a_3^{n_3} (1-a_1-a_2-a_3)^k,
        a_j = lambda_j/(k + lambda_1 + lambda_2 + lambda_3),

    together with the large-count closed form

        I_G = (1/2) ln[(1+c_1)(1+c_3)/(1+c_1+c_3)],  c_j = lambda_j/(k+lambda_2),

    which lies above it.

    Each value is a finite sum of the law itself.  No simulation.  Each grid is
    sized to the mean of the law being summed and widened, with the regularized
    incomplete beta function, until the probability mass outside it falls below
    TAIL, and the sum is then extended by doubling until it stops moving.  That
    beta-function mass sizes the grid and is not reported.  What is written
    beside each value is the largest amount by which doubling a grid still moves
    its sum, the quantity the header of fig2.txt calls the deficit.

THE ONE-DIMENSIONAL FORM USED, DERIVED HERE AND CHECKED AGAINST THE DEFINITION
    Conditioning the three-window law on n_2 = b returns a two-window negative
    multinomial of shape K = k+b with unchanged weights, whose intensities are
    c_1 and c_3 independently of b.  Writing the counts as conditionally
    independent Poissons of means c_j W with W a Gamma of shape K, the total is
    sufficient for W, so the two-window information separates as
        M(K) = J(K,c_1) + J(K,c_3) - J(K,c_1+c_3),
        J(K,c) = -cK + cK psi(K+1) + K(1+c) ln(1+c)
                 + lnGamma(K) - E_{n ~ NB(K, mean Kc)}[lnGamma(K+n)].
    Averaging M(k+b) over b ~ NB(k, mean lambda_2): the terms linear in K cancel
    between the three J, and b+n is negative binomial of shape k and mean
    lambda_2 + lambda_out because the compound of a negative binomial in its
    shape is again negative binomial.  Hence, with
        A_0 = k+lambda_2,           A_1 = k+lambda_1+lambda_2,
        A_3 = k+lambda_2+lambda_3,  A_T = k+lambda_1+lambda_2+lambda_3,
        T(k,mu) = E_{s ~ NB(k, mean mu)}[lnGamma(k+s)],
        I = A_1 ln A_1 + A_3 ln A_3 - A_0 ln A_0 - A_T ln A_T
            + T(k,lambda_2) - T(k,lambda_1+lambda_2)
            - T(k,lambda_2+lambda_3) + T(k,lambda_1+lambda_2+lambda_3).
    Four one-dimensional sums.  It is validated below against the three-fold sum
    of the definition, against the same four sums evaluated in mpmath at fifty
    digits with each grid widened to a declared tolerance, and against the
    equal-width values on record.

Standard library plus numpy, scipy and mpmath.  No project imports.
Written 2026-09-05.
"""

import os
import math
import numpy as np
from scipy.special import gammaln, betainc

# configuration of both window families
DELTA = 0.4          # splitting rate, constant
KSRC = 1.0           # one initial dipole
TAU_OUT = 1.0        # width of each outer window, in rapidity
TAU_MID_A = 1.0      # family A: middle window of one width with the outer two
TAU_MID_B = 0.5      # family B: middle window half as wide
BOUND = 0.5 * math.log(4.0 / 3.0)
TAIL = 1.0e-18       # probability mass allowed outside a summation grid

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "data", "fig2.txt")


# summation primitives
def nb_grid(k, mean, tail=TAIL):
    """Largest count S with P(s > S) <= tail for s ~ NB(k, mean), and that mass."""
    if mean <= 0.0:
        return 0, 0.0
    alpha = mean / (k + mean)
    S = int(max(64.0, mean + 20.0 * math.sqrt(mean * (1.0 + mean / k)) + 40.0))
    for _ in range(80):
        left = float(betainc(S + 1.0, k, alpha))   # P(s > S)
        if left <= tail:
            break
        S = int(S * 1.7) + 64
    return S, float(betainc(S + 1.0, k, alpha))


def T_sum(k, mu, tail=TAIL):
    """E[lnGamma(k+s)] over s ~ NB(k, mean mu), and the weighted tail left outside the grid.

    The grid is extended until the omitted CONTRIBUTION stops moving the sum, and not merely
    until the omitted probability mass is small. The mass is not a bound on the contribution,
    because lnGamma keeps rising beyond the grid, so the two are reported as different things."""
    if mu <= 0.0:
        return gammaln(k), 0.0
    S, _ = nb_grid(k, mu, tail)
    alpha = mu / (k + mu)

    def partial(top):
        s = np.arange(top + 1, dtype=float)
        logp = (gammaln(k + s) - gammaln(k) - gammaln(s + 1.0)
                + s * math.log(alpha) + k * math.log1p(-alpha))
        return float(math.fsum(np.exp(logp) * gammaln(k + s)))

    cur = partial(S)
    for _ in range(40):
        S = 2*S + 64
        nxt = partial(S)
        if abs(nxt - cur) <= tail:
            return nxt, abs(nxt - cur)
        cur = nxt
    raise RuntimeError("the weighted tail of T did not converge")


def I_reduced(k, lam, tail=TAIL):
    """I(n_1:n_3|n_2) by the four one-dimensional sums, and the worst deficit."""
    l1, l2, l3 = lam
    A0 = k + l2
    A1 = k + l1 + l2
    A3 = k + l2 + l3
    AT = k + l1 + l2 + l3
    t0, d0 = T_sum(k, l2, tail)
    t1, d1 = T_sum(k, l1 + l2, tail)
    t3, d3 = T_sum(k, l2 + l3, tail)
    tT, dT = T_sum(k, l1 + l2 + l3, tail)
    val = math.fsum([A1 * math.log(A1), A3 * math.log(A3),
                     -A0 * math.log(A0), -AT * math.log(AT),
                     t0, -t1, -t3, tT])
    return val, max(d0, d1, d3, dT)


def I_gauss(k, lam):
    l1, l2, l3 = lam
    c1 = l1 / (k + l2)
    c3 = l3 / (k + l2)
    return 0.5 * math.log((1.0 + c1) * (1.0 + c3) / (1.0 + c1 + c3)), c1, c3


# validation route 1: the definition, summed over a three-dimensional box
def I_direct(k, lam, nmax):
    l1, l2, l3 = lam
    L = l1 + l2 + l3
    a = np.array([l1, l2, l3]) / (k + L)
    a0 = k / (k + L)
    n1 = np.arange(nmax + 1)[:, None, None].astype(float)
    n2 = np.arange(nmax + 1)[None, :, None].astype(float)
    n3 = np.arange(nmax + 1)[None, None, :].astype(float)
    N = n1 + n2 + n3
    logP = (gammaln(k + N) - gammaln(k)
            - gammaln(n1 + 1) - gammaln(n2 + 1) - gammaln(n3 + 1)
            + n1 * math.log(a[0]) + n2 * math.log(a[1]) + n3 * math.log(a[2])
            + k * math.log(a0))
    P = np.exp(logP)
    mass = P.sum()

    def H(p):
        p = p[p > 0]
        return float(-(p * np.log(p)).sum())

    P12 = P.sum(axis=2)
    P23 = P.sum(axis=0)
    P2 = P.sum(axis=(0, 2))
    return H(P12) + H(P23) - H(P2) - H(P), 1.0 - float(mass)


# validation route 2: the one-dimensional form again, at fifty digits
def I_mp(k, lam, digits=50, tol=None):
    """The same one-dimensional form in mpmath, returned as an mpf.

    Each sum is widened until doubling its grid moves it by no more than tol, the criterion
    T_sum uses, and is not cut at a fixed multiple of the standard deviation. For k = 1 the
    count is geometric and the weighted tail is heavy, so a cut at 25 standard deviations
    leaves the value at lam = (44.66, 30.00, 81.40) low by 2.16e-8, three orders of magnitude
    coarser than the double precision this route is here to test. The default tol is ten
    digits inside the working precision, which leaves room for the rounding of the terms."""
    import mpmath as mp
    mp.mp.dps = digits
    if tol is None:
        tol = mp.mpf(10) ** (10 - digits)
    k = mp.mpf(k)
    l1, l2, l3 = [mp.mpf(x) for x in lam]

    def T(mu):
        if mu == 0:
            return mp.loggamma(k)
        alpha = mu / (k + mu)
        lgk, la, l0 = mp.loggamma(k), mp.log(alpha), k * mp.log(1 - alpha)

        def part(lo, hi):
            tot = mp.mpf(0)
            for s in range(lo, hi + 1):
                lg = mp.loggamma(k + s)
                tot += mp.e ** (lg - lgk - mp.loggamma(s + 1) + s * la + l0) * lg
            return tot

        S = int(float(mu) + 25.0 * math.sqrt(float(mu) * (1.0 + float(mu) / float(k))) + 200.0)
        tot, lo = part(0, S), S + 1
        for _ in range(40):
            S = 2 * S + 64
            added = part(lo, S)
            tot += added
            if abs(added) <= tol:
                return tot
            lo = S + 1
        raise RuntimeError("the weighted tail of T at fifty digits did not settle")

    A0, A1, A3, AT = k + l2, k + l1 + l2, k + l2 + l3, k + l1 + l2 + l3
    val = (A1 * mp.log(A1) + A3 * mp.log(A3) - A0 * mp.log(A0) - AT * mp.log(AT)
           + T(l2) - T(l1 + l2) - T(l2 + l3) + T(l1 + l2 + l3))
    return val


# the two window families
def means(y0, tau_out, tau_mid, Delta=DELTA, k=KSRC):
    """Window means for edges y0 < y1 < y2 < y3 from k dipoles at rapidity 0."""
    y1 = y0 + tau_out
    y2 = y1 + tau_mid
    y3 = y2 + tau_out
    e = [k * math.exp(Delta * y) for y in (y0, y1, y2, y3)]
    return (e[1] - e[0], e[2] - e[1], e[3] - e[2]), (y0, y1, y2, y3)


def y0_for_lam2(lam2, tau_out, tau_mid, Delta=DELTA, k=KSRC):
    """Depth at which the middle window has mean lam2 (means scale as e^{Delta y0})."""
    base = means(0.0, tau_out, tau_mid, Delta, k)[0][1]
    return math.log(lam2 / base) / Delta


def validate():
    print("=" * 74)
    print("VALIDATION")
    print("=" * 74)

    print("\n(a) one-dimensional form against the three-fold sum of the definition")
    print("    k    lambda_1 lambda_2 lambda_3     reduced        direct     "
          "difference   mass out")
    ok = True
    for k, lam, nmax in [(1.0, (0.5, 0.7, 1.1), 90),
                         (1.0, (1.0, 1.0, 1.0), 110),
                         (1.7, (0.8, 0.4, 1.3), 90),
                         (0.6, (2.0, 0.5, 1.5), 130),
                         (2.0, (1.5, 3.0, 2.5), 130)]:
        r, d = I_reduced(k, lam)
        dd, mass = I_direct(k, lam, nmax)
        print("  %4.2f  %6.2f %8.2f %8.2f   %.10f  %.10f  %9.2e  %8.2e"
              % (k, lam[0], lam[1], lam[2], r, dd, r - dd, mass))
        if abs(r - dd) > 3.0e-9:
            ok = False
    print("    -> agreement to the truncation of the three-fold sum:", "yes" if ok else "NO")

    print("\n(b) that form at fifty digits, against double precision")
    worst = 0.0
    for k, lam in [(1.0, (0.4918, 0.7337, 1.0946)),
                   (1.0, (12.07, 18.00, 26.85)),
                   (1.0, (44.66, 30.00, 81.40))]:
        r, d = I_reduced(k, lam)
        m = I_mp(k, lam)
        worst = max(worst, abs(float(r - m)))
        print("  lam = (%8.3f, %8.3f, %8.3f)  double %.12f  50-digit %.12f  "
              "difference %.2e" % (lam[0], lam[1], lam[2], r, m, r - m))
    # The threshold is set by the error of the double-precision route under test, which is
    # 2.25e-11 at worst over the grid of the figure, and not by the tolerance of the mpmath
    # route. A threshold below about 1e-11 would fail a correct file.
    if worst > 1.0e-10:
        ok = False
    print("    -> the double within 1.0e-10 of fifty digits: %s (worst %.2e)"
          % ("yes" if worst <= 1.0e-10 else "NO", worst))

    print("\n(c) equal-width windows on record (Delta = 0.4, tau = 1, k = 1),")
    print("    against 0.037860, 0.067166, 0.094395, 0.113618, 0.125035")
    rec = [0.037860, 0.067166, 0.094395, 0.113618, 0.125035]
    worst = 0.0
    for y0, want in zip([0, 2, 4, 6, 8], rec):
        lam, _ = means(float(y0), TAU_OUT, TAU_MID_A)
        r, d = I_reduced(KSRC, lam)
        worst = max(worst, abs(r - want))
        print("    y0 = %d   lambda = (%8.4f, %8.4f, %8.4f)   I = %.6f   "
              "on record %.6f   difference %.1e" % (y0, lam[0], lam[1], lam[2], r, want, r - want))
    # The values on record carry six decimals, so agreement means the reduced form rounds
    # to them, and the threshold is twice that rounding half-width.
    if worst > 1.0e-6:
        ok = False
    print("    -> the reduced form within 1.0e-6 of the record: %s (worst %.1e)"
          % ("yes" if worst <= 1.0e-6 else "NO", worst))

    print("\n(d) the equal-width identity lambda_1 lambda_3 = lambda_2^2, and I below I_G")
    worst, gap = 0.0, float("inf")
    for y0 in np.linspace(0.0, 12.0, 25):
        lam, _ = means(float(y0), TAU_OUT, TAU_MID_A)
        worst = max(worst, abs(lam[0] * lam[2] / lam[1] ** 2 - 1.0))
        gap = min(gap, I_gauss(KSRC, lam)[0] - I_reduced(KSRC, lam)[0])
    print("    largest relative deviation of lambda_1 lambda_3/lambda_2^2 from 1: %.2e" % worst)
    print("    smallest I_G - I over those 25 depths: %.2e" % gap)
    if worst > 1.0e-12 or gap <= 0.0:
        ok = False
    print("    -> the identity holds to 1.0e-12 and I stays below I_G:",
          "yes" if worst <= 1.0e-12 and gap > 0.0 else "NO")

    print("\n(e) the deep-cascade limits of the two families")
    r = math.exp(DELTA * TAU_OUT)
    lim = []
    for name, tm in [("common width", TAU_MID_A), ("middle window half as wide", TAU_MID_B)]:
        sm = math.exp(DELTA * tm)
        rat1 = (r - 1) / (r * (sm - 1))          # lambda_1/lambda_2
        rat3 = sm * (r - 1) / (sm - 1)           # lambda_3/lambda_2
        f = rat1 * rat3 / (1.0 + rat1 + rat3)
        lim.append(0.5 * math.log(1.0 + f))
        print("    %-28s c_1 -> %.5f   c_3 -> %.5f   I_G -> %.6f"
              % (name, rat1, rat3, lim[-1]))
    print("    upper bound for windows of one common width: (1/2)ln(4/3) = %.7f" % BOUND)
    if not lim[0] < BOUND < lim[1]:
        ok = False
    print("    -> the common-width limit under that bound and the narrow-middle one over it:",
          "yes" if lim[0] < BOUND < lim[1] else "NO")
    print()
    return ok


LAM2_TOP = 60.0            # the middle-window mean at the deep end of each curve
NPOINT = 46


def build():
    families = [("common_width", TAU_MID_A,
                 "Three consecutive windows of one common width tau = 1.0."),
                ("narrow_middle", TAU_MID_B,
                 "Outer windows of width 1.0, middle window of width 0.5.")]
    blocks = []
    for name, tau_mid, info in families:
        rows = []
        y0_top = y0_for_lam2(LAM2_TOP, TAU_OUT, tau_mid)
        for y0 in np.linspace(0.0, y0_top, NPOINT):
            lam, edges = means(float(y0), TAU_OUT, tau_mid)
            I, deficit = I_reduced(KSRC, lam)
            # the field below prints ten decimals and the double route is good to 2.25e-11
            # over this grid, so the column is serialised from the mpmath route instead
            I = float(I_mp(KSRC, lam))
            IG, c1, c3 = I_gauss(KSRC, lam)
            rows.append((lam[1], lam[0], lam[2], I, IG, deficit, c1, c3, edges[0]))
        blocks.append((name, tau_mid, info, rows))
    return blocks


def write_file(blocks):
    os.makedirs(os.path.dirname(OUT), exist_ok=True)
    r = math.exp(DELTA * TAU_OUT)
    with open(OUT, "w") as f:
        w = f.write
        w("# fig2.txt: the values plotted in Figure 2.\n")
        w("# Written by make_fig2_data.py, 2026-09-05, by summing the\n")
        w("# three-window negative multinomial. No simulation.\n")
        w("#\n")
        w("# QUANTITY. I is the information I(n_1:n_3|n_2) between the\n")
        w("#   two outer window counts given the middle count, with natural logarithms\n")
        w("#   throughout. I_G is its large-count closed form\n")
        w("#   (1/2) ln[(1+c_1)(1+c_3)/(1+c_1+c_3)] with\n")
        w("#   c_j = lambda_j/(k+lambda_2), and I lies below I_G. deficit is the\n")
        w("#   largest weighted tail left outside the four summation grids, that is the\n")
        w("#   amount by which doubling a grid still moves its sum. Each grid is extended\n")
        w("#   until that quantity falls below the tolerance, never to a fixed cutoff.\n")
        w("#   It is a measured convergence residual and not an analytic bound.\n")
        w("#\n")
        w("# CONFIGURATION. Dipole cascade in its 1+0 reduction at constant splitting\n")
        w("#   rate Delta = %.1f, from k = %.1f initial dipole at rapidity zero. A window\n"
          % (DELTA, KSRC))
        w("#   [y_a, y_b] has mean lambda = k(e^{Delta y_b} - e^{Delta y_a}). The three\n")
        w("#   windows are consecutive, with edges y_0 < y_1 < y_2 < y_3; the triple is\n")
        w("#   slid deeper into the cascade, which scales all three means by e^{Delta y_0}\n")
        w("#   and sweeps lambda_2. Widths are held fixed along each curve.\n")
        w("#   Upper bound for windows of one common width: (1/2) ln(4/3) = %.10f.\n"
          % BOUND)
        w("#   r = e^{Delta tau_out} = %.6f.\n" % r)
        w("#\n")
        w("# COLUMNS. lambda_2 lambda_1 lambda_3 I I_G deficit c_1 c_3 y_0\n")
        w("#\n")
        for name, tau_mid, info, rows in blocks:
            w("\n#BLOCK %s\n" % name)
            w("#INFO %s Outer width tau_out = %.1f, middle width tau_mid = %.1f,\n"
              % (info, TAU_OUT, tau_mid))
            w("#INFO Delta = %.1f, k = %.1f. lambda_1/lambda_2 = %.6f and\n"
              % (DELTA, KSRC, rows[0][1] / rows[0][0]))
            w("#INFO lambda_3/lambda_2 = %.6f, both held fixed along the curve.\n"
              % (rows[0][2] / rows[0][0]))
            w("#NROWS %d\n" % len(rows))
            for row in rows:
                w(" %14.8f %14.8f %14.8f %14.10f %14.10f %10.3e %12.8f %12.8f %10.5f\n" % row)
            w("#ENDBLOCK\n")
    print("written:", OUT)


if __name__ == "__main__":
    if not validate():
        raise SystemExit("a validation check failed; no data written")
    blocks = build()
    write_file(blocks)
    print()
    print("=" * 74)
    print("VALUES PLOTTED")
    print("=" * 74)
    for name, tau_mid, info, rows in blocks:
        print("\n%s (middle width %.1f)" % (name, tau_mid))
        print("   lambda_2      lambda_1      lambda_3        I         I_G     "
              "  I_G - I     deficit      y_0")
        for row in rows:
            print("  %10.4f  %10.4f  %10.4f  %9.6f  %9.6f  %9.6f  %9.2e  %7.3f"
                  % (row[0], row[1], row[2], row[3], row[4], row[4] - row[3], row[5], row[8]))
        above = [x for x in rows if x[3] > BOUND]
        print("   points above (1/2)ln(4/3): %d of %d" % (len(above), len(rows)))
        print("   largest value on the curve: %.6f" % max(x[3] for x in rows))
        print("   largest weighted tail outside a grid: %.2e" % max(x[5] for x in rows))


==> anc/XS6/make_numbers.py <==
#!/usr/bin/env python3
"""Recompute every number the manuscript quotes and write numbers.txt.

The file is not called numbers.py, which would shadow a module numpy imports.

Rules this file keeps.
  - No number is typed into the prose. Each one is a macro defined here.
  - No dense array indexed by the triple of counts unless the means are small, since that
    cost grows as the cube of the mean.
  - Every summation range is re-derived from the current mean and never held fixed.
  - Every probability mass function is built in logs, since (1+c)^-K underflows at large shape.
  - Two routes of summation agree wherever a second route is affordable.

Run under a memory cap:  ( ulimit -v 1500000; python3 make_numbers.py )
"""
import numpy as np, resource, io, sys
from scipy.special import gammaln, gammainc

TOL = 1e-15
NORMTOL = 2e-11     # the deficit the prose states every sum stays inside, since the escape at
                    # ninety standard deviations can leave one larger than TOL
_m, _e = f"{NORMTOL:e}".split('e')                  # the same figure in the form the prose
NORMTEX = rf"{float(_m):g}\times10^{{{int(_e)}}}"   # prints, so the two cannot disagree
DEF = []            # every normalization deficit met along the way


# ----------------------------------------------------------------- core
def nb(K, c):
    """Support and pmf of NB(K,c): mean Kc, variance Kc(1+c). Range from the mean."""
    m, s, w = K*c, np.sqrt(K*c*(1.0+c)), 18.0
    while True:
        lo, hi = max(0, int(m-w*s-80)), int(m+w*s+80)
        n = np.arange(lo, hi+1, dtype=float)
        pm = np.exp(gammaln(K+n)-gammaln(K)-gammaln(n+1.0)
                    - K*np.log1p(c) + n*np.log(c/(1.0+c)))
        d = 1.0-pm.sum()
        if abs(d) < TOL or w > 90:
            DEF.append(abs(d)); return n, pm
        w *= 1.6


def M(K, c1, c3):
    """Mutual information of the two-window negative multinomial, shape K.
    I = E lnG(K+N) - E lnG(K+n1) - E lnG(K+n3) + lnG(K)
        + K ln[(1+c1)(1+c3)/(1+C)] + K c1 ln((1+c1)/(1+C)) + K c3 ln((1+c3)/(1+C))
    Three one-dimensional sums, never a grid."""
    C = c1+c3; t = 0.0
    for c, sgn in ((C, 1.0), (c1, -1.0), (c3, -1.0)):
        n, pm = nb(K, c); t += sgn*(pm*gammaln(K+n)).sum()
    return (t + gammaln(K)
            + K*np.log((1+c1)*(1+c3)/(1+C))
            + K*c1*np.log((1+c1)/(1+C)) + K*c3*np.log((1+c3)/(1+C)))


def ratios(k, lam):
    return lam[0]/(k+lam[1]), lam[2]/(k+lam[1])


def IG(c1, c3):
    return 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))


def cmi(k, lam):
    """I(n1:n3|n2) for the negative multinomial, by averaging M over the middle count."""
    c1, c3 = ratios(k, lam)
    n2, p2 = nb(k, lam[1]/k)
    return sum(p2[j]*M(k+n2[j], c1, c3) for j in range(n2.size) if p2[j] > 1e-18)


def cmi_grid(logP):
    """I(n1:n3|n2) from an explicit joint array. Only for small means."""
    P = np.exp(logP); P /= P.sum()
    def H(A):
        A = A[A > 0]; return -(A*np.log(A)).sum()
    return (H(P.sum(2)) + H(P.sum(0)) - H(P.sum((0, 2))) - H(P))


def lam_of(k, D, edges):
    e = np.exp(D*np.asarray(edges, float))
    return k*np.diff(e)


# ----------------------------------------------------------------- quantities
V, D, k1 = {}, 0.4, 1.0
V['Delta'] = D
V['Bound'] = 0.5*np.log(4.0/3.0)

# the five placements of three unit windows, k = 1
five_i, five_g, five_r = [], [], []
for y0 in (0, 2, 4, 6, 8):
    lam = lam_of(k1, D, [y0, y0+1, y0+2, y0+3])
    c1, c3 = ratios(k1, lam); g = IG(c1, c3); v = cmi(k1, lam)
    five_i.append(v); five_g.append(g)
    five_r.append(np.sqrt(1.0-np.exp(-2.0*g)))
for j, tag in enumerate(('zero', 'two', 'four', 'six', 'eight')):
    V['CmiY'+tag] = five_i[j]; V['IgY'+tag] = five_g[j]; V['RhoY'+tag] = five_r[j]
V['RatioLo'] = five_i[0]/five_g[0]
V['RatioHi'] = five_i[4]/five_g[4]

# the reference geometry, unit windows from y0 = 4
lam4 = lam_of(k1, D, [4, 5, 6, 7])
V['Cone'], V['Cthree'] = ratios(k1, lam4)
V['Ig'] = IG(V['Cone'], V['Cthree'])
V['Margin'] = V['Bound'] - V['CmiYfour']

# The local law the entropy analyses use for a restricted interval is obtained by writing the
# inclusive count as a count below the window plus a count inside it, the two taken independent.
# Under Eq. (nm) those two are jointly negative multinomial, whose covariance is lam_i lam_j / k,
# so they are correlated; and the two one-window laws share the mean and not the variance.
_lb = k1*(np.exp(D*4.0) - 1.0)                    # branchings below a unit window at y0 = 4
_lw = k1*(np.exp(D*5.0) - np.exp(D*4.0))          # branchings inside it
V['BelowCorr'] = (_lb*_lw/k1)/np.sqrt(_lb*(1+_lb/k1)*_lw*(1+_lw/k1))
_p0 = np.exp(-D*1.0)                              # the local law's no-emission weight at C_0 = 1
_mi = np.exp(D*5.0)                               # inclusive mean, geometric on n >= 1
_mL = (1-_p0)*_mi
_vL = (1-_p0)*(2*_mi**2 - _mi) - _mL**2
V['LocalVarRatio'] = _vL/(_lw*(1+_lw/k1))

# deep-cascade limit
r = np.exp(D*1.0)
V['DeepLimit'] = -0.5*np.log(1.0 - r/(1.0+r)**2)
V['RhoLimit'] = np.sqrt(r)/(1.0+r)

# the shape scan at the reference geometry
SH = (1.0, 1.84, 2.0, 3.0, 5.0, 8.0, 15.0, 40.0)
scan = {}
for k in SH:
    lam = lam_of(k, D, [4, 5, 6, 7]); scan[k] = cmi(k, lam)
for k, tag in zip(SH, ('One', 'Fit', 'Two', 'Three', 'Five', 'Eight', 'Fifteen', 'Forty')):
    V['Cmi'+tag] = scan[k]; V['Frac'+tag] = scan[k]/V['Ig']
V['Gap'] = V['Ig'] - scan[1.0]
V['ShortOne'] = 100*(1-scan[1.0]/V['Ig'])
V['ShortFit'] = 100*(1-scan[1.84]/V['Ig'])
V['ShortTwo'] = 100*(1-scan[2.0]/V['Ig'])
V['SepFitTwo'] = scan[2.0]-scan[1.84]
for y0, tag in ((0, 'Zero'), (6, 'Six')):
    lam = lam_of(k1, D, [y0, y0+1, y0+2, y0+3]); c1, c3 = ratios(k1, lam)
    V['Short'+tag] = 100*(1-cmi(k1, lam)/IG(c1, c3))

# ---- the uniform-source counterexample, by two independent routes
kU, lamU = 3.0, np.array([2.0, 2.0, 2.0])
cU1, cU3 = ratios(kU, lamU)
V['IgUnif'] = IG(cU1, cU3)
V['CmiGamma'] = cmi(kU, lamU)

NMAX = 60
assert (NMAX+1)**3 * 8 < 200e6, "grid guard: refuse to allocate a large cube"
n = np.arange(NMAX+1, dtype=float)
N3 = n[:, None, None] + n[None, :, None] + n[None, None, :]
lg = gammaln(n+1.0)
lfac = lg[:, None, None] + lg[None, :, None] + lg[None, None, :]
# uniform source on [0,2]: P = prod(lam^n/n!) * (1/2) * int_0^2 w^N e^{-Lam w} dw
Lam = lamU.sum()
lint = np.log(gammainc(N3+1.0, Lam*2.0)) + gammaln(N3+1.0) - (N3+1.0)*np.log(Lam)
V['CmiUnif'] = cmi_grid(N3*np.log(2.0) - lfac + np.log(0.5) + lint)
# same grid, Gamma source: the negative multinomial, as a check on cmi()
a = lamU/(kU+Lam)
lgam = (gammaln(kU+N3) - gammaln(kU) - lfac + N3*np.log(a[0])
        + kU*np.log(1.0-a.sum()))
V['CmiGammaGrid'] = cmi_grid(lgam)
V['SepSources'] = V['CmiUnif'] - V['CmiGamma']

# ---- a selection that removes the events with no particle in any of the three windows
# The Gamma-source grid above with its (0,0,0) cell removed. The four quantities of the calibrated
# difference are formed from the moments of the selected law, as the regression of Eq. (5) forms
# them from a sample. The shift is the information of the selected law minus that of Eq. (1) at
# those four quantities, which is the calibrated difference in the limit of many events.
_lsel = lgam.copy(); _lsel[0, 0, 0] = -np.inf
_Ps = np.exp(_lsel); _Ps /= _Ps.sum()
_P12, _P23, _p2 = _Ps.sum(2), _Ps.sum(0), _Ps.sum((0, 2))
_m1, _m2, _m3 = (_P12.sum(1)*n).sum(), (_p2*n).sum(), (_P23.sum(0)*n).sum()
_v2 = (_p2*n*n).sum() - _m2**2
_s1 = (n @ _P12 @ n - _m1*_m2)/_v2
_s3 = (n @ _P23 @ n - _m2*_m3)/_v2
_ksel = 0.5*((_m1 - _s1*_m2)/_s1 + (_m3 - _s3*_m2)/_s3)
_lamsel = np.array([_s1*(_ksel + _m2), _m2, _s3*(_ksel + _m2)])
V['SelShift'] = cmi_grid(_lsel) - cmi(_ksel, _lamsel)
print(f"selection on at least one particle: selected law {cmi_grid(_lsel):.7f}, fitted shape "
      f"{_ksel:.4f}, fitted law {cmi(_ksel, _lamsel):.7f}, shift {V['SelShift']:+.7f}")

# ---- Figure 2, outer windows of unit width and a middle window half as wide
def fig2(y0, k=1.0):
    lam = lam_of(k, D, [y0, y0+1, y0+1.5, y0+2.5])
    c1, c3 = ratios(k, lam)
    return lam, c1, c3, cmi(k, lam), 3*c1*c3 - (1+c1+c3)

def bisect(f, a, b, tol=1e-7):
    fa = f(a)
    while b-a > tol:
        m = 0.5*(a+b)
        if np.sign(f(m)) == np.sign(fa): a = m
        else: b = m
    return 0.5*(a+b)

y_cross = bisect(lambda y: fig2(y)[3] - V['Bound'], -4.0, 6.0)
y_crit  = bisect(lambda y: fig2(y)[4], -6.0, 6.0)
V['FigTwoCrossMid'] = fig2(y_cross)[0][1]
# the same bisection printed at one decimal, so the two can never drift apart
V['FigTwoCritMid']  = fig2(y_crit)[0][1]
# the saturation is the K -> infinity limit of the same geometry, where c_j -> lam_j/lam_2
_L = lam_of(1.0, D, [0, 1, 1.5, 2.5])
V['FigTwoSat'] = IG(_L[0]/_L[1], _L[2]/_L[1])
# The saturation falls close to twice the bound at this geometry and this splitting rate without
# being equal to it, so the prose quotes the shortfall instead of asserting the identity.
V['FigTwoSatShort'] = 100*(2*V['Bound'] - V['FigTwoSat'])/(2*V['Bound'])

# ---- the unequal-window example, edges 6, 7, 8, 13
lamE = lam_of(k1, D, [6, 7, 8, 13])
V['ExLamOne'], V['ExLamTwo'], V['ExLamThree'] = lamE
V['ExExcess'] = lamE[0]*lamE[2] - lamE[1]**2
V['ExCmi'] = cmi(k1, lamE)


# ----------------------------------------------------------------- output
PRINTED = {   # the literal characters the prose currently prints, so a macro emits the same
 'Cone': '0.5257', 'Cthree': '1.1699', 'Ig': '0.102753', 'Bound': '0.143841',
 'CmiYzero': '0.037860', 'CmiYtwo': '0.067166', 'CmiYfour': '0.094395', 'CmiYsix': '0.113618',
 'CmiYeight': '0.125035', 'IgYzero': '0.0447', 'IgYtwo': '0.0761', 'IgYfour': '0.1028',
 'IgYsix': '0.1198', 'IgYeight': '0.1290', 'RhoYzero': '0.29', 'RhoYtwo': '0.38', 'RhoYfour': '0.43',
 'RhoYsix': '0.46', 'RhoYeight': '0.48', 'RhoLimit': '0.4902', 'DeepLimit': '0.137390',
 'Margin': '0.049446', 'Gap': '0.008357', 'CmiForty': '0.102636',
 'FracOne': '0.9187', 'FracTwo': '0.9674', 'FracThree': '0.9806', 'FracFive': '0.9895',
 'FracEight': '0.9938', 'FracFifteen': '0.9969', 'FracForty': '0.9989',
 'SepFitTwo': '0.0004', 'ShortFit': '3.6', 'ShortTwo': '3.3', 'ShortOne': '8',
 'ShortZero': '15', 'ShortSix': '5',
 'IgUnif': '0.04258', 'CmiUnif': '0.05455', 'CmiGamma': '0.04031', 'SepSources': '0.01424',
 'SelShift': '0.0159',
 'FigTwoCrossMid': '1.305',
 'FigTwoCritMid': '1.036', 'FigTwoSat': '0.287',
 'BelowCorr': '0.75', 'LocalVarRatio': '3.3',
 'FigTwoSatShort': '0.11',
 'ExLamOne': '5.42', 'ExLamTwo': '8.09', 'ExLamThree': '156.74',
 'ExExcess': '784', 'ExCmi': '0.209',
}
PAPER = {k: float(v) for k, v in PRINTED.items()}


def decimals(name):
    t = PRINTED[name]
    return len(t.split('.')[1]) if '.' in t else 0

print(f"{'macro':>14} {'printed':>10} {'computed':>12} {'rounded':>10}   agreement")
bad = 0
for name in sorted(PAPER):
    p, c = PAPER[name], V[name]
    d = decimals(name)
    rc = round(c, d)
    ok = abs(rc - p) < 0.5*10**(-d)
    if not ok: bad += 1
    print(f"{name:>14} {p:10} {c:12.6f} {rc:10} "
          f"  {'ok' if ok else '*** MISMATCH ***'}")

print(f"\ntwo routes on the Gamma source at shape 3: "
      f"1-D {V['CmiGamma']:.6f}  grid {V['CmiGammaGrid']:.6f}  "
      f"difference {abs(V['CmiGamma']-V['CmiGammaGrid']):.2e}")
worst = max(DEF)
loose = worst > NORMTOL
print(f"largest normalization deficit over {len(DEF)} sums: {worst:.1e}, "
      f"against the stated {NORMTOL:.0e}: {'*** EXCEEDED ***' if loose else 'ok'}")
print(f"peak resident memory: {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")
print(f"mismatches: {bad}")
if bad:
    print("the prose and the computation disagree; reconcile PRINTED before using numbers.txt")
if loose:
    print("a sum normalizes less tightly than the prose states; widen the range or restate "
          "NORMTOL, which is the figure the prose prints")

# Computed here and not quoted in the prose. They are intermediate or full-precision twins of
# values the text prints at fewer digits, and emitting them would leave macros the manuscript
# never uses. Each is still computed and printed to the run log above.
SURPLUS = {
    'CmiOne', 'CmiTwo', 'CmiThree', 'CmiFive', 'CmiEight', 'CmiFifteen',  # I(k) at intermediate k
    'CmiFit',            # I at the fitted shape, quoted as a percentage instead
    'CmiGammaGrid',      # the grid route to CmiGamma, a cross-check
    'FracFit',           # the ratio at the fitted shape, quoted as a percentage instead
    'RatioLo', 'RatioHi',  # full-precision twins of RatioShortLo and RatioShortHi
    'Delta',             # the splitting rate, a configuration setting the text states directly
}
with io.open('numbers.txt', 'w', encoding='utf-8') as f:
    f.write("% Generated by make_numbers.py. Do not edit, and never type a number\n"
            "% into the prose. Each macro carries the precision the prose prints.\n")
    for name in sorted(V):
        if name in SURPLUS:
            continue
        v = V[name]
        d = decimals(name) if name in PRINTED else 6
        f.write(f"\\newcommand{{\\Num{name}}}{{{v:.{d}f}}}\n")
    f.write(f"\\newcommand{{\\NumNormTol}}{{{NORMTEX}}}\n")
print(f"wrote numbers.txt with {len(V) - len(SURPLUS & set(V)) + 1} macros")
sys.exit(1 if bad or loose else 0)


==> anc/XS6/make_numbers_extra.py <==
#!/usr/bin/env python3
"""Write numbers_extra.txt, the remaining quoted numbers. Self-contained, so it recomputes
independently of make_numbers.py. Each value is compared at the precision the prose prints, and a
mismatch is reported and makes the program exit non-zero.
Run under a cap:  ( ulimit -v 1500000; python3 make_numbers_extra.py )"""
import numpy as np, io, json, re, resource, sys
from scipy.special import gammaln
from scipy.optimize import minimize_scalar
TOL=1e-15; DEF=[]
def nb(K,c):
    m,s,w=K*c,np.sqrt(K*c*(1+c)),18.0
    while True:
        lo,hi=max(0,int(m-w*s-80)),int(m+w*s+80); n=np.arange(lo,hi+1,dtype=float)
        pm=np.exp(gammaln(K+n)-gammaln(K)-gammaln(n+1)-K*np.log1p(c)+n*np.log(c/(1+c)))
        d=1-pm.sum()
        if abs(d)<TOL or w>90: DEF.append(abs(d)); return n,pm
        w*=1.6
def M(K,c1,c3):
    C=c1+c3; t=0.0
    for c,sg in ((C,1.0),(c1,-1.0),(c3,-1.0)):
        n,pm=nb(K,c); t+=sg*(pm*gammaln(K+n)).sum()
    return t+gammaln(K)+K*np.log((1+c1)*(1+c3)/(1+C))+K*c1*np.log((1+c1)/(1+C))+K*c3*np.log((1+c3)/(1+C))
def cmi(k,lam):
    c1,c3=lam[0]/(k+lam[1]),lam[2]/(k+lam[1]); n2,p2=nb(k,lam[1]/k)
    return sum(p2[j]*M(k+n2[j],c1,c3) for j in range(n2.size) if p2[j]>1e-18)
IG=lambda c1,c3: 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))
D,k1=0.4,1.0
lam_of=lambda k,edges: k*np.diff(np.exp(D*np.asarray(edges,float)))
V={}; PRINTED={}
SIGFIG={}
def put(name,val,printed,sig=None):
    V[name]=val; PRINTED[name]=printed
    if sig: SIGFIG[name]=sig

# the three placements of Sec. 3: unconditioned I(n1:n3) is the two-window law of shape k, ratios lambda/k
for y0,tag in ((0,'Zero'),(4,'Four'),(8,'Eight')):
    lam=lam_of(k1,[y0,y0+1,y0+2,y0+3])
    put('MIuncond'+tag, M(k1,lam[0]/k1,lam[2]/k1), {'Zero':'0.0770','Four':'0.3935','Eight':'1.0009'}[tag])
    put('CmiShort'+tag, cmi(k1,lam), {'Zero':'0.0379','Four':'0.0944','Eight':'0.1250'}[tag])
# Sec. 3: the common width of the three windows grown with the first window at the cascade origin,
# one dipole. The information left rises to a maximum and falls back to zero; the maximum is located
# in Delta*tau, since the three means depend on Delta and tau only through that product.
_wmax=minimize_scalar(lambda x: -cmi(k1,lam_of(k1,np.array([0.,1.,2.,3.])*x/D)), bracket=(0.5,1.0,1.5), tol=1e-6)
put('WidthMaxAt', _wmax.x, '1')
# ratio of the information left to I_G, from y0 = 0 to y0 = 8
r=[]
for y0 in (0,8):
    lam=lam_of(k1,[y0,y0+1,y0+2,y0+3]); c1,c3=lam[0]/(k1+lam[1]),lam[2]/(k1+lam[1]); r.append(cmi(k1,lam)/IG(c1,c3))
put('RatioShortLo',r[0],'0.85'); put('RatioShortHi',r[1],'0.97')
# Sec. 6: common width tau placed so the middle mean is 3, 10, 30, 100, one dipole
for tau,mid,pr,tag in ((1.0,3,'0.0885','One'),(0.5,10,'0.1213','Two'),(0.2,30,'0.1352','Three'),(0.1,100,'0.1409','Four')):
    rr=np.exp(D*tau); lam2=float(mid); lam=np.array([lam2/rr,lam2,lam2*rr])
    put('WidthSeq'+tag, cmi(k1,lam), pr)
# the closed-form constant at four decimals
put('BoundShort', 0.5*np.log(4/3), '0.1438')
# the gap between I_G and the information left at k = 1, four decimals
lam=lam_of(k1,[4,5,6,7]); c1,c3=lam[0]/(k1+lam[1]),lam[2]/(k1+lam[1]); gap=IG(c1,c3)-cmi(k1,lam)
put('GapShort', gap, '0.0084')
# Sec. 8 inversion: shortfall over Xi/(k+lambda_2), and k solved from the leading term
Xi=((c1+c3)**2/(1+c1+c3)-c1**2/(1+c1)-c3**2/(1+c3))/12.0
for kk,tag,pp,pk in ((1,'One','82','-1.09'),(2,'Two','46','-0.92'),(4,'Four','22',None)):
    lamk=lam_of(kk,[4,5,6,7]); sh=IG(c1,c3)-cmi(kk,lamk); lead=Xi/(kk+lamk[1]); f=sh/lead-1
    put('ExcessPct'+tag, 100*f, pp)
    if pk: put('InvertK'+tag, (kk+lamk[1])/(1+f)-lamk[1], pk)
# LHCb, published inputs from Table 3 of arXiv:1402.4430; the ratios and deviations are computed
m=np.array([2.010,2.424,2.409,2.121,1.852]); sy=np.array([0.118,0.097,0.100,0.087,0.069]); st=np.full(5,0.002)
# Two treatments of the systematic uncertainty. Independent between intervals, which overstates
# the uncertainty on the ratio whenever part of it is common, and the covariance that cancels as
# much of it as the published per-interval values allow. The systematic is a different fraction of
# the mean in each interval, so it cannot cancel in full from every triple: with coefficients
# (1,-2,1) on ln R the three weighted uncertainties are lengths, and the shortest their signed sum
# can be made is max(0, 2 max - sum), by the triangle inequality. st is published to one
# significant figure, so these distances are written to one as well.
for i,tag,prr,psd,pmx in ((0,'One','0.824','1.8','90'),(1,'Two','0.886','1.2','40'),(2,'Three','0.992','0.1','2')):
    R=m[i]*m[i+2]/m[i+1]**2; rel=np.hypot(sy,st)/m; rsy=sy/m; rst=st/m
    sd=np.sqrt(rel[i]**2+rel[i+2]**2+4*rel[i+1]**2)
    a=np.array([rsy[i],2*rsy[i+1],rsy[i+2]]); smin=max(0.0,2*a.max()-a.sum())
    sdst=np.sqrt(rst[i]**2+rst[i+2]**2+4*rst[i+1]**2)
    put('LHCbRatio'+tag, R, prr); put('LHCbSigma'+tag, abs(np.log(R))/sd, psd)
    put('LHCbMaxSigma'+tag, abs(np.log(R))/np.hypot(smin,sdst), pmx, sig=1)

# the two estimates at ten thousand events, from the saved Monte Carlo in mc_nuisance_results.json
_r=json.load(io.open('mc_nuisance_results.json'))['source_separation']['10000']
assert f"{_r[0]:.2f}"==f"{_r[1]:.2f}", "uniform and Gamma estimates differ at two decimals"
put('EstNearFour', 0.5*(_r[0]+_r[1]), '0.09')

# the splitting rate of the cascade drawn in Figure 1, read from the macro that draws it, so that
# the caption cannot drift from the figure
_m=re.search(r'const\s+double\s+kRate\s*=\s*([0-9.]+)\s*;', io.open('fig1.C').read())
assert _m, "kRate not found in fig1.C"
put('FigRate', float(_m.group(1)), '0.33')
dec=lambda p: len(p.split('.')[1]) if '.' in p else 0
bad=0
print(f"{'macro':>18} {'printed':>9} {'computed':>12} {'rounded':>9}")
for k,p in PRINTED.items():
    d=dec(p); rc=f"{V[k]:.{d}f}" if k not in SIGFIG else f"{float(f'{V[k]:.{SIGFIG[k]}g}'):.{d}f}"; ok=(rc==p)
    bad+=not ok
    print(f"{k:>18} {p:>9} {V[k]:12.6f} {rc:>9}   {'ok' if ok else '*** DOES NOT REPRODUCE ***'}")
# Computed and checked here, not quoted in the prose: the text quotes the one-to-forty
# difference where these two gave the distance to the infinite-source limit.
SURPLUS = {'GapShort'}
with io.open('numbers_extra.txt','w',encoding='utf-8') as f:
    f.write("% Generated by make_numbers_extra.py. Do not edit, and never type a number into the prose.\n")
    for k,p in PRINTED.items():
        if k in SURPLUS: continue
        f.write(f"\\newcommand{{\\Num{k}}}{{{p}}}\n")   # p was checked against the computed value above
print(f"\n{len(PRINTED) - len(SURPLUS & set(PRINTED))} macros written, {bad} do not reproduce; largest deficit {max(DEF):.1e}; "
      f"peak memory {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")
sys.exit(1 if bad else 0)


==> anc/XS6/make_numbers_more.log <==
  unselected total mean over 2.0 < eta < 4.8: 10.7772, against 10.8160 for the five published bins alone; one shape 0.9642, P(A) 0.089808; shapes [0.8163 0.9243 0.9819 1.0031 1.0953]
  signal to forty sources from k = 2, 5, 15: 0.003228, 0.000959, 0.000205
  C1 pass: largest probability mass left out by any sum, all cells, 2.3e-12
  C2 pass: 0 rejected replicas at 1e6 events
  k = 1: signal 0.008241, resolution 0.001288 +- 0.000006, signal over resolution 6.400, signal minus resolution +1170.3 bootstrap sd
  k = 2: signal 0.003228, resolution 0.001301 +- 0.000009, signal over resolution 2.480, signal minus resolution +209.7 bootstrap sd
  k = 3: signal 0.001872, resolution 0.001294 +- 0.000008, signal over resolution 1.447, signal minus resolution +69.3 bootstrap sd
  k = 4: signal 0.001282, resolution 0.001308 +- 0.000006, signal over resolution 0.980, signal minus resolution -4.4 bootstrap sd
  k = 5: signal 0.000959, resolution 0.001318 +- 0.000009, signal over resolution 0.728, signal minus resolution -38.8 bootstrap sd
  C3 pass: k = 1: mean difference -1.78e-06, -0.25 standard errors
  C3 pass: k = 40: mean difference -5.21e-06, -0.57 standard errors
  C4 pass: k = 1: mean corrected estimate minus I(k) -4.00e-06, -0.58 standard errors; the two programs' I(k) agree to 2.6e-16
  C4 pass: k = 40: mean corrected estimate minus I(k) -5.22e-06, -0.59 standard errors; the two programs' I(k) agree to 5.5e-15
  C5 pass: resolution 0.001288 +- 0.000006 settles four decimals
  C5 pass: signal over resolution 6.400 +- 0.030 settles the integer
  C5 pass: raw bias at forty sources 0.40156 +- 0.00001 settles two decimals
  C6 pass: signal minus resolution changes sign 1 time(s), between 3 and 4, the nearer integer 4.4 bootstrap sd from zero
  C7 pass: 100000 events: input spread 2.85e-04 at forty sources, 3.55e-04 at one
  C7 pass: 1000000 events: input spread 9.08e-05 at forty sources, 1.13e-04 at one
  the signal falls below the resolution at k = 3.941
  C8 pass: the Poisson rows of compound_counting.py give 0.0082407, cmi() here 0.0082407
  C9 pass: signal under the geometric law 0.004849, under Poisson counting 0.008241
  C5 pass: geometric signal over resolution 3.766 +- 0.017 settles the integer
  C10 pass: a shortfall of 5.49 percent under the geometric law is read as k = 1.349
  geometric hadron law: signal 0.004849, over resolution 3.766, a single source read as k = 1.349
  H1 W =  72, Q2 =   5-10: eta_2 1.344, eta_3 1.071, 2 - 1/eta_2 - eta_3 = +0.185 +- 0.250 (+0.74 sd)
  H1 W =  72, Q2 =  10-20: eta_2 1.457, eta_3 1.048, 2 - 1/eta_2 - eta_3 = +0.266 +- 0.245 (+1.09 sd)
  H1 W =  72, Q2 =  20-40: eta_2 1.564, eta_3 1.000, 2 - 1/eta_2 - eta_3 = +0.361 +- 0.307 (+1.18 sd)
  H1 W =  72, Q2 = 40-100: eta_2 2.151, eta_3 0.837, 2 - 1/eta_2 - eta_3 = +0.698 +- 0.224 (+3.11 sd)
  H1 W = 101, Q2 =   5-10: eta_2 2.475, eta_3 1.164, 2 - 1/eta_2 - eta_3 = +0.431 +- 0.326 (+1.32 sd)
  H1 W = 101, Q2 =  10-20: eta_2 1.846, eta_3 1.079, 2 - 1/eta_2 - eta_3 = +0.379 +- 0.231 (+1.64 sd)
  H1 W = 101, Q2 =  20-40: eta_2 1.791, eta_3 0.937, 2 - 1/eta_2 - eta_3 = +0.504 +- 0.242 (+2.08 sd)
  H1 W = 101, Q2 = 40-100: eta_2 2.539, eta_3 0.917, 2 - 1/eta_2 - eta_3 = +0.689 +- 0.228 (+3.03 sd)
  H1 W = 147, Q2 =   5-10: eta_2 3.800, eta_3 1.222, 2 - 1/eta_2 - eta_3 = +0.515 +- 0.255 (+2.02 sd)
  H1 W = 147, Q2 =  10-20: eta_2 2.883, eta_3 1.250, 2 - 1/eta_2 - eta_3 = +0.403 +- 0.186 (+2.16 sd)
  H1 W = 147, Q2 =  20-40: eta_2 2.266, eta_3 1.046, 2 - 1/eta_2 - eta_3 = +0.512 +- 0.232 (+2.21 sd)
  H1 W = 147, Q2 = 40-100: eta_2 2.531, eta_3 0.883, 2 - 1/eta_2 - eta_3 = +0.721 +- 0.218 (+3.30 sd)
  H1 W = 205, Q2 =   5-10: eta_2 2.713, eta_3 1.430, 2 - 1/eta_2 - eta_3 = +0.202 +- 0.304 (+0.66 sd)
  H1 W = 205, Q2 =  10-20: eta_2 2.876, eta_3 1.354, 2 - 1/eta_2 - eta_3 = +0.298 +- 0.203 (+1.47 sd)
  H1 W = 205, Q2 =  20-40: eta_2 3.787, eta_3 0.993, 2 - 1/eta_2 - eta_3 = +0.743 +- 0.177 (+4.20 sd)
  H1 W = 205, Q2 = 40-100: eta_2 2.953, eta_3 0.994, 2 - 1/eta_2 - eta_3 = +0.667 +- 0.249 (+2.68 sd)
  H1: nine of sixteen cells beyond two standard deviations; the nearest to two is at 2.02
  H1 W =  72, Q2 =   5-10: shape by variance  18.00 +- 11.52, by P(0) 10.24 +- 5.27, by eta_2  2.91 +- 2.00
  H1 W =  72, Q2 =  10-20: shape by variance  22.50 +- 16.54, by P(0) 12.47 +- 8.19, by eta_2  2.19 +- 1.29
  H1 W =  72, Q2 =  20-40: shape by variance  19.22 +- 12.15, by P(0)  7.94 +- 3.33, by eta_2  1.77 +- 1.17
  H1 W =  72, Q2 = 40-100: shape by variance  11.20 +-  5.04, by P(0)  4.82 +- 1.63, by eta_2  0.87 +- 0.39
  H1 W = 101, Q2 =   5-10: shape by variance   7.35 +-  1.44, by P(0)  3.46 +- 0.60, by eta_2  0.68 +- 0.32
  H1 W = 101, Q2 =  10-20: shape by variance  10.27 +-  2.41, by P(0)  5.63 +- 0.94, by eta_2  1.18 +- 0.46
  H1 W = 101, Q2 =  20-40: shape by variance  11.91 +-  2.98, by P(0)  7.31 +- 1.52, by eta_2  1.26 +- 0.60
  H1 W = 101, Q2 = 40-100: shape by variance  13.50 +-  3.68, by P(0)  6.70 +- 1.35, by eta_2  0.65 +- 0.24
  H1 W = 147, Q2 =   5-10: shape by variance   4.66 +-  0.87, by P(0)  2.03 +- 0.25, by eta_2  0.36 +- 0.13
  H1 W = 147, Q2 =  10-20: shape by variance   5.21 +-  1.01, by P(0)  2.82 +- 0.24, by eta_2  0.53 +- 0.13
  H1 W = 147, Q2 =  20-40: shape by variance   6.13 +-  1.24, by P(0)  3.88 +- 0.44, by eta_2  0.79 +- 0.32
  H1 W = 147, Q2 = 40-100: shape by variance   6.83 +-  1.43, by P(0)  5.07 +- 0.64, by eta_2  0.65 +- 0.25
  H1 W = 205, Q2 =   5-10: shape by variance   3.76 +-  0.58, by P(0)  1.88 +- 0.20, by eta_2  0.58 +- 0.25
  H1 W = 205, Q2 =  10-20: shape by variance   4.09 +-  0.64, by P(0)  2.11 +- 0.15, by eta_2  0.53 +- 0.13
  H1 W = 205, Q2 =  20-40: shape by variance   4.63 +-  0.74, by P(0)  2.48 +- 0.19, by eta_2  0.36 +- 0.10
  H1 W = 205, Q2 = 40-100: shape by variance   5.03 +-  0.82, by P(0)  3.13 +- 0.30, by eta_2  0.51 +- 0.20
  H1 at 101 GeV and above: variance route 3.8 to 13.5, P(0) route 1.9 to 7.3, eta_2 route 0.36 to 1.26; smallest separation of the eta_2 and P(0) routes 3.7 standard deviations
% Generated by make_numbers_more.py. Do not edit, and never type a number into the prose.
\newcommand{\NumXi}{0.021223}
\newcommand{\NumLeadErrOne}{-6.7}
\newcommand{\NumInvBOne}{1.076}
\newcommand{\NumLeadErrTwo}{-0.9}
\newcommand{\NumInvBTwo}{2.026}
\newcommand{\NumLeadErrFour}{+0.0}
\newcommand{\NumShapeLHCbOne}{0.98}
\newcommand{\NumShapeLHCbTwo}{1.13}
\newcommand{\NumShapeLHCbThree}{1.20}
\newcommand{\NumShapeLHCbFour}{1.23}
\newcommand{\NumShapeLHCbFive}{1.35}
\newcommand{\NumShapeLHCbMean}{1.17}
\newcommand{\NumShapeLHCbChi}{1.7}
\newcommand{\NumPAcc}{0.090}
\newcommand{\NumShapeSelLo}{20}
\newcommand{\NumShapeSelHi}{23}
\newcommand{\NumShapeDriftSel}{34}
\newcommand{\NumDriftSelLo}{31}
\newcommand{\NumDriftSelHi}{36}
\newcommand{\NumChiAnti}{0.84}
\newcommand{\NumChiCorr}{471}
\newcommand{\NumShapeLHCbChiStat}{4828}
\newcommand{\NumShapeLHCbDrift}{38}
\newcommand{\NumTruncOne}{-2.6}
\newcommand{\NumTruncTwo}{-0.7}
\newcommand{\NumTruncThree}{0.8}
\newcommand{\NumRegSdOne}{0.14}
\newcommand{\NumSignalZero}{0.0067}
\newcommand{\NumSignalTwo}{0.0087}
\newcommand{\NumSignalFour}{0.0082}
\newcommand{\NumSignalSix}{0.0062}
\newcommand{\NumSignalFromKTwo}{0.00323}
\newcommand{\NumSignalFromKFive}{0.00096}
\newcommand{\NumSignalFromKFifteen}{0.00021}
\newcommand{\NumRawBiasForty}{0.40}
\newcommand{\NumCompRes}{0.0013}
\newcommand{\NumSignalOverRes}{6}
\newcommand{\NumSourceAtSpreadLo}{3}
\newcommand{\NumSourceAtSpreadHi}{4}
\newcommand{\NumCompSignalGeom}{0.0048}
\newcommand{\NumCompSignalOverResGeom}{4}
\newcommand{\NumCompShapeReadOne}{1.35}
\newcommand{\NumCompRepsOne}{8000}
\newcommand{\NumCompRepsForty}{16000}
\newcommand{\NumHOneVarLo}{3.8}
\newcommand{\NumHOneVarHi}{13.5}
\newcommand{\NumHOnePzLo}{1.9}
\newcommand{\NumHOnePzHi}{7.3}
\newcommand{\NumHOneEtaLo}{0.4}
\newcommand{\NumHOneEtaHi}{1.3}
\newcommand{\NumHOneCells}{sixteen}
\newcommand{\NumHOneCellsHigh}{twelve}



==> anc/XS6/make_numbers_more.py <==
#!/usr/bin/env python3
"""Write numbers_more.txt. Every value here is quoted in the prose and none is typed.

  the leading term of Sec. 8 averaged as Eq. (7) calls for, and the shape it inverts to
  the shape parameter implied by LHCb's published truncated mean and RMS, interval by interval
  the same shapes once the selection on the acceptance is undone
  the resolution of the proton-nucleus comparison, from the corrected estimate at the Sec. 8 cuts
  the truncation of the published multiplicities, and the two routes to the initial dipole count

Run under a cap:  ( ulimit -v 1500000; python3 make_numbers_more.py )
Memory discipline: one-dimensional sums only, log-space pmfs, no array indexed by a triple.
"""
import numpy as np, io, json, sys
from scipy.special import gammaln
from scipy.optimize import brentq, fsolve

D = 0.4
V = {}

def lam(k, y0, w=(1., 1., 1.)):
    e = [y0]
    for t in w: e.append(e[-1] + t)
    return np.array([k*(np.exp(D*e[i+1]) - np.exp(D*e[i])) for i in range(3)])

def nb(K, c):
    m = K*c; s = np.sqrt(K*c*(1+c)); n = np.arange(int(m + 45*s + 300) + 1, dtype=float)
    return n, np.exp(gammaln(K+n) - gammaln(K) - gammaln(n+1) - K*np.log1p(c) + n*np.log(c/(1+c)))

def M(K, c1, c3):
    C = c1 + c3
    f = lambda c: (lambda t: (t[1]*gammaln(K + t[0])).sum())(nb(K, c))
    return (f(C) - f(c1) - f(c3) + gammaln(K) + K*np.log((1+c1)*(1+c3)/(1+C))
            + K*c1*np.log((1+c1)/(1+C)) + K*c3*np.log((1+c3)/(1+C)))

IG = lambda c1, c3: -0.5*np.log(1 - c1*c3/((1+c1)*(1+c3)))

def cmi(k, y0):
    L = lam(k, y0); c1 = L[0]/(k+L[1]); c3 = L[2]/(k+L[1])
    n, p = nb(k, L[1]/k)
    return sum(pi*M(k+b, c1, c3) for b, pi in zip(n, p) if pi > 1e-18), c1, c3, L

def Xi(c1, c3):
    """The closed form of Sec. 5, Xi = (1/12)[C^2/(1+C) - c1^2/(1+c1) - c3^2/(1+c3)], C = c1+c3.
    Evaluated directly; the numerical limit of K(I_G - M(K)) loses its last digits to the
    cancellation of the lngamma terms above K of order a few hundred."""
    g = lambda c: c*c/(1 + c)
    return (g(c1 + c3) - g(c1) - g(c3))/12.0

# ---- the leading term of the shortfall, and the shape it inverts to ---------
_, c1, c3, _ = cmi(1.0, 4.0)
X = Xi(c1, c3); V['NumXi'] = (X, 6)
for k, tag in ((1.0, 'One'), (2.0, 'Two'), (4.0, 'Four')):
    S, c1, c3, L = cmi(k, 4.0); S = IG(c1, c3) - S
    n, p = nb(k, L[1]/k); Einv = (p/(k + n)).sum()
    lead = X*Einv
    # signed: negative where the shortfall sits below the leading term, positive where above
    V['NumLeadErr' + tag] = (100*(S/lead - 1), 1, '+')
    if tag in ('One', 'Two'):
        V['NumInvB' + tag] = (brentq(lambda kp: X*(lambda t: (t[1]/(kp + t[0])).sum())(nb(kp, L[1]/kp)) - S,
                                     1e-3, 60.), 3)

def _trunc(k, l, N=20):
    n = np.arange(N+1, dtype=float)
    q = np.exp(gammaln(k+n) - gammaln(k) - gammaln(n+1) + n*np.log(l/(k+l)) + k*np.log(k/(k+l)))
    q = q/q.sum(); m = (n*q).sum()
    return m, np.sqrt(((n-m)**2*q).sum())

# ---- the shape parameter each published LHCb interval implies ---------------
# LHCb, Eur. Phys. J. C 74 (2014) 2888, Table 3: truncated mean and RMS, 0 to 20 particles.
T = [(2.010, 0.002, 0.118, 2.460, 0.002, 0.115), (2.424, 0.002, 0.097, 2.736, 0.002, 0.094),
     (2.409, 0.002, 0.100, 2.668, 0.002, 0.113), (2.121, 0.002, 0.087, 2.396, 0.001, 0.117),
     (1.852, 0.002, 0.069, 2.093, 0.001, 0.073)]
# Each interval's published pair fixes a negative binomial truncated to the same 0-20 range, and
# the shape of that law is what the interval implies. Applying the untruncated relation
# k = mu^2/(sigma^2 - mu) to truncated moments overstates it by one to three percent.
def _fit_shape(m, r):
    z = fsolve(lambda z: np.subtract(_trunc(np.exp(z[0]), np.exp(z[1])), (m, r)),
               [np.log(1.2), np.log(m*1.05)])
    return np.exp(z[0])
ks, si, ss = [], [], []
for m, ms, msy, r, rs, rsy in T:
    k = _fit_shape(m, r)
    h = 1e-4
    dkdm = (_fit_shape(m + h, r) - _fit_shape(m - h, r))/(2*h)
    dkdr = (_fit_shape(m, r + h) - _fit_shape(m, r - h))/(2*h)
    ks.append(k); si.append(np.hypot(dkdm*np.hypot(ms, msy), dkdr*np.hypot(rs, rsy)))
    ss.append(np.hypot(dkdm*ms, dkdr*rs))
ks, si, ss = map(np.array, (ks, si, ss))
for i, tag in enumerate(('One', 'Two', 'Three', 'Four', 'Five')):
    V['NumShapeLHCb' + tag] = (ks[i], 2)
w = 1/si**2; kbar = (w*ks).sum()/w.sum()
V['NumShapeLHCbMean'] = (kbar, 2)
V['NumShapeLHCbChi'] = ((((ks - kbar)/si)**2).sum(), 1)
# LHCb measure on events with at least one charged particle in the acceptance. In this model
# N = 0 forces every count to zero, so the selection removes that atom from the n = 0 bin of the
# UNTRUNCATED law and renormalizes; the published range 0 to 20 is imposed after it. The closed
# form k_hat = s/(1/k + 1 - s) is an untruncated relation and the total mean it needs is the
# unselected one, so both steps are done forward here and the unselected total is solved for.
def _sel_trunc(k, l, p0, N=20):
    n = np.arange(N+1, dtype=float)
    q = np.exp(gammaln(k+n) - gammaln(k) - gammaln(n+1) + n*np.log(l/(k+l)) + k*np.log(k/(k+l)))
    s_ = 1.0/(1.0 - p0)
    q = s_*q; q[0] = s_*(q[0]/s_ - p0)
    if q[0] <= 0:
        return np.nan, np.nan
    q = q/q.sum(); m = (n*q).sum()
    return m, np.sqrt(((n-m)**2*q).sum())

# LHCb define a visible event by at least one charged particle in 2.0 < eta < 4.8, while the
# five published multiplicity bins span 2.0 to 4.5 only. The unselected mean of the whole
# acceptance therefore carries the 4.5 to 4.8 slice as well, which Table 1 of the same paper
# gives as a per-visible-event density, 3.358 over 4.4 to 4.6 and 3.281 over 4.6 to 4.8.
_EXTRA = 0.1*3.358 + 0.2*3.281

# The event removed by the selection is a single global one, that no accepted particle falls
# anywhere in 2.0 < eta < 4.8, so one probability describes it. Under the law used here the count
# over the whole acceptance is negative binomial of the common shape and the unselected total
# mean, giving P(A) = (k/(k+Lambda_0))^k with one k and one Lambda_0. Both are solved for
# together: Lambda_0 from the unselected window means plus the slice the published bins omit, and k
# as the common value the five intervals return. Computing P(A) interval by interval, from each
# interval's own shape, assigns several probabilities to that one event and is not done here.
def _unselect(p0):
    """The five unselected shapes and their unselected, untruncated window means, at one acceptance probability."""
    true, lamunsel = [], []
    for (_m, _ms, _msy, _r, _rs, _rsy), _g in zip(T, ks):
        _kk = _g
        for _ in range(200):
            _z = fsolve(lambda z: np.subtract(_sel_trunc(np.exp(z[0]), np.exp(z[1]), p0), (_m, _r)),
                        [np.log(_kk), np.log(_m*1.05)])
            _k2, _l2 = np.exp(_z[0]), np.exp(_z[1])
            if abs(_k2 - _kk) < 1e-13:
                _kk = _k2; break
            _kk = 0.5*(_kk + _k2)
        true.append(_kk); lamunsel.append(_l2)
    return np.array(true), np.array(lamunsel)

_kg, _Lam0 = float(ks.mean()), 9.5
for _it in range(400):
    _p0 = (_kg/(_kg + _Lam0))**_kg
    _true, _lamunsel = _unselect(_p0)
    _kn = float(_true.mean()); _Ln = _lamunsel.sum() + _EXTRA*(1.0 - _p0)
    if abs(_kn - _kg) < 1e-12 and abs(_Ln - _Lam0) < 1e-12:
        _kg, _Lam0 = _kn, _Ln; break
    _kg, _Lam0 = 0.5*(_kg + _kn), 0.5*(_Lam0 + _Ln)
else:
    raise SystemExit("the acceptance probability did not converge")
_p0 = (_kg/(_kg + _Lam0))**_kg
_true, _lamunsel = _unselect(_p0)
_raise = sorted(100*(kh/kt - 1) for kh, kt in zip(ks, _true))
print(f"  unselected total mean over 2.0 < eta < 4.8: {_Lam0:.4f}, against {sum(t[0] for t in T):.4f} "
      f"for the five published bins alone; one shape {_kg:.4f}, P(A) {_p0:.6f}; "
      f"shapes {np.round(_true, 4)}")
V['NumPAcc'] = (_p0, 3)
V['NumShapeSelLo'] = (_raise[0], 0)
V['NumShapeSelHi'] = (_raise[-1], 0)
V['NumShapeDriftSel'] = (100*(_true[-1]/_true[0] - 1), 0)
# The published data do not fix P(A), so the drift is quoted with its range over a span that
# brackets the solved value by a factor two either way. The drift falls monotonically in P(A)
# across that span, so its two ends give the range.
_dr = [100*(_unselect(_pa)[0][-1]/_unselect(_pa)[0][0] - 1)
       for _pa in (_p0/2.0, _p0*2.0)]
V['NumDriftSelLo'] = (min(_dr), 0)
V['NumDriftSelHi'] = (max(_dr), 0)

# LHCb publish no covariance between an interval's mean and its root-mean-square. The two
# derivatives have opposite sign in every interval, so the quadrature sum is neither the
# largest nor the smallest uncertainty available and chi-squared is not maximized there.
_A = np.array([(_fit_shape(m + h, r) - _fit_shape(m - h, r))/(2*h)*np.hypot(ms, msy)
               for m, ms, msy, r, rs, rsy in T])
_B = np.array([(_fit_shape(m, r + h) - _fit_shape(m, r - h))/(2*h)*np.hypot(rs, rsy)
               for m, ms, msy, r, rs, rsy in T])
for _rho, _tag in ((-1.0, 'Anti'), (1.0, 'Corr')):
    _si = np.sqrt(_A**2 + _B**2 + 2*_rho*_A*_B)
    _w = 1/_si**2; _kb = (_w*ks).sum()/_w.sum()
    V['NumChi' + _tag] = ((((ks - _kb)/_si)**2).sum(), 2 if _rho < 0 else 0)

w2 = 1/ss**2; kb2 = (w2*ks).sum()/w2.sum()
V['NumShapeLHCbChiStat'] = ((((ks - kb2)/ss)**2).sum(), 0)
V['NumShapeLHCbDrift'] = (100*(ks[-1]/ks[0] - 1), 0)

# ---- the truncation of the published multiplicities to twenty particles ------------
# Each interval's truncated mean and root-mean-square fix a negative binomial truncated to the
# same range; the untruncated mean of that law is what the ratio would be formed from.
_lam = []
for _m, _ms, _msy, _r, _rs, _rsy in T:
    _z = fsolve(lambda z: np.subtract(_trunc(np.exp(z[0]), np.exp(z[1])), (_m, _r)),
                [np.log(1.2), np.log(_m*1.05)])
    _lam.append(np.exp(_z[1]))
_mu = np.array([t[0] for t in T]); _lam = np.array(_lam)
for _i, _tag in enumerate(('One', 'Two', 'Three')):
    _rt = _mu[_i]*_mu[_i+2]/_mu[_i+1]**2
    _ru = _lam[_i]*_lam[_i+2]/_lam[_i+1]**2
    V['NumTrunc' + _tag] = (1000*(_ru/_rt - 1), 1)

# ---- the regression's own spread on the number of initial dipoles ------------------
# The regression of Eq. (5) returns k from the ratio of intercept to slope. Its replica spread
# at a thousand events is measured here and quoted as it stands.
_Y0 = 4.0
_LAMU = np.diff(np.exp(D*(_Y0 + np.arange(4.0))))
def _khat(sample):
    x = sample[1].astype(float); xm = x.mean(); vx = ((x - xm)**2).mean(); o = []
    for y in (sample[0].astype(float), sample[2].astype(float)):
        ym = y.mean(); b = ((x - xm)*(y - ym)).mean()/vx; o.append((b, ym - b*xm))
    (c1, a1), (c3, a3) = o
    return 0.5*(a1/c1 + a3/c3) if c1 > 0 and c3 > 0 else np.nan
_rng = np.random.default_rng(20260918)
_v = []
for _ in range(4000):
    _w = _rng.gamma(1.0, 1.0, size=1000)
    _v.append(_khat([_rng.poisson(l*_w) for l in _LAMU]))
_v = np.array(_v); _v = _v[np.isfinite(_v)]
_sd_reg = _v.std(ddof=1)
V['NumRegSdOne'] = (_sd_reg, 2)

# ---- the absolute signal, proton against a heavy target, against depth ------------
for y0, tag in ((0.0, 'Zero'), (2.0, 'Two'), (4.0, 'Four'), (6.0, 'Six')):
    V['NumSignal' + tag] = (cmi(40.0, y0)[0] - cmi(1.0, y0)[0], 4)

# ---- the same signal from a proton of more than one initial dipole ----------------
# NumSignalFour is the change from one initial dipole. The same difference is taken from three
# larger protons, at shapes this file already tabulates, to five places so that it can be set
# against the resolution of the comparison below.
_I40 = cmi(40.0, 4.0)[0]
for _k, _tag in ((2.0, 'Two'), (5.0, 'Five'), (15.0, 'Fifteen')):
    V['NumSignalFromK' + _tag] = (_I40 - cmi(_k, 4.0)[0], 5)
print("  signal to forty sources from k = 2, 5, 15: "
      + ", ".join(f"{_I40 - cmi(_k, 4.0)[0]:.6f}" for _k in (2.0, 5.0, 15.0)))

# ---- the corrected estimate at the Sec. 8 cuts, and the resolution of the comparison -------
# measure_spread_and_residual.py saves, per replica, the plug-in estimate of the sample (pd), that
# of the synthetic sample drawn at the four numbers estimated from it (ps), and the information
# those four numbers predict (A). The corrected estimate is D + A, with D = pd - ps. A proton and a
# nucleus are measured on separate events, so at 1e6 events for each the resolution of their
# comparison is R_k = sqrt(Var(k) + Var(40)) for a proton of k initial dipoles. Its uncertainty
# comes from 2000 bootstrap resamples within each cell. Every check is evaluated and printed
# before a failure stops the program, so that one failure cannot hide another.
_C = json.load(io.open('measure_spread_and_residual.json'))['corrected']
_cell = {}
for _key, _c in _C.items():
    _pd, _ps, _A = (np.array(_c[_x]) for _x in ('pd', 'ps', 'A'))
    _cell[_key] = (_pd - _ps, _A, _pd, _c)
_fail = []
def _check(_name, _ok, _msg):
    print(f"  {_name} {'pass' if _ok else 'FAIL'}: {_msg}")
    if not _ok:
        _fail.append(_name)
_d = max(max(_c[3]['max_def_n2'], _c[3]['max_def_n']) for _c in _cell.values())
_check('C1', _d < 1e-10, f"largest probability mass left out by any sum, all cells, {_d:.1e}")
_rej = sum(_c[3]['rejected'] for _key, _c in _cell.items() if _key.endswith('|1000000'))
_check('C2', _rej == 0, f"{_rej} rejected replicas at 1e6 events")
_few = [_key for _key, _c in _cell.items() if _c[0].size < 2]
if _few:
    sys.exit(f"checks failed: {sorted(set(_fail))}; cells {_few} keep fewer than two replicas, so the "
             f"later checks cannot be formed; numbers_more.txt is not written")
_KS = (1, 2, 3, 4, 5)
_six = {_k: _cell[f"{_k}|1000000"] for _k in _KS + (40,)}
_T = {_k: _six[_k][0] + _six[_k][1] for _k in _six}
_I = {_k: cmi(float(_k), 4.0)[0] for _k in _six}
_S = {_k: _I[40] - _I[_k] for _k in _KS}
_res = lambda _tk, _t40: np.sqrt(_tk.var(ddof=1) + _t40.var(ddof=1))
_R = {_k: _res(_T[_k], _T[40]) for _k in _KS}
_g = {_k: _S[_k] - _R[_k] for _k in _KS}
_brng = np.random.default_rng(20260923)
_BR = {_k: [] for _k in _KS}
for _ in range(2000):
    _t = {_k: _T[_k][_brng.integers(0, _T[_k].size, _T[_k].size)] for _k in _KS + (40,)}
    for _k in _KS:
        _BR[_k].append(_res(_t[_k], _t[40]))
_sR = {_k: np.std(_BR[_k], ddof=1) for _k in _KS}      # also the spread of S(k) - R_k
_sr = _S[1]/_R[1]
_ssr = np.std(_S[1]/np.array(_BR[1]), ddof=1)
_pd40 = _six[40][2]
_rb, _rbse = _pd40.mean() - _I[40], _pd40.std(ddof=1)/np.sqrt(_pd40.size)
for _k in _KS:
    print(f"  k = {_k}: signal {_S[_k]:.6f}, resolution {_R[_k]:.6f} +- {_sR[_k]:.6f}, "
          f"signal over resolution {_S[_k]/_R[_k]:.3f}, "
          f"signal minus resolution {_g[_k]/_sR[_k]:+.1f} bootstrap sd")
for _k in (1, 40):
    _dd = _six[_k][0]; _z = _dd.mean()/(_dd.std(ddof=1)/np.sqrt(_dd.size))
    _check('C3', abs(_z) < 3, f"k = {_k}: mean difference {_dd.mean():+.2e}, {_z:+.2f} standard errors")
for _k in (1, 40):
    _tt = _T[_k]; _z = (_tt.mean() - _I[_k])/(_tt.std(ddof=1)/np.sqrt(_tt.size))
    _dt = abs(_six[_k][3]['truth'] - _I[_k])
    _check('C4', abs(_z) < 3 and _dt < 1e-9,
           f"k = {_k}: mean corrected estimate minus I(k) {_tt.mean() - _I[_k]:+.2e}, {_z:+.2f} "
           f"standard errors; the two programs' I(k) agree to {_dt:.1e}")
_check('C5', f"{_R[1] - 3*_sR[1]:.4f}" == f"{_R[1] + 3*_sR[1]:.4f}",
       f"resolution {_R[1]:.6f} +- {_sR[1]:.6f} settles four decimals")
_check('C5', f"{_sr - 3*_ssr:.0f}" == f"{_sr + 3*_ssr:.0f}",
       f"signal over resolution {_sr:.3f} +- {_ssr:.3f} settles the integer")
_check('C5', f"{_rb - 3*_rbse:.2f}" == f"{_rb + 3*_rbse:.2f}",
       f"raw bias at forty sources {_rb:.5f} +- {_rbse:.5f} settles two decimals")
_sg = [np.sign(_g[_k]) for _k in _KS]
_ch = [_i for _i in range(len(_KS) - 1) if _sg[_i] != _sg[_i + 1]]
_lo, _hi, _zmin = None, None, 0.0
if len(_ch) == 1:
    _lo, _hi = _KS[_ch[0]], _KS[_ch[0] + 1]
    _zmin = min(abs(_g[_lo])/_sR[_lo], abs(_g[_hi])/_sR[_hi])
# The text says the change from k to forty falls below the resolution, so the sign must go from
# plus to minus.
_down = len(_ch) == 1 and _g[_lo] > 0 > _g[_hi]
_check('C6', _down and _zmin > 3 and (_lo, _hi) == (3, 4),
       f"signal minus resolution changes sign {len(_ch)} time(s), between {_lo} and {_hi}, "
       f"the nearer integer {_zmin:.1f} bootstrap sd from zero")
for _N in (100000, 1000000):
    _a1 = _cell[f"1|{_N}"][1].std(ddof=1); _a40 = _cell[f"40|{_N}"][1].std(ddof=1)
    _check('C7', _a40 < _a1, f"{_N} events: input spread {_a40:.2e} at forty sources, {_a1:.2e} at one")
# For the log and for later use, the crossing with S(k) from the sums and R_k linear between
# the two enclosing integers, printed even when a check has failed.
if _down:
    _kx = brentq(lambda _kk: _I40 - cmi(_kk, 4.0)[0]
                 - (_R[_lo] + (_kk - _lo)*(_R[_hi] - _R[_lo])), float(_lo), float(_hi))
    print(f"  the signal falls below the resolution at k = {_kx:.3f}")
# ---- the same signal when each dipole gives one plus a geometric number of hadrons ----------
# compound_counting.py evaluates the information at these cuts for one source and for forty,
# under Poisson counting (X = 1) and under the hadron law of Sec. 5 (X = 1 + a geometric number of
# mean one). Its Poisson rows are the I(k) of cmi() above by a second program. The difference
# under the geometric law is set against the resolution measured above for Poisson counting, and
# the shortfall of a single source below the I_G of that law is inverted through the full average
# cmi() of Eq. (mixture2), which returns k for a Poisson shortfall, and not through the leading
# term that NumInvB inverts above.
_cc = json.load(io.open('compound_counting_results.json'))
_dpois = _cc['cuts40|one']['I'] - _cc['cuts1|one']['I']
_check('C8', abs(_dpois - _S[1]) < 1e-8,
       f"the Poisson rows of compound_counting.py give {_dpois:.7f}, cmi() here {_S[1]:.7f}")
_dgeo = _cc['cuts40|geometric2']['I'] - _cc['cuts1|geometric2']['I']
_check('C9', 0 < _dgeo < _dpois,
       f"signal under the geometric law {_dgeo:.6f}, under Poisson counting {_dpois:.6f}")
_srg = _dgeo/_R[1]
_ssrg = np.std(_dgeo/np.array(_BR[1]), ddof=1)
_check('C5', f"{_srg - 3*_ssrg:.0f}" == f"{_srg + 3*_ssrg:.0f}",
       f"geometric signal over resolution {_srg:.3f} +- {_ssrg:.3f} settles the integer")
_shg = 1 - _cc['cuts1|geometric2']['I']/_cc['cuts1|geometric2']['IG']
_igp = IG(*cmi(1.0, 4.0)[1:3])
_kg = brentq(lambda _kk: 1 - cmi(_kk, 4.0)[0]/_igp - _shg, 1.0, 40.0)
_check('C10', 1.0 < _kg < 2.0,
       f"a shortfall of {100*_shg:.2f} percent under the geometric law is read as k = {_kg:.3f}")
print(f"  geometric hadron law: signal {_dgeo:.6f}, over resolution {_srg:.3f}, "
      f"a single source read as k = {_kg:.3f}")
if _fail:
    sys.exit(f"checks failed: {sorted(set(_fail))}; numbers_more.txt is not written")
V['NumRawBiasForty'] = (_rb, 2)
V['NumCompRes'] = (_R[1], 4)
V['NumSignalOverRes'] = (_sr, 0)
V['NumSourceAtSpreadLo'] = (_lo, 0)
V['NumSourceAtSpreadHi'] = (_hi, 0)
V['NumCompSignalGeom'] = (_dgeo, 4)
V['NumCompSignalOverResGeom'] = (_srg, 0)
V['NumCompShapeReadOne'] = (_kg, 2)
V['NumCompRepsOne'] = (_T[1].size, 0)
V['NumCompRepsForty'] = (_T[40].size, 0)

# ---- the one-window relation of Eq. (etaq) in the H1 multiplicity distributions ------------
# For a negative binomial eta_2 = (k+1)/k and eta_3 = (k+2)/(k+1), so eta_3 = 2 - 1/eta_2 at every
# shape. Inputs: P(0) to P(3) with their statistical and total systematic uncertainties in percent.
# They are typed from Tables 25 to 28 of H1, arXiv:2011.01812 (charged particles, 0 < eta* < 4), and
# are identical to the HEPData record ins1827840. One row for each mean W (GeV) and
# interval of Q^2 (GeV^2). H1 publishes no covariance, so the three uncertainties are taken as
# independent and propagated to first order. H1 prints two significant figures, and the rounding
# term is half a unit of the second figure.
_H1 = (
    ( 72, '5-10', (0.072, 0.15, 0.21, 0.21), (3.5, 2.2, 1.9, 1.9), (6.5, 6.5, 3.6, 3.6)),
    ( 72, '10-20', (0.068, 0.14, 0.21, 0.22), (2.6, 1.8, 1.5, 1.5), (7.1, 7.1, 3.6, 3.6)),
    ( 72, '20-40', (0.073, 0.14, 0.21, 0.21), (3.2, 2.7, 2.1, 2.2), (9.3, 9.3, 5.8, 5.8)),
    ( 72, '40-100', (0.11, 0.15, 0.22, 0.18), (2.9, 3.6, 3, 3.5), (9.3, 9.3, 3.2, 3.2)),
    (101, '5-10', (0.064, 0.082, 0.13, 0.16), (2.7, 2.4, 1.9, 1.7), (12, 12, 5.8, 5.8)),
    (101, '10-20', (0.041, 0.076, 0.13, 0.16), (2.9, 2.3, 1.7, 1.6), (7.1, 7.1, 3.6, 3.6)),
    (101, '20-40', (0.03, 0.066, 0.13, 0.16), (4.8, 3.5, 2.5, 2.3), (8.1, 8.1, 3.6, 3.6)),
    (101, '40-100', (0.032, 0.055, 0.12, 0.16), (6.1, 5.5, 3.7, 3.3), (7.9, 7.9, 3.2, 3.2)),
    (147, '5-10', (0.076, 0.06, 0.09, 0.11), (1.7, 2.4, 1.9, 1.7), (12, 12, 3.6, 3.6)),
    (147, '10-20', (0.049, 0.055, 0.089, 0.12), (1.9, 2.3, 1.8, 1.6), (6.5, 6.5, 3.2, 3.2)),
    (147, '20-40', (0.03, 0.048, 0.087, 0.11), (3.5, 3.3, 2.6, 2.4), (9.3, 9.3, 3.2, 3.2)),
    (147, '40-100', (0.02, 0.036, 0.082, 0.11), (6, 5.8, 4.1, 3.5), (8.1, 8.1, 3.6, 3.6)),
    (205, '5-10', (0.066, 0.06, 0.074, 0.087), (1.5, 2, 1.8, 1.7), (12, 12, 3.6, 3.6)),
    (205, '10-20', (0.054, 0.052, 0.072, 0.09), (1.6, 2.3, 2, 1.8), (6.7, 6.7, 3.6, 3.6)),
    (205, '20-40', (0.04, 0.039, 0.072, 0.088), (2.5, 3.6, 2.6, 2.5), (8.1, 8.1, 3.6, 3.6)),
    (205, '40-100', (0.027, 0.035, 0.067, 0.085), (5.3, 6.3, 4.9, 4.7), (9.5, 9.5, 3.6, 3.6)),
)
_z = []
for _W, _q2, _P, _st, _sy in _H1:
    _P = np.array(_P); _st = np.array(_st)/100*_P; _sy = np.array(_sy)/100*_P
    _ro = np.array([0.5*10**(np.floor(np.log10(_p)) - 1) for _p in _P])
    _e2 = 2*_P[2]*_P[0]/_P[1]**2; _e3 = 1.5*_P[3]*_P[1]/_P[2]**2
    _gap = 2 - 1/_e2 - _e3
    _dg = np.array([1/(_e2*_P[0]), -2/(_e2*_P[1]) - _e3/_P[1], 1/(_e2*_P[2]) + 2*_e3/_P[2], -_e3/_P[3]])
    _sd = np.sqrt(((_dg*_st)**2 + (_dg*_sy)**2 + (_dg*_ro)**2).sum())
    _sd0 = np.sqrt(((_dg*_st)**2 + (_dg*_sy)**2).sum())
    _z.append((_gap, _gap/_sd, _gap/_sd0))
    print(f"  H1 W = {_W:3d}, Q2 = {_q2:>6}: eta_2 {_e2:.3f}, eta_3 {_e3:.3f}, "
          f"2 - 1/eta_2 - eta_3 = {_gap:+.3f} +- {_sd:.3f} ({_gap/_sd:+.2f} sd)")
_z = np.array(_z)
_WORDS = ('zero', 'one', 'two', 'three', 'four', 'five', 'six', 'seven', 'eight', 'nine', 'ten',
          'eleven', 'twelve', 'thirteen', 'fourteen', 'fifteen', 'sixteen')
if not (_z[:, 0] > 0).all():
    sys.exit("H1: eta_3 is not below 2 - 1/eta_2 in every cell, so the sentence of Sec. 7 is false")
# The text says "about half". One cell lies at 2.02 standard deviations, so the count itself is
# not printed: it is eight or nine according to how the uncertainties are propagated.
_n2sd = int((_z[:, 1] > 2).sum())
if abs(2*_n2sd - len(_z)) > 2:
    sys.exit("H1: the cells beyond two standard deviations are no longer about half, so the sentence of Sec. 7 is false")
WORD = {'NumHOneCells': _WORDS[len(_z)]}
print(f"  H1: {_WORDS[_n2sd]} of {WORD['NumHOneCells']} cells beyond two standard deviations; "
      f"the nearest to two is at {_z[np.argmin(abs(_z[:, 1] - 2)), 1]:.2f}")

# ---- the proton's shape from H1's one-window data by three routes -------------------------
# Under the one-window law the shape follows from the mean together with the variance, as
# m^2/(v - m), or with the probability of no particle, from P(0) = (1 + m/k)^-k, or from eta_2 alone,
# as 1/(eta_2 - 1). Means from Table 4 and variances from Table 6 of H1, arXiv:2011.01812, for
# 0 < eta* < 4, typed as (W, Q^2 interval, value, stat percent, sys percent) for the same sixteen
# cells as _H1 above, in the same order. The uncertainties are first order with the statistical, systematic and
# rounding parts taken as independent. The ranges printed are over the twelve cells at 101 GeV and
# above, where the variance exceeds the mean by more than one.
_H1M = ((72, '5-10', 3.0, 0.44, 4.7), (72, '10-20', 3.0, 0.23, 4.7), (72, '20-40', 3.1, 0.36, 4.7), (72, '40-100', 2.8, 0.42, 4.7),
        (101, '5-10', 4.2, 0.21, 3.8), (101, '10-20', 4.3, 0.17, 3.8), (101, '20-40', 4.5, 0.22, 3.8), (101, '40-100', 4.5, 0.27, 3.8),
        (147, '5-10', 5.2, 0.17, 3.8), (147, '10-20', 5.4, 0.14, 3.8), (147, '20-40', 5.7, 0.17, 3.8), (147, '40-100', 5.9, 0.20, 3.8),
        (205, '5-10', 6.1, 0.13, 3.8), (205, '10-20', 6.3, 0.12, 3.8), (205, '20-40', 6.6, 0.16, 3.8), (205, '40-100', 6.8, 0.22, 3.8))
_H1V = ((72, '5-10', 3.5, 2.8, 6.4), (72, '10-20', 3.4, 0.73, 6.4), (72, '20-40', 3.6, 1.4, 6.4), (72, '40-100', 3.5, 1.1, 6.4),
        (101, '5-10', 6.6, 0.53, 4.5), (101, '10-20', 6.1, 0.59, 4.5), (101, '20-40', 6.2, 0.73, 4.5), (101, '40-100', 6.0, 0.92, 4.5),
        (147, '5-10', 11, 0.41, 6.4), (147, '10-20', 11, 0.38, 6.4), (147, '20-40', 11, 0.5, 6.4), (147, '40-100', 11, 0.67, 6.4),
        (205, '5-10', 16, 0.44, 6.4), (205, '10-20', 16, 0.34, 6.4), (205, '20-40', 16, 0.55, 6.4), (205, '40-100', 16, 0.6, 6.4))
def _unc(val, st, sy):
    return np.sqrt((val*st/100)**2 + (val*sy/100)**2 + (0.5*10**(np.floor(np.log10(val)) - 1))**2)
_routes = []
for (_W, _q2, _P, _st, _sy), (_Wm, _qm, _m, _ms, _my), (_Wv, _qv, _v, _vs, _vy) in zip(_H1, _H1M, _H1V):
    assert _W == _Wm == _Wv and _q2 == _qm == _qv, "the three H1 tables are not in the same cell order"
    _sm = _unc(_m, _ms, _my); _sv = _unc(_v, _vs, _vy)
    _kv = _m*_m/(_v - _m)
    _skv = np.hypot((2*_m*(_v - _m) + _m*_m)/(_v - _m)**2*_sm, _m*_m/(_v - _m)**2*_sv)
    _p0 = _P[0]; _sp0 = _unc(_p0, _st[0], _sy[0])
    _kp = brentq(lambda k: k*np.log1p(_m/k) + np.log(_p0), 1e-6, 1e6)
    _kpm = [brentq(lambda k: k*np.log1p(mm/k) + np.log(pp), 1e-6, 1e6) for mm, pp in
            ((_m + _sm, _p0), (_m - _sm, _p0), (_m, _p0 + _sp0), (_m, _p0 - _sp0))]
    _skp = np.hypot((_kpm[0] - _kpm[1])/2, (_kpm[2] - _kpm[3])/2)
    _e2 = 2*_P[2]*_P[0]/_P[1]**2; _ke = 1/(_e2 - 1)
    _se2 = _e2*np.sqrt(sum((_unc(_P[i], _st[i], _sy[i])/_P[i]*w)**2 for i, w in ((0, 1), (1, 2), (2, 1))))
    _ske = _se2/(_e2 - 1)**2
    _routes.append((_W, _m, _v, _kv, _skv, _kp, _skp, _ke, _ske))
    print(f"  H1 W = {_W:3d}, Q2 = {_q2:>6}: shape by variance {_kv:6.2f} +- {_skv:5.2f}, by P(0) {_kp:5.2f} +- {_skp:4.2f}, "
          f"by eta_2 {_ke:5.2f} +- {_ske:4.2f}")
_hi = [r for r in _routes if r[0] >= 101]
WORD['NumHOneCellsHigh'] = _WORDS[len(_hi)]
for _r in _hi:
    if not (_r[2] - _r[1] > 1.0):
        sys.exit("H1: a cell at 101 GeV or above has variance minus mean below one, so the variance route is not determined")
_lo = [r for r in _routes if r[0] < 101]
if not all(r[2] - r[1] < 1.0 for r in _lo):
    sys.exit("H1: a cell at 72 GeV has variance minus mean above one, so the sentence on the 72 GeV cells is false")
if not all(r[4] > 0.4*r[3] for r in _lo):
    sys.exit("H1: a cell at 72 GeV has its variance route known to better than 40 percent, so 'about half its value or more' is false")
V['NumHOneVarLo'] = (min(r[3] for r in _hi), 1); V['NumHOneVarHi'] = (max(r[3] for r in _hi), 1)
V['NumHOnePzLo'] = (min(r[5] for r in _hi), 1); V['NumHOnePzHi'] = (max(r[5] for r in _hi), 1)
V['NumHOneEtaLo'] = (min(r[7] for r in _hi), 1); V['NumHOneEtaHi'] = (max(r[7] for r in _hi), 1)
# The three routes must be ordered eta_2 < P(0) < variance in every one of the twelve cells, and the
# eta_2 route must lie more than three standard deviations below the P(0) route, for the text's
# 'disagree by an order of magnitude' to hold. The variance and P(0) routes come within 1.2
# standard deviations in one cell and are not what the claim rests on.
if not all(r[7] < r[5] < r[3] for r in _hi):
    sys.exit("H1: the three routes are not ordered eta_2 < P(0) < variance in every cell at 101 GeV and above")
if not all((r[5] - r[7]) > 3*np.hypot(r[6], r[8]) for r in _hi):
    sys.exit("H1: the eta_2 and P(0) routes are within three standard deviations in a cell at 101 GeV and above")
print(f"  H1 at 101 GeV and above: variance route {V['NumHOneVarLo'][0]:.1f} to {V['NumHOneVarHi'][0]:.1f}, "
      f"P(0) route {V['NumHOnePzLo'][0]:.1f} to {V['NumHOnePzHi'][0]:.1f}, eta_2 route {V['NumHOneEtaLo'][0]:.2f} to {V['NumHOneEtaHi'][0]:.2f}; "
      f"smallest separation of the eta_2 and P(0) routes {min((r[5] - r[7])/np.hypot(r[6], r[8]) for r in _hi):.1f} standard deviations")

# NumSpreadFive is emitted by mc_plugin.py, which measures it. Emitting it here as well would
# define the macro in two files, which LaTeX refuses.

with io.open('numbers_more.txt', 'w', encoding='utf-8') as f:
    f.write("% Generated by make_numbers_more.py. Do not edit, and never type a number into the prose.\n")
    for name, spec in V.items():
        val, prec = spec[0], spec[1]
        sign = spec[2] if len(spec) > 2 else ''
        f.write(f"\\newcommand{{\\{name}}}{{{val:{sign}.{prec}f}}}\n")
    for name, word in WORD.items():
        f.write(f"\\newcommand{{\\{name}}}{{{word}}}\n")
print(io.open('numbers_more.txt').read())


==> anc/XS6/mc_alternatives.py <==
#!/usr/bin/env python3
"""The calibrated difference of Sec. 7 against alternatives to Eq. (nm) that a hadron sample may
contain, at the calibration configuration (a Gamma source of shape 3, three windows of mean 2).
Every law keeps the three window means at 2.

  clan kappa      given the source intensity W, each window count is negative binomial of shape
                  kappa and mean 2W, independently between windows (short-range structure inside a
                  window, the clan picture)
  pairs f         given W, pairs straddling each of the two window edges, Poisson of mean 2fW each,
                  with one member on each side, the singles reduced so that the means stay 2
  background b    given W, n_j = A_j + B_j with A_j Poisson of mean 2(1-b)W and B_j Poisson of mean
                  2b that does not follow the source

Two results for each law. The shift of the calibrated difference in the limit of many events, by
summation: the information of the law minus that of Eq. (nm) at the four quantities the regression
of Eq. (reg) returns for it. And the rejection rate by Monte Carlo: samples drawn from the law,
the four quantities fitted as in mc_calibrate.py, a synthetic sample drawn from Eq. (nm) at them,
and the difference of the two plug-in estimates, set against a matched null of the same procedure
on samples from Eq. (nm) at the law's population fit, two-sided at five percent.

Run under a cap:  ( ulimit -v 1500000; NPROC=14 python3 mc_alternatives.py ) -> mc_alternatives_results.json
Each block has its own seed and the blocks are joined in order, so the output does not depend on
NPROC. Memory discipline: counts packed into one int64 key, np.unique, arrays of two count indices
at most in the summation.
"""
import numpy as np, json, io, os, resource
from scipy.special import gammaln, gammaincc
from scipy.optimize import brentq
KT = 3.0
LAWS = [('clan', 5.0), ('clan', 30.0), ('pairs', 0.01), ('pairs', 0.05),
        ('background', 0.02), ('background', 0.05), ('background', 0.10)]

def draw(law, par, n, rng):
    w = rng.gamma(KT, 1.0/KT, size=n)
    if law == 'clan':
        return [rng.poisson(rng.gamma(par, 2.0*w/par)) for _ in range(3)]
    if law == 'pairs':
        x12 = rng.poisson(2*par*w); x23 = rng.poisson(2*par*w)
        return [rng.poisson(2*(1-par)*w) + x12, rng.poisson(2*(1-2*par)*w) + x12 + x23,
                rng.poisson(2*(1-par)*w) + x23]
    if law == 'background':
        return [rng.poisson(2*(1-par)*w) + rng.poisson(2*par, size=n) for _ in range(3)]
    if law == 'null':          # par = (k, lam1, lam2, lam3)
        k, l = par[0], np.array(par[1:])
        w = rng.gamma(k, 1.0/k, size=n)
        return [rng.poisson(li*w) for li in l]
    raise ValueError(law)

def moments(law, par):
    """Means, variance of n2 and covariances with n2, in closed form (Var W = 1/k)."""
    m = np.array([2.0, 2.0, 2.0]); vw = 1.0/KT
    if law == 'clan':
        v2 = 2 + 4*(1 + vw)/par + 4*vw; c = 4*vw
    elif law == 'pairs':
        v2 = 2 + 4*vw; c = 4*vw + 2*par
    elif law == 'background':
        v2 = 2 + 4*(1-par)**2*vw; c = 4*(1-par)**2*vw
    return m, v2, c

def population_fit(law, par):
    """The four quantities the regression of Eq. (reg) returns in the limit of many events."""
    m, v2, c = moments(law, par)
    s = c/v2; a = m[0] - s*m[1]
    k = a/s; l2 = m[1]
    return k, np.array([s*(k+l2), l2, s*(k+l2)])

def gamma_nodes(k, ng=240, tail=1e-15):
    Wmax = brentq(lambda w: gammaincc(k, k*w) - tail, 1.0, 1e4)
    x, w = np.polynomial.legendre.leggauss(ng)
    W = 0.5*Wmax*(x+1); g = 0.5*Wmax*w*np.exp((k-1)*np.log(k*W) - k*W - gammaln(k))*k
    return W, g

def pois(mu, NM, shift=None):
    n = np.arange(NM+1)
    lp = n[None, :]*np.log(np.maximum(mu, 1e-300))[:, None] - mu[:, None] - gammaln(n+1)[None, :]
    return np.exp(lp)

def nbin(kappa, mu, NM):
    n = np.arange(NM+1); p = mu/(kappa+mu)
    lp = gammaln(kappa+n)[None, :] - gammaln(kappa) - gammaln(n+1)[None, :] + kappa*np.log(1-p)[:, None] + n[None, :]*np.log(np.maximum(p, 1e-300))[:, None]
    return np.exp(lp)

def factors(law, par, NM=70):
    """Nodes, weights and the three conditional pmfs F_j(node, n) such that
    P(n1,n2,n3) = sum over nodes of weight * F_1 * F_2 * F_3."""
    W, g = gamma_nodes(KT)
    if law == 'clan':
        F = [nbin(par, 2*W, NM)]*3; return g, F
    if law == 'background':
        mu = 2*(1-par)*W + 2*par; F = [pois(mu, NM)]*3; return g, F
    if law == 'null':
        k, l = par[0], np.array(par[1:]); W, g = gamma_nodes(k)
        return g, [pois(li*W, NM) for li in l]
    if law == 'pairs':
        X = 12
        px = pois(2*par*W, X)                                     # node x pair count
        wts, F1, F2, F3 = [], [], [], []
        A1 = pois(2*(1-par)*W, NM); A2 = pois(2*(1-2*par)*W, NM)
        for x12 in range(X+1):
            for x23 in range(X+1):
                wt = g*px[:, x12]*px[:, x23]
                keep = wt > 1e-22
                if not keep.any():
                    continue
                sh = lambda A, s: np.concatenate([np.zeros((A.shape[0], s)), A[:, :NM+1-s]], 1)
                wts.append(wt[keep]); F1.append(sh(A1, x12)[keep]); F2.append(sh(A2, x12+x23)[keep]); F3.append(sh(A1, x23)[keep])
        return np.concatenate(wts), [np.concatenate(F1), np.concatenate(F2), np.concatenate(F3)]

def cmi_sum(law, par, NM=70):
    g, F = factors(law, par, NM)
    def ent(p):
        p = p[p > 1e-300]; return -(p*np.log(p)).sum()
    H123 = H12 = H23 = 0.0; p2 = np.zeros(NM+1); tot = 0.0
    for b in range(NM+1):
        J = (F[0]*(g*F[1][:, b])[:, None]).T @ F[2]
        s = J.sum(); tot += s; p2[b] = s
        H123 += ent(J); H12 += ent(J.sum(1)); H23 += ent(J.sum(0))
    return H12 + H23 - ent(p2) - H123, 1 - tot


def H(*cols):
    key = np.zeros(cols[0].size, dtype=np.int64)
    for c in cols:
        key = key*(int(c.max())+1) + c
    p = np.unique(key, return_counts=True)[1]/cols[0].size
    return -(p*np.log(p)).sum()


def plugin(s):
    return H(s[0], s[1]) + H(s[1], s[2]) - H(s[1]) - H(s[0], s[1], s[2])


def four(s):
    x = s[1].astype(float); xm = x.mean(); vx = ((x-xm)**2).mean(); o = []
    for y in (s[0].astype(float), s[2].astype(float)):
        ym = y.mean(); b = ((x-xm)*(y-ym)).mean()/vx; o.append((b, ym - b*xm))
    (c1, a1), (c3, a3) = o
    return c1, c3, 0.5*(a1/c1 + a3/c3), xm


def stat(s, n, rng):
    c1, c3, k, l2 = four(s)
    if not (k > 0.02 and c1 > 0 and c3 > 0):
        return None
    syn = draw('null', (k, c1*(k+l2), l2, c3*(k+l2)), n, rng)
    return plugin(s) - plugin(syn)


SIZES = ((10**5, 2000, 50), (10**6, 400, 10))


def block(task):
    li, kind, n, b, m = task
    law, par = LAWS[li]
    rng = np.random.default_rng([20260925, li, int(kind == 'null'), n, b])
    if kind == 'null':
        k, lam = population_fit(law, par); spec = ('null', (k,) + tuple(lam))
    else:
        spec = (law, par)
    out = []
    for _ in range(m):
        v = stat(draw(spec[0], spec[1], n, rng), n, rng)
        if v is not None:
            out.append(v)
    return out


if __name__ == '__main__':
    import multiprocessing as mp
    out = {'shift': {}, 'mc': {}}
    I0, d0 = cmi_sum('null', (3.0, 2.0, 2.0, 2.0))
    out['control'] = dict(I=I0, deficit=d0)
    print(f"control, Eq. (nm) at k = 3, means 2: {I0:.7f}, mass left out {d0:.1e}")
    for law, par in LAWS:
        k, lam = population_fit(law, par)
        I, d = cmi_sum(law, par); If, df = cmi_sum('null', (k,) + tuple(lam))
        out['shift'][f"{law}|{par:g}"] = dict(I=I, I_fit=If, shift=I-If, k_fit=k, lam_fit=list(lam), deficit=max(d, df))
        print(f"{law:10s} {par:5g}: law {I:.7f}  fitted shape {k:.4f}  fitted law {If:.7f}  shift {I-If:+.7f}", flush=True)
    tasks = [(li, kind, n, b, m) for li in range(len(LAWS)) for n, reps, m in SIZES
             for kind in ('law', 'null') for b in range(reps//m)]
    order = sorted(range(len(tasks)), key=lambda j: -tasks[j][2])
    with mp.Pool(int(os.environ.get('NPROC', '1'))) as pool:
        res = pool.map(block, [tasks[j] for j in order], chunksize=1)
    back = dict(zip(order, res))
    for j, (li, kind, n, b, m) in enumerate(tasks):
        law, par = LAWS[li]
        out['mc'].setdefault(f"{law}|{par:g}|{n}", {'law': [], 'null': []})[kind] += back[j]
    json.dump(out, io.open('mc_alternatives_results.json', 'w'))
    io.open('mc_alternatives_results.json', 'a').write('\n')
    print(f"peak memory of the main process {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")


==> anc/XS6/mc_alternatives_results.json <==
{"shift": {"clan|5": {"I": 0.028099547805634728, "I_fit": 0.026668733907716735, "shift": 0.001430813897917993, "k_fit": 4.6000000000000005, "lam_fit": [2.0, 2.0, 2.0], "deficit": 1.2541634397678081e-11}, "clan|30": {"I": 0.03775719413740841, "I_fit": 0.03739577223548807, "shift": 0.0003614219019203446, "k_fit": 3.2666666666666666, "lam_fit": [1.9999999999999998, 2.0, 1.9999999999999998], "deficit": -7.993605777301127e-15}, "pairs|0.01": {"I": 0.039190619713392216, "I_fit": 0.041176551947946116, "shift": -0.0019859322345539, "k_fit": 2.926108374384236, "lam_fit": [2.0, 2.0, 2.0], "deficit": 7.595035711460696e-12}, "pairs|0.05": {"I": 0.03465331700386365, "I_fit": 0.04465932914513715, "shift": -0.010006012141273501, "k_fit": 2.651162790697674, "lam_fit": [2.0, 2.0, 2.0], "deficit": 2.2218138440166513e-10}, "background|0.02": {"I": 0.03867164959667502, "I_fit": 0.03891718965929147, "shift": -0.0002455400626164561, "k_fit": 3.123698458975428, "lam_fit": [2.0, 2.0, 2.0], "deficit": 8.881784197001252e-16}, "background|0.05": {"I": 0.036264839239346536, "I_fit": 0.036809513741164146, "shift": -0.0005446745018176102, "k_fit": 3.3240997229916904, "lam_fit": [2.0, 2.0, 2.0], "deficit": 1.1102230246251565e-15}, "background|0.1": {"I": 0.0323746615275482, "I_fit": 0.033259008492827924, "shift": -0.0008843469652797253, "k_fit": 3.7037037037037037, "lam_fit": [2.0, 2.0, 2.0], "deficit": 8.881784197001252e-16}}, "mc": {"clan|5|100000": {"law": [0.009461734209006423, 0.009385961206837656, 0.012600184749592458, 0.01133853806056262, 0.012402787187367537, 0.009824706747310508, 0.012943162887033566, 0.010086461611928499, 0.012578452605549906, 0.011925790204062814, 0.012410047834481297, 0.010760549315047108, 0.012740475629980708, 0.010227898205090291, 0.013209708220855987, 0.01013213262238466, 0.009494107234701232, 0.011131731475328976, 0.010142436999900362, 0.014048761002762866, 0.011989054775203734, 0.009471509237349629, 0.011068460863914886, 0.010788394953927138, 0.0103134038415158, 0.012378441727908474, 0.01096133743797889, 0.010667663336120015, 0.011886733461076382, 0.009081745817542952, 0.010669120002147814, 0.010770799871975711, 0.011489763125659636, 0.013178041432434284, 0.011112419895547454, 0.01098581600204529, 0.010428523643118304, 0.011880204013797524, 0.010552411771469039, 0.012933365528126295, 0.013358656234723654, 0.01138918501192876, 0.011102550973084213, 0.01202504426489881, 0.010948791760831966, 0.01208942223736198, 0.012423358752817748, 0.008750378234180012, 0.01301469473283312, 0.013357803943137903, 0.012115069690616487, 0.010453358935679447, 0.011143575007272588, 0.01202119697189552, 0.009400998573201313, 0.010877596158968217, 0.010541219756355247, 0.010796486399668126, 0.010951631791676242, 0.011486436028637748, 0.012103410154979066, 0.009386066357818912, 0.010704925551046962, 0.00987473101835068, 0.010815370093607335, 0.012363257085425516, 0.011224427581366214, 0.013674872675343508, 0.009146964251930179, 0.011040459754259047, 0.012774698183922517, 0.010054748797565516, 0.011769093756091031, 0.010208741205670613, 0.01143860430423782, 0.0115454372057755, 0.012100953360337563, 0.011094432161179668, 0.012085137654087141, 0.01148113949476759, 0.011459579133524578, 0.010621668938927797, 0.014062758476939052, 0.012197107105436977, 0.010971269193895239, 0.012300778814300806, 0.010504145667436404, 0.010368063645774583, 0.011423300192046959, 0.010782965936123823, 0.012803246966766935, 0.01276776322030937, 0.012317676694875601, 0.008751757939097438, 0.011444889656015533, 0.011260772644649641, 0.0124551251964089, 0.012761873764520537, 0.01247443856168573, 0.011412506256371913, 0.009411631614479887, 0.012095704324909917, 0.010845873707374665, 0.009990522504237376, 0.010806473122490168, 0.011458309356014773, 0.013688535173697503, 0.013348462481634904, 0.010725824045266563, 0.013767459900904555, 0.011997574882768092, 0.0113554542477603, 0.012577179221539225, 0.011348117762940646, 0.0118954544017571, 0.011278463750695522, 0.011888078634609833, 0.013367503613736176, 0.011229566914044753, 0.011196081262863977, 0.010627734871925476, 0.011693486222093874, 0.010316182528676165, 0.00974922233392661, 0.00988082608249119, 0.00912437857029591, 0.010844656450376355, 0.011297547685281017, 0.012062556128707769, 0.011337904130741983, 0.011500906368666186, 0.011220077556878927, 0.009938857091616349, 0.011400472874270484, 0.00988524961343007, 0.013104073461688515, 0.01177259679540299, 0.010852362695806583, 0.012615546337028327, 0.011720222355088517, 0.01354914565244325, 0.012782024157691474, 0.011065592931482016, 0.010576281251367448, 0.010282686180401512, 0.011265441856296299, 0.009495469775049337, 0.010705488431522525, 0.011570463637951, 0.01063649259893129, 0.010297681643916867, 0.01211735449274709, 0.01092274868662546, 0.010626843176400946, 0.013556493325526553, 0.010549796842693304, 0.010533297578127154, 0.01332325688838143, 0.010922524338130124, 0.012425905454213293, 0.010432393456611955, 0.011530267925719428, 0.011516145144153889, 0.008735658047591244, 0.010090624134768689, 0.014014667098170897, 0.010081110143828731, 0.010601613634248608, 0.011803998430380602, 0.01020703254604971, 0.012581804685244613, 0.01162401994416662, 0.011264202743481277, 0.011494862388800264, 0.012161769987611315, 0.00766606005743764, 0.01066257115899294, 0.01073849757772205, 0.012671083123602322, 0.012631047729549039, 0.012989676963134578, 0.009636120421339989, 0.010961584433231586, 0.012091568439482003, 0.012387711981793892, 0.009418333204001428, 0.013088343759162235, 0.009074531480745662, 0.012363449553548733, 0.011460273250352593, 0.01135650119402154, 0.007726422138269129, 0.01081192274955356, 0.007741014148857417, 0.009699453949432169, 0.010360468774892162, 0.011430053010576202, 0.00804464220029466, 0.009762553750950254, 0.011299808202532624, 0.012064182302901294, 0.013225225761209103, 0.011137237729862193, 0.011798649338497391, 0.011242272742322257, 0.010913184603439596, 0.01158397045434345, 0.010028228151507612, 0.01008632221846728, 0.010355557579852182, 0.010101475391231851, 0.011736813403207869, 0.011949448202247304, 0.011185110309684276, 0.01066886256925148, 0.014209342925230573, 0.011914001709596, 0.009610028199518617, 0.010988210361656314, 0.009463259247013411, 0.008756376106491714, 0.010589191256561215, 0.012306541588972486, 0.01008363132647716, 0.011084908114920466, 0.011149291416720608, 0.011761524453093308, 0.01250049365339656, 0.009512974357426707, 0.011676770981747353, 0.010415285832840127, 0.010849775786780036, 0.009086334902494109, 0.011426673279144595, 0.011613819612340315, 0.010359521661825966, 0.009085661812579637, 0.008842347648917226, 0.0116109461104843, 0.01139796240463653, 0.011177510091034293, 0.010165640423782207, 0.010856924204373009, 0.010115747916506379, 0.010364063916710187, 0.009606989710078118, 0.010107382552173583, 0.010888723567103575, 0.010395167666374938, 0.010594154940873679, 0.0105276577037694, 0.00929794413475804, 0.012877844347274348, 0.011978589658300898, 0.011186399100285627, 0.0116880080723476, 0.009493166421296273, 0.012431575001811801, 0.009395585970036535, 0.012399917895900892, 0.009937282408031933, 0.01326239965683218, 0.009377808750671512, 0.011625414248885413, 0.01267559607893709, 0.010809898905129067, 0.009460905564324662, 0.011498632145664267, 0.012116187644547693, 0.013294594395445003, 0.010998449076645933, 0.009617387830322066, 0.012511594169859919, 0.010615985797225669, 0.008929908034946976, 0.010117368422830175, 0.011554111486288043, 0.010894816813041608, 0.010653706423257248, 0.010511656274294623, 0.012024418887661703, 0.013623263167295008, 0.010702773724094783, 0.00996439173290753, 0.009716188791275115, 0.01029131483967749, 0.010935378347253, 0.012024444192306305, 0.011679267871851806, 0.01164866156293698, 0.010532349773313854, 0.010103799926629797, 0.00975468304729521, 0.012284122754341098, 0.01168148616668141, 0.015537155428699378, 0.011298375881151124, 0.011674634772272263, 0.010526944310027098, 0.012061225641545548, 0.013028667677814632, 0.009669712898721983, 0.011923540188490733, 0.010128603947274328, 0.012878564442659446, 0.011159074059333918, 0.011096634925912063, 0.011498122323920335, 0.012012607472864367, 0.012500653583033206, 0.012283996562689303, 0.011373776971556282, 0.009710353597383481, 0.010510655644864642, 0.011824119420591472, 0.011162814327387416, 0.01158881438678172, 0.011279223379901282, 0.011058591598533063, 0.01291696457475755, 0.01132607762902893, 0.011454685675139409, 0.009333045156818542, 0.012349804013737753, 0.011196179446072207, 0.01118158551688797, 0.010192934351181293, 0.011476797541404515, 0.011118360829603269, 0.010331947151707155, 0.011563853454571671, 0.009861393915353567, 0.010828014292646237, 0.013131276322774887, 0.012908645410903752, 0.008688803940551715, 0.011965243598393904, 0.011163429816777537, 0.013544329893093732, 0.009301145742604433, 0.01179203293165898, 0.01238997615571158, 0.011804050876034644, 0.009390000518563646, 0.011923999915588013, 0.011220416898116703, 0.011508268888698936, 0.011074716764688297, 0.01312106634305188, 0.008783484988099666, 0.011539759659339843, 0.01126680696069915, 0.01083150130323407, 0.010549717659591451, 0.013940795582549903, 0.010605939938806763, 0.010750427436431842, 0.01026327980475461, 0.011778268911146306, 0.010638131445622534, 0.01024156443055535, 0.013085176826592715, 0.011196529230492303, 0.01459571100960666, 0.011482931598493451, 0.0106394111889907, 0.013761686548374286, 0.012458711532858047, 0.009035940177914092, 0.010908450905446898, 0.012868939360251908, 0.011816901501424226, 0.011643112779173848, 0.009707036751438025, 0.010433269598061123, 0.011762798678443431, 0.011616810619691442, 0.011519407729176478, 0.009816173182188415, 0.010939274448472425, 0.012616902568353794, 0.011696468229785317, 0.011136281708635565, 0.012203384717691002, 0.010027581945617037, 0.01286681085967345, 0.013286193968543358, 0.009792700142230437, 0.01122249134154707, 0.011134697406141925, 0.010464365526558161, 0.01209158191210502, 0.010449744221745938, 0.011193454901039068, 0.008734739059818253, 0.011324332209436072, 0.012669270814273936, 0.010790915689627312, 0.013139876376015991, 0.011965543484899754, 0.011519786048449276, 0.010555959425968098, 0.011404087206721591, 0.011826571162347754, 0.011441276286227264, 0.012359995246503885, 0.009675520352994127, 0.010714859735012183, 0.011090930723890224, 0.010361156644392189, 0.009846107427135209, 0.01055404101767543, 0.013583052624171366, 0.011226916163691314, 0.010738738793049762, 0.012660215881801662, 0.011232568097576667, 0.009410635567909331, 0.011321430636582974, 0.011422675756694645, 0.010787002335577611, 0.011523160137580923, 0.011219036797721849, 0.011896079566091622, 0.012406502277592324, 0.011255586713939003, 0.011355355654561805, 0.011511592781181967, 0.010296938670869338, 0.01149306976803377, 0.012280621300538641, 0.010748971766616044, 0.012703838605369278, 0.011358788417736854, 0.010432212946217767, 0.010052610690305386, 0.010608966235510664, 0.011485247947653932, 0.011266885960236728, 0.011030123657317148, 0.01119911641868665, 0.009917673531583127, 0.009573265292766031, 0.010745940656533115, 0.009964525990180384, 0.01176581383185038, 0.01191548897494421, 0.011595670433977467, 0.010225526910232041, 0.012998182681539738, 0.012469779622331423, 0.008219934720881561, 0.011571199572682822, 0.009957879428577954, 0.012585518594665501, 0.007848293629624692, 0.011588900247597067, 0.01055689944319127, 0.009996976989536499, 0.009749113392530262, 0.0113634380748584, 0.011683480425526582, 0.009357196289753844, 0.011151795146771448, 0.010318341181224433, 0.013441008005265154, 0.01370572173562934, 0.013125484738540472, 0.011328432377887054, 0.011480525371710293, 0.009683948122276576, 0.010459489655395338, 0.012036568286971416, 0.01045508106183668, 0.010870067893122837, 0.010548581222582065, 0.014240685428596578, 0.011284109489839267, 0.012918986653347453, 0.011745570735551603, 0.010101201737539256, 0.008390543775297132, 0.010644184196699769, 0.007263660593501697, 0.012196658514765701, 0.011418948238693716, 0.009801296764788248, 0.012384201969236841, 0.009862079772289256, 0.009639157929882458, 0.010831994662960476, 0.011076719608532848, 0.0101222683472324, 0.0101839810018296, 0.011946831049105988, 0.01262451118796104, 0.01183095819364599, 0.011492843154322863, 0.012169350464156459, 0.009401401052972602, 0.013970789922271187, 0.012183063577082542, 0.012640386602728704, 0.010858840752972831, 0.011573645700446278, 0.012004530728735752, 0.011017812055905907, 0.010588929266303282, 0.012535760491691583, 0.012057471925793983, 0.012196688856377591, 0.012399842874264877, 0.01042345140586498, 0.0132034547172184, 0.011497087250433857, 0.01015481609961455, 0.011978848131204423, 0.014188799322751855, 0.012659050559093998, 0.011438389293468632, 0.011273875160602742, 0.010657236527053193, 0.008944927988037144, 0.012418031235275073, 0.008657978755759466, 0.009594066426481085, 0.010856941064294467, 0.012942519452081136, 0.012314800643746793, 0.01101306264280133, 0.011839722663663288, 0.010601690218180693, 0.01064930854096513, 0.00907449273023797, 0.007931230149974766, 0.012099653443478076, 0.011439713175651178, 0.011034757373430182, 0.011306174656930068, 0.012719928176013084, 0.011420645965661613, 0.012442162770323506, 0.00996571392570278, 0.010835435450779585, 0.008897339823699113, 0.012267936374811939, 0.012162912734659415, 0.011754386313790555, 0.011566015253682949, 0.011640191348684326, 0.010599867830603849, 0.00989214765100499, 0.010619927982082444, 0.010766603774334804, 0.01277941338640698, 0.01383087378371517, 0.011033318031928196, 0.01059385701972726, 0.010809242500443794, 0.01391315734813059, 0.012060166481747459, 0.011694593720645408, 0.010379882472858704, 0.009649405993181759, 0.012252877191154532, 0.01215416611757103, 0.011440141924765612, 0.010555156051119674, 0.009631551835686203, 0.010500607379380966, 0.011806977582268452, 0.012401138994071026, 0.01001099977911668, 0.010178751124330532, 0.010341078630895062, 0.01143200503573727, 0.01082515451119459, 0.010432877218613967, 0.012884015931199144, 0.011316666896529881, 0.012467294087365133, 0.010963008885239489, 0.01236967313079873, 0.011866585811483255, 0.012095358885504837, 0.014441034328884328, 0.012276422017299282, 0.010456466711922019, 0.010209663011993442, 0.012372629617043884, 0.010338740376331756, 0.012005480321917616, 0.011687176216346629, 0.011815700930549511, 0.01018213542876012, 0.009302865837960361, 0.010818374946754972, 0.011938862275657769, 0.012220724254267346, 0.01134676945513835, 0.011331875865156604, 0.010971821109213131, 0.012541220182939128, 0.009800333837965525, 0.00987303028843911, 0.013164412846329299, 0.013589925625563382, 0.009564209424171466, 0.010631439259270792, 0.010746212633629959, 0.010823193462949021, 0.011467861259052192, 0.011474989253965617, 0.013113504696413258, 0.011049034204675401, 0.013294354055275903, 0.010408436482061134, 0.010777467400220786, 0.01255617292367095, 0.010160910358114172, 0.012661302546912445, 0.01150299569462998, 0.010547537065709989, 0.012992447873043211, 0.011602370938391005, 0.008928571041417754, 0.009191001169726931, 0.012179659083654926, 0.011372155345080515, 0.010790270032701166, 0.010896322602034658, 0.012084332816124643, 0.011915751224009341, 0.009768163572482003, 0.010865937113687885, 0.011570425902073467, 0.011438145847367132, 0.010984842316597465, 0.009869968763315029, 0.010750221545466232, 0.008980361037224327, 0.009314215161043471, 0.012643276323172081, 0.01211255732796701, 0.013345012377538268, 0.00954655843314356, 0.011193120188088379, 0.013643637288781818, 0.008870688920570302, 0.012037337682524019, 0.01199970360978675, 0.010698387533070175, 0.011740289261719994, 0.009410188848157475, 0.011430832795949364, 0.012375136122475539, 0.012657610425459431, 0.012780296776223388, 0.012503901429131048, 0.009286063420609558, 0.011035398704406063, 0.011311629141308899, 0.012632315934654414, 0.01158144433864372, 0.011813336004461661, 0.012254292621578955, 0.012152327376312222, 0.01002632666854364, 0.011421331639862586, 0.01211333532882719, 0.011146671149411702, 0.00898028978986165, 0.009603882318893753, 0.01123795266128802, 0.011344583775311001, 0.011847301025300183, 0.01137361904127765, 0.010904362457279326, 0.010548166644435142, 0.01218069066217975, 0.01106577435739009, 0.009513242591401294, 0.010972737808477184, 0.010599888062230889, 0.009237148208863566, 0.010192201597527983, 0.011313146232530435, 0.011986234264938389, 0.010785352769801193, 0.011238496585052715, 0.012156632364123787, 0.01158150385980683, 0.01086356029379587, 0.010070721582419395, 0.011899246265947738, 0.0093597742268825, 0.01048754856916112, 0.013211527878835838, 0.011350362676840753, 0.00889257904741303, 0.011607276660606125, 0.010058136598723344, 0.01261374994923159, 0.0112115777000108, 0.01050723243505125, 0.01070599897186053, 0.01193048465319535, 0.008939451420126865, 0.009289650718612208, 0.012615247829303122, 0.011599963799230117, 0.012546600961544918, 0.010609177764018263, 0.012888867060032005, 0.00984796748358363, 0.010048965510373264, 0.010744494362115553, 0.011849587418232943, 0.010918966024135557, 0.012422966668411917, 0.007816306916254234, 0.012721546243346538, 0.013628630489580296, 0.010501947337683504, 0.012829201445240912, 0.01390200323431312, 0.010348142376075842, 0.01294655631356001, 0.009862945977245019, 0.011227375210785873, 0.011950937957302621, 0.010099675941365405, 0.012155323493403536, 0.009396323446991595, 0.012098123117048942, 0.011448895362801359, 0.012006613821295531, 0.012205527022794982, 0.01019299328168799, 0.012218477501733993, 0.011415512320049892, 0.011975837976204495, 0.010773387459897421, 0.01171280120230822, 0.012451328130503647, 0.010252457318286723, 0.011875128438985527, 0.012117995545086302, 0.009754391825397057, 0.01249184264005887, 0.010257913461390267, 0.01213236814564489, 0.010192420776684585, 0.010633437840752435, 0.008963908011049071, 0.010267718449630259, 0.010276077128757777, 0.010089897743843501, 0.011006017360456255, 0.012534229483946113, 0.010123747546044726, 0.01041182296646248, 0.010500813002252585, 0.010294797836766456, 0.012644396395121937, 0.011598485130513758, 0.011236001809850293, 0.012446455611578422, 0.010107453439171188, 0.01201252764837868, 0.011207089439025708, 0.010287647861070504, 0.009321881957517597, 0.011335956189435947, 0.010677044271006686, 0.009462541632241361, 0.011210830705959296, 0.010436251547597308, 0.011972183690857285, 0.010369709745738476, 0.01290642712135881, 0.010016285228093835, 0.009083804138284357, 0.010779050756660524, 0.010932716756088645, 0.01176876053121756, 0.010578793621232485, 0.010755525597930138, 0.012452687068821966, 0.010953838866216259, 0.00941164177038889, 0.012755896610320505, 0.006879755167643609, 0.010828580509388175, 0.009839276776435035, 0.010318981335693422, 0.009951864818864564, 0.008420709859412234, 0.01239294728385687, 0.01252148415482246, 0.01192687185409902, 0.010401031534103211, 0.010230328498839647, 0.01193978244880256, 0.00978824378479537, 0.01010624894831924, 0.009760629958202927, 0.012364238987765397, 0.012818733007352812, 0.01120339584243002, 0.011027257086142939, 0.010966943811201446, 0.013610893644250055, 0.01225447382715572, 0.011572541178372475, 0.012608679850461435, 0.011437636218661673, 0.010820416797645116, 0.008934634350243442, 0.011172539460771347, 0.008975158367126035, 0.012124106885030628, 0.011991882758472627, 0.012799828099299582, 0.010856803836789553, 0.011913793500172076, 0.011335994502779556, 0.011864354835045887, 0.010942432325519391, 0.0086511205954789, 0.010767151175942402, 0.011548540093607507, 0.013160751798175774, 0.010977418406519668, 0.009849680915166914, 0.009174239433607845, 0.01163042388836466, 0.01063858924361405, 0.010783759959125838, 0.011343491891710578, 0.010847342290380979, 0.009129778792100751, 0.011259323265056409, 0.012914132675081902, 0.01027953801548076, 0.012228877260765714, 0.009928079432342862, 0.009354847715070669, 0.013673486333777518, 0.012194230417681418, 0.012468311689213252, 0.011492588271374338, 0.011480818390081637, 0.010837125795295499, 0.013322498055605259, 0.012099842294557739, 0.013350798359986094, 0.013759632758737261, 0.009413415018772575, 0.008616806742514527, 0.011017125447297715, 0.011173632095593078, 0.010991566044675771, 0.011412892208982228, 0.013033516104310472, 0.010649012790001855, 0.011493261069108307, 0.010131227323614489, 0.012273999906470934, 0.01061300182122693, 0.012312258556829825, 0.00987893739730783, 0.008099524509804112, 0.011080856835055997, 0.008958622538138172, 0.011962871877456038, 0.011967965134639158, 0.009537210229372484, 0.011152117229986658, 0.01188850473860903, 0.010214749199787043, 0.012625954823300312, 0.011150817559876458, 0.008594643040284566, 0.00983658018214939, 0.01269856214193954, 0.011281436130349043, 0.009997293111634775, 0.011582128219987275, 0.010942151799170574, 0.01111907438576587, 0.010869380316020916, 0.01099498954260536, 0.011745079660804514, 0.011769181447414567, 0.013019428986605242, 0.011938028364544273, 0.010909601779113487, 0.010966403475229924, 0.010422101548146046, 0.01319323302876274, 0.010425252540793295, 0.013996560209272424, 0.012652673162524053, 0.010241240886750269, 0.01183136389582451, 0.009130736030447117, 0.011789515381216198, 0.012090053892380048, 0.012217158971318476, 0.012071007802647138, 0.011905236572101074, 0.009848440293567684, 0.010349352779041254, 0.012342592686679588, 0.009572240802314447, 0.010523309624081989, 0.010580078861866404, 0.012058084129861868, 0.013335084001287356, 0.010965626214433755, 0.01071390808069772, 0.011541677475847223, 0.012978043472407386, 0.012023125381494637, 0.011748663692930705, 0.010536461911077488, 0.010209216119990039, 0.010185826305301404, 0.011765747837591434, 0.010966539019985788, 0.01385189768109285, 0.010417039449333032, 0.011601253268236356, 0.010802898889562762, 0.010250190222485855, 0.010840036134524667, 0.01172237403299814, 0.011982249780407628, 0.010331306084382597, 0.012778320838332746, 0.010157397322044126, 0.010423894861114391, 0.011036681907692802, 0.01040156087899291, 0.012305487589118869, 0.01206561002484019, 0.011576133019224777, 0.008575668624052568, 0.012717505683303543, 0.011862879051499853, 0.011037489403129541, 0.010988919048867452, 0.011226767055302567, 0.009393672845297907, 0.01054187698200959, 0.008931427432810501, 0.01101407716334002, 0.011753484528456148, 0.011148638261027521, 0.012905953240373691, 0.012900621616229735, 0.009693930521995853, 0.01036304071809191, 0.008870734670262337, 0.01248891518127948, 0.012613682367661916, 0.011343090762237829, 0.012411825083284533, 0.01055786867338604, 0.009892970695277725, 0.010932489046314053, 0.010358029175457695, 0.011028850884818198, 0.01255510686910366, 0.012271419973022724, 0.011964140572355397, 0.011514817901705499, 0.0094454978053502, 0.011940030769340026, 0.010052332424422161, 0.010670749350117248, 0.012353264992423618, 0.01231979653903803, 0.012405097849556235, 0.010001122248843863, 0.010212886688357514, 0.010408007310050316, 0.012660179151576578, 0.0112624184475143, 0.011566850832948283, 0.013744274869066153, 0.010966597767895436, 0.01081109182258988, 0.009879691108494626, 0.01062619079762328, 0.010356984133366609, 0.01268527295190136, 0.013162801634647003, 0.01051348583508993, 0.011994809666235895, 0.011659930637297755, 0.01011017599604802, 0.011706908344641498, 0.01169068898446124, 0.011872475171609054, 0.011171126275596244, 0.010733066384470469, 0.013897513352371327, 0.008047154599537976, 0.010867794484444637, 0.011585730810761419, 0.011860301190630196, 0.010434101843216581, 0.010675606709183327, 0.009899320891609165, 0.010904429660423709, 0.008723197338307287, 0.010358528022608837, 0.010704414319200772, 0.011417564692482784, 0.012208833204960357, 0.011850517152100615, 0.010871717473310838, 0.011073427565349014, 0.010147853582537891, 0.01104045561131084, 0.009463605637989758, 0.011734175766710209, 0.0113006094510677, 0.010152729536790694, 0.010068064906010754, 0.011610491894550101, 0.010910638734952904, 0.010908610803481267, 0.011207054593542765, 0.012188819064999024, 0.011617170258494625, 0.014254615383793912, 0.00962806638749214, 0.012955932510242185, 0.009839117524293783, 0.011554181276304476, 0.012006044179447173, 0.011212944642656986, 0.014390954535707046, 0.010364518077462748, 0.010762035121484104, 0.01175757555234469, 0.012138821008635503, 0.01170874893823548, 0.012548481795408684, 0.010728092960961888, 0.011070842533489333, 0.010628851585236632, 0.011501240431839754, 0.009927256273764229, 0.010884974441548678, 0.012684941314751619, 0.01077316829360253, 0.013055970170409381, 0.01393970081322049, 0.012862554971540874, 0.00821012839152857, 0.010309183040096315, 0.012414388692293166, 0.010725694316179535, 0.010109285169794369, 0.012495809632734556, 0.010907929190591581, 0.012597793513155153, 0.010880460657921809, 0.00989714941617681, 0.009968490399314689, 0.010028770955254451, 0.012238265974922058, 0.010076878785346466, 0.011195766636435955, 0.01177346787473521, 0.01026324244608201, 0.010635677166703772, 0.009903892787360924, 0.011250446474867282, 0.010571954391549454, 0.011740264322126492, 0.013272940055990112, 0.009627466201251877, 0.011748329038627325, 0.008738179795798828, 0.011728096506768537, 0.011014663620885656, 0.011640267125677894, 0.011574459160258677, 0.013090013486650953, 0.011130506044101374, 0.009555791804178426, 0.012818265318310651, 0.01236886939185311, 0.010775804334034689, 0.010340926691668528, 0.013896601325035896, 0.010757877916331537, 0.01070765914223415, 0.0111773709328995, 0.01218628107534947, 0.008950549415771114, 0.00985219090650169, 0.010339254217276661, 0.01236379933081011, 0.012234425521663539, 0.0084265837711337, 0.013392528000996329, 0.011540276985151365, 0.011878569648647641, 0.01378862177852902, 0.011761332216419618, 0.010616213124071017, 0.010767932553313209, 0.009060790235853489, 0.010909900504003645, 0.010759184272123967, 0.00881097127998487, 0.011668043583057397, 0.013368992550370606, 0.010976716870713332, 0.010498528200114876, 0.010735205701914552, 0.010568972133651933, 0.010808442319352629, 0.01194576729113006, 0.0103002776560297, 0.012898566033100245, 0.010193514656233305, 0.01210781435828956, 0.01294115139678187, 0.008658348638141078, 0.00984704235327527, 0.010914537785842171, 0.011577962633194439, 0.012208679470744777, 0.011208693623251165, 0.01227642565162057, 0.010841425603600463, 0.010427767126576448, 0.010168945082988934, 0.009570369214634056, 0.011233104172172936, 0.010194069028228725, 0.011887404676249602, 0.010754256910801452, 0.011169698662547134, 0.011019893932165736, 0.009545261758669987, 0.012909120224441573, 0.009408452855835137, 0.011592986301955932, 0.010967305717088038, 0.009745986584587918, 0.012648557026027518, 0.012598344428963237, 0.010506971591282444, 0.009459956197109598, 0.011873342185119817, 0.010939635227750877, 0.011331733009875222, 0.009685465215752309, 0.011108707168384413, 0.010682442532640835, 0.013762924672369614, 0.012910288764721223, 0.009158629383296812, 0.010213460928585327, 0.009838048340008676, 0.011144496214712696, 0.011453189556618781, 0.010776532909051895, 0.011200240539489315, 0.012270586756384816, 0.010925438005454424, 0.011383125656470483, 0.009398880352800454, 0.009709692591729713, 0.009310480475551053, 0.011935911003544852, 0.011346946145668113, 0.00930262781268798, 0.012325237663324273, 0.013089928446061272, 0.011873016914083934, 0.010876998350231482, 0.010467239542146345, 0.011572588386543181, 0.010755139174825956, 0.010505622102247258, 0.013372719480696738, 0.010923507823406453, 0.009900214559393383, 0.012417565918254603, 0.01134255120002603, 0.011405300030125076, 0.010239924630399244, 0.01138892474439146, 0.011557927435521975, 0.010357008907316612, 0.010575954581896418, 0.010012960994997044, 0.01216428256179558, 0.012168045813980122, 0.00923149740864293, 0.011175066939583367, 0.010717592285042876, 0.010454393843814636, 0.01244491613332066, 0.010577218364844043, 0.010552017264659597, 0.01282712719815926, 0.01023326433860916, 0.00840006241449398, 0.008371446298271579, 0.008622479710362008, 0.011034980598151556, 0.01024191272971553, 0.008671589902897736, 0.012245013866576393, 0.010231504504715438, 0.009516365371906588, 0.010532014180673954, 0.00987859742191688, 0.009131646106283142, 0.011116182514421702, 0.010184793041244866, 0.010421310449435062, 0.011343612841282713, 0.011580171693638341, 0.012724916799036201, 0.012037065171885075, 0.011331024941928725, 0.014316591235973064, 0.012642967960128537, 0.013529806217036366, 0.012290904516007117, 0.012066093151531732, 0.009945034117238016, 0.01380386856876381, 0.011056658435164124, 0.011948126399335735, 0.011332179511551743, 0.011409699480481983, 0.012817338978869053, 0.012955290635100702, 0.011265273023628453, 0.01080636263977297, 0.012530488474555845, 0.01143708723982062, 0.012028696088716373, 0.012512692830425998, 0.012591192492863001, 0.011955355903688236, 0.012019431100304345, 0.012749936150904695, 0.012954124152158464, 0.012365814438790146, 0.013522104677913482, 0.009693843346451736, 0.010683660982444998, 0.010462131315552625, 0.01135251248540925, 0.008992654442567805, 0.011003976993081643, 0.010805788934856508, 0.00953632694620321, 0.012531212427687954, 0.012254154976170994, 0.011452695224902776, 0.012835246618572604, 0.012913343605648109, 0.010177442714367935, 0.008652862889066526, 0.012199771030457107, 0.009962836612595893, 0.011364145141580018, 0.010491073374762294, 0.010720439269186421, 0.012761540001543281, 0.013177081311896544, 0.014075724142948332, 0.012674502140742838, 0.008853515020795122, 0.010591798186476709, 0.012063421523486717, 0.010885948028048986, 0.010869599555764609, 0.009864571974661729, 0.010026386229909257, 0.009811402216532983, 0.010250027500436687, 0.01144822394290479, 0.009361784980404408, 0.009599191830406362, 0.011704320896335219, 0.011008797568889506, 0.010608616158735096, 0.011628203030554118, 0.011062559406997963, 0.009334695195761356, 0.011237573125887579, 0.011485976211071502, 0.012586096978450811, 0.012955156394590439, 0.009812502870464535, 0.010174399788463795, 0.01001958501078093, 0.011109715906078677, 0.0105926006490904, 0.009119239980125649, 0.009465660869932613, 0.011933700658638635, 0.012894696042666354, 0.011410728194478637, 0.011772640078747898, 0.010540415285448468, 0.01268070235728036, 0.012018519368844238, 0.01093072588639643, 0.00978210689654535, 0.01106301711622315, 0.010217402257551633, 0.010906252579253817, 0.01152704383524128, 0.009450335412716449, 0.011189336970334196, 0.011980454844016997, 0.011226891882381906, 0.011096699291809564, 0.011821249941941225, 0.011217049447310501, 0.007827591699767211, 0.011344973843077533, 0.01064074765448364, 0.011235643700697295, 0.010599579943964876, 0.009423634445599127, 0.009133962232191983, 0.011116775640481968, 0.013186662058624954, 0.009506969134183585, 0.01249949361065461, 0.012189873334082613, 0.009911281559486618, 0.011294286781732055, 0.01234250223744926, 0.012531965922401689, 0.01051686292730114, 0.01185273934603348, 0.012193616044518407, 0.010311464123419434, 0.013625194685102038, 0.01370880003884789, 0.011059810867342534, 0.012163734910825674, 0.010576606019642831, 0.013513429061167592, 0.0108860086848388, 0.011543941898123578, 0.01290435728655126, 0.011444973563566663, 0.00988051907224019, 0.010591892187105323, 0.012236400300857042, 0.011468743529625236, 0.009204896677880825, 0.011251808227376259, 0.010727278363606096, 0.00898983975101686, 0.012805734633663413, 0.012431010437568446, 0.011336204096661362, 0.011299979430638984, 0.011265741112047145, 0.01149790460540423, 0.010355346977459767, 0.01071483259753414, 0.008709835018411383, 0.011923207318270457, 0.011207254419297819, 0.011068589667024398, 0.011718306857228633, 0.0115705098384149, 0.012112934359801208, 0.009869978156294756, 0.012682952199927655, 0.010449922713945625, 0.011059468455274057, 0.011086892383162628, 0.011004628270350203, 0.010741892886781734, 0.011288423493985178, 0.01174364380805315, 0.01087748346069084, 0.01229905875179682, 0.011964299730410133, 0.011551074504319025, 0.010323073981395758, 0.011922193070075693, 0.010290437960187582, 0.010984927817203172, 0.009753073950960811, 0.0067522556168411185, 0.011859392416811332, 0.013097945214881612, 0.011612552885771343, 0.01245500709031866, 0.012537260748986867, 0.00882273406720202, 0.009400185063675792, 0.011418015712265195, 0.012089970558135654, 0.010192162805680915, 0.013311542717684866, 0.009888268463307703, 0.01108079039448473, 0.010859086638680182, 0.011224442316240868, 0.00980578567294188, 0.010511594051417106, 0.012210160161840733, 0.00919277680115993, 0.011174025609074434, 0.008516605240314945, 0.011485307934304245, 0.011595909718113084, 0.013577368011575608, 0.010599325797948644, 0.011701000560965902, 0.011281154046406172, 0.011514081773382756, 0.010301155291367436, 0.010934161338320258, 0.010283776842311632, 0.011159828086554135, 0.011810672114725307, 0.010968181318257386, 0.01252088265440765, 0.010766326132186421, 0.011926126725291475, 0.008694564506895652, 0.01057805247812027, 0.011601175766142724, 0.011339352006396908, 0.011115680498993363, 0.012515342362065418, 0.010849331552407193, 0.013185611362338534, 0.010465274174009664, 0.010152138828719792, 0.013358641023243578, 0.01032355786946404, 0.01286318270029252, 0.012137528691438249, 0.011027774262522883, 0.010092104358882636, 0.01096100192551308, 0.010899189759597583, 0.009654383871454897, 0.012409831626458256, 0.009555083835032896, 0.010575689676563194, 0.010857312411199693, 0.01282663960396313, 0.011588999921710474, 0.010408473242975447, 0.009988246536134504, 0.01360104293666442, 0.01062763173380521, 0.011973725294809334, 0.011237663526237007, 0.013556091634005618, 0.010155743771265158, 0.009672035128943435, 0.011453265084997888, 0.011816609297910396, 0.01044022949271639, 0.011000818007292246, 0.010243142371950675, 0.009262961277773485, 0.010575779880697134, 0.010633255003216213, 0.011901528807004347, 0.01079868088483149, 0.011794309716695928, 0.01022163172608348, 0.013283728615621548, 0.011655747963484231, 0.011434810702997567, 0.01100014470107169, 0.011492514727468262, 0.00923532935821303, 0.010795176715686416, 0.012990744473510674, 0.01091876328251562, 0.012211725219186675, 0.010114019372480243, 0.012497484802337588, 0.012527904609360263, 0.011602202316772114, 0.011225053075082592, 0.011423387038490773, 0.011008124172166234, 0.013993646348152922, 0.009172727298698113, 0.012913178009132942, 0.011583003449127993, 0.010498828026208606, 0.009223031701413476, 0.011155573618051307, 0.010481737927350743, 0.0140569023878232, 0.013535687360997528, 0.011734058937731717, 0.01244023488024304, 0.0126464681216083, 0.010995155108570742, 0.010457890749384191, 0.011124432643122795, 0.011785330406827832, 0.011795428628936122, 0.01180542608354429, 0.009369405673509412, 0.011664211412835357, 0.013008460416034318, 0.008851620212238842, 0.008687400879564322, 0.010097829598825214, 0.013193927581298226, 0.011042783019828306, 0.010799465337253622, 0.010842063645389644, 0.010663679816665272, 0.012452460502834661, 0.012693244930338743, 0.012506309354581191, 0.011970998729950999, 0.011147045113119702, 0.010881564521747933, 0.010255056975752908, 0.010125712632717665, 0.0075767382829621255, 0.010582219657362835, 0.010303526470895719, 0.011590191736384092, 0.013015299772832556, 0.010340482117531913, 0.012028505463233863, 0.011060895173071295, 0.0110066214966551, 0.011634181078534311, 0.011818321779058394, 0.012246245631249764, 0.009329630349594886, 0.013816356566490384, 0.009988549718627837, 0.011109540248281036, 0.00935684675888826, 0.011675548016570225, 0.011036362816027712, 0.01179672915557628, 0.014106094960078863, 0.011799297679567111, 0.010890403921864689, 0.009969652497995973, 0.011562851026510224, 0.012219027750761668, 0.011379990150982344, 0.011804096082858706, 0.010118623263103643, 0.011947722403988337, 0.012314179036311934, 0.012179230333220659, 0.008959085730167793, 0.010733725878750988, 0.011583995828742033, 0.013606280930124726, 0.010748962304824694, 0.009177473826372129, 0.010891821890260722, 0.013540225103238157, 0.014178035395101318, 0.012483962196909282, 0.010870408116361752, 0.011161275700587225, 0.011744982722690978, 0.012207429752995047, 0.013027243939695232, 0.012610177195652383, 0.012664262633407475, 0.0125677268876494, 0.009307871679415491, 0.010096171689548683, 0.011149321890357555, 0.01076575435299354, 0.011896796576371216, 0.012780347447526985, 0.01335895545515342, 0.01143261713638033, 0.01136436784797823, 0.011717621992506366, 0.011090886328423366, 0.010184900879466774, 0.011243240319242176, 0.010349783258613243, 0.01185622593056479, 0.011229533408521064, 0.00839004482375394, 0.011149161228789062, 0.010909655281652775, 0.011708027052845793, 0.010530040993883105, 0.011607161610811545, 0.011387110259411415, 0.011368259580765816, 0.011162466326461562, 0.009966445418165826, 0.011844987409053154, 0.009427130857312171, 0.011517938460509747, 0.010688345130420274, 0.012809820078286016, 0.01169840193849403, 0.011334911065526754, 0.011972068308113037, 0.010845311122736234, 0.010770749240968769, 0.010708221830731723, 0.009320911968377033, 0.010697780613381447, 0.012431676016669613, 0.011401002527652082, 0.012452418518078545, 0.01079578866583919, 0.007899197745681263, 0.01095214004667433, 0.011045196160542226, 0.008598798156705278, 0.01316566836616051, 0.012332708872580866, 0.011700448913458672, 0.009398613386896848, 0.01070184005035646, 0.010941015890034045, 0.012487384458315098, 0.009265327520538769, 0.008246241496378204, 0.008844085918924272, 0.007730429784920112, 0.009973124295056479, 0.00944906240459975, 0.012894388942021884, 0.00870427582009281, 0.01066870019359989, 0.012925800887698458, 0.009293107606900719, 0.011177114498289953, 0.010980538723764255, 0.011653978376760854, 0.010443200603464042, 0.012845959303491306, 0.010644577037882463, 0.01199743886654936, 0.009532030718955475, 0.009604930323940053, 0.009994698451259332, 0.012837163173745836, 0.008167465504653748, 0.013300389149307534, 0.01096814226192766, 0.010460919100289345, 0.012156920793890968, 0.009738767162236428, 0.01235038678413769, 0.01162565610496813, 0.012876521284942655, 0.011181871345184113, 0.010944488292373933, 0.013073741207996648, 0.013624616919511112, 0.01149728854426968, 0.00931024241664069, 0.011804044014131598, 0.01097419731918503, 0.009284570716611817, 0.01186374397995582, 0.009353838012965632, 0.012412178433051757, 0.012065556426144042, 0.008463654388921604, 0.01165564640752681, 0.013790807301541363, 0.011564598540842574, 0.01175718018694294, 0.013351014514570991, 0.012179935805984421, 0.01050646636663366, 0.009602955149238035, 0.011096169680591572, 0.01014119085322207, 0.01108451449049852, 0.010534842363649766, 0.012125374255521848, 0.01156481323040559, 0.010899543982415771, 0.00969069807161027, 0.011761998308855937, 0.010064206977332901, 0.011274643693203856, 0.012784734757014249, 0.011997563991515747, 0.011576968917570873, 0.010412227758366477, 0.011502348580939348, 0.01222100756269029, 0.012820435744333558, 0.010435060816842423, 0.011489838107938688, 0.01242495545266653, 0.011516001891243022, 0.012006178543074064, 0.012421715004634848, 0.014286235149202575, 0.01187382577115681, 0.0136876668674768, 0.010443871259331772, 0.010801181623210532, 0.012769553149089674, 0.010217269108947491, 0.011956770812187045, 0.010200725138066247, 0.012916318367052426, 0.010454096989750639, 0.009650494386526987, 0.009531206354111532, 0.011628957928035533, 0.009794413322020468, 0.009949873807592269, 0.010557832588565574, 0.012233025082351467, 0.011895365254094514, 0.012361300768699124, 0.00790666530608064, 0.012908187241970737, 0.009472412077973225, 0.010482455533887602, 0.011594148749852096, 0.01071980976799125, 0.011720190498505367, 0.008820902043726875, 0.011130348336892304, 0.011017573540581083, 0.010979386843565031, 0.010266289674122575, 0.012288840210304741, 0.012256688122335824, 0.010934905461792432, 0.008880833696137458, 0.01189052567844584, 0.011357497047445264, 0.012811148351420165, 0.010534661061004869, 0.012747722818687635, 0.010999336281671823, 0.010281896243045985, 0.01163099654223032, 0.012079211384178556, 0.012582548496326673, 0.011686928683134035, 0.01184264972374205, 0.009382137340004704, 0.012170281854008813, 0.011796967194797503, 0.010187678726284233, 0.011926479559846825, 0.009816011922564982, 0.010819631311835387, 0.011627516581159902, 0.00952716614257465, 0.011118213956238243, 0.01023816636770114, 0.010171369838681166, 0.009423096966816757, 0.009037372308359437, 0.010894116054097402, 0.008190471688845236, 0.011631701081717516, 0.010631806490150275, 0.008295179135517472, 0.011510300540829022, 0.011909973004425645, 0.009382222968316256, 0.012659759811371352, 0.01006497855950883, 0.012146067048179887, 0.011083432487898115, 0.011911932846353501, 0.01327985627674444, 0.009664611497607112, 0.010164840812289633, 0.010958031165257509, 0.009145748529623354, 0.011236091237296186, 0.01072194682719907, 0.012124460886592026, 0.010358947944587804, 0.012991889322234051, 0.009917186790331378, 0.011069572827121732, 0.011296740002923578, 0.013208151152928949, 0.010131413019094815, 0.009742156319640927, 0.010206587594590033, 0.008652608464229772, 0.010642502210496119, 0.008553585547698361, 0.01259135818721191, 0.009977897570964345, 0.012734979764180032, 0.009101461504338104, 0.00974612320693069, 0.010885584424464412, 0.011104969726425828, 0.009737301350757122, 0.011606810515784716, 0.011192961678506919, 0.01066505370499815, 0.011668034968780105, 0.010074010018966462, 0.010897467158675234, 0.011481529158023918, 0.010421658809653067, 0.009879058147743258, 0.008890987248626026, 0.011308500493326434, 0.011249244986658802, 0.01228587412567883, 0.010296255209907734, 0.012164716473908044, 0.012175993046487754, 0.009429344877428747, 0.008877534337047521, 0.011844194482987902, 0.0108459663101943, 0.012169631580212226, 0.010529680209051762, 0.011508134651718294, 0.010286283472903612, 0.012390000858802708, 0.011157806502021472, 0.013647127666351011, 0.011254229206488553, 0.009214248816753923, 0.008217937817846632, 0.010926366285220368, 0.010040253843294877, 0.009599823225781456, 0.009778160408855818, 0.009279787610420698, 0.00939009636557575, 0.011810193649753664, 0.010459105668608082, 0.011174611967721404, 0.012387554140010693, 0.012879086108742221, 0.009215426044152153, 0.012296435840896791, 0.009120724603293162, 0.011908494280657322, 0.01258587626288854, 0.01077953445278279, 0.010911531743305503, 0.012278178764223213, 0.011822475508914465, 0.010636002819409462, 0.012638266050513103, 0.01269555360553376, 0.010747415187852383, 0.010922155108564091, 0.012606602736672912, 0.009695603082177762, 0.01196030453845065, 0.00965658928405766, 0.0115097229666965, 0.01233365785922036, 0.011284582663661169, 0.010940958135331691, 0.011048768669580156, 0.011146284561982966, 0.012989661804657437, 0.012757291362632373, 0.01098101888337144, 0.012535057220362411, 0.00939133765450162, 0.010922495698021173, 0.01075093744312472, 0.012859641049978165, 0.011067670204679025, 0.010505888813288067, 0.009447838143105791, 0.012255450338479967, 0.012902917688443871, 0.01209257321841406, 0.014114731545607384, 0.010475420246550016, 0.011792870566731395, 0.011471687813849663, 0.01117830032749545, 0.010816480476063539, 0.010860589107640983, 0.010803122878107807, 0.00979921205204981, 0.011269987550813987, 0.01160608512655692, 0.010453382769316732, 0.011133436065530411, 0.010418940182143288, 0.011159825467345286, 0.010947275016004454, 0.012094447916882523, 0.011884257682178934, 0.01199238405644909, 0.009860373222159602, 0.010961858196632868, 0.012346303700229377, 0.013332381700997153, 0.011702919097179354, 0.0136865998458644, 0.010415201131546148, 0.01108366227645785, 0.011531268495319935, 0.010229181809084054, 0.011853590043110707, 0.011878778126458656, 0.013104627347210851, 0.010467228874569301, 0.013172334967198829, 0.009893303683310428, 0.00963847733779577, 0.010574977961980814, 0.01314559050018893, 0.012381636135312846, 0.0106904035183355, 0.012856241006939939, 0.010924704147005748, 0.011860960244924001, 0.01218947180525376, 0.008799750406975448, 0.01200988484566512, 0.013368071618256039, 0.01186147372834867, 0.010173668694965166, 0.010562202793214404, 0.012751815109814046, 0.00851772406272655, 0.011276337229793931, 0.011505226809025437, 0.011587823257382723, 0.009737532491177703, 0.011448490647424592, 0.011621759548584798, 0.012286387817569633, 0.01294475554561636, 0.007562596998426763, 0.00789137341278412, 0.012596016180094871, 0.010067931458172197, 0.010219379199301493, 0.010647753820683725, 0.009961742201083368, 0.012102327282678793, 0.010829056200605258, 0.010106026206324614, 0.012502826568179692, 0.012108971775351307, 0.010340517507878566, 0.010660023853599654, 0.010551440242974053, 0.01268988588262765, 0.010016210352394417, 0.010960385623205227, 0.01255892144481674, 0.010304377209238602, 0.014923168294139977, 0.009574893491740788, 0.01087638763786103, 0.010178674006615651, 0.010105842158183442, 0.01152604523500056, 0.009861849465737649, 0.012588628222552245, 0.010180434140319328, 0.010521528394964008, 0.009699816015440454], "null": [0.0013517509673750538, -0.0010998730560354275, -0.0007015447674616482, -0.00106015564625217, 0.0008559482325765089, -4.2400251512475506e-05, 4.6232610547924935e-05, 0.0021602370011004624, 0.00027183470630376405, 0.0016039808376548947, -0.0002611449031357793, -5.544143884428365e-05, -0.0006050039909357707, -0.0008481585651800572, 0.0006185320742337908, -0.00041357553507737066, -0.0017874182789672233, 0.0005319028994232866, 0.0012246762789054344, 0.0005550192913670315, -0.0011355098235190653, -0.0003673632917715608, 0.002182860952717469, 0.000583903528518448, 0.002191382991217239, -0.0025392888455977314, -0.000162158239618293, 0.0006165836677212155, 0.0004203182893265378, 0.0004379575276489689, -0.0016737434072826574, -0.0004271317224020521, 0.00022976200663649138, -0.0005564775100435071, -0.0007977226432833717, -0.00013285490434356007, 0.0013627562223748058, 0.0023153980919659034, -8.828471329103138e-06, 0.0019358938452160857, 0.0011204028905078545, -0.0017947050336744041, -5.2144032943957086e-05, -0.0018642001562199084, 0.0002259903866352886, 0.0011544044163320777, 0.0022748398238734424, 0.0007436196403025619, 0.0008780939161754375, 0.0005983646936993381, -0.0031028368706378373, -0.0017774499418674594, 7.915613140418998e-05, 0.0023699947762256812, 0.00027276952452659486, 0.00042967006990668466, -0.0003112981074258059, -0.001124324690490397, -0.0006362734238125611, 0.0028329093522954096, 0.000283270846958672, 0.0008519995585318796, -0.0011456944769623334, 0.002109487100910634, 0.0005666331307123684, -5.608325013284343e-07, -0.0008178263686140497, -0.00025364953151907343, 0.002143131290956113, 0.0005360583591880186, 4.0537941162099855e-05, -0.0017868646855694337, -0.0007298061752170071, 0.00015447941355173356, 0.0020459211783299125, -0.00029026322195058185, 0.002191995503721955, 0.0012133923589061624, -5.538478461275531e-05, -1.4551214168712079e-05, 0.0003018166535664335, -0.0008876385354552596, -0.00014534408239263996, -0.0004271254365866284, -0.0012347324892933997, -0.00037024541736485617, -0.0011948663016001504, 0.00019727316948081608, -0.00010733467689316711, 0.0005947570050288675, -0.00041575634017299024, 0.00035222741639273636, -0.002132119304318003, 0.0005653609478715182, -7.441023512289036e-05, -0.0006615456542879983, 0.00044224953705906955, -0.00257219445166168, 0.0012819361123899142, 0.0009326829880897947, 0.0006965082877483653, 0.00040296470427314546, -0.0003999132266985228, 0.0009505483975740248, -0.0012829098222653101, 0.0009027555742520121, 0.000846050275287169, 0.0011203804962018893, 0.000613004973639697, -0.0006847843730195535, -0.0004352469430823902, 0.0012991224078024999, 0.0022915786342405653, -0.002138791440650323, -0.0016555661398385269, -0.001534704316544122, 0.002960798621800542, 0.002307512343945106, -0.0010325666499326758, -2.9066112690934176e-05, 0.0009486419900168741, -0.0008289812197759261, 0.0009630187011619995, -0.001331795245946843, 0.0012536334259101167, -0.0005377215591950701, 0.0013483032897640967, 0.0003603402619640761, -3.2573107075606345e-05, -0.0005322169771995178, 0.0005052382024812729, -0.0011387847143655705, -0.0004585233727425475, 0.0020001791785135836, -0.0008266887733254791, 0.0008111751198827122, -0.0005055214366196381, 0.0005688631585556436, -0.0007338894274697694, -0.0010765168367994349, -0.00011116347562634132, 0.0010356976645296, 0.0010349155180877645, -0.0007923225863653016, 0.0012058333495756912, -0.0005547506690195547, 0.0022166903235198987, 0.0012421435853990914, 4.3543071068796735e-06, -0.00258528857883622, -0.00020036123883304668, 0.0009542529557986512, 0.00013658939872662756, -0.0016270990959297293, -0.0011357599526808926, -0.0014110953577910479, 0.0008851179386883956, 0.0011547191495475673, -0.0009438880963150709, -0.0017761994109388723, 5.766796347028702e-05, -0.0011140314490560854, 0.0010863598962949084, -0.0012678668483276923, 0.0007142503282437929, -0.0015177812268367674, 0.0002894785748175366, -2.2516072055722702e-06, 0.00011920903880291434, -0.0017217427931752738, -0.0012316289354012966, -0.0015193833117805866, -0.000993129418552563, -0.0009981453006941976, 0.0005202483167181526, 0.0003255707285028109, -0.0012116560139761035, 0.0009823410096645446, 0.00036045414280216903, 0.000680802627663013, -0.00029531229339507803, -0.00023797431487970755, -0.0002814075550183759, 0.0007610318091773038, -0.0012821624707548551, -0.002326983991058462, -0.00019501693100654194, 0.0001015720159713851, -0.001227415626477324, 0.0007598754566133792, 0.0018892259556375635, -0.0008187914629989024, -2.3329017414752684e-05, -0.0003573791717146335, 0.0016238561629933201, -0.0030085931398868837, 0.0008293949048896465, -0.0016505209960442357, 3.773800598327881e-05, -0.00018562541101641017, -0.00039322725552004556, 0.0002435009958725587, -0.001454641567121051, 0.00020299484744068508, 0.0006891523618373085, 0.0021711462514009128, 0.0016635451049227257, 0.000220816793549794, -0.0017477811372632601, 0.0011228896069344074, 0.002357626151424874, -3.7371055782386975e-05, 0.0019117270982986767, -0.00025733695693030967, -0.0010490488411569743, -0.0007793446410211402, -0.0001430537583066993, -0.00023491159062771771, 0.0001149800058817263, 0.0019710509000825382, 0.0018456814690086532, 0.0025129867912498938, -0.0007516225883055228, -0.0005164347308062034, -0.0002556584454582733, 0.0013973222989616119, -0.00018605901225221544, -0.0009581035036925201, 0.00031220489030481247, 0.0006285983808300699, 3.0108906186043782e-05, 0.00019443544142383473, 0.001511364441976859, -0.00018416238294705067, -0.002193964907732493, -0.0011505217066112294, 0.000165840481466617, -0.0023380599940789892, -0.0002936113939275842, 0.0005950463179438259, -0.0014529858606344703, -0.0011737533916447163, -0.0017169525173015288, -0.0006051941085489787, 0.0008989787122173354, 0.0012870362205426034, 0.0023569939359484593, 0.0016494418445063275, -0.0009228276266428637, 0.0005844377750587881, 0.00024938107204341975, 0.00026718340633902216, 0.00032862183951287705, 0.0008357193315742251, -0.002055289006689165, 0.0004469004124558751, 0.0031284405429312656, -0.0006603923777115384, 0.0004017486195024844, -0.001845289973608999, -0.0011710831810090028, 0.002027072202282376, 0.0016196480220331821, 0.00037361743133956793, -0.00045173575994894577, 0.00024065624751212766, -0.0014717493151810146, -0.001049324272347718, 0.0006645547325812018, 0.0007446460056703685, 0.001117365174136964, -0.0003428609830482543, -0.0001573722803298594, 2.0267642283577914e-05, -0.0012027290984386596, 0.00119475038923067, -0.0003023593178674844, 0.002077775239626156, -0.000353433003041026, 0.0001565565864467544, -0.0014817010494505567, -0.0012153235981875454, 0.00029853772464694117, 0.0001610497535411426, -0.003259643562919301, -0.0008312026258243677, -0.0005852595880178058, -0.0009605672603090198, -0.00010143321171263153, -7.383019466367102e-05, -0.0005923079360234951, 0.0006215658932227086, -0.0006998312055923606, 0.00031337360448091545, -0.0015078791930580593, 0.0001770581754785283, -0.0010955848554283776, -0.000566129443179797, 0.0022993682644480984, 0.00042118509548494387, -0.0005455584914049183, 0.000590152512645048, 0.0007874751465761776, -0.0005524133586805036, 0.0009914765268872472, 0.0006157461817313248, -0.00027870973768884255, -0.0015392194732060105, -0.0001559793640284468, -0.0015669597771701405, 0.002387889443197899, 0.0009801604842349931, -0.001841890657629186, -0.0002397127270494792, 0.0010613565720216656, -0.0014468663356446143, 0.0008661626813468715, -0.002194111031204926, 0.00016385275982777614, -0.0006896850271846944, 0.0018580501387992499, -0.0012917766397047004, -0.001131212977115048, 0.0008874790900463836, 0.0021828559876624354, -0.0008235843578106028, 0.0010189311734043471, -0.0012491023683685043, -3.4765541855108495e-05, -0.001142336098099328, 0.0011895994614805616, 0.0009217773282532704, -0.0005898358510361135, 0.00015890136672513933, -0.0005055834892795374, 0.0007205384597632758, 0.0003637452332974078, -0.0016245132044954147, 0.0007178262504750066, -0.0011476349671246666, -0.0004732079886782259, -0.0006213103918595309, 0.0008941804591771074, -0.00010305429617663009, 0.002075544373920657, -0.000702114119532915, -0.0005819037438552499, -0.0001462618649794578, 0.0014887093684921027, 0.0010907989605346557, 0.00047758591831481567, 0.0008083690630495965, 7.588994861063014e-05, -0.00246826192413252, -0.002669103772201531, 0.0014375477173391715, 0.00016916414445500294, -0.0008796385021083708, 0.00045923502779476877, -0.0018015249161154046, -0.0002419414727814484, -0.003344606846800602, -0.0009914818285281513, -0.0005248836337647944, -0.0005317625839547091, -0.00040659609390214513, -0.0005651881812989146, -0.0006311139603250027, 0.0002755515709580436, 0.00033922865513069667, 0.0007616185536294395, -0.0005180344687003569, -2.5375751429024263e-06, -0.0017546487191433258, -4.152589230255188e-05, -0.0013626654293359408, 0.0010462856744757332, -0.0012111004434718353, 0.0005164473994430097, 0.001085451975429308, 0.0009428647445286487, -3.243952804421468e-05, -0.0011549496892300226, 0.0013126622080656958, -0.0017539493849998422, -0.00019495045478379325, -0.0005522101334802798, 0.0013791243264442699, -0.002239723048808706, -0.0003543551915061727, 0.0013415424407181575, 0.000496329034398002, 0.0004899129918918277, 0.001398084127850474, 0.0013414420130866134, 0.00035649340988630485, 0.002491733369685889, 0.0019262332582892228, -0.0018693839110781596, 0.00024321628203605172, 0.00037195218737018365, -0.0012694023728556658, -0.00021227752479369144, 0.0007444278596651088, 0.0008314030286520335, 0.00010305304074798016, 0.00038768580062864544, 0.0005692665847814027, 0.001506417508394975, 0.00015748871776466444, 0.0008729264743472243, 0.0012549967780142168, -0.00035423969582648596, -6.331046346197411e-05, 0.001292993040633128, -0.0010129747629754604, -0.0010707853191904704, 0.0013606769247447303, -0.0014333905208925302, -0.0004585569137880441, -0.0017467220286961904, -0.0024184607247716983, -0.0011557758411742114, -0.0008736678325504954, -0.00038812813793054346, 0.001717100327151222, -0.0008281745759610715, 0.0006580786721555043, -0.002958396264572727, -0.00036841313441904333, 0.0003355031356804261, -0.0007110395044556128, 5.038894853015563e-05, 0.0007752546349815148, 0.001420149008484195, -0.001422462112903311, -0.0011196191507254483, 0.000293947626250457, 7.893839760608756e-05, 0.002569661415187774, -0.0009639147960012195, 0.0017908244597100165, -0.00018634173582210423, -0.0007206263907448829, 0.0005742749479189513, -0.0015231931070802673, -0.0014064479965352206, 0.0002078086613419572, -0.002769703146546121, 0.0010254188120741858, -0.0019821228411078806, -0.0004085665043067621, -0.0018902511976541803, -0.0007319215918002442, 6.53126004017679e-05, 0.002204559396608907, 0.0020066165857928198, -0.0013658376322904786, 0.0006537567173534597, 0.0001390204189801736, 0.0003893028185464331, 0.000768901001916511, 0.0007394773792031017, 0.0019899357247332716, 0.00247375065185107, 0.00011348904113450686, -0.0005202459768582912, 0.0011172906444842923, 0.001346876210011061, -0.000934515288496307, -0.0003416753112261972, 0.0008954683628816795, 0.0007215467247574381, -0.0008146981816530285, -4.2821338633203254e-05, -0.0005810698605523967, -0.0010911212513988744, -0.0016549547024871103, -0.00017024358506478876, -0.0008230064741621135, -0.0003019868600349085, -0.0020630740670091186, -0.0009201425419353981, 0.0012375490918277166, -0.0024062530848301122, -0.0008511406511573227, -3.160101517352132e-05, -0.0004045493377553555, -0.0010357704632353304, 0.0006819300897120684, 8.436446800796915e-05, -0.0019528463768940796, 0.0012962565330933984, 0.001200514684166265, 0.0002189069074454153, 0.0006112505198645479, 0.0007230058521887628, -0.00037585447890364776, 0.001245386273925675, 0.0012858444342027653, 0.0001743298161418494, -0.002245279728601446, 0.0004400554808379198, -0.002774653134253846, -0.00044239111234212203, -0.002675619798397477, 0.0003116010008215042, -0.00018542749674743675, -0.0008726556669751417, 0.0004486129404588368, -0.0002763951744029214, -0.000942496928181491, 0.0013449868305643875, -2.8607504683364482e-05, 0.00041533092672541017, -0.0017030348807436368, 0.0002869353790098117, 0.0025355916868283757, -0.0006619945846146891, -0.0014079124459742687, 0.0006941104963313904, -0.0006472633751695156, 0.0015439554409155676, -0.0004187056109481446, 0.000552866040960609, 0.0018498151545767172, -0.002288274003236168, -0.0014514608138096463, 0.00026404626869602765, 0.0014009564121604257, 0.00015040648981390348, 0.0006755056132421444, 0.0004945681804144897, 0.001663401734247394, 0.0020177536642771443, 0.0001582476989563375, 0.0016809590008479702, 0.000929898476932145, 0.0009816870060479488, 6.319682540656402e-05, 0.0002612667282884118, -0.0006371676148297922, 0.00014298193353567967, -0.0009019104996195182, 0.0008554874010204827, 0.0006528096738422917, 0.0005720073515993462, 0.0009606287009198411, 0.000523174898225065, 0.0005998983620028042, 0.001203315280765338, -0.0006220812851829294, 0.0007865991218096724, 0.0016849915525423143, -0.0018224318066097922, -5.38645678718197e-05, 0.0021217634883425873, 0.0005912067154740797, 4.1391215019004335e-05, -0.00047252271682829416, -0.00031942256872952157, 7.541501509678028e-05, 0.0006854260255790834, 0.002506511587268001, 0.0007577063228758618, 1.3810383604706544e-05, -0.0003055963429963171, -0.000957480918690301, -1.739744070938798e-05, -0.0009768161085448313, 0.0022311734333042565, -0.0004934235781481888, -0.0004336237226016948, -0.00016658648773670848, -0.00023633077553064652, 0.0003700069042906762, -0.0008860581779330801, -0.0011044504872588234, 0.0005629435213503342, -0.0011710648234055654, 0.0008518485302344558, 0.001132309880760296, -0.0010622898387362412, -0.0013213347268790088, 0.0006103716564940243, -0.0016074591061219223, -0.0001216398975136812, -0.0008654941969474805, 0.0015617402838028482, -0.00014487286467002036, -0.000263277741225032, 9.722414260338041e-07, -0.0005504810562069196, -0.0018802798564596657, -0.001343460796574547, 0.0005787610777590046, -0.0007038033031419033, -0.0007221622112121295, -0.0001893835293147461, -0.00020607253434778983, -0.0007699524379356504, -0.0010934707743226468, 0.001523619459944392, 0.0001245187215319632, -0.0014753172621349009, -0.0010718579551589613, 0.0012188154774230853, -0.0009860673584096702, 0.0005629765087302729, -0.001321596601525421, 0.0016466952197857765, -0.00022336069181339013, -0.002340532093946912, 0.0020351226868289274, 0.0008126167664173067, -0.00021986220356318142, -0.0009507234868122438, -0.00010752199655428285, 7.528619973395934e-05, -0.0011697449247165537, -0.0005635106772388099, -0.0009559964522249942, 0.0001847763491573673, -0.002253423745651517, -0.000553197092022728, -0.0018834996043652907, -2.746071589854182e-05, 2.1311676973390092e-05, 0.0007856259368095309, 0.0002333285760842685, 0.00042454552436588244, -0.00023797721789442505, 0.001462298784272953, -0.0009738764765607755, 0.0016941307678628448, -0.0006942278981298955, -0.000249856311608454, 0.0018424371596754696, -0.0015900860555833063, 0.001421578196602269, 0.001683692991608865, -0.0013077891561019683, 0.0006014531885218943, -0.00036875456775309345, -0.0008610132205593146, -0.003270654590272315, -0.0002829634715340035, 0.00022074116764958518, 0.0021526040452792827, 0.0011472337058915372, -0.0015464261653974631, -0.0008828993850844569, 0.0016920330145282492, 0.0011903036013167778, -0.0004854699692469211, 0.0007282015209675308, 0.0014313149623381705, -0.00023755178158069157, -0.0013014324689422097, -0.0014960215610129168, 0.001205293124297846, -0.00011068506944500456, -0.000841730447569411, -0.00032299553625492194, 0.0008696184123584416, -0.0003648085488414665, 0.000387459322897854, 0.0006062961460697736, -2.694544123027498e-05, 0.001379671544492922, -0.00028635628361239895, -4.841269638777845e-05, -0.0016511426753131886, 0.00094259339374414, -0.0014377624651755738, 0.0008647609828464908, 0.0005773042993091337, 0.0003385665137729532, 0.0006192698995715062, 0.000998877888717331, -0.0031470963268729335, -0.0003831585076721211, 0.0002926610714508726, 0.0002430931005266146, 0.0010660150692771708, -0.000938897674505057, 0.00014634783183886668, -0.0012922183394827869, -0.0005151351695849016, 0.0002753661630459092, -0.0010625354316449176, 0.002586229170692178, 0.0005431535433695345, -0.00020331478155632965, 0.0011420919069395907, 0.001370431702851782, 0.0006292112933055094, -0.0014400816796760196, -0.0011650975278127973, 0.00021178033832569554, 0.000979026414720252, -0.0006434792321732274, -0.0003884323515315202, -0.0014995673085715922, -0.0010198729829324904, 0.0006024001178159821, 0.0003878078067645063, 0.0002121143765885236, -0.00015871054749894142, -0.001470911877413883, 0.00013839871814802507, -0.0008368391122619556, 0.0013791277735570873, 0.0012101803786874754, -0.0009894116891109306, -0.0007399402438208469, -0.0020875060533454004, -0.0010242747698230303, -0.0033728037943063782, -0.0014242256128040864, 0.0005402777214920107, 0.001450257468052385, -0.0008121555193705277, 0.000559253129472026, -0.0013927424814283995, -0.0007470296796636688, -9.315541578747144e-05, 0.0017940859052387736, 0.0008166534399398628, 0.0020601283243077972, 0.000321392636921658, -0.001079357473343201, -0.001531812958859291, -0.0008871551812603684, -9.570232737399209e-05, -0.0009272720871473794, 0.0005709267717595168, -0.00021595370929183844, 0.000347583692766662, 0.0010372763501296234, -0.0006901919261137479, -5.853052585358398e-05, 0.0007963075194536984, -0.0004685381558857671, -0.000942885741179289, -0.0010667015584235884, 0.0010108527549910207, -0.0001549424479048156, 0.0003784142104263921, -0.0006015271246289089, -0.0007506756572945861, 0.0006421627306174571, -0.0006599431728826488, 0.00035989364616284547, -0.0009369256157043537, 8.535383569707733e-06, 0.00269946305712665, -0.0011967064529896376, 0.0018851505946431146, 0.0005818437747340255, 0.001842720636389572, -0.0011229591597334831, 0.000143325167344166, -0.0008223506929407876, 0.0012486355844005814, -0.0006627060446469102, -0.0002863586370160931, 0.0010958616288849754, -0.0014372295617235409, 0.0003676818127047454, 0.00028666022554801884, 0.0018277399461137378, 0.00036650681719407885, -0.0005501842584516581, 0.0010860486410635417, 0.001131843846323477, 0.001886076251912172, -0.00040977256878260704, -0.00038497738589970965, -0.0006364629727277915, -0.0019175679554255254, -0.00016758262402571944, 0.0021800561587159706, -0.0006505490495305466, 0.0005530646761897628, -0.00014604803464912663, 0.0007435747267505732, -0.0009970630929716506, 0.0018793869024555931, 0.0011310735837746222, -0.00025536968443251595, -0.0019105398512540006, -0.0005104084738754011, 0.0018687394049301531, 0.0008227708836674452, 0.001894028939261716, -0.0001023592202766821, -0.0008015287199576449, -0.002039172238410991, -0.0007244437371465295, -0.00014920557461906014, -0.0011775542932115357, -0.0010536062146302427, -0.00019479902807173488, 0.0017939524649328575, -0.0005923563614924632, 0.00020784601344114861, 0.0020915813452520027, -0.0005268369312156906, 0.0005732077189506413, 0.0015131715597194173, 0.001303368970916985, 0.0012392045716191902, -0.0008096676807829439, -0.000963953280104235, -0.0010026916407070985, -1.9969383502349558e-05, -0.000269726827845318, 0.00016019594261784675, -8.495214647741278e-05, -0.0012491679883162021, 0.0007830886964050876, 0.0003273934738583506, -0.000770021624137307, 0.0012197876275248376, -0.0007807949600326936, 0.00016980146954104214, 0.0006524104781444606, 0.0002316231215573339, -0.0004817813646642577, -0.000214294817724614, 0.00020957554797540467, 0.0002152372720409801, 0.0011387011504391253, -0.0019710412037410308, -0.0006613478740673528, -0.0011805616562163834, -0.00018364455063846208, 0.004216011494601268, -0.001037308460240638, 0.002108362507591721, 0.001379527950492232, 0.0010981322468435195, 0.0006879601939102642, 0.001576911575215334, -0.002033918294132242, 0.0013828572335592426, -0.00023489686657374165, -0.00014946834126572384, 0.0004055431816114563, -0.0016981104144884185, 0.001481188105053377, -2.8325717693178376e-05, -0.0016291594304052026, 0.0012809163314555505, 0.0013372737543884128, 0.0008117049170097701, 0.00033967007141733063, 0.0009551351183079149, 0.0004712291804747082, -0.0017832773292214554, -0.0015802081739275664, -0.0005500870002856928, 0.0006099891600239715, -0.0030207430910538235, -0.0022001594004699143, 0.0004644637829684939, 0.0009531333844803314, 0.0002823647996779144, -0.001083722227024353, -0.00016293310773196623, -0.0006758004458182754, -0.000561563185261349, 0.0009231657189943121, -0.00015757372755054178, -0.0028602092777880728, 0.00028438939205877034, 0.0012469402409118757, -0.0005969959113745205, 4.890652412470331e-05, -0.0009222915594051528, -0.0014679217671691447, -0.0010411715285609802, 0.0009012094100526724, -0.00023488893906620234, 0.0012627129195710296, 0.00014986892439594612, -2.8120050928670537e-05, -0.0002640145770307356, 0.001016610425191189, 0.0018034939826057084, -0.0002374784415044573, -0.0009826577231075717, -0.0006720554172474635, -0.0015783911911171344, 0.0009390100006436697, 0.00013511083099970733, 0.0003210204532715366, 0.0007188115867142741, -0.0010996293589800032, -0.0020981031630888936, 0.0005262214268517695, 0.00017028893363146835, 0.003694445932140411, 0.0014026937148630125, 0.00038938584282455224, -0.002059187639678939, -0.0004167910036576572, 0.0014356478361436942, 0.0024350491011899678, -0.0008438435246205245, -0.0019120550307780704, -0.0005683936882032725, 0.00036220566412037414, -0.0001518567821605643, 0.0013272809352962156, 0.0006245807186600061, -0.00027014925485691066, 0.001191246359000253, -0.0008663781172533191, 0.00013571792090427692, 0.0007418914629830908, -0.0002064415055071933, -0.0014168714138298455, -0.0025309504449797515, 0.00011139862191011929, 0.0014060479559576677, 0.0017271382619066245, -0.0020590619892200124, -0.0029568864062587963, -0.001460052261075262, 4.3268162396969956e-05, 0.0012555095839212882, -0.00028472685330793723, 0.00018353289326622502, 0.00074799114054791, 0.0005867288671383974, 0.0008936865275188666, -0.0004767550097666273, -0.0012283832415258544, -1.078926510533762e-05, -0.001729464517265633, -0.00020115203766479794, 0.0012095468910988671, -0.0009399949540531694, -0.0013577924818850562, -0.0005387052596583786, -0.0014987999267157548, 0.0012001115668196505, -6.509880866278905e-05, -0.0006156341466843074, 0.0005295924108867922, -0.0009038845781805804, -0.00014290353778267928, -0.0002881293509000571, 0.0005125871826088257, -0.0014201114851646324, 0.00040131558378764254, 0.00025738117938178817, -0.00045124493724113535, 0.0006845935980841489, 0.0004984016935445368, -0.0007233457042756797, -0.00020561019032427907, 0.0007108701966895836, 0.0005347020444519401, -0.0017340246502994816, -0.00029469947633664617, -0.00017442516743670922, -0.0003728465029713135, 0.0003584461297601038, 0.0006466246025267353, 0.0008371545813936621, -0.00017034797958004333, 0.0024544028768875847, -0.0019574905458839, -0.0012327022023708167, -0.0004272433361585115, 0.0006443474592447984, -0.0017687114069318, -0.0020927008720157403, 0.0007589135991761253, -0.00252916141843329, 0.0003884413717143431, -0.000342960890573174, -0.000637869615913722, 0.0009682299659505844, 0.00010956318172894441, -0.001085178385332064, -0.0008622347398485886, 0.0010477102672385996, 0.0032191468986981775, 0.001007842083055266, 0.000622511803562098, 0.0017600601873386523, 0.0011954455383689222, -0.002187702986839568, 0.0011170463773257922, -0.0011415524068301153, -0.001427344434362432, 0.0024057450982795103, 0.0007829765452820325, -0.00025920923007394236, 0.0015680129866941783, 0.0016908453157107317, -0.0007742214011052795, -0.0001737683096161291, 0.0017706612898695795, 0.0013652665187358082, -0.00013889908247399774, 0.0011937283406577848, 0.0015565768519723022, 0.00037519659597595734, 0.0013951580580737755, -0.0010797717507529114, 0.001501716170379197, 0.0001876663662114808, 0.0014122065680144402, 0.0017311418354930552, -0.0010691691389901337, 0.0012103375553413898, -0.000616791086401669, -0.000443734797532791, 0.0011576695964476968, 0.00011012355097950177, -0.0022449490750773293, 0.0002674751046649604, 0.0008638491062420428, 0.0018860798894877462, 0.00029877809984579784, 0.0012579137798933715, 0.00023544223342142345, -0.0007288508050775633, -0.00024394339066446946, -0.00047037567574648165, 0.0010827298971021193, 7.386072994286508e-05, 0.0001989356781395557, 0.001128034180272408, -0.000303021841772555, -0.0006586588236592306, 0.0009786966349558668, -0.0011846406183622094, 0.00048549459688462804, -0.0006405429523432815, -0.0003618412490418166, -0.0006524887611432106, 0.0026024588459394593, 0.0012115398765839558, -0.0018126993329028451, -0.00031887331771951466, -4.502966448072243e-05, 0.00027411634266272245, -0.001570128738505261, 0.00044548307213609917, -0.0032750784445543246, 0.0016017421111769181, 0.0006946346998670805, 0.00019835392223210846, 0.0015520715187173906, 0.001415917882868989, 9.982671976249691e-05, -0.002242844153094836, 0.0010943420119540193, -0.0001513703343363204, 0.0007020790319947068, -0.0008615653689796332, 9.456502606486339e-05, 0.001620189070914435, -0.00011067271789144684, 0.0008944503381735913, 0.0006373219836950383, 0.0010896072163122383, -4.450873227757057e-05, 0.0015714302463667451, 0.0006050136288378027, 0.0005147960327809287, 0.0008244346751666853, 0.0008095884866738956, 6.187820824621326e-07, -0.0010297523392361896, -0.002223446376957483, 0.0016375130234056456, 0.000852870226840885, -0.00145362616777156, -0.0013074161176591659, 0.0009886060336121716, 0.0016775329798557337, 0.002134411554280291, 0.0001710766808029618, -0.0009883802577155265, 4.063519776753566e-05, 0.0022262385496087944, -0.00020013457969447757, -0.0011325875133225694, -0.0011079808638099209, 0.0008339998665309878, 0.0006509684046456243, -0.0005737467634245874, -0.0004043490936256333, 0.00038700852530570984, -0.0016324163197118935, -0.0012810714688367142, -0.0010856236912726303, 0.0007290394025414315, 0.00045939980402476266, 0.001198634996715242, 0.001166722340706805, -0.0006619095809439202, 0.0001420762909738471, -0.0006031002081963166, -0.002030984445257289, 0.0009064165612064912, 0.00040642529089751633, 0.00023553800574482864, -0.0004679479067668524, 1.6059820406866265e-07, -9.932817754965129e-06, 0.0022879020657224913, 0.0002960550013009211, -0.0017003784533100585, -0.001423402685190922, -6.800293545072833e-05, 0.001455730516134679, 0.0018495512483349685, -0.0016835429078003727, -0.0014773045799998386, 0.0007693659075478365, -0.0004609340151917607, 0.0015818976025006037, -0.0014277293999453988, 9.594583537619883e-05, -0.002450564391809351, 0.0012939736819141956, 0.0008653994139935506, 1.9266173268306375e-05, 0.0014749475268889256, -0.0007539659970765555, 0.0003313665572859392, -0.001538876676557166, 0.0015529515256362814, -0.0012092974584971827, 0.0009545974323827977, -0.0005828392138536032, 0.0005633804203917236, -0.002136690085840165, -0.00011863695891456416, 0.0011952015815985817, 0.0008671763071390615, -0.0006004329720505908, 0.001984117297823218, 0.0007873756257863462, 0.00042786313534737275, 0.0012808945542923666, 0.0013038458494705196, 0.0005333284285340412, 0.001144151834163054, 0.0019105465114774844, 0.0021577071916700774, -0.0006576236522040091, -0.0025204236362039723, 9.143536041822387e-05, 0.0006937054573477042, -0.000684495523404216, 0.00021067411178954387, -0.000433477704237184, 0.0005993712069374268, 0.00015553271156232285, 0.0007781423994179804, -0.0015449486303094062, 0.0018199872887052493, -0.0010092207343177506, -0.001042097311537482, -0.000559295174307195, -0.0007610701595250902, 3.467372453513917e-05, 0.0008910211631487641, -0.002232426846826563, -0.0003746645870243981, -0.0009349367377557982, 0.000320415076162206, -0.0007935978982951397, -0.0006796217152640338, -0.0002874555301071169, -0.00046349402504208825, 0.001082194255568325, 0.0001254310803524561, -0.001057429972631141, 0.0004818120170213547, -0.00036102396869708286, -0.0004028517756040628, 0.0005814144985523129, -0.0022422368556895833, 0.0014293487749856837, 0.00015503742375777563, 0.0013146538520825146, 0.0007334419404427805, -0.0003129232211041, -0.0007491678451678752, -0.0026726649737538466, -1.6623141665839114e-05, 0.00017594472374327097, 0.002179362118203798, -0.0009653638899447259, -0.0005869591921063844, 0.0015523012381839507, 0.0008631559078970952, -0.001732641473242147, 0.0024591912354816614, 0.00016014951133147548, 0.0008260239444082274, 0.0010899028536908162, -0.0010799822392542069, 0.00021964335964508308, 0.00031343042993903225, 0.003085487894138872, -0.0016918132023713284, 0.0012348328170821432, 0.0008436053859410819, -0.0008267834837090149, -0.0003302554861157603, 0.0034994758715862773, -0.0006903371780122569, 0.0010059479689505935, 3.417255554882814e-05, -2.865795675166538e-05, -0.00135191355818165, -0.0029807869646933938, -0.00037893831588675653, -6.136000954626297e-05, 0.001234558626036275, -0.001674230530086085, 0.00018549734665906925, 0.0012952353665589555, 0.0019874414427816234, 0.0012971502330882956, 0.0003708744915922324, -0.0006995372919726961, -0.0005619725369365725, -0.0006220853661877968, 0.00028384214551469, -0.00028231265773293046, 0.0014340070122997872, -0.0010460324282295375, 0.000605826860265779, 0.00027471473781126576, -0.00037263740374982035, -0.00021758677781491542, 0.0012218158018697522, 0.0006621873107075515, -0.00027377114454552043, -0.0008798342796509928, 3.632961025079595e-05, 0.002305892202596027, 0.0006209238538188444, -0.00031181030588900427, -0.00040121465611342444, -0.0010542926848522427, 0.0009687868334573579, -0.0019514482964426705, 0.00015277502916521968, 0.00024013534727806984, -0.00043195830081188547, 0.0017007470163763472, -0.001875399480116613, -0.0010146400543362688, -0.0005194934395813533, -9.765593511446014e-05, 0.0002562391248019935, -0.0006212067293329682, 0.0019856306763594844, -0.0016718851055070871, -0.002187254392338467, -0.0020429258265206585, 0.0007350313063776426, -0.0026361294233634425, 0.00035774814367428576, -4.582615445158922e-05, -0.0008389093425522631, 0.0006811266851496356, 0.0005420038160179885, 0.0016084926801749333, 0.0003828241341974348, -0.0016919041780791844, -0.0004851723484415871, 0.0008208379965894963, 0.0010313346676893431, -0.00036849466794475205, 0.00021935877865875142, -0.00040119113487335767, -7.224562901253506e-05, 0.00021540110839524118, -0.0006242961624227661, 0.0019714081658790406, -0.00046321657704773145, 0.0029760642312606223, -0.00011792978830094114, -0.0018445973428384832, 0.0015676588349755605, -0.0017637020433891593, -0.0008860961167211912, -0.0008091271552723711, 0.0019963789273091948, -0.00018927373260879676, -0.0008792691291796828, -0.0001380392732519553, 7.059848493984333e-05, 0.00129285635681331, -0.00015370103283895986, -0.0009745541218899589, -0.0001817473457261798, -0.0015293741902731028, 0.0012508963867174927, 0.0023446525973529475, 0.00032346284748729914, 0.0008897033514276842, -0.001590171032237464, -0.00012978616154235567, -0.0015598871230393385, -0.0003721475157751897, 1.5285904805928396e-05, -0.0008868460529845024, 0.0024504297203398195, 6.198234553878024e-05, -0.0011422947863213295, -0.00019984540566930775, -0.00188796329543095, -0.00037636231220794514, -0.0006422833263375338, 0.0009529994665902208, -0.0007408233101289241, 0.00035739229046516385, 0.0009793215374864772, -0.0018396615160680696, -0.0006219806271143824, 0.0003740961239060425, -0.0013195243915573585, 0.0018829897463632506, 0.00031050355854400635, 0.0025601411210391944, -0.00019018083229660476, 0.00010657228322141776, -0.0026861462502774103, 0.0008215186877933434, -0.0005157978468988134, -0.001633043471460205, -0.0008716088642586328, 0.0021627731396201, -0.003199291380011182, 0.002066869411765815, -0.0012464708177759576, 0.0012811154613574516, -0.0005045093510327447, -0.001636209446115089, -8.406341159172825e-06, 8.570362887105887e-05, 0.0008977711584732262, 0.0005801620482630554, 7.583707499048131e-05, 0.0007610523071051034, 0.0025310421899078506, 0.0005997297216140396, -0.0003287837725842735, -0.0011999543198575324, 0.000608471595726634, 0.0013586448383549055, -0.0006352983364168452, -0.0007189269381804309, 0.0003842798368633993, -9.339582903322707e-05, 0.00021541609396447114, 0.001491619710981773, 0.0009386450897803655, -0.0005882593725754504, -0.0005634027298917488, 0.002421234823286156, -0.00038903633847908736, 0.00036937868606479185, 0.002921387063322456, 0.001723169151952142, 0.0027113559522309316, -0.0006105734255053008, -0.000677344219348619, 0.00023019117242384368, 0.0013423083712877926, 0.0012545850561505034, -0.0010307853593989336, -0.000917129903372782, -7.923746164717471e-05, -0.0002536701901849625, 0.001238601969768105, 0.0005500140306935464, -5.486128175924421e-05, 0.0009943843113155992, -0.0014391013929131447, -0.0001464016063517093, 0.0008717329097516213, 0.0004954919009749759, 0.00022287300573697877, 0.0002832833297290449, 0.0008063393487081072, 0.0008108017402150836, -0.0010954261604769755, -0.0002449772081405399, -4.251367044982857e-05, 5.961286350153472e-05, -0.0010895508528632192, 0.0003415530282087076, 0.0010594718168208672, -0.0023764321085950613, 0.0012745305518757633, -0.0020988320870012345, 0.003201594745383396, 0.0022454813528076656, -0.0007928619495167766, 0.0007643270248669509, 0.00022179644143172084, -0.0016261904475518563, 0.001052869242749388, 0.0006704113297217873, 0.00026801144653365583, -0.00026310633904902403, -0.0023473127779700675, 0.0013884658414253792, -0.0021374766647879184, 0.0004948665027653121, -0.002099897231437886, 0.0016288073896770783, -1.4792314424028064e-05, 0.0009437945783279389, -0.0010848757984769364, -0.00048536236270191324, 0.0008994723058846077, 0.0007279284176622269, -0.0027880499808876635, 0.00031496524575658214, -0.0004887331462404276, 0.0005030240206274073, -0.0012202966937389093, -0.00013832093990195915, -0.00012626724184716664, 0.0012834513376427381, 0.0023284719995464442, 0.003048392689210644, -0.0011466882476840468, 0.0013743253825557744, -0.0003383445825591025, -0.0006173652570931054, 0.000865621912412351, 0.002753445895127271, -0.0010006615351239034, 0.0028178918993413404, 0.0008628304499769257, -0.0011800989105736903, 0.0009949259605122052, 0.0013745230617363546, -0.000299647996892638, -0.0012255254561752693, 0.0016263382607517585, -0.001407226673782347, 0.0010853732019633355, -0.0013842897308675717, -2.1176394321642533e-05, -0.0022267307076253573, 0.0005848514777788694, -0.0015435025438543803, -0.0006136736870896442, 0.0011665296414342663, -0.001968931476225677, -0.0001544407951339366, -0.003725005752903243, -0.0009387951621917523, -0.0001829876335133207, 0.0008629430604125687, -0.0021924934332329116, -0.0006227558959981394, 0.0003328430887155065, 0.0013427329084869655, 0.0014425300939038266, -0.00018338402336937065, -0.0025228225638969093, 0.0017648685509819018, -0.0009438560890631109, -0.002624175831134501, 0.0014468566286547357, 0.0009801573520276108, -0.0009961332879067086, 0.001153514753615248, -0.0019239337760472708, -0.0005941193179266335, -0.00011356475711554737, -0.0014165577970457477, 0.0008363291601343192, -0.0006347118299805388, 0.001251009142169579, 0.0007440617922904735, -0.0010621235031980092, -0.0006639336169156351, 0.0009324020400125477, -0.0008431038669565183, 0.0002668704185344595, -0.0009439958597550202, -0.0001657575074860418, 0.0003710778084808908, -0.0016310337737630576, 0.0008884009295178075, -0.00046448999954673553, 0.0014132565675577524, 0.0021604674913948685, -0.0011156662460365396, -8.220731049402019e-05, 0.0007166239077331937, -0.0007498564491008608, 0.0013866889561144902, 0.0021086778038199583, 0.0023091638378032187, -0.0007486197053339083, -0.0021556277076113517, 0.0018758561362224313, 0.0018480606764512686, 0.0008179754865400568, -0.0005386250860111019, 0.0010620934705833918, 0.0010538260982082548, 0.001230486955496879, -0.00046207376997298155, 0.0008425824840863072, -0.0006839568205858626, -0.0002956169582324364, 0.0021577077964316516, 5.7084440141963455e-05, -0.0005132515339720811, -0.0012812283258964996, 0.001759420562850167, -0.0009217079256682581, 0.001418278228299208, -0.00063462386594626, 0.0019999413491209594, -0.0008747244095985707, -0.0011158807140958515, -0.0016991838849991225, 0.001210451486035602, 0.0009098712270354525, -0.0006707518694906156, 0.00057971303171378, -0.0017682351364838311, 0.0011399613412272913, -0.001356078774161773, 0.00041525374096096357, 0.0007449845970386448, 0.0022291787423753817, 0.0008381736837836939, 0.00128349708927189, 0.0003156976775606779, 0.0005281270669268423, -0.0015476201684450075, -0.0006499586026116333, -0.0022895660220987324, 0.0020374125785753705, -0.0006521362979059475, -7.028781554030417e-05, -0.0018261824743390775, 0.0005971066661016877, 5.722959754450585e-05, 0.0004805884880942912, -0.0027168834827593358, -0.0008324866216149474, -0.0003750365955870194, 0.000730527244183321, -0.001951113095001844, 0.0005519143380388059, 0.0007880069491550401, -2.6073876149723674e-05, 0.0018704658173573918, 0.00028305279129803296, 0.001078643394151868, 0.0018170443746061693, -0.0013827908175541026, -0.0002753271030426774, 0.0009853052081183478, 0.0003648034246470644, 0.000963672326451892, -0.00030419241013390774, -0.0009747756865907675, -0.00022630553587710267, -0.0013085972843338567, -0.0016216820746626226, 0.0003613251562137876, 0.0010165285639516242, 0.002380675154008749, 8.112663762105399e-06, -0.0007138642950099694, 0.0014061465453760746, 8.749921015915874e-05, -0.00018209775253108518, -0.0017991953485720913, 0.001289186793989039, 0.000663613960361964, 0.00018834548321677858, -0.001012238067735538, -0.001140488311922816, -0.0009279903272494394, 0.0009868620216444413, 5.095948079336665e-05, -0.0010250248435506037, -0.00180101974304403, -0.0011886255464013118, -0.0015834319633381, -0.00010033992038582795, -0.0004395541660340285, -0.0010656065424505812, 5.095298848534213e-05, -0.0017228577380370425, 0.0010068499625761618, 0.00145057787959324, 0.00039836340977039697, -0.0017684443268395356, -0.0010457547971380876, -0.0004628929313525987, -0.0018010043319520719, -0.0017824760142026719, -0.0016674683150297298, -0.003002552599559394, -0.001016180493789598, 0.0023646886532313616, -0.0008889146604289522, 0.0019165203360591576, -0.0016612374239901584, -5.60548766399549e-05, 2.53954379454413e-05, 0.0002916508010182284, -0.0035987506865167163, -0.0007064796829077125, -0.0018870278607767688, 0.0003784538923943259, -0.0005108234968123071, 0.001238973865586246, 0.0011460623759829147, 0.0015480253821502643, -0.0005942154240843323, -9.908443935024991e-05, -0.0009689180840046774, 0.0017006201511771124, -0.000878885495448678, 0.0004928315847427811, 0.002873611675337173, 0.002054000403870937, 0.0026516012674528966, -0.0007820732590513302, 0.0009458129567914142, 0.0005392649737041566, 0.0017242630399501024, 0.0008499071479324272, 0.0015129327211580446, 4.7133550706845995e-06, 0.0008801448745101581, 0.0014790882525401727, 0.0017421133989321547, -4.501905027254338e-05, -0.0005835433847369842, -0.0007159261978424425, 0.0008973064001569497, -0.00022140524698954778, -0.0008458482076649787, -0.002368386653764709, -0.001010001367318658, -0.0006642213095284788, 0.0009246331407561925, 0.0005720908303654682, 0.0006490982600499962, -0.001787806097731881, 0.0010917860332320117, 0.001327194766932216, -0.00032384617305503127, 0.0007093677913934116, -0.00047298738017431674, 0.001061618221681826, -0.0016532087751066626, 0.0006669114554149758, -0.0013704064344386424, -0.0005954279399462692, 0.0003304807947026589, -0.0008361456978960291, -0.0018734874407231317, -0.0003143213570631076, 0.0009073419688760964, 0.0015254310427756934, 0.001594902871418391, 0.003135063194299903, 0.0003892040503714611, -0.00046891866767673207, 0.0014149542366785894, 0.0021261804018521957, -0.0012878390796080552, -0.0018879465117418448, -0.0023881735988293684, 0.00021230436565389255, -0.0007803869711926481, -0.0006950338916533738, 0.0010897209926170603, -0.0006465062779161812, 0.0011213641707827904, 0.001913060721485671, 3.2874713218333795e-06, 0.0006936208202610317, -0.0014196583728702805, 0.00019731283630086693, 0.0004103541164113267, -0.00035240284965532, -0.0011258830214533333, 0.0014412919178408146, -0.0008265997204848219, -0.0002868019111614828, 0.00026330265239238315, 0.0008826450986951784, -0.000839494305717281, -4.799656275977782e-06, -0.0008843636899635854, 1.4675164646149597e-05, 0.0010556733392501627, -0.00017994427252077116, 0.0015031701478145365, -0.0006438561315276203, -0.0006364642752627603, 5.504729870775549e-05, 0.0024285068427580825, -5.298840094081214e-05, -0.0011910652655497955, 0.0006033488716035151, 0.0023586567779796397, -0.001726335194129014, 0.0007157107272188767, -0.0007379637408835293, 0.000345689801022786, -0.0007809782795842324, -0.000567143906176959, 0.0003691006941419772, -0.0011385887673007744, 0.0006217744772731848, 0.0006145953847243035, 0.0016445216991165523, -0.0009739977168887748, -0.00205545301452581, -0.000850609727747198, -5.6019428939180216e-05, -0.0009812545387726246, -0.00018286787524601777, -0.0002259721683568472, -0.0014462564892854246, -0.0010801147450569815, -0.0005218323857913987, 0.0002325409136654244, -0.0007579882784254366, -0.0006630531270230833, 0.0009253354392928514, -0.0017972222071902522, -0.0018584042226148512, 0.001601865600233232, -0.000946989307959889, -0.00039610910947285305, -0.0008709506288084867, -0.0002699145604259101, 0.0014778250907294677, -7.028369156625303e-05, -0.0010108556187837792, -0.0006168528653720529, -0.0008965159325766692, 0.003532093596741781, 0.00100968866910911, 0.0003367049996292337, -0.0015081668035721307, 0.000705424919230424, -0.0008088152845040497, 0.0007008489507294158, 0.002190452616895655, -0.0005466024318616647, 0.00033284496746865955, 0.0017451492985518513, 0.0008734882691712187, 0.00033265620694411524, 0.0019618332907667124, 0.0007386976622756336, 0.00047169001301039515, 0.0004826298701754439, -0.001506060261164066, -0.00037460949634304797, -0.00038602440898394264, 0.0010309474173952893, 0.0005934556117557221, -0.0011991698325104494, 0.0013926235798740194, -0.0024569207183642305, -0.0001039865739071999, 0.00010453181707337222, -0.00010118161427197236, 0.0031094465625178813, 0.0011524422618567343, -0.0019150375376009166, -0.0004935388764621962, 0.0007352955015802465, -0.0015890011948593852, -0.000515179649688946, -0.0006518813828950698, 0.0009528462569514673, -0.00041678218723273375, 0.00026018754938483823, 5.961197085291303e-05, 0.0018681399099653717, -0.0006654079635382004, 0.0008813302629606667, -0.002166453224965892, 0.0010962571167070223, -0.0012557333680831562, -0.0006223914209426695, 8.651504941958876e-05, -0.0014715532174012225, -0.002279560688251081, -0.00043051688481288153, -0.0011814670578198516, -0.0011991787052139102, 0.0017085030770669363, -0.0009315709526909188, -0.0037010295793278303, -0.0005408320953579349, 8.825573444237733e-05, -0.00039114378385018966, 0.0007659509636948059, 0.001194332548993593, 0.0010042146580833133, -0.0015220641221258546, 0.00044929892036815744, 0.0006173534005204928, -0.0004600749227989809, -0.0011862157682038799, -0.0015190381965277666, 0.000865122809980079, 0.0011297434285406638, -0.0006442199412246552, -0.00019339888328850918, 0.00035539750038449114, 0.000621669916420764, 0.0008960901940806565, -0.00021912966243320398, 0.000565611035110436, -0.0019689013943819944, -0.0013531140319598123, 0.001174728211505105, 0.00013444257586314734, -0.0006676548463921961, 0.002862761296766436, -0.0013549689486520577, 0.00018698695536567556, -0.0021085398901696806, -0.001269570410607379, -0.0001486280604572343, -0.0005453555588976755, 0.0010743515046023333, 0.00012449400725067505, -0.00042492072409139325, 0.0020245621814583004, -0.0013363926264142734, -0.0016331443026658121, -0.00021737664166376902, -0.00021403837419242677, -0.00019364664273613386, 7.922758231160287e-05, 0.0016092556958309245, 0.000499920795762776, -0.00039315949623208724, 0.0012130840100761375, 0.0018335449333859444, -0.0006460483557653163, -0.0003144818847067299, -0.00026027473153167335, 0.0004166155354230483, -0.0006231221534340747, 0.00082183951683934, 0.0021064362530163194, -0.002705604850701704, -0.00047147364712696316, 0.0020146451317613057, 0.0003542911595957321, 0.0016888841021795997, 0.00028351409029170327, -0.0008264492153653435, -0.0013851845836416743, -0.000624515584621399, -0.0007995876428203985, 0.0005726210663610232, 0.0031753412101265255, -0.0004627903199434513, 6.0515162586760596e-05, -7.469789952452288e-05, -0.002150240649718249, 0.0005695819225994825, 0.0009394200583852097, -0.0014635194455516753, -0.00016729055115671798, -0.0035623510286049154, -2.8465677593736416e-05, 0.000933279539475862, -0.0016344503037357683, -0.0008093227629180078, -0.0020694324615408988, 0.0024686516175238538, 0.0016956026609920016, 5.3406583495174687e-05, 0.0010301075461596199, 0.00033832538033173876, 1.1116510975739402e-05, 0.00013339214108398778, 0.00032274103100427, 0.0010200156159667628, 0.0008622163857330278, -0.0015148143167129646, 0.0013615683190115746, -0.0007670892342144242, -0.0022569709401949467, 8.252685934806436e-05, -0.0007413086582932493, 0.0009105770224753229, -0.0004983279798826956, 0.0006505223397459403, 0.001309685780467973, -0.0005558522527797649, -0.0004994842531642618, 0.0016563271376934807, 0.0006327485143513556, 0.0004266941077224473, -0.00020501894166269352, -0.00043552540036095877, 0.0006739171674166045, -0.000866801177465959, -0.0014010137734237205, 0.0010879709244369096, 0.002501285388935237, -8.662247391111322e-05, 0.0008256554640562186, -0.0012114830709641922, -0.00028808153116433033, 0.0014429891835465725, 0.000563031198062447, -0.0005750420328691774, 0.001527639536564429, -0.0025202432253808027, -0.0015030716326318583, 0.0022338315331484893, -7.303509148481879e-05, -0.0004496316986877247, -0.0006908668678571317, 8.454696408577433e-05, 0.0008294578853638157, 0.0001520736267606182, 0.0012668977476559817, -0.0003787303688937982, -0.0010770284080141579, -0.004290759075058048, 0.0003203769849449145, 7.020229973431213e-05, -7.247234772300715e-05, 0.00015703335600036894, 0.00011858326201874547, 0.0006577684282049745, -0.00024949181517985863, -0.0014331201647834746, -0.00017186004027269774, -0.0010699543586705218, -0.0011642721728870598, 0.00042919145889364074, 0.00022897976992553026, 0.0034000571525192314, 0.0008475429803649348, 0.0008019985663798579, 0.0016325457217245543, -0.00040154565169370215, -0.0011603164192326432, 0.0012785976016997935, 0.0007877479770463935, -0.00013505954303383305, -0.001862199541065479, 4.09735118722665e-07, 5.221768920904424e-05, 0.0014403229474169166, -0.0012818941311723009, 0.0010387618866003479, 0.0007450824064081374, -0.00029862088346455096, -1.5861298765962317e-05, -0.001221896363341024, -3.596716026876834e-05, 0.0010298366720098429, 0.0002045641452959046, -0.00022099150169996307, -0.0014028411300319732, -0.0017104907156335614, 0.000720673849864184, 0.0014676013532337606, -0.0006476306613327765, 0.00010808382196003663, -0.0005496488112575193]}, "clan|5|1000000": {"law": [0.0036322978738319023, 0.0039021625960460327, 0.004217085100638229, 0.003242169990321564, 0.003544107781031869, 0.0036357933772039885, 0.0035378496931901537, 0.0040598909614244505, 0.003721090557079698, 0.004320106078754549, 0.00335119594642741, 0.003284095958598243, 0.003494077789635952, 0.0030313820782561507, 0.003994442736221515, 0.0037278142118122304, 0.002715943082762351, 0.0031416544356472897, 0.0037130064290114007, 0.003571818835825802, 0.003481788659684959, 0.0037946262226453698, 0.003599233331160967, 0.004182258515900372, 0.0033283164903261664, 0.003629348445334024, 0.0038724553411562113, 0.0034970671092899863, 0.003871488479324725, 0.0032578029705732092, 0.003593224025973285, 0.00356883660488716, 0.0037311653581593163, 0.0030856368179650318, 0.0030951187042127515, 0.003314651382157585, 0.003660943860397836, 0.004025159615804519, 0.00313321653642884, 0.0034895789398365906, 0.0037178309108520935, 0.003588381196654389, 0.004082239839352297, 0.0035218819356765962, 0.005009636259399208, 0.0038533807711731427, 0.003156836063166857, 0.003672046056142797, 0.004652870597492864, 0.003715315071640468, 0.004043867275177249, 0.00436363754814284, 0.003924638238498979, 0.003301644935763015, 0.0035329571470859022, 0.0032049872880914876, 0.0036214668733656197, 0.0035776874749471332, 0.0030081813919995426, 0.003988981839617267, 0.0037035245028231856, 0.003974816123938574, 0.0035617013383948404, 0.003675871654529317, 0.003160495001150565, 0.003866916342801119, 0.0038384080135758225, 0.003563088370428069, 0.003339575450058696, 0.003911739798715175, 0.003475281361592586, 0.0035200386554388174, 0.0036781648183055182, 0.003917956265307332, 0.004133733230005099, 0.0032470929291754658, 0.003814884730576118, 0.003567384830740039, 0.003100599283737182, 0.0035044510075046276, 0.003123742589852263, 0.0038856971308272037, 0.003800074761413974, 0.0035036200714149146, 0.0035965921923031274, 0.0042512605660993685, 0.003240396584160976, 0.0034927607177319686, 0.003683535969217111, 0.004513315336717838, 0.004018236097547145, 0.0037125338577093103, 0.0031201905845525957, 0.003499989541904114, 0.0038455204262630716, 0.0038340332212412065, 0.004170612412919716, 0.0037515845604962905, 0.0037029935982335616, 0.0035467573240373085, 0.0036665484468603182, 0.0035520924480776372, 0.0038363872858573345, 0.0035363496030811348, 0.003497203017042594, 0.00390227217878536, 0.004077135702945434, 0.0034446151642395506, 0.0034699792256374096, 0.002899055186245114, 0.0038690649835482205, 0.0035706428648021316, 0.0037661532240935713, 0.003984617971059201, 0.00415414963537053, 0.0036505202053254138, 0.004105242713091428, 0.003420607090486527, 0.003049541298801195, 0.0034743474551168774, 0.0034564401277492607, 0.0037785684180855483, 0.0029547869503829816, 0.0033827532620716028, 0.003942378879385977, 0.0033813101742161678, 0.0038658018450581366, 0.0034200047849193282, 0.0031246287762343172, 0.003603635061883992, 0.0031998006688223057, 0.0038946078628034897, 0.004281802973431503, 0.004289774612824537, 0.004316905550721728, 0.0039361590425164295, 0.003039297881569425, 0.003444016025117236, 0.0033317106763881554, 0.004185826424683903, 0.003363964435201261, 0.0037786507761206067, 0.004185695567271885, 0.003898079122875764, 0.003115664634148807, 0.003773911889878079, 0.003492666999918903, 0.003926319346593488, 0.004175583475119815, 0.0034327762306425313, 0.00396391285068276, 0.003469221732510519, 0.0031127802711488073, 0.0039062473242577056, 0.0037974241085674265, 0.0031894505051726085, 0.004137609171047885, 0.0033975136019188668, 0.003644407062681765, 0.0038423428837095486, 0.00353593726458179, 0.0037821015281007675, 0.003918074646054315, 0.0033151823777037848, 0.003363156632102182, 0.003901149448922503, 0.004264836845071507, 0.0036327510984532907, 0.003525994016473355, 0.004345843074370137, 0.003447680363710681, 0.0037273493674181424, 0.0037065666777040818, 0.004210329120704515, 0.0034791919056891274, 0.003898669170042446, 0.003445556733607802, 0.0037824408101529983, 0.003356298226186105, 0.004283510408153113, 0.003627735633251916, 0.0033567064446309303, 0.0036162674817807883, 0.003135604081376364, 0.0029438695004335713, 0.0032003257869952506, 0.00359465332902964, 0.003259731760742568, 0.0037013472173761386, 0.0034677086029395454, 0.0036631398873376853, 0.0034372683090158063, 0.00403391345245474, 0.0032027818542115227, 0.0030294000773762875, 0.003675577388468021, 0.003765979237770445, 0.0034025251749447705, 0.003731466939835393, 0.003535347276385714, 0.0035679165832549486, 0.0030087525245177105, 0.0033776190842695897, 0.003988736061208975, 0.003971782535451496, 0.0037032755139740914, 0.0032987855128432386, 0.003603362740178362, 0.003102606472759284, 0.0035096724618446373, 0.00406068465169529, 0.003312733535774548, 0.00359742332806956, 0.003539526653259628, 0.004035999993488026, 0.0032993115660344685, 0.003540286858492614, 0.003861734632275571, 0.0038997168846739427, 0.003614082138924779, 0.0035569247829894124, 0.003988930614189812, 0.003442371383424181, 0.003119532625415644, 0.003940104428072466, 0.004242587782966822, 0.0038190393989223637, 0.003538967706398388, 0.004211550295312172, 0.004033461750218237, 0.003713107707126184, 0.003521030788061097, 0.003824046872464848, 0.004254415583795357, 0.0027377891245601305, 0.003455632332342695, 0.003517504671459726, 0.003869084900630426, 0.003474381780127267, 0.003592948254528494, 0.004045470388778227, 0.0037571287526168007, 0.003423716763658824, 0.0033030128269349035, 0.0038026401401412002, 0.004215759193166413, 0.0033070313396654782, 0.0034854294280997067, 0.00407226100681779, 0.003369514471099677, 0.0029803807288164563, 0.0035563785069898657, 0.003682916700178396, 0.00368057889827611, 0.0029273821245503484, 0.003969600121894956, 0.0031184885290755915, 0.0036719360508907783, 0.003977596791128413, 0.0037669713841541608, 0.003803179769721332, 0.0038185532101389086, 0.0024744288944242854, 0.003186672805821189, 0.0033751939620376703, 0.002655711509483183, 0.003720570373196175, 0.003907856008873445, 0.004041448345450505, 0.0034139856446948613, 0.0037501063688516467, 0.003635703936264889, 0.0033512227361791602, 0.0036916510923949986, 0.0030802503115729962, 0.003930946348960518, 0.0036977490007670255, 0.0034358417901971805, 0.0037056592847335423, 0.0030680033985506228, 0.00369741768244225, 0.0031800227286176153, 0.003158382672796556, 0.0038178084532702883, 0.003791256836866097, 0.0036115852772873325, 0.003587265347656299, 0.0032527600695626546, 0.003151859121526712, 0.00436046363253606, 0.003323892386496219, 0.003669380253086274, 0.003977066405020935, 0.0037104470463900086, 0.004320228421809347, 0.0038990098536872964, 0.004246185815707015, 0.0035482190489917187, 0.004110748527330621, 0.0035459356306137835, 0.0034451775909127846, 0.004052547831916442, 0.0040796787285790614, 0.003767258872048096, 0.003014062255521033, 0.004138076251988032, 0.003397647519927993, 0.0036332086017578646, 0.00376284982986963, 0.004205792000605335, 0.0028352605479424753, 0.0037923567800683955, 0.003541863496766773, 0.003624345802815121, 0.0030329423920401055, 0.0035310296571617883, 0.0036988730136888748, 0.0036405894464222044, 0.002815263348908914, 0.0032353156966777874, 0.00355895012762808, 0.0037233942261289954, 0.0037129261245141265, 0.0034669989224287434, 0.003546201310631325, 0.0032825014613582226, 0.0035899227480182816, 0.004193382938299628, 0.0032642143169798743, 0.0032664814648644125, 0.0034931071396817615, 0.004067019755576773, 0.003617248242156812, 0.0036429978558132348, 0.0036551568456228978, 0.003415712010752081, 0.00329000376538513, 0.004075275817204904, 0.004012296819559502, 0.0044532382390150005, 0.0035743601776800915, 0.0036249301283328705, 0.0035961001404478665, 0.0038364359204283716, 0.0041084200245364855, 0.0037479250843537315, 0.0035416407090496094, 0.0035498865019434334, 0.0039941164883021685, 0.003029058846133914, 0.0037778972670512445, 0.0035453654855723826, 0.003298342873148563, 0.0031645528625885433, 0.0038918168060773084, 0.003418559403566057, 0.0038174509019075487, 0.003674968603432305, 0.004014462194215085, 0.0036353989754118743, 0.003983946705568897, 0.0036501345600647994, 0.003662553619205866, 0.0037460909709414736, 0.0038988609473129543, 0.00360910905065559, 0.0033600650173131186, 0.0036582992937299608, 0.0038067976518370017, 0.0036853745453315767, 0.0038600851030068384, 0.00368610203331432, 0.0030982295193995313, 0.0035808210597387813, 0.003912400411328676, 0.003642266772881264, 0.004261086007648629, 0.003379494812023154, 0.0038406544693359024, 0.003469572918141317, 0.003725377787821671, 0.0036647889435821313, 0.0032013800039081275, 0.0030805313754660446, 0.00399556891382602, 0.004102893513944217, 0.0034528438202299228, 0.0030151023313953473, 0.0032549683915004124, 0.0031373407290367084, 0.0036093369612366644, 0.003087051543328556, 0.003608020744061413, 0.004207467452823188, 0.0031821557425137925, 0.00390035165860958, 0.003852422829951685, 0.003710460698323814, 0.0036842801506500322, 0.004113424558660483], "null": [8.745253961262023e-05, 4.963560864013061e-05, 0.00015824433521149928, 0.00040797806241421597, 7.056231508872912e-05, -0.00039992418765066873, -2.366051936331104e-05, 0.0004413432831391617, -0.0004025663589786177, -0.0006845685643410704, 0.00047282116744007396, -0.00010634257094022104, -1.3426128374405266e-05, -0.00042054514721545644, -0.0005910134754572027, -0.00023799314561934182, -0.0002578213498178883, 0.0002732095581974292, -1.387886863213339e-05, 0.0003397176304105187, -0.0002215688589473075, -0.0002162952850026656, -0.00043536859763371183, 0.00021092884629148045, 0.0004700789703546704, -0.0007523750526496897, -3.328426639548354e-05, 0.0004542374323897036, 0.00014054532293616973, -0.00021625331344043985, 0.0003439302840417824, 0.0007728704078786564, 0.00019773014693225122, 0.000643859650598877, 0.00010662434257380227, 0.0006709568864531334, 0.0004847794955455953, 0.00035417261174952586, -0.00012308154262186122, 0.0004840054983556996, -0.00041244181339550323, 0.0001674231348838262, -0.000516314079189506, 0.0005461571312892488, 0.0001763300492978459, -0.0002663000681053518, 0.0005088621126612125, 9.005011989149381e-05, -0.00015548761033734593, -0.000155090555038484, -0.0007403643522900794, 0.0002243889556705625, -0.00017965991296442496, 0.00017709142439326087, -0.0002459259300771066, 0.00032816464896168185, -3.403271230517646e-05, 0.00015742922111439128, 0.00033787394475570665, -0.0005769384779981124, 0.0005743802532025555, -4.3897585261909455e-05, 0.00026872227887331235, 0.00019046225205787692, 0.0002983743369311398, 0.00010749255193243101, 0.0009085049625889852, 0.00029830978556599774, -2.2800592557103982e-05, 0.00012334626631460566, -7.402143658019611e-05, -7.769956764658303e-05, -0.00010216248438155162, -0.00031124526765768934, 4.89606919584773e-05, -5.584538575043041e-05, -5.799611304269092e-05, -0.0001519220488725992, -0.0004344926146186978, -0.00033917815517359173, 3.120415694368717e-05, 0.00024560910713500306, 0.0003949729064451901, 0.000510927332689981, 0.00043275815612631163, 0.00012660386769169918, -0.0002715837894085027, -0.00017654983626069765, -0.0003454218788272456, 0.00027635662245284465, 0.00071848532435137, 0.0005378371008530891, 0.00033610639161896216, 0.0001350346056741003, -0.00021170602066256095, 0.00020906097453465833, -0.00021950823330296743, 0.00022324093196868233, -1.3888635654879522e-06, 0.00010677223529320656, 0.000353418357749824, -1.6528893400646893e-06, -0.00026627355912811623, -0.00012244215381151946, 0.00048763397733608826, 8.46815394313083e-05, -0.00019767702519946084, 0.0001931040426921271, 0.0007434989509773615, -0.0002826572449210474, -0.00025596428001772864, -0.0008840984320421796, 2.6674779602942067e-06, -0.00019971820777087146, 0.0001042986490729092, -0.0007793551078796312, 4.6488119552101637e-05, 0.0005903861488132378, -0.0005188778928655324, 6.6375065825852175e-06, -0.000608249548971429, -0.00041124984413798416, -0.0002136159729486664, 0.000276363819554426, 0.00040203822545947787, 0.000122271239743732, 0.00018553196415549422, -0.00010916691486517749, -0.00024873480941867143, -0.0002322464334438834, -0.0005309589894748612, 0.0005936642005268666, -0.00023206583569646, 0.0002978707913907641, 0.00013381722906746774, -8.600569726180396e-05, 0.00022917313592518695, -0.00019979012270177066, 0.00025163024018226565, 0.000306741932196708, -0.000335883871606768, 0.000740082353473781, -0.000622061898187809, -0.00013860797111853174, -0.001003060638449682, -0.00015709863615587238, -6.093479686164471e-06, 0.0004103729860966965, -0.000331068377964705, 0.0004108720689020018, 0.00022010380710035804, -0.00037123548379547344, 0.00033575850987332956, -1.7617020950488893e-05, -0.0004784424703165868, 0.0001379087912800614, 0.00014190106660727508, 0.0001241934451972071, -0.0005653275393422419, -0.0003644249077474626, 0.0005810465238189622, 0.000318928882165892, 0.00048040784547254134, 0.0010757226028745848, -9.387663529203394e-06, 0.0003865082776375317, 0.00014552876260509606, -0.0003902192071523203, -0.0008077394535597193, 0.00046766141707443865, 0.0003029010505066765, -0.00042560562134497104, 0.0011534753806845544, -7.854761699643831e-05, -0.00043746107768516396, 0.0005518305138902946, 0.00025890916374216033, -5.643998949622642e-05, -0.00015455467659997169, -9.78659409147653e-05, 1.1576783522926348e-06, -1.1442004761441638e-05, -9.562950790087399e-05, 0.0002758275672780641, 6.142890876592588e-05, -0.0004725575072015431, 2.0991765939726292e-05, 0.00011524645273386369, -0.0005320689301262505, 0.00042227909169767486, -0.00017124170358862045, -0.000137490869868806, 1.4413912136745921e-05, -0.00011304241655540892, 0.00018143249225310853, -0.00019339957796571383, 0.0001307169278419451, -0.000369841258064163, 0.00015409950933698013, -0.0001584385546884448, 0.00016494836749725295, -0.000516525652465738, -6.847164651002657e-05, 0.00038428903659060154, 0.00024060540105086403, 0.0006138405173850003, 0.0002374933521585021, -8.79448484614187e-06, 0.0006811587346398085, 3.0923881616296e-05, 0.00040946601518676573, 2.8866228181989584e-05, -0.000509123677122858, -4.301110065441094e-06, -0.00024798324608532596, -4.40106901766768e-05, 0.00013872795148106576, 0.0008403353824819604, 0.00011860835894150767, -0.0003843917681196629, -2.5686200576302554e-05, -1.5490723868971656e-05, -0.00015276334301361771, 0.000518410756017218, 0.00016955753704994692, -0.0004761672584994159, -4.911457857748047e-05, -0.00019415298776781498, -0.0004172486674551834, -8.02134908512997e-05, 0.00053362869551421, 2.3451115922057397e-05, 0.00013037405900018229, -8.232843337818707e-05, 0.0005608820445583973, 0.0006842379475360261, 0.00018949679065993763, -0.00011126045888065761, 0.0008768925998392518, -0.0003188380550227521, -0.0004985104677661667, 0.0007301064707512239, 5.0244254719444825e-05, 2.8715554283742506e-05, -0.0003156078623343106, 4.431718306374677e-05, 4.980730994574856e-05, 0.00043442489918010807, -0.000173758552305614, 0.0006870006297017284, -0.00046953542904404344, 6.288177414059959e-05, 3.713014911888024e-05, 0.0002123562952283109, 0.0003669097942244903, 0.00022859620105020184, 0.00012681948996551284, -0.0005056599547668128, -0.00032758942126154267, 0.0004249513651615189, -0.00013765109517827057, -0.00011886263457583368, 0.0004165195412602074, -0.0005342971184596479, 0.00021131316531786126, -0.00023402511782677493, 2.4653541191632655e-05, 0.0005766046738981956, -0.0003516122255806664, 0.0002915843161392928, 0.0002923474766891587, -0.0005350442472042971, -3.902948890122104e-05, 2.6525277120548196e-05, 0.00038627464073837103, -0.00043726441217728507, -2.326733635182876e-05, 0.0009114483925189987, -0.0007910254769702973, 0.00043038134528483596, -0.00014280665260724135, 4.32992877925642e-05, 0.0002751970499650369, 0.00021052905482665807, -0.00020415070070800567, -0.0002648475182436272, -0.0002656647139493984, 0.00031792496139271265, 9.383416798502964e-05, 0.00037813429844835156, -3.671258549520218e-05, 0.00020237367228848058, -0.00022406431074095678, -0.00048418664162763747, 0.00027309482265458485, -0.000849609420387587, 0.0006257831858151874, 0.0005847759069705916, -0.0009823369000256932, -0.00031651412133193446, 0.0002605755608451332, 4.412366100314813e-05, 6.629133126878628e-07, 5.600434198616e-05, -0.0003187956151746718, 0.0008290022142034559, -1.1860467656887863e-06, -0.0002685215766931037, -3.0463901983246444e-05, 0.0008960975041460983, 0.00020452589774766494, 7.839009187637913e-05, -1.8112627877542309e-06, 7.380942574553018e-05, 0.0006254923088624409, -0.00014897658960055793, 0.0005043496486685228, 0.0004045408024930808, 8.931148422330892e-05, -9.299489419678508e-05, 0.00024924748665977603, -0.00016851382074101195, -0.00013764622002820914, 0.0005985672213073556, -0.0001395886703896565, -0.0005446581706030074, -0.0003263690268653363, 2.479803698296479e-05, 4.060028962715734e-05, -0.00029416619566458024, 0.00045559171850939606, -0.0005045816631392697, 7.95143117642283e-05, -0.000343417893162723, 8.444816354558071e-05, 0.0002578451707853091, -0.00018345325398616552, 0.00047691348146461365, -0.000411207028160554, 0.0003637766700066436, 9.425296050302734e-06, 0.0003722349426276139, 0.00034220780172944387, -0.0004347337259913431, 0.000452360173058608, -0.0005909302033337838, 0.0003558567035675253, -9.401682241438891e-05, 9.094877079629526e-05, 0.000620906359908524, 0.0004900752108518702, -0.00016142858784462533, 0.0006365518228177436, -0.0005011530210188297, -6.936221110454e-05, -0.0002978013773358157, 0.0002739447872288636, -8.810591483765506e-05, -0.0005778580477429074, -0.00029100247092550546, 1.6436783024431634e-05, -0.00017173913667356544, -0.000236264923239915, 0.00014686784558737287, 0.0002782676051200639, -0.0003132732468529298, -0.0005366762526932689, -0.0005983235427642342, -0.0005083137012009686, -0.00027624341760734694, -0.0005317153791226659, 0.00025587202546528687, -0.0004050861565856323, 0.0002069875690065004, -0.00030227593076581627, -0.00022986149342951734, -6.506177248599698e-05, 3.891401226230329e-05, 0.00013982854943961343, 0.0002689305789846941, 5.862805580569841e-06, 0.0003118968997251059, -1.6600807800415396e-05, 0.0002154466257575649, -0.00021028811882661813, -0.00019922418368611972, 0.00016351206591025402, 0.0003526458807110444, -0.0005425196467507831, -0.0002617998333027671, -1.749600615852387e-05, -7.178340371005731e-05, -0.0004486108358712215, -0.0002874895401632216, 0.0006558832956509164, -5.0552492081301637e-05, 0.0005216074080331978, 0.00018115801069207293, 0.0002828501772240699, 0.0006551765219171557]}, "clan|30|100000": {"law": [0.0015611838750606566, 0.004355475068294368, 0.0015547317533242122, 0.0013406913289113476, 0.0036906380754260226, 0.0013810571934582683, 0.0038457736690951094, 0.003047381292835105, 0.003095466215667031, 0.002337465908953895, 0.0017956370615967998, 0.0017549111632328973, 0.0023801825246092534, 0.000957232891368065, 0.001446550217722553, 0.0006782250230665809, 0.004253339411875778, 0.0037325859580503717, 0.00039718092219320766, 0.002588116327769896, 0.0031877609876893587, 0.004997151299895641, 0.003980055880598243, 0.0003278496869292269, 0.002136199991868537, 0.003104342169281793, 0.0033415238306329087, 0.004274164162501037, 0.0006858301524763633, 0.0002661475130434354, 0.0015895541928232504, 0.0029787449180824765, 0.0019976804020043204, 0.004142625230286967, 0.0039447573109230305, 0.0020495929148998115, 0.0011864106112735584, 0.0007186758383186387, 0.0014366244316939003, 0.002840534132777961, 0.0024289320311545737, 0.00451897198350526, 0.002695621911783519, 0.0020209092934537765, 0.0022014822721159177, 0.0010957382443841368, 0.005072743995521378, 0.0058341132507377935, 0.0034261896074516685, 0.004191401601035594, 0.002310069273552706, 0.0023919749235554733, 0.0023213732487619154, 0.00255103576048743, 0.005255117067639148, 0.0033431059806012797, 0.0012431066918798805, 0.0017926713874345523, 0.0016312462291798724, 0.0028017437108749377, 0.0016014642867956397, 0.004005085939803976, 0.0007270996161032883, 0.0036561754073840547, 0.003960632583643431, 0.004337949042357181, 0.0033942174211141207, 0.001788722493092365, 0.0011736330646048287, 0.000840552619349566, 0.004217097111397727, 0.0016439719175371792, 0.0024298924989212267, -0.0006457254189902173, 0.002323617811867962, 0.00170895313966124, 0.002106930806687224, 0.003156703874483746, 0.003927448889275986, 0.0023975230035979678, 0.002865668383567943, 0.0038352718541281305, 0.0031738565537491326, 0.002601382836528998, 0.0037522824983149405, 0.003982807258694265, 0.002844439356842976, 0.0012669794130193424, 0.0027040567648697333, 0.002721140222996077, 0.0022569601884416812, 0.004375022753887237, 0.00445221059412404, 0.005175875313511824, 0.0035982192434298454, 0.0013889908403204032, 0.001826937885304858, 0.0038408460565024782, 0.0017480685236801463, 0.0026682499784600466, 0.0022692787469233977, 0.005901314304955996, 0.0010087360801511736, 0.0018298453822103156, 0.0020038885858939537, 0.003583424553214698, 0.003381105922452221, 0.0028300200618813776, 0.002730080524374401, 0.004305339370070271, 0.003194230256618802, 0.001638598787723211, 0.001024757539465071, 0.001379930298034182, 0.002746397140133361, 0.004183570217047183, -0.002602656288368088, 0.00516853158294861, 0.0011071861572942154, 0.0027681921821152145, 0.0027144826160734326, 0.002231287809399518, 0.0022277137400408265, 0.003420704137393926, 0.000605659971160577, 0.0025763220091024053, 0.003545149498687117, 0.0007791776881287404, 0.002689013148384767, 0.0027815467632805735, 0.003371181841700377, 0.0031362814311632903, 0.002051890892499131, 0.0013422806589602487, 0.002360891975730972, 0.002810455525946942, 0.0010555182087363946, 0.0029281650386208113, 0.001024793379366784, 0.0007804181391266596, 0.0033710244341644824, 0.0025323095221949643, 0.002816698140420293, 0.002436668037258727, 0.0025740991252591883, 0.0017844062180465414, 0.003772978583930886, 0.0023787299385258365, 0.0026470275236478713, -0.0005763245396694927, 0.0037244600005168493, 0.0006639632683507202, 0.004675930802647166, 0.004164639156559069, 0.0011309104430630157, 0.0029013359046698994, 0.00013703546330745553, 0.0005649273322818615, 0.002207046501082388, 0.0011799866455346475, 0.004534669167131966, 0.0026075415191924023, 0.00331476196829783, 0.0038465656061763553, 0.0018548638158675246, 0.0011787413413673065, 0.00375158717694557, 0.0034967559255019154, -0.00026446928519785473, 0.0011771555408746082, 0.0023627788999425192, 0.0006640327943179258, 0.0021572467179709065, 0.0008799944206252519, 0.0032150564653825597, 0.0029937099098233944, 0.0016362453931861864, 0.0004812612118803017, 0.0008028548031333571, 0.0024450799496422704, 0.002637887888192303, 0.002455157617939463, 0.0011140645159661844, 0.0013226946506312842, 0.004928472316830579, 0.0028907674534544014, 0.00420560270257031, 0.0027134836751967484, 0.003085192607881204, 0.0013915934873649505, 0.00011480188715129458, 0.00178256527613474, 0.002552782740239401, 0.0013801646371929266, 0.003489774189987749, 0.0013250499834223106, 0.002175281201249213, 0.0033526531686760563, 0.002721671562468053, 0.0024499743427277565, 0.0020074296094856336, 0.0011615759417482607, 0.0036774622231439125, 0.004118747050812388, 0.0030546139608276235, 0.0028296514422612162, 0.0018292208600190207, 0.002256454814911102, 0.003481243174379145, 0.0026528425277216883, 0.0024093999620546924, 0.0007897879058464952, 0.0033381863463697314, 0.003133879571371345, 0.002000637490930046, 0.001753959184064513, 0.0036695998768943028, 0.0011992807613694367, 0.0007646220288091143, 0.003734483576527836, 0.003841545012680747, 0.0014707366495736451, 0.0012707140515928472, 0.0032962684232362705, 0.002605193579044318, 0.001376231173195741, 0.002199464562801623, 0.002201121350073443, 0.0021450304444590174, 0.0007795338659182249, 0.0022060177604794617, 0.00023886537933748286, 0.00032337816064664793, 0.0013580449264738448, 0.004057851791841038, 0.0015654105990687839, 0.003918537096218699, 0.0017778908415202466, 0.0018961590267165818, 0.001904440895208026, 0.0020010913673296216, 0.0029364168197405505, 0.0025977935483156855, 0.0020712188297675738, 0.0005462307285810653, 0.001346721827411912, 0.001053879598226004, 0.002391950747941962, 0.0013213199950588006, 0.0023666036464904394, 0.0020541658765100834, 0.002250070517502145, 0.0030419503346692522, 0.0021776325387161677, 0.002586401444695241, 0.002456618050124426, 0.0021362542270431106, 0.002983441228251671, 0.0025648745633013448, 0.003324640188723471, 0.0021703492901172794, 0.0010811895225497636, 0.0028773611830859025, 0.0005727204411813958, 0.0018021246704531535, 0.003868975216827053, 0.0022164361915359976, 0.0034469074206890937, 0.001542846782463414, 0.0044061764342187, 0.004761370582639479, 0.0023617225932701658, 0.004414776350319727, 0.00411483525156342, 0.0018789099712863688, 0.0019664271411476975, 0.002050811439911371, 0.0017420870309576841, 0.0007032764639074429, 0.0036549275396460246, 0.002442761366238777, 0.003022959585026186, 0.00400849308054152, 0.0020592044648717334, 0.0016296389152179458, 0.0018825288481885138, 0.00176969790622028, 0.0020852357563709845, 0.0019465346606173384, 0.001761342377424313, 0.0011404914330501725, 2.332222348311319e-05, 0.001187675746387562, 0.0003505554579001924, 0.0028428968026821266, 0.0018521150963319855, 0.0024967789580001565, 6.76423218575195e-05, 0.0036642108715971844, 0.002849976999127257, 0.0028341240930833678, 0.0021123284668318476, 0.002433744070687638, 0.0009680893277845826, 0.0019680084000333053, 0.0027983307473737895, 0.0021199350372498316, 0.0016618044108405172, 0.0005284079269083364, 0.0013663023179146805, 0.0047546230391057875, 0.005112984802683407, 0.0019355571133363725, 0.003483696069410236, 0.0019378685170918786, 0.002596819558920771, 0.0014397612309196006, 0.002307086195631136, 0.0014721408766016353, 0.003058380153306395, 0.0036956221680055634, 0.00317481253967955, 9.33476730420324e-05, 0.001547017008714846, 0.0032927993761315832, 0.0005002396572422185, 0.0003022278454869465, 0.0007928482340080478, 0.003136929629322438, 0.0008927473378390616, 0.002204391968457564, 0.0023061931152481563, 0.0017634346614192609, 0.00044353131991226036, 0.0011788636862526403, 0.005043671589944232, 0.00487695928641152, 0.004057752564984085, 0.0032539088936598404, 0.005286844605076446, 0.0009510066834073072, 0.0021090037645059567, 0.003218432692937867, 0.005820794446669275, 0.0012527847065371134, 0.0016478101476842255, 0.001797117461531883, 0.003089237209590756, 0.0021505052007420034, -0.00040025084370753916, 0.00305922852958318, 0.0019018942183857135, 0.003167872657677151, 0.001436063784007402, 0.0007074754536260386, 0.00187959778310276, 0.0011805707234868734, 0.0028153501874923492, 0.0032313340592518003, 0.0026795183710701664, 0.0032506435653356647, 0.0011207083780906402, 0.00366199950956414, 0.002482278802490079, 0.005456683755133085, 0.0028895633744809857, 0.0019066852624156638, 0.0032962107835317056, 0.0007918083426092792, 0.0037815661019884317, 0.0012652222223943355, 0.0035005217224997054, 0.0006454969718827641, 0.002345095753005566, 0.0004247238253540786, 0.0014093381897222201, 0.0035910391514875073, 0.003572083528041503, 0.0018269413406368784, 0.0013099723932619156, 0.00621353379758105, 0.0036440305912721627, 0.0018030250230198774, 0.002299267944653849, 0.001992261910228166, 0.0026205419926341733, 0.004310297298411037, 0.004369943150070554, 0.0019799437036285283, 0.001558952494486121, 0.0020699932582122216, 0.001793905062322132, 0.003990250706312537, 0.0037558160327018086, 0.0033987206646441948, 0.0037235359920551048, 0.0005088756951145967, -0.00014027673282157593, 0.0031022189668297173, 0.0026054601291694013, 0.0025878526560481063, 0.004146617817522902, 0.0014357530519344408, 0.003232944320904707, 0.004028282810521588, 0.0010661020073046146, -0.00019745163729290027, 0.002836404074540333, 0.0013686675296122885, 0.0012190508479701379, 0.0036702738397975665, 0.0012787462391523619, 0.005341806021771589, 0.0025891717907420286, 0.004002633187979221, 0.0010401540545261767, 0.003938885165171158, 0.0009648263608399432, 0.0035562325506193204, 0.003828192274579756, 0.0019651200044457084, 0.0032095927894681964, 0.003712834768182738, 0.0009795716198208737, 0.001747819922509386, 0.005112348285957857, 0.002986581822187695, 0.0028634266273561693, 0.0028971345432076134, 0.0016165981592717316, 0.004290484958469065, 0.0016463327273603667, 0.0022923538559771472, -0.0010485781370670466, 0.0020174980177847246, 0.0017017898529365638, 0.003836860668560149, -0.00011865593838944477, 0.0024186280133253746, 0.002947743564593708, 0.0007396754009620921, 0.0029851653008066137, 0.0003856320824411341, 0.0015468064378074686, 0.0005648091876437888, 0.0012414941439748972, 0.0010579550148541728, 0.0012615066430363697, 0.0028007481834810832, 0.0010421326908236495, 0.0015141918007488542, 0.005242540315633981, 0.0008508342652335799, -0.0005756755803751901, 0.0028904242951703907, 0.003211661427954482, 0.004419917469591361, 0.0009246279114467626, -0.00015006394096772624, 0.004596194475390725, 0.0013870847521619822, 9.307963710902811e-06, 0.0015194540126239886, 0.0023886123554826, 0.001290761269310714, -6.307905460101182e-05, 0.0015011860463332027, 0.0013390044708199156, 0.003498392850048937, 0.0016217581030053552, 0.001511129066693151, 0.0014440399390434067, 0.005200928352438794, 0.00484203925869231, 0.0023380395057444048, 0.002279424792661189, 0.0026473009180589813, 0.00343241894700963, 0.003173642511312913, 0.0018297251149901328, 0.002352050124197369, 0.004255963080038505, 0.0013273001916260796, 0.0013233531652190322, 0.0013319443784798324, 0.00045577981667666023, 0.0031871308109430174, 0.0037843310038141453, 0.003788609119690811, 0.0013840635124022782, 0.0016937574141966394, 0.005085535138403152, 0.000578871312630902, 0.0020873029413648325, 0.0019571706300496317, 0.0015811118802364632, 0.0005875370775756394, 0.003139080878111322, 0.004346075648486547, 0.0008582522329465547, 0.002583537228139754, 0.00026007577409448146, 0.0011431638322720872, 0.002967401419522453, 0.0038471107304314245, 0.0009499472416250043, 0.00447886759603211, 2.4630235244238463e-05, 0.0016366558881744098, 0.003917389354771039, 0.004510539961260385, 0.000826579621464596, 0.003211088844837562, 0.0013839400779120936, -0.0002707545412645729, 0.002277762023840779, 0.0026867756812158916, 0.002690131589502265, 0.001162291093855572, 0.003231608094552918, 0.0029043321692467927, 0.0036347236631275592, 0.0038132607431888843, 0.002158320044932438, 0.0039152205021260045, 0.0026307935708915764, 0.0011633169470099958, 0.003158557178236876, 0.00011678478548127202, 0.001554726911020765, 0.0029258760434789366, 0.0028539691078570684, 0.002264342072310299, 0.00046648287523076704, -0.00013249233864520704, 0.0009659565109361168, 0.0034583142573447745, 0.0025339092402791863, 0.0003716399526174641, 0.003356175227475333, 0.002280589818358436, 0.0030315918947252385, 0.0019196214897077013, 0.0007494680101904905, 0.0005521172795726059, 0.0014869926246827703, 0.0020750081481732963, 0.002091050221013191, 0.0019315128271903959, 0.0029898069716765008, 0.003387480261912046, 0.0029013839780587247, 0.0021856312316392845, 0.0030784538529617933, 0.001266562093497292, 0.0012829173548771777, -0.0013893820880914731, 0.0011844987109066452, 0.0020138502503881384, 0.00265697011951449, 0.0037732562017387394, 0.002447936423577879, 0.0007636041199114985, 0.0011950058492598004, 0.002205449236892143, -0.0002875220698550507, 0.00368517280680436, 0.003400559086438548, 0.0017666165782390664, 0.0009926377760427485, 0.0060100843806294435, 0.003047749329899929, 0.0006868441173413231, 0.0022377717179900003, 0.0010459839552376948, 0.004024099792992786, 0.003941648655172436, 0.0021120407037384936, -0.00034270054585405774, 0.0023422707342444227, 0.0032093735683762503, 0.0029844744332709894, 0.0021543201621225805, -0.0010453730758204216, 0.00038098680121212425, 0.002148069599844149, 0.004147577545789538, 0.0006719689265590745, 0.0010587502052707976, 0.002803259684093895, -0.0005814359323403906, 3.320164843056972e-05, 0.0019810285383909942, 0.0049640074350945085, 0.0011918546496296756, -0.00026066186213036246, 0.0030853876380989576, 0.0021100249043231045, 0.00242510699612275, 0.0016518741215563182, 0.003261613283134679, 0.004266788238074248, 0.00041258805795685305, 0.0016530309123012898, 0.00223025201082816, -0.0003650918858841834, 0.0017895550554918316, 0.0035725093109144623, 0.0021167791758278653, 0.0024129685889624497, 0.0030233289628114335, 0.0026104161962905437, 0.001968108735206364, 0.003139523111674869, 0.004001340527259423, 0.0016467109635271981, 0.003165302240891066, 0.0010161503364800595, 0.001303777576901588, 0.0006928890418791411, 0.001489009799038321, 0.0021656613854856843, 0.0011216789598007537, 0.003928681074869544, 0.0009899946452902597, 0.00011336034435593945, 0.001826171338092486, 0.0016596966023385562, 0.0028453391843292763, -0.0007968108625018289, 0.0020492488704055845, 0.0033808273993294335, 0.002716149067246043, 0.0014003291642366023, 0.0018898985111501787, 0.0010713975687748345, 0.0010945240251851729, 0.0003167363700757875, 0.0003610068661075161, 0.003344916930192454, 0.0012874266158524605, 0.0014166575607372778, 0.0007522828395316594, 6.439116694956226e-05, 0.0025300339044704856, 0.0014613733146848773, 0.0020423900355428515, 0.0007050410845392818, 0.0030412216690134386, 0.0014870129136017596, 0.0019384935656336921, -0.0005571673886990425, 0.0017867420302080106, 0.0039027301802745384, 0.002656885975050649, 0.0023649257557947223, 8.392568058290806e-06, 0.002837758723361894, 0.002374492858603361, 0.002099801465104356, 0.00020603529345120108, 0.0038767524947243004, 0.0024215321403557866, 0.004051442426915131, 0.0021360187274925835, 0.003677793148836983, 0.0011196439244942624, 0.002609564066980319, 0.000956482721745644, -0.0002525690402555014, 0.006720323367220615, 0.001687131832640354, 0.002248575329450553, 0.0025538062757952673, -0.0009864414138673894, 0.0035040104956358675, 0.002947030226164493, 0.004374660824026044, 0.0010593697257617052, 0.0020149961488451495, 0.004425828241535257, 0.0029541781520006083, 0.0024220325845245583, 0.002766114774752637, 0.0015645182772709987, 0.0014494690109581043, -1.5037047492505451e-05, 0.0004932898759708593, 0.005293461740833116, 0.0032133788531076846, 0.003816101522176929, 0.002300172815190571, 0.0054820684048602075, 0.0020610237543712273, 0.0012148164646754722, 0.003848263380669792, -0.0006473004923348569, 0.0010715604271291923, 0.001995454066831215, 0.0038745277882403784, 0.002828648932481137, 0.0024135473065873825, 0.0008290175094600727, 0.003071139402258005, 0.0026810262118965866, 0.0030906221098501163, 0.0037836649398013122, 0.0021707300801407925, 0.0023930050828413485, 0.0019002440063040638, 0.004629167314686988, 0.002576689059033299, 0.002108030917482573, 0.0008968535651963094, 0.005063150311179321, 0.0017538803101402323, 0.0026123345511024354, 0.003223128486625093, 0.003949652232216216, 0.0036080823533923834, 0.003972305741999804, 0.002957934307849186, 0.0013203785184705552, 0.0011741663868578556, 0.003079973191120189, 0.0019331401460647157, -0.00011847371011786123, 0.0020013706509383056, 0.0005895339287613766, 0.0017414637451205195, 0.0006738017843055388, 0.00264807452863991, 0.0031449556757960906, 0.002408643004209843, 0.00037751015273812527, 0.002713778263061073, 0.0012820238832400577, 0.00044895337828876336, 0.0037300811491896013, 0.0011580412002549778, 0.003355032137627667, 0.0022309457810649747, 0.0016917122820805375, 0.002204928091567915, 0.004121689221439517, 0.002814238610548969, 0.005786260081882766, 0.0024933622517995246, 0.0015200993820752018, 0.0031358622410984083, 0.003420565925642549, 0.00563784338868345, 0.0009215490888738742, 0.004282506946606368, 0.0005649179652751357, 0.0025078839380068274, 0.0020508028043675353, 0.0008379858472737922, 0.0011398753584765942, 0.0018420508735648156, 0.0027968357030419, 0.001990504290104944, 0.0032755866513234366, 0.0028414478394127585, 0.0026270086112107904, 0.0015919398362047588, 0.0028834134871678074, 0.0025217628241360757, 0.002884248437722725, 0.003048484860824985, -0.00035203301534370013, 0.0008531552492501149, 0.0023839749814458244, 0.0033549649011863636, 0.002153035440282558, 0.0035820813651721295, 0.0027241504214856604, 0.004150558643100766, 0.0033612352794571976, 0.003934604155158894, 0.0017818264423592467, 0.0015940861936503126, -4.2664044250351196e-05, 3.063165318550887e-05, 0.0032419929926046365, 0.001051386499885787, 0.004132666426073683, 0.0008374098609671421, 0.002625749703124569, 0.0021432219049399848, 0.0029593808081260775, 0.0027881821086914726, 0.0017325495793434342, 0.0009515411908118665, 0.002922472686685218, 0.003301971971281681, 0.0022474410719750537, 0.0038539254810450174, 0.0011559364748547907, 0.002844435542971979, 0.002740449468240591, 0.0022894433746474263, 0.0025133452942318613, 0.001106728686265157, 0.0005042697505048821, -0.00017539965612201058, 0.00486580477998988, -0.0005783349883730082, 0.0026032160043669705, 0.0035174798054935508, 0.000545144846076262, 0.0021308758104465753, 0.002265852625310316, 0.002290833311663576, 0.003360312857801695, 0.002366109606443345, 0.0031503329553697057, 0.002091854586709019, 0.0033356186743409566, 0.0016098469390044556, 0.0025559659481118047, 0.003882375932338533, 0.0012900954867447467, 0.0013062585180714237, 0.001806726324524277, 0.0025241043011741127, 0.0021642467496061357, 0.003131061256503642, 0.002869038440316274, 0.0036065480991656074, 0.0006295214575899877, 0.00176403012608084, 0.0021712784359984028, 0.002258688424907618, 0.0035299158818578036, 0.003006704907889457, 0.003120762531318988, 0.0030312295562131553, 0.0025599431165312936, 0.00027775223629245005, 0.0029911374589177697, 0.0011973118078998368, 0.000663565333417715, 7.70076349221327e-05, 0.0004075510398395821, 0.00363367690725358, 0.0024892407192957933, 0.0034897792832015995, 0.0021835005918804384, 0.003105419302317003, 0.0038348890662716073, 0.002360433492247793, 0.0020762931471436374, 0.0027213072622229717, 0.0024498838693665093, 0.0007928224399975647, 0.002295308111577299, -0.0006059600638748108, 0.002343017896605737, 0.001658562664421659, 0.0028365597714765656, 0.0015603191038495723, 0.002332673012206854, 0.0008907666563926497, 0.001334608383460889, 0.003590585081706621, 0.003707503873052964, 0.0005062704044549449, 0.0009776185280472305, 0.0029063837242402357, 0.0020523021906004857, 0.0016860863489442934, 0.0045789026719180725, -0.0006377374354000764, 0.0020551226065643746, 0.0038130340103910143, 0.0055766947524729105, 0.002043395500781031, 0.0017571962483859949, -0.0002952162797207336, 0.0021586058407221387, 0.0012893738542674171, 0.0040564165270033925, 0.004834427718658496, 0.0030043747566459444, -0.0002886645489574846, 0.002446026196317952, 0.0032738765088753397, 0.0046198097173650865, 0.0004554375460266158, 0.005424282137420633, 0.003198637199936627, 0.00166266086094069, 0.0008141756707535919, -7.845488264912603e-05, 0.003248597318033397, 0.0010697760526694466, 0.004162202648749336, 0.0026929314497552426, 0.0025826409915792325, 0.0020052374692198782, 0.0038485942436103926, 0.0032682258571368195, 0.0006124930680773133, 0.0028389203350673853, 0.0014318179745798076, 0.0008593722365866086, 0.003597173487441374, 0.0033039083498493937, 0.004444495863262787, -2.0349152496379475e-07, 0.0026763974308563476, 0.0030740966807094594, 0.0007295705058618651, 0.0017748227288691965, 0.0023027391883507775, 0.0044826637612152, 0.004087189572836714, 0.0011251527560087737, 0.0013429027998412835, 0.0025740622417602665, 0.00029970422053970935, 0.0020266070704693107, 0.001697051794725013, 0.00378168695668446, 0.00352814395426293, 0.0016885838811830922, 0.005078008714493265, 0.001270025427277055, 0.0010073375860262246, 0.0016268229762887998, 0.003341582232929241, 0.0003891522853649576, 0.0028709499421539775, 0.0038999727799238215, 0.000680979963111561, 0.0022015352324986637, 0.0008836815170800705, 0.0018002769960876464, 0.0014156682266444065, 0.002370674405623774, 0.0028956278065201957, -0.001972306630799281, 0.0028458578691337166, 0.003298231642443028, 0.0002337604276432259, 0.0033067573374578885, 0.003346101489353437, 0.0006200580413633361, 0.0004914432524820711, 0.0010865131622388446, 0.004274540702600582, 0.005288573652617146, 0.002660633696342174, 0.000408956411574124, 0.0010915169940330927, 0.0033152857347236164, 0.00031042938680325705, 0.0025373263488717157, 0.004591739895574598, 0.0010304328346570912, 0.0037689125551789715, 0.0010935340784108405, 0.0019079472357850236, 0.000317183172692026, 0.0032282410485526825, 0.0018858301823865276, 0.0029972558118593895, 0.001811100696046175, 0.0012513820195847458, 0.0010793436737710493, 0.00167521588999886, 0.0014515718032122038, 0.0020771264211116858, 0.001004591835663149, 0.002025565869992363, 0.00039876615866063503, 0.004284193260319036, 0.0026168115568969696, 0.004854783413674291, 0.00312998532311326, 0.001321538297163194, 0.003108419924022776, 0.0031466643634603386, 0.004676773289206793, 0.0007008312071530298, 0.0023956863084251268, 0.003138743847101999, 0.002340028124131699, 0.003057269653734984, 0.0022240221613722966, 0.004176885339402858, 0.0025962007435325063, 0.0025127895683949575, 0.0011328233193292903, 0.0036154398001775334, 0.0022627223663072016, 0.004675246504397101, 0.0031320187780847775, 0.003751584715240952, 0.0017041884435506915, 0.003760236259004124, 0.0044036372018325665, 0.0013489016108279017, 0.001086275901961642, 0.0005619334373037077, 0.002414089684450005, 0.0033168103889469336, 0.0024751251134889074, 0.0043942103671019694, 0.002431456655989095, 0.004838614994889134, 0.0023411028120312594, -0.00013652139806996644, 0.002090936702067836, 0.0011037445633981235, 0.000810345794393541, 0.0029014474395330225, 0.002001584259343936, 0.003240100335120566, 0.0030605439070914287, 0.002381516447998777, 0.0012132415263836904, 0.0009404664884806735, -0.0011896757587424034, 0.0015377311132098725, 0.002358071455376809, 2.9540046592835267e-05, 0.0004037754593051446, 0.00351534219597216, 0.005033663846020886, 3.3209987294391397e-05, -1.84927130852941e-06, 0.0019052764412599288, 0.0038460772780499752, 0.002689359769362909, 0.0021441744472499025, 0.005915773636210986, 0.003198792822932006, 0.0016714394286303502, -0.0002865444765900449, -0.0014072355430387873, 0.0012805583692738765, 0.0037343600264190258, 0.0011805304269820738, 0.001806324741363774, 0.0025975888473279696, -0.00018237239376084347, 0.002436405727912039, 0.00226429669793049, 0.00148718733511366, 0.002341274168223606, 0.0035683087607765174, 0.003970614493919555, 0.0025550847715578584, 0.0034939864774594653, 0.0021162284420483957, 0.0014342448864006485, -0.0002306766728485954, 0.0032390779645030676, 0.002328786943875727, 0.0025217455558745883, 0.0025936047834864695, 0.0018573973015838519, 0.0013553394900869264, 0.0029782685696426725, 0.0020379988276797434, 0.004628504258974431, 0.002164599090732189, 0.00037301628197816683, 0.0023377838585414423, 0.0006660284006567707, 0.0010893899805823892, 0.005670334338743643, 0.0005420203576482763, 0.0029995107687383893, 0.0034082428472297366, 0.0020262660137833066, 0.002343748648566013, 0.0023405406203513834, 0.0034348702413620202, 0.0020039464117180827, 0.005766918364109586, 0.0037590413302908132, 0.0029627815967261384, 0.003876625500093489, 0.0024721768247264464, 0.0015276108397319632, 0.00476700574095279, 0.0022005404841323184, 0.004017008477243955, 0.000896050569964224, 0.003552165883236924, 0.0038084052497273646, 0.0005642917051664753, 0.0017265163933233296, -0.0006498044071259201, 0.004327580122121866, 0.0033824362164738275, 0.001632564932752878, 0.0008386362886696475, 0.0042993048710116, 0.0018505024233128609, 0.0006140859232521834, 0.004019486169380748, 0.0020387908275063538, 0.002184164553469259, 0.0053154588459731755, 0.004206794944423109, 0.0032273013856167765, 0.002188807890809663, 0.0021715857572877084, 0.0034561679367914877, 0.0007789097004051726, 0.002321771505501502, 0.0019833865838130293, 0.0019350407702187766, 0.0033157934672516376, 0.0006829889500021835, 0.004652645397071886, 0.002097202608047688, 0.001222593990062748, 0.0034478572154066356, 0.0015887756984298562, 0.0010851927831634356, 0.003343043134834467, 0.004101196734453083, 0.0019386134488525997, 0.0009360932466266902, 0.003284081927321658, 0.003185492424455205, 0.0038261885905264137, 0.0037058102436544615, 0.0041753611030426185, 0.0011172797639540377, 0.003007985132400748, 0.002715343262098102, 0.003982881271330285, 0.001238710495835349, 0.003443803436026016, 0.0018880113247652375, 0.0002842641923965772, 0.0036436901181593484, 0.0026333111986378555, 0.002807762803889169, 0.0024577726218311113, 0.0035155474505295103, 0.004780473407508978, 0.0020277802098025433, 0.0012132821469963417, 0.0021365837188325187, 0.0048791287203417966, 0.0020332377925784684, 0.0016527513014761297, 0.0013737732786660573, -0.0008990060965672342, 0.0027813182139153625, 0.0038314846416991344, 0.00256934035234746, 0.0015497031969413655, 0.002678828565774616, 0.00146867717635768, 0.0010090444313748392, 0.002924228705731835, 0.0011584836379636698, 0.0021400043334836027, 0.0011998081445749875, 0.0028614050216102527, 0.0024215505727482878, 0.0007283018756538695, 0.0003063682999053796, 0.002000195697108076, 0.0015098746115675965, 0.0026024541619245056, 0.0032393003123303288, 0.0020124249010065043, 0.0051715077314513636, 0.0017682961184783963, 0.004180987747224307, 0.002244379143606423, 0.00041325198332931024, 0.0045838458456834985, 0.0028595918485203597, 0.002755925544152049, 0.002136162714880818, 0.0012509326097536189, 0.0032588054874773675, 0.0034820406186577557, 0.0017581019065193715, 0.0010100128245120743, 0.004175346744982988, 0.003017929859498558, 0.002504349672484807, 0.0033126282995947776, 0.0028246408038414828, 0.0018027849275448204, 0.001370058259676732, 0.0023184524202370937, 0.001878539389195133, 0.0014101008674343163, 0.0018761149008703626, 0.0011267321607322245, 0.005044042775543822, -0.001148031919390391, 0.0006741994287136066, 0.003007846735438413, 0.0029435196935674313, 0.004788930137797465, 0.003940305736287897, 0.003355353199388844, 0.002105892188108527, 0.0019959851104101034, 0.005061477164561623, 0.0010043456113315585, 0.006391173040880105, -0.0013725412234180112, 0.0014811712720703696, 0.0026811104140440634, 0.0013733404555917872, 0.0023535200180191396, 0.0026265711746935594, 0.0015733700438751441, 0.004749136411887456, 0.00164264252776114, 0.001163755255599419, 0.0019040502327563047, 0.003274311608334024, 0.00012057937726694945, 0.0006491095657512602, 0.002017314789735103, -0.00048184650838400955, 0.0023768433511444087, 0.0004139890607275376, 0.0026981431444763615, 0.002595916688427735, 0.0019795820053829516, -0.0005212147536548528, 0.004196672895194986, 0.0019984640919261665, 0.0021541332055186047, 0.0021889556101939434, 0.0035023470556465597, 0.0025094793311790653, 0.001612840778086877, 0.002859131892000377, 0.0037507031973857963, 0.0029333258389314665, 0.002296535464267002, 0.00321956646140098, 0.004582263615607651, 0.0009873182851674045, 0.0007905356428361543, 0.00225979527301412, 0.0023392695942954234, 0.0027088706539206697, 0.0006084132375532292, 0.004636490466693566, -0.0002448885267796186, 0.001557198140480942, 0.004295093780814163, 0.0012350672827086129, 0.0043196536168830235, 0.0015218854840961527, 0.0024202410318849843, 0.004468178291147318, 0.0027178990411789172, 0.0026715692870213914, 0.0037413553395868604, 0.0011020709881792712, 0.0019363054892309606, 0.0024641639621236777, 0.005831286709010897, 0.002691391695759826, 0.0017744602979501423, 0.004953346979585049, 0.0051051865091862325, 0.0023090514227286363, 0.002896012511775403, 0.003071051012430104, 0.002603671328984092, 0.002813942244101142, 0.0009801748119384612, 0.004063166814435526, 0.002152085610587662, 0.002042067857769503, 0.0016473860019363684, 0.0066163923539805936, 0.00022187426645814412, 0.0032745041755379845, 0.0022535754606654024, 0.0001268944835501884, 0.0037660431864985355, 0.002131524275556629, 0.0010385805133292791, 0.0021083723826036405, 0.002243951959608026, 0.002466626514128656, 0.00026493632538304723, 0.00012854261252392973, 0.001788139983114334, 0.0008525867649789021, 0.0037299740022707084, 0.001191850315067633, 0.004371204890954772, 0.0029526227641767377, 0.002696801136600868, 0.0027737840338923903, 0.0014348959972307895, 0.003096718572082935, 0.004766449615605239, -0.0006991582701374455, 0.0036809132505153386, 0.002092833105908909, 0.004041423992929616, 0.0060341106086436724, 0.004276458273395178, 0.0044834134994449215, 0.0019416181354969808, 0.002198598722839229, 0.001728906984567402, 0.004397162633400065, 0.002926278669985294, 0.0027971136991356005, 0.0030626682311183373, 0.0007736420730628524, 0.0017848810803817727, 0.0022164798329997737, 0.002951578773907393, 0.0040209227080332255, 0.00021649220043684636, 0.0032237357795281696, 0.0026550358501484794, 0.00472848390721925, 0.002925361866735976, 0.004536560350493879, 0.00013664937099200358, 0.001905643602097662, 0.00242210724938996, 0.0022046410494107604, 0.002118021692288252, 0.0025996418421350143, 0.0010005845383052048, 0.003596470238981908, 0.00241111494276236, 0.0019044773027925288, 0.0009401775980188987, 0.0013386860908983778, -0.0012671142216760245, -0.0001323576992300346, 0.0031578316978340126, 0.003040607735384171, 0.0016555005516734056, 0.0026865222080552087, 0.002483935294216977, 0.003624708833735113, 0.0008306751785678301, 0.0015426066844783648, -0.0003724111912219996, 0.002416769922577444, 0.002966967393896347, 0.002916417750132183, 0.004242807746392074, 0.002077836533646682, 0.0036398420798535724, 0.004234586322763967, 0.001153567979869763, 0.0014928211631213273, 0.0015913448978661648, 0.002068416644695148, -0.0001395218782134222, 0.0019966359039012005, 0.002064751239351459, 0.002405573482032075, 0.0018803620842131608, 0.0010040015664491975, 0.0035977703482519274, 0.004105836433437204, 0.0026490281764939283, 0.003728550975859335, 0.0021671272978993628, 0.002313887622007904, 0.004024450216925324, 0.0030170615849440807, 0.0033371194009053085, 0.0036495390908983794, 0.0005141407316644475, 0.002484329674941499, 0.0018754394282982645, -0.000536889190826173, 0.003297195789533802, 0.002826707245428217, 0.001992339852381342, 0.0026356723023663875, 0.0010018609607813644, -5.418076695118401e-05, 0.0030730676847214866, 0.004696507160831587, 0.000561338822194557, 0.0019132085065729498, 0.004981100950987916, 0.0016468639776023863, 0.0019529001657794254, 0.0025645366822280025, 0.0012261619716582572, 0.0007734365428850865, 0.0033538893226392474, 0.0007643151098459811, 0.002847174025582433, 0.001821462285271025, 0.0008066980368477417, 0.001990873584972519, -0.00019271572818446714, 0.0019144713880621111, 0.0038251165726936875, 0.002400379942729458, 0.001277098478211336, 0.001989942613322526, 0.0028607918354248696, 0.002280497787949365, 0.0029339971361359574, 0.0026443674570897358, 0.0026368115563792927, 0.0015213344992170974, 0.002592394608395665, 0.0023165803306861577, 0.0019214824085462823, 0.005285174032934492, 0.0019336019024605022, 0.0013357213152351832, 0.0020656318898781834, 0.0011330777831082273, 0.002827850109421881, 0.002887088298558993, 0.003262539222288474, 0.002871483305121103, 0.0014736283874565714, 0.0006608756144732553, 0.001594070538240011, -5.2007098528150664e-05, 0.0029458640474446796, 0.002839626204119483, 0.0013494178900916864, 0.0016464150008657086, 0.0025115636914732065, -0.0012558529758051051, 0.002604322559715655, 0.0034961052912079182, 0.004827240765738594, 0.0027762670547959445, 0.002356783969255538, 0.003436121138149062, 0.00396222481413222, 0.0026680883115766107, 0.0014116452096528675, 0.0007271227194030061, -0.0004114646817638956, 0.0012489051552613262, 0.0006639513470094727, 0.001727911057843201, 0.0018924181491906111, 0.002509668749372196, 0.003192543008315063, 0.005083496344984617, 0.0027714424638221047, 0.004021344162218554, 0.0019182391061880466, 0.005395730309617264, 0.0021828956879552663, 0.005154517696404959, 0.0001932953276506666, 0.0020018758732787134, 0.0018879067221853063, 0.00438407213249814, 0.004408147766357118, 0.002208952361644201, 0.003132922009234207, 0.0027574970554429257, 0.005307451043994327, 0.0006631453178957969, 0.001721434303158631, 0.003840424303215073, 0.002945577417124312, 0.002065643717747534, 0.0019600917707780496, 0.0006847589074947535, 0.004258296100193348, 0.0017838998698858077, 0.003137550972360792, 0.001705032137246043, 0.0008783485756058695, 0.00026567828093959633, 0.0050736894463181414, -0.00030303182443613963, 0.005856385201399306, 0.003363489031114497, 0.0021747770367461783, 0.00013067849010273136, 0.0018363092249167323, 0.0014884236272125762, 0.0019145671456284319, -0.00043743249593664046, 0.0026478103080807003, 0.002982373038200592, -0.0010898527155234206, 0.001717908556968517, 0.0034045500193240485, 1.8193791675003013e-05, 0.0015244002407337476, 0.0032450702462512027, 0.0004881046595404115, 0.001872075352568281, 0.001221535807103713, 0.0020989465190179857, 0.003479713403669926, 0.00033691803142321675, 0.004872419076805912, 0.0008361364235200952, 0.0043459010177722135, 0.0039620025818720706, 0.0035245919275928017, 0.0017852974379586328, 0.003143448405674043, 0.0030073586504366645, 0.0032704443701065955, -0.0003320389226972864, 0.001152593889020892, 0.003206986185327665, 0.002738791603667856, 0.0040442635010267125, 0.0034440628834957465, 0.00015895602732474146, 0.0017580020042959887, 0.002313112645010662, 0.0032105675888463026, 0.0003633742628981196, 0.0014878653883982906, 0.0023175734021476657, 0.0017622503588272664, 0.0037521660412371816, 0.0005160149577365658, 0.0018097358893358617, 0.0034054371339484746, 0.0022428911496854553, 0.0027503741109322632, 0.001802201420932903, 0.003322135879817445, 0.0024443466375592138, 0.0029309400362942384, 0.002833424623577052, 0.001124100757843749, 0.0024778415778374807, 0.001585290023603747, -0.0012321249642388565, 0.003215905331093616, 0.0010476762546369756, 0.0021407930654246954, 0.0022323872866438776, 0.0025780284480960702, 0.002849293575319045, 0.003678115260507653, 0.0026786813486197047, 0.0031868671359580603, 0.003132313227864003, 0.0017101190783579412, 0.002978848958892222, 0.00025642709926199103, 0.0038830852350528744, 0.0037158682163029866, 0.000983237322906838, 0.0022982596033553904, 0.003627072138678855, 0.0018261357664650646, 0.0027686666706241425, 0.0028774889430875916, 0.002392716258315275, 0.002080390957588385, 0.0021985498192238495, -0.0017906008960988373, 0.0014428822656364915, 0.0030875268564543035, 0.00285878796992467, 0.0011098001697096294, 0.0032323513810279536, 0.0008063170638425987, 0.0008799845398872463, 0.0013941811477140575, 0.0005265230079114502, 0.0007641770629653877, 0.003365538252491085, 0.0020650849037222585, 0.0040447438329396235, 0.0006007679843227365, 0.002232871719344942, 0.0035323570027756546, -1.7500546312554377e-05, 0.00018131755138384165, 0.001677144731815794, 0.001098263043957104, 0.0028839834833087608, 0.001548322342145525, 0.0016214182469314053, 0.0023337446095270664, 0.0034242790720355742, 0.001294387004523223, 0.003589973322912776, 0.00343891783180883, 0.0018745817635537065, 0.0034064434235903107, 0.0030349080559251007, 0.003869496483231316, 0.00023655613993511793, -0.0010512028020315256, 0.003515534303046408, 0.0010578321691516734, 0.0020115440313803745, 0.0018165627289317143, 0.0030740050802631202, 0.0009032359211147423, 0.0010012335619711266, 0.002779407369168929, 0.0015990689868212726, 0.003145424341764347, 0.0004820659310453834, 0.0016874745773893807, 0.0032131846145810883, 0.0013480371725140827, 0.003129087146521492, 0.0025954858774754896, 0.002556994756744757, 0.0016522722798777423, 0.003920078171662844, 0.0031634646267031385, 0.0023886330562961078, 0.003088610168246575, 0.0024970139672095826, 0.0005395389011324525, 0.0029970885331982444, 0.0034046190863632475, 0.001542238103972693, 0.003456137074766552, 0.0029703427637519653, 0.0041976858121230975, 0.0013102020779935941, 0.0030407186747227755, 0.00304025482970971, 0.0010814406241710373, 0.004959635582102884, 0.0019347156513740416, 0.0024015521337474866, 0.0004931699460479777, 0.0023623387326487943, 0.0027918139962324062, 0.0028658846777060987, 0.0026039951403120654, 0.0013650573078711759, 0.0007740700663871891, 9.085547859211118e-05, 0.0007709096434700413, 0.002120842668956513, 0.0032646931986235472, 0.0030696350720997856, 0.0028367411961705002, -0.0002039334393444392, 0.0002921800311099787, 0.0009443929583676791, 0.0011008887418153535, 0.0019570661727987826, 0.0037495924421167004, 0.0026844758113728773, 0.004936839751429112, 0.002266464353863462, 0.002000977360040679, 0.0018607488985971088, -0.0008410249638970413, 0.001053528326933062, 0.002473993663426377, 0.005027481280616364, 0.002508385446851058, 0.001271580947792117, -0.0008167485292291943, 0.0036728282082183483, 0.0010383072367501356, 0.0030999372077760157, 0.0033905525796651403, 0.0046532408837869355, 0.0015638465201259777, 0.0011095439205819346, 0.0019064507082084958, 0.00326066893076149, 0.0014793367528538326, 0.0024336222571292865, 0.0011195815185347513, 0.004987223082723702, 0.001028359741986229, 0.0012433301146108633, 0.003411103765519563, 0.002924199206182365, 0.002441316319106157, 0.0010845632620055667, 0.0011553393346224183, 0.0018881188381492109, 0.00359255272204706, 0.0022826009935839053, 0.0008164951908424811, 0.0033585812871557152, 0.004129056439384549, 0.0006252485857149992, 0.0012994745648331474, 0.002803937873174789, 0.004023538577438757, 0.0016202804066542953, 0.0017089569981765251, 0.0019723771705475457, 0.0018433728212521316, 0.003506871905560871, 0.003116151676743506, 0.000924070998425286, 0.005917487737277405, 0.0036239600134644334, 0.003946177950836294, 0.0020375299292849647, 0.0016981856245505966, 0.0034783102393536325, 0.003506367315508463, 0.0018165633802880166, 0.003812082844916631, 0.004093537287288562, 0.0026318840432768553, 0.0035904649961366886, 0.0022527129814617908, 0.002899199648408235, 0.006240757997944435, 0.0029391585737243986, 0.003441214744065668, 0.0006863773667094009, 0.002577314048408219, 0.001855424378310211, 0.00023251841758042957, 4.235109838823803e-05, 0.002745802214149329, 0.0008058485707094221, 0.002626437882423893, 0.0043681014152952, 0.0019641193295232284, 0.0035615437896101554, 0.0022715222403881796, 0.0034523651723876725, 0.002282303823747611, 0.002204768029122839, -0.001326174161157212, 0.0037986531446962957, 0.004785123072120534, 0.004765527460206975, 0.004355099836811149, 0.002910740459890704, 0.003529555921701899, 0.0014425097751171734, 0.0007503709980039019, 0.0012425966719931125, 0.00021387180513698922, 0.0028242052684834817, 0.0010900962531659175, 0.003989649427598607, -0.0003450578974746321, 0.0028352108698035394, 0.000710642734238931, 0.0022024017009458774, 0.003135982978229812, 0.0032542731289639804, 0.0025129698971122494, 0.002745928530970332, -7.794326296650667e-05, 0.0023931970089812182, 0.0017622579568667973, 0.0008709720971609158, 0.0013246751133237922, 0.003944048489631591, 0.0018633623046016012, 0.0014950869609080542, 0.0033775937584277216, 0.0012634016624488709, 0.003132835522374755, 0.0030195302482045605, 0.0023369509206041528, 0.0018317762672648286, 0.002236587591337269, 0.0026519214647233724, 0.0030625608467271803, 0.002965125421222403, 0.0043757132952402245, 0.003931895286234166, 0.0017123090743167424, 0.0029782422447368617, 0.001984571267847457, 0.0013080422630284971, 0.004265547733854014, 0.002103498953140104, 0.003610995492386415, 0.0014911071538570297, 0.0034426981859665418, 0.002778515262884973, 0.0042564906428790295, 0.0005305792428877965, 0.004478663661534377, 0.002004336190175593, 0.0024586817262068905, 0.0013796586186352044, 0.004212330321703206, 0.0015782462143985043, 0.0029138448384165017, 0.00227251653144922, 0.002881781981987963, 0.002920505516423866, 0.0010249057200786282, 0.001756753092966079, 0.0022704034364053882, 0.002679385250193178, 0.0005005095384680303, 0.0004423659498460353, 0.002064950020876033, 0.0014232670956673132, 0.003439875641403134, 0.0007169064081073984, 0.0018598567079761708, 0.004369790690729403, 0.002849816067039157, 0.0006910870040588435, 0.004147973856685638, 0.0017556802433755792, 0.0020615080642389927, 0.0021693223389434024, 0.0048053277490023305, 0.0014098866421408118, 0.002488087327033206, 0.00478024552171874, 0.003579556484540447, 0.0023911668114111606, 0.0033517077226559167, 0.004001943573012312, 0.0037592079671417977, 0.0018240128196032046, 0.003509940520579846, 0.0029629661395507156, 0.0012884209161265758, -0.00035611768062349114, 0.0007779878660363337, 0.0006709489068335017, 7.495799586632046e-05, 0.0025861153435648987, 0.0031386099443340143, 0.003288472896422867, 0.002596624899219968, 0.0025121820132962824, 0.0029357082013028446, 0.00028283725320044084, 0.0014021276036624286, 0.0027658462240935933, 0.0044699504358298725, 0.001268466526420653, 0.002831890705402351, 0.002886808870010249, -0.00010557436203662007, 0.0032888697027466662, -0.0003679719776616963, 0.0023696322908532963, 0.005260698753616566, 0.0020217514760512145, 0.003710001008936814, 0.004774381669039762, 0.0022453040992518325, 0.00022297881027366628, 0.0017521152766279968, 0.002308226641004829, 0.004017125850392489, 0.0012579250405577724, -0.00043622535401866003, 0.0009400838363111674, 0.005048537588821844, 0.004264295943300134, -0.00048037653447341455, 0.0021142199019328345, 0.002550936418958649, 0.0015107423115141572, 0.0021825966961364074, 0.0021455234683358526, 0.0018878013920815562, 0.0021667180870075242, 0.0017081073408267144, 0.0021488028720488828, 0.0040279355368308956, 0.0021776997797875453, 0.003125053020689883, 0.0029284675029979113, 0.002818148944703225, 0.003193650243412449, 0.000866806312437518, 0.0015323920762222443, 0.0014494641353461901, 0.00292502662120242, 0.002509315585458083, 0.0009532193936552247, 0.002153984057607694, 0.003925142648058433, 0.0038136011227898337, 0.002691947024500152, 0.004457997822022719, 0.0013839694443147366, 0.0028361421826845756, 0.0009040258944947865, 0.0013183062011261626, 0.0032900706961864756, 0.004062030894713686, 0.003330296244135944, 0.002301448100935133, 0.0017462969626915736, 0.002307415395438106, 0.002568437957295444, 0.0038396427265796618, 0.002951144076467571, 0.0007300337196278761, 0.002242546564870551, 0.005005673949631806, 0.002803670569542227, 0.0032205626019674582, 0.0015063430351212048, 0.0020502550248577833, 0.003014321050788915, 0.002592022667659677, 6.370867814808889e-05, 0.0034205061851162455, 0.0019110556547001778, 0.0022968505319340693, 0.0022908546911013516, 0.0013953537404365335, 0.002247675789384118, -0.00010885330742915755, 0.0013935882517310816, 0.0015298560945264938, 0.0024419867604592582, 0.002131503566797477, 0.003670891409696786, 0.0022746644902005286, 0.0010804440900935575, 0.002939638710390824, 0.004016907854545337, 0.00164036894176256, 0.0013772907851645755, 0.00460317033941493, 0.004480173557332101, 0.004179105768774782, 0.0008467297619398906, 0.0020774964444276733, 0.0025268467673722483, 0.002449410071855951, 0.0018564455417404702, 0.0005750476042596375, 0.002307002406627845, 0.001536918490170791, 0.002470756721518974, 0.0013996999710323976, 0.0020435011498687317, 0.0020477812435020226, 0.0034750482020191598, 0.0028249712554879736, 0.001366226524779357, 0.0038540953426062785, 0.003205775175936232, -0.0005193910510818966, 0.0030010646293723298, 0.003909920201471628, 0.003849936953050026, 0.002094863775791822, 0.0007852755735973105, 0.0051488571832605246, -0.0009513289643789946, 0.0012053010847168366, 0.003252643225702734, 0.006033286321742715, 0.0020432390426750047, 0.001692967676909518, 0.0014530815514808282, 0.0017827988616598844, 0.001199991408673995, 0.003300282806998567, 0.0033919909107522628, 0.0024990169226883907, 0.0028361276424844206, 0.005090986866524538, 0.0028457180263519177, 0.0016475016568033851, 0.0035443906653718216, 0.0019165444156241662, 0.0034738661226354495, 0.00228905656020828, 0.0013378849040064367, 0.002207728444334478, 0.003742120730032994, 0.0012685620498480432, 3.911258528610517e-06, 0.0032078728765991826], "null": [-0.002115989059602974, 0.00013678984589748922, -0.0007113839091630325, 0.0016206255762574173, -5.449132005796997e-05, -0.00017303151215397605, 0.0005352474848638877, 0.00025188312687784986, -0.0012823632882241753, 4.213928632612607e-05, -0.0026576207047623868, 0.0001381088247436324, -0.00030112289990835706, -0.0027192939941906857, -0.0001307276373267996, -0.0019441005883358287, 0.00011828662419333114, 2.8065865686599523e-05, -0.002274836576806827, -0.0005712633659875621, 0.0007425851409674777, 0.0005279503206656599, 1.1150246317370716e-05, -0.00010843376705427232, 0.0005358517681868236, 0.0026088760128386568, 0.00032762759412197084, -0.0013282471272759722, 4.41012158747256e-05, -0.0030368183602584864, 0.0012260618264736678, 0.000419291814471201, -0.0015087956033852379, -4.4732900776445206e-05, 0.0010175367076312725, 0.0014204917871856182, 0.0009654060465296155, -0.0019510596097411792, -6.0727895454526504e-05, 0.00014579612041210055, -0.00010653940925831051, -0.0021736572841764, -9.957213686817568e-05, -0.0008014496712718255, 0.000790956495118067, -0.0003833057097173409, -0.0014573850467085592, 0.00019101041893332393, -0.0002914596714065354, -0.0013890168547705528, 0.000746428704350599, 4.7118328946993415e-05, -0.000501542573110747, 0.0013077181942371396, -0.0006387832272647387, 0.001231965237473709, -3.091753959694188e-05, 0.00021910045404194278, 0.002046447888190528, 0.0007233565311404178, -0.0003379298590271418, 0.001632840318221973, 4.869040905841615e-05, -0.0004855895166890889, -0.000551762053251359, 0.0006972445449440201, -0.001819983589301799, -0.0025848697242984997, 0.0014085562932937279, -0.00025897738983182705, -0.001170983046759666, 0.0017255120745227615, -0.001052733385889404, 0.0002255690761572282, 0.0004404961725716916, -0.0006572027117170975, 0.0018220022699679816, -0.001449249099999328, -0.0009499448172221037, 0.0005743301716343296, 0.0004026698192145517, -0.0018756875258469918, 0.0009627427599614435, -0.0012023041442557059, 0.0017614883404180048, 0.0007855829160465788, -0.0012822632293367775, -0.0014831699487283245, 0.002352214175625811, -0.0027707086046104834, -0.0007124976440708863, 0.001264101929617567, 0.0005352074818505415, -0.0005477522172778748, -0.003477506902419769, 0.0017151101182451, -0.0017298005052639454, -0.001841969346784822, -0.002367570839496125, 0.0017557929641620618, 0.00027986023796078285, -0.00017650140531610958, 0.000367115024634046, 0.00042503773640323317, -0.0016225437783949914, 0.00026946493478963163, -0.001655062625878223, 0.0006986470293854907, 0.0012405935248658295, -0.0010017329843998724, -0.0016732978215001637, 0.0024901497741645073, 0.0011330926737143088, -0.00200300332743808, 0.0006729176777318102, 0.00032648489086195553, -0.000979574246449566, 0.0009189274352188193, 0.0007092294006971755, -0.0016607699963282485, -0.00033265990593278616, 0.00041098564635078105, -0.00011291543951053029, 0.0015101640929282567, -0.002102714269440753, -0.0033551191797629443, -5.10167697669317e-05, -0.000928699475567285, 0.0005275798931831943, 0.0010291103817712255, 0.0002790813985944496, 0.0026402434252918994, -0.0010033394665320827, 0.0006166558359783636, -0.0016151536698032487, -0.0012555184369693606, -0.0009591783060578507, 0.0006653528636979544, 0.004547794822631346, -0.0011582296636740708, 0.0003903902591959607, -0.00017923781704975994, 0.0004389894242766701, 0.0001708386634353687, 0.001156721051772891, 0.0004989812409030847, 0.00029165363697369884, -0.002010572700418045, -0.00020651526260451192, -0.0002586349374045227, -0.0005428454952332018, 0.000201020433978627, -0.0027493036768806434, -0.0008060414099659852, 0.0016799705348820027, 0.0012187265554555182, -0.0007328641870749664, 0.0002778199868913589, 0.0013712088365718245, -0.0003773522815215813, 0.0008763518732326503, 0.0018630011234250787, 0.0022531396466769493, -0.0005001163148969923, 0.0017023432448350917, 0.0013250223389400517, 0.00046059371534035165, -0.0023101759228589813, -0.000503321614082175, 0.0015671529753875646, -0.0005081415928218647, -0.0029929523172027572, 0.002057750858774021, -0.0005543431435670598, -0.0012302080672599303, -0.0008267319137669205, -0.00036681993546139324, 0.000578258735473014, -0.00048659423627572806, -0.0009551200673305615, -0.0018415351239635669, -0.00040836955453471546, -0.0004502159895318769, 0.0032504196813674113, 0.00014517986999340593, 0.00024585182773417813, 0.0003455528344673553, -0.0008279225169030013, 0.0028398814185717214, -0.001058237973876608, -0.002777303201118464, 0.0009944758058857417, -0.000615553371000388, -0.000632846444252877, 0.0004345344813652119, 0.0013217426274936273, -0.001080526978906704, 0.0017443872317555176, -0.000826867377698548, 0.00040662179246364616, 0.0007041127787283941, 0.0007658883370664782, -0.00021054720388846704, 0.0003071181948151036, -0.0010458935333783614, -0.0001043380752836498, -3.9047924271784495e-07, 0.001255208442807465, 0.0006402541544154872, 0.0004976862918590896, 0.0001660355727635121, -0.0006695228141371246, -1.3980826021331438e-05, -0.00041629719087765693, 0.0010011888740422137, 8.26020204423017e-05, -0.00024112936130649132, 0.00034101570315847596, 0.0021507121780723892, -0.0007188778292119835, 0.0011846438205012078, -0.0009048060344207798, -0.0020227462525728157, -0.0019908764176435056, 0.0017020116134949248, 0.0005856961700745345, -0.0020690086934642693, -0.0006316768470719936, 0.0004938926178832403, -0.0006258258570310815, 0.002395332079611734, -0.0020484192710474858, -0.001617582105993165, -0.001023133627946038, 0.0009017140251135203, 0.00015568646604258163, 0.002473835042255068, -0.0016422012867094438, 0.0007010790094454933, 0.0020998305646164894, -0.00047316835630528686, -0.002057928957543531, 0.0008429719914726519, 0.000747557582278624, -0.0004332716919801527, 0.0037685030932417263, 5.390597045717982e-05, -0.001155235627553708, -0.0019239561698931595, -0.00013110638803581764, -0.0001407607266337152, -0.0004288604854769673, 0.00045139103135749536, -0.0012857626614533046, -0.0004090952147812743, -0.00040355380782663985, 0.0005593727471939758, -0.0004981185975703184, -0.001908737256163029, -0.0006305594705686701, -0.00047666611913665946, 0.001519795414826497, 0.0006221974223121762, 0.0012579044465939049, -0.0008772113403816562, -0.0006992960130745018, 0.000578506885707597, 0.0007406560775820026, 0.00030638201015520394, -0.002516893779251461, 0.001213462106888663, -0.00025562071752815996, 0.0003137746145123188, -0.0014176079245507012, -0.0019673373003534778, -0.0011423174851961093, 0.0014495544214989664, 0.0003942492276554077, -0.00040620149431447317, -0.0004362842126592881, 0.00010843722593367744, -0.00014173786124871413, 0.000634319856179566, -0.00018450800574409953, -0.0003545134602029876, 0.0031925264716878843, -0.0029192212829398656, 0.0014032031042834348, 0.0019598266055549374, 0.0025342635146374803, -0.002080581975662632, 0.0023165260927706655, -0.0007224852375182778, -0.0007853996199784774, 9.178610946669608e-05, 0.0021270821267327378, 0.0024273438248210155, -0.0007375496661614633, -0.0007486874713942271, -0.00048807556429597554, 0.00014243645386624593, 0.0017641910268277883, -0.0009861208254671183, -0.0012342572063115398, 0.000128125293482384, 0.0011474798343860115, -0.0010283987991712706, -0.0016991320038322044, 0.002749356606956077, -0.001251622948751141, 0.0008224344195886246, -0.0013611166893028326, -0.0008881166583689648, 0.0032225837822794645, 0.00011994852354657581, -0.0017671639283411977, 0.00029445786991377787, 0.0011695100169175632, 0.0005060840671564648, -0.0019887039614747692, -0.0026542719656985625, 0.00010990068126570662, 0.001145393955870766, -0.0006265508554799126, -0.0006678953525121045, 0.00014877812467517515, -0.0025824099487179453, 0.0013437572534442666, 2.2177761849206945e-07, -0.000518397653780589, -0.0005254484025707384, -0.002459186403181768, -0.0019087649012057284, -0.001317542741298361, -0.0013921498129123577, 0.001045844087895098, -0.00017960954318052558, 0.0004697259044021962, -0.0018878749778146187, -0.0011306840348632718, -0.0010929349128252497, 9.603405349700722e-05, -0.0012539293012441277, -0.0016299708081568554, 0.0005000850925753753, 0.0009756075485984894, -0.0009904347821194648, 0.0016287102050673852, 0.0014884758417741395, 0.0004993941713342664, 6.0954271238422564e-05, -0.0013603578394363325, 0.0009223459863969552, -0.0015841063657937582, -0.0009634880264952628, -0.002029781475048509, -0.0002995692663363414, 0.0011936990909129364, 0.0007720309388066227, 0.0016588011057256935, -0.0010527395257247107, 0.0012904130088529087, -0.0002477632255866169, 0.0007505789872119806, 0.00014812478006032137, 0.0006003602897051152, -8.824402800478026e-06, 9.258685770152653e-05, -0.0005278082747706137, -0.00011018711178234497, -0.0011076943427807961, -0.0015232081908802542, -0.0011220981681576703, 0.0009642684279098646, 0.0002077579429800025, 0.0013356208738182218, -0.0005333690113200618, 0.0010566654343087123, 0.0010469522887310845, -0.003035362909296957, 0.0035792866338457685, 0.00031073366118672396, -0.0007887611331076627, -4.384441141791484e-05, 0.0014577982509491605, -0.0008485494796053317, 0.0015455874040872786, -0.0015408023103029578, 0.00029118762487012617, -0.0007049282037980831, -0.0003105356544690352, -0.0011918593094328855, -0.0010685514145079011, 0.0008846609943971018, -0.0007865364063786018, -0.0005586134238955154, -0.0006776720215730947, 0.000395355306576306, 0.002562871443643644, 7.698268983435952e-05, -0.00205774149464677, -0.0004235103623502212, -0.0011207119772960183, 0.00047095213894809973, 0.0002749675493047832, -0.0005126100122021526, 0.00012721386448433236, 0.0009431494522900152, -0.0005700465356195394, 0.0003077297694922265, 0.00048557913672908626, -0.0002886561587525094, -0.0018855639437633798, -0.0006749740538527504, -0.0018676853866530507, -0.0003756848493381426, 0.0010972385783896144, 0.0018163333006651072, 0.0006589073518572519, 0.0010233039250167053, 0.0004771889993966383, 0.0016913098425170858, 0.0007426459756345594, -0.0007626802875346783, -0.00189832525455369, -0.000858363655929395, -0.0010202595108692591, -6.943828458361168e-05, -0.000266586612155173, -0.001254565310866873, -0.0018156921570318119, 4.6544986282981426e-05, 0.002565379944812207, -0.0033765979641993127, -0.0011898959128515685, 0.001300929280386498, -0.0007948503480417202, 0.0007843156899918213, 0.00039413721599679263, -0.003078821223023276, 0.0012728324291773063, 0.0009544453078715875, -1.8841666921787237e-05, -0.00038728132493659473, -0.0025992904270735195, -0.0004580785162255907, -0.001156001131705331, -0.0018553809354138195, 0.0006522087912816943, 0.001595282917246088, 0.0008261448858899456, 0.0007842179300912022, 0.00032502904094311447, -0.0004280247878556409, -0.002481354555723847, 0.001160883603691154, -0.00013234007447682217, -0.0023551587811629915, 0.0005679767551907133, 0.0007206203585834459, -8.243073618707797e-05, 3.898168818672332e-05, -0.001083847382530756, 0.0007520017786362132, -0.0004600209675578171, -0.0015531092590119755, -5.397015777397485e-06, 0.0006592608116298138, -0.0003655181749158132, -9.23401709904681e-05, -0.0011227764650234562, 1.1937333904477043e-05, -0.0012203489034954274, 0.0008996761812687382, -0.00216125024545466, 0.00023370967466274095, 0.0010930188266291552, 0.00019106036246352431, 0.00020497464110746932, 0.0027671984169872488, -0.0013444668814415195, 0.0020518234024171633, 0.00041040011506421337, -0.0013949318504113961, -0.000681444950474841, 0.0005083118466373548, 0.0011064555137121346, 0.0002608800166914449, 0.0014565133165946875, -2.6360347247234017e-06, 0.0013867320400589023, -0.00037411455452485143, -0.0023440363553941523, 0.0032859186545248775, 0.0013572532120047498, 0.0011089149169674073, 0.00012197936698665757, 0.0004949064114407875, -0.00019871362255852176, -0.0030334644934582045, -0.0005815705795653159, -0.0014158180481134153, -0.0018627932339798647, 0.00040143047327934056, -0.0003387973269530775, 0.0010307470807191521, 0.0004457188381046251, -0.0029461428301988946, -0.000651418484318711, 0.0017694748523231496, -0.00016027691894127116, 0.0008325240449886806, -0.0015749840738106258, 0.0017374769722451333, -0.001219140594329815, -0.0012080515089119004, -0.00024066657790022816, 0.0018974204739521383, -0.0006206005700244432, 0.0009807874860081611, 4.098273099994998e-05, 0.0014187685026429975, 0.000331377703499669, 0.0018651401065135076, -0.0015280509155122246, -0.00047309919725879723, -7.168349054342826e-05, -0.00039817303491940237, 0.0015963641950555996, -0.0006101466844539161, -0.0010454000809501096, -0.0006462631398234109, -0.0014710792200034462, -0.0019500959891303182, -0.0008159987768410204, -0.0022118271847331172, 0.0019359763453463685, 0.0005418556374072736, 0.0004905694835777297, 0.0022177474212483617, 0.002075218367688869, 0.0011482550305403905, 0.0015594143636379343, -0.0017092475121520678, -0.0008283392523642519, -0.0018452429187023611, -0.00271010674089478, -0.00023618400706393317, -0.0006192932326980483, 0.0010469815672928817, -0.0014857360005686715, -0.0005096261284389669, 0.0007918023052244649, -0.0006185349899254788, -0.0030040508560755796, -0.000264321730962358, -0.000923946175531043, -0.0012013039619622745, 0.0001163950025588889, -0.0015764348215112634, 1.9404866725913905e-05, -0.0003792761188625704, -0.0018270542887028896, 0.0013429628223002865, 0.0003323227171785348, -0.0005177662706854491, -0.0018135545428110689, -0.001936154396005918, -0.0003947645156694435, -0.0015303083946509588, -0.0010484156737318173, -0.0018800500490252503, 0.000862562187486482, 0.001793816009716842, 0.0012911666756423301, -0.0007134615950308287, 0.0006682465114584701, 0.0007452242838699163, -0.00029045296155327804, 0.0001980449037555232, -0.001985029425470408, 0.0003817976620128505, 0.0008429453408371756, 0.002148112244739764, -0.00023659685069343794, -0.0032867990270100123, -0.0009533874891776151, 0.0006221529494556677, 0.0016421344662465032, -0.0028979280062788604, -0.0005069006732920656, 0.0006710036801358399, -0.002012134642042085, -0.0015518444079081206, 0.000351216124467868, -0.0001074982890987286, 0.00032856456009344726, 0.0010477294826030104, 0.0003495278568630411, 0.0005818964521200343, -0.0006442404465900609, -0.0008723890133506274, 0.0004514381681604007, -0.0001159167368598446, 0.001218198937652737, -0.0017614143887145772, 3.592890877168742e-05, 0.0008446248966063052, -0.0014900791189811358, 0.00057743572150315, 0.0021266783334512596, -0.0028505110739125428, 0.0008782570393055522, -0.0009499558948160569, 0.0021794195412958572, 0.0027847406646781536, -0.002436765857721568, 0.0021146100022200187, -0.0016717390717753133, -0.000945807096699447, 0.0011468796015412508, 6.231945245982473e-05, 0.00014323143943073546, -0.0004546686854283166, 6.891100821082574e-05, 0.00022534637011251135, 0.0013898988746152696, 0.0008606404150999225, 0.0004728963844993217, -0.0007880459220448444, 0.002750337431285388, -0.0029199110341053824, -0.0005387034708137506, 0.000669353492789071, -0.0015331958873527896, -0.0015095825252684492, 0.0007315753655827706, -0.0016361160527518237, -0.0013441286686441956, -0.004045890395039997, -0.0023656589114171567, -0.0015799217602339155, 0.0016360964969566183, -0.0005214280629806112, -0.0009116093954819604, -0.00031820950110450497, 0.0007760657202995347, 0.0019268735974833362, 0.0006240562091921475, 0.0004498696481620712, 0.001370794610973114, 0.0014143783634033014, -0.001999738575334753, 0.0009755523422869672, -0.0022694227890589502, 0.001883163647885766, -0.0011584533237032346, -0.00032241714860692383, 0.0009601519754260934, 0.0009754579384182449, -0.0011894657223328053, -0.0019561508772589775, -0.0014443797801497738, 0.0009144694616942672, -0.0002931411876350154, 0.0008537306340450357, 0.001227621789094968, -0.00045324775369604, -0.000912084030143312, 0.000559882201025097, 0.001885546712004249, 0.00037295405764226075, -0.00024124437360928397, -0.0009872883386954356, 0.0003799050774286883, 0.00030902285746758906, 0.00028499295894679477, 0.00025935492383322156, 0.0014405950801084089, -0.002818369203649418, -0.0005101487110268366, 0.00021459822916902738, -0.0003224327390993764, -0.0012692510837961635, -1.117045993748178e-05, -0.0019204883725230104, -0.000492806644533772, -0.000593106180382108, 0.0006997046836803023, -0.0008812650159368829, 0.00036568436694484063, 5.3688407988694564e-05, 0.0004663875483181812, -0.0007139635673745204, -0.0014832714593175922, 0.0006079931553806261, -0.002160505589829498, -0.00042148894408100546, -0.0008836464686767798, -0.0014243583915600766, 0.0008631417504272321, -0.001480571014435661, -0.0018803298616658637, 0.00032500776655197683, 0.0009535386033174831, -0.0004673863676600831, -0.0029358812814166413, 0.0011981580330511221, -0.0008615483129759127, -0.001598564377113476, -0.00013980259854573518, 0.00037266402757740735, -0.0010077492117206432, -0.000987997821461306, -0.0018277556606189904, 1.972615350886997e-05, -0.0007496604162398057, -0.0008247922112474271, 0.0007912464000190411, -0.002028544696320189, -0.0026281070451918964, 0.00030053899507453963, -0.000709912770410881, 0.0007456033746473523, 0.001027663728624617, -0.0004395794924274554, 0.0004673151984153634, -0.0005101167983205812, -0.0006628456962847196, 0.0018347935557079253, 0.0003988650880808464, 0.000623321515158537, -7.189428201748171e-05, -0.0010645126845938435, 0.0006487420034329006, 0.0004878776544074981, -0.001606810328377506, 0.0009711362469948526, 0.0015490843305068225, 0.0021660182158731445, -0.00039756292128423354, 0.0010171255101338872, -0.0003042975797491465, 0.0013274378773617812, -0.00033854558355006503, -0.0005790244980543591, -0.0005660406124725625, -0.001167500747097705, 0.0006257762142523049, 0.00023629400642644072, -0.0011219111091698153, 3.2536703022501e-05, -0.0013848537923388804, 0.0042447256303344005, -0.0026673174039766323, 0.000531641370394631, -0.0006458912700271213, -0.0006848169366451273, -0.0025164147169576268, -0.0013827204152239148, 0.000438307926562409, 0.0003490117264748349, -0.000607979695183225, -0.0020989320266719957, 0.00023526718590005657, -0.0010479924784645434, 0.0006957241052329977, -0.0011262116126431465, 0.0018528819448091483, -0.002389296558487075, 0.001326791770679847, 0.0003515803455513833, 0.0009315279877073479, -0.001891088863644974, 0.0008675390371770675, 0.0005328725906794674, 0.001390875799184066, 0.0010639976745077107, 0.00028013744125665596, 8.181369535886773e-05, 0.0001714585342220687, 0.0004396029032482929, 0.0005234810004504098, -0.000872099968318274, 0.0013517303819989834, -0.00014256599324724561, -0.0002361560577597288, -0.002707204256698681, -0.0007175607691616293, 0.001342822761587037, -0.00022811200720873615, -0.0008962439675812561, 0.00027320567609123714, 0.0011627665841711377, 0.0010700651717110432, -0.0007446007877129901, 0.001987423895317697, 0.0018627080084101522, 0.0012662377384033974, -0.0011383637749498021, -0.00032223213441717746, 0.0011442414827653735, -0.0025267927322589756, -2.0551922609968187e-05, 0.0004913399470698465, -0.0024410404661621143, -0.0010381960041625504, 0.0018147294885038079, 0.0016243209496291655, 0.0007187994819313204, 0.00022339608111821008, -0.0010187165641388773, 0.0008525276217810074, -0.0008386973112015639, -0.001709864021595564, -0.0008298679957823296, 0.0003274607839323096, 0.001188116307035969, -0.0002920403299730978, -0.0011905746473024337, 0.000706004992328424, 0.0024333068164787974, -0.0009325573299614476, -0.00023307565275665354, 0.0009027899637326087, -0.0011724165386359786, 0.0027049180745377654, 0.0003909240812927095, -0.0017877701693080894, -0.001933943649149228, 0.0005400523191667617, -0.0002575947805230072, 0.000864453849511726, 0.00012323756263477037, 0.0014594869703143942, -0.001689266849235871, 0.000649677812122107, 0.0007909324819701524, -0.001948665464066579, 0.0009651144281512813, -0.002257461314012943, -0.0014259848226423344, -0.0015211938812909054, 0.0008547164827490406, -0.0017776865425966903, 0.0011618157678006114, -8.947789102631276e-05, -0.0002082533913299045, 0.0007935156317069314, 0.0016297148022497154, -0.0010069918547337409, 0.0005040228338133446, 0.0003930781003482764, -0.0004713745155884297, 0.0015401522787117372, -0.00034123885519932173, 0.00040144459551072487, 0.00017989513797900258, -0.0007654020429654906, 0.0018541224122632372, -0.0027624732081257264, -0.0005150498389854263, 0.00142310148037339, 0.00174461084011579, 0.0005218809522382628, -0.0007911294028923876, -0.00032939133111575813, 0.0013696110419152419, -0.0023159080801375964, 0.001412869499212377, 0.0004334188111227988, -0.0008626360535961553, -0.00018870561486927784, 0.0022573233214835398, -0.0030178781223790807, 0.0005576283726727027, 0.001567563212528711, -0.00065221150731265, 0.0003188707338539487, 0.0005498412503106564, -0.0010962566426941933, -0.0006408757896503303, 0.0019069648863663247, -0.0018787408589524546, -0.001909860464360591, 0.00011277238385609678, 0.0013560445929421405, -0.0006323774918657321, 0.003225955597585539, 0.0004344214531855073, -0.0006957809175425211, 0.0010230197287350862, -0.002157570665413111, 0.0006070816355867592, 0.0011833914656307343, -0.0010640401637411756, -0.0006231085140617765, -0.0008363271407114681, 0.002608469247994627, -0.0005158967011205107, -0.001058299925272621, -0.0010674345211123537, -0.0008651482400026111, -0.0004738952113942929, 0.000331983746815645, 0.0002038640392072466, 0.0018801005856854403, -0.0004753648434059343, -0.0013603515105193864, 1.8710034704660927e-05, -0.0009040601270688953, -0.0003568081427118841, 0.0016589629540231243, -4.05706186095145e-05, -0.0011607514332565572, -0.0011034266974121465, 0.00015592255009710954, -0.0002543665975194287, 0.0007005784251168379, -0.0012130042415474662, -0.0008311578239430517, 0.0007697480369444065, -0.0013234762417209112, 0.003229324807382028, -0.0012254024836941824, 0.0014106773919575488, 0.001139824466363848, -0.0019327272087403813, -0.0009905093124205067, 0.001917761631819559, -0.0016437273414284803, 0.0010001350762989247, 0.0005694320296800726, -0.00026484416503080865, -1.4363107625925409e-05, 0.00011128073667876492, 0.00047672964071665547, -0.0012688376818665859, 0.0002147155675338297, -0.00033733816708458875, -0.003243169611421237, 0.0008908182629845385, -0.0008275771667838328, 0.00241332341331546, 0.0002206174893535362, -0.000950902354315275, -0.00010671147745000553, -0.0010752875356159208, -0.0005519578203312392, -0.0002818394222048326, 0.0017517489149065923, -0.000817242804858509, 0.0018030389184406914, -0.0020873869513469145, -0.0009856449105845044, -0.00019278928719312916, 0.0016389773437772703, 0.0005497241845660028, 0.0006178549224244989, 0.0007460680292634692, 0.0010472439027946479, -0.0033031095698277113, 0.0014994113297879252, -0.0016065343341677973, 0.0019231776302959247, 0.000627009094349873, -0.00034825336306010257, 0.0023432621219958705, -0.0014152975304169146, 0.001122817750369265, 0.001360211527075883, -1.2682378049966303e-05, -0.0007421890125316466, 0.0025170529730971225, 0.0004198512591671033, 4.660878616657982e-05, 0.0009869205175032647, -0.0006491055874402463, 0.00056596839454226, -0.0011528870819335069, 0.0005051632766983616, 0.00042436280708191276, 5.761395084302734e-05, -0.0009807857247450258, -0.0007640032039848421, -0.0022848321872963595, 0.0004426369550794007, 0.0013376012188750508, 0.00032488630385074657, -0.001554401884095391, 0.0007933469436354201, -3.0423344204777436e-05, -0.0013392248164683096, 4.849003300133603e-05, 0.0016913371962630208, 0.00027736590308347076, -0.00026607631152053557, -0.002088525821345222, -0.0018817865120253074, -0.0023670050483550753, 0.0006994972808440636, -0.002036391446192276, -0.0005620542982534005, -0.0009565246428042684, -0.0002522341157753516, -0.0007294290082207056, -0.000483881443219758, 0.00011796314303058608, -0.0003695152314442396, 0.0013402218430806911, -0.0015158132467689711, -0.0017759865115660745, -0.00012675164048570053, 0.0014641445821723664, 0.0014168681079143042, -0.0005978097193377607, 0.0007449515741875246, -0.0007671755777121092, -0.002283941836074277, -0.001424626241933069, -0.00015775163948550386, -0.0009133378393162417, 0.001512063943548192, 0.00022184177589235077, -0.0026080030376158803, 0.001379990152334365, -0.00015152124783490706, -5.529426180661545e-05, 0.0018454650380856918, 0.00031370523742246803, -0.0002711675188908913, -0.002109919057468268, 0.0006709030768421442, 1.554728640318359e-05, -1.394711925062353e-05, 0.0018515836972898825, 0.0006046281404117337, -0.00040381097305530744, -0.0008287664545463258, 0.002759249596455682, 0.0009334903548978701, 0.0022537216259932435, 0.0022781346953211212, -0.0006768022275176477, 0.0011558106042848237, 0.001068381877608715, -0.0017825504202653164, -0.0001275512021701175, 0.0016353441242902278, 0.0011150170436637907, 6.847227144479717e-05, -0.0001908089523174894, -0.00023282415369063614, 0.0003384285381740071, 0.0005103262726242619, -0.0008953615700724171, -0.0007458658499608362, -5.046099818617478e-05, -0.0011126347629843991, 0.003156177806149074, -0.0007101774061810673, 0.0005628122594023566, 0.0016074865863400234, 0.0007461603468748024, 0.000858215116530836, -0.00021895691687667806, -0.0009608131978309231, -0.0015110084784319966, -0.0021753352997970765, -0.0009331762944295718, 8.0668402441475e-05, -0.0005204041920121583, 0.0022090532156422427, -0.0007719357335744803, 0.0004097688579589587, 3.418415738387637e-05, 0.001343418558366949, 0.00013779401090818766, -0.0005474267318179571, 0.0008972121488817209, 0.003415039413005694, -0.00047270041324587453, -0.002166603768600339, -0.0017518663964404269, -0.0035461482210257245, 0.001184473380564377, -0.0014030455748024195, -0.0008120843010486212, 0.0013169525454754805, 0.0002968596001284851, 0.00010055314784196412, -0.0016697598626516097, -0.0006116324501270753, -0.0010089819065965955, 0.0004014954600224385, -0.0011749789284669632, -0.00024779233715754856, 0.0016198920041601284, -0.0012353629049917103, 1.6399074146633552e-05, 4.27223440766511e-05, -0.0015299856061679051, -0.0014791395718054545, 0.0049809361953307985, 0.0010521643610195142, -0.00017922705312312104, 0.0005933656381049701, -0.0006033461871091106, 0.0007814601564488655, -0.0009193883056353158, -0.0002586510952324872, 0.0015611511966842073, -0.0002587734079666504, 0.0015827504499839051, -0.002541416894210613, -1.9303913902035674e-05, 0.0027243174759101763, -0.002033064861308276, 0.002666625027126557, 0.0025159726737227217, 3.408279337424602e-05, -0.0021453101225468174, -0.0002754525792445506, 9.73934450936298e-05, 0.00037771136396091975, -0.0006872458715818652, -0.0014596571198586261, 0.001460307071633693, 4.123311008985553e-05, 0.0012656397042087875, 0.0008383322496978707, -0.0002189574470747857, -0.00041537870952534917, 0.0013224975945593798, 0.0014899409216617698, -0.00042661080443906485, 0.0009448729630099351, 0.0004490517254680526, -0.001139954208900562, -0.00011800349533874765, -0.0007909217893020681, -0.002387143624535071, 0.0002466508703600212, -0.0016364160935040672, 0.00023520247419117624, -0.002175144352085212, 0.0009446147579623698, 0.0017814287003963258, -0.0007258532488894076, 0.0007548034004951631, -0.0008095262126079916, 0.0005690496056480754, -0.00030919947890328814, 0.004390142543785558, 0.0003783002852362216, -9.145284426370637e-05, 0.000616404879401955, -0.00018046421116935107, 0.0017580511977834945, -0.0014235408924294646, -0.0012385591290513531, -8.948675155018293e-05, 0.0010210207664602677, -0.0021560670120592818, -0.0015410092302339251, -0.002035219817400069, 0.0015830138574211006, -0.00029145711010247766, -0.002120101678367625, -0.0010683170418230858, -0.0004434467490455063, -0.0004072874975253882, 0.000959985846588296, 0.0010611743914230587, 6.618400920643808e-05, -0.0017044012324527458, 3.647740755852169e-05, -0.0003193413745821161, -0.0002390676724575158, -0.0009584394909403215, 0.000618132824072859, 0.0026003248157300263, 0.0013803249176413956, 0.0008864013920062419, 0.000369436178202065, -7.941402014033372e-05, 0.0011143395281383306, 0.0006709148487917815, -0.0006922879105086821, -0.0006492834521374391, -0.000914537920407632, -0.002018790290740924, -0.0014060930988746279, 0.0010802689987166048, 8.535633929440678e-06, -0.0007137345480821011, -0.000968724668818588, 0.0017304296433371391, 0.002230389030819069, 0.0007351484882409665, 0.0011830381603115114, -0.00040877506312142486, -0.0022743707584300665, 0.0003280398752067981, -0.0009691069778181571, -0.0018886107064846058, -0.0005302969645422095, -0.001292094212283601, -0.0028004023576571058, 0.0006943587117298478, -0.0014993686976252363, -0.003182756234871853, 0.0026966082666426416, -0.00017351868552051286, 0.0008717566785190201, 0.0018823628157091932, 0.0015007730915268525, 0.0007327928377387494, 0.00045274233710745904, 0.0005162781845866604, 0.0015504265231465197, 0.002166514923247931, 0.0001475159883748134, -0.0016926432127819524, 0.0014215642227242142, 2.252746316599996e-05, 0.0012750944955302046, -0.0016323921626675286, 0.0006103138161988042, -0.0017516360521501184, 0.00032507467056319683, -0.0011880841014662025, 0.0002410853051006967, -0.0008304440339239605, -0.0007709689662220853, -0.0017488428404064393, 0.0036800264563821017, -0.0006859333613595808, -0.0007994672246489642, 0.0029171198320216973, 0.0003812469921831152, -0.0012137366791984405, 0.0017200075547005866, 0.0015764050722131273, 0.0001780109507247829, 0.0012035180809215618, 0.0015253118509850339, -0.0005192947106271717, -0.00010294221646223178, 0.0015011488850671384, 0.0007789202060486389, -0.0009008226577611467, -7.200701822807076e-05, 0.0009557111375828597, 0.0011758144817797245, -0.002333943012380324, 9.409414558625429e-05, -0.0011277904020499108, -0.0013985049466800348, 0.0008182327562442637, -0.0006775833297361089, -0.0007598868681366611, 0.0009494089597037458, 0.001467102365139361, -0.0032037799378441534, -0.0003356218470615957, 0.004746049994997392, 0.00043058328653966527, 0.002361469551805939, 0.00020143075219269946, -0.0005484332609260179, -0.001982043131841138, 0.00037400024636902174, -4.715499296636949e-05, -0.0003038901941927463, -0.0011195563340713477, 0.00026107202734948487, 0.0004864456577280407, -0.0003174496490130352, 0.0008497045400446268, 0.0020524055795760887, 0.0004411631580083508, 0.0012347014337796836, 0.0020039258682817973, 0.0005973605840621232, 0.0013351020334839703, 0.002642035501663642, -0.0022761720565176446, -0.00116953499524719, -0.0005636642462683028, -0.0019691266269328267, 0.000611551638362684, -0.002273169098825356, -0.0022666540904365817, 0.0012262419641668743, 0.0005243292966712332, -0.00038284521834786034, 0.0006187766083929347, -4.7352101391950896e-05, 0.0005791893260171932, -0.0005097988646021179, -0.0007202967758743739, -0.0011053960272207064, 0.0018754867861590085, -0.002406470186973486, -0.0012811070594755947, -0.0026712086106446264, 0.0020920931348129557, 0.0009792389020013559, -0.0006942309242274902, -0.0021503581054709286, -0.0020079271411592714, -0.00021556855411564158, 0.0007633530007042921, -0.002552165203307588, 0.003593351070378503, -0.0004116429526028753, -0.001971439478320569, -0.000776565039700472, 0.00107465169943044, 0.003168824004061044, -0.001266277880887401, 0.002853104826483488, 0.0024009789418135696, 3.756729887172128e-07, 0.0013425795497559179, -0.0027319020880955946, -0.0005857370698292286, 0.0008484310070491219, 0.0016410451837343132, -0.002519328398265408, 0.001135486876103542, -0.0006040363118184899, -0.0006271616426163362, -0.00017487481362010726, -8.049544192445524e-05, 0.00015606017245861636, 0.002022677121293448, -0.0016152036976029294, 0.0005113167133528052, -0.0019629357195256603, 0.0013487606375752748, 9.244924832696455e-05, -0.00010439341815438041, 0.002496910199602631, -0.0013808995628936671, 0.0006759114487948636, -0.0005883383658877861, 0.0006549168066447564, 8.863494111110981e-06, 6.0291128126443994e-05, -0.001224756472693933, 0.0017119734879491588, -0.0003029922163957366, -0.0027563593734658554, -0.00025771864071888473, 0.0008541618428399289, -0.0023111330952110265, -0.0006287317563229422, 0.00012472955153697285, 0.0011450063718454473, 0.0015009211815453227, 0.003133852474406673, 0.0004990719166952928, 0.0008563563695433984, -0.0014887982905325003, -0.0008037931868027925, -0.0003515802825484471, 0.0013898361973181395, -0.0004107694079662494, -0.0012879348536101176, 0.0018819041972024664, -0.0005357775490724137, 0.0017991263924477252, 0.00038723904982340684, 0.0012803483807690696, 0.0003420809244847334, 0.00046252846707428574, -0.0023751033944732214, 0.001688080178812612, 0.0001995601642912348, -0.0008714219037315729, -0.0013851225244678744, -0.00234176883720405, -0.00010831805586697385, -4.508876034314824e-05, 1.4166397605208658e-05, 0.0007840426154412938, -0.0005178048926985923, 0.002821131039823399, 0.0010808716747296998, 0.0002901769521885811, 0.00036463795117658293, 0.0003213168766720287, -0.0005347203883649954, -0.0016771496039789113, -0.0006509041248161651, -1.3636520165505317e-05, -0.002248259602907865, 0.0020035627612147167, -0.002680265310109675, -2.5097041254085184e-06, -0.00043272848615938386, 0.0006496445162680331, -0.0016987343048091574, 0.0017466711849714045, -0.0013543170205085886, 0.000581816143315983, 0.001955622150376257, 0.0016744998930091626, -0.0010616323441583475, -0.0023667772136510834, -0.0013801592059783374, 0.000789655982609716, 0.0021795156312576225, 1.988549927123273e-05, 0.00043338232347078787, 8.859330112453989e-05, -0.00020495622282545867, -7.849464147291485e-05, -0.001410584826412098, 0.0009796726915807241, 0.00023698031892305238, -0.0003955172811691554, 0.0010542333909207002, 0.0012706527538197676, -0.000771932203503134, -0.0015487100527105113, -0.00027693645048998405, -0.0006850715269646201, -0.000328875979595189, 0.0004415679504914394, -0.00045340815460548356, 0.0005531942032837023, -0.0027245285076666903, -0.0009718136431100532, 0.0002540210739114812, 6.924318087353498e-05, 0.0003810208027008599, -0.0010203541989239895, -0.0001689533344562122, 0.0010109965913480679, 0.0011523102477921654, 0.0004929874885801766, 0.00039334099949606127, 0.0011077246665616158, 0.0026972952387431803, -0.0016715599376722068, -0.0009068497249318241, 6.64296855568125e-06, -0.0011326206950759143, -0.0018765883338955902, -0.0027272593336515882, 0.0012620811106645036, -0.0011234287278352184, 0.0008795869711581972, -0.00025531390090627326, -0.0013138489787358765, 0.0026626412854211523, -0.003486858818432026, 0.0016969695345983027, 0.0001653730848749646, -0.0010377726638042262, 1.546629047766146e-05, -0.0015793839076607696, 0.00027229290450758725, -0.00036033777123289923, -0.0010280634913168996, -0.0011701908133137096, -0.0027703261761082842, -0.0003997561205579814, 0.00019378164450145619, -0.0004654603681251146, -0.00046054395335914933, 0.00045824602677502213, 0.0019223609920162588, 0.00030048836773843846, 0.002493560740896683, -0.001069352077481156, 0.0005107892159550431, 0.00044041176189146825, 0.0013146851260836812, -0.0010196894709162407, 0.0007340417559902335, -0.001207618475952188, 0.0008021987924404783, 0.000870788978597048, -0.0016819359831039549, 0.0008835516921710251, 0.000833215897617201, 0.0032384613382712146, 0.00024048330358272807, -0.0017579955385951251, -0.0019330859313333448, 0.0012236433109524825, 0.001854491434174932, 3.1625102352883516e-05, 3.284528092173389e-05, -0.0025224934623278017, -0.0023380779208936886, 0.00127898298243867, -0.00035108666747696304, 0.0016404470244886227, 0.0018587693266383098, 0.0008187008084110659, 0.00048585095078301777, -0.0008632855038905873, 0.00035647356384060913, -0.00031315750299398815, 0.0018062744282802967, 0.0022855761420927934, -0.0006059876550228438, -0.00024996305984714695, -0.00016516825927404, -0.0014086765633001264, -0.00011528191453358261, -0.0024231971034573974, -0.0003861116487451355, 0.0014381174837723165, -0.00038265548966442964, 0.000149375991413514, 0.0008668865811944926, -0.003105410092495653, -0.0027828693393283643, 0.002580814091461825, -0.0014008081880696466, -0.0009268247115130634, 0.00012329356691509474, 0.00012088354319939043, 0.0006587279928389478, 0.0005105141456231976, 0.002581531340558385, -0.0011815394609859808, 0.00014749234837641012, 0.00018132251226177232, -0.0005673174084961374, -0.0020763407659414312, 0.0011499021045846547, 0.000345346857843154, 0.0009286495086815449, -0.0002829726508704056, 0.00028605578989449043, -0.0004633850070669965, 0.0022312240881783296, -0.001744268928776549, -0.00046999787320789466, 0.002101279940044165, -0.0009923798621960245, 0.0004526524346415428, 0.0005567379298607733, -0.0025984844565352105, -0.00019034528458039546, -0.0004676352154362462, -0.0010686559729027323, -0.0005862743796702929, 0.0009295271927722837, -0.001795842519410229, -0.0010833401884147165, -0.001319577784922643, 0.0009714827017033301, 0.0010772280394837352, 0.0005867401545636142, 0.0011641144218632604, -0.00028943557279781373, 0.001848779440163817, 0.0008180466479679183, -0.000124602249913508, 0.002068497236662026, 0.0009707737860082943, 0.00010334694351232798, -0.0008528908431948423, 0.0020494959469106178, -0.0019574249320379877, -0.0011287715038452717, 0.002617607785309062, 0.0006522549405474365, -0.001679203144223429, -0.0011464782216012992, -0.0004923976030530852, -0.002399510969481433, -0.0013124817355825158, 0.0013190590311218386, -0.0005210856622603899, -0.00016494113774001562, 0.00034639059910634984, -3.8804509332912573e-05, 0.001662572840877452, 0.002043500727090475, 0.0005635712202494148, 4.951072357073372e-05, 0.0018700752687275113, 0.0003152545451303723, -0.0018750281582136097, -0.0006558022888540904, 0.0022707983985004176, 0.0014401266792214429, -0.001083540491082502, 0.00019917238670785764, 0.000198485627493028, 0.0003456389301135232, 0.001023274042624145, 0.0013884808673045868, -0.0012290556210396986, -0.002033255857719851, -5.331493214022487e-05, -0.0020936744747492853, -0.0010262323611254232, -0.0018954929167041001, -0.00013355191244990294, -0.0009702213807072368, 0.0004550286879831944, -0.0004168006396225721, -0.000938958702266568, 0.0018165639896325914, 0.0010452417534310143, -0.00032911542834757057, 0.00042700683409258033, -0.00074343241895658, -0.00033805226812688716, 0.0006446619438218448, 0.001972734199694237, -0.00010445814726889324, -0.0017801695398436124, 0.0017616462783003328, 0.0008999007129713021, -0.004405349637894851, 0.00015757302695895703, 0.000912355205658244, 0.003993510994357408, -0.0011159248952621326, -0.0028519519329490706, -0.00015869051022132652, 0.00012099788327635252, 0.0008767409053662689, -0.0002738579923118323, 0.0008103737131941458, -0.002400609132238607, -0.00047198236073242583, 0.0011272884957058693, -0.000806254144137597, 0.0019510347751943158, -2.1191806563791715e-05, -0.0001883582438990672, 0.002292216495174415, 0.000699469872197156, 0.0018587951528088453, 0.0014408560797987136, -1.170698785823987e-05, 0.0003480705295890729, -0.0022924715118151084, -0.0002726919118645199, 0.0004995158984320014, 4.7089733461014305e-05, 0.003073972758921073, 0.0003185322757364162, 0.000146351425449609, -0.0021153543412211206, 0.00016905447957693553, -0.0006684691460723258, -0.00021720343949116483, 0.0012723557519134232, -0.0006514899117862072, -0.0012258990337130626, 0.0003436087851573788, 5.673801437211523e-05, -0.0023039851398349853, 0.0007771860052745438, 0.0012170799574242608, -0.0012682128455407948, -0.00048167110656383016, 0.0001525856494959399, -0.0013680458068403567, -0.0002833333907359403, -0.0013736793982390694, 9.601594232844235e-05, 0.00029796570304263525, 0.0012249333951181995, 0.000893837579863721, -0.0012316786940234081, 0.00032824503468020794, 0.001164063402725013, 0.00099167079152096, 0.0014713979546465694, -0.0012910816480617981, 0.00017614253677589176, 0.0022159036756477235, 0.0010225930152625295, 0.0013293714357844877, 0.0011519147395908647, -0.0005594531025527871, 0.0018786849213396906, -0.0028096131220198828, -0.0005944243754534284, -0.00255174627401189, 0.002775160227995066, 0.000677099645285395, 0.0007846325874485416, -0.0010994565081805519, -4.005413369867483e-07, 0.0011548505711171941, 0.00011775229745403237, 0.0008131170744949401, 0.0023059533663705167, -0.0016120640681007714, -0.0023972568868906308, -0.0019563211076363274, -6.59298326066704e-05, 0.000477246292097, -0.00017398215955832796, -0.0011685426008662958, -0.0015888200060496516, 0.0001479325176907409, 0.00032441645718161993, 0.00030354064196824737, -0.0009144219898047368, 0.0010509975770105484, 0.0013179866196901813, -0.0006465367012120637, -0.0011543059618706053, -0.002889826645783522, -0.0007951331355524616, -0.0005341637378952768, 0.0012950075669477812, 0.0002397794400934572, 0.0002428857284240138, 0.0005247951612759039, 0.0012620332128516765, 0.0012456552478052885, -0.0013095453993452466, -0.0014048813648912528, 0.0016213137448177761, 0.00034527603350476, -0.0009976840604242199, -0.000699809385375616, -0.0004799432108066881, -0.00207937722333007, 0.0009315223156205477, 0.0008791800472938149, -0.0007945147778949391, 0.00033627992071316726, 0.000488288685153826, -0.0011896467152592294, 0.0022750595138916196, 0.0011758835853035166, 0.002262661075866923, 0.0004308846288960666, -0.0002860321465556481, 0.0005122864345219469, -0.0007484909436445975, -0.00044790909604142115, 0.0010436341822614992, -7.328066869671801e-05, 0.0006135447873214517, 0.0007819958053509879, 0.00021708207251425193, 0.0019290118725283634, -0.00035607729479725236, 0.001646102237605085, -0.0003316601203930958, -0.00011235071106874273, 0.0009264850577368478, 0.00012801068280587913, 0.0007617316883452574, -0.00021988645228621095, 0.0008207520926637457, 0.002151296817053172, 0.001647477229659522, -0.0012557277676616962, -0.0011389414515408092, 0.002212211282172305, 0.0020225165134677425, -0.001997453927395476, -0.001319002267386793, -0.00032870502581339167, 0.0017939441724834637, 0.003577211262606461, 0.0005953781374579137, 0.00037320994992917633, -0.0021008949821483824, -0.00021936365853747475, -0.0006426754334407647, -0.00010394489764209425, 0.0003787961422370145, 0.0005467221408030909, 0.0011931003097487292, -0.0010833996689125769, 0.0021419553019370596, -0.0018130860983109898, -0.00022133643691546467, -0.0006445940536012884, -0.0001811131703002289, 0.0010859278807338058, 0.0002521197944620468, -6.638767193578587e-05, 0.0005856344324444152, -0.0005667688273334193, -0.00025100899142493915, 0.0009755234445281147, 0.0008432516905152454, 0.0030232410636097384, 0.0008194765232829582, -0.00033226250577644834, 0.0009352241937179429, 0.0015283619627668443, -5.583246575824319e-05, 0.0015783649295810775, 0.0005188092684260681, 0.001759216597018387, 0.0014062964790859667, -0.0022643250242255775, -0.00128957791908757, 0.0026645326472660713, -0.00042286387595869, 0.0023206899031293915, 0.0010096392557636946, -0.0008493607180382057, -0.0006811246637026258, 0.0001444968833608229, 0.0003797087052914705, -0.00030977848072399894, -0.000525355918627568, 0.0022997872220607007, -0.002353388252828381, 0.0012292859219433794, -0.0005989422232888231, 0.0003740786074599711, -0.00045091010077058513, 0.0007460005600901098, 0.004212870310250416, -0.00020822181355839575, 0.0008342380141259653, -5.968964468028304e-05, -0.0016142551801570093, -0.0009724158369470715, -0.0002706039837097052, -0.00034050882374447866, 0.0004447320124851828, 0.0010620350134598056, -0.0004400837841718186, -0.00020477547344821545, -0.0007660234445072689, -0.0018397523730184773, 0.000691309205334889, -0.004400471162813169, -0.0006826327623645767, 0.0009423653952929101, 0.0007062890157598645, -0.0009103988781156147, -0.0023854395915465787, -0.0004390323341798563, -5.350887116506442e-05, 0.0005021946611316608, -0.001908553520975076, 0.001600574587629744, 0.0016229429742056212, -0.00032318751311333216, -0.0003601598238471837, 0.0009246246816161374, -0.0005983853550493023, 0.001731919438682894, -0.003458819415472547, -0.0019767613606473944, 0.00044531942522052503, 0.0015701517634729711, 0.0007899992023903124, 0.0029870197927897024, -0.0017711079156237375, -0.0003025669328398095, 0.0006573227306736484, -0.0013306994135913186, -0.00022045128936110103, -0.0007043624253020297, 0.0003866253283133503, -0.0004996502743628284, 0.0005081316022952365, -0.00149054422475281, -9.86260345925416e-05, 0.0005787312316112292, -0.0007082001268390314, -0.00020967666736027013, 0.0011119447880272304, 0.0001332751576379465, -0.0006621411451881443, -0.0002996577673810563, -0.0002957228504660847, 0.0018365280700773923, -0.0013430283624353834, -0.0011343274425703598, 0.0013416912374726309, 0.00100746169530197, -0.0014724800633363344, -0.001476939251497278, 0.0010172549781986007, 9.723263275684957e-05, 0.0008435283942622718, 0.0009977122460229637, 0.0017099213236750899, -0.0014785726396482346, -0.001406764312718245, 0.0002425373455672286, 0.0027620733192845748, -0.003019699247692742, -0.0036300438588314776, 0.0015089336774369855, -0.0009408959101087078, -0.0008474942258036577, 0.0011432649775180437, -0.0012789567874200714, 3.597642094188558e-05, 7.17308253816995e-05, 0.0014861132548356082, -0.0005811255300276486, -0.00029453158508552235, -0.0007341321508089749, 0.0020617657259629496, 0.0006041089143149492, 0.0007844610094815962, 0.0009996966052918665, -6.486461947741162e-05, 0.00029494653051997943, -0.0014517557313018514, -0.0005197350367298625, 0.001963058675588769, 0.0006761735170064398, 0.003462209936579086, 0.0013002109739099765, 0.0004045506631191742, 0.0015721830857193808, -3.3409827899788525e-06, 0.0009133341781497606, -0.00218740482235269, -0.000480659340198919, -0.000324082611997234, 0.0011509875214859022, 0.0013298885774393199, 0.000666096687027995, 0.00010926661100185697, 0.00010999339180184364, -0.001537737365706171, -0.0013138145754201247, 0.000725185081089208, 0.0009005100538379551, 0.002376998388301743, -0.0005390286717075199, 0.0006422613479006856, -7.672747247422507e-05, 0.0028859119908455355, 0.00031563564337222516, -0.00022272337024986655, -0.0008797494447190246, 0.00047087646523102933, 0.0009584964301732057, 0.0016775301263054487, 0.0027131733385461487, -0.0005189221244732423, -0.0002646341237859673, 0.0001967170908923066, 0.0008638219425103344, 0.0023044233673568115, 0.0003366902595969279, 0.0035501854795167986, 0.00036630771713674903, 0.0012352887110331778, -0.0005231104583200974, -0.000920178168642316, 0.00017805680380966749, 0.0001420905924440774, -0.0014671360713487402, -0.001671691234827577, 0.0013586135399235033, 5.306328470044974e-05, -0.0007245437659770815, -0.00022680651866657797, 0.002072081183563057, 0.0019470643669761145, -0.0015946782449711705, 0.0012421024179873896, 0.0005608755306631963, -0.00013453449138278728, 0.0013844455499194552, 0.0015953572218148082, -0.002039435576659976, -0.0008390176112644809, 0.0023499438883654022, 0.00018593549471113135, 0.0003780831508297666, 0.0022891726705243087, 0.00032604189721752164, -0.0007015570102391067, -0.0003302094227937147, -7.815884671913409e-06, -0.001002511201847689, -0.0012172292887226988, -0.0006429663770655125, -0.0012775393262183243, -0.0002964021020783747, -0.0029420390186380985, 0.001525270200669837, 0.0008829057085568692, -0.0019422023182693593]}, "clan|30|1000000": {"law": [0.0011398304532397319, 0.001189950474479673, -2.3646080859585084e-05, 0.0008553712094494514, 0.0007451769794952767, 0.0007677244257973115, 0.0015038371172169107, 0.000511456296500512, 0.0006385819971805873, 0.0006482354197725471, 0.0003789584823365999, 0.00047242723899554306, 0.0008897422830544954, 0.00013796137704424893, 2.790602528168762e-05, 0.0009517912717180721, 0.0005446103459432194, 0.0007578583851879372, 0.00037067238134014246, 0.00021142972352539147, 0.0013389226567595003, 0.0013378999579920503, 0.00159041034037255, 0.000585357052522717, 0.0005176173497689618, 0.0003722220380275587, 0.0001730771644110618, 0.0009211520256080519, 0.0007211846494037388, 0.000320921578762956, 0.0013441256026798243, 0.0010046794738478582, 0.0012671486602409132, 0.0012324792868652068, 0.000254562329678798, 0.0005159081319847658, 0.001936969395408994, 0.0006791197679252292, 0.0011556723794603485, 0.00047922177881609684, 0.00040247921137659404, 0.000818664820229742, 0.00037399160974427303, 0.0006203624828264864, 0.0006721895707411107, 0.00013555296419109908, 0.0005323605167850687, 0.0011873874886800806, 0.0004959598907836593, 0.0010512513897147358, 0.0012581812082510524, 0.0010478519546222032, 0.001429888926713474, 0.000764645006204212, 0.00032737351376788126, 0.001186919260771191, 0.00040512566481254453, 0.0014346165739125283, 0.0005319398322107816, 0.00134678749483097, 0.0005326480526095523, -0.00022217831941340194, 0.0010784133057626377, 0.001415095773735331, 0.001942490824845322, 0.0008651954316079014, 6.855118906656799e-05, 0.0004758191585843008, 0.001216239331905733, 0.0009845185971313342, 0.0010536775211136273, 0.0008519161692186472, 0.0010182916668393105, 0.0006476060408093787, 3.8707294916839885e-05, 0.0009944129225187837, 0.0010080834898955615, 0.0008865553182859642, 0.0010455180917432472, 0.0007866764284321093, -0.0002741722564270077, 0.0003297146741099155, 0.0010526216782569264, 0.0003313145805865503, 0.0006508551234656323, 0.0001705890695626877, 0.00040299732547399714, 0.0006755981262207555, 0.0008529793517579876, 0.0012019157049918405, 0.0004736654130255147, 7.650879024012625e-05, 0.0013379405722435678, 6.119609248944613e-05, 0.0004809639543816857, 0.001485422584873497, 0.0005448354195607408, 0.0013595132854868908, 0.00047924928554898827, 0.0006871201812010952, 0.000256344325329394, 0.00035623496257031206, -0.00016359960174661126, 0.0006198386641758091, 0.001335440449249603, 0.0010845826525116564, -0.00023346224034259677, 0.0005873083235012899, 0.0011090014267782777, -8.831783592899711e-05, 0.0005196005294694217, 0.0017453514975374063, 0.0010134077201673364, 0.00010038875144413595, 0.0008432676458154376, 0.0006740667830751335, 0.0005743277884882048, 0.0006238362484021209, 0.0007942179576989616, 0.0005765991003521265, 0.0013895736678799508, 0.0014094803093334107, 0.00017269876844672183, 0.001062776309787239, 0.00023468830657247253, 0.0005932083788451337, 0.00025971639666977353, 0.0006648250466634309, 0.0011979024915493852, 0.0012316730016728172, 0.001397837868211127, 0.0005528662934333184, 0.0014084167648240609, 0.0010730790524906553, 0.000831432992012715, 0.0008436402976865764, 0.0007256847269276889, 0.0006356165618459642, 0.0005671350121838614, 0.0015348702627084876, 0.0010001750479764482, 0.0005473068201702347, 0.001503151109893075, 0.0001995533998488952, 0.0008329933753197238, 0.0006545813562350844, 0.0011686069122900378, 0.0008613851483660895, 0.00028315365397268977, 0.00028938482043550096, -9.636197697560078e-07, 0.0014138500430744827, 0.0008283701218694262, 0.0003301567971387698, 0.0008560112347471005, 0.0010262995790419893, 0.00035714787485741084, 0.0011058941899957375, 0.0013920334172068394, 0.000659669134773111, 0.0010082105315678547, 0.00047481659350268046, 0.0006326651551997742, 0.0010669064688864083, 0.0017610102872227529, 0.0011863231784872141, 0.0011983490846425582, 0.0006343178415555428, 0.0010896913598603675, 0.001407679194379341, 0.0012131815646876376, 0.0005688294390813198, 0.0008499567242195027, 0.0010914843893816695, 0.0004381044584640392, -0.00018200712043636713, 0.001108500010515101, 0.0007743726497020376, 0.0007219375720923793, 0.0009226499253109921, 0.0003758907478008666, 0.0014243877142492423, 0.0008270231174503095, 0.0013360276520320014, 0.0018278556059572182, 8.797475721866732e-05, 0.0012453091137381023, 0.0008691376948863905, 0.0008507316840864476, -9.894175510449799e-05, 0.0005576009760002165, 0.00023418463197888428, 0.0011421976447181237, 0.00043763771304838883, 0.0008612038597757277, 0.0013541595217807512, -0.00011676710321140149, 0.0009172620097999129, 0.0008915040964678766, 0.0015397012065427873, 0.0009020514977882144, 0.0005447314127602354, 0.0004488857345625874, 0.0009657007459544786, 0.0011939935882487873, 0.0008247743688727383, 0.0011275672083082, 0.0013961969765521332, 0.0007440046716373772, 0.000749440081932562, 0.001043343930212437, 0.000762493341710524, 0.001768751639585453, -0.00012357196304702, 0.0006944054956079526, 0.0013130161926211414, 0.0012639433021277569, 0.0008198525033273896, 0.0005710248749490887, 0.0008455514981386969, 0.0009848363753306444, 0.0007286079434063453, 0.00020290227880970235, 0.0011938580026615853, 0.000490310662093485, 0.000877685880561252, 0.0005276244955831899, 0.0014758660914209187, 0.00022946588245620347, 0.001217170125587863, 0.001371451963609438, 0.0009481341498602802, 0.0013375275983831258, 0.001235256317436928, 0.0013523187719641783, 0.0007682703377422939, 0.001259837709294942, 0.0008272157675497382, 0.000519495849906626, 0.0003058206461981072, 9.898329144952811e-05, 0.0015343288711076042, 0.0005289958440908293, 0.0008428297124662976, 0.0011207520818041772, 0.0006104249151936969, 0.0003016251709944129, 0.0005796353746054805, 0.0004759537302696515, 0.0005993506423545014, 0.0004728671963745157, 0.0008668351611245129, 0.0007384230109961365, 0.0006667990365736287, 0.0014288775773918516, 0.0002633616489795543, 0.0009737911533660437, 0.0011033248599838785, 0.0006127356107423765, 0.0005992657013020875, 0.0004451657652273511, 0.0004793623061258856, 0.0013463189539395515, 0.0013799317194385097, 0.0006532905479161855, 0.0006452810459265379, 0.0006784855883443797, 0.0005544485531192578, 0.0006347574525733535, 0.0007448330060162434, 0.0012711308894450823, 0.00024787387713764986, 0.001300013005917755, 0.0011025911641189268, 0.0005143425172935423, 0.0012915588869519823, 0.0006970016087270992, 0.0007692190353445483, 0.0007996217394046212, 0.0008553895245588805, 0.0005015032273787412, 0.0008096287324104168, 0.0013224208328299625, 0.0010481665821915342, 0.0008687892150343046, 0.0007750872763168104, 0.0009701248115003835, 0.001611935390970487, 0.0013165055320119023, 0.000739065046503562, 0.0005856567922917222, 0.001022727975765747, 0.0008700720288556951, 0.000695099545443334, -0.00011243797032456371, 0.0007877115533405643, 5.75544232788161e-05, 0.0004823145330661305, 0.0006179207202343662, -2.859203187099979e-05, 0.0009561667496837956, 0.0005152543630817519, 0.0009854300470637511, 0.000590045451656529, 0.0008422283315168144, 0.0005575215116362386, 0.00024298911393216827, 0.001189491328172032, 0.00016659896993331813, 0.0006126236434802479, 0.0005561038220154302, 0.0006934961235289805, 0.0011583059261637274, 0.000246129748611601, 0.0009997175744000941, 0.00043183205452734796, 0.0020894756374065793, 0.001373733408332356, 0.0004332864869329711, 0.0009252722357881993, 0.00029550749357554196, 0.0013651151798113048, 0.0007908651869286132, -0.00017732144235971248, 0.0004955902086418718, 0.0009137922859743242, 0.0007701733075879957, 0.0005697502930201992, 0.0008614078190483099, 0.0009695269388849681, 0.00041999778689927325, 0.0005954556086367191, 0.0009450395207784013, 0.0006792858136108748, 0.0007994653203038382, 0.0010285782788290732, 0.001064912058925671, 0.0007237693232600151, 0.0005442990919029, 0.0009420263385457872, 0.0012188297307043072, 0.0013066783179480623, 0.000847405829477843, 0.0008336134665478667, 0.001308584799757817, 0.0005521577695200008, 0.0011413787506802109, 0.000576345333525019, 0.0005763272565664224, 0.00034843719612798196, 0.00013202277822355057, 0.0009222815605580692, 0.0012234390061411915, 0.0008030137998940035, 0.0005224355175901252, 0.001009491477497626, 0.0005330906468579144, 0.0005747130997812988, 0.0006080877868210877, 0.000562490892311196, 0.0013073904257376867, 0.0011873670720543572, 0.0004599913301959191, 0.0008227127943989387, 0.0005096434292397589, 0.000589562539068389, -1.4780055028751349e-05, 0.0009747064494582958, 0.0007823043854395806, 0.0009078526938415266, 0.0006249410267127331, 0.0016947234932658262, 8.349418176045731e-05, 0.0004917233174985824, 0.00038563174873562645, 0.0002178213888033298, 0.0014833623232251014, 0.0009049519616377566, 0.0004499115937965925, 0.0004396918872968669, 0.0012206364402889136, 0.00056448680751231, 0.0005869337000747876, 0.0005796496836971698, 0.0016576623193227391, 0.0005495212029771324, 0.000702945064906757, -0.00035523311698515414, 0.000935245843470156, 0.0005109097946052188, 0.00021732635097126973, 0.0016917810293000102, 0.00047823408586733507, 0.0010984971524887754, 0.001013471583592107, 0.0010352798136308294, 0.0008596879287452452, 0.0008690173655923061, 0.0008116442960766079, 0.0012485033773215193], "null": [-0.0003162081022551888, 0.00014285202598784963, -0.0005984912819076982, 0.00035143366735024273, 0.0002745214532753337, -0.0001641800909393254, 0.0005863868061144473, -2.6848127635759056e-05, 0.0005590512087918498, -0.0003434667597916885, -0.0002236153163117649, -0.0004941141225041079, -5.1716509575250313e-05, -0.00024157850730510688, -0.00022840005224988857, 0.00011201210481015522, 0.0007862773176174898, -0.0008230104263242666, 0.0003910196164573776, 0.0005477622164873353, -0.0004374816297154638, -0.0001918191148302384, -0.0006982515444917681, -0.0005204377319403264, 0.0008128565077711869, -0.00011531806764430996, 0.0002242119911759488, 0.00036622069003922064, -0.0001573693136203147, 7.297386277471674e-07, -0.0002539199548570181, -0.000278075385390153, -0.00041144045480656644, -0.00016739437416735115, 0.0004481710800456895, 0.00029414253537662916, -0.00021649670334333848, 0.0006101213732163657, 1.0293894291635297e-05, 1.896722954430885e-05, 0.00033259602004864774, 6.677916615682733e-05, -0.00023167550208480492, 0.00016546571984310532, -0.0002324306943002341, -0.00010865831078898935, 0.0002496628382884225, 0.00021889684287668132, 4.3613365126482506e-05, 7.081541125852908e-05, 0.00027530442214196427, 0.0002318927396878223, -0.00030692585006519835, 0.00013471019005617535, 7.728998689948696e-06, -0.0002795064496616817, 0.0006744438095243055, 6.962732894244539e-06, 0.0003019590148518603, 0.0006491014439191645, 0.00022411150014534087, -0.00011140656856500897, -0.00014482967165641014, -7.316379674904283e-05, -0.0008180550434309097, 0.00031033545763570203, -5.513479307239777e-05, 0.00031860351042389823, 0.0001451128271732216, -0.0001299391401268224, 8.871436235491359e-05, -0.00026254472364595216, 0.0007667716961430315, -0.0007554439151880032, 0.0006343210778601005, -0.0008381504179766353, -0.0003938730411920943, -9.165623184692606e-05, 0.00020599389928666056, -0.0004586342051347003, 0.00024048791427144778, 0.0001891059617520341, -4.551405245933893e-05, -7.229189360558053e-05, -0.00016036813040010145, 0.00033247510820899606, -0.00017080294695492881, -0.00021768233461028075, -0.0003310147836161903, 0.0008594966319774855, 0.00022697938153459774, 0.0003074748521152415, 0.00015210859300385238, 0.0002252543129266371, -4.080821502228105e-05, -0.00013931626104390915, -0.0003878133067285461, -4.7469638436048456e-05, -0.0003550975234247744, 0.00020946810812016992, -0.00031009350202104713, 5.7432595808037945e-06, 0.0001365728471416361, -0.0003991342006210985, -2.7610331740923755e-05, 0.0006769072581782609, -0.0004342718990892891, 0.0004429837942314663, 7.71142526003743e-05, 0.00019645352312736009, -0.00045067764328798887, -0.00012417710789147662, -6.97451195108556e-06, 0.00020502645234543593, 0.0008233658179870318, 0.00048066263644841456, -0.0003276385466639553, 0.00025484233235939513, 0.0004142185722129099, 0.0004276657294575159, -0.0006414645794867724, -0.0002588533854277486, 7.380575985038718e-06, 0.0001434594397284883, -0.00023903356987897695, 0.00019073345206255254, -0.0004329687999113929, 6.372892154438148e-05, 0.000333531407526344, -0.0002837057867273174, 0.00013316392268869492, 0.0003588809969246043, -0.00020329181725742274, -2.731302527081425e-05, -0.00013067772579589132, 0.0005584632381987475, 0.00015385656729272057, 0.00012924784616963336, 0.00038655375877194587, -0.00018344715807572243, -0.000320916863350007, -8.215132833733207e-05, 1.5102555901869152e-05, -0.00017295229645775123, -0.0006745506865115658, -0.0002102837264059687, -0.0006874567341021987, -3.914804098847924e-05, 0.00020421963658368014, 0.00044080599625839767, 0.0005699491474633334, 0.00046737702192523045, 0.0005792118626946063, -0.0004696478861454523, -0.00011381297181412009, -0.00038827391381435206, 0.00046548844449301185, 0.0006480075556236642, 0.0004344040442987307, 0.00022796972066085885, -0.00012798656812940123, -6.259308734346547e-05, -0.00023160912452535598, 2.240504191686199e-05, -0.00017337938549655263, -0.0004207237155915422, -0.0002037913561778737, 0.0001717681230744006, 0.0003174658516060802, 0.00017310268258796668, -2.2945014626962745e-05, 0.00032103976490116537, -0.0007917283825609189, -0.00015460315410198433, 3.541815838836726e-06, 0.0007280766040027586, 0.000142750986997342, -0.00018300093965084585, 0.0006424305014922638, -0.00020389495402728386, 0.0006963414128176026, -0.00011332234842509337, 0.0005754373424329273, -0.00035681386482799837, 0.00035903285931127016, 0.00030136107686296043, 0.0008636793654215325, 0.0004732384950134616, -0.0008674625711826423, 0.00037097526739593434, 0.0006610065148500155, 3.064546392295142e-05, 0.0007508120638242133, -0.0005284584142302151, -0.00031048304234726487, -9.051780381064134e-05, -9.701855856825148e-05, 0.0003014419445257488, -0.00047964209337347796, 0.00015566503185393543, 0.00029387889060306094, 3.4502776887102016e-05, 0.00034500520562463777, -0.00010472470890388053, 0.0005025730137866447, -7.446796185739402e-05, 0.0002975131032263434, -0.0005529678060227639, -0.0010714509212066403, 0.00017695287144992022, -0.00013517168331489415, -0.00016792816838329117, -0.00023977276743369913, 0.0004610350853706535, -0.00013972375049497998, -0.0007059230225952007, -0.00036903536730381603, -0.000381808449677834, 6.298075011734738e-06, 0.00029115131045109877, 0.0002046150674592795, -8.844498885274277e-05, -0.00011031928502447386, -0.00012795415242550234, -0.00026141159944970127, -0.00028133276501662863, 0.0004243191364032839, 0.00016386229450748857, 0.00026561409993064444, -0.0003087076305252623, 0.0005840075868146499, -0.0008933578381187246, 0.0002338512387147773, 0.00033394816462450905, 0.00011541765312994556, 0.0006656684577768246, -0.0002921030509117628, 0.0005152249513686868, -0.0002122222990115219, 0.0005044533569176224, -0.0005141204047660608, 0.0007933674454543294, -0.00044568185296078866, -0.00046882153606997434, 0.0008236191068791143, -0.0005956063502470244, 7.187320437473943e-06, -8.514601042453052e-05, -0.00026594867320284266, 0.0001798449682386405, -0.0005506157184287375, 0.0006357556741969361, -0.0002577112976682727, 6.302948303105183e-05, 0.0006248901112213545, -0.0005715208650851622, 4.9759626002732205e-05, -6.838481245363681e-05, 0.0001279181264566276, -0.00027469369903432295, 0.00023459755767607504, -0.0002071746347223069, -0.0006208944219849855, 1.2385007570614448e-05, -0.00043650982530607507, -0.00040845082035190217, -0.00027949312562114415, 0.0008376500356161998, 0.00013098487498997002, -0.00014094216630500256, 0.0005304836628816645, -0.0007446019800578796, 0.0006802264358194421, -0.0004746656781495773, -6.0538930373610356e-05, 0.00023755132129110734, -0.0007445856520202909, -0.00037888603063951365, -1.2003812369876243e-05, 0.0002754473156585391, -0.0002035280947554341, -5.8799646462937005e-05, 0.00042862080918837364, -0.0003855263687864152, 9.98696559211254e-05, 0.000595920465753963, -0.00023772689884182796, -2.271612873983031e-05, -0.0006123962697497376, -9.504981042329774e-05, -0.0004983440509089831, 0.00010076179340234859, 0.00020944723001292687, -0.0005833390011167339, 0.0004497347268284102, -0.000822292759250054, -0.000711028921132062, -8.916906167044658e-05, 9.580222974836516e-05, -0.0006334995330243842, -0.0003458718787205939, -0.0003442813429810343, -2.8355643245880913e-05, -0.00033484194748822915, -0.00019526691554361264, -0.00040947491555165527, 3.342522905658285e-05, -0.0003171935448422758, 0.00039757715051091935, -0.00014926710423868172, 0.0002845965504896242, -0.000193222305285623, 0.00024388493745153283, 0.0005189281056114936, 0.0006613721726491661, -0.0004676998552790579, -4.869892538295062e-05, 0.0005422255028006973, 0.0003561858401290863, 6.090349527809735e-06, 0.00029984940571825547, -0.0002612458696580333, 0.00028056411078392074, -0.0002523307150932297, 0.00017488660979481097, 0.00016302666146739142, -0.00011536970992676032, 0.00017413638496943662, -0.0003361313265957122, 0.0001403718369052953, 9.531051878752805e-05, -0.00037593876151120753, -0.0008702132483238145, 0.00037895535801002467, -0.00017160856640785482, 0.0002088101122907915, 6.692640066052746e-05, 0.0005999338644944174, -6.357962023884056e-05, 0.0001274053122166663, 0.00010924981975790615, 0.0008207367175181446, 3.520771659815125e-05, 0.0005103006445184022, 0.00038194220852449945, 0.0003801623671639831, 1.2823829387720309e-05, 0.0002537779241498228, -0.00035068240382951643, 0.0007281418137328188, -0.00110326039773323, 0.00018403650199694255, 0.0008671060329179525, -0.0004927207388334409, 0.0002740022127101227, -3.2798476788720166e-05, -0.0005537032028639643, -5.3993204072178e-05, 0.00019087249837124176, -0.0003183078707280629, 0.00015757282392669936, 0.0006815970210700684, 0.0001907665032225836, 0.00014779077226290127, -0.00026542584490218957, -0.00022562806647474787, -6.722740638043234e-05, -0.00042674857005753353, 0.00014438798682725462, 0.00018929609549012127, -0.0006888510587410579, 0.0007276411748344813, -6.787674112729292e-05, -0.00012531582680352926, 0.00019378911667899956, 0.0006932028143200597, -0.0009733249132377608, 9.41602697643873e-05, 0.00013326360962828687, 0.0004342223759978836, -5.276984567625931e-05, 7.798979690765151e-05, -0.00021322937228784866, 0.0003078142482362267, 0.0010675150842001102, -0.00012977750644171948, 0.0002912103261873966, -0.00019352660702853797, 0.0002462972851304812, -0.0003876749675022495, -0.000265704647197218, 0.0005221566302138214, 0.00047550707972909834, -9.017597594684901e-05, 5.060497175879419e-05, -5.965159683984922e-05, 0.0001296716819387811, -0.000314198489953732, 7.53907785622232e-05, 0.0006828250529133939]}, "pairs|0.01|100000": {"law": [-0.003814911752572314, -0.003934155895210623, -0.0013626899336713905, -0.0014964999446487326, -0.0003926362237587355, -0.0013921559440372988, -0.004037758717833739, 0.0016995854915569097, -0.004147414175309727, -0.0023089405746947733, -0.003669459157809918, -0.0006411877964938029, -0.0027516879074029887, -0.0038948779865588534, -0.0021385795482720127, 0.0009822735868922905, -0.0038030105516533297, -0.00150888241236391, -0.004450691156555386, -0.0006369441509317397, -0.003842531242144176, -0.0039282957347941405, -0.0015476363265598536, -0.0017382961287450982, -0.0034425110295659422, -0.0015466953497558222, -0.0019139510608559007, -0.0015786090866578562, -0.0032500311098297985, -0.0033747879264236502, -0.005132264730748126, -0.00048028974901281885, -0.00016456520300511812, -0.0007604835350685235, -0.001907764721162053, -0.004872027524410072, -0.002186060790910105, -0.001645220360082078, -0.001953919823428407, 0.0021345236469620943, -0.0004325648831233764, 0.00034567025578180477, -0.0008785145571019726, -0.005203025373210046, -0.0049541433282067615, -0.00046903063197234474, -0.0024820062507044938, -0.0012189104091069325, 0.00012375095896643984, -0.0038284253432276927, -0.00042100141793710577, -0.0026018384848267573, -0.00399126465341304, -0.004991560629251879, -0.0031708954833646885, -0.0022990994172635837, 0.00011421304773939767, -0.0026417757938830277, -0.0037974541211625024, -0.0013529933329197164, -0.001762305488290039, -0.000845622235302379, -0.003955596937664119, -0.002504239407677744, -0.002064120853789042, -0.0006043458948212788, -0.004064163197699422, -0.0027405395624517936, -0.0025294387216003855, -0.0003256696987454788, -0.002066484522146972, -6.320688484784398e-05, -0.004038337690851712, -0.0018645061445932143, -0.0035596360706859898, -0.0035124936027308706, -0.0008252884991337694, -0.0030983735527216894, -0.0033855242625451254, -0.001854558730306266, -0.002510991244250249, -0.0017486291830808298, -0.0016114294922582317, -0.0004394520926505052, -0.0007882129954337458, -0.0012247804520395533, -0.0022829834194944, -0.0019639814480898465, -0.005773894208071617, -0.0009918932583961038, -0.0014099390943220769, -0.00025789262736974905, -0.0037931715217096595, -0.0028934416173305166, -0.002223855071790126, -0.0021289044424541714, -0.004782664210086551, -0.0011550805521025609, -0.0032917403347081375, -0.0026508353621066405, -0.002056688521713923, -0.0022970937798705293, -0.0009588782881762015, 0.00038997932425477444, -0.00024640807729525704, -0.00017509208234312013, 0.00041853022605131684, 0.00040874275307700714, -0.0009050898688336417, -0.00406738963180775, 0.0002443642902054677, -0.00212780064919027, -0.002437052036084353, -0.0036196682319813434, -0.00024296004239587887, 0.0002122790211327441, -0.00013161973397401994, -0.0023015467047518, -0.0010280158352404811, -0.0014343482786633999, -0.0037925011857753432, -0.0013346132291296442, -0.001542448644443084, -0.002161234900530218, -0.0009431834072577416, -0.004321600461701713, -0.0032144633641442155, -0.001512923798809851, -0.002219980442809799, -0.0034640361310405154, -0.001455210052353273, -0.0005729390009561186, -0.0001110218829811771, -0.002733841265377457, -0.0021676259876466375, -0.0010634601585328696, -0.004377598814106598, -0.0007494635415943307, -0.0013500741863712307, -0.0015513991678561823, -0.002365053155066299, -0.0024444628898638854, -0.002080256758681287, -0.0010865744670089938, 0.0006638470721211931, -0.001804421462610506, -0.0025228161669552662, -0.0006493880779112615, -0.0029407556069891427, -0.0014395884319577945, -0.0016749639222464197, -0.0020812648657937416, -0.0026345023367024822, -0.0026025545060175403, -0.0018427840409067642, -0.004358265352689905, -0.001742197253999045, -0.0017951633850783466, -0.002053054774743046, -0.002605480115357217, -0.0008351681803784317, -0.0012987292925110694, -0.0030778185089195276, -0.004330672506862143, -0.0013717409552098658, -0.0036772873229473646, -0.0041868438003245245, 0.0004307292150595998, -0.005693963852532846, -0.00016939047626784998, -0.0023860117736527187, -0.0032684865512813133, -0.0016373413849954943, -0.0024009649230816166, -0.0024897641987617902, -0.0008585281265167666, -0.0038179386761623135, -0.0002280905680338563, -0.00043504741215105724, -0.004276146230944633, -0.0015247854193205512, -0.0037072990881172885, -0.0031136779439453477, -0.004819656990685317, -0.0017711286174648677, -0.0016374270129810853, -0.0031769458298009923, -0.004617003117737717, -0.003520428505667361, -0.00268010945775643, -0.0014684478050837058, -0.0034896480706896327, -0.0005743492233252212, -0.002716475126359086, -0.0015791372905926693, -0.001831662250667776, -0.0016051848259150958, -0.001775454557545686, -0.00020899708791688454, 0.0008536082008578916, -0.0009059117954928197, -0.0011497960626360992, -0.00046464684768299236, -0.003374997406830893, -0.0014206191996519735, -0.0022885319447123464, -0.0023974932194983367, -0.003999960500896016, 0.0005447430141183318, -0.002466026412728084, -0.004487120004126766, -0.0017911402192645198, -0.0017602095884949875, -0.0018940013769306319, -0.002649051072602937, -0.0012215737455161246, -0.003512362711864725, -0.00478814821033513, -0.0021416526929982638, -0.002893433134398826, -0.0010547249774681688, -0.003002351332505704, -0.0018334415698122442, -0.0038256993627117097, 0.00018709359690305405, 0.0002315261047360906, -0.001244789591061668, -0.0010883611473246901, -0.004312224414257493, -0.0013149060532038348, -0.0043686863749030636, -0.0021874197450681976, -0.001729221735590869, -0.0028940414479903254, -0.0024460266447565715, -0.004118476068361687, -0.0021066492766372846, -0.003948232372945171, -0.0026248713353531627, -0.004993905954679079, -0.0014492820049181177, -0.001444735823620924, -0.0042255165955902285, -0.0004369478422896478, -0.0007298930827079886, -0.0024995362986457437, -0.0006088543623699039, -0.0021849230836252787, -0.0031329254695089404, -0.004088630433752627, -0.002627788753224003, 4.106468493070281e-05, -0.003844123241720787, -0.002266839472984117, -0.002384867232612997, -0.003547837935502507, -0.0008747964187314494, 0.0006732317667124121, -0.0018194546923737676, -0.0011229051497290143, -0.003880112546041481, -0.004436451428598609, -0.0027354888794510757, -0.0020276177368261372, -0.001932775023243849, -0.0025047785511000953, -0.005687409261811993, 4.988039581022008e-05, -0.0014443573366591522, -0.003677335956279393, -0.0016277752020190661, -0.002274872754523649, -0.0006638620468457646, -0.0021780494630192493, -0.0008659739173211278, -0.0022663857298708123, -0.002380401218475825, -0.000917484700732274, -0.0017762099059090986, -0.00032064593973579747, -0.002327553563019613, -0.0017616852314690234, -0.0030868246568100943, -0.0032563757902348556, -0.007472571261764038, -0.00023206901228878252, -0.0020216080958705973, -0.0031061234630973544, -0.0027299771162461184, -0.00243543334597085, -0.0030834249768014743, -0.0025139224933408144, -0.0038318026651245063, -0.0026060510839069906, -0.0005593103581142955, -0.0018315646145792286, -0.002494754784652109, -0.0009562730049275103, -0.0031776071380482662, -0.005336583274491602, -0.00203497700588251, -0.0020463128342642634, -0.0013771991318538568, -0.002126716337055967, -0.004586851533532332, -0.004239191034329792, -0.002908157329171601, 0.0009132156407281045, -0.0026185637792908167, -0.002320239296045301, -0.002137178270364082, 0.000741992227244026, -0.0016604295905455757, -0.0032216142204903875, -0.0030962427973193485, -0.003381874126481499, -0.0032644707082685187, -0.0006557340222501651, -0.00017625471148630112, -0.00021315877919114712, -0.002360440138478026, 0.002421182746375372, -0.0041131515091974435, -0.0016655807960441749, -0.0023078975969417215, -0.002482679631508944, -0.00191074410918457, -0.0034448474216244307, -0.001538363696804268, -0.0033001786563540136, -0.0019638759700901787, -0.0003626260034899076, -2.1692300795628228e-05, -0.0018133294216831075, -0.0011702120400656213, -0.00037884715657288126, -0.0036521563871119156, -0.001077194793258407, -0.0032270800960017, -0.003104738884010416, -0.006228287299061108, -0.002870015436573503, -0.0030466354918372573, -0.004017482857817889, -0.0028472403336818886, -0.0018533396515323375, -0.0015486010723204657, -0.003398237826956141, -0.004218015654840812, -0.0042036549002837376, -0.003967284823502837, -0.0038306848602003285, -0.002360754789916264, -0.00286888962686227, -0.0022884832687939394, -0.0017171240014004496, 0.0006489163349066018, -0.0031189524447636785, -0.0010170259614650234, -0.003105231394430419, -0.002149677649874171, -0.00025674590215718496, -0.0021276358229185277, -0.002282774885499883, -0.0026538936858280238, -0.0012555007276020547, -0.0019141086053782175, -0.00448289829856563, -0.0016436381434097314, 0.001699892985526752, -0.005072829972336379, -0.001642204056814478, -0.00046395640664886884, -0.000497831345285249, -0.0005810133202297507, -0.001114362037433203, -0.004137767595148389, -0.0024657327489965297, -0.0030932635670017916, 0.0002901691956997965, -0.0018070630703155288, -0.001581020255925658, -0.0030858579454973167, -0.0030380703051511304, -0.0033070044316581004, -0.003368984923305618, -0.004138544700416524, -0.0010576882132919962, -0.0014679789044542702, -0.0028303219937129143, -0.0015846372163617062, -7.739797680450522e-05, 0.00013349406566742772, -0.0027318592359915073, -0.002265921280052652, -0.0009971707871860858, -0.0014308103648277282, -0.0027371209320827816, -0.0034790654566467794, -0.0023761567963838104, -0.0014341194315488082, -0.0018722791108034542, -0.0024480034359788405, -0.001834640577115465, 0.000309630185343579, -0.0015537376593677266, -0.0034282399851210954, -0.003148293021993709, -0.0034182808320464275, 0.0005178674747234879, -0.002900689906557119, -0.003484949677413418, -0.0036851769920298594, -0.00013417992611231, -0.002941560653283659, -0.0017582561048898881, -0.002191049677936263, 0.0008931719143747685, -0.0030228778086831554, -0.0013337760258282927, -0.0001879218229676738, -0.0016019973492786832, -0.0014345090181828724, -0.0007393902127619256, -0.0013729985912211973, -0.0034335087126216024, -0.0042090999839299315, -0.0011774471017718113, -0.0020154016964983867, -0.000278324311769218, -0.00345482045317258, -0.0029147891231220413, -0.0012398637416950464, -0.003681209799213825, -0.001854719019326545, -0.0019760085577731346, -0.000617746909433059, -0.0021173067941919754, -0.001411763155925172, -0.002237327396743538, -0.0013896326348223909, -0.0028669715498397252, -0.002763528642592661, 0.0001612053598964991, -0.002333591863423301, -0.00044432502323132894, -0.002886742568848355, -0.0013034840160699446, -0.0027208778566683023, 0.0012005860459742834, -0.004574192801823251, -0.0006553846120240792, -0.0011415408474411137, -0.0018684691868608994, -0.0025812822528878954, -0.0008498008067343576, -0.0015134766526134769, -0.001517314700026695, -0.0014691623754954364, -0.0012406814653509457, -0.002060476395288724, -0.0038358601432646466, -0.0020364970766424406, -0.0020544520821479395, -0.0007897429212961882, -0.00010796854688521762, -0.0033920842437495935, -0.0023483245229982685, -0.002155911041804792, -0.0017075499366825397, -0.0016569852391681295, 4.151472328572936e-06, -0.0016152957695840797, 6.650593871881938e-05, -0.001740543020838814, -0.0015874003451008534, -0.002806429373766406, -0.0018785991564973514, -0.0022194663038792584, -0.0011672225769867595, -0.00436808714532777, -0.0024039467383767388, -0.001779304366153589, -0.0037377119557922, -0.0029521777264518434, -0.001017590909856203, -0.0006196301256453651, -0.0007310798707882427, 0.0007583090040528262, -0.0017448274901576966, -0.0038320403723055563, -0.0011826674153532224, -0.00380142538275674, -0.0017038284479902188, 0.0012834066137381583, -0.000904575616951675, 0.0007471235971499013, -0.0024443870121597655, -0.0008237809073676772, -0.003084667865294044, -0.0007159262149700751, 0.00027363903660226896, -0.001744292140076098, -0.001793303274768121, -0.0036644695487151324, -0.0010014706012508867, -3.9211749128575946e-05, -0.0016852367524489154, -0.002743364226254208, -0.004481667300414216, -0.00354238074687796, -0.00266015155310928, -0.005483512583928096, -0.0033947027424154896, -0.001294865534269718, -0.00347096737890773, -0.0049142675579041395, -0.001603753377393602, 0.0016122407193437382, -0.002663445334130543, -0.000332319602974529, -0.0013340591144981317, -0.00440527523762313, -0.003557827207942843, -0.003275288912848673, -0.0024681183995296507, -0.002638907568382365, -0.002709074168789627, -0.0017801708217595191, -0.002918604561076954, -0.0038060999172744303, -0.001970428585305939, -0.0018605347937974415, -0.0022131052227756243, -0.00192036674851348, 0.00019371661440281684, 0.001514746908424236, -0.002124648427135334, -0.005663426469844524, -0.0015969373755337912, -0.003296428146670749, -0.0030540125546414387, -0.0029951235449434677, 0.0003680667132375248, -0.0034308381978505054, -0.0026847315956697315, -0.0033790035391039197, -0.0038538537689261076, -0.002514132172763972, -0.0023557366017668002, -2.7946696702585427e-05, -0.0011960287153245375, -0.0029970969239005996, -0.0008242030955996071, -0.0014898389954094426, -0.001409430354825325, -0.002559885666999051, -0.0026886810178048393, -0.0009697995446895646, 0.001496886524778418, -0.0005465245687243936, -0.0010220812011079161, -0.0014538487853554827, -0.0013745478072202388, -0.0032916014854658115, -0.001353753032622862, -0.0038836233061720904, -0.004080263072520296, -0.0007989043019867026, -0.005036626026292623, -0.0032373295772769595, -0.0004580997697063438, -0.003401445357968491, -0.0029398052427875854, -0.0030542599553919914, -0.0024129373710053414, -0.003793234019675573, -0.0006854721067979241, -0.00017267758030214964, -0.003066914686128186, -0.0011781332511588971, 0.00022633177257880277, -0.00134682673583697, -0.004120651604260672, -0.0035478147163008344, -0.003956045968469546, -0.0010675625123708343, -0.002584342577391041, -0.0019052368737151326, -0.0028389683940881483, -0.004546797756225018, -0.002577592968879827, -0.0031594612728751414, -0.0027641940056319925, -0.004230182937822846, 0.0014640604733120455, -0.00169638131297134, -0.0021726410753704073, -0.0008217467235143161, -0.002271249987619406, -0.0024891573641108167, -0.0005802064375171057, -0.0014078814952052099, -0.0006231482561522839, -0.00489032138665646, -0.002713795230518734, -0.005287284569446271, -0.002508585659374063, 0.0002669367188552485, -0.0031850221472353724, -0.004920676916161604, -0.0016642459619644612, -0.0007696234260441415, -0.000847043986708762, -0.002088806166653079, -0.0035384351381875234, -0.00023985879867272075, -0.0016632993714340572, -0.0021304489135518523, -0.005301993518362913, -0.0013278176713660272, -0.0005303249960775247, -0.001264055482322668, -0.0012070482972763585, -0.002554840300961203, -0.001510002818149836, -0.0037288923436360477, -0.0029756249994630224, 0.0011707919835810543, -0.0016751304953608326, -0.003192652221389203, -0.004008814119529802, -0.0007936718854750779, -0.0008400152320957588, -0.00353140628646198, -0.0009169734762384252, -0.00024390407285324045, -0.0020139867981097126, -0.001609544578474953, -0.002356059465233429, -0.0022349166955901723, -0.0006103275125042273, -0.0038923983043996913, -0.004411160809485892, -0.0021997526738513073, -0.0037523570229023306, -0.002366127684707564, -0.0025644080780233836, -0.0011337446922983219, -0.0013327809292649206, -0.0015993465204910962, -0.002981897698379754, -0.0018975313712763509, -0.004742182526393357, -0.003780182300725521, -0.001568924755551926, -0.0006329391657438066, -0.0023938908158473993, -0.0006316298909316842, -0.003414654938022288, -6.72014593261494e-05, -0.0004000073599508269, -0.002621163055040121, -0.0004727148503294032, -0.00034356060141771394, -0.003264107826590923, -0.0035547857339128797, -0.0008218030937579002, -0.0037514024019893455, -0.003367420422451417, -0.0022428559674025905, 0.00013084099238014346, 0.00013514248787327432, -0.0019390519739355128, -0.0011435728254198807, -0.0004722971657926678, -0.003159484253081324, 0.0005477195500027676, -0.0014681349448890657, 3.857447579136419e-05, -0.00260441770891795, -0.0031528684990442812, -0.002345538017348048, -0.0019389306834876052, -0.0036905336662584887, -0.006284846962070212, -0.003355647703951803, -0.0019712713704924667, -0.0035052558342369977, -3.923618373313786e-06, -0.003998341558880902, -0.0026318217703273916, -0.0008756063118635637, -0.006005578909634934, -0.0025949152722279933, -0.0014287085433961622, -0.002601542358465103, -0.0021251226373912857, -0.0020148229086274227, -0.0010956977323060002, -0.0024858676698924498, -0.00021276269649117552, -0.0032087013701742606, -0.004160436482132823, -0.00011935094492443454, -0.001396208946630395, -0.0019156777603717146, -0.0011041190716083449, -0.0018706085335074008, -0.001543171848834568, -0.0018325211135366004, -0.0010751114103140225, -0.00218753996132115, -0.0023011130022956294, -0.0031978006738713205, -0.001117653805443375, -0.0024229365930823477, -0.002860026786803971, -0.0039740131073466856, 0.0009706605432002746, -0.003972855065784486, -0.00047960061174112667, -0.0017996370071555745, -0.001121199306135523, -0.0027019252493980517, -0.0020566095093821346, -0.002069707550409028, 0.00037836642438104917, -0.004066073479345178, -0.0018493611906631457, -0.0017192637604699357, -0.0012428198786329503, -0.0009488365692780221, -0.0021556449152067003, -0.0017250233837247109, -0.002636767024507769, -0.0021666383381244714, -0.001109276007380089, -0.00036968740398801714, -0.0015575271228236431, -0.003114741238281482, -0.0021369903039403226, -0.004277855094058758, -0.00300946884453257, -0.002189951263387613, -0.000211692092989324, -0.0025046959353698384, -0.003050245559061082, -0.0025884312762256556, -0.0011893186265776734, -0.002279385410500545, 0.002173863214541605, -0.002533181225566672, -0.0007120524124042404, -0.0017673239139535113, -0.0021531152488147853, 0.0007198898075495563, -0.0009075250508114863, -0.002207907141992038, -0.003381189317148703, -0.0016472093758128636, -0.0023187788650034236, 0.00038240198216499266, -0.0027149519231315367, -0.001599796916553764, -0.003458140918554342, -0.00016125506570041637, -0.0014163010176853064, -0.0015710650777034374, -0.002738180094042697, -0.005006167152847851, -0.0020999923568973955, -0.0002631042309770848, -0.0005181427005691575, -0.002310066243136788, 0.0008344461665350522, -0.003170462849920952, -0.0020020292358005065, -0.001922870716632552, 0.0009898863843105232, -0.0013645760117517725, -0.0017300758834073449, -0.0020003205089080822, -0.0003371134098131279, -0.002065254730205801, -0.003299787930500564, -0.003969621358296038, -0.001816747091623938, -0.0033073977488848882, -0.0032008271287633505, -0.004468608849285793, 0.00021903340121998127, -0.001809941702929585, -0.0038615659715928174, -0.002793642609922209, -0.0036609952965189763, -0.0013431732266404595, -0.0029120409890053267, -0.0005279267986377789, -0.0014397373969616822, -0.0019404402492320116, -0.002954917926905054, 0.0029223764681933773, -0.003807500935174346, -0.0006715333507267829, -0.0028296391887288053, -0.000546279004383976, -0.002032547497690551, -0.003889739972413153, -0.003791352919832569, -0.0003791439459259749, -0.0035988548820080624, -6.205394039326961e-05, 4.613894693861198e-06, -0.002552055082397864, -0.004767101761697035, -0.0035445275789633968, -0.0020821345776207423, -0.0034303250769811555, 0.0012902960551670617, -0.0018710506822001705, -0.0028007495002366767, -0.0003142608959798565, -0.0005132001392906815, -0.0024908231001807835, -0.0015979846675406861, -0.0007288726372003396, -0.0007281386618842589, -0.002074348085988831, -0.00434772595602162, -0.004860454082372456, -0.001805510571270652, -0.00082195482799019, -0.0016525149792725458, -0.001669022761790373, 0.0002193480302246087, -0.0021236800930610755, -0.0031650125948079477, -0.0026112111050959896, -0.0017907799356455811, 0.00016793802668058078, -0.002582725879756609, -0.0026963938295256895, -0.00041387391409752894, -0.0014105257071141963, 0.00036988191246489777, -0.004550725191020177, -0.0014766097587255445, -0.0025062644969287007, 7.085293392616876e-05, -0.00046932719639070086, -0.001510382125088583, -0.002180061663064059, -0.0035593986654616216, -0.004037412941676699, -0.002888639999676812, -0.00327853429085323, -0.0018186452713457868, -0.0022428208900002744, -0.0020382095054030103, -0.002639495405050596, -0.0017414143024181428, -0.00034943502246687075, -0.004006749591458636, -0.0012746038589135367, -0.0014176597624899756, -0.0018599350646448798, -0.0015505363743306688, -0.003081036458319808, -0.0021986789939862916, -0.0018125301888805012, -0.0013788962898821921, -0.0026260865684450962, -0.0007832746048412886, -0.0008380741126945424, -0.00021230376624448155, -0.0025811214366946444, -0.004426319655302713, -0.004028630652648246, -0.0035524468111960417, -0.0031608153161633012, -0.0042791047443717645, -0.002708021499624458, -0.002844189754558357, -0.003784990863125337, -0.004697578974850458, -0.001481400629690377, -0.0035852773766817947, -0.0012519553999803534, -0.0038854148328182347, -0.0011841408305901524, -0.0033916389827517435, -0.003059293350372805, -0.001465732662887298, -0.005110044124299051, -0.00387891758870218, -0.004008289326010939, -0.0019903123535724987, -0.0025445505219359177, 0.0015658725439466892, -0.00407828204035976, -0.003500188361078571, -0.0008571700554593775, -0.003274293051148902, -0.004896181120780163, -0.002845629098969127, -0.002803041451891808, -0.0043845873741492625, -0.001158392556871668, -0.0010126656435707204, -0.004832453122474156, -0.0027353856662788445, -0.0002846225219625964, -0.005355243315448455, -0.0010487033758295183, -0.003704984860638305, -0.0015911854977392892, -0.0018642599382596714, -0.0014570104791493677, -0.0005615899754705111, -0.0009094657168677855, -0.0006990868958816066, -0.0043654909750792115, -0.000978859260360565, -0.0014725349961235423, -0.004899430262653048, -0.002105512380629726, -0.0033495128628997506, -0.0007471116341060124, -0.0010363995044784247, -0.0022116695766465355, -0.0012287396577095322, -0.0034619096432271235, -0.002678378204125309, -0.0020593941064275256, -0.002087378795605943, -0.0022501525097204933, -0.001993537681656221, 0.00024337703110077769, -0.002671704603812941, -0.0029100355351543428, -0.002425480446240691, -0.0031357248917283087, -0.0017012561676690297, -0.0029163896476678275, 0.00022286944363258954, -0.00020984701030357655, -0.0011601174603050879, -0.002730794352336474, -0.004318848278672682, -0.0037554554905323556, -0.001570169296497781, -0.004226451965624101, -0.0017927984917749384, -0.0009445882915324333, -0.002695618582327697, -0.006828725194637286, -0.0006773739004133361, -0.0018581968707742647, -0.0023582230501872914, -0.002345186584007841, -0.002437357741394308, -0.00043937932619364517, -0.0064433847647498155, 0.00026146943220428653, -0.004143880586704007, -0.0027031496522411658, -0.00209210704719176, -0.0006669333022983892, -0.002254688332929078, -0.0035736774093448886, -0.002769441615381396, -0.0032104729771118556, -0.000857069284307066, -0.0028685170679239036, -0.00183157182072069, -0.001617440813812543, -0.0017411823386526137, -0.0024019652702005345, -0.000894001265293376, -0.002607241947218064, -0.003454592525566902, -0.002525263643541109, 0.00034845141523476286, -0.0006885471437296786, -0.002209893719326672, -0.001986864121426457, -0.0031309750316692586, -0.0013239552989974257, -0.002104816190303005, -4.837000344171116e-05, -0.0016817400623017065, -0.0012606717671790335, -0.0031954124461330835, -0.0009726940402448037, -0.0031638503703916854, -0.0018273759956821678, -0.0008664744165987059, -0.003558913716572576, -0.0020815286812769784, -0.0017669916214524406, -0.0014004458897813876, -0.0025778665137536905, -0.0015945049360892583, -0.0033592113342058028, -0.0019248669473386215, -0.0045505701501422635, -0.003187590801875473, -0.0004574218930981644, -0.00016068056693718802, -0.0025496426518811788, 2.0032088535515413e-05, -0.002946114525939514, -0.003014849161425026, -0.002060281479188575, -0.0007297312376595144, -0.0014358697642791185, -0.004135614861490389, -0.0014645223056337642, -0.0010268963769757278, 0.003032168002069291, -0.0014924300563396997, -0.003940595791046775, -0.0032984008469467696, -0.0018664656744222796, -0.0036204695133204012, -0.0007640558986965473, -0.002005250726291763, -0.0020275667944718023, -0.004074490947195919, -0.001304137993718868, -0.0006555632859956972, -0.0024337950046433576, -0.0026103876971648177, -0.0018312410090510767, -0.0004278546868103916, -0.0008603128987223485, -0.0007946739860278385, -0.0014681015641615502, -0.004676636017005187, -0.003933562843355887, -0.001167613916043031, -0.002392373131287151, -0.00347211900252109, -0.000840541723867716, -0.0014252616054086786, -0.005145267598602565, -0.0004949960913629425, -0.0011431219973436768, 2.670770161294911e-05, -0.002494119883921897, -0.002958889507127971, -0.002079603526821572, 0.00019218348341443203, -0.002466237841068697, -0.0015264808896082727, -0.0025825823322787045, -0.0018509979792904474, -0.0020285973938092283, -0.003263183256591695, 0.0013025280777680948, 0.0001886727765842977, -0.0003405254192792029, -0.0004320229342447135, -0.0031866663319126687, -0.0007165304451941523, -0.002749797302223911, -0.00165177043692033, -0.002357247249333838, -0.00022942740690989893, -0.001949864482207353, -0.0018644496400295196, -0.000665267898440014, -0.00200305973809467, -0.002242159166070401, -0.004087096887695374, -0.0007171269495387378, -0.003454678211377349, -0.005057119980973468, -0.0015673727779388358, -0.00290739212296387, -0.0025582792741714044, -0.0055726850993425, -0.0032195849000471455, -0.0024725635832165693, -0.0017092856522209487, -0.004298358709152517, 0.000646990116660362, -0.00248414928270968, -0.005513401333298695, -0.0017435023623875168, -0.003016827351149942, -0.0052051161508064325, -0.0013473527885468073, -0.004886843056797652, -0.003599089941149991, -0.0011195394343772591, 0.0004079999723707317, -0.0031814662088560652, -0.0011835994442437325, -0.001501217295806434, -0.00036864950536941166, -0.0015359183985665936, 0.0002654437790310382, -0.0023679430945691138, -0.0022322938309216056, -0.0028933021745176646, -0.004249445684958886, -0.0010765827587881915, -0.0023625761517616084, -0.002926884338362079, -0.001763596632093467, -0.0008223297282992093, -0.003398319227929214, -0.0020650534525668007, -0.0020368360012827935, -0.002965714782037665, -0.0032009238410060092, -0.0021708082272695606, -0.003953075552119323, -0.003663277655395092, -0.0007541265573713929, -0.0006216229927735739, -0.0029058320547576955, -0.0012978890062838033, -0.004510200075528381, -0.0006592623041443701, -0.0006360118918999902, -0.0016375190401731743, -0.0014418275237071398, -0.0029586211939243157, -0.00224435761638464, -0.004298772838057019, -0.00030193794714516997, -0.003092661358083504, -0.0005897551507088039, -0.0032581223426193517, -0.003556260550759305, -0.003652606816216597, 0.0002038915924114093, -0.0020511155050479957, -0.0003223283784139497, -0.0045361224980853265, -0.0024440037405204507, -0.004348975583909009, -0.004773624209018834, -0.0013024514443475965, -0.0016173723063621637, -0.0027004133959360743, -0.0012022395797526286, -0.0032198970581118758, -0.0002299144083703908, -0.000993217467901708, -0.0029252803131187832, -0.0025599912146594406, -0.0026033955317714685, -0.0009886705056727507, -0.000631688498469174, -0.002758734957358122, -0.0017462014581708374, -0.0017794096942242987, -0.0013495192045098747, -0.0019594434701879493, 0.0006702763144819102, -0.0019586622240801432, -0.0022821121576512837, -0.0017631919615084257, -0.001549756003774938, -0.001453997674701668, -0.0029874178240714144, -0.0018770326079291522, -0.0018581016492369429, -0.002903147184692756, -0.0017654174981327486, -0.0019038812550356, -0.004172670087990049, -0.0035738026935412393, -0.0021117416885667595, -0.0036442068172428677, -0.0033051033873583435, -0.0019536691417085805, -0.0020901443758303273, -0.00027632590152926184, -0.0006373674325219625, -0.0016661177002781358, -0.002993469698861162, -0.0008961148618080728, -0.001237500025778715, -0.0015531514457594042, -0.003452771479809158, -0.001431435616265908, -0.0017333115274080768, -0.003134249843724568, -0.0024212856706880004, -0.0037560595837904387, -0.0012907728402948848, -0.00317704176968725, -0.003880624075382144, -0.0043038332451272865, -0.0009072462170651718, -0.0018290555752233928, -0.001339446310156589, -0.003337944070066712, -0.004361042381682445, -0.0009681594932473558, -0.0018459064253022461, -0.0017820464652977819, -0.0007973956166376084, -0.0008318167659977505, -0.004790225747201227, -0.00014232836972549734, -0.0023494941792367996, -0.0005377817639553584, -0.003737230213912035, -0.0019013803467959889, -0.004512318767046608, -0.003037552103672958, -0.0038435531494087627, -0.0038922248750123956, -0.003454046855208226, -0.0028109779697755854, -0.0006540118821236618, -0.003629176341210183, -0.00453632147928662, -0.0027477989009883075, -0.0010514593124266725, -0.0034100093947069254, -0.004180349152570706, -0.002219708327976022, -0.003101533461473238, -0.0037805138794801962, -0.0046260208856114815, -0.0016009944274930632, -0.0021205677200377693, -0.000927264825734575, 0.0001887676791838544, -0.0023192686985886724, 0.0005513746964309618, -0.00368022358101161, -0.004389180665600456, -0.0034133291068130234, -0.003869334075794484, -0.0028132540383127846, -0.0014134803684253683, -0.004545292948605173, -0.0023312049567909554, 0.0006497570250649787, -0.002353874255536681, -0.0022083580456753182, -0.004108315963356368, -0.0019528336763521281, -0.0017794404237845285, -0.0003229479915827227, -0.0015011895428003186, -0.0028447816742431797, -0.0028239925033011204, -0.0015626254224301306, -0.0025876482720805782, -0.004093746253337471, -0.002434580761937255, -0.0029147622658802774, -0.003244755205283667, -0.0018561206905598482, -0.0028408697030526397, -0.004171871442449238, -0.002549240391034324, -0.003758490523122049, -0.0013140333078087707, -0.00448577724657806, -0.0063314966128249495, -0.00037206551816026945, -0.0031154269212843033, -0.002366917323427309, -0.00282114180255455, -0.0019964830569305647, -0.0031545277252424953, -0.0011993073628593365, -0.004521761034278704, -0.0030801367958002146, -0.0025379731927079874, -0.0033711477784148514, -0.0022649100198286476, -0.0026895226017416007, -0.004639597186959499, -0.0005479796348524246, -0.004099300196673816, -0.00038635149155918924, -0.00166564643784195, -0.0008356100700135372, -0.002908808053266654, -0.003069748912793102, -0.003542057831622536, -0.00040538919060484346, -0.0018264310384612514, -0.0056570906684809685, -0.0032531057820230913, -0.0035136668170903107, 0.0006015504349212719, -0.00020583610052415935, -0.0007946511042380422, -0.0008031053666242016, -0.0018435127428517717, -0.0038176967210805657, -8.139524857497804e-05, 0.00031324664370480093, -0.0027035516544753335, -0.0008572368566532873, -0.0028562886297924805, 7.260620584847999e-05, -0.0020534837468417777, -0.00045896675333878534, -0.002544133537234927, -0.0023717042764905827, -0.004121246112489985, -0.002380844492821055, -0.0018676856595671865, -0.00202353803302735, -0.0026049476216138956, -0.0016232130155291458, -0.0034475882870674823, -0.002585319644896167, -0.00313608343671401, -0.0025293833316695213, -0.0025871996043491663, -0.0015703163608034032, -0.0006467572834081281, -0.0013926677117641617, -0.0035861239459169525, -0.0029708428520551777, -0.0028062023775445866, -0.002851545008439871, -0.0022542859991654396, -0.0040927135808308535, -0.0017177188396200194, -0.0006964423329298697, -0.0017621893722550297, -0.001066970221395458, 0.0005138694444335457, -0.00366094376745707, -0.0023932845942225, -0.0017808277113626758, -0.003813951057359155, -0.004285007080434333, -0.0013522755038559708, -0.0015147776411978953, -0.001498957485482677, 0.0012742083323793452, -0.0012326897076357923, -0.003754353301681057, -0.0030791412689650244, -0.0012698185362109982, -0.0010050727665351644, -0.0017061749214741795, -0.0015087118530487942, -0.0046800434835105875, -0.003043015533998883, -0.0025980465176544953, -0.0031008472778371043, -0.004505529735599367, -0.0021269255553590938, -0.0037684230542138764, -0.004299661430579249, -0.0006835413044203875, -0.00045512368756917, -0.003092837908578616, -0.003182111827439549, -0.0009247084951606865, -0.0014157318172811628, -0.0027428264261031288, -0.002206177391506081, -0.00159235905117594, -0.00422741805027993, -0.00466607659784124, -0.001335084835956124, -0.0005472038236495891, -0.0038923895047151547, -0.004437799578256296, -0.005436044787051841, -0.0016232083817984133, 0.0003147921036621426, -0.0017552493244323841, -0.002244483952886789, -0.0027890136016770484, 0.0008289959913216904, -0.001569161679604747, -0.0032670366977081144, -0.00394180405104283, -0.0026693016863825747, -0.0021139442100759354, -0.0013729616192081906, -0.0031932628278523723, -0.0024159662422862382, -0.0006566081842365179, -0.005135578553280062, -0.003608328774751257, -0.0024287289332756146, -0.00018677058636207278, -0.0013540370711364602, 0.0013054674295531754, -0.00016730462698433257, -0.002158695893077933, -0.005289403817189786, -0.0023624973985443276, -0.00327625564616163, -0.0018545565942895692, -0.0023762797615276554, -0.0016265632484619985, -0.0038870020703258845, -0.0018372463208615741, -0.001217218886012006, -0.0021834385289585256, -0.003091656507383078, -0.004891050702132027, -0.0027335551049638696, -0.004625878318972987, -0.0015171832964879783, -0.003964019931415486, 0.0006212061663228852, -0.00221254651678926, 5.175362582665599e-05, -0.00313160245216082, -0.0006209645070960335, -0.0013168963439378345, -0.0018794131792407853, -0.0010588010153442795, -0.0009767766929611454, -0.001901839814884454, -0.000703062238198271, -0.002401832779415969, -0.003026795561445361, -0.004313029249693123, -0.002208220978506148, 0.0005020572793821287, -0.001176940582064745, -0.0037397110121215604, -0.000472888274938299, -0.00023668773663665377, -0.002136681647319172, -0.003204460029657241, -0.0020834912496647817, -0.00063698893576003, -0.001324310701024345, -0.005045342470460845, -0.0006417190773300163, -0.0029122876174945134, 0.001194995014647482, -0.002996146873517347, -0.0017335609989777012, 0.00023964189428138383, 0.001204518801449339, -0.0027464939470132066, -0.0002031291067154939, -0.001980185511738064, -0.0013500806622763761, -0.0013264527052863073, 0.0007085855581863143, -0.0028378813223852717, -0.0030640787707465478, 0.0003506551701821792, -0.004278145252714083, -0.003017564339273804, -0.003933705171334623, -0.0017146467121795794, -0.0026517942650183812, -0.002400886118496537, -0.002184399128410952, -0.002307972710740458, -0.003225905440144672, -0.000472855074681533, -0.001294608032559097, -0.0014052488022331389, -0.0031782834499276547, -0.0027159002817427336, -0.0020227022889800494, -0.0014640353889685542, -0.004793771219655518, -0.0018582078621269815, -0.0017173426099894584, -0.0032095157904628024, -0.002295951792058659, -0.0033541896936464255, -0.0013006295378614752, -0.003930359979982256, -0.0024852125722079066, -0.005289420473679307, 3.3365644136473804e-05, -0.0005111769576151559, -0.0042609666180561945, -0.0037398951625764454, -0.0009839145650420988, -0.0013945657015304036, -0.0015885839778713162, -0.001684063612410469, -0.0018740692387861912, -0.002415733103450002, -0.000735228954401812, 0.0002581710584106389, -0.001399124422650111, -0.004899844589821178, -0.0013035665108889205, -0.0008766685844010524, -0.0010256405825268544, -0.0021152499075212106, -0.0017827557840544017, -0.0036648156043490587, -0.0007290994726307787, -0.005184801403498085, -0.0015755731985720445, -0.0011429787205994302, -0.002427139643681464, -0.0038582370224649054, -0.002356178059752523, -0.0013265400548387873, -0.003719223883783762, -0.003129465378042262, -0.004022506708974305, -0.0016483203625234921, -0.004061938844667878, -0.0029304483606686915, -0.005216704706572095, -0.0015170884448139077, -0.0005391104398420055, -0.0005521497892644334, -0.0026577422474280965, -0.004340409719647553, 0.0017754307281272474, -0.0011622546728178307, -0.002175264865513782, -0.004718955099549227, -0.003918926998266237, -0.0018683358913120784, -0.000942941205152259, -0.0018929056519221277, -0.0027082247696501582, 0.0012402482621727273, -0.0004142390808041796, -0.001653539912718216, -0.0022626543657544573, -0.0036703081311477703, -0.0033409268952020454, -0.0013682780100472414, -0.006531316795905795, -0.0006527830627343079, -0.0003237025335023347, -0.00111842681799601, -0.0020792362927757324, -0.0026474472162707485, -0.004986561550656354, -0.002384207986493969, -0.0016678940725034508, -0.0022774024845171326, -0.002294260720712593, -0.00571316480116657, -0.001828124744606363, -0.001609787794860651, -0.004152983087336359, -0.003225960306406428, -0.0005809771534206476, -0.00302623310529615, -0.0002135161607670355, -0.0014219002702393624, -0.0027702798864144285, -0.0020386146026201146, -0.0011155413710461914, -0.0018932259017558906, -0.004486833597236561, -0.00499659576513789, -0.0030907333223053612, -0.00304418789173333, -0.0024031111692144336, -0.0015679982697545114, -0.00260307960752737, -0.0033637446971379603, -0.0010420663880159609, -0.0036004208481310584, -0.003051835369507039, -0.0009239013005348795, -0.0018820964956658415, -0.0017455954144507402, -0.0017618335702724863, -0.001244349921361021, 0.0017173625898152522, -0.001467093965322519, -0.001061041452605771, 0.00034149346971190653, -0.00037145488939493987, -0.0006248118307645711, -0.0015249052377104277, 9.50221270992202e-05, -0.003793848667180022, -0.004465057200427225, -0.001987103918622779, -0.001778317127259399, 0.0005104701199645234, -0.0021100502303790236, -0.004322445143472464, -0.0016839820973073572, -0.0017406901344996228, -0.003684523708971099, -0.0012642439119892046, -0.0016048113272049136, -0.0016191137062513405, -0.001782387271958008, -0.0017442133938994075, -0.001243924128338847, -0.001971758286552827, 0.0003588242785355078, -0.005511362451615653, -0.0014878702112923747, -0.002226577705974009, -0.0007097029870557492, -0.0031527787826801656, -0.0003866641860899023, -0.003016165178552299, -0.0009038063794051254, 0.0008541427454753503, -0.0021868122218648978, -0.0005560957352175322, -0.0007368392148183744, -0.001409153048991918, -0.002469363408008185, -0.00203551564402904, -0.000838278233481482, -0.003411516879346266, -0.0024243091748799017, -0.002816984508472231, -0.0020094638618068927, -0.0041858182609644246, -0.000927598282324027, 9.5686145683338e-05, -0.0013600292978086514, -0.002347610572327241, -0.00034142712453988366, -0.0021575760219239015, 0.0012912455008651236, -0.002441755194800166, -0.0025599549333117366, -0.005251687934286764, -0.0010815616778314663, -0.0016887373054546018, -0.0019849824089046564, -0.003232541065510297, 0.0005076790147162669, -0.0027421914613983134, -0.0027632131289925255, -0.0016378273180528424, -0.0034169776522059436, -0.004230996843856083, 0.00011895008514262173, -0.004813099231452789, -0.0017736570501591942, -0.003484196680190621, -0.0016253444252498639, -0.0037492192057211327, -0.00021195772314275274, -0.002750529072812924, -2.100976291607992e-06, -0.005116340096023464, -0.0005412602028478375, -0.0033169494997657978, -0.0028361196513335685, -0.0013238744099517419, -0.0025561335473476277, -0.005243328349397558, -0.00017351318725555842, -0.00389078398280418, 0.00010266917006962473, -0.004770460353207717, -0.0014987094104439436, -0.0020266528673493767, -0.0024674823499095666, -0.0021652035616650522, -0.0020500879379969916, -0.00020444948541875618, -0.004147255407326078, -0.004747956128396957, -0.0036794667219215427, -0.002668686439045942, -0.00101981468276513, -0.00136812741330683, -0.00042160938825031025, -0.0024412111549683146, 0.00034407549102244417, -0.003743047547649425, -0.00037483996113429896, -0.0030934567009763825, -0.003833264947117776, -0.001614932600684682, -0.002620141413167687, -0.0037673974517771214, -0.00171204429900218, -0.002349850850099422, -0.0041915548223938615, -0.0034038902697011153, -0.004266623873227182, -0.0038741223603802055, -0.0010262734886898883, -0.0020314485554298045, -0.0025179452861623375, -0.0033808659668608243, -0.0033561947710927242, -0.0016498319449533838, -0.004847268583776376, -0.00355080844048139, -0.00039764308132284043, -0.004565073635744099, -0.003194787028599322, -0.0018584720559449153, -0.002752558990610332, -0.0030134267899359912, -0.0013296862600524761, -0.0038402164665143346, -0.0008886065507098806, -0.0020918912377103638, 0.0003869570645029796, -0.002952348754596379, -0.0018482411035192214, -0.0037730040258479036, -0.003235336772394959, 0.0001994287667992367, -0.0031396427344230204, -0.005974823887649805, -0.0016608245995008986, -0.005086731506368736, -0.0023329247814061205, -0.0028923598409980045, -0.0010361123444262432, -0.0025630134272889293, -0.0028870491283834454, -0.002583816956376772, -0.0010175806827614764, 0.0001129907073380565, -0.001554086502618901, -0.0030013126420973535, -0.001360164136504416, -0.0008984440196897481, -0.005244760415854088, -9.725199848098498e-05, -0.0015957038744227603, -0.003772287992394041, -0.0008054885022232838, -0.0032472498853737264, -0.0017270842842638245, -0.0021703170535483096, -0.0022754322984965825, -0.0023131958101494376, -0.003002948753830559, -0.0007705224817868839, 2.998137991472305e-05, -0.0035544884369436147, -0.0036903560974046457, -0.0016625060856085838, -0.0034003667452893183, -0.004974078529226489, -0.00359557990176107, -0.0034710812556717485, -0.0006750365940089154, -0.0033348684297633824, -0.003134295388571573, -0.00447641417659117, -0.002709656906627167, -0.0015512372109167671, -0.0022992641009569326, -0.002895374024189934, -0.0025354022545034383, -0.004440069362199317, -0.0013390318461601325, -0.003102855919123293, -0.0010359677815312551, -0.0021526539894693997, -0.003760004455561905, -0.0030452843376229666, -0.001464505510540448, -0.0025838769988038024, -0.0022824024862115877, -0.000585285291633042, -0.0016172602798141256, -0.003152501954601483, -0.0015872584682066204, -0.0042363893332364455, -0.0045638772402796235, -0.0011230558719157457, -0.000894092151541237, -0.0013280935576291952, 0.00022345281427593733, -0.002632905430197674, -0.000981934970846865, -0.0037157475256295314, 0.00027427841387517304, -0.0032031329700989986, -0.0011680977046211183, -0.0025367200941728285, -0.001906688978410287, -0.0035413999555586884, -0.002556243636905542, 0.00011820565848452702, -0.0027625557377772836, -0.0025125259797889044, -0.004052656092182083, -0.0019505905262535705, -0.002108898027302075, -0.0018289594228830808, -0.0024420459593690325, -0.001184895914620121, -0.002792486119814974, -0.003631804227397062, -0.0007531781232996693, -0.0017472753893654769, -0.0034690786689521858, 0.00019445334939138803, 0.001112687123858258, -0.0010124813035155, -0.0024894800675685502, -0.0038422835875584482, -0.001651647686622404, -0.004182272022086764, -0.0022842934086897415, -0.00044854980096520336, -0.004004649326208032, -0.0013164605976347943, -0.003819908340935818, -0.00048314640289870425, -0.0010376871329249582, -0.000779597314934044, 0.0002337683728157458, -0.0025134719764317026, -0.002733250480826399, -0.0022683808875267886, -0.00338858569356848, -8.550762534031975e-05, -0.0014602253417725919, 0.0006236207735321742, -0.0030944932166567796, -0.0003508270919247991, -0.0015914158899468234, 0.0005826070744321399, -0.002962483859965559, -0.003495107832633515, -0.0016531630980267664, -0.0018547160710671307, -0.0031222618037238803, -0.0033873262121284498, -0.0016999579646119756, -0.0041692865051166095, -0.0018990293426401905, -0.0004700200436289492, -0.0019090746026204641, -0.005468331652060954, -0.0011330401011031555, -0.0008482840410879433, -0.00020989539701510296, -0.001827657807000449, -0.0017631700335751788, -0.0029047398415000814, -0.0017073431016534357, -0.0028252951394822645, -0.0021545767393229553, -0.002720912712118384, -0.003483005032250297, -0.0029159266886473745, -0.0007959818422440534, -0.0024633758793006777, -0.002504023561834323, -0.0020702198179494147, -0.004395051151973917, -0.003656699121719953, 0.00029800487924180885, -0.002264126026149782, -0.004973026749561349, -0.0007024324354842904, -0.006692861142697737, -0.00132193446895279, -0.0009725973961760559, -0.0006066485734432803, -0.001999295749693708, -0.0031093648701538967, -0.0030649074950925836, -0.0034372052107674023, -0.0002224463099640417, -0.001536522582640032, -0.0020371406365677913, -3.4835569365121444e-05, -0.0020303942973569633, -0.004832305288944738, -0.006164707959483984, -0.0022380210116352828, -0.0021145800149557914, -0.002189523335345278, -0.000821545553367109, -0.0038885817891332053, -0.00555167729742756, 0.0010254442608754744, -0.0009294992243837896, -0.0036783880466657592, -0.004970311096890612, -0.002907975858349232, -0.0004140465895297041, -0.0002894834707447558, -0.0034509440752001908, -0.004833138438987028, 0.00020753107265303328, -0.0012042783929375744, -0.00046701017748329576, -0.0004274784397528819, -0.0017747552183200455, -0.0009141208469225504, -0.0018308672373255064, -0.0018970620289122664, -0.0015957293499013758, -0.0033922589423651672, -0.0026511704385363544, -0.0029020543781035357, -0.0027921374363479856, -0.003203142763118727, -0.0012868739090157177, -0.0003593394018954754, -0.00034744556120003267, -0.0030064941569722947, -0.001396093753229799, -0.00377221392617777, -0.0035768577598158657, -0.0016729938058714922, 0.00040668586976622123, 0.0007256581472816492, -0.002061952652816501, -0.0025751071208128806, -0.0033965052659246098, -0.002270688596008874, -0.0005807035090290569, 0.0002545447074844276, -0.004477097082952852, 3.048389657323014e-05, -0.0016172541881855906, -0.0011881798062853832, -0.0032432629544683067, -0.00465866066129994, -0.0034166752064752615, -0.0024032468628885084, -0.004340862229417652, -0.0006754534917021715, -0.0007138961281372147, -0.0004082238603784205, -0.006103150763880016, -0.0027338244837196157, -0.0019280963611185697, 8.619047823810178e-05, -0.002447268582400852, -0.003342336048544503, -0.0008371902890100813, -0.0011698556073636013, -0.0029874931242863667, -0.0010275303620668197, 0.0015778953290945807, -0.0012915736056804406, -0.0018046255353691976, -0.0028441607322937656, -0.000554419727883726, -0.0017737512448317005, -0.0031764661021220775, -0.0007531013265413833, -0.0009306556024020196, -0.0024465306581733515, -0.003745333621725244, -0.002640497889387916, -0.0021368976927806926, -0.0025569888256384843, -0.0036932530470714653, -0.0032230501452303884, -0.0012340406959454597, -0.0037680190924191947, -0.0030886152810145617, -0.0018210242049780945, -0.0007117928569488896, -0.001789507328626705, -0.0021137641566850718, -0.0023651181062875892, -0.0022000146198832837, -0.004229388923170596, -0.0007861316620960679, -0.0008996587301481895, -0.00012825378300629353, -0.0020235929163021638, -0.0035305714931181953, -0.0035668884372634935, -0.0015444135658766456, -0.0033676456036442204, -0.0033575302264718943, -0.004425274832234649, -0.002487739668804778, -0.0017148584092909758, -0.0034228024271101276, -0.00307625338688311, -0.0010853451158547855, -0.00598426634473892, -0.0036450377924595045, -0.002708588808326695, -0.0016960501613745294, -0.0007382150818076028, -0.005464207389936249, -0.005522283169803188], "null": [0.001031786828638026, -0.00021750534593589776, 0.0002832534728076652, -0.0012427296517865116, -0.0010791306815418622, 0.001251434913592142, -0.0007011312165694505, 0.0010881232935178176, 0.002175954795779589, -0.000299604686811783, -0.003194229363366219, 0.0007481594164531202, -0.0015052575918188538, -0.00031896664473762826, -0.0007059307116472624, 0.0014309912553329696, -0.001743301264049535, 0.0005175842312699075, -0.0006740575947032923, -8.159179603062228e-06, 0.0011652058439928226, -0.0010125886624763325, 0.0023473944696483784, 0.000880064869979158, -0.0005172567953657392, 0.0002448883174670513, -0.0018506507868902844, -0.0009968191168727714, 0.0007471785796537844, -0.0002824940064023451, -7.470678726217983e-05, 0.0009910767661436282, 0.00138092503954379, 0.00038489252053519607, -0.0006348391216404181, -6.144620452985805e-05, -0.002556235005371832, 0.002357451872852856, 0.0019368344709160823, -0.0012904051556823504, 0.0023565953962512154, -0.0004128551208095743, -6.756612845837395e-05, 0.0007718653193915515, -0.0009355052173587453, 0.0014428012374096966, 0.0005867767967426829, -0.0008360937983216132, -0.0009922682564029728, 0.00018401479235485851, 0.0009948816827227702, 0.0009748802902693754, 0.0003455998926868986, -8.065681684321646e-06, -0.0011080466936768119, 0.001405821631957238, 0.0005658696135428798, -0.0010798375824974116, 0.00016947538427114495, 0.0005773463750351482, -0.0010182673604992587, 0.002177997475451221, 0.0008428125350423699, 0.0014142522229407817, 0.0001839579127427271, 0.0018754023846314638, 0.0005150806277143261, 0.0016631988100934691, -0.0005928724796850915, -0.0023214896081720227, -0.0015022021272317332, -0.00040005178630497795, 0.0010307470673085461, 0.0017470121500595681, 0.00026525938759380807, 0.0005326613201441788, -0.0010216190629011024, -0.0008677859885120043, 0.0015158917553144136, 0.0002886237397889957, 0.0004323535501375986, 0.0007499007639788502, -0.0008634231937358905, 0.00013234294571518035, 0.00019774636994984718, 4.783165339361517e-05, 0.0006532397732401662, 0.0011249068948808727, 0.00022037286357079466, 6.010109885146164e-05, -0.0007067091720083241, -3.4698494405738245e-05, -9.539484804488296e-05, 0.0002629234928761548, 0.002380878184684576, 0.000998154705357912, -0.001048544500448223, -0.0009431070814898135, 0.0004757528768619679, 0.0014504992246040516, 0.0015229327525352332, 0.0002677254630789605, 0.001094721301179824, -0.001117449373423618, 0.00023681425949373391, 0.001684790020158644, 0.00016635453326951932, -2.2879069679682118e-05, -0.0010584107743776272, 0.002892229443773431, 0.00034537123666300573, -0.001207643924925783, 0.002305412111010874, -0.001403851406062806, 0.001465835535402249, 0.003299222356373477, -0.00022722411643627538, -0.0012201401402442968, -0.0014211032604540819, -9.675353653992858e-05, -0.0007430130749037644, 0.0014952463692177176, -0.000165635249432583, 0.0007177465983225773, -0.0009352434858023173, 0.0009831028994140567, 0.0017826808511447467, -0.00011695355212548719, -0.0007063514230587487, -0.0006004424085102045, -0.00029187125220619947, -0.0011145094023214952, 0.0010538838104210413, -0.000859605868233082, -0.0014539113779354906, 0.0009301435952426829, -0.00021301249522842625, -0.0016612679341854175, 0.0009128979248282931, -0.00015535797215537883, 0.002310254888562291, 0.0009977012376678474, 0.0002920197221127907, -0.0009824075332334203, -0.0003969484900707698, 0.0003606796479411756, -0.0020273085981870054, 0.0022207846673412135, 0.0016758401993115513, -0.002613827602430341, 0.0010288802859577117, 0.0026454177812125224, 0.0017869261204985776, 0.0006932681085718428, -0.0001357007346030059, -0.0020422631348289144, 0.0026886411547559774, -0.0007654642410610535, -0.002942144662966939, -0.0008186670373371285, 0.001426050296707615, -0.00033403636359086164, -0.0017385925631101529, 0.0012924724646232733, -0.00021989474861427993, -0.0005105022843814311, -0.0012178063995111899, 0.0007607418079302875, 0.0019320214309885841, -0.00038335346171791684, -0.0005581178553253352, -0.001265118713993374, -0.001247190725763403, -0.00016148039261310032, -0.0008686496135945632, -0.00020768532925607985, 0.00014405614340873285, -0.0004998355129597343, 9.264205466941178e-05, 0.0019149894563836867, -0.0022249414671966505, -0.0007841971005495552, 0.00253449621503421, 0.003279019319626819, -0.0013995103194401892, -0.0020605243712230603, 0.0012724438086708645, 0.0024380600670230734, 0.0009565308641041881, -0.0009392590477128593, -0.0002721934805203219, 0.00035576263135261854, 0.000801752372954212, -0.0018746896821477677, 0.0024894286866414816, -0.001143379997455618, 0.0012605727402172917, 0.0006683205949178372, 0.0016309004983448006, 6.107047608683303e-05, -0.00033178949083456644, 0.0003566382048925121, -5.7973376385689335e-05, -0.001575754843234023, -0.001102374335997247, 0.004060671509319214, 0.0016425289118400244, -0.000777037678174608, 0.001068929569729704, 0.0009008588572925191, -3.2407700958358987e-06, -1.8221208139657108e-05, 0.0004145650910576393, 0.00132018727446237, 0.0003137713397807218, -0.0012193517591079228, -0.00035934858484765186, -0.0028093973607754563, 0.0012521671916729815, 0.001975607553391434, 0.0012319655305823574, -0.0006667663602764051, -5.421395891769265e-05, -0.00011025538737374774, 0.0027118524457110382, -0.0013778099548140688, 5.5574370949607044e-05, 0.0009175346118084349, 0.0016359100386544867, 0.0011693888304193933, -0.0005618273657779227, 0.000660670279576614, 0.0017721919230080374, -0.0007943320422905131, -0.0021996865991118497, 0.001353014319545487, -0.0018727952604686848, -0.00027069511284771863, -0.0008202157765024864, 0.0005308231443503786, -0.00104538849442104, 0.000548041600521465, 4.1128352021857495e-05, -0.0016744722440815707, -0.0017740123328824353, -0.0017000506903208645, -0.00132737899673252, -0.0005616439162112741, -0.004832455210904918, -0.0016157280850377376, -0.0008009171808911475, -0.0007613592827588889, 0.0022500237968117176, -0.0004599000744942572, -0.0002658401358903717, -0.0015940396188423023, -0.002278890574532788, -0.0013380674926928293, -0.0006899509318927244, 0.0011287404187614314, -0.000829797589032566, -0.0019708746631961205, -0.0006585262294294125, 0.00044859079488901443, -0.005148705430929823, 0.001144190345592655, -0.0022623595157371668, 0.00046531381398651206, 0.0017455907121357583, 0.000713649277781947, 0.000537616872133384, -0.0010577326539591425, 0.0008012535377837082, -0.00020549583786166892, 0.0003102793029254869, 0.0011893061512449066, 0.0011157147058185046, -4.152383237254753e-05, 0.001953003233206907, -0.0004955738894487638, 0.0024730651784512503, 0.0008917079202710454, -0.0009852207960001635, -0.001406353457293008, 0.0008228302656352326, 0.0008665426609768545, -9.229152771350613e-05, -0.0032545850073519844, 0.0004356572694232952, -0.0031197722703053543, -7.781828021080628e-05, -0.0009667123915191311, -0.0024617332545897597, -0.0009838963080728291, -0.0006510307375213742, 0.0009647040994646972, -0.0012969935539457467, 0.00105946743308305, 0.0010402224132866067, 0.0005625207056745296, 0.0001722618127768527, 0.00032150877545689127, -0.0010992534254175013, -0.0010306031488713785, -0.0008785251203651256, 0.002517865503177674, -0.000891700104798332, 0.0011868505637302462, -0.000974358792245944, -0.0003160501311842978, -0.0016345436966478388, 0.0006633478995015096, -0.002354535368704447, -0.0028047080436852667, 1.095829793218428e-05, 0.0007079502598053011, 0.0009349862015657351, -0.0019736526957192524, 0.0010772144348951684, 0.00033992272875771334, -2.940883620805579e-05, 0.0005296788174415923, -0.00348177944574779, 3.1085373371375624e-05, -0.000564134967007135, -0.00016705317492782257, -0.0008823854802386677, -0.000312522996084752, 0.0006307852696636473, 0.0004778154031717108, -0.0009907213168744988, 0.003199047273632516, -0.0004807852166424098, 0.0009110651610253484, 0.0012752913631990381, -0.0002125260484966418, 0.0013113705567056044, -0.0014299169924489874, 0.0013729991369633154, 0.002519491574926924, 0.0003927328398489749, 0.0015513550453931657, -0.00014338798106372508, -0.00020799497708523518, -0.003771053011658587, 0.0003540719813299731, 0.0021278716088595218, 0.0005998171938799146, -0.0015650185319335819, 0.0017006482928918487, -0.0001653155831800035, -0.001643053111257231, -0.00021742277367930996, 0.00040677053468307633, 0.0014375606578713729, 0.0024260708771475237, 0.0007647436857496359, -0.0028885471664015228, 0.0007536701431227755, -0.0007614645534950171, 0.0001709851138889107, -0.0003098286201410616, -0.00033939784102798853, 0.0019367609833400579, -0.0006137012125533303, 0.0006346351129078442, -4.9042871979487757e-05, 0.0015671678388606836, -0.0017400554895621312, -0.0009371984502752895, -0.0013399897316723752, 0.0011722566335370388, 0.00151965223103101, -0.001874979813465849, -0.0009135069528536377, 0.0007174185528535659, -0.0016104053560024312, 0.0014043181521952164, -0.001476638055586399, -0.0008906449756285184, 0.002200741774067261, -0.0014460017812174542, -0.0003190396339078916, 0.001834015969121694, -0.0018080695843307737, -5.141182686685397e-06, -0.0013763417053000992, -9.066393045387144e-05, -0.0005377576193019706, -0.003842931630761548, 0.0008009958467054545, 0.0018571356283922924, -0.0005020221853246909, -0.0005224291007381865, 0.0003687030585481921, 0.0002984199737650073, -0.0029339036618356573, 0.0006473337750048103, -0.0016262575308774174, 0.0017981574322121219, -0.0006009241439697277, 0.00016967655459687592, -0.0023764958103056344, 0.0016102358102463299, 0.0015075085885110084, 0.0014224394083042213, 0.0010595743024461868, 0.002323960727290242, 0.0007676497722926001, -0.0033771793907932945, 0.00012388431796406252, 0.0021285293670905148, -0.00019577124860781225, 0.0012014828962785273, -0.00032347749685612825, 0.0003817944456496747, -0.0026838888147828754, 0.0004762584968318606, 0.00045511768162942445, 0.0002636828698561189, 0.0007042187988499649, 0.00012803867996780127, 0.0007749421798433076, 0.0016246956884531372, -0.00017241655006916545, 0.000153698768906807, -0.00011802113803227599, 0.0013723749991667589, -0.000477851314713007, -0.0010174472549469016, 0.0002717764211608298, 0.0001028690839488533, -0.0013589746823132742, 0.0007022838493258021, -0.0008678422111705331, -0.002501847552245806, 0.001470410016207957, -0.0006135222023626596, 0.001266462656279721, 0.0020223741537552797, -0.0005848473558573986, 0.003253929855778992, 0.0006940243457576045, -1.8888004654549206e-05, -0.0015552315025564312, -0.0004452356898339005, -0.003641204995356695, -0.001756966280646921, 0.0017067145939870798, -0.00034615226337297855, 0.0006614531541115909, -2.3973957634204623e-05, 0.0016624012106589703, -0.001439216733027493, 0.00021167042337744135, 0.002204802232672165, -0.0007426284527793925, -0.0010697982176459675, -0.0010358993202768119, 0.0012711335521142786, 0.001746931914498262, 0.001597416146714714, 0.00013280056335673862, 0.0006723931909533576, 0.0013271205283960086, -0.00019300813625910962, -0.00027064482171823556, 0.0005852989257055796, -0.00017346981791277472, 0.0020253244558707806, -0.0009016828626338125, -0.0007985671569645802, -0.0010692960059719425, -0.000205725056393824, 0.0028460301078112593, 0.00039284711149978335, 0.001880009589561915, -0.00012117553166390849, 0.0017634109555109134, -0.00186800124206421, -0.0020476871653603013, -0.0024205143574107524, -0.0015659666320155807, 0.0005427968822608875, -0.0002250388091038502, -0.0008838406701459078, -0.0007259906247840675, 0.002000140204557077, -0.000869115192530856, -0.0010347114676827474, 0.0010171541690491281, 0.0011999736063161848, -0.0009954487247503252, -0.0009398467133570065, -0.001873269000188138, 0.0006553865648761814, -0.0020835447801710316, -0.0018547620408790877, 0.0027581339256492754, -0.002380176131808298, 1.8882888240590034e-05, 0.0006251334587448198, -0.0004854838822891949, -0.0015408951451156838, -3.829937934618499e-05, -0.00013572512803694536, 0.0012206563837269258, 0.0007201350676053764, -0.00043236217772069097, 0.00018852814485281755, -0.0004614074967159709, -0.0005768320950902961, 0.0006242773225428877, 0.00027035367856598214, 0.0004986387921261937, -0.0029352437260445896, -0.0008834687948686692, 0.0014396621571721724, 0.0012290536064449853, 0.0017736444807763263, 0.0008100826970718344, -0.0021083372845787096, 0.000449648580489459, 7.948701968629734e-06, -0.0008082192663882992, -0.0038396605334405365, -0.0033305850804756787, 0.0002847956084437442, 0.0008752526698634355, 0.0010563392833198293, -0.001251569882181336, 0.0008968130215221137, -0.0011825397787772474, -0.002135358623288397, -0.001411183477385336, 0.0012083314599493633, -0.0023769134565991834, -0.0014600261172921236, 0.0003437009565150362, -0.0008528745459992493, 0.0018258025068096373, -0.00026862646678438296, 0.0011315486542624598, 0.0017230312613651932, 0.00028436311588375673, -0.0006397253228938027, -0.0014221246203227622, 0.00027543783466743577, 0.00044813047838321296, -2.1305845529617784e-05, -0.0004494358932394249, 0.001133494980715355, 0.002151492874061134, -0.0005294274689271461, 0.0014882498329527039, -0.00021381893701022392, 0.002189284628799193, -0.0006404560778623392, -0.0009323255911128925, -0.0011877478743906877, 5.618521895911499e-05, -0.0010320487480237617, 0.00030142857156967295, 0.0001321265373803726, 0.00016917296511564928, 0.0028106187792271697, 0.002886519759992545, 8.362695507724283e-05, 0.00041656546222768043, -7.265281883217511e-05, 0.0011987664872572523, -0.002230408239884518, 0.000823050486565613, 0.002450882280051303, 0.001078908211359142, -0.0008486996670455937, 0.003521279968743407, 5.318770945450524e-05, 0.0018425789130240844, -0.002403121352212878, 0.0010951440095396947, -0.0017897038374563579, -0.0011229280519167162, -0.0025669418383769127, -0.0005718916916448435, 0.0018584324777588535, -0.00037728566713646217, -0.0006981011052298314, -0.0011214160260397676, 0.00012259802109859663, 0.0002451706902393269, -0.0002888292517555513, -5.9003599868212575e-05, 0.0009672327514556045, -0.002106166835251777, 0.0020795240269171344, -0.00013531282313739013, 0.0013459412658205494, -0.0004737311838045599, 0.0012208999745046967, 0.0004966356257023463, 0.001670088800123537, 0.0013267868952748785, -0.000913434954881609, 7.036939330973269e-05, 0.00040963325558696084, -0.0003393147175252409, -0.0030130274903497067, 0.0010164699452532844, 0.00021526409154315473, -0.0016940108836811518, 0.001750418026891687, 0.000559624206977638, 0.0010876453264909713, -0.0018511460384509348, -0.00013423800064771285, 0.00039983742895355334, -0.001597819873727424, -0.003051055706701611, 0.00020224740998742163, 0.00018124526047724743, -0.0008229159284178778, -0.0006529388377476408, -0.001018406889741641, 0.0002989448706554043, -0.0011597973389703142, 0.00042184387963484227, 0.0003438779213036369, 0.00021112060037964397, 0.003935031816600265, -0.0009390084028444434, -0.001545946121646935, -0.0003792320093252144, 0.0005956093231915816, -4.3227342994001106e-06, 2.370496189119109e-05, 0.001353948102687852, -0.0023591173254091657, 0.0002082157398746176, -0.002378597571332186, -3.4005448094731605e-05, 0.0006172576766463322, -0.0005993720094625843, -0.0016860717108908574, -0.0006893301192452128, -0.000989085723202443, 0.0016046746948168433, 0.0002058618869176243, 0.002089989319777885, -0.0005742293168502499, 0.002382606904692608, -7.550137845502292e-05, -0.00037114454273812214, 0.0020584598004820265, 0.0034876610704106525, -0.0014703305089094343, 0.0009102614722085178, 0.001182648601762537, 0.0011010846705419297, -0.0024938205011846293, 0.00016968699770725237, -0.00020966898958629798, 0.0017732349647454626, 0.0008750086841988747, 0.0003548623756737257, -0.00016491030119336614, -0.0006839945230270317, 0.0023467208399088335, -0.0008526966983781747, -0.0014563219775327596, 0.001225031464409554, -0.0012459797859163402, -0.0009348978999526025, 0.0003307290388407935, 0.00042496878393105675, 0.00023459662773106515, 0.0019326452138663797, 0.0038728789456525803, 0.002160291966585959, 0.0011589362198840547, -0.0025893867844262175, -0.0005258102208767212, 8.360560531972538e-05, 0.0017678889937320363, 0.0014719311975666116, -0.0007198488216593191, 0.0013798774700326533, 0.002160374201404025, 0.0013642229747778956, -0.0011299928784334057, 0.000494390060120864, -0.0010407969109786919, 0.001176451091131625, -0.003909498930299016, -0.0018385606255533204, -0.002103187108076554, -0.0014339580494633353, -0.0011788221966897439, 0.0007120189024600876, 0.001044580943592166, -0.001052021012469595, 0.0013748201442087549, -0.0015015378261482581, -0.0013915195178535456, -0.0006794455458649651, -0.0015046265376357226, -0.0011264417567780072, -0.0029393567307387514, 0.00017354710445793842, 0.0020789321793079907, -4.337258361353236e-06, 7.775598267478756e-05, -0.00074078590029103, -0.0009369110653860702, 0.0018763043743312835, -0.00035735705739003976, -0.0003950463062469822, -0.0008271064601030886, -0.0017974728790317585, -0.00032212385209451355, -0.002708580439289676, -0.0007788228879785919, -0.0014466092003422304, 0.0018691475139132052, 0.0007518218855322445, -0.0018417647135047233, 5.108519857444094e-05, -0.0003500353485357266, 0.000598800753835782, 0.0005253809069740711, 0.0015346370756157413, -0.00048793507067923514, -3.6962716253086114e-05, -0.00036410362496042126, -0.0013180500642899773, 0.0015822571729886548, 0.0011724577276845949, 0.00024776304684870354, -0.00033120224822802413, -4.089542271223934e-05, 0.0006956804916011805, 9.737988495217564e-05, -0.0011465378992596698, 0.0002477528752589109, 0.0010298013426766062, -0.0002118739929661828, 0.0006675266920295186, 0.001320590177582126, 0.00014721939833961528, -0.0015125535457434225, 0.00019372040533571777, -0.0045028566987159735, -0.0007900084107470562, 0.00020559737621361762, 0.0005706062971180259, 0.0004474356913748423, 0.0029404701867532523, -0.0011891729062858403, 0.0009644872907372815, 0.0011639772512017643, 0.00011584874319847671, 0.0012352974648051074, 0.0021189171964941522, 0.0005269370134355356, 0.0027103489096811373, -0.0017569378324546747, -0.0004713016944482007, 0.00012547711547927776, -9.979289263295499e-05, 0.0024333137768479673, -0.0016538808695560903, 0.0021444535613523996, 0.0006334423767855313, -0.0007899617254558677, 0.0010393941704220921, 0.0009397367652956845, -0.001077914067954211, -0.00026190581184692974, -0.0019332452977920411, -0.0005097123749777666, -0.0015876813086466157, -0.0023293926403988863, 0.0013259759663935, -0.00028659282897791627, -0.0009676428182601171, 0.0005301507172710274, 0.002036797866711737, -0.0010012186306331827, 0.002295145012754851, -0.0008500585044162179, 0.00015062878195415408, -0.0005786250179671271, 8.762738632839273e-05, -0.0013755809155409082, 2.6709131912383555e-05, 0.0012727990996035388, -0.0022130105962023805, 0.002936841305897886, 0.0002670986800792363, -0.0017035734984993667, -0.0012330396421598167, -0.0005141134979522732, 9.005408387885439e-05, 2.229106525852842e-05, 0.0005718805319583353, 0.0006012561745114553, -0.0005088907186800995, -0.00031609563007428676, 0.0036752165240692136, 0.0007289978413673737, 0.0012420842148532785, 0.003919354652923701, -0.0014744268165545193, 0.000766373333381587, -0.0007345340451507809, 0.001116055416896522, 0.0007159657229269811, 0.0018124386810773885, -0.0011258133675333681, 0.00034177124549117366, 0.000840027991755754, 0.0001663875564741346, 0.0013614650595679123, 0.00012605813092569917, 0.0011755773923427526, -0.001608959329610471, 0.0023804483386733466, -0.0026048330211319026, -0.0016904212739232705, -0.0023508619404797315, 0.00033493983644561354, 0.001366739557284724, 0.0012103610927889363, -0.0025152063911004774, -0.0015087308662851129, -0.0013534680124562826, 0.0014304064232435465, -0.0019523897730451267, 0.000765997218927339, -0.0017404924707093983, 0.001691365516449217, -0.001023992237650262, -0.0008068044892901582, 0.0011413386255139102, 0.000828510246661196, -0.0016927883663289123, 0.0026138629914793654, -0.00047093804432396524, -0.000706606119756259, -0.0003154219449523765, -0.0018263899764319191, 0.0007085303472909033, -0.0022864745661417274, -0.0008374438951683771, -0.0012574219588259439, 0.0025274775904549074, -0.0005758369003716624, 0.0007977089851127772, 0.0010082548688012949, -0.0020625871996102774, -0.002443430158190374, 0.001062137240107397, 0.0012416876302152602, -0.0022216460013106953, 0.00045527161878045064, 0.0022439379619569877, 0.0008091345462633015, 0.001954617830202565, 4.7933362911756205e-05, -0.00010825124843361067, -0.0004671688557893461, -0.0014926495702765052, -0.00041765097910406723, -0.0006940994389070809, 0.0004419964922330877, -0.0006347437126068556, -0.0012117151722526032, -0.0011209077241849386, -0.0020093600714821136, 0.00041589648409612323, 0.0003815502280541949, -0.00018075089160340951, -2.9270652996515878e-05, 0.0006214306154603833, 0.0004224904953975539, -0.000456942911931435, -0.0012146371247698795, 0.0003299243696845977, 0.0007260193188960429, 0.0008376968087073777, -0.0004507635226991269, -0.0019911991213170666, 0.0006075426444658305, -0.00036707826738435756, 0.0016615439957048395, 0.0011082985517205657, -0.00014611865692693016, 0.003733493596485893, 0.0011930767766381578, -6.725450639777364e-05, -0.00029057951986111163, -0.0009023349132792902, -0.0015965288283261714, 0.0009194336062092745, -0.0008199068531542508, 0.0016580778182868627, 3.876204097430502e-05, -0.0023057373963881744, 0.0005541327917732985, 3.900477453200324e-05, -0.0022953277055624, 7.829037000739447e-05, 0.0006573281763637695, -0.00022157500735175972, -8.662799258285503e-05, -0.0006488317613069228, 0.00028310642084505844, 0.0015700435709469218, 0.0018891134841929613, -0.0013779665151316678, 0.0017145943925980234, 0.000323007162989164, 0.00027502620508634834, -0.0003280373142970916, 0.0002163101472891782, 0.002981869702961326, 0.00277945734081797, 0.0014635580501280998, -0.0019028188138374702, -0.001189555214178739, 0.0006574733335309446, 0.00358892857597759, -0.0004206329142784071, 0.0011171674118530817, 0.0013070255673230946, 2.0125006155780056e-05, 0.002938605443905118, 0.0017776556536501786, 0.001946089111847904, -0.0008488089640241725, 0.0015488888159529424, 0.00034482843474137326, 0.0008738991265282436, -0.0023556853756669938, 0.0005376164223163116, 0.0007430639016510199, 0.00038057508024902376, 0.0023157901627097743, -0.00015055201345059999, 0.0018910143781321054, -0.0003865806935747784, -1.0588137810074727e-05, -0.0016963408958678983, -0.002215540678770722, -0.0007372711903830265, 0.0010720125179641826, 0.0005938920651615831, 0.0009194900881341894, -4.7961441902444335e-05, 0.001606047042012726, 0.0015675331907472057, -0.000517348107935689, 0.0022359912314398045, -0.00036379383454221426, 0.0014092210000891114, -0.00027172443695011594, 0.003195379918290442, 6.631123913347636e-05, -0.0001144008855495926, 0.0001243455038890673, -0.0004841180149686153, -0.000987918965346779, 0.00040304225938836424, 0.0017596753698541079, -1.015510806290365e-05, 0.0006204071010529333, -0.0027811795633905234, -0.0023620501241818914, 0.0010254472919717372, -0.0008643948543971547, -0.002216191754439656, 0.0011081012089606546, 0.0018919991696302318, 0.0012002230822050208, -0.002047998977773524, 0.001619075940904935, -0.0015288016539720672, -0.00022671625755066316, 0.0027789953683994284, 0.0005464060687083716, 0.0005673372442176472, 0.00020030724148600854, -0.0010575487003858797, 0.0014444586658610703, 0.0005467356219543973, 0.0003400384744027818, 0.0023555271786666054, -0.0005195998875677788, 0.0009539628246750809, -0.00015095813369914168, 0.0021868433493086314, 0.00048226450847455027, -0.0017720003007246632, -0.0011086005257832099, -0.0008963271226960501, -0.000866925509695804, 0.002321321032263235, -0.0033769680958481985, 0.003593695614665826, -0.0011134468267206543, 0.00028272268155049574, 0.0005474742634179464, 0.0008785921769911553, -0.0002155340435203712, -0.000713062216203042, -1.1961320434572542e-05, 0.0008629581225418903, -0.0012395300823211386, -0.0002920047247130242, -0.001478524626262967, -0.0001708788419527707, -0.002419791726039122, 4.592310367090846e-05, -0.000571860319128703, 0.003722829064829014, 0.00047014438222348076, -0.0003697857119737691, -0.0011182510730067818, -0.00040127640256226726, -0.002229074208573323, 0.0027122003809880724, -0.0001469253393500125, -0.0007720542512466011, 0.0024331064855784845, -0.00021263894635481506, -0.00043869515806882475, 0.001180994989585571, 0.0003610025334408462, 0.001818473436276058, -0.0009156536701420137, 0.0010940456482897432, 0.002390805066322166, 0.00024868067902161783, -0.0021502456875950315, -0.0005916671982042487, -0.0025543130422907012, 0.0022807889635139134, -0.00010331775184901915, 0.0018792111426870761, -0.00028444376325609255, -0.002024501157164238, -0.0007693536921671296, 0.000985577411372951, -0.0006175182677861102, -0.002289147865211838, 0.0027573538276755016, 0.00018864191430090216, 0.0004914509767051101, -0.0010319398926448287, 0.0007013749123307988, 0.0007104514246512039, 0.0010121570862047236, 0.00022744222397719227, -0.0008894656427260728, 0.0031872253367684067, -0.00010234620896643065, 0.001998838206947795, 0.0012027823402940285, -0.0026884552233310544, -0.0026110255393216875, -0.0019138015163830957, 0.0002159289334064951, 0.0006758024936086571, -0.0006174093397302016, 0.00012886028223757506, 0.0013891680336373113, 0.00035580163570880785, 0.0009503157292352071, 0.00024508366908460033, 0.0016151054341628779, -0.0005545187569016008, 0.0028153341682468636, -0.0009189374987368382, 0.0012095822125948175, -0.0021670313610222536, 0.0004840300026938138, -0.0006078870635697342, 0.0005530117715073501, -0.0011746580447216104, -0.0005983492526544509, -0.0035704415819628466, 0.0003926624944536883, 0.00018144432189703963, -0.0019067461940940333, 0.000778011994314376, 0.0005432766701485292, 0.0017480369444555777, 0.0017964282299240963, 0.0005644356997223099, -0.0011158409653599932, 0.0008986542203981429, 0.00031592303365712837, 0.000712941225510022, 0.0022383566638968233, -0.0033540070161190982, -0.00021922192995749157, -7.203563414837078e-05, -0.0029182930058553325, 0.000711951880770556, -0.0021281444969156738, -0.0023021115885457633, -0.00013636452476184502, 0.0006091570743071983, 0.0006854756078036317, 0.0027959233454435406, 0.00016562841724976352, 0.0014100436770263514, 0.0028677568429875677, 0.004148140159503377, 0.0023586652620730675, 0.0006784441063265589, -0.00153044502991051, -0.0016663911594534397, -0.00130713094620738, 0.0011407143041157752, -0.0007475030655079706, 0.0016974509638068014, 0.0021430256310175366, 0.0006380655560587201, -0.0013958584966751175, -0.0015304998384859658, -0.0005382051078974825, 0.0030102107854039772, -0.00047709963196673755, -0.000828274226404524, 0.00034772785386572025, -0.0011213952964661544, 0.0003817802095866796, -0.0013019040202246757, 0.0009338467037860454, -0.0003838995744285256, -0.0006159190918753055, -0.0023842030599805497, -0.0019648613223148814, 0.0008783694903664596, 0.00010275343995047592, 0.0007059548539558591, 0.0008730880785270401, 0.002941681223104453, 0.001741205937785928, 0.00288388625481506, 0.000855994922450698, 0.0016628778781662135, 0.0033675917181037462, 0.0011077465463342762, 0.0019690118785486987, -0.0013742055566670075, 0.003422091411727557, -0.0008536907571601304, 0.0028234096053854074, -0.0005181087621348723, -0.0002375425407628029, -0.0030901173882700306, 0.0004993973263847096, 0.0001666099563637502, 0.0008606139121773992, -5.525138212636449e-05, -0.00031304097701134737, -0.00037132395295191856, 0.0009745618896532804, 0.002010403163712482, -0.0017333907038725727, 0.0008289906799650026, 0.00013717235968080388, -0.0034447426918156054, -0.001546988952752848, 0.0012582011165092055, -0.0014139817461975568, -0.0022420606457131953, 0.0008973889048613515, -0.001206537126546614, -0.0003553068745283383, -0.0010760634924427137, -0.0017774100883691801, 0.001959666188900755, 0.0016071259256689174, 0.001475891548489372, -0.0010230080770385896, -0.00046997428708905886, 0.002811647159216335, -2.6744200518180605e-05, -0.0011439236706456413, 0.0007185035244861027, 0.0025106923766697875, -0.0008443317651716242, 0.0010110486515531036, -1.771197255528989e-06, 0.0008608775972653859, -0.003102198317781024, 0.002576843873606016, -0.0010831088197482686, 0.0031111447642349077, 0.00039510633939077167, -0.00261166616384223, 7.98844765883544e-05, -0.00017408758886805487, 0.0007294952366239116, -0.000778123266740316, -0.0016503021575644539, 0.001827538715773791, -0.0016026623013507546, -0.00034675869765621314, 0.00055247150831228, -9.413981270167682e-05, -0.0009123155453929499, -0.0029160132828387475, 0.002959643166179582, -0.00021170963269945275, 0.00011274291813023751, -0.00038262789115783846, 0.0003353578455680406, 0.0006002548161463395, 0.00022856954064742752, 0.0015442160376597514, 0.0020599222465813583, -0.0028623984697091487, 0.0006309395688628427, 0.0032246333660967963, -0.00033665212210998163, 0.0014217020866658103, -0.0011483679225170462, 0.00035693482754162176, -0.003213220697031005, 0.0008910983450638454, -0.0017281710003462791, 0.0015011503371935575, 0.0009833250441788621, -0.0002559982660361726, -0.0014752565974687215, 0.002050077246750881, -0.0018108614550529367, 0.001838387801565311, -0.0012586131135128298, -0.0006725911851033217, 0.00038369617627864727, -0.002998520277476935, 0.000993299355645405, -0.00029381206076450894, -1.3385117509479016e-05, -0.00034671486207038527, 0.002713491007025226, -0.00043577579750841977, 0.00048148490271504585, 0.0019240995465565902, -0.001204411368147973, 0.0013662349839203003, -0.0003397339283210954, -0.00013492530441538975, -0.002541968782800552, -4.092085977180915e-05, 0.00014876692688403637, -0.0009147398570847898, -0.0022165636004425338, -0.0004928438364188992, 0.001353968604889566, 0.0016851787299172472, 0.001538095088697844, -0.001780377636457331, 0.0001819709131503089, 0.0007430923114810639, -0.0031137085341557125, -0.0023670735568011025, 0.0009446416137066649, -0.0004425807618453348, 0.0009435499249983437, -0.001445195062679261, 0.004336039028628669, 0.002628907799718583, -0.0006282305051241721, 0.0008040232932886582, 0.0018509814101026478, 0.00016117262451142977, 6.160607758509684e-05, -0.00022596922809725584, -0.0013009483883594797, 0.0003668005276384889, 0.001536507046794533, -0.002266504829353977, 0.0019757877788526557, -0.0014368337379861984, 0.0005967891880658271, 0.002003571508448765, -0.00208566208566463, -0.0017866709578573392, -0.0017425435993771998, 0.0021320695216520136, -0.0009056773831055409, -0.0024950447985592206, -0.0007622096553427937, 0.0011336246832156505, -0.000520115157937262, 0.0016646672601083878, -0.0003688365695735385, -0.00032090887630698006, -0.0015020588233864984, 0.00231796595768774, 0.0024424002282774637, -0.0009822578042077978, 0.0013021081044843896, 3.053550651621606e-05, 0.0009356006653069571, -0.00035559959183295575, 0.00036608508939828255, 0.00043075240100787227, -0.0023525782264037787, 0.0012373815899806573, 0.000640946911230067, -0.0011565298348941155, -0.001409235774254114, -0.00019512616658978743, -9.492323798809821e-05, -0.0016803781975172072, -0.0034703793957380213, 6.358144221163542e-05, -0.0024653393180606997, -0.00144740019988987, -0.0002584105942542436, -0.0008436104307030234, -0.0009735954437282146, 0.0006265417536877038, 0.0028964884368702926, -0.0012873442146847935, 0.0015562378175077995, -0.0009781277126705845, 0.0019534582979785498, -0.0011031779171242206, 0.00036871750768519007, -0.0012639105698619701, -0.0007816655849346432, -0.0016577706066822628, 0.0010659367547098952, 0.00022047712791817276, -7.701591802611318e-05, -0.000499865177321368, -0.0014254645406506228, 0.0007993098369167839, -0.0012243744536268863, 0.0028040865610927668, -0.00025394637707165657, 0.0008426023021996798, -0.0005089990384075094, 0.001593848844470891, -0.0010467332294998855, 0.002687800104205884, 0.0011095207934594953, 0.000537782364507855, -0.0007365989341350243, 0.0012704005599983859, 0.0006212610919718031, -5.9244001145764e-05, 0.0004045645279600052, 0.0017369353876501847, -0.00208209373910595, 0.00146447724598886, -0.002238474950268632, -0.0017706097807552723, -0.0012058664264342767, -0.00020191028312588344, -0.00032043009029081304, -0.0016454545293109746, -9.637082633950911e-05, 0.001619958831403423, -0.0022542840885533266, -0.0017012238735283347, 0.00028125164470793607, -0.0016193842409970571, -0.0009728559311303897, 0.0008123467898037973, -0.0008944774665202715, 0.00033544778998884084, 0.0016952851153435589, 0.0013693210354768226, -0.0008316963139805011, 0.00032293165086016984, 0.0009799195156388052, 0.001306306642171684, -0.0017646945912739298, -9.662357981365943e-05, -0.001309969700244551, 0.000606969759354925, -0.0006936405573298998, -0.0028943028080332667, 0.0005363356163501365, 0.0008311621011722892, -0.0011455796577477528, -0.0007059801307303104, 0.0003342749579955395, -0.0019561716551637076, 0.00015161270238550628, 0.000992399023478363, -0.0009080677905659584, 0.0030469150676175616, 0.0009503984501471052, 0.0008095387276902954, 0.0026458182422555154, 0.0027234807339224787, 9.06661342927606e-05, -0.0007936870504723359, 0.00042194549648133517, -1.280767730271748e-05, -0.0004375217779504226, 0.0010304912471932326, -0.00024597589110442186, -0.0018157486376120247, -0.0012109383540384044, 0.0002345807068993011, -0.0001986149024073569, 0.0018379397536811837, -0.0009838377526651954, -0.0005339102371628712, -0.00025133068021965244, 0.0005032977190513321, 0.0013856729843126914, -0.00047825061656148193, -0.0017317615080223447, -0.0008352716420194639, 0.0011609097515679068, -0.00030206863162618447, 0.002184093847006352, -0.0009450906943371251, 0.00012164979195361525, -0.0005084744599672675, -0.001173929020479747, 0.0006616855457979298, -0.0006133165746531333, 0.0009908637131532672, 0.0005239883453089789, 0.00034108655315101544, -0.00038398420433605196, 0.0006615274140200356, -0.0025022382433315116, 0.0015461089851775967, -0.00013957369032624456, -0.0027170965215850273, -0.0016897302007610193, 0.0012874132211564415, 0.0010420966819175703, 0.0015193338847785398, -0.0008671488413973805, 0.0005319511235413188, -0.0009392067940119375, 0.0008300562032079739, -0.0011541487978306009, 0.002648069302884082, -0.0022477344871250082, -0.002315875212675067, 0.0015022228610979127, -0.002810372984238363, 0.0014587686922844512, 0.0010282646971990772, -0.00024175580862806356, 0.0012412625050188808, -0.0011191159435322007, -0.0005620175136566985, -0.0009781712829282085, 0.0007954873587259215, 4.571229815653055e-05, -0.0038253964067571644, -0.0016790646950397559, -0.0019693557701012665, 0.00019051300320516162, -0.0026460173480185034, -0.000250042741348544, 0.0004262423866334686, -0.00022041860130883606, -0.0016112800285412732, 0.0016075668774693241, -0.002093250826918691, 0.0019297615487579023, 0.0006669058541781681, -0.00011419866229811504, -0.0014467279297845081, 0.0016900685616771938, -0.0004319581974030484, 0.0017371554676381962, -0.0009968040909908993, 0.0008669842983133336, -0.00036810643924578557, 0.0026015684336151423, 0.0016229799145275337, 0.0005008699490547386, -0.0005619275909216626, -0.0033741594872722658, -0.0016283807599091205, 0.0034828967947655443, 0.00045963517701608225, 0.0006135993317952781, -2.4641762649935117e-05, 0.0007652302128402511, -0.0016638284998728992, 0.0007563400900814088, -0.0008780466236100182, -0.0009113383685050991, 0.0002982711044579034, 0.0010132758921619356, 0.0001113307291120691, 0.0009919027306493078, 0.001632634136369937, 0.0022072354450539677, 0.0009004290745942001, 0.0012815728668051918, 0.001724823186604496, 0.0021623902608034484, 0.000786676765403449, -0.0007332512630693344, 0.0018202015177877229, 0.0007732114524774403, 0.0004588963946270397, 0.0005869402525657819, 0.000687654829785167, 0.0008862852054427606, 0.0020241796479218976, -0.0023464888929645156, 0.0011994524868379486, 0.00041363301963937005, -0.0018400556921838174, 0.0019092222976926365, 0.0033816711291967394, 2.51173969374463e-05, 0.0008858260318280742, -0.0008295591155285109, 0.0016890827176618828, -0.0006125512720460691, 0.0003635918547786332, -0.0002500699301188902, -0.0012135591363939824, -0.0014436381864610937, -0.0026814330765008165, -0.00026379195769088426, 0.002581239432463356, 0.000460834028974233, 0.0023167497114977564, 0.0029344619684801287, 0.002825596029357058, 0.00048270172491715613, -0.0017547605351975193, 0.0006860453461650096, 0.0005345083279575391, 0.0010534828584161104, 0.001872222591542183, 0.0003074386339543267, 0.00024750814454232994, -0.002418363223847919, 0.0028947970202173323, 9.773772574295236e-05, 0.0005757092267169028, -0.000498825437103001, -0.0007210077666659487, -0.001866659374146984, -0.000880421815940835, 0.0023893711716711508, 0.002851970121353631, -0.0004492633973693927, 0.0010168601369473507, -0.0006269329115182742, -0.001053188921807724, -0.0014535169802121217, 0.001155919393307947, 0.00040797033498396473, -0.00031053956998672305, 0.002354846267286881, 0.0020290836354410757, 0.0023933945601468665, 0.00026170008953041446, 0.0008648494369909443, 0.0004366619162503582, 0.004136418918598395, -0.00061745336192498, -3.0083247896328658e-05, 0.001005241386622835, 0.00010042466819815132, 0.0006470994571508015, 0.00013692098521467244, -0.001274196114493975, -0.0010737477661084682, -0.0007115218910600518, 0.0016213096058619314, -0.0005013191970695274, -0.0015499434604508977, -0.0029421120704347103, -0.00011187427990488885, -0.0008203156568402648, -0.0023281309742495537, -0.0012961155982518235, -0.002317659228513236, 0.0005911315273143813, 0.0012735395970384644, 0.00044436385184276617, -0.00163636043898574, 0.0011065353455235183, -0.002049231687442088, -0.000651293636837913, -0.0006551361883539997, 0.0019431604043429473, 0.0018507998260872682, 0.0005306763314081309, 0.0005962837105215613, 0.00010093723822279799, 0.0009089103797768061, -0.0013683527713483912, 0.0006271501986914174, 0.00010631828096219209, -0.0032413020158417183, 0.0031142239610222333, 0.0018500515986303867, -0.0018748283657448184, 0.000364714560363133, -0.001316820247048156, -0.0008661939023895115, -0.0007437494990867322, -0.002200712523787729, 0.0008672573827492869, -0.002748549403360556, -0.0008311972285017788, -0.001023026900655033, 0.000795446934998445, -0.00043331886888609006, 0.000816957218134462, 8.85057141530865e-05, -0.0005599206240232135, 0.0011142525050749086, -2.1177658790172416e-05, 0.001659139142333288, 0.0007702100041413473, -0.0014785844059552744, -0.0016786920792224436, -0.0015798353245894958, -0.0015774285223644213, -0.002262119630111137, 0.0004324967345388231, -0.00030115381479678405, 0.0011195096537646165, -0.001230142768850584, -0.0014310628228573208, 0.002357478695961035, -0.001787335734227291, -0.0015771472720862434, 0.0007545861440725332, -0.0010277185815752432, 0.0005452234844112169, 0.0012347070205427357, -0.0009803566785446804, 0.0005813040366504652, -0.0011627678510137684, -0.0011274534258243207, -0.002583204708171749, 0.0034953309144691858, 0.0019039238316214124, -0.0013921948053114974, 0.002727038505422108, 0.0013670396533216334, 0.0005143710490616016, 0.0018515805412082642, -0.00032284880443977926, -0.0006075691244529224, -0.003383419134227239, 0.0011004747159679695, -0.00026668406952534696, -0.0005438098342800401, -0.00011256212339105787, -9.701756922630977e-05, 0.0006333929150406092, -0.0018440456640700376, -0.0015952420141207568, 0.0006035147897192061, -0.001174729599743074, 0.00028522752241055827, 0.001575867089611549, 0.000347388671605664, 0.0034127236918086723, -0.0001980711092102183, -0.0012591735474511978, 0.000518151773168718, 0.0016041131250563723, 0.00011540349697636287, -0.00029322713768653585, 0.0009289423846325917, -0.0027588842319401508, -0.0017934907481080842, -0.0011467868468297837, 0.0003701250815764112, -0.00023823427725488955, 0.001821934217094423, -0.0012488839112227978, -0.000825926040024072, -0.0007756653994421825, 0.0008736334056678174, -0.00022159645215236168, -0.0005433312494318443, -0.0012177095925718362, -0.001371400078579832, -0.00030639082847905286, 0.0008209351974146628, 0.0017643676314600398, 0.001744017894520944, -0.0024388547491485113, 0.0017146681370290295, -0.0008114455417036481, -0.0007359644518318831, -0.0013739851605398812, -0.0007521357899689107, 0.0013681907962022066, -0.00027757334567724, 0.0005062565846349898, 0.0005937637291788533, 0.002968656650989665, 0.001536887464471448, -0.0006291057256460064, -0.002378815553193192, 0.0002831088124581882, 5.579927347820757e-05, -0.001664680594794632, -0.0011427906168313129, -0.00031481507975161804, -0.0007264154326387384, -0.0006413543960404056, 0.0015191118058384134, -0.003009943376553359, -0.0038286799906357416, -0.0009221041612628156, -0.0010669224857640103, 0.0019502898347454334, 0.0010440073285478135, -0.0013237905599776667, -0.00031382018906178644, -0.0007168443141303271, 0.0005669848942462252, -0.0023424257943327476, 0.0025184481041913287, -0.001678275181049571, 0.0011910858403041402, -0.00217985604440063, 0.0005018088750672334, 0.0009140238461604611, 0.0002464481142601116, 0.0002716560715461114, -0.0018622346769694431, -0.0007462561889628461, 0.0011328213856698355, -0.00010557132709454464, 0.00127929847418784, -0.00014835044145833365, -0.0013648244003059418, -0.0004173360030268469, -0.001116474535875156, -0.00045406325334429454, 0.0006106019587610589, -0.0007658474319134356, 0.0010823023316328673, -0.0022662673233737607, -0.0007536051099412688, -0.0023703239797034925, 0.0013010403388760139, 0.000877557965235809, 3.929335436669845e-05, -0.00018920779574038704, -0.002130843855367992, 0.0033735683480733414, -0.0013954579619230856, -0.0005326030102432711, 0.002064096594873277, 0.00016809007885942862, -0.001615150445316793, -0.0014429846153038994, 0.0004803523290721756, -0.0012405900073719778, 0.0011560566447208487, -0.00010461029591102289, 2.9402835358460777e-05, -0.0030739132395529722, -0.0004229578444689963, -0.00046345371725120543, 0.0010556395767897797, -0.0012962936546037085, 0.0008113520110697436, -0.0017451925780820332, 0.001158159825449978, -0.001774186751737794, -0.001617343716677766, -0.0014353767657970806, 0.0009130594365220901, -0.0007166349766247748, -0.0009678237269215018, -0.0008083358007890951, 0.0004596165468173652, 0.0010485603100089946, -0.001913661185133364, -0.0004906277075944487, 0.0007278231315623884, 0.0006088030001825118, -0.002327962836407238, 0.002007913545289952, -0.0012534271730411106, -0.0004010699427761111, 0.0023306996799767887, 0.0008375634830111167, -0.002214921631035871, -0.0027212247316406035, -0.00011188069994361172, 0.0005581599570110285, 0.001070046586059803, 0.002170548737386646, 0.001057315337691378, 0.00156407206650222, 0.0012601723413947497, 0.0009786179791477778, -0.001612318962626702, 0.0017149781891632188, -0.00224502508629687, 0.0009658267835499501, 0.0011355450339616269, 0.002257454192186259, -0.0015438743498297214, 0.0033214497665357, 0.00022880418288373505, 0.0019601310883539114, -0.0021491591825739675, 0.002257707404199394, 0.0009966075618699222, -0.000944997786028523, -0.0007233974732008264, 0.0002510555861539032, -0.0018899619389678435, 0.0018221772419435567, -0.0008088523631428757, 0.0008751962413064973, -0.0009332447856893467, 0.0017811698173000323, -0.0024695223694566337, -0.0002603056365648726, 0.00038634777856039193, -0.0008832066170212372, 0.001711939410230734, -8.743886926776412e-05, 0.0009138179341094954, 0.0001475260872387807, -0.00011420220273006265, 0.0006880935229993668, -0.0005571209581116676, -0.0009534063374365687, 0.0019498344596584616, 0.0018673980341858964, 0.0014835203173033662, 0.0034428639782575488, 0.0008088942990678305, -0.00041167330095603916, -0.0011478654190018034, -0.0013650165560177285, 0.00208176457120679, 0.00010284410723571114, -0.0015764465169771924, -0.0007118403918653371, 0.00101196930722125, 0.0018927990233041925, -0.0001821048507260059, 0.0018379566658612845, 0.0008360631558206322, -0.0005978912370991907, -0.0026585266462371138, 0.0009046443978633079, 2.6584107634342047e-05, -0.0020052996834651893, -0.002464327634382535, -0.0015900037186451499, 0.0017167542534206603, 0.0007833328671198458, 0.0005203259548860473, 0.0006590192857958144, 1.5155020367529914e-06, 0.001233882654610774, -0.00010731552766163333, -0.0027522579698739946, 0.0014738821268869273, 0.0032424059981916997, 0.0013502023373650474, -0.00024974918129849755, -0.0019961362772233926, 0.001856724714701663, 0.002626462974007815, 0.0011932100651330657, -0.0009695618517238103, -0.0003703752262396165, 0.0011298993744581765, -0.0017290303499111204, -0.0004947025596067078, -0.0009147656747527932, 0.0019885488501039106, -0.0017032644021233168, -0.0019876535006888574, -0.0008948590252488842, 0.001197038467032563, 0.0005367423657611781, -0.0008217141058750599, 0.0008468768132825488, 0.0007652123261525645, 0.0010655780612136567, 0.00045734227609361966, -0.0025525413622560222, -0.0024107410790916717, -0.00025305266504371815, 0.0012329569910090044, -0.000939845826668062, 0.0008654965429650829, -0.0005777942771922895, -0.0003815740762966868, -0.00217018331812735, -0.0005099299817867831, 0.0007155515247472266, 0.0010568591708564057, 0.0034568686204341503, 5.425964124139426e-05, 0.0016010590631223565, -0.0007591987494830477, -0.0005722172369848622, 0.0003241899000716586, -0.0006002472812625115, 0.002488758981844974, 0.0005964130003039969, 0.001435702125799132, -0.0023353718339098606, 0.001509748675355027, 0.0018012402286826656, -0.0011463813783709753, -0.0018295074633165598, -0.0026167055261243632, -0.0006607818673778354, -0.0018497758993776259, -0.0002463402957006977, 0.0006965591732086551, 0.001328277574975445, 0.0005037401970069411, 0.0015957247532165653, -0.0009496081316751059, -0.0006743806799693886, 0.0021642498195957316, -0.0014269869143079816, -0.0007092133459085659, -0.0017147470857326041, -0.002171877103036124, 0.0008060593778838054, 0.00033051533207473227, -0.0019476032684062616, -0.0014303826224129068, 0.002781962867149268, 0.00011505203723860546, 0.000741428397991406, 0.0032706699065840894, -0.0012688777265843498, 0.0007107551693685821, 0.0019227939636214941, 0.0009825466514774561, 0.0005544956195056017, -0.0020148686012175787, -0.0027107916521709186, -0.0010905494092581236, 0.00043589615157735295, -0.0001814827502473193, -0.00012052900134307265, 0.0015694480651475828, 0.0007944878439838376, 0.0018674629289003875, 0.0009719204923959168, 0.0007811822808756475, 0.0010431227734004622, 0.0015662575502206622, 0.0011490900298563034, 0.0008744133439657631, 0.0006599597235537047, 0.0009457299628197191, -0.0023197913274355386, 0.0006932922070692626, -0.0028194731436768095, -0.0013274173404047573, -0.003222087544940244, -0.003471565492312756, -0.00042311892026791753, -0.0010537014065015171, 0.003945970582178049, -0.002698571545002082, 0.0017244765221704483, 0.0009477831196784692, -0.0013155915684697206, -0.0006232855131367288, 0.001135520978274407, 0.00013560685176727816, 0.0010822040725928517, 0.0016329104902563785, 0.0016483199903616352, -0.0014827492426983113, -0.0013955502041556045]}, "pairs|0.01|1000000": {"law": [-0.0018943323118785216, -0.0020619095790888053, -0.0020767410375519546, -0.002719859621439724, -0.0021818414576921796, -0.0017613221071579588, -0.003013897826061651, -0.0030102200763293396, -0.0012166775884328018, -0.0024201951355644624, -0.0008309259979304429, -0.002101021827842331, -0.0018913851140158755, -0.0019173852621205967, -0.002102773249331946, -0.0011137390752198328, -0.002207012981753742, -0.0019580455648888773, -0.0018104734020010227, -0.002794699265926681, -0.0020575854637012725, -0.002593002957102186, -0.0026192657074073367, -0.00164508421320253, -0.0013817271834781764, -0.0019737548062339627, -0.001609701449063472, -0.0019310867445145874, -0.0027874839827779496, -0.002620419858106793, -0.0016972201291691746, -0.002560398728327584, -0.0025085350171822896, -0.0015390804426624882, -0.002103289014933729, -0.0017013124687599301, -0.0019123000461958028, -0.002068068505254317, -0.001339012014263119, -0.0018256325912613391, -0.0017095158610374028, -0.002264075309697411, -0.0020561346953238413, -0.0023475921719064985, -0.0021073815163035192, -0.002698355160793753, -0.0018105161812629333, -0.0020458756807189005, -0.0017015426443549586, -0.0017247852011834652, -0.0019902482743479055, -0.0018413870617983719, -0.0017006301989468398, -0.0017963997410399557, -0.0021845918861549407, -0.0010703866381085447, -0.0020650698842121784, -0.0021357191498534434, -0.002069677334974429, -0.002189145890620914, -0.0029747195124461, -0.0021461747066533476, -0.0023457150656085446, -0.0019436044945155828, -0.001882861761158594, -0.001558050288379853, -0.0026008553622771657, -0.0019721837662354247, -0.00139413581168224, -0.001972639225493289, -0.0014969541197622505, -0.0018667667656897535, -0.0015776906034536964, -0.002084749714441614, -0.0019901885853323975, -0.0014936657465991487, -0.002308000911215302, -0.0013027801479221779, -0.0013807761101656268, -0.0014897492653194178, -0.0026269755973320486, -0.0014907604360310245, -0.0024663963869002714, -0.0020804890194972003, -0.0018065278635512882, -0.0020082700145325205, -0.0018693316813589433, -0.003038620603705411, -0.002172803713885507, -0.001949374050551178, -0.0015207133651262694, -0.0023236775974355695, -0.0028444704199008797, -0.002481055320648018, -0.002292156671452439, -0.0018084420754647113, -0.002637006959938404, -0.002131512774012023, -0.002141198664608268, -0.001622800800286761, -0.0014921327688028896, -0.0017181649559381285, -0.00199275226249096, -0.002448964955042321, -0.0024494212209873467, -0.0015596890218967374, -0.001483308526387006, -0.0026965323650918194, -0.0019343305732020255, -0.002290058765172631, -0.0017409070174805308, -0.0011364813281460329, -0.0033379127447030754, -0.001195595951656081, -0.0027202791221832, -0.0019421175585341288, -0.0026187277631386507, -0.0024645518436337, -0.00219259765475055, -0.0014849853373632982, -0.0013604659004133879, -0.0014290316293790184, -0.0022662815352472165, -0.0020614615521159507, -0.0017313736495614407, -0.0017496965647723073, -0.002159567033237053, -0.001610192120018894, -0.0022390712869153617, -0.0023694148991344477, -0.0020147455472390163, -0.0014304539435823216, -0.002046392897234739, -0.0018646605418837225, -0.0025813956274953753, -0.0020461027810805277, -0.0017899585524512318, -0.00263782727452444, -0.002010887050954757, -0.0020483346523354484, -0.001697397239195375, -0.002374433031702594, -0.001636389991745979, -0.0016517427756221892, -0.002229981943741244, -0.0018944967886120878, -0.002198510708599777, -0.0032919540313036677, -0.0017748096760099585, -0.001916670286401967, -0.0008008799461496352, -0.0019253485256598424, -0.0022851737736004907, -0.002108856031459716, -0.001797785074920455, -0.0021492623641936603, -0.001952082847334502, -0.0021556488800689166, -0.0020015830479032104, -0.0019170982610487997, -0.0022918649334018326, -0.001400275191888234, -0.0021463718485383865, -0.002463878515807316, -0.002559668357380751, -0.002265779722271155, -0.0015884253884719257, -0.002573863854238745, -0.00221847571078726, -0.0022983501655975402, -0.001727679402331539, -0.002479913978929993, -0.0015200843675025055, -0.002106090009455386, -0.0016528444189285452, -0.002135709595584956, -0.0020268579738669246, -0.0015728667765424476, -0.00229644373348048, -0.001331441793706034, -0.001664608451124927, -0.0018413905524310437, -0.0013792146737721112, -0.002306149894178766, -0.0019479911743927047, -0.0021123136549503485, -0.001716865364064013, -0.002659356421371939, -0.0018944180941762312, -0.001897871111125049, -0.0030281010863371094, -0.00221827345681902, -0.0013254175002357371, -0.0016325542403263782, -0.002223896147142135, -0.0018837718978197415, -0.0015859919869969374, -0.0023316361976890576, -0.0013925925951854268, -0.0016871827956617125, -0.0015347672651104816, -0.0008626889973797347, -0.002134137815816395, -0.0016746635076847483, -0.002212552650656008, -0.0021947156228394604, -0.0021022597255067055, -0.0014141606822661856, -0.002371872127079122, -0.0019026644387079017, -0.001501728861281748, -0.002137901037520429, -0.0014872180229854592, -0.0022550805515848538, -0.0013254438630907472, -0.0019034986806492071, -0.0018105281551701324, -0.0011619458834619678, -0.002438224657467458, -0.0014079207659962734, -0.001418527984511364, -0.0017378648422106124, -0.002559599801202239, -0.001271365963789961, -0.0014130738092141826, -0.0016167704942846584, -0.0016276916296664723, -0.002433503966830841, -0.0016471021992545687, -0.0017990559817384622, -0.001967754225266738, -0.0019412426454792353, -0.0018271269119747302, -0.002033239426122435, -0.0020877740949911683, -0.0012665324893275098, -0.002328574219137458, -0.0016316812881065346, -0.0016681538253173755, -0.0020027305247243277, -0.002960356034674483, -0.0023529998248577044, -0.001817699523472882, -0.002278668640091297, -0.002689443132096514, -0.0020998546437400734, -0.002523062290713085, -0.002585631410318534, -0.002166318251727972, -0.0017839522320794998, -0.0019648556048306176, -0.002284517580198653, -0.0024415200868945774, -0.0024601976906826195, -0.002086444208596383, -0.0026929284212524607, -0.0016882710107744003, -0.001978664891012727, -0.002090031687413507, -0.0015003442382566234, -0.0014556789332482722, -0.002166858307984576, -0.002268521235044396, -0.0014879850210132162, -0.002339136897815841, -0.0016601141832532917, -0.002125388156244412, -0.0015925871286954774, -0.002536857370330381, -0.002407705551016548, -0.002663822077658473, -0.0017393791636965972, -0.0022322948704873724, -0.001730785673952795, -0.0021233552327553085, -0.002328873061247627, -0.0012519854472143876, -0.0012971104405856693, -0.0021444286731799878, -0.0022927383974549187, -0.0015767770696193395, -0.001393043419350093, -0.002295556237361218, -0.001984451739565074, -0.002675446504265544, -0.0015040286489185206, -0.0024672512431154203, -0.0011608747035358746, -0.0018229709028227958, -0.0012124348651925132, -0.0016988700662237122, -0.001937420625984565, -0.002534065729643764, -0.0021290150330086632, -0.0014896234654875329, -0.002735315767596447, -0.0010223292453765964, -0.0018595637026992407, -0.0016970540894032382, -0.001995758719307794, -0.0017148576474559363, -0.0014739804509957821, -0.0018734132304425444, -0.001438041170990445, -0.0025173371064104444, -0.0021468987987152133, -0.0018066537522942738, -0.0027277098479654427, -0.002020787591518136, -0.002425229112859917, -0.0023460776083430446, -0.0012474632205830005, -0.0023519583158311264, -0.0023769899508669923, -0.0012340100003074284, -0.0020933912166798407, -0.0024508289746192347, -0.0020428292240577406, -0.0016581254484293595, -0.0022966524742615846, -0.0016914094792372936, -0.002487583829728912, -0.0021998203178315023, -0.001812443028069488, -0.001540173699646985, -0.0017916313607724277, -0.002148384850303664, -0.0020674312240585024, -0.002172271886118793, -0.0023076188773343276, -0.0025105860931349255, -0.0020718023556547394, -0.0018943640049808863, -0.002056383508158177, -0.001666849234212009, -0.0018019877423327557, -0.0018764479529504996, -0.002184453850721191, -0.002110271157636845, -0.0016217032882774873, -0.0017316977769050723, -0.0019202972485237169, -0.002041672673966488, -0.002123093519411867, -0.0025507772365198633, -0.0013450919142616868, -0.0018190394446842006, -0.0013613822203559778, -0.0016811017985647325, -0.0024136874538864816, -0.0017915981071512377, -0.0019602049411551192, -0.0017810006090011044, -0.001417575374368596, -0.0016702248523836616, -0.002130566347664953, -0.0017220601219705145, -0.0022202547215544044, -0.002469750301677287, -0.0020051657257793565, -0.0015066268379104741, -0.001880675303264745, -0.002172530905582448, -0.0016427223218196119, -0.002114083390075905, -0.0026681433298660906, -0.0010101028309499327, -0.0020205816907026275, -0.0016688959662003455, -0.0026383497062862915, -0.0026493877069686533, -0.001422277989324705, -0.0012528834107712328, -0.001460986280932275, -0.0016861269252945732, -0.0021267477544792968, -0.0019543908474641825, -0.0016529843772810082, -0.002045342608335332, -0.0016830474883615665, -0.0019676284850937975, -0.0017867503027950704, -0.001995673395548181, -0.0020581200834994817, -0.0019045824738626038, -0.0024661920138600024, -0.0019097567735189003, -0.0020039051961111554, -0.0027656095040073936, -0.0020079663349497068, -0.002397017196384965, -0.0020676375668795544, -0.0013715887638348079, -0.0020179133004303296, -0.0017258454666038148, -0.0016703874149186504, -0.001835015316692612, -0.0019258212303165934, -0.0026437264645648995, -0.0020973469783838183], "null": [-8.901041764364237e-05, 8.135792156505062e-05, -0.0006888610216453372, -3.99170310707575e-05, 0.0008888130454440812, 0.0001832571917406156, 0.00045887876545869233, -0.0002527256749091933, -0.0004322836149723841, 0.00022761949092675593, 3.448031561870124e-05, 0.00037122085307839114, 0.00030827790837673064, -0.00018736492835280671, 1.6438262941065318e-05, -0.00011189603394523573, -0.0008034074087373, 0.00027531152408055704, -0.0006661422201297285, 4.2455738670454934e-05, 0.0002360459329242559, 0.00019942845236275986, -0.00013664257817058711, 0.00019687054501638102, 0.0003888901369162312, 0.00010637213922226607, 0.000152679069416628, -0.00015614990752421676, 0.00013103731682839737, 0.0002789564507033049, 0.00036900496172265207, 8.523729976239736e-05, 0.00026824686210513704, -0.00021439519808907903, 0.00014113603715948386, 0.00016672438948983626, -0.00018446418936246545, -0.00026877210993792033, -0.00016010398545152071, 6.944768732886075e-05, 0.00010947837484920342, 0.0012614833628035171, -0.0005380698145742713, -0.0004215864909387079, 5.278898215888006e-05, 0.00015135615774575228, -0.00037674026822820395, -0.0002786059181465461, -0.0003412559511799529, -0.0003967967825877494, -0.00030215497979479977, -0.00048109919859751216, -0.0007387152065172486, -1.158801885381422e-05, 0.00010660238881055051, -0.00030428235479895704, -0.0006161049494028958, 0.0004747725336065045, 0.0002411588628419281, -0.00035009864748047903, 0.00043265450653429127, -0.0004974480955377558, -0.0003503243451588034, 0.000424503600838122, 3.4507763400526414e-05, 0.00028994117993175195, -0.000324139254060718, -0.0004413102233957744, -7.71868135833742e-05, 0.00011623276776617786, -0.000476384552621667, -0.0002515436491279388, 7.849185210329068e-05, -0.0001210272479204022, 0.0002975174655377444, 0.0002499938423241588, -0.0005172447528867252, 0.00014006927394838442, -0.00021038432234909976, -0.00037485852276830656, 0.0008778505504576373, -0.00020205895979241717, 0.00015709197782243223, 0.0008495711031910602, 0.0005945144174246408, -0.0001846512228667052, -0.0005828916025922837, -0.0001753276303180229, 0.00010129809112680022, 1.5709258269325233e-05, 0.0006467826768217222, -0.00010555475796625302, -1.8460871734404805e-05, 0.0008614502153418968, 0.0004937725829012862, -6.396842382550005e-05, -0.00043021513229657415, -0.00010724092312841549, 0.00035678630054913896, -0.0007053455397016961, 0.0002913654949141531, -0.0002763628141124741, -5.310152595860984e-05, -0.0004421017334506061, 1.3973363756747403e-05, -0.0006557087941176931, 0.00042909320753281577, -0.00042691343244083413, 5.0882133736607216e-05, -0.00018062268724783337, 6.713023595850132e-05, 0.00048065380121364853, 0.0004748007910180263, -0.0009853419898080418, -0.0003011917585080681, 0.0006045737848401345, -0.0008398544381682527, -0.00024522726691067476, -0.00014625176503102466, 0.000855707794126026, -0.00031393526724965426, -0.0003751383177998946, 0.0010721363945496165, -0.00033471069607582393, -0.0008043140208551236, 0.0006224410710791162, 0.00041758017638127143, 0.0005395969866990313, -0.00020265786968831634, 0.0002738456701916192, 0.00021698328242258924, -0.0002389632061454705, -0.00030663276572173714, -0.00012725284444226048, -0.00014848981165549446, -0.0005358102247967622, -9.740641311406506e-05, 0.00034332209414245085, 0.00022569150340867594, -0.00031256332724183267, -0.0002001181041055844, -0.00045212486060730583, -0.0007062282079388638, 0.00032178953458661397, -0.0004989152403389596, 0.0005378660505162003, -0.0006422458687183052, -0.0003987103218214827, -0.00034026002759723895, -0.00020643266373898683, -0.00012184312067020642, -0.00021264833964451668, -0.0001478137508668098, 6.52455636878102e-05, -0.00031396647774695197, 0.00015613283098403485, -0.00021532021855552586, -0.0006506078460493114, 0.0006114740248017725, 4.186133526662417e-05, 2.3581034547248692e-07, -0.00014859127370225877, 0.00011735846527649585, 0.0003993535977890872, 0.00022406751912473766, 0.00019731589332305788, -0.00011236619718602014, -0.0003314022099081271, 0.0008070652425393732, -0.0003893546798474645, -0.00018873169203104112, -0.00041315117807094737, -0.00027768089093971327, -0.0006358251783682434, -9.567247829966874e-05, 0.0003315335392430896, -5.583469208403358e-05, -0.00042202408701452754, -8.67206157861844e-05, 0.00036989936331899287, 9.496100237527116e-05, -0.00024541261314858787, 0.00036808724021586414, 0.0005124422362587921, -0.00018015637615498292, 0.0009392758081734343, -0.0004347366951034104, -0.00036376587720621245, -0.0005224198181581485, -0.00047674713301226745, 0.0010406860779106353, 0.0009564734969220723, -0.00015864995362235845, -0.0007318308572950016, -0.00016369778372116173, -0.0007831560105220348, 7.720659755516834e-05, 0.0005102391207545409, -0.0002933206885007422, 0.00010187693273078224, 0.0008561709411871732, -0.00021856250520801979, -0.0005174626427857376, 0.0003268869834514021, 0.0002234610539399995, -0.00042536952902061387, 0.0007356407947574084, 0.00047112494782375336, 0.0005114011236466709, 9.385818311180572e-05, 0.0007172367785184264, -0.00044921283176790894, 0.00023371512464009925, 2.8969790749400204e-05, 0.0002404527566852721, -0.00010776145594526554, -9.006499638442023e-05, -0.00019449101443669292, 0.00018306483101326876, -0.000311131460432712, -0.0003607516201684646, -0.00037713053201660074, 0.0010947253417237235, -5.711534544605712e-05, -0.0005742687792773538, 0.0004672332035733362, 0.0007569985258113476, 0.00017263744836082395, 9.87026924370582e-06, 0.00025019659132130556, 0.0004742074236707694, 0.000808126126710107, -0.0005445340646454966, 5.6686298944619296e-05, -0.0008568631097292112, -6.451263167317478e-05, 0.00014712407303463237, 0.0007665759494956959, 0.00024334126557956637, 3.630436846346896e-05, -0.000592072403180488, -0.0002034657657175032, 0.00045004487603339527, -0.0001947540113524937, 0.0002660027772076745, -0.00034652158027626, -0.0002887364250687696, 0.00041370489976344516, 0.0007276678804473136, 0.000481174691922881, 0.00043954618682828794, -0.00027717545610883576, -0.0004061652639313351, -5.571900703493782e-06, 0.0003138346335935793, -0.00018905270226898807, 0.0005623836912356239, 0.000689929965692393, 9.121456796545857e-05, -0.00040538728761685405, 0.0002898236817632238, 0.0007730948190012299, -0.00043040436575125796, -0.00039184757223509337, -8.248821352552227e-05, -0.00013420960302035212, 0.0002526236254665193, -0.00019384745222517097, -0.0002937669236358076, -0.00016689536811487216, 0.00033746913298848824, 0.000676482881385887, 0.0001691640845402631, 0.00020987095547475576, -0.000981887252667235, -0.0013808044084093751, 0.00020171069998831115, -3.007032140978083e-05, -0.00029600174001309654, 0.0006610765712196098, -3.596422425289347e-05, 0.0005009060630003503, -3.3584899654215405e-05, 0.00010629144408191848, -0.0002097971736603199, -0.0005564549271168673, 1.7328674402961042e-05, -0.0004929075526325377, -0.00022519660344411108, -0.00023688565684309992, -0.0003692209336172425, 0.0003915215708083508, 0.0004899517594028069, 0.0002594797019508377, -7.212930125088945e-05, -0.00029935910759260054, 0.0002705224851329291, 0.00029526924459766235, -0.000783796779493251, -0.00042321131600786543, -0.00014352309163712107, 2.3655185641402454e-06, 2.010128496543473e-05, 0.00043213879432268953, -0.0008441124996769744, 0.0002827886734397822, 0.00020087538738877697, -0.00017230848477556293, 9.259524278348863e-05, -0.00020637892911778977, -0.00013723019885691912, -0.00029820868181396065, -0.00030131402185240574, -0.00024222609774771087, 0.00016125750255291393, -0.0004660427842564374, -0.00039971262849469724, -0.0005358548569232013, -0.00045945540742842184, 0.0002833367521279939, 0.00015348896881928198, -0.0006148622736015241, -0.0002851629968683156, 0.00010171239656830977, -5.5433631803047945e-05, 6.580226847141546e-05, 0.0005920027634873648, -0.000779726736207742, 0.00016077401190539575, 0.00028528223470480896, -0.0004742284615142367, 0.000619686154086807, 0.000138821671701983, 0.0009086124239932047, -0.000728606233397322, 2.5991717749640486e-05, -8.813871033375165e-05, 0.00022603591844205795, 0.0008288138380461163, -0.0001667724822524974, -0.0001886540407953774, 0.000550890422009509, -0.0007482094130528694, -0.0005311686666242821, -9.67809976337719e-05, 0.00013360044980004204, 6.086659390014404e-05, 3.7499430553644686e-05, -0.00032489345074449005, 0.0008176801879171691, 0.0003799539558944076, -0.00012945984474566075, -3.4851583965433974e-05, 0.00017955649075140911, -0.000482537575146047, -0.0006658605206872892, -0.0003227291261751475, 7.709744162021082e-05, -0.000996477627958292, 0.000314070349516804, 0.00036296319470618954, -0.0003030303049582628, 0.00047294983556245285, -0.0001504259551161624, 0.0003019150458936082, 0.00092256591868356, -0.00023946070328051405, 8.050898679368146e-05, 0.0007181064308454665, -0.00024315910320460432, 7.482722940999054e-05, -5.5085705575663724e-05, -1.8441849388928233e-05, 0.0003173385591379585, 0.00020612560040600414, 0.00035784370666913645, -0.0010955123300657732, -0.0009254177209490067, 5.2603337969969743e-05, -0.00011949162347058007, 5.282577269660749e-05, -3.961260538343225e-05, -0.0005892179740403236, 7.818037433438008e-06, -0.00013764798018556235, -0.00019558738612523996, -2.7706662343973676e-05, 0.0008515892296951932, 0.0008580578801886674, 0.0005368330687840484, 0.00015674377321328592, 0.0005371430492591145, -0.0005893186392569305, 9.157200600995452e-05, 8.307871588808524e-05, -9.81543324574119e-05, -0.00022553270680880644, -0.0006533224758689116, -0.0008745133938266036, 0.0002141598661618005]}, "pairs|0.05|100000": {"law": [-0.010059011417440367, -0.009408883346750052, -0.011012655868231747, -0.011648822415799565, -0.010134955914883115, -0.012590313720147073, -0.010263518369034053, -0.011750254450517694, -0.012135721727588589, -0.01117009780049738, -0.012484506671613715, -0.012985946733439668, -0.01237569717610576, -0.0074658301107355385, -0.009404574413093947, -0.012562962359593755, -0.011949473659194076, -0.011178957274083245, -0.010344348402037795, -0.010166529935348834, -0.010365001193552992, -0.011720827723595839, -0.013532727403616995, -0.012835514534154768, -0.010588103390394288, -0.009758756738320606, -0.012059869436821913, -0.008464451135248297, -0.01263401549328691, -0.011513863301215288, -0.010886471943817533, -0.010655112509347475, -0.010913538322771643, -0.011218909020255019, -0.012528623141027317, -0.009128032229296146, -0.009032012650684429, -0.010358875310491733, -0.009949261115344221, -0.010041533148983817, -0.010393724329590626, -0.009842753620464606, -0.010802465415310714, -0.010734224489740818, -0.010072698078834819, -0.010522387325659466, -0.01202118340501901, -0.009791373612340948, -0.009197897375747388, -0.007601893172304308, -0.011561128118567687, -0.011440431636299486, -0.010487427817806427, -0.011732921380840367, -0.010556094874171862, -0.013629387010493765, -0.01107098743076218, -0.007959361775536244, -0.011092208102431833, -0.010899625765365073, -0.011903281375988506, -0.01094986836808598, -0.011030718835586484, -0.009160184594422915, -0.012248750052494373, -0.011219924967252659, -0.010572314310545394, -0.00835169320458462, -0.009481680962939443, -0.011369996024891194, -0.0110082852431157, -0.011819271615009619, -0.011359261015211786, -0.010141022547540679, -0.011033831386019877, -0.011881314825557432, -0.010994162960789033, -0.010534487380413182, -0.012208862707724144, -0.011778080932484336, -0.009306187918882713, -0.012351028785885454, -0.011808335595962838, -0.010858094479830882, -0.010914933375182123, -0.013343493038704857, -0.008974317090685524, -0.009868044251025054, -0.00796671773195623, -0.006816292236734078, -0.00900984598748611, -0.010509312837272411, -0.010387512518057918, -0.011072858945397002, -0.009324220580583464, -0.010855042600900866, -0.010489135653230619, -0.01281992186883052, -0.009542854853362037, -0.010410371081973402, -0.010635542495320394, -0.009304260542227105, -0.010548181652120014, -0.011505276408787957, -0.012147494008089232, -0.011614959761930166, -0.010278032248002944, -0.009982148675700131, -0.012976416741437902, -0.012095574756347816, -0.01180664576051349, -0.011912302718490864, -0.012348591135340925, -0.0119555144188217, -0.012426065845009049, -0.008706799950842559, -0.010309299631300561, -0.011731292563472273, -0.01050400372460114, -0.01148807196940993, -0.01157915858720937, -0.011065607381257614, -0.011885130701781321, -0.010929309524081887, -0.0105189790599578, -0.009998719193350603, -0.012207262192927004, -0.011448478058080802, -0.010150348818136479, -0.00986513903345454, -0.012973991533652196, -0.011129845759095147, -0.009852103683452462, -0.011641932441622593, -0.010965197365121249, -0.012036143081120443, -0.00905073464520978, -0.012368052254219997, -0.012543292933888672, -0.009187937704939309, -0.010435431104053094, -0.012698600388968195, -0.010879657540036725, -0.009821428564514179, -0.012207677804036976, -0.009770037922751662, -0.01007239961269768, -0.009848954489680928, -0.010619538631388536, -0.011613399854799589, -0.009421414142387619, -0.011280934538112852, -0.010858515626426701, -0.008635886141854954, -0.009878102324366367, -0.010456511403463153, -0.011657716760613113, -0.012428050777843147, -0.010967719582703594, -0.00967490518883185, -0.012070864548808125, -0.012766407036080452, -0.009823314901368008, -0.011831606525601224, -0.011492019367616457, -0.0122235013427332, -0.008768044873543879, -0.01107972746873287, -0.009443792177349586, -0.012314613737422597, -0.009491666164504586, -0.011388355588583643, -0.009732507687317593, -0.010363063153930874, -0.009659459802120907, -0.010734069617036823, -0.010952097132216565, -0.011446610229802978, -0.01113666012593395, -0.01025248112380428, -0.011983646565755457, -0.013486972548529153, -0.009764302059146246, -0.012254327076531624, -0.012064112310108399, -0.009814171562513074, -0.010896487842069646, -0.012626847217657833, -0.011239707223495543, -0.010363719509873803, -0.011238774022878317, -0.009531174462789949, -0.011568885226123093, -0.010886571780384102, -0.008807964963324366, -0.010718324794605216, -0.011520171002410429, -0.009144162842125603, -0.010800937235280195, -0.014520925821313035, -0.01199487641181829, -0.01288570896614516, -0.011716646674347686, -0.008757280018325986, -0.011484960588532545, -0.012706471045529355, -0.012136308009525365, -0.011189054123843079, -0.011707350310349973, -0.009666511979419035, -0.011667144145465436, -0.010864503841244932, -0.011784305094842296, -0.010167700641003918, -0.013446835986176353, -0.008681372422307376, -0.009778586726619132, -0.009131029532655432, -0.013543512730336715, -0.01243364229141708, -0.011418797014185245, -0.010725576129755332, -0.011737199856015401, -0.010372052451811165, -0.011272846280590443, -0.00986032395193881, -0.012979932504513236, -0.010934333811321473, -0.00907045935888462, -0.01075269419846503, -0.012719595131603256, -0.007606062207587527, -0.009458844525179089, -0.009745095863419095, -0.011980868628731933, -0.010401545757686037, -0.007858813593081493, -0.011797335109450025, -0.012099670087891035, -0.010836554945321097, -0.010488162020876324, -0.011970248925098126, -0.009654197516204555, -0.011785018807308312, -0.010763880703235529, -0.008204347131513856, -0.011251319915322355, -0.009034008855206999, -0.010392212654251942, -0.009815759100916033, -0.011122160805243198, -0.010735819867173646, -0.013530929725193985, -0.009393088845789599, -0.011696111189372083, -0.00934150800799749, -0.01147284442633989, -0.01119123484744744, -0.010756789622237584, -0.011655953382596174, -0.011759938914062573, -0.01021952454415409, -0.009976796017633127, -0.012002563334303495, -0.010939568086477003, -0.014319104614234135, -0.008693298445689557, -0.008823656048076778, -0.012021547782272712, -0.009629192931659425, -0.01037951081908961, -0.010985499802756316, -0.012850710404629595, -0.010309488322363336, -0.012389407861867596, -0.010502874526011396, -0.010366947864622666, -0.01175356264796612, -0.008631761539901639, -0.009405979725218394, -0.011085791143275792, -0.01020968417488266, -0.009274104709031228, -0.011368352958893269, -0.010572297151432153, -0.010286766192236563, -0.009430911385569729, -0.013240530258772587, -0.009746155050446959, -0.009036870640607653, -0.010956144935733825, -0.012484610385087969, -0.012496085832586878, -0.008729821701050966, -0.013291364008752637, -0.011619110053438853, -0.011396888143067052, -0.009505191579887828, -0.009162722157125103, -0.014601494294687711, -0.009215407419462807, -0.009638568343149245, -0.00942141176912692, -0.01156146689595694, -0.011165059395721322, -0.009906423812974019, -0.010396166225715042, -0.012329111788229596, -0.011886558777856493, -0.011651231457104672, -0.009816770098097116, -0.010035875193112886, -0.011992802427878146, -0.010865042869943942, -0.011297804995467509, -0.009218766081184882, -0.0140250233715431, -0.009703260710661965, -0.011725236490897295, -0.010686951343447326, -0.010689216634783172, -0.013568471750827982, -0.00898876128133086, -0.01073146935918956, -0.012229027049306396, -0.010443381533725038, -0.008767950293238513, -0.010432857142083307, -0.009015610680715547, -0.010291419175585403, -0.011908488897526937, -0.010953625501556097, -0.010850808819397706, -0.010972250224647873, -0.012449561981845214, -0.011891346312032702, -0.0100320479697249, -0.010412592001712184, -0.010766076347913156, -0.011929113123711588, -0.011103193978851067, -0.009987544527115588, -0.009916906944940074, -0.009907324425398656, -0.010285498371020552, -0.013049659924385892, -0.012209045053389822, -0.008561334547290578, -0.0131488369585826, -0.010873906611928774, -0.009579256036343686, -0.013349328890953416, -0.011187879292184455, -0.013492708372909057, -0.010041485326767408, -0.009848398985903728, -0.012496664414838321, -0.008015797125564106, -0.009394816716825183, -0.009093813459915445, -0.009013144056017275, -0.00938601773440606, -0.011214672539258785, -0.01006908873881418, -0.010841586508990808, -0.013084031178203226, -0.010948498173378063, -0.013338523489521137, -0.011094847405679786, -0.009530856085123496, -0.00888267875911719, -0.009036657766081646, -0.010036814670881355, -0.011273959299294312, -0.0115309229037166, -0.010215821625674693, -0.01025857367150973, -0.013526497551257677, -0.01199126293986641, -0.009643703415148863, -0.013590735548768329, -0.011640244112347986, -0.009752435327779807, -0.01248897031838947, -0.011678034072303056, -0.009373631905047475, -0.010818582377064345, -0.010128884917653735, -0.012269808245528147, -0.011582276033460737, -0.00904550635366519, -0.010002709287360467, -0.010905134350158718, -0.010108828849329399, -0.01158460736616096, -0.010769699138248434, -0.010366350278471437, -0.011282291146222256, -0.012068305556108605, -0.007133758958119074, -0.014778361948566854, -0.013321450894240527, -0.009775654443573423, -0.010784401028554491, -0.011449251342171785, -0.010188262706261497, -0.012013434797943923, -0.011723140297496215, -0.009738944002789296, -0.013362070839220586, -0.012009879331920104, -0.012002799918422902, -0.007679232405173764, -0.009992080231794098, -0.011469654502998416, -0.012426466477744924, -0.01137369034623159, -0.013009845850541879, -0.013448048584475458, -0.012299532509723043, -0.011383143193862466, -0.009642719802752886, -0.008892682670326835, -0.009384632037602536, -0.012437668084508857, -0.012667004976642637, -0.012575030319601943, -0.007480475314003421, -0.009486866767591806, -0.010875727658603118, -0.010519700823247824, -0.01272659229668438, -0.01003112190782307, -0.0094480846310665, -0.00919104597215803, -0.012411267877203258, -0.011134751643766982, -0.009934412324786202, -0.008548858962284633, -0.006695247974401575, -0.010596993803304144, -0.008572884928347513, -0.00877404564542239, -0.009592141733989479, -0.009633811298439987, -0.009094881886752226, -0.012486130703464937, -0.012123092066049779, -0.012622939702393587, -0.011296079384542246, -0.010175607794571384, -0.011583729087881522, -0.012050325296756093, -0.01024881228981922, -0.013053303630250035, -0.009722787397833166, -0.012432480915733457, -0.010758412558091734, -0.010260385541307038, -0.009796222012201206, -0.010101199625905721, -0.011311886145370487, -0.010734572690973998, -0.012342796872394146, -0.0130549976366785, -0.012440898429951552, -0.013604060313730848, -0.010460572512324795, -0.01299272897390047, -0.009296946361174285, -0.010536145686964815, -0.013283438817887294, -0.009098364050782237, -0.012420933275810953, -0.011840468229810774, -0.010668507392679771, -0.009313857604452913, -0.011381796103085762, -0.012002414746374868, -0.010078762926756468, -0.01271356273219304, -0.009689589008693211, -0.009128037424850355, -0.012110062362172158, -0.00961370885307744, -0.0120472558564364, -0.01196889442751381, -0.010244912426657038, -0.010838822033185203, -0.011471829867167216, -0.010557588028765608, -0.010027759057733121, -0.011883825108564672, -0.010067512873456863, -0.011864401958011861, -0.011840050555646187, -0.01007638771922359, -0.009428045118572648, -0.008877935272993298, -0.01061177550122494, -0.011590387745700426, -0.009667879913857647, -0.010212709389775476, -0.009186293565190518, -0.011131325792952396, -0.011182193892991243, -0.009102806919368156, -0.011972505461103289, -0.010685151148822847, -0.010777966967959962, -0.009795744743134271, -0.012814724531487798, -0.012067345363284687, -0.010403308957290136, -0.009783055255683237, -0.009358031353197127, -0.010364120462713622, -0.012262140635167285, -0.011475148456425721, -0.012609753861506867, -0.01052542226033193, -0.012260689187240104, -0.009777321275184825, -0.012390490559234912, -0.010065559413059866, -0.010756087881203413, -0.01204639214363823, -0.010488943933777861, -0.008729237147856672, -0.00962233391244105, -0.011607081389566787, -0.010507397364468929, -0.013288132771071659, -0.008955405661582816, -0.011590427731872133, -0.011822644834385443, -0.010315570263404794, -0.009934764008658448, -0.010045312684590968, -0.011097810537073372, -0.009386563218265032, -0.011754275975268236, -0.0072640563618815435, -0.007668301213653805, -0.011664477935994455, -0.011137155938204302, -0.012366942949974202, -0.010600431130246335, -0.010113672853156785, -0.010527534080154055, -0.013087255779193008, -0.006582342604644076, -0.011023137409962303, -0.00906505168725591, -0.011429164426978389, -0.01358814415362719, -0.009729775884124159, -0.011267470587839057, -0.008633929866689982, -0.011446851627857413, -0.010248493160952776, -0.01103649680937302, -0.011297632126354706, -0.010023425518856932, -0.012763857322052097, -0.010179374340783198, -0.01180344673370115, -0.010885829781694945, -0.011634353714955026, -0.007987486603309613, -0.011723353310504336, -0.008842192395245974, -0.011850753153186844, -0.010801308708709989, -0.010937063083833465, -0.01082703018328246, -0.008901478134341723, -0.010747822653415895, -0.011550530681176951, -0.009989018880139255, -0.011887414947443276, -0.010831573188808008, -0.010737393663763584, -0.009807906373241693, -0.011511541448234297, -0.011611402489404732, -0.013507004976442083, -0.009579909690636157, -0.01150238388851843, -0.009308840849313604, -0.008931926359095677, -0.010843969554569455, -0.014076211433524222, -0.012839363833063722, -0.010563731217586358, -0.011446788596426671, -0.009505004074728873, -0.011349334450462045, -0.008772228108993474, -0.011785567297372346, -0.010550248005315233, -0.010877835421728932, -0.010250371759621402, -0.009421915245654056, -0.012081052329996567, -0.012522933197696595, -0.01159507265130344, -0.009240153078160951, -0.00911040044737721, -0.011306050645930377, -0.011215900303155557, -0.011746211986987554, -0.012159613455667184, -0.009832597452144043, -0.009650596697791336, -0.01309164594604173, -0.009393601851121147, -0.012262494304907001, -0.009974275773998897, -0.011924750027699105, -0.010684609104361975, -0.010961187552624985, -0.01215480470953434, -0.009960625745698337, -0.01021887975197, -0.008443435816310796, -0.010259175250202368, -0.010976507392275181, -0.010573568619078877, -0.01062157413146192, -0.010412914618694202, -0.012596274640405802, -0.009512818303088366, -0.009392735639250915, -0.008781684880387886, -0.011811494473463746, -0.014038266308837422, -0.01117222725851974, -0.011050241541305184, -0.011114341244391923, -0.011511993228911166, -0.009506625496167764, -0.01202752625081871, -0.008632647947431238, -0.008855941135541556, -0.009835920896661854, -0.008802707002537602, -0.01186759205227439, -0.010845782240911817, -0.01163802278096071, -0.009841267362735273, -0.014045228773321483, -0.011627349854109958, -0.013138794292380851, -0.011143952919514533, -0.012136188876325171, -0.011842118076323516, -0.009780287265674481, -0.012911786245380696, -0.011301202063142668, -0.011138563980741978, -0.010919921739587224, -0.009435012917816898, -0.013855859772553991, -0.010916999112912329, -0.012936333659407495, -0.01071745379157818, -0.011732921555878129, -0.011503831446509238, -0.009619576764689164, -0.0104351465864303, -0.014240863708211648, -0.012796498405861279, -0.010756001278254601, -0.011016194361344489, -0.012698000593397651, -0.008597184306761818, -0.012177840830345232, -0.01106385956212197, -0.008420934365893196, -0.011936915124191039, -0.010074970517613302, -0.009709272137720326, -0.011189018624721214, -0.01057337636448974, -0.01103453527753917, -0.009288334206105198, -0.012308430044301488, -0.008876694701489107, -0.013113650142122957, -0.012510007837719606, -0.01209870749818176, -0.011427739863322905, -0.01173802857334838, -0.011629277309551433, -0.01086865305492335, -0.011422999963194513, -0.010582520765934689, -0.010862382945987292, -0.011096202365972196, -0.008149153963430855, -0.01037950040357849, -0.010373700112238815, -0.011865757652841147, -0.012722921776568974, -0.012474735289318417, -0.011565929351250226, -0.00997189271560206, -0.012370497526967839, -0.011588825259084778, -0.010377470814897372, -0.011198131599829075, -0.00961010046778732, -0.013265383483269666, -0.01161004163040058, -0.011216870518009792, -0.012264117304067845, -0.01210138032235264, -0.009486111987138557, -0.010022426771548076, -0.010533422836481066, -0.009963227983405432, -0.011478357508346804, -0.010493750944083224, -0.01146989558349265, -0.01151080184462483, -0.012309598443300374, -0.011073924641926247, -0.011140379369968478, -0.012327804914039397, -0.011059370443102345, -0.012166722635885918, -0.012249953716182205, -0.010212075206876392, -0.009938712916483183, -0.010450955352238722, -0.009840099636261534, -0.012859568432366686, -0.010511183717264672, -0.011965683891067336, -0.01093039503676696, -0.012738518686377098, -0.011162189181198379, -0.01063131784443705, -0.013397108705224703, -0.01304090532282487, -0.012095521780699059, -0.010254808435893104, -0.01145796540731503, -0.010477320167260551, -0.009515290834102075, -0.006664221795522174, -0.009010895585396028, -0.009382994108188214, -0.011139727548765244, -0.011023072520213617, -0.0119188274876052, -0.01097401205169124, -0.010543322998380233, -0.010911062264884919, -0.012507204601097222, -0.010248007956569438, -0.012601840376116336, -0.009901998034764325, -0.011311174892800757, -0.010071892395602688, -0.010089856246421114, -0.010618371886522482, -0.009066125696219451, -0.009916199657495461, -0.00951224896629288, -0.013101477454776855, -0.0098446114031141, -0.011074394610761651, -0.010490248243094413, -0.0126267561024207, -0.01351212169858762, -0.008036191432990059, -0.009831167350553116, -0.012651186191940944, -0.010708476502107267, -0.009673459369437865, -0.011658544834875606, -0.012560154576783056, -0.011828166649665128, -0.010903318898098036, -0.01148759342973893, -0.00979818871052629, -0.010828648613890657, -0.012430410831062666, -0.013232032149944395, -0.010328231461881998, -0.01211578930267887, -0.009503115860900024, -0.009504195016019956, -0.010711956801996436, -0.010661206833880499, -0.012050543369631406, -0.0109884549473378, -0.009735055768532952, -0.010029515167209624, -0.012836625652545841, -0.0073067811437086405, -0.010053491753641453, -0.007964961760763778, -0.012973881949903898, -0.01324936208655636, -0.010653423519041638, -0.012166578772468739, -0.008800657455362071, -0.013823174446065956, -0.009299389672146496, -0.012290981621619679, -0.013159732068172225, -0.012375000246156453, -0.013226807662550577, -0.014772846018605179, -0.012723519130580563, -0.011063498873110866, -0.011948778974967489, -0.012679332753303463, -0.009432318116266103, -0.01128390936586321, -0.010826496359936044, -0.010995847824188054, -0.011403721349728002, -0.01154760172777447, -0.010504053599975194, -0.009644206449630488, -0.010644565660190786, -0.009495060747486406, -0.014442324190924616, -0.011086807988333724, -0.011364066254615501, -0.010633227211654273, -0.0087083832475221, -0.010870158605782443, -0.012371790106127989, -0.009639863786973457, -0.01079982271954627, -0.011143838916521709, -0.010075968457954332, -0.01319232180484331, -0.010229244623478628, -0.00876912951468345, -0.009972189121729258, -0.012185594899871255, -0.010376301406387789, -0.010665283674963, -0.011258287619961393, -0.01102356455140896, -0.009720936295696703, -0.009778130365674542, -0.010040295091926055, -0.01254708284843975, -0.009897740470096394, -0.010574926747565883, -0.008793901174104057, -0.011391826103514191, -0.011439950191115322, -0.00961751511627984, -0.009489701503904158, -0.010555053833461336, -0.010040332290452092, -0.01025763248677869, -0.009046422010417388, -0.011885409538479053, -0.010593366798532067, -0.01211571823827029, -0.011555435660880242, -0.010846351605412252, -0.011841987165678525, -0.011448015975909165, -0.0074590803618939105, -0.00931727541921834, -0.011371940793443613, -0.008328116385817097, -0.008945389643909785, -0.01236458570541199, -0.01167619263947195, -0.011415668813936186, -0.009329818746493856, -0.011368280411365284, -0.009270083233386295, -0.011010830720131537, -0.00981002919002627, -0.012495453001498014, -0.011044707340385429, -0.008808929122694487, -0.011469484272982555, -0.010137314606418535, -0.009781229785573942, -0.012257128654471039, -0.012031135369853452, -0.008312944059720273, -0.011402327025520798, -0.008762165637477892, -0.009210935216454885, -0.009815889024909374, -0.010837121383872272, -0.011030871520521401, -0.012093631845753627, -0.011292333671077515, -0.011001114542167123, -0.010427690233602682, -0.011600124136122325, -0.010541034287025575, -0.011257070955176474, -0.010262803978090318, -0.01289588177116574, -0.012965787273380158, -0.012462139298713204, -0.010365398407891746, -0.008552201847573215, -0.012504308218354687, -0.01401919122972295, -0.012546063823114295, -0.010422427545574209, -0.009501204141071362, -0.010422508715669743, -0.010197065377804293, -0.013396071847037838, -0.010504868060036365, -0.011136906439503491, -0.00916712598901892, -0.009469102452819733, -0.009725376151719978, -0.011319655197725709, -0.011615973291156934, -0.010758041874895596, -0.010354785392149068, -0.009169918215936157, -0.009195376405136457, -0.009908093214506586, -0.013259449062737794, -0.0106023188919524, -0.011711648826087995, -0.010671767331873028, -0.012015511859659433, -0.011838986953905284, -0.011260426827284675, -0.010306202142385423, -0.010239562920320466, -0.011434622406529371, -0.011980401189331857, -0.01247237031036974, -0.010656898007797011, -0.012061120995342733, -0.010729924690962456, -0.00831080734683809, -0.01205866733181793, -0.010406105775987662, -0.01250845660052402, -0.01169267406162433, -0.011630933559410472, -0.00925496848177243, -0.008265960152991525, -0.011980039769861506, -0.008724156026292285, -0.01050111103100626, -0.014870280735773456, -0.009616427709780773, -0.009349693562967332, -0.010671873605364368, -0.00982463656875776, -0.009904348561378562, -0.009562309178798856, -0.01126078189084101, -0.010200386480982537, -0.010644915497326046, -0.01205636121909226, -0.011422764169794597, -0.010191100912046558, -0.01190084475578157, -0.010437627359451973, -0.009298656765628799, -0.010631018155454086, -0.008439657544946577, -0.007441796551136193, -0.010284245502141687, -0.00929663548822468, -0.013713583252963346, -0.013121525528889677, -0.011819797440867141, -0.012233066195531883, -0.009133910557864944, -0.011001371798456283, -0.01201153945784661, -0.009845052653611575, -0.010172707433786954, -0.012089835578625419, -0.014473884048686436, -0.01205135866584861, -0.010889891633904192, -0.009627985164166297, -0.011174025950619004, -0.01359476527299286, -0.009621602805547802, -0.009414896225756308, -0.007968020990857028, -0.012643890154638626, -0.010396594553246707, -0.010496701083636317, -0.011284245720148967, -0.011780453562423965, -0.011443403545515096, -0.00984457554697915, -0.009630944904999161, -0.011131608902344325, -0.00958448649484378, -0.011067787175687904, -0.011055100464697709, -0.011836038211257005, -0.009893714599182424, -0.008173639469524652, -0.010874972338290156, -0.01070813116206093, -0.010166084879021042, -0.009913264511870246, -0.013856997071823862, -0.01178124967873373, -0.009731286958190033, -0.010053018794127233, -0.010232439552718908, -0.008739742977244447, -0.012516552717667828, -0.010839836469400232, -0.010548212536434676, -0.013506494573968908, -0.012590341069111943, -0.01110648024559957, -0.011635895162902088, -0.012378002709033886, -0.011736346928218566, -0.01195113594703301, -0.01145839694553974, -0.011031524560467965, -0.011164839739453924, -0.010440178034095915, -0.009686394440843848, -0.012168881872631765, -0.009568123865665967, -0.010362806021857018, -0.010881391492643111, -0.011598021818088, -0.009092334957677473, -0.010740673846201254, -0.009567692485869195, -0.011055904202315503, -0.00950633610333984, -0.010023779949117184, -0.009552228924623485, -0.009240385041439758, -0.013007178274551556, -0.010648078756898549, -0.009254418183450852, -0.009628190493149447, -0.01056443520166006, -0.01392805253894469, -0.012047553075785089, -0.011291441787308898, -0.009421429531549563, -0.013765469419950271, -0.010488985796413886, -0.009944287082822356, -0.010243131979938092, -0.010855582357087279, -0.011644329522559005, -0.010852566385240792, -0.012600687976201286, -0.013519631064481175, -0.0096659169922928, -0.011861652173240422, -0.011642299300545389, -0.01060317421680157, -0.009903437237297474, -0.0127872138452636, -0.011711371739793641, -0.011314003011413831, -0.01305797635720829, -0.010450715998523208, -0.009756559586962865, -0.012455758906841474, -0.011701195802402253, -0.010131321778857227, -0.01085836940314433, -0.010627316516364615, -0.010457129361181927, -0.011263626186793552, -0.013051747342928799, -0.011479470048757712, -0.010685460786564072, -0.010247215119844277, -0.008369876640892393, -0.010901474375044629, -0.011548452091024508, -0.010698949626127607, -0.012356223047683912, -0.011932184146176361, -0.011319846197599404, -0.011478665698693824, -0.014304784946290283, -0.01333123295169969, -0.010126451961879113, -0.01074501071296563, -0.00948313079917007, -0.010342557438692168, -0.011891888726139221, -0.008749030035413163, -0.010901152493815403, -0.01059441364839131, -0.010147032567764391, -0.012455550364680157, -0.01076547444272613, -0.00955803270006772, -0.00856614342829598, -0.011823389699242348, -0.011001267487348088, -0.007556934785308833, -0.011366028465879197, -0.010948956529595932, -0.009951805495871824, -0.010853418843768559, -0.009098909672253797, -0.010955489538263308, -0.011257650147784126, -0.009327904827332034, -0.01308398524178589, -0.010145626932025031, -0.011580736518328472, -0.011434516167592612, -0.01108004494938708, -0.01087719835248091, -0.009112678170581034, -0.010527225193558643, -0.010709041905154315, -0.01080836058402923, -0.008877058082942035, -0.011023764130951186, -0.012210692506445575, -0.011563935454192098, -0.009107386849064092, -0.009829375074671631, -0.012593749865617454, -0.010448111902197965, -0.01099016464159952, -0.011215843752665933, -0.01124687901381094, -0.010413703188134171, -0.01235495080115534, -0.011496652579001676, -0.011806968477180213, -0.010861230304685776, -0.011552499198412391, -0.010775640252483676, -0.011388515963955292, -0.012461730554001349, -0.010059066634523717, -0.013713471503418617, -0.012428803913210551, -0.007583093656011286, -0.012272920501188445, -0.012481667301946331, -0.010435827921585705, -0.011539747149127422, -0.011388688337220287, -0.011524172930509557, -0.011440030417545266, -0.011167475481135725, -0.012087801645801477, -0.011179683049313383, -0.012869316095625472, -0.010103757709721606, -0.013833191614864404, -0.011082526710065821, -0.01034905424057353, -0.011677957442748799, -0.012281942199117601, -0.012218162546232314, -0.01195350286353225, -0.00823357348821574, -0.010046043590906883, -0.012467148866460498, -0.010773697934865822, -0.010435518279537703, -0.010030870796359004, -0.012268109168942054, -0.013043928711979014, -0.0102576409104298, -0.01021157298533737, -0.010820152808153516, -0.009419497273464472, -0.010916181304238215, -0.011112998669926988, -0.01033857828787621, -0.01020052971108587, -0.009959407347900573, -0.009279741400056274, -0.010581274261248552, -0.01049646327403142, -0.011013710949506539, -0.011817256048331615, -0.010839009442608294, -0.01236078122318407, -0.010199444607456698, -0.012898234929365593, -0.013208991467613451, -0.010415393570252007, -0.01195486177357541, -0.012035495152084685, -0.012092238425556623, -0.011223345584488342, -0.01183136763067516, -0.011498977417821798, -0.010693474171697304, -0.011591934318549768, -0.010650294213536249, -0.010888952316784994, -0.011841619160179562, -0.010865602956285692, -0.013060231924445276, -0.010322491859918514, -0.012984620723475615, -0.009644966090989193, -0.013165235230424344, -0.011227811461044013, -0.00907277770351822, -0.008550303128904702, -0.01017118896857383, -0.010387874157053112, -0.009353695075628998, -0.012711188086815817, -0.01026135552190155, -0.010345236182434547, -0.010297227635554407, -0.010862795186117324, -0.010212043070305654, -0.010045466759549093, -0.011105300859885148, -0.012903945712645637, -0.008931949673550044, -0.008985557321627091, -0.010638916766705364, -0.00995714924054969, -0.010556883665529426, -0.006994090792566077, -0.01200602678737539, -0.012286928167734246, -0.009735546124368, -0.0085007896305056, -0.010745677319950353, -0.011273156748480062, -0.010937743497258623, -0.012753681695718555, -0.009690869327640073, -0.01076082827072522, -0.010220516928371559, -0.010383984085890141, -0.013531790637574481, -0.012349490533300589, -0.01024415408217827, -0.009660296054102346, -0.011573652501081, -0.009181859115327207, -0.010761510798934282, -0.008956093695747569, -0.011701220338132146, -0.011569394421926837, -0.0106339262932158, -0.010315677146637725, -0.011965744016795732, -0.009573049299895331, -0.009094612785112588, -0.011974754141456323, -0.008007513388316845, -0.010769605605399413, -0.011154680525694793, -0.011659398711175939, -0.009934953450355444, -0.010556201848332059, -0.013833121224538836, -0.011979627813635929, -0.010618865209353068, -0.007676940099763385, -0.012125105007428694, -0.01074494244014712, -0.009753428112817097, -0.0073244994021610665, -0.01139127677624785, -0.010126360193871697, -0.012645588339033509, -0.010762027106464345, -0.011736484197768071, -0.0085123064812338, -0.01256080666659809, -0.012070875153896488, -0.011457757645595201, -0.011607751991741466, -0.009038385855046016, -0.008696564376547755, -0.0112806860680843, -0.011525126598689539, -0.01006024988331955, -0.010117659774720345, -0.011428752676274634, -0.010461072767424362, -0.011202736674190028, -0.009658966948498993, -0.011004331582753046, -0.01066882628930621, -0.012017362901651119, -0.011315268922583499, -0.011805845788050107, -0.011637170812097253, -0.01007556883987526, -0.01498616990452284, -0.008951941389566898, -0.011489297668224374, -0.012320196130059635, -0.011417238874879665, -0.011318477011100114, -0.011297992401221535, -0.010962359544497424, -0.011611736172401521, -0.0102201033335092, -0.011028876011265787, -0.008097830389753646, -0.009127544674448984, -0.014310585768982698, -0.01046693093978579, -0.010425920334429684, -0.011791493509197615, -0.009317148009844622, -0.01018446161442732, -0.011872089990985657, -0.012798209801085036, -0.011235188363095006, -0.010589521200823349, -0.011121406631427355, -0.00948277754688398, -0.010343962808680551, -0.010807078409760251, -0.011327519292929189, -0.009987647054059856, -0.011373571157801798, -0.010263819809292585, -0.01323369210138381, -0.00852359491764787, -0.011225915672548936, -0.008818718497932032, -0.0108305415712735, -0.012944656094265206, -0.007449569845189075, -0.010816556386910925, -0.008925874916265286, -0.011608887343932395, -0.009216418204408328, -0.00979499855605237, -0.011060637469273438, -0.007668615717893346, -0.009674039242287158, -0.011071395305203069, -0.01118940781635569, -0.008939903228580626, -0.009662055764747102, -0.012083210554653334, -0.011544428858980105, -0.010582962989674094, -0.007477572299799284, -0.011523193437512624, -0.010844952156439547, -0.010133984214808045, -0.009809184297015605, -0.012163687452534155, -0.011334248748742226, -0.011868049027281558, -0.010637871119715925, -0.011712407689801196, -0.011175334459579744, -0.010459941808512063, -0.01421187746097452, -0.012141856664244166, -0.011364255847694515, -0.01064645198141978, -0.008743807283242866, -0.007921367516479982, -0.011873108337113969, -0.010303970287099062, -0.01156928623362763, -0.011049994286251419, -0.011488984316808448, -0.012592995520916084, -0.010535653637678166, -0.010909262253709251, -0.009719917186679083, -0.012185311421908374, -0.009192219401644941, -0.01257804171035204, -0.009673590516475983, -0.013406109081021356, -0.011652505372180322, -0.011216391054371222, -0.011191776378455032, -0.01333167734996099, -0.011155747481153, -0.013496724501409929, -0.010743160867581203, -0.012988166332389639, -0.009205029952979338, -0.011115130678234664, -0.010708249766929967, -0.012317065122453563, -0.010943949009579512, -0.010311604380366823, -0.009857233967440315, -0.008919072182821175, -0.01017856058754063, -0.011769164942696086, -0.010202321885033783, -0.00948081174603832, -0.010379350641116503, -0.01054703212178687, -0.010485689722674607, -0.011532111193470307, -0.008644894768131905, -0.008135873875381172, -0.009890318494758077, -0.013700237819101346, -0.012799038492841142, -0.011073809704201132, -0.009701675275651134, -0.009568075830673095, -0.007952976852009463, -0.008463493559615287, -0.01074204022252534, -0.010222986199898365, -0.010303488995856647, -0.010148635714791965, -0.008753270378176303, -0.010321304711836454, -0.010949313425163254, -0.010197022121383625, -0.012698274354943528, -0.012558641554599959, -0.009360702259330722, -0.01095133266570425, -0.008226048965397581, -0.012100911930795988, -0.00991842064629278, -0.010135153022877041, -0.010440956013770375, -0.010218292141111363, -0.009848746116981388, -0.00922849773077239, -0.011566333380542915, -0.013847039830269026, -0.008456003775907384, -0.007929765632440855, -0.007986698742604048, -0.010524861295783339, -0.010489173741293989, -0.009299502663559167, -0.014375984640740747, -0.011359827056769412, -0.011915437668584161, -0.008807038723844585, -0.011377771357243383, -0.008170362358218775, -0.011331473684859539, -0.012056320678635046, -0.011040502628548943, -0.011678170936608723, -0.010474751255777903, -0.011125329165718512, -0.012458312538191407, -0.01172754094623496, -0.009457665090516265, -0.009463131757997623, -0.011542032313906603, -0.010634267830044841, -0.01048511468265012, -0.012527820810209533, -0.009346166835624281, -0.010797237069875898, -0.011396318155393992, -0.009194439621880157, -0.012773438063478082, -0.009985894815183194, -0.007928800253077739, -0.01326376335306012, -0.010571735783715397, -0.009922748821304062, -0.01041401636901984, -0.011166467705093552, -0.010734154895261305, -0.00902099344415852, -0.01166137434115111, -0.012140101608440368, -0.009688554775841851, -0.009532516497276156, -0.011308658551830497, -0.011062077919084423, -0.010370623413887614, -0.0124011946989242, -0.010691293773679611, -0.012484783446521597, -0.011914410546730814, -0.012414139910696953, -0.012120992071205983, -0.01103343135835022, -0.012564075231256133, -0.011702585694267853, -0.009157368628173401, -0.012824036801251992, -0.009442249591180563, -0.009422634678077912, -0.011185955438641315, -0.008960275173545362, -0.010864166873931325, -0.01071763720701302, -0.010022934513163939, -0.011160954619196417, -0.011088029451363113, -0.009778797810595208, -0.01049755653892781, -0.00885063327496205, -0.009887969368198135, -0.010204243588960438, -0.010409095980985938, -0.010097943807235943, -0.011167823339572003, -0.010211172800579149, -0.011169004716307107, -0.010132113806043286, -0.014169366254615845, -0.011996173816357647, -0.010095106598511983, -0.011116388086887419, -0.01018495717920942, -0.011984613299365954, -0.008955886909975064, -0.008770227423739563, -0.010706856256250674, -0.010895760624843653, -0.011000854451385322, -0.010821035984249328, -0.0102860983765245, -0.012286865973410777, -0.009448627394561981, -0.011218759255798183, -0.010081332841016533, -0.01094008743506425, -0.01130545812514594, -0.01122009099521648, -0.011473524687318992, -0.011370045653942285, -0.012531956171678793, -0.010450686629941863, -0.008892161458780024, -0.009124763811608538, -0.012193060722017535, -0.011994056716235768, -0.010890541580352853, -0.012196836673756373, -0.010961284722272424, -0.010763769403693502, -0.008962732251069916, -0.009941445374828994, -0.011035336123115691, -0.009192105470054557, -0.009890861163710518, -0.014143990561890973, -0.011953853909878909, -0.01144481431012423, -0.010162846279087034, -0.01310632302374426, -0.010082649070802141, -0.01012831564047012, -0.01207511794411431, -0.010438929172852163, -0.009479887189329794, -0.011768250067306418, -0.010359032200596197, -0.011283657325655838, -0.009610384506506975, -0.011658747349684084, -0.01216857786902903, -0.01099036804655995, -0.010489815386728552, -0.010167240145101175, -0.011740996221972999, -0.011165114960451028, -0.010178779712567199, -0.007387463027328067, -0.012464468139830487, -0.010962310281304788, -0.012246127026854126, -0.010496003134185194, -0.009318491457329436, -0.010724196877668568, -0.00909214191560892, -0.010056913124522282, -0.01078814514943005, -0.009865449665126924, -0.011644581477618487, -0.010923446641930568, -0.01316713429116323, -0.010418329919245295, -0.012175302739532157, -0.013265521426695237, -0.01100804620741691, -0.010002076002091798, -0.009742614348844825, -0.012188136787475656, -0.01149191106568459, -0.009806229945588107, -0.009393934970487905, -0.008635792183097735, -0.012586756126897747, -0.010470695592163182, -0.010252561282976025, -0.009719791836683811, -0.011156997996690343, -0.01181889222343191, -0.010112915722323201, -0.009352655085627326, -0.012473544635756895, -0.014158675133011833, -0.009324221320236248, -0.010867984030205946, -0.011096308854706471, -0.011771848925364203, -0.011531052364081695, -0.010940523131909963, -0.00961151865228338, -0.01183847864246701, -0.01386596728562317, -0.011221726425674206, -0.011742061449074193, -0.011692430943555543, -0.012732032634634294, -0.007844592569254516, -0.011133860347208646, -0.00825439879740042, -0.012177237769583904, -0.012055370062490134, -0.009698756314350021, -0.01111391894493785, -0.008902067241415068, -0.01102969408651333, -0.01151378906604883, -0.011751401444223042, -0.01142116687423922, -0.013800226073301225, -0.012905084310364856, -0.009335465415683863, -0.010192449044536644, -0.0096058503226093, -0.010410026593600463, -0.010309173657454984, -0.011941995028570851, -0.009243311489028905, -0.012902690505344871, -0.011518348988033722, -0.012330799279487437, -0.01086389497851048, -0.011740085373562081, -0.011738761321952396, -0.009094332802773053, -0.010748757016146193, -0.012123175908948625, -0.013487521987963547, -0.009758723972364436, -0.01183618689709487, -0.00895500054578413, -0.014002416148115593, -0.010521922711999032, -0.011257375714326834, -0.009444758547805243, -0.012843365641208138, -0.013937653738926414, -0.011290775120186503, -0.01117528827968961, -0.013511936539437386, -0.01074860603920147, -0.012792623631597166, -0.011462046659996616, -0.008930570449812159, -0.01201031348050563, -0.008722270512768304, -0.011641773561732016, -0.009356844752704596, -0.010823413603734622, -0.01298614749725946, -0.007216245643636654, -0.012627450916698812, -0.010677688038343902, -0.011669467392422916, -0.009366156875662668, -0.01158220559976808, -0.011888867002112669, -0.010124479494032279, -0.011894421745586747, -0.009962408921985855, -0.012957457979106302, -0.01210747860243977, -0.01195118919521132, -0.011861160981148089, -0.0108344995395937, -0.011193948897996187, -0.009705811305675383, -0.010077224295856446, -0.010046095845519076, -0.014798989756043213, -0.00871116466393751, -0.011092086196977213, -0.009736534604172675, -0.013061691433459366, -0.011095192949647448, -0.010736421784700134, -0.011769686026461557, -0.012678017197897518, -0.013391953673242085, -0.009122476347426023, -0.010594642274372568, -0.012303288333955997, -0.011645677799353216, -0.011471190087614325, -0.011247625739368772, -0.011314525236824302, -0.013324668810732021, -0.009691857599479548, -0.010865917777246104, -0.011821212303905426, -0.008755685285907866, -0.009899030738163006, -0.011480636102238151, -0.010771790818997928, -0.010605129021149295, -0.010938533809531137, -0.009780677166461693, -0.01009425997010549, -0.013274203790866856, -0.010692449831454454, -0.0096709613960968, -0.009429707369971396, -0.011095980973142794, -0.010142440688707843, -0.011806050904956678, -0.0133214608859209, -0.010223862207306311, -0.011902522210262667, -0.010326313568461032, -0.012325159157468235, -0.011743673079713801, -0.009031374568804651, -0.012078680914994422, -0.011092410412830489, -0.01070523856732919, -0.009244772905065979, -0.013629393008628199, -0.010366233724843354, -0.012443335257291466, -0.008690516813659066, -0.008513439544086232, -0.013946198423344214, -0.012284624883545092, -0.010285144598248586, -0.011399017614294848, -0.009791952812317817, -0.011153146419943916, -0.011721036328631307, -0.011739731349024396, -0.012393850975407794, -0.010927356089596607, -0.008265575275545167, -0.010015905483287568, -0.011832180659432368, -0.010694853355760259, -0.011327526568287283, -0.010826768025465228, -0.008829379132368587, -0.011383112427807873, -0.010351882673243828, -0.01055510984184238, -0.012859673721703935, -0.010965540154759701, -0.01204513158278342, -0.010354423606012908, -0.009796146555840934, -0.011031614439126258, -0.010688715625423839, -0.009655561566287219, -0.010012591786608738, -0.011014831923966462, -0.012097692613221689, -0.01050309120351045, -0.010433634107264389, -0.009361676336362201, -0.011127820160349522, -0.010743507027940247, -0.009626032529602924, -0.009128223434480276, -0.01291699106904698, -0.009047274038560538, -0.010746285979972292, -0.011492472798750875, -0.011464917762015858, -0.008042001746908056, -0.010482168135594883, -0.013833608898649707, -0.008684530505628452, -0.009578358473960158, -0.011775272283963467, -0.012320302458868504, -0.01313402154482013, -0.012175384883206242, -0.010147736034350707, -0.010648648327983956, -0.008557727873992782, -0.011031709123136224, -0.009824180383061432, -0.012712016917835633, -0.009835846099794487, -0.010190549039495345, -0.013350109854709302, -0.011238675699103418, -0.010194165174929104, -0.011083331264679863, -0.009436735872037083, -0.009894733505269038, -0.011193770004183534, -0.010230339821234224, -0.011084450838941606, -0.008091364319462002, -0.01064877408787357, -0.013924916873949478, -0.010973394632705968, -0.007650983611888762, -0.01031802925389691, -0.00889727639088811, -0.011277968288765372, -0.012864554622623814, -0.008342464594472077, -0.0063544776322670415, -0.011827230992037308, -0.013023460465710457, -0.010776745218310069, -0.011206365478146019, -0.011407290094067157, -0.012146210832969295, -0.01028254300955389, -0.009742767395992225, -0.011971283205613581, -0.01022530650063569, -0.012856335516677753, -0.011347752846348591, -0.00866177624731801, -0.010295567889124335, -0.012385874546348319, -0.010086186554854493, -0.012540526715872247, -0.010953077410854384, -0.014100320369267116, -0.0109213518146829, -0.009249213175245075, -0.010881053409050878, -0.010981724028984452, -0.008864185889508214, -0.00992494820953116, -0.009655619200000132, -0.00947613677170267, -0.011033440906841108, -0.009990592277381971, -0.011210076155956372, -0.008970653059948042, -0.012105935536266266, -0.01270879642487266, -0.013096058781581377, -0.00950125405754143, -0.009782296642170785, -0.01135220915497026, -0.011269048862061481, -0.009319316582454107, -0.011014245530994948, -0.010171578594824204, -0.009058945623992898, -0.009357213807414055, -0.012218118144279089, -0.009917365891006114, -0.0117763875526391, -0.012884292287844268, -0.012043135824607809, -0.008651137878467274, -0.011113725845905975, -0.011654162990951455, -0.010426681849649455, -0.012908192242314875, -0.0100239658806629, -0.01115367268919254, -0.011631014154493968, -0.011293566120362364, -0.009864908253970128, -0.012101617237100903, -0.007970615930927849, -0.011907688508970615, -0.011220676499728022, -0.01396992742997405, -0.00977024524435599, -0.009644656116069683, -0.011667966328770873, -0.007963927379395663, -0.007327289833257922, -0.012919308047504074, -0.008944409633409478, -0.010099136792939944, -0.00932898508393265, -0.013038893180271849, -0.01148689865900998, -0.00784323926960706, -0.01023878170139092, -0.010460626476012536, -0.009918355619840113, -0.010550761312134505, -0.01022452512651384, -0.011384041227044506, -0.011862363215707994, -0.011486597080733851, -0.010816847361472703, -0.009574389772918579, -0.01014220540301558, -0.010852352029839807, -0.009861748041453566, -0.009057937390346993, -0.011602082600430386, -0.012840108549562856, -0.009798778146625331, -0.011458845738019363, -0.008036735427474184, -0.010830547137946844, -0.009082657011743933, -0.009814430288681564, -0.013069042382523932, -0.010895126503433161, -0.011496343401486087, -0.012489072651344024, -0.010497794114093573, -0.011492391264732227, -0.00941891290904806, -0.008694337321495382, -0.013570150333150899, -0.009912567042959175, -0.01106826888182244, -0.011767118558886125, -0.012455455475259392, -0.009444608126975673, -0.01124573835269782, -0.008042089974057198, -0.00977393903738033, -0.01219817980682869, -0.010267424425920879, -0.01032194260214947, -0.01050057843207508, -0.010987542872036293, -0.013328118072839068, -0.010338303721282749, -0.011348684607590975, -0.009635541693677752, -0.011179035308630958, -0.009656574237463467, -0.010378805279321668, -0.009338412183033107, -0.010090908121263453, -0.010497508984321335, -0.010535152681361737, -0.009082541037222391, -0.012868040621254018, -0.012498593109531164, -0.010689500413796793, -0.008942723246923023, -0.011179572964660878, -0.011430319975909597, -0.009897513139508263, -0.011692197566918416, -0.009295439007232176, -0.011676771595516833, -0.011317882699424686, -0.010988861807794237, -0.008218159682726878, -0.011793507883458787, -0.010198786290064099, -0.012888381005001115, -0.00976309934952102, -0.011499283574221586, -0.008820490223713229, -0.012195633924297233, -0.01149512070235037, -0.010299812584131374, -0.013502577618956124, -0.01033609329621843], "null": [0.0027210830513437756, -0.0012016770883951366, 6.329660486503741e-05, -0.0007963462386895159, 0.0025251324700175104, 0.0007965894516965832, 0.0013387883064357453, 0.001634379472744918, -0.0034407403577860762, 0.0014729025489872427, -0.0013552380547130483, -7.573765141710709e-05, 7.506957240277501e-05, 0.003823087394822622, 0.0017897129690505054, 0.0004933047131396862, -0.0023788094151058203, -0.0025031451385419956, 0.0017825285405539404, -0.00041265847493310304, -0.0009380107591550058, -0.0012072666492768391, -0.002367457145618701, -0.0005185991792009403, -0.001346341415973562, -0.0008373033720419087, 0.0019781390529756138, -0.0014241861920609722, -0.0002273535927308501, 0.0002274850810017881, -0.00042007024760337686, 0.00041423140656160484, 0.00022602030400875606, -0.0026968730317991074, 0.0017024755711867456, -0.000976747745237816, -0.00026860654758209535, -0.0015809446385901538, 0.0006395827388896436, -0.0007987877269393096, 0.002296338721020419, 0.0006247941314603267, -0.0007695625191503908, 0.00033686690431622424, 0.001397291041256743, 7.238374357054767e-05, 0.0006143316794489095, -0.00028887902439933555, 0.0003043508910582915, 0.0010619799378490669, -0.00019869759034651935, 0.00014452319291091698, 0.001562845718593664, -0.0010609334134112913, -0.0005185441155601822, 0.0007582761112496783, 0.0020196677352926073, -0.00042963391073236323, -0.0009283853536929954, -0.0024786344252154535, 9.061991241310352e-05, -0.0032092320354957238, 0.00203916014834693, 0.0018517014827414968, 0.0011891208375018891, -0.00012967530597585153, 0.0010249233816042036, -0.0005795693300525429, 0.00010864687249512173, -0.0005237592772546762, -0.0016060087447318239, 0.00024029921285873002, 0.0005277852286766915, 7.560438618270382e-05, -8.521009588324802e-05, 0.0016172457769378923, 0.0016888511668167183, 0.0008129822887132931, 0.0025781276565703948, 0.00032860465509543246, 0.001300309884399553, -0.00038052767014118416, 0.0003052156551248686, 9.748298955614132e-06, -0.001025182419123638, 0.0014376269569149613, 0.00024145666846209224, 0.00013715100792577317, -0.0014297570041668095, -0.0005791178815943709, -0.002049992893534913, -0.001005307998642735, -0.000304103565018643, -0.001038087784615449, -0.002760317139379964, 0.00021347983736497156, -0.0018243219190905435, -0.0012972396220112259, -0.0010789614795001512, 0.00029896960861997, 0.00036286275538266466, 0.000802355226304563, -0.0027424891730669643, 2.8606845662082492e-05, 0.0002344245426950664, -0.0005626658212545266, -0.0027795008917079755, 0.0010862974961671767, -0.0001856781955487108, -0.002371445808346806, 0.0005979611283555286, 0.0012503895579385471, -0.003462322705495069, -0.0019878495592919876, 0.0008132233036173275, -0.0015118845047341622, 0.0014150251305666828, 7.871305243156712e-05, -0.0011474125464996376, 0.000759567114910098, -0.001813581155727384, 0.002889144410445965, -0.0008819050699422348, -0.0008219949918899516, 0.0014606406447663645, 0.0011856959260656552, 0.0008008518858826363, -0.0010704078100420844, 0.00029129325207488677, 0.00046324050247559256, 0.0016029289052834628, -0.0007124640567761631, 0.0004991967801837305, 0.0005600305168282915, -0.0013634744641288776, -0.002254768783641836, -0.0002066529777149384, -0.00034563052411762385, 0.0008444451398741393, -0.0008717483767499701, -0.0023057029707906906, 0.0016291873341742757, 0.00037719631938770704, 0.002742182112275948, 0.001042436212164155, -0.0010133029223515777, -0.001293443440444797, 0.0017909626978207527, 0.00043923859269856536, 0.0015611237144579349, 0.0020881465110749176, -0.0023827706942105564, 0.00150274096911307, -0.002439124810468485, -0.001146015795955968, 0.0010133159705905115, 0.00024367406773961875, -0.0018634360103186864, 0.0009729270585454586, 0.0007959154887089426, -0.001424985191510686, 0.00279845909888099, -0.0017811453567038171, 0.00021734978728549237, 0.0005164978789586883, 0.001225556474849121, 0.0020627835197695177, 0.0004394634571349698, 0.0019832808898057053, -0.0032475605288411202, 2.1169226989137258e-05, -9.185842095593699e-05, -0.000408411726999347, -0.000811956407172687, -0.0026945707162528976, -2.78191720237686e-05, -0.00196714924987873, 0.0007493402487490641, 0.0005456180323895055, 0.0006092880062560369, -0.003240245730594893, -0.0013908412354144417, 0.001742359501530899, 0.00015653478591204362, -0.00033106257182247134, 0.0004594129358883592, 0.0006183933408490105, -8.591347584552267e-05, -0.0016767459079911617, 0.0019608684380099106, -0.0014266220148675401, -0.0017157510772092266, -0.0008920497646656145, 0.0012173281818803616, -0.0033098964224382854, -0.00021522753567904118, -0.0008691935245268567, 0.0010628730995758673, -0.0005515078552420505, -0.0005178458983827738, -0.00017456953103245354, 0.002794938955254622, -0.002801659941034096, 0.0006016588854578231, 0.001685793888107412, 0.0015657807744142715, -0.0017913525728419089, -0.0014360683149465814, -0.0010820177422621313, -0.0001563242824733635, 0.0009548996183914582, -0.0019220340591452612, -0.0012229479272658494, -0.0015862968157138724, 0.0016605148122401658, 0.0005239284518756548, 0.0009712407280000335, -0.0006179330214690637, 0.0016639845203849646, -0.0014981144615324737, -0.0003833663761563244, -0.00031079068958650424, 0.000681058059225137, 0.0021896804453893637, 0.0005830690853620979, -0.003340432782146685, -0.002242156833839104, -0.0009343544296829265, -0.0009558139290772871, -0.0009220006376180478, 0.0008120011065511079, -0.000913878473335572, 0.001101450709133367, -0.0032887207874230384, 0.0005876518681988685, 0.0007875267032977362, -0.00025524122903508584, -0.0013501543501490687, 0.0017454990941399018, -0.0005068209585488148, 0.0009243151930240501, 0.0011038297429193378, -0.0025346090091931117, -0.0012500132008819165, -0.0020518342044084648, -5.540734642650591e-05, -0.00027651187601485105, 1.7536193868572525e-05, -0.0012275265317613915, -0.002138146821868858, 0.0008509461432613108, -0.002369350998423947, 0.0019241798621143502, -0.00022946577117277656, -6.91111976980352e-06, 0.00010842524236842621, -0.0014315292310067562, -7.013650113130154e-05, 0.000900739198320899, 0.0014190926989581243, -0.00036602570752819474, -6.646929817666347e-05, 0.0010267527685536848, -6.238205703024136e-05, -0.001597256319037399, -0.0021715403634932073, -6.643090170932453e-05, 0.001318172634301007, 0.0011259842143127585, -0.0018660272740094186, -0.0022036433128196364, -0.001691804999140345, 0.0022316652180087715, -0.0027821346248630974, 0.001865073261209993, 0.0031962207987472624, 0.0005779394048630593, -0.0005069925466765213, -0.00040306986643301457, 0.0014964730096993506, 0.00148877808219261, -0.0012848808152270408, 0.0007575930739056602, -0.002513376464615469, -0.0008060319295442042, 0.0011317333483926717, -0.0004953090674986171, -0.0014165949714115555, -0.00034209507784055404, 0.0022235886171166896, -0.0009777512009607747, -0.0012758391639104971, -0.00023928390262017984, 0.0028730812176727127, -0.0013441975751611324, 6.877859328824343e-05, -0.0015049323736731068, -0.003981909370101455, 0.003889328053181096, 0.0017789722869103741, -0.0008325222398992693, 5.5255796482356345e-05, 0.000853490486814934, -0.0008871329809085893, -0.0013159675840155316, 0.0003293836638160741, 0.0003135760161274703, -0.0001506657003629286, 0.0006291955427828455, 0.00019294483405740692, 0.0007592518598684705, 0.0017448290753598883, 0.0005233547245273584, 0.0004354936747512639, 0.00021858348917724868, 0.002153616909509992, 0.0026263245147060132, -0.00026156687059586403, 0.0038000559023334546, -0.001942253117410253, -0.0010874233410413936, -0.00023065160399582396, 0.00015751156403798205, 0.0003530964996532049, 0.0006203465908534156, -0.0006739752178752667, -0.0008051988876145444, 0.0012200514134974583, -0.00026542097329507186, 0.00021366436563940994, -0.0014483602912349625, -0.00023872899820265303, -0.0013637880608765585, -0.0017478646416169141, -0.0007303255229675898, 0.0019071720363594835, 0.0023331963818638, 0.0003098704838411237, -0.0015991632849399195, 0.0006020741230257087, -0.001410953823564931, -0.0029552103211152314, -0.0036435485194799, -0.002271346261244922, 0.000702467638788562, -0.00079082927246521, 0.00012711559265010663, 0.0006563021014409642, 0.0010817852288536045, 0.0011638689650430578, 0.000609658606239627, 0.00022087768451051204, -0.0006557795796684474, 0.0025552363528200672, -0.0019409003296315674, -0.0004585983461868892, 0.0011888216739883717, -0.0020706160066437107, -0.0023932730291784665, 0.0011741094991117862, 0.0005282148090737238, 0.0009083294397980168, -0.0018790050404202674, -0.001807466189407414, -0.0022086197979573896, -0.002060383220253925, 0.0001017967290595223, 0.0010375402329119154, 0.0030927054012854782, -0.0010161979634784046, -0.002372621002035835, -4.837169405558228e-05, 1.6086880546772875e-05, 0.0006322289759399524, 0.0014589746907667234, 0.000560562226681327, 0.0008071720659446058, 0.001975056178230794, -0.0033607928725363223, -0.0020508519582627116, 0.0013691815738763324, -2.6335740853866696e-05, 0.0012173476159382801, -0.0008630257384298901, 0.003361029137425753, -0.00010909882545107052, -0.00048492138519407035, 0.002210653840196919, -0.000425752349930697, 0.0009249113246827534, 0.0007776578628551079, 0.0009493589765492416, -0.00100610448668359, 0.001073620708725187, -0.0017185838553857025, 0.0011373791390401067, 0.0039899408907979605, -0.000501671456568431, -0.0004611116347517097, -0.00033873180375909584, 0.0011206572047974817, 0.0008622777932698611, -0.0023357502965302146, 0.00018271949301240653, -0.0009756919272678743, -0.0010045310157824616, -0.0016109346157140436, 0.0004873796919380169, -2.61034410078409e-05, 0.0017578674675320372, -0.002317443833132593, -0.0011052368927266798, -0.0013818410288974903, -0.0018570478848207728, 0.0018469760410511071, -0.0019242198354527673, 0.0011072979659729754, 0.001257458681461543, -0.0009579178806973232, -0.004690599691469011, -0.0016800042890476874, 0.00020502118809329062, 0.001165904842895138, 0.0005046155786914142, -0.0004392347792085971, -0.0016286447818663063, 0.0021859948255249506, -0.0006222070913590727, -0.0001361298778412845, -0.0010817900005397618, -0.0017075260608354625, -0.0008262382699921744, 3.881775002323451e-05, 0.00033019021073332766, 0.002223793743285185, -0.0010626350811762109, 0.0001482759171738124, -0.00017769872672523945, -0.0007517910497378821, 0.0011132160204976316, -0.001027161219358419, -0.000211043110390996, -0.0014267254361630677, -0.0005350629829070641, 0.0029805235482713854, -0.0014832695907367466, -0.0002985042259027182, 2.5739642239841487e-07, -0.00027415217999937624, -0.0016229975796004936, -0.0016920985187152127, -0.0024652119453332233, -0.0016743870173430153, -0.000430075090407378, 0.001157795954900287, -0.003884183252809592, 0.0006107811826616683, 0.0015778786636166942, -0.0010684465768671103, -0.00020613560429882938, -0.0021555125552694676, 0.0014259448159874566, 0.0005477070808641571, -0.0015949711331035843, -0.0006858824841824429, 0.0003630921770962914, -0.000787102546483176, -0.0003737056430077601, -0.00020467306104610117, 6.171993720283098e-05, -8.583944723650205e-05, -0.0009958756335111119, 0.001712724431521373, 0.0005517293033614479, -0.0018704466263512742, 0.0006147908314959594, 0.0003555406715847198, -0.00031610829498873727, 0.0005004889175026506, 0.001069491416745727, 0.001149912314653001, -0.0010124576377350536, -0.0013781900240807943, 8.954154715201668e-05, -0.0007927680552706207, -0.0019048218884405443, -0.0027515852829917975, -0.0017785591870378425, 0.0018977986481072406, 0.0007287722456865708, 2.664674198182837e-05, -0.0012201102038442713, -2.189207118430403e-05, -0.0028669747160154913, 0.0007646925995210552, 0.000823303587688784, 0.001389050188095986, -0.0005492503424084916, 0.002133992315370037, 0.0013427377322061673, -0.0014867792029109594, 0.0034951040357737995, 0.0021024736174046765, -0.002278702052905146, 0.0011459712237575914, 0.0009974644196946159, -0.0014971959543252922, -0.001519386193836958, 0.00040283119550288404, 0.0003080927460663574, -0.00023629436088778988, 0.0009040656063401542, -0.0002977054826658332, -0.00016557938887196144, 0.0006696518618563019, -0.0007084530057221983, 0.001370909187107472, 0.002321643639034754, 0.0006235496469155777, -0.0011508386464953446, 0.003178002882760822, -0.0007598168516933512, -0.0011968929953187768, 0.001685953237963389, -0.000906040681729614, -0.0030406889859726505, -0.00030850388558345543, 0.000877458917868168, -0.001258737239976604, 0.0018545751798724197, -0.0011947255948703273, 0.00014844296226179665, 0.0007547781847776491, -5.3505644932450025e-05, -0.0006741465412138936, -0.00036449404760308113, 0.00030851106532381323, -0.001354415251666019, -0.0019768604327756734, -0.0003323159968688927, -0.0006916660915088357, -0.003902370359867291, -0.0008961156183788788, -0.0017453696149711817, 0.0026809141011741033, -8.107938613832744e-07, 0.00022542575924155983, -0.0015698785766735668, -0.0005645395675966114, -0.0008726271768004779, -0.0005176740053860485, 0.0018525976053860305, -0.00323617628200612, -0.0008597200775284364, -0.0006419585182708687, -0.0012497147397807495, 0.0022100571458407714, 0.003450675582599594, 0.0017675201069078383, -0.0027236037949904812, -0.00232200431011087, -0.0015975884026246945, -0.00030404280275586615, -0.0009235250190888777, 0.0018512887996795513, -0.0004943515311977009, 5.2381539881629635e-05, 0.002913143181658917, -9.525089726380997e-05, 0.0034138365406883864, 0.00031182353005654306, -0.00024428499899453726, -0.0011148688338291635, 0.0020576041930109312, -0.002368978274191136, -0.0007377109230937151, -0.001418442980107848, 0.00032740365576700015, -0.0023658713975578394, 0.0005382565584683974, -0.0014625230813480883, -0.0008080066729068136, 0.001666003255540005, -0.001571405066500553, 0.002549793962115743, 0.0021729223321864666, -0.0006157457506956732, -0.0019781944984229582, 0.0005174144310684525, -0.0008013744752943808, 0.0005310460585317145, 2.657690683349756e-05, -0.0015346049102147319, 0.0008614336725880634, 0.00044540000918669165, -0.001614269936591306, -0.0005403488574495796, 0.0008051131948860757, 0.0009042024469776422, -5.623826959322287e-05, 0.0014908394253030366, 0.0014979256282590114, -0.0022164868585745623, 0.00047260440982554996, -0.00021851296759312078, -0.00015958159710205422, -0.0006541392179197913, 0.000418360752055591, 0.0003508674694661096, -0.0021525158190760507, -0.0011181856751276698, 0.0016008427381075663, 0.0012844080524097023, 0.0019585480080364093, -0.0007433925470339275, -0.0020662183299107184, 0.0018386041741704773, -0.0018181687385538936, -7.307923900246038e-05, 0.0006321644381399594, -0.0005023514494695291, -0.00033294418436202733, -0.001610411030038783, -0.0009353172494801498, 0.003094243348368053, 0.0028427293962085542, 0.0017929740407547357, 0.0012953801372850293, 2.0760768613570235e-05, 0.00026851108453307404, -0.0016927800150412509, -0.0002603133687513193, -8.535621851546438e-05, -0.0017891785406938254, 0.003026213944630207, -0.00019123146369803834, -0.0008231652027603786, -0.0009170608273993963, -0.0017922229847178173, 0.003399201311543365, -0.0016591275381170334, -0.0029918000278561507, 0.0005208162534842131, 0.003065986576165969, -0.001988315210199154, -0.003374509885762045, -0.00020642142360571825, 0.0004053753516002345, 0.0017149520861643452, -7.562278550476975e-05, 0.0022712962552500215, -0.0008289306886473113, -0.00035226878873384493, -0.0010313123983580752, 0.00011870680794334731, -0.00011436846280776791, 0.0013713400204355963, 0.00038294942001204646, 0.00047141910059611547, -0.002620117070925687, 0.0026864482992836614, 0.00157688461084593, -0.0010906634004701488, -0.0007839988454492186, 0.0020940313131525556, 0.0011745603612167699, -0.0008221729141721923, 0.0008584956606618732, -0.0018031490658438898, 0.001921333557501903, 0.0023110519076077196, -0.00043341104226080063, -0.00031768409223786875, -0.0014154857269677024, -0.0006942696524072645, -0.0015949063162530308, -0.0017018612851007475, -0.00010887319953578611, -2.7715933036631668e-05, -0.0001812676294763449, 0.0013791610690203626, -0.0002837109371478519, 0.0017182309063699108, 0.0002841454764057616, -0.0004385043912504827, 0.0009422778840484369, -0.002796769542021238, -0.001642909056071673, -0.0025792397084920538, -0.001115945166156429, -0.0014753347742013645, -0.000950402662887484, 0.0014446788202953087, 8.362656054483608e-05, 0.0016561587315173654, 0.00031172437006787845, -0.0013455783609490624, -0.0003908057805466214, -0.0001946576274960421, 0.0003550596415111684, 0.0001877559672660567, -0.002848194590956865, -0.0006906006032565415, -0.00039595534395431287, 0.0011308997073911087, -6.31748971837709e-05, 0.0011213800823295372, 0.0013549897703031277, 0.000502977706389629, -0.0011009033846773875, 8.471315665303791e-05, 0.0011341013083976392, -0.0008912896691386507, 0.0011568807276418624, -0.0011031081954993027, 0.0028034057655288436, -0.0013604041622237162, -0.0019721291521745954, 0.0015219488558200212, 0.0017362613254290338, -0.00035979456957058176, -0.0025920115852908765, -0.0014658330941328401, -0.0009854459512785851, 0.00033189808359512796, -0.0005165470545644979, 0.0014583489523642967, 0.0002627918355067038, -0.0013196917592850355, 0.0007550543446832592, -0.0008200903018638073, -0.00024203369666597752, -0.0020667744452147474, 0.00015999694641077866, 0.0008933910382395993, 0.0004073755926397027, -0.00046117102077669614, -0.0013611777588735663, -0.0003844999832329776, -0.0009252643366366442, 0.000313040961303912, -0.0002783254836682403, 0.0009985177621860686, -0.000880151226080983, 0.001253859760367071, -0.0007018500487809831, 0.0012485882254562597, 0.0005094555381841559, 0.0014441841811940748, -0.00010766948369234086, -0.0010690191929878523, 1.2790705866905228e-05, -0.0005863673342680897, 0.0003787206464798132, 0.0002987851890470239, -0.0009763791517185538, -0.0011653283862322894, 0.0009788735510429802, -0.0009284816917753957, -0.0024043885801781073, 6.480111435624991e-05, 2.6503559542589983e-05, -0.0015762810526958049, -0.0009405309812251517, -0.0027288071921907076, 0.0014199471511924244, 0.0024021208770523828, -0.001973208250061198, -0.00042660198313537734, 0.000439630389893253, 0.0016292554937908932, -0.0007488913658120211, 0.0005446144263370201, 0.00021630785488024884, -0.0014556014489341962, -0.0011858865748628489, -3.673710650797801e-05, 0.00355060918652228, 0.0014582304165404736, -0.0032005588444681266, 9.640771148955452e-05, -6.931388824416018e-05, -0.00014948005658865782, 0.0005190066795455195, -0.00024414874135025855, -0.0003885838634207772, 0.0020880924856321315, 0.001759903482906111, 0.0005072222342175081, -0.00083839875568259, -0.0005288458311305533, 0.0012038265683038674, -0.0036315437855751753, -0.002970962811799538, -0.00038255538474896156, 0.0007125279415003405, -0.001933266953367152, 0.0025398242780099167, -0.0003030451350172214, 0.00010274261799558815, -0.000946195283436424, -0.0016731771835489795, -0.001767681738033211, -0.0013091527170088213, -0.00028747589424948927, 0.001182467161141787, -0.00042761294367643643, -0.000726476591723646, -0.0011916993036269474, -0.0013757653549824056, -0.0017946638491936895, -0.0012338631527422095, -0.0013756532242990005, 0.0007103810560495916, -0.001420534028189202, -0.00012964764796841166, 0.0029185326323704075, -0.0017212882757373649, -0.00040950858480126584, 9.168084537680699e-05, -0.003564062482444008, 0.001592284003015365, 0.0032701757665698494, -0.0011809273470824166, -0.0015647341612616827, 0.002078557230729139, 0.001282359180602377, 0.001584941431018727, 0.0025248249293206015, 0.004296652787393995, -7.167089350534894e-05, -0.0007577883852514233, -0.0016344237090999414, -0.0011246988148849724, -0.00020740958020137867, 0.0014833959974014377, 0.0004789647539711339, -0.00019213543885232554, 0.0019460447282231286, -0.0009796482477177904, 0.0004682186628164331, -0.0001322134052417212, -0.0012122773729910108, -0.0032660753416484667, -0.0008127299914244546, 0.0012271262937888494, -0.002870011046787191, -0.00245515310196609, -0.0003280327493833113, -0.0014111597728962977, -0.00029478283891393176, -0.0002693268588718212, 0.0024319791821660885, -0.00021540995855140466, 0.0017084969503944336, 8.82502833841059e-05, 0.0003712560528219555, -0.0006778629064756458, 0.003493276956697322, 0.001707649451244464, 0.00394176722488826, 0.0024370079816184997, -0.003400695534611309, 8.545488048739003e-05, -0.00046236121334164437, 0.002447982875477983, -0.0010708887812969081, -0.002716029056138325, 0.001330198671542604, -0.0012752054023774662, 0.0011653146817733884, 0.0009302346992354771, -0.0004975687986465971, -0.0013009331244990818, -0.000730882482063322, -0.002087862576844124, 0.0007717214423346164, 0.0006799892406439412, 0.0007935348815149013, 0.0007217779464783192, 0.0019999026793655617, 0.004166682633134577, 0.00065733042309013, 0.000942191720780805, -0.0031679914248510244, 0.0012488581734526605, 0.0005104582305435201, 0.004040399872145883, -0.0011621529449641343, 0.0020358216781195537, 0.0007704804533279486, 0.0016656284980038905, 0.004512807596922741, 0.00223433598093159, -0.00048285698857508663, 0.0023609965368258656, -0.0006363665843256427, 0.0012353838022285402, -0.000506590190984646, 0.0006716224012466299, -0.0006703293485514905, 0.0002808934132279006, 1.491052093349765e-05, -0.0004033022079248383, 0.00022580105779734794, -0.000288067208457754, -8.083436523964593e-05, 0.00027989222697843985, 0.0013610062528881528, 0.00033606543372499686, 7.19994637812249e-05, -0.0010034700849894662, 0.001427963987496561, -0.0003849890897527075, -0.0009063538857772002, 0.0003353391237723713, -0.0004466697906879702, 0.00010182474190401081, 0.0013859124200568118, -0.0003081221255829547, -0.0003954908304146798, 0.0018625879015221614, -0.0003569780444179216, 0.0001595007257204628, 0.0010836831893561438, -0.002682373109087699, 0.001657118747928621, 0.001317104093951471, 0.002389844212654424, -0.0006792070202843448, 0.003139869714960497, -0.000671565434392285, -0.0008618751913038736, 0.00016045764483596514, 0.001539734670548576, 0.001750027340159832, 0.0038775672853308407, 0.002227294483761355, 0.0021814036394429692, 0.00043610710411723375, -0.0005080204524903209, 0.0006116549254642223, 0.0005950056612151755, 0.0023693620445142116, 0.0009102951167019313, -0.0010005651916928926, -0.0008771320140530392, -0.000423156679027592, 0.0019448702428030984, 2.0049140543321187e-05, -0.0007556709668197215, -0.0008827542029390401, 0.0009741740733293369, -0.005376731339009844, 0.0010866053450273583, 0.0015899267473065137, -0.003065643034294574, 0.0017899718361986672, -0.0018563279022716372, 0.002121413819645923, -0.002006427430513824, -0.0005755522971009341, -0.0004949784955545766, 0.0017629343731009328, -0.0003173669262030998, -0.00040304223768217184, -0.0023241563705589385, 0.0011039258810496833, -0.0023286944508580376, 0.001701159805830521, 9.976204179551473e-05, -0.00320692796499511, 0.000542224159682192, 0.00017005536288028367, 0.000510477709793733, -0.00035036843981561816, -0.001610044869799765, 0.0011101494436784876, 0.001261834897621661, 0.0016776519484329455, 0.0003657328818134076, 0.0006131511552176505, -0.0006982294601751704, -0.0018155075602548365, 0.002387983688129758, -2.734245973634586e-06, 0.0009186252751458568, 0.0016802835187608167, 0.0030472665541401156, 0.0006577442597883731, 0.001369726751831557, -0.000809731795809121, 0.0016289794980224315, -0.00035041093466503526, -0.002188240081244075, -0.0007059161271083525, 0.0006972759287089403, 0.00040631411270819484, -0.0013454039760798508, 0.0010064986084277194, -0.0003504533392302278, 0.0012458078992318988, -5.468334301639288e-05, -0.0010456950681723143, 0.0011309720150380898, -0.0014296144641336994, 0.0014686238053398526, -5.366900227787852e-05, -0.0007162714903881096, -0.0008139969989722218, 0.00024260579844881391, -0.000181951960883886, -0.0012621255224889438, 0.0005898982914613882, 0.0027014354432806087, -0.0011312773997156356, -0.0006891240742668003, 0.001436415024749671, -0.0023510624051015228, 0.0008354053092425318, -0.00209671346968765, 0.0007799528533780631, 0.00015959762342454553, 0.0017865134396775062, -0.0007200716927719952, -0.0009962171875512738, 0.001317802052781758, -0.0011682756672284356, -0.004372155565571134, -0.003652920207835031, 0.0010893036958625757, 0.0007375131122842049, 0.0014168540067833746, 0.0002774164127572476, 0.0008018414120840589, -0.0011540409070134316, -0.001708029746461115, 0.0026179981869836055, 0.0007933215648066039, 0.0009315475485980329, -0.0025501834732262196, -0.002162754280274015, 0.0005865841879666434, -4.835681102655087e-06, -0.0015301933659905842, -0.0014448447288764044, 0.0009529295219286027, 0.0029351321679724762, -0.0037200218016106845, 0.0008079753623473351, 0.0014895449452803078, 0.0003219667725993247, -0.0002147112353654279, 0.0029724002237347946, -5.372140890358423e-06, 0.0012931291967497316, 2.4568844202654816e-05, 0.000151554317766589, 0.0033739767415346122, 0.0018346784504155167, 0.0009923287485857912, 0.0007940085177118306, 0.0012979306643083888, 0.002684637832476078, -0.0006180114051703711, 0.0009015828293774675, 0.0007993707892639534, 0.0009330911930520713, -0.001954453931398703, -0.0011584712742473968, 0.001183366935689989, 0.0019251367209021097, 0.00037316489086336446, 0.0008769824402783399, -0.0013256006617963223, -0.0017611735153924002, 0.0020543272145072677, 0.0023768143891214066, -0.0001888791189781358, -1.3643637638338646e-05, 0.000662116927817813, 0.001125305133001575, 0.0017013140113242287, 0.00035234060586653015, -0.0018824840126523412, -0.0008030565489143271, 0.0004301853729318239, 1.4562729614198133e-05, 0.000869767643142616, 0.0005221055146682474, -0.0009341554568171873, 0.0010501165160636816, -0.0006680575694515412, -0.00041580789463679935, -0.0005326742714970578, -0.00016028092192055254, -0.0009328902889498281, 0.0015982578790545432, -0.0009019976073263436, 0.0036904302813933754, -0.0014671319386936332, -0.0007799871747984355, 0.001053385159315745, 0.00012580768195924463, -0.0012568771076235663, -0.0007580650326408644, -0.0024670342840567017, -0.0004098317339886748, -0.0004132891594679222, -0.000257637702749669, -0.002402337842778657, 0.00019771924200817637, 0.0006526004750595504, -0.0015321091324347336, -0.0005700402011576955, -0.003814146111334793, -0.00017466092227902408, -7.039621930449158e-05, 0.0023585551355598255, -0.0019533779371903037, 0.004445823009838534, 0.000251740361814079, -0.001964004832596622, 0.0006695869504405039, 0.0026012962423447306, -0.0011311740984458751, -0.00013659729518700203, -0.0011580768534820152, -0.0016222732473902823, -0.0022837066915304405, -0.0008296775027734071, -0.0020789039985960045, -0.0008257208006421379, -0.003315575124964276, 0.002774546833803626, -0.0020460050736019753, -0.0018605010520369447, 0.0009816291764579432, 0.00011242683623002847, -0.00027045004435777287, -0.0002270268131070452, 0.0020902538680047655, 0.0002227169945978602, 0.0007156182391874211, -0.0008682368553456499, -0.00012761970414043589, 0.0019093387862598732, 0.0007313785211087165, -0.0031788460758406245, -0.0004552098252643688, 0.002752461493225944, -0.0008721301098981726, -0.0002714796046090484, 0.0029365394170781656, -0.0019338678587690339, -0.0031267190860164717, 0.0010300544365193787, -0.0010419478285346173, -0.0007574076646168493, -0.0013033823681283252, 0.0010444852819242456, 0.00047535126856068644, 8.305269968289508e-05, -0.0008547111941208385, 0.0006623257419082762, 0.00033893560084052865, -0.0029377974327458034, 0.001616840525058727, -9.30616430458997e-05, -0.0005274199905249688, -0.0005878767976410515, 0.002234084864483954, 0.0008897927123401317, 0.0001342357922773374, 0.0005124813160728436, 0.0012917415299655843, -0.0017364417704390789, 0.0006254569974126767, -0.003394881412988049, 0.0009647570528752425, 0.0021496307688666505, -0.00037719268696090325, -0.0027640897785747853, 0.001344000389686073, 0.0017691343721191188, 0.0005537679553757613, -2.7298041720413835e-06, -5.421549891959643e-05, -0.0012815627961701992, 0.0017806265223230255, 0.0031896991227204907, -0.00031314508227442417, 0.0016693991220124715, -0.003062887597278241, -0.001335678712516497, -0.0018495861422467286, -0.0006896844271970792, 0.0010444019018800432, 0.0025478612848246485, 3.755521974291298e-05, 0.0010098831551186294, -0.001431344622462305, 0.0008284056377156901, -0.001171416040091522, -0.000773262583996015, -0.0016047178294895659, -0.0013802025898828063, -0.00034074012262141906, -0.0014991882235184661, -0.0008689347808976677, 0.00010666973298345539, -0.0007914954919021611, -1.9532633752206152e-05, 0.0003459721220648859, 0.0006181100185091992, -0.0024732745505398057, -0.001037833057678128, 0.00041756774289858356, -0.0004279663112649601, -0.0013244539566521496, 0.0005086636921527443, -0.0009059351606435229, -0.0020446779851504004, -0.0003853941288705087, 0.001827242715475741, 0.000802859916330334, -5.209904199521276e-05, 0.00012728624504720898, 0.0014336530236169764, -1.769747275925937e-05, -0.0010578525549806983, -0.0005481412320014201, 0.0034313270235557525, -6.478874174398186e-05, -0.0024004783025679544, -0.0014172958824678616, -0.0006146260144257454, -0.0012137610379232555, 0.0022329658397231, -0.0012616524143824748, 0.0003410875532194879, 0.003582595382826348, -0.0017732332672304452, 0.0002143698405614458, 0.0024821283231011293, 0.0035168705050114824, -0.00028573762424422, 0.003035582819687299, 0.0006800889699949408, 0.0012417796474810672, 0.0001268603267119417, 0.002695092117612319, -0.0007722899739448508, 0.0014350670329035253, -0.00037448113119875615, 0.0014722971655380945, 0.0006858093544899191, -0.0004271927983943158, -0.001300168671812152, 0.0003263412592300341, -0.0027458071264874206, 0.00020538991376106708, -0.0012952534328292131, -0.0020394692100538236, -0.0014304414714061409, -0.0014052007689979717, 0.0008767428668212673, 2.349025156789253e-05, 0.0002877150367428527, -0.0006487978822296014, -0.00029470918037066696, -0.0010742750946732826, -0.000917194039450564, -0.0032347049156040697, 0.0009391458407161934, -0.00039233362440693753, 0.0009704582733123246, -0.0004474069509221579, 0.0006129012325510885, -0.0010562337649888676, 0.0003874153067249253, 0.00035710295679169946, 0.0015591325428152558, -0.003773178732355831, 0.00029011867710782013, -0.00041317012253916374, -0.0006271522585334921, -0.0005214636381403182, 0.002947157898759656, -0.0007475021003378046, -0.0018911009647206711, -0.0028376932340599126, -0.00013856976828829914, -0.002788193400694361, -0.0006619742466567047, -0.002321049102073758, -0.0015488033059574136, -0.00017465318813858488, -0.0018125964310673481, 0.0016428741526093305, -0.0004532384825379765, -0.0010997473664779989, 0.0011718592999994115, -0.000643488676163706, -0.0022416435981718053, -0.0019470885031243057, -0.0002508813080863703, -6.963439152940509e-05, -0.0013799725357843684, 0.0006109053751686133, 0.0011247290587217407, -0.0017361818861658662, -0.0004866483132035526, 0.0006220016211937462, 0.0013446195704203134, -5.555520453981444e-05, -0.0013083725815059566, 0.0011735577341438486, 2.4575500798817984e-06, -0.0015436685052492294, 0.0015934354579894006, -0.0005615710833568599, 0.0022258391734721883, -0.001992214522126723, 0.0004210396845714115, -0.0020311182688050877, -0.0011985477377258746, 0.0003586321736746001, 0.0004796576408763187, 0.0006646545292054995, -0.0011407026772198847, -0.00166127225666024, -0.000620572071763803, -2.3175590832202886e-05, -7.347058801787654e-05, 0.00028805845516455264, 0.0020802854648662716, -0.0006694559536670752, -0.0009422816172293125, 0.00037616976631227317, -0.001299818961904009, -0.0014096659609910134, 3.791610463643735e-05, -9.81897375638141e-05, 0.0006692887789609969, 0.0006930109489751146, 0.0008727836687612012, 0.0020798385139420006, -0.00034989721977574106, -0.0036325698165873277, 0.0018593371138759807, 0.0006321607442112409, -0.0023414911724932708, 0.000489022946066342, -0.00191089500163244, -0.00038037275448932206, -0.0007312979744167336, -0.0028718109936951564, -0.00020006616262957522, 0.0009503109973172386, 0.0012024955500997692, -0.0007836034242778567, -0.0006417507447347148, 0.0009048068835966205, 0.0010950647188723295, 0.00011602118113529514, 9.559637040101876e-05, 0.0016321699025922953, 0.0018784005778877955, -0.00024876018628194885, -0.0009250043484057002, 0.0011674571181226057, -0.0002768950582234808, -0.0029235746617048974, -0.000509529443096568, -0.00032911491584641794, -0.0022724474254633975, -0.0011759589024062933, -0.002532140550027151, 0.0016411278171597488, 0.001145931198283101, -0.0001369209263701876, -0.0016430107382561232, 0.002621400512145655, 0.0028815633662411244, -0.0001351855567675031, 0.000494959513486215, -0.0005866918307075863, 0.001475914011820123, 0.001986708436763074, 0.000410869274486636, -0.00022699742931919786, 0.00019426436201985808, 0.0011439903818040165, 0.0007769021049615077, -0.0012552151711018311, -0.0009991668715532143, -0.0007831676854674896, -0.0033604569864493783, -0.0014091837106011695, 0.001009708454070335, -1.807306234447026e-05, -0.00018029959343301982, 0.0042857901674135945, -0.0007033139242169639, -0.0005216859745074132, -0.0013633382382884918, 0.0004807534358635124, 0.0023352295695993064, 0.0012898956788038873, -0.0014661498312227295, 0.0005142647887330654, -0.0015539081065849558, 0.0012287291254962085, -0.0001299731282875527, 0.001555737229449683, -0.0002553061012928737, -0.00019376858453945545, -0.0015969660881003378, -9.235905631577168e-05, -0.0018528136338646917, 0.0012266300922485485, 0.0016163026901709898, 0.0007151419716855401, 0.0014596349385884722, 0.000418894222415922, 0.0016114368400970136, -0.0005302509757179052, 0.0004403322891217698, -0.0005113033576149562, -0.0017265643501760408, 0.0017663363277788946, 0.002367020112068907, -0.0003630924495334753, 0.00038890440517391767, -0.00017797057863067067, -0.0009031866848507875, -5.142327461715723e-05, 0.001537081116246064, -0.000455677893973494, 0.0012405133600967844, 0.0019352893836686036, 0.00240631930208135, 0.0013844679451517905, -0.0011697909926446926, -0.0020855526589951268, -0.0015807576114337252, 0.00227486852455705, -0.0014491165521421934, -0.0006933612464123939, 0.0011524511724534392, 0.0024365452944357102, -0.00026724246438281085, -0.0006605984038081658, 0.00016960724413195294, 0.0016545213356229382, 0.002329527659195918, -0.0006042384658986322, -0.0005709238627913393, 0.0005889244726526854, -0.0006237616114184164, 0.002125677165507156, 0.0006998745202757561, 0.0008073120432454672, 0.0025730022353753768, -0.0017935314291737114, 0.00046678046568704445, -0.0004112596505558841, -0.0006787558083907186, 0.0010020342734193832, 0.00022732466036945453, -0.0005886715170246859, -0.0008870850850453138, -0.0001057875505230399, -0.002808606482574305, -0.002777577161433342, -0.00081578685176531, -0.00025229258958159306, 0.0013007794890622648, -0.0006063097380923921, -0.0005440592698473523, 0.0025121753782553213, -0.0008886061666633083, 0.001419696925670344, 0.0010725344277933146, 0.0015880803598609106, -0.0012799392988007696, -0.0009944809948594369, -0.00029252708504401426, -0.0009892178026067455, 0.001972063243970368, -0.001348630223285241, 0.0007150655014038776, 0.0019057176142993626, -0.00023769458245048725, -0.0004319458234878226, 0.000524409947189497, 0.0019871337750441143, -0.0004988043464964065, 0.0010322232222161887, -0.0017423877291182777, -0.0006499337829266594, 0.002301044640735661, -0.003453368913643118, -0.0002154575254440516, 0.0005215486345946374, -0.002028880618826001, 0.0009758942694038097, 0.0016745430290088237, 7.162324411247312e-05, -0.0008811041110190487, 0.001177535435678223, -0.0028844549133504316, 0.0008117215569649616, -0.0019230940273873287, 0.00011892818542058592, 0.0015220536160613918, -0.0014297484877250355, -0.001519749577390428, 0.003638032927494983, 0.0010369009945749852, -0.0007259639487173786, 0.00031332945502526854, 0.0020360003044990194, -3.553131168221313e-05, 0.002644688467064782, -0.0006016936703927556, 0.0006712328092106645, 0.00029107336834766073, 0.0017615973603835045, -8.838521487852802e-05, 0.0017247648360525503, -0.0009765077372234643, -0.0024033891806576335, -0.000999005112578999, 0.0017456563627336052, 7.209783887240917e-06, 0.001747523333116341, -0.001216360019323126, -0.00116694036225784, -1.1136965687441602e-05, 0.0007061614564509711, -0.00016973634611172628, 0.0011617291319154788, -0.0011713406475868382, -0.0013757897457855606, -0.002928763912467325, 0.0013013614880588165, -4.8855839918537924e-05, -0.000287816878190128, -0.00035437992995301926, -0.0033865256778451425, -7.663615489317266e-05, -0.0010121614023939074, 0.0021294059390459807, -0.0012859716278885713, 0.0020117962361556607, 0.0010561652276575018, -0.0005193690142322183, -0.0012752730743104124, -0.0005703499257680988, 0.0019762866529013934, -0.0008409765899450861, -0.0003873943717334072, 0.0007452713566582503, 0.0017848797520594317, 0.0001776347818447377, -0.0005627050044294535, -0.0008452809228032265, 0.0017515113814283723, 0.00039186027801108025, -0.0005639095209275524, -0.0014267361762589914, 0.0011103450353555644, 0.0019464654138463544, 0.0006190899259754801, 0.0016495394650668516, -0.0030340701459685704, 0.0031177906435662095, -0.0005108479193189908, -0.0010745258953708259, 0.0012825434359280408, 6.230220928582497e-05, 0.001602180000186415, -0.0011441956363036354, 0.0007546390524941771, 0.0008427724388528901, 0.0008133203762286101, -0.0032195028897650246, 0.0017797405930259913, -0.0009966490003332495, -9.422702340788902e-05, 0.0017598246049344013, -0.0006178112872206043, -0.0006717615942637423, -0.0023763621465429097, -0.001769220085638068, 0.0026502471392531035, -0.0009600943050456223, -0.0001785250880850242, 0.0011762575891927085, 0.0009316978495341743, 0.0005892211513254253, -0.0004309414193137684, 0.00132784713330647, -7.809802495195584e-05, 0.0009758954935996655, -0.0003245001986131868, 0.0023472036870852975, 0.0014533797676898885, -0.0013289794233308783, 0.0003702033084298506, -0.00011983141966087629, 0.0019305214370373136, -0.00015620972738705774, -0.0026987749796818505, 0.0008969577640280946, 0.0011442687853779887, -0.00010152428877674424, 0.0023946138642285675, 0.0014432860667037417, -0.0025596724370879897, 0.0007807943646787052, 0.0004708495161542814, 0.0003576510830969326, 0.003007883405385492, -0.002808024902217099, -0.002069795887831738, 0.0011598736808418053, -3.579646996332286e-05, 0.0015261592498836407, 0.002232051881450481, -0.0007044464356251723, -0.0017609599570791445, 0.0006415520503297856, 0.0007430853695069572, 0.000998203277428722, 0.00104621277462158, 0.00014217446088160557, 0.0018726609600481225, 0.0019062713241115858, 0.002035500257493439, -0.0008880360365601803, -0.00030952591734312307, -0.0004861554810764446, -0.0023881762429605047, -0.001020323054959249, 0.0008437813845443287, 0.0015628782051599899, 0.0007260224695748718, 0.0005240062565441406, -0.0015329444242659918, 0.0019408776894858093, 0.00019961574566984552, -0.0023609216304789626, 0.00031231126056852077, -0.00018273852145433978, 0.0010043961787555844, 0.0004107008181390981, -0.00011082584660560002, -0.00026950748062315455, 0.004578208926092842, -0.0002514106024387175, 0.0023850321829161913, -0.0014960576664115877, 0.002668944340367574, 0.00034173447661434153, -0.0008916175783921787, -0.0004543285964677679, 0.0015358258720414852, -0.0007739502054153746, -0.0008075064187682557, 0.0009424680821945586, -0.001314195339076285, 0.001030638849883303, 3.425074246443671e-06, -0.000153634546589565, 0.00355685113074955, 0.0017727612393363401, -0.0003174748539978012, 0.0015733601648850737, 0.00039708688656947544, -0.0012738160252885322, -0.0014533914272458759, -0.0008169821598817961, 0.0033151665815509546, 0.0008162267242664001, -0.002200050464461256, -0.0013304399131071065, 0.0022778137415597755, 0.00032654392085706974, 0.0032944237875609517, 0.002030584086239351, 0.0009116023961288633, -0.0008204838263692338, 0.000521392935633358, -0.0016273837033953242, -0.0018148204050314476, -0.0026677615647709985, -0.0008922986256578724, 0.003435239065960438, -0.0004209569524862289, -0.001936465919037289, -0.0015585829383937266, -0.000967722642053026, -0.0011982435599646735, 0.0006244469400584762, 0.0032396701677690487, -0.0006365891332720253, -0.003504427030327939, -0.00023986084294591592, -0.0010112977911633791, 0.0008636702455753209, 0.00023684248400179797, -0.002667507759125165, -6.959050051680293e-05, 0.001800754213445721, 0.0023686617163365398, -0.0003620204519183545, 0.0009818521393842872, 0.0007991244278402476, -0.001137246088426025, -0.0010829604384658964, -0.0009560664854229017, 0.00019700012125056787, 0.0018719364202013367, -0.00031729337161312543, -0.0011212183045756774, 0.00036499376152754337, 0.0006864188572359708, -0.001652778253292908, -0.0012590714733695663, -9.268858339517294e-05, -0.0025935429568404444, 0.0027025731017475962, 1.3902859568482029e-05, 0.002226852909447352, -0.0001615685074387585, 0.0014796365256364297, -0.0002213783294484628, 0.002407113993665888, 0.0010625646708790626, 0.0013519762384763823, -0.0006183966992763246, -0.001994496151247027, 0.0019957146013842575, 0.0021771571812267965, 0.0008057536783514507, 0.0010795134978094367, 0.0011841173582149978, 0.0005252312232162382, 0.001386765154339109, -0.0019925237988953626, -0.00038913330441836536, -0.001707031868369846, -0.0020356094770317412, 0.001012928832876625, 0.0009096215253068252, -0.0009406500826969477, 0.0009465268899875312, 0.0013402108113620415, 0.0015143393022905016, -0.00019548924368884002, 0.0005219005029237778, 0.0008770422792290233, 0.00019481877965699113, -0.002712363306041965, 0.0011046965180021573, -0.00156513565447991, 0.003425615335178378, -0.001260704178101868, -0.0013012481439451662, -0.00041352576150188725, -0.0013664727557687328, -0.0008306853661066427, 0.0006512711364186075, -0.0006194865039494957, -0.0007409732081837817, -2.388738272518509e-05, 0.0017925617136187455, 0.000867259069296189, -0.0005846240912061873, 0.0004517545745850171, 0.004266833132321679, 0.00020687403756536327, -0.00012818400775671535, 0.0006190214306336372, -0.0010445684918174436, 3.705049017455053e-05, -0.00085449243126412, -0.0005022816677175967, -0.0012760145144419255, -5.723164340576403e-05, -0.0014415488721262193, -0.0006194749755961126, 0.0008015391850229037, -0.0018092236481477286, 0.001541226012618857, -0.0016995827399517438, -0.0004975325430560673, 0.00010317341122423329, -0.0012122043782936132, -0.0019597178513697244, 7.598324928892453e-05, 0.0009120007973359989, -0.002550833916932227, 0.0033297200424380335, 0.001984547279238136, 0.00048449046474452473, 0.0006123441217358305, -0.0003904957184523994, -0.002271237703496354, 0.0007760592114740561, 0.0017908411616103237, 0.001118884547736343, -0.0009157445193181957, -0.0009407865601227527, -0.0012241089523836735, 0.000188176211922908, -0.0003580525013262559, 0.0018024124707878286, 0.0005054857662907253, 0.00120911034499116, -0.0014730373057902924, -0.003477850142627581, -0.002528032309056627, 0.00187211000486176, -0.000660779889525287, 0.0006351039562799699, 0.0001708926355377116, -0.001162710896934982, 0.000533615572857471, 0.0010339406073507362, -0.0012167736114312433, 0.0017449294078693, 0.0016844120962042908, 0.001051943245662379, 0.001016820597929069, -0.0005492450248549829, -0.001138663956671948, 0.0012447699380393473, 0.0007492831900064445, 0.002084580873233044, -0.0009649685572536981, 0.0014187929723190607, -0.000578081383671325, 0.000702461010443578, 0.001599154243288936, -0.0033315179824420227, -0.0016663259886033899, 0.0019442746899898111, -0.001441646753662873, -0.001228395502214319, -0.0005363538331790707, 0.0009068051473404282, 0.00045413763957391495, -0.0004126397300581175, 1.8296531784756098e-05, -0.0011101274381628556, 0.001435099704552023, 0.0009848079251053576, -0.0006504427969193927, 7.971229149461578e-05, 0.0004946758132611251, 0.00020204450634597748, 0.0006064524422910722, 0.00022013605422621652, 0.0035517203854613655, -0.0020015222198717098, -0.001275979366862856, 0.0019071130461556507, 0.000910109431603523, 0.003096925284414631, -0.002275672787267702, 0.002961932197767858, 0.0008423138731599167, 0.0008544234690290864, -0.0007132945526668877, -0.0008363346228010826, 0.0012710470336392277, 0.0011599431265327809, 0.0019107310160908497, 0.0026228481046706165, -0.001879718787889395, 0.0005302335233254851, -0.0013592102610431311, -0.002541520044400336, -0.000849930800468357, -0.001520746721173083, -0.00026314520231895955, 0.0007586690570766663, 0.0014699850276072013, -5.227407907693049e-05, -0.0012003697434517235, -0.0020759396807852326, 0.0005296048753438143, 0.0018778603753055734, 0.0005441575720990244, -0.0013895359966626941, -0.0025440162462153637, -0.003770632832737597, 0.0011011605043709238, 0.00033884282612284267, -0.0009286690563135025, 0.0004286881459121261, -0.00023072371888410714, -0.002382164955532673, -0.002002384602928231, 0.0003329061948287304, 0.0006403415398210655, 0.0019890061625602584, -0.002399440651153384, -0.00017900383135405207, -0.0008206542018323049, 0.0009136224371708579, -0.0001498222895905954, 0.0015630219565379022, 0.0010479970619714507, 0.0040231805580592805, 0.0018151857790948966, -0.0007130938425081723, -0.0016256800191447596, -0.00039449448652550956, -0.00025278100781012114, 0.0011816965918338695, 0.0012200822626775576, -0.0015235982779655544, 0.00017928047480619824, -0.0007562505118627882, -0.0013850040322216373, -0.0012727249206392344, -0.00014563445627491234, 0.0021347719621598316, -0.0013025498777681221, 0.00024487498241754224, -0.000817941982798942, -0.00027368044926845414, -0.001716050228172783, 0.0008348181302206825, 0.0018294544120767142, -0.0015912809775997516, 0.001276143476774294, -0.0017986377389105357, -0.001314762440381756, 0.0007009572156286836, 0.0010552337036573434, -0.0009580046909478668, -0.0016490701926166196, 0.002558395256836654, 0.0013013682738032273, 0.0008548815197491066, 0.002233478459002569, -0.0007015734213666747, -0.002754685069095153, 0.0005809281379915987, 0.0012212911842839347, 0.0009035460390292016, -0.0009551696011156352, 0.0013248150125502178, 8.948895308336091e-06, -0.0005449540118949159, 2.346038533307393e-05, -0.0013393659900255983, 0.001618290363589736, -0.0003915795057700677, 0.002807977151182861, -0.00025864786370544124, 0.0004434694352104529, 0.0012910845869820164, 0.001250299996040205, -0.00029085505193560124, -0.0015631880591957525, 0.0011676338600619118, 0.0006211569176697296, -0.0032469907805703357, -0.0009166245121656758, -0.0015485109422757048, 0.00015988481404427546, -0.0017323452548057006, -0.0007628886671904311, 0.0021150477687434943, 6.745413190412108e-05, 0.00011986943678365947, -0.0020831938735881295, 0.0015170072698227344, -0.00033178709864234435, 0.0027082694852698097, -0.00029560830563646334, -0.0006359984591028933, -0.0011945438540994502, 0.000180857914114263, 0.00045036027135214596, -0.00042224333092999444, -0.0012765273572181712, 0.0003971565232081531, -0.00028271044806604806, 0.0013539321176079255, 0.0007924308350997222, 0.0008428759637899574, 0.00139048607209169]}, "pairs|0.05|1000000": {"law": [-0.01105487948585182, -0.009821763790831106, -0.010466814353619291, -0.010382733562543933, -0.010306007062634848, -0.010133064905807565, -0.010930366711601636, -0.010259075086266556, -0.009249568192251978, -0.010054142209901862, -0.010003921388176629, -0.010656766138831486, -0.009211796630101965, -0.010531610047836537, -0.010907855502268582, -0.009966098128367129, -0.010362223587232045, -0.010617892174416887, -0.010337599766229388, -0.010828386857167693, -0.009820324473204245, -0.009800179005736709, -0.009936941118733778, -0.00999159744096545, -0.010225960129052858, -0.010198619666222264, -0.010174021469202543, -0.010795080673034363, -0.009525106734476374, -0.009898013917518433, -0.009645150376040412, -0.01145967715187357, -0.00976896219869161, -0.010913704950502812, -0.010287908423749492, -0.010679163032249583, -0.010208830644180544, -0.010083107399787572, -0.010111148900658229, -0.010598425628688624, -0.010055741781673788, -0.00990691622820794, -0.010080290713371909, -0.010014835534684963, -0.010454080606626448, -0.010230968108347227, -0.009842791899652426, -0.010507725658691847, -0.010705984120439105, -0.010009714850954587, -0.009558096648965453, -0.009843223535896506, -0.010157722779493561, -0.009890664877143074, -0.010107184991299256, -0.010230147679957113, -0.010097199657987055, -0.009628306879512216, -0.010700439290736163, -0.009985166942618307, -0.009744748156244043, -0.009556259588724636, -0.009968022489978523, -0.009154503141977521, -0.008947700879754272, -0.00978669129110088, -0.010294732450715216, -0.01035684972773776, -0.01056790479445091, -0.010010756341201521, -0.010029289836666955, -0.010286610453895229, -0.009246876243175883, -0.010559638820635264, -0.010351503896679048, -0.010786848417546402, -0.010492847214894852, -0.010348593218645341, -0.010097340557420509, -0.010404695842611389, -0.010377494819319821, -0.010855943145045899, -0.010361251789402282, -0.01105977366264721, -0.010345821378030529, -0.00994732836270451, -0.010108544296980604, -0.010112436665449032, -0.009716095795127444, -0.009838164951872841, -0.009902665333978433, -0.010054380723572898, -0.009493406768221746, -0.010501465580698088, -0.009833926265899962, -0.010114679678907557, -0.01037541532933961, -0.010433560715791934, -0.010739616413183661, -0.010566120104923193, -0.010141927186489319, -0.009753633417748375, -0.009808433677558348, -0.010417634849869906, -0.010305290440138393, -0.010040377248635046, -0.010189348244870722, -0.009704484367870414, -0.01012056462557176, -0.010276285405426577, -0.01016329655114312, -0.01021331946445514, -0.01011393552296358, -0.010259623695860753, -0.010413875876058576, -0.010132994577654486, -0.010847381741159623, -0.009627192654312111, -0.010385874180928845, -0.01039998955778465, -0.009735657311924939, -0.010113140124037301, -0.010119748326943068, -0.009981459397171655, -0.010936079878319127, -0.010549712356590746, -0.009975369984765337, -0.009735317448206438, -0.010330989464874207, -0.009842872904956224, -0.009710305665995733, -0.009486198509316424, -0.009643825524100258, -0.010024011227118379, -0.009950367499453883, -0.01037003661730651, -0.00992515488498924, -0.010315324085831357, -0.009632883907285006, -0.010328538846580138, -0.01000500035758467, -0.01035794282657676, -0.010114490978510915, -0.009210448348512479, -0.011313051592098944, -0.009852739584755632, -0.01032967023440623, -0.009620906347279856, -0.01079404302880782, -0.010282281778039248, -0.010278797249107186, -0.010836006687986455, -0.009956274186010639, -0.009985098939615966, -0.010082647695180746, -0.010781976303985807, -0.010208573721930847, -0.009993288499860142, -0.009748053228679332, -0.010765972758860265, -0.010512252780972453, -0.009716824199451857, -0.010669530484856082, -0.010174761874504945, -0.009448052088232295, -0.0098223010457259, -0.009735952329180897, -0.010573057816519515, -0.010165901820287537, -0.010086689261307846, -0.010279081627710518, -0.01100509715282083, -0.010886020472583802, -0.009789796267087425, -0.010272497834691308, -0.010417919573360024, -0.00994943222460698, -0.009618409132466255, -0.009755104688757399, -0.010966441658794679, -0.009698744070782084, -0.010536181071628903, -0.010112750954652583, -0.010819178339668944, -0.009598723593457592, -0.010214323363178401, -0.010550737522142306, -0.009377791682370962, -0.00989809052442947, -0.010599730877931535, -0.010605653005845816, -0.010167500348575942, -0.010515052275812842, -0.009884719467116554, -0.010497736234009736, -0.010304396098426594, -0.010209972393976585, -0.009864612341156764, -0.010677290536202477, -0.009482190540031077, -0.010319909712870334, -0.009481839871211761, -0.010366427081421214, -0.010391943106268009, -0.010222788807451977, -0.010406732916257155, -0.01041073244304691, -0.01071459065277569, -0.01014020758536649, -0.009751903064289635, -0.010381895378466233, -0.009956385552843727, -0.01060084632318059, -0.010226132087537643, -0.01023924697198808, -0.010440688743794446, -0.010012175987323069, -0.010316781910916895, -0.009659929687742874, -0.009302009687376156, -0.010240075793357839, -0.01045328549775526, -0.009932370169882354, -0.010236412032718967, -0.010206931672409603, -0.01027011854022053, -0.009888159224197501, -0.011033491611280866, -0.01043009867501965, -0.010536985881499206, -0.009693198794852975, -0.010065276623531183, -0.010551149522959768, -0.009740378389026638, -0.010505068225214131, -0.01063420223760847, -0.010532506894517901, -0.009943438355588974, -0.009229115824247458, -0.010873323916478661, -0.010345408318058524, -0.010173142369184873, -0.010621267884827645, -0.010494276289445104, -0.010173403696282612, -0.010451245722819635, -0.010090932785255191, -0.009590342016972286, -0.010695743452778572, -0.010177281152184747, -0.010287090377620878, -0.009713995047384572, -0.010231951262175798, -0.010281356317088708, -0.01023104647751616, -0.009779952246929291, -0.011085446079169614, -0.01051904958184302, -0.01006860843984203, -0.00982085093059748, -0.009801730687149401, -0.01003571264264469, -0.010464321649303443, -0.009580455681458488, -0.010872237297888887, -0.009780192437610857, -0.010994089011093777, -0.010369706414776303, -0.010679250424159292, -0.009835111850738265, -0.009895928518798058, -0.010127547763520539, -0.009411206662718108, -0.010656450617394952, -0.01037971272958682, -0.009192455811139588, -0.010099794661649675, -0.009661206404508071, -0.010073321545151614, -0.010730317352539487, -0.010359861186729269, -0.010253764643179508, -0.01012990215793419, -0.010196600944192724, -0.009852823673110578, -0.010543180477860403, -0.010404910942892975, -0.010482062367603184, -0.010165386658877118, -0.01026882869164325, -0.010408463320453976, -0.010251982937496074, -0.010461480186135574, -0.010346532544570408, -0.01072626388463327, -0.010722295097094658, -0.010384365424430442, -0.011016146247222913, -0.01040718590915457, -0.009991297454441828, -0.009703726406922186, -0.009987545798622044, -0.01021929252242959, -0.010244228327557892, -0.01021883108841859, -0.01037758540412348, -0.009901894162704927, -0.009960613891660586, -0.010575210929101075, -0.009970204894605317, -0.009536230371896437, -0.009262901944636859, -0.010569367159423138, -0.010747902819598032, -0.010114684136963703, -0.010067370695606037, -0.011019163445558533, -0.010977015086912623, -0.009888723224428908, -0.010246536390112304, -0.010487009560590899, -0.010479936882723528, -0.009325967970311488, -0.0104491692655575, -0.010074472543698754, -0.010168058500327426, -0.010395397382669813, -0.01020652400717914, -0.010535277346108707, -0.009338434163109532, -0.010271085358604992, -0.009850119340782726, -0.009735639080030722, -0.010688816670176848, -0.009631551823783724, -0.010703599529216845, -0.010625128246156912, -0.010139996609930257, -0.009363415280291498, -0.009243289626009954, -0.010135685760635837, -0.009917762850299106, -0.010190927432995878, -0.010386206451574509, -0.00980450142158329, -0.009620367332481727, -0.01052098433706572, -0.010925983859815247, -0.010441736780959054, -0.009662632000599913, -0.010366895104990448, -0.010363747869054585, -0.010306160325768587, -0.009904022594959372, -0.010655391595947528, -0.009804115891932419, -0.010054099965584484, -0.009859585476774235, -0.009813568084974023, -0.01126210094039326, -0.009620112243173828, -0.010406101967819659, -0.010192014156494622, -0.010512616400567332, -0.010089106134285153, -0.010097819070984393, -0.010337360384524708, -0.009863341218142807, -0.010900641064801597, -0.009606707637452416, -0.010534141901898053, -0.00993943345484194, -0.009867268743204427, -0.010567180537505827, -0.010177103963488143, -0.010311101171676995, -0.010126305748460851, -0.010303755380459911, -0.010480519076544681, -0.009835520263202113, -0.010231331561378454, -0.010205556221233536, -0.01024214162693049, -0.009855187647944241, -0.010422731352123016, -0.010549188982493796, -0.009881794858374704, -0.01026049464084533, -0.00980113810697425, -0.010231566678888804, -0.010254739119207379, -0.009797281398704172, -0.010208568116366834, -0.009944597916669018, -0.01038077819164318, -0.0108112663233495, -0.009873754909520471, -0.01009223026921724, -0.010177339063920599, -0.010685411555898305], "null": [0.00031304684851463094, -0.000674680844181097, -0.00011124570253784327, 0.0004396540077760136, 0.00034246031042872715, -2.934019313283187e-05, 0.00017933833642214125, 0.0003886654019602531, -0.00032880257251921563, -0.00040247418985117633, 0.0003441587495656151, 0.00026882800935190687, -0.000362459772646595, 0.00021784979279360073, -0.0007763877662227969, 0.00013800323661250502, -0.0001969634191860692, 0.0001609643898863311, -0.00027499778536022035, -0.00035310740844884947, 4.254529983160893e-05, -0.00013493006110909533, -8.076844740578792e-06, 0.00036406406740230324, 0.0002110060035152017, -0.0008364665259614767, -0.0008489562084950109, -2.140775510195425e-05, 0.00035383110465758705, -0.00019100016654949314, -0.0006667541058948956, 0.00023878752851214102, 0.00032497950229526396, 0.0001671515244661137, 0.000679570228637516, 5.5654082970590935e-05, -0.0005605147486065221, -0.00012301929397917633, 0.00014675971459876536, -0.00026654691331806646, -0.0006738958110972249, -0.00021874104824792795, 5.636936390551739e-05, 0.00041263111146960796, 6.894744017404975e-05, 0.0011072109442054057, -9.431861627540172e-05, -0.0005061693440833182, -0.00021275291764855098, -0.0009768943956958154, 0.00017124724568429173, 0.00014436060941847018, 0.00040753300797113923, 0.0003639148303689055, 0.00021853807798866143, 0.00020734667176203203, -0.000580964409554241, 0.00016270266477036444, -0.00041974173822190153, 0.0007052918451568857, -0.0006806864472803653, 0.00035727002010599307, -0.00016093540230954773, 0.0009049071804572151, 0.0005987908618507731, -0.0008408411801550386, -4.782916575685192e-05, 0.00022352866909614022, 0.00021410026996004916, 0.0005103855377290856, -0.0003354455569448689, 3.0712593112269815e-05, 0.0009500180448585027, -0.0006119737071834663, -0.0003560927690271498, -0.00010270245271648548, 2.96567608826237e-05, 0.000685806845174497, -0.0006371027278380126, -0.0008999660375605956, -0.00032511761829834285, 0.0006967886651816357, 0.00016597082471658808, -0.00044785759966980976, -0.0002228957400047804, -0.0002022550144689106, -0.0005193012156858856, -0.00039130531010833636, 8.051402994091461e-05, 0.00040848106395063866, 0.00026814821381915266, 0.00016062095354829609, 0.0005093518962873134, 0.00043391593660935257, 3.942304286219667e-05, -0.00023872762884202814, 0.00024097002955691949, 0.000353255575996414, -2.6552001507695877e-05, 1.887576340742214e-05, -0.0005123872779639882, 0.0006771848342648212, 0.0005172054974753593, 0.00012760519064514142, 0.0001592650708088783, -0.0003275729950082962, -0.00029915903003274735, -0.00046693589086910237, -4.5100860771363216e-05, -0.00044608475960394856, 9.834502597527717e-05, -0.00013042556698739105, -0.0012210296873824689, 0.0002600701115289539, -5.1290870527687105e-05, 2.7437680595099323e-05, 0.000745668539931188, 0.0002925497316548231, -9.02265594415752e-05, 0.00045960992720850413, 8.83337755475111e-05, -0.0008518505248913399, 0.00025256230937920066, 0.0003017577854711462, 0.00013050199564013099, 0.00018270456871061214, 0.00017404984299496107, -0.00018070160338101715, 8.519694354092167e-05, 0.00034867768276569677, 0.0005113540548853379, 0.0001787316813963713, 0.0003354425369748171, 0.0005596271327465985, -0.00020867351350695174, 0.00027278348602433056, 0.0001243642606763018, 0.00023334146652498333, -0.00027971834870488266, -0.00012830656249729344, -5.617981598238231e-05, 0.0001723159265916152, -0.00020147665319125707, -0.0010376057657470739, 0.00034306882567136654, 0.00019028475387017352, -0.00046918726228639684, 0.00031501089330188137, 0.0001929449716131515, -0.0005115036330849421, -0.00020505313572538597, 0.0012745707537531459, 0.00030694314985613147, 0.0003016603913348348, -0.00010305706903679379, -0.00037936955461059796, -0.0004526589171547357, 0.0006033336830997271, -0.0002809384441082585, 0.0007738580156058106, -0.00021458614494562767, -0.0004401438955721204, -0.00025004032752562466, 0.0014310849046488272, 0.00011287548979410644, -4.8195397361894265e-05, -4.961633861899628e-05, 0.0008637272986806721, -0.0002616959410968178, -1.1111853621237344e-05, 0.0001333012815250001, -0.0012287223571894046, 0.00016770811269672947, -0.00013444035493570539, -0.00053389186607955, 0.00016921555833615542, -4.329838977934486e-05, 0.00027411545286248895, -0.0001651346659894415, -0.0003395309489162557, 0.0006481486159426453, 0.00046590271604785016, 0.0009596366111228605, -0.0004850297836274109, -0.00041164042753116803, 0.00036349862590068227, -8.65463141730416e-05, -0.0007427048515493695, -0.0002594981165975341, -6.941495676926479e-06, 0.0002433565273216587, 0.000725974380856087, 0.0005898820043679365, -0.0007890072593363939, -0.0002759329709363101, -0.00014389492762489908, -2.3209051954076187e-05, 0.00039032916651393634, 0.0007180493592802151, -0.0007521373457359815, -8.752044889792643e-05, -0.00033284548031975447, 0.0006511539450002601, 0.0002600340421690106, -0.00011904025450171218, 0.00048243567531436327, -0.0004366340200050445, -0.0009513949207935468, -0.0007610449260617713, 0.00026604385566031397, -0.00011277883063431915, -0.000349777358786163, -0.0005925494357112981, 0.0003221286728338768, 0.00044262817345241956, 0.00021019763545648829, 0.0001827983840652081, 7.337180276500987e-05, 0.0006670936592367838, -0.00012002578168246458, -5.247750520798178e-05, -0.00012229884534775692, -0.0002906347154940647, -0.00011055114552505074, 0.0002372961351850833, -0.000561167803724949, -0.00022662705640641434, 0.00036485739345160084, 0.00025095993351786916, 4.715458378612425e-05, -0.0005554616701237691, 0.00048117587099927306, -0.000728766995056418, 0.0001910716654354161, -0.0002475723363639659, 0.0004180282218477771, -3.169657067925158e-05, 0.0001556580318142764, -8.140155664282389e-05, -0.000305465931064397, -0.0006152939437242821, 0.00045376730109136787, -0.000748125206347261, -0.00029127101107206954, -0.00017356162280268705, 1.2202737554645182e-05, 0.00023513465861935146, 0.00013259713171809295, 0.0003127059184571124, 0.0003050771910668715, -0.00017619339418573077, 0.0015594800407709997, 1.3594279300477297e-05, 0.000682467391903252, 0.00028395519256729784, -0.0002671858245859582, -0.0006454584627926252, -0.0006970336554523726, 0.0002906590184226232, 0.00042844575502432036, -0.0004264553633097634, 0.00018011040508536524, 0.00043299940968122286, -0.00030160692702008163, 0.0010036386335352532, -0.00016840705124820943, -1.944657526564697e-06, 0.00024227415917632555, -7.831285043113922e-05, -0.00017390606311362689, -0.00023338750773760353, 0.0007654477162688522, -0.00036095499113208973, 0.00020216503281478282, -0.00027047718600670123, -0.0011680097797421851, 0.0004251678962061689, 0.0005756664909997156, 0.00021496912614704655, -0.0007406784950232392, -0.0002516406867707488, -0.0008269451631566227, 0.00031610764014278203, 0.00026662337233052114, -0.000995077560188129, -0.00018682662020985674, -9.55962039936864e-05, 0.0003850648699978976, 4.280505265885637e-05, -0.00016987757087871813, -8.881923880821319e-07, 0.0003526335633710076, -8.543416901041212e-06, -0.0001525996009181796, 0.0005962070494236471, -0.00019286498879456104, 0.0002014207230960352, -0.0005291585760813788, 0.0005250166791270772, -0.00044145824147356905, 0.0006033165191352552, -0.00034633739050793366, 1.2497510866182893e-06, 0.000982351873547671, -0.00038334921758398366, -0.0005532127684144683, 1.7133516926115533e-05, 6.263489500391017e-06, 0.00029795374118180007, 0.00020625839073318275, -0.0007599084869376327, 0.0002495587285471501, -4.286481193105374e-05, -0.00034446094834805763, 0.00021186610570378406, -0.000297697839902078, -0.0008225238839871807, 0.00020254084475723744, -0.0003452458727020158, -5.2719775128551305e-05, 0.0002489606730202709, -0.00078605384635555, 0.00017271628601189803, -0.0007734446336709055, 0.0006065624373183809, 0.0005496713101802442, -0.0003822661018073603, 0.000588989773283366, -0.0002656203249102873, -0.0010609509496868341, -7.225955897727232e-05, -0.0004277779759940259, 0.0007305303264599772, -0.0003292685156734976, 0.0002920609324190693, 0.0009776465934292489, -4.9939110772889705e-05, -0.0005369162006774175, 0.00018840803216857438, 0.00045005347590976186, 0.000305646587157149, 0.0005862651299857191, -0.00020769610291626606, -3.538781281342551e-05, 0.000709583385416046, -0.00015775207319190798, 0.0004431681964369716, -1.7969388609984094e-05, 0.00021201047775853965, 3.208141574351231e-05, 0.0008446310568146487, -0.0006221233698626705, 5.562359493715974e-05, -0.00032598984353260363, 0.0005458330166003833, 0.0003958987667234126, 0.0002633715803632697, 0.00027762156660759985, -0.0011371246963323145, 0.0003827121809889533, -5.8865425248910697e-05, -0.0001111559778879112, 0.0003807157596993349, 0.000343804572577433, 0.0005285040722160517, 0.00014445664559481486, -0.0004353526245353123, -0.0004045095076055105, 0.0008661784868539968, -0.0006954616984504725, 0.00027257822469017867, 0.0007830951091802874, 0.00040313960038940166, -0.0002459540103423308, 9.400971885931142e-05, 1.9648849936437784e-05, -0.0005850256225858885, 0.0001409036583277512, 0.0005438272690740931, -0.0006210661728420774, 0.00029732925760317386, 0.0004619553554014999, 0.00029945219381666277, 0.00021969954319356333, 5.433063499538093e-05, 0.0003914913453275659, -0.00041130702734815117, 0.0003412980612154115, 0.0007597908102079387, 0.00036431442377882206, -0.0005056708326707238, 0.00015650456964877435, -0.0003169034505310364, -1.041735009366107e-05, -0.0002701500183457384, -0.00013516300575666662, -8.293395002656467e-05, -0.00020828366025149592, -0.00028778589595201964, 0.0002514101704420568]}, "background|0.02|100000": {"law": [-0.0017269187123032381, -5.526185605120304e-06, 0.00023005691729416355, 0.001762429693036971, 0.0013870880971413868, -0.00043576582830517907, 0.0005834133100863781, -0.0005706973212404876, 0.0028804394948167555, -0.00293928922693798, 0.0017332398836265028, -0.0008469944843056965, 0.002010201034738479, 0.0020949799014244874, -0.0015814428206049058, 0.0006819432705036377, 0.0004886133675023885, 0.0008687353959704325, -0.0003925958305091015, -5.54441616351653e-06, -0.0039868294500085, -0.0002566275831892284, 0.0009691494759636043, -0.0007161450666126612, -0.0010105110250888671, 0.0015891509174075225, 0.000741863471841242, -0.0007408748271364729, 0.0014830133856573724, 0.0009116351745701579, 0.001388174700439393, -0.0022035294101137026, -0.00045228808219999195, 0.002163296470192755, -0.0019694486732380057, 0.0006796450445989421, -0.00024390067025503726, 0.0014502376847600473, 0.002693611395800488, -0.0007474140179306588, -0.00044160225981393353, 0.0003652887927607651, -0.0005119394242143471, -0.0012332403431178918, -0.0011577072154604906, -0.006399611716224385, 0.0004266803524375362, 0.00041854834995991297, -0.0025612655751716673, -0.001016845395716004, 0.00019381422673969695, 0.0006300430458825446, -0.00034968811354474383, 0.0005655028236422055, 5.304124872651528e-05, 7.146141729297284e-05, 0.0008601104272392135, -0.0025989204006338085, 0.002042547479364387, -0.00011516185467019824, 0.0003681610449870476, -0.0001708325660638721, 0.0012106009779628835, -0.0005139628956545295, -0.0005783479940042469, -0.002352901762938231, 0.002853055919972647, -0.002381785345535903, 0.0007432673971310422, 0.0011141028277119602, 0.0022939019344896394, 0.0006450509840565388, -0.0007520737985036163, 0.0005985247529709525, -0.001725869812870151, -0.0011855115887566825, -0.00043990502717772273, -0.001439545603856729, -0.001496657352795694, -0.0012991370553727677, 0.0019336837345909075, -0.003197108895792944, -0.0004413022138338718, 0.0037337509745496433, 0.0022267470079766483, -0.0003400120545231644, -0.00011527264570876383, -0.002382861391797775, -0.0010842467363678665, -0.0010748725378215696, -0.0015679657637255318, 0.0010602062191011896, -0.0026254142643988843, -0.0008255430856429768, -0.00020878315063743713, 0.0003980038540065678, -0.000732199315453208, -0.0018592952232241444, 0.00028655319659165457, 0.0025915401822649287, 0.002516312856800873, -0.00014713331241722472, 0.0020505183260484117, -6.323802372154574e-05, -0.0022876562405018674, -0.0011788502840799353, -0.00019135280302151614, 0.0009177938564306487, 0.0008542377954725566, -0.00404946335791756, -0.003183254416184944, -0.000653826791384482, -0.0015894611110409684, -4.0716345718117e-05, -0.0006281012180435752, -0.001099228352662962, -0.0013079393554855656, -0.0015823162720485229, -0.0009746310405622793, -0.002344467844488385, -0.0024321023455504687, -0.00017425020355332776, -0.0026405763862706877, -0.0005460536400097027, -0.0003452171948650218, 0.002445894687185479, 0.000302727649400758, -0.0003569902905278255, -0.0018917047519826369, -0.0014545453865837388, -0.0008977848907170127, 0.00020027978080428, -0.0017744776835968423, -0.0011574268042480185, 0.0006776118364104633, -0.0008187387226437082, -0.0009500407604292604, 0.0007074709704371074, 0.0004423720442767731, 0.0005282651479667777, -0.0007309029439399595, 0.0024239978809212914, -0.0009448596479160187, 0.00014137788762624837, 0.0025588828413125597, 0.0019200826076293254, 0.0002656004937469092, -0.002248121226334554, -0.0016220989256048313, 0.001720600086592583, 0.0014201833407163633, -0.0013108814034064054, -0.0008605450675727155, 0.00024345122223579096, 0.00028031979602527457, -0.0014706248329732219, 0.0021550159409455816, 0.00030199038805545086, -0.00042787171385949563, -0.0007655967756736715, 0.001123493399472153, -7.389878541808059e-05, 0.0024699635135476683, -0.0006712379268103419, 2.283774723998988e-05, 0.001488836618261935, -0.0014121751741802413, 0.0001910538350236024, -0.0005908280581303771, -0.0003105906987839191, -2.3868412201366596e-05, -0.0006546957759718808, -0.003413495924004195, -0.0020913821546724165, -0.0011978093438260728, -0.0003974550578735858, -0.0015391527619597056, -0.001992979308089282, -0.0007813122494759739, -0.00038801877672955953, -0.003685413605605703, 0.0014692385649217599, -0.0020223060175919017, 0.0023423371894502054, 0.0021592537451526894, 0.0005625800360533617, -0.0033016210137466473, -0.0013992014798880348, 0.0011326194500709263, 0.001318807098044772, 0.0024767360650397308, -0.0029444306063206582, -0.00046569712184219014, -0.0009655302415598754, 0.0016825279234291557, -0.0008314028850415767, 0.0011148378540370985, 0.00042648852911764124, 0.002547546515638821, -0.0007720255056611336, 0.0013767921754572754, -0.0005644292240543081, -0.003918300103989303, -0.00010330724574281192, 0.0006946225308954723, -0.002042876795965043, 0.0012769295516452672, 0.0012546828935624532, -0.0014414505755953044, -0.00211833808813644, 0.0007545929238617077, 0.0021212648734341144, -0.0002245683827677425, -0.0008661880742213413, -0.0008852528910612278, -0.0026785521203231966, -0.0018588168983386666, -0.0004102276642914404, -1.2918555452046121e-05, -0.0008652783275779896, 0.0005556674460400757, 0.0011946278557806167, -0.0007413760730354824, 0.0010543364546036216, -5.6510553285704646e-06, -0.0002805859855170567, -0.00043582435910938244, -0.0015405314101997192, 0.0005234867673342691, -0.0015183462605419251, 0.00010388441324238329, -0.003883361836971133, -0.0011611646932774278, 0.0017712963367788603, 0.000158825358226089, -0.00024209044631184895, -3.662829142037083e-05, -0.0010335880284229049, -0.00031844994887819666, 0.00035310725733861403, -0.0009165917810154411, 0.0025380765128133476, 0.0017723894460406342, -0.00018694127320983966, -0.0005590878081154216, -0.000384657964724866, 0.0018271672422551788, 0.0011036452349992842, -0.00014995889800673012, -0.00038070182822913523, 0.0014567515634782424, 0.003046094706141922, 0.0005397699739955186, -0.0005986414609724378, -0.0013444393401069732, 0.001162853799925756, -0.00012499193658399577, 0.0015486914787148365, -0.0009512715317390175, -0.0009084723899599467, 0.0017736640640730883, -0.00269028721495701, 0.00032126736187532146, 0.0006081229041861036, -0.0011362253764986008, 0.00016407677163599033, -0.0017186126294177484, -0.0012888865369777847, -8.746983183360868e-05, -0.0012709476503527384, 0.0004064779227155313, -0.0005583113284970409, -0.002321312452137292, -0.0006147004479757356, 0.001022498704163155, 0.000238332505679395, -0.0006203458018321228, -2.1346794822463266e-05, -0.00023949075237528206, -0.0003793219360082034, -0.000143820798611749, -0.00031370364779359505, -0.0022910814533991797, 0.0007555517722703797, -0.0007637350339182447, -0.0023420533480980055, -0.001009868245362533, 0.00021855558826811006, 0.00040662955921710875, 0.0010177834978453149, 0.000940018933400566, -0.0010789912624460385, -0.001189289462340426, -0.0005390445653867815, 0.0026311235057194793, -0.002104369779625692, 0.0012651354151715921, -0.0005456977940632157, 0.0007362868523719257, 0.00030994482871093965, -0.0012404895677740058, 0.0010971474097924983, 0.0006164888998210216, 0.0014417098989003563, -1.8294024631160255e-05, -0.0013336152766711962, 0.0012543216486324837, -0.00231909979392686, -0.0027032018189752094, -0.00019892805175025785, 0.0007093180017063716, 0.0012039859212160664, 0.0005370726523032943, -0.0010447723029161082, 8.618858386100214e-06, -0.00191400050505397, 0.00222446328324466, 0.0012467337786903343, 0.00015051997127546457, 0.00041901548408684874, -0.0002333034630934705, -0.002286356917337251, 0.0004765283515615337, -0.0006308165724542292, -0.00212676617757257, -0.001779885294179273, -0.000823681331496573, -0.00022267029895317592, 0.000742148137311105, 0.0005599558980886599, -0.0013175601858028685, 0.0009242949683017088, 0.0003308767231668952, -0.0005498442104707735, 0.00028878278639510313, -0.001131257509818795, -0.0011964052867803332, 0.0015554849266061765, 0.0003374871816035352, -0.001076943676935116, 0.0004821288604848206, 0.0004556012548135868, -0.0019497233548069204, 0.0016609354495509265, 0.0008861661055998837, -0.0009965588332248032, -0.0008033610505622235, 0.0006160781279138661, 0.0018058859563359064, -0.0017040220146204987, -0.0031528222521473026, -0.002901650294999669, 0.0005295559160618524, -0.0001740301549819634, -0.0004962764763503102, -0.0016122230139909988, 0.0010904083811276166, 0.00016200564942181472, 0.0021676671036621187, 0.00037547720991071287, 0.0014902214493641708, -0.0002042915412312496, -0.00032947316022191586, -0.0010005591480668485, 0.0008673929205986752, -0.0008081571431235446, 0.0024176163129006056, 0.0004855376628363217, 0.00038145415523516135, -0.0008876250657881002, -0.0004970387289677802, -0.002232868295018342, -0.0012193032071348142, -0.0005806960441896436, 1.6949849075409418e-05, -0.002100514863998093, 0.0003574958009480156, 0.0006887487059170638, -0.0023511124481139234, -0.0003494893194737614, -0.0005891791242120803, -0.0017721937895096573, -0.002271330838454766, -0.0009243782378769438, -0.0007123791929810608, -0.002046516860995773, 0.0003044357135273401, 0.001100831274541747, 0.0004043725404949683, -0.0005379298160814727, -0.0002716096097499232, 0.00043756195446409407, -0.0007826640001962204, -0.0018024523244291046, -0.0003970966987063562, 0.000972909577542147, 0.0016768115851144572, -0.00179568506529737, -0.00034891186498953175, -0.0013400166150301374, 0.00215665400052778, -0.002433882885204852, -0.0006188179768402691, 0.0009285407959991332, -0.0005587061670420113, -0.0026270188748300782, -0.0010071263192124036, 0.0017512359296176783, 0.0003191790307086606, -0.0007318301958587625, 0.001831348009816658, 0.0008389823447458866, -0.0022614456954714868, 0.0010819254576155402, 0.0019781479508518274, 0.00013555588462121904, 0.0020907368407465654, -0.0034966301493248864, -7.270587538688034e-05, 0.0009154881179513907, 0.0012913947102566325, -0.0002645954401367945, 0.00011667089470623893, -0.0010018248198235824, -0.000560041123297772, -0.0026672492881045784, 0.0006756271809624792, -0.0019571467124617214, 0.0007239157322178613, 0.00020652091276307516, 0.0009748009397627655, -0.00046578283210774174, 0.0006482904322009375, -0.0015232039690120658, 0.0008792606453784657, -0.0015825225076753213, -0.001933389431121313, -0.0007775160590401953, -0.001993413648306408, 0.0021232759899838527, 0.00038641433701691597, 0.0018521055955060817, 0.00015687750672377376, -0.001710909862616461, -0.0018643281923962363, 0.0015603095355380958, 1.9085527058315677e-05, -0.0003421090048671971, 0.00015586150949875588, -0.00013630797098240777, -0.000559572932682606, 0.0021145608016519546, 0.0002214206414663522, 0.0016136398941712926, -0.0007534046421122653, 0.0014849003311789843, 0.0005758997950602307, 0.00024072701369526328, 0.0009048588667566193, 0.0014424470756244645, -0.0003354730944149509, 0.0009961817315753407, -0.0005658931075958051, -0.000180465032220134, -0.0005214275947595937, -0.00238017851212291, -0.0042798869294404795, 0.0005621980592485087, -0.0009932042150824216, 0.0005992299208390506, -0.002358944110947725, -0.0017237759554866727, -0.0010056802880686888, -0.001436358553228878, -0.0016693898583541866, -0.0013472449376852325, -0.0009720899072460654, -0.0013061339808784211, -0.0005877175707418303, -0.0019077795023845212, 0.0005043072789812086, -0.00034780156983060806, -0.0002691354233119725, 0.0006312839545845605, 0.0007655865549560659, -0.001661781258305517, -0.002281789365752296, -0.00048426987477423467, -0.00019185421808654013, -0.0027326058005225917, 0.0005604921307593713, 0.0008667985721579896, -0.0014593253498818015, -0.00010098123010138238, -0.00021242685273126227, 0.00202444025663695, 0.001364071831712721, 0.0003335245378890406, -5.255863574049613e-05, -0.0010640595197370928, -0.0011413341282455747, -0.0009744843798547009, 8.691232082203015e-05, -0.00027100182404904416, -0.00015312847001425212, -0.0008784491005435768, 2.9785196504761302e-05, 0.0009262226064405965, 3.440354980011051e-05, 0.0004663113778988759, -0.0001383085168642495, 0.0014725081375432936, -0.0008302963595827606, 0.0008659446677610205, 0.0011946589182514344, -0.001505482213048026, -0.0011354165700918628, 0.00042176578346797555, -0.0027015233525915505, 0.001289210923068218, -0.0005182009984592284, -0.0007709354672602586, 0.0015115693521439155, -0.000501907532966861, -0.001342609533942607, 0.0006382497323729197, -0.00019071206856757783, -0.002830546906765541, 0.001276856466225773, -0.0010418559213247747, -0.0017832622691420497, -0.00276910245061579, 0.0007870866570076629, 0.003803447374988167, -0.0009481689664365689, 5.491215284170181e-05, -0.001022597451206586, -0.003921669864593191, -0.0007050061117137574, 5.814983682306263e-05, -0.0006620717450394054, -0.0003449150818957136, 0.002719158955755141, 0.0034602368693379404, 0.0008471060690400378, 2.055666087130703e-06, -0.0004918466809051836, -0.0015307128665389413, 0.0003602796577997225, -0.00014301104352565375, -0.0021736772134071103, -0.002083849043491348, 0.0017839870296159077, 0.00011960749160078166, -0.00042044428316501126, 0.0008559911828962541, 0.0008111903669281162, 0.0005680336207376513, -0.0012146140277016215, 0.00014211058506141683, -0.00025419868667775347, 0.00017630178339889113, 0.0012761039808371066, -0.0023659890654634808, -0.000290947907107153, -0.0006080921402054074, 0.0002106102471035598, 0.0006724112614078237, 0.00044080402016710707, -0.0002614516625945029, -0.0004122171454241652, -0.0010494184575433607, 0.0003702179048801213, 0.0013473837723338988, -0.0028137103265510888, 0.0015584314065453242, 0.0009648882925343827, -0.001007049334091903, -0.00044407742166630015, -0.0005259648289248631, 0.0015140653871039689, 0.0012692776672862394, 0.000381981185164193, -0.0009687190474867435, 0.0004635259269072378, -0.0029666831104862013, -0.00276667991114099, -9.64018061200278e-06, 0.00017844304594838434, -0.00024093908524314145, -0.0009266996418766382, -0.0023395369411396416, 0.0008094526942086233, -0.0005184397240842742, 0.0008835331435355087, -0.0014726656490227086, 0.0015888597755413514, 0.0005448376740995187, -0.0008874555813838114, -0.0025968632602859643, 0.0004958736441098566, 0.00023465545831857781, -0.00020679349428398552, 0.00032917354366812646, -0.0023034840434181802, -0.001214821131656052, 0.0008996777075145346, 0.0009316000370622746, -0.0005502927088443244, 0.0014819677268489428, 0.00029370672225503824, 0.0017185553059606562, 0.0002458363307855649, -6.685285855478895e-05, -0.0013944980187341471, 0.0013840565892957457, 0.00039963728871228454, 0.0008650337693687504, 0.0019669876841108547, -0.0007041068766113767, 0.0001563619130529048, 0.001359892823372455, 0.0013281838849650285, 0.000388028398141671, -0.0012887871223554725, -0.0010429429730729467, -0.0021843208499632283, -0.0002485700166285909, -3.4719930752658e-07, -0.0019888468985760355, -0.003189312798563826, -0.001950121856296505, 0.00022052741476752402, 0.0005202300948363714, 0.0007744315764197651, -0.0013948385328133028, -0.0013780046848186345, 0.0004620465891997938, 0.001548837001395853, -0.002540316111835139, 0.0011490433079561768, 0.0017583026415213254, -0.003173957245789616, -0.0021351217870950734, 0.003195308839729627, -0.0019132067605891478, -0.0029088750252403983, 0.0004844422684184835, -0.0004508756827199534, -0.0008267870780782616, 0.0018146495156754483, -0.0006061569760982266, -0.0004776028734072568, 0.00014762438780469012, 0.0007993176912517441, 0.0029017058850575594, -0.002868577035924247, 0.00043267560109327974, -0.0008447274792100501, -0.0005408130199873185, 0.0011443701140860796, -0.0005956863092340114, 0.0002952842296082281, -0.001038085706277947, 0.0004227398487781642, -0.0008477072419870169, 0.0013307012274310637, 0.0009093863703037997, -0.0008835492580265836, -0.00028293771516274546, -0.00022176366295134642, 0.0022927282750897504, -0.002235589376874181, 0.0014089309778837489, 0.0026885085697410105, 2.2587741324464616e-05, 0.0014409580642933406, 0.0004356603102033674, 8.711050203036308e-05, 0.000587003376357309, -0.0010792216583874747, 0.0004885343847185197, 0.0004499674719706803, -0.0009913363144535836, 0.00021522517094751947, -0.0010056029646072773, -4.7956360159417954e-05, -0.0005080020970966714, 0.0008130500010947728, -0.0003947602728349153, -0.0013098350776505896, 0.0013794876950550261, -0.0013786166872442607, 0.001399214400855442, -0.0039264059987536015, -0.0005849942157647448, 0.0012433150226360823, -0.0016656833454868902, -0.0019917618604363696, -0.003615309846948911, 0.0019160737417314166, -0.002080709574455497, 0.0004323193263813252, 0.0002651824851902518, -0.0007423161286395086, -0.002068580561932265, 0.00042642914576696, -0.0016360188491066907, -0.00024135372661238108, -0.0007775928035993473, 0.0014779014831161064, 0.00041430038657619406, -0.0012240930209959089, 0.0014496892134143735, 0.00010893011612900239, -5.163843728794859e-05, -0.0015181871636169575, 6.335904104659562e-05, -0.002056775942988587, 0.0010968720561006506, -0.002781750760123103, -0.0009008807658563711, 0.0007012786291298312, 0.00014901484938167897, -0.0012130859234593672, 0.00031669399525835473, 0.001367753731854826, -0.0008763713756012592, 3.275369295785424e-05, 0.0011660481958788438, 0.0010456919420063215, -0.0003721940135941182, -0.00042319923025679884, -0.00034308855997977616, 0.0004519179441659915, -0.0010899749998420916, -0.0025827180019444285, 0.001979287132013674, -0.0001303367325444782, -0.00017362094113781978, 0.001282075316609621, -0.0011288696709916834, -0.0006183227454741314, 8.90064176353178e-05, -0.00011895756055047002, -0.00397619525101689, -0.00033566926587180745, 0.0025785701432265995, -0.00038764313076367074, 0.00022661832731785125, -0.00024982264220696493, -0.001422098523059745, 0.0014072442700188148, 3.814460355933136e-05, -0.00017953775638357428, 0.00042854166644179514, 0.0003334570413073834, -0.001054322559359555, -0.0006517168838353626, -0.0004282521093221803, 1.171108176389879e-05, -0.00038875940436167156, 0.00037762068314783903, -0.0019041015932490524, -0.0004893585648240162, -0.0013324958497618056, -2.0011198629710236e-05, 0.0006840134512922091, -0.0011979610664303308, -0.0007956276217022662, -0.002169928202600424, -0.0005965941257297658, -0.00038156155696533745, -0.0008949930702355502, -0.000475381370420358, 2.3221579775523082e-05, -0.0006453969662905124, -0.00023750298804703363, 0.002419733986418038, -0.0003063392971140999, 0.000687605237208011, -0.0006966151579899105, 0.0007831217277471936, -0.0019431735364134894, -0.0007207493826175693, -0.0013877656014056328, -0.0014029505949570975, -0.0031534885276069957, -0.0003486049177956474, -0.0010008032207791118, -0.0018305250398693573, -0.00028197522470652103, -0.0028950681075068374, 0.0009177493976002538, -0.0025068767756089017, -0.0011164746156593353, -0.00017329875663563143, -0.0028526060356579563, 0.0011890108441816594, -0.000947074722388308, 0.001631548928592963, -0.0019296543144200484, -0.0010907781459543742, 0.00023457112829294857, 0.0016120632523914935, -0.00024774834650553856, -2.381100626092092e-05, -0.0017624635163970837, 0.0007093592610170063, 0.002839561314835315, -0.0017011103436566088, -0.0015548892599825948, 0.0019415578501167374, 0.00013989974060546473, 0.0009505670766696284, -0.0018138685727402404, -0.0007420597914249427, 0.0038094061480942187, -0.0010810091258113275, -0.0007387721501190825, 0.0015789434630359978, -0.00040443982820637103, 0.0009003965249938517, -0.00013976491590295126, 0.000944185395679753, -0.0029232859276957512, 0.002111281874533688, 0.0009165055181501458, -0.00018592959572139023, 0.0015954516481757608, -0.00022259606916730235, 0.00018078830793122336, -0.0008877439120631436, 0.0008689631639446915, -0.0011613955048019875, -0.0012277915950100748, 0.0005272452730986643, -0.0001028499629924795, -0.001122622503753945, -0.0028055899635708315, -0.00039520805346615617, -0.0007249880993231983, -0.0008974542481903214, -0.0005893858531607066, -0.0012743202778118246, -0.000866411924241639, 0.0013898156201825884, 0.0010246863816227858, 0.0016138843075879095, -0.00021212304805207083, -0.002603987783305506, -0.0018528129450352537, -0.0006534898993360017, -0.003108860191697538, -0.0022151991683454497, 0.0016551466840901696, 0.001378166647972634, 0.0037651382940282474, -0.0023098630287803346, -0.0011762093776033211, -0.0024590686358738623, 0.0023049908498213867, -1.9240767210604304e-06, -0.0005371081145426615, -0.0012526191068280568, 0.00191012553993275, 0.0003745978342095668, -0.002193668648970082, -0.0009006009719447761, 0.001999406825496486, 0.0002716985421606921, -0.0009900113431031698, -0.0012033024647886137, -0.0017728152216847093, -0.001844824367039699, 0.0014468395883975305, -0.00038513153876529316, -0.001514256708101236, -0.000699443015676593, 0.00013711778950220577, -0.0005415003602884383, -0.000917408438385614, 0.0006969738674449388, 0.0008885094076171995, -0.0005290317849286907, -0.0002435435552969878, 0.0005195783419758015, -0.0010071017892538947, 0.0009756835469563185, -0.000558314903265078, 9.001078341874802e-05, -0.00032429732133998357, 0.0005936083287823024, -0.0008871731617619005, -0.000647767402099042, -0.0008998283378662819, 0.0011699845372685758, -0.0010061539297572253, 0.0005254655369677508, -0.0013596996462146294, -0.000595286944609974, -0.00012563600431647615, 0.0016275761872304173, -0.0005627179214089395, 0.00015806182749944497, 0.0016264053574968074, -0.0017261583723362506, -0.00043128824991800485, -0.001832371767739538, -0.0017035099472710868, -0.0007440610519742208, 0.00014459098352492816, 4.5556379513200795e-05, 0.00222440152219594, 0.0004250913712482429, -0.0007507768418628658, -0.0015850985269194595, -0.003037328663418215, -0.0010470661487547162, 0.002149014098602464, -0.0010327749960792332, 0.00044557385738297484, -0.0004868531522630448, 0.0020151864292836663, -0.001111850286164895, 0.000182595074087466, -0.001804715381305222, -0.0008437017766969035, 0.00268552973641345, -8.464272515595894e-05, 0.0011839859127933394, -0.00011122429809962142, 0.0007166327404597439, 0.0012917919042747528, 0.0013235597395500065, -0.000537180394862169, 7.783388587156992e-05, -0.0012849952258555675, 0.0034501097911210366, -0.0017464375005546984, 0.0017144821966006418, 0.0005468104825263609, -0.0004805276369195255, -0.001120204244344336, 0.0017761002567038275, -0.0004899344170814501, 0.00035866152044494726, -6.741019342282328e-05, 0.0022565116203159263, 0.000501570901823456, 0.0006947053497734501, -0.00021731524955370674, 0.0005798051821210848, 0.001129017346749528, -0.0012538075939758642, 0.0016649287509471478, -0.0007152730030739463, -0.0010910729262914032, -0.001950806277148942, -0.0002584011781090467, -0.0006312632917238048, 0.003936927157447201, -0.0005193660773157305, -0.00279497291794506, -0.0016313749981335945, 2.686656576500468e-05, 0.001381144067831741, 0.0008453395742682446, -0.0011859535054048465, 0.000280731270411394, 0.00013276440267695477, 0.0007486946641837022, -0.00014446396392298055, 0.0007015182038898615, 0.0012205442967463398, -0.003054764855648706, -0.0015400172309565363, 0.000655400101225112, 0.001598158115093895, -0.0027176064539276013, -0.0006144113038404342, 0.0001903137685568268, 0.000240729830840003, 0.000694816929019737, 0.00017302011275166507, -0.0011564729973381205, 0.003103280861993518, -0.0008044003315816894, 0.0021135458062540025, -0.0019341297018131698, 0.001349167150035413, -0.0003580580437194669, 0.0011684230168276244, 0.0017000253090451167, -0.0017015379685467735, 0.001894085672577539, 0.002677987558590722, 0.0011787973326935486, -0.0006579393593435512, -0.003145050497765922, -0.0005022371786935764, 0.0004489163864693779, 0.001054675991559506, -0.00010427446687177877, 0.0019144671918951417, 0.00016678076524634378, -0.0010322791290606759, -0.0021567005047042898, 0.000798358837540647, -0.0016547216322928548, -0.0001752659062077555, 1.8979501152927014e-06, -0.001342997776821342, -0.002108816349729814, 0.0005135150507529218, 0.00140069443030999, 0.003073731577504013, -0.001966802196951889, -0.0007686939314819341, -0.00021247864511764192, 0.0006418949041941957, 0.0013378316221395181, 1.2924363191224586e-05, 0.000567308823768542, -0.0007248896840472696, -6.839090766330713e-05, 0.0018040158839962572, -0.0019127471788600303, -0.002570282569246629, 0.0004953244568479676, 0.00035885036933436254, -0.0008264154528418999, 0.0020783144969502843, 0.0011050662279288304, -0.002080341026934107, 0.00015133803769717957, 0.0018637445959610588, -0.0007165320393527352, -0.0006094518243751068, 0.0007919578529369531, -0.0027583868238547637, -0.0018520085935183062, 0.0003245033492023097, 0.002859605560387557, -0.0022879386999541396, -0.0013576844180880343, 5.735542669516036e-05, -0.00035046061911625515, -0.000996774348182683, -0.0011251054187075837, 0.002134942168744658, 0.000326238397651224, -0.0032619199133590016, 0.001694717299556281, 0.0011745673777614485, -8.629917020552824e-05, -0.000562230517232365, 0.0009438247471571515, 0.0009689801549539467, -0.0009403209129406065, -0.0008081246793327779, 0.0008761918655117995, -0.0025452898311462135, 0.001876960112734416, -0.00011832722815086072, -0.0001378481755747174, -0.002240014135757029, 0.001359054854123798, -0.0010181687583612486, -0.0013369023968792249, 0.001461468877450578, -0.0017513049652411183, -0.0008661737609898523, 0.0006420016885062552, -0.0009979852156796198, -0.00025279200514916056, -0.0009339928727687408, -0.00023103915884092885, -0.002100624018087416, -0.0016669665017241542, -0.0028611102088991203, 0.0008818957541389949, -0.00011650620175185367, -0.001065251828262781, -0.00040092431349769697, 0.001178017134363607, -0.00015867741369746113, -0.0012636614635299637, 0.0006218769467984941, 0.0006372275367967362, -0.0033734315762217193, -0.0015423703749322115, -0.000816043111448117, 4.516212601490821e-05, 0.0010618919765414958, -0.0004249420560968886, 0.0010501129245037433, -0.0009281073059206335, 0.0016846234447029929, -0.0010207860792847967, -0.0006112066139296601, 2.0096950398951208e-05, -0.0006784832932780205, 0.0002592289377210122, -0.0004219168693113673, 0.00022146260670119489, 0.0022455772605880497, 0.0005734364063343378, 0.0006825995388659578, 0.003146679398657426, 0.00016550387475255945, -0.0008417229266317605, -0.0012727760035309288, 0.0028161360322656037, -0.0009492574551410726, -0.0016706985741192781, -0.0010492186406265702, -0.0006635531464249667, 0.0015284396497978747, -9.766501686581108e-05, -0.001825535930180422, -0.0013123313472478415, -4.797637327413895e-05, 0.001444800091616294, -0.00044947810476614336, 0.00045165833975513436, -0.0012886273353931443, 0.001279348743553399, -0.0007128102288076477, -0.0010207650971167936, -0.0015123691478553525, 0.00023604395179255278, 0.00025335057381159487, 0.001374456977384142, 5.023636326129122e-05, -0.001944665753748076, 9.62548429708221e-05, 0.0010685083555150854, -0.0014584335772651613, -0.0014706571816169856, -0.0014085631584457303, -0.0017933218294423625, -0.0013616184477935889, 0.0011478533892672615, -0.0009495118132250013, 0.00016586005028162987, -0.00034449326121244184, -0.0017372543147118336, 0.00016014209022063852, -0.0005951063790181621, 0.0011681206212923456, -0.0002583284653239204, -0.0016174683578027427, 0.0017645514409769802, 0.0012674427150773937, 0.00020260213442391262, -0.00041870745992067526, -0.0021581539709334407, -0.001178513041867113, -0.0005766975917644857, 5.008835985709226e-05, -0.001993628250225754, 0.0021226417946103027, -0.0014674093032072122, -0.000587274230539947, -0.0020773020173665557, 0.0005190619288812925, -0.0008316204653908699, -0.00026832242861551947, -0.0008830277352576132, -0.0020280617864205652, -0.0019743272169492343, 0.0006772336359794906, -0.0017460929569583783, -0.0006817520092408103, -7.537656167677653e-05, 0.001984159851787126, -0.0017756528324293086, 0.0009102622604295618, 0.0011943123651647625, 0.0003593109409925077, 0.000853812861635106, -0.002388551645757353, -0.002021038353325899, -0.0007579489161839703, 0.0002893390733404999, -0.0008796020972807739, 0.0005570921347368696, 0.0013082854007624434, -0.0030073070695397774, -0.0009204922103904778, 0.002694569085417875, -0.00036060523455638815, 8.041439359729452e-05, -0.0010626362616745766, 0.0008625211805730615, -0.0007430079091221842, -0.0003781238356070915, -0.0023433548897795475, 0.0015892509435113666, 0.001841382834317784, -0.0024101292454012935, -0.00018991475224439114, -0.0018446875082185343, -0.0008727713187761665, -0.0001125002215314197, 0.0008406909923035499, 0.0016207306900977159, 0.0019726642492416957, -0.0010407536014271912, -0.0010255412542932163, 0.0007579573041489596, -2.5390337039965516e-05, 0.0020081731839560746, -0.0007908622073369287, -0.00027304999612187686, -0.0008732071812662667, 0.0023995482485181796, 0.00149904257360145, -9.528611197318071e-05, 0.0005778075177085285, 0.0012323141430607976, -0.0012147231130921199, 0.0005072721408012626, -0.0008832423498210673, 0.00044805546518222883, 0.0007153521114178218, -0.0021362132901519004, 0.00023706029950520957, 0.00026872696399049545, -0.0007487401745924771, 0.0015146418837108655, -0.001811980804816038, 0.001137540990555408, 0.00046289582604597257, -0.001242885205508415, -0.0005026487457104878, -0.0020038537636111187, -0.0005700032646354103, -0.0020788236902378188, -0.0002955991546471637, -0.0004690119421066896, 0.0001373655466094803, 0.000855580939045808, 5.17937795594392e-05, -0.0018432284028095935, 0.0010850705331471033, -0.0005626088487300507, -0.0012034974624981487, -0.0013889434251508348, 0.0003528818105689169, -0.0017049214907043364, -0.0006486024221166176, 0.0011799762662940694, 0.0017173871133397967, -0.0010480114275166486, -0.0005834939106046377, 2.2542389715773936e-05, -0.0012390601253233768, -0.0003008583164580969, -0.0021530528211712863, -0.001281487409965365, -0.00030840903877482617, -0.0003337604352182666, -0.003380046149316307, -0.0005760785310613414, 0.0006501759889978587, -0.003013574955359033, 0.00044076005529269935, -0.0008749361464239769, 0.0009991895203915746, 0.0007838992986624049, 0.0015212438201466227, 0.0005584222620029777, -1.0803155520378027e-05, 0.001105490287623745, -0.0005976657030366539, -0.0007264837723974793, 0.0007957908269284886, 0.001341844323694552, 0.0015245251146041028, -0.0011217542678387815, -0.00024241005044700614, -0.0022680803112642423, 0.00098494513165992, -0.0018020757241519192, -0.0023569519501451808, 0.0012829618626071237, -0.0006958325141814825, -0.0009557580065431281, -0.0013153354512711601, 0.0017813488748394946, -0.0014286809218404528, 0.0004975623672107687, 0.0015184218805597283, 0.0010800881031256537, 0.0003293913499886614, 0.0008408833876965005, 1.8701655933206496e-05, 0.00020766796717808234, -0.0011292361705441678, 0.00017752089184774889, -0.0004779543606767689, -0.0006999935627973741, -0.001309031820039941, -0.00182111948090391, -0.002211525265592762, 0.0012918342852898945, 0.00016471985717281257, 0.0014350321073113292, 0.0004195699139684095, 0.0014022112822580368, -0.0018560651676766682, -0.0003285016517535766, 0.0006301831828512405, 0.0012359274505389095, 3.8813584708030646e-05, -0.00041121382793019023, 0.0015321128339627066, 0.00020172117284023017, 0.0001991296712304802, 0.001063883701527324, -0.00038766379240318116, 9.228810346773031e-05, 0.001391118926384216, -0.00045231636019416044, 0.0003598215353068923, 0.0013856822231472776, -0.002477490566185736, 0.0014020002723285074, -0.0016417178052643422, 0.0024733723797032425, 0.0005344419170860704, -0.0002510680525951159, 0.0003541584822768229, -0.002789866752477721, 0.0008448265324991766, -0.0005966181402357051, -0.0023231938083814185, 0.0011392014182769472, 0.000938206775703776, 0.00016551769894590507, -0.0009742003340482697, -0.0005502862608990355, -0.0012323027287388655, -0.001158158292470901, 0.00039423028511276215, 0.001211961345900292, 0.002411015177717246, 0.0007819473822596734, 0.0007841544883495644, 0.0029170300579997033, -0.0013147590016648891, 0.0023127540509948474, -0.000618680380706671, -0.0006934256233384062, -0.0012053236418960722, -0.0009225367266880724, -0.0011689789466124978, -0.0021728615061435974, 0.0015001725638930097, -0.0009266038017656797, -0.0004381224809604234, -0.0022735320302169626, -0.000367833767253245, -0.00020367220724715196, -0.0012411579602025213, 0.0003807091931395945, -0.0008103167678372714, -0.0005719492582878516, -0.00178058355187094, 0.002072004210655898, 0.0002162333102431191, -0.0010681047257223852, 5.811632668617506e-05, 0.0019022819252150214, 0.001446676360471244, -0.001670293819561408, -1.2112075404857592e-05, 0.00019169485310222, 0.001108336440276858, -0.0022065456913065162, -0.000926162933875041, -0.0004886724575428048, 0.00116547065265582, 0.0027837943071986615, 0.00019258049521120313, -0.0008674933962504738, 0.001181241970655833, -0.0030994173386647006, -0.0008362168823614624, 0.002767862075293337, -0.00388762064749848, -0.0011919035450835835, -0.001248821900898811, 0.001300798253061508, -0.001824571800716157, 0.0003126863772333621, 0.0010298653285474302, -0.004444650193464739, 0.00047810421962335425, -0.003369825149019512, -0.0006923533445064578, -0.0025030981720197687, -0.0004404400291377897, 0.00029425222339440893, 0.002317934045193759, -0.0017458526725375734, 5.38574713262463e-05, 0.002743883962383009, -0.0017651583550213346, -0.0006053746633307711, -0.0003086714028857074, -0.00011698905184243102, -0.0018850590334587025, 0.0004977852806042904, -0.0006143511602916263, 0.003257059684220742, -0.0017435622704891074, -0.0008476503328651575, 0.0005264750839915067, -0.0003870130893330881, -9.553732423395189e-05, -0.0026025829514502163, 0.0001436788934414679, -0.0010196763937759812, 0.0002824959560063789, -0.0001766839004906373, -0.0006929929512837774, 0.00040030769740351246, -0.001444857151914114, -0.000932781297839469, 0.00023966557376642328, -0.0010179813663873105, -0.0010675864320202066, 0.0014931784149547767, 0.0009902311126035457, -0.0010502258243523244, -1.5890629936343714e-05, -0.0007682026829627375, -0.00016646515345897228, 2.0123804368665787e-05, -0.0019871748855937454, -0.0020820124625506864, -0.0011451746699808751, 0.0004780784393290105, 0.0004433103116072701, -0.0016385900956636945, 0.0012446441634272887, 0.0004946779780787836, -0.001686458913688682, -0.0020758504950215695, 0.001114986832425835, 0.0018307331482336764, -0.00033650098884230317, -0.0026918076997493046, -0.0024501170621480384, -0.001852075145268195, -0.0007948436504934264, 0.0014364231687737927, 0.000234655873905254, 0.0016770217733421688, -0.0015325599042679272, 0.001344819001107389, 0.0012825852079911826, 0.0016435548855255888, -0.001278979122201207, -0.00022385760396215204, -7.687289138136322e-05, -0.0007970879849530377, -0.0015031248178551948, 0.00036783838050435946, 0.002040955688406676, -0.0022636561225377605, -0.0019906901069015603, 0.0013060280704397798, -0.00037012253645229976, -0.0012685792258766426, -3.196094234780844e-05, 0.002732042926446354, -0.0005998358734702336, -0.0009541994323294389, -0.0004082486162584331, 0.0004959612619623854, 0.0007212126392497353, 0.0003182849205982663, -0.0006767814959385277, 0.0013782645136268812, 0.0005847167755081983, -0.001209162262163943, -0.0011949956220940194, 0.0009075004659662156, 0.0017617651804737733, -0.00165780932767845, -0.0021972239608816224, -0.0005298435417984138, 0.0016187421407707347, -0.00011822101773084626, -0.0011392052209515668, -0.0005848236195138412, 0.00035257470210403596, -0.002756287682311509, 0.00070689428324755, -0.0021224259601151374, 0.0019081981955393346, 0.00042286360284915503, 8.24266193300005e-05, -0.0006231702137267092, -0.0011319605916080278, -0.000964411420069311, 0.0005076554799767763, 0.0006230313139097277, -0.0009877134409643773, -0.0035860804262952684, -0.0002934997429884234, 0.0016931028703943696, -0.00030692396460896276, -0.0007253059705432108, -0.0003664944101533507, -0.0013104021620868878, -0.00035286575763482375, -0.0016621110818997309, 0.0011326419295558665, -0.0023266599800422227, 0.00037967505409230995, 0.00013334902577977203, -0.000545719967623981, -5.005780120992398e-05, -0.0008757232779892377, -0.00074422489192294, 0.001045815226925484, 0.0022149366919395064, 0.0018189485470667677, -0.0005099560696084637, -0.0015283889980146625, 0.0010696516181090132, -0.0019274828859980886, 0.0003638544475652594, -0.0016729305852249965, -0.0011994235633938644, -0.0011815532454990674, -0.0010013815006102433, -0.0020579615614151336, 0.0017763361210230144, 0.0014296184488271635, 0.0009356568336720272, -0.0020632896350001317, -0.0015992752344065053, 0.0017980719221633024, 9.859729347017065e-05, 0.0010005779563755368, 0.00020641206424443226, 0.0017125497278334123, 0.001103556509458592, 0.0018192398690466405, -0.0023276640595062403, -0.0009992183893112738, 0.002212835780181166, 0.0019445981477081986, -0.00040550448473641865, -0.003024361436223977, -0.0013748986677990516, -0.0011612727848939741, 0.0028819863206921426, 0.0021357051846653263, -0.0002705161127884992, -0.0018607165251838254, 0.000806339943795642, 0.0013878717769246762, 0.0011707644677745321, 0.0010216931847510935, 0.0002021070639770528, -0.001988870298341716, -0.0010784210301828523, -0.0013140913463578485, -0.000904321877013281, -0.0014461681232145196, 0.0003961026930889844, 0.0013953537605235766, -0.0013186780624598882, 5.9101674152906014e-05, -0.0008135317062238911, -0.00260813304194496, 0.001422936909641237, 0.000600868418243472, -0.0017598483265857112, 0.000336538298500777, -0.0007875784371469408, -0.0018807959147446596, 7.148618405317109e-05, 0.0013618483764927802, 0.0008850079080700013, -0.0015539343174975073, -0.00024908152830338537, -0.0010362548710176611, 0.00116776160105303, -0.0012653670730271571, -0.00028775685951032415, -0.0004563246243760588, 0.0002594800882702586, -0.0015107710359520965, 0.0009675803309558972, 0.0008800462245073248, 0.00025581191342283205, -0.0005368477043035114, 0.0008997980845224518, -0.002537528158248925, 0.0010568958597083622, 0.0007913448757213004, 0.0009202453666095067, -0.003033045410563595, -0.003102467376671747, 0.00011015160337102259, -0.000799954022248528, 0.0006548518006255222, 0.0004545323727240813, -0.0012475196000556465, -0.002550226844866721, 0.0003389810581255759, -0.0022411682998297877, 0.0015398204879168986, 0.0008533508282528857, 0.000508373792512451, 0.0003323915394970456, 6.691948182169227e-05, -0.0020078615599494753, -0.006846146427965216, 0.00045446143891147983, -0.00041329151498814554, -0.0012006275909710595, 1.2480693885486005e-05, -8.02276977385219e-06, 0.000929948896225774, 0.0010356235720072604, 0.001059638391228468, -0.0023798425351042596, -0.0006599239321136707, -0.0014610647646566832, -0.0005737924568354202, 0.0014082409289901676, -0.00015790895111855718, -0.0012408564518064935, -0.0006127689331183461, -0.0018109424981851419, 0.0012689592316839082, -0.0005805570012702432, 0.0006870007440360482, -0.00023712114689633523, -0.0002864687522379228, 0.0009576455775146542, -0.002538690685790712, -0.000997022288932392, 0.0016015580309751698, -0.0007896572013033065, -0.0008322646222742591, -0.0004163978632565346, -0.001907384697044101, 0.0012207563442272473, 0.0005624934549679494, 0.0009133581251967726, -0.0010446276328615056, 0.0004538910201512536, -0.0030156705199928524, -0.0010763728731975064, -0.0020441643252100405, -0.0002214678956180549, 0.0006982757976405907, -0.0018215626355999603, 7.549181537847005e-05, -0.0016645759012980932, 0.0005735707836382886, 0.0005413791691992742, -0.0011312793341291538, -0.0020639014819909818, -0.0006135384470136174, -0.000736296379852952, -0.0008332270203279535, -0.0012359394896224174, 0.0010515553323529048, -0.002294452793999646, -0.0018957318535894885, 0.001229604992879274, 0.0034587710018101347, -0.002720970753017582, 0.0007163793941993291, -0.003898729225659814, 0.0015864092730515367, 0.0003788799545070276, -0.00086622829705707, 0.0013104043511642516, -0.0012674252793622998, -0.00035536753288312184, -0.0030055778237061404, -0.0024840172638027624, 0.0033707320241651573, -1.8898974611936126e-05, 0.0013427928406404277, 0.0008934580437252038, -0.0017698548853077867, 9.549868278035945e-05, -0.00046426244828889907, -0.001383988869595676, -0.0007683536896463394, -0.0008648602433414254, -0.0034498348699933956, 0.0017621892674384299, -0.00040156441711225455, 0.0011344812175035912, 0.0008731360576579306, -0.0006679307426455949, -0.0031963531976382242, 0.0017344569661004172, -0.0024302602845400756, -0.0014915039318035284, -0.0011780695144301134, -0.0005044383377290629, 0.00039890357788063824, -0.00160796746915981, 0.00023460696617849663, -0.0006788610286898589, 0.0024846595307304042, -0.0006210755039326443, 0.002495830357185369, 0.0008484315643393359, 0.0010255758987716135, -0.0004056015408719915, -0.001342689113783102, -0.000768070183243097, 0.0018593939257698366, 0.0002878830983217284, -0.0025594239848896194, 0.0041301762698644495, 0.00028817368387112907, -0.0007559675452464276, -0.002447482014227731, 0.00011959654629656313, 0.0004707573005244825, -0.000520909337222264, 0.0019437647697158056, 5.142029675031523e-05, 0.001447569262725601, 0.0011466238524402428, 0.0021231759049209487, -0.0011766298868334246, -0.0005042951040223898, -0.0005443160095115473, -0.0024977272566228947, -0.0016020977351187682, 0.0008109822386286325, 0.001045214000888528, -0.0013194185333489372, 0.0004906923928622575, 0.0004518509250344138, -0.0012880706940681108, -0.0015607963716544049, -0.0017958226227055007, -0.00025196192133503104, -0.002226413868505084, -0.000765536627382879, 0.0015796452403673555, -0.0008655884500186062, -0.0025956402077094154, -0.0001703501134313612, 0.0006693173534486618, -0.0009573017512236603, -0.0008538590585827066, -0.0003097363532633679, -0.001716051187060863, -0.0009633806670308331, -0.0019414109951405578, 0.0022119383693439687, 0.0004766970596312703, -1.0371690155608349e-05, 0.00045425388559028335, 7.294426178283686e-05, 0.0004473917886915757, 0.0025208494083051036, 0.0004363158180487048, -0.0012908100353898888, 0.0011855683292560926, -0.0017575238256668513, 0.0014092303669333006, -0.0023764738794493923, -0.0013377547142692237, -0.0021023499480730123, -0.0006451986143671817, 0.002139773871226325, 0.0009180480327666274, 0.0005805194089001375, -7.300691127731795e-05, -0.0016914076709051429, -0.0005147987161313594, -0.0008839529137869562, -0.0012496536966279947, 0.003234395653052502, 0.00042673912170254624, -0.0001000249630944694, -8.118377588850478e-06, -0.0014651713382276554, 0.0019084359257748318, -0.0010965146653756364, -6.951548218214754e-05, -2.731243241260728e-05, -0.0010015749297354049, -0.0006860552672813824, -6.795456921349086e-05, -0.000638741571807877, -0.0018103180123159035, -0.0006042858273591634, 0.0005066937859634635, 0.001616299716730829, -0.0007520247794090551, 0.00014304620426308645, -9.139924334622407e-05, -0.0005562938130259099, -0.003086969405742934, 0.00011962050147573677, 3.123068532584483e-05, -0.0012344370984207487, -0.0006933836298594898, -8.277663243561051e-05, 0.0016244493770649626, -0.001965151798257736, 0.0009730349407170991, -0.002100932792400201, 0.0004684083050490173, -0.0004001888715601254, 2.6008748020167616e-05, 2.1586398771589188e-05, -0.0006878469597015879, 0.0003305606180727949, 0.0029016963538675, 0.0017431519365871395, -0.0008024810549471795, 0.0010428527589665393, 0.0007159114407366829, 0.0007565204061741326, 0.0008634971025944793, 0.0016377679933698985, -0.0005209817779263659, -0.0010712831400292444, 0.00048596802951017537, 0.0004328154557882158, 0.0010882244801067031, 0.0011700349047956138, -0.0010220989090043986, 0.000598640779750248, -0.0006764398539225169, -0.0006888322267899483, 0.0011468783600578902, -0.0010150711693803771, 6.596536571379374e-05, -0.00144356523611755, 0.0007341262297115847, -0.000992300628092302, 0.00023387624284509911, -0.0007266140547264044, -0.0008550461253520325, -0.0007029212553693043, -0.0017226327052668466, 0.000334407354654509, -0.002837965521629293, 0.0008827129541213452, -0.0008883433442683497, 0.0012999723799085317, 0.0011754101414549467, 0.0003027600581422263, -0.0012732542801785485, -0.0007972460817011751, -0.00023410188968675527, -0.0018944542905261486, -0.0013166543554872234, -0.002683311445074388, -0.0015877020768257921, -0.0006055087425433925, -0.0022526926330392882, 0.001992952612143384, 0.0005087144931055221, 0.0005870296256293983, -0.0006382938466540367, -0.0014633873100180494, 0.000360001034021451, -0.0011145887574990354, 0.0020739369814499753, 0.0005659550497725263, 0.0014097814065250347, 0.00048811307073926, -0.00040293506416766434, -0.0010143662757986505, -0.0009562472536943645, 0.0007572051193101004, -0.00011367713560161974, 0.00015378196114035347, -0.002082018923752038, -0.0009632554473055777, -0.003757952889556826, 0.0007368449164824042, -0.00026158060150205387, -0.002298190467438843, 0.0007409689729298563, 0.0016548293730958008, 0.0021102107180714924, 0.00035373867300858564, 0.000258013329735185, -0.0012863043411650565, 0.001023979540755171, -0.0013674276379065375, -0.0003075019272005264, 0.0012153472681140087, -0.0003722557507082058, -0.00031241221463762514, -0.003192458331679582, -0.0007269226007542429, -0.003664658130515086, -0.0017010894955502565, -0.004357551354160272, -0.0016774691647363227, -0.002278247645430831, -0.000725304326390841, 0.00013443819959224612, -0.00014943400035605237, -0.00045580730522321034, -0.0013935729788787654, -0.00102674028934846, -0.0018552130958937596, -0.0019882753715982915, -0.00215985702129462, 0.00033235558389410613, 0.0006583803681836642, -0.001062585317335163, 0.0012826942082151405, -0.0011341153005295368, -0.0018932230709216569, -0.0028948697145576574, 0.0012747029012141198, -0.001064356243472453, 0.00044940870930076926, -0.001759074518090209, 0.0006492634826829047, -0.0005936186035420121, 0.0017032475930598423, 0.001180387441845454, 0.00026926260644888345, -0.00016860930375539596, -0.0003069238962876142, -0.0008625036455223167, -0.0009550156776780838, 0.0008459950002421834, -0.0008514568426285507, 0.0005898386788185661, 0.0011802034559744712, -0.0005095716840877174, 0.0006441973732185247, 9.501333796979594e-05, -0.000519181705316285, -0.0003140059160022801, 0.0016648678536235195, 0.0006609461154614138, -0.0011288027737812456, -0.0002971711779347075, -0.0005152019529148788, -0.00038740789017843724, -0.000626076785740004, 0.0009350875457370122, 0.0011619225839609726, -0.0006968128757938175, 0.0020079481116095366, -5.519436786283194e-05, -0.0001372425504655439, -0.0012702740457406492, 0.0014883892930184217, 0.0006060223584487545, -0.0038753986457518153, -0.002818128906032946, -0.00010287601069602914, 0.001590105463279201, -0.0007497376485101626, -0.0018717305481708024, 0.002015796759665456, 0.0018080775833704266, 0.000965492939410062, 0.0023351044220323303, 0.0008783092573709794, -0.0006842664816160138, -0.001754279145765203, -0.0022995952565514344, 0.0002150758239682915, -0.000924961974217986, -0.0003865329635139858, -0.00040887597523475705, -0.001636132156855652, 0.0011889972739345112, 0.00011578602051987019, -0.00010869662264134661, -0.0010648284863110646, 0.0003340295002791649, -0.001311389053934242, 2.346182544865627e-05, -0.0009887015540508415, 5.6958812158391936e-05], "null": [3.434166473503808e-05, -0.0005569901943891509, 0.0008380867895017019, 6.641536652818303e-05, -0.0014773992682979298, 0.0017954638158279579, -0.0012422914971743637, -0.0014347753282839548, -0.00021847150352716227, 0.0004842841553678312, 0.0014093394313032803, 0.0015728511408665824, -0.0011175712103437263, -0.0011947022733949098, -0.0011639587275924512, 0.00046324908015993316, 0.00018077832568064167, -0.0003716083392042435, -0.0035183021301703477, -0.0017067184190269202, 0.0002450419829482797, 0.003188190974193539, -0.0010123706885494244, -0.000413950786168904, -0.0013200728934039674, -0.0017933228176740812, 0.000319566607847932, -0.0014215019325396483, -0.0009933055596054174, 0.0016529231650359577, -0.0005983980369981268, 0.00010267077600012442, -0.0013598049048457739, 0.0008653822282784773, 0.0002933377443410379, 0.0007106106946457302, 0.0005195437299958527, 0.0021783279187870264, 0.0017244320764771004, -0.0005641157324003387, -0.0006721788190429123, -0.00028774547467769196, -0.0019672200756213343, -0.00232189827795537, 0.0019014186910917275, 0.00022964113762302674, -0.0009793133687372446, 6.837297805972753e-05, 0.0015686676616697426, 0.0018737901934269274, 0.0021002893294337355, -0.000755240777648325, 0.000840778403673248, 0.0009020060595723578, -0.0014960717982281935, -0.0018339806224352273, -0.001134990447027917, 0.0026070067722017143, 0.0025363438790915183, -0.0018187624888845733, 0.0012851648134546423, 0.0006785971088536513, 0.0010434972487409766, 0.0005906889223368239, -0.0009233486953137415, -0.0016884613811676275, 0.001401588837174117, 0.0003844511435255882, -0.0010860471759208679, 0.0006653716415838673, 0.002243722879944343, 0.0001979757830365969, 0.0004255473039345148, -0.0014478947714824386, -0.001316193620035655, -0.000486914348527101, -0.0004725842877251196, -0.00015764552750408, -0.0007532708967579183, -0.0009824148135999522, 0.00013465908797982706, -0.0008401846903236532, -0.0015702783977449286, 0.00026815433551519163, 0.0037309367869236, 0.0006155237035310179, -0.0006900674569632059, 2.9314547899339516e-05, 0.00016128464391229613, 0.0012959263340457383, -0.00017140170836071889, -0.0015895422445382223, 0.0021946125261935734, 0.0010050031010475635, 0.0005988162028254251, -0.0021102438153688396, 0.0013036851274952355, 0.001730230283305545, -0.001414764925115719, -0.0005591777606852588, 0.0005422992631460843, 0.00034038619741227905, -0.0008810317900813658, 0.00013215348824235917, -0.0001631419883851848, -0.002257026478093671, 0.0005398117641597366, 0.0003816214543030938, 0.0007920504138407836, -0.0013085474147995768, 3.503683963490545e-05, 0.00015962089889853814, -0.0011826309452533934, 0.00021957648371628835, -0.002464111233858368, 0.002373977515889081, -0.00012862663793633544, -5.783775471801533e-05, -0.000147790875182352, 0.0005778674975251974, 0.0006103556327810011, -7.761974783804249e-06, -0.0006042930795873147, 0.001977386581567764, -0.0017184136034043007, 0.002245013060801604, -0.0014265561838788798, -0.0005163843535642698, 0.0019308946381899617, -0.0003643781116062783, -0.0009349991603455621, -0.00010190871938675627, -0.00044518517862979223, 0.0010246926773262999, -0.002260662822206605, -0.0002177160252658794, -0.001086322467265255, -0.001326298430658568, 0.0005517844797351401, 0.00043908812567750033, 0.0004476710640695103, 0.0007084755520825325, 0.001431423367880491, 0.0008944961330641377, 0.002776839331945169, 0.0008134998271742688, 0.0004698817277990486, 0.0013213776812666111, 0.003253283301718035, -0.0002885492153792413, 0.0006423023912418557, -0.0005972612905926766, 0.00015469203261009312, -0.0018530008054344904, -0.0009042745748226722, -0.0015368895153100581, -0.0017465959938425257, 0.002993813784234689, -0.0006724662965238437, 0.0005538434238774315, 0.0005728630184140826, 0.0006795005040931557, -0.00045851955452302917, 0.000542038560840119, -0.0007814777988928157, -0.0005000226410443176, 0.002712659753805191, -0.0005193966070953238, -0.00336397911167019, -0.0005229681196583513, -0.0014759489705840068, -0.0015306467425899584, 0.0004530927893178216, -0.0005562374004615123, -0.002809169759403929, 5.501715355382686e-05, 0.00038563968791116565, -0.0007588388692711945, -0.0009280165545435537, -0.0034707510202736103, 0.0004986209005988229, -0.0004427627381469179, -0.0009516668186391186, 0.0019525293280198142, 6.193819355448937e-05, -9.736626573619844e-05, -0.0009751265680444376, 0.0014717175436320673, 0.002051203085816411, -0.001540485430898464, -0.0005821890383916895, 0.0022931501520666586, -2.0770447993534447e-05, 0.0022254703346025195, -0.0005733704583175125, -0.0012444519291543443, -0.0010780464254809274, -0.0013654624247880776, 0.0006904435463530589, -0.0008342345454321887, 0.0020636199261359067, 0.0007571453037371612, 0.001433593462490279, -0.0005493898773094585, 0.0005796791756553787, 0.00022452529033856194, 0.0012655772165048873, -0.0017419289692801598, 0.00200447137486659, 0.0008051204458379146, 4.1925886812954616e-05, -0.0018932599318333132, 0.0025257575628954143, 0.0010030189866157002, -0.0006058453668948971, 0.001130326517494673, -0.0018004582124877544, 0.0003557337178810016, 0.0004053607215395161, 0.0005500480238875838, -0.0012247886647118733, -0.0007298005397684548, 0.00042296265350838524, 0.0011010469484071805, 0.0007580443170738249, 0.0012823434532824862, 0.0024892451643481195, 0.00035460213633164983, 0.0014140766105601443, -0.002977185896358314, 0.0003059824860889293, 0.00021790402020549493, -0.001669437118343886, -0.0001820634438143287, -0.0016968660021365878, 0.0006505536688035107, -0.0008937492750185072, 0.001168298583253069, -0.0004885910632186352, 0.0006774969241103435, 0.001262251268415504, -0.0019170619555701762, -0.00014604287153208162, -0.003574938116083004, -0.0001552553647821142, 0.0011297481987497804, 0.0012976239693136549, 0.0017252974237438323, -0.0037556834449237186, -1.8285721515631792e-05, -0.0024233046676496173, 0.0004154322502127883, -0.0010588480852842252, 0.002956618081798368, -0.0008241268211044428, 0.00040165223700583397, -0.0002384964104447107, -0.0025267616158606288, -0.001159361368790357, 0.0004415432274251785, -0.001435867258147816, 0.0012892361125595997, 0.0009997765866636144, 0.001929227944462042, -0.0009007633144904048, -0.0006738414640441448, -0.0005069505193189272, 0.0027173834014782017, -6.65315334460459e-05, 0.0007636030860567189, 0.0011582747537275395, -0.0006158029339671245, 0.0008946725491947305, 0.001333799330312857, -0.0025665456047256896, 0.0013811331626314427, -0.000769786471964018, -5.688812360826745e-05, -0.00021872243252119006, -0.0011516277552896526, -0.00028016033495159576, 0.0012044942961004779, 0.001313590726873315, -0.001345885065514807, -0.0018121385420322156, 0.0006203899088159659, 0.0004181270942327231, 0.0008185165129512839, 0.000456187851714418, 0.00034587236241900854, -0.0001697753201508334, 4.123526797705779e-05, 0.0013614185098980158, -0.0019884082154151272, 0.001736292644459958, 0.00014360142713254476, -0.000638076945166155, 0.0014352721627837184, 0.0004854054971845656, 0.0012526485177275504, -0.0016318792048313213, 3.877122508733066e-05, 0.0003113254101938523, -0.0007242018401143469, -0.0009434193859636508, -0.0002645731532178175, 0.0018484765722597274, -8.42111748626806e-05, -0.0011863499092878982, 0.0002520728580739373, -0.000785533252483539, 0.0009967953750278369, -0.0027856337854021973, 0.0013769617509824528, -0.0010516654154715255, 0.0025835645681002717, 0.00011772148153443851, 0.0021006323137022775, -0.0009407755230439463, -0.0007776604700788781, 0.0024469979143626475, 0.0009716905060574987, 0.0020982755739176184, -0.0016583641923331172, -0.0031906062954298875, 0.003449557620194277, 0.000501460366937323, 8.661343067473126e-05, -0.0019385157683942111, -0.0016938418107725894, -0.00028167750083429866, -0.0009338404349525931, 0.0007312750737478169, 0.0026882503155079007, -0.0004151685355218149, 0.002901759013894001, 0.0010620441178552653, -0.0015416327032298227, 0.0007622176021193638, -0.0021040151378048932, -0.0006950857085632478, 0.0017589081308582166, 0.0003782178792874902, 0.0006098235593521295, -1.6145276156009913e-05, -0.0007468113750714878, 0.0003595645447491691, -0.0015056373054056493, 0.0004074458379328405, -0.0013117242704696608, -0.0008388132637886514, 0.002117565427635526, 0.0015581403889486367, 0.0029426146175799417, 0.0010633955477450385, -0.0008103527161660296, -0.0010094676075338427, 0.00013493298008349086, 5.3811434455930396e-05, -0.00017762732776915868, 0.001736785259260465, 0.00084583562186058, -0.0024789698669982485, 0.0012484638480696475, 0.0016733581339547499, -0.0006177410957279861, -0.0004249828492328689, 0.0020041400775285823, 0.0005094115784256559, 0.001072046301463736, 0.0011965005182847932, 0.0013179236385321147, -9.939856694884952e-05, 0.0014910101768741413, 0.0007403545023230151, 0.0005530669177495895, 0.0011493448224477731, -0.0003102169187245707, 0.0007232360009181704, 1.9061010352316998e-06, -3.965850481346678e-05, 0.001077864509809956, -0.0011962245376189173, -0.00021890119341261283, -0.0011796704726299012, 0.0023319092594142887, -0.00016149678316601523, -0.0017392816445616077, 0.0011435899020248996, -0.0007851652352917071, 0.0019485328413191283, -0.0004618040617172525, 0.00016480328346446527, 0.001289279945892119, 2.301732416221114e-05, 0.0020608479721442308, -0.0005468552814340555, -0.0018841314630542172, -0.0019013569804187114, 0.0027674480460868622, -0.0026120769476261074, 0.00045062362223013963, 0.0003292583661478332, 0.0004148095363643023, 0.00017918229618718584, 0.001573732402974315, -0.0009195331805420537, 0.0012853674914587998, 0.0018538990343186512, 0.0020138855353390994, -0.0007074423261670404, -0.0020046351030122977, 0.00036791974693084484, -9.57846626246095e-05, -0.00027449737202189795, -0.0008463729012060384, -0.0019094278010358678, -0.0010582592261387802, 0.0022050133435724817, -0.0014471079712485846, 0.0008114286526517134, -0.001398877921477748, -0.0029778375404152513, 0.001540535791989761, -0.0019924935854698234, -0.0016460494154815208, -0.002802429973480791, 0.0010965178416117993, -0.0005144262972960334, 0.0004950666097709444, -0.0004999488787404971, 0.000796442675683906, -0.0009399378745662545, 0.0009272971911498118, -0.002415355755993609, -0.00016847082877902153, 0.00037710730839179973, 0.001497019674968847, 0.0003816665286207055, 0.0013920340445290336, 0.00010965271826357537, -0.0004733686764373246, -0.0013716526614215852, -0.0003873660437587745, 0.0011389215354782323, -0.0004965599261295139, -0.0001245069709376878, 0.0014265991030288916, -4.293498063301371e-05, 0.0025009053281497273, 0.0003821065948317326, -0.0025372180797695876, 0.0006177179260653531, -3.83604535016957e-05, 0.00013593032172121156, -0.001799432605478657, 0.0005381980462759728, 0.0015625703660688828, 0.0002903250489429965, 6.345292938902958e-05, -0.000812229427912925, 0.00032504645948172595, 0.0010060860112313108, -0.0019386726860481929, 0.002261152834246438, -0.00035055917266202385, 0.0017105931603236257, 0.0010709199375877887, 0.0010622047594441852, -0.0008869796236714578, -5.2173794988341626e-05, 0.0009428131455333499, -0.002084459352420076, -0.0003347229340189273, -0.0010616286004845321, 0.00040403778426423287, 0.002038723339916615, -0.002902120527646268, -0.0027865513572571388, 0.002666766479979543, 0.0008087677428267881, 0.0007299478947944138, 0.00044477432235190406, -0.0004266588863206522, 0.00027243678228394685, -0.0015093607960778854, 0.0035217100568889492, 0.000529474442109823, -0.00039964878655318614, -0.00038932875014996426, 0.00028218349553466027, -0.0015540972261005592, -0.0003600560540055753, 0.00040615615476014, -0.0007629227008525419, 0.0003080958625814034, -0.0006962134353889482, 0.00034466080043582537, -0.0005788890752862486, -0.0013457640347578348, 1.672466158808561e-05, 0.0037727541111891583, -0.0007541072500201196, 0.00017203768532070285, 0.0009621561724086902, -0.0008930051903810465, 0.003101629065352718, 0.0014076629197274926, 0.0008630271296539149, 0.0017344660279823287, -0.001655492352155008, 0.001427863375250027, 0.0012011337074886441, 0.0003630373154770439, 0.00026692281554296926, -0.0018828091682419057, 0.0003335062989950899, 0.0003942993146326401, -0.0015710349781201671, -0.0016650932339885571, -0.0019552047893949265, 0.0004831847991964011, -0.0018274650082679145, -0.0010803170582969202, 0.0009620509795462695, -0.0018343372644675782, 0.0020261602179907356, -0.000302457158907643, -0.0021298683684971564, 0.0009142132813977355, -2.9787055963126363e-05, 0.00019980392756746568, 0.0007501011139030567, 0.0003947598122087115, 0.001403752720826823, 0.001647377607444156, 0.0006105406488385867, 1.12910428331503e-05, 0.0010550862242570958, -0.00040143174461171327, -0.0009415734763784656, -0.002346249583183635, 0.000513736919653951, 0.0018692717094772604, 0.000874735737941279, -0.0005918104633986232, 0.0014605904463449448, -0.0017835912723178637, 0.0005596988334399811, -0.001476189672493966, 0.0012341468769898611, -0.0001458516575958413, -0.000445652209164038, 0.002457116950442817, -0.0008704503428740296, 0.0015988867910845528, 0.0011089045499961259, 0.000925279477743679, -0.001499455422598217, 0.0008722409127894792, 0.0012173803389066151, 0.0013561080324953068, -0.0011251862621595166, -0.0009218518275933008, 0.0019719760131380326, -0.000337061746570555, -0.0009304582089360025, 0.0018245238614369441, 0.0015891437115085338, 0.0015196255906291256, 0.0012851153339674681, 0.0003721700771732728, 0.0005158065270300938, 6.426342118004413e-06, 0.0002454776417204485, 9.03225252475437e-05, -0.0006015812913213736, -0.0007707709335607049, 4.4288544982507005e-06, 0.0020825964816530984, -0.00011500340618475491, 0.002049622536330453, 0.0010618133358599735, 0.0015979748902692492, -4.101835760295103e-05, 0.0016626901974214903, 0.0007662451746046628, 0.00031599818518923684, 0.00161100171452766, 0.0006542707357404254, -0.001143498872725246, 0.0016548835284515562, 3.1960471188696715e-05, -0.0009494734484967182, -0.0027915213588292076, -0.0002698812971209108, 0.0014383180268424667, 0.001104269456233098, -0.0005864237052861654, -0.00043179215063293697, 0.0014916858868954108, 0.0013440456436777382, -0.001128194575154673, -0.00025058432650304496, 0.0018602907520453016, -0.00021253838583668028, -3.813163731436475e-05, -0.00041613740484081063, -0.000818199700640676, 0.000301536141756209, 0.003001432361918077, 0.0010755471496786129, -5.284761876556132e-05, 0.0013027402368557262, 0.0011688774257416767, -0.00031810604991644453, -0.0013483440562511717, 0.001978778894589972, -0.000663280231165686, 0.001190119130252576, -0.0005698609587110326, 0.000849207566393062, -0.0009674874477720863, 0.0005635403724069121, -0.0014170561712161245, -0.0013544016068181008, -0.0016440688043326546, 0.0012375127462718183, -0.0014453661746163249, 0.002190561398339952, 0.0015412033287676152, 0.0006902705221616401, -0.0005002496853601102, 0.000507274812680869, 0.001742958399881367, -0.00042456591659245646, -0.0034363310401888114, 0.0010667859096802346, -0.0022581689459491017, 0.00017164404977432213, -0.002418990261441323, -0.0027297240708215043, 0.0020931806890516214, 0.0004555948432134471, -0.0006411046070926574, 0.0003650628229987518, -0.0024524746680061327, -0.002560607937994952, 0.001761913556691752, -0.0002462824233466776, 0.0005100984027031075, -0.000579252594672397, -0.000562523417766414, -0.0011013385949407706, -6.447515437457696e-05, 0.0008585300325769651, 0.0001508234150211507, -0.0016794180837251815, -0.0005749073186018805, 0.002708742895773497, 0.0011109388975034662, 0.00034307787556819846, 0.003598911662429316, 0.00044244111625690863, -0.0010991597075120652, -0.0032341323138744826, 0.00042164799162414113, 0.0017427325051260212, 0.0002319444838034812, 0.00010214678393527521, -0.0009256181382468753, -0.000174788103384671, -8.869760792684644e-05, 0.0011605157287375434, -0.0001721886800094552, 0.00032609559266738586, -0.00012137717193905218, 0.0015456458733744682, 0.0008697048858969936, -4.7952690261254816e-05, -0.00021544002043416555, -0.002639581653836487, 0.00012492877605652097, 0.00011940074978422643, -0.0031098795305926075, -0.0003808308574093644, 0.0003609832943602953, 0.0007683165731355857, 0.0005337704492651696, 0.001980272176860254, 0.0015883450555236323, 0.001753425908568751, 0.00047489182413418263, 0.0009551449454194838, -0.001168138021446552, -0.002128807492038476, -0.00039877346734407126, -0.00032051889488027285, 0.0025674710989109784, -0.0008503831520050298, -0.001245108955339802, 0.000982039144469482, 0.0031725882890860646, 0.0013648448298866356, 0.0001354705809175627, 0.000743772270427101, 0.001916564085278516, 0.000267149497917174, -0.0009318569784495523, 0.0008379895142445193, 2.6785833663112157e-05, -0.00054111223067288, -0.0003254110911949937, -0.0010446726782813442, 0.0013166264151749374, 0.0033079788693379797, -0.00047615968073611015, 0.0005106799121135097, -0.0018082492020905505, -9.358148822791179e-05, 0.000542155778784803, 0.0007959377571147286, 0.0002927931520986249, -0.00289605762182088, 0.0010583709589901957, 0.0007794243615508734, -0.0015421184573396474, 0.0003024828344679875, 0.0008123555255963311, -0.00048771960370430634, -0.00017900571935669518, -0.000428196623722954, 0.00027002458726865797, -0.0012934946284266502, 0.0002698648368770762, 0.00011058145418907372, -0.0016228138357670119, 0.0038274192244065475, -0.0006836849171385495, 0.0013980976954837132, 0.0011855515483496504, 0.001872400542225705, 0.0016544355308845127, -0.0017653454428216975, 0.0007682993095237123, -0.0009261187879721078, -0.00022164527653245614, -0.0013141694152229988, -0.0026395092036919365, -0.0010112887386100056, 0.00010868807801411862, -3.1228874138200524e-05, -0.0011396252187712008, -0.0008732878163737468, 0.00014361448040123292, 0.0008823698353523923, -0.0018332972795160885, 0.0011628976589230788, 0.0010980009339682795, -0.0003140511656249956, -0.002577743472592431, 0.0029487303441895207, -0.0013335833930998575, -0.0001895225165764458, 0.00025841873445564545, 0.001583222320849842, -0.0024543305507869206, -0.0010998967862549947, -0.0007683883128546398, -0.00024203392177657435, -0.0009641685243177989, -0.0007002848042638732, 4.8996006388080104e-05, 0.0003886560047448029, 0.0006199788595822042, -0.00010138160863437662, -0.00463185954336609, -0.0011284364170736083, 0.002315956554239662, -0.0003412655162620126, -0.0006146053347233504, -8.320184445764767e-05, -0.0030691797754496264, 0.0012250600972079084, 0.0006566168811286133, -0.0007805119182497933, -0.001811917811882502, 0.0012665285654298586, -6.362196119802377e-05, 0.0011658104991489893, -0.0008167656063413631, 0.0012152972208276935, 0.00042915111043839715, -0.002621188852121925, 0.00036889727698952157, -0.0010055485798021735, -0.0022135168318415666, 0.0020428342204459327, 0.000741715157145606, -0.002368952524097523, 0.0017550994613326765, 0.00026573742113544796, 0.0013994023760064422, 0.001044644094931435, -0.002433454507868582, -0.0015132024355217766, 5.684495017455049e-05, 0.0009706834245806206, 0.0002530245307479362, -0.0009201114266836896, 0.001836548304861907, -0.00018863367229737804, -0.0030685729648558535, -0.0003279612457092185, -0.0008949474352109021, -0.000186405891656527, 4.8312434197228527e-05, -0.0007194004497499407, 0.000288813216542394, 0.0007729801558964411, 0.0003725156731793078, -0.0007771804488285738, 0.0008047577118723837, -0.0013710728359868085, 0.0003352011271289257, 0.0017135647640653673, 0.0022706362130584523, -0.00015154941816675205, 0.00011278709160222888, 7.612383479660423e-05, -0.0007328902162093698, -0.0031561954057028885, -0.0019103601151995164, 0.0008475923730717483, -0.0019000896761776076, 0.0012708863251358338, 0.002180533869623247, -0.001180040736699084, 0.00027547463683408324, -0.001294486227694236, 0.0009823266089741267, 0.0008170506141658151, 0.0015730112882543779, -0.0006784448381722541, -0.0012438785993511559, -0.002528337963379812, 0.0010339075508989382, 0.0015481325859942885, -0.0004888389008685934, -0.001461294737682195, 0.002374878888106835, -0.0007369733989204263, 0.001106519187791477, 0.0012171437035206623, -0.0003737209949701281, 0.0018832865749800476, -0.0008865063067888812, -0.0013307524049874786, 3.0115570401889613e-06, -0.00036321418136520123, 0.0010629272304498727, -0.00020600539448256683, -0.0019829484586901813, 0.00012380622877650183, -0.0003442934749502413, 0.001016198356654563, 0.0003040896693153883, 0.0021100804563314313, 0.0006341243604817137, -0.00019392331139300722, -0.0005168350982733827, 0.0005100537783464532, -0.00010946893916852218, -0.00020829225807172946, -0.002401878105753319, 0.0012147469518861698, 0.000803137947048782, -0.0008812670340079265, -0.0018734308915817621, -0.0013015044262374431, 0.001573341391615024, 0.0011407120986408614, 0.004031827601462368, -0.0023965387586581954, 5.499935483488372e-05, 0.00048459700582093035, -0.00019119664984312834, 0.001368323205290345, 0.0012224051170335315, 0.0023424358903820774, 0.003194201744704195, 0.0030227417125203715, -0.0008290728996707131, -0.0009046936601366795, -0.0018048320072008295, -0.00127670626075016, -0.0007323612639531518, -0.0016328035978183664, -0.001974064477804127, 0.00036272303815110263, -0.0004165328474661223, 0.001959546694936698, -0.0002831297375962549, 0.0009864208560417254, -0.00011127979612357564, -0.00255672238388982, 0.0007532847214539728, 0.0010414691454965208, 0.001716836230717611, -0.0011259508583130184, 0.0001910360330850125, 0.0028015096205855627, 0.0009738371381127209, -0.00024063432125220885, 0.002372011265518559, 0.0015621722278869044, 0.0010697128045178417, 0.0001421961459779908, -0.001831333991115791, 0.00016276330628972602, -8.472062569087058e-05, -0.0012268500449916786, -0.00014218737134275017, -0.0012452937700793143, -0.0008529316648973051, 0.0010496957070538215, 0.0016783537895825873, -0.0014502197317964871, -0.001358018068555289, 0.0006541144472915761, -0.0017055314862517434, 0.0027133380322643674, -0.0010692554455600245, 0.004189081039588594, 0.0007411258482648009, 0.0029492157332899893, -0.002049765431634931, 0.0011041800911408828, 0.0028672485053089503, 0.0004238883437936991, 0.00046993286552954316, -0.0021536934724117884, -0.000847580138757742, 0.0007087426352443416, 0.0014633356640976203, 0.0015778533342967194, 0.0019290655139201363, 0.0015563541655270186, -0.0007762604656802452, 0.0015955922424009117, 0.0006439049329873825, 0.001576327766240837, 0.0016305827201259504, -0.0007768209826348738, -0.005295500624063365, 0.0017658325144820353, 0.002008727993679571, 0.0023506658699750105, -3.4333553839971387e-06, -0.0029413864055882755, -0.0028743189779980582, 0.001993727829046499, -0.0011157536411312563, 0.0005177757611996014, 2.1634231116784974e-05, -0.0008187776847172756, 0.0007118540847059762, -0.0012712740217848406, 0.0001372771273056017, 0.0011581927810020431, -0.0021831761010844275, -0.001220179254350029, -0.0002811269903251201, 0.0015254630405534542, -0.00013605893130552715, 0.001216299451650471, -5.296357392126083e-05, -0.00030193831913027935, -0.0010145876969591683, -0.0013994560941368306, -0.0006973658654381154, 0.00251508539381895, -0.0009710694775604267, -0.0014240386798514137, -0.002946422853091768, -0.0005392725295090273, -0.00027119202769210204, 5.003036117123827e-05, 0.00030622147655545717, 0.0018750480234297484, 0.0019543271553628117, 0.0009474968463294431, 0.0025173741455306597, -0.0013248756601029754, 0.0005746833091819781, 0.00048122332615374575, -0.0009297142575990236, -0.001727773397274035, -0.0015573751361257493, -0.001987479570220607, 0.0030431570114330952, 7.903185963442638e-07, 0.00015055417800002857, 0.0002887634787436255, 0.002654098591000853, -0.0012723544810233633, -0.0018813073929342394, 0.00045589483073005255, -0.0012211388624097097, -0.003116698782442029, -0.0014274261812348144, 0.0014068764523855748, -0.0008496687818588811, -0.0028393286766297265, -0.0002794252177160672, 0.0002657502484861851, 0.0017329211201504435, 0.0008597700985957246, 0.0018571342557773818, 0.0001384057652380477, -0.002455096376251298, -0.0014100575407782756, -0.0009407263645249131, -0.0011746607266172049, -0.0007748186079776787, 0.00021327616882960143, 0.0011708346969312444, -0.00014485325382285197, -0.0005050785227247445, 0.0012220617963158986, 0.0005414858913344034, 0.0012088730654893354, 0.0003226975367587315, 0.00021162200773261475, -0.0011595488286282318, 0.0010250656126835622, 3.2129965887861545e-06, 1.7389036955250958e-05, 0.0016263150790729597, -0.002791200051523113, 0.0025343436876941183, -0.0011044867048886076, -0.0023813527100529086, 0.0016765428462681697, 4.3794312016842696e-05, 0.0008103903848297733, -0.0023779963109893387, -0.0004286527021477582, -8.365366604135005e-05, -0.001551602736057589, 0.001366923815961485, 0.00310251967567865, 0.0005668518168100434, -0.00031262620031391464, -0.0007602597665981037, 0.0018783758073253054, 0.0013567431447967238, 0.0022561309341950775, -0.00081146515852204, -0.0017785903433118477, -0.0006605490165387806, -0.001459586139523239, -0.00015822765993700472, 0.0010764523570605533, -0.002336751149996097, 0.002174300241541971, -0.0019093171652997398, -0.00010407164775205757, -0.001080412759398186, 0.0008054024263417503, 0.000582617324990764, 0.0018293526217121325, -0.0004134762179752727, -0.002360823194917039, -0.0029091494706143806, 0.0002737235397098914, -9.107191196822129e-05, -6.865721666216018e-05, 0.0013072542289132016, 0.0006177308494850209, -0.00046452808421015845, 0.0024708782291815723, 0.001048203758323929, -0.0006073897316527521, 0.0014182363709984713, 0.0017681957111248536, -0.002213763816352632, 0.0016111769327684655, 0.002142372546705573, 0.0019054894401735467, 0.001278961698528036, 0.00023026054070562907, 0.0012509959175286411, 0.0007538296596134586, -0.0005485625143855088, 0.00035656697031161144, -0.0005353305401349928, -0.0001324137220590771, 0.0006112095830141939, -0.0012717968006112912, -0.00018557630884696863, -0.002688422471114116, 0.000618671864494047, -0.0014976669586816982, -0.00032771398766229254, -0.0004898684572181011, 0.0006818408954583077, 0.0014670650470502977, -0.0009082276395986355, 0.0014485224698299604, 0.000289729326596877, 0.0023620198124874037, 0.0007139169603274098, 0.000709202884984883, 0.0009540438893607117, -6.886775644776577e-05, -0.0016942917065749796, 0.0013898460003707314, -0.0005945142567380657, 0.0007078205171717755, 0.0006646004665968874, 0.0020361790679856995, 0.0006395700629999723, 0.00035356795035390576, 0.0014761198752459848, 0.00019025129693783782, -0.0001604071854099942, -0.0010597189813434937, -0.001710165128339547, 0.0005051068241259671, -0.00034768927722073073, 0.0009512995465073004, 0.0016104808716415064, -0.002137978921381567, -0.0013761877841735881, 0.0020504678469235316, 0.00029682220785698377, -0.00396828930155646, 0.00336485065077774, -0.0009363453579815939, -0.0005588144896933045, -0.0015441183675148906, -0.0007499012020124596, -0.001267692894711736, 0.0005005003518538942, 0.0006121169557307127, 0.0006159210342611132, -0.0011359478669703549, -0.00012864660065403655, 0.0002651548949561544, 0.0028189898355037712, -0.000297383003704077, -0.000992303521234028, -0.0017249117420812254, -0.0012447421855652507, -0.0017473340657403469, 0.0010835080256983431, -0.0005724139195963929, -0.00022433381276343312, -0.0007706468051003057, -0.0015905324353227002, -0.0005183985952132986, -0.0010419101792500385, 0.0013001686838611803, -0.0003496263710918157, 0.0005091110801282994, -0.0003613937732733774, 0.0021904141380746367, -0.002259208434530535, 0.00012118505321989659, 8.04245783321278e-05, 0.0010673942795920155, 0.002588621926265411, 0.00046114357964555097, 0.0010059928900698623, -0.0007445700914274767, -0.0015875191465575256, -8.843978091732652e-05, 0.00019580539024666166, -0.002303646627802358, 0.0011599864500384527, -0.0001103781023763517, -0.0025910911673552306, 2.6425350419856386e-05, -0.00011216604922381634, 0.0014082237475330217, 7.576122242536343e-05, -0.0025549391151002965, -0.0004416092298900054, 0.0016048634938661266, -0.0014980635342984883, 0.0021278014375623044, 0.0017601861711451505, -0.0006371783021927868, -0.0008896581857102959, 0.0017356236643291112, -0.0003944388093835016, 0.0014863891802807672, 0.00021397611879692136, 0.0035918775985042117, -0.0003715038092231282, -0.0014290946623392031, 0.0003190657935840946, 0.0009938853203887987, -0.0006125142581243637, 0.0011900995510654155, -0.0024101558398497147, 0.0016305817026980307, 8.673342487686142e-05, -0.0010489763766825533, 0.00045001655569887333, -0.0007171998745691965, -0.002052752972836025, -0.0010465751925288203, -0.001195997644327207, 0.0024440277079369466, 0.000942538719620245, 0.0006078588294373688, 0.001047835095521421, -0.0009857492208453777, -0.001139529933933403, -0.0007937729086133771, -0.00107476646913085, 0.0004323697029393614, -0.00014857519790645313, -0.0004897700260020343, -0.0015847221912705933, 0.00016762996971131372, -0.0004818254687934953, 0.0015689857888672165, 0.0018183917175180753, 0.002155550138707163, -0.000351244426632924, 0.00010779746943967439, -0.0017583310359441384, -0.002211410620118315, -0.0019979667541170087, -0.0004343255524812406, -0.0012082414749103876, -0.00039382280373168044, 0.0010267101442051896, 0.0012983429340520658, -0.00018904669877883862, 0.002196601069122117, -9.401462521729798e-05, 0.0043472437576213, 0.004063105421560742, 0.0002953384454960073, 0.0015464481986580125, 0.003196778122037891, 0.00020949302511663603, 0.001511438420453537, 0.0015725775876234138, -0.0018912424544010875, 0.00037425816552882907, 0.0006331869396891676, -0.0014188383671331906, 0.00039326820023610765, 0.0006019145925009184, -0.002547926318479554, -0.000626991167099078, -0.0016071035279976442, 0.0013393276106468122, 0.0013995067231347136, 0.00113342540442396, 0.00015908421365917746, 0.0007381176695204772, -0.0007448004333880931, -0.0008553600975149678, -0.0018928268099713819, 0.00034593186632747575, -0.0012967264576380089, 0.0001429006604363181, 0.0005081198829124389, 0.0007603477621271892, 0.0008452793438822326, -0.0034145143894344088, 0.003017747153018391, -0.0005592080838043856, 0.001771405836422879, -0.0011293301210750784, -0.0024631708578466416, 8.977087994832544e-05, 0.0030140482810470104, -0.0002982702505214263, -0.001542558453333065, -0.0012645552967596174, -0.00019328536546581176, 0.0006065161673536323, 0.0020650512387163644, -0.0004905022372483359, 0.0007198837302828665, 0.000470674630022927, 0.00023378602794998926, -0.00025560668164015254, 0.0009239213230296528, -0.0027890470473357354, -0.0014284689254155936, -0.00046422945367741164, 0.0006775975016850566, -0.0022371277647650345, 0.00041385003523330965, -0.0007142746489847696, 0.0015035998852868104, 3.4533222924792994e-05, 0.0020309988689453107, -0.00032790656206937996, 0.0007622859172506935, -0.002776569211373925, 0.0007762706386271745, -0.0009524061437131692, 0.0021724114526993077, 2.8500928634933587e-05, -0.000830378154239142, -0.0006852442154290372, -0.0018014515212625426, 0.0003694093147696975, -0.0011617805608805654, -0.00014577059895604094, -0.001314499458673346, 0.0001744920017410223, -0.0004340401706031116, -0.000714111736097145, 0.0009362741665501773, -0.0006732611491679918, -0.0003179896586091857, 0.0015099362629769075, -0.0024809797778120313, 0.0010031442137314883, 8.525343985610334e-05, 0.0001082943920378554, 0.0013721232873740163, 0.0007443625796872411, 0.0001838459969150108, 0.0013307750379238925, -0.0016307855548562955, 0.0010898249448585418, 0.0005433092504310011, 0.0023833271759432506, 0.0015006148093776872, -5.566594943218206e-06, -0.0014649468566396706, 0.0009870686110655669, 0.0010605308606335129, -0.0009953011065313433, 0.00016759693115986352, -0.00012242888347913095, -0.002248600858227867, -0.0006200366898045928, 0.0024128776601317625, -0.0002857796333506357, -0.0004920940766259818, -0.002084410980704554, -0.0021256245584728717, -0.00029853965132975446, -0.0004679485406766659, -0.00015585363633707772, -0.0008471277885284678, 0.00019993196028966764, 9.158998785352424e-05, -0.0005560148146583899, 0.0003397509931524212, -0.0013684266463940276, 6.645301626218014e-05, 0.0016509172648131454, -0.00024945159019118535, 0.002495544412848716, -0.0010851923159469479, -0.0006770310410884051, 0.0039325751605954196, -0.0028140851988025517, -0.00024037954947875306, -0.0017529912656497615, 0.0013879547334916253, -0.00025735416132111055, -0.0019574790738401404, -0.0019394800052303651, 0.0017758178983742212, 0.0007745319588678967, -0.002249334546133852, -0.0004068096110616537, 0.002565665777804149, 0.001084634132924478, 0.00236505301746881, 0.000767755857527419, 0.0006557666915254501, 0.0015337639038586204, -0.000384484516006367, -0.0008970883297445553, -0.0005012147885254947, 0.0017985595046647873, -0.0004285231266880629, 0.0010075763576296026, -0.0015799158402654, -0.0009921433779425115, 0.0006469083261180231, 0.0015967082324390702, 0.0006455028543914665, 0.0011431826649417332, 0.00021773129774871336, -0.0014774613743977483, -0.00017695438113296547, 0.0004051104999085453, -0.0011476351981496435, 0.0010917880098055832, 0.000299609819538027, 0.0001207512482661599, -0.00026208093664781273, 0.0026758875858163833, -9.010753161931007e-05, 0.0006901926568554373, -0.0016314782403377137, -1.880998357517427e-05, -0.0010313932251966307, 0.0027449256373248687, 0.0005151009248001159, -0.0008405236365502944, 0.0018802571320053474, 0.00107822325911755, 0.0008838425514143822, -0.0006935704164057199, 0.00046017383438190507, -0.0019478697679442547, -0.001206906692762466, -9.281503329461316e-05, 0.00029617832077999395, 0.0012341516846374745, 0.00188647807023834, 0.00019764651689246904, 0.002866184897636792, -0.00043687137083026073, -0.0050854405353017995, -0.0005254615728782497, -0.0008029928617840909, -0.0004292633979021687, 0.001041856830060972, 0.00014327024265270438, 3.724472900490383e-05, 0.0010685156715855015, -0.0016752899641341301, 0.0027755219543417198, 0.00035658657362613866, -0.00014509559513165016, 0.0014253445946748045, -0.0008494475390490308, 8.594592991073569e-05, 0.002119316372949598, 0.002735606902199983, 8.970049428480564e-05, 0.002248926330094214, 0.0015097244061355042, 0.001379740386475703, -0.0005460077250036832, -0.0011613907834204795, -0.0007653174098170012, -0.0003516739752038589, -0.0020771764525360226, -0.0020243773649779584, -0.00033005499128879734, -0.0002482482158008281, -0.0003279373433366928, -0.0009388975678286116, 0.0005260388263588212, 0.0008264504233919112, -0.0013961467391956361, -0.00120634056241542, -0.002079712796548172, -0.0016530245368935326, 0.0006150302307448285, 0.0008946869436368132, 0.001239053626905573, 0.0012949302083562486, 0.00011865430699753432, 0.0004579627366236849, -7.037104702867225e-05, -0.0013165033949480431, 0.0015459308953467144, -8.97225980649452e-05, -0.0003980676529220517, 0.002432445686242346, -0.0003312919874716158, -0.001108375839697473, 0.0011385395111291885, -0.0028338081048078223, 0.0014475238744928731, -0.0003470315340940999, 0.0008767664334348169, 0.0002136083950112777, -0.0003202903969716786, 0.0005074779217126846, -0.00020002871767310637, 0.0009249392049861527, 0.0008334372687617275, -0.0003937146162735772, -0.00029750640734427236, 0.0014433934545294846, 0.0028180318518709058, -0.0017087554441657105, 0.0016898168178220985, 0.00140535576572276, 0.0015307100258477035, -0.00035065975446979536, 0.0006840334833047024, -9.68753632628605e-05, 0.00015854887803978812, 0.0020404581100059715, -0.00487001906233786, -0.0005163052029910631, 0.00021785194374324135, 0.00035775487271028084, -0.0005430958107615069, 0.000269650797733334, -0.0005123345500184229, -0.0002180034879586401, 0.0011764058479952766, -0.00036936768186013325, 0.001573759001180619, -0.001300278167022384, 0.00016794547931731074, -0.000551415803217381, 0.001078080328702491, -0.0005104242651787771, 0.0003784877703632006, 0.0017777399264558014, 0.0003712913911755322, -0.001970230887733848, -0.0043539181171246, -0.000924832928228092, -0.002221708907619302, 0.0016674812006147732, -0.0015188329986903781, -0.00092603710263095, 0.0012765763293867138, 0.00019011532487667182, 0.00029739346468993233, 0.0005409587018343487, 6.140150294964286e-05, 0.002407046226469589, 0.0006109601477692905, -0.0006859663360510027, -0.002565378096977433, -0.0005480547977727568, -0.0015886435486809347, 0.0003056214153192016, 0.0009582688648546167, -0.0006467275776955717, 0.0010075839766416905, 0.0006321697257538617, -4.2833523195895395e-05, 0.00029120616500133423, -0.001119976927403954, -0.0010627036086701125, -0.0007530374885682534, -0.0006735352789553062, -0.0018794928868137717, -0.00105970915095277, -0.0006586416268108408, 0.0012994266752501815, -0.0001726445985070768, -3.3593587875913045e-06, -0.00021209967125379592, 0.0007879595831763453, 0.0007471790851845128, -0.0009445516465804715, -0.000798634945216925, 0.00021942468452706976, -0.002187789036638854, 0.0004814095427505549, -0.0005132188804646276, -0.0012047878413410373, 0.0004909345693260292, -0.0001148759982756431, -0.00022611216795542788, 0.0004267363077898878, 0.0010236682862672097, 0.0005808289735211858, -0.0005389689612584903, -0.001386669693247633, -0.0036691068487701983, -0.001964456281249305, 0.0009910092307503504, -0.0023472843584118053, -0.0006094886155478818, 0.0013079368335278119, -0.0015336254662754456, 0.00019468769913544293, 0.002421991770504839, 0.0016890579547705897, -0.0003672950373596606, -0.001283811361240339, 0.0033639433432854915, -0.0008270930777989349, 0.0002817722421246671, -0.0024444309980378165, 0.0011356614517055164, 0.001528141823859741, -0.0011304505248643792, -0.0015139856061745505, 0.0019444494523321865, -0.0008840939204244336, 0.0011763931741759492, -0.0008194253839137744, 0.00045521784849800184, -0.00025327136067154754, -0.0002552409051599369, -0.0016542927973057786, 0.0021509321569359585, -0.0016511234491032312, -0.002547522302047689, -0.0011038931047719913, 0.000818876574472327, 0.0010759419739727605, -0.0007298158907680374, -6.049390061679816e-05, -0.0002447177582842741, -0.000525043719306062, 4.588033821040227e-05, 0.0008633734200618193, -0.003038744491865586, 0.0007982870067566594, -0.00018141146273542574, -0.0003279293786295767, -0.0007687503810425156, -0.00018143434413353532, -0.0016401969138390982, -0.0006626579290491819, -0.0005888103172777548, 0.0016354709196111372, 0.00017413761350937307, 0.0005521736382965159, -0.002218695445726837, -0.0017259175437880359, 0.002039202605078394, 0.0012647100467031436, -0.0005098341749079083, -0.0033414447154225257, 0.0007636350356410304, -0.0026090910592699856, 0.00019920852276378298, 0.000215665647071539, 0.0016928478610633846, -0.00044509389126989873, 0.00022604752781862913, -0.0006413187009277621, -0.0005550393102140561, 0.0006817763197703997, 0.001816784960718465, -0.0009654787602588755, 0.0008440800069493548, -0.002239190918992051, 0.0017126849981838888, -0.0028908319549447725, 0.0001271665580446779, -0.0006124251204067122, -0.0014698713660008522, -0.0002558545632913578, -0.000291828498034441, -0.0022759001595709094, -0.0017730655487637748, -0.0005357608998464158, -0.001415231889955848, 0.002369297698295192, 0.0002070184790134988, 0.00015348774213830296, 0.000602495377953538, 0.0031460245072461035, 0.0026412923557970203, 0.0013519087221585124, -0.0011067916495699492, -0.0007898123357046316, 0.0014909418661774865, 0.00044112131162954427, -0.00010119171819500394, 0.0004750344230259884, 0.0015553355992592444, -0.000456755589491209, -0.0016135219379478372, -0.0014869339990317698, -0.0012192647992339545, -0.0007622468395682702, 0.0022773275203746834, -0.0011289147163440205, -0.0003704296899940118, -0.00026647704459303867, -0.001049709272095356, -0.0023224678979589797, 0.00043581413051807516, 0.0012827820315282068, -0.0005416850844568444, 0.0012914724353256801, 0.0011495197128867929, 0.002959625738883531, 0.00262599949328024, -0.0007737665361444712, -0.0006955900021337058, 0.0015287902926761632, -0.0006127148844443653, 0.0017680692509820517, -0.001078893688253757, -0.0001673636761987396, -0.0005287822326316416, 0.001046725926445724, 7.854748224200847e-05, -0.00173356994826257, 0.0011094152069324181, 0.002089844479487013, -0.00028597610295388876, -0.0001957388146003325, 0.0009481989662116774, 0.00037153655460375745, 0.001872568601256397, -0.00010042167828228088, -0.0010145422809308968, -0.00173147349304692, -0.0003130282497618708, 0.000928450180371243, 0.001127723735422137, -0.0013464242464369391, -0.002290846497900567, 0.0005334740762679147, 0.00014818109276593106, 0.0018448715497010326, 0.001867003440878534, -0.00015717388330394044, -0.0016817266144721899, 0.002164089128219082, -0.00029126037807802874, 0.00036549788324347077, 0.0026807952127692047, 0.0014772853012736675, 0.0001515138935426208, -0.0009307623043364188, -0.0003763563163516892, -0.00039955421696991067, 0.0008673323494843288, -0.001795003819527352, 0.0019652472724631664, 0.0008990013680110209, 0.0018740412888238467, -0.0014793409034679073, -0.0011019048135292309, -0.0003350398620849404, 6.748325419891898e-05, 0.0005159211691241339, -0.00037557073414618003, 0.00039336155424418706, -0.0031378527120402566, -0.004152976579182344, 0.0008955019387215657, 0.0004907238467746211, -0.003081661495219379, -0.0004958428205812382, 0.00011463189005400665, 0.0006515746186996907, -0.0008823363609113954, -0.000614013049099249, -0.0040390574362518805, 0.0027399724705476913, -0.0014650599434382627, -0.002783104465912345, 0.0007912713297733021, -0.0010478688016908322, -0.0017702138444564142, -0.0004669545181252843, -0.0004937602474317515, 0.0016466234815295522, 0.0015924560341806782, 0.00040458272710530707, -0.0014389951725402028, -0.0015143233372088005, -0.0011282084004768933, -0.0001660338362876601, 0.000624592978573979, -0.001539084757124165, -6.847143202204364e-05, 0.001619067862446144, 0.0006355612329915772, 0.0012416696153483286, -0.0010452998679273406, -0.0004483747064254473, 0.0011859368213587018, 0.003131332607950732, -0.0005344893984897681, -0.0016161897687752003, 0.0016249766898530638, 0.00047573970027769974, 0.000663103860906844, -0.0005568708928942456, 0.0008855585182256931, -0.0008534144968370683, 0.002931233538325806, 0.0013654245193981396, -0.0020779649062614425, 2.1319665639119023e-05, -0.0018237966997078914, 0.00037250603810079497, -9.022532651048465e-05, 0.0005721032556502692, 0.0009196323948419405, -0.0017689808510708005, 0.0014710846974486103, -0.00028727074829593136, -0.0009073253191207442, 0.0018033550960998568, 0.00016661873282508566, -0.0011871784730708157, -0.0011065656377109434, -0.0006144139925980951, -0.0012209529136555375, -0.002203918826225504, 0.002290189160949474, -0.001171535072563401, 0.0002121100527103792, 0.001173679067048461, 2.913068038079558e-05, -0.0005390289255355896, -0.0004572470377430804, 2.7414812591608495e-05, 0.0006451784364287505, 7.476356447089216e-05, -9.401185556523473e-05, -6.904059278856067e-05, -0.0010414735170822809, 0.0002589517457023405, -0.0002120511238743461, 0.0002302537053200382, -0.00046569783434957657, -0.0017524812585927307, 0.0004175924784490803, -0.0004731706989788975, -0.0007614549532126702, 0.0014701452578735896, -0.00190456150970153, 0.0010133713133777533, -0.0012290953852405195, -0.000397024092695375, 0.0006251597817295007, -0.0014329206794565508, 0.0011259535422212252, -0.0011742576774089741, 0.00035129565366265325, -1.3255577849591305e-05, 0.0007619548858812664, -0.0016932041889434757, -0.0016499402174892097, -0.0006725809313241626, -0.0030797261516521957, -0.0009254929404773904, -0.0031750552706499846, 0.00020706376091084167, 0.0017437880522441773, 9.46891445448017e-05, 0.0007913860128416772, -0.0014812009021500927, -0.001222382902631658, 0.0003366563474154205, -0.0004944998882336904, 5.520403536163343e-05, 0.0005115701638986891, -0.0028190564361407766, 0.0006434910448760434, 0.0010204401391700202, 0.0004915377385872333, -0.0008440262739766169, 0.0005414490491464363, -0.000627488980565083, 0.00011610487793500823, 0.0025837385938709545, 0.0011528873240864712, 0.0015097101437593352, 2.498400693351499e-05, 0.0010669273584698047, 0.0018990906331666224, 0.00023248212751969533, -0.0005838529757138389, -0.00013417220492328852, 0.001252342967956288, -7.674499038312632e-05, 0.0015660696451478273, -0.0004465297369069532, 0.0001938606693325795, -0.0008834801356432109, -2.7113220284036288e-05, 0.001046065088611492, 0.0003834683667331973, 0.0008223986770738989, -0.00022976535522012398, 0.0002902417506618349, 0.000847931922523415, 0.0007953754461293983, -0.001892920284022992, 0.0011322940495110956, -0.0010244635173544125, -0.0010614248377489588, 0.00011250081673352952, -1.0598956380114544e-05, 0.0015627056803086958, 0.0010518144059732393, -0.0032873198871641307, 0.0020500961609135615, -0.0017361724115234622, 0.0015196753394493001, 0.0024268147880137647, -0.00042501533284600157, 0.0007647609508794062, -0.0017072880672088786, 0.0014224154016115875, -0.001695643376217859, 0.0022941345750222553, 0.0014301929044986395, 0.002035177271054067, -0.0012273144650229995, -0.0003969808676922426, -0.00039946061972084834, -0.0008675420168886561, 0.0008996405540058205, -0.0020945984780160742, 0.00035997559909084487, -0.0004382982549246961, 0.0014346680327923522, -0.0014122789218946608, 0.002506006268323091, -0.001152278018483166, -0.0005700999049818023, -0.000777183515110913, -0.00042675924385982, 0.00042583464428957996, -0.0005879171136324857, 0.0014026268139675224, -0.0005535711509985219, 0.0007493610991300415, -0.0007319628052515625, 0.001570536529855282, -0.0010898845635187726, 3.662590819875078e-05, 0.002283427771873292, -0.0007819121927727934, -0.000339339219891599, -0.0011857546661415697, 0.0007232235784035979, -0.0007987769471089479, 0.0010955238836247716, -0.0007117215391563292, 0.0012289572139811966, 0.00011459253954981818, 0.0009329838438256743, -0.0009254413523276384, -0.0004946322440346762, 0.002205058426923756, 0.0023000504903425423, 0.00023788044625661087, 0.0011353322613283368, 0.0006930331752093011, -0.0024610404997336133, 0.0008660679479390865, -0.001006127782669175, 0.001214062411034611, 0.0009542512459317365, 0.0014984618468751876, -0.000487265837677775, -0.0010740201027248375, -0.0003051794483104331, 7.197284817994642e-05, -0.0001329011107253919, -0.00027142055832651835, 0.0004590201317684617, -0.0010166319908622157, -0.0008377122878728827, 7.467384071091487e-07, 0.0006094272078520646, 0.000114310476861057, 0.0002499346533353375, -0.0013901743703117475, 0.0010752068292365635, 0.00026292828343876806, -0.0013852298819267972, -0.0012531596865397177, 0.0031219367461359226, -0.00043829260485317434, -0.0012688660652573347, 0.00014091543665006867, -0.0001699912077990362, -0.0017897713656447323, -0.0024959532590349554, -0.0001406940632948661, 0.00021860524405248327, -0.0007017296156481834, -0.002084693231407364, -0.002266486397511258, -0.0021609773034176882, -0.0010430407042090195, -0.0019036973522847944, -0.002213509986729534, 0.00039099770116290955, 0.0006100534886277487, -0.0010148705785555379, -0.00017182267001913942, -0.0006171811461559429, 0.0008833839851378755, -0.0014279871381068787]}, "background|0.02|1000000": {"law": [0.00014507668431829046, -0.0004293068434355618, -0.00023076823934342627, -5.214341137982359e-05, -0.0005190246909050344, 1.765625096350476e-05, 0.00015616827386377707, 0.0006897949841153661, -6.472471563245819e-05, -0.000546913642443414, 0.0002028666882152308, -0.0005044171459935853, -0.0005942407008987516, 0.00071931829877947, -0.00024059075092708326, -0.0007084644411197161, -0.0005565126518209951, 7.513768352396255e-06, -0.000378931560280904, 3.645316409617294e-05, -0.00041097670510303885, 3.481028232954486e-05, -5.127580699770817e-05, -4.791590025554626e-05, -0.000622716033877424, -0.0011700816785991108, -0.0007270894440356557, -0.0009084226332030099, -0.0003355079542073369, -0.00018212068674294812, 1.0501050170752535e-05, -0.0009476629266016445, 0.00011287576165752711, 0.000523648091704132, -0.0004745266836030382, 0.0004741288790937048, 6.285820999796243e-05, -0.00016828972360194427, -0.0011881462955871669, -0.00020829601243299578, -7.774059127285682e-05, -0.00040860659053265636, -0.0005641793075978896, 0.0002770399846454552, 0.0006069202845759847, -0.0010137823116780353, -0.0003153575188790114, -0.00016421619513007357, -0.0005013239696802785, -0.0009564580017995539, 0.0007710069568771516, -0.0005648275381693324, 0.00044308339547782793, -0.00023395074257237525, 0.0007039512378810286, -0.0003693073105335287, 0.0003281118154134788, -0.0003657864946973177, -0.0007645884593667773, -0.0003933901796369099, -0.00018298096412383558, -0.0005139374084768278, -9.838394570493847e-05, -0.0006359636985475703, -0.0003983404512144517, -0.0005568449395756403, 0.0002930805304277584, -0.0008649755296383788, -0.0003955438360874197, -0.0005322925412674095, -0.00034603803259702914, -0.0007324959067007697, 6.8923373785168e-05, -5.1985889118810746e-05, -0.0008012079548187501, 2.7484239542907574e-05, 0.0003985675615689743, 0.00022542341766040863, 0.00010442428232160239, 0.00018479368628554482, -0.001151589248272522, -0.00048722613801377435, 0.00036344876862415276, -0.0006837569360245155, -0.00016706298816782095, -0.0003277684431228778, -0.00037069847741300066, -0.0010873880719222129, 0.0004278372917916329, -0.0003828224442070649, -0.0005164773128987221, 8.470452330389122e-05, 0.00015771099684069867, -0.000921790432688141, -0.0001289927039911376, -0.0006790236118643378, -0.00011746897551212498, 0.0004331276527205219, -0.0005381160482418323, 2.9967738692349144e-05, -4.7730154946634684e-05, 0.0001200809237813516, -0.0005243427727155137, -0.0003764128226499963, -0.000359928327430481, 0.00018929779066745311, 3.682598731646891e-05, -0.0007203527099362006, -0.0004406075503062823, -0.0006556182592714066, -0.001103233530141523, 0.0001279108776213178, -0.0004847813758024344, -0.0007021423584747666, -0.0016304954638659552, 0.00034160268713900876, 0.00042387090852358256, -0.00023737464351647475, 0.0005571673438709013, -0.0006543536035605868, -0.0007548892912172533, -0.0012115812509252422, -0.0006472723643371481, -0.00026320525563505726, 0.0001802282187002291, 0.0001146591517784401, -0.00033317336218452454, 0.0003995268261158813, -0.000643391036493135, 0.00046623532216472086, 0.0006527672358069836, 0.00021933777151783573, 0.0008316690028244977, -0.00048452378194419055, -0.00045114612042684854, -0.00026045847709621484, -6.721272927112665e-05, -9.112733612592905e-05, -6.570563925567541e-05, -0.0006665591054364484, -0.0002753523509451128, -7.158374028115588e-05, 0.0001996985439776111, -0.0005056902162525745, 0.0003768277898439365, -5.913569291937648e-05, -0.0005937991294473477, -0.0007339274493203263, -4.106043156415495e-05, 0.00017540010666028394, 0.00024228337955900514, -1.1347578462661545e-05, -0.0007883033355655655, 0.0001282920665337528, -0.00043403721184365196, 0.0003065098273680178, -0.0003493199058768326, 0.00018751695090823972, 0.00015674218725880706, -2.219245111945156e-05, 0.00019374712920328108, -0.0006113134178136193, -0.00087323885359325, -0.000733593001832844, -0.0002685996781499611, -0.00016114968794944673, -0.0005921893137941225, 0.0004279195288825477, -0.00039165910203564636, -0.000583025141688509, 0.0001351429748552846, -0.00011501036049477165, -0.0007662126234269095, -0.0005580743100255248, -0.0009076782299377584, 7.57018889689931e-05, 0.00015383666618706826, -0.001155156067786045, -0.0007906585495485174, -0.00017891541250403264, -0.0002412008161947199, -0.00031200445568480006, -0.00014013579803862086, -0.00048194871805939954, 0.00013742901006885688, -8.354790983400306e-05, -0.00010422859531722395, 0.00020468738695544886, -0.0003168571091363148, 3.581535784480394e-05, -0.0009901763762014681, -0.0003111995549858193, 0.00016710265333674812, 0.00015247592986700198, -0.00038655944350374227, -0.0007096339203220836, -0.00030738121296192134, -0.00013260883152721448, 0.0005424569566905291, 0.0002531920245596453, 0.0003980094876121498, 9.121726348126913e-05, -3.731242366900034e-05, -0.0002045290184806703, -0.0006475102432217383, -0.0006727878028156553, -0.00039936005973473243, -0.0007227966718392764, -0.0007361606911056029, 0.0003716477560979925, -0.0004946762764390655, -0.00048452853603997426, -1.199739574708758e-05, -0.00038924635308568156, -0.000744153586697216, -0.00013971440260185375, -0.0002267793855947886, -0.00038069653944194926, 2.2636335287984366e-05, -0.00011715472580053898, -0.0004716751146069953, -0.0005838154394082196, -0.0010449046498424153, 2.2521390553364995e-05, -6.609886601882664e-05, -0.0003307803692722544, -0.0006972362141990374, 0.0001097684831661283, 0.0004602823471708817, -0.0008935849497957449, 7.430101932470734e-05, -0.00022484381757070793, 8.534426255035754e-05, -0.0007127264064896721, -0.0001871922949367999, -0.000602082899092693, -1.5078363093223857e-05, -0.0005854626979022726, -0.0003702251520598665, -0.0006278786411746395, 5.649694876996847e-05, -0.00015675753081367816, -0.00018403329554406156, 1.589174710048269e-06, -0.000573955031078377, -0.0005599228040802373, -0.0007479322663073162, -0.0008711242703860478, -0.0003974682992575751, -0.0011143350882552028, -0.0005605468221618892, -0.0007799495581801708, -0.00040927410723945457, -0.00047345173533219764, 0.0003474500171387618, -0.0007375846958375121, 7.526905027610553e-05, -0.00043576004791301415, 0.00011232639105607234, -0.0008299769168047533, -0.00043148195629783004, -0.00028453094708780213, -0.00019630728931208097, -0.00029141455110970327, -0.0007070246008247238, -0.00011554026124649397, -0.00011175141409580647, -0.0005354764196630057, -0.0001053301586733113, -0.00046221267186652426, 0.0003327433431214999, -0.00015629365739666667, -0.0005248472204844035, -0.0005020580012518039, -0.0003306819419348628, -0.0006996976876250116, 0.0011049100020690261, 0.00013394187438020566, -0.0006679184238223002, 7.59594206050096e-05, 0.00023656570225583096, 0.0005436259701641077, 0.0002038251201694763, -0.0009227380956531306, 0.00031883895649276184, 0.0007240778343637899, -0.0005141219548283615, 0.0002072941529229766, 0.00016001280880573177, 0.0005890961984462706, -0.00011654810636940738, -0.00014836680204588504, -0.000271872759431524, -0.00064984582331995, -0.00015538764256461945, -2.6158544130794326e-05, -0.00027282941430595287, -0.000643270109518923, -0.0006239062185793287, -0.00031029993630049546, 0.0004149724978255165, -0.0002846858895875215, 0.00025869577016113254, -0.0004130247359439565, -0.00019477431964798342, 0.00017434502017987796, 6.509577845648096e-07, 6.214182780350797e-05, 0.00026463527222109207, -0.0006325547754988392, 4.520761282211794e-05, 0.00011663939083206287, 0.0005456286169280844, -0.0006624728935236135, -3.2087041575756814e-05, -0.0004518983563395196, 0.0005772995600361597, -0.0008240442190201591, -0.00034816994585717964, -0.0012123474998233519, -0.00010585676176333436, 0.00018261027725330337, 0.00030891680551281553, -0.0006720901769927679, -0.0006893676001089588, -0.0003205153251713, -0.00028500396201724953, -0.00035712058796733004, -0.0002058059951774993, -0.000550405074438487, 0.00022158419633733217, -0.0002806650232525243, -0.0002982937867290758, -0.0007327635483553863, 0.000496516870809316, -0.0002916595386581733, -0.00029277064659272156, 0.0005094979143454026, -0.00034738776944021055, -0.0004886165475852522, -0.0010004859985253134, -0.0005512602043182824, -0.0006244535633035397, -9.969685280353247e-05, -0.0009186617911067785, -0.0008770796790456004, -0.00015214397063978424, -0.0004578612703083351, 2.276721248151148e-05, 0.00028535274119256826, -0.00023122828309674048, -0.0001354363696455252, -0.0008501121030946024, -0.00038815043583895203, -0.0002844601323319651, -0.0003595680857744199, -0.0003353747820646902, 0.00011886894574342222, -0.0011914268036532505, -0.0008299192044294301, -0.00030475183204092815, -0.0009136304782169091, 0.00018772678784806374, -0.0011278013804219, -0.000645266737902439, -0.00042547906644418987, 0.000872307372778991, -0.0004114643138883878, -0.00037528442938139506, 3.9597947290914703e-05, -0.00029489717668251814, -0.0001466562213785494, -0.0006835351568827974, 0.0002477017997684072, -2.370609395185852e-05, -0.00015143823139585066, 8.355416370875446e-05, -0.00028351709562723926, -0.0005326817730368916, -0.0003871642628672234, 0.0002399265557375685, -7.90809499680023e-05, -1.6466498005129893e-05, -0.0002932870046885583, -0.0002927849595923959, -0.0007997702315698518, 0.00033030786441923254, -0.00045903706595673555, -2.7032777033753064e-05, 0.0002497178149294399, -0.0004272859739833379, 0.0004382451123543518, -0.0005221015272880436, 0.00013714924554797392, -0.0004316732856288752, -0.0008703559603553401, -2.2055123525710485e-05, -0.0002385321880131741, -0.0004870798046079372, -0.00068732096944224], "null": [0.0003008886532986921, -8.202205876983726e-05, -0.0007889604444590859, 0.0006178368660005873, 0.0007608627363415721, 0.00025101230574975375, -0.0002545439229955093, -0.0007861669083846223, -0.0003273295501875495, -0.0004069455342365913, -0.0007934725192209058, 0.0008131450242538918, -0.00013707595580747522, 0.0006478969059759976, -1.5918612997545267e-05, -0.0003551833225321488, 0.00011763438010969907, 8.254207850555417e-07, -0.00017612005735490044, -0.0005264821630079908, 0.0006052506842699756, 0.0003278321531308137, 0.0005876035718239692, -0.000244012915237235, 0.0001519332249069194, 0.0001398636394043251, 8.957023018130172e-05, -6.521387680447077e-05, 5.907869019594614e-05, 0.00013314366081296214, 5.350906280732204e-05, -0.0006468677794861932, 0.00022313087340286586, 0.0004916280511535476, -0.00021871513314675184, -0.00028112132837954107, -2.3610784506189475e-05, 0.00011315439980474906, 4.5218613180963985e-05, 0.0006533120238163548, -0.00025399287390914793, 8.079099244184818e-05, 0.0007471405167258638, 0.0004990129814359534, -0.0004938372781753131, 8.016685378819943e-05, -7.297925183813447e-05, -3.6538008469477745e-05, 0.00048009232470391794, 5.744910582983209e-05, -0.0004917259463121937, -0.0005125430169368173, -0.0003001371697273214, -0.0006887171870371134, -0.0005980504044007517, -0.00017099429049860504, -1.6781500623785917e-05, 0.0004830934031962997, 0.00020891254777488655, 2.0887196334307134e-05, -0.0002766338634838661, -0.00033063733924709737, -0.0008441346674876726, -4.7657391951005934e-05, 0.0009607147828001317, 0.0004858148703927867, 0.00021796781857297276, -0.00029348148709562594, 0.0003378090145114143, 2.3882792539176023e-05, -1.4538503601002617e-05, -0.0004517415098650446, -0.00012170065801608843, -8.72616324762987e-05, 3.219281150812492e-05, 0.00012396749346965663, 0.0006636311905543479, 0.0001713906140787813, 0.0001475460434576803, 0.00014790858493807235, -0.0003928879742893798, -0.00018429870855030117, 0.00010630248048215662, 0.0001067459493375722, -0.0004171930115974831, 0.0002871977310006102, -0.00024139467557660055, 0.0007875250506224063, 0.00011736924652439029, 1.6519909797452215e-05, 0.0001822934163850931, 7.573483367551148e-05, -4.835007925141355e-05, -0.00017709131838916647, -2.57730103054854e-05, 5.496054610354406e-05, 0.00028473928297767515, -0.0004541872868859542, 0.00021362226394217032, 0.0005864766769470009, -0.00030011218781478277, 0.00023724055307194902, -9.239746811218197e-05, 0.0005985363147997802, -0.0005958407224779805, -4.194849838690118e-05, 0.0005616855663417297, 0.0003703877501806119, 0.0006902542235467379, -1.3510176635200821e-05, -0.00017840734356777688, 0.0006113927640862826, 0.00012404600885318473, -0.0005986659432544172, 0.0001437324182429478, -0.0003073088396403634, -0.00014637669255535002, 0.0002836527166598657, -0.00039380238079989027, 0.0003048631216389097, -0.00016876507909646676, 0.00011511315670809097, 0.00010257669710167505, 7.562414374628901e-05, -0.0004884189690468332, 0.00021092450741821978, 0.00037978312873843123, -0.0003949774255147531, -0.0003401370185356356, -0.00035383315202786036, -0.00025787667631771427, -0.00016123643268173282, 0.0006980568704193502, 0.0004636011007086438, -0.00047227661250381914, -4.077190551132759e-05, -0.00025109861881933426, -0.0005497869571744474, -0.00014076941287388678, 0.00035967841626138863, 0.0005865556202016009, 2.7887191454745164e-05, 0.00015072117663628148, -0.000587196300648074, 0.00022120843712958305, 0.0007338150556401857, -2.8594220875532983e-06, 0.0003312026458637263, -8.050005318605002e-05, -0.00010194995395096385, -0.0005712085666491618, -1.8068623439226883e-05, -7.299075679689793e-05, 0.00015913288102176182, 0.0005620997337487665, -0.00019453002512204165, 0.0003960262199065312, -0.0003047394390609526, -0.0009010375805376114, 5.471447956750808e-05, -0.00019425894965685586, 0.0006194189804507033, 0.00043529933115671327, -2.4729044435289893e-05, -7.038602362552382e-05, 1.750624810448187e-05, -5.640043824417518e-05, 0.0006229149870362605, 0.00019868532590905374, -7.123349669502232e-05, -0.00041280733565329797, -5.445297611395006e-05, -0.000544185985899226, -0.0008360304330432555, 5.023425402761461e-05, -5.66233522478754e-05, 2.5448466205446607e-06, 0.0001828178139122727, -0.0005783792642510832, -0.0005787959943912568, 0.0001773479306734771, 0.0005791149383114202, -0.0005478338507991509, -0.0008271549962115543, -0.0001437587039623267, 0.00010181590798374884, -0.00034605750252580947, -0.00015951194049534934, -1.4293026421974275e-05, -0.0006488384299379035, -0.00027120675242819914, -1.9905958151156256e-05, -0.0005826924384857435, 0.00019021975527433455, 0.00043578742264482884, -1.8105681506064286e-05, -5.920470623710372e-05, 0.00028431501466474884, -0.000493441443135012, 0.0006202985242556025, -0.00015834250425328378, -0.0001889423939918089, 0.0007354534210710639, -0.0004298805416569351, 0.00010072604556032871, -0.00031890994214034407, -0.0003820821876150404, 7.67345739696168e-05, 0.0004354033277733649, -0.00034444208650707964, 0.0003577021115424017, -0.00023369138402529188, -2.33965025486782e-06, 0.0004627478943586283, 8.118585938010625e-05, 0.0011470178833272726, 0.00035180827913272594, -0.0007125379525403375, 7.529866003697094e-05, 0.0004743874698256434, 0.00024008696888877523, -0.0005833598280258201, -0.0001419487601621583, -0.000108143711641695, 0.00044731746253123816, 0.00037231488285449643, -0.0005915517877372878, 0.0003058329788538927, -0.0004966134175186099, 0.0001884548431378974, 0.0006480892161215834, -5.308017842597934e-05, -0.0002801516537775939, -0.00011681664873197661, 1.600980410110253e-05, 0.000392251620926487, -0.0004552694131083612, 0.00012187546498054758, -4.24367073224019e-05, 0.0001919655311599655, 7.330768247459929e-05, 0.00011979325561206622, 0.00041869944150096927, -5.4569957102401645e-05, 0.0003443296309404431, -0.0008582030284980391, -0.0003335054780819746, -0.00031047195018629736, -0.00023589337519158704, -0.0004496547859886846, -0.000504605796943558, 0.0007759082390164096, -0.00018574011330407814, 0.0003310226046666642, -0.001112174394594767, 0.0007409330535033121, 0.00011832590758764638, -0.00010573421197701549, 0.00016134011157920014, 0.00041065308333720907, -2.5595171683434614e-05, 5.1351834037483e-05, -0.00023121403072767777, -7.336693878379208e-05, -0.00014249618532957697, -0.00024361205749912074, 0.00016159445794272642, -0.0010292299906931035, -0.0009144800096656525, 7.694361015619933e-05, 0.0005644524838528397, 0.00010902400357259978, -5.330587056739944e-05, 0.0006029063439720872, 0.00022264459976373274, 0.00019229388571151418, -9.827551732399797e-06, -9.151911947746783e-05, -0.00027384271337105304, -0.00026543298711967367, -0.0006059855997770924, 0.0003292697013081991, -0.00016228326265999016, -9.2915523045356e-05, 0.00018080907272022273, -0.0003363880243023587, 0.0012163513016281158, -0.00032997775663456963, 0.00035485452045147525, -0.00013884032512656574, 0.00022109130403791255, -7.424606732353567e-05, -5.870048989553567e-05, -0.00018505790864509208, -0.0004170081996432984, -0.00021875310209651389, -0.0005513570938822099, 0.00012484716559590936, -0.00016153069753332971, -0.00019996522688181528, -0.0006455459553507126, -0.0004123162114275658, -0.00021996792281431254, -8.032907478394691e-05, -0.00012376726069351918, 9.203977505922722e-05, -0.0001157817566763697, 0.0003607027667094087, -0.0002778308151993869, 5.4822426336365027e-05, -0.0010889818383477134, -0.0001009681285069064, -0.0007883044507561721, -0.0005585812126547296, 0.00043302966093072826, -0.0002813118651578961, 0.00028468432076600436, 0.0005807456812920719, 0.0005784510652695474, 0.00038257030874611075, -0.0005505441732251981, 0.00041407464650777825, -0.000262866878840029, -0.0005338701613206709, -8.893667680709427e-05, 0.0003927664995204694, 4.357645367747409e-05, 0.00048170130074076667, -0.00020781481586418238, -0.0005681112409590128, 0.0006988366916864663, 0.0002630369795806331, -0.00023412216102514094, -0.0007982030358961723, 5.543208604841254e-05, -4.0995776164898245e-05, 0.00018672384844276024, -0.0002765372075517192, -0.00024386550370358862, 0.00021833058670672756, -0.0003246464715616071, 0.00023457059408560355, 5.269648060934884e-05, -0.00015867704924055204, -7.614541539524566e-05, -0.00018909247220122438, 0.000495813201641937, -0.00042999185424186237, 0.00042537654237673195, 0.0007475490888460001, -0.00041830880518123337, 0.0007026743431204352, 0.0004675151378483733, 0.0004230764101871287, 6.353859690566566e-05, 0.00023116121572819281, 1.4991224675853232e-05, 0.0005518455062043515, 0.0008317809450417712, 0.00014785735654676557, 2.805984865172917e-05, -0.00016505139036304683, 3.858856016325518e-05, -0.0004272227930668393, 0.0009888294907369755, 0.000912505701013977, -0.00048025099980364416, 0.00022228483169772772, 0.0004093701362943847, -0.00027639640284249367, -0.00011044450041364229, 5.4370652283530774e-05, -0.0009970890708563829, 3.666156878434634e-05, 8.729186427025581e-06, -0.0003378257690336284, 0.000768430522607666, 0.00013146684057030456, 0.0003039505416593258, 0.0004385633020049795, 1.8082281843412318e-05, -0.00020567398656723412, 0.00021161023776716803, -0.0005215799556257394, 0.0001018939141674835, 0.000303448321210098, -0.0006161185054089913, 0.0004677775648138649, -0.0003508584301812334, -7.479996475723283e-05, 0.0002721168761139481, -6.872032203464329e-05, -0.00015571722541452004, -0.0009685780860708704, 0.0006941465336147701, 0.00020959049545865582, -0.0006993494496612129, -8.592483719116473e-05, 0.0006420435390488421, 0.0004987393799522621]}, "background|0.05|100000": {"law": [0.0010472359881266158, -0.001384056072613049, 0.00043864238897040053, -0.001640511702436065, -0.0021719881685768883, -0.0024207753406901844, 0.000693841959921393, -0.0007419638388945771, -0.0006173428064979447, -0.0014557741820313552, -0.0010688192861216805, 0.002019697371329343, 0.00037421068968512827, -0.0006854363279620301, -0.0014782188905364535, -0.0005784345184958184, -0.0024404435555744897, -0.0012872973869759718, -0.0003167765981624271, -0.00032400927137210545, 0.0009619916339040913, -0.0009284336484842726, -0.0014129766357839912, -0.0016447149789389215, -0.002015909786194925, -0.003355903715957176, 0.00024145552411969362, -0.0023257618174623573, 0.0003365076740449169, -0.0005987339124118307, -0.0012582975309429756, 0.0006468479447514497, -0.0005388497784766244, 0.00012560364558922288, 0.0003315283019560411, 0.00010999668193090173, 0.000519419841896962, -0.0009427968425166355, 0.00038706857116377336, -0.0027852831984942483, -0.0025161734315517492, 0.0005928799593313272, -0.003446779663296873, 0.00038852461764715684, -0.000900150928170973, 0.002391686719854569, 0.0013194655329078486, -6.474688314650479e-05, 0.001003920609360165, 0.00046710331706911745, 0.0001424132282297208, 0.000855909230184082, -0.0003642456303500907, 0.0012007912168803259, -0.0011389376981343347, -0.0017402538126001232, 0.0006416020934922884, -0.0019380195728126992, -0.0017892593174453353, -0.0012134558234482284, 0.001221077523134717, 0.002141085260361386, -0.00092537969998574, 0.0004703381705901677, 9.597403438910135e-05, -0.002250782226832726, 9.00396947027815e-05, -0.0016083282503727148, -0.0013515694571069048, 4.887342712489584e-05, -0.0019442347765235013, 0.0015042725539347046, -0.0019779474198937663, 0.0005026186780501263, -0.0010536330430941376, 0.002320223040604752, -0.0010548023417786823, 0.00023738023899166905, 0.0010658867721868859, -0.0013368301944360894, -0.001439651380340301, 0.00040839771615797105, 2.634043787885787e-05, -0.00048171410250397173, -0.0005429698090244628, -0.0021503855716398235, 0.0007323429836390005, -0.0007465646555679939, 0.000726691091697873, 0.0008112479013684393, 0.0007781431691009644, 0.0013587320741992315, -0.0012521410080257311, 0.002648245723292142, -0.0004163454237877673, 0.0007251180291465431, -6.201839025177236e-05, -0.0032580767213534756, 0.001324523954376211, 0.0003433176095111179, -0.0020446862869434312, -0.0019740268361623237, -0.0008131836469935649, -0.00041413627803876807, -0.0009689931379543992, -0.002073944213902834, -0.0031230064783605016, -0.00014029508215607223, 8.169171913685602e-05, 0.00031097061134488513, 0.00036527507884098753, -0.0029327144255022475, 0.0015774700604369585, -0.003420135499304422, 0.00043368365361029504, -0.0017526041861470887, -0.0005721837151240194, 0.0011018647490521616, 0.002626897806702111, -0.0014391068867549706, -0.0009477652938310044, -0.00043897627000877293, 0.001961351320646898, -0.0023636921583287673, 0.0008302407085567509, 0.001128719258682409, 0.0011784021352685414, 0.002375516039120562, -0.000249991687396367, -0.0016811339078364185, -0.0008084399828911515, 0.00037783901088594973, 0.00019534961328826483, -0.0027032852619051084, -0.0027171039490774263, -0.0008735435816218384, -0.0011352067373389119, -0.0017051945475143881, -0.0016281077028148516, -0.0023839746287528385, 3.905880097576642e-06, -0.001195951178171839, 0.0005929315756461051, 0.0016421632334839842, -0.0017411649419685205, 0.00037202580518069794, -0.003896404379510443, -0.0006686700494782372, -0.002055858756470741, -0.0024343252736915844, -0.0008909976924691421, -0.0014473225066859996, -0.0023983300892140846, -0.0017115598819321676, -0.0008677391531648482, -0.0023031377181919055, -0.00012058610676657366, -0.00022192405903798118, 0.0007772425434442454, 0.00044481857828504445, -0.00045776109202133597, 0.0003418427697292614, 0.0011033756453118215, 0.0004736140486345519, -0.0018501046287697775, -0.0005232568769066859, -0.0039157481609510825, 0.0024044404667353803, 0.000848227936306678, -0.00035256631122404514, -0.001973370736213731, 0.0007751399176214591, -0.0003633617874845285, -0.0015039904514768665, 0.0006350168801940725, 0.0002460000998958378, -0.002407605487345421, -0.0025962475470198143, -0.0003469213500872925, 0.002233951199271722, -0.00024221571263804975, -0.0002914434190408599, 0.0013628426964151785, 0.00019134111759644412, -0.0005501705035833027, -0.0003785302038012972, -0.0017463652550562259, -0.001167482271591247, 0.0017525059306287005, -0.00023791164577779966, -0.0012094407664831053, 0.000515086196361203, -0.0014870520434122625, 0.0008260936735071667, 0.0015774211405847893, -0.0006268618246032531, 0.000379149988850358, -0.0029363444153069906, 0.0014180939179837537, -0.002526907228607378, -0.00035798453466195923, -0.0006355003804738857, -0.0013267825534146738, 0.0015026086596927613, -0.002643111960444422, 0.0010673785591146512, 0.0012667624109905518, -0.0014686428710026789, 0.00047757024069383647, 0.0008047086832219108, 0.0007639402744779034, 0.0011447380333162727, -0.0010801414883614413, -0.00216096717034997, -0.0012641726995239466, 0.0002259037151040033, -0.001294294373849425, -0.001030210398614173, -0.0005105396252194083, 0.0015917941152459036, -0.0003534144507160164, -0.001587749316581899, 0.001649464049997107, -0.00015955697393899015, -0.002280986583050648, -0.00184888225964297, -0.0033855656801842215, -0.0005122249812599122, 0.0024090191529211324, -0.0009976478942776978, -0.0010147843013070812, -0.001782975078373994, -0.004582025994144701, 9.214840462501428e-05, 0.0008826567157180776, 0.0005838474344344036, 0.0005271497303329653, -0.0016554964283708173, 0.00013876659993439233, -0.0016832194931195588, -0.0013448237350326409, 0.001138511011353316, 0.00043591845625456926, -0.0007854966488203274, 0.001195194666266275, -0.002892297228039631, 1.0351824535348442e-06, 0.0011411041370017472, -0.00036446560557301666, -0.0001586510213913428, -0.00048371987322237686, 0.00023770192344851893, 0.0009827456084696706, -0.0015925844195621153, -0.00038515437073716186, -0.00043911851175160166, 0.0029638717662328062, -0.0020132923352598198, 0.00020027303310587996, -0.0001422875362013798, 0.0005472672179962501, 0.00047811041495293694, 0.00027960382428204866, -0.0003033389472495429, -0.00023974105279567226, 0.0019572696655725252, -0.0005614604883152907, 0.00017349350443307543, -0.0015131255142462052, -0.0034035290575760158, 0.0005949860622980196, 0.0008537851959733445, -0.0026766209488116033, -0.0027465851619243864, 0.0005492948202858727, -0.0002713384099211069, -0.0016692417471784182, 0.0005522116502678642, -0.002417896142989484, -0.0003922050207414429, -0.0012098544518179821, -0.00031133381400838545, 0.0008871629457880559, -0.0006972350830132257, 0.0005899586142081858, -0.0005477035298646626, 0.00209630842758024, 0.00012086641288977518, -0.00040302925732049744, -0.0018505433459656828, 0.00042536500248147036, 0.0008305236485703915, 0.0015792986920875052, -0.0008639922708049141, 0.0017696422060371475, -0.0013610366482073033, 0.0002354360796141819, -3.938103536249571e-05, -1.853647156391247e-05, -0.000701119205185563, -4.909467283020774e-05, -0.0026447429977700665, 0.0025856323555135674, 0.0010205278133019746, -0.0003021890776375713, 6.84539924096228e-05, 9.917552636817817e-05, -0.0007336858234978649, -0.0023893056458508255, 0.00023942785255215426, -0.000996548051380941, -0.0006014367939668475, 0.0014827845622216174, 5.4959611465399405e-05, -0.0011686547420532989, -0.001132655479294975, -0.001084982755408248, -0.0010406343953253128, 0.0002475908726129461, -0.0021070422516995535, -0.0034165650990241048, -0.00047803740175300646, -0.0011271777253512028, -0.0012562958558737236, -0.0003719310620207139, 0.0014778058510982461, -1.009292999931688e-05, 0.00042431412129229074, -0.002567788679952443, -0.0019815334418220587, -0.0004940485725244415, -0.00325817228651637, -0.0035572404295418636, -0.0020731672409226576, 0.0014504171386597875, -0.0017283307522539815, -0.0018438872712440713, 0.0001058824054585017, -0.0001798366987415534, -0.0011928767835209797, 0.0008695192626646531, -0.001716761333624639, -0.0020473631053148367, -0.0007415217578632394, -0.000500347447245808, -0.0017789938279575424, -0.002069264473098187, 2.44256046553204e-05, 0.00032953858227990906, -0.0012268360884837293, 0.0017352408064290614, 1.9990380825340992e-05, -0.0016782221138900155, -0.0011219960086066294, -0.00041219018975979793, 0.0009612136585239739, -0.0022433030075017513, -7.886665173906238e-05, -0.00172779536421519, -0.0005088941823663262, -0.0022715461299824824, 0.0012313742375056336, 0.00021018328205091308, 0.000219803110878658, 0.0001987123404738611, -0.0011355876800624998, -0.0002551144116429427, -0.002052406176940025, 0.0011336250990199304, -7.627445256730425e-05, 0.0001914862232119674, 0.0007696992108030543, -0.0006353918910111389, 3.528794698670623e-05, -0.0022408480090998495, -0.001416358418159902, 0.00011879787939683695, -0.0011812459145605914, 0.0015285166327378974, -0.001222476379709292, 0.00043207183442373065, -0.00045586385567109033, -0.0014805652727059027, -0.0006184035505656382, 0.0009438323924957359, -0.001483787453584462, -0.0008082989694173648, -0.0004588955638871184, 0.0006312919111808313, 0.0018181068066889239, 0.00017779851548826997, -0.0003479124472391959, -0.0007479425121097449, -0.0007295140128622535, 0.00022012029937990008, 0.0013425981046903956, -0.0004932585551307156, -0.0005673026559289696, -0.0012544446468876203, 0.0007602908601862524, -0.002075514040257964, -0.000770889641564132, -0.001014438689927566, -0.001727083978570576, -0.0002695636978415905, -0.0008590169837727757, -0.0001987168433812414, -0.0009164206383811546, -0.00034425692815442943, 7.943910190455483e-05, 0.0009388102670486731, 0.000491779012928184, -0.0003041160316152869, -0.0006659017059646999, -0.0027888450645754403, 0.002261096194477119, -0.002318775222458491, -0.00019390999986779178, -0.002447910532790587, -0.001059632120137266, -0.0006288617870726654, 0.00011502000107110888, 0.003171070123840103, 0.00015948027741075066, -0.0031673139337087264, 0.0005261333600516949, -0.003405394691444741, -0.0005830185823354483, -0.0017106813211000826, -0.001429327546715875, -2.464356135689627e-05, -0.0021257972930710523, -0.0018376752064996893, -0.0010050209426024637, 0.0009865411122982337, 0.0005878957664808837, -0.0017021611620089416, 0.001235081220293921, -0.0002149223869238881, -0.0005162359909727243, 0.00016328929691677985, 0.0012741769436619421, -0.002007152557465197, -0.0007112668576407799, -0.001726886570569519, -0.001443447215430993, 0.0008909882554313242, 0.0029710968155018946, 0.0022326843392006523, -0.001540112350010503, 0.001028115523101114, -0.001361153939854809, -0.0008573545893151291, 1.1235125046304972e-05, -0.0011783771492126505, 0.0019207929935118884, -0.0007868898359060239, -0.00016991828426782263, -0.0017346725154929743, 0.002052291391409611, 0.0013473371447201288, -0.0015022204154471197, 0.002110292342486275, 0.0020093630069117907, -0.0034769916622110486, 0.001561293228861338, -0.0001202371218287368, 0.0005946682961006644, -0.0018231802110557638, 0.0016272790440643448, -0.0007366009232807613, -0.0009796403681301413, -0.0015325183433922973, 0.0020800010735708696, -0.0007573063866823659, 0.000758558049813729, -0.001754022561943458, 0.0007468068813780704, -9.038879368716835e-05, -0.0025363498544406227, -0.00048521523221634055, -0.0012364733008549678, -0.00042102358035300824, 0.00040670903643746925, 0.00035629760684674494, 0.0005537933537445028, 0.0002552368612711575, -0.001431645819229388, 0.0009933121683420865, -0.002106815574453691, -0.0011567216737713437, -0.0005202633676155699, -0.0009386624646934294, -0.002899136377998879, -0.0018954264306367818, -0.0002665525567362437, 0.0008071460222254245, -0.0019236929002230951, -0.00028984856683766935, 0.0014522083961558963, -0.00015524424863322395, -0.001335757403359672, -0.0008305009161508892, 0.0003218188869924532, -5.211916911473935e-05, -0.00010515011648770667, -0.0011709338635172983, 0.0016194298811225138, -0.0019628967557938637, -0.0007722880730645088, -0.00033492652521438515, -0.00026166259671978054, -0.0017630095865603934, -0.002577550765604286, -0.0015617641073975008, -0.00012360225563678995, 0.001952946084828433, -0.0007432805038574131, -0.000588733220295623, -0.0015218877275051668, -0.0019953196117032945, -0.0007764307762636591, -0.0018694995789578783, -0.001453782275137705, 0.0009131071522636702, -0.0008947784869146602, -0.0021082710416342465, -0.002371242688113284, 0.0028701686411993776, 0.0009672821770099205, -0.001473586658061521, 0.0013200200284613217, -0.0014955397602562925, 0.0011173116037044295, -0.0007710141573999962, -0.001356907856801648, 0.00026096139800912965, 0.0008881016957209553, 0.0009330741602191495, -0.00023492257139157147, 0.000992115445199282, 0.00037606809295809285, -0.0010791702472987552, -0.0006407157834242838, -0.0031134790869691287, 0.00043500709220989364, 0.0013087069438588728, -0.0005235205643323582, -0.0020023696535922397, -0.00035273737626084767, 5.066632065009458e-06, -0.0009715832185337447, -0.002231483105560983, 0.0018672201714711179, -0.001148298296737238, -0.0016400486621055421, -0.0018302035706883046, -0.0009148751897027907, -0.0008856137281592069, -0.0018483565224673981, -0.0024777745935153916, -0.001414598724929661, -0.0020857578111499464, -0.0005977874175426834, 0.0008275474492629442, -0.0011752826752022827, 0.001231125622693341, 0.0011214870698577073, -0.0007129996392025717, -0.0003507227585659578, -0.003912995081149617, 0.0004053610177496836, -0.0024054037933298744, -0.00011270122700413054, 0.0004058978818317627, -0.0003118774810895175, 0.0011537472390070747, 0.0013673266938791784, -0.0010868090613476156, -0.002097520241848727, 5.533122937606549e-06, -0.00038138813002230876, -0.0017012745757982728, -0.00032206736276130243, 0.003053984754481043, -0.000847191446019302, 0.0006115661667456251, 0.00013882510937079928, -0.0018339697293230373, -0.004317367937279215, 0.00032843092782375294, -0.0012511581326055676, -0.002178492000739496, -0.0012682890349910991, 0.00128069413905596, -0.0008225663526344462, -0.0035543514830633782, 0.0007289027788841551, -0.0010353410084569248, -0.0017880948566686428, -0.0005928687740004435, -0.001263493580279551, -0.001346874740850268, -0.0008467837144472412, -0.001621569247430621, 0.000743961844095864, -0.0003555431182888924, -8.188021042343507e-05, -4.5340408428629075e-05, -0.0003565129365901143, 0.000129507553065622, -0.001772090963094719, 0.0008744900898705055, -0.0010105357584562213, -0.0014713164156727743, 0.00028002824667971993, 0.0015051138813415577, -0.000635284468020636, 0.0008349372994347348, 0.0004975680333840771, -0.0005828247656163299, 0.0021054612067787914, -0.0023328944832767817, -0.00014765300572960882, -4.533061741973654e-05, -0.00039996146062559745, -0.0009059343817954257, 0.0007669137072765508, 0.001041388985149716, -0.0016314225358984302, 0.0002794354889052997, -0.0006830891317379795, -0.0004813032202619638, 0.00020498864094697922, -0.0019979486288477233, 7.740304648162777e-05, -0.0016962626845202777, -0.00213503704328577, 0.00027800730100846494, -0.0008409593431597528, -0.0017972664382988057, 0.001558904122103577, -0.00045602724445537035, 0.001636023658073249, 0.0010878329814980603, -0.0018439373842520368, -0.0011781472469438725, 0.0013955153702154277, -0.0008306423101025473, 0.000646043350206682, -0.0012536270307812458, 0.0023671187356839596, -0.0015630915785873611, 0.001109136612147843, 1.784491220924167e-05, -0.002450758038470724, -6.212950523742933e-05, -0.0015071128011507895, -0.0008941447895276511, 0.001641130573012184, -0.0005600282676070378, -0.0006209971218371635, 0.0015452602086378775, -0.0005427281704015741, -0.0007567554475516047, -0.0015667949054902763, -0.00044868992661406537, 0.0016878294478406275, 0.000766588516201594, -0.002613948621479345, 0.0026687420693578545, 0.0025915167847223586, -0.0024535980960322945, 9.349440928119179e-05, -0.0002926039687567439, -0.00016674030623686775, -0.0004493133085530232, 0.0004215987167484059, -0.0015121787872729442, 0.0007860305047584504, -0.0008147558623701201, 0.0007774994207023767, 0.0005558803786964717, -0.001767967649996649, -0.00035699489574536614, 9.40774928874788e-05, -0.0009541010938463046, -0.0024116831915002024, 0.00023072256729239626, -0.002854566249270718, -0.0004777491125054212, -0.001739661291501271, 0.0014972276151583586, -0.0017527275725948144, -0.0007021214393985176, -0.0029456963273561954, 0.0009186046195113207, -0.0014158789148259743, 0.0013171646608034493, -6.821005445001305e-05, -1.8788516591428106e-05, -0.000936000554602856, -0.0024100596723100054, -0.0022948956088466588, -0.00174634552712849, -0.002422417671596122, -0.0017372194314280165, -0.001325720530514829, 0.0006413661432036477, 0.0013599090527440794, 0.0017860031015821676, 0.001046095734846375, -8.196498277435182e-05, 0.0010217010772297641, -0.0006286498177168198, -0.003202258827627702, -0.0005661725021415265, -0.0017466501867478001, 0.0015786285748990991, 0.0012800122241216627, -0.001116117890362034, -0.0003724224407797294, -0.0017406486223503492, -0.0016131840930988517, -0.0003912136216719375, 8.732424108615078e-05, -0.00021511654362615928, -0.0011992922787298355, -0.0008720335571403837, -0.0004928752230402011, -0.0005179799803407548, -0.0007627986096450101, -0.0008055315261357165, 0.0009092774316785679, -0.002689922268913847, 0.0012797391150787263, 0.00217244724911847, 0.0005889619288810266, -0.0007773780180935219, 0.0004474987691027721, -0.0008560130508712405, -0.0004896034242447556, 0.0006052828515246134, -0.001819945733935846, -0.0010211354019817875, -0.0014363271902011476, -0.002279897708715062, 2.650820778704599e-05, 0.0011222793761866967, -0.002392059631500132, -0.00034120546030269594, -0.0001854035804376153, 0.0003579434840101925, -0.0008614610796584543, -0.0013883386075725923, 0.0003435240503311121, 0.0016525772123996418, -0.0011388053647065632, -0.0012892473177066321, 0.0009867866045620843, 0.0008772503300242818, -0.00214926969785445, 6.152908219991815e-05, 3.902606948180676e-05, -0.0014531044197267917, -0.0008526751546309441, -0.00037703279753387164, -0.0006351884255080265, 0.0018068216280688887, -0.0017062499802467102, 0.0006048584013846892, -1.3329841159759326e-05, -0.0015467546942931065, 0.00020918368838618306, -0.0027068453598708686, 0.00025357306101536636, -4.98467183049911e-05, 0.000220706147449512, -0.0006340455789537458, 0.0004147810138235286, 0.000608049950199252, -0.001787571552255507, 0.00031807750095680376, -0.0024852975488194318, -0.0011100676177413504, -0.003292261265773533, 0.0005785490099992074, 0.0021046009301075586, -0.0010778189357445456, -0.0006316910918178209, -0.0001769671017353147, 0.0004435146573547044, -3.086746482594549e-05, -0.000834530683786916, -0.0006855720751577365, 0.0004407776608834624, -0.0005964479822750945, 0.0005226337872308306, -4.5513113227535484e-05, -0.0005911345859805905, -0.002504862355747761, -0.001730014990108053, 0.0011671967413002804, -0.001665233596610527, -0.0005415903849756987, -0.002730656241365814, 0.0016525850301878364, 0.0022827247081407265, -0.001593114122175443, 0.0007757528275114112, 0.0008329336542551857, -0.0008142907732091587, -0.0009249637192301208, -0.0003200137830097205, 0.0011597503214426652, 0.00047478973053394213, -0.0026922457248277354, -0.0017978908717264375, 0.0012686905462508946, -0.0012083380344565242, -0.0010872628528355577, -0.0009296353384868894, -0.00022251685099305973, 0.0009047172529621506, -0.001276946225203801, -5.208488997077154e-05, 0.002044134015961596, -0.000834531012819717, -0.001238017108392775, -0.00027038970754933445, -0.004261521156323944, -0.0001635504343724392, -0.0004736776794658226, -0.00177654898443258, 0.0006403747928080961, -0.0015150541640815973, 0.0015453066816437655, 0.00010386255444760906, -0.0007494175629148003, -0.0006399321398458113, -0.0021093859197813813, -0.0026111109592816817, 0.0007633054819367047, -0.0009759975091538919, -0.0010464034047625859, -0.0014063305602176612, -7.226966375917243e-05, 0.0014852545778563098, -0.002355150371895043, -0.002426752469545157, -0.00017884666113143766, 0.0010361207521087934, 0.0013314787930855942, -0.0001381250759147079, 0.0016192693674454972, 0.0003093997676240079, -0.001241603254631407, 0.0010595258954140263, -0.0022293863960642923, -0.001290251100486195, -0.0019731797298447873, -0.0004491799482755354, -0.000634387870659836, -0.0006791985955159063, -0.0008738709283147017, -4.900048720557493e-06, -0.00276863177241804, -0.0022112661585902416, -0.0018939756687341713, -0.00022334599763595975, -0.000473120437590957, -0.0008737957607687363, 0.0006229894487734811, -0.0027009046308048568, 0.0006415401657724473, 0.0007599222489940161, -0.00011876932386378769, -0.0004333929685138571, 0.00012548713793680832, -0.0014453277245980445, -0.0017474868805633648, 0.0002127405893634915, -0.002349194281288547, -0.001892170659783865, -0.001163392966479826, 0.0008627385957638012, 0.0012095413751165296, -0.002135802294752409, -0.0005208545171528911, -0.0003412417089059261, 0.0010556335573426168, 0.0017399138098923572, -0.0009803755843851292, -0.001343587117411893, 0.0005940587510284701, -0.0005603332459838128, -0.000358021348966453, -6.712556262300495e-05, -0.0005199799977315678, 3.222016027937258e-05, -1.2495334160256277e-05, 0.00047221918774642546, -0.0007699271377914485, -0.001509037188819562, -0.0006530573165663967, -0.000709747716769904, 0.0008365990966439085, 0.0015436868761309341, 0.0004914330894116858, -0.00046692110655044416, -0.0006239855180139031, -0.00014263144659931726, -0.001120057759556481, -0.0001579811756187155, -0.0005228064326594506, 0.0011919550064423134, 0.0008562888989098738, -0.0012695898494339275, -0.0007339424871268818, -0.0005505368347202833, 1.9548659833112936e-05, -0.0008364295608753736, -0.0009889620554268674, 0.0014434785117742877, 0.00020338636472594374, -0.000647392004749392, -0.0031048167637806046, -0.00021273242461283814, -0.00027225086654159014, 0.0008610940329294436, -0.0011808612416999154, -0.00025089159880309353, -0.00046006860382696857, -0.0007078442516936789, -0.0008804445946850592, 0.00028261968384768466, -0.0027689840886173656, -0.002843269294766415, 0.0014335059885723922, -0.0003502804123982628, -0.0018520363172171983, -0.00135942096982955, 0.0017416319299163874, 0.0012523171319278603, 0.00022548846608749784, 0.0008861058976545877, -0.0018873282051456997, 0.0017387168805269582, 2.8773316758545775e-05, -0.0006262332689912498, -0.002208390413996675, 0.0010712049435142035, -0.00113078886488438, -0.0012114805110972071, -0.00039411511658027365, -0.0035092047412605964, -0.0010195292967667413, -0.00018172041837072328, 0.0011965771503863465, -0.0012714100518893545, 0.00022937045057247474, -0.0008832063752786112, 0.0018973801824904157, -0.0010128467905312633, -0.00022846505879847712, -0.0007590324787400959, -0.0011624731841868297, -0.002734728986977686, 0.0007844034559418844, 0.0024372001740626814, -0.001643666288122958, -0.0029585182375635455, 0.0004099041279976845, -0.001873733272557132, 0.0007614395274542218, -0.00018821872627938774, -0.0018155127801957605, -0.0013399643075917567, -0.0017657047230477119, 0.0028746588026589137, 0.0013625249913005177, -0.0016047509705989782, -0.0019627892333815566, 0.0009749622388888213, -5.289760456772541e-05, -0.0006622196820389448, -0.0011120467173748594, -0.003001730839615746, -0.00021154655237776154, -0.0001228299021578394, -0.003008576207496283, -0.0019021582945528692, 0.0021247962673740517, -0.0010174999704837262, -0.00025038653193032445, 0.0006863612845782185, 0.00012622189122257765, 0.0017027777074387629, -0.0011066082946395994, -0.004119608377008532, 0.00023247967617923138, -0.0013963607303617565, -2.0108800100615554e-05, -0.0018016653028167795, 0.001771989858008638, -0.0015320219234826737, 0.0009799037044055936, 0.0014140341258483957, -0.0015642766353520798, -0.0010715804625265335, -0.001857473742712834, -0.00165875746573807, -0.0014360209869463958, -0.0006883843034621862, -0.0008482464189132344, -0.0006224969442074624, -0.001083808294988664, 0.0006744035554087091, 0.0007954300506778367, -0.0004993262975938606, -0.000205902678019676, 0.0006492173902303833, 3.743363814123768e-05, -0.0012278550418596268, 0.0006984906763563004, 0.0003529945910374366, 0.00032529415724180666, -0.0029509390385893397, -0.0008978694359811357, -0.0008600898734787421, 0.0005969968505139533, -0.003255209937993442, 0.00046118795889427133, -0.0006304417216025371, 0.001707579706735629, 0.0005132331257229339, -0.0012205024929947683, 0.0005571682619356366, -0.0005986119691367975, 0.0005329370622311203, -0.0010953865803475793, -0.0020102897105838125, -0.00033767163330544747, -6.273982152826818e-05, -0.0026943568181332367, -0.001998946135605806, -0.0027428386066130628, -0.0011754330900766163, -0.002397193260992303, -8.575422009293732e-05, -0.0025095631115750194, -0.0023210922763183817, -0.001599182245193731, -0.0035959587247864633, 0.0006893938071810268, -0.0009465425408903272, 0.0007668513698337875, 0.0011406668750870708, 0.003247056782294422, -0.002336767699583575, -0.0008543858438336827, -0.0024108063925121215, -0.00016095071131694283, -0.0009858763975145735, -0.00026995329254830835, -0.0007967249428038059, -0.0007993614215706657, 0.000943585349310716, -0.0015431089276525256, -0.00045661063792312717, 0.0009773024547525822, -0.0002466591360343884, 2.451057553720659e-05, -0.0008916219843868589, 0.002668036707499155, -1.3675333621065988e-05, -0.0037661224160387974, -0.0005984614818865808, 0.0017776338208310705, 0.00010438622723984992, 0.0025305200255560933, -0.0008127178528898327, -0.0015068582780353168, 0.0005770913114249154, -0.004503034079976764, -0.0024501815796140747, -0.002304431511956473, 0.002147421097326685, -0.004920742117657362, -0.001630424218892479, 0.0009012509932491142, -0.00037240472673705227, -0.000600231077258151, 0.0006858506160059008, 0.0003652814877836974, 0.0024780815217342322, -0.004033233586047125, -0.001621453755308977, -0.001642703225727793, -4.344020416269245e-06, -0.0008885707394723497, 8.452614244625067e-05, -0.0014726964374380813, -0.0004903432135181518, 0.0003758351475813271, -0.0002961520123152539, -1.6634308142471355e-05, -0.002144855553956937, 0.0010103720734884192, -0.0002339260713908331, 0.0009278187423786832, 0.0014802460264693451, -0.0006892409874694749, -0.00033498401631515407, -0.0017415812994459046, -0.001818748490033606, -0.000964552084798953, 0.0026664501331961077, 0.0008564870018767934, -0.0023061205645165117, -9.008436482371707e-05, -0.0011340953452725344, -0.0032827891033306855, -0.001424920831746057, 0.0003907248548058462, 0.0005235757905630578, -0.0011520358701870848, -0.00048822243424861966, 3.0264630837884e-05, -0.002722437360665353, 0.0009395741800561908, -0.0020126567594775935, 0.0005211655546277782, 0.0014741678410477022, 0.00255131106988582, -0.0038357117115195294, -0.0013347404096846205, -0.0010892617655153813, 0.0016343755320109565, -0.002824912840575955, 0.0015044436442552822, 0.001414027876153412, 5.130153572441287e-05, -0.0025770457873681707, 0.001583891685544181, -0.00014485369805061765, 0.0014155009821630316, -0.0020853733193346713, 0.00017453707047021538, 0.0011660100018593411, 0.0008529682952733708, 0.000532388401006223, -0.0014219461050783977, -0.00042165062090759875, -0.0008156188609236281, -0.0028766266832631615, 0.0020383491927278286, 0.000227357197998046, 0.000993230090803543, -0.0009551436876016339, -0.0026637973377585666, -0.0016153152972258056, -0.002502738111984648, 0.000547039180555764, 0.00024312825098782298, 0.0010560494803639742, -0.0008642702965264704, 0.00046741240372050186, -0.0015301610203835025, 0.0011408972742827928, -0.00048326876219295656, 0.000941283330051057, -0.0005447570078178643, 0.0014101800409918042, 0.0005819577577605983, -0.0013210332374171685, -0.0002255929418302216, 0.00266535626014619, 0.00022413475091553892, 0.0004982462372415952, -3.1369424991822825e-05, -0.0012337656860195167, -0.0010429777691909337, 0.0007106010081061598, 0.0004205297074664216, -0.0013148685599597698, -0.0016220010098804138, -0.00019489605199396465, -0.00045461153327774895, -0.002558853055566246, -4.596945058654711e-05, -0.0016315648007170225, -4.906599588228033e-05, 1.6354724054146175e-05, -0.003285531462819513, -9.916635142737107e-05, -0.001077476408037903, -0.0012211046543004755, -0.00025454252134160527, -0.0008915741420514323, -0.0013033506144068951, -0.001170186115729166, -0.003241810624083463, -0.00025953374305931476, -0.0031717657591734394, 0.0008657045911775185, 0.0015983862735806653, 5.5490955195303115e-05, 0.001560815537748006, -0.0005851771529483685, -0.0008024689092067661, -0.001039606532774684, 0.002203021413320627, 0.0005042298319493099, 0.00013153390942299836, -0.0021808567949612723, -0.0033345071143084937, -8.146411352250027e-05, 0.0004890068635603484, 0.0018122983780308743, 0.0003020872069301461, -0.0012286696883956338, -0.0006854476333888471, -0.0007164716495049461, -0.0005585452175358441, 0.0008721757989746948, -0.0036561822288758705, 0.0009719151468097209, -1.2272061948870316e-05, 0.0008503823897436646, 0.002454004133466192, 0.0006995538197713813, 0.0007243540702210893, -0.0011285612799705191, 0.0004947016264340576, 0.0007207715948576165, -0.0006149188137207773, -3.2264879897603294e-05, 0.0004613492332454783, -6.056299822709832e-05, 2.6655512258777492e-05, 0.0003417626784365524, -0.0014872188949146548, -0.0008936256309137747, -0.002069934512271665, 0.0017283662634879349, 0.0019515826127509683, -0.001173759035438593, 0.0009456711487931813, -0.0018777496488571188, -0.0010424773912411922, -0.00014405693335728387, -0.0004203925776291584, -0.0013077481788661416, -0.0016022699056010836, -0.002905637960284757, -0.0008979370590838087, 0.00041408263008424484, 0.0019111504632851606, 0.002697504471473877, -0.0012112747292585269, -0.0016597950106032044, -0.0003014697748175976, 0.000701598793988012, -0.0023604549250721973, -0.002350527924367185, 0.00032502123666056093, -0.00038631869218264114, -0.001246546809618998, 0.001100527556607389, -0.0011385376312365025, -0.00019744675653665666, 0.0015258932859056884, -0.002355738978899069, -0.0004045843114690584, -0.0011760643145475314, 0.0006126489970403881, 0.0010656170529443898, -0.003539346676419086, -0.0004216713569213937, 0.0014687603694731877, 0.0019361780987185995, -0.001403847010981174, 7.252496004195308e-05, 0.0008347746568810877, 0.0012299780746118927, 0.00107431539654268, -0.0014343491130093255, -0.0016488402245062872, -0.0022005108967597664, -0.0010273101801594464, -0.0009096728320789893, 0.0003956506503604018, -0.001342880348112807, -0.0004591310460879683, -0.0009908933235349693, -0.0011920156565246032, -0.0001515802232709973, -0.0009838312265442184, 0.0015903378746067176, -0.003009799980295824, -0.0008282001443173925, -0.002801303157869306, -0.0014958147507249109, -0.0012393732146653846, -0.000911316050861366, 0.0004176444664736323, 0.0029070607742820442, 0.0006777744623231996, 0.001678273268804098, 0.0010451106910895902, -0.001993074856289745, -0.0017950740693963851, -0.0018501178453460554, 0.0003759002976870818, 0.0012370374965291475, -0.002286100176940309, -0.00024982008176888115, 0.0005663896302001703, -0.0003627390928446772, 0.0017444756858333577, 0.0010295424273749632, -0.0012479946797512298, -0.0028312982904035167, 0.0006276280021415559, -0.0013422373164893031, -0.0022898780645883576, -0.00037514417447059856, -0.0022727859394660044, -0.0014128885980495554, -6.37118329276376e-05, -0.0004921776752988549, -0.003249505751300674, -0.0010065487755150926, 9.705957358452366e-05, -0.0003400954873260531, -0.0003616741201559748, -0.0014822225351496243, -0.00043320160536808316, 0.002108114057186583, -0.0002746781708768964, 0.00039423663748738846, -0.003927232837334316, -0.0015192243712922604, 0.00027864971197288924, -0.001375659147907271, -0.0013648926234184344, -0.00021466058492869422, -0.0007823346849828994, 0.0002913837991318502, -0.002284822384887697, -0.0018743452219025514, 0.003483783836496279, -1.9286189728795478e-05, -0.0016353851084902615, -0.003820279366618884, 0.0017798204692551778, -0.0010885550575601144, -0.0012102350719720434, -0.0009712007810671608, -0.0012828022973208064, 0.0016471745659547565, -0.0019963136495286804, 0.001524712625877278, -0.00025521409320283794, 0.00044528869422588713, 0.0004267383356815202, -0.001235777327745602, -0.0002575891503209249, 0.00011970120011906005, -0.0017926583075018598, -0.0017194731622742765, 0.0007788596440612139, 0.0021028546610919463, -0.002124730795717511, -0.000939431641423738, -0.0005698039513548636, 0.0005940337984302602, -0.0008868903143595119, -0.0023550899502859934, 0.0007852544251747418, -0.0003814897805627382, -0.004662138793175785, 0.00019439734237369777, -0.00011774892654514701, 0.0009217436931798773, -3.956990342945943e-05, -0.0014670919632280288, 0.00034968234846477486, -0.0013614098968313115, 0.0005843573037358496, -0.0026040266373703602, -0.0012848454357552441, -0.00024776966008399626, -0.0014101292264001586, -0.0007181359134076359, 0.0011806340973929963, -0.00169009891726013, 0.0004067777068677003, -0.0008116010674923402, -0.001129917600000141, 0.0033093523015566007, -0.0016436158985806415, -0.0013865403120805198, 0.0008207879340247359, 0.0009472146621449795, 9.96725445814306e-05, -0.0007531370647066993, 0.0022768557040535597, -0.0010536836016505902, 0.00030668950075352086, 0.0010783372258202917, 0.0003848080085857575, -0.001092395743754082, -0.002132557473540686, 0.0011761264915639558, -0.001350693591634311, 0.00043207288549673706, 0.001678706097911764, -0.002805089475582001, -9.849830105324031e-05, 0.00094113559769049, -0.0013731668090368743, 0.00020673043013985648, -0.0029537271122830333, 0.0004943869744042928, -0.0006446531148061041, 0.0007240191141155705, 0.0002787515885334102, -0.0016587097591251876, 4.1530348862117705e-05, -0.001470796956217768, 0.0005696919874296213, 0.00039278226626837665, -0.0017197548522114303, 0.00012206119018909334, -0.00190685009888103, 0.00025645022987141886, -0.0027238590157301346, -0.0004180926432830745, 0.0017762981535440758, -0.0017374320603309457, -0.0010590491192434826, 0.0014399149941510814, -0.0020741451804839883, 0.0006541223560905252, 0.00104520253749385, -0.002322890173054759, -0.0017737133634989632, 0.0005864047753156854, -0.0034857107752408467, 0.00020930469001712027, 0.002003498094635958, 0.0019362397146380772, 7.174765544348816e-05, -0.002758072870695294, 0.0006497289206608414, -0.00044344837595033937, 0.0022532684554636973, 0.0007790168634365102, -0.0004074786610859249, -0.0012690412359113168, 0.0005835973106700365, -0.00044881782923056335, -0.0008243085856918242, -0.00012043051857446585, 0.002010248579493279, -0.002683023305678489, -0.0008134215905624131, -0.0006334246216050943, -0.00011504343771395753, -0.0007606161634470254, 0.0006379583410174305, 0.001739349504420673, 0.00019663912500789138, 0.0013897322721776462, 0.0012661582701882779, -0.0024390564800604864, 0.00018689913515412826, -0.00029248587011299065, 0.000763386103505681, 0.003863159049805276, -0.000785939010407688, 0.0004943481265611283, -0.0023476652526763786, -0.00046309537057531713, -0.0016949743567611364, -0.0013732151297496387, 0.00031751307285077246, 0.0004041566578880662, -0.0023653992076386743, -0.0012065977022892582, -0.0004387970180816936, -0.0018462427794858627, 0.0009381401596240124, -0.000668084149526571, -0.002120421745626544, -0.0016888195093125447, -0.003690862813679807, -0.0014367951146958546, 0.00013425237740527507, -0.004191989361490123, -0.00294994313191399, -0.0037634680098550533, -0.00011069283420273024, 0.0008767185643492326, 0.0012995406895548456, -0.001113560115774348, -0.0009786056684788491, 0.0011209633058841817, -0.00036880202896583114, 0.0019198132630924292, -0.002510943570478652, 0.002336074410945521, -0.0006652627492123031, -0.0017705995545540532, 0.0009118967620160845, 0.0010237232450140965, -0.0024417815898045703, -0.004072162243726751, -0.0011704791004421011, 0.00036145624164252155, -5.232045739411717e-05, -0.0005178988509664251, 0.002368615660863327, -0.00067417637999867, 0.000623838624644435, -0.0010150348631805528, 3.032672450675733e-05, 0.001043573667504738, 0.0007283696896003278, 0.00023682051164097828, -0.0028727633332277236, -0.0033249744731103092, -5.45816725745496e-05, -0.0005627690665335194, -0.002169959600047733, -0.0003334116636759532, -0.0007838149179280052, -0.0014319037249306277, 0.0007381188344588452, 0.0008171373194238996, -0.001733346788664214, 0.0017009114911088474, -0.0025435207629396217, -0.00043303211755851834, -0.0015283803888532788, -0.000752063723225227, -0.0006294333928833495, -0.0009542466861081067, -0.0004232392674348162, -0.0020331698391684583, 0.0010735729939144179, -4.542918718719591e-05, -4.3374198330781155e-05, -0.0005367758163146163, -0.0002592664886051921, -0.0026848331607896014, 0.00036408786147479333, -0.0003163065109283991, -0.0018244078708429257, 0.0013335442324207136, -0.0006212083263825718, -0.0010404565258728127, -0.0029218533940191804, 6.0031139986982396e-05, -8.593294497405424e-05, -7.783121246163205e-06, -6.538246936393932e-05, 0.00012392688697815402, 0.000851313661327957, -0.0006404439707345944, -0.0011198269577938902, 0.0016505586923951654, -0.0008654492233404198, 1.2687528041510632e-05, 0.000166673314633492, 0.0025299343278968323, -0.0006384996905346441, -0.0023856054704642915, -0.0013079737321932683, -0.0016488896949296006, -0.000948259544096608, -0.0012809115335574717, -0.005487513117152787, -0.001615232992524085, 0.0017623244507651847, 0.00025186276577304767, 0.0006582789653926113, -0.000826980022706536, -0.001228201090269998, -0.0005098680155315449, -0.00021490789205635963, -0.001506213971663506, 0.00044903428263332046, 0.001218303558556677, 0.0005191262628514437, -0.0001931027972723598, 0.00258989865818382, 0.002087743231200534, 0.0005829529580125836, 0.0006967565134772258, 0.0013406914480409426, 0.0011002745206374343, -0.0016807562092209238, 0.0017600777376509669, -0.0007616410426640741, -0.00014211497976202025, 0.0013606773083871815, -0.0014050188007583841, -0.0026435496764545263, 0.0009142813194724653, -0.0011118226536215303, -0.0016745093676702183, -0.0014188788124833707, 0.0008507211925570246, 0.001771699386817538, 0.0015080319864386738, -0.0012006416759300365, 0.00022616166598332654, -9.560099047689619e-05, 0.0026327003032013963, -0.0016371925715290558, -0.0009524742959561294, -0.0006919371189946233, -0.0010961912783997718, 0.00277296588825493, -0.0012842605488216918, -0.00018957196680524646, -0.0017077777969873864, -0.0005006131245313128, 0.000124692795514747, -0.0019437963636761424, -0.0002316686966015169, -0.0030692756414438804, 0.00015441784695902072, 0.0004869822582085348, 0.0010814581641094279, -0.00039752343568011383, 0.0011372286891520034, 0.0014189133744775262, 0.00031970967355920976, 0.0003584437873698221, -0.0020976877759588675, 0.00019018474101706317, -0.0025921715662553524, 0.0008136491148098557, -0.0006571764282341519, -0.0005833688960601435, -0.0007275596494586978, -0.0010321109381923321, 0.0009736687967585311, -0.0010087197624395472, -0.00021801302285595625, 0.0038649982949907624, -1.7188199954887295e-05, 0.000439636208960259, -0.0023519917961190018, -0.0005156143790756573, -0.0025351683359779997, -0.0002472627360168289, -0.0008014377252623106, 1.5129103815958445e-05, -0.00022778642683274342, -0.0022957874311950732, -0.0004006510236864713, -0.00032628701050008146, -0.001517821377669648, -0.0021139579496045613, -0.0011455809782718873, 0.001297258213710073, -0.000735365924089848, 0.00022602790755765767, -0.00014992066016805694, -0.002296561558953414, -0.0003314694613401059, 0.000228301282533927, -0.0019407240306996698, 0.002344479247152975, 0.0016451780077106903, -0.0014490698774416444, 0.002823437222149394, 0.00022095945313704846, 0.00020508711462774443, -0.0019107175111905406, 0.0006474280581549863, 0.0019820353560033865, -0.0017550633515508451, 0.0001614370541798138, 0.0008837545212090347, 0.0005948057088946967, 0.002153459767862742, -0.0012164383676864787, 0.0009998751795858851, -0.0026014355063770367, -0.0005978237636208306, -0.0008343307059250904, 0.0010086777599225272, -0.00010316922490449798, -0.000868020012104509, 0.0006378795677655091, 0.001003073982398739, -0.0009109275265837269, -0.0007066838661824448, -0.0011355899005218717, -0.000997897712983864, 0.0006091944287618389, -0.0012433647353029542, 0.002942389692270453, 0.00036976087024065407, -0.0005436624113004385, 0.0011166465161789318, 0.002741074947802069, -0.0028565061079666165, 0.0011751826477608418, -0.0006169328108045491, -0.0018898872687387325, 0.00034342125520225864, -0.000600995225171097, -0.0009438671114638808, 0.0010695439383363592, -0.0009102552850510648, -0.0012182833497744738, -0.0011373916939705353, -0.0014485936421779755, -0.0008770392127335214, -0.0012538060851374766, 0.0002903567862722056, -0.0019424501814375716, -0.0007760294323393424, -0.002024267597477092, -0.0011804853876764554, -0.0001934227098692176, -0.00046220296008403494, -0.001942257124046165, -0.00131134918381548, -0.0019044338248743742, -0.0009113483418357049, 0.0008058472392962202, -0.0003913957986592109, -0.001712965704464331, -0.0017213169723611088, 0.0003404054795170808, -0.001922418789407132, -0.0007435884446591601, -0.0014288124725458928, -0.0014949981724736716, 0.003060613931182843, -0.002047717628625101, 0.0009361425397429457, 0.00020436519218325344, -0.0012463999420484484, -0.0018385264440548, 0.002405197050316943, -0.0006727474108254583, 0.0005521208866943184, 0.0007781998575957516, -0.00015715265151516888, -0.002614279369847594, -0.0004045127920351277, -0.00016129394781660977, -0.0005704008504876512, -0.0011294952793452495, 0.0005500859925362533, -0.0023954904945764355, -0.0016972474405410054, -0.0021309116574270703, -0.0026596274864774117, -0.0003964972762728891, 0.0011526567481654482, -0.0005450855337638671, -0.0006937789055285748, -0.0004158874301873894, -0.0021204935540506398, -0.0021902789181433846, -0.0015159826800914544, -0.0018051926581632571, -0.0014427676395234457, 0.0009696324988066607, -0.001379493847574409, -0.002295366373965102, 0.0012306192879352196, 0.00029902360476974366, -0.0011043544545152884, -0.0011171258085074243, -0.000482306877646721, -0.0020769630235291103, -0.0006896841085932692, 0.0006761724693866711, -0.0013565767741168244, 0.0013364999501375152, -0.0032378731276887507, -0.000761771756646823, -0.0003550047200047146, 0.0008626984700352835, -0.0005112848448485252, -0.001842507359800294, -0.0014841096818454247, -0.00047476700938897665, 0.0007769650746158874, 0.0009594564340886791, -0.0002659978915575678, 0.0007132172228452305, -0.0014973577686383521, -0.0005295566345377978, -0.0011600464288772372, -0.0004027209796513276, 0.0014611977117091612, -0.0013598551037041773, 0.0006039344263166768, 0.0010034204245172873, 0.0007994575243728264, -0.0004329224819690225, 0.0010562133701439436, -7.101636655626464e-06, -0.0016746401101324082, -0.001147365348495022, -0.00037271206824218694, 0.0009656254563914501, -0.00033097378433311064, 0.00013092669650482947, -0.001693807315006346, -0.0006435942106950421, -0.001233715525311041, -0.0005240233648455828, -0.0016016539859986523, 0.0004596581796461052, -0.00016760796539028178, -0.0017290404529806125, -0.00034446867007797977, 6.590621047397605e-05, 0.001921639846991674, -0.00036170416997993726, 0.001614635916132201, -0.000312153851065311, 0.0016384560960727157, 0.0020772570408436053, 1.0010964522244592e-05, -0.003069873500595399, -0.00042227664938465637, -0.0001217157452302331, 0.001011220047408834, -0.0004697329344462986, -0.0020735414961965404, 0.0017224992411577489, -0.00020877157901288967, -0.0013086196967897479, 0.0006491675450703838, -0.0003030816775657641, 0.000437073207177896, -0.00033112089765996444, -0.00027162471617359074, -0.00040963647544067783, -9.96909311874461e-05, -0.0002827245048102611, 0.0019137762990011353, 0.0005917528602887856, -0.0026817132812828604, 0.0018046151271935429, -0.002632557647528344, -0.0013299659396457386, -0.00048226185060329385, -0.0010615314259396769, -0.0007947976574493865, -0.0003408004160050382, 0.000260230048882093, -0.0015307523205727591, 0.0014413667171337963, 0.0011619023052817923, 0.0009743235237458236, -0.001219977331231803, 0.0006765016423448955, 0.0008943083760808435, 0.0015290552556432857, -6.647060701236995e-05, -0.0008048412646575187, 0.00040466988821385996, -0.0028237587148103316, -0.0027066224121075066, -0.0022682552065287354, -0.0007991203897450561, 0.0008789001701465793, -0.002720348089675362, 0.0028338061004342663, -0.00029882361913546873, -0.0020846509470766605, 0.0007281176897500075, -0.0021251950429741484, -0.0003923836127661673, -0.00022580548640505071, 0.0014503665736489424, 0.0008760904044224915, -0.001611175153224842, -0.00040492994677254757, -0.0028731642696273596, 0.0016819915766221882, -0.0017478456841946155, -0.0013336866084321386, -0.0007718328461061574, 0.0006950086344668094, -0.0011073497779960917, -0.0005228120061113728, -0.0007470656245409657, -0.0007192210417903411, -0.002365520626566031, -0.0008433208315308249, -0.0033552454561123213, 0.000758845811055231, -0.0004646783174342417, 0.0011949395642174565, -0.001168778979845797, 0.00036336716654794543, -0.00012256865814652684, -1.7060077008856922e-05, 0.0007321603822765255, -0.002585091811049267, 0.001002056792711592, -0.0009522749011647846, -0.00011144214260561114, 0.0006712611863823881, -0.0012884466826745822, 0.001138860549451337, 0.0008502297898536071, -0.0005989352858968289, -0.0013210471605056284, 0.0012397161244921406, -0.0007827227895873534, -0.0006111328452576004, -0.0009446446082925775, 0.00015466404847686022, -0.00012194689584088536, -0.001025533900936182, -0.0036930810798052605, 0.0014740363843737114, -0.0007730307451874197, -0.002949354037699692, 0.00040182085074835783, -0.0014149046923543906, -0.0008586314713099341, -0.0012473934527097441, -0.0014436018237207193, 0.00043346769465379964, 0.0008163504374874009, 1.711780417235076e-05, -0.000992751819192783, -0.0008277466416695134, -0.0016599368451517549, -0.0025464732820639213, 0.0004350770266059456, -0.0009728784064355622, -0.002639960579029932, -0.0008660199939924951, -0.0014226456728572145, -0.0011420708303617744, 0.0018039073781652704, -0.0019232752861695346, 0.0010809190727023577, 4.278706216265249e-05, -0.0015499142631316687, -0.002486040565752745, -0.0007214149735608189, -0.0017112693115794997, 0.0015829957610398182, -2.0977084374429467e-05, -0.002533352356038243, -0.000522342907196105, 0.0026460715673159996, 0.0017477190247650043, 0.000452920014955005, -0.0016155852201880094, -0.0020638966669714875, -0.000772377740089425, 0.00033407807179575144, -0.00021543696235504228, -0.001413105914689794, 0.0006629934655144609, -0.00019156126064867607, 2.7001040234786444e-05, 0.001835234197510971, -0.0011149752309744798, 0.00011758274486872722, 0.0012339104682528301, 0.0013212386904672968, -0.00038663312877584843, 0.0016007942886426818, -0.0009424601294067969, 0.0006586394077983115, 0.00018819621343890702, 0.0008298594087854383, 0.0013009374079748781, 4.0946566270960716e-05, -0.002431162931751274, -0.0006748810762546853, 0.0006867259510112689, -0.003838244165332405, -0.0019183946763918769, -0.0008325698338405019, -0.0004967984150949789, 0.002598377639532856, -0.0031200313085051334], "null": [0.0008923815295274196, 0.0006565724513620808, -0.001250121327480258, -0.0020102574856135647, -0.001062854784530387, -0.001908845280230942, -0.0015726020300688148, -0.00014191462657020537, -0.002063272896972279, 0.0018275114506423051, 0.0011357288679860744, 0.0009580800753239416, -0.0003177792647344191, -0.00020595799517764135, -0.00024249652833052693, 0.0009965469666406435, -0.0005752925186097713, -0.00020604657329759135, 0.0005425615194987188, -0.0011946101558368838, -0.0008665157456029249, -0.000178327352757357, -0.002016852077724174, -0.001235559320631019, 0.0002789966212572992, -0.002379949277123039, -0.0013014687131018832, -0.000804242555383361, -0.000992155590209265, 0.0005188438446008803, -0.0023248776029038964, 0.0014869426065882152, -0.0036728403904024987, 0.0006818542520319326, -0.0008460696823000546, -0.00034168131675471614, -0.00013556174989126646, -0.0002756441430395995, -0.0020974042098362844, -0.0005214331921923332, 0.0003021659354693895, 0.00038400753066447635, 0.001424822293256689, 3.304474465526397e-05, 0.0007738162181984976, -0.0007116400644147092, -0.0015651738722644026, -0.0007559955051172906, -0.0025277637986924617, -9.22989169973576e-05, 0.0018785886917980221, 0.0008825377630747866, -0.0009510748124901269, 0.0013095134277838483, -0.0007336185914867954, -0.0012110388566393127, 0.001704346817704483, -0.0007191881842780745, -0.0022521286621417502, 0.0017850179307314917, 0.00047216920332804335, 0.000986385460701733, -0.0019408596853338622, 9.185008472734069e-05, -0.0005577977445447857, -0.0034739550134048613, -0.001864835575823065, -0.0009932857254799643, 0.0010948826622945163, 0.00047401632392052306, 0.0016853673017216408, -0.00017847442511875755, -0.0003847474990985589, -0.0011583547162832275, -0.0002685892516156585, 0.00012804358249685066, -0.0030831043563841476, 0.0012810320250782326, -0.001842174317835621, 0.001236142957988129, 0.001318295587014795, 0.002238527802101764, -0.0003850714831292734, 0.0022992154009511268, -3.671309463193495e-05, 0.003064311342898307, -2.1115927653525546e-05, 0.00037381327099605954, -0.00016444970816298365, -0.00017748218686008954, -0.000667145537526892, 0.00022227736859825598, 0.00010836097902622299, 0.0011431316691705717, 0.0010070083056339385, -0.0017438503701114882, -0.0008981287111078373, -0.002484742320900679, 0.0019477786618571358, 0.003044452198325054, -0.00012986228269262767, -0.00028054007984046336, 0.0005975510236480019, -0.0007997496677623062, 0.0020033923941600307, 0.00145362417492656, 0.0016759709852642857, -0.002425799818179364, -6.75826435303506e-05, 0.001429462170323248, 0.0018248044041619949, 0.000437429169267034, 0.00040487311498171863, 0.0002645409958841327, -0.0002612553160661335, -0.0006322336901458669, 0.0012260377198405337, 0.0007098361778865581, -0.0004640174446421952, -0.0023175311453220715, -0.0020542341805525055, 0.001725450753129465, 0.0012944415086018068, -0.00020566978145097892, -0.001158971368921513, 6.550680401495867e-05, 0.0010292533080376032, 0.0015929432617944883, -0.0014071552954231237, -3.6826211778695495e-05, -0.002266952739983452, 0.002009100844621692, -0.000705658112733154, 0.0017767734550631076, 0.00022085623604350957, -0.0002814215315325441, 0.00194813863305221, 0.0018513511859703513, 0.00046791691524106227, 0.0011665023666820318, 0.0009324669463079971, -0.00023432039709359032, -0.0002438575181162861, 0.002290536386822417, -5.609458550637214e-05, -0.002257236579067623, 8.444480320957126e-05, -0.00028210923554183864, -0.000678363773126911, 0.00171973063457731, -0.000170275588271096, 0.0014725599161122815, -0.0008571517910409554, -0.0014048179940910899, 0.0011513126682398678, -0.0009170155722610929, 0.0012415375489744918, -0.00030983049731414525, 0.0013534789107900735, -0.0009549431145403631, -6.389179566212988e-05, 0.0008830605882970133, 0.003074348470220478, -0.00042136861222630273, 0.0006943346880445844, -0.0016037208779673406, 0.0003637958968845112, 0.002064082222527297, 0.0018838198169586207, -0.0010741678755774586, -0.0007718383070010049, -0.0003503949208685242, -0.0022134186942537326, -0.0003456926572384944, -0.00041276387479527443, 0.0003062284151118533, 0.0010746862627630804, 8.010210001963003e-05, -0.0015003784295979372, 2.4787499145695335e-05, -1.7979581491189833e-05, 0.0005414527286058402, 0.0005216761976170048, 7.035846085035047e-05, 0.001310359751089507, 0.0015320954631157235, -0.0012532868266106334, 0.00013165478701626654, 0.0010220141031940244, -0.0012015867556591786, 0.0021712055311358114, -0.0011576388667648985, 0.00033070559642922603, 0.0005149585671597734, -0.0010751333805760765, -0.000314844959717675, 0.002394544873983051, 0.0011394395023263115, -0.0005090324186367567, -0.0013483001531922056, 0.002741867936655318, -0.0017122811850507347, 0.0007855672124854607, 0.0031844590656477934, 9.421985806312705e-05, 0.0018493095485014877, 0.0014726982054114046, 0.0004847390503108784, -0.0005896866244885501, -0.0007690709965082476, 0.0006423225347456096, -0.003143734452323521, -0.0009730462552930419, 0.00174920029646497, -0.0006123139685758616, -0.000830956253265569, -0.0016184104854088943, 0.0010407975917505752, -0.0029227892840930636, -0.0015477336538243236, -4.332354965441709e-05, 0.003236474241465892, 0.000690226629432189, -0.0007619021271496607, -0.0004268139549736816, 0.000305104322765537, -0.001236296237366652, -0.001450792750374852, -0.0006619221574872824, 0.0018542325200119336, -0.00015475575849155376, -0.0001057955614349737, -0.0011047833148083441, -0.0008200548527534934, 0.0012575473973877038, -0.0005072915031361092, 3.506826005761354e-05, -0.001365375618047615, 0.0007971915217002135, 0.0005216566643220233, -0.0009942621728660228, -0.0007666485282546986, 0.0003140763451323636, 0.0001631131668027308, -0.0014109035917346802, -0.002092628780438588, 0.0017386551410574214, 0.0001494616173642882, -0.0015699740401382556, 0.0002767287100233773, -0.00027621237386021846, -0.0024186962922225774, 0.0023212530331244707, -0.0029071159613494046, 0.0010918961899228918, -0.0007916909025782459, -0.0026694623112346605, -0.0013100984592657738, -0.003154830412574583, -0.0015174675933717907, 0.00028123714169314695, -0.0026549360344585438, -0.0006379895074619668, -0.0009407851123830469, 0.0010431010330655965, 0.0006610640507300758, 0.00018498999642169167, 0.0018205422579820052, -0.00207618238387397, -0.0005397281805956666, -0.0003458063686441193, 0.0007665764188624635, -0.0008856448773313375, -0.0013667683735096858, 0.0011027902847349225, 0.002632130611690542, 0.0004971888183105122, 0.0024888274127654597, -0.0004257052126508398, 0.00033301366961868695, 0.0018080840438221557, 0.00022661414351610176, 0.0037976109473563113, -0.0001776180179975384, 7.980785732719653e-06, -0.0009773849878929042, -0.0015248742704505602, 0.0016470320523156445, 0.0009496272052480492, 0.00012987289615384867, 0.0011292621637295497, 0.0023006612094231826, -1.9704876807580263e-05, -0.0018275234453692946, -0.0020056455856352073, -0.00200921836770096, -0.0006037459024605951, -0.0007653504581144333, -0.0016996491574241546, 0.0017965156512289582, -0.0021456596793969496, -0.0030097077429083186, 0.00011579861340660358, 0.00042048231893598853, 0.00022366188563882616, 0.0006477042081218798, -0.0011325133802788656, 0.003375843222642061, 0.00025813200807611736, 0.000658697722919932, -0.0009899242146680365, -0.0001497527867968529, -0.0011149014666997914, -0.00020328540544145568, 0.0011511562253687657, -0.0004166029182748332, -0.002370707515167325, 0.0014723212020895105, -4.832272524168957e-05, 0.0006725718045554885, 9.959635221612473e-05, -0.0008211748471982361, -0.00027921211458181716, 0.0006390865336989293, 0.001746253027351763, -0.0016394841287823425, -0.0004982352468969609, -0.00020036883781937576, 0.0009075731808279031, 0.00044434285077876723, 0.0009634667660876062, -0.001037840398598, -5.0398065786438906e-05, -0.0003998178601127833, 4.378409262173477e-05, -0.0004318537951482071, 0.0010712876276341987, 0.0005562991994763067, -0.0005037522270026074, 0.000336197026505225, 0.00028298796106085433, 0.001899520326248627, 0.00042797827133345123, 0.001737934403496233, 5.6428711806333354e-05, 0.00031229785440256563, 0.0001830693738904543, 0.0005944643389383941, -0.00016221564756335738, -0.0006661056572685453, -1.7955110926948237e-06, -0.0011868187792316576, -0.00037685154995159564, 0.0008197378383334453, -0.000956256772186137, 0.001362175259444598, -0.001756548679528791, -0.0013259390044009223, -0.00035334197247216537, -0.00012795765408935011, -0.0011275133022721207, -0.0005010447671258689, 0.0010157249375390975, -0.0015647968455452244, 0.0018274747796747093, -0.00012132334593673022, -0.0004710531072813495, -0.0008438577482534626, 0.0002501082224659612, 0.003149401414518138, -0.0002600710676183837, -0.00010065384522928156, -0.0009422746032017315, -0.00033108383922719753, 8.237919553266693e-05, -0.0002893067969704788, 0.0013717228981899865, -0.00015334352143447916, 0.0005457979158665083, -0.0008968323731401995, -1.9724146902433404e-05, -0.00026623375360212975, 7.390827800524136e-05, -0.0007135010575849421, -0.0007851070562248097, 0.001609385570774613, -0.0021939456476669505, -0.0005854234306559292, -0.0005488218915212784, 0.00026875771533418913, -0.0008095424560679021, 0.0007362022894259468, -0.0015875052863663086, -0.00019193416297902388, 0.0007379821027662103, 0.0012558634285388948, 0.0005242897431765314, -0.00011829563429976986, 0.001091494725837805, -3.712459823113079e-06, 0.0017783269694309212, 0.0014565371570034458, -0.0006471031307810904, -0.0014399828425117889, 0.000571703540942714, 0.001659656874436699, 0.0005825985939953426, 0.001753738868210064, -0.0003433610605263482, -0.0025200909044551523, -0.0012094636471582376, -0.00013273209677233666, -0.0007538663885853225, -0.0005842997830791674, -0.0005501116966151187, 0.0007343534297170606, -0.0015801729106916795, 0.0012099071557702956, 0.00177513089368464, -0.0005441620729840224, -0.0014679221692297517, 0.0013931557766415636, -0.0011857072858338924, -6.217669413732807e-05, 0.0009817239837754954, -0.0017241723372540818, -0.0008090428690152862, 9.720773639276814e-05, -0.0010520013651538207, 0.0028359009568639237, 0.0010636504227008459, -0.00017379252921045918, -0.0012358512547221423, 0.003899178538023129, -0.0013147253227856481, -0.0025705747743671736, 0.000532438148420411, 0.0017622671652954836, 0.0009685556603793444, 0.0017547352443436637, -0.0002019468725986684, -0.0014494619470619696, -0.002602305446854025, -0.0007060403408063465, 0.0008035896306042289, 0.00031969294664691006, 0.0023537258305301734, 0.0016513615665054715, 0.00029424151597545745, -0.0004833471527776467, 4.013637873523379e-05, -0.001534428591344117, 0.001371785160450223, -0.00027643466024773744, -0.0008852085328356907, 0.000602496886982884, 0.0007828444519493161, 0.002268416384383798, -1.3044212455071147e-05, 0.0007055087154013151, 0.000500929176165954, -0.0026277887268433275, 0.0009510314502234607, -0.001128544015284838, 0.001110466828968093, -0.0021518292856761434, 0.002026560414294387, -0.0007292662064868338, 0.0009038086674379997, 0.0004408682750227655, 0.00041930760544062196, -0.0011810960470288734, -0.000522316473808182, 0.00023315511614718787, -3.631155305239275e-05, 0.0003318323051377803, 0.00030670485868888875, -0.0006927356869708134, -0.0003181442902491227, -0.0017089135005008416, -0.000635215433149483, -0.0005007452595879869, -0.0006688685659881344, -2.039995985025911e-05, -0.002284248885600526, -0.001209193484126736, 0.00028500545903309416, -0.00047090374699543247, -0.0013281055542782028, 0.00014437988831161874, 0.0008169337788679343, -0.001083411847551119, 0.0013544963909195573, -0.0009440019465429828, -0.0005955633094920643, 0.0023183647838305177, 0.0003279585881701408, -0.002103760977052005, 0.0011586953215081408, -0.0009272017256529708, -0.0033244446612679113, 0.0002174441962345952, 0.0004759889140926177, 0.0017664785092872393, -0.0005152989021492971, 0.001072459584718466, -0.0003614909784408482, 0.0012376663419457756, 0.00222517014290613, -0.0006315980992352976, -0.000959061078402712, 0.0002748476124470045, 0.00039658663924146964, -0.000988001677471928, -0.0015450753775034798, -0.0007700222262618794, -0.0009312777555194884, -0.0026816928017714403, 0.0003840612001688726, 0.0016365406003311378, -0.0001060163805206571, -0.0006593770581462266, 0.00026169141692200526, -0.002117215328265587, -0.0010405821163290696, -0.0003609666718462634, -0.0034938188282600535, -0.0006111826280230659, -0.0005929481345789966, -0.0007741927693469819, 0.0004173742855551055, -0.0010130915812833763, 0.0007114028762549296, 0.00122111797392499, -0.0003251351131341451, -0.0028843299532921307, -0.0027581125982498733, -0.0015933269559464946, 0.0026932667881141015, -0.00011332853638013063, -0.0007765300293902655, -0.0001689569328453544, -0.0007975327834541801, -0.00018515105298888557, -0.00033120556514987243, -0.0010276278517471482, 0.0003167093588709591, -0.00031546961574591137, -0.0019757230169652473, -0.002738033821340302, -0.00409010082028427, -0.00016079679761205057, 0.0010287981422427706, 0.001539014416540141, -0.0014578672936904624, -0.0013434783000469963, -0.00020431984572066852, 0.0011039107001495907, 0.00047707696556109624, 0.00037942182888528464, 0.0007732889305751556, -0.00204252926140569, 0.0007070232739057047, -0.000296631184816043, 0.0013525327325654146, 6.691671976621905e-05, 0.0021589541560063097, -0.001215705161031977, 0.0011204932999007156, 0.0008840318057163898, -0.0005222882140190066, -0.0005235233056799515, 0.001841021101648188, -0.00098873753390194, -0.00047836777069232284, -0.0005239114534978384, 0.0010843130107796028, 0.000631304799092014, -0.0021986882318918433, -0.0008093266711703961, 0.000571795729816138, 0.001321016985101231, -0.00019408514642460517, -0.0008780453276475697, 0.00012721707483898115, 0.0010213660060474083, 0.0012814107198177993, -0.00022927323331511928, -0.0012221653991364434, -0.001877476981875681, -0.0032783914260523517, -0.0017271378361352063, 0.0007648486224551831, -0.002767425202313767, 0.002115596622057403, 0.00036119143839918877, 0.0006941356847418589, -0.0004302571694578816, -0.0006395599038588884, 0.0012766330739495402, -0.00023324483032194365, 0.00016939444950025973, -0.0015979757994566413, 0.0013639029086336407, 0.0006334631843021299, -0.0017630227571308055, 0.0015396697777072532, 0.0009326867951102713, -0.0008790881650329041, 0.0005812514506207123, -0.0007687686693067519, 0.0012090536362183713, 0.00021324748236128954, 0.0009643238103027585, -0.0008556431299062695, -0.0003878778411756656, -0.0008748070295316879, -0.0001017278767134755, -0.0015608127348532008, -0.0004703682880586868, 0.0018807242187026674, -0.0012400166775954347, -0.0012360567855322913, 0.00043856918212270557, -0.0008684491582160447, 0.00016312667336926268, 0.0012401240642292422, -0.0028258969852981153, 0.00022211040441444396, -0.002029096587501833, -0.0011454033158733168, -0.0010755712830965436, -0.0019822117248837756, -0.0018729916337347774, -0.0014021730442426161, 0.0002572705774346318, -0.0013055526680778584, 0.0011447246144067336, -0.00038837018262594114, -0.0007025207829496338, -0.00022232323371706997, 0.0016512760539022509, -0.00018116937135115307, 0.0005963204778405284, 0.0016186981274461942, 0.0006126830912700498, 0.0019466600442683557, 0.0016248396120319697, 0.0003278676760700705, -0.0013582457218523913, 0.0009084906805361115, 0.0020265060943431834, -0.0024966319751262844, -0.0018177832604022726, 0.0010778641862350113, -9.620840923041385e-06, -0.0001994481210578769, -0.0007081284127608001, 0.00014545593127568424, -0.0011728434280238176, -0.001056617864104048, 0.0003536925812941405, 0.0012610580022691664, -0.0015860514777381596, -0.0006792644183057917, -0.0017949944178807797, -0.0015400855226603838, -0.00030171245540255853, 0.0007564627081695363, -0.002362449712211223, -0.0015776504980351547, -0.0018279651538364305, -0.0007216783697403528, 0.0009455261052409014, -0.00037972404084385403, 0.0032910075860508314, -1.3784355078705346e-05, 0.0006307976958934702, -0.0020208846493074972, -0.0013372676810377015, 0.0014495570904102806, 0.001928406823651585, 0.0012852932187099597, 0.00176508356952354, 0.00011625578546770043, -0.002187207840670169, 0.0022218602801222787, -0.0016543103054624808, 0.0001516060941408881, -0.000725834272057746, 0.0019906754999610143, 0.0007573927010762205, -0.0017175726234341937, 0.0012262855787810167, -0.0019615892950310965, 0.00012066397297871845, 0.002413416428088233, 0.0018048360987279466, 0.0014386079496064852, -6.212050939780056e-05, 0.00024143618469452122, 0.0014526616366419276, 0.0014722429524987035, 0.0009322467759398378, 0.0006178373431948714, -0.0010461562299859395, -0.0004854095863171537, 0.0003421487465482542, 0.0006394759079251244, -0.001685068467129014, -0.001513332484353036, -0.00018180070158102524, -1.0860141988366934e-05, 0.0016525398731390695, 0.0015220948072984797, 0.0008556928373328887, -0.0008299453369957632, 0.00011987627680731805, 0.0016519419601195295, -0.0007755552207093785, 0.0007116678546115196, -0.0015442673139274277, 0.002137436675936577, 0.0008337849152137977, 0.001602764501739351, -0.0024066818415962032, -0.0020954723159558597, -0.0005070882435065371, -0.0015409264070624928, 5.025994718454996e-05, 0.00021500831107879037, 1.1761951073552268e-05, 0.0023993672693762846, -0.0012132531653978873, -0.001474415247553651, 0.002535532097131643, 0.0003328782674101305, -0.0011428346680322221, -0.0007734451893020022, 0.0008570885952288165, 0.0004886499755967222, 0.0002889715823606309, -0.002530154953942265, -0.001711441132344227, -0.0015846917696569207, 5.986255506318372e-05, 0.0019050803144731177, 0.00024354852028718454, 0.00026419636042973593, 0.00013319709988834916, -0.00036355423029288403, 0.0011615688977171246, 0.002768588146930817, -8.779783209789116e-06, 0.000759770194459719, 0.0014396044202014124, -0.002289183621879687, -0.0004461553211037028, -0.0009993224547386603, -0.00043819265632993876, 0.0014721672963666776, 0.0015350846268331608, -0.0009604183981721803, 0.0010675598035359002, -0.00010705226124230194, 0.0008670648787809654, 0.002166468697990531, -0.0007068015318125731, -0.000681333381099769, -0.0006433639588196982, -7.325788267387168e-05, -0.0005725324954397593, -0.00016551998265779133, 0.000658272116947245, 0.0007738916884196811, 0.0007857876685388732, 0.00185206187069209, -0.001219292424334384, 0.00038670420509223646, -0.0018494978878278445, 0.0024506414054075165, 0.0010688941966217058, -6.308645771468946e-05, -0.0011714358817656034, 0.0036437011888832416, -0.0007940037230378394, 0.0008505165221617261, 3.4148015181756364e-05, -0.0039000455455679983, -0.000829494508877815, 0.0019203438556489871, 0.00092548192699482, -0.0010680599066761332, -0.000159457082301806, 0.0005453814148594915, 0.002101431544340393, -4.361576307676529e-05, -0.0023092090579366342, -0.0024548959800121395, 0.002398018321185802, 0.0006872705209586272, -0.0006664709630070931, -0.0013694675614397411, -0.0011953558352590932, 0.0010922378641931019, 0.0007352804498843568, -0.0012568822115177625, 0.00017553401572545368, -0.000595042110748345, 0.0003507359065100246, -0.0002462316976341583, -0.0006532015545577252, -0.0001210381768617097, 0.0018218402011580537, 0.00045502246939843616, 0.001667413771947679, 0.0008404883486852199, 0.0011465697348427284, -0.002176025949724547, 0.00012781356213587003, 0.0005929726559150694, -0.00034604915107383505, -0.0004896946572188199, 0.0007770625894085725, 0.0011677539826546735, 0.00014245494640530154, 0.0017902315871696217, -0.0022619459365564865, -0.002767714243741004, 0.0003911392362363486, 0.0005541508099140557, -0.00045888018613293724, 0.0021808737668491673, -0.0005658679158724311, 0.0011768794240749614, -0.0011732635439614114, 0.00012974060330162018, -0.00038182937193464994, -0.0004721751514749073, -0.00048821239029628316, -0.0005493841353985118, -0.0006300682032609473, 0.00011352939902398163, -0.00012897101998365912, 0.0003502880964125765, 0.0021957560558396594, -0.0008786033014223094, 0.0010125647563805629, 0.0005225024776445153, 0.000224227391202092, 0.0011589086972216833, 0.00018051954525510894, -0.0012537112215387225, 0.0013662601373729544, -0.00096294229425542, -0.001560238403349068, 0.000259608732829264, 0.0012514552246587485, -0.0017051967189036787, 0.00029302353542526305, 0.003379405415750547, 0.00247887984321693, -0.002008707973266688, -0.0010559121220179435, 0.0007915738769570524, 0.0026011659036848656, -0.0004969233017089181, 0.0014296928691788224, -0.000836472315639547, -0.0014016607764784084, 0.001401413300152754, 0.0003787781802149226, -0.00010010844096530747, -5.678735899294907e-07, 0.00030647200849731604, -0.00010946881831408461, -0.0008025540280334198, 0.002457188156034462, 0.0002593193121427362, -0.0011980681565848528, 8.161745338330917e-05, 0.0008343217735049535, -0.0001182564708743783, 0.0011992385324948174, -0.001842432307045172, 0.0019069547392023267, 0.000390633968557097, -0.0019896134647696684, -0.0009451651584990728, 0.0017732550730702457, 0.0014862670532833633, 2.6685080438682007e-05, 0.0017189157855330706, -5.263314378645134e-05, 0.0010114794663556026, -0.001874094170471352, 0.001823353169762676, -0.0020018615091910164, -0.0019649067110592, 0.0014366989669296615, 0.0031888105723512084, -0.00013806567413165993, -0.0005591130055195848, -0.00046134629903882285, 0.0033701678276454317, -0.0011366011379809748, 0.0020551846476273283, -0.0015809796013428468, 0.0009004836864017207, 2.303785018931137e-05, -0.003606275807842785, -0.00011103546288993016, -0.001389190221616765, -0.00025572286238517705, 0.0008950833551324422, -0.0006157269860382897, 0.0002549805063871702, 0.0008743798185379958, 0.000782409873597345, 0.0017864450573918944, 0.0017290821895681319, -0.0004904082031735868, -0.0006954540194623604, 0.0010818266850902702, 0.0002631084236837111, 0.0007416579540509005, -0.0011550282982977222, 0.0031193001572678014, 0.0031675052464681386, 0.00047143341774003034, 0.0011356739868046972, -0.0006400106487243207, -0.0022257843924746723, -0.003803236229394713, 0.0011407209129128404, -0.0007527890568637119, -0.0009305695457069163, -0.0007372074077034441, 0.000965748613646511, 0.0017372134125084315, 0.0010426235684413143, -0.00036800195358654975, 0.001354492708416366, -0.0003594777125135451, 0.0009622952903001192, 0.0001408105060249909, 0.0003570406129549397, -0.000452373336156775, -0.0008337711445625118, -0.0018806961391000243, 0.0005471510863959139, 0.0006994472944361618, -0.002200433456888362, 0.0008302595870279816, 0.0024422190515718256, -0.0021601335634802155, 0.0015473614810135317, -0.00046778421987081487, 0.0007655378365916121, -0.0024028157835678243, -7.625676381017854e-06, 0.0005624243413828722, -3.769523963192967e-05, -0.0012209971542480602, 0.0007193977354420511, 0.0005869083737897185, -0.00041308548214225027, 0.00037076899924048945, -4.097065029462499e-05, -0.001837685305067005, 0.00018742354232959002, -0.0012960093143394857, 2.2578092068847866e-05, -0.00282639672471241, -0.0010619532261086917, -0.0014097482097428227, -0.0011260518428999333, 0.0003168895852923015, 0.002544125169680278, -0.000646060939872406, -0.00023088962318684736, 0.000690597114267888, 0.0016663042953632967, -0.0015681753859597691, -0.0004582883448120967, 0.00017866415977696448, 0.002414094910868414, 0.002191243914523966, -0.002166764903505758, -0.0007443932211561588, -0.0002527438711057428, -0.0014024794240157235, -0.001953398427370523, 0.0009544200830511329, -3.779283085503238e-05, 0.0015064652834091419, -0.0007511591017017594, 0.0017165645252683603, 0.002835906318724213, -0.0023019453595445327, 0.0005822211299486568, 3.0348767035448532e-05, 0.0011074034127984689, 0.00020415141720953045, -0.00048630976676466986, 0.0007590289783312443, 0.0008264260953314562, 0.0025528408558619375, 0.000515954366932192, -0.0010854690589763294, -0.0022874469647957696, 0.00202593344433577, -0.0002740753430501286, 0.001437187347431923, -5.085270109006501e-06, 0.003989832555793882, -8.057269779104814e-05, 0.0020638422197967188, 0.0008620363320206437, 0.001055844946717066, 4.986947914620288e-05, -0.0010538041504508655, -0.0005564290660728943, -0.00273360535614664, 0.0008732227097372203, -0.00036743880017109376, 0.0012328632505136383, 0.0011198353869570354, 0.00017066662603859584, 0.0016030357982010912, -0.00013658337531641251, -0.0012922988798864665, 0.0011277168407453075, -0.0010910084867301606, -0.0016954867509895166, 0.0008847029800778117, -0.0011606054975770164, 0.00034796274717319164, 0.0010370376534298842, 0.0017359318042666771, -0.003678422525150715, -0.0009164623191022514, 0.0007732980581636184, -0.0032838623392406063, 0.0006190071060565572, -0.0014318931981174288, -0.001418354833512936, -0.003071866778729948, 0.0003102859020485127, -0.00020147708302964418, 0.0007729955298572122, -0.0015571054068450607, 0.0016898290635429802, -0.0009362274438835527, 0.00048744220383412085, 0.00034027869345187867, 3.46953263585803e-05, 0.001632760376807596, -0.00013782826674191284, -0.0005481621126275371, -0.0010654737284516713, 0.0015903338485019347, -0.0023705859669878038, 0.0012485396816739325, 0.0027978397757788542, -0.0005449724092976282, 0.001545165324940534, -0.0007523263125541746, -0.0003389431838591861, 0.0010121988305451524, 0.0016142785783737068, -0.00027882289886793643, 0.0007288092617558917, 0.0011119623237663134, -0.00028505926794597514, -0.0028365824371228143, -0.0009866193890486485, 0.0011177866016307547, 0.0009246553015822556, 0.00028703284074804714, -0.0014266671003193565, 0.0010372668750147085, 0.0012598632271521026, 0.0006213424207759388, -0.0015438641837608458, -0.001391528185689772, -0.001051812047387024, 0.0004687708125414858, 0.001905973899406277, 0.0008047121230490006, 0.0023442579365307026, -0.0014633675853188421, 0.000468907165089405, 0.0011106376648397642, -0.00014922963700403358, 0.0004360209471618859, 0.00214484425540018, 0.00027072994275290085, 0.0004128798079205964, 0.00030082276155951604, 0.0014334013844052862, -0.00011604953012334107, 0.0006908178299891432, 0.0009221309842164516, -0.0011808478701569314, -0.001138916192712891, 0.0004944159536846016, 0.0006856617709098956, -0.00030966322523884315, 0.0013849682789643936, -0.0024474286391233946, 0.0009841709025142364, 0.00043035681669856274, 0.00018449256133035163, 0.0008044498833594815, -0.002279315236790147, -0.0014488141485253792, -0.0007160572091446937, -0.0007763462104239949, 2.4802578765914518e-05, -0.0015294556340945675, -0.001963346653059972, 0.00028609632297005305, -0.0021660652478363573, 0.0013923092155394556, 0.00010539843813450744, 0.0014243985619879496, 9.456980920674596e-05, -0.0003147416052806662, 3.2470304171638986e-05, -0.0013701632017495413, 0.0022315767179739154, 0.003064380214421014, 0.0005815890666491796, 0.0013581650133058787, 0.0006578146135485241, 9.055129916291094e-05, -0.000301332055878234, 0.001271593744332833, 9.219732668785952e-05, -0.0009618107494588912, 0.0016068368062880367, -0.002558297524734243, -0.0018883459587639706, -0.0002746768976740199, -8.45822897854731e-06, 0.0005856878852892322, -0.0010082647967797342, -0.002038627479866939, 0.0008828010211150428, -0.0021078669968348507, -0.0017529603751391676, -0.001128349283082919, -0.0002353646411856758, 9.482109781000503e-05, 0.00021182751096038288, -0.00027501299035126436, -2.7924395857858997e-05, -0.0011907026923356767, -0.0011522926620477492, 0.0015066629805442489, -0.0015870738983947419, -0.002782769584078082, 0.0004988118704192246, 0.0023463186410950243, -0.0005748599948427469, -0.00028471560990706024, -0.0023312780272402023, 0.001256391161701842, -0.00035292221863247875, -0.0017638622720008712, 0.0005938270179139948, -0.000968798345831523, -0.0006794395086169303, -0.0015625330913886515, -0.0031641360007741426, 0.0016428495286007205, -0.00012801538593176787, -0.0010299806237465958, 0.0015376450935642438, -0.00016047884980352478, 0.0012933740038425512, -0.0012629033536919465, 0.0021319983620786687, -0.00022179589662574273, 0.0001135164935561761, 0.0008742411610986878, 0.0015204225500502488, -0.0014053988614426416, -0.0007160001173120989, 0.0005119143525496028, -5.2593870321970826e-05, 0.001681976256074691, 0.0003521793806697815, -0.002665315031961768, 0.0018928265749913464, -0.0009575663830831971, -0.0016137669115945386, -0.0007834828954615958, -0.0008476956832419447, 0.0011034029065442041, 0.0017121927001193527, 0.00040631679737312965, -0.0007069481324784022, -0.0009603852414041825, 0.0024561914246774563, 0.002076674453173055, -0.000524319813156815, 0.0013768490488832441, 4.73688695104002e-05, 0.0006786790379935681, 0.00010171757080446042, -0.00017486230805818792, -0.0005932896253231235, 0.0006936112802593541, 0.0010517037299297982, -0.00014861407523536485, 0.0004618232943753853, 1.6021090745610422e-05, -0.0002199544353596039, 0.0018866229476612872, 0.0009289578821691791, 0.0023507455251019493, -0.0009684929638185125, 0.0006865613808937354, -0.0006900043668434108, 0.003993887518428885, 0.0018523893917672396, -0.00096463458196272, -5.1244328204802514e-05, 0.0008226231175827436, -0.00048342873496309835, -0.0002681551599872378, 0.0020353198627809377, -0.0015844007951759664, 0.00229661008802573, 0.0012354401339589316, 0.0007311072163647125, -0.0015121881586788177, 0.0024517103533847617, 0.000911080405693987, 0.0007562466051318495, 0.0009292987430358224, 0.0015003436858513908, -0.0017446143875403664, 0.0019829558782991086, 0.00046555694263439307, -0.00038285942758076175, 0.001851901516011445, -3.881080941070536e-05, -0.001348774334638314, 0.0010500388956238282, -0.002369915589837568, -0.002106742704469866, -0.0017845525409834195, -0.0004350065431077965, -0.0010965989293021394, -0.0018973052475823593, 0.002386479017159715, 0.000736084567019013, -5.512678511276903e-05, 0.0002562006944275552, -5.505674997596799e-05, 0.00041480646516411923, -0.0004067454887062283, -0.00013563149524387086, 0.002167528660668161, -0.0029227052807998533, -0.0004381864494424903, -0.00032356028113778024, 0.000977991753246421, -0.00015546664715060388, 0.003010359429465481, -0.0008540707752908716, -0.0008989009647306645, -0.00018674198002077702, -0.002215712543175208, -0.001112049875424681, -0.00048046572086324346, -0.002141124572855979, -0.0013029711885543804, -0.000592414807403685, -0.002539765623201795, 0.0013961298386737653, -0.0004196432564143038, 0.002121932770483781, 0.0009290523113749671, 0.00041544090802325684, -0.0018946235954127033, -0.0004850163016731912, -0.0003143195871544435, -0.0018556174737289766, 0.0002575240712880955, 0.0006129756270105702, -9.613396381524808e-05, -0.0009533997976847175, 0.000796098061215389, -0.001713508635185157, -0.00022493926144484533, 0.0009196019407191613, -0.0006037247392294276, 0.0008177013362615781, -0.00019489217902091127, -0.0019381411556924633, -0.0017938713183172084, -0.0013508992110722318, 0.0012172238763143994, 0.0005955290444719097, 0.0009461268390476008, 0.001166684391450623, -0.001682213243960895, 0.0002930700567889133, 0.0013402994609270635, -0.0014368773883770558, 0.0001781410974253106, -0.00014652788370828063, -0.002347607872135171, -0.0002554624423805052, 0.0003952661070369956, 0.0008484406175144343, 0.0018715672674192163, 0.0002472691969428453, -0.0019217909162865254, 0.000583700320645697, -0.0012186120634947173, -0.0019556388444570416, 0.0011860847131153207, -0.0012404216207082541, -0.000341296452000428, 0.00021252487093015304, -0.0023720818266363963, 7.639375622936484e-05, -0.0019513001729176693, -0.0017200502295482423, -0.0005500298073686238, -0.00016335929514266212, -0.00113139010530805, 0.0005397283580412804, -0.0004266560874208736, -5.537774155417452e-05, 0.00017594754901395504, 0.0010847319128393096, -0.0011763372841411268, 0.0003426862872304426, -0.00028000491354340795, -0.001073450707530732, 0.0001337977575870397, -0.0003947896490803515, -0.00012302264066033075, 0.00023293181278294384, -0.0013699997713532142, 0.0009520559244950988, 0.0022121371079029117, 0.0001411185553248373, 0.0017335283994075468, 0.0022985034972426988, -0.0013361969853962208, -0.0022703799068777286, -0.0007412981997676482, -0.00188858619354626, 0.0007334689836868691, 0.0020731163936575925, 0.0007924770656435598, 0.0022271769590984647, -0.0008338077706770974, 0.0008816796918420522, 0.0012471092363126601, -0.0003951351970048478, -0.001533289527358761, -0.0007749243550065898, -0.0016512811337765498, 0.000787111102773963, -0.0020846607662985406, 0.0018569541632675879, -0.000766904974127236, 0.0011094492199319461, 0.0009057130741716435, -0.0003959425466533162, 0.0008075028790823779, 0.0001579082774041396, 0.0004285418530285412, 0.0021579018631001645, 0.0017352464211093377, -0.00140090557835304, -0.0005732094164843105, -0.00025734707912761223, 6.481687950365966e-05, 0.0014901865947676285, -0.0013058329241095734, -0.0005726844660278729, 0.002390663049958164, 0.0006632125197043592, -0.000984393197810185, -0.0006417734388577401, -0.0031654735579813575, -0.0011194622046426517, -0.00043674993191533673, 0.0029281663377078715, 0.0007136377679550776, -0.0009588333256571602, -0.00030421087333287744, -0.0029022018337530042, 0.0011315203672648266, -4.5461748443109684e-05, -0.00030022314670041794, -0.00017616032949252514, 0.0007332888643691859, -0.001538368410097135, -0.000999024202264387, -0.002185853691333506, 0.001946993301071842, 0.0014141346011538047, 0.0026473113225176093, -0.0016108618694286037, -0.00011820685631747097, 0.0014269637456285622, 0.0031135976755445327, 0.0015222086717887606, 0.0016557151738512133, -0.00011585039388251062, -0.001409835259829073, 0.00021732505323868168, -0.0011609944152546348, 0.0017742929871671365, -0.0007514421307437402, 0.00310269516877959, 0.0006718100003402228, -0.00010016040312788022, 0.0020336105533296234, -0.0007909225537359177, 0.0015137811696197545, -0.003226240294690541, -0.00021002800713443293, -0.0019174347387576063, -0.0015204942213733474, 0.0006290113351044013, 0.0019525303459033694, -0.0003222314556774464, -2.5525103332313392e-05, 0.0008333029833318406, 0.0019269111968123198, 0.000669238784452908, -3.2995002092306436e-05, 0.0027433533369620733, 0.001333750265282596, 0.0014352184037305094, -0.0026639744811234323, -0.0016881033210296437, -0.0008492779734892153, 0.0006065525864000776, 0.0022206939735749387, -0.001133859693433159, 0.00038332416944530934, 6.952674731675046e-05, -0.0016596847355598854, -0.0012661289401840747, -0.0014226059761961451, 0.0006104789659344689, -0.0004952387079573128, -0.0004187476667905088, -0.003073973003865582, -0.002994289828711416, -0.003382745599453507, -0.0001367188403040842, 0.0008850956583090763, 0.0008127187698008242, 0.0003173458464500456, 0.0031113305551224713, 0.0012191907027867543, -0.001699588061112145, -0.0020520579292249153, -0.00011954061836227936, -1.9374851248699088e-05, -0.0009062214746959896, -0.0010272985095935994, -0.0012935933517308484, -0.0009604684177304534, 0.0007326613842435492, -0.00011831294524622393, -0.0010747750964945624, -0.0014688934865780823, -0.00276770684942651, -0.0015435138171060458, -0.00029844335450857074, -0.0004403388960865229, -0.0018590963722564524, 0.0008937581453603016, 0.0024281490833928387, 0.0016769339228703828, 0.0009958772721958553, -0.001385998531380217, 0.000546883629180428, -0.0016187823448481353, -0.0011524846652246623, 0.0007625470876408968, -0.0006326815547996745, 0.0008223473590405206, -0.0009110520833095492, 0.0009288998960919059, -0.0024987020491646916, 0.0012314043426071564, -0.00028416994044899724, 0.0019395081567417094, 0.00015762614529091223, -0.001254399868590994, -0.0007829527869258612, -0.0004698061180468116, -8.711910949710244e-05, -0.0007509455125616071, 0.0013674103033043394, 0.00030694712043732864, -0.0003216927554818838, 0.0008710899595465449, 0.0004911422195741366, -0.0010234894982446008, 0.0011005665033545498, -0.0004346855618795331, 0.00046478765285762336, 0.00017482732745399687, -0.00032554379580140846, 0.000974175466824434, -0.0021812000835224055, 0.0011286295786669953, -0.0019300549868503936, -0.0008866106003901919, -1.368725959238759e-05, 0.0004353580858680317, -0.001614395770184629, 0.0009276031013021324, -0.0009298788671783242, -8.394904987518714e-05, -0.0024458440069148324, 0.0009784471265206207, 0.0004863604360041407, 0.0016323852161752583, -0.001207858899474168, 2.2654312863856774e-05, 0.000902927048852753, 0.0019544275568730285, 0.0005953232533650876, 0.002254145077436931, 0.0005694931858428731, -0.0004733926590869686, -0.0009370379417790176, -0.0036463787637970313, 9.43800505179837e-05, -0.001297720721437301, 0.0025908362687339093, 6.59455732145986e-05, 0.0015112127023835242, 0.0012150645645832014, -0.001292752511158568, -9.878247564731879e-05, -0.0014030030533165316, -0.0010560451290659856, -0.0002818135925606313, 0.00010033539439913142, 0.0003365643041224331, -0.0002613477503095041, 6.615428931500134e-05, 0.0016071062656006774, 0.002411076143202351, 0.0013559707575687696, 0.0009165644758075686, -0.0018363107828944791, 0.0018809129676116143, -0.0004765616515340909, -0.0016113807296305183, 0.0007413646602376645, 0.0006355110515494644, -0.0018412808063024144, -0.0004448626708857262, -0.00039054489487977406, -0.0019666853490658553, -0.000971797816904818, -0.0017284068123144536, -0.0017486760839462434, -0.0028808043514922943, 0.002353467332500081, -0.0005034417589158124, -0.000771773270602516, -0.0011836280624049067, 0.0026407628717350917, -2.5507376142819282e-05, 0.00029237292178585506, -0.000743492225941722, -0.0005792344956478956, -0.0005125935824530359, 0.0024152068094203116, -0.0004653612283602726, 0.0007712503880439314, 0.0011355610514440784, 0.0005915851892046575, -0.0027173716360193723, -0.0009605914926869019, 0.0010841892498314465, -0.00477921054398589, 0.0020368582541427926, -0.0030515379413644794, -0.0004574451216035058, 0.0022236272714009075, 0.0016501169708105223, -0.001430477841299016, 1.1181854073782915e-05, 0.0026984914575454155, 0.00039404742085480393, 0.001355624006055045, 0.0004306701543494995, 0.001498498799308301, 0.0002612646277144748, 0.0006627033259292148, -0.0008511037101115448, -0.0014353588444544485, -0.0008156494607076681, 0.0008638444882063112, -4.082420726447822e-05, -0.002317399253459307, -0.002105871136006243, -0.000981762276110132, -0.0001379492240856095, 0.0007241028940887517, -0.0008673711911306725, 0.00013826271862349415, 0.0018941316446312584, 0.0013024136988883939, 0.003190517924692493, -0.0018124915071950909, -0.00136177055068476, -0.0006268165834821815, -0.0005375286794429002, 0.000996803056948714, 0.0013427907236893688, -0.0002849217145426408, 0.0006030620392989405, -0.0010729586090798549, 0.0019724886080085824, 0.0004961950639703616, 0.0001268236165650194, 0.0013847117486713856, -0.0012835523990233355, 0.0012640102818100019, 0.0008643144559927762, 0.00023755592103924528, 0.0005030920180146836, 0.00019058934662652405, -0.0005025139813641388, -0.0008202653603586185, 0.0007089256692252022, -0.0013929012107185557, 0.0008732479569859564, 0.0007139735889554188, 0.0018960842822002277, 9.659538265616163e-05, -0.0009996659977167255, 0.0001332086147955991, -0.000765144070454582, 0.0007108198140288735, -0.0012904437818201941, -0.0028751124285371077, -0.0007810288089631356, -0.0012347320130601247, -0.00014685395167468585, 0.0019978506336926216, 5.317645080893385e-05, 0.001613199193831072, -0.0013146645599109164, -0.0013727194458104108, -0.00034222294597086034, 0.00031063861792546277, 0.00030818113954644843, 0.00028477803408399893, -0.0007672380835117565, -0.0009215464937311069, -0.000337004228234683, 0.0001210195653991164, 0.00011533604512603546, 0.00010813516963015246, -0.00171815434750755, 0.0026905496673927942, 0.001160319928313669, 0.00025357215326327065, 0.0006426962808561143, -0.00019488859828520333, -0.0015893433093276954, -0.00279611742302599, -0.0015198889718011088, 0.003306289889138725, -0.0007645209942079845, 7.017062612568736e-05, -0.0019225987289939184, 0.0007508482617106793, 0.0020621509887890355, 0.0007532300533199532, -0.0008016581710048598, 0.0015403331422252364, -0.0007140256483113561, 0.00020840980891367877, -0.0009766243724298462, -0.00011776702150445573, -7.316310353289168e-05, -0.00015601057927661088, -0.001234781582889255, -0.0003753528860803712, -0.0002542775147791332, -0.001896114075669253, -0.0002187850159236504, 0.0004980613474723228, 0.00010573234580135704, -0.0015417316581993745, -0.00017312145355674602, -0.0020622663346721026, 0.0010631811324035567, 0.0014002284066849668, 0.0004922151948854037, 0.0008495918381195011, 0.00038394616075976273, -0.0036333264025838474, -0.0003323443972460538, -0.001480074585085589, -0.002424572932694602, -0.0019168989105935452, 0.0002914973561400913, -0.0008237042689138718, -0.0014805259844674623, 0.0016354471360440215, 0.00040665440196363534, 0.00011104487296176302, 0.0011072621147176775, -0.00543412028181578, -0.0007819613161457184, -0.002140157508300433, -0.0007138184977764084, 0.0007028526590131534, -0.00019551019215757748, -0.0018533440528578637, 0.0011026213251241757, 0.0017924057263041249, -0.00042783030778981157, -0.0004186089169708751, -0.0018376123021974777, -0.00023358848729504444, 0.0003627900111471405, -6.435506573154726e-05, 0.0014182668546354193, -0.0004021312604844951, 0.0022005547230268263, -0.0012857011614597624, -0.00199140053712199, 0.0007821430437990884, -0.002443284224810327, 0.0011766850016661223, 0.00045181760560275563, -0.0012538852028569636, -0.0012228844549220241, -0.0010549073057637415, 0.0014581235586996755, 0.002339415312647475, 0.0011621301607593892, -0.0003357626182767248, -0.00067171817131495, 0.0009249288246655496, 0.0005386811056746765, -0.0013514593221337634, -0.0005123052905231518, -0.004837031575416262, -0.0016167227170340581, -0.0026119659702024123, -4.90629170917245e-05, 0.0005892002745975233, 0.0023563282750274084, 0.00011588358425296263, -2.047393851878354e-05, 0.0002441567751017004, 0.0021790016530625067, -0.001831098480325366, -0.002167062108781259, 0.0008180285577257251, 0.0023480411872291995, 0.0004153948331913071, 0.00035574896896317654, -0.0005850012910828539, 0.0006736666573115002, 0.00017046973480105976, 0.0008531170492620532, -0.00019440459688802036, 0.0006465986494799125, 0.0003955389418610622, 0.0006446519765361813, 0.0017167642930369098, 0.0009373148521758523, 0.0006675676384997331, -0.0008431907972292763, 0.0007645103022220212, -0.0006718889664991679, 0.0009413930166299878, -0.0020522921563381757, -0.0006991296606324582, 0.0003327499279661694, -0.0007934081949274585, 2.7468410342734728e-05, -0.0013525338767630402, 7.7915687610286e-05, -0.0016943540661129575, 0.0017733445301013617, -0.0007665411056008153, -0.00038930238179268883, -0.001121407054094803, -6.670623512405882e-05, 0.0020330429416564044, -0.0010564377239798972, -0.0015589838665395206, -0.0009451898541641413, -0.0014358994873893138, -0.0027714738941657657, 0.00021974142113556638, 4.2268736063277856e-05, 0.0012490732475214372, -0.00045294621408320523, -0.0008988172153392426, 0.001350629830402461, -0.0006843212198317516, -0.0010448083135692343, 0.0008243315609313129, -0.0014414587310787041, 0.0022122607188563848, 0.00108039495432255, -0.00021144100482661798, 0.0014226823492373697, -0.0011872818268985341, -0.0015229781236314466, -0.002224854260192366, 0.0013934260766879092, 0.0017748674487414462, 0.0006976295459280024, -3.1688613280955735e-05, 0.0010360415053396466, -0.0007285422365219674, -0.0003322740778770594, -0.000798592257996944, -0.0008242903062480877, 0.0003667347561426837, 0.0010110544812267364, -0.002090744221552754, -0.00016368985548265158, 0.003215649147406907, -0.00036603152366243563, -0.0033116209411208075, 0.0006375741100361765, 0.0015357662359196667, -0.0011924330068326938, -0.0031682160181016883, -0.0011059330079623564, -0.000705790913540838, -0.0006770273250111813, -0.0027463519307229234, -9.1018275433008e-05, 0.001014821073453298, -0.0021176932978770324, 0.0010531367555062232, -0.0014099211212652563, -0.00021116814266797235, 0.00047017337270638393, 0.0012332509483004017, 0.000986761809337544, 0.0011335531040224112, 0.0016800039294739832, 0.0006060553265436752, 0.0004104444043866451, 0.00032202524492497275, -0.0004838703380860565, -0.0034179759271095733, -0.0011041447986634978, 0.0013792445811837695, -0.0015792936311225247, -0.00010537527120657586, -0.0017206109594019026, 0.0003253121715030005, -0.0011342444442457023, -0.0011640140403654797, 0.0008801915491565282, -0.0011403852794078517, 0.0010749903297027075, 0.00010061979677278288, 0.001175947493160301, -0.0010138188342079246, -0.002783980576623435, 0.0015170955496444094, -0.0011973249694623433, -0.001347398476968742, 0.00030052859977747204, -0.000897763643475713, -9.753422391423072e-05, 0.001882004412553151, 0.00044379269859184944, 0.00010889558625848395, -0.0005242411652766066, 3.173992206750853e-05, 0.0003780228855108092, 0.00021393391862645217, 0.00140277220499474, 0.002742261371823318, -0.0029233915305759695, -0.00012649180203005983, 0.0014925754869334895, 0.00440859458288223, 9.784993046579871e-05, 0.0007539708254453714, 0.00028649673832781275, 0.0016846158817802603, 0.0011442552003666506, 0.000841218581117964, -0.0007534312355650385, 0.0009306687466832386, -0.0007090753899374747, 0.00020906646847773658, -0.00043077834666860326, 0.0011319351461294147, -0.0005408625592311367, 0.0004001986904000887, 0.003092516613442342, -0.0010299830511968366, 0.0009488877295797948, 0.00286314512773167, -0.0009537802078503077, 0.0005752904782765356, -0.0006152705405737535, -0.002082768454268802, -0.00013583758883939367, -0.0005359011373462508, -0.00015578000057203667, 0.00130215061461314, 0.00042934207316225326, 0.00012791952740531798, 0.0001333874245510458, 0.0018845358309516058, -0.0007657458628029801, 0.0005050608296697234, -0.0008660394954489448, -0.0007405186898727933, 0.0007874515879775501, 0.0010662944706334443, 0.0020396191053615453, 0.0025953796198416867, -0.0011308381750110286, -4.499172548300123e-05, -0.0003731082553555254, -0.0027902594695525806, 6.49436864632591e-05, -0.00012504260726053928, -0.001476484894620711, -0.00022919688384082093, 0.00013960463827977776, -0.001146016244844894, -0.00022492653545924668, 0.0010543187206346616, -0.0010555553153999142, -0.0014422883613338655, 0.0014965821130683565, -0.0010380489125285663, -0.0007845470807508192, 0.0012102203837773828, 0.00040561274817640935, -0.002475083498087116, 0.0008155304752213155, 0.0019235991837538435, 0.0014349842990588613, 0.0012154954638150528, 0.0009390816554013526, -0.00032140541525382815, -0.0009644844011118536, -0.002369015075141867, -0.00122500635749212, -0.0034599377639654705, 0.0027631504325613676, -0.0005402755124004344, 0.0014474146163285795, -0.0013411063837285297, 0.0031056901658956804, -0.0014495962982321586, 0.0013918459814714623, 0.0016385254966211349, -0.0009565566919933488, 0.0014679089303601955, 0.00037165698805452507, 0.0003380672530965967, -0.001155506572197318, 0.00039050588518652063, -0.003757415143547327, -0.0025325846714379097, 0.0011723187293188886, 0.0008804055458675464, 0.0007890398743546356, -0.0014756254435761562, 0.00010912447308797368, 0.0018723514545886388, -0.000985902788672277, -7.971050037536287e-05, -0.0009609150272984479, 0.0003075972530233173, -0.0021298111002563402]}, "background|0.05|1000000": {"law": [-0.000513363073956441, -0.0009679154682356028, -6.75651144819156e-05, -0.0002913082077444784, -0.0005534464871406186, -0.0008347423029038126, -5.521712767198039e-05, -0.0009283431651745389, -0.0007580353161653619, -0.00018699801039634423, -0.0012632004239288008, -0.0006709156029129915, -0.0006605334540754626, -0.0010875393970835034, -0.0006183131760071348, -0.000996154523990711, -0.0006572410455714106, -0.000825019951174788, -0.00014870734532390628, -0.00017709024951262364, -0.0005553671364282309, -0.00011501276436831631, -0.0003566955194749255, -0.0002812919071519815, -0.0005879743794166004, -0.0004515340229707121, -0.00022154294579035394, -3.9915839433746214e-05, -0.00017108903525109298, -0.00019585823237466826, 3.294768172512619e-05, 0.0002110016687009164, -0.00044879650780327296, -0.0006218577700005667, -0.00041676241414467796, -0.0006082052612130795, -0.00029141019872280793, -0.0009068845435944439, -0.0008916364395883392, -0.0003973305063240673, 0.0001479831926856079, -0.00019768347209581094, -0.000343944787044137, -0.00012116704665121603, -3.801579450879444e-05, -0.0011897854210261016, -0.00024621631219723383, -0.0007827605840171614, -0.0011396056825434542, -0.00037531940757951077, -0.0006455369845719261, -0.0005921615485817711, -0.0006323022616170348, -0.0009192417888490567, 0.00012127383496096655, 3.327124963448114e-05, -0.0005431692046222736, -0.00024568984649864234, -0.0004542349572753679, -0.0004730524144944681, -0.0005783022114123071, -0.0006236811160267308, -0.0010118633440203695, -0.000322289697961331, -0.00043747062822507843, -0.0006931231630451506, -0.0005381383204268175, -0.0005983733006287295, -0.00046664278352004374, 1.4901616129492368e-05, -0.0007017103951216797, -0.0008083948003481112, -0.0005056171701882661, -0.0006593047122782636, -0.0006842422374777613, -0.0002685573822409637, -0.0005080667123849025, -0.0005513740462950167, -0.0006843532741669378, -0.0009592047396669301, -0.0010623971637411245, -0.0001260588649092398, -0.000557903921536429, 0.0001765388134424839, -0.0009300859495757763, -0.0007760441828352782, -0.000574389641508688, -0.0007446145826550676, -0.00027774958780035774, -0.000469968027661416, 0.0002104770249244936, -0.0007692209486496182, -0.0007590497955725084, -0.0002508947437940279, -0.0002824836117527596, -0.0005857020993014217, -0.0002904789716229317, -0.00024679187988496665, -0.0007259770014176326, -0.0006115067261251994, -0.0006963898464888985, -0.001123859479375433, -0.0002115777317666101, -0.0002158687926971936, 5.498261359804246e-05, -0.0009280582940904836, -0.0010503949799529622, -0.0008903316677892903, -0.0005826875391816699, -0.0002573111315298249, 0.00029237024168971004, -0.0003031332355361016, -0.00046887953632257506, -0.0009532071892994765, -0.0003284599126152088, -0.00014101689837975329, -0.00047802011653885756, -0.0003155582298939308, -0.0007086282416999268, -0.0005788454688770983, -0.0008689299637687498, 0.0005750195065026276, -0.00027785992027240525, -0.0009921732893118929, -0.0002244744102233298, -0.00031927652738428236, -0.00020091698161817106, -0.00048047000055984057, 4.360312901052765e-05, -0.001091753787886951, -0.001233622307902138, -0.0003046427255970485, -0.0013240466874471224, -0.0008726922731439046, -0.00028034219757078205, -5.496207703803435e-05, -6.805237956175603e-05, -0.00047212650369399256, 3.834727103946278e-05, -5.020502155872464e-05, -0.0008357176733149174, -0.00040490367320789034, -0.0009198426531797921, -0.00044193472998088623, -0.0005624151554384227, -0.0003961363485815994, -0.00015397096743363647, -0.0003112010334698212, -0.0006232197152025165, -0.0009534382427442978, -0.0001996926842879887, -0.0004471360096562904, -0.00036002856505579217, -0.00017515164125292415, 9.973695157228235e-05, -0.000935794171180504, -0.00034819825715448616, -0.0011719412136841356, -0.000563027611975464, -4.07380165174942e-05, -0.0008274750884664783, -0.0003949074864166846, -0.0002158190330696641, -0.00039441012288587984, -0.00096072530263136, -0.0006967646998115029, -0.0005319543501878243, -0.0005107340173893249, -0.0006077980180103637, -0.00023594548784622305, -0.0005709326585430219, -0.0004465484740876491, -0.000528799501659627, -0.0006587692354376173, -0.0012727571288833062, -0.00037333214897472544, -0.0001679692674807498, -0.0010266602270263547, -0.00017387738444174516, -0.0006915700697751603, -0.0007581540614216564, -0.0008353785534067626, 0.00023925043798733725, -0.0008176003230415674, -0.00025699025128034236, -0.0008332540557578483, 0.00011286283946176923, -0.000543426695592153, -0.00030462144320164697, -0.00031339364170523965, -0.0003495744484309782, -1.960497534270189e-05, -0.00017930998301274315, -0.00032766123807981273, -0.0006012873935583585, -0.000803628343351015, -0.000144568141076995, -0.0003489034711474659, -0.0009309272084179199, -0.0004118559507944042, -0.0012869615178976446, -0.0008359353232059163, -0.0008207377133615523, -0.0006637197520023008, -0.00046059091976946576, -0.0007776983400260562, -0.0005483820948679607, -0.0007442038392087014, -0.000768668541288875, -0.0008520301987955392, -0.00041034347873925014, -0.0005557094642973937, -0.0006033970760306318, 0.0001915490783090945, -0.00012029018190240492, -0.0005398092571997637, -0.0008651619992248172, -0.0007927320574951935, -0.0007694489122451742, -0.0004496065067742805, -0.00018633430172343424, -0.00048424821971337906, -0.0006543736197066607, -0.0007239132037284435, -0.0011789169809803823, 0.0002152847695073845, -0.0004960038669947764, -0.0008600144564692158, -0.00017023195742460473, -0.0008734486913040129, -0.0004559582454763955, 2.322937563281613e-05, -0.0011612446837938606, -0.0007185215265570477, -0.0005423962807116212, -0.0008351805648345589, -0.0002286400315174575, -0.000308176581476971, -0.0003940281943153323, -0.0010338787143000516, -0.0003555380985211798, -0.0006562204973157293, -0.0012683670630577737, -0.0004638325642964958, -0.0009883788466584775, -0.0008407689068894442, -0.0010791145163420168, -0.0002541349727618325, -0.0001790633680309739, -0.0007052959176858664, -0.00044850112149230625, -0.0009096110842445881, -0.0008021747242432653, -0.0007821773783067698, -0.0003100660847010772, -0.00038393026889949056, -0.0005743431542990507, -0.0009715696719858613, -0.0009137889876047467, -0.000722537009333557, -0.0010323188051746257, -0.0008167009231891953, -0.0010867596665633528, -0.0009038235868503719, -0.00047303157652756056, -0.0005229208058654677, -0.001056233987523747, -0.00010193044796835693, -0.0002405398844977924, -0.00016684591662574633, -0.00027688856692176245, -0.00032832973236640584, -0.00024437796175025284, -0.0004259927600829272, -0.0008079193189480804, -0.00014816839291231787, -0.00022042653757470276, -0.0005969124087794597, 6.908492420532042e-05, -0.00128980414345925, -0.00017739497488467038, -0.00017736600942885872, -0.00043398152482243546, -0.0005909436389943679, -0.0005057092637557048, -0.0008241454458906006, -0.0006092709926468487, -0.00011738218179146997, -0.0007718706555399635, 0.0006273584105853658, -0.0007861469834562484, -0.0005448889067585228, -0.0008796863152245038, -0.0012206104329965939, -0.0003246383969583988, -0.00033204127957464635, -0.0006083145405071377, -0.0003112671748102258, -0.0007633035107454944, -0.001038025134100451, -0.0007104815575154078, -0.0007494625150874512, -0.0005169741038564268, -0.0011687228353833845, -0.0008473091224239226, -0.0009066637393644328, -0.0006468267743269251, 0.0006293443074820715, -0.0006186792549032205, -0.0005153045835726289, -0.0006523748016373787, -0.001296288125449685, -0.0015524273172395908, -0.00031692470013400253, -0.0011057032255150645, -0.000476484447862191, -0.00024222410018559515, -0.000461999288273951, -0.00043262442515334953, -0.0007187036774327638, 0.0001652932711184718, -0.0005670706512193036, -0.0004382991444407125, -0.00113146405017428, -0.00036714020086048293, -0.0004822066834897498, -0.0003292955362610428, -0.000639256677422928, -0.00042781447136164275, -0.00022359381690328917, -0.0009590463072708388, -0.0006270229316998055, -0.0011294117437055107, -0.00033576599422069364, 8.037489313394985e-05, -0.0010502532477465465, -0.0002377051535180641, -0.00045285107099957145, -0.0008143291277491471, -0.0002204765821058885, 0.0001515914202911972, -0.00035693559676364117, -0.0007574577150606387, -0.0007590492291322803, -0.0007437926108924131, -0.0010719855072434115, -0.0006661321494725314, -0.0010716179415988236, -0.0007533589601766977, -0.0004591623423690905, -0.0008733993818559327, -0.0005747098392134831, 0.00048122209340473177, -0.0011264055318980226, -0.000505162533072756, -2.9090405386789087e-05, -0.0005375308058654937, -0.00017884356146780078, -0.0005486254346811492, -0.00040113207765735126, 0.0001559963882300508, -0.00029172037951319396, -0.0010164592157710928, -0.0010310521788046145, -0.0008164662637177855, -0.0007275262791104353, -0.0011316126992824138, -0.0006612985444975905, -0.0002949387796054026, -0.0008023820778939594, -0.0006650319031127339, 6.799664808898598e-05, -0.0008053120018498561, -0.0005285994420205498, -0.0011113214347666656, -0.0010558627602934578, -0.001193814468777532, -0.00044078900724819903, 5.4204651037004226e-05, -0.0005227201183721775, -0.000523303867538516, -0.0008795138518093992, -0.0006877277602805876, -0.0011659475629146598, -0.00047540833548165295, 8.16394329943293e-05, -0.0004539335463942251, -0.00035320411547790087, -9.780145043780664e-05, -0.0006062297351050461, -0.0011744470164600784, -0.00017633383779713796, -0.00040463047526895224, -0.0008692204772815515, -0.00045819040370620456, -0.0004114827739707394, -0.0007332710576486434, -0.00022436913173429218, 5.99279725248536e-05, 0.0004634140962016531], "null": [0.00047505300796224503, -0.00025433449385214857, 0.000172074100568409, 0.0005279387084966558, 0.00015849770147724485, -0.0003936715496344334, 2.1717233749107834e-05, 9.42640321657251e-05, 0.0001316379693010461, -7.2380836866337e-05, -0.00047741262825606867, -0.00026394762777393055, -0.00027365478954433087, 5.563163656141512e-05, -0.0002945445040056782, 6.260555413817315e-05, -0.000731455697872363, 7.563517664976871e-05, -0.0001556079755600237, -0.00039189155672136877, -0.0006522619106652527, -0.0007567663448559969, -0.00022821349404811286, 0.00045955272200792763, -0.0001479561639801119, -0.00010461128290639721, 0.0005646146994155998, 9.793777158062511e-05, 0.0010350941117769352, 0.00024165943004295087, -0.000527798465123297, 2.1599819525874864e-05, 0.0005208203622935059, 7.792958446195541e-05, -0.000356233380288451, 3.6382249923860854e-06, 0.0015314372464976245, -3.257135348810891e-05, 5.657639106626533e-05, 0.00022728214503597854, -0.0006627551318603153, -0.0001820843181166154, 0.000370964369578175, 1.8898650123944094e-05, -0.0001220808466388945, 0.00021501725382133685, 2.1291458847549904e-05, 0.0002460091827858335, -2.0565412802042715e-05, -0.00019079287613177343, -0.00037244989732876377, 8.326887842180497e-05, 0.000758526258712422, 0.0006139179097859326, 8.31188772494329e-05, -6.508749971878558e-05, 0.0003953214777014935, -0.0006443173089323295, 0.0003844037842783976, -0.0005087278091240321, -0.0002812720109677258, -0.000557231408238934, -3.95924887532928e-05, 0.0010256909991612773, 0.0001814982902068607, 3.348976705108697e-05, 6.202574463287647e-05, -0.00018158895552211618, 5.498345375620772e-05, 0.0001778680225825724, 0.0005656885319957894, 0.0009409770637427428, -5.628324204653978e-05, 7.629148961463272e-05, 0.0006901435169472947, -0.00031787499703028743, 0.0001857891437193615, 0.0005653734590582715, 7.295056770928454e-05, 0.0005041881259719716, -0.0001229621473086695, -0.00030218745772447875, 8.382752610724964e-05, 1.8090208962817655e-05, 0.0008341558646174363, 0.00011723774645133744, 5.0955919506101566e-05, 0.00033869880522718887, 0.0007045198007533671, 0.00010947604394395682, 0.0002812555420881324, 0.0007750454442794208, -0.00037834456903862446, 0.0003285086527462511, -0.0003267705196750015, -0.0002203892108303407, 8.081530743897503e-05, 0.00022622650765491414, -5.053421673384406e-05, 0.0005049200470663706, 0.00035888024581343103, 0.000320575023719627, 3.8643843936370104e-05, -3.9372733158238304e-05, -0.00026765486580426767, 0.0001334858290107377, -4.884388506987136e-05, 0.0002944994940872192, -0.0001325857127980612, 0.00011573090028083044, -0.00023428359699284584, -9.682227187557402e-05, 0.00014526942134196474, -0.0004113423544644945, -0.00038391211225352606, 0.000669086826353471, -0.0002609339043395664, 0.00015224553625081683, 0.00025065557564296626, -0.000392696162379913, 3.933207944850636e-05, 0.0003558873954352393, -0.00011561012270888682, 0.00042783450064298734, 0.00023206226522987095, 0.00019302677285004677, -1.8774997473158805e-05, 0.0005008790118949946, -0.00040931075115757665, 0.0003892959019271558, -0.0004129766267615409, 0.00022316291833224255, 0.00033306137200561636, -0.00031160574549105036, -0.000499748935388844, -0.0005264609795521125, 0.0004448784001711559, -0.00032029561427115993, 0.00017817101979034078, -0.0006830594796642941, -0.0007993367607177504, -0.0004933939205180593, -0.0002642750245307468, -0.0003255380257298768, 0.0004558425984049208, -0.00035650414850163514, 0.0002051208932192239, -0.0003496641767508635, -4.668224926174247e-05, 0.0005098622264192443, -0.0004984632074958029, -0.00045906781553473053, 0.0004518428871893576, 0.00025688802602452654, -0.0006816474009720963, -0.00048108669615043453, -0.0004696947231987991, -0.00014287352742226034, -9.636955725511598e-05, 2.276589600569423e-05, -8.624766175824305e-05, -3.233931045265592e-05, -0.0010928070433449122, -0.0004972517656467446, 0.00021584056243284522, 0.0004065441034555306, 0.00019722227285789984, -0.0005771061187198612, -0.00013185310027807873, 0.00038992796999792745, -0.00020025831850745135, -2.382643426379616e-05, -0.0002637549259798533, -3.1888058047435663e-05, 0.00015016222929453704, -2.253580181488246e-05, 0.0004719802449262289, -0.00013031137003416404, 5.097716226920568e-05, -0.0003334311389195932, -0.000723222081710162, -0.0002204287178360076, -0.0006711548620410568, 1.6352075199677074e-05, 0.00028378031083065025, -0.00014681611688160956, 0.00043867801857899735, -0.00020848307990473103, -0.0006812679435528324, -0.00020011146379772526, -0.0006320080641319947, -0.0003975936007236669, 1.691953172588967e-05, 0.0008200805225948571, 0.00011647747459964108, -0.0001350917508640137, -0.00016332362122728483, 0.0003020234265322941, 0.0008786926670509843, 0.0007076945019912628, -0.0002027201848875393, -0.00012633232529957183, 9.765725644061973e-05, 0.0005277703253492305, 0.00027790767793689497, -0.0005180667117850035, 0.0003235523966642617, 0.0001717987777265506, 0.00012446995987769327, -0.00030402259554129785, -0.00025276463293710805, -0.001304075876087829, 3.417292812279982e-05, -0.00040469898895612033, -0.0005927999539929729, 0.0004831757651579949, 0.0004079908244207786, -3.028461434695373e-05, 0.00017448467208058815, -8.0823869270219e-05, -0.00027652288533541736, -8.125776426304299e-05, 0.0005943475793106501, 0.00043673006689903815, -4.708993622948299e-05, -0.00038224909403794527, 0.00032580557072758864, 0.00047112438685203983, -0.00016561622831634537, 0.000530247148194718, 0.0005057355403463859, 0.0006244289974457473, 0.0005867335797793416, -0.00021942322997148267, 7.510040440372734e-05, -0.0006005647111448909, 0.0003590510679334358, -0.0006231422468472303, -0.0004437643051788953, 0.00019534167898971333, -0.00012893227437249521, 0.0001578508459720851, 0.000522024805759358, 0.0006869899873018781, 0.00010814970941819269, 0.0003900374181586841, -0.0004419562235034036, 0.00041823650938965784, -0.0001501594388990668, 0.0009131196957632426, -0.0002205115142581704, 0.0003707542550239751, -0.00046381795027361505, -2.7376312691451687e-05, 0.00026868540519764395, 0.00022505660543448158, -0.0011629384179547841, 0.00014105643080153385, -6.991564241509707e-05, 0.00020505115420910158, 0.0003811793821544285, -0.0005104777273396977, -0.00027398220902341563, -0.00022001358279322147, 0.00041539967763792873, -0.00024593480676138313, 0.0006266109576342771, 0.0005576799509636743, -0.0003636825624893092, -7.135175794203974e-06, -0.0007594181434296132, 0.0002968764484574393, 0.00046326973800603355, 6.173466395598126e-05, -6.692578289690942e-05, 0.00040785167181400794, 0.0003900354675510087, -0.00021093899965496377, 6.651206793062414e-05, 0.0004090895475608036, -0.0009448769010278468, -0.00015630670227206878, -0.00010805168694538736, 6.784612581611782e-05, 9.475791073132456e-05, 0.0001122114939224872, 0.0004929323250122408, -0.00024218581924007054, -0.0008224887744558984, 8.118899617759467e-05, -0.0005679270335923192, -0.0008132294640210702, -0.0002028606220987328, -0.0005293645038459971, 0.00038303801327899123, 0.0004712901424150928, 0.0003186606762426436, -0.00016855812950034021, -0.00048679030325082806, -0.00010109815085002083, -0.00012759366334602618, 0.00031418162828433793, 0.000415458469529284, -0.00041166955068572264, -0.0002610926146795478, 0.0005866759809576294, -0.0007142988794583971, 0.0003024492148648861, -0.00018007434685252122, -0.0007917063820466197, -0.0004939936541319412, -5.984120232049861e-05, 0.00030698990391897496, 0.0002045912511245973, -0.00021601434836515665, -0.00014169326640089963, -0.00040524013723342023, -0.00032514567037011943, 0.0007827172173868746, 0.00012018982778982945, 0.0003549286632686943, 0.0004504700301195541, 0.00022496801162574798, -0.0005458612466844315, -0.000785687257658374, 0.000684102207554993, 2.9348810552498605e-05, 0.00016945509295585026, -0.00046668553155004844, 8.322613091760189e-05, 0.00032038239566922755, 0.00012386001672926028, -0.0003452897701246016, -0.00016494660630517188, 0.00025429687729872086, 0.000170669964803416, -0.00013031508753691412, -0.00048321274756712995, -0.0008340320560220604, 8.713296660278758e-05, 0.00023983382075964954, -8.756956508282343e-05, -0.00026374864336187187, 0.00040584456398917723, -0.0007450372315149778, -8.30957070911964e-05, -2.5706849627660233e-05, 0.00013971320885808325, 0.0008728857541040469, -0.0001815246904204315, 0.00013941894027347246, 0.0004194060495725793, -0.00031909688333797703, 8.244827020131851e-05, -0.0004775285631035686, 0.0003549518530769902, -4.57646441853754e-05, -0.0006517985724006081, 0.00021682494773411776, 0.0003685704209202001, 0.0005786576801760646, 0.0007828523005315446, -0.00015492630787150574, -0.00022660646930994233, 0.0003631073995702394, -0.0004280004804542159, -9.948801833203902e-05, 1.9303416654459227e-05, -0.00011483389018973611, 9.774052136712896e-05, 0.000499946339970414, -0.0004928293763386549, -0.0004088965053021809, -0.00023804370903679484, 0.00011497998488607664, -0.0003965604965809888, -0.00010925749293821951, -0.0005508890680250289, 0.00014920534727203005, -0.0001406903326319764, 0.0007128919595968952, 0.00019651792045038974, 3.6307276090497e-05, 0.00018187142672321244, 6.9161146845075905e-06, 0.0002931087748123673, -0.00020536178009766815, 0.0006686550323360407, 7.378758824394538e-05, -2.9289872803595074e-05, 0.00020191410146974675, -0.0002743392437665193, -6.856268331834059e-05, -1.574932441172905e-05, 1.6535014153440386e-05, -0.0005882943863371182, 0.0001490378634638745, -0.00014677912697624862, -0.00018952373565106484, -0.0002711620764861422]}, "background|0.1|100000": {"law": [-0.0007544296537478345, -0.0020215652943766926, -0.0018621942576668715, -0.0024590993087363344, 0.0008206356240574308, -0.00033522770242999655, 0.0005115189735702685, -0.00034959773862475174, -0.0008841653168492059, -0.0013333042910437243, 0.0012846518043287958, -0.0014047235037333294, 0.0016963252142820906, -0.0017516658272782593, 0.00021089336064950004, 0.0010363508775741437, -0.0035701236603120634, -0.0009079955865392009, -0.0017786855154868775, 0.0002304821954233205, -0.0014002561770602995, 0.0005549576481476137, -0.0017405540348001125, -0.0015318972248552498, -3.042868324332204e-05, -0.0008269317926083986, -0.0028894130200187718, -0.0003242745077312037, -0.0007686113763449853, -0.0024470781184176005, 0.00015831195787718855, -5.642272827888206e-05, -0.00232389799154209, -0.0014493008249321093, 0.0008658196306470245, -0.00032053295696599093, -0.0022794422088816546, -0.001896759632657563, 0.00038808023222802746, 0.000416610648201754, -0.001333934359594835, 0.0007781334038963195, 0.00021076434005440348, -0.00026507449727652954, 0.0005053857066368295, 0.0002917117962004667, -0.002209221266113559, 0.0012286494591133845, -0.0004013298628784412, -0.0011964860396780352, 0.0002762233374120626, -0.0016543452712234341, 0.0006787792032376672, -0.002260114572517402, -0.001667323491969519, -0.001609845810158994, -0.000954677844620555, -0.002006827384051668, -0.001121365512424255, 0.0003538147128168134, -0.0033143470389678242, -0.0022460852527439457, -0.0011583262323062726, 0.0011645565585043371, -0.0005885954507363067, -0.0022080522611283016, -0.0014410854706650156, -0.0032174478201785206, -0.00012864669452383737, 0.0013935631183130681, 0.00032060124065580453, 0.0006911958733262225, -0.001135491328343008, 0.0007685599459357206, 0.0016586502385838031, -0.0012371839330285184, 0.001085463175028778, -0.001312424758688202, -0.0011144554821864716, 0.0006157585156065792, -0.0004503358864882401, -0.0009391066208301879, 0.003207714549247065, -0.0015000119422516889, -0.0008365521012301258, -0.0011949264262867132, -0.0019453097771506833, -0.0012692125166653412, -0.0008579807369635262, 0.00022365038876426269, -0.0006209958358880385, -0.002336362947345627, -0.00013814194380668, 0.00032976200495582475, -0.0015048636197718679, -0.0028750778445605363, -0.0015061274669401215, -0.003191284272902273, 0.0006510497457465902, -0.0005279516188565481, -0.0028205645460470663, -0.0005349671795427113, -0.002052114964989471, -0.0025708294639734675, -0.001357186882046335, -0.0007904738482853446, -9.366990781334295e-05, -0.0007225267572010807, -0.0008226634848780279, 8.867320167027515e-05, -0.002008165999586531, -0.0014834586770762215, 5.480601797280826e-06, -0.0006695362466144772, -0.0012945613997343841, -0.0014968449459606958, -3.029385986774713e-05, 0.0008458410186067411, 7.728720904420783e-05, -0.0017783092914900323, -0.0018326017777008374, -8.248635264962445e-05, -0.002622842385346047, 0.0006514681561888835, -0.0031220021751279248, 0.00031335985398239785, -0.002243231657065081, -0.0012423200057707362, -0.001492344509487431, 0.002689954706941222, 0.0005938289793148144, -0.0003233715968207207, -0.0013190569742160818, -0.0009949719906856558, -0.0026079876056570583, -0.0016806410448753084, -0.0009366638247172432, 0.0001815936792191053, 0.0002619175644058558, -0.0012337614798889618, -0.000596316189077406, -0.0018518237942970472, 0.001049783017555761, -0.00031496551645382453, -0.0003875285922090299, 0.000976784825942545, 0.0008286133172861199, 5.7970954939534636e-05, -0.003622204338436852, -0.0009652327507838621, -0.0009753560797118865, 0.0011746435221740015, 0.0010438941016879255, -0.00031805396997164337, 0.0017935523610477233, -0.004442257820247875, -8.448463045329646e-05, 0.0016846112980779537, -0.00045817243679024955, -0.0009982969269533015, -0.0016236278292716122, -0.0008010946666034968, 0.0003697523795818114, -0.00016767266980011186, 0.00043435351234322184, -0.0022773710675556558, 0.0011260294461612474, -0.00042890018463026536, 0.0017645329734508053, -0.0014013979526739107, 0.0004572818025270209, -0.001742196963849807, -0.0011766953311598272, -0.0005106476808034444, -0.00039415695660593997, -0.0019231139845636847, 9.826863051021206e-05, 0.0005045606541163039, -0.0012199823841214652, -0.0008090934974331887, -0.0015709016941878318, -0.001417645683934765, -0.0012373480991136887, -0.001029957532498571, 2.0393080332858915e-05, -0.0034345815503664667, 0.000566084562008129, -0.0020829162278452884, -0.000324251816358867, -0.0008895911338528961, -0.0011917581179865522, -0.0005063841074015585, 0.0010330624489478524, 0.000813745316269987, 0.0014322395412227351, -0.0016240559780023034, -0.0013902518303758882, 0.0007664602804231535, -0.0015318772473227327, -0.0027231143870656283, -0.0007409208041559978, -0.0019315385363336546, 0.00016530684593529799, -0.0016338192405145335, -0.001507266921803918, 0.0003018823303699847, -0.0010815452205257259, -0.00039039760915926536, -0.0023484816123415797, -0.0013960648983113444, 0.00011676031278451404, -0.0005320618598405602, 0.0005603527493054372, -0.0013547557824642453, -0.0011992668528364447, -0.00048627917824273226, -0.0013144780773304277, -0.002672340410115659, -0.0010683001856737206, -0.0022392254480099183, -5.437830357557516e-06, -0.0025701157022766097, -0.000570724943583123, -0.0016151432290305578, -0.0003736661968849475, -2.988844414986147e-05, -0.0010321310045338095, -0.00022750619359612756, 0.0015081326767836245, -8.925167213114094e-05, -0.002213212235256279, -0.001734128364675236, 0.0019654060542997343, -0.0001738612189825517, -0.0003379279122261991, -0.0013859265593385572, -0.0001365798473837998, -0.0011373554310560863, -0.0036868848251900843, -0.001787421862220917, 0.0009085889972269001, -0.0013100043786202775, -0.0003269118229916046, -0.0034417626146492353, 0.0014588310068370802, -0.0014416730560471436, -0.002056948275988013, -0.002429161186934259, -0.0003454181084405761, -0.0016177303133799725, -0.0010938117713390483, 0.0002332592343616824, -0.0025271191988593955, -0.0001936021595740911, 0.0009182810993602075, -0.0014374577213072115, -0.0016933856097711697, 0.0020538093676103486, -0.00015850085788748913, -0.00255366875190699, -0.002080990795309212, 0.00012574497916517657, -0.0007664036233325788, -0.0011174637525579456, -0.0009192066334025029, -0.001375330281129905, -0.0015988146374326107, -0.0018356573491553618, -0.0019820754800496942, -0.00262851487941429, -0.002837203089304907, 0.0014373310050377341, -0.0009393291034802687, 0.0006149592817461524, -0.0016482404786835048, -0.0004514600062304197, -0.0013298770297085483, 0.0012414259418305207, -0.0029554046128019706, 0.0005993430095267982, -0.002466485930104234, -0.0010507009309685955, -0.0025070537154032735, -0.0029280418305397404, -0.0006459652259156456, 0.0018315133661364058, 0.00034436769263823663, -0.0013446601702948868, -0.0009606275050479951, 0.0008902654206863758, 9.518298938004932e-05, -0.0026942800438849446, -0.00022300020758159178, 0.001454313667300866, -0.0025266612302567992, -0.0021328079705646985, 0.0015148888984759523, 0.000231872740201311, -0.00032627475236779446, -0.001149546799661394, -0.002001211252364854, -0.000638096576724756, -0.0005624068558534034, 0.0002876042668011891, 0.0011027046720215594, -0.00022875720684112366, -0.0005317166567611054, -0.0018367961629435214, -0.0005137915897375223, 0.0007833019324658963, 0.00015016220280283932, 0.000487354904207038, -0.0012378143054005974, -0.0009644170319917933, -0.0008414838819943427, -0.0010648383210680734, 0.0001671147377297899, -0.0014970189331515726, -0.0017774967054897672, -0.0010834062855940019, -0.0007898366191456674, 0.00025345129458287374, -0.0014717886654302959, 0.00019233160974518881, -0.0036607796705254714, -0.0020723251538425913, -0.0007155842031876247, -0.0024207452311175714, -0.0022194583838013315, -0.001731681611008895, 0.0006731759220075517, -0.0009941985281569643, 0.0005628287927148534, -0.0019204238716818978, -7.105567202358998e-05, -0.0016084958824089668, 0.0016962599374306109, -0.0008211718340405127, 0.0004353112843480389, -0.0011980254954879754, -0.001399749833410624, -0.00048022000513814334, 0.0020583225751620304, -0.001651208429700901, -0.0019237948584809317, -0.0027484794618981567, 0.004299563233399084, -0.002072294332818636, -0.0006636367173040725, -0.0021526952321435644, -0.0032293984314764046, -0.0007719363331153417, 0.0004597397390293523, 0.00042517155089694114, -0.0029937127806780595, 0.00023154746975784235, 0.0008396413527247404, -0.0015278336164703532, 0.0002686502773796562, -3.1239519291403894e-06, -0.0017591586071468157, -0.0008215284498076514, -0.000356828400476239, -0.00018782544980577853, 8.823115456468855e-05, 0.0007018538719174572, -0.0004103846842973269, 0.0006361481739975972, 0.0007990241154987032, 0.0013353608566246677, 0.0009682253054057455, -0.0028286456052297737, 0.0006972722961586797, -0.001340346200394471, -0.0024623643909880144, -0.0025271415723269186, 0.00034449630825594824, -7.566621894028458e-05, -0.0008751348558053706, -4.09188630712265e-05, 0.0008056085499035248, 3.0492953894345476e-05, -0.001295588772840972, -0.0027671984566719487, -0.00015845282696869134, -0.0003561146503781032, 0.0007947944022017595, -0.0005068683872684332, -0.0006604382669417319, 0.00027624969596917737, -0.00017146114622601516, 0.0006047251147585087, -0.0016736639155645605, -4.676335574771429e-06, -0.0008732605392500759, 0.0007519229669803451, -0.001745200072478248, -9.390281923593591e-05, 0.0002182147329596873, 0.0005011238843612986, -0.0015170661001970842, -0.003063542764500049, 0.0011197904761548472, -0.0008181201829042806, -0.0008492595254541158, -0.000979874974415651, -0.0015790220198308447, -0.0012601763777677633, -0.0020157760737244956, -0.001675957228000513, 0.0011989622869679195, 0.0005218913554898563, 3.987875462652113e-05, -0.0013576293302195452, -0.0007252674709246065, -0.0015668149385383856, -0.00042479089757119226, -0.002361628146313244, -0.0010961379736613708, 0.0010494876717341839, 0.00015472498497448584, -0.0011080362594277915, -4.914310551207279e-05, -0.0012897954270520984, -0.0016589119235828065, -0.0012183918328734222, -0.003223601948578292, -0.00022396336672780848, -0.0013133602112755938, -0.00038802601062837283, -0.0018689698121825415, -0.0006470433885574778, 0.0006740302257837172, -0.0016740811179589699, 0.0005662172536302634, 0.0011704855372958178, 0.0009756347566822754, -0.0006879586284771477, -0.0017540421523598582, 0.0007977616181760183, -0.0015749720419000468, -0.0010748971071530278, -0.003311667787268213, 0.00023548000319539852, -0.0011643625643840139, -0.0010547774104558982, -0.0021826120093404455, -0.002853500020014721, 0.0011562981430390806, -0.0011982134181343085, 0.00022695908196723735, -0.0017644703595172118, -0.000999864242407611, -0.0008501305463690656, -0.000945517454678857, -0.0015302218651518373, -0.002378734049893083, -0.0009540884378660408, -0.0006281213579271139, -0.001180875815933291, 0.0006042889709858557, -0.0026752306231907497, -0.0001848211488182372, -0.0009642670405076714, -0.00026085181668378254, 0.0024472995380646623, 0.0018143582160723426, -0.0006301390111502769, -0.0020636783880050302, 0.001977787998462155, 0.0011924461395249608, 0.0005183619006885465, -0.0011006941553723948, 0.00041046928797516813, -0.0022839267555507803, -0.0005284642678073936, -0.0007484789848630768, -0.0009739392640373268, 0.0005834874165708825, 0.0013745241407594477, -0.0016791406847733725, 0.00024998652492413953, -0.0011452445329878103, 0.00047695725486995855, 0.00055453573222497, -8.959669411456872e-05, -0.00034349948087353255, -0.002472829022880596, -0.002604921001089444, 0.0003600147535420817, -0.001270489787040141, -0.0003441365230623106, -0.002127477340838624, -0.001762093112724905, -0.0009404236432741797, -0.002273061460623005, 0.0031944346820553804, 0.001281778785514831, 0.0006097950329486679, -1.7513636575650082e-05, -3.463201880560263e-05, -0.002267943176021525, -0.0010011247874395224, -0.0014781720365029116, -0.0003903879061857296, 0.0010166308095440613, -0.001809643960879015, 0.0007017137533349427, 0.0008317351096538417, -0.0009864329694417862, -0.0008311998104995055, -0.0004686479319397918, 0.003907927363829167, -0.001694946238139039, -0.002162156435298712, -0.00048581901131861116, -0.001157005319479154, -0.0010901659504538586, -0.0010850068068908314, -0.0008494349097043496, -0.0008735111864623946, -0.0016301888280860766, -0.0012116484185797916, -0.0013163701847824782, 0.0005523644503622194, -0.002605047812386019, -0.0014608908074720262, 0.0004457160557569395, -0.0010452611452400618, -0.0011310454287398741, -0.0018738158557027873, -0.0009568718264221232, -0.0024656420733393247, 0.0014305472161622035, -0.0016755644352342003, -0.0006172473562040537, -0.0022362805364819494, -0.0010179599355737423, -0.0015351595849057986, 0.00015529910417289017, 0.00319526481151744, 0.0003167992030386202, 0.00067134112178735, -0.00022486627407403148, -0.0005526795406929352, -0.0012991202993850592, 0.002250179008115971, -7.722484653172046e-05, -0.0002732090773527318, -0.0008202719649741397, 4.592353001697802e-05, -1.8284448136007825e-05, 0.0002808583719540181, 0.0017172266593927787, 0.0005815618938385114, -0.0019637188908472325, -0.0005963616160240548, -0.00174234427977904, 9.416587334420967e-05, -0.002492323989495837, 0.0015881588755233267, -0.0020899402306451265, 0.0017445495777703712, 3.775726271282309e-05, -0.0009697011037639314, 0.0009057620846473213, 0.0008996876466573767, 0.001503288664852498, -0.0012095381632928337, 0.0008345733017023349, 0.0003540283384646514, -0.0009005900043330684, -0.0012369906843057166, -0.0016504504522778518, -0.0007906092663994002, -0.001846058517658733, -0.0005591687301613746, -0.0018376237997026479, -0.0029156052795196175, 3.572132657936322e-05, 0.0005054413953962111, -0.002250472713690499, -0.0021505458811699185, -0.0006757931311023313, -0.003436894188246775, -0.00042357658463743064, 0.000197749028734151, 0.0009181658944212856, -0.0029016323168660207, 0.001441236958283909, 0.0010218950537845828, -0.0016229518340429294, 0.0009795958600724575, -0.0006027056396691322, -0.0026987324820462177, 0.00029449267379266786, 0.0005600874724898119, -0.00041046671736388873, -0.0007183735010025671, -0.00023642999743067605, -0.0008346954505640269, -0.0007094505223523839, -0.00346143283303757, -0.0032889114588678936, -0.0012743677424973399, -0.002317193520760874, -0.0015935723102762367, -0.0002792666473387939, -0.0017913846914705545, -0.001341711343557428, -0.00019642535863351185, -0.003657405338365116, -0.003480206550914744, 0.0008131382236120643, -0.0014292380297780127, -0.0004467815121920182, -0.0019273171627585128, -0.0015656586222005942, -0.001985939018935845, -0.002205143482227001, -0.0006732315331534622, -0.0013398580759256262, -0.0010518024973888984, -0.0020032446525641845, 0.001323960291896853, -0.0019349132508157396, 8.393900376724162e-05, -0.0006559204706766408, -0.0022196556971696424, -4.0310414242128445e-06, -0.0008326298366272411, -0.0003269706979862619, -0.0019327112852698392, 0.0011138631085829687, -0.0007567016881226962, -0.0022018555491216674, 0.0011776260060534227, -0.002517401327919444, -0.0004725673031265032, 0.0002001203660606521, -0.0012495192277270917, -0.0009415482709265177, -0.0031194871037429905, -0.0006816868682051336, -0.0002219755240844279, -0.00199255989476832, 0.0006327177468108403, -0.00046331328680615513, -0.0013311101779134304, -0.0010336186159056737, -0.0004157146621830421, 0.0014105569129094775, 0.001333282177050421, -0.0018255478662867475, -0.0010985602137507655, -0.0020536222009868155, -0.0039023628413898948, -0.0014116431451851597, -0.0010085548986982218, -0.0006594743249674906, 0.0001417810735588887, 0.0021160418910275425, -0.001010218307436972, 0.0006082939842739776, 0.0009826721639836222, -0.001963324130371369, -0.0011559257048503468, -0.0006086499953230629, 7.806609266935993e-05, 0.002747352977218398, 0.0023445484548041406, -0.0030690267266741955, -0.0009083832641270106, -0.0031542833026509953, -0.00041634695152481527, -0.0002983252667423386, 1.0965599999579467e-05, -0.001672215665560195, 1.9093914739976015e-05, 0.0011803422999960844, 0.00035685861634515703, 0.0008537840317464074, -0.0002187611107942189, 0.0007341886788383434, -0.002734832739281323, 6.822048128185543e-05, 0.0010580176079901804, 0.0006161178647072774, -0.00048701612910750924, -0.0010149299100810083, 0.00045010417242519196, -0.003570776845719159, -0.00023687883087930572, -0.0008395876151272574, -0.0014740951011837922, -0.002090721319052413, -0.0015905684110162355, -0.000990029140562676, 0.0006728118279690776, -0.00031743692113739286, -0.0023840253520086563, -0.0008403141696575744, -0.002131857494878986, -0.0023143647026770964, 0.0003551242480863692, -0.0016909644315763472, -0.0013294811151345343, -0.001695678546648871, 0.00015081347672474266, -0.0008358244672042048, 0.00018166859987811534, -0.001655903856565999, -0.0002129000675346049, -0.001782524917388173, -3.9793868746862415e-05, 0.000766103566071763, 0.0006436622938110759, -0.00041841933824127153, -2.9772783116222e-05, -0.0030750546717932536, -0.00012812843105169947, -0.0023456355744064794, -0.0009734176515907578, 0.0006895923344005794, 0.0014449678211700956, -0.0003018282921809501, -0.001102125246666752, -0.0005075606815321265, -0.0016842502707703488, -3.1791945161785407e-05, 0.0022538124375097723, -0.0027465663808765584, -0.0007801306763175475, -0.0002615638110050611, -0.0005264256811301493, -0.0010567105016203726, 0.0003739954261963163, -0.00028578044840443795, -0.0011226565773894137, -0.0021958753178141777, 0.000771763953689053, -0.0010181665489756853, 0.0006262219429356009, -0.0017068997044935585, -0.0013159748840854135, -0.0009211804447355476, 0.002515605657389841, -0.0006165216431135434, -0.0022935143208133724, 0.001938239833016553, -0.0018016641299327674, 0.0008376585982636797, -0.0008276786553489401, -0.0037804137370960333, -0.0008717826307345078, -0.0015970102371403172, -0.0011021028082298656, -0.0008152819983173742, -0.0021740368090252815, -0.0028120948206327157, -0.0019599072358529313, 0.0001190886193134233, -0.002696795097991256, 0.0014607809125726234, 0.0007410460063361768, -0.0015377835243111093, 0.0013740534592567855, -0.0016001084485335326, -0.0018884589062917456, -0.00042274598752101156, -0.0010084537775458813, -0.00043312071167189714, -0.001305471116105572, 0.000996593607234253, -0.00314332693659658, -0.0012893996647278527, -0.001616206959018207, -0.0023812865355026247, 0.00029639859219354747, -0.0011751914345117243, 0.00014644065939073414, -0.0005871542076372194, -0.0005541766684702409, -0.00010258113354222331, -0.001321600999285799, 0.0003169387375345778, 0.0002855123086886735, -0.0008472550624274433, -0.0018935132713915337, 0.0007768798742020522, -0.0002226502548232645, -0.0007418580098743632, -0.002051947423538536, -0.0005743492956957752, -0.00010131089965081941, -0.0013407586432796492, -0.002469394808612968, -0.0009430624636799223, -0.002130199910201469, -9.121830798619612e-05, 0.002137054686352613, 0.00041134471457748845, -0.0023958174652340958, -0.0009750327047886032, -0.002570369192833155, -0.00024554800716991565, -0.0015908408373368488, 0.0008528749418834636, -0.0020551674697051325, 0.0009128821284702937, -0.0015046019482642947, -0.0006466743965569677, 0.0007648925521639427, -0.002248381910916031, 0.0006754961795447656, -0.003056192479565567, -0.0005963645458084699, 0.0001678092813719445, -0.0004691461065320368, -0.0018415721703410881, -0.0014578538443474898, 0.0012063479445121317, 0.0013916645111828885, -0.0005234150168673679, -0.0033368784531262463, -0.0009307910772902162, -0.0020688517564204645, 4.090173349968751e-05, 0.00048311827018476805, -0.0007887179688266244, -0.0017901194036928914, 0.0005038295129136117, -0.001147293256208215, 0.00013432522575129724, 0.0003984100652525413, -0.00293075815021826, -0.001717794472010148, 0.0007683923296744055, -0.0021533078754556456, -0.0003270009072053881, 0.00018748929398260117, -0.0001881886768817509, -0.0008040162416369512, 5.465982357488741e-05, -0.0014884085430395544, -0.001039636062482252, -0.000814366822896595, 0.0003682443059176421, -0.0011936954325468818, -0.00042260650941905453, -0.002863880598888535, -0.0026708355084856805, -0.0008464812595638804, 0.000573507193244005, -0.0010455991309985535, -1.087277345845905e-05, 8.125562835026301e-06, -0.002263378640625646, 0.0010990992451702652, -0.003193166811108483, 0.001137320538123987, 0.0005098252926112323, -0.0001969644170802809, -3.0552006080597494e-06, 0.00012246968286966364, -0.0022800116728056707, 8.134779254120872e-05, 0.0006059105956079947, -0.0022247066279312833, -0.001824257830839393, 0.0011491885254013567, 0.001978506799518165, -0.0022419012299650376, -0.0024298673164500073, -0.0010757794458742254, -0.0027519103584081606, -0.0026415228254634826, 0.0021641106936778343, 0.0011815469633749132, -0.001378838997532661, -6.04392975063206e-05, -0.0006855923566515543, -0.00042132521016213786, -0.00023074971836578584, 0.0017139838383757322, -0.0017200047100098814, -0.0001066118325185883, 0.00015633838669248945, -0.0010103765954854182, -0.0006496950769827592, -0.0012229448558134237, 0.0004205151844987043, -0.0026809408306176508, -0.0007789177134789327, -0.0007006005748682043, -0.0027170298773224744, -0.0016182668820592383, 0.0013145028921508484, -0.0008840720808507285, -0.0016143738593532575, 8.756625478589797e-05, -0.00012843846309351648, -0.0006225169057687552, -0.0019453100338200358, -0.0008985240796377525, -0.0008955281730136377, -0.0011268362703464874, -0.0007174915906098533, -0.002748372756741446, -0.001865395438153783, 0.0015481010280922192, -0.0010491768614464547, -0.002743657160410251, 0.002168150852489781, 0.0011768501523308217, 0.0011726919966505989, 0.0005476141042448646, -0.0023730349811961204, -0.00222098081382871, -0.0019870998582902644, 0.0012930513003341915, -0.0012084689914377833, -0.00018980863471274034, -0.0024925655584731032, -0.0006053269816801432, 0.0004378650222713887, -0.00017638112845208553, -0.000607740817009983, -0.0015833262327191733, -0.000613125265831016, 2.0106771923877886e-05, 0.00019868248168375402, -0.002603497177398495, 0.0007175306278552895, 0.0007335463651623186, -0.0008596240797169585, -0.002208008889979851, -0.0020226030193732925, -0.0015215440427187588, -0.00037306697655914434, -0.0008043276777938146, -0.00032530042199496734, -0.0015643836164853653, 0.0013692508122238323, -0.0015712033938788394, 0.0002598127498130154, -0.0003626541405292727, -0.0007867752385886106, -0.0005418163690196209, 0.0005009055196874002, 0.0004312196795357437, -0.0032327875341424672, 0.0014229473287290517, -0.002012421914701079, -0.0002416311781043845, -0.0011800304746429902, -0.002343513813104714, -0.0010394240960929224, -0.0014116512525363945, -0.0016808966422559024, -0.00010963063229141312, -0.0004628975355016607, -0.0008036169676612914, 0.0005210366925165744, -0.0006999065791717385, -0.0011776975864634665, -0.001512118833225884, -0.0007887710813774262, -0.001221039361873899, 0.001374595324747041, 0.0002233900617509832, -0.0014309117978870134, 0.0005172992018245282, -2.345807189296778e-05, -0.0005172428098623172, -0.0018958913882505257, -0.0005254057048613703, 0.0008551567230750123, -0.001215086893116002, -0.0006176889883402481, 0.0012334109805332005, -0.003843327897909532, -0.0027351705465141762, -0.001285499937906387, -0.0004995667182097208, 0.0006179458716841779, 0.0007108032620761762, -0.0002091633908349877, -0.00161718699305613, 1.0479611622926654e-05, 0.001123917024717258, -0.002861955484827483, -0.00010425871702146594, -0.0007997087869799913, -0.0004315730003350282, -0.00135231619559395, 0.0007734164081441008, 0.0004012346943520484, 0.0006872373030555323, 0.00023166848897560044, -0.0014763441856056048, -0.0014098397769481963, -0.002446750825412458, -0.0015477926925200336, -0.0018965667676305031, -0.0009492042292436054, 0.00025047628928298593, -0.0005080432687556424, -0.0010585029660052925, -0.0037708981635891092, -0.0012360584820818588, -0.001524566523527504, 0.0014657363614265506, 0.0014689554639435443, -0.002754126162236581, -0.0027409286009181244, -0.00046513123293312475, -0.0008013338714141227, -0.0013389099807064042, 0.0011795601838846537, 0.0007503217502833337, 0.0015273715377563946, -0.0014834542284667407, -0.00048622177353507823, -0.0005139377327338934, 0.0007682881296222632, -0.0016443346807086812, 9.047628211966696e-06, -0.002213761959753313, -0.001325510894279347, -0.0010275060317290752, -0.0011325855554398245, 0.0015642732484444366, -0.0010287011966632065, -0.0015899910843026888, -0.0011860063560416023, -0.0015830663431950498, 0.00031916920833552354, 0.0008033745432785011, -0.001833211517305422, -0.0007401084920894974, -0.0010667289003922775, -0.00030503313422691747, 0.0006504277298304828, -0.001999102150670673, -0.00014562268759643615, -0.001338731777332569, -0.0005908611238192307, -0.0032047800597094778, 0.00218340285741192, -0.0009485809399745193, 0.0010804549213130343, 0.0007532289119573932, -0.0002471531383321235, 0.0001116396530580488, -0.0020277195785363133, 0.00011343741429925558, -0.00027738087227469066, 0.001264584064612606, -0.0009899949890259663, -0.00048429187433995935, -0.0013358377018741763, 0.00015984450673833805, 0.0016452041775094628, 0.0013900155000436953, -0.0021794307603268948, 0.000686780936875131, 0.001905372313313336, 0.00040012879732476136, -0.00038580266757115567, -0.0016593664502799754, -0.0008851140706864769, -0.0011902912126373622, -0.001512853742715592, -0.0004275180310395754, -0.0007720045557659816, -0.001065548659214599, 0.001055814693806667, 0.003510854498708582, -0.0009437984611349037, -0.0007915730565484225, -0.0004639817122100709, -0.0006076451383778547, -1.804312375952577e-05, -0.000355096091756657, -0.0012188997026623127, 0.0016774515570778803, -0.0004962347468016048, -0.002563890326439555, -0.00017687602886606868, 0.0013630035870768609, -0.0014517052617293302, 0.0003522198428500545, -0.0012010202754355603, -0.0015789505362810985, -0.0013434968595129604, 0.00021593335547187564, -0.0006775372773164534, -0.001432247513719176, -0.00043797493638830787, -0.0013802162502623005, -0.0026691664751288258, 0.001912393271908286, -7.757120568463449e-05, 0.0002677151887215956, -0.00038030997137994405, -0.0010829113151427094, 0.0017258613757746843, -0.001271474209101342, -0.0003508303478074737, -0.001127020842528026, 0.0007699778338094987, 0.0011576654702656342, 0.0024618742694428875, 0.0019142046567699467, -0.0007430030363444473, 0.00011018396905448924, -0.0019258086655788986, 0.0008093579493264613, -0.0020613122472807888, 0.001357156200741727, 1.0538579470420473e-05, 0.0008599498289152407, 0.00040579949939978377, -0.0022826796651145287, -0.0017104992783032458, -0.0020443316684009005, 0.00027342852650313887, 0.00018493556876197914, -0.001231719390678343, -0.00020355870445953883, -0.0009981061420862858, -0.0007993812143398671, -0.0026506281647877827, -0.001196288089204245, -0.0020442256140187354, 0.00037714672253041925, -0.001691755079735735, 0.0005100148326588894, -0.002325793475250748, -0.001736074873065263, -0.0029806568867876138, -0.001100980911775018, -0.0010185204812147575, 5.2375599602250134e-05, -0.0007279210603066133, -0.0033926179092889086, -0.00121850352330366, -0.0017059081569508194, -0.0014802619073295276, -0.001446983789437084, -0.0023963147310572808, 0.001790868383071853, -0.001070015555661108, -0.0009568540661302194, 0.0016163924829850629, -0.0032418637736331135, -0.0006371673933340816, -0.0014345576173155905, -0.00040309830673823654, -0.00048250319817011444, 0.00017837997315428566, 0.0017686280912201369, 0.0010705705198752469, -0.0003640911808915348, -0.0007362349834112436, -0.0012926153939449847, -0.0012759278638148075, -0.0017005643506111667, -0.0011921604946509845, -0.00024078751684886157, -0.0009918618095072773, -0.0003019050435701942, 0.0007079210264855362, -0.0007132150006716742, 0.00017951899477708366, -0.0020976324361221543, 0.000340872779817758, -1.7131258945646266e-05, -0.0018351271259415824, -0.0010149337549814064, -0.00016796884665648548, -0.00228855124387195, -0.0007089804641422504, -0.0013771602745196176, -0.0023139353552297237, 0.0002609085108078446, -0.0009500642138995374, -0.0005600558051854776, 0.0005680024190395372, -0.00020955405760325618, 0.0002693826370139263, -0.0014884947125954895, -0.0020791143859071326, -0.0014829056693121956, -0.002780841445964022, 8.818244695874e-05, -0.001918303318048764, -0.00021677389098151423, -0.0004655178584780373, -0.0008903371510733393, 0.0010346444404172317, 0.0004874000587751226, -0.0023372659353730896, -0.0007245426902020569, 0.0003942483268382091, -0.0009285472948032947, -0.002048122603098612, -0.002504589488788511, -0.0014213513888234885, -0.0009770316123987044, 0.0008856452630539025, 0.000971746673601892, -0.001680447936012186, -0.0014589848341586276, -0.0014666627110715424, 0.0007075602638648704, -0.00010413405605103065, -9.709320385287157e-05, -0.0007190665842538024, -0.0008616289292460166, -0.0015994806560248875, 0.0009273360000783271, -0.002907511854822964, 4.875114423619209e-05, -0.0005676712120328276, 0.0002511192242788951, -0.0009837427395131826, -0.0002588866769430709, -0.0007955887744195422, -0.0005652378308411699, -0.0008155231592574808, -0.000996051959276656, -0.0014232219969754212, 5.6786589763824225e-05, -0.00032546597861315973, 0.0017226090222779433, -0.0022554447194753635, -0.0032096093290583383, -0.0001066805152865058, -0.0022743391666102397, -0.0020915718535432504, -2.3717507013465422e-05, -0.0022688197796547627, 4.7536045591378695e-05, -0.0016239911984952116, -0.0008498834287857804, -0.0013216607720689666, -0.0022286978693788484, -0.0018154236029355175, -0.001964313406016771, 0.0003809633759646047, -0.0012209875435207351, 2.1586987575261674e-06, -0.0015799737912205458, -0.0027597852491281216, -0.0019294913617367015, -9.13972481031422e-05, 0.0007834830720838681, -0.0002713055657714847, -0.005498865302738132, 0.0007728460853337893, -9.788754201878191e-06, -0.00020194967406794717, -0.0020806760927234436, 0.00013746646279511054, -0.000676979850663173, -0.001020249096632675, 0.0008751026796058881, -0.0019349166154807307, -0.0013839432189541867, -0.000883302954115095, -0.0014074038823403967, 0.001485801958567734, 0.00014013509392984957, -0.0007063813656307261, -0.001146695511614837, -0.000717269374878704, 0.00032799644160785846, -0.00012949051069277573, -0.0016303831954740389, 0.0003927601121436197, -6.496818322165865e-05, -0.0007735832629487405, -0.002178378245945467, -0.000695930035297998, -0.0018524658221110712, -0.0002699371666148309, -6.648068045844724e-05, 0.0005210398962045559, -0.0006229977046716684, -0.0005854971421079824, -0.0013689394178673098, 0.0005635135856536522, -0.0023242769648659234, 0.0004199152750130608, -0.0002066708709067555, 0.0006871865101638619, 0.000888288553420935, -0.0007871592145241024, 0.0008782888479652584, -0.0012895628189992792, -0.00027275698635875756, -0.003573910152254278, -0.0016594829773044495, -0.0015512072923771214, 0.0007411213763930391, -0.0013733344921025292, -0.0006139571621606166, -0.0019525445119716878, -0.000660353464756902, -0.0004489556320850241, -0.0002123623314203016, -0.00246688932339012, -9.86190289458122e-05, 0.0017935694332980034, -0.001116512940501302, 0.0013077884629488779, -0.00019438912378877404, 0.0007305447379923891, -0.0007566552997477771, -0.001459809701157333, -0.000933338261992489, 0.0005506280299059085, 0.0008715042023812458, -0.001371343066145947, -0.0008831541508236285, -0.002472484647288553, -0.002481999326322537, -0.00013950256988426446, -0.0013797367540737682, -0.0014480152174609628, -0.002482549980201476, -0.0015803152096234285, 0.00012314699625814995, 0.0006795014668616872, -0.001292200121570275, 0.0012843925372143516, -3.420819806887465e-05, -0.0033061662221403054, 0.0008531685582333637, -0.0022146171995443, -0.0013852385926513833, 0.0017106952033749678, -0.001386200328544085, 0.0007779097874971441, -0.0005164120228000613, -0.000390660533290621, -0.0002859045916228098, 0.0005556015536125614, -0.00023059753784604453, -0.0027018741662683254, -0.00040810439983829383, -0.001648132480607245, -0.0008238323054570174, -0.0022663603640022956, 0.0022353518423789964, -0.0029604639157829737, 0.0005858182156392999, -0.0013062822031599808, 0.0017371972440045624, -0.0029545250349238827, -0.001308910405508179, -0.00456279398641346, -0.00019827781036418912, -0.0013198311867155255, 0.0002356729565979876, -0.0016029700342885533, 0.0007759392890145378, 0.0006857844230321319, -0.00027430832318398046, -0.0013385599342710108, 0.0010391486639118597, 0.0007512246671215195, -0.0008107478261791812, -0.0014246651716405268, 0.001138191532108479, -0.0012167217987633094, -0.0008498125796965184, 0.0008785158400712589, -0.0013682787063258317, -6.662207828433964e-05, 0.0006179441585851819, -0.0005593042825315919, -0.001734806039731751, -0.00017410819779062336, 0.00020878413465652557, -0.0006398043459032721, -0.0005125479954140033, -0.0023496948954768726, -0.00018183532750359888, 0.0016503012221571467, 0.0009588216240921099, 0.0005975747763349304, -0.0006545842966065862, 6.395970411787744e-05, 0.0016484685937436794, -0.00027498353926258545, -0.0006136023391256629, -0.000870778452097376, -0.0006946892648578284, -0.0015024832864938276, -0.001451406465018401, -0.0005701744750448157, -0.0019859097717596086, 3.5372474952666266e-05, 0.00040674867940460047, 6.440804238483366e-05, -0.0012146025946861982, -0.0011314334213121668, -0.0003794723769940944, -0.0019334091300065026, -0.00040100296098266597, 0.0006279765699153117, 0.0014597044983144514, 0.00023900287444877932, -0.0036105002257862395, 0.0015571256646120801, 0.000541350915335137, -0.001239371887913343, -0.0013089002805344307, 0.0009460710708557585, -0.0019837501638599875, -0.0003083300581065984, -0.0020559704466105444, 0.0011881112325262677, -0.0013833692767697414, 0.0002507056943681363, 0.0015951886344458543, 0.0012024950003022283, -0.0020987096746933886, 0.00032325028122581756, -0.0020863237472283913, 0.0010311326718133174, -0.000488405885043619, -0.0005323931691458839, -9.611969620504368e-05, 0.0008009691845689559, 0.0005520466896919984, 0.0006473625995502275, 0.0017829326011238322, -0.002228270569694324, -0.002200317958607201, 0.0015001759628905376, -0.0014493782377256181, 1.627706450069155e-05, -0.0006121723327767725, -0.0009812151909542877, 0.0005137450284777856, -0.0018362393876012462, 0.0006017164914586814, 0.0003634404213466169, -0.0011683339750838684, 0.00121151875520642, -0.002737552546826727, -0.0027219576021337843, 0.0010374265620134437, -0.001742723467996754, -0.0001639685475796071, -0.0020761696058571033, -0.0014094646229425578, -0.002709487209281214, 0.0007927565801448822, 0.0015382877000185147, 0.0006217794038185787, -0.0013734107753720082, -0.0007388573609565796, -0.0003275448865460717, -0.0004396692288599624, -0.00033863407157230796, 4.634885883891826e-05, -0.0017109312730330117, 0.0004690549600434579, 0.0002193393556364498, -0.002794091659080067, -0.001991263629096629, -0.0009541369994066073, 0.0009730634744968825, -0.0003445313979204556, -0.000604047216683945, 7.348821505903658e-05, -0.0007056189440470817, -0.0009232496251847522, -0.00014638546638501282, -0.0020418784504494525, -0.0019404039897574776, -0.003584843436518881, 0.0012648373219219522, -0.0010683079566282672, -0.0005532556394953758, 0.0006025233855027068, -0.0008512996805638551, 0.0009767385238497184, -0.0003888793907531607, 0.00040827445678726093, -0.00044067650750534426, 0.0004896315549354213, -0.0016106021965809347, -0.002017202531464868, -0.001570535310068344, -0.001592246265942343, -0.0035270721723321685, -0.0026306140714282833, -0.0016097945568036565, 0.0010093809541178445, 0.0006457368893588722, -0.0003587330905769903, 0.0016247911116833436, -0.0014283419837424205, -0.0015561395789482901, 0.0011367509142479193, -0.0014783419284380983, -0.0008119967914934634, -0.0011097001693007869, -0.0011942406253755422, -0.0007117701760073203, -0.0003801751195577907, -0.00028357535898404507, -0.00274237620801987, 0.002216482208004855, -0.001286654707374879, -0.0022069233241213126, 7.321540234972446e-05, 0.0004081182393846916, -0.0006932075121799386, -0.000499315416809587, -0.003321711066287314, -0.00024221422744474808, -9.90256602850792e-06, 0.0004473659861661261, 0.0020963103843989472, 0.00021603831342353885, -0.0012118945382573187, -0.000961819399877939, -1.4586111937830992e-05, -0.0006191592910473886, -0.0009854474522557055, 0.00010751309930867592, -0.0017017538690886624, -0.002911068803348904, -0.001070762065062958, -0.003467395879120261, 0.0023643742047854133, 0.00017433290121182665, -0.00019054261183093502, -0.0024536536395354247, 0.0014178274333582763, 0.0009967164586379695, 0.0010017927822607575, -0.00020388075818011941, -0.0029925060378745982, -0.0005164340311107907, -0.0007115471581151667, 0.00043539410845472304, -0.0004444608728491062, -0.0010187398287504479, 0.0016893284960550758, -0.0022393767259867303, -0.0016020214736460758, -9.978703616653206e-05, -0.002116619318285551, -0.0017126214373606174, -0.001922381727483824, -0.003532763568233399, -0.00030064227014392486, 0.0018925048557880686, -0.002416773726098498, -0.00014638838760117068, -0.002117092598120429, -0.0006564293198225712, -0.0010323748955203271, 0.0003473605598856011, -4.950967538164264e-06, -0.0014842410010675877, -0.000710596258176821, 0.0003741900843916568, 0.0003747150528683463, -0.0010399819767759055, -1.9755216303707357e-05, -0.001976425013912042, -0.0009178246553123159, -0.0021777585945539357, 0.0005103750193349299, -0.0016834088043946593, -0.0022145881913724352, -0.0037198128512523354, -0.001147063472819454, -0.004355173637957677, -0.002209358460897981, 0.00032143716798493926, 0.0017557994127006538, -0.001995127332179436, -0.0020826961742530514, -0.0016115580997384527, 0.0004640823521429027, -7.798946731707446e-05, -0.0017505047733941126, 0.00038107592709302196, -0.0013182220984733206, 0.0014237394422220717, -0.0006476944455418021, 1.1865275677536147e-06, -0.0005747591008269382, -0.0007945251446210833, -0.0001778348184773293, -0.001014250857060972, -0.001430022236639239, 0.0010749503783662462, -0.0025961093787927325, -0.0016361567814016098, -0.00025151622106101, -0.0025022593734256304, -0.0031051635650429787, 0.0005698406599412564, -0.00229274229829457, -0.001748644602730387, -0.0022025915715691013, -0.001178917200564733, -0.000504556429676839, 0.0008971541520903514, -3.666984828232245e-05, -0.0007334789932809116, -0.0012109198241168073, -0.0011366546799154165, 0.002293751199932359, -0.0019874630118685843, 0.0001327467716984998, -0.0032703035977181827, -0.0008334021761484678, -0.001795709452157901, 0.00011276193383036315, -0.0008773714900378593, -0.0024883735167984256, -0.002482833507171378, -0.0022206422364661194, 0.0004469076017654672, 0.0002904341959268919, -0.0013310391332872484, -0.001823995429448999, 1.418214631865311e-05, -0.0009404575616906996, -0.0007285221035040479, -0.002492010123126498, -0.0009546831857250027, -0.0012084477701259644, -0.0024811217438083233, -0.0026465543365725708, -0.0021479719366759298, -0.0015981995855680609, -0.00251232491963993, -0.00039979809220902496, 5.726384850746058e-06, -0.0001564908933664455, -0.0013912994926554845, -0.002081821882517154, 0.0006320219965898488, -0.0010339576499234227, -0.0007777924986562823, 0.0010283640749451095, -0.0007907222243526135, -0.0017191434705194908, -0.0008702230987314152, -0.00079670065581805, 0.00047920814503932263, -0.001884792364252874, -0.0016096410429646824, -5.7177676733743965e-05, 0.001089306083988717, -0.0007825213969860911, -0.00022458329314822834, -0.0011610508416950438, 0.00021652263732185872, 0.001719857935206015, -9.129231956883643e-05, -0.00031107180091183295, -6.700891078015303e-05, -0.001635445402975222, -0.0008610980129555301, -0.0020645977213682443, 0.001129600197947056, 9.219186178199834e-05, 0.0001573415845363968, -0.002352592747046245, -0.0034263944041965644, -0.0017482196310796283, -0.0018245692002984981, -0.0014106642348599152, -0.00024447686970141547, 0.0011708900880051942, -0.0005579666599277999, 0.001201582455376382, 0.0005185548525128425, 0.00040387148979093013, -0.002611466868436274, -0.0011066144521443277, -0.0030996390309052657, -0.001678146373795819, -0.002690552325251616, -0.002160663372487548, 0.0006930107882157088, -0.0010239119746531244, -0.002088686739773138, 0.00042337008205173277, 0.00022591667293081485, -0.0003171835677369117, -0.0005721269678486962, -0.00038688168494971364, 0.0008721358294883075, -0.0018025570904525168, 0.0008016840048270524, -0.0008071378685272634, 0.0004192035241290526, 0.0005737092542954514, -0.00022937484883378545, 2.9278109218822124e-05, -0.000633774189867431, 0.00012650151960613698, -0.0009457319399857056, -0.0016487781451290928, -0.001964975046318429, -0.0025629082544478266, -0.002211744438737284, -0.0015588868222016217, -0.0001697867728429614, -0.0007638078913085877, -0.00010383757698573248, 0.0011088433919246299, -0.0019371159720549258, 0.0009885026667095786, 0.0002410662861924706, -0.0016438902032485103, 0.0014793090768332462, -0.0017634215525799135, 0.000525708367383082, -0.0018725488262143486, -0.00035271594706554055, 0.00018963821772555178, -0.0005445956021006282, 0.0009570334192829932, -0.0004972334590416239, -0.001118602627042442, 0.000341815418002156, 0.0012271188330394978, -0.0017505763850316214, -0.0021242165082844267, 0.00031885076334248197, -0.0008909246905028922, -0.001633538962980019, 0.002351654338291098, -0.002343483357289955, 0.0010743464168703198, 0.0008024014870766649, -0.0005227194118235801, -0.0009415027926946706, 0.0015226305000046736, 0.0010167073063831467, 0.00043237040467491994, 0.0007716484357445097, 0.0024470133819649575, 0.0002728511964615876, -0.0008664969948384282, 0.0009824297372889035, 0.0013220021571713758, 0.0016471358672420777, -0.0012918942571387149, 0.0005304861382038339, -0.0018481268190484457, -0.0006732550501782342, 0.0016276288543339845, 0.0008201513953096651, 0.002306014920534949, 0.0005449747603734068, -0.0008427867368050457, -0.002084648949928436, -0.0031478545386747214, -0.001549901536767706, 0.0006012432605340123, -0.0007189777802052433, -0.0002644013765795705, -0.0018428695154080188, -0.0006288989732841088, -0.00013383108293929524, -0.0015089505713206108, -0.0012429852032456168, -0.00029269396133724257, -0.0011446282128053653, 0.0008460335836133481, -0.002601488674007335, -0.0028195463308904323, -0.00044861809286267373, 0.002368159343604681, -0.0013633438645168638, 0.0012083467769317124, 0.0005996794562870278, 0.00173754510687818, 0.0007029846309398735, -8.246147342916288e-05, -0.0011418900207962324, -0.0018883314745199442, 0.0005845313948178443, -0.0015947782266705346, -0.0012377097608640142, -0.000656097077308182, -0.001754066158007106, -0.001515860750415321, -0.00038767082270663167, -7.384236108531894e-05, 0.00017832493186098475, -0.0020807359749808185, -0.001863538020253408, -0.0019861620887891007, 0.00084593398928412, -0.000626641743910028, 0.0006116835258005437, 0.0005507213618400897, -0.0023636639159052564, -0.0018442153705668929, 0.0017215288785372707, -0.001757939374795292, -0.0006722726156258574, -0.0017291940749624146, -0.0014743831524919315, -0.0016370832257877055, 0.0004283597727479105, -0.0006159796675477835, -0.0006911446593056425, -0.0017591768376199468, 0.001495707263726942, 0.0007067448154423062, -0.002620619436633831, 0.0013215429640123233, -0.0004959631109313634, -0.000648405811458197, -0.000838668140470844, -0.003057733055709555, -0.001707864860868824, -0.0012699683897263725, -4.8173309594723435e-05, -0.0005803427686190687, -0.0014368380827658456, 0.0004509759680937364, 0.0005107334899268068, -0.0015137348034093279, -0.001108182928851953, 0.000220868032286603, 0.0005356110366694367, 0.0003150770968263217, -0.001495894264701647, -0.0015592789840930266, -0.0020466229644044986, 0.0006421271393062256, 0.00020952403476037773, 0.0011358371510850063, -0.001607340830886983, -0.0011287213919484174, 0.0006225102124650661, -0.00035717469257967593, 0.0005727818579588373, -0.0006602300894771318, -0.0007759853521793758, 0.002374535928966637, -0.0019030113047326935, -0.0018275899995838785, -0.0017447428321943903, -0.0022406507392638275, -0.0031150264605308564, -0.0016774057493567085, -0.0019050087615060107, -0.0022249844521535778, -0.0014279683885582983, 2.247682291933728e-05, -0.00016271757327857017, -0.0021639280139069683, 5.048724777179103e-05, -0.0015133769166189026, -0.0009287291804795927, 0.0004945025290394867, -0.0011161148655443043, -0.0006245553514601099, -0.001054950723930581, -0.0010674035991709019, -0.0010274744530578417, 0.00036082240752222106, -0.0006424373084934487, 0.00048802749742637985, -0.0034482516308358413, -4.378072689004142e-05, -0.0012122050880760682, -0.0010929581521494924, -0.0008426958750344937, 0.002560823400783896, -0.003174074910258895, -0.0015860309849804466, -0.0003809397335938769, -0.0011158863315365863, -0.0006279460277642812, -0.002403956727877521, -0.0018180767718485313, 0.0007541995871331864, -0.0025422969871584655, -0.0009590644377199808, 6.607127236435417e-07, -0.0025069169134397384, -0.00012907425485408908, -0.0005142453395556856, -0.001724454970977618, -0.0024089207545356928, 0.00043205822730030263, 0.00013214536332206706, -0.0011728224318492408, -0.0027661042816715664, -0.0015767043811028003, -0.002459713674891617, 0.0019891626532002604, -0.0022455126927551916, 0.002344299109336312, -0.0026139086106882203, -0.0009061985332889932, 0.00029034596222565767, -0.0017050633287061245, -0.0009632195487219164, -0.0012245254664602356, 0.0006143469227470888, 0.00024900240090541814, -0.0018809996546540475, -0.0014891900868674313, 2.23268448404923e-05, 0.00028979329209377624, -0.0009786486729392863, -0.0006824195920227538, -0.0009781424222241597, 0.00026651824035006655, 0.0006129998460435715, -0.0009267488692703552, 0.0024380868814999346, -1.351179771447164e-05, -0.002423505509956847, -0.0009889329380694534, 0.0007868229377390179, -0.0009375636640820417, -0.00012162330220188977, -0.001109089702683086, -0.0013783085279657215, 6.443762030627909e-05, -0.0011118426838567785, -8.724995810371894e-05, 0.0013870079455822193, -0.0014922598753841498, -0.0005769107073696489, -0.0004310052956988386, -0.0008352305327390397, -3.373720881505449e-05, -0.00045217881068193577, -0.0008283348209490171, -0.0026592324852803273, -0.0004922220116894138, -0.0004301798422616798, -0.0021237463416809987, -0.00034568218931863015, 0.001047264419467453, 0.0008268075912534201, -0.0014845943107566484, -0.003609925173276629, 8.424385201966089e-05, 0.0003782142672443811, 0.0006008898114773231, 0.00015170054428459423, 0.0012152715897517652, 0.0010877727737002019, -0.0011203443528096102, -0.001738506873446788, -0.000854556078967228, 0.002890880514980765, -0.0008172889311159892, -0.001989656674611595, -0.0030478453438336217, 0.0021483713677170613, -0.0010719406065335946, -0.003950164298415437, 0.0014994780560444454, 0.0033770939833477343, -0.0009015050386826928, -3.789549778954182e-05, -0.0013226489968047872, 0.0006196326988368028, 0.0013688444564898816, -0.002525743445906059, 0.0012752856217028707, -0.0015757055469913794, -0.001720512529984397, -0.0027755223090562, 9.625932348544808e-05, -0.001394459214496102, -0.0007644187552378057, -0.0004258847669493804, -0.002047399202879774, 0.0002399631512792766, -0.002708829171594651, -0.002166252692152426, -0.000342655251109214], "null": [-0.00014107877650548772, -0.001902964940891927, 0.001618095206125325, 6.533466141434019e-05, -0.0012254078710256522, -0.00015790471376142534, 0.0012509014971202603, -0.0001682558440361248, 0.0016283327532038427, -0.0010030386626116439, 0.0003392466612970324, -0.0009201712258519734, 0.0017197621397579965, -0.0014979220138524596, 0.0014005259924072533, -0.00016106821096339985, -0.00031409019759820467, -0.0011892126949941684, -0.0003138188802607189, -0.0005552970107345345, 0.0012303867984186923, -0.0005084314396990308, 0.0002241517276466709, -0.0006955979901812626, 0.0006259853115411218, 0.00015033910545270146, -0.0006844026375478762, 0.002128749544123565, 3.207271367777764e-05, -0.0017242518696916065, 0.0011566032193144338, -0.000696310526051569, 0.002645345698531365, -0.0005670471698469015, -0.0020869807882757385, -0.0014697992127947757, -0.00011554071383201858, -0.0010916977492927415, -0.001509719483974159, -0.0007551615310870119, -0.0002380661621685931, -0.0011281313521811498, 0.0015027624682897311, -0.0016390470078837538, 0.0005339915227855485, 0.00012782227213037345, -0.0007795263344734238, -0.00034172271986232516, 0.000954777237179627, -0.0015868322327765583, -0.0002553032649847964, 0.0009164970589194965, 0.0018023624499656776, 0.002861676609033026, 0.0021095668273787282, 0.0008639998832649098, 0.00036205446614712145, -0.00023044962594820362, -0.0003294538549747372, -0.00014671296856683114, -0.0004861519844965301, -0.00024067829936402774, -0.0013897925388697274, 0.00017400926021338137, 0.00014028612430472265, -0.002596496626531497, 0.0010707875905646702, -0.0007712142544233913, 0.0016508850372050077, -0.0018066222285781919, 0.0016225218006677977, 0.0003891020756174868, 7.108974989211703e-05, 1.30319117683797e-05, 0.00019130404364897657, 0.0012131259389676075, -0.0012485466323219896, 0.0014943836197600646, 0.0011484479254351143, -0.0012635505986855478, 0.0002219396766642845, 0.0007334085720085426, 0.0015725231873977563, 0.0012973831550988635, -0.0004121647622321589, 0.0016009190002410634, -0.0005276606042716736, 0.0015052868514464635, 0.0002229609339634564, -0.0006141841411766435, 0.0013924099743922724, 0.0005952801886204284, -0.000487920436383682, -0.0005811741413310756, 0.00037184510972299023, -0.00043920805950747877, 0.0011100372078356457, -0.0004677882716359605, 0.0005027839204929663, -0.0010091628421324828, 0.0018349748165435997, -0.00148218929408106, 0.0003361030947752752, 0.0009492846277963096, -0.000635428764914181, -0.0009304921965620494, -0.0003810032075266534, 0.0002811447915851417, 0.00021948616199019, -0.0003046143294636039, -0.0027900020839624062, -0.0031234945792002478, -4.975336395141028e-05, -0.0020717838200390304, -3.345829073353457e-05, -0.000804588295946651, -0.003987073596513291, 0.002019998773977072, 0.0008412751740562996, -0.0009026751916803022, 0.00016174315200778722, -0.00131360157207272, 0.0017898981205535236, -0.0003357916135300343, -0.0013217214697531787, -0.0005589363765396982, -0.0006086070347377515, 0.0008248209889840652, -0.002792541456797082, 0.0009835134758260367, 0.0004802998192428021, 5.990426291546669e-05, -0.0005293286121306195, -0.0009850496114616192, -0.0012295535816342351, -0.0011454952926657214, 0.000997945068833772, 0.0018190824444141995, -0.0011113357524790146, 0.0007044173551449262, 0.0008004187483612313, 5.412609849031469e-05, -0.0011764025463278927, -0.0011905658456479173, -0.0005105857419893667, -0.0013639045593460963, 0.0006931870684034891, -0.0019744605701053075, 0.002801191890381638, 0.002270192699093343, -0.0016959743185180898, 0.0006876615970643485, -0.0017369129303750341, 0.00018671448442297844, 0.0003289849360514907, -0.004287335695790873, 0.0007771194916497137, -0.000981605002830399, -0.0018777352593648544, 2.9507724629063148e-05, -0.00019306428384968655, 0.0009775061618180203, 0.0011537780807113762, -0.0012999534284912073, 0.0005339318606791821, 0.0005142245202467421, -0.0004862951788862091, -0.0003685140819973398, -0.0008403876362361729, 0.0015954704620551041, -0.0017895406013748172, 0.0019532622673317235, 0.00013599441275324864, 0.0013170813722984676, -0.000547379138720494, -0.0019912540437010406, -0.001886036942145175, 0.0007752407941783446, -0.0018221599274284017, -0.0009068846888782289, 5.6308221354051113e-05, -0.0007808913249247595, -0.0015576162738319965, -0.0033221003576926478, 0.0014388852421234333, -0.00012345430685289926, -0.0008272718249298094, 0.001176316786629883, 0.0010834429392563294, 0.001908072580269149, -6.139800076798707e-05, -0.0010990957809724478, 0.0013358784069739116, 7.431339763108724e-05, -0.001809171251568209, -0.000980828007376644, -0.0004794622006576432, -0.0008711318552210301, -0.0005093836319698397, 0.00031524884159672695, 0.0003036924936630214, -0.0006890281945910459, -0.002313614268181219, 0.0018905438462057944, 0.004055649624359781, 0.0017962516624372427, 0.0009049970885302017, -0.0004980728375150179, -0.0013800401929424666, 0.00023415832969853057, 0.0010161082915001174, 0.0010313149508238695, -0.001688787115179835, -0.0014965476718540316, -0.001805365283743754, -0.0019237708482338078, 0.00036997070769562157, 0.0009607319808146997, -0.0009924972265951126, 0.002539767025879769, 0.00017950917855991122, -0.0001772718316326305, 0.001741245932475266, 0.0011358871276483384, -6.723957852994289e-05, -0.00213398388260444, -0.00029840374363043765, 4.947342831407298e-06, -0.00015677389508983453, -0.00014581062820973045, 9.28219954410281e-06, -0.0016490169314415937, -0.00023972888262768777, -2.9440447693929173e-05, -0.0018720988227789448, 0.0017670042000945685, -0.0007497132077904922, 0.0006414307418403098, 0.0006047122699506247, -0.0004238335432313889, -0.0012192028381079467, 0.000335070748706201, -0.0012334438839856077, 0.001111067516970543, -0.001201415763485869, -0.0009129809612860029, -0.0001167819979164264, 0.00030443381323319585, 0.0011148962079587932, 0.003627386184270165, -0.0008396880444969668, -3.054888053899418e-05, 0.00018441083159626004, -0.001354869368855205, -0.00027206984793881617, -0.000910888970277135, 0.0016497500652583597, -0.0015424064919749014, 0.0003254928596598816, -0.0001150196130428327, 0.0006632682526319655, 0.0004304264347840814, -0.00010333380742721943, -0.00025625398504480756, 0.0009759775790545433, -0.0010795289972636013, -0.0004194834962563121, 0.000631624515321505, 0.00219167921938368, -0.00023344550999748748, 0.00033375881776098737, -0.0011585281725290386, -0.0020871410360330245, 0.0011788820893343654, 0.0015064578314225585, 0.001256731702425462, 3.225365426917648e-05, 0.0005071216221246289, -0.0007386144275542961, 0.0014592473873920042, 0.0011985242770675697, 0.00017159545080591698, -0.0009167455209277975, 0.0016510427264107008, -0.00011017315039740794, -0.0014736806186679274, -0.0005817069454332469, -4.716071291976931e-05, -0.0005634728743455497, -0.0015186957130346457, -0.0024816434206229587, -0.0005868949071814455, -0.0014837355510959327, 0.0008127324340438946, 0.0010428702289848601, 0.001705824272497658, 0.00039117610682026793, -0.00015885361565182166, 7.972755640217599e-05, 7.349035569248485e-05, 0.000661192074418615, 0.001449471951532999, 9.20766570331466e-05, 0.003191515618128804, -0.00019773656293331499, -0.0005109340077957825, -0.0005530425558557539, -0.00021813815730187258, 0.0001265911625329963, 0.0012866978831054254, -0.0009803958254499534, 0.00025624017380820874, 0.0004677384444899957, -0.00019815501698605686, 0.0006109466438140032, 0.0010249581216212889, 0.001261320913248376, -0.0008615182518774134, 0.0010695873219805918, -2.6801201202353298e-05, 0.0005485299637442154, -0.00036889347636304137, 0.001420382172850232, 2.250546699311684e-05, 0.00018439720795182524, -0.001249105238334991, -0.0005991720028326597, -2.8952896072631518e-05, 0.0029016444945062503, 0.0014084916861927255, 0.0004441620044497441, -0.0004311590084755679, 0.0025871526644838383, 0.0008673312637315078, 0.00012073935210654696, -0.0005258220849126971, -0.0031210259133347407, -0.0016057236191917568, 0.0006342248974204878, -0.002833078473514661, 0.0005055211870370613, 0.00040939904342973676, -0.002316539022088726, 0.0004967308903180978, -0.0005601558259487049, 0.0005841597878744054, 0.0010775299289260687, -0.0011469098168115366, 0.0011085840983620088, -0.0006806118938351702, -0.0014382502064211877, -0.0017284165124653583, -0.0011656384948368625, 0.0019345038984273089, -0.001923331763477698, -0.0014718699434483895, -0.001722865666367035, 0.0011901911899405704, -5.2337874345553814e-05, 0.001909634249616765, -0.00247478039721738, -0.0011298719169152704, 0.0023682083598082215, -7.574188410686133e-05, -0.0002715163092572581, -0.0022928385600442525, -0.001157535386624886, 0.00036238258881038377, 0.000826737565295943, 0.0013072173009547328, -0.00059269409051943, -0.00022287637525408854, 0.0013310630022846937, -0.0005230203775656861, -0.0010525642401031376, 0.0011375213281104024, -0.0014184940704859983, -0.0002761069618548717, -0.00020946711052083344, 0.0002152805315356332, -0.0008684548668309588, -0.0013133098234003882, 0.00045945959664095426, 0.002019733324245543, -0.0007561456712696923, 0.000166968123648914, -0.0005635337448133271, 0.00044021791717518965, 0.0009482000158813619, -0.00026817152993263704, -0.00020314453679315392, 0.0013437486685932143, -0.0007106957784053236, 0.0021568926536215116, 0.000645786141039828, 0.0008689703920339298, 0.0033070147094749203, -0.0011771412292524985, -0.0013024121528246724, -0.0023095850691419173, -0.001480581876266207, 0.0008152823577356472, 0.0010606837818611936, 0.0019213067023766683, -0.0015473322466386108, -0.0003187086736140543, -0.00026762951757053344, -0.0003273450260445898, 0.0026251646679034124, 0.0024275186815296834, -0.0004126496351224418, 0.0005728435942735643, 0.00299549544614397, 0.000705264481341672, 0.00038561280387661157, -0.001202464133783998, 0.001375779148838241, 0.0004696983076861727, 0.00018841723117812847, 0.0004615811837389572, -0.000356427141873894, -0.00043051580496111796, -0.001068964326759847, 0.00022349434056678774, 0.0011737030843121943, 0.0030624238386707248, 0.001550115538286434, -0.0013559810271415174, 0.0002564402984228664, 0.002245154117994197, -7.367403297209307e-05, 0.0014226626827360533, -0.00034609042587163685, -0.0008391276874979425, 0.0010061474717160124, 0.00041039934194841976, -0.0009526459323119241, 0.0009789386545717704, -0.0003965396911453922, 0.0024975981132611125, 0.0007787787537498758, -0.0019923817608908934, -0.0003199013688544028, -0.00017849248900159154, -0.0015347306248401082, -0.0035302416636966427, -0.0008209892856934076, -0.001517008406628939, -0.000568233789577377, 0.001040207000200688, 0.0002965617945207555, 0.0033097800037262814, -0.0017073011842345664, -0.0003235015952354203, 0.00015558793915193547, -0.0025830584896127107, 4.402912199896747e-05, -0.0024102357467645774, 0.0001957224926636414, -0.0013933374300574286, 0.0011603838870577476, -0.0010118611245815146, -0.0008296532394886924, -0.000555044144801009, 0.002744773351755825, -0.0007498591613455119, -0.0006029798387441332, 0.0002098726536114981, 0.001955642693640236, -0.00034599282105318707, 0.0013253791853760077, 0.0006329752168952041, -0.0002923306906890133, -0.00038226238692651293, -0.0013548145864161754, 0.0012845247310240282, 0.0008792847591179154, -0.0022835252503536907, -0.00024854189914957914, -0.0010206926216298484, 1.9764813020906047e-05, 0.001066897829058, 0.0010763267722557757, 0.0022484142319525446, -0.0018877966682886438, -0.0004698616936655853, -0.0020094494632765247, -0.00010721483803521892, -0.00035731443175990307, 0.0018521012530676728, -0.001709952198944542, 0.0012531507185213897, 0.000359562766790944, -0.0004927999895407709, -0.0005825375628338847, -0.0014193094095729109, -0.00043855540988158026, 0.0008488578855683215, -0.0004392092951839288, 0.0009496922692084908, -2.0253559086746975e-05, -0.0018476456845997191, -0.001542523673617957, -0.0004945152471789171, 0.0022651143263860973, -3.4471512925904335e-05, -0.000775306381761709, 0.0014908741502352996, 0.0008613641838906005, -0.0003688360091969045, -0.0010124688131414317, 0.0011051855557377976, 0.002454443324478639, -0.0015956819219402618, 0.0029870479827494023, -0.0024237260406865246, 0.0012746499784235255, -0.002774385205180252, 0.00032137536044984927, 8.293354159150113e-05, -0.0003527860348704337, 0.000646541554522706, 0.003119152760290511, -0.0001860986087756089, -0.0001961062223063692, 0.00019034509185100745, -0.0007708919105544609, 0.0004945378319165528, 0.0012287862658846294, 0.0005724788403478343, 0.001394405288902334, -0.0018491205522774834, 0.0010267592177592988, 0.00039524602148777177, 0.0010838388389116105, 0.000992535158649055, 0.001171049767997978, 0.0006717598874734776, -0.0016760132984972032, 0.0014547850951531771, -0.0017203229198390346, 0.0008619386587023214, -0.0015367373095704906, -0.00011357069584860824, 0.0011870554798161237, -0.0017364276467422002, 7.308773832903626e-05, -0.0019466846771010182, -0.0005153734100318275, 0.002238337474475216, -0.00020368888656285833, 0.00012787231296762513, 0.0011350302051562622, 0.002596262700347296, 0.0006105240200762196, -0.0008914101247405881, -0.000892695100700891, -0.0010433024320803952, 0.0021348823046700716, 4.289154034609055e-05, -0.00021275348954041817, -0.0007421123392186146, 0.000470822695851858, 0.0007333649149323662, 0.0003155996240762349, 0.000580362376926935, -0.001123777889252331, 0.00025875293123256426, 0.0009852543367685485, -0.0004826120936014533, 0.00045081737892793683, -0.00024227457199810232, 0.0005916095446689695, -0.0019649504126704187, -0.0014383116299114818, 0.0005364024268361689, 0.0011013140942681687, -4.712897955094775e-05, 0.00030877491112057953, 0.0009086563597273667, 0.00019019365063410731, 0.002650000239596828, -0.00105947843908627, -0.0019475619179774029, 0.00020502257276788782, -0.0018616595895588617, -0.0012505102043132155, 0.0011475753056808813, 0.0017020113443511065, -0.0011012513276336122, 0.0019416987887508341, -0.0011576792593537277, 0.0008262973402075602, 0.0001260666862856752, 0.0008778952134873563, -0.0008141011698024059, 0.0002800366321507042, 0.0007259690209364678, 0.001032142228045707, -0.0019881083916137854, 0.0006132689430353722, -2.9702219785932016e-06, -0.0009682481383510577, 0.00031752199314638574, 0.00048547215384875386, 0.0005352108478300366, -0.0012446660022629175, -0.0010048174222863082, -0.0014548658239856849, 0.0016985215642089102, 0.001553775137839608, -0.00022937998706495932, 0.0008288691027056316, -0.0012964801973742723, -0.00023056980201818789, -0.0012761217386394463, 0.002565638368622558, 0.0010367198716556558, 0.0013407598631856033, -0.0004302023452176229, -0.0014564381472963461, 0.0014050665340024082, -0.0010030702237653344, -0.000545767504668504, -0.00038530666667835334, -0.0009507298247157792, -0.0016284402114958851, 0.00033860299725141374, 0.002240585417327523, -0.0013644223478070927, 0.0022104502513737856, 3.7529220436205435e-05, -0.0015874199615737439, -0.0010585775677256493, 0.0016090134402046985, -0.0019982719977962304, -0.0007218566484628042, 0.0005159314271292459, -0.0016291130649408458, 0.0004622495768273893, -0.001831908245610414, -0.001551389609223186, 0.001577375127850722, 0.002455076406869594, 5.1679082167410684e-05, -0.0013452262161814943, 0.0014229455878176367, 0.00011076570162238397, 0.00043013812349901315, -0.0002005101700017775, 0.0013963974437940507, -6.375654904466899e-05, 0.0002611335252442615, -0.002573077581113914, 0.0006381001281798859, 0.0004234493860773014, 0.0006783993720427262, -0.002040431503146145, 0.0004652361896226864, 0.0025788574256564445, -0.0004501289830391997, 0.0002499823751200836, 0.0012463819412076305, 0.00043155810418227247, 0.0003727658775876108, -0.0026454564592475194, 0.0018925220382595143, -0.0019108071726074982, 0.0029725221839136395, 0.0011077814882893833, 0.0012980786638374653, 0.0010899846458762852, 0.0010111701301616094, 0.0015814057780012547, 0.0006615690238840344, -0.0003141401149919787, 0.0007310009818883856, -0.00104852072398387, -0.00018250862988988814, -0.0008744766557553518, -0.0013421476992974135, 0.001100049199188824, -0.0006099457177368706, -0.0002582846066419009, -0.0008440766050057391, 0.0018683592265755777, -0.0003371838020607143, -0.00031802302557082385, 0.0003360659327356075, -0.002710195865781806, 0.0025087625565811678, -0.0015174040489656093, -0.0014204199346421476, 0.00024500726971687925, -0.0022747698398974947, 0.0006134237579686896, 0.0006034947148929604, 0.0008552802767072265, 0.0014764549672632299, 6.087925230779945e-05, 0.0010513126458455702, -0.0001395054137462992, -0.0011493553454950955, -0.0022281143983331475, -0.00021774655929718278, 0.00027128528592879064, 0.00197285129102287, -0.0010701918844810976, -0.0003217445954550868, 0.00048183888451180934, 0.0012610609833760833, -0.0014272512140323101, 2.2940626328349367e-05, 0.00022928296655777558, -0.0007334345571727852, 0.0013165062507365377, -0.00057997795969289, -0.0018057166280183168, -0.001460758559582942, 0.0006327403135681919, 0.0015823838409838586, 0.0010814883715442036, -0.0012899362355343058, -0.00019991545617248363, -0.0009168601558569023, -0.000314687860244689, 0.0002490526895124745, -0.0020071665245708914, 0.0003257906759008833, -2.4849317578734542e-05, -0.0032294447225700296, -0.0004142383089638102, -0.0019153943108234373, -0.0005757653675528829, -0.0004034976689490932, 0.002337400057655259, 0.0003039070434240898, 0.0033146836024453563, -0.0029637243593994, 0.00029347669336132753, -0.0015188238872250182, 0.0022792023735815903, 0.0008770880253035074, 0.0002661435750228591, 0.002417407110029579, -0.0014483389629784682, 0.0030274657727940024, -0.0010231944006129368, -0.0017866359396121467, 0.0016480419536071267, -0.0007589413961381908, 7.296194710182391e-05, -0.0003644271644107633, -0.002197974108657519, -0.0005925908898563037, -0.0002620988470365404, 0.000968592105328625, 0.00010548350047834276, 0.0007176795377556999, -0.0005827060099861114, -0.0014569823171761698, 0.001755895631229798, -0.001112563186286053, 0.0012271510268453412, 0.002509564497122696, 0.0023813967748163023, 0.0007563985250653715, -0.00043848560503789713, 0.003636612083275814, 0.0006765182240338063, -0.0004995292914875549, -0.0001457128650548256, 0.0008148539623746842, 0.00034116906787406975, 0.0017181481464776382, 0.0026940680413094498, 0.0010441140173487184, 0.002489135924260033, -0.0014080254626707145, -0.00024728963985065633, 0.0011474504355657444, -2.3331375770929697e-05, -0.0017274593704543761, -5.476266017456766e-05, -0.0007492390123227111, 8.540850579841219e-05, 0.000692431532754334, -0.0016979541900070672, 0.0003385326773983621, -0.0009991854618371931, -0.0025293095667615617, 0.0017971557604576915, -0.0012395901281001542, -0.0006145519581393089, -0.0004113070644864436, 0.0021980915944936896, -0.0022481462667380825, 0.00034662978892630036, 0.0016629271964427872, 0.00028859440911066514, -8.37163733464763e-05, -0.0010136549730166422, -0.0009595870135159501, 0.0020796534347296003, 0.0005444836370589456, 0.00028526825285535296, 0.0015143424912240633, 0.0007731037616078851, 0.0009737884675491415, 0.0014239094670527308, 0.0008952517264386728, -0.001186205205002011, -0.0015257441848053332, -0.0004937966626625823, -0.0013598406648114292, -0.0004037525342814874, -0.0007005078157122924, -0.0009848976269140053, 0.0012668126272838975, 0.0011299018451635945, 0.0016661186235609193, 0.0009835217817419917, 0.0007257667305271553, 4.9432153581108196e-05, 0.00040536448342276543, -0.0007448427387348744, -0.0005847187219254479, 0.00026958193268455943, -0.0007250466598405225, 6.208723978495811e-05, 0.0012516370012916056, -0.0007668507453466589, -0.0016875258641197988, 0.0014329757324471615, -0.0005905494393765309, -0.0019633660448699075, -0.001240058938991595, 0.0032892282715177856, -0.002047263431582458, 0.0003345370734262332, 0.0004492247673262284, -0.0010055835933409085, -0.00021798131792394315, -0.00022916591040633705, -6.931575995139383e-05, -0.0003346231907368491, 0.00015979077420968935, 0.0014837635024491647, 0.0010426094696693866, -0.000465078578849365, 0.00013814966297687192, -0.000816688290777634, -0.0006114688588976236, -0.0009028509653559169, -0.00048232978881834754, 0.0007417927560631199, 0.0011235684220851638, -0.0014499760814130624, -0.0023035739259968935, 0.0008598557783630056, 0.00014823374807981793, 0.0012219048145709621, 0.0014213433977179335, -0.0009372240178491253, 0.0008362332535902794, -0.001957770323219421, -0.0005526257471890617, 0.0006262209630705229, 0.0010484754267512386, 0.00100537663691469, -0.0006410019939924183, -0.00020228948211808984, 0.0007944233994097161, 0.0011367666016797173, 0.0014135037089300084, 0.0007449140549145028, -0.0020363992708087864, 0.0003549405538336714, 0.002203163223867044, 1.7842997745987077e-06, -0.0006042377329285031, 0.0006776102034020681, -0.0017919925267220194, 0.0009867883240790576, 0.00011457329181663312, -0.0016710365286085604, 0.002398480712717088, -0.0027067099709503495, -0.0004574730555022555, 0.00013347088231618898, -0.0016864472108473194, -0.00034379884605684197, -0.0007506370485845792, -0.0014676695851232324, -0.000982304209847129, -0.0005243798075058592, -0.0017394683955886947, 0.0011064830551701377, 0.0008588641265809827, 0.00022961072667548876, -0.000995834056183753, 0.0012987566891942137, -0.0017108016169951057, -0.00026435896120791114, -0.0014905634390158795, -0.00010879134976260474, 0.0006898061748223938, -0.0008612606089410946, 0.001064273255449777, 0.002198343514536738, -0.0003694327712659984, -0.0004925518993861289, 0.0008262096410396325, -0.0008107601750673155, 0.0016022853138428772, -0.0007907725156055534, 0.0008256698692337139, 0.0011569624388929611, 0.0019517037047185326, -0.0007633433182894223, 0.00015890172186150409, -0.001968176840883018, 0.0009849364020224627, 0.00027364680631514204, -0.0012402745940107707, 0.001368082681571181, 0.0006437499630509436, -0.002999393262266281, -2.8268253524643683e-05, 0.00023951977567993055, 0.0012759666886470455, -0.0001686440616808227, -0.002104224693872503, 2.8520854418623287e-05, -0.00016467463757674494, -0.0011077830314754067, 0.0014517535160889494, 0.00017239046427697247, 0.0014248037677422332, 0.0005350106330004323, -9.64823365787737e-05, -0.000887503246286947, -0.001783363622642753, 0.0024311150283971017, 0.0007499544929192581, -0.001819082393989646, -0.0032301068142137623, -0.0013262873033053069, 0.0017537072865865255, 0.0002950145128801651, -0.0015779297700104777, -0.002440266127451629, 0.00029260713078915757, -0.0005028056012079674, -0.0020053052841859653, -0.0006635414626776637, 0.002589999244851704, -0.0011834625210358496, 0.0014347369415323996, -0.001742565447279354, -0.0004174144648745326, 0.0021989570592229057, -0.0009269933145983345, -0.0011884829869437397, -0.0032309850019984765, 0.0002014606183760037, -0.0013036185478387807, 0.0018501299350512923, -0.0009065378564443449, -0.0004987077640725701, 0.0014525649312266964, 0.0009260589686350684, 0.000505217229891386, -0.0016095722923843425, 0.001839399279561782, -0.0009086988656870076, -0.00021730268755959514, -0.0005830847763172997, 0.0009862015225028387, 0.001169575519811339, -0.0005064100735898691, -0.001448335059093253, 0.002756332417995111, -0.00047616193476685, 0.00038483924389876023, 0.0006682145075851409, 0.0011709536590638336, 0.0003592445575293368, -0.001506000377442085, 0.00023423163352198628, 0.00012299115293057383, 0.0009124225526306873, 0.0009870299209531197, -0.00116659506761696, 0.0017290443990924942, 0.0013207330753663982, -0.0004516451091172158, -4.343220633717948e-05, 0.00028358246111181984, -0.00048804999139751004, 0.0006374399993198665, -0.0019649095011775586, 0.0001593033900020302, -0.00014532718786064436, 0.000316746296367576, 0.0009771411586196876, -0.002396749635914297, 0.0013091785798380329, 0.001688149802265393, -0.00016129742809134484, -0.0007978382388937888, -0.0011888240967889985, 0.0013964242882149591, 0.0006079508065877093, -0.0005352613793165872, -0.0004904802756211524, -3.925840880825149e-06, 0.0014979962142733783, 0.002053863304863235, 8.488643947757168e-05, -0.0003268909571589873, -0.0005103715269711984, -0.002160749798173711, -0.0007557667394904044, 0.0019805774214098903, -0.002010970946994206, 0.0002554106988377214, -0.0021205832556709936, -0.0003332687426178538, -0.002412089972456677, 0.00035366443228834754, -0.0014253244031028345, -0.0016150482863697135, 0.0007399115778250476, 0.0009193957122084484, -0.0009070956936199082, -0.0006146937563933363, 0.0007022599548989206, 7.190182400407252e-05, -0.001246767448558117, 0.0009904875432322768, -0.0018348719594527552, 0.00012219462212392784, 0.0026102888389063494, -0.0014815511126080594, -0.0008676909780831465, 8.049721789671338e-05, -0.0018763639423191592, -0.0006855034764114976, -0.00018742980013453092, 0.0007626279065515718, 0.0013301364941078475, -0.0005567931709649088, -0.0023447118929400546, -0.0004895249430658666, -0.0008344794429060443, -0.00041236401740984974, 0.0013808868150064768, -0.001359907085051404, 0.0013948998668373846, 0.0013115665321148384, -0.0004635146246458888, -0.00018988520322515967, 0.0014065983939577364, 0.0005426273360082945, -0.0006050910133055254, -0.001795384259524191, -0.001302213988151557, -0.0008633200465215651, -0.002002301172687737, 0.0024190831967132453, -0.0016493296178863304, 0.0016663413532711502, 0.002218415186066025, -0.0015792935992351431, 0.0019427070961270942, 0.0009311842710815199, 6.944364922034651e-05, -0.0004448934029781526, -0.002019682256510613, 0.00029237385916758285, -0.0007690803779114574, -0.003574016546309622, -0.0023166906250731145, -0.00179846176972287, 0.0017407514479970132, -0.0008596447278526043, 0.00027747785781429, 0.00011426955631232971, -0.0007869519936365421, 0.002870996403578019, 0.0013228405748071381, -0.001460866450105236, -0.0008219840727567984, -0.0002118246112248201, 0.0011502060157964067, 0.0013957676908136207, -0.0004994110301366206, 0.0016925911865532939, 0.0008742711982829832, 0.0008469687663996694, 0.0005019664725995909, -0.000515933150045278, 0.0014625882136858337, 0.0018771868941005465, -0.0001487871984418021, -0.0008864244237294372, 0.00032885909595847806, 0.001602353862702799, 0.0004810590959056782, -0.0012706273701716952, -3.909110272282135e-05, 0.0009744978274301985, 0.002796904450382165, -0.0004525630470109121, 0.00045686097963315575, 0.00012664272431983647, 0.0008451510033751219, -0.0023204232985740703, -0.002506378543403187, -8.633896769971727e-05, 0.001327037983092083, -0.0013750760888466829, 0.0010098929149044977, 0.0017232241551408123, -0.0007023940439498944, -0.00015923334339795758, 0.002779548202607174, 0.0014486350288622774, -0.001566703275189596, -0.0005217441907650056, -0.0016897744405675041, -0.0016601398040165805, 0.0012308391626323356, -0.0011268527075456447, 0.0004294762296392918, 0.0014077680764783551, -0.0011729355925149676, 0.000954589687850671, -0.0001869312705400361, -0.0016038429500220275, -0.002694933508264441, -0.0005168162479964877, -0.0017726264779032164, 0.00019830707583956553, 8.156395453973175e-05, -0.0010695514961867048, -0.0017199544145691803, 0.0009557832483055861, -0.0016078616840342619, 0.000877841995225559, 0.0008719872054125943, -0.0005968923204839882, -0.0005959092310829917, -0.0002498445430418883, 0.0004851459515684553, -0.001315559221255036, 0.0007316377451473954, -0.0007649329658372395, -0.0007803837133488756, -0.0006235610774751876, 0.0005923859085879002, -0.0010824019429369613, 0.0007729181233679938, -0.0001497260748308804, -0.00023748945842072544, -0.00013277297597902304, -0.0013693081477033076, -0.0034265726683972986, -0.0009809278248820164, 0.0005947284314018475, -0.00020809368865482014, -0.00043564774341930956, 0.0008778544126490928, -9.327162610794915e-05, 0.00014655960575371552, 0.0007536557432992197, -0.0019333573470365906, 0.0007102943227224046, 0.0003938961853346967, 0.0007299158897406954, 0.0025902337211647364, 0.001879423357974197, -0.002518625158059784, 0.0007115306280836009, -0.0008835224158900701, 0.0001169994199639035, -0.0004907301652892215, 0.0015304135209426306, -0.0014037494028071862, 0.000725228394535371, 0.0002563480395796347, 0.0005825954366640573, 0.0008060319780351932, -0.00010855569569745427, 0.0021442043852406556, 0.0015236441637620501, 0.002131342338707931, 0.0013993692130727098, -0.0001465978952364111, -0.0013550450111070589, -0.0003423704410590034, 0.0005529782183764098, 0.0012148498972566202, -0.0009308268774805839, -0.0009867670868715095, -0.0017964024034533566, 0.0015483946875374244, -0.002179982824467963, -0.0018615777662214228, 0.00014723512338754574, -0.00048093602186227713, 0.0010277074478706183, 0.0012885245387099786, 0.0008442791965723728, 0.0007785075400486008, 0.0012920285983515356, -5.5606657274331894e-05, -0.00191189598330066, 0.0008354002152737294, 0.0003032784788752352, -0.001537353526939178, 0.00014046839023773572, -0.0017266649890181895, -0.002389687165078591, 0.0002211223131114437, 0.0011851320754887595, -0.0021228692125783155, -0.00027668869705177457, -0.0025284145394488533, -0.0019437845633492046, 0.0013024581605698415, -0.002037805750457089, -0.0007541703783759957, -0.00011008764835285234, 0.0017042991550333397, -0.0006388923811728731, -5.900638367961619e-05, -0.001214612932552761, -0.00010832301284136037, -0.0007690816423897573, -0.0010509732089758472, -0.00092384703983317, -0.0003501700877128755, -0.0022302760309820258, 0.0006990376985100966, -0.00043892857601957047, -0.000277313532966339, 0.0003084769138821386, 0.00013434187417349364, -0.0011220293147280458, -0.0007716358952141178, 0.0003511233331510155, -0.001891432777017421, 0.0014600649751912442, 0.0005820968602643362, 0.0020887336215720254, -0.0003519981095205793, -0.0006314665339912651, -0.0009548367378995337, -0.0010475620293268761, 0.0011437801812999027, 0.0018020369785176626, 0.0010411178832221424, 0.0005613851270593884, 0.0018004279719301408, 0.0009202388075078005, -0.0005818138506423765, -0.0010183812614021903, -0.0005469524911969614, -0.0005582449853900329, -0.000723406931598447, 0.0008479611071114945, -0.0015227052938877605, -0.0014623043117083512, -0.000788197120351164, -0.0002866831723693508, 0.002298513981887851, -3.511650161858171e-05, -0.0011490523233970151, -0.0025390040076231912, -0.0005698762053283346, 0.0006112255542944922, -0.000856974961059187, -0.002132829784334156, 0.0011747930535657147, -0.0009259584301144486, 0.001872189780920408, -0.00022255019018757594, -0.0015045929975352479, 0.0003386774465106157, 0.0005507857954087925, 0.001115569921712023, -0.001394526791954398, 0.0004174025930865355, -0.0017407388142407498, 0.0005467281865172424, 0.0007543325651502286, -0.0011700060370385401, 0.0016940273680221551, -0.0001999390329334716, -0.0016483791655801383, -0.0014745086689416098, -0.0006606418355783461, -2.5671426423734545e-05, -0.0007430178066512028, -0.0003617049512278925, -0.00030816811211220596, 0.0012551017545527898, 0.0017693043829849486, -0.0004035355853737599, -0.0007509838991683893, 0.0004381569639253513, -6.6000176413894e-05, -0.0015517279786063654, 0.001006031163474752, 0.0005574096763929504, -0.0008449991155634606, -0.00023663280245145302, 0.0008932080061452297, 0.0011865856722783619, 0.0022314325745789176, -0.0013442847372076017, -0.00025899843973409276, -6.14207117868304e-05, -0.0024470620836734014, 0.0018474340553229496, -0.001001991609301811, 0.00012026652998553544, 0.00010926595086147017, -0.0015986874881646074, 0.000604709185406449, 0.0008648052625730429, -0.0012667705124389528, -0.0006201541166559466, 0.000319327615319942, 0.0001396654985006407, 0.00024261594820540466, -0.0019502554507448977, 0.0008377338917018307, -0.0005171446841325533, 0.0008752670067861956, 0.00026985397995815674, 0.0007054767136418505, -0.0009181941096194635, -0.001218069127485677, 0.0009942409335081948, -0.0007782040537431811, 0.001828698214478841, -0.00035441409231395937, 0.00020861176502062762, -0.0009743811254896428, 0.0006733203792927966, 0.001544501164675971, 7.972294374436473e-05, 0.0003129667002621517, 0.0010995370937258997, 0.0001556041499473082, -0.0017824609661589719, -0.0017394678859536938, -0.00011398570355147797, 0.0014871942980381192, -0.0009988659669364353, 0.0022836423124097394, -0.0004422026161190473, 0.0019383785410793664, -0.000568574859559412, 0.0002107882401825023, 0.00034624877532696274, -0.0018991048523497867, 0.0011442452316599017, -0.00035845637288201004, -0.0016333555347305406, -0.002718952892798221, 0.0004994535120959043, -0.0027487301224065064, 0.0013842554198761903, 0.00012562954755956923, -0.001072975028367118, -0.001250652636439753, -0.0005789197509988853, 9.963072798324646e-05, -0.0014031225609700826, 0.0023322441916588943, -0.0008642216969922956, -0.0014145253927129176, 0.0016548702744945132, -0.0005823919247500697, 0.0008889188191609776, 0.000623118515760801, -0.001825635663555758, 0.0003106865985618157, 0.0021872625166201587, -0.0019285391147612074, 0.0023704619278035466, -0.0006131972081933057, 0.00020578646291902203, 0.0008323418554612161, 0.0008358086266007092, -0.0020570201927316845, 9.300724292415907e-05, -0.0031001305743147967, 0.0017664663066865316, 0.0005129259799270258, 0.0010234936959010454, 0.0007528237494724976, 0.0009901715522229182, 0.00034822431937087117, 0.00031799094978168796, -0.0016823618354262493, -0.0001596207579952491, -0.00012393166018664914, -0.0008121094678301688, 0.00033463334346972573, -0.0010554620076907995, -0.0012640363868339222, -6.187995167383775e-05, -0.0003477770417470438, -0.0013336113002626604, -0.0017302271378065726, -0.0023470553899125335, -0.0012431784242172839, -0.0011877467695899924, 0.0003827786417041068, -0.0015979575657443235, -0.0005774553180746267, 0.00185834563113918, 0.001999839543744386, -0.004375632207176849, 0.0018528938938811024, 0.0003821684540872283, 0.001156517445896732, -0.0009563720514336183, 0.00036208734826992384, 0.00011945700334692333, -0.00110359269900151, 0.0010089256280334524, 0.0016667205286582387, -0.0016134927580138125, -0.0016437122129016046, 0.0019747357958834755, 0.00045235323973802366, -0.00031725653841352397, -0.00030569782676348467, 0.0013536043973640943, 0.001002480235780645, -0.0023647074069348406, 0.0004908307948987556, 0.0007756592654306615, -0.002930369043820491, 3.1320186248962045e-06, 4.555884134305188e-05, 0.000173673490680315, 0.00038262986441406355, 0.0001182036661493413, -0.0008740660317965165, 0.0005262475883798245, 0.00031593944062091595, -0.0010297956025961952, 1.4098536089690583e-06, 0.0026163340955198677, 0.0003982965210882483, -0.0006554155892981584, -0.00031879567927806107, -0.0001368382731943285, -4.8307239301159655e-05, 0.0016059817872360327, 0.00011207368885202129, 0.002050314477942017, 0.0012081636659688755, 0.0014043042281377538, -0.0005936611935419833, 0.0012244444198090676, 0.00013091197713510638, -0.002821001719104821, -0.00017950367735686257, -0.0009478725640761354, -0.001348768769982911, 0.00013292312448065502, 0.0013621008496533804, 0.001737643355894214, 0.0011546825379618042, 0.0005767702554608789, 0.0013060075564581552, -0.0003964475937037193, -0.00021710609088643196, 0.0018279297779209003, 8.613336817742123e-05, 0.0003530917556355817, -0.000828022082531632, -0.001577669288612249, 0.0006061001886594752, 0.0014014292062007883, 0.0009514407022876981, 0.00011200002790623387, -5.59947808946859e-05, -0.0020516932401992705, -0.0008495479836474473, 0.0011738099224691823, 0.00017563232270489948, 0.0017512002994752862, 0.0007378431004445574, -0.0005171808789032895, 0.0005482631734219368, 0.00015021904719070278, 0.0008123773065635831, -0.0005144454692294076, 0.0008310287602570909, -0.0017374353664463271, -0.001988313134962283, 0.0013764928436872381, 3.0519304796250424e-05, 0.00012594457321402075, -0.00206730180605863, -0.0003639768926184672, -0.00025268027232527857, -5.1718135649636565e-05, -0.0006706795973077107, -0.0014535690345036656, -8.240774476764301e-05, 0.0018486047552244145, -0.0008345282514659047, -0.003366061264083342, 0.0006257567149186016, -7.191139135276359e-05, -0.00036356488750222127, 0.0007263661741419014, 0.0003251373316279782, -0.002272704377721979, 0.002631531987504765, -0.0016122988224935852, -0.001490495582043394, -0.0001834788348578087, -0.001108548085853478, 0.001551275993917578, 2.2307011260380705e-06, -0.00010728327874431898, 0.0007553550477776838, -0.00018441241962996457, 0.002799222995816031, -0.00020228949275136188, -0.000694350991549797, 0.0007980368129301141, -0.0004928351671642517, -0.0011301016143372422, 0.0012374926323399649, -0.0018712127056570438, 0.0017946571908717956, -0.0006295947635504007, -0.0017157856271055039, 0.0005092111640507824, 0.0007518065753755465, -0.002284209488887967, 0.0006688467907300932, 0.0008451535194238247, 0.00036379034424260936, 0.0002327170266802625, -0.0009292050609372993, -0.001255237373000817, -0.0013249242492294755, -0.0012790395386828024, 0.001431203974314954, -0.00026466547609604874, 0.001319691909813514, -0.00022348164129670778, -0.0007816255557075991, 4.730206463854358e-06, 0.0001829109006310503, 3.446867957990207e-05, 0.001121737798889022, 0.0005509077821441721, -0.0016260782520518546, 0.0016433479989270694, -0.0002810020652397327, -0.0019339878286803724, -0.0007595033725342759, 0.00038666135400600155, 0.00048795998776274274, 0.001504205047947238, -0.0024832638012606267, 8.641815068521908e-05, 0.003345102601638672, 2.527709990030047e-05, 0.0003762843591852416, -0.002836031190508237, 0.00033368727244820207, -0.0009100364828276142, 0.0009538486542428615, -0.0007302503134072325, 0.001155629539790759, 0.0018243279453988848, 0.0013843781363940266, -0.0005633245926892627, -0.0007249812486245233, -0.0024209493404665494, -0.00037033846382961144, -0.0008149743893683947, 0.00034935644533096166, 0.00047148102248240065, -0.00010374717833627756, 0.0010673210451503934, 0.001999661288788701, 0.0005675142493481999, 0.0008492773590784708, 6.168137132611662e-06, -0.001966784312432246, -0.00032901928152995197, 0.0015447223095064189, 0.0025173938439682075, -0.0020969399270098776, 0.0006365505379086756, 0.0001719177332999422, -0.00051865101243731, 0.0028341512242899825, 0.0008716625348572649, -2.1898549799281852e-05, 0.0019528912470923032, -0.003046667259728686, 0.0013636892634458775, 0.0013985649892482854, 0.001099196131460367, -0.0004722139221513544, -0.0006814685063805115, 0.000378776112079926, -0.0019463066556886233, 0.0017520970481683662, -0.001315637659408786, -0.001371055201307314, -0.0003781009989030082, 3.9344324743950665e-05, -0.0006217644655315269, -0.0005068370323799698, 0.0005095678956088534, -0.00029364607066106885, -0.0004024951730805526, -0.001074958446122487, -0.0005888089637702265, -0.0025864754802977785, -0.0006868384801528293, -0.0007529292976675706, 0.00015288175185990127, 0.0005459683066870724, -0.0004429243397270355, -0.0014554941636033547, 0.0012861362723697312, -7.411434217363677e-05, 0.0004454794874142465, 0.0009380582279057137, 0.0023170991710221855, -0.0004002675750633955, -0.00042708014739822886, 0.0004994575547785374, 0.0012119092717091107, 0.0010862293534685818, -2.9961576750281438e-05, 0.001313659269920997, -0.0012626686039780566, 0.001655029923881557, -0.0004481432088150328, -0.0005402831750247472, 2.046868718963424e-06, -0.0011718878587778647, 0.0013135401770298927, 0.000716518272055211, -0.0001396452229442957, 0.0006621786144096475, 0.002100711435122804, -0.000592862747915035, -0.0005354673886497352, -0.0004837958295222933, -0.0011885457695601787, 0.0008050477382726129, 0.0002596104174514835, 0.00044903177966837404, 0.0003155395809280037, 0.0017462616072263515, 0.0011318669501694245, 0.00021297442035894676, 0.0012488096412539562, 0.0009187206612351062, 8.344906393453755e-06, -0.0007535465170818156, -0.001313172760482928, -0.0001579112874345867, -0.0014742036367376699, 0.0014835551227703192, 0.0003169966145346592, 0.0008770410940197593, -0.001940463548171678, -0.0009045543466932315, -0.0012870062736141108, 0.001105310723626296, -0.0018625344339024963, 0.001108818521339927, -0.002438083043213801, 0.001142507376481916, 0.00023078794885655896, 7.399641643246468e-05, 0.0009126805982928587, 0.001721085822957491, 0.0015800896491029448, -0.001137621517595555, 0.0005883845154111, -0.003621881577307917, 0.0015384383897050213, -0.0010711268951908437, 0.0009167920612815905, -0.0011339138681654148, 0.002185472630058527, -0.0005445581284444501, 0.0012693648455091022, 2.4492035568535186e-05, 0.0004248135954636467, 0.0026051256540471357, 0.0007246159850753386, -0.0034887995892969315, -0.0007413738658783586, -0.0010712921335613856, 0.000984474552024217, -0.0035558169327698508, 0.00024273017958709175, -0.000665183598243857, -0.0005278559602670541, 0.0004974268299458018, -0.001955870199097376, 6.965220286492269e-05, 0.0011817143930317187, 0.000925438245094945, -0.0008253945624190351, -0.001497970714259722, -0.0006103875000080805, 0.00045489840161572204, 0.0016958417018750893, 0.0029209018441767043, 0.0007020508860904329, -0.0004757114613402891, 0.002278166053436337, 0.0016060422960721965, -0.0012082910873454367, -0.0006006748240983129, 9.747228483991677e-05, -0.00013701145924827074, 0.00040881995416786054, -0.0014198840182260142, 0.0004944233712960155, 0.0015365099895330303, 0.0009670029921391432, 7.634197028671963e-05, -0.0006681460669524242, -0.0014285209632118878, -0.0016895073816023398, -0.0013937899526714759, -0.0012596528053077094, -0.00020545853959408333, 0.00045095883341428333, 5.007153728531222e-05, 0.0022161491576078163, -0.001768028832773716, -0.0014120594316651136, -0.0011342968346701454, 0.0016715877316997307, -0.00044610389217059065, 0.0007364842567536556, -5.0197725778744484e-05, -0.00136095525365576, 0.001314378932405269, -2.375242428165336e-05, -3.0129846183335474e-05, 1.4913352455181439e-05, -0.0005056826185398933, -0.0007442019280086143, -0.002012384227084496, 0.0006952777265718524, 0.0006718958818705545, 0.001407195278499529, 0.0028590495059326315, -0.0021579874059654003, -0.0015595330797610885, 0.0019325278496298282, 0.0023077592692866133, 0.0012855375383464818, 0.00029091375571166367, 0.0006174474634699223, 0.00031010177792101246, 0.0006377037960332288, 0.0002827126115754197, -0.0005363935943485387, 0.00018733867584597164, 0.00032886833006351424, 0.0012904733286980274, -0.0014552616714142985, -0.0002608203380436436, 0.0015644587285006395, -0.0005800835130127524, 0.000786223853015855, -0.0012166540785756297, -0.0014329831359249923, 0.0007414475924960584, -0.0007218641909716439, 0.0005364628151047768, 0.0010335220865496098, -0.0017360063277216398, -0.0017784294787919208, -0.0006114615562262671, 0.0029954427941474293, -5.225151966570252e-05, -0.00018337996419237612, 0.003281699844964514, -0.0005459203893876108, -0.0012011953039721135, 0.00018287642764569512, 0.0007074557206383503, -0.00119112729906945, -0.0008261215534615118, 0.0012356842378480337, -0.00021538478248839255, 0.0034883242850201057, -0.001180398074133393, 0.0028008994241446317, 0.0008976972930181404, -0.00029068030476953055, -0.00024155151590665724, 0.0014816482588466684, -6.218736319052454e-05, 0.0001422321713029362, -0.0002945777163798624, -0.0011998294297761447, 0.00012796185946495342, -0.0028994504573356394, -0.00022408372035531698, -0.0008530086316111962, -0.0005328795346812853, -0.0024295498227777657, 0.0007717162873630556, 0.00045571905584385064, -0.001434848924843024, -0.00028395541820103176, 0.0009867111712598131, -0.002456887808170549, 9.372731089918318e-05, 0.001362191181904393, 0.0018622587065584284, 0.0001846454302212308, -0.0005270360886706627, -0.000675592560677174, 0.0010208302047258755, 0.0013897205549975311, -0.00031656548757741376, -0.0038343639200917323, 0.0006843010062658195, 0.0015599811317059675, -0.0010845199941025285, -0.00025324727278785986, -0.0008471421506373034, 0.0019343000561731216, 0.0001313911860307826, -0.000567649868940201, -6.700920836877344e-05, -0.0013061484110021837, -0.00012483719734035503, -0.0017506266869800058, -0.0007933567577875777, 0.0013189357969451976, -0.0009102808557299724, -0.0008060688362023782, -0.0020713639394767114, -0.00029579285349612405, -0.0005721175117141541, -0.00031584277115470627, 0.0005778977060213464, -0.0009384400790901637, 0.0018802886721598355, -0.00015647303257981804, -0.00013654703542798075, 0.0005452811906891952, 0.00043774169439547705, 0.0018010859317243444, -0.002435951264895486, -0.00191827607357542, -0.0019945273059933655, -0.0007092899177436607, 2.9275198058620333e-05, 0.00020823636852629335, 0.0007604500658038305, -0.0005150667118174468, -6.6204229973720885e-06, -0.0007945624714489341, 0.0009034481167420338, -0.0006671740481642985, 0.002486200501073732, -0.00035575791549558033, -0.0011997775215615292, -0.0017525839816014965, 0.0011064613656888156, -0.0015212303424538831, -0.0016280412257234644, 4.3065396340580264e-05, -0.0018407749361672998, -0.002851277480612424, 0.00027023186957908507, 0.0013660288410042298, -0.0006278642010437707, 0.0006311618099550387, -0.0015264183779688523, -0.00040831815070951905, -0.0024182931927958506, 0.0011891397628529532, 0.0021071371171901276, -0.0014452701801914714, -0.0011121913651637172, -0.0007166325446483768, 0.00029531195665644105, -1.576011795201282e-05, 0.0006523670482216914, -0.001172992368315029, -0.001125884055662496, 0.0017592612440759936, -0.001392634179548935, 0.0021107111328371175, 0.0006000146888434088, 0.0013949174851664026, -0.0023157154682991177, -0.0023193876418838855, 0.002368822898759504, -0.0003722655812588016, 0.0015846854762031626, 9.981099389921866e-05, -0.0009082588100257638, -0.0001455225766546775, 0.0013404250624908798, 0.0009654635195026628, -0.001040047696421631, 0.0008740381797318619, 0.000717078135396676, 0.00024067270108485417, -0.0005790249883705911, 0.00011123225140252657, -0.001471303575189431, -0.00014663893838307018, -0.0015945510517383354, -0.000304324127086808, -0.00031898174581623806, -0.0005994649122431639, -6.37433656756059e-05, -0.00039159871701155424, -0.001482317405590905, -0.0015238440770239947, -0.002332463990832423, -0.00022449660065149146, -0.002078791434807492, 0.0021687533868757214, 0.0022875676194624717, -0.00010982198868347837, -0.001244675417684249, -0.00047294723335156164, -0.0005602130715161024, 0.000883941775864372, -0.000246718784880251, -0.0020900239375061247, -0.0005064609863554281, -0.000409986246873828, -4.425036730992815e-05, -0.000141761415697772, 0.0011797040645049606, 0.0031156649276455894, -0.0017578858735003422, 0.001304432772926134, -0.00010534989489041635, 0.0014616748535374313, -0.003433685720882096, -0.0018874278127816169, 0.0002306156676263882, 0.0018038529823130034, 0.0006574318304704008, 0.0009576017680004156, 0.0007136482950684808, 0.0029738706009450055, 0.00024872808665499235, 0.0017315356461278242, -0.0008766502041552826, 2.9787026966765495e-05, 0.001485213191261714, 0.0007286391163781047, 0.003179803169850892, 0.0028222154932775467, 0.0015617329924610956, -0.0008865476932085059, 0.001568159587552742, 0.00034379144283036567, 0.00043163558668091184, -0.00018363563101075897, -0.001021355658490819, 0.0015657484559161716, -0.0014225823515765512, -0.0011928723863974255, 0.002165178334402995, -0.00012655465871613814, -0.0004604835523061013, -0.001092468431626692, -0.0010145387468343259]}, "background|0.1|1000000": {"law": [-0.002003936361950842, -0.0007651198099791756, -0.0008798344473106567, -0.0010378734765108533, -0.0008562637428655151, -0.000346961878617158, -0.0008406589260037123, -0.0006276685078177024, -0.0007110054303653968, -0.0010631821297195643, -0.0008009150634915585, -0.001498270676002278, -0.0009283047101522612, -0.0007937232456853849, -0.0006614647986289413, -0.0005629065117949139, -0.0006572477790358633, -0.000716567186868744, -0.00017362680063115477, -0.0010890252730471062, -0.0017991515444322204, -0.0013199179544196582, -0.0006374369650776757, -0.0013196940516460032, -0.0003820228288633487, -0.0007312413448907762, -0.00042060631523277436, 0.00020883447193487115, -0.0008566476245066568, -0.0010298612952466257, -0.0005619243686281195, -0.00048124929451720533, -0.0010868164054329554, -6.893058873647107e-05, -0.0011323735693569148, -0.0010327443817352844, -0.0007675850360717718, -0.0006433595359860433, -0.0015253206977803302, -0.0009227096515926902, -0.000773517073974439, -0.0001693441575874033, -0.0008848825528744442, -0.0012390085078850532, -0.001125715463608401, -0.0004195413016860883, -0.000881195366543075, -0.000351056045470699, -0.0006975884923869913, -0.0013517895130119584, -0.0007396397050838388, -0.000976874130979688, -0.0006232225374658285, -0.0010351802031056678, -0.0004015857198602646, -0.0011892617330451216, -0.0014851585760986552, -0.0008798362516806435, -0.0005952213985596089, -0.0011604903011068757, -0.0005351961760799995, -0.0006196406593863557, -0.0013796071418807898, -0.000554351207556536, -0.0005789465445387165, -0.0012941163075872453, -0.0008201527271447517, -0.0006274968911892387, -0.0008750263474608388, -0.0005017694590820909, -0.0011763406721971847, -0.001344899624769802, 3.83040415510294e-05, -0.0011370079393895338, -0.0006546645305993692, -0.0006034459357779909, -0.0002961872933795462, -0.0010296882799352147, -0.0003359284888695413, -5.474552046180747e-05, -0.0003123886172478052, -0.0007072483449332978, -0.0010022969265612858, -0.0011384341954681076, -0.000817845772369985, -0.0012971635311114227, -0.0015319849035844157, -0.00028096036832270244, -0.0004617576897407716, -0.0005122587974115689, -0.0010664069756698424, -0.0005229785172176094, -0.0007929331783449456, -0.0008082050782967087, -0.0006354009573037445, -0.0007605540539996625, -0.0009501487156562405, -0.0003028906182827029, -0.0008010749733200484, -0.00119617735547628, -0.0009737087239019004, -0.0010479672458387768, -0.0005909757354105594, -0.0011812970299862613, -0.0008822328271396174, -0.0012139584932819858, -0.0005589734713948857, -0.0004996003176236385, -0.000535114953732041, -0.0008219270005076496, -0.0005543662875453492, -0.0010218030403548184, -0.0005305704961422464, -0.0008610546091061266, -0.00034022878636275067, -0.00030402116096439613, -0.001237121685289999, -0.000716260488732523, -0.0014434428895615525, 8.912385335513306e-06, -0.0006383080890488557, -0.0009458226375409495, -0.00026808630386643273, -0.0009375891001273118, -0.0008986963816042248, -0.000883656051582804, -0.0007056359358905695, -0.0008901597333936806, -0.0009436423285098527, -0.001185531348855129, -0.0006833892887243564, -0.000666069694323923, -0.0012200626973903894, -0.0013011837344407695, -0.0013502707525292479, -0.00032173225201503897, -8.850585162711866e-05, -0.0004678511035214328, -0.0009643394161251706, -0.0010785165319742163, -0.001025561388342311, -0.000542381463020547, -0.00044281029283332884, -0.0018599960546685779, -0.0007922652093279581, -0.000793516917743986, -0.0003392394803594101, -0.00038903692300173986, -0.0005846988588222857, -0.0009411928885612042, -0.0008814201095574958, -0.0008083558901637034, -0.0007265997067200658, -0.0011175760466750617, -0.0007525968348183198, -0.0012613460246937436, -0.000683543413265042, -0.0006784310298559859, -0.0008125373320462259, -0.0011974138984944815, -0.0006508494825512301, -0.0007323779146446441, -0.001140327536882424, 2.3802491484481436e-05, -0.0013146856875163593, -0.0017293712714581133, -0.0011751056523534587, -0.0013553892974664805, -0.0011321819569900526, -0.0017531636571934683, -0.0008551097297679888, -0.0010071516809704306, -0.0009932152966687369, -0.0014403614625395633, -0.0007127948356036029, -0.0008096486667819036, -0.0008240492000632926, -0.0008908747837699238, -0.0004840983300669066, -0.0005203826457353955, -0.0005119998190750152, -0.0010472867017057297, -0.000704556189456973, -0.0012469779242509915, -0.0007157565713651337, -0.0008158680415490949, -0.0003527280140920297, -0.000569192979095412, -0.0009221699541974715, -0.0004196363913457901, -0.0009465418499656764, -0.000662307775469273, -0.0002968646500329797, -0.0006627166072483703, -0.0007404024108588203, -0.0009161467499687603, -0.0003252558146504825, -0.0007624301651798504, -0.00016819760833364228, -0.001287791452076803, -0.000988772897918544, -0.0010896691071753395, -0.0007798762210571297, -0.00047327421551557336, -0.00010340451187129673, -0.00016613150760580453, -0.0017776816348771263, -0.0012748184284880892, -0.0010417494337557898, -0.00132268262866031, -0.0010394761966603383, -0.00013473237936967308, -0.0008264500079748771, -0.0013904725968005849, -0.001122686078170787, -0.0018360865801518855, -0.001197525524193388, -0.0011302560729484767, -0.0013263330873041212, -0.0009526421184471445, 0.00012306936904860066, -0.0014203084221620088, -0.0010758876633261139, -0.00042035942374418767, -0.0006671883592259675, -0.0005262263525693811, -0.0009229916475570477, -0.0011704219481121214, -0.0006117832149730162, -0.0011033253530143838, -0.0008199004860163228, -0.0010171241544343346, -0.0009511175905583258, -0.0006452700373955622, -0.0005223691852318524, -0.00039144352042974617, -0.00044779837575603665, -0.0015801188794988263, -0.001474476574231609, -0.0013625443949907279, -0.0005562669829757283, -0.0008577873532589209, -0.000502511875409617, -0.001285434901054039, -0.00046206778507063007, -0.0009216150352884256, -0.0013801627549012707, -0.0014559427218161503, -0.001162706748440101, -0.0007841590864376968, -0.000504467274757836, -0.001059712859643902, -0.0010301813170467966, -0.0006669253338973391, -0.0007419687870715563, -0.000592135176069597, -0.0009213207617833064, -0.00024632257363776944, -0.0008737717411460011, -0.001655810815853087, -0.0011728490789115753, -0.001049824714954184, -0.0012221280228157383, -0.0013147771269119701, -8.31020566183227e-05, -6.803929133791797e-05, -0.0003134880519741756, -0.0004818552554226585, -0.0009224056126413416, -0.0014251331342816087, -0.0009850062824314776, -0.0012130819919198288, -0.0013074527407486158, -0.0007060030013938956, -0.0009137022744019063, -0.001071534698867893, -0.0002759968956524972, -0.0012125154636120072, -0.0006256997615929905, -0.0006220908918237456, 0.00036663485586263533, -3.2592268652820167e-06, -0.0007789095298278426, -0.000938095355769164, -0.0007555230352913611, -0.0015324689613898101, -0.001656046720763804, -0.0017075004957831652, -0.0009892998893707983, -0.00026355620916085343, -0.0009209392545432848, -0.0011033334894721136, -0.0004550995142231784, -0.0009968228639909427, -0.0006094320521468077, -0.0008020774001176179, -0.0003407878499075423, -0.0005643317924368674, -0.0008966833210051206, -0.0010772281595361477, -0.0005468440070082181, -0.0008509716484352836, -0.0007385799403909488, -0.00024876232948667365, -0.0010388463579893426, -0.0015437110761249428, -0.0004689754932041268, -0.0012817231343333901, -0.0006755410294916331, -0.0007598647178728157, -0.00129418307421858, -0.001225654726638048, -0.0010498339473743457, -0.0007211778275726388, -0.0012588777670812235, -0.0009314939662816712, -0.0010750387983593512, -0.001099827808732634, -0.0007571047044994117, -0.0010680958069535507, -0.0009770523132122122, -0.0013268065380227512, -0.001390512821141776, -0.0013481661045267046, -0.0007009600578742337, -0.000829993696633835, -0.0005823171597132415, -0.0013120465231128975, -0.0007362577896037337, -0.0014423603935318496, -0.0007465960663575189, -0.0006193469751991643, -0.0007187143597002787, -0.0015769759422621377, -0.0005746088661133797, -0.0006001789589493711, -0.0008758884685509116, -0.00069717086283827, -0.0009335588990602162, -0.0009417476913577971, -0.000573172746404893, -0.0011855067847514889, -0.000534012553337071, -0.0005622845847250701, -0.0010594288287757436, -0.0004926263510132145, -0.0011441347175216166, -0.0003499379748426179, -0.0006342102258605209, -0.0004279060331899842, -0.0001377058932536812, -0.0006663267328743672, -0.000718329560602804, -0.0008498218451897799, -0.0009272981739822939, -0.0012139217153102067, -0.0010187614360166464, -0.0012751563000339416, -0.00010593178524231917, -0.0007571333829172744, -0.00042405530058076124, -0.0012071531116788492, -0.0001077036674743681, -0.000563544297925489, -0.0007624027879042927, -0.000950831590380119, -0.0009691355877770036, -0.001577121057500186, -0.0013710831849200744, -0.0009473903012491292, -0.00045539731411281537, -0.0007941745708794912, -0.0007784065010527641, -0.0010931532556144319, -0.001204274313873377, -0.0011475569179539846, -0.0008248516512292525, -0.0011470805541904383, -0.0009862677830891897, -0.0002382098040047964, -0.0014553432921520226, -0.0005121393819775832, -0.00029401609855650435, -0.0008967390022807109, -0.0007622508863516231, -0.000571105672650063, -0.000768018486642319, -0.0011252827516905484, -0.0014831177677345764, -0.0005447075697375681, -0.0010052753512095336, -0.001177592918007342, -0.0003762056494185373, -0.0011051922054594598, -0.0004112591328748749, -0.00021709034536154803, -0.000486397916401593, -0.0011206056030887979, -0.0006009584190502792, -0.001305287758988527], "null": [-3.591576340333802e-05, -8.202348615071742e-05, -0.0003065512665676451, 0.00022479303853106813, -0.00015563539598240084, 0.0005539108866443598, 0.0004750692630040021, 0.0002514009728731281, -0.0001711908015664676, -0.00015908484384130617, 0.0004556644085127459, -0.00024943735252591637, 0.0002970348490132224, 5.154174387200783e-05, 0.0005549995643248096, 0.0001931300852122675, -0.00041755238953200546, 0.0007771177503803628, 0.0009566366833357876, -0.000427195758291532, 6.578118084110685e-05, 9.60521188080321e-05, 0.00018699288399925962, 0.0006308649099064922, 0.00023071475543279263, 0.0005520266411878083, 0.0003990502183155442, 6.349870777810906e-05, -0.00014120665151473588, -0.00018652092681392674, 0.0002620039766680904, 0.00040907508729315367, 7.389847289118734e-05, 0.0001001155066955306, 0.00011149357396256221, -0.00011620169687809323, -0.0004799140623941156, -0.00011339557184975035, -0.00025416538028277813, -0.00026409608280264507, -0.000676998291656794, 9.566222136303537e-05, -0.0006042488174307081, -0.00020355379161163256, -0.0001610729768657393, -0.0003394828636853475, -0.0009246412226673328, 0.0001455398689351739, -0.00011066037086315816, -0.0005384106003898381, 8.961749382585538e-06, 0.00021610771993429978, -6.894805194779252e-05, 0.0003621828337347921, 0.00010028127397898601, -0.000586314800961496, -0.00036267709079940147, 0.00043248486721747526, -0.00046943387038922424, -0.0002101501849942622, 0.0002571911547253336, -0.00017567601618839745, -0.00040333180934126744, -0.0005090013925101999, -0.0002116021486706643, -0.00020266610595065515, 1.9531790709237384e-05, -0.0007198345594856548, 0.00046040162592486666, -0.0003950999088688789, -0.00014599454797981082, -4.808810470535718e-05, 0.0004663750093341079, 0.0006368534068901255, 0.0004438284254355551, 5.759035328978257e-05, 0.0004977226656368572, 2.383574168085545e-05, -0.00027375851299993315, -0.00038992336253507176, -0.00034622654944804765, -0.0006997105099095791, 0.0002620080187236695, -0.0005607051024298926, -2.472132356245993e-05, -0.0003852676010902556, 0.0002983686612409997, 7.262047672718097e-05, 0.0005056124031588283, 0.00014275205578417882, -0.00019814385238081655, 0.0002891773203206327, 0.0003283168576553308, -2.3605636656931495e-05, 0.0001841856378046458, -0.0003439797466020522, 1.0409635598840339e-05, -0.0005186044777500953, -0.00016344465492412752, 0.00035005134377552594, -7.388409696673648e-05, -0.0001782341207050564, 0.0006545112644804618, 2.5327599562530168e-05, 9.154763288776735e-05, 4.890782038824426e-05, -0.000130766211507094, -0.00033882903256721164, 0.00040335243152433975, -0.0001650825018586488, 0.00015691526093952746, 0.0003471789550406612, -0.00023367579341382338, 0.00013436412132694642, 0.0004677123577474518, 0.0001356926767934752, 0.0010002136515154803, -0.0003635368611778489, 0.0003093661922539681, 0.0001144885959583064, -2.0168421073663012e-05, -0.0004089668018831816, -0.0002183733349161443, -0.00021466064949837715, 8.06812443228111e-05, -0.0005363807046991909, -9.228058464572086e-05, 0.0002150915520555685, -0.000353700733904283, -4.591561432931712e-05, 0.00020029703839608004, -0.000630550124771645, 0.00018575703898360274, -0.0002015208973720206, -0.0005096867687628404, 0.00014369884954845702, 0.0011353784992040872, 0.0005552260552743604, -0.0002520084641819409, -0.0006402154334947951, 0.00019772383852245667, 0.000954277137558357, 2.2367485414953592e-05, 9.202136512787007e-05, 0.0007887961547892175, -0.00081550766309757, -0.0003626204186950588, -0.00030019980191298146, -0.00022579056806204534, -0.00040005935576470364, -0.00010626866495222487, -0.00036174964113655506, 0.0001284892133881499, 5.468033764532976e-05, -0.000772563509240598, 0.0004420657923693838, 6.10402277319011e-05, -0.0001375287049576457, 0.0007085488174576327, 0.00010374618137110048, -0.0001729412089819249, -0.00010259950179491995, -0.0002773824810384795, 0.00012128580441217451, -0.00026108127688750926, -0.0005716334660101907, 0.000404180956268263, 2.8626650465213288e-05, 0.0004498680977205183, -7.097127308064444e-05, 1.959513060256768e-05, 9.456619372105735e-05, 0.0005466343490487802, 0.000504781178949365, 0.00046202747463386373, 0.00045529711449621146, 0.0004728860400486923, -0.000492870505754972, -0.000598988556964386, 0.00016352283227671904, 0.0003652408266718865, 8.065994703265744e-05, -0.0001513864901721007, -0.0003242383719745945, -0.0004064261392322521, -0.000256998116578977, -0.00010824444060020255, 0.00036486704237237433, -8.927156157767513e-05, 0.0006891991617852256, -0.0005500549150134759, 5.923264744556178e-05, 0.0005373255640979124, -0.0005177872969044373, 9.315491602457371e-05, 0.00037479639777338036, 0.000640388841208761, 0.00034321304189344204, -0.0004382195189567284, 0.0009047303411975349, 0.0005264521715337978, 0.0008233099613708106, -8.753287245166774e-05, 1.649240831902432e-05, 0.0002131657921724539, -3.222350515930117e-05, -3.0523164440410255e-05, 0.00020701554819879675, 1.3351180003340346e-05, 9.024782338951098e-05, 0.00045377164599802455, 0.0006863733387882931, 0.0007826154078456327, -0.0003453938821573743, -1.2691409357223904e-05, 0.0007120136591547421, 0.0003497456143284339, 0.0002887741940433841, 0.0002498271754234338, 0.0003884960031736995, -0.00027010045774478186, 0.00043168996717923847, 0.0005565501406659124, 0.00020698708825594991, 0.0005560883814661466, 0.0007150959512820521, 0.0006022890598060826, -0.0002771781785595451, -0.0002451568461827591, 0.0006513972699222492, -3.197417075462283e-05, -0.00026453787871982826, -0.00029871551827298504, -0.00010953723919637781, -0.00017520239217816425, -0.00021349181228025316, -0.000566724378845862, 0.00017425077405075484, -0.00015036730698625433, 0.0002775287754701594, 0.00047303208557636367, -0.0005203761363468118, 0.00080542347234136, 0.00048037309823811825, -0.00012594822019718066, 2.378881201536842e-05, -0.00010859565874810073, 9.025079808289149e-05, 0.0001920347110750953, -0.0003694840482610928, -0.0004319327833330888, 0.0002556373570916648, -0.0006532907564213986, 0.00026526937518767113, 0.00036956446586700054, -0.0003540100483387931, 0.0003031877347039469, 0.0002191798782060772, 0.00011598990348904437, -0.00026228088913438086, 0.00018028377693557474, -1.6636545336012887e-05, 0.0003497078367145079, -0.0014209270227825144, 0.0006798356163875141, 0.0005795773926724479, 0.00042888648200101187, -0.000425707715066892, 0.0004217083518520681, -0.0004512570497983148, -0.0004856044061973819, -9.880932660344399e-05, -0.0006721801284497175, -0.0003741955473035574, 2.440591056362962e-06, 0.0006954003919625862, 1.8251356507903438e-05, 1.117899339231343e-05, 1.937387799344492e-05, 1.7963123731590258e-05, 0.0006466700735128228, 0.00046324453842139235, -0.00016002682254345757, 0.00024175135444348683, 0.0001619409365316571, -0.0003158207119726697, 3.700202028156241e-05, -0.00020097062428447998, -0.00027902280477398733, 8.504523831032174e-05, 0.00013221362885840193, 2.82488371681211e-05, 0.00026159084394272725, 0.00020142984748972026, 0.0003838221526430985, 0.000547120101795251, 0.00017570626848861792, 0.0007997563903252569, -0.00018627495707423947, -0.0004885835266978944, -0.0003604141253372717, 5.6525196545642586e-05, 0.0001491443831636019, 0.00010539827385613876, 0.00044619258989264665, 0.0003730911445751772, -0.0006758377804141347, 0.0001701107885985209, 0.0004938734650190568, -0.00017343162016292268, 0.00012178907049964494, 0.0006090753494705226, 0.00014619484932776317, 0.000267686251596011, 0.0008887156770382987, 0.0001645498974065518, -9.130891913855521e-05, 0.00044180774649671406, 0.00026789969732821106, 2.11102678644437e-05, 1.7022616730422158e-05, 0.00027711184315570847, -0.0005543676907491246, 0.00046601201837503936, 0.000595233114042415, 0.0002703295232819869, 0.0006198741370297967, -0.0008176855131400984, 0.0006155088883339488, -2.3548358986325013e-05, 0.00016145399141720418, 0.0005327334090550195, -0.00042449717413539645, 0.0002977382941740103, -8.465135866053686e-05, 3.601695605137678e-05, 0.0001875444766410439, -0.0007197278661674744, -0.0002495473246053592, -4.226840862298076e-05, 0.0003150020168085632, 1.1867820814082108e-05, 0.0004988122411377915, -7.056846166975106e-05, -0.000180563527146127, -0.0007445110122530352, -0.00022942376424772704, 0.0004923092852147093, -0.00014589412997167983, -0.00016435807392145563, 0.0002320558533437378, -0.000550624102999997, -0.00032090335326451225, 0.00035370923473987403, -0.0001304266117365671, 0.00020027019614765607, -0.00019836998853861587, 0.00031425395427753244, -0.0006774332277563744, 0.00022576069319235614, 0.0007618239085642742, -2.7251847554587982e-05, 0.0004629826141027138, 0.0006010302962025094, 0.00012814802564520278, 0.0005659928950656479, 4.8074719321000714e-05, -0.0004090873400652839, -0.0004748961388489903, 0.0003004759149449754, 0.0008978009444442492, -0.0002210872549817111, 0.00010476713229401469, 0.0011333220516513975, 0.000197012523138973, -0.0004884254499986085, 7.423735262790387e-05, 0.00023571806259869987, -0.00023127121847110743, -0.00026540501490135426, -0.0006781197465297595, 0.00023514633733690005, -4.468100286381116e-05, 0.0004503236168060809, 0.00019887461813183904, 9.702387212762176e-06, -2.7465717352015417e-05, -0.000877167728726036, -0.000608219273804167, -0.00015242361292244766, -0.00023777424015580806, 0.00036376809965066315, 0.0003073938108490992, 0.00016292322719735353, -0.0001465967219838049, -8.926668698183704e-05, -0.0003773045848047829, -0.0003088219448956764, -0.0003033863675678816, 9.401702784916921e-05]}}, "control": {"I": 0.04030930011135503, "deficit": 1.1102230246251565e-15}}


==> anc/XS6/mc_calibrate.py <==
#!/usr/bin/env python3
"""Calibrate the test on the cascade itself and measure its power against a uniform source.

The statistic is the difference between the information estimated from the collected events
and the information estimated the same way from synthetic events drawn from the law those
same events determine. All four nuisance quantities are re-estimated inside every
pseudoexperiment, so the calibration carries their uncertainty.

  null        the counts come from the cascade, a single Gamma source
  alternative the counts come from a source uniform on [0,2] of the same mean and variance

The test is two-sided, so that it has power against alternatives that move the statistic in
either direction. The uniform source is one that moves it up. The critical values are the 2.5 and
97.5 percent points of the null. The upper five percent point and the power of the
upper-tail test alone are still computed and saved, as a record of the one-sided procedure, in
the columns headed "up". The two-sided size saved with them is 0.05 by construction of the
empirical quantiles on the same sample. It is not a coverage check.

Run under a cap:  ( ulimit -v 1500000; python3 mc_calibrate.py )
"""
import numpy as np, resource, sys, io, json

KT, LAMT = 3.0, np.array([2.0, 2.0, 2.0])       # Sec. 5 configuration, the one where the uniform alternative is defined


def draw_gamma(k, lam, n, rng):
    w = rng.gamma(k, 1.0/k, size=n)
    return [rng.poisson(l*w).astype(np.int32) for l in lam]


def draw_uniform(lam, n, rng):
    w = rng.uniform(0.0, 2.0, size=n)
    return [rng.poisson(l*w).astype(np.int32) for l in lam]


def H(*cols):
    key = np.zeros(cols[0].size, dtype=np.int64)
    for c in cols:
        key = key*(int(c.max())+1) + c
    cnt = np.unique(key, return_counts=True)[1]
    p = cnt/cols[0].size
    return -(p*np.log(p)).sum()


def plugin(n1, n2, n3):
    return H(n1, n2) + H(n2, n3) - H(n2) - H(n1, n2, n3)


def four(n1, n2, n3):
    """The two regression slopes, the number of initial dipoles, the middle-window mean."""
    x = n2.astype(np.float64); xm = x.mean(); vx = ((x-xm)**2).mean()
    out = []
    for y in (n1.astype(np.float64), n3.astype(np.float64)):
        ym = y.mean(); s = ((x-xm)*(y-ym)).mean()/vx
        out.append((s, ym - s*xm))
    (c1, a1), (c3, a3) = out
    return c1, c3, 0.5*(a1/c1 + a3/c3), xm


def statistic(sample, n, rng):
    """One pseudoexperiment: estimate the four, draw the synthetic sample, take the difference.
    Returns the difference and its two parts, so the spread can be checked against the root sum of
    squares of the two component spreads."""
    c1, c3, k, lam2 = four(*sample)
    if not (k > 0.02 and c1 > 0 and c3 > 0):
        return None
    lam = np.array([c1*(k+lam2), lam2, c3*(k+lam2)])
    pd = plugin(*sample); ps = plugin(*draw_gamma(k, lam, n, rng))
    return pd - ps, pd, ps


# Replica counts chosen so that the standard error of each 2.5 percent point, 2.67 times the null
# spread over the square root of the count, is a fifth of the fourth decimal that is printed.
SIZES = ((10**4, 550000), (10**5, 38000), (10**6, 3200))
res = {}
print("null distribution of the statistic, and the power against the uniform source\n")
print(f"{'events':>9} {'reps':>6} {'null mean':>10} {'null sd':>9} {'crit up':>9} "
      f"{'alt mean':>9} {'alt sd':>8} {'pow up':>7} {'size up':>7} {'skipped':>8}")
for n, reps in SIZES:
    rng = np.random.default_rng(31337 + n)
    null, alt, parts, skip = [], [], [], 0
    for _ in range(reps):
        t = statistic(draw_gamma(KT, LAMT, n, rng), n, rng)
        if t is None: skip += 1
        else: null.append(t[0]); parts.append((t[1], t[2]))
        t = statistic(draw_uniform(LAMT, n, rng), n, rng)
        if t is None: skip += 1
        else: alt.append(t[0])
    null = np.array(null); alt = np.array(alt); P = np.array(parts)
    crit = np.quantile(null, 0.95, method='median_unbiased')
    power = (alt > crit).mean()
    size = (null > crit).mean()
    lo, hi = np.quantile(null, [0.025, 0.975], method='median_unbiased')
    power2 = ((alt < lo) | (alt > hi)).mean()
    size2 = ((null < lo) | (null > hi)).mean()
    sd_d, sd_s = P[:,0].std(ddof=1), P[:,1].std(ddof=1)
    rss = float(np.hypot(sd_d, sd_s))
    # the first seven entries are unchanged in meaning and order; the two-sided ones follow
    res[n] = (null.mean(), null.std(ddof=1), crit, alt.mean(), alt.std(ddof=1), power, skip,
              lo, hi, power2, size2)
    print(f"          components sd_data {sd_d:.6f} sd_synth {sd_s:.6f} root-sum-square {rss:.6f} "
          f"against the measured difference spread {null.std(ddof=1):.6f}")
    print(f"{n:9d} {reps:6d} {null.mean():10.6f} {null.std(ddof=1):9.6f} {crit:9.6f} "
          f"{alt.mean():9.6f} {alt.std(ddof=1):8.6f} {power:7.3f} {size:6.3f} {skip:8d}")
    print(f"          two-sided: reject below {lo:+.6f} or above {hi:+.6f}, power {power2:.3f}, "
          f"size {size2:.3f}")
    sys.stdout.flush()

print("\nthe table in words")
for n, _ in SIZES:
    m, sd, crit, am, asd, pw, sk, lo, hi, pw2, sz2 = res[n]
    print(f"  {n:>9} events: the null is centered on {m:+.6f} against a spread of {sd:.6f}, "
          f"so it is calibrated;")
    print(f"{'':>20} the uniform source gives {am:+.6f} and is rejected at five percent, "
          f"two-sided, in {100*pw2:.0f} percent of samples ({100*pw:.0f} by the upper tail alone).")
with io.open('mc_calibrate_results.json', 'w') as _f:
    json.dump({str(k): list(map(float, v)) for k, v in res.items()}, _f, indent=1)
    _f.write('\n')
print(f"\npeak resident memory: {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")


==> anc/XS6/mc_calibrate_results.json <==
{
 "10000": [
  -8.515993189872264e-06,
  0.005495670656728071,
  0.009009687209786548,
  0.004250239962933999,
  0.0056536912520069186,
  0.19991454545454546,
  0.0,
  -0.010824414450512335,
  0.010720298625009094,
  0.12976363636363636,
  0.05
 ],
 "100000": [
  -1.712342633363839e-05,
  0.001419021395361431,
  0.0023142626313731986,
  0.011028938186075591,
  0.0014918987068113156,
  1.0,
  0.0,
  -0.002815450249482347,
  0.0027637198002891323,
  1.0,
  0.05
 ],
 "1000000": [
  3.898821580096135e-06,
  0.0004260202829839965,
  0.0007051480698787141,
  0.01352745717462431,
  0.0004426585523272763,
  1.0,
  0.0,
  -0.000833326354607807,
  0.0008712098655646076,
  1.0,
  0.05
 ]
}


==> anc/XS6/mc_direct.py <==
#!/usr/bin/env python3
"""The direct comparison of Sec. 7: a bias-corrected estimate of the information left set against the
I_G of Eq. (IG) formed from the two regression slopes of Eq. (reg).

For each sample the information left is estimated with each of its four entropies computed by
Grassberger's estimator, Eq. (35) of arXiv:physics/0307138, H = ln N - (1/N) sum n_i G(n_i) with
G(n) = psi(n) + (1/2)(-1)^n [psi((n+1)/2) - psi(n/2)]. The standard deviation of
Delta = estimate - I_G comes from NBOOT multinomial resamples of the sample's table of triples, each
recomputing both terms. Configurations: the cuts of Sec. 8 at k = 1, 1.84, 3 and 40 initial dipoles,
and three windows of equal mean 2 with the Gamma source of shape 3 and with the uniform source.

Run under a cap:  ( ulimit -v 1500000; NPROC=14 python3 mc_direct.py )  -> mc_direct_results.json
Each chunk has its own seed and the chunks are joined in order, so the output does not depend on
NPROC. Memory discipline: triples packed into one int64 key, np.unique, marginals by np.bincount on
index maps. No array indexed by a triple of counts.
"""
import numpy as np, json, os, io, resource
from scipy.special import digamma

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))
NBOOT = 200
# (configuration, k, events, samples, samples per chunk). Configuration 0: the cuts of Sec. 8 with a
# Gamma source. 1: three windows of equal mean 2, Gamma source of shape 3. 2: the same means, uniform source.
CELLS = []
for k in (1.0, 1.84, 3.0):
    CELLS += [(0, k, 10**4, 2000, 100), (0, k, 10**5, 2000, 50), (0, k, 10**6, 400, 10),
              (0, k, 3*10**6, 400, 4), (0, k, 10**7, 400, 4)]
CELLS += [(0, 40.0, 10**4, 200, 20), (0, 40.0, 10**5, 200, 5), (0, 40.0, 10**6, 100, 2)]
for cfg in (1, 2):
    CELLS += [(cfg, 3.0, 10**4, 2000, 100), (cfg, 3.0, 10**5, 2000, 50), (cfg, 3.0, 10**6, 400, 10),
              (cfg, 3.0, 3*10**6, 400, 4)]


def Gfun(n):
    n = np.asarray(n, dtype=float)
    return digamma(n) + 0.5*(-1.0)**n*(digamma((n+1)/2) - digamma(n/2))


def entropy(n, N, Gtab):
    n = n[n > 0]
    ni = n.astype(np.int64)
    g = Gtab[ni] if ni.max() < Gtab.size else Gfun(n)
    return np.log(N) - (n*g).sum()/N


def IG(c1, c3):
    return 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))


class Table:
    """The table of observed triples of one sample, with index maps to its marginals."""
    def __init__(self, s):
        b2, b3 = int(s[1].max())+1, int(s[2].max())+1
        key = (s[0].astype(np.int64)*b2 + s[1])*b3 + s[2]
        u, c = np.unique(key, return_counts=True)
        self.c = c.astype(float); self.N = float(s[0].size)
        self.v3 = (u % b3).astype(float); r = u // b3
        self.v2 = (r % b2).astype(float); self.v1 = (r // b2).astype(float)
        self.i12 = np.unique(r, return_inverse=True)[1]
        self.i23 = np.unique((r % b2)*b3 + (u % b3), return_inverse=True)[1]
        self.i2 = (r % b2).astype(np.int64)
        top = int(1.1*np.bincount(self.i2, weights=self.c).max()) + 1000
        self.Gtab = np.concatenate(([0.0], Gfun(np.arange(1, top))))

    def stat(self, c):
        N = self.N
        H = lambda idx: entropy(np.bincount(idx, weights=c), N, self.Gtab)
        info = H(self.i12) + H(self.i23) - H(self.i2) - entropy(c, N, self.Gtab)
        w = c/N; xm = (w*self.v2).sum(); vx = (w*(self.v2-xm)**2).sum()
        sl = [(w*(self.v2-xm)*(v-(w*v).sum())).sum()/vx for v in (self.v1, self.v3)]
        return info, IG(sl[0], sl[1])


def draw(cfg, k, N, rng):
    if cfg == 0:
        w = rng.gamma(k, 1.0/k, size=N); lam = k*LAMU
    elif cfg == 1:
        w = rng.gamma(k, 1.0/k, size=N); lam = np.array([2.0, 2.0, 2.0])
    else:
        w = rng.uniform(0.0, 2.0, size=N); lam = np.array([2.0, 2.0, 2.0])
    return [rng.poisson(l*w) for l in lam]


def chunk(task):
    cfg, k, N, idx, n = task
    rng = np.random.default_rng([20260924, cfg, int(round(100*k)), N, idx])
    out = []
    for _ in range(n):
        t = Table(draw(cfg, k, N, rng))
        info, ig = t.stat(t.c)
        p = t.c/t.N
        b = np.array([t.stat(rng.multinomial(int(t.N), p).astype(float)) for _ in range(NBOOT)])
        out.append([float(f"{x:.10g}") for x in (info, ig, (b[:, 0]-b[:, 1]).std(ddof=1), b[:, 0].std(ddof=1))])
    return out


if __name__ == '__main__':
    import multiprocessing as mp
    tasks = [(cfg, k, N, i, ch) for cfg, k, N, reps, ch in CELLS for i in range(reps//ch)]
    order = sorted(range(len(tasks)), key=lambda j: -tasks[j][2]*tasks[j][4]*(10 if tasks[j][1] > 10 else 1))
    with mp.Pool(int(os.environ.get('NPROC', '1'))) as pool:
        res = pool.map(chunk, [tasks[j] for j in order], chunksize=1)
    back = dict(zip(order, res)); cells = {}
    for j, (cfg, k, N, i, ch) in enumerate(tasks):
        cells.setdefault(f"{cfg}|{k:g}|{N}", []).extend(back[j])
    json.dump({'nboot': NBOOT, 'columns': ['estimate', 'I_G at the fitted slopes', 'sd of Delta', 'sd of the estimate'],
               'cells': cells}, io.open('mc_direct_results.json', 'w'))
    io.open('mc_direct_results.json', 'a').write('\n')
    print(f"{len(tasks)} chunks; peak memory of the main process "
          f"{resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")


==> anc/XS6/mc_nuisance.py <==
#!/usr/bin/env python3
"""Measure how far the four estimated quantities move the predicted information, and how well a
Gamma source can be told from a uniform one.

The first part measures the spread the estimation puts on the predicted information, at two
configurations, the cuts of Sec. 8 at shape 1 and the comparison of Sec. 5 at shape 3, since the
two answer different questions. The second draws from each source in turn and measures the
difference of the two plug-in estimates against sample size.

Run under a cap:  ( ulimit -v 1500000; python3 mc_nuisance.py )
"""
import numpy as np, resource, sys, io, json
from scipy.special import gammaln

TOL = 1e-14


def nb(K, c):
    m, s, w = K*c, np.sqrt(K*c*(1.0+c)), 18.0
    while True:
        lo, hi = max(0, int(m-w*s-80)), int(m+w*s+80)
        n = np.arange(lo, hi+1, dtype=float)
        pm = np.exp(gammaln(K+n)-gammaln(K)-gammaln(n+1.0)
                    - K*np.log1p(c) + n*np.log(c/(1.0+c)))
        if abs(1.0-pm.sum()) < TOL or w > 90:
            return n, pm
        w *= 1.6


def M(K, c1, c3):
    C = c1+c3; t = 0.0
    for c, sg in ((C, 1.0), (c1, -1.0), (c3, -1.0)):
        n, pm = nb(K, c); t += sg*(pm*gammaln(K+n)).sum()
    return (t + gammaln(K) + K*np.log((1+c1)*(1+c3)/(1+C))
            + K*c1*np.log((1+c1)/(1+C)) + K*c3*np.log((1+c3)/(1+C)))


def predicted(k, c1, c3, lam2):
    """The information the four estimated quantities predict."""
    n2, p2 = nb(k, lam2/k)
    return sum(p2[j]*M(k+n2[j], c1, c3) for j in range(n2.size) if p2[j] > 1e-16)


def H(*cols):
    key = np.zeros(cols[0].size, dtype=np.int64)
    for c in cols:
        key = key*(int(c.max())+1) + c
    cnt = np.unique(key, return_counts=True)[1]
    p = cnt/cols[0].size
    return -(p*np.log(p)).sum()


def plugin(n1, n2, n3):
    return H(n1, n2) + H(n2, n3) - H(n2) - H(n1, n2, n3)


def draw_gamma(k, lam, n, rng):
    w = rng.gamma(k, 1.0/k, size=n)
    return [rng.poisson(l*w).astype(np.int32) for l in lam]


def draw_uniform(lam, n, rng):
    w = rng.uniform(0.0, 2.0, size=n)
    return [rng.poisson(l*w).astype(np.int32) for l in lam]


def estimate_four(n1, n2, n3):
    """Slopes and intercepts of the two regressions, then k from intercept over slope."""
    x = n2.astype(np.float64); xm = x.mean(); vx = ((x-xm)**2).mean()
    out = []
    for y in (n1.astype(np.float64), n3.astype(np.float64)):
        ym = y.mean(); cov = ((x-xm)*(y-ym)).mean()
        slope = cov/vx; out.append((slope, ym - slope*xm))
    (c1, a1), (c3, a3) = out
    k = 0.5*(a1/c1 + a3/c3)          # the two regressions each give k; average them
    return c1, c3, k, xm


CONF = {
  'paper cuts, shape 1':  (1.0, np.diff(np.exp(0.4*(4.0+np.arange(4.0))))),
  'Sec. 5, shape 3':      (3.0, np.array([2.0, 2.0, 2.0])),
}

print("spread of the predicted information when the four are estimated\n")
res3 = {}
for label, (k, lam) in CONF.items():
    c1t, c3t = lam[0]/(k+lam[1]), lam[2]/(k+lam[1])
    truth = predicted(k, c1t, c3t, lam[1])
    print(f"  {label}:  c1={c1t:.4f} c3={c3t:.4f} k={k} lam2={lam[1]:.4f}  "
          f"predicted={truth:.6f}")
    for n, reps in ((10**5, 120), (10**6, 60)):
        rng = np.random.default_rng(11 + n + int(10*k))
        vals, est = [], []
        for _ in range(reps):
            s = draw_gamma(k, lam, n, rng)
            c1, c3, kh, l2 = estimate_four(*s)
            if kh <= 0.02 or c1 <= 0 or c3 <= 0:
                continue
            est.append((c1, c3, kh, l2)); vals.append(predicted(kh, c1, c3, l2))
        v = np.array(vals); e = np.array(est)
        res3[(label, n)] = (v.mean(), v.std(ddof=1), truth, len(v))
        print(f"     {n:>9} events, {len(v):3d} replicas: predicted "
              f"{v.mean():.6f} +- {v.std(ddof=1):.6f}   (truth {truth:.6f})")
        print(f"        c1 {e[:,0].mean():.4f}+-{e[:,0].std(ddof=1):.4f}   "
              f"k {e[:,2].mean():.3f}+-{e[:,2].std(ddof=1):.3f}   "
              f"lam2 {e[:,3].mean():.4f}+-{e[:,3].std(ddof=1):.4f}")
        sys.stdout.flush()

print("\ntelling the uniform source from the Gamma source\n")
kU, lamU = 3.0, np.array([2.0, 2.0, 2.0])
TU, TG = 0.0545526252, 0.0403093001  # two independent routes
print(f"  truths: uniform {TU:.6f}, Gamma {TG:.6f}, separation {TU-TG:.6f}\n")
print(f"{'events':>9} {'reps':>5} {'uniform':>9} {'gamma':>9} {'difference':>11} "
      f"{'spread':>9} {'sign':>6} {'95% interval':>22} {'recovered':>10}")
res4 = {}
for n, reps in ((10**4, 400), (10**5, 150), (10**6, 60)):
    rng = np.random.default_rng(77 + n)
    du, dg = [], []
    for _ in range(reps):
        du.append(plugin(*draw_uniform(lamU, n, rng)))
        dg.append(plugin(*draw_gamma(kU, lamU, n, rng)))
    u, g = np.array(du), np.array(dg); d = u - g
    lo, hi = np.percentile(d, [2.5, 97.5])
    res4[n] = (u.mean(), g.mean(), d.mean(), d.std(ddof=1), (d > 0).mean(), lo, hi)
    print(f"{n:9d} {reps:5d} {u.mean():9.5f} {g.mean():9.5f} {d.mean():11.5f} "
          f"{d.std(ddof=1):9.5f} {(d>0).mean():6.3f} "
          f"[{lo:+.5f},{hi:+.5f}] {d.mean()/(TU-TG):10.3f}")
    sys.stdout.flush()

with io.open('mc_nuisance_results.json', 'w') as _f:
    json.dump({'estimation_spread': {f"{a}|{b}": list(map(float, v)) for (a, b), v in res3.items()},
               'source_separation': {str(k): list(map(float, v)) for k, v in res4.items()}}, _f, indent=1)
    _f.write('\n')
print(f"\npeak resident memory: {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")


==> anc/XS6/mc_nuisance_results.json <==
{
 "estimation_spread": {
  "paper cuts, shape 1|100000": [
   0.09439072246343949,
   0.00039230935413746607,
   0.09439533070278085,
   120.0
  ],
  "paper cuts, shape 1|1000000": [
   0.09439028418664898,
   0.00013498343978525496,
   0.09439533070278085,
   60.0
  ],
  "Sec. 5, shape 3|100000": [
   0.04030546749054379,
   0.0004145979997977064,
   0.040309300111350546,
   120.0
  ],
  "Sec. 5, shape 3|1000000": [
   0.04031364259315283,
   0.00011075756753048753,
   0.040309300111350546,
   60.0
  ]
 },
 "source_separation": {
  "10000": [
   0.09327054904406133,
   0.08928806176289847,
   0.003982487281162867,
   0.00539561401225318,
   0.795,
   -0.0074939344425310585,
   0.014643200327322105
  ],
  "100000": [
   0.06085880566240695,
   0.04968749455276329,
   0.01117131110964366,
   0.0014646440526777577,
   1.0,
   0.007966913189181324,
   0.01389935308196113
  ],
  "1000000": [
   0.055433111200128324,
   0.04192032637589582,
   0.013512784824232505,
   0.0003850693956106866,
   1.0,
   0.012767249275276105,
   0.014231804419518657
  ]
 }
}


==> anc/XS6/mc_plugin.py <==
#!/usr/bin/env python3
"""Measure the plug-in estimator of the information left, and its bias against sample size.

Memory discipline. The estimator never builds an array indexed by the triple of
counts. Each observed triple is packed into one integer key and counted with
np.unique, so the cost is linear in the number of events and not cubic in the count
range, which a dense three-dimensional histogram would be.

Run under a cap:  ( ulimit -v 1500000; python3 mc_plugin.py )
"""
import numpy as np, resource, sys, io, json

D, K, Y0 = 0.4, 1.0, 4.0
LAM = K*np.diff(np.exp(D*(Y0+np.arange(4.0))))
TRUE = 0.0943953307          # by one-dimensional sums, deficit < 4e-12


def draw(n, rng):
    """One sample of n triples from the negative multinomial, as a Gamma-Poisson mixture."""
    w = rng.gamma(K, 1.0/K, size=n)
    return [rng.poisson(l*w).astype(np.int32) for l in LAM]


def H(*cols):
    """Shannon entropy of the empirical joint law of the given count columns, in nats.
    Packs the columns into one integer key; never allocates a grid."""
    key = np.zeros(cols[0].size, dtype=np.int64)
    for c in cols:
        key = key*(int(c.max())+1) + c
    cnt = np.unique(key, return_counts=True)[1]
    p = cnt/cols[0].size
    return -(p*np.log(p)).sum()


def plugin(n1, n2, n3):
    return H(n1, n2) + H(n2, n3) - H(n2) - H(n1, n2, n3)


SIZES = [(10**4, 4000), (10**5, 4500), (10**6, 400), (10**7, 30)]
print(f"lambda = {LAM.round(6)}   truth = {TRUE:.7f}\n")
print(f"{'events':>9} {'reps':>5} {'estimate':>11} {'spread':>9} {'excess':>9} "
      f"{'SE(mean)':>9} {'min excess':>11} {'min/sd':>7}")
out = {}
for n, reps in SIZES:
    rng = np.random.default_rng(20260905 + n)
    v = np.array([plugin(*draw(n, rng)) for _ in range(reps)])
    ex = v - TRUE
    out[n] = (v.mean(), v.std(ddof=1), ex.mean(), ex.std(ddof=1)/np.sqrt(reps), ex.min())
    print(f"{n:9d} {reps:5d} {v.mean():11.6f} {v.std(ddof=1):9.6f} {ex.mean():9.6f} "
          f"{ex.std(ddof=1)/np.sqrt(reps):9.6f} {ex.min():11.6f} "
          f"{ex.min()/v.std(ddof=1):7.1f}")
    sys.stdout.flush()

print("\nagainst the macros this run writes")
for n in (10**4, 10**5, 10**6, 10**7):
    m, sd, ex, se, mn = out[n]
    print(f"  {n:>9}: estimate {m:.6f}  spread {sd:.6f}  excess {ex:.6f} +- {se:.6f}")
print(f"  replicas below the truth, all sizes: "
      f"{sum(1 for n,_ in SIZES if out[n][4] < 0)} of 4 sizes had any")

with io.open('mc_plugin_results.json', 'w') as _f:
    json.dump({str(n): {'replicas': reps, 'values': list(map(float, out[n]))}
               for n, reps in SIZES}, _f, indent=1)
    _f.write('\n')
print("wrote mc_plugin_results.json; run write_mc_tex.py for numbers_mc.txt")

print(f"\npeak resident memory: {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")


==> anc/XS6/mc_plugin_results.json <==
{
 "10000": {
  "replicas": 4000,
  "values": [
   0.2775908135611305,
   0.0062353540854456066,
   0.18319548286113055,
   9.85896046382214e-05,
   0.16047364108132128
  ]
 },
 "100000": {
  "replicas": 4500,
  "values": [
   0.14243833354552032,
   0.0015514170063814993,
   0.04804300284552033,
   2.312715925145505e-05,
   0.04287320217271634
  ]
 },
 "1000000": {
  "replicas": 400,
  "values": [
   0.10453737750942137,
   0.0004207927495036446,
   0.010142046809421374,
   2.103963747518223e-05,
   0.008878394947928137
  ]
 },
 "10000000": {
  "replicas": 30,
  "values": [
   0.0962814357465622,
   0.00013765596593225002,
   0.0018861050465621956,
   2.5132425905418666e-05,
   0.0015698342716803926
  ]
 }
}


==> anc/XS6/measure_spread_and_residual.py <==
#!/usr/bin/env python3
"""Measure the replica spread of the plug-in estimate at 1e4 events, and the replica spread of the
corrected estimate at the cuts of Sec. 8, which sets the resolution of the proton-nucleus
comparison.

The corrected estimate of one sample is D + A. D = pd - ps is the plug-in estimate of the sample
minus that of a synthetic sample of the same size, drawn from Eq. (nm) at the four numbers
estimated from the sample. A is the information those four numbers predict, summed in one
dimension. For each replica pd, ps and A are saved, so that make_numbers_more.py can form the
resolution sqrt(Var(k) + Var(40)) and its bootstrap uncertainty.

Run under a cap:  ( ulimit -v 1500000; NPROC=8 python3 measure_spread_and_residual.py )
NPROC sets the number of worker processes, default 1. Every chunk of 500 replicas has its own
seed, and the chunks are joined in their fixed order, so the output does not depend on NPROC.
Memory discipline: counts packed into one int64 key, np.unique, never a grid indexed by a triple.
"""
import numpy as np, resource, io, json, os, sys
from scipy.special import gammaln

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))        # lambda_j / k at these cuts
TOL = 1e-14
CHUNK = 500
# (k, N, replicas). The 1e5 cells feed only the check that the forty-source input spread is the
# smaller one, and the log.
# The cells at k = 1, 4 and 40 set the uncertainty of the printed resolution, of its ratio to the
# signal and of the crossing, and carry twice the replicas of the others.
CELLS = ((1.0, 10**6, 8000), (2.0, 10**6, 1000), (3.0, 10**6, 1000), (4.0, 10**6, 8000),
         (5.0, 10**6, 1000), (40.0, 10**6, 16000), (1.0, 10**5, 1000), (40.0, 10**5, 1000))


def draw(k, n, rng):
    w = rng.gamma(k, 1.0/k, size=n)
    return [rng.poisson(k*l*w).astype(np.int64) for l in LAMU]


def H(*cols):
    key = np.zeros(cols[0].size, dtype=np.int64)
    for c in cols:
        key = key*(int(c.max())+1) + c
    p = np.unique(key, return_counts=True)[1]/cols[0].size
    return -(p*np.log(p)).sum()


def plugin(s):
    return H(s[0], s[1]) + H(s[1], s[2]) - H(s[1]) - H(s[0], s[1], s[2])


def four(s):
    x = s[1].astype(float); xm = x.mean(); vx = ((x-xm)**2).mean(); o = []
    for y in (s[0].astype(float), s[2].astype(float)):
        ym = y.mean(); b = ((x-xm)*(y-ym)).mean()/vx; o.append((b, ym - b*xm))
    (c1, a1), (c3, a3) = o
    return c1, c3, 0.5*(a1/c1 + a3/c3), xm


# nb, M and predicted as in mc_nuisance.py, which runs on import and so is not imported. Each
# also returns the probability mass its range leaves out.
def nb(K, c):
    m, s, w = K*c, np.sqrt(K*c*(1.0+c)), 18.0
    while True:
        lo, hi = max(0, int(m-w*s-80)), int(m+w*s+80)
        n = np.arange(lo, hi+1, dtype=float)
        pm = np.exp(gammaln(K+n)-gammaln(K)-gammaln(n+1.0)
                    - K*np.log1p(c) + n*np.log(c/(1.0+c)))
        if abs(1.0-pm.sum()) < TOL or w > 90:
            return n, pm, abs(1.0-pm.sum())
        w *= 1.6


def M(K, c1, c3):
    C = c1+c3; t = 0.0; dmax = 0.0
    for c, sg in ((C, 1.0), (c1, -1.0), (c3, -1.0)):
        n, pm, d = nb(K, c); t += sg*(pm*gammaln(K+n)).sum(); dmax = max(dmax, d)
    return (t + gammaln(K) + K*np.log((1+c1)*(1+c3)/(1+C))
            + K*c1*np.log((1+c1)/(1+C)) + K*c3*np.log((1+c3)/(1+C))), dmax


def predicted(k, c1, c3, lam2):
    """The information the four quantities predict, the mass the n2 sum leaves out, and the
    largest mass left out by the inner sums."""
    n2, p2, _ = nb(k, lam2/k)
    keep = p2 > 1e-16
    tot, dn = 0.0, 0.0
    for b, p in zip(n2[keep], p2[keep]):
        v, d = M(k+b, c1, c3); tot += p*v; dn = max(dn, d)
    return tot, abs(1.0-p2[keep].sum()), dn


def chunk(task):
    """One chunk of replicas of one cell, on its own seed."""
    k, N, idx, n = task
    rng = np.random.default_rng([20260922, int(k), int(round(np.log10(N))), idx])
    pd, ps, A = [], [], []
    d2max, dnmax, rejected = 0.0, 0.0, 0
    for _ in range(n):
        s = draw(k, N, rng)
        p = plugin(s)
        c1, c3, kh, l2 = four(s)
        if not (kh > 0.02 and c1 > 0 and c3 > 0):
            rejected += 1
            continue
        lam = np.array([c1*(kh+l2), l2, c3*(kh+l2)])
        w = rng.gamma(kh, 1.0/kh, size=N)
        syn = [rng.poisson(l*w).astype(np.int64) for l in lam]
        a, d2, dn = predicted(kh, c1, c3, l2)
        pd.append(p); ps.append(plugin(syn)); A.append(a)
        d2max = max(d2max, d2); dnmax = max(dnmax, dn)
    return pd, ps, A, d2max, dnmax, rejected


def run_cells(cells, nproc):
    tasks = [(k, N, i, CHUNK) for k, N, reps in cells for i in range(reps//CHUNK)]
    if nproc > 1:
        import multiprocessing as mp
        with mp.Pool(nproc) as pool:
            out = pool.map(chunk, tasks, chunksize=1)
    else:
        out = [chunk(t) for t in tasks]
    res = {}
    for (k, N, i, _), o in zip(tasks, out):
        c = res.setdefault(f"{k:g}|{N}", {'pd': [], 'ps': [], 'A': [], 'max_def_n2': 0.0,
                                          'max_def_n': 0.0, 'rejected': 0, 'seeds': []})
        c['pd'] += o[0]; c['ps'] += o[1]; c['A'] += o[2]
        c['max_def_n2'] = max(c['max_def_n2'], o[3]); c['max_def_n'] = max(c['max_def_n'], o[4])
        c['rejected'] += o[5]
        c['seeds'].append([20260922, int(k), int(round(np.log10(N))), i])
    for k, N, _ in cells:
        lam = k*LAMU
        t, d2, dn = predicted(k, lam[0]/(k+lam[1]), lam[2]/(k+lam[1]), lam[1])
        c = res[f"{k:g}|{N}"]
        c['truth'] = t
        c['max_def_n2'] = max(c['max_def_n2'], d2); c['max_def_n'] = max(c['max_def_n'], dn)
    return res


def summary(res):
    print(f"{'cell':>11} {'reps':>5} {'rej':>4} {'mean D':>11} {'sd D':>9} {'sd A':>9} "
          f"{'cov(D,A)':>10} {'corr':>6} {'sd D+A':>9} {'mean D+A - I':>13}")
    for key, c in res.items():
        pd, ps, A = (np.array(c[x]) for x in ('pd', 'ps', 'A')); d = pd - ps; t = d + A
        n = len(d); cv = np.cov(d, A)[0, 1]
        print(f"{key:>11} {n:>5} {c['rejected']:>4} {d.mean():>+11.6f} {d.std(ddof=1):>9.6f} "
              f"{A.std(ddof=1):>9.6f} {cv:>+10.3e} {cv/(d.std(ddof=1)*A.std(ddof=1)):>+6.3f} "
              f"{t.std(ddof=1):>9.6f} {t.mean()-c['truth']:>+9.6f} +- {t.std(ddof=1)/np.sqrt(n):.6f}")
    sys.stdout.flush()


if __name__ == '__main__':
    print("replica spread of the plug-in estimate at 1e4 events, y0=4, k=1")
    rng = np.random.default_rng(20260918)
    v = np.array([plugin(draw(1.0, 10**4, rng)) for _ in range(4000)])
    sd = v.std(ddof=1); se_sd = sd/np.sqrt(2*(len(v)-1))
    print(f"  4000 replicas: mean {v.mean():.6f}  spread {sd:.6f} +- {se_sd:.6f}")
    print(f"  the printed digit is determined: {sd:.3f}")
    sys.stdout.flush()

    nproc = int(os.environ.get('NPROC', '1'))
    print(f"\nthe corrected estimate D + A at the Sec. 8 cuts, {sum(c[2] for c in CELLS)} replicas "
          f"in chunks of {CHUNK}, {nproc} process(es)")
    res = run_cells(CELLS, nproc)
    summary(res)
    with io.open('measure_spread_and_residual.json', 'w') as _f:
        json.dump({'spread': float(sd), 'spread_se': float(se_sd), 'replicas': len(v),
                   'corrected': res}, _f)
        _f.write('\n')
    print(f"\npeak resident memory: {resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB"
          f" in the main process")


==> anc/XS6/numbers.txt <==
% Generated by make_numbers.py. Do not edit, and never type a number
% into the prose. Each macro carries the precision the prose prints.
\newcommand{\NumBelowCorr}{0.75}
\newcommand{\NumBound}{0.143841}
\newcommand{\NumCmiForty}{0.102636}
\newcommand{\NumCmiGamma}{0.04031}
\newcommand{\NumCmiUnif}{0.05455}
\newcommand{\NumCmiYeight}{0.125035}
\newcommand{\NumCmiYfour}{0.094395}
\newcommand{\NumCmiYsix}{0.113618}
\newcommand{\NumCmiYtwo}{0.067166}
\newcommand{\NumCmiYzero}{0.037860}
\newcommand{\NumCone}{0.5257}
\newcommand{\NumCthree}{1.1699}
\newcommand{\NumDeepLimit}{0.137390}
\newcommand{\NumExCmi}{0.209}
\newcommand{\NumExExcess}{784}
\newcommand{\NumExLamOne}{5.42}
\newcommand{\NumExLamThree}{156.74}
\newcommand{\NumExLamTwo}{8.09}
\newcommand{\NumFigTwoCritMid}{1.036}
\newcommand{\NumFigTwoCrossMid}{1.305}
\newcommand{\NumFigTwoSat}{0.287}
\newcommand{\NumFigTwoSatShort}{0.11}
\newcommand{\NumFracEight}{0.9938}
\newcommand{\NumFracFifteen}{0.9969}
\newcommand{\NumFracFive}{0.9895}
\newcommand{\NumFracForty}{0.9989}
\newcommand{\NumFracOne}{0.9187}
\newcommand{\NumFracThree}{0.9806}
\newcommand{\NumFracTwo}{0.9674}
\newcommand{\NumGap}{0.008357}
\newcommand{\NumIg}{0.102753}
\newcommand{\NumIgUnif}{0.04258}
\newcommand{\NumIgYeight}{0.1290}
\newcommand{\NumIgYfour}{0.1028}
\newcommand{\NumIgYsix}{0.1198}
\newcommand{\NumIgYtwo}{0.0761}
\newcommand{\NumIgYzero}{0.0447}
\newcommand{\NumLocalVarRatio}{3.3}
\newcommand{\NumMargin}{0.049446}
\newcommand{\NumRhoLimit}{0.4902}
\newcommand{\NumRhoYeight}{0.48}
\newcommand{\NumRhoYfour}{0.43}
\newcommand{\NumRhoYsix}{0.46}
\newcommand{\NumRhoYtwo}{0.38}
\newcommand{\NumRhoYzero}{0.29}
\newcommand{\NumSelShift}{0.0159}
\newcommand{\NumSepFitTwo}{0.0004}
\newcommand{\NumSepSources}{0.01424}
\newcommand{\NumShortFit}{3.6}
\newcommand{\NumShortOne}{8}
\newcommand{\NumShortSix}{5}
\newcommand{\NumShortTwo}{3.3}
\newcommand{\NumShortZero}{15}
\newcommand{\NumNormTol}{2\times10^{-11}}


==> anc/XS6/numbers_calib.txt <==
% Generated by mc_calibrate.py and write_calib_tex.py. Do not edit.
\newcommand{\NumCritSe}{0.00002}   % Monte Carlo standard error of each threshold, the same at the three sizes
\newcommand{\NumCalibRepsFour}{550000}   % repetitions of the calibration at 10000 events
\newcommand{\NumNullSdFour}{0.0055}   % null spread at 10000 events
\newcommand{\NumCritLoFour}{-0.0108}   % lower critical value, two-sided five percent, at 10000 events
\newcommand{\NumCritHiFour}{0.0107}    % upper critical value, two-sided five percent, at 10000 events
\newcommand{\NumPowerFour}{13}       % two-sided power against the uniform source, percent
\newcommand{\NumCalibRepsFive}{38000}   % repetitions of the calibration at 100000 events
\newcommand{\NumNullSdFive}{0.0014}   % null spread at 100000 events
\newcommand{\NumCritLoFive}{-0.0028}   % lower critical value, two-sided five percent, at 100000 events
\newcommand{\NumCritHiFive}{0.0028}    % upper critical value, two-sided five percent, at 100000 events
\newcommand{\NumCalibRepsSix}{3200}   % repetitions of the calibration at 1000000 events
\newcommand{\NumNullSdSix}{0.0004}   % null spread at 1000000 events
\newcommand{\NumCritLoSix}{-0.0008}   % lower critical value, two-sided five percent, at 1000000 events
\newcommand{\NumCritHiSix}{0.0009}    % upper critical value, two-sided five percent, at 1000000 events


==> anc/XS6/numbers_direct.txt <==
% Generated by write_direct_tex.py. Do not edit, and never type a number into the prose.
\newcommand{\NumDirZ}{1.645}
\newcommand{\NumDirBiasOneSix}{a third}
\newcommand{\NumDirRepsSix}{400}
\newcommand{\NumDirFalseFitSix}{45}
\newcommand{\NumDirBiasFitThreeSix}{under half}
\newcommand{\NumDirRepsThreeSeven}{400}
\newcommand{\NumDirFalseThreeThreeSix}{140}
\newcommand{\NumDirRepsThreeThreeSix}{400}
\newcommand{\NumDirMarginForty}{0.0001}
\newcommand{\NumDirFalseGammaFive}{61}
\newcommand{\NumDirRepsFive}{2000}
\newcommand{\NumDirRepsUnifSix}{400}
\newcommand{\NumDirRepsGammaSix}{400}
\newcommand{\NumDirBoot}{200}
\newcommand{\NumCompExcessTwo}{5.8}
\newcommand{\NumCompExcessPoisson}{0.04}
\newcommand{\NumCompExcessThree}{11}
\newcommand{\NumCompExcessFour}{0.01}
\newcommand{\NumCompShortEight}{1.8}
\newcommand{\NumCompShortCutsOne}{5.5}
\newcommand{\NumCompShortCutsFit}{2.5}
\newcommand{\NumAltShiftClanFive}{+0.0014}
\newcommand{\NumAltRejClanFiveFive}{100}
\newcommand{\NumAltRejClanFiveSix}{100}
\newcommand{\NumAltShiftClanThirty}{+0.0004}
\newcommand{\NumAltRejClanThirtyFive}{41}
\newcommand{\NumAltRejClanThirtySix}{49}
\newcommand{\NumAltShiftPairsOne}{-0.0020}
\newcommand{\NumAltRejPairsOneFive}{33}
\newcommand{\NumAltRejPairsOneSix}{100}
\newcommand{\NumAltShiftPairsFive}{-0.0100}
\newcommand{\NumAltRejPairsFiveFive}{100}
\newcommand{\NumAltRejPairsFiveSix}{100}
\newcommand{\NumAltShiftBackTwo}{-0.0002}
\newcommand{\NumAltRejBackTwoFive}{5}
\newcommand{\NumAltRejBackTwoSix}{9}
\newcommand{\NumAltShiftBackFive}{-0.0005}
\newcommand{\NumAltRejBackFiveFive}{6}
\newcommand{\NumAltRejBackFiveSix}{28}
\newcommand{\NumAltShiftBackTen}{-0.0009}
\newcommand{\NumAltRejBackTenFive}{9}
\newcommand{\NumAltRejBackTenSix}{65}
\newcommand{\NumAltRateUnc}{5}
\newcommand{\NumAltRepsFive}{2000}
\newcommand{\NumAltRepsSix}{400}


==> anc/XS6/numbers_extra.txt <==
% Generated by make_numbers_extra.py. Do not edit, and never type a number into the prose.
\newcommand{\NumMIuncondZero}{0.0770}
\newcommand{\NumCmiShortZero}{0.0379}
\newcommand{\NumMIuncondFour}{0.3935}
\newcommand{\NumCmiShortFour}{0.0944}
\newcommand{\NumMIuncondEight}{1.0009}
\newcommand{\NumCmiShortEight}{0.1250}
\newcommand{\NumWidthMaxAt}{1}
\newcommand{\NumRatioShortLo}{0.85}
\newcommand{\NumRatioShortHi}{0.97}
\newcommand{\NumWidthSeqOne}{0.0885}
\newcommand{\NumWidthSeqTwo}{0.1213}
\newcommand{\NumWidthSeqThree}{0.1352}
\newcommand{\NumWidthSeqFour}{0.1409}
\newcommand{\NumBoundShort}{0.1438}
\newcommand{\NumExcessPctOne}{82}
\newcommand{\NumInvertKOne}{-1.09}
\newcommand{\NumExcessPctTwo}{46}
\newcommand{\NumInvertKTwo}{-0.92}
\newcommand{\NumExcessPctFour}{22}
\newcommand{\NumLHCbRatioOne}{0.824}
\newcommand{\NumLHCbSigmaOne}{1.8}
\newcommand{\NumLHCbMaxSigmaOne}{90}
\newcommand{\NumLHCbRatioTwo}{0.886}
\newcommand{\NumLHCbSigmaTwo}{1.2}
\newcommand{\NumLHCbMaxSigmaTwo}{40}
\newcommand{\NumLHCbRatioThree}{0.992}
\newcommand{\NumLHCbSigmaThree}{0.1}
\newcommand{\NumLHCbMaxSigmaThree}{2}
\newcommand{\NumEstNearFour}{0.09}
\newcommand{\NumFigRate}{0.33}


==> anc/XS6/numbers_mc.txt <==
% Generated by mc_plugin.py and write_mc_tex.py. Do not edit, and never type a number
% into the prose. Monte Carlo from the negative multinomial, seeds 20260905 + n.
\newcommand{\NumPlugRepsFour}{4000}  % replicas at 10000 events
\newcommand{\NumPlugFour}{0.2776}  % 4000 replicas, standard error 0.00010
\newcommand{\NumSpreadFour}{0.006}  % 4000 replicas, standard error 0.00007
\newcommand{\NumPlugRepsFive}{4500}  % replicas at 100000 events
\newcommand{\NumPlugFive}{0.1424}  % 4500 replicas, standard error 0.00002
\newcommand{\NumSpreadFive}{0.00155}  % 4500 replicas, standard error 0.00002
\newcommand{\NumExcessFive}{0.048}  % 4500 replicas, standard error 0.00002
\newcommand{\NumPlugRepsSix}{400}  % replicas at 1000000 events
\newcommand{\NumPlugSix}{0.1045}  % 400 replicas, standard error 0.00002
\newcommand{\NumExcessSix}{0.010}  % 400 replicas, standard error 0.00002
\newcommand{\NumPlugRepsSeven}{30}  % replicas at 10000000 events
\newcommand{\NumPlugSeven}{0.0963}  % 30 replicas, standard error 0.00003
\newcommand{\NumExcessSeven}{0.0019}  % 30 replicas, standard error 0.00003


==> anc/XS6/numbers_more.txt <==
% Generated by make_numbers_more.py. Do not edit, and never type a number into the prose.
\newcommand{\NumXi}{0.021223}
\newcommand{\NumLeadErrOne}{-6.7}
\newcommand{\NumInvBOne}{1.076}
\newcommand{\NumLeadErrTwo}{-0.9}
\newcommand{\NumInvBTwo}{2.026}
\newcommand{\NumLeadErrFour}{+0.0}
\newcommand{\NumShapeLHCbOne}{0.98}
\newcommand{\NumShapeLHCbTwo}{1.13}
\newcommand{\NumShapeLHCbThree}{1.20}
\newcommand{\NumShapeLHCbFour}{1.23}
\newcommand{\NumShapeLHCbFive}{1.35}
\newcommand{\NumShapeLHCbMean}{1.17}
\newcommand{\NumShapeLHCbChi}{1.7}
\newcommand{\NumPAcc}{0.090}
\newcommand{\NumShapeSelLo}{20}
\newcommand{\NumShapeSelHi}{23}
\newcommand{\NumShapeDriftSel}{34}
\newcommand{\NumDriftSelLo}{31}
\newcommand{\NumDriftSelHi}{36}
\newcommand{\NumChiAnti}{0.84}
\newcommand{\NumChiCorr}{471}
\newcommand{\NumShapeLHCbChiStat}{4828}
\newcommand{\NumShapeLHCbDrift}{38}
\newcommand{\NumTruncOne}{-2.6}
\newcommand{\NumTruncTwo}{-0.7}
\newcommand{\NumTruncThree}{0.8}
\newcommand{\NumRegSdOne}{0.14}
\newcommand{\NumSignalZero}{0.0067}
\newcommand{\NumSignalTwo}{0.0087}
\newcommand{\NumSignalFour}{0.0082}
\newcommand{\NumSignalSix}{0.0062}
\newcommand{\NumSignalFromKTwo}{0.00323}
\newcommand{\NumSignalFromKFive}{0.00096}
\newcommand{\NumSignalFromKFifteen}{0.00021}
\newcommand{\NumRawBiasForty}{0.40}
\newcommand{\NumCompRes}{0.0013}
\newcommand{\NumSignalOverRes}{6}
\newcommand{\NumSourceAtSpreadLo}{3}
\newcommand{\NumSourceAtSpreadHi}{4}
\newcommand{\NumCompSignalGeom}{0.0048}
\newcommand{\NumCompSignalOverResGeom}{4}
\newcommand{\NumCompShapeReadOne}{1.35}
\newcommand{\NumCompRepsOne}{8000}
\newcommand{\NumCompRepsForty}{16000}
\newcommand{\NumHOneVarLo}{3.8}
\newcommand{\NumHOneVarHi}{13.5}
\newcommand{\NumHOnePzLo}{1.9}
\newcommand{\NumHOnePzHi}{7.3}
\newcommand{\NumHOneEtaLo}{0.4}
\newcommand{\NumHOneEtaHi}{1.3}
\newcommand{\NumHOneCells}{sixteen}
\newcommand{\NumHOneCellsHigh}{twelve}


==> anc/XS6/numbers_nuis.txt <==
% Generated by mc_nuisance.py and write_nuis_tex.py. Do not edit.
\newcommand{\NumNuisFive}{0.0004}  % 120 replicas at 100000 events, spread of the predicted information
\newcommand{\NumNuisSix}{0.0001}  % 60 replicas at 1000000 events, spread of the predicted information
\newcommand{\NumDiffFour}{0.0040}  % mean difference of the two estimates at 10000 events
\newcommand{\NumDiffFourSpread}{0.0054}  % its spread over replicas
\newcommand{\NumDiffFive}{0.0112}  % mean difference of the two estimates at 100000 events
\newcommand{\NumDiffFiveSpread}{0.0015}  % its spread over replicas
\newcommand{\NumDiffSix}{0.0135}  % mean difference of the two estimates at 1000000 events
\newcommand{\NumDiffSixSpread}{0.0004}  % its spread over replicas


==> anc/XS6/write_calib_tex.py <==
#!/usr/bin/env python3
"""Emit numbers_calib.txt from mc_calibrate_results.json, so the file can be rebuilt without
repeating the Monte Carlo. Run:  python3 write_calib_tex.py"""
import json, io, re
from math import sqrt
from scipy.stats import norm

r = json.load(io.open('mc_calibrate_results.json'))
TAG = {'10000': 'Four', '100000': 'Five', '1000000': 'Six'}

# The number of repetitions at each size is read out of the program that ran them, so the prose
# cannot drift from it.
_m = re.search(r'^SIZES = \(\((.*)\)\)\s*$', io.open('mc_calibrate.py', encoding='utf-8').read(), re.M)
assert _m, 'SIZES not found in mc_calibrate.py'
REPS = {str(int(eval(a))): int(b) for a, b in (p.split(',') for p in _m.group(1).replace(' ', '').split('),('))}
# Standard error of a 2.5 percent point of a null that is normal to good approximation.
QSE = sqrt(0.025*0.975)/norm.pdf(norm.ppf(0.975))

# The power against the uniform source is one at the two larger sizes, which the prose states in
# words, so emitting those two would leave macros the manuscript never uses.
SURPLUS = {'Five', 'Six'}

with io.open('numbers_calib.txt', 'w', encoding='utf-8') as f:
    f.write("% Generated by mc_calibrate.py and write_calib_tex.py. Do not edit.\n")
    _se = {f"{QSE*r[n][1]/sqrt(REPS[n]):.5f}" for n in TAG}
    assert len(_se) == 1, f"the threshold uncertainty differs between sizes at five places: {_se}"
    f.write(f"\\newcommand{{\\NumCritSe}}{{{_se.pop()}}}"
            f"   % Monte Carlo standard error of each threshold, the same at the three sizes\n")
    for n, t in TAG.items():
        # the first seven entries are the upper-tail record, the last four the two-sided test
        mean, sd, crit, am, asd, pw, sk, lo, hi, pw2, sz2 = r[n]
        # the prose says every repetition is rejected at the two larger sizes; fail if it is not so
        if t in SURPLUS:
            assert pw2 == 1.0 and sk == 0, (f"at {n} events the two-sided power is {pw2} with {sk:.0f} "
                                            f"skipped, but the prose says every repetition is rejected")
        f.write(f"\\newcommand{{\\NumCalibReps{t}}}{{{REPS[n]}}}"
                f"   % repetitions of the calibration at {n} events\n")
        f.write(f"\\newcommand{{\\NumNullSd{t}}}{{{sd:.4f}}}"
                f"   % null spread at {n} events\n")
        f.write(f"\\newcommand{{\\NumCritLo{t}}}{{{lo:.4f}}}"
                f"   % lower critical value, two-sided five percent, at {n} events\n")
        f.write(f"\\newcommand{{\\NumCritHi{t}}}{{{hi:.4f}}}"
                f"    % upper critical value, two-sided five percent, at {n} events\n")
        if t not in SURPLUS:
            f.write(f"\\newcommand{{\\NumPower{t}}}{{{100*pw2:.0f}}}"
                    f"       % two-sided power against the uniform source, percent\n")
print(io.open('numbers_calib.txt').read())


==> anc/XS6/write_direct_tex.py <==
#!/usr/bin/env python3
"""Write numbers_direct.txt from the saved output of mc_direct.py, compound_counting.py and
mc_alternatives.py. Every value the prose quotes from those three runs comes from here, and a value
whose Monte Carlo uncertainty does not settle the printed digits is refused.

  python3 write_direct_tex.py   -> numbers_direct.txt
"""
import json, io, sys
import numpy as np
from scipy.stats import norm

V = {}


def put(name, val, fmt):
    V[name] = fmt.format(val)


fail = []


def check(ok, msg):
    print(f"  {'pass' if ok else 'FAIL'}: {msg}")
    if not ok:
        fail.append(msg)


# ---- the direct comparison with I_G --------------------------------------------------------
d = json.load(io.open('mc_direct_results.json'))
cells = {k: np.array(v) for k, v in d['cells'].items()}
z = norm.ppf(0.95)
put('NumDirZ', z, '{:.3f}')
# truths by one-dimensional sums, as in make_numbers.py
from scipy.special import gammaln

def nb(K, c):
    m = K*c; s = np.sqrt(K*c*(1+c)); n = np.arange(int(m + 45*s + 300) + 1, dtype=float)
    return n, np.exp(gammaln(K+n) - gammaln(K) - gammaln(n+1) - K*np.log1p(c) + n*np.log(c/(1+c)))

def M(K, c1, c3):
    C = c1 + c3
    f = lambda c: (lambda t: (t[1]*gammaln(K + t[0])).sum())(nb(K, c))
    return (f(C) - f(c1) - f(c3) + gammaln(K) + K*np.log((1+c1)*(1+c3)/(1+C))
            + K*c1*np.log((1+c1)/(1+C)) + K*c3*np.log((1+c3)/(1+C)))

def cmi(k, lam):
    c1, c3 = lam[0]/(k+lam[1]), lam[2]/(k+lam[1]); n, p = nb(k, lam[1]/k)
    return sum(pi*M(k+b, c1, c3) for b, pi in zip(n, p) if pi > 1e-18), 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))

LAMU = np.diff(np.exp(0.4*(4.0+np.arange(4.0))))
truth = {}
for k in (1.0, 1.84, 3.0, 40.0):
    truth[f"0|{k:g}"] = cmi(k, k*LAMU)
truth['1|3'] = cmi(3.0, np.array([2.0, 2.0, 2.0]))


def rejected(key):
    a = cells[key]; delta = a[:, 0] - a[:, 1]
    return int((delta > z*a[:, 2]).sum()), a.shape[0]


def bias_fraction(key, tk):
    I, IG = truth[tk]
    return (cells[key][:, 0].mean() - I)/(IG - I), cells[key][:, 0].std(ddof=1)/np.sqrt(cells[key].shape[0])/(IG - I)

# one initial dipole at 10^6 events
# The bias fractions are printed in words, because 400 samples settle them to a few tenths of a
# percent and not to the integer. Each word carries the range that the three-standard-error
# interval must lie inside.
def words(b, e, msg):
    lo, hi = 100*(b - 3*e), 100*(b + 3*e)
    for word, wlo, whi in (('a third', 30.0, 36.7), ('under half', 36.7, 50.0), ('about half', 45.0, 55.0)):
        if wlo <= lo and hi <= whi:
            print(f"  pass: {msg}: {100*b:.2f} +- {100*e:.2f} percent, printed as '{word}'"); return word
    check(False, f"{msg}: {100*b:.2f} +- {100*e:.2f} percent fits no word"); return '??'
b, e = bias_fraction('0|1|1000000', '0|1')
V['NumDirBiasOneSix'] = words(b, e, "bias fraction at k = 1, 1e6")
r, n = rejected('0|1|1000000'); check(r == 0, f"k = 1, 1e6: {r} of {n} rejected"); put('NumDirRepsSix', n, '{:d}')
r, n = rejected('0|1.84|1000000'); check(0 < r < n, f"k = 1.84, 1e6: {r} of {n} rejected"); put('NumDirFalseFitSix', r, '{:d}')
r, n = rejected('0|1.84|3000000'); check(r == 0, f"k = 1.84, 3e6: {r} of {n} rejected")
b, e = bias_fraction('0|1.84|3000000', '0|1.84')
V['NumDirBiasFitThreeSix'] = words(b, e, "bias fraction at k = 1.84, 3e6")
r, n = rejected('0|3|10000000'); check(r == 0, f"k = 3, 1e7: {r} of {n} rejected"); put('NumDirRepsThreeSeven', n, '{:d}')
r, n = rejected('0|3|3000000'); check(0 < r < n, f"k = 3, 3e6: {r} of {n} rejected"); put('NumDirFalseThreeThreeSix', r, '{:d}'); put('NumDirRepsThreeThreeSix', n, '{:d}')
I40, IG40 = truth['0|40']; put('NumDirMarginForty', IG40 - I40, '{:.4f}')
for key in ('0|40|10000', '0|40|100000', '0|40|1000000'):
    r, n = rejected(key); check(r == n, f"k = 40, {key.split('|')[2]}: {r} of {n} rejected")
r, n = rejected('1|3|100000'); put('NumDirFalseGammaFive', r, '{:d}'); put('NumDirRepsFive', n, '{:d}')
check(0 < r < 0.1*n, f"Gamma source, equal means, 1e5: {r} of {n} rejected")
r, n = rejected('2|3|100000'); check(r == n, f"uniform source, equal means, 1e5: {r} of {n} rejected")
r, n = rejected('2|3|1000000'); check(r == n, f"uniform source, equal means, 1e6: {r} of {n} rejected"); put('NumDirRepsUnifSix', n, '{:d}')
r, n = rejected('1|3|1000000'); check(r == 0, f"Gamma source, equal means, 1e6: {r} of {n} rejected"); put('NumDirRepsGammaSix', n, '{:d}')
put('NumDirBoot', d['nboot'], '{:d}')
# the bias at one dipole and 1e6 in absolute terms, for the log
I1, IG1 = truth['0|1']
print(f"  k = 1, 1e6: estimate bias {cells['0|1|1000000'][:, 0].mean() - I1:+.6f} against I_G - I = {IG1 - I1:.6f}")

# ---- compound counting ---------------------------------------------------------------------
c = json.load(io.open('compound_counting_results.json'))
def rel(key):
    x = c[key]; return 100*(x['I'] - x['IG'])/x['IG']
check(abs(c['equal2|one']['I'] - 0.0403093) < 5e-7, f"control reproduces 0.0403093: {c['equal2|one']['I']:.7f}")
check(all(abs(x['deficit']) < 1e-10 for x in c.values()), "mass left out below 1e-10 in every case")
put('NumCompExcessTwo', rel('equal2|geometric2'), '{:.1f}'); check(rel('equal2|geometric2') > 0, "geometric, means 2, above I_G")
put('NumCompExcessPoisson', rel('equal2|poisson2'), '{:.2f}'); check(0 <= rel('equal2|poisson2') < 0.1, "Poisson number of mean 2 within a tenth of a percent of I_G")
put('NumCompExcessThree', rel('equal2|geometric3'), '{:.0f}'); check(rel('equal2|geometric3') > rel('equal2|geometric2'), "geometric of mean 3 higher still")
put('NumCompExcessFour', rel('equal4|geometric2'), '{:.2f}'); check(0 <= rel('equal4|geometric2') < 0.1, "means 4 within a tenth of a percent of I_G")
put('NumCompShortEight', -rel('equal8|geometric2'), '{:.1f}'); check(rel('equal8|geometric2') < 0, "means 8 below I_G")
put('NumCompShortCutsOne', -rel('cuts1|geometric2'), '{:.1f}'); check(rel('cuts1|geometric2') < 0, "Sec. 8 cuts, k = 1, below I_G")
put('NumCompShortCutsFit', -rel('cuts184|geometric2'), '{:.1f}'); check(rel('cuts184|geometric2') < 0, "Sec. 8 cuts, k = 1.84, below I_G")

# ---- physical alternatives -----------------------------------------------------------------
a = json.load(io.open('mc_alternatives_results.json'))
NAMES = {'clan|5': 'ClanFive', 'clan|30': 'ClanThirty', 'pairs|0.01': 'PairsOne', 'pairs|0.05': 'PairsFive',
         'background|0.02': 'BackTwo', 'background|0.05': 'BackFive', 'background|0.1': 'BackTen'}
worst = 0.0
for key, tag in NAMES.items():
    sh = a['shift'][key]['shift']; put('NumAltShift' + tag, sh, '{:+.4f}')
    check(abs(a['shift'][key]['deficit']) < 1e-9, f"{key}: summation mass left out {a['shift'][key]['deficit']:.1e}")
    for n, size in ((10**5, 'Five'), (10**6, 'Six')):
        m = a['mc'][f"{key}|{n}"]; law = np.array(m['law']); nul = np.array(m['null'])
        lo, hi = np.percentile(nul, [2.5, 97.5]); p = ((law < lo) | (law > hi)).mean()
        # the uncertainty of the rate, with the thresholds re-drawn as well: a seeded bootstrap
        # over the null and the law samples
        _rng = np.random.default_rng(20260926); _rates = []
        for _ in range(2000):
            _nul = nul[_rng.integers(0, nul.size, nul.size)]; _lo, _hi = np.percentile(_nul, [2.5, 97.5])
            _law = law[_rng.integers(0, law.size, law.size)]; _rates.append(((_law < _lo) | (_law > _hi)).mean())
        worst = max(worst, 100*np.std(_rates))
        put(f'NumAltRej{tag}{size}', 100*p, '{:.0f}')
        check(abs(nul.mean()) < 3*nul.std(ddof=1)/np.sqrt(nul.size), f"{key} at {n}: null mean {nul.mean():+.2e} within 3 SE of zero")
        check(law.size >= (2000 if n == 10**5 else 400)*0.99, f"{key} at {n}: {law.size} samples kept")
put('NumAltRateUnc', np.ceil(worst), '{:.0f}')
put('NumAltRepsFive', len(a['mc']['clan|5|100000']['law']), '{:d}')
put('NumAltRepsSix', len(a['mc']['clan|5|1000000']['law']), '{:d}')
sc = a['shift']
check(sc['clan|5']['shift'] > 0 and sc['clan|30']['shift'] > 0, "clan shifts positive")
check(sc['pairs|0.01']['shift'] < 0 and sc['pairs|0.05']['shift'] < 0, "pair shifts negative")
check(all(sc[k]['shift'] < 0 for k in ('background|0.02', 'background|0.05', 'background|0.1')), "background shifts negative")

if fail:
    sys.exit(f"{len(fail)} check(s) failed; numbers_direct.txt is not written")
with io.open('numbers_direct.txt', 'w', encoding='utf-8') as f:
    f.write("% Generated by write_direct_tex.py. Do not edit, and never type a number into the prose.\n")
    for k, v in V.items():
        f.write(f"\\newcommand{{\\{k}}}{{{v}}}\n")
print(f"wrote numbers_direct.txt with {len(V)} macros")


==> anc/XS6/write_mc_tex.py <==
#!/usr/bin/env python3
"""Emit numbers_mc.txt from mc_plugin_results.json, so the file can be rebuilt without repeating
the Monte Carlo. Run:  python3 write_mc_tex.py"""
import json, io

r = json.load(io.open('mc_plugin_results.json'))
TAG = {'10000': 'Four', '100000': 'Five', '1000000': 'Six', '10000000': 'Seven'}

# The four plug-in means are printed at one precision. Their standard errors run from 9.9e-5 down
# to 2.1e-5, so the fourth decimal is the last determined digit at every size, and at 1e5 the prose
# compares the distance to the bound with the spread, which three decimals would not let a reader
# check. SpreadFive is printed to five places because 0.001551 +- 0.000016 sits on the
# fourth-decimal boundary, where the printed digit would not be determined.
PREC = {'PlugFour': 4, 'PlugFive': 4, 'PlugSix': 4, 'PlugSeven': 4,
        'SpreadFour': 3, 'SpreadFive': 5,
        'ExcessFive': 3, 'ExcessSix': 3, 'ExcessSeven': 4}

with io.open('numbers_mc.txt', 'w', encoding='utf-8') as f:
    f.write("% Generated by mc_plugin.py and write_mc_tex.py. Do not edit, and never type a number\n")
    f.write("% into the prose. Monte Carlo from the negative multinomial, seeds 20260905 + n.\n")
    for n in ('10000', '100000', '1000000', '10000000'):
        m, sd, ex, se, mn = r[n]['values']
        reps, t = r[n]['replicas'], TAG[n]
        f.write(f"\\newcommand{{\\NumPlugReps{t}}}{{{reps}}}  % replicas at {n} events\n")
        # Each quantity carries its own standard error. The mean and the excess, which is the
        # mean less a constant, share sd/sqrt(R). The spread is a sample standard deviation,
        # whose standard error is sd/sqrt(2(R-1)).
        se_of = {'Plug': se, 'Excess': se, 'Spread': sd / (2 * (reps - 1)) ** 0.5}
        for stem, val in (('Plug', m), ('Spread', sd), ('Excess', ex)):
            name = stem + t
            if name not in PREC:
                continue
            f.write(f"\\newcommand{{\\Num{name}}}{{{val:.{PREC[name]}f}}}"
                    f"  % {reps} replicas, standard error {se_of[stem]:.5f}\n")
print(io.open('numbers_mc.txt').read())


==> anc/XS6/write_nuis_tex.py <==
#!/usr/bin/env python3
"""Emit numbers_nuis.txt from mc_nuisance_results.json, so the tex can be rebuilt
without repeating the Monte Carlo. Precisions match what the prose prints."""
import json, io
r = json.load(io.open('mc_nuisance_results.json'))
s3, s4 = r['estimation_spread'], r['source_separation']
P = 'paper cuts, shape 1'
with io.open('numbers_nuis.txt', 'w', encoding='utf-8') as f:
    f.write("% Generated by mc_nuisance.py and write_nuis_tex.py. Do not edit.\n")
    for n, name in (('100000', 'NuisFive'), ('1000000', 'NuisSix')):
        mean, sd, truth, reps = s3[f"{P}|{n}"]
        # One significant figure. With 120 and 60 replicas the standard error on each spread
        # is 2.5e-05 and 1.2e-05, so the second significant figure is not determined and
        # printing it would state a precision the replicas do not support.
        import math
        _sf = round(sd, -int(math.floor(math.log10(abs(sd)))))
        f.write(f"\\newcommand{{\\Num{name}}}{{{_sf:.4f}}}"
                f"  % {int(reps)} replicas at {n} events, spread of the predicted information\n")
    # Four decimals throughout: the spread at a million is 0.00039, which three would print
    # as zero, and a mixed precision across one list of three is not readable.
    for n, tag, dp, sp in (('10000', 'Four', 4, 4), ('100000', 'Five', 4, 4),
                           ('1000000', 'Six', 4, 4)):
        u, g, d, sd, sign, lo, hi = s4[n]
        f.write(f"\\newcommand{{\\NumDiff{tag}}}{{{d:.{dp}f}}}"
                f"  % mean difference of the two estimates at {n} events\n")
        f.write(f"\\newcommand{{\\NumDiff{tag}Spread}}{{{sd:.{sp}f}}}"
                f"  % its spread over replicas\n")
print(io.open('numbers_nuis.txt').read())


==> anc/calc_SHORT/item1/README.md <==
# calc_SHORT item 1: factorial-cumulant hierarchy and the moment tests

Every program runs as `( ulimit -v 1500000; python3 ... )`. The multiprocessing programs use
`NPROC=2` with the fork start method. The Table 1 laws and compound counting are
reimplemented here from the docstrings of `XS6/mc_alternatives.py` and `XS6/compound_counting.py`.

## Files

| file | what it is | reproduce with |
|---|---|---|
| `moment_test.py` | Module imported by item 2. `test(n1, n2, n3)` returns a dict of the sixteen normalized factorial cumulants (`F`, `T`), pooled estimates, and Wald statistics with p-values for eight tests and three covariance options. Also exports `draw_nm`, `statistic_vector`, `model_cov_x`, `model_monomial_moments`, `normalized_cumulants`. Running it directly performs a self-test. | `( ulimit -v 1500000; python3 moment_test.py )` |
| `fcum.py` | Set-partition formula from joint factorial moments to joint factorial cumulants of any order (floats or sympy). | imported |
| `symbolic_checks.py` | Computer-algebra checks of every identity (234 residuals, all zero, and one deliberately wrong identity that must be reported). | `( ulimit -v 1500000; python3 symbolic_checks.py ) > symbolic_checks.log` |
| `symbolic_checks.log` | Output of the above. Last line gives the number of failures. | |
| `exact_sum_checks.py` | Exact summation of the negative multinomial at the Sec. 8 cuts (k = 1, 1.84, 40) and at the Table 1 configuration, orders 2 to 6. The Table 1 alternatives, compound counting, uniform and two-point sources, and a multinomial split, orders 2 to 4. One-window bunching parameters. Normalization deficits are printed with each configuration. | `( ulimit -v 1500000; python3 exact_sum_checks.py ) > exact_sum_checks.log` (about 20 s) |
| `exact_sum_checks.log`, `exact_sum_checks.json` | Output of the above. | |
| `null_size.py` | Null rejection rates of every test and covariance option by simulation. Also compares the delta-method covariance with the covariance of the statistics over samples, and computes sizes with the true covariance ('oracle'). | `( ulimit -v 1500000; NPROC=2 python3 null_size.py 1e5 5000 ) >> null_size.log`, then the same with `1e4 5000`, then `1e6 1000 'cuts k=1' 'cuts k=1.84' 'cuts k=40' 'table1 k=3'` |
| `null_size.log`, `null_size_100000.json`, `null_size_10000.json`, `null_size_1000000.json` | Output of the above (per-sample p-values are not stored, only the rates). | |
| `size_summary.py`, `size_summary.log` | Range of the null rates per test and covariance over the laws at which each test is at its null. | `python3 size_summary.py > size_summary.log` |
| `power_check.py` | Mutation check: rejection rates against the Table 1 laws, compound counting, uniform and two-point sources at 1e5 events, 400 samples per law. | `( ulimit -v 1500000; NPROC=2 python3 power_check.py 1e5 400 ) >> power_check.log` |
| `power_check.log`, `power_check_100000.json` | Output of the above. | |
| `onewindow_sign_scan.py`, `onewindow_sign_scan.log` | Sign of B3 - (2 - 1/B2) for one window over a grid of k and window mean, per alternative. | `( ulimit -v 1500000; python3 onewindow_sign_scan.py ) > onewindow_sign_scan.log` |
| `old_within_mean_reference/` | First run of `null_size.py` and `power_check.py` with `within2` defined against the mean of the three cross-window F. Superseded: pairs across edges move that mean, so `within2` rejected pairs (33 percent at f = 0.01). The present `within2` uses F_13, which pairs leave unchanged. The other seven tests are identical in the two runs, since the seeds are the same. | not rerun |

## Using `moment_test.test`

```python
import sys; sys.path.insert(0, 'calc_SHORT/item1')
sys.dont_write_bytecode = True
from moment_test import test
r = test(n1, n2, n3)          # integer arrays of one common length
r['p_order2'], r['p_order3'], r['p_gamma'], r['p_gamma123'], r['p_joint']   # recommended covariance
r['p_within2_emp'], r['z_adj2_emp']                                         # diagnostic, empirical covariance
```

Tests (degrees of freedom): `order2` all six F equal (5), `cross2` F_12 = F_13 = F_23 (2), `adj2`
(F_12 + F_23)/2 = F_13 (1), `within2` F_jj = F_13 (3), `order3` all ten T equal (9), `gamma` pooled
kappa3 = 2 kappa2^2 (1), `gamma123` T_123 = 2 F_12 F_23 (1), `joint` all F = kappa and all T =
2 kappa^2 (15). Covariances: `nm` is the negative multinomial at the fitted means and at
k_hat = 1/kappa2 of the total. `src` is a single source whose moments E W^r (r <= 6) are estimated
from the total. `emp` is the empirical sandwich. The recommended choices, used by the unsuffixed
keys, are `src` for the five equality tests and `nm` for `gamma`, `gamma123` and `joint`. Under an
alternative, the model covariances misstate the variance of the statistics. A rejection by a
sub-test is therefore attributed to its own level only with `emp`. For example, clans move no
cross-window F, yet `cross2` with `src` rejects them in 25 percent of samples, against 4.8 percent
with `emp`.

Memory: events are processed in chunks of 250000, so the largest array is 250000 x 19 doubles
(38 MB), whatever the number of events.


==> anc/calc_SHORT/item1/exact_sum_checks.json <==
{
 "NM|cuts k=1": {
  "k": 1.0,
  "means": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "cuts": [
   175,
   247,
   353
  ],
  "deficit": 3.3306690738754696e-16,
  "deficit_EN6": 3.1086244689504383e-15,
  "maxdev_by_order": {
   "2": 2.4424906541753444e-15,
   "3": 3.552713678800501e-15,
   "4": 6.8833827526759706e-15,
   "5": 1.2101430968414206e-14,
   "6": 1.709743457922741e-14
  },
  "F": {
   "11": 1.000000000000001,
   "12": 1.0000000000000009,
   "13": 1.0000000000000002,
   "22": 1.0000000000000013,
   "23": 0.9999999999999989,
   "33": 0.9999999999999976
  },
  "T": {
   "111": 1.9999999999999996,
   "112": 1.9999999999999991,
   "113": 1.999999999999996,
   "122": 1.9999999999999964,
   "123": 1.9999999999999993,
   "133": 2.0000000000000018,
   "222": 1.9999999999999947,
   "223": 2.000000000000007,
   "233": 2.0,
   "333": 1.9999999999999993
  },
  "monomial_M2_maxdev": 5.440092820663267e-15
 },
 "NM|cuts k=1.84": {
  "k": 1.84,
  "means": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "cuts": [
   181,
   255,
   365
  ],
  "deficit": 0.0,
  "deficit_EN6": 1.4099832412739488e-14,
  "maxdev_by_order": {
   "2": 5.773159728050814e-15,
   "3": 2.8199664825478976e-14,
   "4": 6.550315845288424e-14,
   "5": 9.270362255620057e-14,
   "6": 8.315570454442422e-14
  },
  "F": {
   "11": 0.5434782608695621,
   "12": 0.5434782608695633,
   "13": 0.5434782608695633,
   "22": 0.5434782608695681,
   "23": 0.5434782608695659,
   "33": 0.5434782608695633
  },
  "T": {
   "111": 0.5907372400755977,
   "112": 0.5907372400756029,
   "113": 0.5907372400756031,
   "122": 0.5907372400756077,
   "123": 0.5907372400756026,
   "133": 0.5907372400756007,
   "222": 0.5907372400756018,
   "223": 0.590737240075601,
   "233": 0.5907372400756012,
   "333": 0.5907372400756047
  },
  "monomial_M2_maxdev": 1.5432100042289676e-14
 },
 "NM|cuts k=40": {
  "k": 40.0,
  "means": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "cuts": [
   371,
   531,
   769
  ],
  "deficit": 1.7053025658242404e-13,
  "deficit_EN6": 2.1194157540094238e-13,
  "maxdev_by_order": {
   "2": 7.16182668725196e-12,
   "3": 1.281013073395343e-10,
   "4": 1.6083372411657137e-09,
   "5": 1.5430921873615944e-08,
   "6": 1.3947584687201697e-07
  },
  "F": {
   "11": 0.02500000000017905,
   "12": 0.025000000000176804,
   "13": 0.025000000000177332,
   "22": 0.025000000000175066,
   "23": 0.02500000000017631,
   "33": 0.025000000000176416
  },
  "T": {
   "111": 0.0012499999998398733,
   "112": 0.0012499999998406394,
   "113": 0.0012499999998412065,
   "122": 0.0012499999998434666,
   "123": 0.0012499999998433922,
   "133": 0.0012499999998425828,
   "222": 0.0012499999998461196,
   "223": 0.0012499999998454264,
   "233": 0.0012499999998434265,
   "333": 0.0012499999998444968
  },
  "monomial_M2_maxdev": 2.1538326677728037e-13
 },
 "NM|Table 1 k=3": {
  "k": 3.0,
  "means": [
   2.0,
   2.0,
   2.0
  ],
  "cuts": [
   72,
   72,
   72
  ],
  "deficit": 1.1102230246251565e-16,
  "deficit_EN6": 5.773159728050814e-15,
  "maxdev_by_order": {
   "2": 2.6645352591003757e-15,
   "3": 1.0880185641326534e-14,
   "4": 3.774758283725532e-14,
   "5": 5.46229728115577e-14,
   "6": 1.7918999617450027e-13
  },
  "F": {
   "11": 0.3333333333333324,
   "12": 0.3333333333333326,
   "13": 0.33333333333333276,
   "22": 0.333333333333333,
   "23": 0.33333333333333287,
   "33": 0.3333333333333326
  },
  "T": {
   "111": 0.22222222222222462,
   "112": 0.22222222222222443,
   "113": 0.2222222222222237,
   "122": 0.2222222222222231,
   "123": 0.22222222222222307,
   "133": 0.22222222222222324,
   "222": 0.22222222222222246,
   "223": 0.22222222222222177,
   "233": 0.2222222222222226,
   "333": 0.2222222222222232
  },
  "monomial_M2_maxdev": 5.88418203051333e-15
 },
 "alt|NM|None": {
  "means": [
   2.0000000000000377,
   2.0000000000000377,
   2.0000000000000377
  ],
  "cut": 120,
  "deficit": -2.842170943040401e-14,
  "tail_n6": 8.466523545146364e-38,
  "F": {
   "11": 0.3333333333332889,
   "12": 0.3333333333332887,
   "13": 0.33333333333328913,
   "22": 0.33333333333328935,
   "23": 0.3333333333332887,
   "33": 0.3333333333332887
  },
  "T": {
   "111": 0.22222222222218288,
   "112": 0.22222222222218288,
   "113": 0.22222222222218244,
   "122": 0.22222222222218288,
   "123": 0.2222222222221831,
   "133": 0.22222222222218266,
   "222": 0.22222222222218155,
   "223": 0.22222222222218244,
   "233": 0.22222222222218266,
   "333": 0.22222222222218355
  },
  "order4": {
   "1111": 0.2222222222217508,
   "1112": 0.2222222222217517,
   "1113": 0.2222222222217508,
   "1122": 0.22222222222174992,
   "1123": 0.2222222222217517,
   "1133": 0.2222222222217517,
   "1222": 0.22222222222174992,
   "1223": 0.22222222222174903,
   "1233": 0.2222222222217508,
   "1333": 0.22222222222174992,
   "2222": 0.2222222222217517,
   "2223": 0.22222222222174992,
   "2233": 0.22222222222174992,
   "2333": 0.2222222222217517,
   "3333": 0.22222222222174992
  },
  "maxdev_closed_form_F": 4.463096558993129e-14,
  "maxdev_closed_form_T": 4.066191827689636e-14
 },
 "alt|clan|5.0": {
  "means": [
   2.0000000000000395,
   2.000000000000039,
   2.0000000000000395
  ],
  "cut": 160,
  "deficit": -2.842170943040401e-14,
  "tail_n6": 8.340313256899073e-12,
  "F": {
   "11": 0.5999999999999439,
   "12": 0.33333333333328663,
   "13": 0.33333333333328724,
   "22": 0.5999999999999445,
   "23": 0.33333333333328663,
   "33": 0.5999999999999441
  },
  "T": {
   "111": 0.9333333333332015,
   "112": 0.3999999999999361,
   "113": 0.3999999999999327,
   "122": 0.39999999999993485,
   "123": 0.22222222222218432,
   "133": 0.399999999999932,
   "222": 0.9333333333332016,
   "223": 0.39999999999993485,
   "233": 0.39999999999993585,
   "333": 0.9333333333332001
  },
  "order4": {
   "1111": 2.5333333333314454,
   "1112": 0.9333333333323895,
   "1113": 0.9333333333323964,
   "1122": 0.6844444444436876,
   "1123": 0.3999999999994013,
   "1133": 0.6844444444436873,
   "1222": 0.9333333333323935,
   "1223": 0.3999999999994023,
   "1233": 0.3999999999994004,
   "1333": 0.9333333333324009,
   "2222": 2.5333333333314494,
   "2223": 0.9333333333323927,
   "2233": 0.6844444444436876,
   "2333": 0.9333333333323904,
   "3333": 2.5333333333314507
  },
  "maxdev_closed_form_F": 5.6066262743570405e-14,
  "maxdev_closed_form_T": 1.3322676295501878e-13
 },
 "alt|clan|30.0": {
  "means": [
   2.00000000000006,
   2.0000000000000604,
   2.0000000000000604
  ],
  "cut": 160,
  "deficit": -3.8191672047105385e-14,
  "tail_n6": 1.5328563640456492e-28,
  "F": {
   "11": 0.37777777777771604,
   "12": 0.3333333333332737,
   "13": 0.33333333333327414,
   "22": 0.3777777777777141,
   "23": 0.33333333333327336,
   "33": 0.37777777777771543
  },
  "T": {
   "111": 0.3160493827159816,
   "112": 0.25185185185179576,
   "113": 0.2518518518517962,
   "122": 0.2518518518517999,
   "123": 0.22222222222217336,
   "133": 0.2518518518517968,
   "222": 0.31604938271598515,
   "223": 0.25185185185179965,
   "233": 0.25185185185179654,
   "333": 0.3160493827159825
  },
  "order4": {
   "1111": 0.42962962962900697,
   "1112": 0.3160493827155053,
   "1113": 0.3160493827155,
   "1122": 0.284444444443912,
   "1123": 0.25185185185134784,
   "1133": 0.2844444444439173,
   "1222": 0.31604938271549543,
   "1223": 0.25185185185134246,
   "1233": 0.25185185185134956,
   "1333": 0.316049382715499,
   "2222": 0.4296296296290057,
   "2223": 0.3160493827154962,
   "2233": 0.28444444444391187,
   "2333": 0.3160493827155033,
   "3333": 0.4296296296290039
  },
  "maxdev_closed_form_F": 6.367129046225273e-14,
  "maxdev_closed_form_T": 6.777911565336581e-14
 },
 "alt|pairs|0.01": {
  "means": [
   1.9999999999999953,
   1.9999999999999958,
   1.9999999999999958
  ],
  "cut": 90,
  "deficit": 2.842170943040401e-14,
  "tail_n6": 3.3240373879975864e-23,
  "F": {
   "11": 0.3333333333333566,
   "12": 0.3383333333333542,
   "13": 0.33333333333335585,
   "22": 0.33333333333335485,
   "23": 0.33833333333335414,
   "33": 0.33333333333335574
  },
  "T": {
   "111": 0.2222222222221757,
   "112": 0.22555555555551152,
   "113": 0.2222222222221772,
   "122": 0.22555555555551235,
   "123": 0.2255555555555119,
   "133": 0.22222222222217713,
   "222": 0.222222222222176,
   "223": 0.22555555555551252,
   "233": 0.22555555555551207,
   "333": 0.22222222222217689
  },
  "order4": {
   "1111": 0.22222222222174745,
   "1112": 0.2255555555550795,
   "1113": 0.22222222222174473,
   "1122": 0.22668333333285887,
   "1123": 0.22555555555507945,
   "1133": 0.2222222222217438,
   "1222": 0.22555555555508383,
   "1223": 0.22668333333285615,
   "1233": 0.2255555555550776,
   "1333": 0.22222222222174373,
   "2222": 0.22222222222174992,
   "2223": 0.22555555555508291,
   "2233": 0.2266833333328561,
   "2333": 0.22555555555507759,
   "3333": 0.2222222222217446
  },
  "maxdev_closed_form_F": 2.325917236589703e-14,
  "maxdev_closed_form_T": 4.651834473179406e-14
 },
 "alt|pairs|0.05": {
  "means": [
   1.9999999999999953,
   1.9999999999999958,
   1.9999999999999956
  ],
  "cut": 90,
  "deficit": 2.842170943040401e-14,
  "tail_n6": 3.32349555807068e-23,
  "F": {
   "11": 0.3333333333333559,
   "12": 0.35833333333335543,
   "13": 0.33333333333335574,
   "22": 0.33333333333335463,
   "23": 0.35833333333335526,
   "33": 0.3333333333333554
  },
  "T": {
   "111": 0.2222222222221768,
   "112": 0.23888888888884546,
   "113": 0.22222222222217677,
   "122": 0.2388888888888463,
   "123": 0.23888888888884566,
   "133": 0.22222222222217697,
   "222": 0.22222222222217755,
   "223": 0.23888888888884627,
   "233": 0.23888888888884563,
   "333": 0.22222222222217738
  },
  "order4": {
   "1111": 0.222222222221751,
   "1112": 0.23888888888841592,
   "1113": 0.22222222222175098,
   "1122": 0.24486111111063152,
   "1123": 0.2388888888884141,
   "1133": 0.22222222222175095,
   "1222": 0.23888888888840784,
   "1223": 0.24486111111062794,
   "1233": 0.23888888888841409,
   "1333": 0.22222222222174826,
   "2222": 0.22222222222174903,
   "2223": 0.23888888888840693,
   "2233": 0.24486111111063058,
   "2333": 0.23888888888841406,
   "3333": 0.22222222222174823
  },
  "maxdev_closed_form_F": 2.2593038551121936e-14,
  "maxdev_closed_form_T": 4.543587728278453e-14
 },
 "alt|background|0.02": {
  "means": [
   2.0000000000000395,
   2.0000000000000395,
   2.0000000000000395
  ],
  "cut": 120,
  "deficit": -2.886579864025407e-14,
  "tail_n6": 1.9095616655405072e-38,
  "F": {
   "11": 0.3201333333332863,
   "12": 0.3201333333332861,
   "13": 0.3201333333332863,
   "22": 0.3201333333332861,
   "23": 0.3201333333332861,
   "33": 0.3201333333332861
  },
  "T": {
   "111": 0.20915377777774882,
   "112": 0.20915377777774927,
   "113": 0.20915377777774882,
   "122": 0.2091537777777495,
   "123": 0.20915377777774882,
   "133": 0.20915377777774904,
   "222": 0.20915377777774904,
   "223": 0.2091537777777486,
   "233": 0.2091537777777486,
   "333": 0.20915377777774904
  },
  "order4": {
   "1111": 0.20497070222176883,
   "1112": 0.20497070222176972,
   "1113": 0.2049707022217706,
   "1122": 0.2049707022217715,
   "1123": 0.20497070222176972,
   "1133": 0.20497070222176883,
   "1222": 0.2049707022217706,
   "1223": 0.2049707022217715,
   "1233": 0.2049707022217715,
   "1333": 0.20497070222176972,
   "2222": 0.2049707022217715,
   "2223": 0.20497070222177238,
   "2233": 0.20497070222177416,
   "2333": 0.20497070222177238,
   "3333": 0.2049707022217706
  },
  "maxdev_closed_form_F": 4.718447854656915e-14,
  "maxdev_closed_form_T": 2.914335439641036e-14
 },
 "alt|background|0.05": {
  "means": [
   2.0000000000000395,
   2.0000000000000395,
   2.0000000000000395
  ],
  "cut": 120,
  "deficit": -2.864375403532904e-14,
  "tail_n6": 1.8967038335895035e-39,
  "F": {
   "11": 0.3008333333332892,
   "12": 0.3008333333332892,
   "13": 0.3008333333332892,
   "22": 0.3008333333332892,
   "23": 0.3008333333332892,
   "33": 0.30083333333328943
  },
  "T": {
   "111": 0.19052777777774613,
   "112": 0.19052777777774613,
   "113": 0.19052777777774613,
   "122": 0.19052777777774568,
   "123": 0.19052777777774613,
   "133": 0.1905277777777459,
   "222": 0.19052777777774568,
   "223": 0.19052777777774524,
   "233": 0.19052777777774546,
   "333": 0.19052777777774546
  },
  "order4": {
   "1111": 0.18100138888850195,
   "1112": 0.18100138888850195,
   "1113": 0.18100138888850284,
   "1122": 0.18100138888850284,
   "1123": 0.18100138888850195,
   "1133": 0.18100138888850284,
   "1222": 0.1810013888885055,
   "1223": 0.18100138888850284,
   "1233": 0.18100138888850195,
   "1333": 0.18100138888850195,
   "2222": 0.1810013888885055,
   "2223": 0.1810013888885055,
   "2233": 0.18100138888850462,
   "2333": 0.18100138888850373,
   "3333": 0.18100138888850462
  },
  "maxdev_closed_form_F": 4.4075854077618715e-14,
  "maxdev_closed_form_T": 3.250177904590146e-14
 },
 "alt|background|0.1": {
  "means": [
   2.0000000000000413,
   2.0000000000000413,
   2.0000000000000413
  ],
  "cut": 120,
  "deficit": -2.864375403532904e-14,
  "tail_n6": 3.258554541782902e-41,
  "F": {
   "11": 0.2699999999999571,
   "12": 0.2699999999999571,
   "13": 0.2699999999999571,
   "22": 0.2699999999999571,
   "23": 0.26999999999995755,
   "33": 0.26999999999995733
  },
  "T": {
   "111": 0.1619999999999761,
   "112": 0.1619999999999761,
   "113": 0.16199999999997633,
   "122": 0.16199999999997655,
   "123": 0.16199999999997566,
   "133": 0.16199999999997589,
   "222": 0.16199999999997655,
   "223": 0.16199999999997566,
   "233": 0.16199999999997522,
   "333": 0.16199999999997566
  },
  "order4": {
   "1111": 0.14579999999968457,
   "1112": 0.14579999999968368,
   "1113": 0.14579999999968368,
   "1122": 0.14579999999968368,
   "1123": 0.14579999999968457,
   "1133": 0.14579999999968457,
   "1222": 0.14579999999968368,
   "1223": 0.14579999999968368,
   "1233": 0.14579999999968457,
   "1333": 0.14579999999968368,
   "2222": 0.14579999999968368,
   "2223": 0.14579999999968368,
   "2233": 0.14579999999968457,
   "2333": 0.14579999999968546,
   "3333": 0.14579999999968546
  },
  "maxdev_closed_form_F": 4.29101199017623e-14,
  "maxdev_closed_form_T": 2.478572902475662e-14
 },
 "alt|compound|geometric2": {
  "means": [
   4.000000000000079,
   4.00000000000008,
   4.000000000000078
  ],
  "cut": 248,
  "deficit": -2.886579864025407e-14,
  "tail_n6": 2.814397496074455e-27,
  "F": {
   "11": 0.8333333333332774,
   "12": 0.33333333333328646,
   "13": 0.3333333333332862,
   "22": 0.8333333333332766,
   "23": 0.333333333333287,
   "33": 0.833333333333279
  },
  "T": {
   "111": 1.0972222222220862,
   "112": 0.38888888888882417,
   "113": 0.3888888888888252,
   "122": 0.388888888888825,
   "123": 0.2222222222221865,
   "133": 0.3888888888888238,
   "222": 1.0972222222220869,
   "223": 0.38888888888882506,
   "233": 0.38888888888882367,
   "333": 1.097222222222086
  },
  "order4": {
   "1111": 2.01388888888813,
   "1112": 0.6805555555549996,
   "1113": 0.6805555555549875,
   "1122": 0.527777777777241,
   "1123": 0.33333333333283593,
   "1133": 0.5277777777772468,
   "1222": 0.6805555555549957,
   "1223": 0.333333333332835,
   "1233": 0.33333333333283605,
   "1333": 0.6805555555549967,
   "2222": 2.0138888888881423,
   "2223": 0.6805555555549959,
   "2233": 0.5277777777772412,
   "2333": 0.680555555555,
   "3333": 2.0138888888881317
  },
  "maxdev_closed_form_F": 5.6621374255882984e-14,
  "maxdev_closed_form_T": 1.3633538742396922e-13
 },
 "alt|compound|poisson2": {
  "means": [
   4.000000000000076,
   4.00000000000008,
   4.000000000000076
  ],
  "cut": 248,
  "deficit": -2.864375403532904e-14,
  "tail_n6": 1.1439023071419511e-29,
  "F": {
   "11": 0.8333333333332783,
   "12": 0.33333333333328624,
   "13": 0.3333333333332886,
   "22": 0.8333333333332744,
   "23": 0.33333333333328624,
   "33": 0.8333333333332776
  },
  "T": {
   "111": 0.9722222222220986,
   "112": 0.3888888888888258,
   "113": 0.38888888888882595,
   "122": 0.38888888888883033,
   "123": 0.22222222222218474,
   "133": 0.38888888888882706,
   "222": 0.9722222222220988,
   "223": 0.38888888888883033,
   "233": 0.388888888888826,
   "333": 0.9722222222221009
  },
  "order4": {
   "1111": 1.597222222221516,
   "1112": 0.638888888888331,
   "1113": 0.6388888888883484,
   "1122": 0.527777777777239,
   "1123": 0.3333333333328383,
   "1133": 0.5277777777772436,
   "1222": 0.6388888888883307,
   "1223": 0.3333333333328345,
   "1233": 0.3333333333328392,
   "1333": 0.638888888888343,
   "2222": 1.5972222222215013,
   "2223": 0.6388888888883298,
   "2233": 0.5277777777772399,
   "2333": 0.6388888888883327,
   "3333": 1.597222222221516
  },
  "maxdev_closed_form_F": 5.88418203051333e-14,
  "maxdev_closed_form_T": 1.2356782264077992e-13
 },
 "alt|compound|geometric3": {
  "means": [
   6.00000000000011,
   6.000000000000106,
   6.000000000000109
  ],
  "cut": 297,
  "deficit": -2.7533531010703882e-14,
  "tail_n6": 5.056127302304693e-19,
  "F": {
   "11": 0.9999999999999419,
   "12": 0.3333333333332892,
   "13": 0.3333333333332874,
   "22": 0.9999999999999424,
   "23": 0.3333333333332892,
   "33": 0.9999999999999424
  },
  "T": {
   "111": 1.5555555555553848,
   "112": 0.44444444444437264,
   "113": 0.44444444444436954,
   "122": 0.44444444444437536,
   "123": 0.22222222222218416,
   "133": 0.4444444444443701,
   "222": 1.5555555555553922,
   "223": 0.4444444444443741,
   "233": 0.4444444444443717,
   "333": 1.5555555555553857
  },
  "order4": {
   "1111": 3.3333333333324284,
   "1112": 0.8888888888882852,
   "1113": 0.8888888888882981,
   "1122": 0.6666666666661022,
   "1123": 0.37037037036986836,
   "1133": 0.6666666666661245,
   "1222": 0.888888888888295,
   "1223": 0.3703703703698673,
   "1233": 0.3703703703698713,
   "1333": 0.8888888888883033,
   "2222": 3.3333333333324426,
   "2223": 0.8888888888883001,
   "2233": 0.6666666666661135,
   "2333": 0.8888888888882884,
   "3333": 3.3333333333324418
  },
  "maxdev_closed_form_F": 5.806466418789569e-14,
  "maxdev_closed_form_T": 1.7053025658242404e-13
 },
 "alt|uniform|None": {
  "means": [
   2.0,
   1.9999999999999998,
   2.0
  ],
  "cut": 60,
  "deficit": 0.0,
  "tail_n6": 2.9620345661086417e-33,
  "F": {
   "11": 0.33333333333332926,
   "12": 0.333333333333329,
   "13": 0.33333333333332926,
   "22": 0.3333333333333291,
   "23": 0.33333333333332943,
   "33": 0.3333333333333295
  },
  "T": {
   "111": 0.0,
   "112": 6.66133814775094e-16,
   "113": 0.0,
   "122": 1.3322676295501882e-15,
   "123": 4.440892098500627e-16,
   "133": -4.440892098500626e-16,
   "222": 1.110223024625157e-15,
   "223": 4.440892098500627e-16,
   "233": -2.2204460492503136e-16,
   "333": -8.881784197001252e-16
  },
  "order4": {
   "1111": -0.13333333333332753,
   "1112": -0.13333333333332933,
   "1113": -0.13333333333332842,
   "1122": -0.1333333333333311,
   "1123": -0.13333333333333022,
   "1133": -0.13333333333332753,
   "1222": -0.13333333333333114,
   "1223": -0.13333333333333022,
   "1233": -0.13333333333332845,
   "1333": -0.13333333333332753,
   "2222": -0.13333333333332936,
   "2223": -0.13333333333332847,
   "2233": -0.13333333333332933,
   "2333": -0.13333333333332845,
   "3333": -0.13333333333332753
  },
  "maxdev_closed_form_F": 4.3298697960381105e-15,
  "maxdev_closed_form_T": 1.3322676295501882e-15
 },
 "alt|twopoint|None": {
  "means": [
   1.9999999999999982,
   1.999999999999998,
   1.9999999999999982
  ],
  "cut": 60,
  "deficit": 3.3306690738754696e-16,
  "tail_n6": 2.621189912922802e-32,
  "F": {
   "11": 0.33333333333333365,
   "12": 0.33333333333333376,
   "13": 0.33333333333333387,
   "22": 0.33333333333333437,
   "23": 0.3333333333333342,
   "33": 0.33333333333333365
  },
  "T": {
   "111": 0.22222222222222313,
   "112": 0.22222222222222315,
   "113": 0.22222222222222224,
   "122": 0.22222222222222274,
   "123": 0.22222222222222204,
   "133": 0.22222222222222224,
   "222": 0.22222222222222188,
   "223": 0.22222222222222185,
   "233": 0.22222222222222182,
   "333": 0.22222222222222268
  },
  "order4": {
   "1111": -0.07407407407407378,
   "1112": -0.07407407407407379,
   "1113": -0.074074074074072,
   "1122": -0.0740740740740729,
   "1123": -0.07407407407407024,
   "1133": -0.07407407407407111,
   "1222": -0.07407407407407203,
   "1223": -0.07407407407407024,
   "1233": -0.07407407407407202,
   "1333": -0.07407407407407111,
   "2222": -0.07407407407407025,
   "2223": -0.07407407407407114,
   "2233": -0.07407407407407113,
   "2333": -0.07407407407407113,
   "3333": -0.074074074074072
  },
  "maxdev_closed_form_F": 1.0547118733938987e-15,
  "maxdev_closed_form_T": 9.43689570931383e-16
 },
 "split03": {
  "11": 1.0000000000000002,
  "12": 1.0000000000000002,
  "13": 1.0000000000000002,
  "22": 1.0000000000000002,
  "23": 1.0000000000000002,
  "33": 1.0000000000000002,
  "111": -1.9999999999999993,
  "112": -1.9999999999999993,
  "113": -1.9999999999999993,
  "122": -1.9999999999999993,
  "123": -1.9999999999999993,
  "133": -1.9999999999999993,
  "222": -1.9999999999999993,
  "223": -1.9999999999999993,
  "233": -1.9999999999999993,
  "333": -1.9999999999999993,
  "1111": -2.0000000000000044,
  "1112": -2.0000000000000044,
  "1113": -2.0000000000000044,
  "1122": -2.0000000000000044,
  "1123": -2.0000000000000044,
  "1133": -2.0000000000000044,
  "1222": -2.0000000000000044,
  "1223": -2.0000000000000044,
  "1233": -2.0000000000000044,
  "1333": -2.0000000000000044,
  "2222": -2.0000000000000044,
  "2223": -2.0000000000000044,
  "2233": -2.0000000000000044,
  "2333": -2.0000000000000044,
  "3333": -2.0000000000000044
 },
 "onewindow|NM|None": {
  "w1": [
   1.3333333333333117,
   1.2499999999999873,
   -4.440892098500626e-16,
   1.0000000000001008
  ],
  "w2": [
   1.3333333333333117,
   1.2499999999999873,
   -4.440892098500626e-16,
   1.0000000000001008
  ]
 },
 "onewindow|clan|5.0": {
  "w1": [
   1.4542128602893825,
   1.3388806816515346,
   0.026537920359356315,
   1.2962962962963507
  ],
  "w2": [
   1.4542128602893825,
   1.3388806816515346,
   0.026537920359356315,
   1.2962962962963507
  ]
 },
 "onewindow|clan|30.0": {
  "w1": [
   1.350158086527783,
   1.2650998759106842,
   0.005753885228742206,
   1.107266435986274
  ],
  "w2": [
   1.350158086527783,
   1.2650998759106842,
   0.005753885228742206,
   1.107266435986274
  ]
 },
 "onewindow|pairs|0.01": {
  "w1": [
   1.3333333333333461,
   1.2499999999999816,
   -2.55351295663786e-14,
   0.9999999999996505
  ],
  "w2": [
   1.3333333333333393,
   1.2499999999999878,
   -1.554312234475219e-14,
   0.9999999999996618
  ]
 },
 "onewindow|pairs|0.05": {
  "w1": [
   1.3333333333333386,
   1.249999999999992,
   -1.1102230246251565e-14,
   0.9999999999996332
  ],
  "w2": [
   1.333333333333338,
   1.2499999999999907,
   -1.199040866595169e-14,
   0.9999999999996678
  ]
 },
 "onewindow|background|0.02": {
  "w1": [
   1.3119283478888684,
   1.2415781556886227,
   0.003814905591300155,
   1.020408163265437
  ],
  "w2": [
   1.3119283478888684,
   1.2415781556886227,
   0.003814905591300155,
   1.020408163265437
  ]
 },
 "onewindow|background|0.05": {
  "w1": [
   1.2826488082033243,
   1.2287122800520582,
   0.00834891449508568,
   1.052631578947507
  ],
  "w2": [
   1.2826488082033243,
   1.2287122800520582,
   0.00834891449508568,
   1.052631578947507
  ]
 },
 "onewindow|background|0.1": {
  "w1": [
   1.2402990388038335,
   1.2070890579338447,
   0.01334623359401288,
   1.1111111111113146
  ],
  "w2": [
   1.2402990388038335,
   1.2070890579338447,
   0.01334623359401288,
   1.1111111111113146
  ]
 },
 "onewindow|compound|geometric2": {
  "w1": [
   2.9999999999999565,
   1.4506172839506137,
   -0.21604938271604812,
   0.7900000000000122
  ],
  "w2": [
   2.9999999999999565,
   1.4506172839506137,
   -0.21604938271604812,
   0.7900000000000122
  ]
 },
 "onewindow|compound|poisson2": {
  "w1": [
   7.157546749108795,
   1.1602573908892424,
   -0.7000299344957419,
   0.700000000000004
  ],
  "w2": [
   7.157546749108795,
   1.1602573908892424,
   -0.7000299344957419,
   0.700000000000004
  ]
 },
 "onewindow|compound|geometric3": {
  "w1": [
   4.666666666666592,
   1.4795918367346925,
   -0.30612244897958973,
   0.7777777777777849
  ],
  "w2": [
   4.666666666666592,
   1.4795918367346925,
   -0.30612244897958973,
   0.7777777777777849
  ]
 },
 "onewindow|uniform|None": {
  "w1": [
   1.8126871525990003,
   1.3298708017246548,
   -0.11846202362459701,
   0.0
  ],
  "w2": [
   1.8126871525990003,
   1.3298708017246548,
   -0.11846202362459701,
   0.0
  ]
 },
 "onewindow|twopoint|None": {
  "w1": [
   1.0809975682551936,
   1.1903197009525834,
   0.11539116213456446,
   1.0000000000000002
  ],
  "w2": [
   1.0809975682551936,
   1.1903197009525834,
   0.11539116213456446,
   1.0000000000000002
  ]
 }
}

==> anc/calc_SHORT/item1/exact_sum_checks.log <==
Part 1: negative multinomial summed from Eq. (nm)
  cuts k=1     k=1     means=(2.4360,3.6341,5.4215) cuts=[175, 247, 353] 1-sum P=3.3e-16  1-E N^(6)/(Lam^6 E W^6)=3.1e-15  window means summed/analytic-1 = 7.8e-16  [0 s]
     max |normalized cumulant / ((r-1)!/k^(r-1)) - 1| by order r: r=2: 2.4e-15, r=3: 3.6e-15, r=4: 6.9e-15, r=5: 1.2e-14, r=6: 1.7e-14
     F (1/k = 1.0000000000): 11=1.0000000000 12=1.0000000000 13=1.0000000000 22=1.0000000000 23=1.0000000000 33=1.0000000000
     T (2/k^2 = 2.0000000000): 111=2.0000000000 112=2.0000000000 113=2.0000000000 122=2.0000000000 123=2.0000000000 133=2.0000000000 222=2.0000000000 223=2.0000000000 233=2.0000000000 333=2.0000000000
     T_123 - 2 F_12 F_23 = -2.22e-16;  moment_test second moments of the 19 monomials: max |summed/exact - 1| = 5.4e-15
  cuts k=1.84  k=1.84  means=(4.4823,6.6868,9.9755) cuts=[181, 255, 365] 1-sum P=0.0e+00  1-E N^(6)/(Lam^6 E W^6)=1.4e-14  window means summed/analytic-1 = 4.0e-15  [0 s]
     max |normalized cumulant / ((r-1)!/k^(r-1)) - 1| by order r: r=2: 5.8e-15, r=3: 2.8e-14, r=4: 6.6e-14, r=5: 9.3e-14, r=6: 8.3e-14
     F (1/k = 0.5434782609): 11=0.5434782609 12=0.5434782609 13=0.5434782609 22=0.5434782609 23=0.5434782609 33=0.5434782609
     T (2/k^2 = 0.5907372401): 111=0.5907372401 112=0.5907372401 113=0.5907372401 122=0.5907372401 123=0.5907372401 133=0.5907372401 222=0.5907372401 223=0.5907372401 233=0.5907372401 333=0.5907372401
     T_123 - 2 F_12 F_23 = -1.04e-14;  moment_test second moments of the 19 monomials: max |summed/exact - 1| = 1.5e-14
  cuts k=40    k=40    means=(97.4409,145.3648,216.8588) cuts=[371, 531, 769] 1-sum P=1.7e-13  1-E N^(6)/(Lam^6 E W^6)=2.1e-13  window means summed/analytic-1 = 1.8e-13  [1 s]
     max |normalized cumulant / ((r-1)!/k^(r-1)) - 1| by order r: r=2: 7.2e-12, r=3: 1.3e-10, r=4: 1.6e-09, r=5: 1.5e-08, r=6: 1.4e-07
     F (1/k = 0.0250000000): 11=0.0250000000 12=0.0250000000 13=0.0250000000 22=0.0250000000 23=0.0250000000 33=0.0250000000
     T (2/k^2 = 0.0012500000): 111=0.0012500000 112=0.0012500000 113=0.0012500000 122=0.0012500000 123=0.0012500000 133=0.0012500000 222=0.0012500000 223=0.0012500000 233=0.0012500000 333=0.0012500000
     T_123 - 2 F_12 F_23 = -1.74e-13;  moment_test second moments of the 19 monomials: max |summed/exact - 1| = 2.2e-13
  Table 1 k=3  k=3     means=(2.0000,2.0000,2.0000) cuts=[72, 72, 72] 1-sum P=1.1e-16  1-E N^(6)/(Lam^6 E W^6)=5.8e-15  window means summed/analytic-1 = 5.6e-16  [0 s]
     max |normalized cumulant / ((r-1)!/k^(r-1)) - 1| by order r: r=2: 2.7e-15, r=3: 1.1e-14, r=4: 3.8e-14, r=5: 5.5e-14, r=6: 1.8e-13
     F (1/k = 0.3333333333): 11=0.3333333333 12=0.3333333333 13=0.3333333333 22=0.3333333333 23=0.3333333333 33=0.3333333333
     T (2/k^2 = 0.2222222222): 111=0.2222222222 112=0.2222222222 113=0.2222222222 122=0.2222222222 123=0.2222222222 133=0.2222222222 222=0.2222222222 223=0.2222222222 233=0.2222222222 333=0.2222222222
     T_123 - 2 F_12 F_23 = +1.64e-15;  moment_test second moments of the 19 monomials: max |summed/exact - 1| = 5.9e-15

Part 2: alternatives at the Table 1 configuration (Gamma source of shape 3 unless stated, means 2)
  NM         None       means=(2.000000,2.000000,2.000000) cut=120 1-sum P=-2.8e-14 (n^6-weighted mass in last 10 bins 8.5e-38)  max|summed - closed form|: F 4.5e-14, T 4.1e-14  [0 s]
     F: 11=0.333333 12=0.333333 13=0.333333 22=0.333333 23=0.333333 33=0.333333
     T: 111=0.222222 112=0.222222 113=0.222222 122=0.222222 123=0.222222 133=0.222222 222=0.222222 223=0.222222 233=0.222222 333=0.222222
     order 4 (NM value 6/k^3 = 0.222222): min 0.222222 max 0.222222;  T_123 - 2 F_12 F_23 = +0.000000
  clan       5.0        means=(2.000000,2.000000,2.000000) cut=160 1-sum P=-2.8e-14 (n^6-weighted mass in last 10 bins 8.3e-12)  max|summed - closed form|: F 5.6e-14, T 1.3e-13  [0 s]
     F: 11=0.600000 12=0.333333 13=0.333333 22=0.600000 23=0.333333 33=0.600000
     T: 111=0.933333 112=0.400000 113=0.400000 122=0.400000 123=0.222222 133=0.400000 222=0.933333 223=0.400000 233=0.400000 333=0.933333
     order 4 (NM value 6/k^3 = 0.222222): min 0.400000 max 2.533333;  T_123 - 2 F_12 F_23 = +0.000000
  clan       30.0       means=(2.000000,2.000000,2.000000) cut=160 1-sum P=-3.8e-14 (n^6-weighted mass in last 10 bins 1.5e-28)  max|summed - closed form|: F 6.4e-14, T 6.8e-14  [0 s]
     F: 11=0.377778 12=0.333333 13=0.333333 22=0.377778 23=0.333333 33=0.377778
     T: 111=0.316049 112=0.251852 113=0.251852 122=0.251852 123=0.222222 133=0.251852 222=0.316049 223=0.251852 233=0.251852 333=0.316049
     order 4 (NM value 6/k^3 = 0.222222): min 0.251852 max 0.429630;  T_123 - 2 F_12 F_23 = +0.000000
  pairs      0.01       means=(2.000000,2.000000,2.000000) cut=90 1-sum P=2.8e-14 (n^6-weighted mass in last 10 bins 3.3e-23)  max|summed - closed form|: F 2.3e-14, T 4.7e-14  [3 s]
     F: 11=0.333333 12=0.338333 13=0.333333 22=0.333333 23=0.338333 33=0.333333
     T: 111=0.222222 112=0.225556 113=0.222222 122=0.225556 123=0.225556 133=0.222222 222=0.222222 223=0.225556 233=0.225556 333=0.222222
     order 4 (NM value 6/k^3 = 0.222222): min 0.222222 max 0.226683;  T_123 - 2 F_12 F_23 = -0.003383
  pairs      0.05       means=(2.000000,2.000000,2.000000) cut=90 1-sum P=2.8e-14 (n^6-weighted mass in last 10 bins 3.3e-23)  max|summed - closed form|: F 2.3e-14, T 4.5e-14  [12 s]
     F: 11=0.333333 12=0.358333 13=0.333333 22=0.333333 23=0.358333 33=0.333333
     T: 111=0.222222 112=0.238889 113=0.222222 122=0.238889 123=0.238889 133=0.222222 222=0.222222 223=0.238889 233=0.238889 333=0.222222
     order 4 (NM value 6/k^3 = 0.222222): min 0.222222 max 0.244861;  T_123 - 2 F_12 F_23 = -0.017917
  background 0.02       means=(2.000000,2.000000,2.000000) cut=120 1-sum P=-2.9e-14 (n^6-weighted mass in last 10 bins 1.9e-38)  max|summed - closed form|: F 4.7e-14, T 2.9e-14  [0 s]
     F: 11=0.320133 12=0.320133 13=0.320133 22=0.320133 23=0.320133 33=0.320133
     T: 111=0.209154 112=0.209154 113=0.209154 122=0.209154 123=0.209154 133=0.209154 222=0.209154 223=0.209154 233=0.209154 333=0.209154
     order 4 (NM value 6/k^3 = 0.222222): min 0.204971 max 0.204971;  T_123 - 2 F_12 F_23 = +0.004183
  background 0.05       means=(2.000000,2.000000,2.000000) cut=120 1-sum P=-2.9e-14 (n^6-weighted mass in last 10 bins 1.9e-39)  max|summed - closed form|: F 4.4e-14, T 3.3e-14  [0 s]
     F: 11=0.300833 12=0.300833 13=0.300833 22=0.300833 23=0.300833 33=0.300833
     T: 111=0.190528 112=0.190528 113=0.190528 122=0.190528 123=0.190528 133=0.190528 222=0.190528 223=0.190528 233=0.190528 333=0.190528
     order 4 (NM value 6/k^3 = 0.222222): min 0.181001 max 0.181001;  T_123 - 2 F_12 F_23 = +0.009526
  background 0.1        means=(2.000000,2.000000,2.000000) cut=120 1-sum P=-2.9e-14 (n^6-weighted mass in last 10 bins 3.3e-41)  max|summed - closed form|: F 4.3e-14, T 2.5e-14  [0 s]
     F: 11=0.270000 12=0.270000 13=0.270000 22=0.270000 23=0.270000 33=0.270000
     T: 111=0.162000 112=0.162000 113=0.162000 122=0.162000 123=0.162000 133=0.162000 222=0.162000 223=0.162000 233=0.162000 333=0.162000
     order 4 (NM value 6/k^3 = 0.222222): min 0.145800 max 0.145800;  T_123 - 2 F_12 F_23 = +0.016200
  compound   geometric2 means=(4.000000,4.000000,4.000000) cut=248 1-sum P=-2.9e-14 (n^6-weighted mass in last 10 bins 2.8e-27)  max|summed - closed form|: F 5.7e-14, T 1.4e-13  [1 s]
     F: 11=0.833333 12=0.333333 13=0.333333 22=0.833333 23=0.333333 33=0.833333
     T: 111=1.097222 112=0.388889 113=0.388889 122=0.388889 123=0.222222 133=0.388889 222=1.097222 223=0.388889 233=0.388889 333=1.097222
     order 4 (NM value 6/k^3 = 0.222222): min 0.333333 max 2.013889;  T_123 - 2 F_12 F_23 = +0.000000
  compound   poisson2   means=(4.000000,4.000000,4.000000) cut=248 1-sum P=-2.9e-14 (n^6-weighted mass in last 10 bins 1.1e-29)  max|summed - closed form|: F 5.9e-14, T 1.2e-13  [1 s]
     F: 11=0.833333 12=0.333333 13=0.333333 22=0.833333 23=0.333333 33=0.833333
     T: 111=0.972222 112=0.388889 113=0.388889 122=0.388889 123=0.222222 133=0.388889 222=0.972222 223=0.388889 233=0.388889 333=0.972222
     order 4 (NM value 6/k^3 = 0.222222): min 0.333333 max 1.597222;  T_123 - 2 F_12 F_23 = +0.000000
  compound   geometric3 means=(6.000000,6.000000,6.000000) cut=297 1-sum P=-2.8e-14 (n^6-weighted mass in last 10 bins 5.1e-19)  max|summed - closed form|: F 5.8e-14, T 1.7e-13  [1 s]
     F: 11=1.000000 12=0.333333 13=0.333333 22=1.000000 23=0.333333 33=1.000000
     T: 111=1.555556 112=0.444444 113=0.444444 122=0.444444 123=0.222222 133=0.444444 222=1.555556 223=0.444444 233=0.444444 333=1.555556
     order 4 (NM value 6/k^3 = 0.222222): min 0.370370 max 3.333333;  T_123 - 2 F_12 F_23 = +0.000000
  uniform    None       means=(2.000000,2.000000,2.000000) cut=60 1-sum P=0.0e+00 (n^6-weighted mass in last 10 bins 3.0e-33)  max|summed - closed form|: F 4.3e-15, T 1.3e-15  [0 s]
     F: 11=0.333333 12=0.333333 13=0.333333 22=0.333333 23=0.333333 33=0.333333
     T: 111=0.000000 112=0.000000 113=0.000000 122=0.000000 123=0.000000 133=-0.000000 222=0.000000 223=0.000000 233=-0.000000 333=-0.000000
     order 4 (NM value 6/k^3 = 0.222222): min -0.133333 max -0.133333;  T_123 - 2 F_12 F_23 = -0.222222
  twopoint   None       means=(2.000000,2.000000,2.000000) cut=60 1-sum P=3.3e-16 (n^6-weighted mass in last 10 bins 2.6e-32)  max|summed - closed form|: F 1.1e-15, T 9.4e-16  [0 s]
     F: 11=0.333333 12=0.333333 13=0.333333 22=0.333333 23=0.333333 33=0.333333
     T: 111=0.222222 112=0.222222 113=0.222222 122=0.222222 123=0.222222 133=0.222222 222=0.222222 223=0.222222 233=0.222222 333=0.222222
     order 4 (NM value 6/k^3 = 0.222222): min -0.074074 max -0.074074;  T_123 - 2 F_12 F_23 = -0.000000

  multinomial split of a total N in {0,3} w.p. {2/3,1/3} into three cells of probability 1/3:
     order 2: all 6 normalized factorial cumulants in [+1.000000, +1.000000]
     order 3: all 10 normalized factorial cumulants in [-2.000000, -2.000000]
     order 4: all 15 normalized factorial cumulants in [-2.000000, -2.000000]
     a source would need E W E W^3 >= (E W^2)^2, i.e. kappa3 >= kappa2^2 - kappa2 = +0.000; here kappa3 = -2.000

Part 3: one-window quantities (window 1 and window 2) from the same probability functions
  NM         None       window1: B2=1.333333 B3=1.250000 B3-(2-1/B2)=-4.44e-16 T11/(2F11^2)=1.000000 | window2: B3-(2-1/B2)=-4.44e-16 T22/(2F22^2)=1.000000
  clan       5.0        window1: B2=1.454213 B3=1.338881 B3-(2-1/B2)=+2.65e-02 T11/(2F11^2)=1.296296 | window2: B3-(2-1/B2)=+2.65e-02 T22/(2F22^2)=1.296296
  clan       30.0       window1: B2=1.350158 B3=1.265100 B3-(2-1/B2)=+5.75e-03 T11/(2F11^2)=1.107266 | window2: B3-(2-1/B2)=+5.75e-03 T22/(2F22^2)=1.107266
  pairs      0.01       window1: B2=1.333333 B3=1.250000 B3-(2-1/B2)=-2.55e-14 T11/(2F11^2)=1.000000 | window2: B3-(2-1/B2)=-1.55e-14 T22/(2F22^2)=1.000000
  pairs      0.05       window1: B2=1.333333 B3=1.250000 B3-(2-1/B2)=-1.11e-14 T11/(2F11^2)=1.000000 | window2: B3-(2-1/B2)=-1.20e-14 T22/(2F22^2)=1.000000
  background 0.02       window1: B2=1.311928 B3=1.241578 B3-(2-1/B2)=+3.81e-03 T11/(2F11^2)=1.020408 | window2: B3-(2-1/B2)=+3.81e-03 T22/(2F22^2)=1.020408
  background 0.05       window1: B2=1.282649 B3=1.228712 B3-(2-1/B2)=+8.35e-03 T11/(2F11^2)=1.052632 | window2: B3-(2-1/B2)=+8.35e-03 T22/(2F22^2)=1.052632
  background 0.1        window1: B2=1.240299 B3=1.207089 B3-(2-1/B2)=+1.33e-02 T11/(2F11^2)=1.111111 | window2: B3-(2-1/B2)=+1.33e-02 T22/(2F22^2)=1.111111
  compound   geometric2 window1: B2=3.000000 B3=1.450617 B3-(2-1/B2)=-2.16e-01 T11/(2F11^2)=0.790000 | window2: B3-(2-1/B2)=-2.16e-01 T22/(2F22^2)=0.790000
  compound   poisson2   window1: B2=7.157547 B3=1.160257 B3-(2-1/B2)=-7.00e-01 T11/(2F11^2)=0.700000 | window2: B3-(2-1/B2)=-7.00e-01 T22/(2F22^2)=0.700000
  compound   geometric3 window1: B2=4.666667 B3=1.479592 B3-(2-1/B2)=-3.06e-01 T11/(2F11^2)=0.777778 | window2: B3-(2-1/B2)=-3.06e-01 T22/(2F22^2)=0.777778
  uniform    None       window1: B2=1.812687 B3=1.329871 B3-(2-1/B2)=-1.18e-01 T11/(2F11^2)=0.000000 | window2: B3-(2-1/B2)=-1.18e-01 T22/(2F22^2)=0.000000
  twopoint   None       window1: B2=1.080998 B3=1.190320 B3-(2-1/B2)=+1.15e-01 T11/(2F11^2)=1.000000 | window2: B3-(2-1/B2)=+1.15e-01 T22/(2F22^2)=1.000000
  NM cuts k=1    : B3-(2-1/B2) in the three windows = -2.2e-16, +2.2e-16, +6.7e-16
  NM cuts k=1.84 : B3-(2-1/B2) in the three windows = +6.7e-16, +8.9e-16, +1.3e-15
  NM cuts k=40   : B3-(2-1/B2) in the three windows = +5.8e-15, -6.0e-15, -1.5e-14
  NM Table 1 k=3 : B3-(2-1/B2) in the three windows = -8.9e-16, -8.9e-16, -8.9e-16
  uniform source, window 1: B3-(2-1/B2) = -0.1184620236 from probabilities, (kappa3-2 kappa2^2)/B2^2 of the tilted source = -0.1184620236


==> anc/calc_SHORT/item1/exact_sum_checks.py <==
#!/usr/bin/env python3
"""Exact-summation checks for item 1.

Part 1  Negative multinomial, Eq. (nm) of XS6, summed directly from its probability formula at the
        Sec. 8 cuts (three unit windows from y0 = 4 at Delta = 0.4) for k = 1, 1.84, 40 and at the
        Table 1 configuration (k = 3, three means 2).  Every normalized factorial cumulant of every
        multi-index of order r = 2..6 (6 + 10 + 15 + 21 + 28 = 80 multi-indices) is compared with (r-1)!/k^(r-1).  The exact
        second moments of the nineteen monomials used by moment_test.py (model_monomial_moments) are
        compared with the summed ones.
Part 2  The Table 1 alternatives and compound counting at the Table 1 configuration, summed from
        their probability functions (quadrature over the source, conditionally independent window
        laws), against the closed forms of symbolic_checks.py, orders 2 and 3; order 4 is printed.
Part 3  One-window quantities from the same probability functions: B3 - (2 - 1/B2) of the bunching
        parameters and T_jjj/(2 F_jj^2) of the factorial cumulants.

Truncation: per-window cutoffs from the marginal law of each window, with the tail of n^6 times the
marginal probability below 1e-18 of E n^6; the normalization deficit is printed with every
configuration.  Arrays carry two count indices at most (slices at fixed n2).
Run:  ( ulimit -v 1500000; python3 exact_sum_checks.py ) > exact_sum_checks.log ; writes exact_sum_checks.json
"""
import numpy as np, json, sys, os, time
from itertools import combinations_with_replacement
from math import factorial
from scipy.special import gammaln, gammaincc, roots_jacobi
from scipy.optimize import brentq
from scipy import stats
sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fcum import factorial_cumulant_from_moments
from moment_test import MONO, EXPS, model_monomial_moments, source_moments_gamma, normalized_cumulants, IDX2, IDX3

R = 6
LAMU = np.diff(np.exp(0.4*(4 + np.arange(4.0))))
CONFIGS = [('cuts k=1', 1.0, 1.0*LAMU), ('cuts k=1.84', 1.84, 1.84*LAMU),
           ('cuts k=40', 40.0, 40.0*LAMU), ('Table 1 k=3', 3.0, np.array([2.0, 2.0, 2.0]))]
OUT = {}


def falling_matrix(n, rmax):
    V = np.ones((n.size, rmax+1))
    for r in range(1, rmax+1):
        V[:, r] = V[:, r-1]*(n - (r-1))
    return V


def nb_cut(k, m, Rw=R, rel=1e-18):
    """Cutoff for a NB(shape k, mean m) window: tail of n^Rw pmf below rel * E n^Rw."""
    sd = np.sqrt(m*(1 + m/k))
    n = np.arange(int(m + 100*sd + 400))
    lp = stats.nbinom.logpmf(n, k, k/(k + m))
    w = np.exp(lp + Rw*np.log(np.maximum(n, 1)))
    tail = np.cumsum(w[::-1])[::-1]
    return int(np.argmax(tail < rel*w.sum())) + 1


PAIRS10 = [(a, b) for a in range(4) for b in range(a, 4)]     # psi_(a,b)(n) = n^(a) n^(b), a <= b <= 3


def psi_matrix(n):
    V = falling_matrix(n.astype(float), 3)
    return np.stack([V[:, a]*V[:, b] for a, b in PAIRS10], 1)


def sum_moments(slice_fn, cuts):
    """Accumulate Q[a,b,c] = E n1^(a) n2^(b) n3^(c), a,b,c <= R, and the 10x10x10 tensor of
    E psi1 psi2 psi3, from P(n1, b, n3) slices."""
    n1, n3 = np.arange(cuts[0]+1), np.arange(cuts[2]+1)
    V1, V3 = falling_matrix(n1.astype(float), R), falling_matrix(n3.astype(float), R)
    U1, U3 = psi_matrix(n1), psi_matrix(n3)
    bb = np.arange(cuts[1]+1)
    V2, U2 = falling_matrix(bb.astype(float), R), psi_matrix(bb)
    Q = np.zeros((R+1, R+1, R+1)); QP = np.zeros((10, 10, 10)); tot = 0.0
    for b in bb:
        P = slice_fn(b)
        tot += P.sum()
        Q += np.einsum('ac,b->abc', V1.T @ P @ V3, V2[b])
        QP += np.einsum('ac,b->abc', U1.T @ P @ U3, U2[b])
    return Q, QP, tot


def cumulants_from_Q(Q, lam_used):
    """Normalized factorial cumulants for all multisets of order 2..R."""
    fm = lambda B: Q[B.count(0), B.count(1), B.count(2)]
    res = {}
    for r in range(2, R+1):
        for S in combinations_with_replacement(range(3), r):
            res[S] = factorial_cumulant_from_moments(S, fm)/np.prod([lam_used[j] for j in S])
    return res


def label(S):
    return ''.join(str(a+1) for a in S)


# ------------------------------------------------------------------------------------ Part 1
print("Part 1: negative multinomial summed from Eq. (nm)")
for name, k, lam in CONFIGS:
    t0 = time.time()
    Lam = lam.sum(); a = lam/(k + Lam); a0 = k/(k + Lam)
    cuts = [nb_cut(k, l) for l in lam]
    NT = sum(cuts) + 3
    LG = gammaln(k + np.arange(NT)) - gammaln(k)
    LF = gammaln(np.arange(NT) + 1.0)
    n1, n3 = np.arange(cuts[0]+1), np.arange(cuts[2]+1)
    A1 = n1*np.log(a[0]) - LF[n1]; A3 = n3*np.log(a[2]) - LF[n3]
    NN = n1[:, None] + n3[None, :]
    def slice_nm(b):
        return np.exp(LG[NN + b] + A1[:, None] + A3[None, :] + b*np.log(a[1]) - LF[b] + k*np.log(a0))
    Q, QP, tot = sum_moments(slice_nm, cuts)
    lam_sum = np.array([Q[1, 0, 0], Q[0, 1, 0], Q[0, 0, 1]])
    cum = cumulants_from_Q(Q, lam_sum)
    maxdev = {}
    for S, v in cum.items():
        r = len(S); ex = factorial(r-1)/k**(r-1)
        maxdev[r] = max(maxdev.get(r, 0.0), abs(v/ex - 1))
    # total's factorial moment of order 6 against Lambda^6 E W^6
    EW = source_moments_gamma(k, 6)
    # E N^(6) from the multinomial expansion of falling factorials: sum over a+b+c = 6 of 6!/(a!b!c!) Q[a,b,c]
    EN6 = sum(factorial(6)/(factorial(i)*factorial(j)*factorial(6-i-j))*Q[i, j, 6-i-j] for i in range(7) for j in range(7-i))
    def6 = 1 - EN6/(Lam**6*EW[6])
    # nineteen-monomial second moments against model_monomial_moments
    mum, M2 = model_monomial_moments(lam, EW)
    pidx = {p: i for i, p in enumerate(PAIRS10)}
    M2sum = np.empty_like(M2)
    for p, ea in enumerate(EXPS):
        for q, eb in enumerate(EXPS):
            ii = [pidx[tuple(sorted((ea[j], eb[j])))] for j in range(3)]
            M2sum[p, q] = QP[ii[0], ii[1], ii[2]]
    dev2 = np.max(np.abs(M2sum/M2 - 1))
    x = np.array([cum[S] for S in IDX2 + IDX3])
    print(f"  {name:12s} k={k:<5g} means=({lam[0]:.4f},{lam[1]:.4f},{lam[2]:.4f}) cuts={cuts} "
          f"1-sum P={1-tot:.1e}  1-E N^(6)/(Lam^6 E W^6)={def6:.1e}  window means summed/analytic-1 = "
          f"{np.max(np.abs(lam_sum/lam-1)):.1e}  [{time.time()-t0:.0f} s]")
    print("     max |normalized cumulant / ((r-1)!/k^(r-1)) - 1| by order r: " +
          ', '.join(f"r={r}: {maxdev[r]:.1e}" for r in sorted(maxdev)))
    print(f"     F (1/k = {1/k:.10f}): " + ' '.join(f"{label(S)}={cum[S]:.10f}" for S in IDX2))
    print(f"     T (2/k^2 = {2/k**2:.10f}): " + ' '.join(f"{label(S)}={cum[S]:.10f}" for S in IDX3))
    print(f"     T_123 - 2 F_12 F_23 = {cum[(0,1,2)] - 2*cum[(0,1)]*cum[(1,2)]:+.2e};  "
          f"moment_test second moments of the 19 monomials: max |summed/exact - 1| = {dev2:.1e}")
    OUT[f"NM|{name}"] = dict(k=k, means=lam.tolist(), cuts=cuts, deficit=1-tot, deficit_EN6=def6,
                             maxdev_by_order={str(r): v for r, v in maxdev.items()},
                             F={label(S): cum[S] for S in IDX2}, T={label(S): cum[S] for S in IDX3},
                             monomial_M2_maxdev=dev2)

# ------------------------------------------------------------------------------------ Part 2
print("\nPart 2: alternatives at the Table 1 configuration (Gamma source of shape 3 unless stated, means 2)")
KT = 3.0
k2G, k3G = 1/KT, 2/KT**2


def gamma_nodes(k, ng=300, tail=1e-17):
    Wmax = brentq(lambda w: gammaincc(k, k*w) - tail, 1.0, 1e4)
    x, w = roots_jacobi(ng, 0.0, k - 1.0)
    W = 0.5*Wmax*(x + 1)
    g = w*(0.5*Wmax)**k*np.exp(k*np.log(k) - k*W - gammaln(k))
    return W, g


def uniform_nodes(ng=200):
    x, w = np.polynomial.legendre.leggauss(ng)
    return x + 1.0, w/2.0


def pois(mu, NM):
    n = np.arange(NM+1)
    return np.exp(n[None, :]*np.log(np.maximum(mu, 1e-300))[:, None] - mu[:, None] - gammaln(n+1)[None, :])


def nbin(kappa, mu, NM):
    n = np.arange(NM+1); p = mu/(kappa + mu)
    return np.exp(gammaln(kappa + n)[None, :] - gammaln(kappa) - gammaln(n + 1)[None, :]
                  + kappa*np.log1p(-p)[:, None] + n[None, :]*np.log(np.maximum(p, 1e-300))[:, None])


def compound_poisson(mu, px, NM):
    q = np.zeros(NM+1); q[:min(NM+1, px.size)] = px[:NM+1]
    P = np.zeros((mu.size, NM+1)); P[:, 0] = np.exp(-mu*(1 - q[0]))
    jq = np.arange(NM+1)*q
    for m in range(1, NM+1):
        j = np.arange(1, m+1)
        P[:, m] = (mu/m)*(P[:, m-j]*jq[j][None, :]).sum(1)
    return P


def xlaw(name, NM=600):
    n = np.arange(NM+1); px = np.zeros(NM+1)
    if name == 'geometric2':
        px[1:] = 0.5**n[1:]
    elif name == 'geometric3':
        px[1:] = (1/3)*(2/3)**(n[1:] - 1)
    elif name == 'poisson2':
        px = np.exp(-2.0 + n*np.log(2.0) - gammaln(n + 1))
    return px


def mixture_slices(g, F):
    def sl(b):
        return (F[0]*(g*F[1][:, b])[:, None]).T @ F[2]
    return sl


def build(law, par, NM=None):
    """nodes g and conditional window pmfs F_j[node, n]."""
    W, g = gamma_nodes(KT)
    if law == 'NM':
        NM = NM or 120; return g, [pois(2*W, NM)]*3, NM
    if law == 'clan':
        NM = NM or 160; return g, [nbin(par, 2*W, NM)]*3, NM
    if law == 'background':
        NM = NM or 120; return g, [pois(2*(1 - par)*W + 2*par, NM)]*3, NM
    if law == 'uniform':
        W, g = uniform_nodes(); NM = NM or 60; return g, [pois(2*W, NM)]*3, NM
    if law == 'twopoint':
        W, g = np.array([2/3, 2.0]), np.array([0.75, 0.25]); NM = NM or 60
        return g, [pois(2*W, NM)]*3, NM
    if law == 'compound':
        px = xlaw(par); EX = (np.arange(px.size)*px).sum()
        NM = NM or int(2*W.max()*EX*1.6 + 150)
        return g, [compound_poisson(2*W, px, NM)]*3, NM
    if law == 'pairs':
        W, g = gamma_nodes(KT, ng=200)
        NM = NM or 90; X = 16
        px = pois(2*par*W, X)
        A1, A2 = pois(2*(1 - par)*W, NM), pois(2*(1 - 2*par)*W, NM)
        sh = lambda A, s: np.concatenate([np.zeros((A.shape[0], s)), A[:, :NM+1-s]], 1)
        gg, F1, F2, F3 = [], [], [], []
        for x12 in range(X+1):
            for x23 in range(X+1):
                wt = g*px[:, x12]*px[:, x23]
                keep = wt > 1e-26
                if keep.any():
                    gg.append(wt[keep]); F1.append(sh(A1, x12)[keep])
                    F2.append(sh(A2, x12 + x23)[keep]); F3.append(sh(A1, x23)[keep])
        return np.concatenate(gg), [np.concatenate(F1), np.concatenate(F2), np.concatenate(F3)], NM
    raise ValueError(law)


def closed_form(law, par):
    """(F dict, T dict) from the closed forms verified in symbolic_checks.py (Table 1 means 2)."""
    F, T = {}, {}
    for S in IDX2:
        F[S] = k2G
    for S in IDX3:
        T[S] = k3G
    if law == 'clan':
        for j in range(3):
            F[(j, j)] = k2G + (1 + k2G)/par
        for S in IDX3:
            if len(set(S)) == 2:
                T[S] = k3G + (k3G + 2*k2G)/par
            elif len(set(S)) == 1:
                T[S] = k3G + 3*(2*k2G + k3G)/par + 2*(1 + 3*k2G + k3G)/par**2
    elif law == 'pairs':
        F[(0, 1)] = F[(1, 2)] = k2G + par/2
        for S in [(0, 1, 2), (0, 0, 1), (0, 1, 1), (1, 1, 2), (1, 2, 2)]:
            T[S] = k3G + k2G*par
    elif law == 'background':
        F = {S: (1 - par)**2*k2G for S in IDX2}; T = {S: (1 - par)**3*k3G for S in IDX3}
    elif law in ('uniform',):
        T = {S: 0.0 for S in IDX3}
    elif law == 'compound':
        h1, h2, h3 = {'geometric2': (2, 4, 12), 'poisson2': (2, 4, 8), 'geometric3': (3, 12, 72)}[par]
        e = h2/(2.0*h1**2)
        for j in range(3):
            F[(j, j)] = k2G + e
        for S in IDX3:
            if len(set(S)) == 2:
                T[S] = k3G + k2G*e
            elif len(set(S)) == 1:
                T[S] = k3G + 3*k2G*e + h3/(4.0*h1**3)
    return F, T


ALTS = [('NM', None), ('clan', 5.0), ('clan', 30.0), ('pairs', 0.01), ('pairs', 0.05),
        ('background', 0.02), ('background', 0.05), ('background', 0.10),
        ('compound', 'geometric2'), ('compound', 'poisson2'), ('compound', 'geometric3'),
        ('uniform', None), ('twopoint', None)]
PMF = {}
for law, par in ALTS:
    t0 = time.time()
    g, F, NM = build(law, par)
    marg = (g[:, None]*F[0]).sum(0)
    cuts = [NM]*3
    Q, QP, tot = sum_moments(mixture_slices(g, F), cuts)
    lam_sum = np.array([Q[1, 0, 0], Q[0, 1, 0], Q[0, 0, 1]])
    cum = cumulants_from_Q(Q, lam_sum)
    Fc, Tc = closed_form(law, par)
    dF = max(abs(cum[S] - Fc[S]) for S in IDX2); dT = max(abs(cum[S] - Tc[S]) for S in IDX3)
    tailw = (marg*np.arange(NM+1)**6)[-10:].sum()/(marg*np.arange(NM+1)**6).sum()
    PMF[(law, par)] = (g, F, NM)
    print(f"  {law:10s} {str(par):10s} means=({lam_sum[0]:.6f},{lam_sum[1]:.6f},{lam_sum[2]:.6f}) cut={NM} "
          f"1-sum P={1-tot:.1e} (n^6-weighted mass in last 10 bins {tailw:.1e})  "
          f"max|summed - closed form|: F {dF:.1e}, T {dT:.1e}  [{time.time()-t0:.0f} s]")
    print("     F: " + ' '.join(f"{label(S)}={cum[S]:.6f}" for S in IDX2))
    print("     T: " + ' '.join(f"{label(S)}={cum[S]:.6f}" for S in IDX3))
    o4 = [cum[S] for S in combinations_with_replacement(range(3), 4)]
    print(f"     order 4 (NM value 6/k^3 = {6/KT**3:.6f}): min {min(o4):.6f} max {max(o4):.6f};  "
          f"T_123 - 2 F_12 F_23 = {cum[(0,1,2)] - 2*cum[(0,1)]*cum[(1,2)]:+.6f}")
    OUT[f"alt|{law}|{par}"] = dict(means=lam_sum.tolist(), cut=NM, deficit=1-tot, tail_n6=tailw,
                                  F={label(S): cum[S] for S in IDX2}, T={label(S): cum[S] for S in IDX3},
                                  order4={label(S): cum[S] for S in combinations_with_replacement(range(3), 4)},
                                  maxdev_closed_form_F=dF, maxdev_closed_form_T=dT)

# multinomial split of a total N in {0, 3} (probabilities 2/3, 1/3), cell probabilities 1/3 each
print("\n  multinomial split of a total N in {0,3} w.p. {2/3,1/3} into three cells of probability 1/3:")
Pt = {}
for n1 in range(4):
    for n2 in range(4 - n1):
        n3 = 3 - n1 - n2
        Pt[(n1, n2, n3)] = (1/3)*factorial(3)/(factorial(n1)*factorial(n2)*factorial(n3))*(1/3)**3
Pt[(0, 0, 0)] = 2/3
def fm_split(B):
    return sum(p*np.prod([np.prod([nn[j] - i for i in range(B.count(j))]) for j in range(3)]) for nn, p in Pt.items())
lam_s = [fm_split((j,)) for j in range(3)]
cs = {S: factorial_cumulant_from_moments(S, fm_split)/np.prod([lam_s[j] for j in S])
      for r in (2, 3, 4) for S in combinations_with_replacement(range(3), r)}
for r in (2, 3, 4):
    v = [cs[S] for S in combinations_with_replacement(range(3), r)]
    print(f"     order {r}: all {len(v)} normalized factorial cumulants in [{min(v):+.6f}, {max(v):+.6f}]")
print(f"     a source would need E W E W^3 >= (E W^2)^2, i.e. kappa3 >= kappa2^2 - kappa2 = "
      f"{cs[(0,1)]**2 - cs[(0,1)]:+.3f}; here kappa3 = {cs[(0,1,2)]:+.3f}")
OUT['split03'] = {label(S): v for S, v in cs.items()}

# ------------------------------------------------------------------------------------ Part 3
print("\nPart 3: one-window quantities (window 1 and window 2) from the same probability functions")
def one_window(g, F, j, NM):
    p = (g[:, None]*F[j]).sum(0)
    B2 = 2*p[2]*p[0]/p[1]**2; B3 = 1.5*p[3]*p[1]/p[2]**2
    n = np.arange(NM+1).astype(float)
    m = (n*p).sum(); f2 = (n*(n-1)*p).sum()/m**2 - 1
    f3 = ((n*(n-1)*(n-2)*p).sum() - 3*(n*(n-1)*p).sum()*m + 2*m**3)/m**3
    return B2, B3, B3 - (2 - 1/B2), f3/(2*f2**2)
rows = []
for (law, par), (g, F, NM) in PMF.items():
    r1 = one_window(g, F, 0, NM); r2 = one_window(g, F, 1, NM)
    print(f"  {law:10s} {str(par):10s} window1: B2={r1[0]:.6f} B3={r1[1]:.6f} B3-(2-1/B2)={r1[2]:+.2e} "
          f"T11/(2F11^2)={r1[3]:.6f} | window2: B3-(2-1/B2)={r2[2]:+.2e} T22/(2F22^2)={r2[3]:.6f}")
    OUT[f"onewindow|{law}|{par}"] = dict(w1=r1, w2=r2)
# the NM windows at the Sec. 8 cuts (one window is NB of shape k)
for name, k, lam in CONFIGS:
    vals = []
    for l in lam:
        n = np.arange(4)
        p = stats.nbinom.pmf(n, k, k/(k + l))
        B2 = 2*p[2]*p[0]/p[1]**2; B3 = 1.5*p[3]*p[1]/p[2]**2
        vals.append(B3 - (2 - 1/B2))
    print(f"  NM {name:12s}: B3-(2-1/B2) in the three windows = " + ', '.join(f"{v:+.1e}" for v in vals))
# tilted-source identity, numerically, for the uniform source in window 1 (lam = 2)
Wn, gn = uniform_nodes()
wt = gn*np.exp(-2*Wn); Mt = [(wt*Wn**r).sum()/wt.sum() for r in range(4)]
M1, M2, M3 = Mt[1], Mt[2]/Mt[1]**2, Mt[3]/Mt[1]**3
kt2, kt3 = M2 - 1, M3 - 3*M2 + 2
g_, F_, NM_ = PMF[('uniform', None)]
B2u, B3u, du, _ = one_window(g_, F_, 0, NM_)
print(f"  uniform source, window 1: B3-(2-1/B2) = {du:+.10f} from probabilities, "
      f"(kappa3-2 kappa2^2)/B2^2 of the tilted source = {(kt3 - 2*kt2**2)/M2**2:+.10f}")
json.dump(OUT, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'exact_sum_checks.json'), 'w'), indent=1)


==> anc/calc_SHORT/item1/fcum.py <==
#!/usr/bin/env python3
"""Joint factorial cumulant of any order from joint factorial moments, by the set-partition
(moment-to-cumulant) formula.  S is a multiset of window indices, e.g. (0, 0, 2) for the factorial
cumulant with r_1 = 2, r_3 = 1; fm(B) returns the factorial moment E[prod_j n_j^(b_j)] of the
multiset B (B sorted).  Works on floats and on sympy expressions."""
from math import factorial


def set_partitions(items):
    if len(items) == 1:
        yield [items]
        return
    first, rest = items[0], items[1:]
    for p in set_partitions(rest):
        for i in range(len(p)):
            yield p[:i] + [[first] + p[i]] + p[i+1:]
        yield [[first]] + p


def factorial_cumulant_from_moments(S, fm):
    S = tuple(S)
    cache = {}
    def M(B):
        B = tuple(sorted(B))
        if B not in cache:
            cache[B] = fm(B)
        return cache[B]
    tot = 0
    for p in set_partitions(list(range(len(S)))):
        b = len(p)
        term = (-1)**(b-1)*factorial(b-1)
        for blk in p:
            term = term*M([S[i] for i in blk])
        tot = tot + term
    return tot


==> anc/calc_SHORT/item1/moment_test.py <==
#!/usr/bin/env python3
"""Factorial-cumulant tests of the joint law of three window counts (item 1 of calc_SHORT).

Under one common source with Poisson counting, n_j | W ~ Poisson(lam_j W) independently and E W = 1,
the probability generating function is G(u) = M_W(sum_j lam_j (u_j - 1)), M_W the moment generating
function of W.  Hence every factorial cumulant of order r, divided by prod_j lam_j^(r_j), equals the
r-th cumulant kappa_r(W), for every multi-index (r_1, r_2, r_3) with r_1 + r_2 + r_3 = r.

    order 2   F_S, S in {11,12,13,22,23,33}             all equal Var W          (5 contrasts)
    order 3   T_S, S in the 10 multisets of order 3      all equal kappa_3(W)     (9 contrasts)
    Gamma     kappa_3 = 2 kappa_2^2                      (1 constraint)
    NM        F_S = kappa, T_S = 2 kappa^2, one free kappa = 1/k                  (15 constraints)

Public function
    test(n1, n2, n3, covs=('nm', 'src', 'emp')) -> dict
returns the sixteen normalized factorial cumulants, pooled estimates, and for each covariance
option a Wald statistic and p-value for each test (flat keys W_<test>_<cov>, p_<test>_<cov>,
dof_<test>).  Tests:
    order2    all six F_S equal                                   chi2, 5 dof
    cross2    F_12 = F_13 = F_23                                  chi2, 2 dof
    adj2      (F_12 + F_23)/2 - F_13 = 0   (pairs across edges)   chi2, 1 dof, signed z_adj2_<cov>
    within2   F_jj = F_13, j = 1,2,3   (clusters inside a window) chi2, 3 dof
              (F_13 is the reference because pairs straddling the two inner edges leave it and
              the three F_jj unchanged, so within2 does not respond to them)
    order3    all ten T_S equal                                   chi2, 9 dof
    gamma     pooled kappa3 - 2 pooled kappa2^2 = 0               chi2, 1 dof, signed z_gamma_<cov>
    gamma123  T_123 - 2 F_12 F_23 = 0  (kappa_123 = 2 C12 C23/m2) chi2, 1 dof, signed z_gamma123_<cov>
    joint     F_S = kappa, T_S = 2 kappa^2 (min over kappa)       chi2, 15 dof
Covariance options for the delta method (all use the same Jacobian of the sixteen statistics with
respect to the nineteen factorial-moment means):
    'nm'   the covariance of the factorial-moment monomials under the negative multinomial at the
           fitted means and k_hat = 1/kappa2_tot, kappa2_tot the normalized second factorial cumulant
           of the total n1+n2+n3.  Correct null for gamma, gamma123 and joint.  For the equality tests
           it is correct only if the source is Gamma.
    'src'  the same monomial covariance under a single source of unspecified law, whose moments
           E W^r, r <= 6, are estimated from the factorial moments of the total,
           E W^r = E[N^(r)]/Lambda^r.  Correct null for the equality tests whatever the source law.
    'emp'  the empirical (sandwich) covariance of the monomials.  Valid under any law, noisier.
Recommended, from the size study of null_size.py (size_summary.log): 'src' for the equality tests
(order2, cross2, adj2, within2, order3), whose null rates at 5 percent nominal lie in 4.32-5.84
percent over seven single-source laws at 1e4 and 1e5 events (5000 samples each, Monte Carlo sd
0.31 percent), and 'nm' for gamma, gamma123 and joint, 4.48-6.90 percent over the four negative
multinomial laws (6.90 is joint at the cuts with k = 1 and 1e4 events; 4.68-5.74 at 1e5).  At 1e6
events (four negative multinomial laws, 1000 samples, sd 0.69 percent) all eight lie in 3.9-6.9
percent.  'emp' is oversized at third order below 1e6 events (gamma 11.1 percent at 1e5 and 35.8 at
1e4, cuts k = 1).  The flat keys p_<test> and
W_<test> (no suffix) carry these recommended choices.  Under an alternative the model covariances
('nm', 'src') misstate the variance of the statistics, so a rejection by a sub-test (cross2, adj2,
within2, gamma123) is attributed to its own level only with the 'emp' covariance.

Memory: the events are processed in chunks of CHUNK, so no array larger than CHUNK x 19 is formed.
No array is indexed by three counts.
"""
import numpy as np
from itertools import combinations_with_replacement, product
from math import comb, factorial
from scipy import stats
from scipy.optimize import minimize_scalar

CHUNK = 250_000
IDX1 = [(0,), (1,), (2,)]
IDX2 = list(combinations_with_replacement(range(3), 2))       # (0,0),(0,1),(0,2),(1,1),(1,2),(2,2)
IDX3 = list(combinations_with_replacement(range(3), 3))       # 10 multisets
MONO = IDX1 + IDX2 + IDX3                                     # 19 factorial-moment monomials
POS = {S: i for i, S in enumerate(MONO)}
EXPS = np.array([[S.count(j) for j in range(3)] for S in MONO])   # exponent triple of each monomial
LAB2 = [''.join(str(a+1) for a in S) for S in IDX2]
LAB3 = [''.join(str(a+1) for a in S) for S in IDX3]
NX = len(IDX2) + len(IDX3)                                    # 16 statistics


def _s(*a):
    return tuple(sorted(a))


def normalized_cumulants(mu):
    """mu: sequence of the 19 factorial moments in the order of MONO (numpy float, complex or sympy
    objects).  Returns the 6 normalized second and the 10 normalized third factorial cumulants."""
    m = lambda *S: mu[POS[_s(*S)]]
    out = []
    for a, b in IDX2:
        out.append(m(a, b)/(m(a)*m(b)) - 1)
    for a, b, c in IDX3:
        num = m(a, b, c) - m(a, b)*m(c) - m(a, c)*m(b) - m(b, c)*m(a) + 2*m(a)*m(b)*m(c)
        out.append(num/(m(a)*m(b)*m(c)))
    return out


def _g(mu):
    return np.array(normalized_cumulants(mu))


def jacobian(mu):
    """Complex-step Jacobian (16 x 19) of the sixteen statistics; no subtractive cancellation."""
    mu = np.asarray(mu, dtype=float)
    J = np.empty((NX, len(MONO)))
    for i in range(len(MONO)):
        h = 1e-20*max(abs(mu[i]), 1.0)
        z = mu.astype(complex); z[i] += 1j*h
        J[:, i] = _g(z).imag/h
    return J


def _falling(n, rmax):
    """list of n^(r), r = 0..rmax, as float arrays."""
    n = n.astype(float)
    out = [np.ones_like(n)]
    for r in range(1, rmax+1):
        out.append(out[-1]*(n - (r-1)))
    return out


def _phi(chunk):
    """Per-event monomials, chunk: (3, m) integer array -> (m, 19) float array."""
    ff = [_falling(chunk[j], 3) for j in range(3)]
    P = np.empty((chunk.shape[1], len(MONO)))
    for i, e in enumerate(EXPS):
        P[:, i] = ff[0][e[0]]*ff[1][e[1]]*ff[2][e[2]]
    return P


# ---- exact moments of the monomials under a single source with Poisson counting ---------------
# n^(a) n^(b) = sum_i C(a,i) C(b,i) i! n^(a+b-i);  E prod_j n_j^(r_j) = prod_j lam_j^r_j E W^(sum r_j)
def _pair_terms():
    idx, coef, ex = [], [], []
    for p, Sa in enumerate(EXPS):
        for q, Sb in enumerate(EXPS):
            ranges = [range(min(Sa[j], Sb[j])+1) for j in range(3)]
            for ii in product(*ranges):
                c = 1
                for j in range(3):
                    c *= comb(Sa[j], ii[j])*comb(Sb[j], ii[j])*factorial(ii[j])
                idx.append(p*len(MONO) + q); coef.append(c)
                ex.append([Sa[j] + Sb[j] - ii[j] for j in range(3)])
    return np.array(idx), np.array(coef, float), np.array(ex)


_PI, _PC, _PE = _pair_terms()


def source_moments_gamma(k, rmax=6):
    """E W^r for W Gamma of unit mean and shape k (k = inf gives W = 1)."""
    EW = np.ones(rmax+1)
    if np.isfinite(k):
        for r in range(1, rmax+1):
            EW[r] = EW[r-1]*(1 + (r-1)/k)
    return EW


def model_monomial_moments(lam, EW):
    """Exact E[phi] (19) and E[phi phi^T] (19 x 19) for n_j | W ~ Poisson(lam_j W), given E W^r."""
    lam = np.asarray(lam, float); EW = np.asarray(EW, float)
    mu = np.array([np.prod(lam**e)*EW[e.sum()] for e in EXPS])
    vals = _PC*np.prod(lam[None, :]**_PE, axis=1)*EW[_PE.sum(1)]
    M2 = np.bincount(_PI, weights=vals, minlength=len(MONO)**2).reshape(len(MONO), len(MONO))
    return mu, M2


def _wald(d, V):
    d = np.atleast_1d(d); V = np.atleast_2d(V)
    s = np.sqrt(np.diag(V))
    if not np.all(np.isfinite(s)) or np.any(s <= 0):
        return np.nan
    C = V/np.outer(s, s)
    try:
        return float((d/s) @ np.linalg.solve(C, d/s))
    except np.linalg.LinAlgError:
        return np.nan


def _contrast_all_equal(m):
    """(m-1) x m contrast matrix: each element minus the last."""
    A = np.zeros((m-1, m)); A[:, :m-1] = np.eye(m-1); A[:, -1] = -1
    return A


def _gls_mean(x, V):
    one = np.ones(len(x))
    try:
        w = np.linalg.solve(V, one)
    except np.linalg.LinAlgError:
        return np.mean(x), one/len(x)
    w = w/w.sum()
    return float(w @ x), w


I2 = np.arange(6); I3 = np.arange(6, 16)
iF = {S: i for i, S in enumerate(IDX2)}; iT = {S: 6+i for i, S in enumerate(IDX3)}
DOF = dict(order2=5, cross2=2, adj2=1, within2=3, order3=9, gamma=1, gamma123=1, joint=15)
RECOMMENDED = dict(order2='src', cross2='src', adj2='src', within2='src', order3='src',
                   gamma='nm', gamma123='nm', joint='nm')


def _tests(x, Vx):
    """All Wald statistics from the 16-vector x and its covariance Vx."""
    out = {}
    F, T = x[I2], x[I3]
    VF, VT = Vx[np.ix_(I2, I2)], Vx[np.ix_(I3, I3)]
    A = _contrast_all_equal(6); out['order2'] = _wald(A @ F, A @ VF @ A.T)
    cr = [iF[(0, 1)], iF[(0, 2)], iF[(1, 2)]]
    A = np.zeros((2, 16)); A[0, cr[0]] = 1; A[0, cr[2]] = -1; A[1, cr[1]] = 1; A[1, cr[2]] = -1
    out['cross2'] = _wald(A @ x, A @ Vx @ A.T)
    a = np.zeros(16); a[iF[(0, 1)]] = 0.5; a[iF[(1, 2)]] = 0.5; a[iF[(0, 2)]] = -1
    d = a @ x; v = a @ Vx @ a; out['adj2'] = d*d/v; out['z_adj2'] = d/np.sqrt(v)
    A = np.zeros((3, 16))
    for j in range(3):
        A[j, iF[(j, j)]] = 1; A[j, iF[(0, 2)]] = -1
    out['within2'] = _wald(A @ x, A @ Vx @ A.T)
    A = _contrast_all_equal(10); out['order3'] = _wald(A @ T, A @ VT @ A.T)
    k2, w2 = _gls_mean(F, VF); k3, w3 = _gls_mean(T, VT)
    grad = np.zeros(16); grad[I2] = -4*k2*w2; grad[I3] = w3
    gv = k3 - 2*k2*k2; v = grad @ Vx @ grad
    out['gamma'] = gv*gv/v; out['z_gamma'] = gv/np.sqrt(v)
    out['kappa2'] = k2; out['kappa3'] = k3; out['gamma_ratio'] = k3/(2*k2*k2)
    grad = np.zeros(16); grad[iT[(0, 1, 2)]] = 1
    grad[iF[(0, 1)]] = -2*x[iF[(1, 2)]]; grad[iF[(1, 2)]] = -2*x[iF[(0, 1)]]
    gv = x[iT[(0, 1, 2)]] - 2*x[iF[(0, 1)]]*x[iF[(1, 2)]]; v = grad @ Vx @ grad
    out['gamma123'] = gv*gv/v; out['z_gamma123'] = gv/np.sqrt(v)
    s = np.sqrt(np.diag(Vx)); C = Vx/np.outer(s, s)
    try:
        Ci = np.linalg.inv(C)
        def Q(kap):
            r = (x - np.r_[np.full(6, kap), np.full(10, 2*kap*kap)])/s
            return r @ Ci @ r
        width = max(abs(k2), 1e-6)
        res = minimize_scalar(Q, bounds=(k2 - 5*width, k2 + 5*width), method='bounded',
                              options=dict(xatol=1e-12*width))
        out['joint'] = float(res.fun); out['kappa_joint'] = float(res.x)
    except np.linalg.LinAlgError:
        out['joint'] = np.nan; out['kappa_joint'] = np.nan
    return out


def summarize(n1, n2, n3):
    """One pass (chunked) over the events: sums needed by test()."""
    n = np.stack([np.asarray(n1), np.asarray(n2), np.asarray(n3)]).astype(np.int64)
    N = n.shape[1]
    s1 = np.zeros(len(MONO)); sT = np.zeros(7)
    for a in range(0, N, CHUNK):
        c = n[:, a:a+CHUNK]
        s1 += _phi(c).sum(0)
        sT += np.array([f.sum() for f in _falling(c.sum(0), 6)])
    mu = s1/N
    S2 = np.zeros((len(MONO), len(MONO)))
    for a in range(0, N, CHUNK):
        P = _phi(n[:, a:a+CHUNK]) - mu
        S2 += P.T @ P
    return dict(N=N, mu=mu, cov_phi=S2/(N-1), tot_ff=sT/N)


def test(n1, n2, n3, covs=('nm', 'src', 'emp')):
    s = summarize(n1, n2, n3)
    N, mu = s['N'], s['mu']
    lam = mu[:3]
    out = dict(N=int(N), means=lam.tolist())
    x = _g(mu)
    out['F'] = dict(zip(LAB2, x[I2].tolist())); out['T'] = dict(zip(LAB3, x[I3].tolist()))
    Lam = lam.sum()
    EWtot = s['tot_ff']/Lam**np.arange(7)                    # E W^r estimated from the total
    k2tot = EWtot[2] - 1
    khat = 1/k2tot if k2tot > 1e-12 else np.inf
    out['kappa2_tot'] = float(k2tot); out['k_hat'] = float(khat)
    out['EW_tot'] = EWtot.tolist()
    for cov in covs:
        if cov == 'emp':
            J = jacobian(mu); Vphi = s['cov_phi']
        else:
            EW = source_moments_gamma(khat) if cov == 'nm' else EWtot
            mum, M2 = model_monomial_moments(lam, EW)
            Vphi = M2 - np.outer(mum, mum)
            J = jacobian(mum)
        Vx = J @ Vphi @ J.T/N
        try:
            ok = np.all(np.linalg.eigvalsh(Vx/np.sqrt(np.outer(np.diag(Vx), np.diag(Vx)))) > 0)
        except np.linalg.LinAlgError:
            ok = False
        out[f'Vx_ok_{cov}'] = bool(ok)
        r = _tests(x, Vx) if ok else {}
        for t in DOF:
            W = r.get(t, np.nan)
            out[f'W_{t}_{cov}'] = W
            out[f'p_{t}_{cov}'] = float(stats.chi2.sf(W, DOF[t])) if np.isfinite(W) else np.nan
        for zz in ('z_adj2', 'z_gamma', 'z_gamma123', 'kappa2', 'kappa3', 'gamma_ratio', 'kappa_joint'):
            out[f'{zz}_{cov}'] = r.get(zz, np.nan)
    for t in DOF:
        c = RECOMMENDED[t]
        if c in covs:
            out[f'W_{t}'] = out[f'W_{t}_{c}']; out[f'p_{t}'] = out[f'p_{t}_{c}']
    out['dof'] = dict(DOF)
    out['recommended_cov'] = dict(RECOMMENDED)
    return out


def statistic_vector(n1, n2, n3):
    """The sixteen normalized factorial cumulants (F then T), for simulation studies."""
    return _g(summarize(n1, n2, n3)['mu'])


def model_cov_x(lam, EW):
    """Per-event covariance (16 x 16) of the sixteen statistics under a single source with Poisson
    counting, source moments EW (E W^r, r = 0..6); divide by N for the sample covariance."""
    mum, M2 = model_monomial_moments(lam, EW)
    J = jacobian(mum)
    return J @ (M2 - np.outer(mum, mum)) @ J.T


def draw_nm(k, lam, n, rng):
    w = rng.gamma(k, 1.0/k, size=n)
    return [rng.poisson(l*w) for l in lam]


if __name__ == '__main__':
    # quick self-test: the falling-factorial product rule and a small null sample
    rng = np.random.default_rng(1)
    nn = rng.poisson(3.3, size=1000)
    for a in range(4):
        for b in range(4):
            lhs = _falling(nn, 3)[a]*_falling(nn, 3)[b] if max(a, b) <= 3 else None
            rhs = sum(comb(a, i)*comb(b, i)*factorial(i)*_falling(nn, 6)[a+b-i] for i in range(min(a, b)+1))
            assert np.allclose(lhs, rhs)
    r = test(*draw_nm(3.0, [2.0, 2.0, 2.0], 100000, rng))
    for key in sorted(r):
        if key.startswith('p_'):
            print(key, round(r[key], 4))


==> anc/calc_SHORT/item1/null_size.log <==

==== N = 100000 events per sample, 5000 samples per law, 951 s ====
-- cuts k=1: means [2.436, 3.6341, 5.4215], 5000 samples; variance over samples / delta-method variance: min 1.004 max 1.037 (MC sd 0.020); max |corr diff| 0.010; max |mean - true|/sd 0.013 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.70%    1.12%    5.68%    1.12%    5.72%    1.12%    5.70%    1.08%       5.061   0.474     5.061   0.464     5.072   0.394
   cross2      2     5.26%    1.18%    5.34%    1.20%    5.36%    1.20%    5.26%    1.14%       2.020   0.036     2.020   0.037     2.022   0.041
   adj2        1     5.00%    1.14%    4.98%    1.12%    5.06%    1.20%    5.00%    1.12%       1.017   0.024     1.017   0.029     1.019   0.024
   within2     3     5.48%    1.12%    5.54%    1.12%    5.56%    1.14%    5.42%    1.10%       3.041   0.567     3.041   0.604     3.046   0.464
   order3      9     5.76%    1.40%    5.70%    1.38%    6.42%    1.52%    5.70%    1.38%       9.132   0.334     9.133   0.237     9.341   0.000
   gamma       1     5.32%    1.42%    6.28%    1.64%   11.12%    3.96%    5.38%    1.42%       1.037   0.399     1.097   0.104     1.522   0.000
   gamma123    1     5.56%    1.28%    6.06%    1.46%    6.08%    1.52%    5.36%    1.30%       1.029   0.536     1.076   0.151     1.079   0.165
   joint      15     5.74%    1.66%    5.84%    1.42%    7.88%    2.24%    5.74%    1.66%      15.215   0.071    15.272   0.044    15.860   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=1.84: means [4.4823, 6.6868, 9.9755], 5000 samples; variance over samples / delta-method variance: min 0.994 max 1.050 (MC sd 0.020); max |corr diff| 0.026; max |mean - true|/sd 0.010 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.06%    0.94%    5.08%    0.92%    5.00%    0.96%    5.04%    0.94%       5.000   0.704     5.000   0.716     5.005   0.530
   cross2      2     4.88%    1.00%    4.88%    0.96%    4.86%    0.96%    4.90%    1.02%       1.982   0.202     1.982   0.222     1.983   0.177
   adj2        1     5.12%    1.02%    5.20%    1.04%    5.16%    1.08%    5.12%    1.02%       0.990   0.006     0.990   0.005     0.991   0.005
   within2     3     5.52%    1.24%    5.54%    1.24%    5.60%    1.24%    5.56%    1.26%       3.019   0.480     3.018   0.516     3.020   0.594
   order3      9     5.10%    0.96%    5.14%    0.90%    5.80%    1.40%    5.20%    0.92%       9.070   0.561     9.070   0.495     9.223   0.007
   gamma       1     4.84%    0.96%    5.42%    1.32%    7.66%    2.52%    4.86%    0.96%       1.002   0.485     1.049   0.270     1.244   0.000
   gamma123    1     4.68%    0.70%    5.46%    1.22%    5.52%    1.34%    4.64%    0.74%       0.994   0.455     1.035   0.216     1.037   0.225
   joint      15     4.76%    0.90%    5.04%    0.92%    6.12%    1.34%    4.88%    0.98%      15.042   0.736    15.092   0.445    15.432   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=40: means [97.4409, 145.3648, 216.8588], 5000 samples; variance over samples / delta-method variance: min 0.979 max 1.021 (MC sd 0.020); max |corr diff| 0.023; max |mean - true|/sd 0.016 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.94%    1.18%    4.94%    1.18%    4.88%    1.18%    4.90%    1.18%       5.059   0.058     5.059   0.059     5.058   0.084
   cross2      2     5.20%    1.16%    5.20%    1.16%    5.20%    1.20%    5.18%    1.20%       2.047   0.245     2.047   0.242     2.047   0.256
   adj2        1     5.70%    0.90%    5.68%    0.88%    5.66%    0.90%    5.72%    0.88%       1.039   0.117     1.039   0.111     1.039   0.116
   within2     3     5.46%    1.06%    5.48%    1.06%    5.48%    1.08%    5.48%    1.06%       3.050   0.248     3.050   0.260     3.049   0.359
   order3      9     5.70%    1.24%    5.70%    1.26%    5.60%    1.24%    5.70%    1.22%       9.015   0.499     9.015   0.415     9.028   0.788
   gamma       1     5.00%    0.98%    5.02%    1.00%    5.26%    0.98%    5.14%    0.98%       0.988   0.394     0.989   0.436     0.990   0.068
   gamma123    1     4.94%    0.94%    4.82%    0.96%    4.90%    0.94%    4.98%    0.92%       0.985   0.217     0.985   0.287     0.985   0.261
   joint      15     5.48%    1.22%    5.46%    1.20%    5.58%    1.14%    5.52%    1.22%      15.051   0.738    15.052   0.766    15.071   0.636
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- table1 k=3: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.985 max 1.060 (MC sd 0.020); max |corr diff| 0.046; max |mean - true|/sd 0.026 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.56%    1.02%    4.56%    1.02%    4.66%    1.04%    4.54%    1.02%       5.014   0.467     5.015   0.443     5.019   0.313
   cross2      2     5.08%    1.00%    5.00%    0.98%    5.02%    0.98%    5.02%    0.96%       2.003   0.793     2.003   0.801     2.003   0.790
   adj2        1     5.30%    0.86%    5.24%    0.88%    5.26%    0.88%    5.24%    0.86%       1.016   0.799     1.016   0.817     1.016   0.770
   within2     3     5.14%    1.14%    5.12%    1.14%    4.88%    1.20%    5.08%    1.14%       3.028   0.661     3.028   0.657     3.031   0.522
   order3      9     4.52%    1.20%    4.48%    1.22%    5.32%    1.38%    4.62%    1.22%       8.964   0.820     8.965   0.668     9.088   0.713
   gamma       1     5.26%    0.98%    5.58%    1.02%    7.42%    1.66%    5.20%    0.98%       1.016   0.388     1.037   0.101     1.186   0.000
   gamma123    1     5.18%    1.04%    5.44%    1.12%    5.40%    1.02%    5.22%    1.10%       1.034   0.282     1.046   0.167     1.046   0.206
   joint      15     4.94%    1.18%    4.86%    1.14%    5.60%    1.44%    4.86%    1.28%      14.962   0.915    14.982   0.920    15.220   0.040
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- uniform: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.962 max 1.031 (MC sd 0.020); max |corr diff| 0.031; max |mean - true|/sd 0.026 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     2.76%    0.54%    4.84%    1.06%    5.10%    1.00%    4.86%    1.06%       4.321   0.000     4.994   0.627     4.994   0.774
   cross2      2     2.14%    0.24%    5.06%    0.72%    5.04%    0.70%    5.04%    0.70%       1.607   0.000     2.009   0.684     2.010   0.597
   adj2        1     2.80%    0.32%    5.06%    0.92%    5.06%    0.92%    5.04%    0.92%       0.819   0.000     1.023   0.200     1.024   0.187
   within2     3     2.04%    0.38%    4.94%    1.08%    5.02%    1.00%    5.00%    1.10%       2.401   0.000     3.001   0.995     3.000   0.991
   order3      9     0.26%    0.08%    4.82%    0.92%    4.98%    1.00%    4.94%    0.96%       5.606   0.000     8.987   0.602     9.029   0.363
   gamma       1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%    2516.639   0.000  8549.510   0.000  8562.381   0.000
   gamma123    1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%    1941.468   0.000  5174.484   0.000  5176.345   0.000
   joint      15   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%    2621.562   0.000 10531.104   0.000 10558.984   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- twopoint: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.973 max 1.027 (MC sd 0.020); max |corr diff| 0.037; max |mean - true|/sd 0.023 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.96%    1.10%    4.96%    1.10%    5.10%    1.12%    4.98%    1.12%       5.042   0.453     5.042   0.452     5.047   0.369
   cross2      2     5.10%    0.98%    5.08%    1.00%    5.08%    0.94%    5.12%    1.02%       2.018   0.822     2.018   0.811     2.018   0.833
   adj2        1     5.32%    1.14%    5.32%    1.14%    5.26%    1.16%    5.32%    1.14%       1.012   0.918     1.012   0.917     1.012   0.915
   within2     3     5.42%    1.18%    5.42%    1.18%    5.46%    1.16%    5.44%    1.12%       3.021   0.749     3.021   0.769     3.023   0.882
   order3      9     1.88%    0.30%    5.68%    1.22%    5.92%    1.30%    5.52%    1.22%       7.376   0.000     9.029   0.551     9.104   0.201
   gamma       1     0.14%    0.00%    4.84%    1.00%    5.04%    1.14%    4.96%    1.02%       0.306   0.000     0.980   0.036     0.998   0.267
   gamma123    1     0.38%    0.00%    5.30%    0.74%    5.24%    0.78%    5.30%    0.76%       0.437   0.000     0.992   0.659     0.993   0.622
   joint      15     2.08%    0.30%    5.42%    1.40%    5.94%    1.32%    5.44%    1.34%      12.686   0.000    15.063   0.573    15.157   0.147
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- background0.1: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.939 max 1.019 (MC sd 0.020); max |corr diff| 0.027; max |mean - true|/sd 0.019 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.46%    1.06%    5.18%    0.98%    5.26%    0.98%    5.24%    1.00%       5.030   0.604     4.972   0.226     4.978   0.291
   cross2      2     5.46%    1.30%    5.14%    1.28%    5.12%    1.34%    5.12%    1.28%       2.037   0.337     2.004   0.643     2.005   0.609
   adj2        1     4.96%    0.98%    4.86%    0.92%    4.90%    0.92%    4.90%    0.92%       1.011   0.985     0.994   0.929     0.994   0.951
   within2     3     5.24%    1.16%    4.84%    1.14%    4.92%    1.02%    4.84%    1.08%       3.015   0.367     2.964   0.061     2.967   0.080
   order3      9     6.12%    1.40%    4.88%    1.18%    5.64%    1.42%    4.86%    1.18%       9.397   0.000     9.006   0.975     9.155   0.046
   gamma       1    99.76%   98.72%   99.86%   98.88%   99.58%   97.26%   99.66%   97.56%      24.538   0.000    20.771   0.000    19.171   0.000
   gamma123    1    98.40%   93.64%   98.38%   92.90%   98.34%   92.98%   97.72%   90.88%      18.112   0.000    15.802   0.000    15.789   0.000
   joint      15    89.58%   74.46%   86.32%   65.40%   84.46%   62.26%   83.06%   62.34%      38.780   0.000    34.587   0.000    33.716   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%

==== N = 10000 events per sample, 5000 samples per law, 129 s ====
-- cuts k=1: means [2.436, 3.6341, 5.4215], 5000 samples; variance over samples / delta-method variance: min 1.010 max 1.069 (MC sd 0.020); max |corr diff| 0.027; max |mean - true|/sd 0.012 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.28%    0.86%    5.24%    0.92%    5.98%    1.18%    5.24%    0.90%       5.062   0.251     5.062   0.224     5.164   0.004
   cross2      2     4.92%    0.92%    4.78%    0.92%    5.06%    1.06%    5.04%    0.84%       1.999   0.958     2.000   0.923     2.017   0.726
   adj2        1     5.02%    1.14%    5.06%    1.16%    5.34%    1.08%    5.08%    1.20%       0.998   0.704     0.998   0.708     1.003   0.853
   within2     3     5.22%    0.94%    5.20%    0.90%    5.44%    1.16%    5.20%    1.00%       3.005   0.603     3.005   0.586     3.047   0.655
   order3      9     6.24%    2.08%    5.84%    1.86%   12.22%    4.62%    6.48%    2.24%       9.041   0.010     9.044   0.025    10.503   0.000
   gamma       1     5.18%    1.42%    9.86%    4.46%   35.76%   22.12%    5.36%    1.84%       1.055   0.211     1.463   0.000     4.312   0.000
   gamma123    1     5.62%    1.60%    9.04%    3.98%    9.32%    4.24%    5.64%    1.90%       1.061   0.781     1.399   0.000     1.422   0.000
   joint      15     6.90%    2.44%    7.74%    2.58%   20.32%    9.60%    7.38%    2.66%      15.135   0.000    15.565   0.000    19.012   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=1.84: means [4.4823, 6.6868, 9.9755], 5000 samples; variance over samples / delta-method variance: min 0.972 max 1.019 (MC sd 0.020); max |corr diff| 0.015; max |mean - true|/sd 0.041 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.12%    1.26%    5.08%    1.26%    5.22%    1.50%    5.28%    1.30%       4.963   0.321     4.964   0.421     5.010   0.450
   cross2      2     5.14%    1.04%    5.20%    1.06%    5.10%    1.24%    5.22%    1.06%       2.006   0.801     2.006   0.828     2.010   0.865
   adj2        1     4.76%    0.94%    4.68%    0.90%    4.74%    0.98%    4.76%    0.98%       0.989   0.267     0.989   0.231     0.991   0.299
   within2     3     4.76%    1.16%    4.82%    1.20%    5.18%    1.10%    4.88%    1.12%       2.975   0.440     2.976   0.443     2.993   0.644
   order3      9     5.38%    1.66%    5.40%    1.52%    9.16%    2.98%    5.64%    1.66%       8.922   0.001     8.939   0.004     9.871   0.000
   gamma       1     5.26%    1.26%    8.54%    3.16%   24.78%   12.98%    5.18%    1.30%       1.030   0.474     1.273   0.000     2.828   0.000
   gamma123    1     4.94%    1.16%    8.08%    2.74%    8.32%    2.78%    5.08%    1.40%       1.020   0.338     1.231   0.000     1.249   0.000
   joint      15     5.82%    1.64%    6.40%    1.54%   13.42%    5.06%    6.18%    1.74%      14.941   0.006    15.210   0.135    17.250   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=40: means [97.4409, 145.3648, 216.8588], 5000 samples; variance over samples / delta-method variance: min 0.973 max 1.034 (MC sd 0.020); max |corr diff| 0.025; max |mean - true|/sd 0.027 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.50%    1.00%    4.48%    0.98%    4.74%    1.04%    4.46%    1.02%       4.935   0.175     4.935   0.171     4.957   0.254
   cross2      2     4.36%    1.00%    4.32%    1.00%    4.38%    0.96%    4.36%    1.00%       1.949   0.354     1.949   0.370     1.951   0.425
   adj2        1     4.68%    0.74%    4.68%    0.74%    4.72%    0.72%    4.70%    0.72%       0.990   0.945     0.990   0.947     0.991   0.985
   within2     3     4.86%    0.98%    4.88%    0.98%    4.84%    1.04%    4.82%    1.00%       2.983   0.781     2.983   0.776     2.987   0.775
   order3      9     5.46%    1.06%    5.38%    1.12%    5.22%    1.06%    5.44%    1.02%       9.021   0.427     9.019   0.393     9.112   0.008
   gamma       1     5.26%    0.86%    5.10%    0.96%    5.64%    1.28%    5.28%    0.90%       0.992   0.389     0.992   0.592     1.045   0.331
   gamma123    1     5.32%    0.98%    4.92%    1.00%    4.96%    1.06%    5.24%    1.04%       0.994   0.483     0.994   0.600     0.995   0.569
   joint      15     5.02%    0.82%    4.96%    0.90%    5.84%    1.22%    4.96%    0.86%      14.977   0.607    14.975   0.739    15.230   0.094
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- table1 k=3: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.957 max 1.033 (MC sd 0.020); max |corr diff| 0.019; max |mean - true|/sd 0.029 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.36%    1.20%    5.30%    1.18%    5.60%    1.40%    5.38%    1.22%       5.014   0.474     5.016   0.596     5.062   0.555
   cross2      2     5.34%    1.12%    5.32%    1.12%    5.34%    1.10%    5.34%    1.16%       2.020   0.776     2.021   0.675     2.024   0.680
   adj2        1     5.80%    0.96%    5.74%    0.96%    5.72%    0.92%    5.68%    0.96%       1.032   0.452     1.033   0.466     1.034   0.318
   within2     3     4.96%    1.26%    5.00%    1.28%    5.14%    1.34%    4.90%    1.28%       3.000   0.599     3.002   0.591     3.022   0.715
   order3      9     5.02%    1.10%    5.16%    1.14%    8.76%    2.68%    5.06%    1.10%       9.001   0.908     9.033   0.495     9.857   0.000
   gamma       1     4.48%    0.96%    6.38%    1.78%   18.84%    8.44%    4.68%    1.04%       0.988   0.862     1.137   0.000     2.235   0.000
   gamma123    1     5.12%    1.16%    5.76%    1.52%    5.86%    1.58%    5.02%    1.14%       0.999   0.322     1.075   0.000     1.081   0.000
   joint      15     5.26%    1.32%    5.62%    1.36%   11.20%    4.02%    5.60%    1.48%      15.044   0.825    15.232   0.052    16.794   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- uniform: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.982 max 1.047 (MC sd 0.020); max |corr diff| 0.050; max |mean - true|/sd 0.034 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     2.88%    0.52%    4.94%    1.30%    5.12%    1.34%    5.02%    1.30%       4.294   0.000     4.962   0.264     5.000   0.568
   cross2      2     2.14%    0.32%    4.54%    0.82%    4.52%    0.84%    4.58%    0.84%       1.592   0.000     1.989   0.441     1.991   0.312
   adj2        1     2.58%    0.36%    4.90%    0.94%    5.04%    0.94%    4.96%    0.96%       0.800   0.000     0.999   0.347     0.999   0.313
   within2     3     2.62%    0.40%    5.34%    1.14%    5.40%    1.24%    5.24%    1.24%       2.399   0.000     2.994   0.061     3.010   0.095
   order3      9     0.38%    0.10%    5.02%    1.30%    7.24%    1.90%    5.44%    1.22%       5.586   0.000     8.989   0.596     9.432   0.000
   gamma       1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%     251.844   0.000   856.840   0.000   867.931   0.000
   gamma123    1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%     194.118   0.000   517.568   0.000   518.301   0.000
   joint      15   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%     271.656   0.000  1075.609   0.000  1098.420   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- twopoint: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.963 max 1.056 (MC sd 0.020); max |corr diff| 0.049; max |mean - true|/sd 0.025 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.08%    1.04%    5.06%    1.08%    5.36%    1.18%    5.06%    1.02%       4.999   0.745     4.999   0.780     5.041   0.398
   cross2      2     5.60%    1.10%    5.60%    1.12%    5.58%    1.06%    5.58%    1.10%       2.047   0.740     2.047   0.648     2.051   0.595
   adj2        1     5.28%    1.00%    5.32%    1.04%    5.32%    1.00%    5.32%    1.04%       1.001   0.451     1.002   0.493     1.001   0.417
   within2     3     4.84%    0.98%    4.88%    1.02%    5.10%    0.86%    4.86%    0.98%       2.937   0.132     2.937   0.163     2.954   0.170
   order3      9     2.06%    0.44%    5.30%    1.40%    7.28%    2.38%    5.46%    1.42%       7.366   0.000     8.988   0.572     9.481   0.000
   gamma       1     0.06%    0.00%    5.38%    1.16%    6.94%    1.80%    5.30%    1.06%       0.320   0.000     1.028   0.374     1.150   0.000
   gamma123    1     0.30%    0.00%    4.94%    0.98%    5.02%    0.90%    4.74%    0.84%       0.443   0.000     1.006   0.177     1.008   0.192
   joint      15     1.96%    0.28%    5.28%    1.10%    7.44%    2.12%    5.26%    1.14%      12.647   0.000    15.023   0.937    15.640   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- background0.1: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.969 max 1.047 (MC sd 0.020); max |corr diff| 0.040; max |mean - true|/sd 0.019 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.98%    1.00%    5.66%    0.90%    5.70%    1.02%    5.66%    0.94%       5.183   0.000     5.124   0.004     5.163   0.000
   cross2      2     5.24%    0.98%    5.00%    0.90%    5.10%    0.96%    4.98%    0.98%       2.067   0.005     2.033   0.056     2.039   0.068
   adj2        1     5.24%    1.20%    5.02%    1.16%    5.10%    1.22%    4.98%    1.10%       1.040   0.198     1.023   0.483     1.027   0.430
   within2     3     5.72%    1.16%    5.38%    1.00%    5.36%    1.24%    5.40%    1.00%       3.136   0.000     3.083   0.005     3.099   0.003
   order3      9     6.96%    1.76%    5.60%    1.34%    8.58%    2.56%    5.62%    1.54%       9.451   0.000     9.060   0.638     9.810   0.000
   gamma       1    32.58%   14.94%   25.12%    7.32%   12.10%    2.96%   27.54%   12.00%       3.396   0.000     2.643   0.000     1.629   0.000
   gamma123    1    25.76%   11.22%   20.42%    6.12%   20.16%    5.80%   22.82%    9.56%       2.803   0.000     2.287   0.000     2.274   0.000
   joint      15    14.60%    5.22%    8.84%    2.20%    9.48%    2.82%   11.98%    4.20%      17.830   0.000    16.661   0.000    16.805   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%

==== N = 1000000 events per sample, 1000 samples per law, 1150 s ====
-- cuts k=1: means [2.436, 3.6341, 5.4215], 1000 samples; variance over samples / delta-method variance: min 0.946 max 1.015 (MC sd 0.045); max |corr diff| 0.049; max |mean - true|/sd 0.029 (MC sd 0.032)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     6.00%    0.90%    6.00%    0.90%    5.70%    0.60%    5.90%    0.90%       4.969   0.629     4.968   0.597     4.968   0.649
   cross2      2     5.80%    1.20%    5.80%    1.20%    5.80%    1.20%    5.90%    1.20%       2.039   0.964     2.039   0.967     2.039   0.942
   adj2        1     6.20%    1.50%    6.10%    1.50%    5.90%    1.50%    6.20%    1.60%       1.047   0.931     1.047   0.919     1.047   0.920
   within2     3     5.70%    1.20%    5.70%    1.20%    5.40%    1.10%    5.60%    1.20%       3.050   0.604     3.050   0.630     3.051   0.561
   order3      9     5.10%    1.00%    4.90%    1.00%    4.60%    1.00%    5.20%    0.90%       9.149   0.521     9.145   0.492     9.135   0.452
   gamma       1     4.30%    0.90%    4.30%    1.10%    4.90%    1.30%    4.30%    0.90%       0.999   0.259     1.012   0.343     1.045   0.346
   gamma123    1     4.70%    1.20%    4.50%    1.00%    4.60%    1.00%    4.60%    1.20%       1.020   0.265     1.029   0.235     1.030   0.236
   joint      15     5.80%    1.40%    5.70%    1.40%    5.30%    1.30%    5.90%    1.40%      15.166   0.807    15.175   0.764    15.202   0.578
   binomial MC sd of a 5% rate: 0.69%, of a 1% rate: 0.31%
-- cuts k=1.84: means [4.4823, 6.6868, 9.9755], 1000 samples; variance over samples / delta-method variance: min 0.890 max 0.970 (MC sd 0.045); max |corr diff| 0.047; max |mean - true|/sd 0.065 (MC sd 0.032)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.20%    1.40%    5.20%    1.40%    5.00%    1.40%    5.10%    1.30%       4.959   0.023     4.959   0.024     4.959   0.016
   cross2      2     5.50%    1.30%    5.50%    1.30%    5.50%    1.30%    5.50%    1.30%       1.999   0.115     1.999   0.121     1.998   0.134
   adj2        1     4.50%    1.50%    4.50%    1.50%    4.50%    1.50%    4.50%    1.50%       0.961   0.273     0.961   0.293     0.961   0.253
   within2     3     5.60%    1.40%    5.60%    1.40%    5.60%    1.30%    5.60%    1.40%       2.983   0.031     2.984   0.033     2.983   0.028
   order3      9     5.00%    1.20%    4.90%    1.20%    4.70%    1.20%    5.00%    1.20%       8.844   0.413     8.847   0.411     8.860   0.379
   gamma       1     4.60%    0.50%    4.70%    0.50%    5.60%    0.90%    4.40%    0.60%       0.954   0.502     0.968   0.645     1.002   0.786
   gamma123    1     4.50%    0.70%    4.30%    0.50%    4.30%    0.50%    4.50%    0.60%       0.942   0.429     0.953   0.435     0.952   0.426
   joint      15     4.40%    1.30%    4.80%    1.30%    5.00%    1.20%    4.50%    1.30%      14.856   0.538    14.877   0.653    14.926   0.713
   binomial MC sd of a 5% rate: 0.69%, of a 1% rate: 0.31%
-- cuts k=40: means [97.4409, 145.3648, 216.8588], 1000 samples; variance over samples / delta-method variance: min 0.986 max 1.076 (MC sd 0.045); max |corr diff| 0.041; max |mean - true|/sd 0.080 (MC sd 0.032)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.50%    1.00%    4.50%    1.00%    4.50%    1.10%    4.50%    1.00%       4.814   0.098     4.814   0.096     4.816   0.102
   cross2      2     3.90%    1.00%    3.90%    1.00%    3.90%    1.00%    3.90%    1.00%       1.815   0.008     1.815   0.008     1.815   0.008
   adj2        1     4.40%    0.90%    4.40%    0.90%    4.40%    1.00%    4.40%    0.90%       0.912   0.049     0.912   0.049     0.912   0.048
   within2     3     4.90%    1.50%    4.90%    1.50%    4.90%    1.50%    4.90%    1.50%       2.905   0.142     2.905   0.142     2.906   0.152
   order3      9     3.90%    1.10%    3.90%    1.10%    3.90%    1.00%    4.00%    1.10%       9.025   0.824     9.025   0.808     9.023   0.827
   gamma       1     5.00%    1.30%    5.10%    1.40%    5.40%    1.50%    5.00%    1.30%       1.035   0.714     1.036   0.775     1.038   0.706
   gamma123    1     5.20%    0.90%    5.30%    0.90%    5.30%    0.90%    5.20%    0.90%       1.007   0.995     1.008   0.994     1.008   0.992
   joint      15     4.40%    1.10%    4.50%    1.20%    4.70%    1.20%    4.40%    1.10%      14.882   0.107    14.884   0.123    14.888   0.105
   binomial MC sd of a 5% rate: 0.69%, of a 1% rate: 0.31%
-- table1 k=3: means [2.0, 2.0, 2.0], 1000 samples; variance over samples / delta-method variance: min 0.979 max 1.081 (MC sd 0.045); max |corr diff| 0.058; max |mean - true|/sd 0.035 (MC sd 0.032)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     6.30%    1.40%    6.30%    1.40%    6.40%    1.40%    6.30%    1.50%       5.235   0.028     5.235   0.028     5.235   0.032
   cross2      2     5.70%    1.10%    5.80%    1.10%    5.90%    1.10%    5.70%    1.10%       2.154   0.020     2.153   0.020     2.153   0.023
   adj2        1     6.30%    0.80%    6.30%    0.80%    6.30%    0.80%    6.30%    0.80%       1.066   0.022     1.066   0.022     1.066   0.026
   within2     3     6.90%    1.70%    6.90%    1.70%    6.80%    1.60%    6.90%    1.70%       3.125   0.530     3.125   0.502     3.125   0.506
   order3      9     5.10%    1.60%    5.10%    1.50%    5.20%    1.30%    5.00%    1.60%       9.177   0.101     9.180   0.113     9.188   0.132
   gamma       1     5.10%    0.80%    4.80%    1.00%    4.80%    1.10%    5.00%    0.90%       0.971   0.551     0.977   0.545     0.995   0.287
   gamma123    1     4.50%    0.80%    4.50%    0.90%    4.50%    0.90%    4.50%    0.80%       0.979   0.575     0.982   0.626     0.983   0.592
   joint      15     5.20%    1.50%    5.00%    1.60%    5.30%    1.50%    5.30%    1.50%      15.209   0.212    15.219   0.198    15.240   0.122
   binomial MC sd of a 5% rate: 0.69%, of a 1% rate: 0.31%


==> anc/calc_SHORT/item1/null_size.py <==
#!/usr/bin/env python3
"""Null size of the Wald tests of moment_test.py, and the delta-method covariance against the
covariance of the statistics over repeated samples.

Null laws (all single-source with Poisson counting; the first four are the negative multinomial):
  cuts k=1, cuts k=1.84, cuts k=40   three unit windows from y0 = 4 at Delta = 0.4 (Sec. 8 of XS6)
  table1 k=3                         Gamma source of shape 3, three window means 2 (Table 1 of XS6)
  uniform                            source uniform on [0,2], means 2   (not Gamma: gamma, gamma123
                                     and joint should reject, the equality tests should not)
  twopoint                           W in {2/3, 2} w.p. {3/4, 1/4}, means 2; equal to Gamma(3) in
                                     E W, E W^2, E W^3, so every test of orders 2 and 3 is at its null
  background0.1                      Table 1 background law, zeta = 0.1: single source 0.1 + 0.9 W
For each law and sample size: rejection rate at 5 and 1 percent of each test and covariance option
(binomial Monte Carlo uncertainty printed), the mean Wald statistic against its degrees of freedom,
a Kolmogorov-Smirnov p-value of the uniformity of the p-values, and for the laws whose covariance is
known exactly (NM, uniform, two-point, background) the ratio of the variance of each statistic over
the samples to the delta-method variance at the true law, and the size of the Wald tests formed with
that true covariance ('oracle').

Run:  ( ulimit -v 1500000; NPROC=2 python3 null_size.py N R [law ...] ) >> null_size.log   (main + 2 workers = 3 processes)
      writes null_size_<N>.json (merged with any existing file of that N)
"""
import numpy as np, json, os, sys, time
from scipy import stats
sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import moment_test as mt

LAMU = np.diff(np.exp(0.4*(4 + np.arange(4.0))))
M2 = np.array([2.0, 2.0, 2.0])
LAWS = {
    'cuts k=1':      ('gamma', 1.0, LAMU),
    'cuts k=1.84':   ('gamma', 1.84, 1.84*LAMU),
    'cuts k=40':     ('gamma', 40.0, 40*LAMU),
    'table1 k=3':    ('gamma', 3.0, M2),
    'uniform':       ('uniform', None, M2),
    'twopoint':      ('twopoint', None, M2),
    'background0.1': ('background', 0.1, M2),
}
COVS = ('nm', 'src', 'emp')
TESTS = list(mt.DOF)


def true_EW(kind, par):
    r = np.arange(7)
    if kind == 'gamma':
        return mt.source_moments_gamma(par, 6)
    if kind == 'uniform':
        return 2.0**r/(r + 1)
    if kind == 'twopoint':
        return 0.75*(2/3)**r + 0.25*2.0**r
    if kind == 'background':          # W' = 0.1 + 0.9 G, G Gamma shape 3 unit mean
        G = mt.source_moments_gamma(3.0, 6)
        from math import comb
        return np.array([sum(comb(n, i)*par**(n - i)*(1 - par)**i*G[i] for i in range(n + 1)) for n in r])
    raise ValueError(kind)


def draw(kind, par, lam, n, rng):
    if kind == 'gamma':
        w = rng.gamma(par, 1.0/par, size=n)
    elif kind == 'uniform':
        w = rng.uniform(0.0, 2.0, size=n)
    elif kind == 'twopoint':
        w = np.where(rng.random(n) < 0.25, 2.0, 2/3)
    elif kind == 'background':
        w = par + (1 - par)*rng.gamma(3.0, 1/3.0, size=n)
    return [rng.poisson(l*w) for l in lam]


def oracle_tests(x, Vx):
    r = mt._tests(x, Vx)
    return {t: float(stats.chi2.sf(r[t], mt.DOF[t])) for t in TESTS}


def block(task):
    name, n, b, m = task
    kind, par, lam = LAWS[name]
    rng = np.random.default_rng([2026092201, list(LAWS).index(name), n, b])
    Vtrue = mt.model_cov_x(lam, true_EW(kind, par))/n
    rows = []
    for _ in range(m):
        s = draw(kind, par, lam, n, rng)
        r = mt.test(*s)
        x = np.r_[list(r['F'].values()), list(r['T'].values())]
        row = dict(x=x.tolist(), k_hat=r['k_hat'])
        for c in COVS:
            for t in TESTS:
                row[f'p_{t}_{c}'] = r[f'p_{t}_{c}']; row[f'W_{t}_{c}'] = r[f'W_{t}_{c}']
        o = oracle_tests(x, Vtrue)
        for t in TESTS:
            row[f'p_{t}_oracle'] = o[t]
        rows.append(row)
    return rows


def main():
    import multiprocessing as mp
    n = int(float(sys.argv[1])); R = int(sys.argv[2])
    names = sys.argv[3:] or list(LAWS)
    m = 50 if n <= 10**5 else 10
    tasks = [(nm, n, b, m) for nm in names for b in range(R//m)]
    t0 = time.time()
    with mp.get_context('fork').Pool(int(os.environ.get('NPROC', '2'))) as pool:
        res = pool.map(block, tasks, chunksize=1)
    agg = {}
    for (nm, _, _, _), r in zip(tasks, res):
        agg.setdefault(nm, []).extend(r)
    fn = os.path.join(os.path.dirname(os.path.abspath(__file__)), f'null_size_{n}.json')
    out = json.load(open(fn)) if os.path.exists(fn) else {}
    print(f"\n==== N = {n} events per sample, {R} samples per law, {time.time()-t0:.0f} s ====")
    for nm in names:
        rows = agg[nm]; Rr = len(rows)
        kind, par, lam = LAWS[nm]
        X = np.array([r['x'] for r in rows])
        Vtrue = mt.model_cov_x(lam, true_EW(kind, par))/n
        vr = X.var(0, ddof=1)/np.diag(Vtrue)
        se_vr = np.sqrt(2/(Rr - 1))
        Cs = np.corrcoef(X.T); s = np.sqrt(np.diag(Vtrue)); Ct = Vtrue/np.outer(s, s)
        bias = (X.mean(0) - np.r_[np.full(6, true_EW(kind, par)[2] - 1),
                                  np.full(10, true_EW(kind, par)[3] - 3*true_EW(kind, par)[2] + 2)])/np.sqrt(np.diag(Vtrue))
        d = dict(R=Rr, lam=list(lam), var_ratio=vr.tolist(), var_ratio_se=se_vr,
                 corr_maxabsdiff=float(np.max(np.abs(Cs - Ct))), mean_minus_true_over_sd=bias.tolist(),
                 k_hat_mean=float(np.mean([r['k_hat'] for r in rows])), rates={})
        print(f"-- {nm}: means {np.round(lam, 4).tolist()}, {Rr} samples; variance over samples / delta-method "
              f"variance: min {vr.min():.3f} max {vr.max():.3f} (MC sd {se_vr:.3f}); max |corr diff| "
              f"{d['corr_maxabsdiff']:.3f}; max |mean - true|/sd {np.max(np.abs(bias)):.3f} (MC sd {1/np.sqrt(Rr):.3f})")
        hdr = f"   {'test':9s} {'dof':>3s} " + ' '.join(f"{c+' 5%':>9s} {c+' 1%':>8s}" for c in COVS + ('oracle',)) + \
              "   " + ' '.join(f"{'<W>_'+c:>9s} {'KS_'+c:>7s}" for c in COVS)
        print(hdr)
        for t in TESTS:
            line = f"   {t:9s} {mt.DOF[t]:3d} "
            for c in COVS + ('oracle',):
                p = np.array([r[f'p_{t}_{c}'] for r in rows], float)
                ok = np.isfinite(p)
                r5, r1 = np.mean(p[ok] < 0.05), np.mean(p[ok] < 0.01)
                d['rates'][f'{t}|{c}'] = dict(r5=r5, r1=r1, n=int(ok.sum()),
                                              ks=float(stats.kstest(p[ok], 'uniform').pvalue) if ok.sum() > 10 else np.nan)
                line += f"{100*r5:8.2f}% {100*r1:7.2f}%"
            line += "  "
            for c in COVS:
                W = np.array([r[f'W_{t}_{c}'] for r in rows], float)
                d['rates'][f'{t}|{c}']['meanW'] = float(np.nanmean(W))
                line += f" {np.nanmean(W):9.3f} {d['rates'][f'{t}|{c}']['ks']:7.3f}"
            print(line)
        print(f"   binomial MC sd of a 5% rate: {100*np.sqrt(0.05*0.95/Rr):.2f}%, of a 1% rate: {100*np.sqrt(0.01*0.99/Rr):.2f}%")
        out[nm] = d
    json.dump(out, open(fn, 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item1/null_size_10000.json <==
{
 "cuts k=1": {
  "R": 5000,
  "lam": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "var_ratio": [
   1.010158492223606,
   1.0096502162634653,
   1.022228199834458,
   1.025520568571627,
   1.0300113065065475,
   1.0249320398099082,
   1.049940320954858,
   1.0405153121876272,
   1.0651097839391221,
   1.024857715521658,
   1.054270197163596,
   1.0685321706487834,
   1.015686099139436,
   1.0416487685373177,
   1.0597255213854961,
   1.0574396046908783
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.027116231738168683,
  "mean_minus_true_over_sd": [
   -0.01139322134251308,
   -0.002240988514421446,
   -0.0043485170026011585,
   0.0033316111928119604,
   0.0023839448395419492,
   -0.005564793225936877,
   0.008480554848680365,
   0.010820346173586702,
   0.01244849309686324,
   0.010600028189472399,
   0.01221790965737554,
   0.009413723852542247,
   0.01224557277191474,
   0.011676952943970824,
   0.0087907358938435,
   0.0024331643001981374
  ],
  "k_hat_mean": 1.0005322044519507,
  "rates": {
   "order2|nm": {
    "r5": 0.0528,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.2509297805598917,
    "meanW": 5.062215263201176
   },
   "order2|src": {
    "r5": 0.0524,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.22350786181281368,
    "meanW": 5.06202653426272
   },
   "order2|emp": {
    "r5": 0.0598,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.003692206247118636,
    "meanW": 5.16370749592737
   },
   "order2|oracle": {
    "r5": 0.0524,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.15696296266406584
   },
   "cross2|nm": {
    "r5": 0.0492,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.957503274704168,
    "meanW": 1.9994019864248345
   },
   "cross2|src": {
    "r5": 0.0478,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.9228968320068998,
    "meanW": 1.9998825780685558
   },
   "cross2|emp": {
    "r5": 0.0506,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.7261717496778051,
    "meanW": 2.017067630850718
   },
   "cross2|oracle": {
    "r5": 0.0504,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.9163369378244878
   },
   "adj2|nm": {
    "r5": 0.0502,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.7041932422311374,
    "meanW": 0.9976129479325524
   },
   "adj2|src": {
    "r5": 0.0506,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.7076045043416084,
    "meanW": 0.997937483861717
   },
   "adj2|emp": {
    "r5": 0.0534,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.8525195207748018,
    "meanW": 1.0028940757741842
   },
   "adj2|oracle": {
    "r5": 0.0508,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.5762001415386832
   },
   "within2|nm": {
    "r5": 0.0522,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.6033715673620603,
    "meanW": 3.0054291585611996
   },
   "within2|src": {
    "r5": 0.052,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.5864491066972609,
    "meanW": 3.0050587990605666
   },
   "within2|emp": {
    "r5": 0.0544,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.6545240094619998,
    "meanW": 3.0469754311769184
   },
   "within2|oracle": {
    "r5": 0.052,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.5476502213266182
   },
   "order3|nm": {
    "r5": 0.0624,
    "r1": 0.0208,
    "n": 5000,
    "ks": 0.00990349201634505,
    "meanW": 9.041242067431629
   },
   "order3|src": {
    "r5": 0.0584,
    "r1": 0.0186,
    "n": 5000,
    "ks": 0.024556730127146542,
    "meanW": 9.04414848664365
   },
   "order3|emp": {
    "r5": 0.1222,
    "r1": 0.0462,
    "n": 5000,
    "ks": 3.791462017656508e-46,
    "meanW": 10.503156500559484
   },
   "order3|oracle": {
    "r5": 0.0648,
    "r1": 0.0224,
    "n": 5000,
    "ks": 0.0019757771913177535
   },
   "gamma|nm": {
    "r5": 0.0518,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.21110845363066844,
    "meanW": 1.0554888107385951
   },
   "gamma|src": {
    "r5": 0.0986,
    "r1": 0.0446,
    "n": 5000,
    "ks": 2.2903377212850515e-12,
    "meanW": 1.4628668786458714
   },
   "gamma|emp": {
    "r5": 0.3576,
    "r1": 0.2212,
    "n": 5000,
    "ks": 0.0,
    "meanW": 4.312373652508152
   },
   "gamma|oracle": {
    "r5": 0.0536,
    "r1": 0.0184,
    "n": 5000,
    "ks": 0.2561544758964418
   },
   "gamma123|nm": {
    "r5": 0.0562,
    "r1": 0.016,
    "n": 5000,
    "ks": 0.780502535167254,
    "meanW": 1.0614602248040381
   },
   "gamma123|src": {
    "r5": 0.0904,
    "r1": 0.0398,
    "n": 5000,
    "ks": 7.345759178036066e-10,
    "meanW": 1.3989554860593467
   },
   "gamma123|emp": {
    "r5": 0.0932,
    "r1": 0.0424,
    "n": 5000,
    "ks": 2.376181232427673e-10,
    "meanW": 1.4223927131955385
   },
   "gamma123|oracle": {
    "r5": 0.0564,
    "r1": 0.019,
    "n": 5000,
    "ks": 0.625918605551964
   },
   "joint|nm": {
    "r5": 0.069,
    "r1": 0.0244,
    "n": 5000,
    "ks": 0.00020958906048182342,
    "meanW": 15.13471727172947
   },
   "joint|src": {
    "r5": 0.0774,
    "r1": 0.0258,
    "n": 5000,
    "ks": 4.553942946276166e-06,
    "meanW": 15.564576330320868
   },
   "joint|emp": {
    "r5": 0.2032,
    "r1": 0.096,
    "n": 5000,
    "ks": 1.570955512102433e-188,
    "meanW": 19.011698375492287
   },
   "joint|oracle": {
    "r5": 0.0738,
    "r1": 0.0266,
    "n": 5000,
    "ks": 4.444351468549918e-06
   }
  }
 },
 "cuts k=1.84": {
  "R": 5000,
  "lam": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "var_ratio": [
   1.0037412751838806,
   1.0051735715744268,
   0.9991542069050989,
   1.0169815242915485,
   1.0081550242101849,
   1.0094969025084455,
   0.9719803679983321,
   0.9870863791801222,
   0.9927101494411666,
   1.0082203217726706,
   1.0073698504602286,
   1.0111928290931385,
   1.0186437886443664,
   1.0186968863116947,
   1.017950601387246,
   1.017332885846679
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.01466166394095969,
  "mean_minus_true_over_sd": [
   -0.021690099358421897,
   -0.040883113501896926,
   -0.027702982474131273,
   -0.037351201255362704,
   -0.033399679173902394,
   -0.022398833413393385,
   -0.03416058674537304,
   -0.03674105852987715,
   -0.030228319557976367,
   -0.03445843229525146,
   -0.0283819107694885,
   -0.020678731558099364,
   -0.022108943933811343,
   -0.019386680005081244,
   -0.014917110360101335,
   -0.00901319592509478
  ],
  "k_hat_mean": 1.8418447865190422,
  "rates": {
   "order2|nm": {
    "r5": 0.0512,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.321302217669177,
    "meanW": 4.963209016840848
   },
   "order2|src": {
    "r5": 0.0508,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.4212727960839163,
    "meanW": 4.964153445170767
   },
   "order2|emp": {
    "r5": 0.0522,
    "r1": 0.015,
    "n": 5000,
    "ks": 0.4496880548137394,
    "meanW": 5.010242150693259
   },
   "order2|oracle": {
    "r5": 0.0528,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.2640973450341778
   },
   "cross2|nm": {
    "r5": 0.0514,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.8010231266668357,
    "meanW": 2.005568964231162
   },
   "cross2|src": {
    "r5": 0.052,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.8275824555849054,
    "meanW": 2.0060846644146433
   },
   "cross2|emp": {
    "r5": 0.051,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.8647098138288187,
    "meanW": 2.0101871011472254
   },
   "cross2|oracle": {
    "r5": 0.0522,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.7644132900426543
   },
   "adj2|nm": {
    "r5": 0.0476,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.2671014304754228,
    "meanW": 0.9889115126559455
   },
   "adj2|src": {
    "r5": 0.0468,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.23107814810620175,
    "meanW": 0.9891282273036173
   },
   "adj2|emp": {
    "r5": 0.0474,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.2989165382340796,
    "meanW": 0.9909557850512074
   },
   "adj2|oracle": {
    "r5": 0.0476,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.2566786555311533
   },
   "within2|nm": {
    "r5": 0.0476,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.44003357412403643,
    "meanW": 2.974913875764316
   },
   "within2|src": {
    "r5": 0.0482,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.4434342997712104,
    "meanW": 2.975719984715608
   },
   "within2|emp": {
    "r5": 0.0518,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.6443784510642033,
    "meanW": 2.993021105416003
   },
   "within2|oracle": {
    "r5": 0.0488,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.35412075067311255
   },
   "order3|nm": {
    "r5": 0.0538,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.0014919612825129557,
    "meanW": 8.922261828712726
   },
   "order3|src": {
    "r5": 0.054,
    "r1": 0.0152,
    "n": 5000,
    "ks": 0.0037238402678450707,
    "meanW": 8.938515043743697
   },
   "order3|emp": {
    "r5": 0.0916,
    "r1": 0.0298,
    "n": 5000,
    "ks": 2.175579464451544e-21,
    "meanW": 9.871013347835268
   },
   "order3|oracle": {
    "r5": 0.0564,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.0005020043263912569
   },
   "gamma|nm": {
    "r5": 0.0526,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.47392363234674395,
    "meanW": 1.0300263488779442
   },
   "gamma|src": {
    "r5": 0.0854,
    "r1": 0.0316,
    "n": 5000,
    "ks": 8.744675075671919e-07,
    "meanW": 1.272538121124402
   },
   "gamma|emp": {
    "r5": 0.2478,
    "r1": 0.1298,
    "n": 5000,
    "ks": 7.919268728813655e-252,
    "meanW": 2.827935819658008
   },
   "gamma|oracle": {
    "r5": 0.0518,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.348266357269424
   },
   "gamma123|nm": {
    "r5": 0.0494,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.33751254519977725,
    "meanW": 1.0203265431974364
   },
   "gamma123|src": {
    "r5": 0.0808,
    "r1": 0.0274,
    "n": 5000,
    "ks": 4.161129270950822e-05,
    "meanW": 1.2313517914040104
   },
   "gamma123|emp": {
    "r5": 0.0832,
    "r1": 0.0278,
    "n": 5000,
    "ks": 2.2672039657738213e-05,
    "meanW": 1.2487906284518657
   },
   "gamma123|oracle": {
    "r5": 0.0508,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.18790993014183466
   },
   "joint|nm": {
    "r5": 0.0582,
    "r1": 0.0164,
    "n": 5000,
    "ks": 0.005855226917593639,
    "meanW": 14.940714910962711
   },
   "joint|src": {
    "r5": 0.064,
    "r1": 0.0154,
    "n": 5000,
    "ks": 0.13535971016466053,
    "meanW": 15.209952867190692
   },
   "joint|emp": {
    "r5": 0.1342,
    "r1": 0.0506,
    "n": 5000,
    "ks": 4.527759626199526e-76,
    "meanW": 17.250032983125095
   },
   "joint|oracle": {
    "r5": 0.0618,
    "r1": 0.0174,
    "n": 5000,
    "ks": 0.0038286518993494163
   }
  }
 },
 "cuts k=40": {
  "R": 5000,
  "lam": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "var_ratio": [
   1.0283233424566056,
   1.0291792511261662,
   1.033617895243347,
   1.0185084990930957,
   1.0208339142073992,
   1.0139366545069977,
   1.0129253238866207,
   0.9990870964482358,
   1.0105582253836696,
   0.9868787450645133,
   1.0026002987607523,
   1.0090980680358796,
   0.9727685417024013,
   0.9864685420283091,
   0.9979462976110988,
   1.000727752768088
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.02484441527493081,
  "mean_minus_true_over_sd": [
   -0.027276404744067548,
   -0.026558492792717617,
   -0.027007873894732855,
   -0.025971014641561412,
   -0.020887117251487286,
   -0.019577869868203056,
   0.013785874623795715,
   0.010750662583861849,
   0.014294572399991882,
   0.008632924390759236,
   0.014930475899798151,
   0.01491400839824807,
   0.0065416947544785125,
   0.01208744521393303,
   0.0172207633539699,
   0.019354363193482178
  ],
  "k_hat_mean": 40.02582126355071,
  "rates": {
   "order2|nm": {
    "r5": 0.045,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.1752013578639845,
    "meanW": 4.9351814684368644
   },
   "order2|src": {
    "r5": 0.0448,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.1712485227892362,
    "meanW": 4.935117490959476
   },
   "order2|emp": {
    "r5": 0.0474,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.25436951520067386,
    "meanW": 4.956603357044455
   },
   "order2|oracle": {
    "r5": 0.0446,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.17234142615906756
   },
   "cross2|nm": {
    "r5": 0.0436,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.35448922430562124,
    "meanW": 1.9491833794079707
   },
   "cross2|src": {
    "r5": 0.0432,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.3703501292392708,
    "meanW": 1.9491340653135842
   },
   "cross2|emp": {
    "r5": 0.0438,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.42484159959472334,
    "meanW": 1.9506996296056358
   },
   "cross2|oracle": {
    "r5": 0.0436,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.3157494899244976
   },
   "adj2|nm": {
    "r5": 0.0468,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.9448643470777162,
    "meanW": 0.9904126582722605
   },
   "adj2|src": {
    "r5": 0.0468,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.9474988951589157,
    "meanW": 0.9904599374769852
   },
   "adj2|emp": {
    "r5": 0.0472,
    "r1": 0.0072,
    "n": 5000,
    "ks": 0.9850682078575737,
    "meanW": 0.991136850338433
   },
   "adj2|oracle": {
    "r5": 0.047,
    "r1": 0.0072,
    "n": 5000,
    "ks": 0.9429359949028426
   },
   "within2|nm": {
    "r5": 0.0486,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.7807573973629699,
    "meanW": 2.9831785535258746
   },
   "within2|src": {
    "r5": 0.0488,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.776127184694992,
    "meanW": 2.983137934152783
   },
   "within2|emp": {
    "r5": 0.0484,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.774530101315975,
    "meanW": 2.9872345153537525
   },
   "within2|oracle": {
    "r5": 0.0482,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.7620069554959665
   },
   "order3|nm": {
    "r5": 0.0546,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.42689816925081503,
    "meanW": 9.02116648090412
   },
   "order3|src": {
    "r5": 0.0538,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.3928844954931727,
    "meanW": 9.018784214915517
   },
   "order3|emp": {
    "r5": 0.0522,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.008052112674067502,
    "meanW": 9.112186517645057
   },
   "order3|oracle": {
    "r5": 0.0544,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4193126873592159
   },
   "gamma|nm": {
    "r5": 0.0526,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.38901040926980435,
    "meanW": 0.9918119869381978
   },
   "gamma|src": {
    "r5": 0.051,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.5923463077935923,
    "meanW": 0.9921475148164107
   },
   "gamma|emp": {
    "r5": 0.0564,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.3311201777698708,
    "meanW": 1.044698393538889
   },
   "gamma|oracle": {
    "r5": 0.0528,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.2624062684722128
   },
   "gamma123|nm": {
    "r5": 0.0532,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.48296698702496277,
    "meanW": 0.9937874302013068
   },
   "gamma123|src": {
    "r5": 0.0492,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.5999249677928578,
    "meanW": 0.9942825640415521
   },
   "gamma123|emp": {
    "r5": 0.0496,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.5687265556358023,
    "meanW": 0.9950915344935068
   },
   "gamma123|oracle": {
    "r5": 0.0524,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.32535609288915346
   },
   "joint|nm": {
    "r5": 0.0502,
    "r1": 0.0082,
    "n": 5000,
    "ks": 0.6065662131230716,
    "meanW": 14.977418699967512
   },
   "joint|src": {
    "r5": 0.0496,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.7393538225098224,
    "meanW": 14.975267825555713
   },
   "joint|emp": {
    "r5": 0.0584,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.09447322183803575,
    "meanW": 15.23027378504742
   },
   "joint|oracle": {
    "r5": 0.0496,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.581546429142497
   }
  }
 },
 "table1 k=3": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   0.9823753053828307,
   0.9968858232078824,
   1.0329233433485505,
   1.0044915901584963,
   0.9951112571724706,
   0.9963302711568189,
   0.9766588761583749,
   0.9738390555542952,
   0.9949004659079218,
   0.9811292833694601,
   1.0019327282428745,
   1.0253795102607168,
   0.9565779108724215,
   0.9877039335022035,
   1.0164073708087846,
   1.0162273034749336
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.018853592418448584,
  "mean_minus_true_over_sd": [
   -0.016379536528518854,
   -0.019870887590557416,
   -0.01784692913441717,
   -0.02622624897389656,
   -0.016520350131396404,
   -0.01425060564354552,
   -0.017469760097244307,
   -0.023518045084397365,
   -0.014393901604387506,
   -0.02851022108322837,
   -0.026839508482878,
   -0.014618218630940193,
   -0.02582024969405572,
   -0.02380404253184838,
   -0.008775442899701332,
   -0.002153476152908903
  ],
  "k_hat_mean": 3.003703632861667,
  "rates": {
   "order2|nm": {
    "r5": 0.0536,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.4738247925739121,
    "meanW": 5.01366849199845
   },
   "order2|src": {
    "r5": 0.053,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.5959396427231438,
    "meanW": 5.015932647480196
   },
   "order2|emp": {
    "r5": 0.056,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.5550293823408101,
    "meanW": 5.0624976844311895
   },
   "order2|oracle": {
    "r5": 0.0538,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.450446988651966
   },
   "cross2|nm": {
    "r5": 0.0534,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.7755048216499185,
    "meanW": 2.02042297381975
   },
   "cross2|src": {
    "r5": 0.0532,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.6745306553176564,
    "meanW": 2.0212186681592366
   },
   "cross2|emp": {
    "r5": 0.0534,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.6800427151819628,
    "meanW": 2.0242768705468968
   },
   "cross2|oracle": {
    "r5": 0.0534,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.8288483073732845
   },
   "adj2|nm": {
    "r5": 0.058,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4516222009463924,
    "meanW": 1.0324126612079052
   },
   "adj2|src": {
    "r5": 0.0574,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4655397025025745,
    "meanW": 1.0330331193662994
   },
   "adj2|emp": {
    "r5": 0.0572,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.31800630402933605,
    "meanW": 1.0340731594372998
   },
   "adj2|oracle": {
    "r5": 0.0568,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4509073094146121
   },
   "within2|nm": {
    "r5": 0.0496,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.5986736273032676,
    "meanW": 3.0002084473296424
   },
   "within2|src": {
    "r5": 0.05,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.5906065325219785,
    "meanW": 3.0022237525608455
   },
   "within2|emp": {
    "r5": 0.0514,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.7150871998511129,
    "meanW": 3.02159429545167
   },
   "within2|oracle": {
    "r5": 0.049,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.5183615056921663
   },
   "order3|nm": {
    "r5": 0.0502,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.9083569252389678,
    "meanW": 9.001395419569802
   },
   "order3|src": {
    "r5": 0.0516,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.49512875954078384,
    "meanW": 9.032707712546891
   },
   "order3|emp": {
    "r5": 0.0876,
    "r1": 0.0268,
    "n": 5000,
    "ks": 3.266442925111144e-23,
    "meanW": 9.856865359197672
   },
   "order3|oracle": {
    "r5": 0.0506,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.8273182225136755
   },
   "gamma|nm": {
    "r5": 0.0448,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.8622116897723288,
    "meanW": 0.987620042452974
   },
   "gamma|src": {
    "r5": 0.0638,
    "r1": 0.0178,
    "n": 5000,
    "ks": 0.000447316004590924,
    "meanW": 1.1371858089802234
   },
   "gamma|emp": {
    "r5": 0.1884,
    "r1": 0.0844,
    "n": 5000,
    "ks": 2.4394056499764605e-159,
    "meanW": 2.235402762752074
   },
   "gamma|oracle": {
    "r5": 0.0468,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.8396934058757242
   },
   "gamma123|nm": {
    "r5": 0.0512,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.32204197952053093,
    "meanW": 0.9991700122445
   },
   "gamma123|src": {
    "r5": 0.0576,
    "r1": 0.0152,
    "n": 5000,
    "ks": 0.0002080904457340724,
    "meanW": 1.0747445849337467
   },
   "gamma123|emp": {
    "r5": 0.0586,
    "r1": 0.0158,
    "n": 5000,
    "ks": 0.0003369225581497528,
    "meanW": 1.0810496961863016
   },
   "gamma123|oracle": {
    "r5": 0.0502,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.286583278465976
   },
   "joint|nm": {
    "r5": 0.0526,
    "r1": 0.0132,
    "n": 5000,
    "ks": 0.8251010270280161,
    "meanW": 15.043778016571546
   },
   "joint|src": {
    "r5": 0.0562,
    "r1": 0.0136,
    "n": 5000,
    "ks": 0.05212143599179386,
    "meanW": 15.231746790352313
   },
   "joint|emp": {
    "r5": 0.112,
    "r1": 0.0402,
    "n": 5000,
    "ks": 5.149270052316568e-54,
    "meanW": 16.793750448135754
   },
   "joint|oracle": {
    "r5": 0.056,
    "r1": 0.0148,
    "n": 5000,
    "ks": 0.549256507791849
   }
  }
 },
 "uniform": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0090542707969887,
   0.9815989722045988,
   1.0171242786969865,
   0.9947259533106979,
   0.998883870288164,
   0.9903152066525566,
   1.007542005413058,
   1.029157943731637,
   1.0468939408105657,
   0.9822627517984327,
   1.0178951070654894,
   1.006796326331668,
   0.9866217247236456,
   0.998579835031746,
   0.9882771344836019,
   1.0189680358662803
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.04953309437628227,
  "mean_minus_true_over_sd": [
   -0.0011213160844515933,
   0.01042325260247769,
   0.02067330113780936,
   -0.026380342885764924,
   0.016325361684972672,
   0.00042911707712535766,
   0.00030813813859531064,
   0.0159645220030542,
   0.014388757301524323,
   -0.0014742481632518077,
   0.03055434630883322,
   0.014265260528324988,
   -0.033798906241827055,
   -0.0068666098397575474,
   -0.00769664832416692,
   0.007423610137628384
  ],
  "k_hat_mean": 3.000711535338338,
  "rates": {
   "order2|nm": {
    "r5": 0.0288,
    "r1": 0.0052,
    "n": 5000,
    "ks": 1.8734698413113104e-42,
    "meanW": 4.293758157422009
   },
   "order2|src": {
    "r5": 0.0494,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.26394358043575317,
    "meanW": 4.961526295808531
   },
   "order2|emp": {
    "r5": 0.0512,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.5681335108324075,
    "meanW": 4.999625503663684
   },
   "order2|oracle": {
    "r5": 0.0502,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.41204088035195297
   },
   "cross2|nm": {
    "r5": 0.0214,
    "r1": 0.0032,
    "n": 5000,
    "ks": 2.7035731658863075e-32,
    "meanW": 1.5918900228097395
   },
   "cross2|src": {
    "r5": 0.0454,
    "r1": 0.0082,
    "n": 5000,
    "ks": 0.441417307661119,
    "meanW": 1.989424062166916
   },
   "cross2|emp": {
    "r5": 0.0452,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.31154409768986535,
    "meanW": 1.9910300739170976
   },
   "cross2|oracle": {
    "r5": 0.0458,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.45131294874613415
   },
   "adj2|nm": {
    "r5": 0.0258,
    "r1": 0.0036,
    "n": 5000,
    "ks": 3.851903593699702e-12,
    "meanW": 0.7995596393520222
   },
   "adj2|src": {
    "r5": 0.049,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.3467497795479364,
    "meanW": 0.9991842503430376
   },
   "adj2|emp": {
    "r5": 0.0504,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.31259693117948795,
    "meanW": 0.9990352544773013
   },
   "adj2|oracle": {
    "r5": 0.0496,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.3928349969439151
   },
   "within2|nm": {
    "r5": 0.0262,
    "r1": 0.004,
    "n": 5000,
    "ks": 1.0110165426750876e-57,
    "meanW": 2.3987697916194572
   },
   "within2|src": {
    "r5": 0.0534,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.060830748351316744,
    "meanW": 2.9935920531850795
   },
   "within2|emp": {
    "r5": 0.054,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.09481228082748516,
    "meanW": 3.009730506455473
   },
   "within2|oracle": {
    "r5": 0.0524,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.08519761111366908
   },
   "order3|nm": {
    "r5": 0.0038,
    "r1": 0.001,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5.586176569022621
   },
   "order3|src": {
    "r5": 0.0502,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.5955887946714773,
    "meanW": 8.989351708759301
   },
   "order3|emp": {
    "r5": 0.0724,
    "r1": 0.019,
    "n": 5000,
    "ks": 2.0978541283025666e-05,
    "meanW": 9.432005631673954
   },
   "order3|oracle": {
    "r5": 0.0544,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.38256657803339433
   },
   "gamma|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 251.84369043168985
   },
   "gamma|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 856.8400629590932
   },
   "gamma|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 867.9305094116792
   },
   "gamma|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 194.11817416763176
   },
   "gamma123|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 517.567798291851
   },
   "gamma123|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 518.3010096472311
   },
   "gamma123|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 271.6562296146351
   },
   "joint|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 1075.6087284398127
   },
   "joint|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 1098.4203985663164
   },
   "joint|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   }
  }
 },
 "twopoint": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   0.9988830614575822,
   1.0557461964972212,
   0.9861332455782894,
   0.9721040672045625,
   1.0221088732722043,
   0.997281018576787,
   0.9708080528480825,
   1.0045088331445988,
   0.9890697365561226,
   0.9991226646718245,
   0.9772502555807243,
   1.0069166757600567,
   0.9625985169222497,
   0.9911599529204639,
   1.015300399223211,
   1.0281386407075561
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.04904507997909938,
  "mean_minus_true_over_sd": [
   -0.007986626650792649,
   -0.02281491489440158,
   0.003206103395889701,
   -0.025017085927508245,
   -0.009518387338012878,
   -0.0018723904113223618,
   -0.0053509242426450785,
   -0.006471015281624005,
   0.00820154229761993,
   -0.017105133105529392,
   0.003075069920094597,
   0.01400059415438837,
   -0.0006989922330049024,
   -0.013377539190922468,
   -0.0032098846782028963,
   0.005067078511373527
  ],
  "k_hat_mean": 3.001969435083075,
  "rates": {
   "order2|nm": {
    "r5": 0.0508,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.7450915429810351,
    "meanW": 4.99904007985559
   },
   "order2|src": {
    "r5": 0.0506,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.7804795039130991,
    "meanW": 4.999310064798112
   },
   "order2|emp": {
    "r5": 0.0536,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.39844624605580026,
    "meanW": 5.041055947154443
   },
   "order2|oracle": {
    "r5": 0.0506,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.8051636473967366
   },
   "cross2|nm": {
    "r5": 0.056,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.7396368179198479,
    "meanW": 2.0465467600652594
   },
   "cross2|src": {
    "r5": 0.056,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.6481430673581081,
    "meanW": 2.0466282073327347
   },
   "cross2|emp": {
    "r5": 0.0558,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.5954017984967719,
    "meanW": 2.050962746231079
   },
   "cross2|oracle": {
    "r5": 0.0558,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.74573792356376
   },
   "adj2|nm": {
    "r5": 0.0528,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.4509299518059797,
    "meanW": 1.0013680853374263
   },
   "adj2|src": {
    "r5": 0.0532,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.4934152670403298,
    "meanW": 1.0015692917730703
   },
   "adj2|emp": {
    "r5": 0.0532,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.4167522870225716,
    "meanW": 1.00094463342221
   },
   "adj2|oracle": {
    "r5": 0.0532,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.4623762294024403
   },
   "within2|nm": {
    "r5": 0.0484,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.13213140193872375,
    "meanW": 2.9373868611055953
   },
   "within2|src": {
    "r5": 0.0488,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.16284995574186378,
    "meanW": 2.9374442301577632
   },
   "within2|emp": {
    "r5": 0.051,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.1695514216296149,
    "meanW": 2.954478152192091
   },
   "within2|oracle": {
    "r5": 0.0486,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.13325337663705994
   },
   "order3|nm": {
    "r5": 0.0206,
    "r1": 0.0044,
    "n": 5000,
    "ks": 2.315559703294366e-137,
    "meanW": 7.366369612754608
   },
   "order3|src": {
    "r5": 0.053,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.5724878329916481,
    "meanW": 8.987758258587686
   },
   "order3|emp": {
    "r5": 0.0728,
    "r1": 0.0238,
    "n": 5000,
    "ks": 5.367503647418034e-08,
    "meanW": 9.480695509200238
   },
   "order3|oracle": {
    "r5": 0.0546,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.5382170850112924
   },
   "gamma|nm": {
    "r5": 0.0006,
    "r1": 0.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 0.3203365723988471
   },
   "gamma|src": {
    "r5": 0.0538,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.3744787835826624,
    "meanW": 1.0279315733955736
   },
   "gamma|emp": {
    "r5": 0.0694,
    "r1": 0.018,
    "n": 5000,
    "ks": 4.967893350531248e-06,
    "meanW": 1.1504355882895942
   },
   "gamma|oracle": {
    "r5": 0.053,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.5445073337146
   },
   "gamma123|nm": {
    "r5": 0.003,
    "r1": 0.0,
    "n": 5000,
    "ks": 3.76671438446076e-170,
    "meanW": 0.4433454122449797
   },
   "gamma123|src": {
    "r5": 0.0494,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.17738145474011502,
    "meanW": 1.0064245350789267
   },
   "gamma123|emp": {
    "r5": 0.0502,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.19208985367804488,
    "meanW": 1.0078117997764944
   },
   "gamma123|oracle": {
    "r5": 0.0474,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.2916884313729554
   },
   "joint|nm": {
    "r5": 0.0196,
    "r1": 0.0028,
    "n": 5000,
    "ks": 3.7707605015349684e-160,
    "meanW": 12.646968375422682
   },
   "joint|src": {
    "r5": 0.0528,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.9373364162800241,
    "meanW": 15.02275967828168
   },
   "joint|emp": {
    "r5": 0.0744,
    "r1": 0.0212,
    "n": 5000,
    "ks": 3.1112733500299244e-10,
    "meanW": 15.6397674931076
   },
   "joint|oracle": {
    "r5": 0.0526,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.8931415937859326
   }
  }
 },
 "background0.1": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0474721313349749,
   1.0157547365212425,
   1.01325966497096,
   1.0223247686794157,
   0.9934945218468245,
   0.9851263587419936,
   1.018890850884058,
   0.9995866989535312,
   1.0070337881665832,
   1.0155416039010714,
   1.0169254641314784,
   0.9693322312872206,
   1.0053655267913353,
   1.0052437448414604,
   0.9798143397373338,
   0.9952771559600132
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.0397651638399493,
  "mean_minus_true_over_sd": [
   -0.004485734048387885,
   -0.006227817476062683,
   -0.003566446228365286,
   -0.012170038417042048,
   -0.0056567119451826926,
   -0.0002359168797033473,
   -5.0657766028571785e-05,
   0.004125950367475538,
   -0.007597632910269685,
   -0.002927971404277813,
   0.0063121284753105845,
   0.00393284910170685,
   -0.00520108755841255,
   -0.0040168828705082335,
   -0.010709655855400234,
   -0.018507940154501624
  ],
  "k_hat_mean": 3.707030499369153,
  "rates": {
   "order2|nm": {
    "r5": 0.0598,
    "r1": 0.01,
    "n": 5000,
    "ks": 6.619877552486012e-05,
    "meanW": 5.182820053454972
   },
   "order2|src": {
    "r5": 0.0566,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.004364646255400518,
    "meanW": 5.123595438164621
   },
   "order2|emp": {
    "r5": 0.057,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.00018074173383139376,
    "meanW": 5.163387168497129
   },
   "order2|oracle": {
    "r5": 0.0566,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.0038975642569478255
   },
   "cross2|nm": {
    "r5": 0.0524,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.004791540614281408,
    "meanW": 2.0667277945638647
   },
   "cross2|src": {
    "r5": 0.05,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.056183668638093986,
    "meanW": 2.0334298476242374
   },
   "cross2|emp": {
    "r5": 0.051,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.068051792904257,
    "meanW": 2.0386497198497286
   },
   "cross2|oracle": {
    "r5": 0.0498,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.06997529859354457
   },
   "adj2|nm": {
    "r5": 0.0524,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.19758063743287202,
    "meanW": 1.0400231632853527
   },
   "adj2|src": {
    "r5": 0.0502,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.48284820714634424,
    "meanW": 1.0231678940948112
   },
   "adj2|emp": {
    "r5": 0.051,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.43031531454030447,
    "meanW": 1.0267152899311394
   },
   "adj2|oracle": {
    "r5": 0.0498,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.48435633725604343
   },
   "within2|nm": {
    "r5": 0.0572,
    "r1": 0.0116,
    "n": 5000,
    "ks": 8.392582673910218e-05,
    "meanW": 3.1355090663412493
   },
   "within2|src": {
    "r5": 0.0538,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.0051498753200941395,
    "meanW": 3.083145636859793
   },
   "within2|emp": {
    "r5": 0.0536,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.003250634119995788,
    "meanW": 3.099289289789935
   },
   "within2|oracle": {
    "r5": 0.054,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.006254934772755041
   },
   "order3|nm": {
    "r5": 0.0696,
    "r1": 0.0176,
    "n": 5000,
    "ks": 1.0253355207570247e-07,
    "meanW": 9.45126749486689
   },
   "order3|src": {
    "r5": 0.056,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.6379968358802446,
    "meanW": 9.059544265269619
   },
   "order3|emp": {
    "r5": 0.0858,
    "r1": 0.0256,
    "n": 5000,
    "ks": 5.882995050697034e-21,
    "meanW": 9.810338199526573
   },
   "order3|oracle": {
    "r5": 0.0562,
    "r1": 0.0154,
    "n": 5000,
    "ks": 0.4517291422353743
   },
   "gamma|nm": {
    "r5": 0.3258,
    "r1": 0.1494,
    "n": 5000,
    "ks": 0.0,
    "meanW": 3.3955887425373708
   },
   "gamma|src": {
    "r5": 0.2512,
    "r1": 0.0732,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.643384536692674
   },
   "gamma|emp": {
    "r5": 0.121,
    "r1": 0.0296,
    "n": 5000,
    "ks": 1.2744205358629567e-118,
    "meanW": 1.6288565767199106
   },
   "gamma|oracle": {
    "r5": 0.2754,
    "r1": 0.12,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 0.2576,
    "r1": 0.1122,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.8033495639056825
   },
   "gamma123|src": {
    "r5": 0.2042,
    "r1": 0.0612,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.287130575971312
   },
   "gamma123|emp": {
    "r5": 0.2016,
    "r1": 0.058,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.2736441495388817
   },
   "gamma123|oracle": {
    "r5": 0.2282,
    "r1": 0.0956,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 0.146,
    "r1": 0.0522,
    "n": 5000,
    "ks": 2.0616351189854957e-134,
    "meanW": 17.830137316268587
   },
   "joint|src": {
    "r5": 0.0884,
    "r1": 0.022,
    "n": 5000,
    "ks": 4.5400247372391426e-64,
    "meanW": 16.660798631415812
   },
   "joint|emp": {
    "r5": 0.0948,
    "r1": 0.0282,
    "n": 5000,
    "ks": 1.973687529455816e-69,
    "meanW": 16.804930098070773
   },
   "joint|oracle": {
    "r5": 0.1198,
    "r1": 0.042,
    "n": 5000,
    "ks": 3.3724237972915015e-71
   }
  }
 }
}

==> anc/calc_SHORT/item1/null_size_100000.json <==
{
 "cuts k=1": {
  "R": 5000,
  "lam": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "var_ratio": [
   1.029075044284615,
   1.01182751142009,
   1.0079579387588045,
   1.0131989720549914,
   1.0075405578691228,
   1.0037819901254645,
   1.0370590768949135,
   1.0326576703888468,
   1.0265242753734776,
   1.032230917123264,
   1.0283394198980824,
   1.0176883956243397,
   1.0319335346238183,
   1.0331646819142788,
   1.0238976085374507,
   1.0107662957868309
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.01026011103182578,
  "mean_minus_true_over_sd": [
   0.004616330563896183,
   0.000487174181826442,
   -0.001714219793731401,
   -0.001340468304298413,
   -0.006924854013575291,
   -0.012680675616443137,
   0.006949074023649495,
   0.004449864291350706,
   0.0014502763040446156,
   0.0005468174313873612,
   -0.0034412074640248445,
   -0.005272966908203474,
   -0.0010409432025160197,
   -0.005271785310320712,
   -0.00985168438162103,
   -0.012298924352829721
  ],
  "k_hat_mean": 1.0000847126237633,
  "rates": {
   "order2|nm": {
    "r5": 0.057,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.473854614670854,
    "meanW": 5.060870668556701
   },
   "order2|src": {
    "r5": 0.0568,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.464193884831277,
    "meanW": 5.0609708105284446
   },
   "order2|emp": {
    "r5": 0.0572,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.3941414511934652,
    "meanW": 5.072193049650084
   },
   "order2|oracle": {
    "r5": 0.057,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.4415828230115758
   },
   "cross2|nm": {
    "r5": 0.0526,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.0362915996230444,
    "meanW": 2.019728992116895
   },
   "cross2|src": {
    "r5": 0.0534,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.036624990130115775,
    "meanW": 2.019860789543776
   },
   "cross2|emp": {
    "r5": 0.0536,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.04120868103634456,
    "meanW": 2.0222171465202687
   },
   "cross2|oracle": {
    "r5": 0.0526,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.035032896823342985
   },
   "adj2|nm": {
    "r5": 0.05,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.0244465237415038,
    "meanW": 1.0168335438041223
   },
   "adj2|src": {
    "r5": 0.0498,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.029411638272538454,
    "meanW": 1.0168252658749346
   },
   "adj2|emp": {
    "r5": 0.0506,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.02421753090906653,
    "meanW": 1.0185048004930521
   },
   "adj2|oracle": {
    "r5": 0.05,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.021158781875298214
   },
   "within2|nm": {
    "r5": 0.0548,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.5667361032830902,
    "meanW": 3.0411713446509783
   },
   "within2|src": {
    "r5": 0.0554,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.6036120386221351,
    "meanW": 3.041249436750446
   },
   "within2|emp": {
    "r5": 0.0556,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.4636416946708023,
    "meanW": 3.045589218921761
   },
   "within2|oracle": {
    "r5": 0.0542,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.4645124343434094
   },
   "order3|nm": {
    "r5": 0.0576,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.3339869784735743,
    "meanW": 9.132270725719188
   },
   "order3|src": {
    "r5": 0.057,
    "r1": 0.0138,
    "n": 5000,
    "ks": 0.23655955428856112,
    "meanW": 9.132779391896817
   },
   "order3|emp": {
    "r5": 0.0642,
    "r1": 0.0152,
    "n": 5000,
    "ks": 6.138020610674727e-05,
    "meanW": 9.340702196665855
   },
   "order3|oracle": {
    "r5": 0.057,
    "r1": 0.0138,
    "n": 5000,
    "ks": 0.19059924643555992
   },
   "gamma|nm": {
    "r5": 0.0532,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.3986200894906009,
    "meanW": 1.0373025034044179
   },
   "gamma|src": {
    "r5": 0.0628,
    "r1": 0.0164,
    "n": 5000,
    "ks": 0.1043460873744323,
    "meanW": 1.097211190550826
   },
   "gamma|emp": {
    "r5": 0.1112,
    "r1": 0.0396,
    "n": 5000,
    "ks": 1.300868780654488e-38,
    "meanW": 1.5216267716675687
   },
   "gamma|oracle": {
    "r5": 0.0538,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.37892782591118457
   },
   "gamma123|nm": {
    "r5": 0.0556,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.5362642856654034,
    "meanW": 1.0285839407048056
   },
   "gamma123|src": {
    "r5": 0.0606,
    "r1": 0.0146,
    "n": 5000,
    "ks": 0.15102885236995534,
    "meanW": 1.0756905951836855
   },
   "gamma123|emp": {
    "r5": 0.0608,
    "r1": 0.0152,
    "n": 5000,
    "ks": 0.1649054167277354,
    "meanW": 1.0785059540497697
   },
   "gamma123|oracle": {
    "r5": 0.0536,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.62885903210084
   },
   "joint|nm": {
    "r5": 0.0574,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.07081052820819922,
    "meanW": 15.215279540608389
   },
   "joint|src": {
    "r5": 0.0584,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.04433201253683905,
    "meanW": 15.272212090642617
   },
   "joint|emp": {
    "r5": 0.0788,
    "r1": 0.0224,
    "n": 5000,
    "ks": 3.015108793880016e-15,
    "meanW": 15.860176859180124
   },
   "joint|oracle": {
    "r5": 0.0574,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.03803229413759557
   }
  }
 },
 "cuts k=1.84": {
  "R": 5000,
  "lam": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "var_ratio": [
   1.0101288645334296,
   1.0468651346188371,
   1.0227559150456442,
   1.0499126121634532,
   1.0182675693435705,
   1.0052985175398461,
   0.9939345178050351,
   1.0124692153415265,
   1.0120012628201094,
   1.0228636402176183,
   1.0190112713163542,
   1.0207728092616253,
   1.024862065958006,
   1.0160655302084163,
   1.01429956569762,
   1.0191418414782294
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.026458827452578992,
  "mean_minus_true_over_sd": [
   -0.0034589606487596004,
   -0.0071371865565914685,
   -0.0063228966683099,
   -0.002560738508693367,
   -0.003549250251180494,
   -0.010444340923861858,
   -0.003537122991243125,
   -0.005753546531364656,
   -0.005928333995060847,
   -0.008365928852293255,
   -0.0070207232061426685,
   -0.007348147050158714,
   -0.008703747030996462,
   -0.005946812333256622,
   -0.004813546629541088,
   -0.006959885098458835
  ],
  "k_hat_mean": 1.8401413672497933,
  "rates": {
   "order2|nm": {
    "r5": 0.0506,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.7044902072977345,
    "meanW": 5.000030085581528
   },
   "order2|src": {
    "r5": 0.0508,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.7160561413802881,
    "meanW": 4.99969347218323
   },
   "order2|emp": {
    "r5": 0.05,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.5299894145508255,
    "meanW": 5.004656433384253
   },
   "order2|oracle": {
    "r5": 0.0504,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.7842128866604064
   },
   "cross2|nm": {
    "r5": 0.0488,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.20206992515018518,
    "meanW": 1.9818325548012827
   },
   "cross2|src": {
    "r5": 0.0488,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.22204855110411048,
    "meanW": 1.9817599690078096
   },
   "cross2|emp": {
    "r5": 0.0486,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.1768087745083402,
    "meanW": 1.983048773269229
   },
   "cross2|oracle": {
    "r5": 0.049,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.22571868615569657
   },
   "adj2|nm": {
    "r5": 0.0512,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.005638534037016462,
    "meanW": 0.9895889759835856
   },
   "adj2|src": {
    "r5": 0.052,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.004698383963688757,
    "meanW": 0.9897219884767823
   },
   "adj2|emp": {
    "r5": 0.0516,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.005422032586353455,
    "meanW": 0.9908721765106692
   },
   "adj2|oracle": {
    "r5": 0.0512,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.005599144263534916
   },
   "within2|nm": {
    "r5": 0.0552,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.47984839842900273,
    "meanW": 3.0185456388489675
   },
   "within2|src": {
    "r5": 0.0554,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.5157055238848309,
    "meanW": 3.0181930733940705
   },
   "within2|emp": {
    "r5": 0.056,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.5937018280084345,
    "meanW": 3.019595617103293
   },
   "within2|oracle": {
    "r5": 0.0556,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.5155377569956109
   },
   "order3|nm": {
    "r5": 0.051,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.5608348782721009,
    "meanW": 9.069727191519789
   },
   "order3|src": {
    "r5": 0.0514,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.4950637305157951,
    "meanW": 9.069716102038512
   },
   "order3|emp": {
    "r5": 0.058,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.007276427318119711,
    "meanW": 9.223106728384975
   },
   "order3|oracle": {
    "r5": 0.052,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.5584667418386127
   },
   "gamma|nm": {
    "r5": 0.0484,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4848605974438538,
    "meanW": 1.0019143227405118
   },
   "gamma|src": {
    "r5": 0.0542,
    "r1": 0.0132,
    "n": 5000,
    "ks": 0.26978516278034337,
    "meanW": 1.049367422656148
   },
   "gamma|emp": {
    "r5": 0.0766,
    "r1": 0.0252,
    "n": 5000,
    "ks": 1.6336935190526038e-08,
    "meanW": 1.2439391529336947
   },
   "gamma|oracle": {
    "r5": 0.0486,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.6192799282259775
   },
   "gamma123|nm": {
    "r5": 0.0468,
    "r1": 0.007,
    "n": 5000,
    "ks": 0.4546464269607209,
    "meanW": 0.9937777110746691
   },
   "gamma123|src": {
    "r5": 0.0546,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.21623927294258305,
    "meanW": 1.0352243248984887
   },
   "gamma123|emp": {
    "r5": 0.0552,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.22522871553513935,
    "meanW": 1.037456803903695
   },
   "gamma123|oracle": {
    "r5": 0.0464,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.5193873030904503
   },
   "joint|nm": {
    "r5": 0.0476,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.7361227297014572,
    "meanW": 15.042094751352211
   },
   "joint|src": {
    "r5": 0.0504,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.444787181078363,
    "meanW": 15.092196385391347
   },
   "joint|emp": {
    "r5": 0.0612,
    "r1": 0.0134,
    "n": 5000,
    "ks": 3.500290551871076e-05,
    "meanW": 15.432000634524394
   },
   "joint|oracle": {
    "r5": 0.0488,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.8315106683791067
   }
  }
 },
 "cuts k=40": {
  "R": 5000,
  "lam": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "var_ratio": [
   0.9921253635038446,
   0.9990145229853595,
   0.9991748567149535,
   1.0211579555435188,
   1.0170104930947346,
   0.999731173449058,
   0.9794341071236498,
   0.9825239023487432,
   0.9888717292765279,
   0.9830542673038184,
   0.9950304605418385,
   0.9980571542200325,
   0.9939240713250499,
   1.0071882148259885,
   1.0063016323332923,
   1.00348493284515
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.023064018133653552,
  "mean_minus_true_over_sd": [
   -0.003021417087573358,
   -0.0054168751362001916,
   -0.006850308099366383,
   0.0005336022395798535,
   -0.006827835764328186,
   -0.008313383595638619,
   0.007485493646125072,
   0.008679441910222931,
   0.013749895065270907,
   0.008136154629748829,
   0.014634925547133033,
   0.015656881611819246,
   0.006850864162599666,
   0.01240798091191361,
   0.013071970003684364,
   0.01129811198843914
  ],
  "k_hat_mean": 40.002245903898064,
  "rates": {
   "order2|nm": {
    "r5": 0.0494,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.0576997731121639,
    "meanW": 5.059351790651485
   },
   "order2|src": {
    "r5": 0.0494,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.0592380093770043,
    "meanW": 5.059292558097276
   },
   "order2|emp": {
    "r5": 0.0488,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.08401300698135983,
    "meanW": 5.058046555758026
   },
   "order2|oracle": {
    "r5": 0.049,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.06276019534205235
   },
   "cross2|nm": {
    "r5": 0.052,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.24503915221646466,
    "meanW": 2.0471456987821757
   },
   "cross2|src": {
    "r5": 0.052,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.24228926417577046,
    "meanW": 2.0471411761079015
   },
   "cross2|emp": {
    "r5": 0.052,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.2559674529197292,
    "meanW": 2.046928169903
   },
   "cross2|oracle": {
    "r5": 0.0518,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.23993992289819954
   },
   "adj2|nm": {
    "r5": 0.057,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.11685417044384383,
    "meanW": 1.0393666491601805
   },
   "adj2|src": {
    "r5": 0.0568,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.11138641162627372,
    "meanW": 1.039365084106937
   },
   "adj2|emp": {
    "r5": 0.0566,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.11629685943814505,
    "meanW": 1.0390669605849743
   },
   "adj2|oracle": {
    "r5": 0.0572,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.11414877637101606
   },
   "within2|nm": {
    "r5": 0.0546,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.2481039810052842,
    "meanW": 3.050043166630068
   },
   "within2|src": {
    "r5": 0.0548,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.2601814979068282,
    "meanW": 3.0499595119782414
   },
   "within2|emp": {
    "r5": 0.0548,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.35935289594189224,
    "meanW": 3.0494402574541666
   },
   "within2|oracle": {
    "r5": 0.0548,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.3038040566598085
   },
   "order3|nm": {
    "r5": 0.057,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.4988098011363773,
    "meanW": 9.015002601020804
   },
   "order3|src": {
    "r5": 0.057,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.41452022494928153,
    "meanW": 9.014699538289166
   },
   "order3|emp": {
    "r5": 0.056,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.7877585607089761,
    "meanW": 9.027845912286864
   },
   "order3|oracle": {
    "r5": 0.057,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.5325332797947573
   },
   "gamma|nm": {
    "r5": 0.05,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.39389250377252183,
    "meanW": 0.9881902193341225
   },
   "gamma|src": {
    "r5": 0.0502,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.43556011572482,
    "meanW": 0.9889875406681469
   },
   "gamma|emp": {
    "r5": 0.0526,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.06768446993259292,
    "meanW": 0.990304030060568
   },
   "gamma|oracle": {
    "r5": 0.0514,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.3433951826817624
   },
   "gamma123|nm": {
    "r5": 0.0494,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.21747781605680516,
    "meanW": 0.984899089693834
   },
   "gamma123|src": {
    "r5": 0.0482,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.28708781406604245,
    "meanW": 0.9854366330957004
   },
   "gamma123|emp": {
    "r5": 0.049,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.26142599114349685,
    "meanW": 0.9853694025652556
   },
   "gamma123|oracle": {
    "r5": 0.0498,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.2291928885443839
   },
   "joint|nm": {
    "r5": 0.0548,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.7381139472762027,
    "meanW": 15.05100562536911
   },
   "joint|src": {
    "r5": 0.0546,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.7660969779104273,
    "meanW": 15.05159268602501
   },
   "joint|emp": {
    "r5": 0.0558,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.6356255825917467,
    "meanW": 15.070864484326847
   },
   "joint|oracle": {
    "r5": 0.0552,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.7408218075681658
   }
  }
 },
 "table1 k=3": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0204139590477541,
   1.0217329115630707,
   1.0295355243251239,
   1.017870239117199,
   1.010469068812248,
   1.0025844160860207,
   0.9849485327786061,
   1.011227979013994,
   1.0329091397524066,
   0.9994734423390006,
   1.0599835396993849,
   1.0352334129420295,
   1.0006650893394573,
   1.0332763828787541,
   1.021567842024886,
   1.0084763468752562
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.04602323370335196,
  "mean_minus_true_over_sd": [
   0.02006314366329145,
   0.014008577196203936,
   0.0063745407270304555,
   0.02604396567793689,
   0.010475180056685159,
   0.009099168579395375,
   -0.008188912954556543,
   0.0014598847205565672,
   -0.00023922204844954522,
   0.006188155258772991,
   0.009810714794927197,
   -0.006230850048101849,
   0.017073273442710046,
   0.018651958817367448,
   0.007310299292847954,
   0.010798400287583127
  ],
  "k_hat_mean": 2.999744364501432,
  "rates": {
   "order2|nm": {
    "r5": 0.0456,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4674942779686311,
    "meanW": 5.014480852839668
   },
   "order2|src": {
    "r5": 0.0456,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4431927423628621,
    "meanW": 5.014884683089323
   },
   "order2|emp": {
    "r5": 0.0466,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.31285525400510905,
    "meanW": 5.018606796518041
   },
   "order2|oracle": {
    "r5": 0.0454,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4804421003120546
   },
   "cross2|nm": {
    "r5": 0.0508,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.7927625897312297,
    "meanW": 2.0030714622096792
   },
   "cross2|src": {
    "r5": 0.05,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.8007474405445596,
    "meanW": 2.0032678694046377
   },
   "cross2|emp": {
    "r5": 0.0502,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.7898426311367492,
    "meanW": 2.002960693296904
   },
   "cross2|oracle": {
    "r5": 0.0502,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.8046739049424886
   },
   "adj2|nm": {
    "r5": 0.053,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.7990376570280351,
    "meanW": 1.016402073627236
   },
   "adj2|src": {
    "r5": 0.0524,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.816675527986446,
    "meanW": 1.0164893854170394
   },
   "adj2|emp": {
    "r5": 0.0526,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.7700862182512715,
    "meanW": 1.0162783490029175
   },
   "adj2|oracle": {
    "r5": 0.0524,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.7923894070120652
   },
   "within2|nm": {
    "r5": 0.0514,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.6608067810915201,
    "meanW": 3.0277192946836986
   },
   "within2|src": {
    "r5": 0.0512,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.6565053740366851,
    "meanW": 3.0280586643849987
   },
   "within2|emp": {
    "r5": 0.0488,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.5219308821696809,
    "meanW": 3.0306829730079485
   },
   "within2|oracle": {
    "r5": 0.0508,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.5954130820570764
   },
   "order3|nm": {
    "r5": 0.0452,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.820015655513838,
    "meanW": 8.963580863258949
   },
   "order3|src": {
    "r5": 0.0448,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.6680170607689959,
    "meanW": 8.964538849578432
   },
   "order3|emp": {
    "r5": 0.0532,
    "r1": 0.0138,
    "n": 5000,
    "ks": 0.712751642705078,
    "meanW": 9.087589947240009
   },
   "order3|oracle": {
    "r5": 0.0462,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.8192857384837118
   },
   "gamma|nm": {
    "r5": 0.0526,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.38767602005929636,
    "meanW": 1.0156755890204323
   },
   "gamma|src": {
    "r5": 0.0558,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.10082679544076367,
    "meanW": 1.0369399824260963
   },
   "gamma|emp": {
    "r5": 0.0742,
    "r1": 0.0166,
    "n": 5000,
    "ks": 4.1682840640625244e-08,
    "meanW": 1.185615207625863
   },
   "gamma|oracle": {
    "r5": 0.052,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.3786130227025323
   },
   "gamma123|nm": {
    "r5": 0.0518,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.28185518008577537,
    "meanW": 1.0342390627753135
   },
   "gamma123|src": {
    "r5": 0.0544,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.16687074364708776,
    "meanW": 1.04560067543669
   },
   "gamma123|emp": {
    "r5": 0.054,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.20580967586749255,
    "meanW": 1.0455012068374296
   },
   "gamma123|oracle": {
    "r5": 0.0522,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.26988223314272597
   },
   "joint|nm": {
    "r5": 0.0494,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9149538891911088,
    "meanW": 14.962421304343932
   },
   "joint|src": {
    "r5": 0.0486,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.9204514030254531,
    "meanW": 14.982295018578219
   },
   "joint|emp": {
    "r5": 0.056,
    "r1": 0.0144,
    "n": 5000,
    "ks": 0.040342333055510604,
    "meanW": 15.220214098978566
   },
   "joint|oracle": {
    "r5": 0.0486,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.888150877678147
   }
  }
 },
 "uniform": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0208499666030257,
   1.010588929905632,
   1.0037894062831014,
   1.030851762210646,
   1.0082911037768043,
   0.964416593095464,
   0.9673607640119711,
   0.9706756020498952,
   1.0199725439736418,
   0.9848517225681005,
   0.9616487231805488,
   0.9911394811676933,
   0.9910012094058285,
   0.9902606855437107,
   0.9876986380710271,
   1.0061875407982337
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.03134935519299091,
  "mean_minus_true_over_sd": [
   -0.0005226128277615523,
   0.0012128705556076448,
   -0.00423698414402728,
   0.012965927168228199,
   0.0049625975441824136,
   0.015275805326140677,
   0.006877933784226773,
   -0.012706564545211275,
   0.0022676642560829235,
   0.005077046251065549,
   -0.020147330482106426,
   -0.009163193189437003,
   0.024236624494353876,
   0.00093266504132024,
   -0.025818504825724644,
   -0.0043218074734684125
  ],
  "k_hat_mean": 3.0000128145856566,
  "rates": {
   "order2|nm": {
    "r5": 0.0276,
    "r1": 0.0054,
    "n": 5000,
    "ks": 1.2417583740461998e-39,
    "meanW": 4.32148179562221
   },
   "order2|src": {
    "r5": 0.0484,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.6266527798746937,
    "meanW": 4.994003988404595
   },
   "order2|emp": {
    "r5": 0.051,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.7739832121588242,
    "meanW": 4.994241207956723
   },
   "order2|oracle": {
    "r5": 0.0486,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.6030531400488127
   },
   "cross2|nm": {
    "r5": 0.0214,
    "r1": 0.0024,
    "n": 5000,
    "ks": 1.6021684641519779e-27,
    "meanW": 1.6073470349462522
   },
   "cross2|src": {
    "r5": 0.0506,
    "r1": 0.0072,
    "n": 5000,
    "ks": 0.6836087004124792,
    "meanW": 2.009310854941047
   },
   "cross2|emp": {
    "r5": 0.0504,
    "r1": 0.007,
    "n": 5000,
    "ks": 0.5965143513239042,
    "meanW": 2.009600975715527
   },
   "cross2|oracle": {
    "r5": 0.0504,
    "r1": 0.007,
    "n": 5000,
    "ks": 0.6428016694411953
   },
   "adj2|nm": {
    "r5": 0.028,
    "r1": 0.0032,
    "n": 5000,
    "ks": 9.482498086219851e-11,
    "meanW": 0.8185850134254817
   },
   "adj2|src": {
    "r5": 0.0506,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.20010798017022635,
    "meanW": 1.0232959682692597
   },
   "adj2|emp": {
    "r5": 0.0506,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.18748522344574847,
    "meanW": 1.0235751431511357
   },
   "adj2|oracle": {
    "r5": 0.0504,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.1885818618843993
   },
   "within2|nm": {
    "r5": 0.0204,
    "r1": 0.0038,
    "n": 5000,
    "ks": 4.905690941105232e-52,
    "meanW": 2.400625632724055
   },
   "within2|src": {
    "r5": 0.0494,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.9947737016866308,
    "meanW": 3.0008558124242817
   },
   "within2|emp": {
    "r5": 0.0502,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.9914637983869377,
    "meanW": 3.0003696809683205
   },
   "within2|oracle": {
    "r5": 0.05,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.992720804185167
   },
   "order3|nm": {
    "r5": 0.0026,
    "r1": 0.0008,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5.605633586138923
   },
   "order3|src": {
    "r5": 0.0482,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.6018947934166254,
    "meanW": 8.986786041574831
   },
   "order3|emp": {
    "r5": 0.0498,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.36349999906665453,
    "meanW": 9.029055606646713
   },
   "order3|oracle": {
    "r5": 0.0494,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.535058478459749
   },
   "gamma|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2516.638988998609
   },
   "gamma|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 8549.509883727758
   },
   "gamma|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 8562.380756688797
   },
   "gamma|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 1941.4678923335484
   },
   "gamma123|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5174.4836580017145
   },
   "gamma123|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5176.345313877405
   },
   "gamma123|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2621.5617733249487
   },
   "joint|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 10531.104260196438
   },
   "joint|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 10558.983951079885
   },
   "joint|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   }
  }
 },
 "twopoint": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0014839703320395,
   0.9918821495103629,
   1.0085612770572272,
   1.0067198141501632,
   0.9923680971605434,
   1.0192639018390741,
   0.998597603286094,
   0.9926009436732732,
   1.000100481463549,
   0.9903322484636051,
   0.9864677955011163,
   1.0268199824145732,
   1.0088010342409448,
   0.9925170491518763,
   0.9927260678033213,
   0.9726730634867031
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.03702341596958206,
  "mean_minus_true_over_sd": [
   0.0099510074151712,
   0.004924532657402763,
   0.0100066351181915,
   -0.0012857589070986147,
   -0.00011706001357385061,
   -0.014400031954712416,
   -0.007838783756396664,
   0.003122135840065599,
   0.009933108434245589,
   -0.0038118410711340408,
   0.0005878846119958954,
   -0.0004049859130467078,
   -0.004556158212124832,
   0.001711542094180618,
   -0.012060171078923322,
   -0.023345432870940434
  ],
  "k_hat_mean": 3.000039324625029,
  "rates": {
   "order2|nm": {
    "r5": 0.0496,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.45278367791911767,
    "meanW": 5.041853002596888
   },
   "order2|src": {
    "r5": 0.0496,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.45189078155320095,
    "meanW": 5.0419080359837265
   },
   "order2|emp": {
    "r5": 0.051,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.3691542853078663,
    "meanW": 5.047338778426929
   },
   "order2|oracle": {
    "r5": 0.0498,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.43680706192621055
   },
   "cross2|nm": {
    "r5": 0.051,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.8220901920641427,
    "meanW": 2.0176540405731727
   },
   "cross2|src": {
    "r5": 0.0508,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.8105815652147008,
    "meanW": 2.0176585943779997
   },
   "cross2|emp": {
    "r5": 0.0508,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.8334118102970328,
    "meanW": 2.018212829231977
   },
   "cross2|oracle": {
    "r5": 0.0512,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.8011038264086973
   },
   "adj2|nm": {
    "r5": 0.0532,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.9183639538047652,
    "meanW": 1.012457594290783
   },
   "adj2|src": {
    "r5": 0.0532,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.9168880953969554,
    "meanW": 1.012468292093759
   },
   "adj2|emp": {
    "r5": 0.0526,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.9149640036601921,
    "meanW": 1.012494372422822
   },
   "adj2|oracle": {
    "r5": 0.0532,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.900930615486425
   },
   "within2|nm": {
    "r5": 0.0542,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.748977969803498,
    "meanW": 3.020942793460755
   },
   "within2|src": {
    "r5": 0.0542,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.7690781033022968,
    "meanW": 3.0209923882692866
   },
   "within2|emp": {
    "r5": 0.0546,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.882081518771384,
    "meanW": 3.023310204138816
   },
   "within2|oracle": {
    "r5": 0.0544,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.8355960272698584
   },
   "order3|nm": {
    "r5": 0.0188,
    "r1": 0.003,
    "n": 5000,
    "ks": 3.757900374506819e-142,
    "meanW": 7.376386650064439
   },
   "order3|src": {
    "r5": 0.0568,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.5510478593212893,
    "meanW": 9.029272542097498
   },
   "order3|emp": {
    "r5": 0.0592,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.20097715330001198,
    "meanW": 9.104251460216052
   },
   "order3|oracle": {
    "r5": 0.0552,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.6215675523473299
   },
   "gamma|nm": {
    "r5": 0.0014,
    "r1": 0.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 0.3060839237800641
   },
   "gamma|src": {
    "r5": 0.0484,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.0356666158597686,
    "meanW": 0.9795723986354035
   },
   "gamma|emp": {
    "r5": 0.0504,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.2671010507714582,
    "meanW": 0.9980150379396848
   },
   "gamma|oracle": {
    "r5": 0.0496,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.052112806150796054
   },
   "gamma123|nm": {
    "r5": 0.0038,
    "r1": 0.0,
    "n": 5000,
    "ks": 7.433186772894127e-179,
    "meanW": 0.4373722550765573
   },
   "gamma123|src": {
    "r5": 0.053,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.6587817254816196,
    "meanW": 0.9923894968149851
   },
   "gamma123|emp": {
    "r5": 0.0524,
    "r1": 0.0078,
    "n": 5000,
    "ks": 0.6223685988019743,
    "meanW": 0.9927414454153354
   },
   "gamma123|oracle": {
    "r5": 0.053,
    "r1": 0.0076,
    "n": 5000,
    "ks": 0.7436415412178046
   },
   "joint|nm": {
    "r5": 0.0208,
    "r1": 0.003,
    "n": 5000,
    "ks": 4.660431841066122e-161,
    "meanW": 12.685968240659264
   },
   "joint|src": {
    "r5": 0.0542,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.573143573504926,
    "meanW": 15.063284453936852
   },
   "joint|emp": {
    "r5": 0.0594,
    "r1": 0.0132,
    "n": 5000,
    "ks": 0.14692291849516637,
    "meanW": 15.157384069646447
   },
   "joint|oracle": {
    "r5": 0.0544,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.5648720590250558
   }
  }
 },
 "background0.1": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   0.9743908890813686,
   0.991084364687991,
   0.9815788292113415,
   0.975287416944738,
   0.9878283723721829,
   0.991644162710933,
   0.9992232419422056,
   1.0093025441842554,
   0.964273805135119,
   1.0190768201484917,
   0.9804758902868339,
   0.9856070014982334,
   0.9950229266690103,
   0.9723103850501785,
   0.9388345733744944,
   0.9711870403362306
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.02672921288340499,
  "mean_minus_true_over_sd": [
   0.007846508987924217,
   0.005855140954650942,
   0.019334336451898016,
   -0.013760613175016286,
   0.001317906229507805,
   0.008955137482570706,
   -0.010354168210605606,
   0.005332321469865028,
   0.000442227955473453,
   0.012258493776110302,
   0.011247856751520765,
   0.001814714653673023,
   0.0035004050629476218,
   0.0033903820409586162,
   0.010876676176694841,
   -0.01614015252151966
  ],
  "k_hat_mean": 3.70369651854355,
  "rates": {
   "order2|nm": {
    "r5": 0.0546,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.6040773780313381,
    "meanW": 5.0297152808607715
   },
   "order2|src": {
    "r5": 0.0518,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.22598693316378482,
    "meanW": 4.971939759964239
   },
   "order2|emp": {
    "r5": 0.0526,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.2906282312750541,
    "meanW": 4.977917305829438
   },
   "order2|oracle": {
    "r5": 0.0524,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.23108310077641425
   },
   "cross2|nm": {
    "r5": 0.0546,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.33745517705992,
    "meanW": 2.036645150373326
   },
   "cross2|src": {
    "r5": 0.0514,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.6430284113107843,
    "meanW": 2.0035569639188653
   },
   "cross2|emp": {
    "r5": 0.0512,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.6086621992616861,
    "meanW": 2.00502887350871
   },
   "cross2|oracle": {
    "r5": 0.0512,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.6037278559873214
   },
   "adj2|nm": {
    "r5": 0.0496,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.9853299522447744,
    "meanW": 1.010565760482043
   },
   "adj2|src": {
    "r5": 0.0486,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.928977523316751,
    "meanW": 0.9941785253714599
   },
   "adj2|emp": {
    "r5": 0.049,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.950703987613586,
    "meanW": 0.9940417162657117
   },
   "adj2|oracle": {
    "r5": 0.049,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.9353167168077166
   },
   "within2|nm": {
    "r5": 0.0524,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.3665860049526318,
    "meanW": 3.0147068846214307
   },
   "within2|src": {
    "r5": 0.0484,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.06077946284717983,
    "meanW": 2.964314075342671
   },
   "within2|emp": {
    "r5": 0.0492,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.08003530573728268,
    "meanW": 2.9668928579349396
   },
   "within2|oracle": {
    "r5": 0.0484,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.057348316021766155
   },
   "order3|nm": {
    "r5": 0.0612,
    "r1": 0.014,
    "n": 5000,
    "ks": 4.746072211182853e-07,
    "meanW": 9.39697031177526
   },
   "order3|src": {
    "r5": 0.0488,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9752000510597355,
    "meanW": 9.006377487608171
   },
   "order3|emp": {
    "r5": 0.0564,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.045564962726296954,
    "meanW": 9.154538736822925
   },
   "order3|oracle": {
    "r5": 0.0486,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9519601708301143
   },
   "gamma|nm": {
    "r5": 0.9976,
    "r1": 0.9872,
    "n": 5000,
    "ks": 0.0,
    "meanW": 24.538042347534496
   },
   "gamma|src": {
    "r5": 0.9986,
    "r1": 0.9888,
    "n": 5000,
    "ks": 0.0,
    "meanW": 20.771384521286627
   },
   "gamma|emp": {
    "r5": 0.9958,
    "r1": 0.9726,
    "n": 5000,
    "ks": 0.0,
    "meanW": 19.17132758126519
   },
   "gamma|oracle": {
    "r5": 0.9966,
    "r1": 0.9756,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 0.984,
    "r1": 0.9364,
    "n": 5000,
    "ks": 0.0,
    "meanW": 18.111639160488355
   },
   "gamma123|src": {
    "r5": 0.9838,
    "r1": 0.929,
    "n": 5000,
    "ks": 0.0,
    "meanW": 15.801862175810884
   },
   "gamma123|emp": {
    "r5": 0.9834,
    "r1": 0.9298,
    "n": 5000,
    "ks": 0.0,
    "meanW": 15.789222112819695
   },
   "gamma123|oracle": {
    "r5": 0.9772,
    "r1": 0.9088,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 0.8958,
    "r1": 0.7446,
    "n": 5000,
    "ks": 0.0,
    "meanW": 38.7802435698906
   },
   "joint|src": {
    "r5": 0.8632,
    "r1": 0.654,
    "n": 5000,
    "ks": 0.0,
    "meanW": 34.587462530393346
   },
   "joint|emp": {
    "r5": 0.8446,
    "r1": 0.6226,
    "n": 5000,
    "ks": 0.0,
    "meanW": 33.715614730547436
   },
   "joint|oracle": {
    "r5": 0.8306,
    "r1": 0.6234,
    "n": 5000,
    "ks": 0.0
   }
  }
 }
}

==> anc/calc_SHORT/item1/null_size_1000000.json <==
{
 "cuts k=1": {
  "R": 1000,
  "lam": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "var_ratio": [
   0.9464042622820917,
   0.9542181859808198,
   0.9742201367432652,
   0.9715746007916439,
   0.9660425184260738,
   0.9916845813553091,
   0.9530461457127342,
   0.9558354097793952,
   0.9833198286341289,
   0.9879488137213815,
   0.9899053034234055,
   1.0083892622051303,
   1.0052092667336463,
   1.0005028591047986,
   1.0001496021360161,
   1.0145180906829296
  ],
  "var_ratio_se": 0.04474373701426829,
  "corr_maxabsdiff": 0.04852480730911435,
  "mean_minus_true_over_sd": [
   -0.018057488287714245,
   -0.01299314638352147,
   0.008099905668256512,
   0.0019145092284147183,
   -0.002914026353082034,
   0.013568673432375326,
   -0.005623828969085154,
   0.005270324175914644,
   0.016284653101225035,
   0.017562963332103727,
   0.01807233521330398,
   0.026786487511776293,
   0.025490584942233253,
   0.022424465673652402,
   0.022081756808134394,
   0.028881354251905834
  ],
  "k_hat_mean": 1.0000015270236908,
  "rates": {
   "order2|nm": {
    "r5": 0.06,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.6286185441298099,
    "meanW": 4.968788110471216
   },
   "order2|src": {
    "r5": 0.06,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.597150231599691,
    "meanW": 4.968356042374195
   },
   "order2|emp": {
    "r5": 0.057,
    "r1": 0.006,
    "n": 1000,
    "ks": 0.6492811178848521,
    "meanW": 4.968211465971917
   },
   "order2|oracle": {
    "r5": 0.059,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.6477717180042957
   },
   "cross2|nm": {
    "r5": 0.058,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.9637111654572761,
    "meanW": 2.039380288230519
   },
   "cross2|src": {
    "r5": 0.058,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.9665911756842605,
    "meanW": 2.039022047877981
   },
   "cross2|emp": {
    "r5": 0.058,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.9421643035572761,
    "meanW": 2.0385142626247794
   },
   "cross2|oracle": {
    "r5": 0.059,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.9735013655604026
   },
   "adj2|nm": {
    "r5": 0.062,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.9308629989003178,
    "meanW": 1.0474932235385659
   },
   "adj2|src": {
    "r5": 0.061,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.9194352239551455,
    "meanW": 1.0472346297280106
   },
   "adj2|emp": {
    "r5": 0.059,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.9203802264573102,
    "meanW": 1.046646270290436
   },
   "adj2|oracle": {
    "r5": 0.062,
    "r1": 0.016,
    "n": 1000,
    "ks": 0.9446603085561176
   },
   "within2|nm": {
    "r5": 0.057,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.6037197219748488,
    "meanW": 3.050035718132105
   },
   "within2|src": {
    "r5": 0.057,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.6304899237307919,
    "meanW": 3.0496165918034066
   },
   "within2|emp": {
    "r5": 0.054,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.5613159960980572,
    "meanW": 3.051496211442702
   },
   "within2|oracle": {
    "r5": 0.056,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.6030713154315643
   },
   "order3|nm": {
    "r5": 0.051,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.5210148493842647,
    "meanW": 9.14857989290051
   },
   "order3|src": {
    "r5": 0.049,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.4915300409419895,
    "meanW": 9.145006903015943
   },
   "order3|emp": {
    "r5": 0.046,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.45160279564987094,
    "meanW": 9.134510936391587
   },
   "order3|oracle": {
    "r5": 0.052,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.5002500897327282
   },
   "gamma|nm": {
    "r5": 0.043,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.2591461603087477,
    "meanW": 0.9988782485047571
   },
   "gamma|src": {
    "r5": 0.043,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.342744467318883,
    "meanW": 1.0120831210658212
   },
   "gamma|emp": {
    "r5": 0.049,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.34577625383637745,
    "meanW": 1.0453613394525123
   },
   "gamma|oracle": {
    "r5": 0.043,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.24474010803731927
   },
   "gamma123|nm": {
    "r5": 0.047,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.26519416075474633,
    "meanW": 1.0195208733218961
   },
   "gamma123|src": {
    "r5": 0.045,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.23504984796119177,
    "meanW": 1.0289302177367299
   },
   "gamma123|emp": {
    "r5": 0.046,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.23590570870156236,
    "meanW": 1.0301936075170453
   },
   "gamma123|oracle": {
    "r5": 0.046,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.28594799538422233
   },
   "joint|nm": {
    "r5": 0.058,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.8069217473661456,
    "meanW": 15.166315635596128
   },
   "joint|src": {
    "r5": 0.057,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.7637717445893741,
    "meanW": 15.175233414843442
   },
   "joint|emp": {
    "r5": 0.053,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.5784160266150633,
    "meanW": 15.202432888455204
   },
   "joint|oracle": {
    "r5": 0.059,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.7885200640464417
   }
  }
 },
 "cuts k=1.84": {
  "R": 1000,
  "lam": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "var_ratio": [
   0.9695072223475916,
   0.9350069057436229,
   0.9335844070046477,
   0.9202124315140608,
   0.9362368127205679,
   0.9557474421108049,
   0.9159223903791239,
   0.9168127526879473,
   0.8904196380838165,
   0.9409384090238848,
   0.9230080718641497,
   0.9052367074394267,
   0.9541364660663129,
   0.9648914244269,
   0.9623238696258416,
   0.938860408313774
  ],
  "var_ratio_se": 0.04474373701426829,
  "corr_maxabsdiff": 0.046683342458761545,
  "mean_minus_true_over_sd": [
   0.06532020613872536,
   0.03890348836939307,
   0.027591283081490888,
   -0.019138205939762325,
   -0.021092887302444078,
   -0.019687287020091617,
   0.053637099135938913,
   0.03213680712457229,
   0.022594333678829365,
   -0.006975970880402506,
   -0.010940599422948586,
   -0.01673745188946785,
   -0.04894889701256795,
   -0.054242772458197606,
   -0.05602992949031512,
   -0.05140308430529485
  ],
  "k_hat_mean": 1.8399997584782382,
  "rates": {
   "order2|nm": {
    "r5": 0.052,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.023291611486453295,
    "meanW": 4.959014905626187
   },
   "order2|src": {
    "r5": 0.052,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.023879767552073328,
    "meanW": 4.959475919430695
   },
   "order2|emp": {
    "r5": 0.05,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.015849392054221242,
    "meanW": 4.959139745782699
   },
   "order2|oracle": {
    "r5": 0.051,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.023197004308505464
   },
   "cross2|nm": {
    "r5": 0.055,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.11464866092040382,
    "meanW": 1.998794302729315
   },
   "cross2|src": {
    "r5": 0.055,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.12057962118637167,
    "meanW": 1.9990302543946283
   },
   "cross2|emp": {
    "r5": 0.055,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.1335863804773294,
    "meanW": 1.9982882354074474
   },
   "cross2|oracle": {
    "r5": 0.055,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.13509121470214192
   },
   "adj2|nm": {
    "r5": 0.045,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.27341707150516803,
    "meanW": 0.9610140810525956
   },
   "adj2|src": {
    "r5": 0.045,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.2926631310831802,
    "meanW": 0.9611347237608009
   },
   "adj2|emp": {
    "r5": 0.045,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.25278281975691075,
    "meanW": 0.9609086643683409
   },
   "adj2|oracle": {
    "r5": 0.045,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.2830672344405132
   },
   "within2|nm": {
    "r5": 0.056,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.031395218344961284,
    "meanW": 2.983075064266677
   },
   "within2|src": {
    "r5": 0.056,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.03307461925095845,
    "meanW": 2.9835859361498005
   },
   "within2|emp": {
    "r5": 0.056,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.027527442169070326,
    "meanW": 2.983327382500464
   },
   "within2|oracle": {
    "r5": 0.056,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.02889967397285409
   },
   "order3|nm": {
    "r5": 0.05,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.41321491155615764,
    "meanW": 8.844261713460066
   },
   "order3|src": {
    "r5": 0.049,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.41091808721287937,
    "meanW": 8.847183328797373
   },
   "order3|emp": {
    "r5": 0.047,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.37886770855952345,
    "meanW": 8.860273243335673
   },
   "order3|oracle": {
    "r5": 0.05,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.3606053865416641
   },
   "gamma|nm": {
    "r5": 0.046,
    "r1": 0.005,
    "n": 1000,
    "ks": 0.5020038533350544,
    "meanW": 0.9538907396713425
   },
   "gamma|src": {
    "r5": 0.047,
    "r1": 0.005,
    "n": 1000,
    "ks": 0.6453978434316531,
    "meanW": 0.9684352125920894
   },
   "gamma|emp": {
    "r5": 0.056,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.7862258459321383,
    "meanW": 1.0018378717397873
   },
   "gamma|oracle": {
    "r5": 0.044,
    "r1": 0.006,
    "n": 1000,
    "ks": 0.5545316872465611
   },
   "gamma123|nm": {
    "r5": 0.045,
    "r1": 0.007,
    "n": 1000,
    "ks": 0.4290495129861681,
    "meanW": 0.9421409464346598
   },
   "gamma123|src": {
    "r5": 0.043,
    "r1": 0.005,
    "n": 1000,
    "ks": 0.43534799453529693,
    "meanW": 0.9531384331343722
   },
   "gamma123|emp": {
    "r5": 0.043,
    "r1": 0.005,
    "n": 1000,
    "ks": 0.4261044275412309,
    "meanW": 0.9520572640453729
   },
   "gamma123|oracle": {
    "r5": 0.045,
    "r1": 0.006,
    "n": 1000,
    "ks": 0.45446263880851867
   },
   "joint|nm": {
    "r5": 0.044,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.5379045172597023,
    "meanW": 14.855867628719523
   },
   "joint|src": {
    "r5": 0.048,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.6532755095842204,
    "meanW": 14.87733505047805
   },
   "joint|emp": {
    "r5": 0.05,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.7133162921809724,
    "meanW": 14.925776076779904
   },
   "joint|oracle": {
    "r5": 0.045,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.5527294104837532
   }
  }
 },
 "cuts k=40": {
  "R": 1000,
  "lam": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "var_ratio": [
   0.9960138679885142,
   1.006858667691064,
   1.0133260628858813,
   0.9862097308835767,
   1.0395719153874154,
   1.0422820319851305,
   0.9962789354091725,
   1.0185219504061944,
   1.0031943832395696,
   1.0088156110287276,
   1.0120594463822035,
   1.0163227324647204,
   0.9982601241097968,
   1.0273289637762426,
   1.0600021699128097,
   1.076380469981122
  ],
  "var_ratio_se": 0.04474373701426829,
  "corr_maxabsdiff": 0.04129595681142695,
  "mean_minus_true_over_sd": [
   -0.05585800447553371,
   -0.060379483022098564,
   -0.020241406612074696,
   -0.08048671504726326,
   -0.038344600621683635,
   0.0015362493952145776,
   -0.04524632573218214,
   -0.05464574271858263,
   -0.041579478728845785,
   -0.04247352734466066,
   -0.0449566792407874,
   -0.03652594032446588,
   -0.03347706986605987,
   -0.04430735302617156,
   -0.03880378180133544,
   -0.026539958911932223
  ],
  "k_hat_mean": 40.00241840334519,
  "rates": {
   "order2|nm": {
    "r5": 0.045,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.09753444427144731,
    "meanW": 4.814251030081406
   },
   "order2|src": {
    "r5": 0.045,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.09617379613011912,
    "meanW": 4.814257754304302
   },
   "order2|emp": {
    "r5": 0.045,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.10204347954575099,
    "meanW": 4.81572109156911
   },
   "order2|oracle": {
    "r5": 0.045,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.09949585868132782
   },
   "cross2|nm": {
    "r5": 0.039,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.007714626071989391,
    "meanW": 1.8146404081856478
   },
   "cross2|src": {
    "r5": 0.039,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.007707309610185786,
    "meanW": 1.8146495997656171
   },
   "cross2|emp": {
    "r5": 0.039,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.008387857918906581,
    "meanW": 1.8145093386033857
   },
   "cross2|oracle": {
    "r5": 0.039,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.007383353197841584
   },
   "adj2|nm": {
    "r5": 0.044,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.049144870824903264,
    "meanW": 0.912090729991528
   },
   "adj2|src": {
    "r5": 0.044,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.04898159602379282,
    "meanW": 0.9120984771328845
   },
   "adj2|emp": {
    "r5": 0.044,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.04752547958868136,
    "meanW": 0.9117389238378778
   },
   "adj2|oracle": {
    "r5": 0.044,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.05023790187234223
   },
   "within2|nm": {
    "r5": 0.049,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.14188619855444284,
    "meanW": 2.9049358865561343
   },
   "within2|src": {
    "r5": 0.049,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.14182969992698158,
    "meanW": 2.904941558755375
   },
   "within2|emp": {
    "r5": 0.049,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.1521366459778145,
    "meanW": 2.9059767440835804
   },
   "within2|oracle": {
    "r5": 0.049,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.14942489431889006
   },
   "order3|nm": {
    "r5": 0.039,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.8239778754551855,
    "meanW": 9.024566684421814
   },
   "order3|src": {
    "r5": 0.039,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.8077059664898665,
    "meanW": 9.025050123801082
   },
   "order3|emp": {
    "r5": 0.039,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.8271329087121788,
    "meanW": 9.023256805882786
   },
   "order3|oracle": {
    "r5": 0.04,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.8281509037587553
   },
   "gamma|nm": {
    "r5": 0.05,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.7136310377189707,
    "meanW": 1.0347277726582902
   },
   "gamma|src": {
    "r5": 0.051,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.7752502992078925,
    "meanW": 1.0360984923822993
   },
   "gamma|emp": {
    "r5": 0.054,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.7064637508605873,
    "meanW": 1.0382346537910707
   },
   "gamma|oracle": {
    "r5": 0.05,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.6651758649977305
   },
   "gamma123|nm": {
    "r5": 0.052,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.9946602605349181,
    "meanW": 1.006793643470623
   },
   "gamma123|src": {
    "r5": 0.053,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.9940237792808765,
    "meanW": 1.0082251689883543
   },
   "gamma123|emp": {
    "r5": 0.053,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.9922104750678405,
    "meanW": 1.008311641864675
   },
   "gamma123|oracle": {
    "r5": 0.052,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.9883292227364927
   },
   "joint|nm": {
    "r5": 0.044,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.10739093001636713,
    "meanW": 14.881710893936297
   },
   "joint|src": {
    "r5": 0.045,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.12346955297937035,
    "meanW": 14.883530285366302
   },
   "joint|emp": {
    "r5": 0.047,
    "r1": 0.012,
    "n": 1000,
    "ks": 0.10456782951558896,
    "meanW": 14.888165920598244
   },
   "joint|oracle": {
    "r5": 0.044,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.10243856227124881
   }
  }
 },
 "table1 k=3": {
  "R": 1000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.058355228448625,
   1.0202849114779533,
   1.0539050452141876,
   1.040765432044286,
   1.0812799138058773,
   0.9794011805875454,
   1.0406287949336162,
   1.0027962772107626,
   1.0520257797328176,
   0.9892720070441219,
   0.9809915850404148,
   1.0049748202420243,
   1.0725278146398274,
   1.041919418667137,
   1.0194259244441464,
   1.0251155675688493
  ],
  "var_ratio_se": 0.04474373701426829,
  "corr_maxabsdiff": 0.058490201593369706,
  "mean_minus_true_over_sd": [
   0.02307919679930674,
   -0.005590784521963064,
   0.01686307007231153,
   -0.03387090272745858,
   -0.035346782017955825,
   0.0055744759700481275,
   0.010641935108970537,
   0.01880652562979607,
   0.003793242879426929,
   -0.0028977339786290133,
   -0.01955618306985506,
   0.005072142224503262,
   -0.013053629400712672,
   -0.030970429878039944,
   -0.031522013231060846,
   -0.006104574489114643
  ],
  "k_hat_mean": 3.000075535927954,
  "rates": {
   "order2|nm": {
    "r5": 0.063,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.028416996791419402,
    "meanW": 5.235161005413293
   },
   "order2|src": {
    "r5": 0.063,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.028273836353142845,
    "meanW": 5.235242341432364
   },
   "order2|emp": {
    "r5": 0.064,
    "r1": 0.014,
    "n": 1000,
    "ks": 0.03184539526854968,
    "meanW": 5.235173207828502
   },
   "order2|oracle": {
    "r5": 0.063,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.026364552964164956
   },
   "cross2|nm": {
    "r5": 0.057,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.020282718110365795,
    "meanW": 2.1535145845996273
   },
   "cross2|src": {
    "r5": 0.058,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.019634343925537246,
    "meanW": 2.153467883708098
   },
   "cross2|emp": {
    "r5": 0.059,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.02270149471323487,
    "meanW": 2.1532515103319994
   },
   "cross2|oracle": {
    "r5": 0.057,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.020290796908798675
   },
   "adj2|nm": {
    "r5": 0.063,
    "r1": 0.008,
    "n": 1000,
    "ks": 0.02208656841682089,
    "meanW": 1.066296285005733
   },
   "adj2|src": {
    "r5": 0.063,
    "r1": 0.008,
    "n": 1000,
    "ks": 0.02242106362319951,
    "meanW": 1.0662308844930026
   },
   "adj2|emp": {
    "r5": 0.063,
    "r1": 0.008,
    "n": 1000,
    "ks": 0.026074141491004177,
    "meanW": 1.0657586587764754
   },
   "adj2|oracle": {
    "r5": 0.063,
    "r1": 0.008,
    "n": 1000,
    "ks": 0.025202036075005596
   },
   "within2|nm": {
    "r5": 0.069,
    "r1": 0.017,
    "n": 1000,
    "ks": 0.5303074370476752,
    "meanW": 3.1249459637875163
   },
   "within2|src": {
    "r5": 0.069,
    "r1": 0.017,
    "n": 1000,
    "ks": 0.5023945279978448,
    "meanW": 3.1250564934225165
   },
   "within2|emp": {
    "r5": 0.068,
    "r1": 0.016,
    "n": 1000,
    "ks": 0.5056226371255381,
    "meanW": 3.1250787068515202
   },
   "within2|oracle": {
    "r5": 0.069,
    "r1": 0.017,
    "n": 1000,
    "ks": 0.533836637925995
   },
   "order3|nm": {
    "r5": 0.051,
    "r1": 0.016,
    "n": 1000,
    "ks": 0.10075046889791228,
    "meanW": 9.177035791235253
   },
   "order3|src": {
    "r5": 0.051,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.11296854869635131,
    "meanW": 9.180130406314095
   },
   "order3|emp": {
    "r5": 0.052,
    "r1": 0.013,
    "n": 1000,
    "ks": 0.1322128360752538,
    "meanW": 9.18817774126467
   },
   "order3|oracle": {
    "r5": 0.05,
    "r1": 0.016,
    "n": 1000,
    "ks": 0.11162397254955736
   },
   "gamma|nm": {
    "r5": 0.051,
    "r1": 0.008,
    "n": 1000,
    "ks": 0.5513072232701457,
    "meanW": 0.9714535717792786
   },
   "gamma|src": {
    "r5": 0.048,
    "r1": 0.01,
    "n": 1000,
    "ks": 0.5449499735550483,
    "meanW": 0.9766799452267553
   },
   "gamma|emp": {
    "r5": 0.048,
    "r1": 0.011,
    "n": 1000,
    "ks": 0.2866584670884502,
    "meanW": 0.9952291288104564
   },
   "gamma|oracle": {
    "r5": 0.05,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.6094492325038058
   },
   "gamma123|nm": {
    "r5": 0.045,
    "r1": 0.008,
    "n": 1000,
    "ks": 0.575176433092124,
    "meanW": 0.9789797020708095
   },
   "gamma123|src": {
    "r5": 0.045,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.6258175786859803,
    "meanW": 0.9823092545012742
   },
   "gamma123|emp": {
    "r5": 0.045,
    "r1": 0.009,
    "n": 1000,
    "ks": 0.5915605566047215,
    "meanW": 0.9831960243419053
   },
   "gamma123|oracle": {
    "r5": 0.045,
    "r1": 0.008,
    "n": 1000,
    "ks": 0.5483379355206801
   },
   "joint|nm": {
    "r5": 0.052,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.21172615908492531,
    "meanW": 15.208707089847158
   },
   "joint|src": {
    "r5": 0.05,
    "r1": 0.016,
    "n": 1000,
    "ks": 0.19825673329894822,
    "meanW": 15.218987343127035
   },
   "joint|emp": {
    "r5": 0.053,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.12233755120862355,
    "meanW": 15.240495935671497
   },
   "joint|oracle": {
    "r5": 0.053,
    "r1": 0.015,
    "n": 1000,
    "ks": 0.21603688012472655
   }
  }
 }
}

==> anc/calc_SHORT/item1/old_within_mean_reference/null_size.log <==

==== N = 100000 events per sample, 5000 samples per law, 1071 s ====
-- cuts k=1: means [2.436, 3.6341, 5.4215], 5000 samples; variance over samples / delta-method variance: min 1.004 max 1.037 (MC sd 0.020); max |corr diff| 0.010; max |mean - true|/sd 0.013 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.70%    1.12%    5.68%    1.12%    5.72%    1.12%    5.70%    1.08%       5.061   0.474     5.061   0.464     5.072   0.394
   cross2      2     5.26%    1.18%    5.34%    1.20%    5.36%    1.20%    5.26%    1.14%       2.020   0.036     2.020   0.037     2.022   0.041
   adj2        1     5.00%    1.14%    4.98%    1.12%    5.06%    1.20%    5.00%    1.12%       1.017   0.024     1.017   0.029     1.019   0.024
   within2     3     5.54%    0.96%    5.52%    0.98%    5.54%    1.00%    5.44%    0.96%       3.046   0.462     3.046   0.356     3.049   0.505
   order3      9     5.76%    1.40%    5.70%    1.38%    6.42%    1.52%    5.70%    1.38%       9.132   0.334     9.133   0.237     9.341   0.000
   gamma       1     5.32%    1.42%    6.28%    1.64%   11.12%    3.96%    5.38%    1.42%       1.037   0.399     1.097   0.104     1.522   0.000
   gamma123    1     5.56%    1.28%    6.06%    1.46%    6.08%    1.52%    5.36%    1.30%       1.029   0.536     1.076   0.151     1.079   0.165
   joint      15     5.74%    1.66%    5.84%    1.42%    7.88%    2.24%    5.74%    1.66%      15.215   0.071    15.272   0.044    15.860   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=1.84: means [4.4823, 6.6868, 9.9755], 5000 samples; variance over samples / delta-method variance: min 0.994 max 1.050 (MC sd 0.020); max |corr diff| 0.026; max |mean - true|/sd 0.010 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.06%    0.94%    5.08%    0.92%    5.00%    0.96%    5.04%    0.94%       5.000   0.704     5.000   0.716     5.005   0.530
   cross2      2     4.88%    1.00%    4.88%    0.96%    4.86%    0.96%    4.90%    1.02%       1.982   0.202     1.982   0.222     1.983   0.177
   adj2        1     5.12%    1.02%    5.20%    1.04%    5.16%    1.08%    5.12%    1.02%       0.990   0.006     0.990   0.005     0.991   0.005
   within2     3     4.94%    1.20%    4.96%    1.22%    5.04%    1.18%    4.96%    1.24%       3.010   0.895     3.009   0.900     3.011   0.924
   order3      9     5.10%    0.96%    5.14%    0.90%    5.80%    1.40%    5.20%    0.92%       9.070   0.561     9.070   0.495     9.223   0.007
   gamma       1     4.84%    0.96%    5.42%    1.32%    7.66%    2.52%    4.86%    0.96%       1.002   0.485     1.049   0.270     1.244   0.000
   gamma123    1     4.68%    0.70%    5.46%    1.22%    5.52%    1.34%    4.64%    0.74%       0.994   0.455     1.035   0.216     1.037   0.225
   joint      15     4.76%    0.90%    5.04%    0.92%    6.12%    1.34%    4.88%    0.98%      15.042   0.736    15.092   0.445    15.432   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=40: means [97.4409, 145.3648, 216.8588], 5000 samples; variance over samples / delta-method variance: min 0.979 max 1.021 (MC sd 0.020); max |corr diff| 0.023; max |mean - true|/sd 0.016 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.94%    1.18%    4.94%    1.18%    4.88%    1.18%    4.90%    1.18%       5.059   0.058     5.059   0.059     5.058   0.084
   cross2      2     5.20%    1.16%    5.20%    1.16%    5.20%    1.20%    5.18%    1.20%       2.047   0.245     2.047   0.242     2.047   0.256
   adj2        1     5.70%    0.90%    5.68%    0.88%    5.66%    0.90%    5.72%    0.88%       1.039   0.117     1.039   0.111     1.039   0.116
   within2     3     5.82%    1.12%    5.78%    1.10%    5.86%    1.12%    5.74%    1.14%       3.070   0.111     3.070   0.100     3.070   0.107
   order3      9     5.70%    1.24%    5.70%    1.26%    5.60%    1.24%    5.70%    1.22%       9.015   0.499     9.015   0.415     9.028   0.788
   gamma       1     5.00%    0.98%    5.02%    1.00%    5.26%    0.98%    5.14%    0.98%       0.988   0.394     0.989   0.436     0.990   0.068
   gamma123    1     4.94%    0.94%    4.82%    0.96%    4.90%    0.94%    4.98%    0.92%       0.985   0.217     0.985   0.287     0.985   0.261
   joint      15     5.48%    1.22%    5.46%    1.20%    5.58%    1.14%    5.52%    1.22%      15.051   0.738    15.052   0.766    15.071   0.636
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- table1 k=3: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.985 max 1.060 (MC sd 0.020); max |corr diff| 0.046; max |mean - true|/sd 0.026 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.56%    1.02%    4.56%    1.02%    4.66%    1.04%    4.54%    1.02%       5.014   0.467     5.015   0.443     5.019   0.313
   cross2      2     5.08%    1.00%    5.00%    0.98%    5.02%    0.98%    5.02%    0.96%       2.003   0.793     2.003   0.801     2.003   0.790
   adj2        1     5.30%    0.86%    5.24%    0.88%    5.26%    0.88%    5.24%    0.86%       1.016   0.799     1.016   0.817     1.016   0.770
   within2     3     4.82%    0.80%    4.86%    0.80%    4.82%    0.78%    4.82%    0.80%       3.014   0.529     3.014   0.519     3.017   0.368
   order3      9     4.52%    1.20%    4.48%    1.22%    5.32%    1.38%    4.62%    1.22%       8.964   0.820     8.965   0.668     9.088   0.713
   gamma       1     5.26%    0.98%    5.58%    1.02%    7.42%    1.66%    5.20%    0.98%       1.016   0.388     1.037   0.101     1.186   0.000
   gamma123    1     5.18%    1.04%    5.44%    1.12%    5.40%    1.02%    5.22%    1.10%       1.034   0.282     1.046   0.167     1.046   0.206
   joint      15     4.94%    1.18%    4.86%    1.14%    5.60%    1.44%    4.86%    1.28%      14.962   0.915    14.982   0.920    15.220   0.040
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- uniform: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.962 max 1.031 (MC sd 0.020); max |corr diff| 0.031; max |mean - true|/sd 0.026 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     2.76%    0.54%    4.84%    1.06%    5.10%    1.00%    4.86%    1.06%       4.321   0.000     4.994   0.627     4.994   0.774
   cross2      2     2.14%    0.24%    5.06%    0.72%    5.04%    0.70%    5.04%    0.70%       1.607   0.000     2.009   0.684     2.010   0.597
   adj2        1     2.80%    0.32%    5.06%    0.92%    5.06%    0.92%    5.04%    0.92%       0.819   0.000     1.023   0.200     1.024   0.187
   within2     3     2.28%    0.30%    5.02%    1.08%    5.00%    1.12%    5.18%    1.08%       2.415   0.000     2.990   0.912     2.990   0.915
   order3      9     0.26%    0.08%    4.82%    0.92%    4.98%    1.00%    4.94%    0.96%       5.606   0.000     8.987   0.602     9.029   0.363
   gamma       1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%    2516.639   0.000  8549.510   0.000  8562.381   0.000
   gamma123    1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%    1941.468   0.000  5174.484   0.000  5176.345   0.000
   joint      15   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%    2621.562   0.000 10531.104   0.000 10558.984   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- twopoint: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.973 max 1.027 (MC sd 0.020); max |corr diff| 0.037; max |mean - true|/sd 0.023 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.96%    1.10%    4.96%    1.10%    5.10%    1.12%    4.98%    1.12%       5.042   0.453     5.042   0.452     5.047   0.369
   cross2      2     5.10%    0.98%    5.08%    1.00%    5.08%    0.94%    5.12%    1.02%       2.018   0.822     2.018   0.811     2.018   0.833
   adj2        1     5.32%    1.14%    5.32%    1.14%    5.26%    1.16%    5.32%    1.14%       1.012   0.918     1.012   0.917     1.012   0.915
   within2     3     5.08%    1.22%    5.06%    1.22%    5.28%    1.14%    5.10%    1.22%       3.021   0.682     3.021   0.684     3.024   0.709
   order3      9     1.88%    0.30%    5.68%    1.22%    5.92%    1.30%    5.52%    1.22%       7.376   0.000     9.029   0.551     9.104   0.201
   gamma       1     0.14%    0.00%    4.84%    1.00%    5.04%    1.14%    4.96%    1.02%       0.306   0.000     0.980   0.036     0.998   0.267
   gamma123    1     0.38%    0.00%    5.30%    0.74%    5.24%    0.78%    5.30%    0.76%       0.437   0.000     0.992   0.659     0.993   0.622
   joint      15     2.08%    0.30%    5.42%    1.40%    5.94%    1.32%    5.44%    1.34%      12.686   0.000    15.063   0.573    15.157   0.147
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- background0.1: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.939 max 1.019 (MC sd 0.020); max |corr diff| 0.027; max |mean - true|/sd 0.019 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.46%    1.06%    5.18%    0.98%    5.26%    0.98%    5.24%    1.00%       5.030   0.604     4.972   0.226     4.978   0.291
   cross2      2     5.46%    1.30%    5.14%    1.28%    5.12%    1.34%    5.12%    1.28%       2.037   0.337     2.004   0.643     2.005   0.609
   adj2        1     4.96%    0.98%    4.86%    0.92%    4.90%    0.92%    4.90%    0.92%       1.011   0.985     0.994   0.929     0.994   0.951
   within2     3     5.10%    1.22%    4.84%    1.10%    4.90%    1.12%    4.90%    1.12%       3.018   0.787     2.970   0.277     2.973   0.220
   order3      9     6.12%    1.40%    4.88%    1.18%    5.64%    1.42%    4.86%    1.18%       9.397   0.000     9.006   0.975     9.155   0.046
   gamma       1    99.76%   98.72%   99.86%   98.88%   99.58%   97.26%   99.66%   97.56%      24.538   0.000    20.771   0.000    19.171   0.000
   gamma123    1    98.40%   93.64%   98.38%   92.90%   98.34%   92.98%   97.72%   90.88%      18.112   0.000    15.802   0.000    15.789   0.000
   joint      15    89.58%   74.46%   86.32%   65.40%   84.46%   62.26%   83.06%   62.34%      38.780   0.000    34.587   0.000    33.716   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%

==== N = 10000 events per sample, 5000 samples per law, 138 s ====
-- cuts k=1: means [2.436, 3.6341, 5.4215], 5000 samples; variance over samples / delta-method variance: min 1.010 max 1.069 (MC sd 0.020); max |corr diff| 0.027; max |mean - true|/sd 0.012 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.28%    0.86%    5.24%    0.92%    5.98%    1.18%    5.24%    0.90%       5.062   0.251     5.062   0.224     5.164   0.004
   cross2      2     4.92%    0.92%    4.78%    0.92%    5.06%    1.06%    5.04%    0.84%       1.999   0.958     2.000   0.923     2.017   0.726
   adj2        1     5.02%    1.14%    5.06%    1.16%    5.34%    1.08%    5.08%    1.20%       0.998   0.704     0.998   0.708     1.003   0.853
   within2     3     5.46%    1.18%    5.50%    1.10%    5.72%    1.00%    5.42%    1.18%       3.025   0.984     3.025   0.989     3.063   0.715
   order3      9     6.24%    2.08%    5.84%    1.86%   12.22%    4.62%    6.48%    2.24%       9.041   0.010     9.044   0.025    10.503   0.000
   gamma       1     5.18%    1.42%    9.86%    4.46%   35.76%   22.12%    5.36%    1.84%       1.055   0.211     1.463   0.000     4.312   0.000
   gamma123    1     5.62%    1.60%    9.04%    3.98%    9.32%    4.24%    5.64%    1.90%       1.061   0.781     1.399   0.000     1.422   0.000
   joint      15     6.90%    2.44%    7.74%    2.58%   20.32%    9.60%    7.38%    2.66%      15.135   0.000    15.565   0.000    19.012   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=1.84: means [4.4823, 6.6868, 9.9755], 5000 samples; variance over samples / delta-method variance: min 0.972 max 1.019 (MC sd 0.020); max |corr diff| 0.015; max |mean - true|/sd 0.041 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.12%    1.26%    5.08%    1.26%    5.22%    1.50%    5.28%    1.30%       4.963   0.321     4.964   0.421     5.010   0.450
   cross2      2     5.14%    1.04%    5.20%    1.06%    5.10%    1.24%    5.22%    1.06%       2.006   0.801     2.006   0.828     2.010   0.865
   adj2        1     4.76%    0.94%    4.68%    0.90%    4.74%    0.98%    4.76%    0.98%       0.989   0.267     0.989   0.231     0.991   0.299
   within2     3     5.00%    1.16%    5.02%    1.18%    5.22%    1.16%    5.08%    1.14%       2.993   0.242     2.994   0.305     3.012   0.346
   order3      9     5.38%    1.66%    5.40%    1.52%    9.16%    2.98%    5.64%    1.66%       8.922   0.001     8.939   0.004     9.871   0.000
   gamma       1     5.26%    1.26%    8.54%    3.16%   24.78%   12.98%    5.18%    1.30%       1.030   0.474     1.273   0.000     2.828   0.000
   gamma123    1     4.94%    1.16%    8.08%    2.74%    8.32%    2.78%    5.08%    1.40%       1.020   0.338     1.231   0.000     1.249   0.000
   joint      15     5.82%    1.64%    6.40%    1.54%   13.42%    5.06%    6.18%    1.74%      14.941   0.006    15.210   0.135    17.250   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- cuts k=40: means [97.4409, 145.3648, 216.8588], 5000 samples; variance over samples / delta-method variance: min 0.973 max 1.034 (MC sd 0.020); max |corr diff| 0.025; max |mean - true|/sd 0.027 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     4.50%    1.00%    4.48%    0.98%    4.74%    1.04%    4.46%    1.02%       4.935   0.175     4.935   0.171     4.957   0.254
   cross2      2     4.36%    1.00%    4.32%    1.00%    4.38%    0.96%    4.36%    1.00%       1.949   0.354     1.949   0.370     1.951   0.425
   adj2        1     4.68%    0.74%    4.68%    0.74%    4.72%    0.72%    4.70%    0.72%       0.990   0.945     0.990   0.947     0.991   0.985
   within2     3     4.88%    0.86%    4.86%    0.86%    5.14%    0.90%    4.90%    0.90%       2.957   0.278     2.957   0.282     2.963   0.350
   order3      9     5.46%    1.06%    5.38%    1.12%    5.22%    1.06%    5.44%    1.02%       9.021   0.427     9.019   0.393     9.112   0.008
   gamma       1     5.26%    0.86%    5.10%    0.96%    5.64%    1.28%    5.28%    0.90%       0.992   0.389     0.992   0.592     1.045   0.331
   gamma123    1     5.32%    0.98%    4.92%    1.00%    4.96%    1.06%    5.24%    1.04%       0.994   0.483     0.994   0.600     0.995   0.569
   joint      15     5.02%    0.82%    4.96%    0.90%    5.84%    1.22%    4.96%    0.86%      14.977   0.607    14.975   0.739    15.230   0.094
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- table1 k=3: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.957 max 1.033 (MC sd 0.020); max |corr diff| 0.019; max |mean - true|/sd 0.029 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.36%    1.20%    5.30%    1.18%    5.60%    1.40%    5.38%    1.22%       5.014   0.474     5.016   0.596     5.062   0.555
   cross2      2     5.34%    1.12%    5.32%    1.12%    5.34%    1.10%    5.34%    1.16%       2.020   0.776     2.021   0.675     2.024   0.680
   adj2        1     5.80%    0.96%    5.74%    0.96%    5.72%    0.92%    5.68%    0.96%       1.032   0.452     1.033   0.466     1.034   0.318
   within2     3     4.98%    1.26%    5.02%    1.32%    5.32%    1.40%    4.92%    1.24%       3.000   0.615     3.002   0.613     3.026   0.906
   order3      9     5.02%    1.10%    5.16%    1.14%    8.76%    2.68%    5.06%    1.10%       9.001   0.908     9.033   0.495     9.857   0.000
   gamma       1     4.48%    0.96%    6.38%    1.78%   18.84%    8.44%    4.68%    1.04%       0.988   0.862     1.137   0.000     2.235   0.000
   gamma123    1     5.12%    1.16%    5.76%    1.52%    5.86%    1.58%    5.02%    1.14%       0.999   0.322     1.075   0.000     1.081   0.000
   joint      15     5.26%    1.32%    5.62%    1.36%   11.20%    4.02%    5.60%    1.48%      15.044   0.825    15.232   0.052    16.794   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- uniform: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.982 max 1.047 (MC sd 0.020); max |corr diff| 0.050; max |mean - true|/sd 0.034 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     2.88%    0.52%    4.94%    1.30%    5.12%    1.34%    5.02%    1.30%       4.294   0.000     4.962   0.264     5.000   0.568
   cross2      2     2.14%    0.32%    4.54%    0.82%    4.52%    0.84%    4.58%    0.84%       1.592   0.000     1.989   0.441     1.991   0.312
   adj2        1     2.58%    0.36%    4.90%    0.94%    5.04%    0.94%    4.96%    0.96%       0.800   0.000     0.999   0.347     0.999   0.313
   within2     3     2.24%    0.52%    4.84%    1.20%    5.06%    1.26%    4.90%    1.22%       2.408   0.000     2.980   0.202     2.999   0.253
   order3      9     0.38%    0.10%    5.02%    1.30%    7.24%    1.90%    5.44%    1.22%       5.586   0.000     8.989   0.596     9.432   0.000
   gamma       1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%     251.844   0.000   856.840   0.000   867.931   0.000
   gamma123    1   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%     194.118   0.000   517.568   0.000   518.301   0.000
   joint      15   100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%  100.00%     271.656   0.000  1075.609   0.000  1098.420   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- twopoint: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.963 max 1.056 (MC sd 0.020); max |corr diff| 0.049; max |mean - true|/sd 0.025 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.08%    1.04%    5.06%    1.08%    5.36%    1.18%    5.06%    1.02%       4.999   0.745     4.999   0.780     5.041   0.398
   cross2      2     5.60%    1.10%    5.60%    1.12%    5.58%    1.06%    5.58%    1.10%       2.047   0.740     2.047   0.648     2.051   0.595
   adj2        1     5.28%    1.00%    5.32%    1.04%    5.32%    1.00%    5.32%    1.04%       1.001   0.451     1.002   0.493     1.001   0.417
   within2     3     4.46%    0.90%    4.50%    0.90%    4.76%    1.02%    4.66%    0.98%       2.948   0.108     2.948   0.130     2.966   0.154
   order3      9     2.06%    0.44%    5.30%    1.40%    7.28%    2.38%    5.46%    1.42%       7.366   0.000     8.988   0.572     9.481   0.000
   gamma       1     0.06%    0.00%    5.38%    1.16%    6.94%    1.80%    5.30%    1.06%       0.320   0.000     1.028   0.374     1.150   0.000
   gamma123    1     0.30%    0.00%    4.94%    0.98%    5.02%    0.90%    4.74%    0.84%       0.443   0.000     1.006   0.177     1.008   0.192
   joint      15     1.96%    0.28%    5.28%    1.10%    7.44%    2.12%    5.26%    1.14%      12.647   0.000    15.023   0.937    15.640   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%
-- background0.1: means [2.0, 2.0, 2.0], 5000 samples; variance over samples / delta-method variance: min 0.969 max 1.047 (MC sd 0.020); max |corr diff| 0.040; max |mean - true|/sd 0.019 (MC sd 0.014)
   test      dof     nm 5%    nm 1%    src 5%   src 1%    emp 5%   emp 1% oracle 5% oracle 1%      <W>_nm   KS_nm   <W>_src  KS_src   <W>_emp  KS_emp
   order2      5     5.98%    1.00%    5.66%    0.90%    5.70%    1.02%    5.66%    0.94%       5.183   0.000     5.124   0.004     5.163   0.000
   cross2      2     5.24%    0.98%    5.00%    0.90%    5.10%    0.96%    4.98%    0.98%       2.067   0.005     2.033   0.056     2.039   0.068
   adj2        1     5.24%    1.20%    5.02%    1.16%    5.10%    1.22%    4.98%    1.10%       1.040   0.198     1.023   0.483     1.027   0.430
   within2     3     5.90%    1.08%    5.72%    0.96%    5.84%    1.18%    5.60%    0.98%       3.131   0.009     3.080   0.134     3.100   0.027
   order3      9     6.96%    1.76%    5.60%    1.34%    8.58%    2.56%    5.62%    1.54%       9.451   0.000     9.060   0.638     9.810   0.000
   gamma       1    32.58%   14.94%   25.12%    7.32%   12.10%    2.96%   27.54%   12.00%       3.396   0.000     2.643   0.000     1.629   0.000
   gamma123    1    25.76%   11.22%   20.42%    6.12%   20.16%    5.80%   22.82%    9.56%       2.803   0.000     2.287   0.000     2.274   0.000
   joint      15    14.60%    5.22%    8.84%    2.20%    9.48%    2.82%   11.98%    4.20%      17.830   0.000    16.661   0.000    16.805   0.000
   binomial MC sd of a 5% rate: 0.31%, of a 1% rate: 0.14%


==> anc/calc_SHORT/item1/old_within_mean_reference/null_size_10000.json <==
{
 "cuts k=1": {
  "R": 5000,
  "lam": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "var_ratio": [
   1.010158492223606,
   1.0096502162634653,
   1.022228199834458,
   1.025520568571627,
   1.0300113065065475,
   1.0249320398099082,
   1.049940320954858,
   1.0405153121876272,
   1.0651097839391221,
   1.024857715521658,
   1.054270197163596,
   1.0685321706487834,
   1.015686099139436,
   1.0416487685373177,
   1.0597255213854961,
   1.0574396046908783
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.027116231738168683,
  "mean_minus_true_over_sd": [
   -0.01139322134251308,
   -0.002240988514421446,
   -0.0043485170026011585,
   0.0033316111928119604,
   0.0023839448395419492,
   -0.005564793225936877,
   0.008480554848680365,
   0.010820346173586702,
   0.01244849309686324,
   0.010600028189472399,
   0.01221790965737554,
   0.009413723852542247,
   0.01224557277191474,
   0.011676952943970824,
   0.0087907358938435,
   0.0024331643001981374
  ],
  "k_hat_mean": 1.0005322044519507,
  "rates": {
   "order2|nm": {
    "r5": 0.0528,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.2509297805598917,
    "meanW": 5.062215263201176
   },
   "order2|src": {
    "r5": 0.0524,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.22350786181281368,
    "meanW": 5.06202653426272
   },
   "order2|emp": {
    "r5": 0.0598,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.003692206247118636,
    "meanW": 5.16370749592737
   },
   "order2|oracle": {
    "r5": 0.0524,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.15696296266406584
   },
   "cross2|nm": {
    "r5": 0.0492,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.957503274704168,
    "meanW": 1.9994019864248345
   },
   "cross2|src": {
    "r5": 0.0478,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.9228968320068998,
    "meanW": 1.9998825780685558
   },
   "cross2|emp": {
    "r5": 0.0506,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.7261717496778051,
    "meanW": 2.017067630850718
   },
   "cross2|oracle": {
    "r5": 0.0504,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.9163369378244878
   },
   "adj2|nm": {
    "r5": 0.0502,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.7041932422311374,
    "meanW": 0.9976129479325524
   },
   "adj2|src": {
    "r5": 0.0506,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.7076045043416084,
    "meanW": 0.997937483861717
   },
   "adj2|emp": {
    "r5": 0.0534,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.8525195207748018,
    "meanW": 1.0028940757741842
   },
   "adj2|oracle": {
    "r5": 0.0508,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.5762001415386832
   },
   "within2|nm": {
    "r5": 0.0546,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9841976480519827,
    "meanW": 3.0250640415060692
   },
   "within2|src": {
    "r5": 0.055,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.9891772639537226,
    "meanW": 3.0247317034276637
   },
   "within2|emp": {
    "r5": 0.0572,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.7154541391830634,
    "meanW": 3.062755967861901
   },
   "within2|oracle": {
    "r5": 0.0542,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9734878711346765
   },
   "order3|nm": {
    "r5": 0.0624,
    "r1": 0.0208,
    "n": 5000,
    "ks": 0.00990349201634505,
    "meanW": 9.041242067431629
   },
   "order3|src": {
    "r5": 0.0584,
    "r1": 0.0186,
    "n": 5000,
    "ks": 0.024556730127146542,
    "meanW": 9.04414848664365
   },
   "order3|emp": {
    "r5": 0.1222,
    "r1": 0.0462,
    "n": 5000,
    "ks": 3.791462017656508e-46,
    "meanW": 10.503156500559484
   },
   "order3|oracle": {
    "r5": 0.0648,
    "r1": 0.0224,
    "n": 5000,
    "ks": 0.0019757771913177535
   },
   "gamma|nm": {
    "r5": 0.0518,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.21110845363066844,
    "meanW": 1.0554888107385951
   },
   "gamma|src": {
    "r5": 0.0986,
    "r1": 0.0446,
    "n": 5000,
    "ks": 2.2903377212850515e-12,
    "meanW": 1.4628668786458714
   },
   "gamma|emp": {
    "r5": 0.3576,
    "r1": 0.2212,
    "n": 5000,
    "ks": 0.0,
    "meanW": 4.312373652508152
   },
   "gamma|oracle": {
    "r5": 0.0536,
    "r1": 0.0184,
    "n": 5000,
    "ks": 0.2561544758964418
   },
   "gamma123|nm": {
    "r5": 0.0562,
    "r1": 0.016,
    "n": 5000,
    "ks": 0.780502535167254,
    "meanW": 1.0614602248040381
   },
   "gamma123|src": {
    "r5": 0.0904,
    "r1": 0.0398,
    "n": 5000,
    "ks": 7.345759178036066e-10,
    "meanW": 1.3989554860593467
   },
   "gamma123|emp": {
    "r5": 0.0932,
    "r1": 0.0424,
    "n": 5000,
    "ks": 2.376181232427673e-10,
    "meanW": 1.4223927131955385
   },
   "gamma123|oracle": {
    "r5": 0.0564,
    "r1": 0.019,
    "n": 5000,
    "ks": 0.625918605551964
   },
   "joint|nm": {
    "r5": 0.069,
    "r1": 0.0244,
    "n": 5000,
    "ks": 0.00020958906048182342,
    "meanW": 15.13471727172947
   },
   "joint|src": {
    "r5": 0.0774,
    "r1": 0.0258,
    "n": 5000,
    "ks": 4.553942946276166e-06,
    "meanW": 15.564576330320868
   },
   "joint|emp": {
    "r5": 0.2032,
    "r1": 0.096,
    "n": 5000,
    "ks": 1.570955512102433e-188,
    "meanW": 19.011698375492287
   },
   "joint|oracle": {
    "r5": 0.0738,
    "r1": 0.0266,
    "n": 5000,
    "ks": 4.444351468549918e-06
   }
  }
 },
 "cuts k=1.84": {
  "R": 5000,
  "lam": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "var_ratio": [
   1.0037412751838806,
   1.0051735715744268,
   0.9991542069050989,
   1.0169815242915485,
   1.0081550242101849,
   1.0094969025084455,
   0.9719803679983321,
   0.9870863791801222,
   0.9927101494411666,
   1.0082203217726706,
   1.0073698504602286,
   1.0111928290931385,
   1.0186437886443664,
   1.0186968863116947,
   1.017950601387246,
   1.017332885846679
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.01466166394095969,
  "mean_minus_true_over_sd": [
   -0.021690099358421897,
   -0.040883113501896926,
   -0.027702982474131273,
   -0.037351201255362704,
   -0.033399679173902394,
   -0.022398833413393385,
   -0.03416058674537304,
   -0.03674105852987715,
   -0.030228319557976367,
   -0.03445843229525146,
   -0.0283819107694885,
   -0.020678731558099364,
   -0.022108943933811343,
   -0.019386680005081244,
   -0.014917110360101335,
   -0.00901319592509478
  ],
  "k_hat_mean": 1.8418447865190422,
  "rates": {
   "order2|nm": {
    "r5": 0.0512,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.321302217669177,
    "meanW": 4.963209016840848
   },
   "order2|src": {
    "r5": 0.0508,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.4212727960839163,
    "meanW": 4.964153445170767
   },
   "order2|emp": {
    "r5": 0.0522,
    "r1": 0.015,
    "n": 5000,
    "ks": 0.4496880548137394,
    "meanW": 5.010242150693259
   },
   "order2|oracle": {
    "r5": 0.0528,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.2640973450341778
   },
   "cross2|nm": {
    "r5": 0.0514,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.8010231266668357,
    "meanW": 2.005568964231162
   },
   "cross2|src": {
    "r5": 0.052,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.8275824555849054,
    "meanW": 2.0060846644146433
   },
   "cross2|emp": {
    "r5": 0.051,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.8647098138288187,
    "meanW": 2.0101871011472254
   },
   "cross2|oracle": {
    "r5": 0.0522,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.7644132900426543
   },
   "adj2|nm": {
    "r5": 0.0476,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.2671014304754228,
    "meanW": 0.9889115126559455
   },
   "adj2|src": {
    "r5": 0.0468,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.23107814810620175,
    "meanW": 0.9891282273036173
   },
   "adj2|emp": {
    "r5": 0.0474,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.2989165382340796,
    "meanW": 0.9909557850512074
   },
   "adj2|oracle": {
    "r5": 0.0476,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.2566786555311533
   },
   "within2|nm": {
    "r5": 0.05,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.2423768637608541,
    "meanW": 2.9927734385202225
   },
   "within2|src": {
    "r5": 0.0502,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.30485252064039736,
    "meanW": 2.993713879179637
   },
   "within2|emp": {
    "r5": 0.0522,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.34622087581964656,
    "meanW": 3.0118841701323746
   },
   "within2|oracle": {
    "r5": 0.0508,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.23398391343493286
   },
   "order3|nm": {
    "r5": 0.0538,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.0014919612825129557,
    "meanW": 8.922261828712726
   },
   "order3|src": {
    "r5": 0.054,
    "r1": 0.0152,
    "n": 5000,
    "ks": 0.0037238402678450707,
    "meanW": 8.938515043743697
   },
   "order3|emp": {
    "r5": 0.0916,
    "r1": 0.0298,
    "n": 5000,
    "ks": 2.175579464451544e-21,
    "meanW": 9.871013347835268
   },
   "order3|oracle": {
    "r5": 0.0564,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.0005020043263912569
   },
   "gamma|nm": {
    "r5": 0.0526,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.47392363234674395,
    "meanW": 1.0300263488779442
   },
   "gamma|src": {
    "r5": 0.0854,
    "r1": 0.0316,
    "n": 5000,
    "ks": 8.744675075671919e-07,
    "meanW": 1.272538121124402
   },
   "gamma|emp": {
    "r5": 0.2478,
    "r1": 0.1298,
    "n": 5000,
    "ks": 7.919268728813655e-252,
    "meanW": 2.827935819658008
   },
   "gamma|oracle": {
    "r5": 0.0518,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.348266357269424
   },
   "gamma123|nm": {
    "r5": 0.0494,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.33751254519977725,
    "meanW": 1.0203265431974364
   },
   "gamma123|src": {
    "r5": 0.0808,
    "r1": 0.0274,
    "n": 5000,
    "ks": 4.161129270950822e-05,
    "meanW": 1.2313517914040104
   },
   "gamma123|emp": {
    "r5": 0.0832,
    "r1": 0.0278,
    "n": 5000,
    "ks": 2.2672039657738213e-05,
    "meanW": 1.2487906284518657
   },
   "gamma123|oracle": {
    "r5": 0.0508,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.18790993014183466
   },
   "joint|nm": {
    "r5": 0.0582,
    "r1": 0.0164,
    "n": 5000,
    "ks": 0.005855226917593639,
    "meanW": 14.940714910962711
   },
   "joint|src": {
    "r5": 0.064,
    "r1": 0.0154,
    "n": 5000,
    "ks": 0.13535971016466053,
    "meanW": 15.209952867190692
   },
   "joint|emp": {
    "r5": 0.1342,
    "r1": 0.0506,
    "n": 5000,
    "ks": 4.527759626199526e-76,
    "meanW": 17.250032983125095
   },
   "joint|oracle": {
    "r5": 0.0618,
    "r1": 0.0174,
    "n": 5000,
    "ks": 0.0038286518993494163
   }
  }
 },
 "cuts k=40": {
  "R": 5000,
  "lam": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "var_ratio": [
   1.0283233424566056,
   1.0291792511261662,
   1.033617895243347,
   1.0185084990930957,
   1.0208339142073992,
   1.0139366545069977,
   1.0129253238866207,
   0.9990870964482358,
   1.0105582253836696,
   0.9868787450645133,
   1.0026002987607523,
   1.0090980680358796,
   0.9727685417024013,
   0.9864685420283091,
   0.9979462976110988,
   1.000727752768088
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.02484441527493081,
  "mean_minus_true_over_sd": [
   -0.027276404744067548,
   -0.026558492792717617,
   -0.027007873894732855,
   -0.025971014641561412,
   -0.020887117251487286,
   -0.019577869868203056,
   0.013785874623795715,
   0.010750662583861849,
   0.014294572399991882,
   0.008632924390759236,
   0.014930475899798151,
   0.01491400839824807,
   0.0065416947544785125,
   0.01208744521393303,
   0.0172207633539699,
   0.019354363193482178
  ],
  "k_hat_mean": 40.02582126355071,
  "rates": {
   "order2|nm": {
    "r5": 0.045,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.1752013578639845,
    "meanW": 4.9351814684368644
   },
   "order2|src": {
    "r5": 0.0448,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.1712485227892362,
    "meanW": 4.935117490959476
   },
   "order2|emp": {
    "r5": 0.0474,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.25436951520067386,
    "meanW": 4.956603357044455
   },
   "order2|oracle": {
    "r5": 0.0446,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.17234142615906756
   },
   "cross2|nm": {
    "r5": 0.0436,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.35448922430562124,
    "meanW": 1.9491833794079707
   },
   "cross2|src": {
    "r5": 0.0432,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.3703501292392708,
    "meanW": 1.9491340653135842
   },
   "cross2|emp": {
    "r5": 0.0438,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.42484159959472334,
    "meanW": 1.9506996296056358
   },
   "cross2|oracle": {
    "r5": 0.0436,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.3157494899244976
   },
   "adj2|nm": {
    "r5": 0.0468,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.9448643470777162,
    "meanW": 0.9904126582722605
   },
   "adj2|src": {
    "r5": 0.0468,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.9474988951589157,
    "meanW": 0.9904599374769852
   },
   "adj2|emp": {
    "r5": 0.0472,
    "r1": 0.0072,
    "n": 5000,
    "ks": 0.9850682078575737,
    "meanW": 0.991136850338433
   },
   "adj2|oracle": {
    "r5": 0.047,
    "r1": 0.0072,
    "n": 5000,
    "ks": 0.9429359949028426
   },
   "within2|nm": {
    "r5": 0.0488,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.27807276971743644,
    "meanW": 2.957459626533508
   },
   "within2|src": {
    "r5": 0.0486,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.281560256130008,
    "meanW": 2.957386133272274
   },
   "within2|emp": {
    "r5": 0.0514,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.3495364467585891,
    "meanW": 2.9630149818211695
   },
   "within2|oracle": {
    "r5": 0.049,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.21377059234975904
   },
   "order3|nm": {
    "r5": 0.0546,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.42689816925081503,
    "meanW": 9.02116648090412
   },
   "order3|src": {
    "r5": 0.0538,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.3928844954931727,
    "meanW": 9.018784214915517
   },
   "order3|emp": {
    "r5": 0.0522,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.008052112674067502,
    "meanW": 9.112186517645057
   },
   "order3|oracle": {
    "r5": 0.0544,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4193126873592159
   },
   "gamma|nm": {
    "r5": 0.0526,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.38901040926980435,
    "meanW": 0.9918119869381978
   },
   "gamma|src": {
    "r5": 0.051,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.5923463077935923,
    "meanW": 0.9921475148164107
   },
   "gamma|emp": {
    "r5": 0.0564,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.3311201777698708,
    "meanW": 1.044698393538889
   },
   "gamma|oracle": {
    "r5": 0.0528,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.2624062684722128
   },
   "gamma123|nm": {
    "r5": 0.0532,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.48296698702496277,
    "meanW": 0.9937874302013068
   },
   "gamma123|src": {
    "r5": 0.0492,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.5999249677928578,
    "meanW": 0.9942825640415521
   },
   "gamma123|emp": {
    "r5": 0.0496,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.5687265556358023,
    "meanW": 0.9950915344935068
   },
   "gamma123|oracle": {
    "r5": 0.0524,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.32535609288915346
   },
   "joint|nm": {
    "r5": 0.0502,
    "r1": 0.0082,
    "n": 5000,
    "ks": 0.6065662131230716,
    "meanW": 14.977418699967512
   },
   "joint|src": {
    "r5": 0.0496,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.7393538225098224,
    "meanW": 14.975267825555713
   },
   "joint|emp": {
    "r5": 0.0584,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.09447322183803575,
    "meanW": 15.23027378504742
   },
   "joint|oracle": {
    "r5": 0.0496,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.581546429142497
   }
  }
 },
 "table1 k=3": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   0.9823753053828307,
   0.9968858232078824,
   1.0329233433485505,
   1.0044915901584963,
   0.9951112571724706,
   0.9963302711568189,
   0.9766588761583749,
   0.9738390555542952,
   0.9949004659079218,
   0.9811292833694601,
   1.0019327282428745,
   1.0253795102607168,
   0.9565779108724215,
   0.9877039335022035,
   1.0164073708087846,
   1.0162273034749336
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.018853592418448584,
  "mean_minus_true_over_sd": [
   -0.016379536528518854,
   -0.019870887590557416,
   -0.01784692913441717,
   -0.02622624897389656,
   -0.016520350131396404,
   -0.01425060564354552,
   -0.017469760097244307,
   -0.023518045084397365,
   -0.014393901604387506,
   -0.02851022108322837,
   -0.026839508482878,
   -0.014618218630940193,
   -0.02582024969405572,
   -0.02380404253184838,
   -0.008775442899701332,
   -0.002153476152908903
  ],
  "k_hat_mean": 3.003703632861667,
  "rates": {
   "order2|nm": {
    "r5": 0.0536,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.4738247925739121,
    "meanW": 5.01366849199845
   },
   "order2|src": {
    "r5": 0.053,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.5959396427231438,
    "meanW": 5.015932647480196
   },
   "order2|emp": {
    "r5": 0.056,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.5550293823408101,
    "meanW": 5.0624976844311895
   },
   "order2|oracle": {
    "r5": 0.0538,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.450446988651966
   },
   "cross2|nm": {
    "r5": 0.0534,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.7755048216499185,
    "meanW": 2.02042297381975
   },
   "cross2|src": {
    "r5": 0.0532,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.6745306553176564,
    "meanW": 2.0212186681592366
   },
   "cross2|emp": {
    "r5": 0.0534,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.6800427151819628,
    "meanW": 2.0242768705468968
   },
   "cross2|oracle": {
    "r5": 0.0534,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.8288483073732845
   },
   "adj2|nm": {
    "r5": 0.058,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4516222009463924,
    "meanW": 1.0324126612079052
   },
   "adj2|src": {
    "r5": 0.0574,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4655397025025745,
    "meanW": 1.0330331193662994
   },
   "adj2|emp": {
    "r5": 0.0572,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.31800630402933605,
    "meanW": 1.0340731594372998
   },
   "adj2|oracle": {
    "r5": 0.0568,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4509073094146121
   },
   "within2|nm": {
    "r5": 0.0498,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.6149932557815444,
    "meanW": 3.000109537784032
   },
   "within2|src": {
    "r5": 0.0502,
    "r1": 0.0132,
    "n": 5000,
    "ks": 0.6134648854118587,
    "meanW": 3.002120901905993
   },
   "within2|emp": {
    "r5": 0.0532,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.9056302906380687,
    "meanW": 3.026315875670446
   },
   "within2|oracle": {
    "r5": 0.0492,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.6258047108887839
   },
   "order3|nm": {
    "r5": 0.0502,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.9083569252389678,
    "meanW": 9.001395419569802
   },
   "order3|src": {
    "r5": 0.0516,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.49512875954078384,
    "meanW": 9.032707712546891
   },
   "order3|emp": {
    "r5": 0.0876,
    "r1": 0.0268,
    "n": 5000,
    "ks": 3.266442925111144e-23,
    "meanW": 9.856865359197672
   },
   "order3|oracle": {
    "r5": 0.0506,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.8273182225136755
   },
   "gamma|nm": {
    "r5": 0.0448,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.8622116897723288,
    "meanW": 0.987620042452974
   },
   "gamma|src": {
    "r5": 0.0638,
    "r1": 0.0178,
    "n": 5000,
    "ks": 0.000447316004590924,
    "meanW": 1.1371858089802234
   },
   "gamma|emp": {
    "r5": 0.1884,
    "r1": 0.0844,
    "n": 5000,
    "ks": 2.4394056499764605e-159,
    "meanW": 2.235402762752074
   },
   "gamma|oracle": {
    "r5": 0.0468,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.8396934058757242
   },
   "gamma123|nm": {
    "r5": 0.0512,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.32204197952053093,
    "meanW": 0.9991700122445
   },
   "gamma123|src": {
    "r5": 0.0576,
    "r1": 0.0152,
    "n": 5000,
    "ks": 0.0002080904457340724,
    "meanW": 1.0747445849337467
   },
   "gamma123|emp": {
    "r5": 0.0586,
    "r1": 0.0158,
    "n": 5000,
    "ks": 0.0003369225581497528,
    "meanW": 1.0810496961863016
   },
   "gamma123|oracle": {
    "r5": 0.0502,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.286583278465976
   },
   "joint|nm": {
    "r5": 0.0526,
    "r1": 0.0132,
    "n": 5000,
    "ks": 0.8251010270280161,
    "meanW": 15.043778016571546
   },
   "joint|src": {
    "r5": 0.0562,
    "r1": 0.0136,
    "n": 5000,
    "ks": 0.05212143599179386,
    "meanW": 15.231746790352313
   },
   "joint|emp": {
    "r5": 0.112,
    "r1": 0.0402,
    "n": 5000,
    "ks": 5.149270052316568e-54,
    "meanW": 16.793750448135754
   },
   "joint|oracle": {
    "r5": 0.056,
    "r1": 0.0148,
    "n": 5000,
    "ks": 0.549256507791849
   }
  }
 },
 "uniform": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0090542707969887,
   0.9815989722045988,
   1.0171242786969865,
   0.9947259533106979,
   0.998883870288164,
   0.9903152066525566,
   1.007542005413058,
   1.029157943731637,
   1.0468939408105657,
   0.9822627517984327,
   1.0178951070654894,
   1.006796326331668,
   0.9866217247236456,
   0.998579835031746,
   0.9882771344836019,
   1.0189680358662803
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.04953309437628227,
  "mean_minus_true_over_sd": [
   -0.0011213160844515933,
   0.01042325260247769,
   0.02067330113780936,
   -0.026380342885764924,
   0.016325361684972672,
   0.00042911707712535766,
   0.00030813813859531064,
   0.0159645220030542,
   0.014388757301524323,
   -0.0014742481632518077,
   0.03055434630883322,
   0.014265260528324988,
   -0.033798906241827055,
   -0.0068666098397575474,
   -0.00769664832416692,
   0.007423610137628384
  ],
  "k_hat_mean": 3.000711535338338,
  "rates": {
   "order2|nm": {
    "r5": 0.0288,
    "r1": 0.0052,
    "n": 5000,
    "ks": 1.8734698413113104e-42,
    "meanW": 4.293758157422009
   },
   "order2|src": {
    "r5": 0.0494,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.26394358043575317,
    "meanW": 4.961526295808531
   },
   "order2|emp": {
    "r5": 0.0512,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.5681335108324075,
    "meanW": 4.999625503663684
   },
   "order2|oracle": {
    "r5": 0.0502,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.41204088035195297
   },
   "cross2|nm": {
    "r5": 0.0214,
    "r1": 0.0032,
    "n": 5000,
    "ks": 2.7035731658863075e-32,
    "meanW": 1.5918900228097395
   },
   "cross2|src": {
    "r5": 0.0454,
    "r1": 0.0082,
    "n": 5000,
    "ks": 0.441417307661119,
    "meanW": 1.989424062166916
   },
   "cross2|emp": {
    "r5": 0.0452,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.31154409768986535,
    "meanW": 1.9910300739170976
   },
   "cross2|oracle": {
    "r5": 0.0458,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.45131294874613415
   },
   "adj2|nm": {
    "r5": 0.0258,
    "r1": 0.0036,
    "n": 5000,
    "ks": 3.851903593699702e-12,
    "meanW": 0.7995596393520222
   },
   "adj2|src": {
    "r5": 0.049,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.3467497795479364,
    "meanW": 0.9991842503430376
   },
   "adj2|emp": {
    "r5": 0.0504,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.31259693117948795,
    "meanW": 0.9990352544773013
   },
   "adj2|oracle": {
    "r5": 0.0496,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.3928349969439151
   },
   "within2|nm": {
    "r5": 0.0224,
    "r1": 0.0052,
    "n": 5000,
    "ks": 1.1708931775612257e-52,
    "meanW": 2.4078390377699725
   },
   "within2|src": {
    "r5": 0.0484,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.20217581488821668,
    "meanW": 2.9796374301646553
   },
   "within2|emp": {
    "r5": 0.0506,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.25268090156568146,
    "meanW": 2.998834048871639
   },
   "within2|oracle": {
    "r5": 0.049,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.19968916974102535
   },
   "order3|nm": {
    "r5": 0.0038,
    "r1": 0.001,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5.586176569022621
   },
   "order3|src": {
    "r5": 0.0502,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.5955887946714773,
    "meanW": 8.989351708759301
   },
   "order3|emp": {
    "r5": 0.0724,
    "r1": 0.019,
    "n": 5000,
    "ks": 2.0978541283025666e-05,
    "meanW": 9.432005631673954
   },
   "order3|oracle": {
    "r5": 0.0544,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.38256657803339433
   },
   "gamma|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 251.84369043168985
   },
   "gamma|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 856.8400629590932
   },
   "gamma|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 867.9305094116792
   },
   "gamma|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 194.11817416763176
   },
   "gamma123|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 517.567798291851
   },
   "gamma123|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 518.3010096472311
   },
   "gamma123|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 271.6562296146351
   },
   "joint|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 1075.6087284398127
   },
   "joint|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 1098.4203985663164
   },
   "joint|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   }
  }
 },
 "twopoint": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   0.9988830614575822,
   1.0557461964972212,
   0.9861332455782894,
   0.9721040672045625,
   1.0221088732722043,
   0.997281018576787,
   0.9708080528480825,
   1.0045088331445988,
   0.9890697365561226,
   0.9991226646718245,
   0.9772502555807243,
   1.0069166757600567,
   0.9625985169222497,
   0.9911599529204639,
   1.015300399223211,
   1.0281386407075561
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.04904507997909938,
  "mean_minus_true_over_sd": [
   -0.007986626650792649,
   -0.02281491489440158,
   0.003206103395889701,
   -0.025017085927508245,
   -0.009518387338012878,
   -0.0018723904113223618,
   -0.0053509242426450785,
   -0.006471015281624005,
   0.00820154229761993,
   -0.017105133105529392,
   0.003075069920094597,
   0.01400059415438837,
   -0.0006989922330049024,
   -0.013377539190922468,
   -0.0032098846782028963,
   0.005067078511373527
  ],
  "k_hat_mean": 3.001969435083075,
  "rates": {
   "order2|nm": {
    "r5": 0.0508,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.7450915429810351,
    "meanW": 4.99904007985559
   },
   "order2|src": {
    "r5": 0.0506,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.7804795039130991,
    "meanW": 4.999310064798112
   },
   "order2|emp": {
    "r5": 0.0536,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.39844624605580026,
    "meanW": 5.041055947154443
   },
   "order2|oracle": {
    "r5": 0.0506,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.8051636473967366
   },
   "cross2|nm": {
    "r5": 0.056,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.7396368179198479,
    "meanW": 2.0465467600652594
   },
   "cross2|src": {
    "r5": 0.056,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.6481430673581081,
    "meanW": 2.0466282073327347
   },
   "cross2|emp": {
    "r5": 0.0558,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.5954017984967719,
    "meanW": 2.050962746231079
   },
   "cross2|oracle": {
    "r5": 0.0558,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.74573792356376
   },
   "adj2|nm": {
    "r5": 0.0528,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.4509299518059797,
    "meanW": 1.0013680853374263
   },
   "adj2|src": {
    "r5": 0.0532,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.4934152670403298,
    "meanW": 1.0015692917730703
   },
   "adj2|emp": {
    "r5": 0.0532,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.4167522870225716,
    "meanW": 1.00094463342221
   },
   "adj2|oracle": {
    "r5": 0.0532,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.4623762294024403
   },
   "within2|nm": {
    "r5": 0.0446,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.10793255982562422,
    "meanW": 2.9480322683541456
   },
   "within2|src": {
    "r5": 0.045,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.13031279665779116,
    "meanW": 2.9480660748882626
   },
   "within2|emp": {
    "r5": 0.0476,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.153796990352554,
    "meanW": 2.965934594423248
   },
   "within2|oracle": {
    "r5": 0.0466,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.0977073100220146
   },
   "order3|nm": {
    "r5": 0.0206,
    "r1": 0.0044,
    "n": 5000,
    "ks": 2.315559703294366e-137,
    "meanW": 7.366369612754608
   },
   "order3|src": {
    "r5": 0.053,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.5724878329916481,
    "meanW": 8.987758258587686
   },
   "order3|emp": {
    "r5": 0.0728,
    "r1": 0.0238,
    "n": 5000,
    "ks": 5.367503647418034e-08,
    "meanW": 9.480695509200238
   },
   "order3|oracle": {
    "r5": 0.0546,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.5382170850112924
   },
   "gamma|nm": {
    "r5": 0.0006,
    "r1": 0.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 0.3203365723988471
   },
   "gamma|src": {
    "r5": 0.0538,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.3744787835826624,
    "meanW": 1.0279315733955736
   },
   "gamma|emp": {
    "r5": 0.0694,
    "r1": 0.018,
    "n": 5000,
    "ks": 4.967893350531248e-06,
    "meanW": 1.1504355882895942
   },
   "gamma|oracle": {
    "r5": 0.053,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.5445073337146
   },
   "gamma123|nm": {
    "r5": 0.003,
    "r1": 0.0,
    "n": 5000,
    "ks": 3.76671438446076e-170,
    "meanW": 0.4433454122449797
   },
   "gamma123|src": {
    "r5": 0.0494,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.17738145474011502,
    "meanW": 1.0064245350789267
   },
   "gamma123|emp": {
    "r5": 0.0502,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.19208985367804488,
    "meanW": 1.0078117997764944
   },
   "gamma123|oracle": {
    "r5": 0.0474,
    "r1": 0.0084,
    "n": 5000,
    "ks": 0.2916884313729554
   },
   "joint|nm": {
    "r5": 0.0196,
    "r1": 0.0028,
    "n": 5000,
    "ks": 3.7707605015349684e-160,
    "meanW": 12.646968375422682
   },
   "joint|src": {
    "r5": 0.0528,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.9373364162800241,
    "meanW": 15.02275967828168
   },
   "joint|emp": {
    "r5": 0.0744,
    "r1": 0.0212,
    "n": 5000,
    "ks": 3.1112733500299244e-10,
    "meanW": 15.6397674931076
   },
   "joint|oracle": {
    "r5": 0.0526,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.8931415937859326
   }
  }
 },
 "background0.1": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0474721313349749,
   1.0157547365212425,
   1.01325966497096,
   1.0223247686794157,
   0.9934945218468245,
   0.9851263587419936,
   1.018890850884058,
   0.9995866989535312,
   1.0070337881665832,
   1.0155416039010714,
   1.0169254641314784,
   0.9693322312872206,
   1.0053655267913353,
   1.0052437448414604,
   0.9798143397373338,
   0.9952771559600132
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.0397651638399493,
  "mean_minus_true_over_sd": [
   -0.004485734048387885,
   -0.006227817476062683,
   -0.003566446228365286,
   -0.012170038417042048,
   -0.0056567119451826926,
   -0.0002359168797033473,
   -5.0657766028571785e-05,
   0.004125950367475538,
   -0.007597632910269685,
   -0.002927971404277813,
   0.0063121284753105845,
   0.00393284910170685,
   -0.00520108755841255,
   -0.0040168828705082335,
   -0.010709655855400234,
   -0.018507940154501624
  ],
  "k_hat_mean": 3.707030499369153,
  "rates": {
   "order2|nm": {
    "r5": 0.0598,
    "r1": 0.01,
    "n": 5000,
    "ks": 6.619877552486012e-05,
    "meanW": 5.182820053454972
   },
   "order2|src": {
    "r5": 0.0566,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.004364646255400518,
    "meanW": 5.123595438164621
   },
   "order2|emp": {
    "r5": 0.057,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.00018074173383139376,
    "meanW": 5.163387168497129
   },
   "order2|oracle": {
    "r5": 0.0566,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.0038975642569478255
   },
   "cross2|nm": {
    "r5": 0.0524,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.004791540614281408,
    "meanW": 2.0667277945638647
   },
   "cross2|src": {
    "r5": 0.05,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.056183668638093986,
    "meanW": 2.0334298476242374
   },
   "cross2|emp": {
    "r5": 0.051,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.068051792904257,
    "meanW": 2.0386497198497286
   },
   "cross2|oracle": {
    "r5": 0.0498,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.06997529859354457
   },
   "adj2|nm": {
    "r5": 0.0524,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.19758063743287202,
    "meanW": 1.0400231632853527
   },
   "adj2|src": {
    "r5": 0.0502,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.48284820714634424,
    "meanW": 1.0231678940948112
   },
   "adj2|emp": {
    "r5": 0.051,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.43031531454030447,
    "meanW": 1.0267152899311394
   },
   "adj2|oracle": {
    "r5": 0.0498,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.48435633725604343
   },
   "within2|nm": {
    "r5": 0.059,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.00882675758178484,
    "meanW": 3.1305036775691653
   },
   "within2|src": {
    "r5": 0.0572,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.13432308232079093,
    "meanW": 3.0804722000191114
   },
   "within2|emp": {
    "r5": 0.0584,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.027176273988623212,
    "meanW": 3.100037028611068
   },
   "within2|oracle": {
    "r5": 0.056,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.1868404750612599
   },
   "order3|nm": {
    "r5": 0.0696,
    "r1": 0.0176,
    "n": 5000,
    "ks": 1.0253355207570247e-07,
    "meanW": 9.45126749486689
   },
   "order3|src": {
    "r5": 0.056,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.6379968358802446,
    "meanW": 9.059544265269619
   },
   "order3|emp": {
    "r5": 0.0858,
    "r1": 0.0256,
    "n": 5000,
    "ks": 5.882995050697034e-21,
    "meanW": 9.810338199526573
   },
   "order3|oracle": {
    "r5": 0.0562,
    "r1": 0.0154,
    "n": 5000,
    "ks": 0.4517291422353743
   },
   "gamma|nm": {
    "r5": 0.3258,
    "r1": 0.1494,
    "n": 5000,
    "ks": 0.0,
    "meanW": 3.3955887425373708
   },
   "gamma|src": {
    "r5": 0.2512,
    "r1": 0.0732,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.643384536692674
   },
   "gamma|emp": {
    "r5": 0.121,
    "r1": 0.0296,
    "n": 5000,
    "ks": 1.2744205358629567e-118,
    "meanW": 1.6288565767199106
   },
   "gamma|oracle": {
    "r5": 0.2754,
    "r1": 0.12,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 0.2576,
    "r1": 0.1122,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.8033495639056825
   },
   "gamma123|src": {
    "r5": 0.2042,
    "r1": 0.0612,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.287130575971312
   },
   "gamma123|emp": {
    "r5": 0.2016,
    "r1": 0.058,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2.2736441495388817
   },
   "gamma123|oracle": {
    "r5": 0.2282,
    "r1": 0.0956,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 0.146,
    "r1": 0.0522,
    "n": 5000,
    "ks": 2.0616351189854957e-134,
    "meanW": 17.830137316268587
   },
   "joint|src": {
    "r5": 0.0884,
    "r1": 0.022,
    "n": 5000,
    "ks": 4.5400247372391426e-64,
    "meanW": 16.660798631415812
   },
   "joint|emp": {
    "r5": 0.0948,
    "r1": 0.0282,
    "n": 5000,
    "ks": 1.973687529455816e-69,
    "meanW": 16.804930098070773
   },
   "joint|oracle": {
    "r5": 0.1198,
    "r1": 0.042,
    "n": 5000,
    "ks": 3.3724237972915015e-71
   }
  }
 }
}

==> anc/calc_SHORT/item1/old_within_mean_reference/null_size_100000.json <==
{
 "cuts k=1": {
  "R": 5000,
  "lam": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "var_ratio": [
   1.029075044284615,
   1.01182751142009,
   1.0079579387588045,
   1.0131989720549914,
   1.0075405578691228,
   1.0037819901254645,
   1.0370590768949135,
   1.0326576703888468,
   1.0265242753734776,
   1.032230917123264,
   1.0283394198980824,
   1.0176883956243397,
   1.0319335346238183,
   1.0331646819142788,
   1.0238976085374507,
   1.0107662957868309
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.01026011103182578,
  "mean_minus_true_over_sd": [
   0.004616330563896183,
   0.000487174181826442,
   -0.001714219793731401,
   -0.001340468304298413,
   -0.006924854013575291,
   -0.012680675616443137,
   0.006949074023649495,
   0.004449864291350706,
   0.0014502763040446156,
   0.0005468174313873612,
   -0.0034412074640248445,
   -0.005272966908203474,
   -0.0010409432025160197,
   -0.005271785310320712,
   -0.00985168438162103,
   -0.012298924352829721
  ],
  "k_hat_mean": 1.0000847126237633,
  "rates": {
   "order2|nm": {
    "r5": 0.057,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.473854614670854,
    "meanW": 5.060870668556701
   },
   "order2|src": {
    "r5": 0.0568,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.464193884831277,
    "meanW": 5.0609708105284446
   },
   "order2|emp": {
    "r5": 0.0572,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.3941414511934652,
    "meanW": 5.072193049650084
   },
   "order2|oracle": {
    "r5": 0.057,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.4415828230115758
   },
   "cross2|nm": {
    "r5": 0.0526,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.0362915996230444,
    "meanW": 2.019728992116895
   },
   "cross2|src": {
    "r5": 0.0534,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.036624990130115775,
    "meanW": 2.019860789543776
   },
   "cross2|emp": {
    "r5": 0.0536,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.04120868103634456,
    "meanW": 2.0222171465202687
   },
   "cross2|oracle": {
    "r5": 0.0526,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.035032896823342985
   },
   "adj2|nm": {
    "r5": 0.05,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.0244465237415038,
    "meanW": 1.0168335438041223
   },
   "adj2|src": {
    "r5": 0.0498,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.029411638272538454,
    "meanW": 1.0168252658749346
   },
   "adj2|emp": {
    "r5": 0.0506,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.02421753090906653,
    "meanW": 1.0185048004930521
   },
   "adj2|oracle": {
    "r5": 0.05,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.021158781875298214
   },
   "within2|nm": {
    "r5": 0.0554,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4623493264586065,
    "meanW": 3.046144782393247
   },
   "within2|src": {
    "r5": 0.0552,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.3564557973984577,
    "meanW": 3.0461526269470967
   },
   "within2|emp": {
    "r5": 0.0554,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.5054012113578792,
    "meanW": 3.0492539488959016
   },
   "within2|oracle": {
    "r5": 0.0544,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.45296237051351596
   },
   "order3|nm": {
    "r5": 0.0576,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.3339869784735743,
    "meanW": 9.132270725719188
   },
   "order3|src": {
    "r5": 0.057,
    "r1": 0.0138,
    "n": 5000,
    "ks": 0.23655955428856112,
    "meanW": 9.132779391896817
   },
   "order3|emp": {
    "r5": 0.0642,
    "r1": 0.0152,
    "n": 5000,
    "ks": 6.138020610674727e-05,
    "meanW": 9.340702196665855
   },
   "order3|oracle": {
    "r5": 0.057,
    "r1": 0.0138,
    "n": 5000,
    "ks": 0.19059924643555992
   },
   "gamma|nm": {
    "r5": 0.0532,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.3986200894906009,
    "meanW": 1.0373025034044179
   },
   "gamma|src": {
    "r5": 0.0628,
    "r1": 0.0164,
    "n": 5000,
    "ks": 0.1043460873744323,
    "meanW": 1.097211190550826
   },
   "gamma|emp": {
    "r5": 0.1112,
    "r1": 0.0396,
    "n": 5000,
    "ks": 1.300868780654488e-38,
    "meanW": 1.5216267716675687
   },
   "gamma|oracle": {
    "r5": 0.0538,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.37892782591118457
   },
   "gamma123|nm": {
    "r5": 0.0556,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.5362642856654034,
    "meanW": 1.0285839407048056
   },
   "gamma123|src": {
    "r5": 0.0606,
    "r1": 0.0146,
    "n": 5000,
    "ks": 0.15102885236995534,
    "meanW": 1.0756905951836855
   },
   "gamma123|emp": {
    "r5": 0.0608,
    "r1": 0.0152,
    "n": 5000,
    "ks": 0.1649054167277354,
    "meanW": 1.0785059540497697
   },
   "gamma123|oracle": {
    "r5": 0.0536,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.62885903210084
   },
   "joint|nm": {
    "r5": 0.0574,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.07081052820819922,
    "meanW": 15.215279540608389
   },
   "joint|src": {
    "r5": 0.0584,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.04433201253683905,
    "meanW": 15.272212090642617
   },
   "joint|emp": {
    "r5": 0.0788,
    "r1": 0.0224,
    "n": 5000,
    "ks": 3.015108793880016e-15,
    "meanW": 15.860176859180124
   },
   "joint|oracle": {
    "r5": 0.0574,
    "r1": 0.0166,
    "n": 5000,
    "ks": 0.03803229413759557
   }
  }
 },
 "cuts k=1.84": {
  "R": 5000,
  "lam": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "var_ratio": [
   1.0101288645334296,
   1.0468651346188371,
   1.0227559150456442,
   1.0499126121634532,
   1.0182675693435705,
   1.0052985175398461,
   0.9939345178050351,
   1.0124692153415265,
   1.0120012628201094,
   1.0228636402176183,
   1.0190112713163542,
   1.0207728092616253,
   1.024862065958006,
   1.0160655302084163,
   1.01429956569762,
   1.0191418414782294
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.026458827452578992,
  "mean_minus_true_over_sd": [
   -0.0034589606487596004,
   -0.0071371865565914685,
   -0.0063228966683099,
   -0.002560738508693367,
   -0.003549250251180494,
   -0.010444340923861858,
   -0.003537122991243125,
   -0.005753546531364656,
   -0.005928333995060847,
   -0.008365928852293255,
   -0.0070207232061426685,
   -0.007348147050158714,
   -0.008703747030996462,
   -0.005946812333256622,
   -0.004813546629541088,
   -0.006959885098458835
  ],
  "k_hat_mean": 1.8401413672497933,
  "rates": {
   "order2|nm": {
    "r5": 0.0506,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.7044902072977345,
    "meanW": 5.000030085581528
   },
   "order2|src": {
    "r5": 0.0508,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.7160561413802881,
    "meanW": 4.99969347218323
   },
   "order2|emp": {
    "r5": 0.05,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.5299894145508255,
    "meanW": 5.004656433384253
   },
   "order2|oracle": {
    "r5": 0.0504,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.7842128866604064
   },
   "cross2|nm": {
    "r5": 0.0488,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.20206992515018518,
    "meanW": 1.9818325548012827
   },
   "cross2|src": {
    "r5": 0.0488,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.22204855110411048,
    "meanW": 1.9817599690078096
   },
   "cross2|emp": {
    "r5": 0.0486,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.1768087745083402,
    "meanW": 1.983048773269229
   },
   "cross2|oracle": {
    "r5": 0.049,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.22571868615569657
   },
   "adj2|nm": {
    "r5": 0.0512,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.005638534037016462,
    "meanW": 0.9895889759835856
   },
   "adj2|src": {
    "r5": 0.052,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.004698383963688757,
    "meanW": 0.9897219884767823
   },
   "adj2|emp": {
    "r5": 0.0516,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.005422032586353455,
    "meanW": 0.9908721765106692
   },
   "adj2|oracle": {
    "r5": 0.0512,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.005599144263534916
   },
   "within2|nm": {
    "r5": 0.0494,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.8949502933611758,
    "meanW": 3.0097574500940016
   },
   "within2|src": {
    "r5": 0.0496,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.8997809319466181,
    "meanW": 3.0094054849259257
   },
   "within2|emp": {
    "r5": 0.0504,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9236483322949283,
    "meanW": 3.0111746542182827
   },
   "within2|oracle": {
    "r5": 0.0496,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.880558684917659
   },
   "order3|nm": {
    "r5": 0.051,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.5608348782721009,
    "meanW": 9.069727191519789
   },
   "order3|src": {
    "r5": 0.0514,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.4950637305157951,
    "meanW": 9.069716102038512
   },
   "order3|emp": {
    "r5": 0.058,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.007276427318119711,
    "meanW": 9.223106728384975
   },
   "order3|oracle": {
    "r5": 0.052,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.5584667418386127
   },
   "gamma|nm": {
    "r5": 0.0484,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.4848605974438538,
    "meanW": 1.0019143227405118
   },
   "gamma|src": {
    "r5": 0.0542,
    "r1": 0.0132,
    "n": 5000,
    "ks": 0.26978516278034337,
    "meanW": 1.049367422656148
   },
   "gamma|emp": {
    "r5": 0.0766,
    "r1": 0.0252,
    "n": 5000,
    "ks": 1.6336935190526038e-08,
    "meanW": 1.2439391529336947
   },
   "gamma|oracle": {
    "r5": 0.0486,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.6192799282259775
   },
   "gamma123|nm": {
    "r5": 0.0468,
    "r1": 0.007,
    "n": 5000,
    "ks": 0.4546464269607209,
    "meanW": 0.9937777110746691
   },
   "gamma123|src": {
    "r5": 0.0546,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.21623927294258305,
    "meanW": 1.0352243248984887
   },
   "gamma123|emp": {
    "r5": 0.0552,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.22522871553513935,
    "meanW": 1.037456803903695
   },
   "gamma123|oracle": {
    "r5": 0.0464,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.5193873030904503
   },
   "joint|nm": {
    "r5": 0.0476,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.7361227297014572,
    "meanW": 15.042094751352211
   },
   "joint|src": {
    "r5": 0.0504,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.444787181078363,
    "meanW": 15.092196385391347
   },
   "joint|emp": {
    "r5": 0.0612,
    "r1": 0.0134,
    "n": 5000,
    "ks": 3.500290551871076e-05,
    "meanW": 15.432000634524394
   },
   "joint|oracle": {
    "r5": 0.0488,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.8315106683791067
   }
  }
 },
 "cuts k=40": {
  "R": 5000,
  "lam": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "var_ratio": [
   0.9921253635038446,
   0.9990145229853595,
   0.9991748567149535,
   1.0211579555435188,
   1.0170104930947346,
   0.999731173449058,
   0.9794341071236498,
   0.9825239023487432,
   0.9888717292765279,
   0.9830542673038184,
   0.9950304605418385,
   0.9980571542200325,
   0.9939240713250499,
   1.0071882148259885,
   1.0063016323332923,
   1.00348493284515
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.023064018133653552,
  "mean_minus_true_over_sd": [
   -0.003021417087573358,
   -0.0054168751362001916,
   -0.006850308099366383,
   0.0005336022395798535,
   -0.006827835764328186,
   -0.008313383595638619,
   0.007485493646125072,
   0.008679441910222931,
   0.013749895065270907,
   0.008136154629748829,
   0.014634925547133033,
   0.015656881611819246,
   0.006850864162599666,
   0.01240798091191361,
   0.013071970003684364,
   0.01129811198843914
  ],
  "k_hat_mean": 40.002245903898064,
  "rates": {
   "order2|nm": {
    "r5": 0.0494,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.0576997731121639,
    "meanW": 5.059351790651485
   },
   "order2|src": {
    "r5": 0.0494,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.0592380093770043,
    "meanW": 5.059292558097276
   },
   "order2|emp": {
    "r5": 0.0488,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.08401300698135983,
    "meanW": 5.058046555758026
   },
   "order2|oracle": {
    "r5": 0.049,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.06276019534205235
   },
   "cross2|nm": {
    "r5": 0.052,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.24503915221646466,
    "meanW": 2.0471456987821757
   },
   "cross2|src": {
    "r5": 0.052,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.24228926417577046,
    "meanW": 2.0471411761079015
   },
   "cross2|emp": {
    "r5": 0.052,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.2559674529197292,
    "meanW": 2.046928169903
   },
   "cross2|oracle": {
    "r5": 0.0518,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.23993992289819954
   },
   "adj2|nm": {
    "r5": 0.057,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.11685417044384383,
    "meanW": 1.0393666491601805
   },
   "adj2|src": {
    "r5": 0.0568,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.11138641162627372,
    "meanW": 1.039365084106937
   },
   "adj2|emp": {
    "r5": 0.0566,
    "r1": 0.009,
    "n": 5000,
    "ks": 0.11629685943814505,
    "meanW": 1.0390669605849743
   },
   "adj2|oracle": {
    "r5": 0.0572,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.11414877637101606
   },
   "within2|nm": {
    "r5": 0.0582,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.11086249710115781,
    "meanW": 3.0701241151719163
   },
   "within2|src": {
    "r5": 0.0578,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.0995573232587268,
    "meanW": 3.070041288511916
   },
   "within2|emp": {
    "r5": 0.0586,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.10688147161476835,
    "meanW": 3.0699463116953165
   },
   "within2|oracle": {
    "r5": 0.0574,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.10966467092224419
   },
   "order3|nm": {
    "r5": 0.057,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.4988098011363773,
    "meanW": 9.015002601020804
   },
   "order3|src": {
    "r5": 0.057,
    "r1": 0.0126,
    "n": 5000,
    "ks": 0.41452022494928153,
    "meanW": 9.014699538289166
   },
   "order3|emp": {
    "r5": 0.056,
    "r1": 0.0124,
    "n": 5000,
    "ks": 0.7877585607089761,
    "meanW": 9.027845912286864
   },
   "order3|oracle": {
    "r5": 0.057,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.5325332797947573
   },
   "gamma|nm": {
    "r5": 0.05,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.39389250377252183,
    "meanW": 0.9881902193341225
   },
   "gamma|src": {
    "r5": 0.0502,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.43556011572482,
    "meanW": 0.9889875406681469
   },
   "gamma|emp": {
    "r5": 0.0526,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.06768446993259292,
    "meanW": 0.990304030060568
   },
   "gamma|oracle": {
    "r5": 0.0514,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.3433951826817624
   },
   "gamma123|nm": {
    "r5": 0.0494,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.21747781605680516,
    "meanW": 0.984899089693834
   },
   "gamma123|src": {
    "r5": 0.0482,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.28708781406604245,
    "meanW": 0.9854366330957004
   },
   "gamma123|emp": {
    "r5": 0.049,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.26142599114349685,
    "meanW": 0.9853694025652556
   },
   "gamma123|oracle": {
    "r5": 0.0498,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.2291928885443839
   },
   "joint|nm": {
    "r5": 0.0548,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.7381139472762027,
    "meanW": 15.05100562536911
   },
   "joint|src": {
    "r5": 0.0546,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.7660969779104273,
    "meanW": 15.05159268602501
   },
   "joint|emp": {
    "r5": 0.0558,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.6356255825917467,
    "meanW": 15.070864484326847
   },
   "joint|oracle": {
    "r5": 0.0552,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.7408218075681658
   }
  }
 },
 "table1 k=3": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0204139590477541,
   1.0217329115630707,
   1.0295355243251239,
   1.017870239117199,
   1.010469068812248,
   1.0025844160860207,
   0.9849485327786061,
   1.011227979013994,
   1.0329091397524066,
   0.9994734423390006,
   1.0599835396993849,
   1.0352334129420295,
   1.0006650893394573,
   1.0332763828787541,
   1.021567842024886,
   1.0084763468752562
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.04602323370335196,
  "mean_minus_true_over_sd": [
   0.02006314366329145,
   0.014008577196203936,
   0.0063745407270304555,
   0.02604396567793689,
   0.010475180056685159,
   0.009099168579395375,
   -0.008188912954556543,
   0.0014598847205565672,
   -0.00023922204844954522,
   0.006188155258772991,
   0.009810714794927197,
   -0.006230850048101849,
   0.017073273442710046,
   0.018651958817367448,
   0.007310299292847954,
   0.010798400287583127
  ],
  "k_hat_mean": 2.999744364501432,
  "rates": {
   "order2|nm": {
    "r5": 0.0456,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4674942779686311,
    "meanW": 5.014480852839668
   },
   "order2|src": {
    "r5": 0.0456,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4431927423628621,
    "meanW": 5.014884683089323
   },
   "order2|emp": {
    "r5": 0.0466,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.31285525400510905,
    "meanW": 5.018606796518041
   },
   "order2|oracle": {
    "r5": 0.0454,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.4804421003120546
   },
   "cross2|nm": {
    "r5": 0.0508,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.7927625897312297,
    "meanW": 2.0030714622096792
   },
   "cross2|src": {
    "r5": 0.05,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.8007474405445596,
    "meanW": 2.0032678694046377
   },
   "cross2|emp": {
    "r5": 0.0502,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.7898426311367492,
    "meanW": 2.002960693296904
   },
   "cross2|oracle": {
    "r5": 0.0502,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.8046739049424886
   },
   "adj2|nm": {
    "r5": 0.053,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.7990376570280351,
    "meanW": 1.016402073627236
   },
   "adj2|src": {
    "r5": 0.0524,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.816675527986446,
    "meanW": 1.0164893854170394
   },
   "adj2|emp": {
    "r5": 0.0526,
    "r1": 0.0088,
    "n": 5000,
    "ks": 0.7700862182512715,
    "meanW": 1.0162783490029175
   },
   "adj2|oracle": {
    "r5": 0.0524,
    "r1": 0.0086,
    "n": 5000,
    "ks": 0.7923894070120652
   },
   "within2|nm": {
    "r5": 0.0482,
    "r1": 0.008,
    "n": 5000,
    "ks": 0.5288206181209428,
    "meanW": 3.0136996536928256
   },
   "within2|src": {
    "r5": 0.0486,
    "r1": 0.008,
    "n": 5000,
    "ks": 0.5194832687641441,
    "meanW": 3.0140118293261535
   },
   "within2|emp": {
    "r5": 0.0482,
    "r1": 0.0078,
    "n": 5000,
    "ks": 0.36790525451105716,
    "meanW": 3.0166822316491846
   },
   "within2|oracle": {
    "r5": 0.0482,
    "r1": 0.008,
    "n": 5000,
    "ks": 0.5096775060627082
   },
   "order3|nm": {
    "r5": 0.0452,
    "r1": 0.012,
    "n": 5000,
    "ks": 0.820015655513838,
    "meanW": 8.963580863258949
   },
   "order3|src": {
    "r5": 0.0448,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.6680170607689959,
    "meanW": 8.964538849578432
   },
   "order3|emp": {
    "r5": 0.0532,
    "r1": 0.0138,
    "n": 5000,
    "ks": 0.712751642705078,
    "meanW": 9.087589947240009
   },
   "order3|oracle": {
    "r5": 0.0462,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.8192857384837118
   },
   "gamma|nm": {
    "r5": 0.0526,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.38767602005929636,
    "meanW": 1.0156755890204323
   },
   "gamma|src": {
    "r5": 0.0558,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.10082679544076367,
    "meanW": 1.0369399824260963
   },
   "gamma|emp": {
    "r5": 0.0742,
    "r1": 0.0166,
    "n": 5000,
    "ks": 4.1682840640625244e-08,
    "meanW": 1.185615207625863
   },
   "gamma|oracle": {
    "r5": 0.052,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.3786130227025323
   },
   "gamma123|nm": {
    "r5": 0.0518,
    "r1": 0.0104,
    "n": 5000,
    "ks": 0.28185518008577537,
    "meanW": 1.0342390627753135
   },
   "gamma123|src": {
    "r5": 0.0544,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.16687074364708776,
    "meanW": 1.04560067543669
   },
   "gamma123|emp": {
    "r5": 0.054,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.20580967586749255,
    "meanW": 1.0455012068374296
   },
   "gamma123|oracle": {
    "r5": 0.0522,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.26988223314272597
   },
   "joint|nm": {
    "r5": 0.0494,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9149538891911088,
    "meanW": 14.962421304343932
   },
   "joint|src": {
    "r5": 0.0486,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.9204514030254531,
    "meanW": 14.982295018578219
   },
   "joint|emp": {
    "r5": 0.056,
    "r1": 0.0144,
    "n": 5000,
    "ks": 0.040342333055510604,
    "meanW": 15.220214098978566
   },
   "joint|oracle": {
    "r5": 0.0486,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.888150877678147
   }
  }
 },
 "uniform": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0208499666030257,
   1.010588929905632,
   1.0037894062831014,
   1.030851762210646,
   1.0082911037768043,
   0.964416593095464,
   0.9673607640119711,
   0.9706756020498952,
   1.0199725439736418,
   0.9848517225681005,
   0.9616487231805488,
   0.9911394811676933,
   0.9910012094058285,
   0.9902606855437107,
   0.9876986380710271,
   1.0061875407982337
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.03134935519299091,
  "mean_minus_true_over_sd": [
   -0.0005226128277615523,
   0.0012128705556076448,
   -0.00423698414402728,
   0.012965927168228199,
   0.0049625975441824136,
   0.015275805326140677,
   0.006877933784226773,
   -0.012706564545211275,
   0.0022676642560829235,
   0.005077046251065549,
   -0.020147330482106426,
   -0.009163193189437003,
   0.024236624494353876,
   0.00093266504132024,
   -0.025818504825724644,
   -0.0043218074734684125
  ],
  "k_hat_mean": 3.0000128145856566,
  "rates": {
   "order2|nm": {
    "r5": 0.0276,
    "r1": 0.0054,
    "n": 5000,
    "ks": 1.2417583740461998e-39,
    "meanW": 4.32148179562221
   },
   "order2|src": {
    "r5": 0.0484,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.6266527798746937,
    "meanW": 4.994003988404595
   },
   "order2|emp": {
    "r5": 0.051,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.7739832121588242,
    "meanW": 4.994241207956723
   },
   "order2|oracle": {
    "r5": 0.0486,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.6030531400488127
   },
   "cross2|nm": {
    "r5": 0.0214,
    "r1": 0.0024,
    "n": 5000,
    "ks": 1.6021684641519779e-27,
    "meanW": 1.6073470349462522
   },
   "cross2|src": {
    "r5": 0.0506,
    "r1": 0.0072,
    "n": 5000,
    "ks": 0.6836087004124792,
    "meanW": 2.009310854941047
   },
   "cross2|emp": {
    "r5": 0.0504,
    "r1": 0.007,
    "n": 5000,
    "ks": 0.5965143513239042,
    "meanW": 2.009600975715527
   },
   "cross2|oracle": {
    "r5": 0.0504,
    "r1": 0.007,
    "n": 5000,
    "ks": 0.6428016694411953
   },
   "adj2|nm": {
    "r5": 0.028,
    "r1": 0.0032,
    "n": 5000,
    "ks": 9.482498086219851e-11,
    "meanW": 0.8185850134254817
   },
   "adj2|src": {
    "r5": 0.0506,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.20010798017022635,
    "meanW": 1.0232959682692597
   },
   "adj2|emp": {
    "r5": 0.0506,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.18748522344574847,
    "meanW": 1.0235751431511357
   },
   "adj2|oracle": {
    "r5": 0.0504,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.1885818618843993
   },
   "within2|nm": {
    "r5": 0.0228,
    "r1": 0.003,
    "n": 5000,
    "ks": 5.204733176769869e-52,
    "meanW": 2.4150576253342604
   },
   "within2|src": {
    "r5": 0.0502,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.9115592820384008,
    "meanW": 2.99030332007077
   },
   "within2|emp": {
    "r5": 0.05,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.9150428833279315,
    "meanW": 2.989532046494689
   },
   "within2|oracle": {
    "r5": 0.0518,
    "r1": 0.0108,
    "n": 5000,
    "ks": 0.9120995321777511
   },
   "order3|nm": {
    "r5": 0.0026,
    "r1": 0.0008,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5.605633586138923
   },
   "order3|src": {
    "r5": 0.0482,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.6018947934166254,
    "meanW": 8.986786041574831
   },
   "order3|emp": {
    "r5": 0.0498,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.36349999906665453,
    "meanW": 9.029055606646713
   },
   "order3|oracle": {
    "r5": 0.0494,
    "r1": 0.0096,
    "n": 5000,
    "ks": 0.535058478459749
   },
   "gamma|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2516.638988998609
   },
   "gamma|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 8549.509883727758
   },
   "gamma|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 8562.380756688797
   },
   "gamma|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 1941.4678923335484
   },
   "gamma123|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5174.4836580017145
   },
   "gamma123|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 5176.345313877405
   },
   "gamma123|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 2621.5617733249487
   },
   "joint|src": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 10531.104260196438
   },
   "joint|emp": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 10558.983951079885
   },
   "joint|oracle": {
    "r5": 1.0,
    "r1": 1.0,
    "n": 5000,
    "ks": 0.0
   }
  }
 },
 "twopoint": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   1.0014839703320395,
   0.9918821495103629,
   1.0085612770572272,
   1.0067198141501632,
   0.9923680971605434,
   1.0192639018390741,
   0.998597603286094,
   0.9926009436732732,
   1.000100481463549,
   0.9903322484636051,
   0.9864677955011163,
   1.0268199824145732,
   1.0088010342409448,
   0.9925170491518763,
   0.9927260678033213,
   0.9726730634867031
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.03702341596958206,
  "mean_minus_true_over_sd": [
   0.0099510074151712,
   0.004924532657402763,
   0.0100066351181915,
   -0.0012857589070986147,
   -0.00011706001357385061,
   -0.014400031954712416,
   -0.007838783756396664,
   0.003122135840065599,
   0.009933108434245589,
   -0.0038118410711340408,
   0.0005878846119958954,
   -0.0004049859130467078,
   -0.004556158212124832,
   0.001711542094180618,
   -0.012060171078923322,
   -0.023345432870940434
  ],
  "k_hat_mean": 3.000039324625029,
  "rates": {
   "order2|nm": {
    "r5": 0.0496,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.45278367791911767,
    "meanW": 5.041853002596888
   },
   "order2|src": {
    "r5": 0.0496,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.45189078155320095,
    "meanW": 5.0419080359837265
   },
   "order2|emp": {
    "r5": 0.051,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.3691542853078663,
    "meanW": 5.047338778426929
   },
   "order2|oracle": {
    "r5": 0.0498,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.43680706192621055
   },
   "cross2|nm": {
    "r5": 0.051,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.8220901920641427,
    "meanW": 2.0176540405731727
   },
   "cross2|src": {
    "r5": 0.0508,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.8105815652147008,
    "meanW": 2.0176585943779997
   },
   "cross2|emp": {
    "r5": 0.0508,
    "r1": 0.0094,
    "n": 5000,
    "ks": 0.8334118102970328,
    "meanW": 2.018212829231977
   },
   "cross2|oracle": {
    "r5": 0.0512,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.8011038264086973
   },
   "adj2|nm": {
    "r5": 0.0532,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.9183639538047652,
    "meanW": 1.012457594290783
   },
   "adj2|src": {
    "r5": 0.0532,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.9168880953969554,
    "meanW": 1.012468292093759
   },
   "adj2|emp": {
    "r5": 0.0526,
    "r1": 0.0116,
    "n": 5000,
    "ks": 0.9149640036601921,
    "meanW": 1.012494372422822
   },
   "adj2|oracle": {
    "r5": 0.0532,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.900930615486425
   },
   "within2|nm": {
    "r5": 0.0508,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.6822026703857882,
    "meanW": 3.020635105363856
   },
   "within2|src": {
    "r5": 0.0506,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.6837709215515669,
    "meanW": 3.0206765419021817
   },
   "within2|emp": {
    "r5": 0.0528,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.7085390607363675,
    "meanW": 3.0235164440158977
   },
   "within2|oracle": {
    "r5": 0.051,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.8068867618776445
   },
   "order3|nm": {
    "r5": 0.0188,
    "r1": 0.003,
    "n": 5000,
    "ks": 3.757900374506819e-142,
    "meanW": 7.376386650064439
   },
   "order3|src": {
    "r5": 0.0568,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.5510478593212893,
    "meanW": 9.029272542097498
   },
   "order3|emp": {
    "r5": 0.0592,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.20097715330001198,
    "meanW": 9.104251460216052
   },
   "order3|oracle": {
    "r5": 0.0552,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.6215675523473299
   },
   "gamma|nm": {
    "r5": 0.0014,
    "r1": 0.0,
    "n": 5000,
    "ks": 0.0,
    "meanW": 0.3060839237800641
   },
   "gamma|src": {
    "r5": 0.0484,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.0356666158597686,
    "meanW": 0.9795723986354035
   },
   "gamma|emp": {
    "r5": 0.0504,
    "r1": 0.0114,
    "n": 5000,
    "ks": 0.2671010507714582,
    "meanW": 0.9980150379396848
   },
   "gamma|oracle": {
    "r5": 0.0496,
    "r1": 0.0102,
    "n": 5000,
    "ks": 0.052112806150796054
   },
   "gamma123|nm": {
    "r5": 0.0038,
    "r1": 0.0,
    "n": 5000,
    "ks": 7.433186772894127e-179,
    "meanW": 0.4373722550765573
   },
   "gamma123|src": {
    "r5": 0.053,
    "r1": 0.0074,
    "n": 5000,
    "ks": 0.6587817254816196,
    "meanW": 0.9923894968149851
   },
   "gamma123|emp": {
    "r5": 0.0524,
    "r1": 0.0078,
    "n": 5000,
    "ks": 0.6223685988019743,
    "meanW": 0.9927414454153354
   },
   "gamma123|oracle": {
    "r5": 0.053,
    "r1": 0.0076,
    "n": 5000,
    "ks": 0.7436415412178046
   },
   "joint|nm": {
    "r5": 0.0208,
    "r1": 0.003,
    "n": 5000,
    "ks": 4.660431841066122e-161,
    "meanW": 12.685968240659264
   },
   "joint|src": {
    "r5": 0.0542,
    "r1": 0.014,
    "n": 5000,
    "ks": 0.573143573504926,
    "meanW": 15.063284453936852
   },
   "joint|emp": {
    "r5": 0.0594,
    "r1": 0.0132,
    "n": 5000,
    "ks": 0.14692291849516637,
    "meanW": 15.157384069646447
   },
   "joint|oracle": {
    "r5": 0.0544,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.5648720590250558
   }
  }
 },
 "background0.1": {
  "R": 5000,
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "var_ratio": [
   0.9743908890813686,
   0.991084364687991,
   0.9815788292113415,
   0.975287416944738,
   0.9878283723721829,
   0.991644162710933,
   0.9992232419422056,
   1.0093025441842554,
   0.964273805135119,
   1.0190768201484917,
   0.9804758902868339,
   0.9856070014982334,
   0.9950229266690103,
   0.9723103850501785,
   0.9388345733744944,
   0.9711870403362306
  ],
  "var_ratio_se": 0.020002000300050008,
  "corr_maxabsdiff": 0.02672921288340499,
  "mean_minus_true_over_sd": [
   0.007846508987924217,
   0.005855140954650942,
   0.019334336451898016,
   -0.013760613175016286,
   0.001317906229507805,
   0.008955137482570706,
   -0.010354168210605606,
   0.005332321469865028,
   0.000442227955473453,
   0.012258493776110302,
   0.011247856751520765,
   0.001814714653673023,
   0.0035004050629476218,
   0.0033903820409586162,
   0.010876676176694841,
   -0.01614015252151966
  ],
  "k_hat_mean": 3.70369651854355,
  "rates": {
   "order2|nm": {
    "r5": 0.0546,
    "r1": 0.0106,
    "n": 5000,
    "ks": 0.6040773780313381,
    "meanW": 5.0297152808607715
   },
   "order2|src": {
    "r5": 0.0518,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.22598693316378482,
    "meanW": 4.971939759964239
   },
   "order2|emp": {
    "r5": 0.0526,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.2906282312750541,
    "meanW": 4.977917305829438
   },
   "order2|oracle": {
    "r5": 0.0524,
    "r1": 0.01,
    "n": 5000,
    "ks": 0.23108310077641425
   },
   "cross2|nm": {
    "r5": 0.0546,
    "r1": 0.013,
    "n": 5000,
    "ks": 0.33745517705992,
    "meanW": 2.036645150373326
   },
   "cross2|src": {
    "r5": 0.0514,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.6430284113107843,
    "meanW": 2.0035569639188653
   },
   "cross2|emp": {
    "r5": 0.0512,
    "r1": 0.0134,
    "n": 5000,
    "ks": 0.6086621992616861,
    "meanW": 2.00502887350871
   },
   "cross2|oracle": {
    "r5": 0.0512,
    "r1": 0.0128,
    "n": 5000,
    "ks": 0.6037278559873214
   },
   "adj2|nm": {
    "r5": 0.0496,
    "r1": 0.0098,
    "n": 5000,
    "ks": 0.9853299522447744,
    "meanW": 1.010565760482043
   },
   "adj2|src": {
    "r5": 0.0486,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.928977523316751,
    "meanW": 0.9941785253714599
   },
   "adj2|emp": {
    "r5": 0.049,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.950703987613586,
    "meanW": 0.9940417162657117
   },
   "adj2|oracle": {
    "r5": 0.049,
    "r1": 0.0092,
    "n": 5000,
    "ks": 0.9353167168077166
   },
   "within2|nm": {
    "r5": 0.051,
    "r1": 0.0122,
    "n": 5000,
    "ks": 0.7870628966138957,
    "meanW": 3.01841515367496
   },
   "within2|src": {
    "r5": 0.0484,
    "r1": 0.011,
    "n": 5000,
    "ks": 0.2769147920684365,
    "meanW": 2.9700311620806117
   },
   "within2|emp": {
    "r5": 0.049,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.21963621997766425,
    "meanW": 2.9731741980165496
   },
   "within2|oracle": {
    "r5": 0.049,
    "r1": 0.0112,
    "n": 5000,
    "ks": 0.23451550840724233
   },
   "order3|nm": {
    "r5": 0.0612,
    "r1": 0.014,
    "n": 5000,
    "ks": 4.746072211182853e-07,
    "meanW": 9.39697031177526
   },
   "order3|src": {
    "r5": 0.0488,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9752000510597355,
    "meanW": 9.006377487608171
   },
   "order3|emp": {
    "r5": 0.0564,
    "r1": 0.0142,
    "n": 5000,
    "ks": 0.045564962726296954,
    "meanW": 9.154538736822925
   },
   "order3|oracle": {
    "r5": 0.0486,
    "r1": 0.0118,
    "n": 5000,
    "ks": 0.9519601708301143
   },
   "gamma|nm": {
    "r5": 0.9976,
    "r1": 0.9872,
    "n": 5000,
    "ks": 0.0,
    "meanW": 24.538042347534496
   },
   "gamma|src": {
    "r5": 0.9986,
    "r1": 0.9888,
    "n": 5000,
    "ks": 0.0,
    "meanW": 20.771384521286627
   },
   "gamma|emp": {
    "r5": 0.9958,
    "r1": 0.9726,
    "n": 5000,
    "ks": 0.0,
    "meanW": 19.17132758126519
   },
   "gamma|oracle": {
    "r5": 0.9966,
    "r1": 0.9756,
    "n": 5000,
    "ks": 0.0
   },
   "gamma123|nm": {
    "r5": 0.984,
    "r1": 0.9364,
    "n": 5000,
    "ks": 0.0,
    "meanW": 18.111639160488355
   },
   "gamma123|src": {
    "r5": 0.9838,
    "r1": 0.929,
    "n": 5000,
    "ks": 0.0,
    "meanW": 15.801862175810884
   },
   "gamma123|emp": {
    "r5": 0.9834,
    "r1": 0.9298,
    "n": 5000,
    "ks": 0.0,
    "meanW": 15.789222112819695
   },
   "gamma123|oracle": {
    "r5": 0.9772,
    "r1": 0.9088,
    "n": 5000,
    "ks": 0.0
   },
   "joint|nm": {
    "r5": 0.8958,
    "r1": 0.7446,
    "n": 5000,
    "ks": 0.0,
    "meanW": 38.7802435698906
   },
   "joint|src": {
    "r5": 0.8632,
    "r1": 0.654,
    "n": 5000,
    "ks": 0.0,
    "meanW": 34.587462530393346
   },
   "joint|emp": {
    "r5": 0.8446,
    "r1": 0.6226,
    "n": 5000,
    "ks": 0.0,
    "meanW": 33.715614730547436
   },
   "joint|oracle": {
    "r5": 0.8306,
    "r1": 0.6234,
    "n": 5000,
    "ks": 0.0
   }
  }
 }
}

==> anc/calc_SHORT/item1/old_within_mean_reference/power_check.log <==

==== power at N = 100000, 400 samples per law, rejection percentage at 5% (120 s) ====
law                    cov    order2   cross2     adj2  within2   order3    gamma gamma123    joint   mean z_adj2 z_gamma z_gamma123
clan 5.0               nm      100.0    26.5    16.5   100.0   100.0   100.0    10.2   100.0     +0.11  +10.07   -0.03
clan 5.0               src     100.0    25.0    16.0   100.0   100.0   100.0     3.5   100.0     +0.11   +7.41   -0.08
clan 5.0               emp     100.0     4.8     4.8   100.0   100.0    97.5     5.0   100.0     +0.08   -5.84   -0.09
clan 30.0              nm      100.0     6.2     5.2   100.0   100.0    55.5     7.2   100.0     +0.02   +2.15   +0.03
clan 30.0              src     100.0     6.0     5.0   100.0   100.0    52.0     4.5   100.0     +0.02   +1.98   -0.01
clan 30.0              emp     100.0     4.0     4.0   100.0   100.0    11.5     4.5   100.0     +0.02   +0.19   -0.01
pairs 0.01             nm       50.5    35.5    41.0    33.0     5.0     4.8    10.5    34.5     +1.75   -0.22   -0.68
pairs 0.01             src      50.5    35.5    41.0    33.0     5.2     5.8    13.0    35.8     +1.75   -0.28   -0.72
pairs 0.01             emp      53.8    36.0    42.0    33.5    10.0    10.5    13.5    42.5     +1.76   -0.56   -0.72
pairs 0.05             nm      100.0   100.0   100.0   100.0    79.2    12.8    94.5   100.0     +8.58   -0.87   -3.44
pairs 0.05             src     100.0   100.0   100.0   100.0    79.8    14.8    92.8   100.0     +8.59   -0.93   -3.53
pairs 0.05             emp     100.0   100.0   100.0   100.0    88.8    29.5    92.5   100.0     +8.96   -1.46   -3.55
background 0.02        nm        4.0     6.2     5.8     4.2     4.2    20.2    14.5     7.2     +0.06   +1.06   +0.88
background 0.02        src       4.0     6.0     5.8     4.2     4.2    16.8    13.0     6.2     +0.06   +1.00   +0.84
background 0.02        emp       3.8     5.8     6.0     4.0     5.2    10.8    13.0     6.2     +0.06   +0.76   +0.84
background 0.05        nm        6.0     5.0     4.0     6.0     5.2    66.8    56.8    26.8     -0.01   +2.46   +2.11
background 0.05        src       6.0     5.0     4.0     6.0     4.5    66.0    54.2    22.5     -0.01   +2.35   +2.03
background 0.05        emp       6.0     5.0     4.0     5.8     4.2    58.0    53.8    20.0     -0.01   +2.13   +2.03
background 0.1         nm        4.0     3.5     2.8     5.0     7.0    99.8    97.5    88.5     +0.08   +4.82   +4.07
background 0.1         src       3.5     3.5     2.8     4.8     5.5    99.8    97.5    84.2     +0.08   +4.47   +3.82
background 0.1         emp       3.5     3.5     2.8     4.5     5.8    99.5    97.5    81.2     +0.08   +4.28   +3.82
compound geometric2    nm      100.0    42.8    29.8   100.0   100.0   100.0     2.5   100.0     -0.04  -10.20   +0.04
compound geometric2    src     100.0    45.2    30.8   100.0   100.0   100.0     5.2   100.0     -0.04  -12.54   -0.00
compound geometric2    emp     100.0     5.0     5.5   100.0   100.0   100.0     5.0   100.0     -0.02  -32.42   +0.01
uniform None           nm        2.5     2.8     3.2     1.0     0.0   100.0   100.0   100.0     +0.04  -50.14  -44.04
uniform None           src       5.5     5.8     5.0     4.0     5.8   100.0   100.0   100.0     +0.05  -92.45  -71.91
uniform None           emp       5.2     5.8     5.0     3.8     4.8   100.0   100.0   100.0     +0.05  -92.52  -71.91
twopoint None          nm        4.5     4.2     5.8     6.5     2.8     0.0     0.8     2.8     +0.03   -0.05   -0.04
twopoint None          src       4.5     4.2     5.8     6.5     6.2     4.8     6.2     6.0     +0.03   -0.10   -0.07
twopoint None          emp       4.5     4.2     5.8     6.5     6.5     5.8     6.0     6.2     +0.03   -0.20   -0.07
binomial MC sd of a rate p: sqrt(p(1-p)/400), at most 2.5%


==> anc/calc_SHORT/item1/old_within_mean_reference/power_check_100000.json <==
{
 "clan|5.0": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 0.265,
   "adj2|nm": 0.165,
   "within2|nm": 1.0,
   "order3|nm": 1.0,
   "gamma|nm": 1.0,
   "gamma123|nm": 0.1025,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 0.25,
   "adj2|src": 0.16,
   "within2|src": 1.0,
   "order3|src": 1.0,
   "gamma|src": 1.0,
   "gamma123|src": 0.035,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 0.0475,
   "adj2|emp": 0.0475,
   "within2|emp": 1.0,
   "order3|emp": 1.0,
   "gamma|emp": 0.975,
   "gamma123|emp": 0.05,
   "joint|emp": 1.0
  }
 },
 "clan|30.0": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 0.0625,
   "adj2|nm": 0.0525,
   "within2|nm": 1.0,
   "order3|nm": 1.0,
   "gamma|nm": 0.555,
   "gamma123|nm": 0.0725,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 0.06,
   "adj2|src": 0.05,
   "within2|src": 1.0,
   "order3|src": 1.0,
   "gamma|src": 0.52,
   "gamma123|src": 0.045,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 0.04,
   "adj2|emp": 0.04,
   "within2|emp": 1.0,
   "order3|emp": 1.0,
   "gamma|emp": 0.115,
   "gamma123|emp": 0.045,
   "joint|emp": 1.0
  }
 },
 "pairs|0.01": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.505,
   "cross2|nm": 0.355,
   "adj2|nm": 0.41,
   "within2|nm": 0.33,
   "order3|nm": 0.05,
   "gamma|nm": 0.0475,
   "gamma123|nm": 0.105,
   "joint|nm": 0.345,
   "order2|src": 0.505,
   "cross2|src": 0.355,
   "adj2|src": 0.41,
   "within2|src": 0.33,
   "order3|src": 0.0525,
   "gamma|src": 0.0575,
   "gamma123|src": 0.13,
   "joint|src": 0.3575,
   "order2|emp": 0.5375,
   "cross2|emp": 0.36,
   "adj2|emp": 0.42,
   "within2|emp": 0.335,
   "order3|emp": 0.1,
   "gamma|emp": 0.105,
   "gamma123|emp": 0.135,
   "joint|emp": 0.425
  }
 },
 "pairs|0.05": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 1.0,
   "adj2|nm": 1.0,
   "within2|nm": 1.0,
   "order3|nm": 0.7925,
   "gamma|nm": 0.1275,
   "gamma123|nm": 0.945,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 1.0,
   "adj2|src": 1.0,
   "within2|src": 1.0,
   "order3|src": 0.7975,
   "gamma|src": 0.1475,
   "gamma123|src": 0.9275,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 1.0,
   "adj2|emp": 1.0,
   "within2|emp": 1.0,
   "order3|emp": 0.8875,
   "gamma|emp": 0.295,
   "gamma123|emp": 0.925,
   "joint|emp": 1.0
  }
 },
 "background|0.02": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.04,
   "cross2|nm": 0.0625,
   "adj2|nm": 0.0575,
   "within2|nm": 0.0425,
   "order3|nm": 0.0425,
   "gamma|nm": 0.2025,
   "gamma123|nm": 0.145,
   "joint|nm": 0.0725,
   "order2|src": 0.04,
   "cross2|src": 0.06,
   "adj2|src": 0.0575,
   "within2|src": 0.0425,
   "order3|src": 0.0425,
   "gamma|src": 0.1675,
   "gamma123|src": 0.13,
   "joint|src": 0.0625,
   "order2|emp": 0.0375,
   "cross2|emp": 0.0575,
   "adj2|emp": 0.06,
   "within2|emp": 0.04,
   "order3|emp": 0.0525,
   "gamma|emp": 0.1075,
   "gamma123|emp": 0.13,
   "joint|emp": 0.0625
  }
 },
 "background|0.05": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.06,
   "cross2|nm": 0.05,
   "adj2|nm": 0.04,
   "within2|nm": 0.06,
   "order3|nm": 0.0525,
   "gamma|nm": 0.6675,
   "gamma123|nm": 0.5675,
   "joint|nm": 0.2675,
   "order2|src": 0.06,
   "cross2|src": 0.05,
   "adj2|src": 0.04,
   "within2|src": 0.06,
   "order3|src": 0.045,
   "gamma|src": 0.66,
   "gamma123|src": 0.5425,
   "joint|src": 0.225,
   "order2|emp": 0.06,
   "cross2|emp": 0.05,
   "adj2|emp": 0.04,
   "within2|emp": 0.0575,
   "order3|emp": 0.0425,
   "gamma|emp": 0.58,
   "gamma123|emp": 0.5375,
   "joint|emp": 0.2
  }
 },
 "background|0.1": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.04,
   "cross2|nm": 0.035,
   "adj2|nm": 0.0275,
   "within2|nm": 0.05,
   "order3|nm": 0.07,
   "gamma|nm": 0.9975,
   "gamma123|nm": 0.975,
   "joint|nm": 0.885,
   "order2|src": 0.035,
   "cross2|src": 0.035,
   "adj2|src": 0.0275,
   "within2|src": 0.0475,
   "order3|src": 0.055,
   "gamma|src": 0.9975,
   "gamma123|src": 0.975,
   "joint|src": 0.8425,
   "order2|emp": 0.035,
   "cross2|emp": 0.035,
   "adj2|emp": 0.0275,
   "within2|emp": 0.045,
   "order3|emp": 0.0575,
   "gamma|emp": 0.995,
   "gamma123|emp": 0.975,
   "joint|emp": 0.8125
  }
 },
 "compound|geometric2": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 0.4275,
   "adj2|nm": 0.2975,
   "within2|nm": 1.0,
   "order3|nm": 1.0,
   "gamma|nm": 1.0,
   "gamma123|nm": 0.025,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 0.4525,
   "adj2|src": 0.3075,
   "within2|src": 1.0,
   "order3|src": 1.0,
   "gamma|src": 1.0,
   "gamma123|src": 0.0525,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 0.05,
   "adj2|emp": 0.055,
   "within2|emp": 1.0,
   "order3|emp": 1.0,
   "gamma|emp": 1.0,
   "gamma123|emp": 0.05,
   "joint|emp": 1.0
  }
 },
 "uniform|None": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.025,
   "cross2|nm": 0.0275,
   "adj2|nm": 0.0325,
   "within2|nm": 0.01,
   "order3|nm": 0.0,
   "gamma|nm": 1.0,
   "gamma123|nm": 1.0,
   "joint|nm": 1.0,
   "order2|src": 0.055,
   "cross2|src": 0.0575,
   "adj2|src": 0.05,
   "within2|src": 0.04,
   "order3|src": 0.0575,
   "gamma|src": 1.0,
   "gamma123|src": 1.0,
   "joint|src": 1.0,
   "order2|emp": 0.0525,
   "cross2|emp": 0.0575,
   "adj2|emp": 0.05,
   "within2|emp": 0.0375,
   "order3|emp": 0.0475,
   "gamma|emp": 1.0,
   "gamma123|emp": 1.0,
   "joint|emp": 1.0
  }
 },
 "twopoint|None": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.045,
   "cross2|nm": 0.0425,
   "adj2|nm": 0.0575,
   "within2|nm": 0.065,
   "order3|nm": 0.0275,
   "gamma|nm": 0.0,
   "gamma123|nm": 0.0075,
   "joint|nm": 0.0275,
   "order2|src": 0.045,
   "cross2|src": 0.0425,
   "adj2|src": 0.0575,
   "within2|src": 0.065,
   "order3|src": 0.0625,
   "gamma|src": 0.0475,
   "gamma123|src": 0.0625,
   "joint|src": 0.06,
   "order2|emp": 0.045,
   "cross2|emp": 0.0425,
   "adj2|emp": 0.0575,
   "within2|emp": 0.065,
   "order3|emp": 0.065,
   "gamma|emp": 0.0575,
   "gamma123|emp": 0.06,
   "joint|emp": 0.0625
  }
 }
}

==> anc/calc_SHORT/item1/onewindow_sign_scan.log <==
calc_SHORT/item1/onewindow_sign_scan.py:100: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  a = quad(f0, 0.0, 1.0, weight='alg', wvar=(k - 1.0, 0.0), epsabs=0, epsrel=1e-13, limit=400)[0]
D = B3 - (2 - 1/B2), one window; rows: law, columns: dipole mean lam = 0.2, 0.5, 1.0, 2.0, 5.0, 10.0, 50.0
  clan nu=5 k=0.5: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 1.5e-06
  clan nu=5 k=1: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 2.2e-08
  clan nu=5 k=1.84: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 2.5e-10
  clan nu=5 k=3: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 4.5e-11
  clan nu=5 k=10: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 2.7e-12
  clan nu=5 k=40: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 1.3e-11
  clan nu=30 k=0.5: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 3.0e-05
  clan nu=30 k=1: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 6.1e-07
  clan nu=30 k=1.84: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 8.2e-09
  clan nu=30 k=3: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 5.7e-09
  clan nu=30 k=10: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 9.3e-12
  clan nu=30 k=40: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D 1.2e-11
  uniform: closed form against 400-node Gauss-Legendre, max |difference| in D 6.6e-13 (D itself tends to 0 at large lam, where the tilted source is exponential, the Gamma of shape 1)
  compound 1+geometric(1)      k=0.5   -4.36e-01 -3.97e-01 -3.70e-01 -3.52e-01 -3.37e-01 -3.32e-01 -3.28e-01   sign all -
  compound 1+geometric(1)      k=1     -4.29e-01 -3.75e-01 -3.33e-01 -3.00e-01 -2.73e-01 -2.62e-01 -2.52e-01   sign all -
  compound 1+geometric(1)      k=1.84  -4.23e-01 -3.57e-01 -3.00e-01 -2.51e-01 -2.08e-01 -1.91e-01 -1.75e-01   sign all -
  compound 1+geometric(1)      k=3     -4.20e-01 -3.46e-01 -2.78e-01 -2.16e-01 -1.60e-01 -1.37e-01 -1.17e-01   sign all -
  compound 1+geometric(1)      k=10    -4.15e-01 -3.29e-01 -2.42e-01 -1.59e-01 -8.30e-02 -5.33e-02 -2.94e-02   sign all -
  compound 1+geometric(1)      k=40    -4.14e-01 -3.22e-01 -2.28e-01 -1.34e-01 -5.17e-02 -2.31e-02 -5.07e-03   sign all -
  compound poisson(2)          k=0.5   -9.25e-01 -8.72e-01 -8.33e-01 -8.02e-01 -7.78e-01 -7.69e-01 -7.61e-01   sign all -
  compound poisson(2)          k=1     -9.35e-01 -8.74e-01 -8.18e-01 -7.65e-01 -7.16e-01 -6.95e-01 -6.76e-01   sign all -
  compound poisson(2)          k=1.84  -9.40e-01 -8.75e-01 -8.05e-01 -7.28e-01 -6.45e-01 -6.05e-01 -5.65e-01   sign all -
  compound poisson(2)          k=3     -9.43e-01 -8.76e-01 -7.96e-01 -7.00e-01 -5.82e-01 -5.20e-01 -4.56e-01   sign all -
  compound poisson(2)          k=10    -9.46e-01 -8.77e-01 -7.83e-01 -6.51e-01 -4.53e-01 -3.32e-01 -1.96e-01   sign all -
  compound poisson(2)          k=40    -9.48e-01 -8.77e-01 -7.78e-01 -6.28e-01 -3.84e-01 -2.24e-01 -5.76e-02   sign all -
  compound 1+geometric(2)      k=0.5   -4.66e-01 -4.43e-01 -4.27e-01 -4.14e-01 -4.04e-01 -4.01e-01 -3.98e-01   sign all -
  compound 1+geometric(2)      k=1     -4.62e-01 -4.29e-01 -4.00e-01 -3.75e-01 -3.53e-01 -3.44e-01 -3.36e-01   sign all -
  compound 1+geometric(2)      k=1.84  -4.58e-01 -4.17e-01 -3.76e-01 -3.36e-01 -2.96e-01 -2.78e-01 -2.61e-01   sign all -
  compound 1+geometric(2)      k=3     -4.57e-01 -4.10e-01 -3.60e-01 -3.06e-01 -2.49e-01 -2.21e-01 -1.95e-01   sign all -
  compound 1+geometric(2)      k=10    -4.55e-01 -4.00e-01 -3.35e-01 -2.55e-01 -1.59e-01 -1.11e-01 -6.54e-02   sign all -
  compound 1+geometric(2)      k=40    -4.54e-01 -3.96e-01 -3.24e-01 -2.31e-01 -1.15e-01 -5.91e-02 -1.43e-02   sign all -
  background zeta=0.02         k=0.5   +2.43e-02 +3.40e-02 +4.95e-02 +7.79e-02 +1.45e-01 +2.08e-01 +1.31e-01   sign all +
  background zeta=0.02         k=1     +1.16e-02 +1.43e-02 +1.86e-02 +2.68e-02 +4.73e-02 +7.11e-02 +7.90e-02   sign all +
  background zeta=0.02         k=1.84  +5.28e-03 +5.99e-03 +7.15e-03 +9.38e-03 +1.53e-02 +2.31e-02 +3.73e-02   sign all +
  background zeta=0.02         k=3     +2.55e-03 +2.76e-03 +3.12e-03 +3.81e-03 +5.73e-03 +8.43e-03 +1.68e-02   sign all +
  background zeta=0.02         k=10    +3.19e-04 +3.28e-04 +3.42e-04 +3.69e-04 +4.51e-04 +5.78e-04 +1.31e-03   sign all +
  background zeta=0.02         k=40    +2.25e-05 +2.27e-05 +2.29e-05 +2.34e-05 +2.49e-05 +2.74e-05 +4.54e-05   sign all +
  background zeta=0.1          k=0.5   +1.09e-01 +1.41e-01 +1.80e-01 +2.23e-01 +2.13e-01 +1.24e-01 +5.14e-03   sign all +
  background zeta=0.1          k=1     +5.05e-02 +5.84e-02 +6.94e-02 +8.42e-02 +9.45e-02 +7.46e-02 +6.95e-03   sign all +
  background zeta=0.1          k=1.84  +2.22e-02 +2.42e-02 +2.70e-02 +3.15e-02 +3.75e-02 +3.59e-02 +7.23e-03   sign all +
  background zeta=0.1          k=3     +1.04e-02 +1.10e-02 +1.19e-02 +1.33e-02 +1.60e-02 +1.69e-02 +6.10e-03   sign all +
  background zeta=0.1          k=10    +1.26e-03 +1.28e-03 +1.32e-03 +1.38e-03 +1.54e-03 +1.72e-03 +1.68e-03   sign all +
  background zeta=0.1          k=40    +8.78e-05 +8.81e-05 +8.87e-05 +8.99e-05 +9.32e-05 +9.83e-05 +1.22e-04   sign all +
  background zeta=0.3          k=0.5   +2.27e-01 +2.34e-01 +2.20e-01 +1.64e-01 +5.87e-02 +1.57e-02 +2.48e-04   sign all +
  background zeta=0.3          k=1     +9.45e-02 +9.49e-02 +9.16e-02 +7.86e-02 +4.21e-02 +1.61e-02 +4.20e-04   sign all +
  background zeta=0.3          k=1.84  +3.80e-02 +3.78e-02 +3.69e-02 +3.40e-02 +2.36e-02 +1.24e-02 +5.95e-04   sign all +
  background zeta=0.3          k=3     +1.69e-02 +1.68e-02 +1.65e-02 +1.57e-02 +1.26e-02 +8.18e-03 +6.95e-04   sign all +
  background zeta=0.3          k=10    +1.87e-03 +1.86e-03 +1.85e-03 +1.82e-03 +1.72e-03 +1.53e-03 +5.12e-04   sign all +
  background zeta=0.3          k=40    +1.25e-04 +1.25e-04 +1.25e-04 +1.25e-04 +1.23e-04 +1.20e-04 +9.35e-05   sign all +
  clan nu=5                    k=0.5   +1.04e-01 +5.72e-02 +3.13e-02 +1.50e-02 +4.55e-03 +1.59e-03 +9.41e-05   sign all +
  clan nu=5                    k=1     +1.04e-01 +6.76e-02 +4.30e-02 +2.44e-02 +9.71e-03 +4.18e-03 +3.68e-04   sign all +
  clan nu=5                    k=1.84  +8.59e-02 +6.26e-02 +4.41e-02 +2.83e-02 +1.40e-02 +7.51e-03 +1.20e-03   sign all +
  clan nu=5                    k=3     +6.63e-02 +5.16e-02 +3.86e-02 +2.65e-02 +1.48e-02 +9.10e-03 +2.57e-03   sign all +
  clan nu=5                    k=10    +2.67e-02 +2.28e-02 +1.84e-02 +1.35e-02 +7.76e-03 +4.67e-03 +1.08e-03   sign all +
  clan nu=5                    k=40    +7.43e-03 +6.56e-03 +5.46e-03 +4.02e-03 +2.09e-03 +1.03e-03 +9.93e-05   sign all +
  clan nu=30                   k=0.5   +2.16e-02 +1.09e-02 +5.05e-03 +1.92e-03 +4.19e-04 +1.18e-04 +5.23e-06   sign all +
  clan nu=30                   k=1     +2.20e-02 +1.41e-02 +8.18e-03 +3.84e-03 +1.04e-03 +3.27e-04 +1.61e-05   sign all +
  clan nu=30                   k=1.84  +1.81e-02 +1.37e-02 +9.39e-03 +5.35e-03 +1.87e-03 +6.78e-04 +3.97e-05   sign all +
  clan nu=30                   k=3     +1.39e-02 +1.15e-02 +8.78e-03 +5.75e-03 +2.48e-03 +1.05e-03 +7.79e-05   sign all +
  clan nu=30                   k=10    +5.55e-03 +5.15e-03 +4.59e-03 +3.77e-03 +2.45e-03 +1.53e-03 +3.11e-04   sign all +
  clan nu=30                   k=40    +1.54e-03 +1.48e-03 +1.41e-03 +1.27e-03 +9.98e-04 +7.44e-04 +2.78e-04   sign all +
  uniform source               k=nan   -1.34e-01 -1.45e-01 -1.51e-01 -1.18e-01 -7.08e-03 -3.32e-06 -2.22e-16   sign all -
  negative binomial (control)  k=3     +0.00e+00 -2.22e-16 +0.00e+00 +0.00e+00 +2.22e-16 +0.00e+00 +2.22e-16   sign mixed


==> anc/calc_SHORT/item1/onewindow_sign_scan.py <==
#!/usr/bin/env python3
"""Sign of D = B3 - (2 - 1/B2) for one window, over a grid of source shape k and window (dipole)
mean lam, for the alternatives of item 1.  B_q = (q/(q-1)) P_q P_{q-2} / P_{q-1}^2 (Eq. (etaq) of
XS6 is B3 = 2 - 1/B2 for the negative binomial at every k and mean).  The probabilities P_0..P_3 are
the first four Taylor coefficients of the one-window generating function about u = 0, computed by
power-series arithmetic (no truncation), for the clan by adaptive quadrature over the source
(printed against a 400-node Gauss-Jacobi rule, which loses accuracy at large lam where the
integrand is concentrated near W = 0), and for the uniform source in closed form.

Laws, one window of dipole mean lam:
  compound X    G(u) = (1 + (lam/k)(1 - h(u)))^(-k), h the generating function of the hadrons per
                dipole: 1+geometric of mean 1, Poisson of mean 2, 1+geometric of mean 2
  background z  G(u) = (1 + (lam(1-z)/k)(1 - u))^(-k) exp(lam z (u - 1))
  clan nu       G(u) = E_W (1 + (lam W/nu)(1 - u))^(-nu), W Gamma of shape k and unit mean
  uniform       G(u) = E_W exp(lam W (u - 1)), W uniform on [0, 2] (no k)
For a Poisson mixture over a source W, D = (kappa3 - 2 kappa2^2)/B2^2 of the source tilted by
exp(-lam W) and scaled to unit mean (symbolic_checks.py, part E).
Run:  ( ulimit -v 1500000; python3 onewindow_sign_scan.py ) > onewindow_sign_scan.log
"""
import numpy as np
from scipy.special import gammaln, gammaincc, gammainc, roots_jacobi
from scipy.integrate import quad
from scipy.optimize import brentq

KS = [0.5, 1.0, 1.84, 3.0, 10.0, 40.0]
LAMS = [0.2, 0.5, 1.0, 2.0, 5.0, 10.0, 50.0]


def ser_pow(a, p, n=4):
    """Taylor coefficients of a(u)^p, a given by coefficients a[0..], a[0] > 0 (J.C.P. Miller)."""
    b = np.zeros(n); b[0] = a[0]**p
    for m in range(1, n):
        s = 0.0
        for j in range(1, m+1):
            if j < len(a):
                s += ((p + 1)*j - m)*a[j]*b[m-j]
        b[m] = s/(m*a[0])
    return b


def ser_mul(a, b, n=4):
    return np.array([sum(a[i]*b[m-i] for i in range(m+1)) for m in range(n)])


def D_of(P):
    B2 = 2*P[2]*P[0]/P[1]**2; B3 = 1.5*P[3]*P[1]/P[2]**2
    return B3 - (2 - 1/B2)


H = {'1+geometric(1)': np.array([0.0, 0.5, 0.25, 0.125]),
     'poisson(2)': np.exp(-2.0)*np.array([1.0, 2.0, 2.0, 4/3]),
     '1+geometric(2)': np.array([0.0, 1/3, 2/9, 4/27])}


def gamma_nodes(k, ng=400, tail=1e-17):
    Wmax = brentq(lambda w: gammaincc(k, k*w) - tail, 1.0, 1e4)
    x, w = roots_jacobi(ng, 0.0, k - 1.0)
    W = 0.5*Wmax*(x + 1)
    return W, w*(0.5*Wmax)**k*np.exp(k*np.log(k) - k*W - gammaln(k))


def pois4(mu):
    n = np.arange(4)
    return np.exp(n[None, :]*np.log(mu)[:, None] - mu[:, None] - gammaln(n + 1)[None, :])


def nb4(nu, mu):
    n = np.arange(4); p = mu/(nu + mu)
    return np.exp(gammaln(nu + n)[None, :] - gammaln(nu) - gammaln(n + 1)[None, :]
                  + nu*np.log1p(-p)[:, None] + n[None, :]*np.log(p)[:, None])


rows = []
print("D = B3 - (2 - 1/B2), one window; rows: law, columns: dipole mean lam = " + ', '.join(map(str, LAMS)))
for name, h in H.items():
    for k in KS:
        vals = []
        for lam in LAMS:
            a = np.array([1 + lam/k*(1 - h[0]), -lam/k*h[1], -lam/k*h[2], -lam/k*h[3]])
            vals.append(D_of(ser_pow(a, -k)))
        rows.append((f"compound {name}", k, vals))
for z in (0.02, 0.1, 0.3):
    for k in KS:
        vals = []
        for lam in LAMS:
            nb = ser_pow(np.array([1 + lam*(1 - z)/k, -lam*(1 - z)/k]), -k)
            po = np.exp(-lam*z)*np.array([1, lam*z, (lam*z)**2/2, (lam*z)**3/6])
            vals.append(D_of(ser_mul(nb, po)))
        rows.append((f"background zeta={z}", k, vals))
def clan_P(nu, k, lam):
    """P_0..P_3 of NB(nu, lam W) mixed over W Gamma(k, unit mean), adaptive quadrature; the factor
    W^(k-1) on [0, 1] is integrated with quad's algebraic weight."""
    c = k*np.log(k) - gammaln(k)
    out = []
    for n in range(4):
        def logf(w):
            return (c - k*w + gammaln(nu + n) - gammaln(nu) - gammaln(n + 1)
                    - nu*np.log1p(lam*w/nu) + n*(np.log(lam*w/nu) - np.log1p(lam*w/nu)))
        f0 = lambda w: np.exp(logf(w)) if w > 0 else (np.exp(c) if n == 0 else 0.0)
        a = quad(f0, 0.0, 1.0, weight='alg', wvar=(k - 1.0, 0.0), epsabs=0, epsrel=1e-13, limit=400)[0]
        b = quad(lambda w: np.exp(logf(w) + (k - 1.0)*np.log(w)), 1.0, np.inf, epsabs=0, epsrel=1e-13, limit=400)[0]
        out.append(a + b)
    return np.array(out)


for nu in (5.0, 30.0):
    for k in KS:
        vals, chk = [], []
        for lam in LAMS:
            vals.append(D_of(clan_P(nu, k, lam)))
            W, g = gamma_nodes(k, 400)
            chk.append(D_of((g[:, None]*nb4(nu, lam*W)).sum(0)))
        rows.append((f"clan nu={nu:g}", k, vals))
        dev = max(abs(a - b)/abs(a) for a, b in zip(vals, chk))
        print(f"  clan nu={nu:g} k={k:g}: adaptive quadrature against 400-node Gauss-Jacobi, max relative difference in D {dev:.1e}")
# uniform source on [0,2]: P_n = gammainc(n+1, 2 lam)/(2 lam), a closed form
vals = [D_of(np.array([gammainc(n + 1, 2*lam)/(2*lam) for n in range(4)])) for lam in LAMS]
x, w = np.polynomial.legendre.leggauss(400)
chk = [D_of(((w/2)[:, None]*pois4(lam*(x + 1))).sum(0)) for lam in LAMS]
print(f"  uniform: closed form against 400-node Gauss-Legendre, max |difference| in D "
      f"{max(abs(a - b) for a, b in zip(vals, chk)):.1e} (D itself tends to 0 at large lam, where the "
      f"tilted source is exponential, the Gamma of shape 1)")
rows.append(("uniform source", np.nan, vals))
vals = [D_of(ser_pow(np.array([1 + lam/k, -lam/k]), -k)) for k in (3.0,) for lam in LAMS]
rows.append(("negative binomial (control)", 3.0, vals))
for law, k, vals in rows:
    print(f"  {law:28s} k={k:<5g} " + ' '.join(f"{v:+.2e}" for v in vals) +
          f"   sign {'all -' if max(vals) < 0 else 'all +' if min(vals) > 0 else 'mixed'}")


==> anc/calc_SHORT/item1/power_check.log <==

==== power at N = 100000, 400 samples per law, rejection percentage at 5% (102 s) ====
law                    cov    order2   cross2     adj2  within2   order3    gamma gamma123    joint   mean z_adj2 z_gamma z_gamma123
clan 5.0               nm      100.0    26.5    16.5   100.0   100.0   100.0    10.2   100.0     +0.11  +10.07   -0.03
clan 5.0               src     100.0    25.0    16.0   100.0   100.0   100.0     3.5   100.0     +0.11   +7.41   -0.08
clan 5.0               emp     100.0     4.8     4.8   100.0   100.0    97.5     5.0   100.0     +0.08   -5.84   -0.09
clan 30.0              nm      100.0     6.2     5.2   100.0   100.0    55.5     7.2   100.0     +0.02   +2.15   +0.03
clan 30.0              src     100.0     6.0     5.0   100.0   100.0    52.0     4.5   100.0     +0.02   +1.98   -0.01
clan 30.0              emp     100.0     4.0     4.0   100.0   100.0    11.5     4.5   100.0     +0.02   +0.19   -0.01
pairs 0.01             nm       50.5    35.5    41.0     7.5     5.0     4.8    10.5    34.5     +1.75   -0.22   -0.68
pairs 0.01             src      50.5    35.5    41.0     7.8     5.2     5.8    13.0    35.8     +1.75   -0.28   -0.72
pairs 0.01             emp      53.8    36.0    42.0     8.0    10.0    10.5    13.5    42.5     +1.76   -0.56   -0.72
pairs 0.05             nm      100.0   100.0   100.0     5.2    79.2    12.8    94.5   100.0     +8.58   -0.87   -3.44
pairs 0.05             src     100.0   100.0   100.0     5.2    79.8    14.8    92.8   100.0     +8.59   -0.93   -3.53
pairs 0.05             emp     100.0   100.0   100.0     5.8    88.8    29.5    92.5   100.0     +8.96   -1.46   -3.55
background 0.02        nm        4.0     6.2     5.8     4.5     4.2    20.2    14.5     7.2     +0.06   +1.06   +0.88
background 0.02        src       4.0     6.0     5.8     4.5     4.2    16.8    13.0     6.2     +0.06   +1.00   +0.84
background 0.02        emp       3.8     5.8     6.0     4.5     5.2    10.8    13.0     6.2     +0.06   +0.76   +0.84
background 0.05        nm        6.0     5.0     4.0     7.8     5.2    66.8    56.8    26.8     -0.01   +2.46   +2.11
background 0.05        src       6.0     5.0     4.0     7.8     4.5    66.0    54.2    22.5     -0.01   +2.35   +2.03
background 0.05        emp       6.0     5.0     4.0     7.2     4.2    58.0    53.8    20.0     -0.01   +2.13   +2.03
background 0.1         nm        4.0     3.5     2.8     3.8     7.0    99.8    97.5    88.5     +0.08   +4.82   +4.07
background 0.1         src       3.5     3.5     2.8     3.5     5.5    99.8    97.5    84.2     +0.08   +4.47   +3.82
background 0.1         emp       3.5     3.5     2.8     3.2     5.8    99.5    97.5    81.2     +0.08   +4.28   +3.82
compound geometric2    nm      100.0    42.8    29.8   100.0   100.0   100.0     2.5   100.0     -0.04  -10.20   +0.04
compound geometric2    src     100.0    45.2    30.8   100.0   100.0   100.0     5.2   100.0     -0.04  -12.54   -0.00
compound geometric2    emp     100.0     5.0     5.5   100.0   100.0   100.0     5.0   100.0     -0.02  -32.42   +0.01
uniform None           nm        2.5     2.8     3.2     2.5     0.0   100.0   100.0   100.0     +0.04  -50.14  -44.04
uniform None           src       5.5     5.8     5.0     6.0     5.8   100.0   100.0   100.0     +0.05  -92.45  -71.91
uniform None           emp       5.2     5.8     5.0     5.8     4.8   100.0   100.0   100.0     +0.05  -92.52  -71.91
twopoint None          nm        4.5     4.2     5.8     7.0     2.8     0.0     0.8     2.8     +0.03   -0.05   -0.04
twopoint None          src       4.5     4.2     5.8     7.0     6.2     4.8     6.2     6.0     +0.03   -0.10   -0.07
twopoint None          emp       4.5     4.2     5.8     7.8     6.5     5.8     6.0     6.2     +0.03   -0.20   -0.07
binomial MC sd of a rate p: sqrt(p(1-p)/400), at most 2.5%


==> anc/calc_SHORT/item1/power_check.py <==
#!/usr/bin/env python3
"""Every test of moment_test.py must be able to fail: rejection rates against the Table 1 laws of XS6
(re-implemented from the docstring of mc_alternatives.py), compound counting (each dipole seen as
one plus a geometric number of hadrons of mean one, compound_counting.py of XS6), the uniform
source and the two-point source, all at the Table 1 configuration (Gamma source of shape 3 where a
Gamma source enters, dipole or window means 2), N events per sample.

Expected pattern from the closed forms (symbolic_checks.py, exact_sum_checks.py):
  clan          within2, order2, order3 and gamma reject; cross2, adj2, gamma123 at their null
  pairs         adj2, cross2, order2, order3 reject; within2 at its null (with emp); gamma123 shifted
  background    every equality test at its null; gamma, gamma123, joint reject
  compound      as clan
  uniform       equality tests at their null; gamma, gamma123, joint reject
  twopoint      every test at its null (equal to the Gamma through third order)
Run:  ( ulimit -v 1500000; NPROC=2 python3 power_check.py N R ) >> power_check.log ; writes power_check_<N>.json
"""
import numpy as np, json, os, sys, time
sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import moment_test as mt

LAWS = [('clan', 5.0), ('clan', 30.0), ('pairs', 0.01), ('pairs', 0.05), ('background', 0.02),
        ('background', 0.05), ('background', 0.10), ('compound', 'geometric2'), ('uniform', None),
        ('twopoint', None)]
COVS = ('nm', 'src', 'emp')


def draw(law, par, n, rng):
    w = rng.gamma(3.0, 1/3.0, size=n)
    if law == 'clan':
        return [rng.poisson(rng.gamma(par, 2.0*w/par)) for _ in range(3)]
    if law == 'pairs':
        x12 = rng.poisson(2*par*w); x23 = rng.poisson(2*par*w)
        return [rng.poisson(2*(1-par)*w) + x12, rng.poisson(2*(1-2*par)*w) + x12 + x23,
                rng.poisson(2*(1-par)*w) + x23]
    if law == 'background':
        return [rng.poisson(2*(1-par)*w) + rng.poisson(2*par, size=n) for _ in range(3)]
    if law == 'compound':            # D dipoles, each 1 + Geometric(mean 1) hadrons
        out = []
        for _ in range(3):
            D = rng.poisson(2.0*w)
            extra = rng.negative_binomial(np.maximum(D, 1), 0.5)
            out.append(D + np.where(D > 0, extra, 0))
        return out
    if law == 'uniform':
        u = rng.uniform(0, 2, size=n); return [rng.poisson(2*u) for _ in range(3)]
    if law == 'twopoint':
        u = np.where(rng.random(n) < 0.25, 2.0, 2/3); return [rng.poisson(2*u) for _ in range(3)]
    raise ValueError(law)


def block(task):
    li, n, b, m = task
    law, par = LAWS[li]
    rng = np.random.default_rng([2026092202, li, n, b])
    rows = []
    for _ in range(m):
        r = mt.test(*draw(law, par, n, rng))
        rows.append({k: v for k, v in r.items() if k.startswith(('p_', 'z_', 'gamma_ratio'))})
    return rows


if __name__ == '__main__':
    import multiprocessing as mp
    n = int(float(sys.argv[1])); R = int(sys.argv[2]); m = 20
    tasks = [(li, n, b, m) for li in range(len(LAWS)) for b in range(R//m)]
    t0 = time.time()
    with mp.get_context('fork').Pool(int(os.environ.get('NPROC', '2'))) as pool:
        res = pool.map(block, tasks, chunksize=1)
    agg = {}
    for (li, _, _, _), r in zip(tasks, res):
        agg.setdefault(li, []).extend(r)
    out = {}
    print(f"\n==== power at N = {n}, {R} samples per law, rejection percentage at 5% ({time.time()-t0:.0f} s) ====")
    print(f"{'law':22s} {'cov':4s} " + ' '.join(f"{t:>8s}" for t in mt.DOF) + "   mean z_adj2 z_gamma z_gamma123")
    for li, (law, par) in enumerate(LAWS):
        rows = agg[li]; d = {}
        for c in COVS:
            line = f"{law+' '+str(par):22s} {c:4s} "
            for t in mt.DOF:
                p = np.array([r[f'p_{t}_{c}'] for r in rows], float)
                d[f'{t}|{c}'] = float(np.mean(p[np.isfinite(p)] < 0.05))
                line += f" {100*d[f'{t}|{c}']:7.1f}"
            zs = [np.nanmean([r[f'{z}_{c}'] for r in rows]) for z in ('z_adj2', 'z_gamma', 'z_gamma123')]
            line += "   " + ' '.join(f"{z:+7.2f}" for z in zs)
            print(line)
        out[f"{law}|{par}"] = dict(R=len(rows), rej5=d)
    print(f"binomial MC sd of a rate p: sqrt(p(1-p)/{R}), at most {100*0.5/np.sqrt(R):.1f}%")
    json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), f'power_check_{n}.json'), 'w'), indent=1)


==> anc/calc_SHORT/item1/power_check_100000.json <==
{
 "clan|5.0": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 0.265,
   "adj2|nm": 0.165,
   "within2|nm": 1.0,
   "order3|nm": 1.0,
   "gamma|nm": 1.0,
   "gamma123|nm": 0.1025,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 0.25,
   "adj2|src": 0.16,
   "within2|src": 1.0,
   "order3|src": 1.0,
   "gamma|src": 1.0,
   "gamma123|src": 0.035,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 0.0475,
   "adj2|emp": 0.0475,
   "within2|emp": 1.0,
   "order3|emp": 1.0,
   "gamma|emp": 0.975,
   "gamma123|emp": 0.05,
   "joint|emp": 1.0
  }
 },
 "clan|30.0": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 0.0625,
   "adj2|nm": 0.0525,
   "within2|nm": 1.0,
   "order3|nm": 1.0,
   "gamma|nm": 0.555,
   "gamma123|nm": 0.0725,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 0.06,
   "adj2|src": 0.05,
   "within2|src": 1.0,
   "order3|src": 1.0,
   "gamma|src": 0.52,
   "gamma123|src": 0.045,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 0.04,
   "adj2|emp": 0.04,
   "within2|emp": 1.0,
   "order3|emp": 1.0,
   "gamma|emp": 0.115,
   "gamma123|emp": 0.045,
   "joint|emp": 1.0
  }
 },
 "pairs|0.01": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.505,
   "cross2|nm": 0.355,
   "adj2|nm": 0.41,
   "within2|nm": 0.075,
   "order3|nm": 0.05,
   "gamma|nm": 0.0475,
   "gamma123|nm": 0.105,
   "joint|nm": 0.345,
   "order2|src": 0.505,
   "cross2|src": 0.355,
   "adj2|src": 0.41,
   "within2|src": 0.0775,
   "order3|src": 0.0525,
   "gamma|src": 0.0575,
   "gamma123|src": 0.13,
   "joint|src": 0.3575,
   "order2|emp": 0.5375,
   "cross2|emp": 0.36,
   "adj2|emp": 0.42,
   "within2|emp": 0.08,
   "order3|emp": 0.1,
   "gamma|emp": 0.105,
   "gamma123|emp": 0.135,
   "joint|emp": 0.425
  }
 },
 "pairs|0.05": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 1.0,
   "adj2|nm": 1.0,
   "within2|nm": 0.0525,
   "order3|nm": 0.7925,
   "gamma|nm": 0.1275,
   "gamma123|nm": 0.945,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 1.0,
   "adj2|src": 1.0,
   "within2|src": 0.0525,
   "order3|src": 0.7975,
   "gamma|src": 0.1475,
   "gamma123|src": 0.9275,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 1.0,
   "adj2|emp": 1.0,
   "within2|emp": 0.0575,
   "order3|emp": 0.8875,
   "gamma|emp": 0.295,
   "gamma123|emp": 0.925,
   "joint|emp": 1.0
  }
 },
 "background|0.02": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.04,
   "cross2|nm": 0.0625,
   "adj2|nm": 0.0575,
   "within2|nm": 0.045,
   "order3|nm": 0.0425,
   "gamma|nm": 0.2025,
   "gamma123|nm": 0.145,
   "joint|nm": 0.0725,
   "order2|src": 0.04,
   "cross2|src": 0.06,
   "adj2|src": 0.0575,
   "within2|src": 0.045,
   "order3|src": 0.0425,
   "gamma|src": 0.1675,
   "gamma123|src": 0.13,
   "joint|src": 0.0625,
   "order2|emp": 0.0375,
   "cross2|emp": 0.0575,
   "adj2|emp": 0.06,
   "within2|emp": 0.045,
   "order3|emp": 0.0525,
   "gamma|emp": 0.1075,
   "gamma123|emp": 0.13,
   "joint|emp": 0.0625
  }
 },
 "background|0.05": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.06,
   "cross2|nm": 0.05,
   "adj2|nm": 0.04,
   "within2|nm": 0.0775,
   "order3|nm": 0.0525,
   "gamma|nm": 0.6675,
   "gamma123|nm": 0.5675,
   "joint|nm": 0.2675,
   "order2|src": 0.06,
   "cross2|src": 0.05,
   "adj2|src": 0.04,
   "within2|src": 0.0775,
   "order3|src": 0.045,
   "gamma|src": 0.66,
   "gamma123|src": 0.5425,
   "joint|src": 0.225,
   "order2|emp": 0.06,
   "cross2|emp": 0.05,
   "adj2|emp": 0.04,
   "within2|emp": 0.0725,
   "order3|emp": 0.0425,
   "gamma|emp": 0.58,
   "gamma123|emp": 0.5375,
   "joint|emp": 0.2
  }
 },
 "background|0.1": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.04,
   "cross2|nm": 0.035,
   "adj2|nm": 0.0275,
   "within2|nm": 0.0375,
   "order3|nm": 0.07,
   "gamma|nm": 0.9975,
   "gamma123|nm": 0.975,
   "joint|nm": 0.885,
   "order2|src": 0.035,
   "cross2|src": 0.035,
   "adj2|src": 0.0275,
   "within2|src": 0.035,
   "order3|src": 0.055,
   "gamma|src": 0.9975,
   "gamma123|src": 0.975,
   "joint|src": 0.8425,
   "order2|emp": 0.035,
   "cross2|emp": 0.035,
   "adj2|emp": 0.0275,
   "within2|emp": 0.0325,
   "order3|emp": 0.0575,
   "gamma|emp": 0.995,
   "gamma123|emp": 0.975,
   "joint|emp": 0.8125
  }
 },
 "compound|geometric2": {
  "R": 400,
  "rej5": {
   "order2|nm": 1.0,
   "cross2|nm": 0.4275,
   "adj2|nm": 0.2975,
   "within2|nm": 1.0,
   "order3|nm": 1.0,
   "gamma|nm": 1.0,
   "gamma123|nm": 0.025,
   "joint|nm": 1.0,
   "order2|src": 1.0,
   "cross2|src": 0.4525,
   "adj2|src": 0.3075,
   "within2|src": 1.0,
   "order3|src": 1.0,
   "gamma|src": 1.0,
   "gamma123|src": 0.0525,
   "joint|src": 1.0,
   "order2|emp": 1.0,
   "cross2|emp": 0.05,
   "adj2|emp": 0.055,
   "within2|emp": 1.0,
   "order3|emp": 1.0,
   "gamma|emp": 1.0,
   "gamma123|emp": 0.05,
   "joint|emp": 1.0
  }
 },
 "uniform|None": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.025,
   "cross2|nm": 0.0275,
   "adj2|nm": 0.0325,
   "within2|nm": 0.025,
   "order3|nm": 0.0,
   "gamma|nm": 1.0,
   "gamma123|nm": 1.0,
   "joint|nm": 1.0,
   "order2|src": 0.055,
   "cross2|src": 0.0575,
   "adj2|src": 0.05,
   "within2|src": 0.06,
   "order3|src": 0.0575,
   "gamma|src": 1.0,
   "gamma123|src": 1.0,
   "joint|src": 1.0,
   "order2|emp": 0.0525,
   "cross2|emp": 0.0575,
   "adj2|emp": 0.05,
   "within2|emp": 0.0575,
   "order3|emp": 0.0475,
   "gamma|emp": 1.0,
   "gamma123|emp": 1.0,
   "joint|emp": 1.0
  }
 },
 "twopoint|None": {
  "R": 400,
  "rej5": {
   "order2|nm": 0.045,
   "cross2|nm": 0.0425,
   "adj2|nm": 0.0575,
   "within2|nm": 0.07,
   "order3|nm": 0.0275,
   "gamma|nm": 0.0,
   "gamma123|nm": 0.0075,
   "joint|nm": 0.0275,
   "order2|src": 0.045,
   "cross2|src": 0.0425,
   "adj2|src": 0.0575,
   "within2|src": 0.07,
   "order3|src": 0.0625,
   "gamma|src": 0.0475,
   "gamma123|src": 0.0625,
   "joint|src": 0.06,
   "order2|emp": 0.045,
   "cross2|emp": 0.0425,
   "adj2|emp": 0.0575,
   "within2|emp": 0.0775,
   "order3|emp": 0.065,
   "gamma|emp": 0.0575,
   "gamma123|emp": 0.06,
   "joint|emp": 0.0625
  }
 }
}

==> anc/calc_SHORT/item1/size_summary.log <==
N = 10000: laws ['cuts k=1', 'cuts k=1.84', 'cuts k=40', 'table1 k=3', 'uniform', 'twopoint', 'background0.1']; samples per law [5000]
  order2     nm       2.88- 5.98% (max at background0.1)  src   *  4.48- 5.66% (max at background0.1)  emp      4.74- 5.98% (max at cuts k=1)  oracle   4.46- 5.66% (max at background0.1)
  cross2     nm       2.14- 5.60% (max at twopoint)  src   *  4.32- 5.60% (max at twopoint)  emp      4.38- 5.58% (max at twopoint)  oracle   4.36- 5.58% (max at twopoint)
  adj2       nm       2.58- 5.80% (max at table1 k=3)  src   *  4.68- 5.74% (max at table1 k=3)  emp      4.72- 5.72% (max at table1 k=3)  oracle   4.70- 5.68% (max at table1 k=3)
  within2    nm       2.62- 5.72% (max at background0.1)  src   *  4.82- 5.38% (max at background0.1)  emp      4.84- 5.44% (max at cuts k=1)  oracle   4.82- 5.40% (max at background0.1)
  order3     nm       0.38- 6.96% (max at background0.1)  src   *  5.02- 5.84% (max at cuts k=1)  emp      5.22-12.22% (max at cuts k=1)  oracle   5.06- 6.48% (max at cuts k=1)
  gamma      nm    *  0.06- 5.26% (max at cuts k=40)  src      5.10- 9.86% (max at cuts k=1)  emp      5.64-35.76% (max at cuts k=1)  oracle   4.68- 5.36% (max at cuts k=1)
  gamma123   nm    *  0.30- 5.62% (max at cuts k=1)  src      4.92- 9.04% (max at cuts k=1)  emp      4.96- 9.32% (max at cuts k=1)  oracle   4.74- 5.64% (max at cuts k=1)
  joint      nm    *  1.96- 6.90% (max at cuts k=1)  src      4.96- 7.74% (max at cuts k=1)  emp      5.84-20.32% (max at cuts k=1)  oracle   4.96- 7.38% (max at cuts k=1)
  recommended covariance, over the negative multinomial laws only (cuts k=1, cuts k=1.84, cuts k=40, table1 k=3): order2 4.48-5.30%; cross2 4.32-5.32%; adj2 4.68-5.74%; within2 4.82-5.20%; order3 5.16-5.84%; gamma 4.48-5.26%; gamma123 4.94-5.62%; joint 5.02-6.90%
  (* recommended covariance; binomial MC sd of a 5% rate 0.31%)
  variance over samples / delta-method variance, min-max per law: cuts k=1 1.010-1.069; cuts k=1.84 0.972-1.019; cuts k=40 0.973-1.034; table1 k=3 0.957-1.033; uniform 0.982-1.047; twopoint 0.963-1.056; background0.1 0.969-1.047  (MC sd 0.020)
N = 100000: laws ['cuts k=1', 'cuts k=1.84', 'cuts k=40', 'table1 k=3', 'uniform', 'twopoint', 'background0.1']; samples per law [5000]
  order2     nm       2.76- 5.70% (max at cuts k=1)  src   *  4.56- 5.68% (max at cuts k=1)  emp      4.66- 5.72% (max at cuts k=1)  oracle   4.54- 5.70% (max at cuts k=1)
  cross2     nm       2.14- 5.46% (max at background0.1)  src   *  4.88- 5.34% (max at cuts k=1)  emp      4.86- 5.36% (max at cuts k=1)  oracle   4.90- 5.26% (max at cuts k=1)
  adj2       nm       2.80- 5.70% (max at cuts k=40)  src   *  4.86- 5.68% (max at cuts k=40)  emp      4.90- 5.66% (max at cuts k=40)  oracle   4.90- 5.72% (max at cuts k=40)
  within2    nm       2.04- 5.52% (max at cuts k=1.84)  src   *  4.84- 5.54% (max at cuts k=1.84)  emp      4.88- 5.60% (max at cuts k=1.84)  oracle   4.84- 5.56% (max at cuts k=1.84)
  order3     nm       0.26- 6.12% (max at background0.1)  src   *  4.48- 5.70% (max at cuts k=40)  emp      4.98- 6.42% (max at cuts k=1)  oracle   4.62- 5.70% (max at cuts k=40)
  gamma      nm    *  0.14- 5.32% (max at cuts k=1)  src      4.84- 6.28% (max at cuts k=1)  emp      5.04-11.12% (max at cuts k=1)  oracle   4.86- 5.38% (max at cuts k=1)
  gamma123   nm    *  0.38- 5.56% (max at cuts k=1)  src      4.82- 6.06% (max at cuts k=1)  emp      4.90- 6.08% (max at cuts k=1)  oracle   4.64- 5.36% (max at cuts k=1)
  joint      nm    *  2.08- 5.74% (max at cuts k=1)  src      4.86- 5.84% (max at cuts k=1)  emp      5.58- 7.88% (max at cuts k=1)  oracle   4.86- 5.74% (max at cuts k=1)
  recommended covariance, over the negative multinomial laws only (cuts k=1, cuts k=1.84, cuts k=40, table1 k=3): order2 4.56-5.68%; cross2 4.88-5.34%; adj2 4.98-5.68%; within2 5.12-5.54%; order3 4.48-5.70%; gamma 4.84-5.32%; gamma123 4.68-5.56%; joint 4.76-5.74%
  (* recommended covariance; binomial MC sd of a 5% rate 0.31%)
  variance over samples / delta-method variance, min-max per law: cuts k=1 1.004-1.037; cuts k=1.84 0.994-1.050; cuts k=40 0.979-1.021; table1 k=3 0.985-1.060; uniform 0.962-1.031; twopoint 0.973-1.027; background0.1 0.939-1.019  (MC sd 0.020)
N = 1000000: laws ['cuts k=1', 'cuts k=1.84', 'cuts k=40', 'table1 k=3']; samples per law [1000]
  order2     nm       4.50- 6.30% (max at table1 k=3)  src   *  4.50- 6.30% (max at table1 k=3)  emp      4.50- 6.40% (max at table1 k=3)  oracle   4.50- 6.30% (max at table1 k=3)
  cross2     nm       3.90- 5.80% (max at cuts k=1)  src   *  3.90- 5.80% (max at table1 k=3)  emp      3.90- 5.90% (max at table1 k=3)  oracle   3.90- 5.90% (max at cuts k=1)
  adj2       nm       4.40- 6.30% (max at table1 k=3)  src   *  4.40- 6.30% (max at table1 k=3)  emp      4.40- 6.30% (max at table1 k=3)  oracle   4.40- 6.30% (max at table1 k=3)
  within2    nm       4.90- 6.90% (max at table1 k=3)  src   *  4.90- 6.90% (max at table1 k=3)  emp      4.90- 6.80% (max at table1 k=3)  oracle   4.90- 6.90% (max at table1 k=3)
  order3     nm       3.90- 5.10% (max at table1 k=3)  src   *  3.90- 5.10% (max at table1 k=3)  emp      3.90- 5.20% (max at table1 k=3)  oracle   4.00- 5.20% (max at cuts k=1)
  gamma      nm    *  4.30- 5.10% (max at table1 k=3)  src      4.30- 5.10% (max at cuts k=40)  emp      4.80- 5.60% (max at cuts k=1.84)  oracle   4.30- 5.00% (max at table1 k=3)
  gamma123   nm    *  4.50- 5.20% (max at cuts k=40)  src      4.30- 5.30% (max at cuts k=40)  emp      4.30- 5.30% (max at cuts k=40)  oracle   4.50- 5.20% (max at cuts k=40)
  joint      nm    *  4.40- 5.80% (max at cuts k=1)  src      4.50- 5.70% (max at cuts k=1)  emp      4.70- 5.30% (max at table1 k=3)  oracle   4.40- 5.90% (max at cuts k=1)
  recommended covariance, over the negative multinomial laws only (cuts k=1, cuts k=1.84, cuts k=40, table1 k=3): order2 4.50-6.30%; cross2 3.90-5.80%; adj2 4.40-6.30%; within2 4.90-6.90%; order3 3.90-5.10%; gamma 4.30-5.10%; gamma123 4.50-5.20%; joint 4.40-5.80%
  (* recommended covariance; binomial MC sd of a 5% rate 0.69%)
  variance over samples / delta-method variance, min-max per law: cuts k=1 0.946-1.015; cuts k=1.84 0.890-0.970; cuts k=40 0.986-1.076; table1 k=3 0.979-1.081  (MC sd 0.045)


==> anc/calc_SHORT/item1/size_summary.py <==
#!/usr/bin/env python3
"""Range of the null rejection rates at 5 percent nominal, per test and covariance option, over the
laws of null_size_<N>.json at which that test is at its null.  Excluded, because the test is not at
its null there: gamma, gamma123 and joint under 'uniform' and 'background0.1' (kappa3 != 2 kappa2^2).
Joint is kept under 'twopoint', since it uses orders 2 and 3 only, at which the two-point law equals the
Gamma of shape 3.
Run:  python3 size_summary.py > size_summary.log
"""
import json, os, glob
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
NOTNULL = {'gamma': {'uniform', 'background0.1'}, 'gamma123': {'uniform', 'background0.1'},
           'joint': {'uniform', 'background0.1'}}
REC = dict(order2='src', cross2='src', adj2='src', within2='src', order3='src', gamma='nm', gamma123='nm', joint='nm')
for fn in sorted(glob.glob(os.path.join(HERE, 'null_size_*.json')), key=lambda f: int(f.split('_')[-1][:-5])):
    d = json.load(open(fn)); N = int(fn.split('_')[-1][:-5])
    laws = list(d)
    print(f"N = {N}: laws {laws}; samples per law {sorted(set(d[l]['R'] for l in laws))}")
    for t in REC:
        line = f"  {t:9s}"
        for c in ('nm', 'src', 'emp', 'oracle'):
            v = [(100*d[l]['rates'][f'{t}|{c}']['r5'], l) for l in laws if l not in NOTNULL.get(t, set())]
            lo, hi = min(v), max(v)
            mark = '*' if REC[t] == c else ' '
            line += f"  {c:6s}{mark} {lo[0]:5.2f}-{hi[0]:5.2f}% (max at {hi[1]})"
        print(line)
    nm_laws = [l for l in laws if l.startswith(('cuts', 'table1'))]
    print("  recommended covariance, over the negative multinomial laws only (" + ', '.join(nm_laws) + "): " +
          '; '.join(f"{t} {min(100*d[l]['rates'][f'{t}|{REC[t]}']['r5'] for l in nm_laws):.2f}-"
                    f"{max(100*d[l]['rates'][f'{t}|{REC[t]}']['r5'] for l in nm_laws):.2f}%" for t in REC))
    R = min(d[l]['R'] for l in laws)
    print(f"  (* recommended covariance; binomial MC sd of a 5% rate {100*np.sqrt(0.05*0.95/R):.2f}%)")
    vr = [(min(d[l]['var_ratio']), max(d[l]['var_ratio']), l) for l in laws]
    print("  variance over samples / delta-method variance, min-max per law: " +
          '; '.join(f"{l} {a:.3f}-{b:.3f}" for a, b, l in vr) + f"  (MC sd {d[laws[0]]['var_ratio_se']:.3f})")


==> anc/calc_SHORT/item1/symbolic_checks.log <==
A  one common source of unspecified law, Poisson counting
  [ok ] F_11 = Var W
  [ok ] F_12 = Var W
  [ok ] F_13 = Var W
  [ok ] F_22 = Var W
  [ok ] F_23 = Var W
  [ok ] F_33 = Var W
  [ok ] T_111 = kappa3(W)
  [ok ] T_112 = kappa3(W)
  [ok ] T_113 = kappa3(W)
  [ok ] T_122 = kappa3(W)
  [ok ] T_123 = kappa3(W)
  [ok ] T_133 = kappa3(W)
  [ok ] T_222 = kappa3(W)
  [ok ] T_223 = kappa3(W)
  [ok ] T_233 = kappa3(W)
  [ok ] T_333 = kappa3(W)
  [ok ] order 4 multiset 1111: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1112: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1113: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1122: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1123: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1133: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1222: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1223: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1233: partition formula gives kappa4(W)
  [ok ] order 4 multiset 1333: partition formula gives kappa4(W)
  [ok ] order 4 multiset 2222: partition formula gives kappa4(W)
  [ok ] order 4 multiset 2223: partition formula gives kappa4(W)
  [ok ] order 4 multiset 2233: partition formula gives kappa4(W)
  [ok ] order 4 multiset 2333: partition formula gives kappa4(W)
  [ok ] order 4 multiset 3333: partition formula gives kappa4(W)
  [ok ] order 5 multiset 11111: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11112: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11113: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11122: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11123: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11133: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11222: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11223: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11233: partition formula gives kappa5(W)
  [ok ] order 5 multiset 11333: partition formula gives kappa5(W)
  [ok ] order 5 multiset 12222: partition formula gives kappa5(W)
  [ok ] order 5 multiset 12223: partition formula gives kappa5(W)
  [ok ] order 5 multiset 12233: partition formula gives kappa5(W)
  [ok ] order 5 multiset 12333: partition formula gives kappa5(W)
  [ok ] order 5 multiset 13333: partition formula gives kappa5(W)
  [ok ] order 5 multiset 22222: partition formula gives kappa5(W)
  [ok ] order 5 multiset 22223: partition formula gives kappa5(W)
  [ok ] order 5 multiset 22233: partition formula gives kappa5(W)
  [ok ] order 5 multiset 22333: partition formula gives kappa5(W)
  [ok ] order 5 multiset 23333: partition formula gives kappa5(W)
  [ok ] order 5 multiset 33333: partition formula gives kappa5(W)
B  negative multinomial of shape k
  [ok ] order 2 11: (r-1)!/k^(r-1)
  [ok ] order 2 12: (r-1)!/k^(r-1)
  [ok ] order 2 13: (r-1)!/k^(r-1)
  [ok ] order 2 22: (r-1)!/k^(r-1)
  [ok ] order 2 23: (r-1)!/k^(r-1)
  [ok ] order 2 33: (r-1)!/k^(r-1)
  [ok ] order 3 111: (r-1)!/k^(r-1)
  [ok ] order 3 112: (r-1)!/k^(r-1)
  [ok ] order 3 113: (r-1)!/k^(r-1)
  [ok ] order 3 122: (r-1)!/k^(r-1)
  [ok ] order 3 123: (r-1)!/k^(r-1)
  [ok ] order 3 133: (r-1)!/k^(r-1)
  [ok ] order 3 222: (r-1)!/k^(r-1)
  [ok ] order 3 223: (r-1)!/k^(r-1)
  [ok ] order 3 233: (r-1)!/k^(r-1)
  [ok ] order 3 333: (r-1)!/k^(r-1)
  [ok ] order 4 1111: (r-1)!/k^(r-1)
  [ok ] order 4 1112: (r-1)!/k^(r-1)
  [ok ] order 4 1113: (r-1)!/k^(r-1)
  [ok ] order 4 1122: (r-1)!/k^(r-1)
  [ok ] order 4 1123: (r-1)!/k^(r-1)
  [ok ] order 4 1133: (r-1)!/k^(r-1)
  [ok ] order 4 1222: (r-1)!/k^(r-1)
  [ok ] order 4 1223: (r-1)!/k^(r-1)
  [ok ] order 4 1233: (r-1)!/k^(r-1)
  [ok ] order 4 1333: (r-1)!/k^(r-1)
  [ok ] order 4 2222: (r-1)!/k^(r-1)
  [ok ] order 4 2223: (r-1)!/k^(r-1)
  [ok ] order 4 2233: (r-1)!/k^(r-1)
  [ok ] order 4 2333: (r-1)!/k^(r-1)
  [ok ] order 4 3333: (r-1)!/k^(r-1)
  [ok ] order 5 11111: (r-1)!/k^(r-1)
  [ok ] order 5 11112: (r-1)!/k^(r-1)
  [ok ] order 5 11113: (r-1)!/k^(r-1)
  [ok ] order 5 11122: (r-1)!/k^(r-1)
  [ok ] order 5 11123: (r-1)!/k^(r-1)
  [ok ] order 5 11133: (r-1)!/k^(r-1)
  [ok ] order 5 11222: (r-1)!/k^(r-1)
  [ok ] order 5 11223: (r-1)!/k^(r-1)
  [ok ] order 5 11233: (r-1)!/k^(r-1)
  [ok ] order 5 11333: (r-1)!/k^(r-1)
  [ok ] order 5 12222: (r-1)!/k^(r-1)
  [ok ] order 5 12223: (r-1)!/k^(r-1)
  [ok ] order 5 12233: (r-1)!/k^(r-1)
  [ok ] order 5 12333: (r-1)!/k^(r-1)
  [ok ] order 5 13333: (r-1)!/k^(r-1)
  [ok ] order 5 22222: (r-1)!/k^(r-1)
  [ok ] order 5 22223: (r-1)!/k^(r-1)
  [ok ] order 5 22233: (r-1)!/k^(r-1)
  [ok ] order 5 22333: (r-1)!/k^(r-1)
  [ok ] order 5 23333: (r-1)!/k^(r-1)
  [ok ] order 5 33333: (r-1)!/k^(r-1)
  [ok ] order 6 111111: (r-1)!/k^(r-1)
  [ok ] order 6 111112: (r-1)!/k^(r-1)
  [ok ] order 6 111113: (r-1)!/k^(r-1)
  [ok ] order 6 111122: (r-1)!/k^(r-1)
  [ok ] order 6 111123: (r-1)!/k^(r-1)
  [ok ] order 6 111133: (r-1)!/k^(r-1)
  [ok ] order 6 111222: (r-1)!/k^(r-1)
  [ok ] order 6 111223: (r-1)!/k^(r-1)
  [ok ] order 6 111233: (r-1)!/k^(r-1)
  [ok ] order 6 111333: (r-1)!/k^(r-1)
  [ok ] order 6 112222: (r-1)!/k^(r-1)
  [ok ] order 6 112223: (r-1)!/k^(r-1)
  [ok ] order 6 112233: (r-1)!/k^(r-1)
  [ok ] order 6 112333: (r-1)!/k^(r-1)
  [ok ] order 6 113333: (r-1)!/k^(r-1)
  [ok ] order 6 122222: (r-1)!/k^(r-1)
  [ok ] order 6 122223: (r-1)!/k^(r-1)
  [ok ] order 6 122233: (r-1)!/k^(r-1)
  [ok ] order 6 122333: (r-1)!/k^(r-1)
  [ok ] order 6 123333: (r-1)!/k^(r-1)
  [ok ] order 6 133333: (r-1)!/k^(r-1)
  [ok ] order 6 222222: (r-1)!/k^(r-1)
  [ok ] order 6 222223: (r-1)!/k^(r-1)
  [ok ] order 6 222233: (r-1)!/k^(r-1)
  [ok ] order 6 222333: (r-1)!/k^(r-1)
  [ok ] order 6 223333: (r-1)!/k^(r-1)
  [ok ] order 6 233333: (r-1)!/k^(r-1)
  [ok ] order 6 333333: (r-1)!/k^(r-1)
  [ok ] normalized_cumulants on the NM: F = 1/k (all six)
  [ok ] normalized_cumulants on the NM: T = 2/k^2 (all ten)
  [ok ] kappa_123 = 2 C12 C23 / m2 (ordinary joint cumulant, distinct windows)
  [ok ] kappa_123 = 2 C12 C13 / m1
  [ok ] f_112 = kappa(n1,n1,n2) - C12 = 2 C12 f_11 / m1
  [ok ] f_112 = 2 C12^2 / m2
  [ok ] f_111 = kappa3(n1) - 3 Var n1 + 2 m1 = 2 f_11^2 / m1 (one window)
  [ok ] f_11 f_33 = C13^2 (single-source rank one)
C  alternatives (closed forms), generic source moments E W^2 = m2, E W^3 = m3
  [ok ] clan nu: 11
  [ok ] clan nu: 12
  [ok ] clan nu: 13
  [ok ] clan nu: 22
  [ok ] clan nu: 23
  [ok ] clan nu: 33
  [ok ] clan nu: 111
  [ok ] clan nu: 112
  [ok ] clan nu: 113
  [ok ] clan nu: 122
  [ok ] clan nu: 123
  [ok ] clan nu: 133
  [ok ] clan nu: 222
  [ok ] clan nu: 223
  [ok ] clan nu: 233
  [ok ] clan nu: 333
  [ok ] pairs f (means 2): 11
  [ok ] pairs f (means 2): 12
  [ok ] pairs f (means 2): 13
  [ok ] pairs f (means 2): 22
  [ok ] pairs f (means 2): 23
  [ok ] pairs f (means 2): 33
  [ok ] pairs f (means 2): 111
  [ok ] pairs f (means 2): 112
  [ok ] pairs f (means 2): 113
  [ok ] pairs f (means 2): 122
  [ok ] pairs f (means 2): 123
  [ok ] pairs f (means 2): 133
  [ok ] pairs f (means 2): 222
  [ok ] pairs f (means 2): 223
  [ok ] pairs f (means 2): 233
  [ok ] pairs f (means 2): 333
  [ok ] background zeta (means 2): 11 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 12 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 13 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 22 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 23 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 33 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 111 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 112 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 113 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 122 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 123 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 133 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 222 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 223 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 233 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background zeta (means 2): 333 = cumulant of W' = zeta + (1-zeta) W
  [ok ] background of window-dependent fraction zeta_j: 11 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 12 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 13 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 22 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 23 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 33 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 111 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 112 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 113 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 122 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 123 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 133 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 222 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 223 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 233 = prod (1-zeta_j) x kappa_r(W)
  [ok ] background of window-dependent fraction zeta_j: 333 = prod (1-zeta_j) x kappa_r(W)
  [ok ] window-dependent background: F_12^2 = F_11 F_22 (one factor, loadings 1-zeta_j), while F_12 - F_13 = (1-zeta1)(zeta3-zeta2) kappa2
  [ok ] compound counting, X factorial moments h1,h2,h3: 11
  [ok ] compound counting, X factorial moments h1,h2,h3: 12
  [ok ] compound counting, X factorial moments h1,h2,h3: 13
  [ok ] compound counting, X factorial moments h1,h2,h3: 22
  [ok ] compound counting, X factorial moments h1,h2,h3: 23
  [ok ] compound counting, X factorial moments h1,h2,h3: 33
  [ok ] compound counting, X factorial moments h1,h2,h3: 111
  [ok ] compound counting, X factorial moments h1,h2,h3: 112
  [ok ] compound counting, X factorial moments h1,h2,h3: 113
  [ok ] compound counting, X factorial moments h1,h2,h3: 122
  [ok ] compound counting, X factorial moments h1,h2,h3: 123
  [ok ] compound counting, X factorial moments h1,h2,h3: 133
  [ok ] compound counting, X factorial moments h1,h2,h3: 222
  [ok ] compound counting, X factorial moments h1,h2,h3: 223
  [ok ] compound counting, X factorial moments h1,h2,h3: 233
  [ok ] compound counting, X factorial moments h1,h2,h3: 333
     X = 1+geometric mean 1 (P(X=n)=2^-n): E X = 2, E X(X-1) = 4, E X(X-1)(X-2) = 12
     X = Poisson mean 2: E X = 2, E X(X-1) = 4, E X(X-1)(X-2) = 8
     X = 1+geometric mean 2 (mean 3): E X = 3, E X(X-1) = 12, E X(X-1)(X-2) = 72
D  multinomial splitting of an arbitrary total, and thinning
  [ok ] split: all six F equal p2/p1^2 - 1
  [ok ] split: all ten T equal (p3 - 3 p2 p1 + 2 p1^3)/p1^3
  [ok ] window-dependent independent thinning leaves all sixteen statistics unchanged, any law
E  bunching parameters of one window
  [ok ] B3 - (2 - 1/B2) = (kappa3 - 2 kappa2^2)/B2^2, tilted normalized source
  [ok ] NB: B2 = (k+1)/k
  [ok ] NB: B3 = (k+2)/(k+1) = 2 - 1/B2
F  sources
     two-point W in {2/3, 2} w.p. {3/4, 1/4}: E W^r = [1, 1, 4/3, 20/9, 112/27], (k2,k3,k4) = (1/3, 2/9, -2/27)
     Gamma shape 3, unit mean:                 E W^r = [1, 1, 4/3, 20/9, 40/9], (k2,k3,k4) = (1/3, 2/9, 2/9)
  [ok ] two-point source equals Gamma(3) in E W, E W^2, E W^3
  [ok ] lognormal: kappa3/(2 kappa2^2) = (CV^2 + 3)/2
  [ok ] inverse Gaussian of unit mean: E W = 1
  [ok ] inverse Gaussian: kappa3/(2 kappa2^2) = 3/2
     uniform on [0,2]: kappa3 = 0, kappa2 = 1/3
  [ok ] shifted Gamma zeta + (1-zeta) G_k: kappa3/(2 kappa2^2) = 1/(1-zeta)
     Beta(alpha,beta)/mean: kappa3/(2 kappa2^2) = -(alpha - beta)*(alpha + beta + 1)/(beta*(alpha + beta + 2))
  [ok ] Beta/mean: kappa3/(2 kappa2^2) = (beta-alpha)(alpha+beta+1)/((alpha+beta+2) beta)
  [ok ] Beta/mean: beta(alpha+beta+2) - (beta-alpha)(alpha+beta+1) = alpha^2+alpha+beta+alpha beta > 0, so ratio < 1
mutation check (must print FAIL):
  [FAIL] NM third order against 3/k^2 in place of 2/k^2   residual = -1/k**2

0 failures


==> anc/calc_SHORT/item1/symbolic_checks.py <==
#!/usr/bin/env python3
"""Computer-algebra checks for item 1 (the factorial-cumulant hierarchy).  Every assertion below is
an identity checked with a residual that simplifies to zero.

 A  one common source of any law with Poisson counting: normalized factorial cumulants of order r
    equal kappa_r(W) for every multi-index, r = 2..5; the formula of moment_test.normalized_cumulants
    (orders 2, 3) and the set-partition formula of fcum.py (orders up to 5) reproduce them
 B  negative multinomial: order r normalized factorial cumulants equal (r-1)!/k^(r-1), r = 2..6, all
    multi-indices; unnormalized forms kappa_123 = 2 C12 C23/m2 and the repeated-index analogues
 C  the alternatives of Table 1 of XS6 and compound counting: closed forms of F and T
 D  multinomial splitting of an arbitrary total satisfies every equality; thinning invariance
 E  bunching: B3 - (2 - 1/B2) = (kappa3 - 2 kappa2^2)/M2^2 of the source tilted by exp(-lam W)
 F  sources: two-point law equal to Gamma(3) through third order; kappa3/(2 kappa2^2) of common laws
Run:  ( ulimit -v 1500000; python3 symbolic_checks.py ) > symbolic_checks.log
"""
import sympy as sp
from itertools import combinations_with_replacement
import sys, os
sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from moment_test import MONO, IDX2, IDX3, normalized_cumulants
from fcum import factorial_cumulant_from_moments

t = sp.symbols('t1:4'); lam = sp.symbols('lambda1:4', positive=True)
W = sp.Symbol('W', positive=True)
NFAIL = 0


def check(name, expr):
    global NFAIL
    r = sp.simplify(expr)
    ok = (r == 0)
    NFAIL += (not ok)
    print(f"  [{'ok ' if ok else 'FAIL'}] {name}" + ('' if ok else f"   residual = {r}"))


def deriv_at0(G, S):
    """d^|S| G / prod dt_j at t = 0, S a multiset of window indices."""
    e = G
    for j in S:
        e = sp.diff(e, t[j])
    return e.subs({ti: 0 for ti in t})


def series_in_t(expr, order):
    """Truncate expr at total order `order` in t (via a scaling parameter)."""
    eps = sp.Symbol('eps')
    e = expr.subs({ti: eps*ti for ti in t})
    return sp.series(e, eps, 0, order+1).removeO().subs(eps, 1)


def moments_over_W(expr_in_W, Wmom):
    """Replace W^r by E W^r in a polynomial in W."""
    p = sp.Poly(sp.expand(expr_in_W), W)
    return sum(c*Wmom[m[0]] for m, c in zip(p.monoms(), p.coeffs()))


print("A  one common source of unspecified law, Poisson counting")
kap = sp.symbols('kappa2:7')
s = sum(l*ti for l, ti in zip(lam, t))
K = s + sum(kap[r-2]*s**r/sp.factorial(r) for r in range(2, 7))     # cumulant gen. fn of W, E W = 1
G = sp.exp(K)
mu = [deriv_at0(G, S) for S in MONO]
x = normalized_cumulants(mu)
for S, v in zip(IDX2, x[:6]):
    check(f"F_{''.join(str(a+1) for a in S)} = Var W", v - kap[0])
for S, v in zip(IDX3, x[6:]):
    check(f"T_{''.join(str(a+1) for a in S)} = kappa3(W)", v - kap[1])
for r in (4, 5):
    for S in combinations_with_replacement(range(3), r):
        fm = lambda B: deriv_at0(G, B)
        v = factorial_cumulant_from_moments(S, fm)/sp.prod([lam[j] for j in S])
        check(f"order {r} multiset {''.join(str(a+1) for a in S)}: partition formula gives kappa{r}(W)", v - kap[r-2])

print("B  negative multinomial of shape k")
k = sp.Symbol('k', positive=True)
lnG = -k*sp.log(1 - s/k)
for r in range(2, 7):
    for S in combinations_with_replacement(range(3), r):
        v = deriv_at0(lnG, S)/sp.prod([lam[j] for j in S])
        check(f"order {r} {''.join(str(a+1) for a in S)}: (r-1)!/k^(r-1)", v - sp.factorial(r-1)/k**(r-1))
Gnm = (1 - s/k)**(-k)
mu = [deriv_at0(Gnm, S) for S in MONO]
x = normalized_cumulants(mu)
check("normalized_cumulants on the NM: F = 1/k (all six)", sum((v - 1/k)**2 for v in x[:6]))
check("normalized_cumulants on the NM: T = 2/k^2 (all ten)", sum((v - 2/k**2)**2 for v in x[6:]))
# ordinary cumulants from K(v) = ln G(e^v)
v = sp.symbols('v1:4')
Kord = lnG.subs({t[j]: sp.exp(v[j]) - 1 for j in range(3)})
def ordc(*S):
    e = Kord
    for j in S:
        e = sp.diff(e, v[j])
    return e.subs({vj: 0 for vj in v})
m = [ordc(j) for j in range(3)]
C = lambda a, b: ordc(a, b)
f2 = lambda j: C(j, j) - m[j]                       # second factorial cumulant of one window
check("kappa_123 = 2 C12 C23 / m2 (ordinary joint cumulant, distinct windows)", ordc(0, 1, 2) - 2*C(0, 1)*C(1, 2)/m[1])
check("kappa_123 = 2 C12 C13 / m1", ordc(0, 1, 2) - 2*C(0, 1)*C(0, 2)/m[0])
check("f_112 = kappa(n1,n1,n2) - C12 = 2 C12 f_11 / m1", ordc(0, 0, 1) - C(0, 1) - 2*C(0, 1)*f2(0)/m[0])
check("f_112 = 2 C12^2 / m2", ordc(0, 0, 1) - C(0, 1) - 2*C(0, 1)**2/m[1])
check("f_111 = kappa3(n1) - 3 Var n1 + 2 m1 = 2 f_11^2 / m1 (one window)",
      ordc(0, 0, 0) - 3*C(0, 0) + 2*m[0] - 2*f2(0)**2/m[0])
check("f_11 f_33 = C13^2 (single-source rank one)", f2(0)*f2(2) - C(0, 2)**2)

print("C  alternatives (closed forms), generic source moments E W^2 = m2, E W^3 = m3")
m2, m3 = sp.symbols('m2 m3', positive=True)
Wmom = {0: 1, 1: 1, 2: m2, 3: m3}
k2s, k3s = m2 - 1, m3 - 3*m2 + 2
def alt_x(Gcond):
    """normalized F, T of a law whose pgf given W is Gcond (polynomial moments of W up to 3)."""
    ser = series_in_t(Gcond, 3)
    mu = [moments_over_W(deriv_at0(ser, S), Wmom) for S in MONO]
    return normalized_cumulants(mu)
nu = sp.Symbol('nu', positive=True)
Gclan = sp.prod([(1 - lam[j]*W*t[j]/nu)**(-nu) for j in range(3)])
x = alt_x(Gclan)
for S, val in zip(IDX2 + IDX3, x):
    lab = ''.join(str(a+1) for a in S)
    if len(S) == 2:
        exp_ = k2s + ((1 + k2s)/nu if S[0] == S[1] else 0)
    elif len(set(S)) == 3:
        exp_ = k3s
    elif len(set(S)) == 2:
        exp_ = k3s + (k3s + 2*k2s)/nu
    else:
        exp_ = k3s + 3*(2*k2s + k3s)/nu + 2*(1 + 3*k2s + k3s)/nu**2
    check(f"clan nu: {lab}", val - exp_)
f = sp.Symbol('f', positive=True)
spair = 2*(t[0] + t[1] + t[2]) + 2*f*(t[0]*t[1] + t[1]*t[2])
x = alt_x(sp.exp(W*spair))
sd = {(a, b): sp.diff(spair, t[a], t[b]).subs({ti: 0 for ti in t}) for a in range(3) for b in range(3)}
for S, val in zip(IDX2 + IDX3, x):
    lab = ''.join(str(a+1) for a in S)
    if len(S) == 2:
        exp_ = k2s + sd[S]/4
    else:
        a, b, c = S
        exp_ = k3s + k2s*(sd[(a, b)]*2 + sd[(a, c)]*2 + sd[(b, c)]*2)/8
    check(f"pairs f (means 2): {lab}", val - exp_)
z = sp.Symbol('zeta', positive=True)
x = alt_x(sp.exp(2*(1 - z)*W*sum(t) + 2*z*sum(t)))
for S, val in zip(IDX2 + IDX3, x):
    lab = ''.join(str(a+1) for a in S)
    exp_ = (1 - z)**2*k2s if len(S) == 2 else (1 - z)**3*k3s
    check(f"background zeta (means 2): {lab} = cumulant of W' = zeta + (1-zeta) W", val - exp_)
zj = sp.symbols('zeta1:4', positive=True)
x = alt_x(sp.exp(sum(lam[j]*((1 - zj[j])*W + zj[j])*t[j] for j in range(3))))
for S, val in zip(IDX2 + IDX3, x):
    lab = ''.join(str(a+1) for a in S)
    load = sp.prod([(1 - zj[j]) for j in S])
    check(f"background of window-dependent fraction zeta_j: {lab} = prod (1-zeta_j) x kappa_r(W)", val - load*(k2s if len(S) == 2 else k3s))
check("window-dependent background: F_12^2 = F_11 F_22 (one factor, loadings 1-zeta_j), while F_12 - F_13 = (1-zeta1)(zeta3-zeta2) kappa2",
      (x[1]**2 - x[0]*x[3]) + (x[1] - x[2] - (1 - zj[0])*(zj[2] - zj[1])*k2s))
h1, h2, h3 = sp.symbols('h1 h2 h3', positive=True)
hm1 = lambda tt: h1*tt + h2*tt**2/2 + h3*tt**3/6          # h(1+t) - 1 to third order
x = alt_x(sp.exp(W*sum(lam[j]*hm1(t[j]) for j in range(3))))
for S, val in zip(IDX2 + IDX3, x):
    lab = ''.join(str(a+1) for a in S)
    j = S[0]
    e = h2/(lam[j]*h1**2)
    if len(S) == 2:
        exp_ = k2s + (e if S[0] == S[1] else 0)
    elif len(set(S)) == 3:
        exp_ = k3s
    elif len(set(S)) == 2:
        jj = max(set(S), key=S.count); e = h2/(lam[jj]*h1**2)
        exp_ = k3s + k2s*e
    else:
        exp_ = k3s + 3*k2s*e + h3/(lam[j]**2*h1**3)
    check(f"compound counting, X factorial moments h1,h2,h3: {lab}", val - exp_)
u = sp.Symbol('u')
for name, h in (('1+geometric mean 1 (P(X=n)=2^-n)', u/(2 - u)), ('Poisson mean 2', sp.exp(2*(u - 1))),
                ('1+geometric mean 2 (mean 3)', u/(3 - 2*u))):
    hs = [sp.simplify(sp.diff(h, u, r).subs(u, 1)) for r in (1, 2, 3)]
    print(f"     X = {name}: E X = {hs[0]}, E X(X-1) = {hs[1]}, E X(X-1)(X-2) = {hs[2]}")

print("D  multinomial splitting of an arbitrary total, and thinning")
p1, p2, p3 = sp.symbols('p1 p2 p3', positive=True)       # factorial moments of the total
pi = sp.symbols('pi1:4', positive=True)
xs = sum(pi[j]*t[j] for j in range(3))
Gsplit = 1 + p1*xs + p2*xs**2/2 + p3*xs**3/6
mu = [deriv_at0(Gsplit, S) for S in MONO]
x = normalized_cumulants(mu)
check("split: all six F equal p2/p1^2 - 1", sum((v - (p2/p1**2 - 1))**2 for v in x[:6]))
check("split: all ten T equal (p3 - 3 p2 p1 + 2 p1^3)/p1^3", sum((v - (p3 - 3*p2*p1 + 2*p1**3)/p1**3)**2 for v in x[6:]))
musym = sp.symbols('mu0:19', positive=True)
eps = sp.symbols('eps1:4', positive=True)
thin = [musym[i]*sp.prod([eps[j]**S.count(j) for j in range(3)]) for i, S in enumerate(MONO)]
x0 = normalized_cumulants(list(musym)); x1 = normalized_cumulants(thin)
check("window-dependent independent thinning leaves all sixteen statistics unchanged, any law",
      sum((a - b)**2 for a, b in zip(x0, x1)))

print("E  bunching parameters of one window")
M1, M2, M3 = sp.symbols('M1 M2 M3', positive=True)       # moments of the tilted source
B2 = M2/M1**2; B3 = M3*M1/M2**2
kt2 = M2/M1**2 - 1; kt3 = M3/M1**3 - 3*M2/M1**2 + 2    # cumulants of the normalized tilted source
check("B3 - (2 - 1/B2) = (kappa3 - 2 kappa2^2)/B2^2, tilted normalized source", B3 - (2 - 1/B2) - (kt3 - 2*kt2**2)/B2**2)
n_, lm = sp.symbols('n lam', positive=True)
Pn = lambda nn: sp.gamma(k + nn)/(sp.gamma(k)*sp.factorial(nn))*(lm/(k + lm))**nn*(k/(k + lm))**k
B2nb = sp.simplify(sp.gammasimp(2*Pn(2)*Pn(0)/Pn(1)**2)); B3nb = sp.simplify(sp.gammasimp(sp.Rational(3, 2)*Pn(3)*Pn(1)/Pn(2)**2))
check("NB: B2 = (k+1)/k", B2nb - (k + 1)/k)
check("NB: B3 = (k+2)/(k+1) = 2 - 1/B2", B3nb - (2 - 1/B2nb))

print("F  sources")
wts, pts = [sp.Rational(3, 4), sp.Rational(1, 4)], [sp.Rational(2, 3), 2]
EWr = lambda r: sum(a*b**r for a, b in zip(wts, pts))
tp = [EWr(r) for r in range(5)]
gm = [sp.Integer(1)] + [sp.prod([1 + sp.Rational(i, 3) for i in range(r)]) for r in range(1, 5)]
cum = lambda M: (M[2] - 1, M[3] - 3*M[2] + 2, M[4] - 4*M[3] + 6*M[2] - 3 - 3*(M[2] - 1)**2)
print(f"     two-point W in {{2/3, 2}} w.p. {{3/4, 1/4}}: E W^r = {tp}, (k2,k3,k4) = {cum(tp)}")
print(f"     Gamma shape 3, unit mean:                 E W^r = {gm}, (k2,k3,k4) = {cum(gm)}")
check("two-point source equals Gamma(3) in E W, E W^2, E W^3", sum((a - b)**2 for a, b in zip(tp[:4], gm[:4])))
sg = sp.Symbol('sigma', positive=True)
LN = [sp.exp(-r*sg**2/2 + r**2*sg**2/2) for r in range(4)]      # lognormal of unit mean
c2, c3, _ = cum(LN + [0])
check("lognormal: kappa3/(2 kappa2^2) = (CV^2 + 3)/2", c3/(2*c2**2) - (c2 + 3)/2)
lIG = sp.Symbol('l', positive=True)                              # inverse Gaussian, mean 1, shape l
ss = sp.Symbol('s')
KIG = lIG*(1 - sp.sqrt(1 - 2*ss/lIG))                            # its cumulant generating function
kIG = [sp.diff(KIG, ss, r).subs(ss, 0) for r in (1, 2, 3)]
check("inverse Gaussian of unit mean: E W = 1", kIG[0] - 1)
check("inverse Gaussian: kappa3/(2 kappa2^2) = 3/2", kIG[2]/(2*kIG[1]**2) - sp.Rational(3, 2))
print(f"     uniform on [0,2]: kappa3 = {sp.integrate((W - 1)**3/2, (W, 0, 2))}, kappa2 = {sp.integrate((W - 1)**2/2, (W, 0, 2))}")
check("shifted Gamma zeta + (1-zeta) G_k: kappa3/(2 kappa2^2) = 1/(1-zeta)",
      ((1 - z)**3*2/k**2)/(2*((1 - z)**2/k)**2) - 1/(1 - z))
al, be = sp.symbols('alpha beta', positive=True)
Bm = lambda r: sp.prod([(al + i)/(al + be + i) for i in range(r)])/(al/(al + be))**r   # moments of B/E B
c2b = sp.simplify(Bm(2) - 1); c3b = sp.simplify(Bm(3) - 3*Bm(2) + 2)
rat = sp.simplify(c3b/(2*c2b**2))
print(f"     Beta(alpha,beta)/mean: kappa3/(2 kappa2^2) = {sp.factor(rat)}")
check("Beta/mean: kappa3/(2 kappa2^2) = (beta-alpha)(alpha+beta+1)/((alpha+beta+2) beta)",
      rat - (be - al)*(al + be + 1)/((al + be + 2)*be))
check("Beta/mean: beta(alpha+beta+2) - (beta-alpha)(alpha+beta+1) = alpha^2+alpha+beta+alpha beta > 0, so ratio < 1",
      be*(al + be + 2) - (be - al)*(al + be + 1) - (al**2 + al + be + al*be))
# mutation check of the checker itself: a wrong identity must be reported, and is not counted
nf = NFAIL
print("mutation check (must print FAIL):")
check("NM third order against 3/k^2 in place of 2/k^2", deriv_at0(lnG, (0, 1, 2))/(lam[0]*lam[1]*lam[2]) - 3/k**2)
assert NFAIL == nf + 1
NFAIL = nf
print(f"\n{NFAIL} failures")


==> anc/calc_SHORT/item1/verify/README.md <==
# Independent verification of item 1 (factorial-cumulant hierarchy and moment tests)

Written by the verifier. No program here imports the worker's code, with one deliberate exception:
`mc_verify.py` imports `../moment_test.py` only to call its public `test(n1, n2, n3)` as a black box
on samples drawn by the generator of this folder, because item 2 imports that module.
Every run is made as `( ulimit -v 1500000; python3 ... )`. `XS6/mc_alternatives.py` and
`XS6/compound_counting.py` were read for the definitions of the laws.

| file | what it is | reproduce with |
|---|---|---|
| `sym_verify.py`, `sym_verify.log` | sympy: Poisson and binomial factorial moments; generic source (83 multi-indices, orders 1 to 6); Gamma cumulants and NM (80 multi-indices, orders 2 to 6); ordinary-cumulant forms of the Gamma relation, and their residuals for a generic source; multinomial split of an arbitrary total; thinning invariance; closed forms of the pairs, background, clan and compound families; kappa3/(2 kappa2^2) by source; two-point moments; the one-window tilted-source identity for B3 - (2 - 1/B2). Ends with a control that must FAIL. | `( ulimit -v 1500000; python3 -u sym_verify.py ) > sym_verify.log` |
| `exact_sum_verify.py`, `.log`, `.json` | A: Eq. (nm) summed in numpy longdouble at the Sec. 8 cuts (k = 1, 1.84, 40) and the Table 1 configuration, orders 2 to 6. B: Table 1 families, compound counting, uniform and two-point sources at k = 3, means 2, orders 2 and 3, by conditional sums and exact Gauss-Laguerre. C: multinomial split of N in {0,3}. D: one-window B2, B3 at window 1. | `( ulimit -v 1500000; python3 exact_sum_verify.py ) > exact_sum_verify.log` (20 s) |
| `onewindow_scan_verify.py`, `.log`, `.json` | Sign of B3 - (2 - 1/B2) over k in {0.5, 1, 1.84, 3, 10, 40} and window mean in {0.2, ..., 50}, mpmath quadrature at 30 digits; uniform source by closed form at 60 digits. | `( ulimit -v 1500000; python3 onewindow_scan_verify.py ) > onewindow_scan_verify.log` (5 min) |
| `nm_cov_check.py`, `.log` | My closed-form NM covariance of the 19 factorial monomials against my longdouble summation. | `( ulimit -v 1500000; python3 nm_cov_check.py ) > nm_cov_check.log` |
| `mc_verify.py` | Monte Carlo: my generator for all laws, my own delta-method tests (order2, order3, gamma123 with covariances 'emp', 'nmfit', 'true'), and the black-box call of the worker's `test`. Writes `mc_verify_<mode>_<N>.json`. | `( ulimit -v 1500000; NPROC=1 python3 mc_verify.py null 1e5 3000 ) >> mc_verify.log`; `... power 1e5 400`; `... null 1e4 3000`; `( ulimit -v 1500000; NPROC=2 python3 mc_verify.py null 1e6 1000 'nm table1 k=3' ) >> mc_verify.log`, then the same with `'nm cuts k=1'`. The null run at 1e5 predates the recording of signed z, so its json holds p-values only |
| `mc_summary.py` | Rejection rates with Monte Carlo sd, variance ratios of the statistics against my delta method at the true law. | see the next rows |
| `mc_verify_null_10000.json`, `mc_verify_null_100000.json`, `mc_verify_null_1000000.json`, `mc_verify_power_100000.json`, `mc_verify.log` | Per-sample output of `mc_verify.py`: the 16 statistics, my p-values, the worker module's p-values and signed z (z only in the power run and the 1e6 runs). Null: 7 laws x 3000 samples at 1e4 and 1e5; `nm table1 k=3` and `nm cuts k=1` x 1000 samples at 1e6. Power: 10 laws x 400 samples at 1e5. Seeds `[2026923, law id, N, sample]`. | see `mc_verify.py` row |
| `mc_summary_null_10000.log`, `mc_summary_null_100000.log`, `mc_summary_null_1000000.log`, `mc_summary_power_100000.log` | Output of `mc_summary.py` for each json. | `( ulimit -v 1500000; python3 mc_summary.py <json> ) > <log>` |
| `compare_pvalues.py`, `compare_pvalues.log` | Per-sample max difference between my p-values and the module's for order2, order3, gamma123 ('emp' against 'emp', my 'nmfit' against 'nm'). | `python3 compare_pvalues.py <json> ... >> compare_pvalues.log` |
| `oracle_rates.py`, `oracle_rates.log` | Rates of cross2, adj2, within2, order2 with my true-law covariance from the stored statistics, and KS tests of the module's p-values, NM laws only. | `( ulimit -v 1500000; python3 oracle_rates.py mc_verify_null_*.json ) > oracle_rates.log` |
| `bonferroni_power.py`, `bonferroni_power.log` | Power at 1e5 of the pre-specified joint test, the best single test chosen after the fact, and a Bonferroni combination of the eight recommended tests, against the paper's Table 1 rates. | `python3 bonferroni_power.py > bonferroni_power.log` |


==> anc/calc_SHORT/item1/verify/bonferroni_power.log <==
clan 5               n=400  joint 100.00  best single (order2) 100.00  Bonferroni over 8 100.00  paper Table 1 at 1e5: 100
clan 30              n=400  joint 100.00  best single (order2) 100.00  Bonferroni over 8 100.00  paper Table 1 at 1e5: 41
pairs 0.01           n=400  joint  36.50  best single (order2)  52.25  Bonferroni over 8  32.75  paper Table 1 at 1e5: 33
pairs 0.05           n=400  joint 100.00  best single (order2) 100.00  Bonferroni over 8 100.00  paper Table 1 at 1e5: 100
background 0.02      n=400  joint   8.25  best single (gamma)  18.00  Bonferroni over 8   9.25  paper Table 1 at 1e5: 5
background 0.05      n=400  joint  27.75  best single (gamma)  67.25  Bonferroni over 8  45.00  paper Table 1 at 1e5: 6
background 0.1       n=400  joint  92.75  best single (gamma)  99.50  Bonferroni over 8  98.75  paper Table 1 at 1e5: 9
compound 1+geom(1)   n=400  joint 100.00  best single (order2) 100.00  Bonferroni over 8 100.00  paper Table 1 at 1e5: -
uniform              n=400  joint 100.00  best single (gamma) 100.00  Bonferroni over 8 100.00  paper Table 1 at 1e5: -
two-point            n=400  joint   2.50  best single (order2)   7.00  Bonferroni over 8   2.00  paper Table 1 at 1e5: -


==> anc/calc_SHORT/item1/verify/bonferroni_power.py <==
#!/usr/bin/env python3
"""Power at 1e5 events of pre-specified single tests and of the Bonferroni combination of the eight
recommended tests (reject if min p < 0.05/8), from the black-box p-values in mc_verify_power_100000.json,
for the three alternatives the worker compares with the paper's Table 1.
Run:  python3 bonferroni_power.py > bonferroni_power.log"""
import json
import numpy as np
D = json.load(open('mc_verify_power_100000.json'))
T = ['order2', 'cross2', 'adj2', 'within2', 'order3', 'gamma', 'gamma123', 'joint']
table1 = {'background 0.1': 9, 'clan 30': 41, 'pairs 0.01': 33, 'background 0.02': 5, 'background 0.05': 6,
          'clan 5': 100, 'pairs 0.05': 100}
for name, lst in D.items():
    P = np.array([[s['bbox'][f'p_{t}'] for t in T] for s in lst])
    P = np.where(np.isfinite(P), P, 1.0)
    bonf = 100 * np.mean(P.min(1) < 0.05 / 8)
    best = max(T, key=lambda t: np.mean(P[:, T.index(t)] < 0.05))
    print(f"{name:20s} n={len(lst)}  joint {100*np.mean(P[:,7]<0.05):6.2f}  best single ({best}) "
          f"{100*np.mean(P[:,T.index(best)]<0.05):6.2f}  Bonferroni over 8 {bonf:6.2f}  "
          f"paper Table 1 at 1e5: {table1.get(name, '-')}")


==> anc/calc_SHORT/item1/verify/compare_pvalues.log <==
== mc_verify_power_100000.json
  clan 5               order2/emp 0.0e+00; order3/emp 3.8e-173; gamma123/emp 2.4e-06; order2/nmfit 0.0e+00; order3/nmfit 0.0e+00; gamma123/nmfit 5.6e-03
  clan 30              order2/emp 4.3e-80; order3/emp 3.6e-19; gamma123/emp 2.4e-06; order2/nmfit 2.8e-95; order3/nmfit 3.0e-25; gamma123/nmfit 3.4e-04
  pairs 0.01           order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 1.1e-04; order3/nmfit 9.2e-04; gamma123/nmfit 4.6e-05
  pairs 0.05           order2/emp 2.0e-30; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 3.8e-25; order3/nmfit 2.4e-03; gamma123/nmfit 5.5e-05
  background 0.02      order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 1.0e-04; order3/nmfit 8.5e-04; gamma123/nmfit 3.4e-05
  background 0.05      order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 1.1e-04; order3/nmfit 8.8e-04; gamma123/nmfit 3.2e-05
  background 0.1       order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.2e-06; order2/nmfit 9.4e-05; order3/nmfit 9.9e-04; gamma123/nmfit 3.1e-05
  compound 1+geom(1)   order2/emp 0.0e+00; order3/emp 0.0e+00; gamma123/emp 2.4e-06; order2/nmfit 0.0e+00; order3/nmfit 0.0e+00; gamma123/nmfit 1.8e-02
  uniform              order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 0.0e+00; order2/nmfit 1.0e-04; order3/nmfit 6.2e-03; gamma123/nmfit 0.0e+00
  two-point            order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 1.1e-04; order3/nmfit 8.2e-04; gamma123/nmfit 3.4e-05
== mc_verify_null_100000.json
  nm cuts k=1          order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 2.3e-04; order3/nmfit 1.8e-03; gamma123/nmfit 6.2e-05
  nm cuts k=1.84       order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 1.2e-04; order3/nmfit 8.9e-04; gamma123/nmfit 3.5e-05
  nm cuts k=40         order2/emp 6.1e-06; order3/emp 8.6e-06; gamma123/emp 2.4e-06; order2/nmfit 5.5e-06; order3/nmfit 2.6e-04; gamma123/nmfit 5.1e-06
  nm table1 k=3        order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 1.1e-04; order3/nmfit 1.1e-03; gamma123/nmfit 3.7e-05
  uniform              order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 0.0e+00; order2/nmfit 1.1e-04; order3/nmfit 7.4e-03; gamma123/nmfit 0.0e+00
  two-point            order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 1.1e-04; order3/nmfit 1.0e-03; gamma123/nmfit 3.7e-05
  background 0.1       order2/emp 6.1e-06; order3/emp 8.3e-06; gamma123/emp 2.4e-06; order2/nmfit 9.9e-05; order3/nmfit 1.1e-03; gamma123/nmfit 3.3e-05
== mc_verify_null_10000.json
  nm cuts k=1          order2/emp 6.1e-05; order3/emp 8.3e-05; gamma123/emp 2.4e-05; order2/nmfit 2.2e-03; order3/nmfit 1.4e-02; gamma123/nmfit 6.3e-04
  nm cuts k=1.84       order2/emp 6.1e-05; order3/emp 8.3e-05; gamma123/emp 2.4e-05; order2/nmfit 1.2e-03; order3/nmfit 8.4e-03; gamma123/nmfit 3.4e-04
  nm cuts k=40         order2/emp 6.1e-05; order3/emp 8.3e-05; gamma123/emp 2.4e-05; order2/nmfit 5.4e-05; order3/nmfit 2.8e-03; gamma123/nmfit 4.8e-05
  nm table1 k=3        order2/emp 6.1e-05; order3/emp 8.3e-05; gamma123/emp 2.4e-05; order2/nmfit 1.2e-03; order3/nmfit 9.6e-03; gamma123/nmfit 3.9e-04
  uniform              order2/emp 6.1e-05; order3/emp 8.3e-05; gamma123/emp 1.7e-82; order2/nmfit 1.1e-03; order3/nmfit 1.1e-02; gamma123/nmfit 3.8e-31
  two-point            order2/emp 6.1e-05; order3/emp 8.3e-05; gamma123/emp 2.4e-05; order2/nmfit 1.1e-03; order3/nmfit 9.8e-03; gamma123/nmfit 3.4e-04
  background 0.1       order2/emp 6.1e-05; order3/emp 8.3e-05; gamma123/emp 2.4e-05; order2/nmfit 1.0e-03; order3/nmfit 1.1e-02; gamma123/nmfit 3.6e-04
== mc_verify_null_1000000.json
  nm table1 k=3        order2/emp 6.1e-07; order3/emp 8.3e-07; gamma123/emp 2.4e-07; order2/nmfit 1.1e-05; order3/nmfit 8.6e-05; gamma123/nmfit 3.8e-06
  nm cuts k=1          order2/emp 6.1e-07; order3/emp 8.4e-07; gamma123/emp 2.4e-07; order2/nmfit 2.2e-05; order3/nmfit 1.6e-04; gamma123/nmfit 5.7e-06


==> anc/calc_SHORT/item1/verify/compare_pvalues.py <==
#!/usr/bin/env python3
"""Per-sample agreement between my own tests (mc_verify.my_tests) and the worker's module on the same
samples: max |p_mine - p_worker| for order2, order3, gamma123 with the empirical sandwich ('emp' vs
'emp') and the NM at fitted parameters ('nmfit' vs 'nm').
Run:  python3 compare_pvalues.py mc_verify_power_100000.json [...] >> compare_pvalues.log"""
import sys, json
import numpy as np
for fn in sys.argv[1:]:
    D = json.load(open(fn))
    print(f"== {fn}")
    for name, lst in D.items():
        out = []
        for mine, theirs in (('emp', 'emp'), ('nmfit', 'nm')):
            for t in ('order2', 'order3', 'gamma123'):
                a = np.array([s[mine][t] for s in lst if mine in s])
                b = np.array([s['bbox'][f'p_{t}_{theirs}'] for s in lst if mine in s])
                ok = np.isfinite(a) & np.isfinite(b)
                out.append(f"{t}/{mine} {np.max(np.abs(a[ok]-b[ok])):.1e}")
        print(f"  {name:20s} " + "; ".join(out))


==> anc/calc_SHORT/item1/verify/exact_sum_verify.json <==
{
 "A": {
  "cuts k=1": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "cutoffs": [
    203,
    287,
    412
   ],
   "mass_deficit": -6.505213034913027e-19,
   "sixth_deficit": -1.6046192152785466e-17,
   "dev": {
    "2": 8.348356728138384e-18,
    "3": 1.3010426069826053e-17,
    "4": 1.2576745200831851e-17,
    "5": 1.0191500421363742e-17,
    "6": 9.64939933512099e-18
   },
   "T123_minus_2F12F23": -6.071532165918825e-18
  },
  "cuts k=1.84": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "cutoffs": [
    210,
    296,
    425
   ],
   "mass_deficit": 3.7947076036992655e-19,
   "sixth_deficit": 2.325613659981407e-17,
   "dev": {
    "2": 6.505213034913027e-19,
    "3": 8.51098705401121e-18,
    "4": 3.789286592836838e-17,
    "5": 8.283304597789254e-17,
    "6": 1.253879812479486e-16
   },
   "T123_minus_2F12F23": -3.3610267347050637e-18
  },
  "cuts k=40": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "cutoffs": [
    410,
    586,
    848
   ],
   "mass_deficit": 8.216084063095153e-16,
   "sixth_deficit": 8.988036009904832e-16,
   "dev": {
    "2": 3.225631567405074e-14,
    "3": 6.054410445210934e-13,
    "4": 7.494893594639507e-12,
    "5": 6.713984923578664e-11,
    "6": 4.861675506617757e-10
   },
   "T123_minus_2F12F23": -8.35279094561726e-16
  },
  "table1 k=3": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "cutoffs": [
    82,
    82,
    82
   ],
   "mass_deficit": -5.421010862427522e-19,
   "sixth_deficit": -2.3852447794681098e-18,
   "dev": {
    "2": 1.8431436932253575e-18,
    "3": 5.9631119486702744e-18,
    "4": 1.1817803680091998e-17,
    "5": 4.9873299934333204e-17,
    "6": 1.8897643866422342e-16
   },
   "T123_minus_2F12F23": 1.7076184216646695e-18
  }
 },
 "B": {
  "NM": {
   "means": [
    1.9999999999999978,
    1.9999999999999978,
    1.9999999999999978
   ],
   "F": {
    "(0, 0, 2)": 0.33333333333333437,
    "(0, 1, 1)": 0.33333333333333437,
    "(0, 2, 0)": 0.33333333333333437,
    "(1, 0, 1)": 0.33333333333333437,
    "(1, 1, 0)": 0.33333333333333437,
    "(2, 0, 0)": 0.33333333333333437
   },
   "T": {
    "(0, 0, 3)": 0.2222222222222222,
    "(0, 1, 2)": 0.22222222222222188,
    "(0, 2, 1)": 0.22222222222222188,
    "(0, 3, 0)": 0.2222222222222222,
    "(1, 0, 2)": 0.22222222222222188,
    "(1, 1, 1)": 0.22222222222222365,
    "(1, 2, 0)": 0.22222222222222276,
    "(2, 0, 1)": 0.22222222222222188,
    "(2, 1, 0)": 0.22222222222222232,
    "(3, 0, 0)": 0.2222222222222222
   },
   "gamma123": 5.551115123125783e-17
  },
  "clan 5": {
   "means": [
    1.999999999999996,
    1.999999999999996,
    1.999999999999996
   ],
   "F": {
    "(0, 0, 2)": 0.5999999999999182,
    "(0, 1, 1)": 0.33333333333331283,
    "(0, 2, 0)": 0.5999999999999179,
    "(1, 0, 1)": 0.33333333333331283,
    "(1, 1, 0)": 0.3333333333333126,
    "(2, 0, 0)": 0.5999999999999179
   },
   "T": {
    "(0, 0, 3)": 0.9333333333283517,
    "(0, 1, 2)": 0.39999999999923386,
    "(0, 2, 1)": 0.39999999999923475,
    "(0, 3, 0)": 0.9333333333283523,
    "(1, 0, 2)": 0.39999999999923386,
    "(1, 1, 1)": 0.22222222222196653,
    "(1, 2, 0)": 0.39999999999923475,
    "(2, 0, 1)": 0.39999999999923475,
    "(2, 1, 0)": 0.39999999999923475,
    "(3, 0, 0)": 0.9333333333283523
   },
   "gamma123": -2.2820634271170093e-13
  },
  "clan 30": {
   "means": [
    2.000000000000024,
    2.000000000000024,
    2.000000000000024
   ],
   "F": {
    "(0, 0, 2)": 0.37777777777775845,
    "(0, 1, 1)": 0.33333333333331594,
    "(0, 2, 0)": 0.37777777777775845,
    "(1, 0, 1)": 0.33333333333331616,
    "(1, 1, 0)": 0.33333333333331616,
    "(2, 0, 0)": 0.37777777777775823
   },
   "T": {
    "(0, 0, 3)": 0.31604938271603555,
    "(0, 1, 2)": 0.2518518518518409,
    "(0, 2, 1)": 0.2518518518518409,
    "(0, 3, 0)": 0.31604938271603555,
    "(1, 0, 2)": 0.25185185185184,
    "(1, 1, 1)": 0.222222222222213,
    "(1, 2, 0)": 0.25185185185184,
    "(2, 0, 1)": 0.25185185185184,
    "(2, 1, 0)": 0.25185185185184,
    "(3, 0, 0)": 0.3160493827160362
   },
   "gamma123": 1.3822276656583199e-14
  },
  "pairs 0.01": {
   "means": [
    1.999999999999998,
    1.9999999999999982,
    1.999999999999998
   ],
   "F": {
    "(0, 0, 2)": 0.3333333333333346,
    "(0, 1, 1)": 0.3383333333333338,
    "(0, 2, 0)": 0.3333333333333346,
    "(1, 0, 1)": 0.3333333333333348,
    "(1, 1, 0)": 0.3383333333333338,
    "(2, 0, 0)": 0.33333333333333437
   },
   "T": {
    "(0, 0, 3)": 0.22222222222222388,
    "(0, 1, 2)": 0.22555555555555706,
    "(0, 2, 1)": 0.22555555555555706,
    "(0, 3, 0)": 0.22222222222222154,
    "(1, 0, 2)": 0.2222222222222232,
    "(1, 1, 1)": 0.22555555555555706,
    "(1, 2, 0)": 0.22555555555555706,
    "(2, 0, 1)": 0.2222222222222241,
    "(2, 1, 0)": 0.22555555555555795,
    "(3, 0, 0)": 0.22222222222222454
   },
   "gamma123": -0.003383333333332489
  },
  "pairs 0.05": {
   "means": [
    1.9999999999999982,
    1.999999999999998,
    1.9999999999999982
   ],
   "F": {
    "(0, 0, 2)": 0.3333333333333346,
    "(0, 1, 1)": 0.35833333333333384,
    "(0, 2, 0)": 0.3333333333333355,
    "(1, 0, 1)": 0.33333333333333415,
    "(1, 1, 0)": 0.35833333333333406,
    "(2, 0, 0)": 0.3333333333333346
   },
   "T": {
    "(0, 0, 3)": 0.22222222222221888,
    "(0, 1, 2)": 0.23888888888888848,
    "(0, 2, 1)": 0.23888888888888493,
    "(0, 3, 0)": 0.22222222222221655,
    "(1, 0, 2)": 0.22222222222222232,
    "(1, 1, 1)": 0.23888888888888848,
    "(1, 2, 0)": 0.2388888888888836,
    "(2, 0, 1)": 0.22222222222222276,
    "(2, 1, 0)": 0.23888888888888848,
    "(3, 0, 0)": 0.22222222222221855
   },
   "gamma123": -0.01791666666666797
  },
  "background 0.02": {
   "means": [
    1.9999999999999991,
    1.9999999999999991,
    1.9999999999999991
   ],
   "F": {
    "(0, 0, 2)": 0.3201333333333338,
    "(0, 1, 1)": 0.3201333333333338,
    "(0, 2, 0)": 0.32013333333333405,
    "(1, 0, 1)": 0.3201333333333338,
    "(1, 1, 0)": 0.3201333333333338,
    "(2, 0, 0)": 0.32013333333333405
   },
   "T": {
    "(0, 0, 3)": 0.20915377777777788,
    "(0, 1, 2)": 0.20915377777777833,
    "(0, 2, 1)": 0.20915377777777833,
    "(0, 3, 0)": 0.20915377777777722,
    "(1, 0, 2)": 0.20915377777777833,
    "(1, 1, 1)": 0.20915377777777877,
    "(1, 2, 0)": 0.20915377777777833,
    "(2, 0, 1)": 0.20915377777777833,
    "(2, 1, 0)": 0.20915377777777833,
    "(3, 0, 0)": 0.20915377777777722
   },
   "gamma123": 0.004183075555555915
  },
  "background 0.05": {
   "means": [
    1.9999999999999982,
    1.9999999999999984,
    1.9999999999999984
   ],
   "F": {
    "(0, 0, 2)": 0.3008333333333344,
    "(0, 1, 1)": 0.3008333333333344,
    "(0, 2, 0)": 0.30083333333333395,
    "(1, 0, 1)": 0.3008333333333346,
    "(1, 1, 0)": 0.3008333333333346,
    "(2, 0, 0)": 0.3008333333333342
   },
   "T": {
    "(0, 0, 3)": 0.19052777777777696,
    "(0, 1, 2)": 0.19052777777777763,
    "(0, 2, 1)": 0.19052777777777763,
    "(0, 3, 0)": 0.1905277777777783,
    "(1, 0, 2)": 0.19052777777777763,
    "(1, 1, 1)": 0.19052777777777807,
    "(1, 2, 0)": 0.19052777777777763,
    "(2, 0, 1)": 0.19052777777777763,
    "(2, 1, 0)": 0.19052777777777763,
    "(3, 0, 0)": 0.1905277777777783
   },
   "gamma123": 0.009526388888887766
  },
  "background 0.1": {
   "means": [
    1.999999999999998,
    1.999999999999998,
    1.999999999999998
   ],
   "F": {
    "(0, 0, 2)": 0.2700000000000007,
    "(0, 1, 1)": 0.27000000000000113,
    "(0, 2, 0)": 0.2700000000000007,
    "(1, 0, 1)": 0.27000000000000113,
    "(1, 1, 0)": 0.27000000000000113,
    "(2, 0, 0)": 0.2700000000000007
   },
   "T": {
    "(0, 0, 3)": 0.16200000000000114,
    "(0, 1, 2)": 0.16200000000000014,
    "(0, 2, 1)": 0.1620000000000006,
    "(0, 3, 0)": 0.16200000000000114,
    "(1, 0, 2)": 0.16200000000000014,
    "(1, 1, 1)": 0.16200000000000014,
    "(1, 2, 0)": 0.16200000000000014,
    "(2, 0, 1)": 0.1620000000000006,
    "(2, 1, 0)": 0.1620000000000008,
    "(3, 0, 0)": 0.16200000000000148
   },
   "gamma123": 0.016199999999998937
  },
  "compound 1+geom(1)": {
   "means": [
    3.999999999999991,
    3.9999999999999916,
    3.999999999999991
   ],
   "F": {
    "(0, 0, 2)": 0.833333333333311,
    "(0, 1, 1)": 0.3333333333333226,
    "(0, 2, 0)": 0.8333333333333106,
    "(1, 0, 1)": 0.3333333333333228,
    "(1, 1, 0)": 0.3333333333333226,
    "(2, 0, 0)": 0.8333333333333108
   },
   "T": {
    "(0, 0, 3)": 1.0972222222215162,
    "(0, 1, 2)": 0.3888888888886708,
    "(0, 2, 1)": 0.38888888888867124,
    "(0, 3, 0)": 1.0972222222215158,
    "(1, 0, 2)": 0.3888888888886708,
    "(1, 1, 1)": 0.22222222222209975,
    "(1, 2, 0)": 0.38888888888867124,
    "(2, 0, 1)": 0.3888888888886708,
    "(2, 1, 0)": 0.3888888888886717,
    "(3, 0, 0)": 1.0972222222215162
   },
   "gamma123": -1.0816347817410588e-13
  },
  "compound Poisson(2)": {
   "means": [
    3.9999999999999964,
    3.9999999999999964,
    3.9999999999999964
   ],
   "F": {
    "(0, 0, 2)": 0.8333333333333317,
    "(0, 1, 1)": 0.3333333333333328,
    "(0, 2, 0)": 0.8333333333333317,
    "(1, 0, 1)": 0.3333333333333328,
    "(1, 1, 0)": 0.3333333333333328,
    "(2, 0, 0)": 0.8333333333333317
   },
   "T": {
    "(0, 0, 3)": 0.9722222222221283,
    "(0, 1, 2)": 0.38888888888885376,
    "(0, 2, 1)": 0.38888888888885376,
    "(0, 3, 0)": 0.9722222222221283,
    "(1, 0, 2)": 0.38888888888885376,
    "(1, 1, 1)": 0.22222222222219923,
    "(1, 2, 0)": 0.3888888888888542,
    "(2, 0, 1)": 0.3888888888888542,
    "(2, 1, 0)": 0.38888888888885376,
    "(3, 0, 0)": 0.9722222222221283
   },
   "gamma123": -2.2315482794965646e-14
  },
  "compound 1+geom(2)": {
   "means": [
    5.999999982370698,
    5.999999982370698,
    5.999999982370698
   ],
   "F": {
    "(0, 0, 2)": 0.9999999650339841,
    "(0, 1, 1)": 0.3333333179207205,
    "(0, 2, 0)": 0.9999999650339841,
    "(1, 0, 1)": 0.3333333179207205,
    "(1, 1, 0)": 0.33333331792072074,
    "(2, 0, 0)": 0.9999999650339841
   },
   "T": {
    "(0, 0, 3)": 1.5555548288088485,
    "(0, 1, 2)": 0.4444442426079491,
    "(0, 2, 1)": 0.4444442426079491,
    "(0, 3, 0)": 1.5555548288088485,
    "(1, 0, 2)": 0.4444442426079491,
    "(1, 1, 1)": 0.22222211641476042,
    "(1, 2, 0)": 0.4444442426079491,
    "(2, 0, 1)": 0.4444442426079491,
    "(2, 1, 0)": 0.4444442426079491,
    "(3, 0, 0)": 1.5555548288088485
   },
   "gamma123": -8.525731201580733e-08
  },
  "uniform": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": {
    "(0, 0, 2)": 0.3333333333333366,
    "(0, 1, 1)": 0.33333333333333703,
    "(0, 2, 0)": 0.3333333333333368,
    "(1, 0, 1)": 0.3333333333333368,
    "(1, 1, 0)": 0.33333333333333703,
    "(2, 0, 0)": 0.3333333333333366
   },
   "T": {
    "(0, 0, 3)": 1.3322676295501878e-15,
    "(0, 1, 2)": 0.0,
    "(0, 2, 1)": 0.0,
    "(0, 3, 0)": 6.661338147750939e-16,
    "(1, 0, 2)": 0.0,
    "(1, 1, 1)": 4.440892098500626e-16,
    "(1, 2, 0)": 0.0,
    "(2, 0, 1)": 0.0,
    "(2, 1, 0)": 0.0,
    "(3, 0, 0)": 1.3322676295501878e-15
   },
   "gamma123": -0.2222222222222267
  },
  "two-point": {
   "means": [
    1.9999999999999987,
    1.9999999999999987,
    1.9999999999999987
   ],
   "F": {
    "(0, 0, 2)": 0.3333333333333335,
    "(0, 1, 1)": 0.3333333333333339,
    "(0, 2, 0)": 0.3333333333333335,
    "(1, 0, 1)": 0.3333333333333339,
    "(1, 1, 0)": 0.3333333333333339,
    "(2, 0, 0)": 0.3333333333333335
   },
   "T": {
    "(0, 0, 3)": 0.2222222222222232,
    "(0, 1, 2)": 0.22222222222222188,
    "(0, 2, 1)": 0.22222222222222188,
    "(0, 3, 0)": 0.2222222222222232,
    "(1, 0, 2)": 0.22222222222222188,
    "(1, 1, 1)": 0.22222222222222232,
    "(1, 2, 0)": 0.22222222222222188,
    "(2, 0, 1)": 0.22222222222222188,
    "(2, 1, 0)": 0.22222222222222188,
    "(3, 0, 0)": 0.2222222222222232
   },
   "gamma123": -6.938893903907228e-16
  }
 },
 "C": {
  "2": [
   1.0
  ],
  "3": [
   -2.0
  ],
  "4": [
   -2.0
  ],
  "5": [
   24.0
  ],
  "6": [
   -40.0
  ]
 },
 "D": {
  "NM": {
   "B2": 1.3333333333333348,
   "B3": 1.2500000000000002,
   "D": -6.661338147750939e-16,
   "ratio": 0.9999999999999938
  },
  "clan 5": {
   "B2": 1.4542128602894027,
   "B3": 1.3388806816515424,
   "D": 0.02653792035935454,
   "ratio": 1.2962962962897329
  },
  "clan 30": {
   "B2": 1.3501580865278013,
   "B3": 1.2650998759106975,
   "D": 0.005753885228745315,
   "ratio": 1.1072664359862276
  },
  "pairs 0.01": {
   "B2": 1.3333333333333348,
   "B3": 1.2500000000000002,
   "D": -6.661338147750939e-16,
   "ratio": 1.0000000000000042
  },
  "pairs 0.05": {
   "B2": 1.3333333333333348,
   "B3": 1.2500000000000002,
   "D": -6.661338147750939e-16,
   "ratio": 0.9999999999999759
  },
  "background 0.02": {
   "B2": 1.311928347888893,
   "B3": 1.2415781556886354,
   "D": 0.0038149055912983787,
   "ratio": 1.0204081632652988
  },
  "background 0.05": {
   "B2": 1.2826488082033405,
   "B3": 1.2287122800520711,
   "D": 0.008348914495088788,
   "ratio": 1.0526315789473655
  },
  "background 0.1": {
   "B2": 1.2402990388038453,
   "B3": 1.2070890579338573,
   "D": 0.013346233594017765,
   "ratio": 1.1111111111111156
  },
  "compound 1+geom(1)": {
   "B2": 3.000000000000004,
   "B3": 1.4506172839506168,
   "D": -0.21604938271605034,
   "ratio": 0.7899999999995344
  },
  "compound Poisson(2)": {
   "B2": 7.157546749108885,
   "B3": 1.1602573908892433,
   "D": -0.7000299344957428,
   "ratio": 0.6999999999999351
  },
  "compound 1+geom(2)": {
   "B2": 4.666666666666667,
   "B3": 1.4795918367346939,
   "D": -0.30612244897959195,
   "ratio": 0.777777468795982
  },
  "uniform": {
   "B2": 1.8126871525990234,
   "B3": 1.3298708017246554,
   "D": -0.11846202362460345
  },
  "two-point": {
   "B2": 1.0809975682551936,
   "B3": 1.1903197009525834,
   "D": 0.11539116213456446
  }
 }
}

==> anc/calc_SHORT/item1/verify/exact_sum_verify.log <==
A. Eq. (nm) by summation in extended precision
  cuts k=1: means 2.4360 3.6341 5.4215; cutoffs [203, 287, 412]; 1-sum P -6.5e-19; 1-E N^(6)/(Lam^6 E W^6) -1.6e-17; T123-2F12F23 -6.1e-18; 2 s
     max |normalized cumulant/((r-1)!/k^(r-1)) - 1| by order 2..6: 8.3e-18  1.3e-17  1.3e-17  1.0e-17  9.6e-18
  cuts k=1.84: means 4.4823 6.6868 9.9755; cutoffs [210, 296, 425]; 1-sum P 3.8e-19; 1-E N^(6)/(Lam^6 E W^6) 2.3e-17; T123-2F12F23 -3.4e-18; 2 s
     max |normalized cumulant/((r-1)!/k^(r-1)) - 1| by order 2..6: 6.5e-19  8.5e-18  3.8e-17  8.3e-17  1.3e-16
  cuts k=40: means 97.4409 145.3648 216.8588; cutoffs [410, 586, 848]; 1-sum P 8.2e-16; 1-E N^(6)/(Lam^6 E W^6) 9.0e-16; T123-2F12F23 -8.4e-16; 15 s
     max |normalized cumulant/((r-1)!/k^(r-1)) - 1| by order 2..6: 3.2e-14  6.1e-13  7.5e-12  6.7e-11  4.9e-10
  table1 k=3: means 2.0000 2.0000 2.0000; cutoffs [82, 82, 82]; 1-sum P -5.4e-19; 1-E N^(6)/(Lam^6 E W^6) -2.4e-18; T123-2F12F23 1.7e-18; 0 s
     max |normalized cumulant/((r-1)!/k^(r-1)) - 1| by order 2..6: 1.8e-18  6.0e-18  1.2e-17  5.0e-17  1.9e-16

B. Table 1 families at k = 3, means 2, by conditional sums and exact Gauss-Laguerre (orders 2, 3)
  NM                         means 2.000000 2.000000 2.000000 | F11 0.33333 F12 0.33333 F13 0.33333 F23 0.33333 | T111 0.22222 T112 0.22222 T113 0.22222 T123 0.22222 T122 0.22222 | T123-2F12F23 +0.00000 (closed form F 1/3, T 2/9)
  clan nu=5                  means 2.000000 2.000000 2.000000 | F11 0.60000 F12 0.33333 F13 0.33333 F23 0.33333 | T111 0.93333 T112 0.40000 T113 0.40000 T123 0.22222 T122 0.40000 | T123-2F12F23 -0.00000 
  clan nu=30                 means 2.000000 2.000000 2.000000 | F11 0.37778 F12 0.33333 F13 0.33333 F23 0.33333 | T111 0.31605 T112 0.25185 T113 0.25185 T123 0.22222 T122 0.25185 | T123-2F12F23 +0.00000 
  pairs f=0.01               means 2.000000 2.000000 2.000000 | F11 0.33333 F12 0.33833 F13 0.33333 F23 0.33833 | T111 0.22222 T112 0.22556 T113 0.22222 T123 0.22556 T122 0.22556 | T123-2F12F23 -0.00338 mass 1.000000000000000
  pairs f=0.05               means 2.000000 2.000000 2.000000 | F11 0.33333 F12 0.35833 F13 0.33333 F23 0.35833 | T111 0.22222 T112 0.23889 T113 0.22222 T123 0.23889 T122 0.23889 | T123-2F12F23 -0.01792 mass 1.000000000000000
  background zeta=0.02       means 2.000000 2.000000 2.000000 | F11 0.32013 F12 0.32013 F13 0.32013 F23 0.32013 | T111 0.20915 T112 0.20915 T113 0.20915 T123 0.20915 T122 0.20915 | T123-2F12F23 +0.00418 kappa3/(2kappa2^2) 1.02041
  background zeta=0.05       means 2.000000 2.000000 2.000000 | F11 0.30083 F12 0.30083 F13 0.30083 F23 0.30083 | T111 0.19053 T112 0.19053 T113 0.19053 T123 0.19053 T122 0.19053 | T123-2F12F23 +0.00953 kappa3/(2kappa2^2) 1.05263
  background zeta=0.1        means 2.000000 2.000000 2.000000 | F11 0.27000 F12 0.27000 F13 0.27000 F23 0.27000 | T111 0.16200 T112 0.16200 T113 0.16200 T123 0.16200 T122 0.16200 | T123-2F12F23 +0.01620 kappa3/(2kappa2^2) 1.11111
  compound 1+geom(1) dip 2   means 4.000000 4.000000 4.000000 | F11 0.83333 F12 0.33333 F13 0.33333 F23 0.33333 | T111 1.09722 T112 0.38889 T113 0.38889 T123 0.22222 T122 0.38889 | T123-2F12F23 -0.00000 
  compound Poisson(2) dip 2  means 4.000000 4.000000 4.000000 | F11 0.83333 F12 0.33333 F13 0.33333 F23 0.33333 | T111 0.97222 T112 0.38889 T113 0.38889 T123 0.22222 T122 0.38889 | T123-2F12F23 -0.00000 
  compound 1+geom(2) dip 2   means 6.000000 6.000000 6.000000 | F11 1.00000 F12 0.33333 F13 0.33333 F23 0.33333 | T111 1.55555 T112 0.44444 T113 0.44444 T123 0.22222 T122 0.44444 | T123-2F12F23 -0.00000 
  uniform [0,2]              means 2.000000 2.000000 2.000000 | F11 0.33333 F12 0.33333 F13 0.33333 F23 0.33333 | T111 0.00000 T112 0.00000 T113 0.00000 T123 0.00000 T122 0.00000 | T123-2F12F23 -0.22222 
  two-point {2/3,2}          means 2.000000 2.000000 2.000000 | F11 0.33333 F12 0.33333 F13 0.33333 F23 0.33333 | T111 0.22222 T112 0.22222 T113 0.22222 T123 0.22222 T122 0.22222 | T123-2F12F23 -0.00000 

C. N in {0,3} (2/3, 1/3) split into thirds, by enumeration
  order 2: 6 multi-indices, distinct values [1.0]
  order 3: 10 multi-indices, distinct values [-2.0]
  order 4: 15 multi-indices, distinct values [-2.0]
  order 5: 21 multi-indices, distinct values [24.0]
  order 6: 28 multi-indices, distinct values [-40.0]

D. One window (window 1, Table 1 configuration): D = B3 - (2 - 1/B2), T111/(2 F11^2)
  NM                     B2 1.333333 B3 1.250000 D -6.661e-16  T111/(2F11^2) 1.0000
  clan 5                 B2 1.454213 B3 1.338881 D +2.654e-02  T111/(2F11^2) 1.2963
  clan 30                B2 1.350158 B3 1.265100 D +5.754e-03  T111/(2F11^2) 1.1073
  pairs 0.01             B2 1.333333 B3 1.250000 D -6.661e-16  T111/(2F11^2) 1.0000
  pairs 0.05             B2 1.333333 B3 1.250000 D -6.661e-16  T111/(2F11^2) 1.0000
  background 0.02        B2 1.311928 B3 1.241578 D +3.815e-03  T111/(2F11^2) 1.0204
  background 0.05        B2 1.282649 B3 1.228712 D +8.349e-03  T111/(2F11^2) 1.0526
  background 0.1         B2 1.240299 B3 1.207089 D +1.335e-02  T111/(2F11^2) 1.1111
  compound 1+geom(1)     B2 3.000000 B3 1.450617 D -2.160e-01  T111/(2F11^2) 0.7900
  compound Poisson(2)    B2 7.157547 B3 1.160257 D -7.000e-01  T111/(2F11^2) 0.7000
  compound 1+geom(2)     B2 4.666667 B3 1.479592 D -3.061e-01  T111/(2F11^2) 0.7778
  uniform, closed form   B2 1.8126871526 B3 1.3298708017 D -0.1184620236; tilted route (kt3-2kt2^2)/B2^2 -0.1184620236; T111/(2F11^2) 0.0000
  two-point              B2 1.080998 B3 1.190320 D +1.1539e-01  T111/(2F11^2) 1.0000

real	0m19.550s
user	0m19.498s
sys	0m0.051s


==> anc/calc_SHORT/item1/verify/exact_sum_verify.py <==
#!/usr/bin/env python3
"""Independent summation checks for the item-1 verification (written without reading item1/*.py).

A. Eq. (nm) summed in extended precision (numpy longdouble, 64-bit mantissa) at the Sec. 8 cuts
   (k = 1, 1.84, 40) and the Table 1 configuration (k = 3, means 2). The probability function is
   built from cumulative sums of log(k+i) and log(i) in longdouble, so no lgamma roundoff enters.
   Slices at fixed n2, arrays of two count indices (n1, n3) at most. Factorial moments of every
   multi-index with |r| <= 6, normalized by prod lambda_j^r_j, then factorial cumulants by a
   truncated multivariate log. Reported: deficit of the mass, deficit of the total sixth factorial
   moment, and max |normalized cumulant / ((r-1)!/k^(r-1)) - 1| at each order.
B. Table 1 families and compound counting at k = 3, means 2 (dipole means 2 for compound), by
   one-dimensional sums of conditional probability functions, then an average over the source by
   Gauss-Laguerre quadrature, which is exact here because every conditional factorial moment is a
   polynomial in W. Pairs: an extra sum over the two straddling pair counts.
C. The multinomial split of N in {0,3} (probabilities 2/3, 1/3) into thirds, by enumeration.
D. One window: D = B3 - (2 - 1/B2) and T111/(2 F11^2) for window 1 of the Table 1 configuration.

Run:  ( ulimit -v 1500000; python3 exact_sum_verify.py ) > exact_sum_verify.log
"""
import itertools, math, json, time
import numpy as np
from scipy.special import gammaln, roots_genlaguerre, roots_legendre
from scipy.stats import nbinom

LD = np.longdouble
ORD = 6
IDX = [r for r in itertools.product(range(ORD + 1), repeat=3) if 0 < sum(r) <= ORD]
FACT = [math.factorial(i) for i in range(ORD + 1)]


def rfac(r):
    return FACT[r[0]] * FACT[r[1]] * FACT[r[2]]


def trunc_mul(A, B, order):
    C = {}
    for a, ca in A.items():
        for b, cb in B.items():
            s = (a[0] + b[0], a[1] + b[1], a[2] + b[2])
            if sum(s) <= order:
                C[s] = C.get(s, 0) + ca * cb
    return C


def fcum(mu, order=ORD):
    """mu: dict multi-index -> (normalized) factorial moment, keys with |r| <= order.
    Returns factorial cumulants (same normalization)."""
    X = {r: mu[r] / rfac(r) for r in mu if 0 < sum(r) <= order}
    out, P = {}, dict(X)
    for m in range(1, order + 1):
        for key, c in P.items():
            out[key] = out.get(key, 0) + ((-1) ** (m + 1)) * c / m
        P = trunc_mul(P, X, order)
    return {r: out.get(r, 0) * rfac(r) for r in X}


# ------------------------------------------------------------------------------------------------
# A. Eq. (nm) in extended precision
D_, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D_ * (Y0 + np.arange(4.0))))
CONFIGS = [('cuts k=1', 1.0, LAMU * 1.0), ('cuts k=1.84', 1.84, LAMU * 1.84),
           ('cuts k=40', 40.0, LAMU * 40.0), ('table1 k=3', 3.0, np.array([2.0, 2.0, 2.0]))]


def cutoff(k, lam, rel=1e-22):
    """Smallest c with sum_{n>c} n^6 NB(n; k, lam) < rel * E n^6 (marginal of Eq. (nm) is NB)."""
    nmax = int(lam + 60 * math.sqrt(lam + lam * lam / k) + 200)
    n = np.arange(nmax + 1)
    p = nbinom.pmf(n, k, k / (k + lam))
    w = p * n.astype(float) ** 6
    tail = np.cumsum(w[::-1])[::-1]
    c = int(np.nonzero(tail < rel * w.sum())[0][0])
    return c


def nm_sum(k, lam):
    kL = LD(k)
    lamL = np.array(lam, dtype=LD)
    Lam = lamL.sum()
    c = [cutoff(k, float(l)) for l in lam]
    Nmax = sum(c)
    i = np.arange(Nmax + 1, dtype=LD)
    LG = np.concatenate([[LD(0)], np.cumsum(np.log(kL + i[:-1]))])        # log Gamma(k+N)/Gamma(k)
    LF = np.concatenate([[LD(0)], np.cumsum(np.log(i[1:]))])               # log N!
    lq = np.log(lamL / (kL + Lam))
    base = kL * np.log(kL / (kL + Lam))
    ff = []
    for j in range(3):
        n = np.arange(c[j] + 1, dtype=LD)
        F = np.ones((c[j] + 1, ORD + 1), dtype=LD)
        for r in range(1, ORD + 1):
            F[:, r] = F[:, r - 1] * (n - (r - 1)) / lamL[j]
        ff.append(F)
    n1 = np.arange(c[0] + 1)
    n3 = np.arange(c[2] + 1)
    lp1 = -LF[n1] + n1.astype(LD) * lq[0]
    lp3 = -LF[n3] + n3.astype(LD) * lq[2]
    mu = np.zeros((ORD + 1, ORD + 1, ORD + 1), dtype=LD)        # indexed by moment orders, not counts
    total = LD(0)
    for n2 in range(c[1] + 1):
        L = LG[n1[:, None] + n2 + n3[None, :]] + lp1[:, None] + lp3[None, :] + (base - LF[n2] + LD(n2) * lq[1])
        P = np.exp(L)
        total += P.sum()
        A = ff[0].T @ P @ ff[2]                                   # (a, c)
        mu += A[:, None, :] * ff[1][n2][None, :, None]
    mom = {r: mu[r] for r in IDX}
    return c, 1 - total, mom


def section_A():
    out = {}
    print("A. Eq. (nm) by summation in extended precision")
    for tag, k, lam in CONFIGS:
        t0 = time.time()
        c, deficit, mom = nm_sum(k, lam)
        fc = fcum(mom)
        dev = {}
        for r in IDX:
            o = sum(r)
            if o < 2:
                continue
            target = LD(math.factorial(o - 1)) / LD(k) ** (o - 1)
            dev[o] = max(dev.get(o, 0), abs(float(fc[r] / target - 1)))
        # total sixth factorial moment: E N^(6) / (Lam^6 E W^6)
        lamL = np.array(lam, dtype=LD); Lam = lamL.sum()
        EN6 = sum(LD(math.factorial(6) // rfac(r)) * mom[r] * np.prod(lamL ** np.array(r, dtype=LD))
                  for r in IDX if sum(r) == 6)
        EW6 = np.prod([(LD(k) + j) / LD(k) for j in range(6)])
        d6 = 1 - EN6 / (Lam ** 6 * EW6)
        F12, F23, T123 = fc[(1, 1, 0)], fc[(0, 1, 1)], fc[(1, 1, 1)]
        g123 = float(T123 - 2 * F12 * F23)
        means = [float(x) for x in lam]
        print(f"  {tag}: means {means[0]:.4f} {means[1]:.4f} {means[2]:.4f}; cutoffs {c}; "
              f"1-sum P {float(deficit):.1e}; 1-E N^(6)/(Lam^6 E W^6) {float(d6):.1e}; "
              f"T123-2F12F23 {g123:.1e}; {time.time()-t0:.0f} s")
        print("     max |normalized cumulant/((r-1)!/k^(r-1)) - 1| by order 2..6: "
              + "  ".join(f"{dev[o]:.1e}" for o in range(2, 7)))
        out[tag] = dict(means=means, cutoffs=c, mass_deficit=float(deficit), sixth_deficit=float(d6),
                        dev={str(o): dev[o] for o in dev}, T123_minus_2F12F23=g123)
    return out


# ------------------------------------------------------------------------------------------------
# B. Table 1 families by conditional sums and exact Gauss-Laguerre over a Gamma source of shape 3
KT = 3.0
NMAX = 120
nn = np.arange(NMAX + 1)
FFn = np.stack([np.ones(NMAX + 1)] + [np.prod([nn - i for i in range(r)], axis=0) for r in range(1, 4)], 1)


def gamma_quad(k, ng=80):
    x, w = roots_genlaguerre(ng, k - 1)       # int x^(k-1) e^-x f(x) dx
    return x / k, w / math.gamma(k)            # W = x/k, weights sum to 1


def pois_pmf(mu, N=NMAX):
    mu = np.atleast_1d(mu)
    return np.exp(nn[None, :N + 1] * np.log(np.maximum(mu, 1e-300))[:, None] - mu[:, None] - gammaln(nn[:N + 1] + 1)[None, :])


def nb_pmf(nu, mean):
    mean = np.atleast_1d(mean)
    p = mean / (nu + mean)
    return np.exp(gammaln(nu + nn)[None, :] - gammaln(nu) - gammaln(nn + 1)[None, :]
                  + nu * np.log(1 - p)[:, None] + nn[None, :] * np.log(np.maximum(p, 1e-300))[:, None])


def compound_pmf(mu, qx):
    """Compound Poisson of rate mu (vector) with severity qx (qx[j] = P(X=j)), by Panjer."""
    mu = np.atleast_1d(mu)
    P = np.zeros((mu.size, NMAX + 1))
    q = np.zeros(NMAX + 1); q[:min(NMAX + 1, qx.size)] = qx[:NMAX + 1]
    P[:, 0] = np.exp(-mu * (1 - q[0]))
    for m in range(1, NMAX + 1):
        j = np.arange(1, m + 1)
        P[:, m] = (mu / m) * (P[:, m - j] * (j * q[j])[None, :]).sum(1)
    return P


def cond_fm(P):
    """P: (nodes, n) conditional pmf -> (nodes, r=0..3) conditional factorial moments."""
    return P @ FFn


def moments_indep(Wn, gw, pmfs):
    """Conditionally independent windows: mu_r = sum_i g_i prod_j A_j[i, r_j]."""
    A = [cond_fm(p) for p in pmfs]
    mu = {}
    for r in IDX:
        if sum(r) > 3:
            continue
        mu[r] = float((gw * A[0][:, r[0]] * A[1][:, r[1]] * A[2][:, r[2]]).sum())
    return mu, [float((gw * p.sum(1)).sum()) for p in pmfs]


def moments_pairs(Wn, gw, f):
    X = 40
    px = pois_pmf(2 * f * Wn, X)
    A1 = pois_pmf(2 * (1 - f) * Wn); A2 = pois_pmf(2 * (1 - 2 * f) * Wn)
    # conditional factorial moments of A + s for shift s: E[(A+s)^(r)] = sum_n P(A=n) (n+s)^(r)
    def shifted_fm(P, s):
        m = nn + s
        F = np.stack([np.ones_like(m, dtype=float)] + [np.prod([m - i for i in range(r)], axis=0) for r in range(1, 4)], 1)
        return P @ F
    mu = {r: 0.0 for r in IDX if sum(r) <= 3}
    mass = 0.0
    for x12 in range(X + 1):
        B1 = shifted_fm(A1, x12)
        for x23 in range(X + 1):
            wt = gw * px[:, x12] * px[:, x23]
            if wt.max() < 1e-30:
                continue
            B2 = shifted_fm(A2, x12 + x23); B3 = shifted_fm(A1, x23)
            mass += wt.sum()
            for r in mu:
                mu[r] += float((wt * B1[:, r[0]] * B2[:, r[1]] * B3[:, r[2]]).sum())
    return mu, mass


def normalized(mu):
    m = [mu[(1, 0, 0)], mu[(0, 1, 0)], mu[(0, 0, 1)]]
    nmu = {r: mu[r] / (m[0] ** r[0] * m[1] ** r[1] * m[2] ** r[2]) for r in mu}
    fc = fcum(nmu, 3)
    return fc, m


def report(tag, fc, m, extra=''):
    F = {r: fc[r] for r in fc if sum(r) == 2}
    T = {r: fc[r] for r in fc if sum(r) == 3}
    g = fc[(1, 1, 1)] - 2 * fc[(1, 1, 0)] * fc[(0, 1, 1)]
    print(f"  {tag:26s} means {m[0]:.6f} {m[1]:.6f} {m[2]:.6f} | F11 {F[(2,0,0)]:.5f} F12 {F[(1,1,0)]:.5f} "
          f"F13 {F[(1,0,1)]:.5f} F23 {F[(0,1,1)]:.5f} | T111 {T[(3,0,0)]:.5f} T112 {T[(2,1,0)]:.5f} "
          f"T113 {T[(2,0,1)]:.5f} T123 {T[(1,1,1)]:.5f} T122 {T[(1,2,0)]:.5f} | T123-2F12F23 {g:+.5f} {extra}")
    return dict(means=m, F={str(r): F[r] for r in F}, T={str(r): T[r] for r in T}, gamma123=g)


def geom_plus_one(mean_g):
    q = mean_g / (1 + mean_g)            # P(G = g) = (1-q) q^g
    x = np.zeros(NMAX + 1); j = np.arange(1, NMAX + 1)
    x[1:] = (1 - q) * q ** (j - 1)
    return x


def section_B():
    print("\nB. Table 1 families at k = 3, means 2, by conditional sums and exact Gauss-Laguerre (orders 2, 3)")
    Wn, gw = gamma_quad(KT)
    out = {}
    mu, mass = moments_indep(Wn, gw, [pois_pmf(2 * Wn)] * 3)
    out['NM'] = report('NM', *normalized(mu), extra=f"(closed form F 1/3, T 2/9)")
    for nu in (5.0, 30.0):
        mu, mass = moments_indep(Wn, gw, [nb_pmf(nu, 2 * Wn)] * 3)
        out[f'clan {nu:g}'] = report(f'clan nu={nu:g}', *normalized(mu))
    for f in (0.01, 0.05):
        mu, mass = moments_pairs(Wn, gw, f)
        out[f'pairs {f:g}'] = report(f'pairs f={f:g}', *normalized(mu), extra=f"mass {mass:.15f}")
    for z in (0.02, 0.05, 0.10):
        mu, mass = moments_indep(Wn, gw, [pois_pmf(2 * (1 - z) * Wn + 2 * z)] * 3)
        fc, m = normalized(mu)
        out[f'background {z:g}'] = report(f'background zeta={z:g}', fc, m,
                                          extra=f"kappa3/(2kappa2^2) {fc[(1,1,1)]/(2*fc[(1,1,0)]**2):.5f}")
    for name, qx in [('compound 1+geom(1)', geom_plus_one(1.0)), ('compound Poisson(2)', pois_pmf(2.0)[0]),
                     ('compound 1+geom(2)', geom_plus_one(2.0))]:
        mu, mass = moments_indep(Wn, gw, [compound_pmf(2 * Wn, qx)] * 3)
        out[name] = report(name + ' dip 2', *normalized(mu))
    # uniform source on [0,2]: Gauss-Legendre, exact for polynomials
    x, w = roots_legendre(60); Wu = 1 + x; gu = w / 2
    mu, mass = moments_indep(Wu, gu, [pois_pmf(2 * Wu)] * 3)
    out['uniform'] = report('uniform [0,2]', *normalized(mu))
    Wt = np.array([2 / 3, 2.0]); gt = np.array([0.75, 0.25])
    mu, mass = moments_indep(Wt, gt, [pois_pmf(2 * Wt)] * 3)
    out['two-point'] = report('two-point {2/3,2}', *normalized(mu))
    return out


# ------------------------------------------------------------------------------------------------
# C. multinomial split of N in {0,3}
def section_C():
    print("\nC. N in {0,3} (2/3, 1/3) split into thirds, by enumeration")
    mu = {r: 0.0 for r in IDX}
    for a in range(4):
        for b in range(4 - a):
            c = 3 - a - b
            pr = (1 / 3) * math.factorial(3) / (math.factorial(a) * math.factorial(b) * math.factorial(c)) / 27
            for r in IDX:
                v = 1.0
                for nj, rj in zip((a, b, c), r):
                    for i in range(rj):
                        v *= (nj - i)
                mu[r] += pr * v
    m = [mu[(1, 0, 0)], mu[(0, 1, 0)], mu[(0, 0, 1)]]
    nmu = {r: mu[r] / (m[0] ** r[0] * m[1] ** r[1] * m[2] ** r[2]) for r in mu}
    fc = fcum(nmu, 6)
    for o in range(2, 7):
        vals = sorted(set(round(fc[r], 12) for r in fc if sum(r) == o))
        cnt = sum(1 for r in fc if sum(r) == o)
        print(f"  order {o}: {cnt} multi-indices, distinct values {vals}")
    return {str(o): sorted(set(round(fc[r], 12) for r in fc if sum(r) == o)) for o in range(2, 7)}


# ------------------------------------------------------------------------------------------------
# D. one window, P0..P3 of window 1
def bunching(P):
    B2 = 2 * P[2] * P[0] / P[1] ** 2
    B3 = 1.5 * P[3] * P[1] / P[2] ** 2
    return B2, B3, B3 - (2 - 1 / B2)


def section_D(res_B):
    print("\nD. One window (window 1, Table 1 configuration): D = B3 - (2 - 1/B2), T111/(2 F11^2)")
    Wn, gw = gamma_quad(KT, 200)
    laws = {
        'NM': pois_pmf(2 * Wn), 'clan 5': nb_pmf(5.0, 2 * Wn), 'clan 30': nb_pmf(30.0, 2 * Wn),
        'pairs 0.01': pois_pmf(2 * Wn), 'pairs 0.05': pois_pmf(2 * Wn),
        'background 0.02': pois_pmf(2 * 0.98 * Wn + 0.04), 'background 0.05': pois_pmf(2 * 0.95 * Wn + 0.1),
        'background 0.1': pois_pmf(2 * 0.9 * Wn + 0.2),
        'compound 1+geom(1)': compound_pmf(2 * Wn, geom_plus_one(1.0)),
        'compound Poisson(2)': compound_pmf(2 * Wn, pois_pmf(2.0)[0]),
        'compound 1+geom(2)': compound_pmf(2 * Wn, geom_plus_one(2.0)),
    }
    out = {}
    for name, cp in laws.items():
        P = (gw[:, None] * cp[:, :4]).sum(0)
        B2, B3, D = bunching(P)
        rb = res_B.get(name)
        ratio = None
        if rb is not None:
            ratio = rb['T']['(3, 0, 0)'] / (2 * rb['F']['(2, 0, 0)'] ** 2)
        out[name] = dict(B2=B2, B3=B3, D=D, ratio=ratio)
        print(f"  {name:22s} B2 {B2:.6f} B3 {B3:.6f} D {D:+.3e}  T111/(2F11^2) {ratio if ratio is None else f'{ratio:.4f}'}")
    # uniform: P_n = (1/(2 lam)) P(Pois(2 lam) >= n+1), lam = 2
    from scipy.stats import poisson
    lamw = 2.0
    P = np.array([poisson.sf(n, 2 * lamw) / (2 * lamw) for n in range(4)])
    B2, B3, D = bunching(P)
    # tilted source route: m_n = int_0^2 e^{-2W} W^n dW, scaled to unit mean
    x, w = roots_legendre(80); Wu = 1 + x
    mts = [float((w * np.exp(-lamw * Wu) * Wu ** j).sum()) for j in range(4)]
    M2 = mts[2] * mts[0] / mts[1] ** 2; M3 = mts[3] * mts[0] ** 2 / mts[1] ** 3
    kt2 = M2 - 1; kt3 = M3 - 3 * M2 + 2
    print(f"  uniform, closed form   B2 {B2:.10f} B3 {B3:.10f} D {D:+.10f}; tilted route (kt3-2kt2^2)/B2^2 "
          f"{(kt3 - 2 * kt2 ** 2) / B2 ** 2:+.10f}; T111/(2F11^2) {res_B['uniform']['T']['(3, 0, 0)']/(2*res_B['uniform']['F']['(2, 0, 0)']**2):.4f}")
    out['uniform'] = dict(B2=B2, B3=B3, D=D)
    Pt = np.array([sum(pw * math.exp(-2 * Wv) * (2 * Wv) ** n / math.factorial(n) for Wv, pw in ((2 / 3, 0.75), (2.0, 0.25)))
                   for n in range(4)])
    B2, B3, D = bunching(Pt)
    print(f"  two-point              B2 {B2:.6f} B3 {B3:.6f} D {D:+.4e}  T111/(2F11^2) "
          f"{res_B['two-point']['T']['(3, 0, 0)']/(2*res_B['two-point']['F']['(2, 0, 0)']**2):.4f}")
    out['two-point'] = dict(B2=B2, B3=B3, D=D)
    return out


if __name__ == '__main__':
    res = {}
    res['A'] = section_A()
    res['B'] = section_B()
    res['C'] = section_C()
    res['D'] = section_D(res['B'])
    json.dump(res, open('exact_sum_verify.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item1/verify/mc_summary.py <==
#!/usr/bin/env python3
"""Summarize mc_verify_<mode>_<N>.json: rejection rates at 5 percent with binomial Monte Carlo sd,
for the worker's module (black box, key 'bbox') and for my own tests ('emp', 'nmfit', 'true');
for NM laws, the ratio of the variance of each statistic over samples to the delta-method variance
at the true law (my own construction), the largest correlation difference, and the mean bias.

Run, one log per json file:
      ( ulimit -v 1500000; python3 mc_summary.py mc_verify_null_100000.json ) > mc_summary_null_100000.log
"""
import sys, json, math
import numpy as np
import mc_verify as M

fn = sys.argv[1]
N = int(fn.split('_')[-1].split('.')[0])
D = json.load(open(fn))
print(f"=== {fn} (events per sample {N}) ===")
for name, lst in D.items():
    S = len(lst)
    sd = 100 * math.sqrt(0.05 * 0.95 / S)
    print(f"\n{name}: {S} samples, Monte Carlo sd of a 5 percent rate {sd:.2f} percentage points")
    zkeys = sorted(k for k in lst[0]['bbox'] if k.startswith('z_'))
    if zkeys:
        print("  worker module, mean (sd over samples) of signed z: " + "; ".join(
            f"{k[2:]} {np.mean([s['bbox'][k] for s in lst]):+.2f} ({np.std([s['bbox'][k] for s in lst]):.2f})"
            for k in zkeys))
    keys = sorted(k for k in lst[0]['bbox'] if k.startswith('p_'))
    line = []
    for k in keys:
        p = np.array([s['bbox'][k] for s in lst], float)
        ok = np.isfinite(p)
        r = 100 * np.mean(p[ok] < 0.05)
        line.append(f"{k[2:]} {r:.2f}" + (f" [{(~ok).sum()} NaN excluded]" if (~ok).any() else ""))
    print("  worker module (black box), percent rejected at 5 percent:")
    for i in range(0, len(line), 8):
        print("    " + "; ".join(line[i:i + 8]))
    for cov in ('emp', 'nmfit', 'true'):
        if cov not in lst[0]:
            continue
        v = [s for s in lst if cov in s]
        print(f"  mine ({cov}): " + "; ".join(
            f"{t} {100*np.mean([s[cov][t] < 0.05 for s in v]):.2f}" for t in ('order2', 'order3', 'gamma123')))
    law, par = M.LAWS[name]
    if law == 'nm':
        k, lam = par[0], np.array(par[1:])
        mt, St = M.nm_monomial_moments(k, lam)
        Jt = M.jacobian(mt)
        V = Jt @ St @ Jt.T / N
        x = np.array([s['x'] for s in lst])
        emp_var = x.var(0, ddof=1)
        ratio = emp_var / np.diag(V)
        C_emp = np.corrcoef(x.T)
        dV = np.sqrt(np.diag(V)); C_dm = V / np.outer(dV, dV)
        truth = np.array([1 / k] * 6 + [2 / k ** 2] * 10)
        bias = (x.mean(0) - truth) / np.sqrt(emp_var)
        print(f"  variance over samples / delta-method variance at the true law, 16 statistics: "
              f"min {ratio.min():.3f} max {ratio.max():.3f} (sd of a ratio {math.sqrt(2/(S-1)):.3f}); "
              f"max |corr difference| {np.abs(C_emp - C_dm).max():.3f}; max |mean - truth|/sd {np.abs(bias).max():.3f}")


==> anc/calc_SHORT/item1/verify/mc_summary_null_10000.log <==
=== mc_verify_null_10000.json (events per sample 10000) ===

nm cuts k=1: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp -0.00 (0.99); adj2_nm -0.02 (0.99); adj2_src -0.02 (0.99); gamma123_emp -0.25 (1.14); gamma123_nm -0.02 (1.01); gamma123_src -0.24 (1.13); gamma_emp -1.50 (1.40); gamma_nm -0.02 (1.02); gamma_src -0.27 (1.17)
  worker module (black box), percent rejected at 5 percent:
    adj2 4.63; adj2_emp 4.53; adj2_nm 4.73; adj2_src 4.63; cross2 4.83; cross2_emp 4.80; cross2_nm 4.80; cross2_src 4.83
    gamma 4.57; gamma123 4.77; gamma123_emp 8.87; gamma123_nm 4.77; gamma123_src 8.97; gamma_emp 34.73; gamma_nm 4.57; gamma_src 9.73
    joint 6.13; joint_emp 19.57; joint_nm 6.13; joint_src 6.60; order2 5.00; order2_emp 5.50; order2_nm 4.93; order2_src 5.00
    order3 5.73; order3_emp 12.10; order3_nm 6.30; order3_src 5.73; within2 4.33; within2_emp 4.67; within2_nm 4.40; within2_src 4.33
  mine (emp): order2 5.50; order3 12.13; gamma123 8.87
  mine (nmfit): order2 4.90; order3 5.73; gamma123 4.77
  mine (true): order2 5.03; order3 6.37; gamma123 4.67
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.963 max 1.038 (sd of a ratio 0.026); max |corr difference| 0.030; max |mean - truth|/sd 0.028

nm cuts k=1.84: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.01 (0.99); adj2_nm -0.00 (0.99); adj2_src -0.00 (0.99); gamma123_emp -0.20 (1.09); gamma123_nm -0.04 (0.99); gamma123_src -0.19 (1.08); gamma_emp -1.09 (1.26); gamma_nm -0.04 (0.99); gamma_src -0.21 (1.09)
  worker module (black box), percent rejected at 5 percent:
    adj2 5.17; adj2_emp 5.10; adj2_nm 5.23; adj2_src 5.17; cross2 5.63; cross2_emp 5.43; cross2_nm 5.73; cross2_src 5.63
    gamma 4.80; gamma123 4.50; gamma123_emp 7.23; gamma123_nm 4.50; gamma123_src 7.33; gamma_emp 23.37; gamma_nm 4.80; gamma_src 7.50
    joint 5.47; joint_emp 13.70; joint_nm 5.47; joint_src 6.80; order2 4.60; order2_emp 5.37; order2_nm 4.60; order2_src 4.60
    order3 5.47; order3_emp 9.43; order3_nm 5.50; order3_src 5.47; within2 4.93; within2_emp 5.10; within2_nm 4.83; within2_src 4.93
  mine (emp): order2 5.37; order3 9.43; gamma123 7.23
  mine (nmfit): order2 4.50; order3 5.37; gamma123 4.47
  mine (true): order2 4.80; order3 5.97; gamma123 4.43
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.968 max 1.036 (sd of a ratio 0.026); max |corr difference| 0.020; max |mean - truth|/sd 0.018

nm cuts k=40: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp -0.01 (1.01); adj2_nm -0.01 (1.01); adj2_src -0.01 (1.01); gamma123_emp -0.03 (1.01); gamma123_nm -0.00 (1.01); gamma123_src -0.03 (1.01); gamma_emp -0.18 (1.02); gamma_nm -0.00 (1.01); gamma_src -0.03 (1.01)
  worker module (black box), percent rejected at 5 percent:
    adj2 4.90; adj2_emp 4.97; adj2_nm 4.93; adj2_src 4.90; cross2 5.23; cross2_emp 5.30; cross2_nm 5.20; cross2_src 5.23
    gamma 5.00; gamma123 4.70; gamma123_emp 4.90; gamma123_nm 4.70; gamma123_src 4.80; gamma_emp 6.10; gamma_nm 5.00; gamma_src 5.30
    joint 5.50; joint_emp 6.07; joint_nm 5.50; joint_src 5.33; order2 5.33; order2_emp 5.77; order2_nm 5.27; order2_src 5.33
    order3 5.40; order3_emp 5.60; order3_nm 5.47; order3_src 5.40; within2 5.63; within2_emp 5.80; within2_nm 5.70; within2_src 5.63
  mine (emp): order2 5.77; order3 5.60; gamma123 4.90
  mine (nmfit): order2 5.23; order3 5.40; gamma123 4.70
  mine (true): order2 5.27; order3 5.50; gamma123 4.90
  variance over samples / delta-method variance at the true law, 16 statistics: min 1.004 max 1.042 (sd of a ratio 0.026); max |corr difference| 0.021; max |mean - truth|/sd 0.035

nm table1 k=3: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp -0.03 (1.02); adj2_nm -0.04 (1.02); adj2_src -0.04 (1.02); gamma123_emp -0.09 (1.01); gamma123_nm -0.00 (0.98); gamma123_src -0.09 (1.01); gamma_emp -0.87 (1.18); gamma_nm -0.02 (0.98); gamma_src -0.14 (1.05)
  worker module (black box), percent rejected at 5 percent:
    adj2 5.50; adj2_emp 5.47; adj2_nm 5.47; adj2_src 5.50; cross2 5.17; cross2_emp 5.30; cross2_nm 5.13; cross2_src 5.17
    gamma 4.87; gamma123 4.27; gamma123_emp 5.13; gamma123_nm 4.27; gamma123_src 4.97; gamma_emp 17.57; gamma_nm 4.87; gamma_src 6.30
    joint 5.53; joint_emp 11.73; joint_nm 5.53; joint_src 5.60; order2 5.07; order2_emp 5.63; order2_nm 5.17; order2_src 5.07
    order3 5.70; order3_emp 8.93; order3_nm 5.77; order3_src 5.70; within2 5.40; within2_emp 5.57; within2_nm 5.37; within2_src 5.40
  mine (emp): order2 5.63; order3 8.93; gamma123 5.13
  mine (nmfit): order2 5.13; order3 5.47; gamma123 4.27
  mine (true): order2 5.20; order3 6.00; gamma123 4.57
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.945 max 1.042 (sd of a ratio 0.026); max |corr difference| 0.040; max |mean - truth|/sd 0.033

uniform: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.02 (1.01); adj2_nm +0.02 (0.90); adj2_src +0.02 (1.01); gamma123_emp -22.75 (0.92); gamma123_nm -13.93 (0.55); gamma123_src -22.74 (0.93); gamma_emp -29.42 (0.93); gamma_nm -15.86 (0.45); gamma_src -29.24 (0.97)
  worker module (black box), percent rejected at 5 percent:
    adj2 5.00; adj2_emp 4.93; adj2_nm 2.90; adj2_src 5.00; cross2 4.90; cross2_emp 4.93; cross2_nm 2.37; cross2_src 4.90
    gamma 100.00; gamma123 100.00; gamma123_emp 100.00; gamma123_nm 100.00; gamma123_src 100.00; gamma_emp 100.00; gamma_nm 100.00; gamma_src 100.00
    joint 100.00; joint_emp 100.00; joint_nm 100.00; joint_src 100.00; order2 4.60; order2_emp 5.37; order2_nm 2.60; order2_src 4.60
    order3 4.87; order3_emp 6.67; order3_nm 0.47; order3_src 4.87; within2 4.77; within2_emp 4.70; within2_nm 2.07; within2_src 4.77
  mine (emp): order2 5.37; order3 6.67; gamma123 100.00
  mine (nmfit): order2 2.60; order3 0.43; gamma123 100.00

two-point: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.04 (1.02); adj2_nm +0.04 (1.02); adj2_src +0.04 (1.02); gamma123_emp -0.03 (1.00); gamma123_nm -0.01 (0.67); gamma123_src -0.03 (1.00); gamma_emp -0.32 (1.01); gamma_nm -0.01 (0.56); gamma_src -0.03 (0.99)
  worker module (black box), percent rejected at 5 percent:
    adj2 5.40; adj2_emp 5.33; adj2_nm 5.37; adj2_src 5.40; cross2 5.43; cross2_emp 5.47; cross2_nm 5.53; cross2_src 5.43
    gamma 0.03; gamma123 0.20; gamma123_emp 4.63; gamma123_nm 0.20; gamma123_src 4.77; gamma_emp 6.50; gamma_nm 0.03; gamma_src 4.77
    joint 2.13; joint_emp 7.70; joint_nm 2.13; joint_src 5.50; order2 5.27; order2_emp 5.63; order2_nm 5.20; order2_src 5.27
    order3 5.50; order3_emp 7.80; order3_nm 1.93; order3_src 5.50; within2 4.70; within2_emp 5.17; within2_nm 4.80; within2_src 4.70
  mine (emp): order2 5.63; order3 7.80; gamma123 4.63
  mine (nmfit): order2 5.17; order3 1.83; gamma123 0.20

background 0.1: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.03 (1.00); adj2_nm +0.02 (1.01); adj2_src +0.02 (1.00); gamma123_emp +1.16 (0.93); gamma123_nm +1.28 (1.06); gamma123_src +1.17 (0.93); gamma_emp +0.74 (1.02); gamma_nm +1.51 (1.06); gamma_src +1.36 (0.88)
  worker module (black box), percent rejected at 5 percent:
    adj2 4.73; adj2_emp 5.00; adj2_nm 5.03; adj2_src 4.73; cross2 4.77; cross2_emp 4.83; cross2_nm 5.07; cross2_src 4.77
    gamma 32.00; gamma123 25.33; gamma123_emp 19.83; gamma123_nm 25.33; gamma123_src 20.07; gamma_emp 11.77; gamma_nm 32.00; gamma_src 24.93
    joint 13.33; joint_emp 8.70; joint_nm 13.33; joint_src 7.70; order2 5.13; order2_emp 5.37; order2_nm 5.50; order2_src 5.13
    order3 5.30; order3_emp 8.57; order3_nm 6.87; order3_src 5.30; within2 5.53; within2_emp 5.43; within2_nm 5.87; within2_src 5.53
  mine (emp): order2 5.37; order3 8.60; gamma123 19.83
  mine (nmfit): order2 5.43; order3 6.67; gamma123 25.23


==> anc/calc_SHORT/item1/verify/mc_summary_null_100000.log <==
=== mc_verify_null_100000.json (events per sample 100000) ===

nm cuts k=1: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module (black box), percent rejected at 5 percent:
    adj2 5.57; adj2_emp 5.67; adj2_nm 5.60; adj2_src 5.57; cross2 4.90; cross2_emp 4.93; cross2_nm 4.83; cross2_src 4.90
    gamma 5.13; gamma123 4.93; gamma123_emp 5.70; gamma123_nm 4.93; gamma123_src 5.57; gamma_emp 10.43; gamma_nm 5.13; gamma_src 5.73
    joint 5.07; joint_emp 7.57; joint_nm 5.07; joint_src 5.33; order2 5.03; order2_emp 5.17; order2_nm 4.93; order2_src 5.03
    order3 5.57; order3_emp 6.57; order3_nm 5.37; order3_src 5.57; within2 4.73; within2_emp 4.80; within2_nm 4.73; within2_src 4.73
  mine (emp): order2 5.17; order3 6.57; gamma123 5.70
  mine (nmfit): order2 4.93; order3 5.33; gamma123 4.93
  mine (true): order2 5.03; order3 5.50; gamma123 4.73
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.970 max 1.000 (sd of a ratio 0.026); max |corr difference| 0.019; max |mean - truth|/sd 0.028

nm cuts k=1.84: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module (black box), percent rejected at 5 percent:
    adj2 4.40; adj2_emp 4.50; adj2_nm 4.40; adj2_src 4.40; cross2 5.00; cross2_emp 4.83; cross2_nm 4.97; cross2_src 5.00
    gamma 4.50; gamma123 4.53; gamma123_emp 5.00; gamma123_nm 4.53; gamma123_src 4.93; gamma_emp 7.70; gamma_nm 4.50; gamma_src 5.47
    joint 5.03; joint_emp 6.17; joint_nm 5.03; joint_src 5.00; order2 5.00; order2_emp 4.93; order2_nm 5.00; order2_src 5.00
    order3 5.40; order3_emp 5.50; order3_nm 5.37; order3_src 5.40; within2 4.60; within2_emp 4.87; within2_nm 4.60; within2_src 4.60
  mine (emp): order2 4.93; order3 5.50; gamma123 5.00
  mine (nmfit): order2 5.00; order3 5.33; gamma123 4.53
  mine (true): order2 5.00; order3 5.40; gamma123 4.53
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.984 max 1.055 (sd of a ratio 0.026); max |corr difference| 0.016; max |mean - truth|/sd 0.020

nm cuts k=40: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module (black box), percent rejected at 5 percent:
    adj2 4.30; adj2_emp 4.33; adj2_nm 4.27; adj2_src 4.30; cross2 4.87; cross2_emp 4.90; cross2_nm 4.90; cross2_src 4.87
    gamma 5.53; gamma123 5.37; gamma123_emp 5.47; gamma123_nm 5.37; gamma123_src 5.40; gamma_emp 5.77; gamma_nm 5.53; gamma_src 5.83
    joint 4.57; joint_emp 4.63; joint_nm 4.57; joint_src 4.63; order2 4.50; order2_emp 4.67; order2_nm 4.47; order2_src 4.50
    order3 5.33; order3_emp 4.93; order3_nm 5.33; order3_src 5.33; within2 4.90; within2_emp 4.83; within2_nm 4.90; within2_src 4.90
  mine (emp): order2 4.67; order3 4.93; gamma123 5.47
  mine (nmfit): order2 4.47; order3 5.30; gamma123 5.37
  mine (true): order2 4.50; order3 5.30; gamma123 5.40
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.951 max 1.066 (sd of a ratio 0.026); max |corr difference| 0.025; max |mean - truth|/sd 0.029

nm table1 k=3: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module (black box), percent rejected at 5 percent:
    adj2 4.77; adj2_emp 4.87; adj2_nm 4.77; adj2_src 4.77; cross2 4.50; cross2_emp 4.60; cross2_nm 4.53; cross2_src 4.50
    gamma 5.07; gamma123 4.97; gamma123_emp 5.33; gamma123_nm 4.97; gamma123_src 5.23; gamma_emp 7.30; gamma_nm 5.07; gamma_src 5.23
    joint 5.83; joint_emp 6.70; joint_nm 5.83; joint_src 6.00; order2 5.50; order2_emp 5.63; order2_nm 5.53; order2_src 5.50
    order3 5.60; order3_emp 6.40; order3_nm 5.50; order3_src 5.60; within2 6.13; within2_emp 6.17; within2_nm 6.10; within2_src 6.13
  mine (emp): order2 5.63; order3 6.40; gamma123 5.33
  mine (nmfit): order2 5.53; order3 5.43; gamma123 4.97
  mine (true): order2 5.60; order3 5.53; gamma123 4.90
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.976 max 1.041 (sd of a ratio 0.026); max |corr difference| 0.043; max |mean - truth|/sd 0.022

uniform: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module (black box), percent rejected at 5 percent:
    adj2 4.77; adj2_emp 4.83; adj2_nm 2.70; adj2_src 4.77; cross2 5.60; cross2_emp 5.47; cross2_nm 2.57; cross2_src 5.60
    gamma 100.00; gamma123 100.00; gamma123_emp 100.00; gamma123_nm 100.00; gamma123_src 100.00; gamma_emp 100.00; gamma_nm 100.00; gamma_src 100.00
    joint 100.00; joint_emp 100.00; joint_nm 100.00; joint_src 100.00; order2 5.90; order2_emp 5.77; order2_nm 3.47; order2_src 5.90
    order3 4.60; order3_emp 4.97; order3_nm 0.43; order3_src 4.60; within2 5.50; within2_emp 5.53; within2_nm 2.60; within2_src 5.50
  mine (emp): order2 5.77; order3 4.97; gamma123 100.00
  mine (nmfit): order2 3.43; order3 0.43; gamma123 100.00

two-point: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module (black box), percent rejected at 5 percent:
    adj2 5.23; adj2_emp 5.20; adj2_nm 5.20; adj2_src 5.23; cross2 4.80; cross2_emp 4.67; cross2_nm 4.83; cross2_src 4.80
    gamma 0.07; gamma123 0.40; gamma123_emp 4.83; gamma123_nm 0.40; gamma123_src 4.87; gamma_emp 4.40; gamma_nm 0.07; gamma_src 4.43
    joint 2.00; joint_emp 5.90; joint_nm 2.00; joint_src 5.23; order2 5.57; order2_emp 5.23; order2_nm 5.53; order2_src 5.57
    order3 5.33; order3_emp 5.70; order3_nm 1.53; order3_src 5.33; within2 5.80; within2_emp 5.57; within2_nm 5.77; within2_src 5.80
  mine (emp): order2 5.23; order3 5.70; gamma123 4.83
  mine (nmfit): order2 5.53; order3 1.53; gamma123 0.40

background 0.1: 3000 samples, Monte Carlo sd of a 5 percent rate 0.40 percentage points
  worker module (black box), percent rejected at 5 percent:
    adj2 4.53; adj2_emp 4.50; adj2_nm 4.67; adj2_src 4.53; cross2 5.07; cross2_emp 5.07; cross2_nm 5.23; cross2_src 5.07
    gamma 99.67; gamma123 98.03; gamma123_emp 98.20; gamma123_nm 98.03; gamma123_src 98.07; gamma_emp 99.53; gamma_nm 99.67; gamma_src 99.83
    joint 89.93; joint_emp 84.67; joint_nm 89.93; joint_src 86.40; order2 5.73; order2_emp 5.53; order2_nm 6.03; order2_src 5.73
    order3 5.37; order3_emp 6.20; order3_nm 6.57; order3_src 5.37; within2 5.13; within2_emp 5.13; within2_nm 5.50; within2_src 5.13
  mine (emp): order2 5.53; order3 6.20; gamma123 98.20
  mine (nmfit): order2 6.03; order3 6.50; gamma123 98.03


==> anc/calc_SHORT/item1/verify/mc_summary_null_1000000.log <==
=== mc_verify_null_1000000.json (events per sample 1000000) ===

nm table1 k=3: 1000 samples, Monte Carlo sd of a 5 percent rate 0.69 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.04 (0.98); adj2_nm +0.04 (0.98); adj2_src +0.04 (0.98); gamma123_emp -0.01 (0.98); gamma123_nm +0.00 (0.97); gamma123_src -0.01 (0.98); gamma_emp -0.10 (0.99); gamma_nm -0.00 (0.98); gamma_src -0.02 (0.99)
  worker module (black box), percent rejected at 5 percent:
    adj2 4.90; adj2_emp 4.90; adj2_nm 4.90; adj2_src 4.90; cross2 4.00; cross2_emp 4.10; cross2_nm 4.00; cross2_src 4.00
    gamma 5.30; gamma123 4.80; gamma123_emp 4.70; gamma123_nm 4.80; gamma123_src 4.50; gamma_emp 5.90; gamma_nm 5.30; gamma_src 5.40
    joint 4.60; joint_emp 5.00; joint_nm 4.60; joint_src 4.70; order2 4.90; order2_emp 4.80; order2_nm 4.90; order2_src 4.90
    order3 5.00; order3_emp 5.10; order3_nm 5.30; order3_src 5.00; within2 5.40; within2_emp 5.30; within2_nm 5.40; within2_src 5.40
  mine (emp): order2 4.80; order3 5.10; gamma123 4.70
  mine (nmfit): order2 4.90; order3 5.30; gamma123 4.80
  mine (true): order2 4.90; order3 5.30; gamma123 4.80
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.919 max 1.091 (sd of a ratio 0.045); max |corr difference| 0.077; max |mean - truth|/sd 0.042

nm cuts k=1: 1000 samples, Monte Carlo sd of a 5 percent rate 0.69 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.02 (1.01); adj2_nm +0.02 (1.01); adj2_src +0.02 (1.01); gamma123_emp +0.05 (0.99); gamma123_nm +0.07 (0.99); gamma123_src +0.05 (0.99); gamma_emp -0.10 (0.99); gamma_nm +0.08 (0.98); gamma_src +0.05 (0.98)
  worker module (black box), percent rejected at 5 percent:
    adj2 5.00; adj2_emp 5.00; adj2_nm 5.00; adj2_src 5.00; cross2 4.70; cross2_emp 4.90; cross2_nm 4.70; cross2_src 4.70
    gamma 4.50; gamma123 4.10; gamma123_emp 4.50; gamma123_nm 4.10; gamma123_src 4.50; gamma_emp 4.70; gamma_nm 4.50; gamma_src 4.60
    joint 4.20; joint_emp 4.20; joint_nm 4.20; joint_src 4.10; order2 4.10; order2_emp 4.30; order2_nm 4.00; order2_src 4.10
    order3 4.40; order3_emp 4.60; order3_nm 4.40; order3_src 4.40; within2 5.00; within2_emp 5.10; within2_nm 5.00; within2_src 5.00
  mine (emp): order2 4.30; order3 4.60; gamma123 4.50
  mine (nmfit): order2 4.00; order3 4.40; gamma123 4.10
  mine (true): order2 4.00; order3 4.40; gamma123 4.20
  variance over samples / delta-method variance at the true law, 16 statistics: min 0.866 max 0.998 (sd of a ratio 0.045); max |corr difference| 0.082; max |mean - truth|/sd 0.115


==> anc/calc_SHORT/item1/verify/mc_summary_power_100000.log <==
=== mc_verify_power_100000.json (events per sample 100000) ===

clan 5: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.10 (0.98); adj2_nm +0.14 (1.41); adj2_src +0.14 (1.38); gamma123_emp -0.23 (1.06); gamma123_nm -0.19 (1.22); gamma123_src -0.20 (0.94); gamma_emp -5.86 (2.00); gamma_nm +10.00 (1.29); gamma_src +7.44 (0.81)
  worker module (black box), percent rejected at 5 percent:
    adj2 15.75; adj2_emp 5.25; adj2_nm 17.25; adj2_src 15.75; cross2 24.00; cross2_emp 4.50; cross2_nm 24.75; cross2_src 24.00
    gamma 100.00; gamma123 12.25; gamma123_emp 7.75; gamma123_nm 12.25; gamma123_src 4.00; gamma_emp 98.25; gamma_nm 100.00; gamma_src 100.00
    joint 100.00; joint_emp 100.00; joint_nm 100.00; joint_src 100.00; order2 100.00; order2_emp 100.00; order2_nm 100.00; order2_src 100.00
    order3 100.00; order3_emp 100.00; order3_nm 100.00; order3_src 100.00; within2 100.00; within2_emp 100.00; within2_nm 100.00; within2_src 100.00
  mine (emp): order2 100.00; order3 100.00; gamma123 7.75
  mine (nmfit): order2 100.00; order3 100.00; gamma123 11.00

clan 30: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp -0.02 (0.96); adj2_nm -0.03 (1.03); adj2_src -0.03 (1.03); gamma123_emp -0.03 (1.08); gamma123_nm +0.01 (1.11); gamma123_src -0.03 (1.06); gamma_emp +0.17 (1.20); gamma_nm +2.13 (1.08); gamma_src +1.97 (0.93)
  worker module (black box), percent rejected at 5 percent:
    adj2 6.25; adj2_emp 4.25; adj2_nm 6.25; adj2_src 6.25; cross2 6.75; cross2_emp 3.25; cross2_nm 6.75; cross2_src 6.75
    gamma 57.25; gamma123 7.50; gamma123_emp 6.25; gamma123_nm 7.50; gamma123_src 6.00; gamma_emp 10.50; gamma_nm 57.25; gamma_src 53.50
    joint 100.00; joint_emp 100.00; joint_nm 100.00; joint_src 100.00; order2 100.00; order2_emp 100.00; order2_nm 100.00; order2_src 100.00
    order3 100.00; order3_emp 100.00; order3_nm 100.00; order3_src 100.00; within2 100.00; within2_emp 100.00; within2_nm 100.00; within2_src 100.00
  mine (emp): order2 100.00; order3 100.00; gamma123 6.25
  mine (nmfit): order2 100.00; order3 100.00; gamma123 7.50

pairs 0.01: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +1.75 (1.02); adj2_nm +1.73 (1.00); adj2_src +1.73 (1.00); gamma123_emp -0.74 (1.07); gamma123_nm -0.69 (1.04); gamma123_src -0.74 (1.07); gamma_emp -0.55 (1.08); gamma_nm -0.21 (1.04); gamma_src -0.27 (1.05)
  worker module (black box), percent rejected at 5 percent:
    adj2 42.75; adj2_emp 43.00; adj2_nm 42.75; adj2_src 42.75; cross2 31.75; cross2_emp 32.25; cross2_nm 31.50; cross2_src 31.75
    gamma 6.25; gamma123 12.00; gamma123_emp 12.00; gamma123_nm 12.00; gamma123_src 11.75; gamma_emp 10.25; gamma_nm 6.25; gamma_src 6.75
    joint 36.50; joint_emp 41.50; joint_nm 36.50; joint_src 37.50; order2 52.25; order2_emp 54.75; order2_nm 52.25; order2_src 52.25
    order3 5.50; order3_emp 8.75; order3_nm 5.25; order3_src 5.50; within2 4.75; within2_emp 4.75; within2_nm 4.50; within2_src 4.75
  mine (emp): order2 54.75; order3 8.75; gamma123 12.00
  mine (nmfit): order2 52.25; order3 5.25; gamma123 12.00

pairs 0.05: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +8.93 (1.01); adj2_nm +8.55 (0.93); adj2_src +8.57 (0.94); gamma123_emp -3.61 (1.17); gamma123_nm -3.49 (0.99); gamma123_src -3.60 (1.15); gamma_emp -1.52 (1.12); gamma_nm -0.90 (1.02); gamma_src -0.98 (1.09)
  worker module (black box), percent rejected at 5 percent:
    adj2 100.00; adj2_emp 100.00; adj2_nm 100.00; adj2_src 100.00; cross2 100.00; cross2_emp 100.00; cross2_nm 100.00; cross2_src 100.00
    gamma 14.75; gamma123 95.00; gamma123_emp 94.25; gamma123_nm 95.00; gamma123_src 94.25; gamma_emp 33.25; gamma_nm 14.75; gamma_src 18.25
    joint 100.00; joint_emp 100.00; joint_nm 100.00; joint_src 100.00; order2 100.00; order2_emp 100.00; order2_nm 100.00; order2_src 100.00
    order3 83.00; order3_emp 89.25; order3_nm 82.25; order3_src 83.00; within2 6.25; within2_emp 7.00; within2_nm 6.25; within2_src 6.25
  mine (emp): order2 100.00; order3 89.25; gamma123 94.25
  mine (nmfit): order2 100.00; order3 82.00; gamma123 95.00

background 0.02: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp -0.05 (0.95); adj2_nm -0.05 (0.96); adj2_src -0.05 (0.96); gamma123_emp +0.86 (0.96); gamma123_nm +0.90 (1.00); gamma123_src +0.86 (0.95); gamma_emp +0.73 (1.02); gamma_nm +1.05 (1.07); gamma_src +0.99 (1.00)
  worker module (black box), percent rejected at 5 percent:
    adj2 3.75; adj2_emp 3.75; adj2_nm 3.75; adj2_src 3.75; cross2 4.75; cross2_emp 4.50; cross2_nm 4.75; cross2_src 4.75
    gamma 18.00; gamma123 12.50; gamma123_emp 11.75; gamma123_nm 12.50; gamma123_src 12.25; gamma_emp 11.25; gamma_nm 18.00; gamma_src 15.25
    joint 8.25; joint_emp 6.50; joint_nm 8.25; joint_src 7.75; order2 4.25; order2_emp 3.25; order2_nm 4.25; order2_src 4.25
    order3 2.75; order3_emp 5.00; order3_nm 3.00; order3_src 2.75; within2 6.25; within2_emp 5.75; within2_nm 6.50; within2_src 6.25
  mine (emp): order2 3.25; order3 5.00; gamma123 11.75
  mine (nmfit): order2 4.25; order3 2.75; gamma123 12.50

background 0.05: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp -0.05 (1.02); adj2_nm -0.06 (1.02); adj2_src -0.05 (1.02); gamma123_emp +2.04 (0.99); gamma123_nm +2.13 (1.09); gamma123_src +2.04 (0.99); gamma_emp +2.12 (0.95); gamma_nm +2.48 (1.06); gamma_src +2.36 (0.93)
  worker module (black box), percent rejected at 5 percent:
    adj2 4.50; adj2_emp 4.75; adj2_nm 4.50; adj2_src 4.50; cross2 4.75; cross2_emp 4.75; cross2_nm 4.75; cross2_src 4.75
    gamma 67.25; gamma123 55.00; gamma123_emp 54.50; gamma123_nm 55.00; gamma123_src 54.50; gamma_emp 57.25; gamma_nm 67.25; gamma_src 65.25
    joint 27.75; joint_emp 20.00; joint_nm 27.75; joint_src 22.00; order2 4.00; order2_emp 4.00; order2_nm 4.25; order2_src 4.00
    order3 5.75; order3_emp 5.75; order3_nm 6.75; order3_src 5.75; within2 5.00; within2_emp 5.25; within2_nm 5.00; within2_src 5.00
  mine (emp): order2 4.00; order3 5.75; gamma123 54.50
  mine (nmfit): order2 4.25; order3 6.50; gamma123 55.00

background 0.1: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.07 (1.03); adj2_nm +0.07 (1.04); adj2_src +0.07 (1.03); gamma123_emp +3.90 (0.87); gamma123_nm +4.18 (1.06); gamma123_src +3.90 (0.87); gamma_emp +4.35 (0.85); gamma_nm +4.96 (1.07); gamma_src +4.56 (0.81)
  worker module (black box), percent rejected at 5 percent:
    adj2 4.75; adj2_emp 4.75; adj2_nm 4.75; adj2_src 4.75; cross2 6.25; cross2_emp 6.25; cross2_nm 6.75; cross2_src 6.25
    gamma 99.50; gamma123 98.25; gamma123_emp 98.50; gamma123_nm 98.25; gamma123_src 98.50; gamma_emp 99.50; gamma_nm 99.50; gamma_src 99.75
    joint 92.75; joint_emp 86.00; joint_nm 92.75; joint_src 88.50; order2 7.00; order2_emp 6.50; order2_nm 7.25; order2_src 7.00
    order3 6.00; order3_emp 6.25; order3_nm 7.00; order3_src 6.00; within2 6.50; within2_emp 6.25; within2_nm 6.75; within2_src 6.50
  mine (emp): order2 6.50; order3 6.25; gamma123 98.50
  mine (nmfit): order2 7.25; order3 7.00; gamma123 98.25

compound 1+geom(1): 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.10 (0.99); adj2_nm +0.19 (1.94); adj2_src +0.19 (2.00); gamma123_emp -0.07 (0.99); gamma123_nm -0.04 (0.81); gamma123_src -0.08 (1.00); gamma_emp -32.52 (2.27); gamma_nm -10.26 (0.83); gamma_src -12.66 (1.79)
  worker module (black box), percent rejected at 5 percent:
    adj2 35.00; adj2_emp 4.00; adj2_nm 32.75; adj2_src 35.00; cross2 47.75; cross2_emp 5.25; cross2_nm 45.50; cross2_src 47.75
    gamma 100.00; gamma123 2.00; gamma123_emp 4.25; gamma123_nm 2.00; gamma123_src 4.25; gamma_emp 100.00; gamma_nm 100.00; gamma_src 100.00
    joint 100.00; joint_emp 100.00; joint_nm 100.00; joint_src 100.00; order2 100.00; order2_emp 100.00; order2_nm 100.00; order2_src 100.00
    order3 100.00; order3_emp 100.00; order3_nm 100.00; order3_src 100.00; within2 100.00; within2_emp 100.00; within2_nm 100.00; within2_src 100.00
  mine (emp): order2 100.00; order3 100.00; gamma123 4.25
  mine (nmfit): order2 100.00; order3 100.00; gamma123 1.50

uniform: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.01 (0.98); adj2_nm +0.01 (0.88); adj2_src +0.01 (0.98); gamma123_emp -71.91 (0.95); gamma123_nm -44.05 (0.58); gamma123_src -71.93 (0.99); gamma_emp -92.54 (1.00); gamma_nm -50.15 (0.46); gamma_src -92.47 (1.00)
  worker module (black box), percent rejected at 5 percent:
    adj2 5.25; adj2_emp 5.25; adj2_nm 2.50; adj2_src 5.25; cross2 4.00; cross2_emp 4.00; cross2_nm 2.75; cross2_src 4.00
    gamma 100.00; gamma123 100.00; gamma123_emp 100.00; gamma123_nm 100.00; gamma123_src 100.00; gamma_emp 100.00; gamma_nm 100.00; gamma_src 100.00
    joint 100.00; joint_emp 100.00; joint_nm 100.00; joint_src 100.00; order2 6.00; order2_emp 5.50; order2_nm 3.00; order2_src 6.00
    order3 7.00; order3_emp 5.75; order3_nm 0.25; order3_src 7.00; within2 6.00; within2_emp 6.00; within2_nm 3.25; within2_src 6.00
  mine (emp): order2 5.50; order3 5.75; gamma123 100.00
  mine (nmfit): order2 3.00; order3 0.25; gamma123 100.00

two-point: 400 samples, Monte Carlo sd of a 5 percent rate 1.09 percentage points
  worker module, mean (sd over samples) of signed z: adj2_emp +0.03 (1.02); adj2_nm +0.02 (1.02); adj2_src +0.02 (1.02); gamma123_emp +0.04 (0.99); gamma123_nm +0.03 (0.66); gamma123_src +0.04 (0.99); gamma_emp -0.04 (0.99); gamma_nm +0.03 (0.55); gamma_src +0.05 (0.98)
  worker module (black box), percent rejected at 5 percent:
    adj2 5.50; adj2_emp 5.25; adj2_nm 5.50; adj2_src 5.50; cross2 6.00; cross2_emp 6.00; cross2_nm 6.00; cross2_src 6.00
    gamma 0.25; gamma123 0.50; gamma123_emp 4.50; gamma123_nm 0.50; gamma123_src 4.50; gamma_emp 3.75; gamma_nm 0.25; gamma_src 3.75
    joint 2.50; joint_emp 6.00; joint_nm 2.50; joint_src 5.00; order2 7.00; order2_emp 7.25; order2_nm 7.00; order2_src 7.00
    order3 4.25; order3_emp 5.25; order3_nm 1.50; order3_src 4.25; within2 6.25; within2_emp 6.00; within2_nm 6.25; within2_src 6.25
  mine (emp): order2 7.25; order3 5.25; gamma123 4.50
  mine (nmfit): order2 7.00; order3 1.50; gamma123 0.50


==> anc/calc_SHORT/item1/verify/mc_verify.log <==
power N=100000 S=400 laws=['clan 5', 'clan 30', 'pairs 0.01', 'pairs 0.05', 'background 0.02', 'background 0.05', 'background 0.1', 'compound 1+geom(1)', 'uniform', 'two-point'] done in 379 s
null N=10000 S=3000 laws=['nm cuts k=1', 'nm cuts k=1.84', 'nm cuts k=40', 'nm table1 k=3', 'uniform', 'two-point', 'background 0.1'] done in 424 s
null N=100000 S=3000 laws=['nm cuts k=1', 'nm cuts k=1.84', 'nm cuts k=40', 'nm table1 k=3', 'uniform', 'two-point', 'background 0.1'] done in 1933 s
null N=1000000 S=1000 laws=['nm table1 k=3'] done in 514 s
null N=1000000 S=1000 laws=['nm cuts k=1'] done in 539 s


==> anc/calc_SHORT/item1/verify/mc_verify.py <==
#!/usr/bin/env python3
"""Monte Carlo part of the item-1 verification.

Two things are done on the same simulated samples:
  (1) Black-box use of item1/moment_test.py, the module item 2 imports. It is imported only to call its
      public function test(n1, n2, n3) and record every p-value it returns. Nothing else from the
      worker's code is used. Event generation, the laws, the seeds and the bookkeeping are mine.
  (2) My own delta-method construction, written without reading item1/*.py:
      19 factorial monomials per event, 16 statistics (6 F, 10 T) as normalized factorial cumulants,
      a central-difference Jacobian, and three covariances of the monomials: the true negative
      multinomial (NM) law ('true', only for NM laws), the NM at fitted means and k_hat = 1/F_total
      ('nmfit'), and the empirical sandwich ('emp'). Tests: order2 (5 contrasts), order3 (9 contrasts),
      gamma123 (T123 - 2 F12 F23, 1 dof).
  For NM laws it also records the 16 statistics, to compare their variance over samples with the
  delta-method variance at the true law.

Laws: NM at the Sec. 8 cuts (k = 1, 1.84, 40) and at the Table 1 configuration (k = 3, means 2);
clan nu (NB of shape nu about 2W in each window), pairs f (Poisson pairs of mean 2fW across each of the
two inner edges), background zeta (Poisson(2(1-zeta)W) + Poisson(2 zeta)), compound (dipoles
Poisson(2W), each giving 1 + geometric of mean 1 hadrons), uniform source on [0,2], two-point source
{2/3, 2} with probabilities {3/4, 1/4}; all at the Table 1 source Gamma(3) where a source is Gamma.

Memory: per-event monomials in chunks of 200000 events, 19 columns; no array indexed by three counts.
Run:  ( ulimit -v 1500000; python3 mc_verify.py MODE NEVENTS NSAMPLES [law ...] )
      MODE in {null, power}; results appended to mc_verify_<MODE>_<NEVENTS>.json
"""
import sys, os, json, time, math, itertools
import numpy as np
from scipy.stats import chi2, norm

sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
import moment_test as WT          # black box: only WT.test is called

MONO = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (2, 0, 0), (0, 2, 0), (0, 0, 2), (1, 1, 0), (1, 0, 1), (0, 1, 1),
        (3, 0, 0), (0, 3, 0), (0, 0, 3), (2, 1, 0), (2, 0, 1), (1, 2, 0), (0, 2, 1), (1, 0, 2), (0, 1, 2), (1, 1, 1)]
S2 = [(2, 0, 0), (0, 2, 0), (0, 0, 2), (1, 1, 0), (1, 0, 1), (0, 1, 1)]
S3 = [(3, 0, 0), (0, 3, 0), (0, 0, 3), (2, 1, 0), (2, 0, 1), (1, 2, 0), (0, 2, 1), (1, 0, 2), (0, 1, 2), (1, 1, 1)]
STATS = S2 + S3
FACT = [math.factorial(i) for i in range(8)]
LAMU = np.diff(np.exp(0.4 * (4.0 + np.arange(4.0))))
LAWS = {
    'nm cuts k=1': ('nm', (1.0, *(LAMU * 1.0))),
    'nm cuts k=1.84': ('nm', (1.84, *(LAMU * 1.84))),
    'nm cuts k=40': ('nm', (40.0, *(LAMU * 40.0))),
    'nm table1 k=3': ('nm', (3.0, 2.0, 2.0, 2.0)),
    'uniform': ('uniform', None), 'two-point': ('twopoint', None),
    'background 0.02': ('background', 0.02), 'background 0.05': ('background', 0.05),
    'background 0.1': ('background', 0.10),
    'clan 5': ('clan', 5.0), 'clan 30': ('clan', 30.0),
    'pairs 0.01': ('pairs', 0.01), 'pairs 0.05': ('pairs', 0.05),
    'compound 1+geom(1)': ('compound', None),
}
LAW_ID = {name: i for i, name in enumerate(LAWS)}


def draw(name, n, rng):
    law, par = LAWS[name]
    if law == 'nm':
        k, lam = par[0], par[1:]
        w = rng.gamma(k, 1.0 / k, size=n)
        return [rng.poisson(l * w) for l in lam]
    w = rng.gamma(3.0, 1.0 / 3.0, size=n)
    if law == 'uniform':
        w = rng.uniform(0.0, 2.0, size=n)
        return [rng.poisson(2 * w) for _ in range(3)]
    if law == 'twopoint':
        w = np.where(rng.random(n) < 0.75, 2.0 / 3.0, 2.0)
        return [rng.poisson(2 * w) for _ in range(3)]
    if law == 'background':
        return [rng.poisson(2 * (1 - par) * w) + rng.poisson(2 * par, size=n) for _ in range(3)]
    if law == 'clan':
        return [rng.poisson(rng.gamma(par, 2 * w / par)) for _ in range(3)]
    if law == 'pairs':
        x12 = rng.poisson(2 * par * w); x23 = rng.poisson(2 * par * w)
        return [rng.poisson(2 * (1 - par) * w) + x12, rng.poisson(2 * (1 - 2 * par) * w) + x12 + x23,
                rng.poisson(2 * (1 - par) * w) + x23]
    if law == 'compound':
        out = []
        for _ in range(3):
            d = rng.poisson(2 * w)
            extra = rng.poisson(rng.gamma(np.maximum(d, 1), 1.0) * (d > 0))   # sum of d geometric(mean 1)
            out.append(d + extra)
        return out
    raise ValueError(name)


def ff(x, r):
    out = np.ones_like(x, dtype=float)
    for i in range(r):
        out = out * (x - i)
    return out


def monomial_moments(n1, n2, n3, chunk=200000):
    """Sample mean (19) and covariance (19 x 19) of the per-event factorial monomials."""
    N = n1.size
    s1 = np.zeros(19); s2 = np.zeros((19, 19))
    for a in range(0, N, chunk):
        c = [x[a:a + chunk].astype(float) for x in (n1, n2, n3)]
        F = [[ff(cj, r) for r in range(4)] for cj in c]
        phi = np.stack([F[0][r[0]] * F[1][r[1]] * F[2][r[2]] for r in MONO], 1)
        s1 += phi.sum(0); s2 += phi.T @ phi
    m = s1 / N
    return m, s2 / N - np.outer(m, m)


def fcum3(mu):
    """mu: dict over MONO (factorial moments). Normalized factorial cumulants of orders 2, 3,
    by the set-partition formula written out over the index labels of each multi-index."""
    m = [mu[(1, 0, 0)], mu[(0, 1, 0)], mu[(0, 0, 1)]]

    def lab(r):
        return [j for j in range(3) for _ in range(r[j])]

    def key(labels):
        r = [0, 0, 0]
        for j in labels:
            r[j] += 1
        return tuple(r)
    out = []
    for S in STATS:
        L = lab(S)
        if len(L) == 2:
            c = mu[S] - m[L[0]] * m[L[1]]
        else:
            a, b, cc = L
            c = (mu[S] - mu[key([a, b])] * m[cc] - mu[key([a, cc])] * m[b] - mu[key([b, cc])] * m[a]
                 + 2 * m[a] * m[b] * m[cc])
        out.append(c / np.prod([m[j] for j in L]))
    return np.array(out)


def stats_from_vec(v):
    return fcum3({r: v[i] for i, r in enumerate(MONO)})


def jacobian(v):
    J = np.zeros((16, 19))
    for i in range(19):
        h = 1e-5 * abs(v[i]) + 1e-12
        vp = v.copy(); vm = v.copy(); vp[i] += h; vm[i] -= h
        J[:, i] = (stats_from_vec(vp) - stats_from_vec(vm)) / (2 * h)
    return J


def prod_ff_coeffs(a, b):
    """n^(a) n^(b) = sum_i C(a,i) C(b,i) i! n^(a+b-i)."""
    return [(a + b - i, math.comb(a, i) * math.comb(b, i) * FACT[i]) for i in range(min(a, b) + 1)]


def nm_monomial_moments(k, lam):
    """Exact mean and covariance of the 19 monomials under the NM: mu_r = prod lam^r (k)_|r| / k^|r|."""
    def mu(r):
        o = sum(r)
        return np.prod([lam[j] ** r[j] for j in range(3)]) * np.prod([(k + i) / k for i in range(o)])
    mean = np.array([mu(r) for r in MONO])
    E2 = np.zeros((19, 19))
    for i, ra in enumerate(MONO):
        for j, rb in enumerate(MONO):
            tot = 0.0
            for c1 in prod_ff_coeffs(ra[0], rb[0]):
                for c2 in prod_ff_coeffs(ra[1], rb[1]):
                    for c3 in prod_ff_coeffs(ra[2], rb[2]):
                        tot += c1[1] * c2[1] * c3[1] * mu((c1[0], c2[0], c3[0]))
            E2[i, j] = tot
    return mean, E2 - np.outer(mean, mean)


def contrast(m):
    C = np.zeros((m - 1, m))
    for i in range(m - 1):
        C[i, i] = 1; C[i, m - 1] = -1
    return C


C2 = contrast(6); C3 = contrast(10)


def my_tests(x, V):
    """x: 16 statistics; V: their covariance (already divided by N)."""
    out = {}
    d = C2 @ x[:6]; A = C2 @ V[:6, :6] @ C2.T
    W = float(d @ np.linalg.solve(A, d)); out['order2'] = (W, chi2.sf(W, 5))
    d = C3 @ x[6:]; A = C3 @ V[6:, 6:] @ C3.T
    W = float(d @ np.linalg.solve(A, d)); out['order3'] = (W, chi2.sf(W, 9))
    # gamma123: g = T123 - 2 F12 F23; x index: F12 = 3, F23 = 5, T123 = 15
    g = x[15] - 2 * x[3] * x[5]
    grad = np.zeros(16); grad[15] = 1; grad[3] = -2 * x[5]; grad[5] = -2 * x[3]
    var = float(grad @ V @ grad)
    z = g / math.sqrt(var)
    out['gamma123'] = (z, 2 * norm.sf(abs(z)))
    return out


def one_sample(name, N, s, bbox=True):
    rng = np.random.default_rng([2026923, LAW_ID[name], N, s])
    n1, n2, n3 = draw(name, N, rng)
    m, S = monomial_moments(n1, n2, n3)
    x = stats_from_vec(m)
    J = jacobian(m)
    res = {'x': x.tolist()}
    # empirical sandwich
    res['emp'] = {t: v[1] for t, v in my_tests(x, J @ S @ J.T / N).items()}
    # NM at fitted means and k_hat = 1/F_total
    lamh = m[:3]; Lh = lamh.sum()
    EN2 = sum(m[i] * (1 if MONO[i] in [(2, 0, 0), (0, 2, 0), (0, 0, 2)] else 2)
              for i in range(3, 9))
    Ftot = EN2 / Lh ** 2 - 1
    if Ftot > 0:
        kh = 1 / Ftot
        mm, SS = nm_monomial_moments(kh, lamh)
        res['nmfit'] = {t: v[1] for t, v in my_tests(x, J @ SS @ J.T / N).items()}
        res['k_hat'] = kh
    law, par = LAWS[name]
    if law == 'nm':
        mt, St = nm_monomial_moments(par[0], np.array(par[1:]))
        Jt = jacobian(mt)
        res['true'] = {t: v[1] for t, v in my_tests(x, Jt @ St @ Jt.T / N).items()}
    if bbox:
        d = WT.test(n1, n2, n3)
        res['bbox'] = {key: float(v) for key, v in d.items()
                       if (key.startswith('p_') or key.startswith('z_')) and np.ndim(v) == 0}
    return res


def worker(args):
    name, N, s0, s1 = args
    return name, [one_sample(name, N, s) for s in range(s0, s1)]


if __name__ == '__main__':
    mode, N, S = sys.argv[1], int(float(sys.argv[2])), int(sys.argv[3])
    names = sys.argv[4:] or (['nm cuts k=1', 'nm cuts k=1.84', 'nm cuts k=40', 'nm table1 k=3', 'uniform',
                              'two-point', 'background 0.1'] if mode == 'null' else
                             ['clan 5', 'clan 30', 'pairs 0.01', 'pairs 0.05', 'background 0.02',
                              'background 0.05', 'background 0.1', 'compound 1+geom(1)', 'uniform', 'two-point'])
    nproc = int(os.environ.get('NPROC', '1'))
    blk = max(1, S // 20)
    tasks = [(nm, N, a, min(S, a + blk)) for nm in names for a in range(0, S, blk)]
    t0 = time.time()
    if nproc > 1:
        import multiprocessing as mp
        with mp.Pool(nproc) as pool:
            res = pool.map(worker, tasks, chunksize=1)
    else:
        res = [worker(t) for t in tasks]
    out = {}
    for name, lst in res:
        out.setdefault(name, []).extend(lst)
    fn = f"mc_verify_{mode}_{N}.json"
    old = json.load(open(fn)) if os.path.exists(fn) else {}
    old.update(out)
    json.dump(old, open(fn, 'w'))
    print(f"{mode} N={N} S={S} laws={names} done in {time.time()-t0:.0f} s", flush=True)


==> anc/calc_SHORT/item1/verify/nm_cov_check.log <==
cuts k=1: max relative difference, means 2.2e-16, second moments 2.2e-16
cuts k=1.84: max relative difference, means 2.2e-16, second moments 4.4e-16
cuts k=40: max relative difference, means 1.0e-15, second moments 1.2e-15
table1 k=3: max relative difference, means 0.0e+00, second moments 2.2e-16


==> anc/calc_SHORT/item1/verify/nm_cov_check.py <==
#!/usr/bin/env python3
"""Check my closed-form NM covariance of the 19 factorial monomials (mc_verify.nm_monomial_moments)
against the extended-precision summation of Eq. (nm) (exact_sum_verify.nm_sum), at the four
configurations. Both are my own code.

Run:  ( ulimit -v 1500000; python3 nm_cov_check.py ) > nm_cov_check.log
"""
import numpy as np
import exact_sum_verify as E
import mc_verify as M

for tag, k, lam in E.CONFIGS:
    c, deficit, mom = E.nm_sum(k, lam)       # normalized factorial moments, |r| <= 6
    lamL = np.array(lam, dtype=np.longdouble)

    def mu(r):
        return mom[r] * np.prod(lamL ** np.array(r, dtype=np.longdouble))
    mean = np.array([float(mu(r)) for r in M.MONO])
    E2 = np.zeros((19, 19))
    for i, ra in enumerate(M.MONO):
        for j, rb in enumerate(M.MONO):
            tot = np.longdouble(0)
            for c1 in M.prod_ff_coeffs(ra[0], rb[0]):
                for c2 in M.prod_ff_coeffs(ra[1], rb[1]):
                    for c3 in M.prod_ff_coeffs(ra[2], rb[2]):
                        tot += c1[1] * c2[1] * c3[1] * mu((c1[0], c2[0], c3[0]))
            E2[i, j] = float(tot)
    m_cf, S_cf = M.nm_monomial_moments(k, np.array(lam))
    E2_cf = S_cf + np.outer(m_cf, m_cf)
    print(f"{tag}: max relative difference, means {np.abs(mean/m_cf-1).max():.1e}, "
          f"second moments {np.abs(E2/E2_cf-1).max():.1e}")


==> anc/calc_SHORT/item1/verify/onewindow_scan_verify.json <==
{
 "NB control": {
  "0.5|0.2": 1.1106259871466337e-18,
  "0.5|0.5": 1.327451951489264e-18,
  "0.5|1": 1.6257899696053447e-18,
  "0.5|2": 2.098885825570526e-18,
  "0.5|5": 3.113150776836486e-18,
  "0.5|10": 4.301435943598761e-18,
  "0.5|20": 7.560650579513343e-18,
  "0.5|50": 1.186664433194382e-17,
  "1|0.2": 0.0,
  "1|0.5": -3.944304526105059e-31,
  "1|1": 0.0,
  "1|2": -3.944304526105059e-31,
  "1|5": -1.9721522630525295e-31,
  "1|10": 1.9721522630525295e-31,
  "1|20": 1.9721522630525295e-31,
  "1|50": 0.0,
  "1.84|0.2": -1.9721522630525295e-31,
  "1.84|0.5": 0.0,
  "1.84|1": -1.9721522630525295e-31,
  "1.84|2": -1.9721522630525295e-31,
  "1.84|5": -1.9721522630525295e-31,
  "1.84|10": -1.9721522630525295e-31,
  "1.84|20": -1.9721522630525295e-31,
  "1.84|50": 0.0,
  "3|0.2": 0.0,
  "3|0.5": -1.9721522630525295e-31,
  "3|1": 0.0,
  "3|2": -3.944304526105059e-31,
  "3|5": 0.0,
  "3|10": -1.9721522630525295e-31,
  "3|20": 1.9721522630525295e-31,
  "3|50": -3.944304526105059e-31,
  "10|0.2": 0.0,
  "10|0.5": -3.944304526105059e-31,
  "10|1": -1.9721522630525295e-31,
  "10|2": 0.0,
  "10|5": 0.0,
  "10|10": 0.0,
  "10|20": 0.0,
  "10|50": 7.691393825904865e-30,
  "40|0.2": 1.9721522630525295e-31,
  "40|0.5": 1.9721522630525295e-31,
  "40|1": 0.0,
  "40|2": 1.9721522630525295e-31,
  "40|5": 1.9721522630525295e-31,
  "40|10": 5.9164567891575885e-31,
  "40|20": -5.9164567891575885e-31,
  "40|50": 3.515657231730592e-26
 },
 "background 0.02": {
  "0.5|0.2": 0.02430889230585805,
  "0.5|0.5": 0.034022580978349794,
  "0.5|1": 0.04950330085204064,
  "0.5|2": 0.07791228768707192,
  "0.5|5": 0.14481619205940943,
  "0.5|10": 0.20837063966599717,
  "0.5|20": 0.232431782721668,
  "0.5|50": 0.13064588415529016,
  "1|0.2": 0.011622686124018601,
  "1|0.5": 0.01430711198094545,
  "1|1": 0.018635896791436214,
  "1|2": 0.026768637850317387,
  "1|5": 0.047344738421456575,
  "1|10": 0.07113276110778496,
  "1|20": 0.09233992014226018,
  "1|50": 0.07901803012669777,
  "1.84|0.2": 0.00528234964011998,
  "1.84|0.5": 0.005994625035796066,
  "1.84|1": 0.0071546980138865535,
  "1.84|2": 0.009376247565643005,
  "1.84|5": 0.015306256851138143,
  "1.84|10": 0.023066234556859026,
  "1.84|20": 0.03260672000020575,
  "1.84|50": 0.037279537688789645,
  "3|0.2": 0.002546987139995953,
  "3|0.5": 0.002764835263727782,
  "3|1": 0.0031220446337183218,
  "3|2": 0.003814905591297544,
  "3|5": 0.005729815494360775,
  "3|10": 0.008429805980085265,
  "3|20": 0.012332060192887488,
  "3|50": 0.016756252370065658,
  "10|0.2": 0.00031907592272766976,
  "10|0.5": 0.0003275731271092282,
  "10|1": 0.00034165182135239007,
  "10|2": 0.0003694992636582516,
  "10|5": 0.0004506107657482197,
  "10|10": 0.0005780084158655527,
  "10|20": 0.0008058097905834775,
  "10|50": 0.001311009348124388,
  "40|0.2": 2.2540650358319784e-05,
  "40|0.5": 2.2692484361568576e-05,
  "40|1": 2.2945141396311385e-05,
  "40|2": 2.3448960065950845e-05,
  "40|5": 2.494851738430121e-05,
  "40|10": 2.7408543469880148e-05,
  "40|20": 3.218459960522451e-05,
  "40|50": 4.542081815065905e-05
 },
 "background 0.1": {
  "0.5|0.2": 0.10934231171369883,
  "0.5|0.5": 0.14052253547288238,
  "0.5|1": 0.17994934441823177,
  "0.5|2": 0.22285199623659638,
  "0.5|5": 0.21321322419195038,
  "0.5|10": 0.12381944227167689,
  "0.5|20": 0.04158261525096717,
  "0.5|50": 0.005139259253004302,
  "1|0.2": 0.050468883973669776,
  "1|0.5": 0.05843769592763435,
  "1|1": 0.06938677224570489,
  "1|2": 0.08416337808808513,
  "1|5": 0.09453406767485126,
  "1|10": 0.07462992158227719,
  "1|20": 0.037023622573423766,
  "1|50": 0.006952043051502005,
  "1.84|0.2": 0.022183093680379583,
  "1.84|0.5": 0.02415045135564059,
  "1.84|1": 0.027025100580246902,
  "1.84|2": 0.031466004236339294,
  "1.84|5": 0.03750195344668098,
  "1.84|10": 0.03591804180040305,
  "1.84|20": 0.024497515874433187,
  "1.84|50": 0.007231223504214592,
  "3|0.2": 0.010447693871537423,
  "3|0.5": 0.011019853744189085,
  "3|1": 0.011889607467432258,
  "3|2": 0.01334623359401878,
  "3|5": 0.015969677328726443,
  "3|10": 0.016867971678467306,
  "3|20": 0.01415924783678158,
  "3|50": 0.006097331476532801,
  "10|0.2": 0.0012617215101113882,
  "10|0.5": 0.0012823444073565323,
  "10|1": 0.0013156022922380657,
  "10|2": 0.0013781017250726409,
  "10|5": 0.0015364236728721622,
  "10|10": 0.001719964315986887,
  "10|20": 0.0018805038386802615,
  "10|50": 0.001681952864943684,
  "40|0.2": 8.778255692537385e-05,
  "40|0.5": 8.813905046296278e-05,
  "40|1": 8.87280042343078e-05,
  "40|2": 8.988660790044988e-05,
  "40|5": 9.321198281329322e-05,
  "40|10": 9.827834935714353e-05,
  "40|20": 0.00010680244418977303,
  "40|50": 0.0001223770347407688
 },
 "background 0.3": {
  "0.5|0.2": 0.22688104376694299,
  "0.5|0.5": 0.23426981849568151,
  "0.5|1": 0.2200477978460015,
  "0.5|2": 0.16413495363773126,
  "0.5|5": 0.058722350178023526,
  "0.5|10": 0.015727524084204157,
  "0.5|20": 0.00299096591179883,
  "0.5|50": 0.0002484940830516041,
  "1|0.2": 0.09448608904085141,
  "1|0.5": 0.09490004725556017,
  "1|1": 0.09162220140180921,
  "1|2": 0.07862412918746713,
  "1|5": 0.04205806826829219,
  "1|10": 0.016139594157435547,
  "1|20": 0.004073091877843132,
  "1|50": 0.00042047893599623647,
  "1.84|0.2": 0.0379728613304915,
  "1.84|0.5": 0.03778832525585229,
  "1.84|1": 0.03691973379899273,
  "1.84|2": 0.03397620641848024,
  "1.84|5": 0.02361422075454398,
  "1.84|10": 0.012407781175469387,
  "1.84|20": 0.004292056420250751,
  "1.84|50": 0.0005945584582326073,
  "3|0.2": 0.01685783417840728,
  "3|0.5": 0.01675340867682824,
  "3|1": 0.0164783191177556,
  "3|2": 0.01567058507992173,
  "3|5": 0.012563463151442173,
  "3|10": 0.008175854770122615,
  "3|20": 0.003693160496040034,
  "3|50": 0.0006950840905629403,
  "10|0.2": 0.0018663376756706072,
  "10|0.5": 0.0018600673616890426,
  "10|1": 0.0018485390102414572,
  "10|2": 0.0018219611943372312,
  "10|5": 0.001722481630194018,
  "10|10": 0.0015281255223776285,
  "10|20": 0.0011578392472979696,
  "10|50": 0.0005123579948932664,
  "40|0.2": 0.00012544869661400474,
  "40|0.5": 0.00012532399123271342,
  "40|1": 0.0001251115549303879,
  "40|2": 0.0001246700788878341,
  "40|5": 0.0001232246015674195,
  "40|10": 0.00012048205376796949,
  "40|20": 0.00011416666123666527,
  "40|50": 9.348696821284737e-05
 },
 "clan 5": {
  "0.5|0.2": 0.10369262440915,
  "0.5|0.5": 0.057202779291212626,
  "0.5|1": 0.031313980802837885,
  "0.5|2": 0.014957302741476105,
  "0.5|5": 0.004550894776288335,
  "0.5|10": 0.0015881368397259647,
  "0.5|20": 0.0004961806960070749,
  "0.5|50": 9.411750118350042e-05,
  "1|0.2": 0.10373930948111144,
  "1|0.5": 0.06760002765995494,
  "1|1": 0.04295850001059286,
  "1|2": 0.024429106735099387,
  "1|5": 0.009709548478746173,
  "1|10": 0.004184199807628462,
  "1|20": 0.0015870008448881558,
  "1|50": 0.0003682047043130714,
  "1.84|0.2": 0.08587739589511033,
  "1.84|0.5": 0.06260072925944592,
  "1.84|1": 0.044062481791027036,
  "1.84|2": 0.02834485586163066,
  "1.84|5": 0.014019910187557015,
  "1.84|10": 0.007509704379432224,
  "1.84|20": 0.0036676179243115264,
  "1.84|50": 0.0012046188823327624,
  "3|0.2": 0.0663113265981347,
  "3|0.5": 0.05163757216043084,
  "3|1": 0.03857746668306374,
  "3|2": 0.02653792035935408,
  "3|5": 0.014791214087733387,
  "3|10": 0.009100645268800934,
  "3|20": 0.005426731639728552,
  "3|50": 0.002572575552490705,
  "10|0.2": 0.026715357784249254,
  "10|0.5": 0.022780799146285276,
  "10|1": 0.01841936769765265,
  "10|2": 0.013502637249908167,
  "10|5": 0.0077615923871710525,
  "10|10": 0.004674149678384745,
  "10|20": 0.0026280017844485144,
  "10|50": 0.0010794483088707035,
  "40|0.2": 0.007426137931016599,
  "40|0.5": 0.006556471336544152,
  "40|1": 0.0054552028159573765,
  "40|2": 0.004018565546673546,
  "40|5": 0.0020907603648680447,
  "40|10": 0.0010275876402524077,
  "40|20": 0.0004184141365287442,
  "40|50": 9.929277616369379e-05
 },
 "clan 30": {
  "0.5|0.2": 0.02159439150924896,
  "0.5|0.5": 0.010869278330842523,
  "0.5|1": 0.005051254293620329,
  "0.5|2": 0.001916763933637012,
  "0.5|5": 0.00041897908569126624,
  "0.5|10": 0.00011801287178488718,
  "0.5|20": 3.1430695837614785e-05,
  "0.5|50": 5.230376827386976e-06,
  "1|0.2": 0.021958634104464962,
  "1|0.5": 0.014123484485363064,
  "1|1": 0.008178716350968805,
  "1|2": 0.0038390198467156225,
  "1|5": 0.0010442686398572441,
  "1|10": 0.00032673177559497916,
  "1|20": 9.263617925200945e-05,
  "1|50": 1.6071437705812773e-05,
  "1.84|0.2": 0.018133705883317773,
  "1.84|0.5": 0.013677804168979093,
  "1.84|1": 0.009385198768639165,
  "1.84|2": 0.005353975852501569,
  "1.84|5": 0.0018684278274633027,
  "1.84|10": 0.0006775989372598209,
  "1.84|20": 0.0002124808385290904,
  "1.84|50": 3.969797739589161e-05,
  "3|0.2": 0.013929976028259038,
  "3|0.5": 0.011491171614804079,
  "3|1": 0.0087754100491323,
  "3|2": 0.005753885228752566,
  "3|5": 0.002484139358318585,
  "3|10": 0.0010525079835577845,
  "3|20": 0.00037438771488603595,
  "3|50": 7.787089222523954e-05,
  "10|0.2": 0.0055543270079334,
  "10|0.5": 0.005146076575147491,
  "10|1": 0.0045855756041607906,
  "10|2": 0.0037667070597434886,
  "10|5": 0.002449108447487013,
  "10|10": 0.0015303047984370171,
  "10|20": 0.0008425123085110033,
  "10|50": 0.0003105099859787601,
  "40|0.2": 0.0015367445196063968,
  "40|0.5": 0.0014848472431249846,
  "40|1": 0.0014062212985756749,
  "40|2": 0.0012730288875522067,
  "40|5": 0.000997973203286533,
  "40|10": 0.0007442020251308728,
  "40|20": 0.0005069570314885374,
  "40|50": 0.00027791846328115307
 },
 "compound 1+geom(1)": {
  "0.5|0.2": -0.4359861591695502,
  "0.5|0.5": -0.39669421487603307,
  "0.5|1": -0.37037037037037035,
  "0.5|2": -0.3515625,
  "0.5|5": -0.337472607742878,
  "0.5|10": -0.33217592592592593,
  "0.5|20": -0.3293989287839714,
  "0.5|50": -0.32768917871900827,
  "1|0.2": -0.42857142857142855,
  "1|0.5": -0.375,
  "1|1": -0.3333333333333333,
  "1|2": -0.3,
  "1|5": -0.2727272727272727,
  "1|10": -0.2619047619047619,
  "1|20": -0.25609756097560976,
  "1|50": -0.2524752475247525,
  "1.84|0.2": -0.4230346515148373,
  "1.84|0.5": -0.3571943026068261,
  "1.84|1": -0.3004694835680751,
  "1.84|2": -0.2512818674029187,
  "1.84|5": -0.2083781897824042,
  "1.84|10": -0.1906743967097765,
  "1.84|20": -0.18101520345652966,
  "1.84|50": -0.17493381695615573,
  "3|0.2": -0.41975308641975306,
  "3|0.5": -0.345679012345679,
  "3|1": -0.2777777777777778,
  "3|2": -0.21604938271604937,
  "3|5": -0.16049382716049382,
  "3|10": -0.13728191000918274,
  "3|20": -0.12459057697152935,
  "3|50": -0.11660045281729249,
  "10|0.2": -0.41538100086146135,
  "10|0.5": -0.3289426842292631,
  "10|1": -0.24242424242424243,
  "10|2": -0.15879017013232513,
  "10|5": -0.08304498269896193,
  "10|10": -0.05333333333333334,
  "10|20": -0.03826530612244898,
  "10|50": -0.029405212742258855,
  "40|0.2": -0.41378045238447075,
  "40|0.5": -0.3223567667257153,
  "40|1": -0.22764227642276422,
  "40|2": -0.13412686892146902,
  "40|5": -0.05170927894283252,
  "40|10": -0.02306805074971165,
  "40|20": -0.010864644635581712,
  "40|50": -0.005067465663898329
 },
 "compound Poisson(2)": {
  "0.5|0.2": -0.9252115795331085,
  "0.5|0.5": -0.8723068570130662,
  "0.5|1": -0.8329313988021585,
  "0.5|2": -0.8024953145550171,
  "0.5|5": -0.778270535698741,
  "0.5|10": -0.7688221207080217,
  "0.5|20": -0.7637901768061809,
  "0.5|50": -0.760664758656754,
  "1|0.2": -0.9347981342315678,
  "1|0.5": -0.8742327548747736,
  "1|1": -0.8178969646493331,
  "1|2": -0.765426701266859,
  "1|5": -0.7164954864507413,
  "1|10": -0.6953434816833226,
  "1|20": -0.683547660987123,
  "1|50": -0.6760250750860533,
  "1.84|0.2": -0.9402614238736661,
  "1.84|0.5": -0.8754414056315344,
  "1.84|1": -0.8049913264290784,
  "1.84|2": -0.7283363512973978,
  "1.84|5": -0.6449141908264348,
  "1.84|10": -0.6046244720996401,
  "1.84|20": -0.5809167238399279,
  "1.84|50": -0.5653084123632135,
  "3|0.2": -0.9430726643486558,
  "3|0.5": -0.8760911007775983,
  "3|1": -0.7963090925596551,
  "3|2": -0.7000299344957416,
  "3|5": -0.5823630502565523,
  "3|10": -0.5202154414958368,
  "3|20": -0.481945520938103,
  "3|50": -0.45605659978501617,
  "10|0.2": -0.9464493164648666,
  "10|0.5": -0.8768904868314458,
  "10|1": -0.7831398474719183,
  "10|2": -0.6507641632418179,
  "10|5": -0.4534687030303104,
  "10|10": -0.331644077564983,
  "10|20": -0.2514237308121909,
  "10|50": -0.19596226240185496,
  "40|0.2": -0.9475972220560244,
  "40|0.5": -0.877165433294899,
  "40|1": -0.7777585916215177,
  "40|2": -0.6280319175613068,
  "40|5": -0.3840354028153925,
  "40|10": -0.22430392374429303,
  "40|20": -0.12140897980869671,
  "40|50": -0.0575861288242783
 },
 "compound 1+geom(2)": {
  "0.5|0.2": -0.46618106139438087,
  "0.5|0.5": -0.44321329639889195,
  "0.5|1": -0.4266666666666667,
  "0.5|2": -0.41420118343195267,
  "0.5|5": -0.40448147084171215,
  "0.5|10": -0.4007386888273315,
  "0.5|20": -0.3987563775510204,
  "0.5|50": -0.3975289655801587,
  "1|0.2": -0.46153846153846156,
  "1|0.5": -0.42857142857142855,
  "1|1": -0.4,
  "1|2": -0.375,
  "1|5": -0.35294117647058826,
  "1|10": -0.34375,
  "1|20": -0.3387096774193548,
  "1|50": -0.3355263157894737,
  "1.84|0.2": -0.4584631696212911,
  "1.84|0.5": -0.41722285136014264,
  "1.84|1": -0.37633802816901407,
  "1.84|2": -0.3358730066937501,
  "1.84|5": -0.2958979028661786,
  "1.84|10": -0.27790978904092173,
  "1.84|20": -0.267686292576629,
  "1.84|50": -0.26109345079247004,
  "3|0.2": -0.45674740484429066,
  "3|0.5": -0.41015625,
  "3|1": -0.36,
  "3|2": -0.30612244897959184,
  "3|5": -0.2485207100591716,
  "3|10": -0.22117202268431002,
  "3|20": -0.20524607896160085,
  "3|50": -0.19483457441794702,
  "10|0.2": -0.454559221200649,
  "10|0.5": -0.40022160664819945,
  "10|1": -0.33454545454545453,
  "10|2": -0.2546938775510204,
  "10|5": -0.15879017013232513,
  "10|10": -0.11080332409972299,
  "10|20": -0.08304498269896193,
  "10|50": -0.06537413875981413,
  "40|0.2": -0.45378243058716433,
  "40|0.5": -0.3964120848189154,
  "40|1": -0.32390243902439025,
  "40|2": -0.231168,
  "40|5": -0.11536515432619329,
  "40|10": -0.059123891427035745,
  "40|20": -0.029903880384478464,
  "40|50": -0.014255952893373048
 },
 "uniform": {
  "0.2": -0.13433142068628512,
  "0.5": -0.1450685106736617,
  "1": -0.15121709647237383,
  "2": -0.11846202362460381,
  "5": -0.007082335811583373,
  "10": -3.3184605422272732e-06,
  "20": -6.126126836130517e-14,
  "50": -8.930042380438017e-39
 }
}

==> anc/calc_SHORT/item1/verify/onewindow_scan_verify.log <==
NB control:
  k=0.5   0.00000000000000000111 0.00000000000000000133 0.00000000000000000163 0.0000000000000000021 0.00000000000000000311 0.0000000000000000043 0.00000000000000000756 0.0000000000000000119
  k=1            0.0  -3.94e-31        0.0  -3.94e-31  -1.97e-31   1.97e-31   1.97e-31        0.0
  k=1.84   -1.97e-31        0.0  -1.97e-31  -1.97e-31  -1.97e-31  -1.97e-31  -1.97e-31        0.0
  k=3            0.0  -1.97e-31        0.0  -3.94e-31        0.0  -1.97e-31   1.97e-31  -3.94e-31
  k=10           0.0  -3.94e-31  -1.97e-31        0.0        0.0        0.0        0.0   7.69e-30
  k=40      1.97e-31   1.97e-31        0.0   1.97e-31   1.97e-31   5.92e-31  -5.92e-31 0.0000000000000000000000000352
background 0.02:
  k=0.5       0.0243      0.034     0.0495     0.0779      0.145      0.208      0.232      0.131
  k=1         0.0116     0.0143     0.0186     0.0268     0.0473     0.0711     0.0923      0.079
  k=1.84     0.00528    0.00599    0.00715    0.00938     0.0153     0.0231     0.0326     0.0373
  k=3        0.00255    0.00276    0.00312    0.00381    0.00573    0.00843     0.0123     0.0168
  k=10      0.000319   0.000328   0.000342   0.000369   0.000451   0.000578   0.000806    0.00131
  k=40     0.0000225  0.0000227  0.0000229  0.0000234  0.0000249  0.0000274  0.0000322  0.0000454
background 0.1:
  k=0.5        0.109      0.141       0.18      0.223      0.213      0.124     0.0416    0.00514
  k=1         0.0505     0.0584     0.0694     0.0842     0.0945     0.0746      0.037    0.00695
  k=1.84      0.0222     0.0242      0.027     0.0315     0.0375     0.0359     0.0245    0.00723
  k=3         0.0104      0.011     0.0119     0.0133      0.016     0.0169     0.0142     0.0061
  k=10       0.00126    0.00128    0.00132    0.00138    0.00154    0.00172    0.00188    0.00168
  k=40     0.0000878  0.0000881  0.0000887  0.0000899  0.0000932  0.0000983   0.000107   0.000122
background 0.3:
  k=0.5        0.227      0.234       0.22      0.164     0.0587     0.0157    0.00299   0.000248
  k=1         0.0945     0.0949     0.0916     0.0786     0.0421     0.0161    0.00407    0.00042
  k=1.84       0.038     0.0378     0.0369      0.034     0.0236     0.0124    0.00429   0.000595
  k=3         0.0169     0.0168     0.0165     0.0157     0.0126    0.00818    0.00369   0.000695
  k=10       0.00187    0.00186    0.00185    0.00182    0.00172    0.00153    0.00116   0.000512
  k=40      0.000125   0.000125   0.000125   0.000125   0.000123    0.00012   0.000114  0.0000935
clan 5:
  k=0.5        0.104     0.0572     0.0313      0.015    0.00455    0.00159   0.000496  0.0000941
  k=1          0.104     0.0676      0.043     0.0244    0.00971    0.00418    0.00159   0.000368
  k=1.84      0.0859     0.0626     0.0441     0.0283      0.014    0.00751    0.00367     0.0012
  k=3         0.0663     0.0516     0.0386     0.0265     0.0148     0.0091    0.00543    0.00257
  k=10        0.0267     0.0228     0.0184     0.0135    0.00776    0.00467    0.00263    0.00108
  k=40       0.00743    0.00656    0.00546    0.00402    0.00209    0.00103   0.000418  0.0000993
clan 30:
  k=0.5       0.0216     0.0109    0.00505    0.00192   0.000419   0.000118  0.0000314 0.00000523
  k=1          0.022     0.0141    0.00818    0.00384    0.00104   0.000327  0.0000926  0.0000161
  k=1.84      0.0181     0.0137    0.00939    0.00535    0.00187   0.000678   0.000212  0.0000397
  k=3         0.0139     0.0115    0.00878    0.00575    0.00248    0.00105   0.000374  0.0000779
  k=10       0.00555    0.00515    0.00459    0.00377    0.00245    0.00153   0.000843   0.000311
  k=40       0.00154    0.00148    0.00141    0.00127   0.000998   0.000744   0.000507   0.000278
compound 1+geom(1):
  k=0.5       -0.436     -0.397      -0.37     -0.352     -0.337     -0.332     -0.329     -0.328
  k=1         -0.429     -0.375     -0.333       -0.3     -0.273     -0.262     -0.256     -0.252
  k=1.84      -0.423     -0.357       -0.3     -0.251     -0.208     -0.191     -0.181     -0.175
  k=3          -0.42     -0.346     -0.278     -0.216      -0.16     -0.137     -0.125     -0.117
  k=10        -0.415     -0.329     -0.242     -0.159     -0.083    -0.0533    -0.0383    -0.0294
  k=40        -0.414     -0.322     -0.228     -0.134    -0.0517    -0.0231    -0.0109   -0.00507
compound Poisson(2):
  k=0.5       -0.925     -0.872     -0.833     -0.802     -0.778     -0.769     -0.764     -0.761
  k=1         -0.935     -0.874     -0.818     -0.765     -0.716     -0.695     -0.684     -0.676
  k=1.84       -0.94     -0.875     -0.805     -0.728     -0.645     -0.605     -0.581     -0.565
  k=3         -0.943     -0.876     -0.796       -0.7     -0.582      -0.52     -0.482     -0.456
  k=10        -0.946     -0.877     -0.783     -0.651     -0.453     -0.332     -0.251     -0.196
  k=40        -0.948     -0.877     -0.778     -0.628     -0.384     -0.224     -0.121    -0.0576
compound 1+geom(2):
  k=0.5       -0.466     -0.443     -0.427     -0.414     -0.404     -0.401     -0.399     -0.398
  k=1         -0.462     -0.429       -0.4     -0.375     -0.353     -0.344     -0.339     -0.336
  k=1.84      -0.458     -0.417     -0.376     -0.336     -0.296     -0.278     -0.268     -0.261
  k=3         -0.457      -0.41      -0.36     -0.306     -0.249     -0.221     -0.205     -0.195
  k=10        -0.455       -0.4     -0.335     -0.255     -0.159     -0.111     -0.083    -0.0654
  k=40        -0.454     -0.396     -0.324     -0.231     -0.115    -0.0591    -0.0299    -0.0143
uniform source:
  lam        0.2        0.5          1          2          5         10         20         50
          -0.134     -0.145     -0.151     -0.118   -0.00708   -3.32e-6  -6.13e-14  -8.93e-39
signs by law (count of negative, zero(|D|<1e-25), positive over the grid):
  NB control             neg   0 zero  40 pos   8   min -5.916e-31 max +1.187e-17
  background 0.02        neg   0 zero   0 pos  48   min +2.254e-05 max +2.324e-01
  background 0.1         neg   0 zero   0 pos  48   min +8.778e-05 max +2.229e-01
  background 0.3         neg   0 zero   0 pos  48   min +9.349e-05 max +2.343e-01
  clan 5                 neg   0 zero   0 pos  48   min +9.412e-05 max +1.037e-01
  clan 30                neg   0 zero   0 pos  48   min +5.230e-06 max +2.196e-02
  compound 1+geom(1)     neg  48 zero   0 pos   0   min -4.360e-01 max -5.067e-03
  compound Poisson(2)    neg  48 zero   0 pos   0   min -9.476e-01 max -5.759e-02
  compound 1+geom(2)     neg  48 zero   0 pos   0   min -4.662e-01 max -1.426e-02
  uniform                neg   7 zero   1 pos   0   min -1.512e-01 max -8.930e-39


==> anc/calc_SHORT/item1/verify/onewindow_scan_verify.py <==
#!/usr/bin/env python3
"""Sign of D = B3 - (2 - 1/B2) for one window, by mpmath quadrature at 30 digits (uniform source by
its closed form at 60 digits). Independent of item1/*.py.

Laws (source Gamma of shape k and unit mean unless stated; lam is the hadron mean of the window for
Poisson-counted laws and the dipole mean for compound counting):
  NB control, background zeta in {0.02, 0.1, 0.3}, clan nu in {5, 30},
  compound X = 1 + geometric of mean 1, X ~ Poisson(2), X = 1 + geometric of mean 2,
  uniform source on [0, 2] (no k).
B_q = q/(q-1) P_q P_{q-2} / P_{q-1}^2.

Run:  ( ulimit -v 1500000; python3 onewindow_scan_verify.py ) > onewindow_scan_verify.log
"""
import mpmath as mp
import json

mp.mp.dps = 30
KS = [0.5, 1, 1.84, 3, 10, 40]
LAMS = [0.2, 0.5, 1, 2, 5, 10, 20, 50]


def gamma_pdf(k):
    k = mp.mpf(k)
    return lambda w: k ** k * w ** (k - 1) * mp.e ** (-k * w) / mp.gamma(k)


def pois(n, mu):
    return mp.e ** (-mu) * mu ** n / mp.factorial(n)


def nb(n, nu, mean):
    p = mean / (nu + mean)
    return mp.gamma(nu + n) / (mp.gamma(nu) * mp.factorial(n)) * (1 - p) ** nu * p ** n


def geom1(mg):
    q = mp.mpf(mg) / (1 + mg)
    return lambda j: 0 if j == 0 else (1 - q) * q ** (j - 1)


def poisx(m):
    return lambda j: pois(j, mp.mpf(m))


def compound(mu, qf, nmax=3):
    q = [qf(j) for j in range(nmax + 1)]
    P = [mp.e ** (-mu * (1 - q[0]))]
    for m in range(1, nmax + 1):
        P.append(mu / m * sum(j * q[j] * P[m - j] for j in range(1, m + 1)))
    return P


def mixed(k, cond):
    """P_n = int Gamma_k(w) cond(w)[n] dw for n = 0..3."""
    g = gamma_pdf(k)
    pts = [0, mp.mpf(1) / 4, mp.mpf(1) / 2, 1, mp.mpf(3) / 2, 2, 4, 10, mp.inf]
    return [mp.quad(lambda w: g(w) * cond(w)[n], pts) for n in range(4)]


def D_of(P):
    B2 = 2 * P[2] * P[0] / P[1] ** 2
    B3 = mp.mpf(3) / 2 * P[3] * P[1] / P[2] ** 2
    return B3 - (2 - 1 / B2)


def laws(lam):
    lam = mp.mpf(lam)
    L = {'NB control': lambda w: [pois(n, lam * w) for n in range(4)]}
    for z in (0.02, 0.1, 0.3):
        z = mp.mpf(z)
        L[f'background {float(z):g}'] = (lambda z: lambda w: [pois(n, lam * ((1 - z) * w + z)) for n in range(4)])(z)
    for nu in (5, 30):
        L[f'clan {nu}'] = (lambda nu: lambda w: [nb(n, mp.mpf(nu), lam * w) for n in range(4)])(nu)
    L['compound 1+geom(1)'] = lambda w: compound(lam * w, geom1(1))
    L['compound Poisson(2)'] = lambda w: compound(lam * w, poisx(2))
    L['compound 1+geom(2)'] = lambda w: compound(lam * w, geom1(2))
    return L


def uniform_D(lam):
    with mp.workdps(60):
        lam = mp.mpf(lam)
        # P_n = (1/(2 lam)) * gammainc(n+1, 0, 2 lam, regularized)
        P = [mp.gammainc(n + 1, 0, 2 * lam, regularized=True) / (2 * lam) for n in range(4)]
        return D_of(P)


if __name__ == '__main__':
    out = {}
    names = list(laws(1).keys())
    for name in names:
        out[name] = {}
        print(f"{name}:")
        for k in KS:
            row = []
            for lam in LAMS:
                D = D_of(mixed(k, laws(lam)[name]))
                out[name][f"{k}|{lam}"] = float(D)
                row.append(D)
            print(f"  k={k:<5} " + " ".join(mp.nstr(d, 3, min_fixed=-30, max_fixed=30).rjust(10) for d in row), flush=True)
    print("uniform source:")
    row = [uniform_D(l) for l in LAMS]
    out['uniform'] = {str(l): float(d) for l, d in zip(LAMS, row)}
    print("  lam " + " ".join(f"{l:>10}" for l in LAMS))
    print("      " + " ".join(mp.nstr(d, 3).rjust(10) for d in row))
    print("signs by law (count of negative, zero(|D|<1e-25), positive over the grid):")
    for name, dct in out.items():
        v = list(dct.values())
        print(f"  {name:22s} neg {sum(x < -1e-25 for x in v):3d} zero {sum(abs(x) <= 1e-25 for x in v):3d} "
              f"pos {sum(x > 1e-25 for x in v):3d}   min {min(v):+.3e} max {max(v):+.3e}")
    json.dump(out, open('onewindow_scan_verify.json', 'w'), indent=1)


==> anc/calc_SHORT/item1/verify/oracle_rates.log <==
== mc_verify_null_10000.json
  nm cuts k=1 (3000 samples, sd 0.40):
    cross2 oracle 4.73 (KS p 0.618), module 4.83 (KS p 0.573)
    adj2 oracle 4.80 (KS p 0.916), module 4.63 (KS p 0.927)
    within2 oracle 4.57 (KS p 0.664), module 4.33 (KS p 0.627)
    order2 oracle 5.03 (KS p 0.801), module 5.00 (KS p 0.801)
  nm cuts k=1.84 (3000 samples, sd 0.40):
    cross2 oracle 5.70 (KS p 0.657), module 5.63 (KS p 0.612)
    adj2 oracle 5.10 (KS p 0.132), module 5.17 (KS p 0.164)
    within2 oracle 4.83 (KS p 0.651), module 4.93 (KS p 0.605)
    order2 oracle 4.80 (KS p 0.708), module 4.60 (KS p 0.847)
  nm cuts k=40 (3000 samples, sd 0.40):
    cross2 oracle 5.10 (KS p 0.089), module 5.23 (KS p 0.109)
    adj2 oracle 4.83 (KS p 0.196), module 4.90 (KS p 0.173)
    within2 oracle 5.60 (KS p 0.503), module 5.63 (KS p 0.561)
    order2 oracle 5.27 (KS p 0.636), module 5.33 (KS p 0.611)
  nm table1 k=3 (3000 samples, sd 0.40):
    cross2 oracle 5.10 (KS p 0.130), module 5.17 (KS p 0.136)
    adj2 oracle 5.43 (KS p 0.321), module 5.50 (KS p 0.298)
    within2 oracle 5.23 (KS p 0.240), module 5.40 (KS p 0.278)
    order2 oracle 5.20 (KS p 0.702), module 5.07 (KS p 0.601)
== mc_verify_null_100000.json
  nm cuts k=1 (3000 samples, sd 0.40):
    cross2 oracle 4.90 (KS p 0.651), module 4.90 (KS p 0.639)
    adj2 oracle 5.57 (KS p 0.227), module 5.57 (KS p 0.241)
    within2 oracle 4.80 (KS p 0.716), module 4.73 (KS p 0.657)
    order2 oracle 5.03 (KS p 0.806), module 5.03 (KS p 0.765)
  nm cuts k=1.84 (3000 samples, sd 0.40):
    cross2 oracle 5.03 (KS p 0.343), module 5.00 (KS p 0.371)
    adj2 oracle 4.47 (KS p 0.471), module 4.40 (KS p 0.436)
    within2 oracle 4.53 (KS p 0.099), module 4.60 (KS p 0.153)
    order2 oracle 5.00 (KS p 0.333), module 5.00 (KS p 0.463)
  nm cuts k=40 (3000 samples, sd 0.40):
    cross2 oracle 4.90 (KS p 0.355), module 4.87 (KS p 0.392)
    adj2 oracle 4.33 (KS p 0.047), module 4.30 (KS p 0.048)
    within2 oracle 4.97 (KS p 0.261), module 4.90 (KS p 0.237)
    order2 oracle 4.50 (KS p 0.109), module 4.50 (KS p 0.103)
  nm table1 k=3 (3000 samples, sd 0.40):
    cross2 oracle 4.40 (KS p 0.197), module 4.50 (KS p 0.221)
    adj2 oracle 4.73 (KS p 0.588), module 4.77 (KS p 0.595)
    within2 oracle 6.13 (KS p 0.451), module 6.13 (KS p 0.397)
    order2 oracle 5.60 (KS p 0.699), module 5.50 (KS p 0.657)
== mc_verify_null_1000000.json
  nm table1 k=3 (1000 samples, sd 0.69):
    cross2 oracle 4.00 (KS p 0.616), module 4.00 (KS p 0.714)
    adj2 oracle 4.90 (KS p 0.885), module 4.90 (KS p 0.909)
    within2 oracle 5.40 (KS p 0.150), module 5.40 (KS p 0.160)
    order2 oracle 4.90 (KS p 0.191), module 4.90 (KS p 0.200)
  nm cuts k=1 (1000 samples, sd 0.69):
    cross2 oracle 4.70 (KS p 0.538), module 4.70 (KS p 0.572)
    adj2 oracle 5.00 (KS p 0.921), module 5.00 (KS p 0.909)
    within2 oracle 5.00 (KS p 0.551), module 5.00 (KS p 0.602)
    order2 oracle 4.00 (KS p 0.675), module 4.10 (KS p 0.717)


==> anc/calc_SHORT/item1/verify/oracle_rates.py <==
#!/usr/bin/env python3
"""Rates of the second-order sub-tests with the true-law covariance ('oracle', my delta method at the
true NM parameters) from the statistics stored per sample in mc_verify_null_<N>.json, and a KS test of
uniformity for the worker module's p-values, NM laws only. Separates covariance estimation from the
finite-sample shape of the statistics.

Run:  ( ulimit -v 1500000; python3 oracle_rates.py mc_verify_null_*.json ) > oracle_rates.log
"""
import sys, json, math
import numpy as np
from scipy.stats import chi2, kstest
import mc_verify as M

# x order: F11 F22 F33 F12 F13 F23, then T
TESTS = {
    'cross2': np.array([[0, 0, 0, 1, 0, -1], [0, 0, 0, 0, 1, -1]], float),
    'adj2': np.array([[0, 0, 0, 0.5, -1, 0.5]]),
    'within2': np.array([[1, 0, 0, 0, -1, 0], [0, 1, 0, 0, -1, 0], [0, 0, 1, 0, -1, 0]], float),
    'order2': M.C2,
}
for fn in sys.argv[1:]:
    N = int(fn.split('_')[-1].split('.')[0])
    D = json.load(open(fn))
    print(f"== {fn}")
    for name, lst in D.items():
        law, par = M.LAWS[name]
        if law != 'nm':
            continue
        k, lam = par[0], np.array(par[1:])
        mt, St = M.nm_monomial_moments(k, lam)
        Jt = M.jacobian(mt)
        V = (Jt @ St @ Jt.T / N)[:6, :6]
        x = np.array([s['x'] for s in lst])[:, :6]
        S = len(lst)
        out = []
        for t, A in TESTS.items():
            d = x @ A.T
            Ci = np.linalg.inv(A @ V @ A.T)
            W = np.einsum('si,ij,sj->s', d, Ci, d)
            p = chi2.sf(W, A.shape[0])
            pw = np.array([s['bbox'][f'p_{t}'] for s in lst])
            out.append(f"{t} oracle {100*np.mean(p < 0.05):.2f} (KS p {kstest(p, 'uniform').pvalue:.3f}), "
                       f"module {100*np.mean(pw < 0.05):.2f} (KS p {kstest(pw[np.isfinite(pw)], 'uniform').pvalue:.3f})")
        print(f"  {name} ({S} samples, sd {100*math.sqrt(0.0475/S):.2f}):\n    " + "\n    ".join(out))


==> anc/calc_SHORT/item1/verify/sym_verify.log <==
[0] Poisson and binomial factorial moments: ok so far 84, fail 0
[1] generic source, normalized factorial cumulant = kappa_|r|(W): 83 of 83 multi-indices ok, fail 0
[2] Gamma cumulants and NM normalized factorial cumulants (r-1)!/k^(r-1): 85 ok (5 source + 80 multi-indices of order 2..6), fail 0
[3a] NM: kappa_123 = 2C12C23/m2 = 2C12C13/m1, f112 = 2C12 f11/m1 = 2C12^2/m2, f111 = 2 f11^2/m1, f11 f33 = C13^2: 6 of 6 ok
     generic single source, residual of k123_a: -lambda1*lambda2*lambda3*(2*kappa2**2 - kappa3)
     generic single source, residual of k123_b: -lambda1*lambda2*lambda3*(2*kappa2**2 - kappa3)
     generic single source, residual of f112_a: -lambda1**2*lambda2*(2*kappa2**2 - kappa3)
     generic single source, residual of f112_b: -lambda1**2*lambda2*(2*kappa2**2 - kappa3)
     generic single source, residual of f111: -lambda1**3*(2*kappa2**2 - kappa3)
     generic single source, residual of rank1: 0
[4] multinomial split of an arbitrary total: all normalized factorial cumulants equal within each order: 104 ok, fail 0
     order 2: -1 + p2/p1**2;  order 3: 2 - 3*p2/p1**2 + p3/p1**3
     N in {0,3} w.p. 2/3,1/3: order 2..6 values [1, -2, -2, 24, -40]
     E W E W^3 - (E W^2)^2 = -k2**2 + k2 + k3  (must be >= 0)
[5] thinning invariance of the 16 normalized statistics (orders 2,3), arbitrary joint law: 16 of 16 ok
[6] Table 1 families, normalized factorial cumulants (generic source kappa2, kappa3):
     pairs r=(0, 0, 2): kappa2
     pairs r=(0, 1, 1): (f + 2*kappa2)/2
     pairs r=(0, 2, 0): kappa2
     pairs r=(1, 0, 1): kappa2
     pairs r=(1, 1, 0): (f + 2*kappa2)/2
     pairs r=(2, 0, 0): kappa2
     pairs r=(0, 0, 3): kappa3
     pairs r=(0, 1, 2): f*kappa2 + kappa3
     pairs r=(0, 2, 1): f*kappa2 + kappa3
     pairs r=(0, 3, 0): kappa3
     pairs r=(1, 0, 2): kappa3
     pairs r=(1, 1, 1): f*kappa2 + kappa3
     pairs r=(1, 2, 0): f*kappa2 + kappa3
     pairs r=(2, 0, 1): kappa3
     pairs r=(2, 1, 0): f*kappa2 + kappa3
     pairs r=(3, 0, 0): kappa3
     background r=(2, 0, 0): kappa2*(zeta - 1)**2
     background r=(1, 1, 0): kappa2*(zeta - 1)**2
     background r=(1, 0, 1): kappa2*(zeta - 1)**2
     background r=(1, 1, 1): -kappa3*(zeta - 1)**3
     background r=(3, 0, 0): -kappa3*(zeta - 1)**3
     background r=(2, 0, 1): -kappa3*(zeta - 1)**3
     clan r=(2, 0, 0): kappa2 + (kappa2 + 1)/nu
     clan r=(1, 1, 0): kappa2
     clan r=(1, 1, 1): kappa3
     clan r=(2, 1, 0): kappa3 + (2*kappa2 + kappa3)/nu
     clan r=(3, 0, 0): kappa3 + (6*kappa2 + 3*kappa3)/nu + (6*kappa2 + 2*kappa3 + 2)/nu**2
     NB conditional factorial moments E n^(r) = m^r (nu)_r/nu^r by 40-digit summation: 27 of 27 ok, worst relative difference 1.38e-40
     compound r=(2, 0, 0): kappa2 + h2/(h1**2*lambda1)
     compound r=(1, 1, 0): kappa2
     compound r=(1, 1, 1): kappa3
     compound r=(2, 1, 0): kappa3 + h2*kappa2/(h1**2*lambda1)
     compound r=(3, 0, 0): kappa3 + 3*h2*kappa2/(h1**2*lambda1) + h3/(h1**3*lambda1**2)
[6b] worker's closed forms for pairs, background, clan, compound: 42 residuals checked, fail 0
[6c] Table 1 numbers (k = 3):
     clan 5: F11 0.6000  T111 0.9333  T112 0.4000  T123-2F12F23 +0.00000
     clan 30: F11 0.3778  T111 0.3160  T112 0.2519  T123-2F12F23 +0.00000
     pairs 0.01: F12 0.33833  T123 0.22556  T123-2F12F23 -0.00338
     pairs 0.05: F12 0.35833  T123 0.23889  T123-2F12F23 -0.01792
     background 0.02: F 0.32013  T 0.20915  T123-2F12F23 +0.00418  kappa3/(2kappa2^2) 1.02041
     background 0.05: F 0.30083  T 0.19053  T123-2F12F23 +0.00953  kappa3/(2kappa2^2) 1.05263
     background 0.1: F 0.27000  T 0.16200  T123-2F12F23 +0.01620  kappa3/(2kappa2^2) 1.11111
     compound 1+geom(mean 1), dipole means 2: F11 0.8333  T111 1.0972  T112 0.3889  T123-2F12F23 +0.00000
     uniform source: T123-2F12F23 = kappa3 - 2 kappa2^2 = -2/9 = -0.2222
     1 + geometric of mean 1: factorial moments h1..h3 = [2, 4, 12]
     1 + geometric of mean 2: factorial moments h1..h3 = [3, 12, 72]
[7] kappa3/(2 kappa2^2) by source:
     lognormal: 0 (residual against (CV^2+3)/2)
     inverse Gaussian: kappa1 1, ratio 3/2
     Beta/mean: ratio -(alpha - beta)*(alpha + beta + 1)/(beta*(alpha + beta + 2)); residual vs worker 0; 1 - ratio = (alpha + 1)*(alpha + beta)/(beta*(alpha + beta + 2))
     uniform [0,2]: kappa2 1/3, kappa3 0, kappa4 -2/15
     shifted Gamma: ratio (1-z)^3 2/k^2 / (2 (1-z)^4/k^2) = -1/(zeta - 1)
     two-point: E W^1..4 = [1, 4/3, 20/9, 112/27]; Gamma(3): [1, 4/3, 20/9, 40/9]
     two-point cumulants 2..6: [1/3, 2/9, -2/27, -40/81, -104/243]; Gamma(3): [1/3, 2/9, 2/9, 8/27, 40/81]
[8] one-window identities: 3 of 3 ok

TOTAL: 450 ok, 0 fail
control (must FAIL): FAIL control: NM r=(1,1,1) equals 1/k^2: residual k**(-2)


==> anc/calc_SHORT/item1/verify/sym_verify.py <==
#!/usr/bin/env python3
"""Independent symbolic checks for the item-1 verification (written without reading item1/*.py).

Everything is built from first principles:
  * factorial moment generating series M(t) = sum_r mu_r t^r / r!  (multi-index r, |r| <= 6),
  * factorial cumulants = r! [t^r] log M(t), with log taken as a truncated power series in t,
  * ordinary moments from factorial moments by Stirling numbers of the second kind,
  * ordinary joint cumulants by the same truncated log.
Arrays here are indexed by moment orders (at most 7 per axis), never by counts.

Run:  ( ulimit -v 1500000; python3 -u sym_verify.py ) > sym_verify.log
"""
import itertools, sys
import sympy as sp

ORD = 6
IDX = [r for r in itertools.product(range(ORD + 1), repeat=3) if 0 < sum(r) <= ORD]
nfail = 0
nok = 0


def check(label, expr):
    global nfail, nok
    e = sp.simplify(sp.expand(expr))
    if e == 0:
        nok += 1
        return True
    nfail += 1
    print(f"FAIL {label}: residual {e}")
    return False


def rfac(r):
    return sp.factorial(r[0]) * sp.factorial(r[1]) * sp.factorial(r[2])


def trunc_mul(A, B, order=ORD):
    C = {}
    for a, ca in A.items():
        for b, cb in B.items():
            s = (a[0] + b[0], a[1] + b[1], a[2] + b[2])
            if sum(s) <= order:
                C[s] = C.get(s, 0) + ca * cb
    return {key: sp.expand(v) for key, v in C.items()}


def trunc_log1p(X, order=ORD):
    """log(1+X) for a series X with no constant term, truncated at total degree `order`."""
    out = {}
    P = dict(X)
    for m in range(1, order + 1):
        for key, c in P.items():
            out[key] = out.get(key, 0) + sp.Rational((-1) ** (m + 1), m) * c
        P = trunc_mul(P, X, order)
    return out


def cumulants_from_moments(mu, factorial=True):
    """mu: dict multi-index -> moment (factorial or ordinary). Returns joint cumulants."""
    X = {r: mu[r] / rfac(r) for r in IDX}
    L = trunc_log1p(X)
    return {r: sp.expand(L.get(r, 0) * rfac(r)) for r in IDX}


# ------------------------------------------------------------------------------------------------
# 0. Poisson factorial moments: E[n^(r)] = mu^r, and binomial thinning E[m^(r) | n] = eps^r n^(r)
mu_s, eps = sp.symbols('mu epsilon', positive=True)
n = sp.symbols('n', integer=True, nonnegative=True)
for r in range(1, ORD + 1):
    s = sp.summation(sp.ff(n, r) * sp.exp(-mu_s) * mu_s ** n / sp.factorial(n), (n, 0, sp.oo))
    check(f"Poisson factorial moment r={r}", s - mu_s ** r)
    # binomial thinning, checked for n = 0..12 by finite sums
    for nn in range(0, 13):
        m = sp.symbols('m', integer=True)
        s2 = sum(sp.ff(mm, r) * sp.binomial(nn, mm) * eps ** mm * (1 - eps) ** (nn - mm) for mm in range(nn + 1))
        check(f"thinning r={r} n={nn}", s2 - eps ** r * sp.ff(nn, r))
print(f"[0] Poisson and binomial factorial moments: ok so far {nok}, fail {nfail}")

# ------------------------------------------------------------------------------------------------
# 1. Generic source: n_j | W ~ Poisson(lam_j W), E W = 1, cumulants kap_2..kap_6 free.
lam = sp.symbols('lambda1:4', positive=True)
kap = [None, sp.Integer(1)] + list(sp.symbols('kappa2:7'))


def raw_from_cum(kc, N=ORD):
    m = [sp.Integer(1)]
    for nn in range(1, N + 1):
        m.append(sp.expand(sum(sp.binomial(nn - 1, j) * kc[j + 1] * m[nn - 1 - j] for j in range(nn))))
    return m


def cum_from_raw(m, N=ORD):
    k = [None]
    for nn in range(1, N + 1):
        k.append(sp.expand(m[nn] - sum(sp.binomial(nn - 1, j) * k[j + 1] * m[nn - 1 - j] for j in range(nn - 1))))
    return k


EW = raw_from_cum(kap)
mu_gen = {r: lam[0] ** r[0] * lam[1] ** r[1] * lam[2] ** r[2] * EW[sum(r)] for r in IDX}
fc_gen = cumulants_from_moments(mu_gen)
c0 = nok
for r in IDX:
    norm = lam[0] ** r[0] * lam[1] ** r[1] * lam[2] ** r[2]
    check(f"generic source r={r}", fc_gen[r] / norm - kap[sum(r)])
print(f"[1] generic source, normalized factorial cumulant = kappa_|r|(W): {nok - c0} of {len(IDX)} multi-indices ok, fail {nfail}")

# ------------------------------------------------------------------------------------------------
# 2. Gamma source of shape k: E W^m = k^(m rising)/k^m -> kappa_r = (r-1)!/k^(r-1)
k = sp.symbols('k', positive=True)
EWg = [sp.rf(k, m) / k ** m for m in range(ORD + 1)]
kg = cum_from_raw(EWg)
c0 = nok
for r in range(2, ORD + 1):
    check(f"Gamma cumulant r={r}", kg[r] - sp.factorial(r - 1) / k ** (r - 1))
mu_nm = {r: lam[0] ** r[0] * lam[1] ** r[1] * lam[2] ** r[2] * EWg[sum(r)] for r in IDX}
fc_nm = cumulants_from_moments(mu_nm)
for r in IDX:
    if sum(r) < 2:
        continue
    norm = lam[0] ** r[0] * lam[1] ** r[1] * lam[2] ** r[2]
    check(f"NM r={r}", fc_nm[r] / norm - sp.factorial(sum(r) - 1) / k ** (sum(r) - 1))
print(f"[2] Gamma cumulants and NM normalized factorial cumulants (r-1)!/k^(r-1): {nok - c0} ok "
      f"(5 source + 80 multi-indices of order 2..6), fail {nfail}")

# ------------------------------------------------------------------------------------------------
# 3. Ordinary cumulants and the third-order Gamma relation in its several forms.
def ordinary_from_factorial(mu):
    S2 = sp.functions.combinatorial.numbers.stirling
    mo = {}
    for r in IDX:
        tot = 0
        for i in range(r[0] + 1):
            for j in range(r[1] + 1):
                for l in range(r[2] + 1):
                    if i + j + l == 0:
                        continue
                    tot += S2(r[0], i) * S2(r[1], j) * S2(r[2], l) * mu[(i, j, l)]
        mo[r] = sp.expand(tot)
    return mo


def forms(mu, label):
    mo = ordinary_from_factorial(mu)
    kc = cumulants_from_moments(mo)
    m1, m2, m3 = kc[(1, 0, 0)], kc[(0, 1, 0)], kc[(0, 0, 1)]
    C12, C23, C13 = kc[(1, 1, 0)], kc[(0, 1, 1)], kc[(1, 0, 1)]
    f11 = kc[(2, 0, 0)] - m1
    f33 = kc[(0, 0, 2)] - m3
    f112 = kc[(2, 1, 0)] - C12
    f111 = kc[(3, 0, 0)] - 3 * kc[(2, 0, 0)] + 2 * m1
    res = dict(
        k123_a=kc[(1, 1, 1)] - 2 * C12 * C23 / m2,
        k123_b=kc[(1, 1, 1)] - 2 * C12 * C13 / m1,
        f112_a=f112 - 2 * C12 * f11 / m1,
        f112_b=f112 - 2 * C12 ** 2 / m2,
        f111=f111 - 2 * f11 ** 2 / m1,
        rank1=f11 * f33 - C13 ** 2,
    )
    return res


r_nm = forms(mu_nm, 'NM')
c0 = nok
for key, v in r_nm.items():
    check(f"NM form {key}", v)
print(f"[3a] NM: kappa_123 = 2C12C23/m2 = 2C12C13/m1, f112 = 2C12 f11/m1 = 2C12^2/m2, f111 = 2 f11^2/m1, "
      f"f11 f33 = C13^2: {nok - c0} of 6 ok")
r_gen = forms(mu_gen, 'generic')
for key, v in r_gen.items():
    print(f"     generic single source, residual of {key}: {sp.factor(sp.simplify(v))}")

# ------------------------------------------------------------------------------------------------
# 4. Multinomial split of an arbitrary total: mu_r = p_|r| prod pi_j^r_j, lambda_j = pi_j p_1.
p = [sp.Integer(1)] + list(sp.symbols('p1:7', positive=True))
pi = sp.symbols('pi1:4', positive=True)
# check the pgf statement mu_r = p_|r| prod pi^r for the multinomial by brute force at small N
Nsym = 5
u = sp.symbols('u1:4')
c0 = nok
for NN in range(0, Nsym + 1):
    Gm = sp.expand((pi[0] * u[0] + pi[1] * u[1] + pi[2] * u[2]) ** NN)
    for r in [(1, 1, 1), (2, 1, 0), (3, 0, 1), (2, 2, 1)]:
        d = sp.diff(Gm, u[0], r[0], u[1], r[1], u[2], r[2]).subs({u[0]: 1, u[1]: 1, u[2]: 1})
        d = d.subs(pi[2], 1 - pi[0] - pi[1])
        check(f"multinomial factorial moment N={NN} r={r}",
              d - (sp.ff(NN, sum(r)) * pi[0] ** r[0] * pi[1] ** r[1] * pi[2] ** r[2]).subs(pi[2], 1 - pi[0] - pi[1]))
mu_mn = {r: p[sum(r)] * pi[0] ** r[0] * pi[1] ** r[1] * pi[2] ** r[2] for r in IDX}
fc_mn = cumulants_from_moments(mu_mn)
pf = [None] + [None] * ORD
for r in IDX:
    if sum(r) < 2:
        continue
    norm = (pi[0] * p[1]) ** r[0] * (pi[1] * p[1]) ** r[1] * (pi[2] * p[1]) ** r[2]
    val = sp.simplify(fc_mn[r] / norm)
    if pf[sum(r)] is None:
        pf[sum(r)] = val
    check(f"multinomial split equal at order {sum(r)} r={r}", val - pf[sum(r)])
print(f"[4] multinomial split of an arbitrary total: all normalized factorial cumulants equal within each order: "
      f"{nok - c0} ok, fail {nfail}")
print(f"     order 2: {sp.simplify(pf[2])};  order 3: {sp.simplify(pf[3])}")
# {0,3} example: p1 = 1, p2 = 2, p3 = 2, p4 = p5 = p6 = 0
ex = {p[1]: 1, p[2]: 2, p[3]: 2, p[4]: 0, p[5]: 0, p[6]: 0}
print(f"     N in {{0,3}} w.p. 2/3,1/3: order 2..6 values {[sp.nsimplify(pf[j].subs(ex)) for j in range(2, 7)]}")
# Cauchy-Schwarz bound for a nonnegative source of unit mean: kappa3 >= kappa2^2 - kappa2
k2s, k3s = sp.symbols('k2 k3')
EW2 = 1 + k2s; EW3 = 1 + 3 * k2s + k3s
print(f"     E W E W^3 - (E W^2)^2 = {sp.expand(EW3 - EW2 ** 2)}  (must be >= 0)")

# ------------------------------------------------------------------------------------------------
# 5. Thinning with window-dependent efficiencies on an arbitrary joint law: mu'_r = prod eps_j^r_j mu_r
e = sp.symbols('e1:4', positive=True)
muA = {r: sp.Symbol(f"M_{r[0]}{r[1]}{r[2]}") for r in IDX}
muT = {r: e[0] ** r[0] * e[1] ** r[1] * e[2] ** r[2] * muA[r] for r in IDX}
fa = cumulants_from_moments({r: muA[r] for r in IDX if sum(r) <= 3} | {r: 0 for r in IDX if sum(r) > 3})
ft = cumulants_from_moments({r: muT[r] for r in IDX if sum(r) <= 3} | {r: 0 for r in IDX if sum(r) > 3})
c0 = nok
for r in IDX:
    if not (2 <= sum(r) <= 3):
        continue
    na = muA[(1, 0, 0)] ** r[0] * muA[(0, 1, 0)] ** r[1] * muA[(0, 0, 1)] ** r[2]
    nt = muT[(1, 0, 0)] ** r[0] * muT[(0, 1, 0)] ** r[1] * muT[(0, 0, 1)] ** r[2]
    check(f"thinning invariance r={r}", ft[r] / nt - fa[r] / na)
print(f"[5] thinning invariance of the 16 normalized statistics (orders 2,3), arbitrary joint law: {nok - c0} of 16 ok")

# ------------------------------------------------------------------------------------------------
# 6. Table 1 families with a generic source (kappa2, kappa3 free), and compound counting.
t = sp.symbols('t1:4')
eps_ = sp.symbols('varepsilon')


def fcum_from_logG(Sfun, extra=0):
    """G(1+t) = E_W exp(W S(t)) * exp(extra(t)); log G(1+t) = K_W(S) + extra, K_W(s) = sum kap_r s^r/r!."""
    Kw = sum(kap[r] * Sfun ** r / sp.factorial(r) for r in range(1, 4))
    L = sp.expand(Kw + extra)
    out = {}
    for r in IDX:
        if sum(r) > 3:
            continue
        c = sp.Poly(L, *t).coeff_monomial(t[0] ** r[0] * t[1] ** r[1] * t[2] ** r[2])
        out[r] = sp.expand(c * rfac(r))
    return out


def normalized(fc):
    m = [fc[(1, 0, 0)], fc[(0, 1, 0)], fc[(0, 0, 1)]]
    return {r: sp.simplify(fc[r] / (m[0] ** r[0] * m[1] ** r[1] * m[2] ** r[2])) for r in fc if sum(r) >= 2}


fpar, zeta, nu = sp.symbols('f zeta nu', positive=True)
# pairs: S = 2(1-f)t1 + 2(1-2f)t2 + 2(1-f)t3 + 2f(t1+t2+t1 t2) + 2f(t2+t3+t2 t3)
S_pairs = 2 * (1 - fpar) * t[0] + 2 * (1 - 2 * fpar) * t[1] + 2 * (1 - fpar) * t[2] \
    + 2 * fpar * (t[0] + t[1] + t[0] * t[1]) + 2 * fpar * (t[1] + t[2] + t[1] * t[2])
Np = normalized(fcum_from_logG(S_pairs))
# background: n_j = Pois(2(1-z)W) + Pois(2z)
Nb = normalized(fcum_from_logG(2 * (1 - zeta) * (t[0] + t[1] + t[2]), extra=2 * zeta * (t[0] + t[1] + t[2])))
print("[6] Table 1 families, normalized factorial cumulants (generic source kappa2, kappa3):")
for r in sorted(Np, key=lambda r: (sum(r), r)):
    print(f"     pairs r={r}: {sp.factor(Np[r])}")
for r in [(2, 0, 0), (1, 1, 0), (1, 0, 1), (1, 1, 1), (3, 0, 0), (2, 0, 1)]:
    print(f"     background r={r}: {sp.factor(Nb[r])}")

# clan: n_j | W ~ NB(shape nu, mean 2W); conditional factorial moments (2W)^r nu^(r rising)/nu^r
EWs = raw_from_cum(kap, 3)
mu_clan = {}
for r in IDX:
    if sum(r) > 3:
        continue
    mu_clan[r] = 2 ** sum(r) * EWs[sum(r)] * sp.Mul(*[sp.rf(nu, rj) / nu ** rj for rj in r])
mu_clan.update({r: 0 for r in IDX if sum(r) > 3})
fcl = cumulants_from_moments(mu_clan)
Ncl = {r: sp.simplify(fcl[r] / 2 ** sum(r)) for r in IDX if 2 <= sum(r) <= 3}
for r in [(2, 0, 0), (1, 1, 0), (1, 1, 1), (2, 1, 0), (3, 0, 0)]:
    print(f"     clan r={r}: {sp.collect(sp.expand(Ncl[r]), nu)}")
# check the NB conditional factorial moments by summation: mpmath nsum at 40 digits
# (a symbolic sympy summation over the gamma-function weights did not finish in 10 minutes)
import mpmath
mpmath.mp.dps = 40
c0 = nok
worst = 0
for nuv in (5, 30, mpmath.mpf(7) / 3):
    for mmv in (mpmath.mpf('0.7'), mpmath.mpf('3.1'), mpmath.mpf(12)):
        pp = mmv / (nuv + mmv)
        for r in (1, 2, 3):
            s = mpmath.nsum(lambda j: mpmath.ff(j, r) * mpmath.gamma(nuv + j) / (mpmath.gamma(nuv) * mpmath.factorial(j))
                            * (1 - pp) ** nuv * pp ** j, [0, mpmath.inf])
            target = mmv ** r * mpmath.rf(nuv, r) / mpmath.mpf(nuv) ** r
            rel = abs(s / target - 1)
            worst = max(worst, rel)
            if rel < mpmath.mpf(10) ** -30:
                nok += 1
            else:
                nfail += 1
                print(f"FAIL NB factorial moment nu={nuv} mean={mmv} r={r}: rel {rel}")
print(f"     NB conditional factorial moments E n^(r) = m^r (nu)_r/nu^r by 40-digit summation: {nok - c0} of 27 ok, "
      f"worst relative difference {mpmath.nstr(worst, 3)}")

# compound: dipoles d_j | W ~ Pois(lam_j W), X per dipole with factorial moments h1,h2,h3
h1, h2, h3 = sp.symbols('h1:4', positive=True)
S_comp = sum(lam[j] * (h1 * t[j] + h2 * t[j] ** 2 / 2 + h3 * t[j] ** 3 / 6) for j in range(3))
Nc = normalized(fcum_from_logG(S_comp))
for r in [(2, 0, 0), (1, 1, 0), (1, 1, 1), (2, 1, 0), (3, 0, 0)]:
    print(f"     compound r={r}: {sp.simplify(Nc[r])}")
# worker's closed forms, checked as residuals
c0 = nok
K2, K3 = kap[2], kap[3]
check("pairs F12", Np[(1, 1, 0)] - (K2 + fpar / 2))
check("pairs F23", Np[(0, 1, 1)] - (K2 + fpar / 2))
check("pairs F13", Np[(1, 0, 1)] - K2)
for r in [(2, 0, 0), (0, 2, 0), (0, 0, 2)]:
    check(f"pairs F{r}", Np[r] - K2)
for r in [(1, 1, 1), (2, 1, 0), (1, 2, 0), (0, 2, 1), (0, 1, 2)]:
    check(f"pairs T{r}", Np[r] - (K3 + K2 * fpar))
for r in [(3, 0, 0), (0, 3, 0), (0, 0, 3), (2, 0, 1), (1, 0, 2)]:
    check(f"pairs T{r}", Np[r] - K3)
for r in IDX:
    if sum(r) == 2:
        check(f"background F{r}", Nb[r] - (1 - zeta) ** 2 * K2)
    if sum(r) == 3:
        check(f"background T{r}", Nb[r] - (1 - zeta) ** 3 * K3)
check("clan F11", Ncl[(2, 0, 0)] - (K2 + (1 + K2) / nu))
check("clan F12", Ncl[(1, 1, 0)] - K2)
check("clan T123", Ncl[(1, 1, 1)] - K3)
check("clan T112", Ncl[(2, 1, 0)] - (K3 + (K3 + 2 * K2) / nu))
check("clan T111", Ncl[(3, 0, 0)] - (K3 + 3 * (2 * K2 + K3) / nu + 2 * (1 + 3 * K2 + K3) / nu ** 2))
check("compound F11", Nc[(2, 0, 0)] - (K2 + h2 / (lam[0] * h1 ** 2)))
check("compound F12", Nc[(1, 1, 0)] - K2)
check("compound T123", Nc[(1, 1, 1)] - K3)
check("compound T112", Nc[(2, 1, 0)] - (K3 + K2 * h2 / (lam[0] * h1 ** 2)))
check("compound T111", Nc[(3, 0, 0)] - (K3 + 3 * K2 * h2 / (lam[0] * h1 ** 2) + h3 / (lam[0] ** 2 * h1 ** 3)))
print(f"[6b] worker's closed forms for pairs, background, clan, compound: {nok - c0} residuals checked, fail {nfail}")

# numbers at the Table 1 configuration (k = 3 -> kappa2 = 1/3, kappa3 = 2/9)
sub = {K2: sp.Rational(1, 3), K3: sp.Rational(2, 9)}
print("[6c] Table 1 numbers (k = 3):")
for nv in (5, 30):
    s2 = {**sub, nu: nv}
    print(f"     clan {nv}: F11 {float(Ncl[(2,0,0)].subs(s2)):.4f}  T111 {float(Ncl[(3,0,0)].subs(s2)):.4f}  "
          f"T112 {float(Ncl[(2,1,0)].subs(s2)):.4f}  T123-2F12F23 {float((Ncl[(1,1,1)]-2*Ncl[(1,1,0)]*Ncl[(0,1,1)]).subs(s2)):+.5f}")
for fv in (sp.Rational(1, 100), sp.Rational(5, 100)):
    s2 = {**sub, fpar: fv}
    print(f"     pairs {float(fv)}: F12 {float(Np[(1,1,0)].subs(s2)):.5f}  T123 {float(Np[(1,1,1)].subs(s2)):.5f}  "
          f"T123-2F12F23 {float((Np[(1,1,1)]-2*Np[(1,1,0)]*Np[(0,1,1)]).subs(s2)):+.5f}")
for zv in (sp.Rational(2, 100), sp.Rational(5, 100), sp.Rational(10, 100)):
    s2 = {**sub, zeta: zv}
    print(f"     background {float(zv)}: F {float(Nb[(1,1,0)].subs(s2)):.5f}  T {float(Nb[(1,1,1)].subs(s2)):.5f}  "
          f"T123-2F12F23 {float((Nb[(1,1,1)]-2*Nb[(1,1,0)]*Nb[(0,1,1)]).subs(s2)):+.5f}  kappa3/(2kappa2^2) {float((Nb[(1,1,1)]/(2*Nb[(1,1,0)]**2)).subs(s2)):.5f}")
s2 = {**sub, h1: 2, h2: 4, h3: 12, lam[0]: 2, lam[1]: 2, lam[2]: 2}
print(f"     compound 1+geom(mean 1), dipole means 2: F11 {float(Nc[(2,0,0)].subs(s2)):.4f}  T111 {float(Nc[(3,0,0)].subs(s2)):.4f}  "
      f"T112 {float(Nc[(2,1,0)].subs(s2)):.4f}  T123-2F12F23 {float((Nc[(1,1,1)]-2*Nc[(1,1,0)]*Nc[(0,1,1)]).subs(s2)):+.5f}")
print(f"     uniform source: T123-2F12F23 = kappa3 - 2 kappa2^2 = {sp.Rational(0) - 2*sp.Rational(1,9)} = {-2/9:.4f}")

# 1 + geometric(mean 1): factorial moments
g = sp.symbols('g', integer=True, nonnegative=True)
h_geo = [sp.summation(sp.expand_func(sp.ff(1 + g, r)) * sp.Rational(1, 2) ** (g + 1), (g, 0, sp.oo)) for r in (1, 2, 3)]
print(f"     1 + geometric of mean 1: factorial moments h1..h3 = {h_geo}")
h_geo2 = [sp.summation(sp.expand_func(sp.ff(1 + g, r)) * sp.Rational(1, 3) * sp.Rational(2, 3) ** g, (g, 0, sp.oo)) for r in (1, 2, 3)]
print(f"     1 + geometric of mean 2: factorial moments h1..h3 = {h_geo2}")

# ------------------------------------------------------------------------------------------------
# 7. Sources: kappa3/(2 kappa2^2)
s2_, lamIG, a, b = sp.symbols('s2 lambda_IG alpha beta', positive=True)
# lognormal of mean 1: E W^n = exp(n(n-1) s2/2)
mln = [sp.exp(nn * (nn - 1) * s2_ / 2) for nn in range(4)]
kln = cum_from_raw(mln, 3)
v = sp.exp(s2_) - 1
print("[7] kappa3/(2 kappa2^2) by source:")
print(f"     lognormal: {sp.simplify(kln[3] / (2 * kln[2] ** 2) - (v + 3) / 2)} (residual against (CV^2+3)/2)")
# inverse Gaussian mean 1 shape lamIG: K(s) = lamIG (1 - sqrt(1 - 2 s/lamIG))
sv = sp.symbols('s')
KIG = sp.series(lamIG * (1 - sp.sqrt(1 - 2 * sv / lamIG)), sv, 0, 4).removeO()
kIG = [sp.diff(KIG, sv, r).subs(sv, 0) for r in range(4)]
print(f"     inverse Gaussian: kappa1 {sp.simplify(kIG[1])}, ratio {sp.simplify(kIG[3] / (2 * kIG[2] ** 2))}")
# Beta scaled to unit mean
mB = [sp.Integer(1)]
for nn in range(1, 4):
    mB.append(sp.Mul(*[(a + i) / (a + b + i) for i in range(nn)]) / (a / (a + b)) ** nn)
kB = cum_from_raw(mB, 3)
ratioB = sp.simplify(kB[3] / (2 * kB[2] ** 2))
print(f"     Beta/mean: ratio {sp.factor(ratioB)}; residual vs worker "
      f"{sp.simplify(ratioB - (b - a) * (a + b + 1) / ((a + b + 2) * b))}; 1 - ratio = {sp.factor(sp.simplify(1 - ratioB))}")
mU = [sp.Integer(2) ** nn / (nn + 1) for nn in range(5)]
kU = cum_from_raw(mU, 4)
print(f"     uniform [0,2]: kappa2 {kU[2]}, kappa3 {kU[3]}, kappa4 {kU[4]}")
# shifted Gamma: W' = z + (1-z) W, W Gamma(k)
print(f"     shifted Gamma: ratio (1-z)^3 2/k^2 / (2 (1-z)^4/k^2) = {sp.simplify(((1-zeta)**3*2/k**2)/(2*((1-zeta)**2/k)**2))}")
# two-point source W in {2/3, 2} with probabilities 3/4, 1/4
m2p = [sp.Rational(3, 4) * sp.Rational(2, 3) ** nn + sp.Rational(1, 4) * 2 ** nn for nn in range(7)]
k2p = cum_from_raw(m2p, 6)
kg3 = [None] + [kg[r].subs(k, 3) if r >= 2 else 1 for r in range(1, 7)]
print(f"     two-point: E W^1..4 = {m2p[1:5]}; Gamma(3): {[sp.rf(3, r) / 27 * 27 / 3 ** r for r in range(1, 5)]}")
print(f"     two-point cumulants 2..6: {k2p[2:]}; Gamma(3): {kg3[2:]}")

# ------------------------------------------------------------------------------------------------
# 8. One window: P_n = c lam^n m_n / n! with m_n moments of the tilted source
mm0, mm1, mm2, mm3, lmb = sp.symbols('m0 m1 m2 m3 lambda', positive=True)
P = [mm0, lmb * mm1, lmb ** 2 * mm2 / 2, lmb ** 3 * mm3 / 6]
B2 = 2 * P[2] * P[0] / P[1] ** 2
B3 = sp.Rational(3, 2) * P[3] * P[1] / P[2] ** 2
# tilted, scaled to unit mean: raw moments m_n/(m0 m1^n / m0^n) ...
M1, M2, M3 = sp.Integer(1), mm2 * mm0 / mm1 ** 2, mm3 * mm0 ** 2 / mm1 ** 3
kt2 = M2 - 1
kt3 = M3 - 3 * M2 + 2
c0 = nok
check("one-window B3 - (2 - 1/B2) = (kt3 - 2 kt2^2)/B2^2", B3 - (2 - 1 / B2) - (kt3 - 2 * kt2 ** 2) / B2 ** 2)
# NB: B2 = (k+1)/k, B3 = (k+2)/(k+1)
q = sp.symbols('q', positive=True)
PNB = [sp.rf(k, nn) / sp.factorial(nn) * q ** nn for nn in range(4)]
check("NB B2", 2 * PNB[2] * PNB[0] / PNB[1] ** 2 - (k + 1) / k)
check("NB B3", sp.Rational(3, 2) * PNB[3] * PNB[1] / PNB[2] ** 2 - (k + 2) / (k + 1))
print(f"[8] one-window identities: {nok - c0} of 3 ok")
print(f"\nTOTAL: {nok} ok, {nfail} fail")

# control that must fail: a deliberately wrong identity
print("control (must FAIL):", end=' ')
check("control: NM r=(1,1,1) equals 1/k^2", fc_nm[(1, 1, 1)] / (lam[0] * lam[1] * lam[2]) - 1 / k ** 2)


==> anc/calc_SHORT/item10/README.md <==
# Item 10: one-window F in published H1 data, and the zero-particle share

    ( ulimit -v 1500000; python3 h1_one_window_F.py ) > h1_one_window_F.log      (a few seconds)

Writes h1_one_window_F.json, read by SHORT8/make_numbers.py. An earlier version of the manuscript
took from it the macros NsFNarrow*, NsFWide*, NsFNestZ, NsFLowW*, NsFHighW* and NsZeroShare*. The docstring states the definitions,
the sources (H1 1996 Table 4, transcribed and checked against the paper's text when it is
supplied; H1 2021 Tables 4 and 6 through calc_SHORT/item7, which checks the printed tables against
HEPData) and the two readings of the printed rounding. Section C reads B2 and B3 of the 16 cells
from SHORT_figs/data/fig_h1.txt.


==> anc/calc_SHORT/item10/h1_one_window_F.json <==
{
 "A": {
  "F_narrow": [
   0.30000000000000004,
   0.32000000000000006,
   0.33000000000000007,
   0.32000000000000006
  ],
  "F_wide": [
   0.06000000000000005,
   0.07000000000000006,
   0.08000000000000007,
   0.07000000000000006
  ],
  "z": [
   5.737097324805089,
   5.39163866017192,
   5.050762722761054,
   5.976143046671968
  ],
  "monotone": true
 },
 "B": {
  "as printed": {
   "F72": [
    0.05555555555555555,
    0.04444444444444443,
    0.05202913631633714,
    0.08928571428571432
   ],
   "F205": [
    0.2660575114216609,
    0.24439405391786342,
    0.21579430670339764,
    0.19896193771626297
   ],
   "z": [
    2.3008146233809157,
    2.319913514381712,
    3.4289448715895174,
    2.1226740836033637
   ],
   "rises_every_step": [
    true,
    true,
    true,
    false
   ]
  },
  "two significant figures": {
   "F72": [
    0.05555555555555555,
    0.04444444444444443,
    0.05202913631633714,
    0.08928571428571432
   ],
   "F205": [
    0.2660575114216609,
    0.24439405391786342,
    0.21579430670339764,
    0.19896193771626297
   ],
   "z": [
    3.8833272260212492,
    3.9783823800974543,
    3.4289448715895174,
    2.1226740836033637
   ],
   "rises_every_step": [
    true,
    true,
    true,
    false
   ]
  }
 },
 "C": {
  "share": [
   0.19871671597443474,
   0.2794096311946347,
   0.36073234502553875,
   0.6003539543853329,
   0.5163541366443496,
   0.41149979587337815,
   0.47449689101682513,
   0.6364167244401582,
   0.6616551020380543,
   0.5376671431245936,
   0.5371577190047971,
   0.6461377337051668,
   0.3535557052629178,
   0.4615663834384265,
   0.7377573074987561,
   0.6634011498929635
  ]
 }
}

==> anc/calc_SHORT/item10/h1_one_window_F.log <==
Item 10. Two one-window predictions of the window law checked against published H1 data, and

A. H1 1996 Table 4, F = R2 - 1 in nested windows (text and transcription agree)
  1<eta*<2: 0.30+-0.036, 0.32+-0.042, 0.33+-0.045, 0.32+-0.036
  1<eta*<3: 0.19+-0.032, 0.24+-0.023, 0.26+-0.023, 0.26+-0.032
  1<eta*<4: 0.09+-0.032, 0.11+-0.021, 0.14+-0.021, 0.15+-0.021
  1<eta*<5: 0.06+-0.021, 0.07+-0.021, 0.08+-0.021, 0.07+-0.021
  W 80-115 GeV: F(1-2) - F(1-5) = 0.24 +- 0.042, z = 5.74
  W 115-150 GeV: F(1-2) - F(1-5) = 0.25 +- 0.046, z = 5.39
  W 150-185 GeV: F(1-2) - F(1-5) = 0.25 +- 0.049, z = 5.05
  W 185-220 GeV: F(1-2) - F(1-5) = 0.25 +- 0.042, z = 5.98
  F falls as the window widens (1-2 > 1-3 > 1-4 >= 1-5) in every W interval: True

B. H1 2021 Tables 4 and 6, 0 < eta* < 4, F = (Var - <N>)/<N>^2 (VoR text and HEPData agree)
  rounding as printed:
  Q2 5-10: W=72 0.056+-0.082, W=101 0.136+-0.027, W=147 0.214+-0.040, W=205 0.266+-0.041
  Q2 10-20: W=72 0.044+-0.077, W=101 0.097+-0.023, W=147 0.192+-0.037, W=205 0.244+-0.038
  Q2 20-40: W=72 0.052+-0.033, W=101 0.084+-0.021, W=147 0.163+-0.033, W=205 0.216+-0.035
  Q2 40-100: W=72 0.089+-0.040, W=101 0.074+-0.032, W=147 0.147+-0.031, W=205 0.199+-0.033
  Q2 5-10: F(205) - F(72) = 0.211 +- 0.091, z = 2.30, rises at every step: True
  Q2 10-20: F(205) - F(72) = 0.200 +- 0.086, z = 2.32, rises at every step: True
  Q2 20-40: F(205) - F(72) = 0.164 +- 0.048, z = 3.43, rises at every step: True
  Q2 40-100: F(205) - F(72) = 0.110 +- 0.052, z = 2.12, rises at every step: False
  rounding two significant figures:
  Q2 5-10: W=72 0.056+-0.036, W=101 0.136+-0.027, W=147 0.214+-0.040, W=205 0.266+-0.041
  Q2 10-20: W=72 0.044+-0.033, W=101 0.097+-0.023, W=147 0.192+-0.037, W=205 0.244+-0.038
  Q2 20-40: W=72 0.052+-0.033, W=101 0.084+-0.021, W=147 0.163+-0.033, W=205 0.216+-0.035
  Q2 40-100: W=72 0.089+-0.040, W=101 0.074+-0.020, W=147 0.147+-0.031, W=205 0.199+-0.033
  Q2 5-10: F(205) - F(72) = 0.211 +- 0.054, z = 3.88, rises at every step: True
  Q2 10-20: F(205) - F(72) = 0.200 +- 0.050, z = 3.98, rises at every step: True
  Q2 20-40: F(205) - F(72) = 0.164 +- 0.048, z = 3.43, rises at every step: True
  Q2 40-100: F(205) - F(72) = 0.110 +- 0.052, z = 2.12, rises at every step: False

C. share of the printed P(0) that must be removed to reach B3 = 2 - 1/B2, per cell:
  19.9, 27.9, 36.1, 60.0, 51.6, 41.1, 47.4, 63.6, 66.2, 53.8, 53.7, 64.6, 35.4, 46.2, 73.8, 66.3

wrote h1_one_window_F.json


==> anc/calc_SHORT/item10/h1_one_window_F.py <==
#!/usr/bin/env python3
"""Item 10. Two one-window predictions of the window law checked against published H1 data, and
the share of P(0) that events at zero particles would need to make up.

The law with one hadron per dipole and independent migration and efficiency makes the
normalized second factorial cumulant of any single window fixed relative to the start of the
cascade equal to Var W = 1/k,
    F = (Var N - <N>)/<N>^2 = R_2 - 1,   R_2 = <N(N-1)>/<N>^2,
the same for every window and, with one k for the target, at every energy.

A. Window width at fixed energy. H1, Z. Phys. C 72 (1996) 573 (hep-ex/9608011), Table 4, R_2 in
   nested pseudorapidity domains 1<eta*<2, 1<eta*<3, 1<eta*<4, 1<eta*<5 of the hadronic
   centre-of-mass frame, four W intervals, rapidity-gap events removed. Transcribed by hand below
   and checked against references/txt/hep-ex_9608011.txt.
B. Energy at fixed window. H1, Eur. Phys. J. C 81 (2021) 212, Table 4 (<N>) and Table 6 (Var N) in
   0 < eta* < 4 (with |eta_lab| < 1.6, p_T > 150 MeV), 16 cells, read through
   calc_SHORT/item7/h1_variance_compare.py, which checks the VoR text against HEPData.
C. Zero-particle share. From B_2 and B_3 of the 16 cells (SHORT_figs/data/fig_h1.txt, formed from
   the published P(0) to P(3)): removing a fraction f of P(0) brings a cell onto B_3 = 2 - 1/B_2
   when (1 - f) B_2 = 1/(2 - B_3), since P(0) enters B_2 alone and linearly.

Uncertainties: statistical, systematic and rounding taken as independent and propagated to first
order, as in the manuscript's H1 figure; the two windows or energies of a difference are taken as
independent. H1 prints two significant figures but drops a trailing zero ("3" for the mean at
72 GeV, "6" for one variance), so the rounding term is computed two ways, as printed (half a unit of
the last printed digit) and at two significant figures (half a unit of the second), and the text
may state only what holds under both. Central values only in C.

    ( ulimit -v 1500000; python3 h1_one_window_F.py ) > h1_one_window_F.log
"""
import io, json, math, os, re, sys

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, os.path.join(HERE, '..', 'item7'))
import h1_variance_compare as hvc          # readers and the two-route check of Tables 3 to 6

REF = os.path.normpath(os.path.join(PAPER, '..', 'references', 'txt'))

# ---- A. H1 1996, Table 4, R2 (value, stat, sys) per W interval, as printed ----
WINT = ['80-115', '115-150', '150-185', '185-220']
R2_1996 = {
    '1<eta*<2': [('1.30', 0.02, 0.03), ('1.32', 0.01, 0.04), ('1.33', 0.02, 0.04), ('1.32', 0.02, 0.03)],
    '1<eta*<3': [('1.19', 0.01, 0.03), ('1.24', 0.01, 0.02), ('1.26', 0.01, 0.02), ('1.26', 0.01, 0.03)],
    '1<eta*<4': [('1.09', 0.01, 0.03), ('1.11', 0.00, 0.02), ('1.14', 0.00, 0.02), ('1.15', 0.00, 0.02)],
    '1<eta*<5': [('1.06', 0.00, 0.02), ('1.07', 0.00, 0.02), ('1.08', 0.00, 0.02), ('1.07', 0.00, 0.02)],
}


def check_1996():
    if not os.path.exists(os.path.join(REF, 'hep-ex_9608011.txt')):
        print('the text of the 1996 H1 paper is not supplied; the transcription of Table 4 is not checked here')
        return False
    t = io.open(os.path.join(REF, 'hep-ex_9608011.txt'), encoding='utf-8').read()
    for dom, rows in R2_1996.items():
        a, b = dom.split('<eta*<')
        # the same heading also opens a table of systematic shifts; take the moments table, whose
        # block carries the mean multiplicity and an R2 row
        blocks = [t[h.end(): h.end() + 1500] for h in
                  re.finditer(rf'{a}\s*<\s*η∗\s*<\s*{b}\s*\n\s*W \(GeV\)', t)]
        blocks = [x for x in blocks if 'hnch' in x and re.search(r'R2\s', x)]
        assert len(blocks) == 1, f'{dom}: {len(blocks)} moment tables'
        m = re.search(r'R2\s+(.*)', blocks[0])
        nums = re.findall(r'(\d\.\d\d)\s*±\s*(\d\.\d\d)\s*±\s*(\d\.\d\d)', m.group(1))
        typed = [(v, f'{s:.2f}', f'{y:.2f}') for v, s, y in rows]
        assert nums == typed, f'{dom}: text {nums} typed {typed}'
    return True


def half_ulp(s):
    return hvc.half_ulp(s)


def F_1996(v, st, sy):
    F = float(v) - 1.0
    return F, math.sqrt(st ** 2 + sy ** 2 + half_ulp(v) ** 2)


def half_sig2(s):
    """Half a unit of the second significant figure of the printed value."""
    x = abs(float(s))
    return 0.5 * 10 ** (math.floor(math.log10(x)) - 1)


def part_B(T4, T6, rnd):
    B = {}
    for q in hvc.QBINS:
        for W in hvc.WS:
            ms, mst, msy = T4[(q, W)]
            vs, vst, vsy = T6[(q, W)]
            m, V = float(ms), float(vs)
            sm = math.sqrt((m * mst / 100) ** 2 + (m * msy / 100) ** 2 + rnd(ms) ** 2)
            sV = math.sqrt((V * vst / 100) ** 2 + (V * vsy / 100) ** 2 + rnd(vs) ** 2)
            F = (V - m) / m ** 2
            sF = math.hypot(sV / m ** 2, (m - 2 * V) / m ** 3 * sm)
            B[(q, W)] = (F, sF)
    for q in hvc.QBINS:
        print(f'  Q2 {q[0]}-{q[1]}: ' + ', '.join(f'W={W} {B[(q, W)][0]:.3f}+-{B[(q, W)][1]:.3f}' for W in hvc.WS))
    zr = []
    for q in hvc.QBINS:
        (fa, sa), (fb, sb) = B[(q, 72)], B[(q, 205)]
        zr.append((fb - fa) / math.hypot(sa, sb))
        rise = all(B[(q, hvc.WS[i])][0] < B[(q, hvc.WS[i + 1])][0] for i in range(3))
        print(f'  Q2 {q[0]}-{q[1]}: F(205) - F(72) = {fb - fa:.3f} +- {math.hypot(sa, sb):.3f}, z = {zr[-1]:.2f}, rises at every step: {rise}')
    return dict(F72=[B[(q, 72)][0] for q in hvc.QBINS], F205=[B[(q, 205)][0] for q in hvc.QBINS],
                    z=zr, rises_every_step=[all(B[(q, hvc.WS[i])][0] < B[(q, hvc.WS[i + 1])][0] for i in range(3))
                                            for q in hvc.QBINS])


def main():
    out = {}
    print(__doc__.split('\n')[0])
    # A
    check_1996()
    print('\nA. H1 1996 Table 4, F = R2 - 1 in nested windows (text and transcription agree)')
    A = {}
    for dom, rows in R2_1996.items():
        A[dom] = [F_1996(*r) for r in rows]
        print(f'  {dom}: ' + ', '.join(f'{f:.2f}+-{s:.3f}' for f, s in A[dom]))
    z = []
    for i, w in enumerate(WINT):
        (f2, s2), (f5, s5) = A['1<eta*<2'][i], A['1<eta*<5'][i]
        z.append((f2 - f5) / math.hypot(s2, s5))
        print(f'  W {w} GeV: F(1-2) - F(1-5) = {f2 - f5:.2f} +- {math.hypot(s2, s5):.3f}, z = {z[-1]:.2f}')
    mono = all(A['1<eta*<2'][i][0] > A['1<eta*<3'][i][0] > A['1<eta*<4'][i][0] >= A['1<eta*<5'][i][0] - 1e-12
               for i in range(4))
    print(f'  F falls as the window widens (1-2 > 1-3 > 1-4 >= 1-5) in every W interval: {mono}')
    out['A'] = dict(F_narrow=[f for f, _ in A['1<eta*<2']], F_wide=[f for f, _ in A['1<eta*<5']],
                    z=z, monotone=mono)
    # B
    T4, T6 = hvc.hd_moment('Table_4.csv'), hvc.hd_moment('Table_6.csv')
    for q in hvc.QBINS:
        for iw, W in enumerate(hvc.WS):
            assert abs(float(T4[(q, W)][0]) - hvc.TXT_T4[q][iw]) < 1e-9
            assert abs(float(T6[(q, W)][0]) - hvc.TXT_T6[q][iw][0]) < 1e-9
    print('\nB. H1 2021 Tables 4 and 6, 0 < eta* < 4, F = (Var - <N>)/<N>^2 (VoR text and HEPData agree)')
    out['B'] = {}
    for reading, rnd in (('as printed', half_ulp), ('two significant figures', half_sig2)):
        print(f'  rounding {reading}:')
        out['B'][reading] = part_B(T4, T6, rnd)
    B = None
    # C
    rows = [l.split() for l in io.open(os.path.join(PAPER, 'SHORT_figs', 'data', 'fig_h1.txt'))
            if l.strip() and not l.startswith('#')][:16]
    f = []
    for t in rows:
        B2, B3 = float(t[3]), float(t[5])
        f.append(1 - 1 / ((2 - B3) * B2))
    print('\nC. share of the printed P(0) that must be removed to reach B3 = 2 - 1/B2, per cell:')
    print('  ' + ', '.join(f'{100 * x:.1f}' for x in f))
    out['C'] = dict(share=f)
    json.dump(out, io.open(os.path.join(HERE, 'h1_one_window_F.json'), 'w'), indent=1)
    print('\nwrote h1_one_window_F.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/README.md <==
# Item 12: the one-window F = 1/k against H1

Written 2026-09-23. Every program runs from this folder as
`( ulimit -v 1500000; python3 <program> [args] ) > <log>`. Python 3
with numpy 2.3.5, scipy 1.16.3, numba 0.64.0. Seeds are fixed in the programs. Imports from
`calc_SHORT/item10` and `calc_SHORT/item7` are read-only (`sys.dont_write_bytecode = True`, so no
byte code is written there).

F is the normalized second factorial cumulant of one window, `F = (Var N - <N>)/<N>^2`. Under
Eq. (nm) of SHORT1 with one hadron per dipole and independent migration and efficiency, F = Var W = 1/k
in every window fixed relative to the start of the cascade.

| program | what it computes | output | command | time |
|---|---|---|---|---|
| `f_effects.py` | closed forms for how each effect named in SHORT1 moves F (Poisson background, occupancy-dependent efficiency in a linear and an exponential form, common displacement, window motion within an H1 cell, selection on a count, clusters) plus hadrons of the initial dipoles (not in the paper's list); F at stated parameters at k = 1 and the parameter needed for F = 0.27, 0.10, 0.05 | `f_effects.log`, `f_effects.json` | `python3 f_effects.py > f_effects.log` | 1 s |
| `mc_check.py` | event-by-event pure-birth cascade (k = 1: 8e6 events, k = 3: 4e6), every closed form of `f_effects.py` checked (pulls from 40 batches) and six deliberately wrong predictions that must fail | `mc_check.log`, `mc_check.json` | `python3 mc_check.py 8000000 4000000 > mc_check.log` | 2 min |
| `h1_implied_k.py` | k = 1/F with 1- and 2-sd intervals for the 16 cells of H1 2021 (0 < eta* < 4, both rounding conventions of item 10) and the 1996 nested windows; chi-square of one common F; every domain of the 1996 Table 4 parsed from the text (nested windows asserted equal to item 10's transcription), including the unit windows 1-2, 2-3, 3-4, 4-5; H1's own negative-binomial 1/k (1996 Table 5) | `h1_implied_k.log`, `h1_implied_k.json` | `python3 h1_implied_k.py > h1_implied_k.log` | 1 s |
| `h1_F_from_PN.py` | F from the published P(N): calibration on 0 < eta* < 4 against Tables 4 and 6, then the 48 laboratory windows of 1.4 units (Tables 13-24), nine of which are the moving-window cells of Table 7 | `h1_F_from_PN.log`, `h1_F_from_PN.json` | `python3 h1_F_from_PN.py > h1_F_from_PN.log` | 1 s |
| `hkkt_local_F.py` | F, mean and p~0 of the local distribution of arXiv:2408.01259 (Eqs. (14), (15), (17)) at their Tables I and III, per H1 cell; the reading of nbar identified by refitting C0 to the 25 H1 entropies and comparing with their Tables I and II; the lower bound of F for any inclusive law on n >= 1 | `hkkt_local_F.log`, `hkkt_local_F.json` | `python3 hkkt_local_F.py > hkkt_local_F.log` (after `h1_F_from_PN.py`) | 2 s |
| `requirements_per_cell.py` | for every measured H1 F, the background share, fixed count, occupancy loss (exponential form) that k = 1 would need, and the distance of the initial-hadron floor 1 - 2/<N> above the data | `requirements_per_cell.log`, `requirements_per_cell.json` | `python3 requirements_per_cell.py > requirements_per_cell.log` (after `h1_implied_k.py`) | 5 s |
| `initial_hadron_fit.py` | exploratory: F = 1/k - 2p/<N> (k initial dipoles, each giving a hadron in the window with probability p) fitted to the 16 cells of 2021, per Q2 bin and with one (k, p) for all; a two-parameter description, not a test | `initial_hadron_fit.log`, `initial_hadron_fit.json` | `python3 initial_hadron_fit.py > initial_hadron_fit.log` (after `h1_implied_k.py`) | 1 s |
| `hepdata/` | HEPData ins1827840 v1, Tables 7, 8 and 13-24 as CSV, downloaded 2026-09-23 from `https://www.hepdata.net/download/table/ins1827840/Table%20<n>/1/csv` | | | |

Order from nothing: `f_effects`, `mc_check`, `h1_implied_k`, `h1_F_from_PN`, `hkkt_local_F`,
`requirements_per_cell`, `initial_hadron_fit`.

Inputs read from other items: `calc_SHORT/item10/h1_one_window_F.py` (1996 transcription, rounding
conventions), `calc_SHORT/item7/h1_variance_compare.py` and `item7/hepdata/` (Tables 3, 4, 6, 25-28),
`calc_SHORT/item7/h1_frame_toy.json` (s_kin/mean of the acceptance-edge toy),
`references/txt/hep-ex_9608011.txt` (H1 1996 Tables 4 and 5), `references/txt/2408.01259.txt`
(HKKT Tables I, II, III, typed into `hkkt_local_F.py`).

Notes on the data. One block of HEPData Tables 13-24 (eta_lab -1.2 to 0.2, Q2 20-40) is recorded with
y from 0.015 to 0.3; it is kept under its own label and is not a Table 7 cell. H1 publishes no
covariances; every chi-square here treats the uncertainties as independent.



==> anc/calc_SHORT/item12/f_effects.json <==
{
 "A": {
  "F_k1": 1.0,
  "formula": "F = 1/k"
 },
 "B": {
  "stated": {
   "0.02": 0.9603999999999999,
   "0.05": 0.9025,
   "0.1": 0.81,
   "0.25": 0.5625,
   "0.5": 0.25
  },
  "required": {
   "0.27": 0.48038475772933675,
   "0.1": 0.683772233983162,
   "0.05": 0.7763932022500211
  }
 },
 "C": {
  "linear": {
   "3.0": {
    "stated": {
     "0.01": 0.9466039208377504,
     "0.02": 0.8931977113795293,
     "0.05": 0.7351367890496634,
     "0.1": 0.4987997221859539,
     "0.2": 0.21383920996467531,
     "0.5": -0.022793622180170336
    },
    "required": {
     "0.27": 0.17215733930264832,
     "0.1": 0.28658213855029324,
     "0.05": 0.34913265903625873
    },
    "monotone_decreasing_on_0_0p95": false,
    "F_at_u095": -0.3546507522379664,
    "min_F_on_0_0p95": -0.3546507522379664,
    "u_at_min": 0.95,
    "mean_efficiency_rel": {
     "0.05": 0.8833333689455788,
     "0.1": 0.76688691791121,
     "0.2": 0.552933076148232
    }
   },
   "5.0": {
    "stated": {
     "0.01": 0.9519741051601489,
     "0.02": 0.9039932774286157,
     "0.05": 0.7621511450626819,
     "0.1": 0.5490576453836506,
     "0.2": 0.2928505193727944,
     "0.5": 0.16622648157654796
    },
    "required": {
     "0.27": 0.21609756926918638,
     "0.1": null,
     "0.05": null
    },
    "monotone_decreasing_on_0_0p95": false,
    "F_at_u095": 0.13282003280880228,
    "min_F_on_0_0p95": 0.13188520106418378,
    "u_at_min": 0.935,
    "mean_efficiency_rel": {
     "0.05": 0.8900000134028879,
     "0.1": 0.7801340594793232,
     "0.2": 0.5750949382549706
    }
   },
   "8.0": {
    "stated": {
     "0.01": 0.9549918527326389,
     "0.02": 0.9100546053214633,
     "0.05": 0.7772995712775594,
     "0.1": 0.5773519985356685,
     "0.2": 0.33710163141731275,
     "0.5": 0.2699077468422506
    },
    "required": {
     "0.27": 0.2724751221117913,
     "0.1": null,
     "0.05": null
    },
    "monotone_decreasing_on_0_0p95": false,
    "F_at_u095": 0.4096031353787899,
    "min_F_on_0_0p95": 0.24707154212884452,
    "u_at_min": 0.37,
    "mean_efficiency_rel": {
     "0.05": 0.8937500072351849,
     "0.1": 0.7875980573046668,
     "0.2": 0.5878148629652133
    }
   }
  },
  "exponential": {
   "3.0": {
    "stated": {
     "0.01": 0.9481392215297537,
     "0.02": 0.8990765817835977,
     "0.05": 0.7667159326173896,
     "0.1": 0.5861206551653413,
     "0.2": 0.3268507040604083,
     "0.5": -0.07891175070382894
    },
    "required": {
     "0.27": 0.22856301795953188,
     "0.1": 0.33599678195692845,
     "0.05": 0.37570322174840837
    },
    "monotone_decreasing_on_0_0p95": true,
    "F_at_u095": -0.5890087489311556,
    "min_F_on_0_0p95": -0.5890087489311556,
    "u_at_min": 0.95,
    "mean_efficiency_rel": {
     "0.05": 0.8901989107638664,
     "0.1": 0.7928257767116543,
     "0.2": 0.6287973778063568
    }
   },
   "5.0": {
    "stated": {
     "0.01": 0.9532652218017756,
     "0.02": 0.9089432110117703,
     "0.05": 0.7888720557798077,
     "0.1": 0.6240436991532321,
     "0.2": 0.3866538259853576,
     "0.5": 0.03290076593453395
    },
    "required": {
     "0.27": 0.2693275651041768,
     "0.1": 0.41614205861842485,
     "0.05": 0.4766330862624454
    },
    "monotone_decreasing_on_0_0p95": true,
    "F_at_u095": -0.2537016428353933,
    "min_F_on_0_0p95": -0.2537016428353933,
    "u_at_min": 0.95,
    "mean_efficiency_rel": {
     "0.05": 0.8960115213212381,
     "0.1": 0.8029846537256164,
     "0.2": 0.6443978293775592
    }
   },
   "8.0": {
    "stated": {
     "0.01": 0.9561544226944514,
     "0.02": 0.9145149435071256,
     "0.05": 0.801446430997877,
     "0.1": 0.6457050085757343,
     "0.2": 0.421081935656791,
     "0.5": 0.09812534285766716
    },
    "required": {
     "0.27": 0.3011977046684479,
     "0.1": 0.4968046559745562,
     "0.05": 0.6002497101601332
    },
    "monotone_decreasing_on_0_0p95": true,
    "F_at_u095": -0.0019457319193586509,
    "min_F_on_0_0p95": -0.0019457319193586509,
    "u_at_min": 0.95,
    "mean_efficiency_rel": {
     "0.05": 0.8992972031541644,
     "0.1": 0.8087520439948224,
     "0.2": 0.6533166308848702
    }
   }
  },
  "item3_check": 0.5916851983921709
 },
 "D": {
  "D=0.3 [4.0,5.0] sc=0.25": {
   "c2": 0.005640850017346821,
   "c2_deep_formula": 0.005640850017346599,
   "F_k1": 1.0112817000346936
  },
  "D=0.3 [4.0,5.0] sc=0.5": {
   "c2": 0.022755034164445576,
   "c2_deep_formula": 0.02275503416444602,
   "F_k1": 1.0455100683288912
  },
  "D=0.3 [4.0,5.0] sc=1.0": {
   "c2": 0.09417719406697334,
   "c2_deep_formula": 0.09417428370521042,
   "F_k1": 1.1883543881339467
  },
  "D=0.3 [0.0,4.0] sc=0.25": {
   "c2": 0.008370006664030427,
   "c2_deep_formula": 0.005640850017346599,
   "F_k1": 1.0167400133280609
  },
  "D=0.3 [0.0,4.0] sc=0.5": {
   "c2": 0.03343809032967604,
   "c2_deep_formula": 0.02275503416444602,
   "F_k1": 1.066876180659352
  },
  "D=0.3 [0.0,4.0] sc=1.0": {
   "c2": 0.1347753250908057,
   "c2_deep_formula": 0.09417428370521042,
   "F_k1": 1.2695506501816114
  },
  "D=0.3 [1.0,5.0] sc=0.25": {
   "c2": 0.005640949137077245,
   "c2_deep_formula": 0.005640850017346599,
   "F_k1": 1.0112818982741545
  },
  "D=0.3 [1.0,5.0] sc=0.5": {
   "c2": 0.023040779373489695,
   "c2_deep_formula": 0.02275503416444602,
   "F_k1": 1.0460815587469794
  },
  "D=0.3 [1.0,5.0] sc=1.0": {
   "c2": 0.10194806449165417,
   "c2_deep_formula": 0.09417428370521042,
   "F_k1": 1.2038961289833083
  },
  "D=0.4 [4.0,5.0] sc=0.25": {
   "c2": 0.010050167084168171,
   "c2_deep_formula": 0.010050167084167949,
   "F_k1": 1.0201003341683363
  },
  "D=0.4 [4.0,5.0] sc=0.5": {
   "c2": 0.04081077419238843,
   "c2_deep_formula": 0.04081077419238821,
   "F_k1": 1.0816215483847769
  },
  "D=0.4 [4.0,5.0] sc=1.0": {
   "c2": 0.17351293176327687,
   "c2_deep_formula": 0.17351087099181028,
   "F_k1": 1.3470258635265537
  },
  "D=0.4 [0.0,4.0] sc=0.25": {
   "c2": 0.012710441676770046,
   "c2_deep_formula": 0.010050167084167949,
   "F_k1": 1.02542088335354
  },
  "D=0.4 [0.0,4.0] sc=0.5": {
   "c2": 0.051077392589497395,
   "c2_deep_formula": 0.04081077419238821,
   "F_k1": 1.1021547851789948
  },
  "D=0.4 [0.0,4.0] sc=1.0": {
   "c2": 0.21146537433747503,
   "c2_deep_formula": 0.17351087099181028,
   "F_k1": 1.42293074867495
  },
  "D=0.4 [1.0,5.0] sc=0.25": {
   "c2": 0.010050255420501086,
   "c2_deep_formula": 0.010050167084167949,
   "F_k1": 1.0201005108410022
  },
  "D=0.4 [1.0,5.0] sc=0.5": {
   "c2": 0.04106100164239046,
   "c2_deep_formula": 0.04081077419238821,
   "F_k1": 1.082122003284781
  },
  "D=0.4 [1.0,5.0] sc=1.0": {
   "c2": 0.1801275612218023,
   "c2_deep_formula": 0.17351087099181028,
   "F_k1": 1.3602551224436046
  }
 },
 "E": {
  "cells": [
   {
    "Q2": [
     5,
     10
    ],
    "W": 72,
    "sd_lnW": 0.10009494067125335,
    "c2_start_D03": 0.0009018835080011057,
    "c2_start_D04": 0.001603323231512254,
    "c2_edges_F": 0.002171044576378435,
    "c2_total_F": 0.003777848694096697,
    "F_k1_F": 1.0075556973881934,
    "c2_edges_G": 0.006140669424158046,
    "c2_total_G": 0.007753838133615076,
    "F_k1_G": 1.0155076762672302
   },
   {
    "Q2": [
     5,
     10
    ],
    "W": 101,
    "sd_lnW": 0.10019032864442139,
    "c2_start_D03": 0.0009039193239717784,
    "c2_start_D04": 0.001607128775916721,
    "c2_edges_F": 0.0014703886733156777,
    "c2_total_F": 0.0030798805531810913,
    "F_k1_F": 1.0061597611063622,
    "c2_edges_G": 0.0037624133699334012,
    "c2_total_G": 0.0053755888286439735,
    "F_k1_G": 1.010751177657288
   },
   {
    "Q2": [
     5,
     10
    ],
    "W": 147,
    "sd_lnW": 0.0998163681711023,
    "c2_start_D03": 0.0008977325877170638,
    "c2_start_D04": 0.0015964572846694327,
    "c2_edges_F": 0.0008880619257695447,
    "c2_total_F": 0.002485936963369628,
    "F_k1_F": 1.0049718739267393,
    "c2_edges_G": 0.0026551270562624033,
    "c2_total_G": 0.004255823137862658,
    "F_k1_G": 1.0085116462757253
   },
   {
    "Q2": [
     5,
     10
    ],
    "W": 205,
    "sd_lnW": 0.09979914780084127,
    "c2_start_D03": 0.0008985364304389022,
    "c2_start_D04": 0.001598547290970355,
    "c2_edges_F": 0.00015409009764580554,
    "c2_total_F": 0.0017528837089242355,
    "F_k1_F": 1.0035057674178485,
    "c2_edges_G": 0.0011448766279738127,
    "c2_total_G": 0.002745254058376334,
    "F_k1_G": 1.0054905081167527
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 72,
    "sd_lnW": 0.10014689848677237,
    "c2_start_D03": 0.0009028977563314445,
    "c2_start_D04": 0.0016051732498557866,
    "c2_edges_F": 0.0022725799004801894,
    "c2_total_F": 0.0038814010348005024,
    "F_k1_F": 1.007762802069601,
    "c2_edges_G": 0.007991777464759925,
    "c2_total_G": 0.009609778902021082,
    "F_k1_G": 1.0192195578040422
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 101,
    "sd_lnW": 0.10016159002333846,
    "c2_start_D03": 0.0009034461265527257,
    "c2_start_D04": 0.0016063139947672567,
    "c2_edges_F": 0.0010308405705517036,
    "c2_total_F": 0.002638810418953863,
    "F_k1_F": 1.0052776208379077,
    "c2_edges_G": 0.0032561239744640573,
    "c2_total_G": 0.004867668326740127,
    "F_k1_G": 1.0097353366534803
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 147,
    "sd_lnW": 0.09994371643482668,
    "c2_start_D03": 0.0009002620393024284,
    "c2_start_D04": 0.00160109505194199,
    "c2_edges_F": 0.000789959250045732,
    "c2_total_F": 0.0023923191018342393,
    "F_k1_F": 1.0047846382036685,
    "c2_edges_G": 0.0025131627187702918,
    "c2_total_G": 0.004118281583106009,
    "F_k1_G": 1.008236563166212
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 205,
    "sd_lnW": 0.09968221034517305,
    "c2_start_D03": 0.0008964364410840738,
    "c2_start_D04": 0.001594815144482014,
    "c2_edges_F": 0.00027985066384781553,
    "c2_total_F": 0.00187511211840663,
    "F_k1_F": 1.0037502242368133,
    "c2_edges_G": 0.0014973143357524734,
    "c2_total_G": 0.0030945174198131475,
    "F_k1_G": 1.0061890348396263
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 72,
    "sd_lnW": 0.100572439303948,
    "c2_start_D03": 0.0009104798728040992,
    "c2_start_D04": 0.0016185860814556794,
    "c2_edges_F": 0.003175357436876159,
    "c2_total_F": 0.004799083107682955,
    "F_k1_F": 1.009598166215366,
    "c2_edges_G": 0.008703598896391494,
    "c2_total_G": 0.010336272501879407,
    "F_k1_G": 1.0206725450037588
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 101,
    "sd_lnW": 0.10022741046119649,
    "c2_start_D03": 0.0009046559805511135,
    "c2_start_D04": 0.0016084790808642009,
    "c2_edges_F": 0.0011842934826023228,
    "c2_total_F": 0.0027946774747587,
    "F_k1_F": 1.0055893549495174,
    "c2_edges_G": 0.0037659299172457883,
    "c2_total_G": 0.005380466417602037,
    "F_k1_G": 1.010760932835204
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 147,
    "sd_lnW": 0.09991385466767215,
    "c2_start_D03": 0.0008996377846438532,
    "c2_start_D04": 0.0015999343952103934,
    "c2_edges_F": 0.0005442193680885736,
    "c2_total_F": 0.0021450244785847783,
    "F_k1_F": 1.0042900489571696,
    "c2_edges_G": 0.00215894922602918,
    "c2_total_G": 0.0037623377983639905,
    "F_k1_G": 1.007524675596728
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 205,
    "sd_lnW": 0.09979262149076949,
    "c2_start_D03": 0.0008983907159792508,
    "c2_start_D04": 0.0015982722844873549,
    "c2_edges_F": 0.00032585277340769803,
    "c2_total_F": 0.0019246458593518145,
    "F_k1_F": 1.0038492917187036,
    "c2_edges_G": 0.0016936032594641898,
    "c2_total_G": 0.003294582383102096,
    "F_k1_G": 1.0065891647662042
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 72,
    "sd_lnW": 0.10110379220314691,
    "c2_start_D03": 0.0009199993627985127,
    "c2_start_D04": 0.0016354347053047186,
    "c2_edges_F": 0.01113997540382829,
    "c2_total_F": 0.012793628811524682,
    "F_k1_F": 1.0255872576230494,
    "c2_edges_G": 0.0199183513215354,
    "c2_total_G": 0.02158636118986368,
    "F_k1_G": 1.0431727223797274
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 101,
    "sd_lnW": 0.10045866311906514,
    "c2_start_D03": 0.000908746239031076,
    "c2_start_D04": 0.0016156987474223524,
    "c2_edges_F": 0.0014413062525721779,
    "c2_total_F": 0.003059333716701529,
    "F_k1_F": 1.006118667433403,
    "c2_edges_G": 0.004521303833449141,
    "c2_total_G": 0.006144307645811864,
    "F_k1_G": 1.0122886152916237
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 147,
    "sd_lnW": 0.1001307249217781,
    "c2_start_D03": 0.000903438488026532,
    "c2_start_D04": 0.0016066280282373937,
    "c2_edges_F": 0.0006887914367770092,
    "c2_total_F": 0.002296526096642326,
    "F_k1_F": 1.0045930521932847,
    "c2_edges_G": 0.002311720523608988,
    "c2_total_G": 0.003922062626833034,
    "F_k1_G": 1.007844125253666
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 205,
    "sd_lnW": 0.0999205197514694,
    "c2_start_D03": 0.0009006621533279311,
    "c2_start_D04": 0.0016022925708381228,
    "c2_edges_F": 0.0004109165977967361,
    "c2_total_F": 0.002013867577246753,
    "F_k1_F": 1.0040277351544935,
    "c2_edges_G": 0.0015601779770960619,
    "c2_total_G": 0.0031649704095160214,
    "F_k1_G": 1.006329940819032
   }
  ],
  "max_F_k1": 1.0431727223797274
 },
 "F": {
  "eq_disjoint": {
   "1": 0.5,
   "2": 0.3333333333333333,
   "3": 0.25,
   "5": 0.16666666666666666,
   "9": 0.1,
   "19": 0.05
  },
  "ge_disjoint": {
   "lamR=0.1 m=1": {
    "F": 0.501133786848073,
    "accepted": 0.09090909090909094
   },
   "lamR=0.1 m=2": {
    "F": 0.33402705515088305,
    "accepted": 0.008264462809917328
   },
   "lamR=0.1 m=3": {
    "F": 0.25044616299811384,
    "accepted": 0.0007513148009015147
   },
   "lamR=0.5 m=1": {
    "F": 0.52,
    "accepted": 0.33333333333333337
   },
   "lamR=0.5 m=2": {
    "F": 0.34693877551020447,
    "accepted": 0.11111111111111116
   },
   "lamR=0.5 m=3": {
    "F": 0.2592592592592602,
    "accepted": 0.03703703703703709
   },
   "lamR=2.0 m=1": {
    "F": 0.625,
    "accepted": 0.6666666666666667
   },
   "lamR=2.0 m=2": {
    "F": 0.44000000000000017,
    "accepted": 0.4444444444444444
   },
   "lamR=2.0 m=3": {
    "F": 0.3333333333333328,
    "accepted": 0.2962962962962963
   },
   "lamR=5.0 m=1": {
    "F": 0.755102040816326,
    "accepted": 0.8333333333333333
   },
   "lamR=5.0 m=2": {
    "F": 0.5937499999999998,
    "accepted": 0.6944444444444444
   },
   "lamR=5.0 m=3": {
    "F": 0.4814814814814814,
    "accepted": 0.5787037037037037
   }
  },
  "le_disjoint": {
   "lamR=0.1 m=1": {
    "F": 0.9881656804733727,
    "accepted": 0.9917355371900827
   },
   "lamR=0.1 m=2": {
    "F": 0.9966222555826609,
    "accepted": 0.9992486851990985
   },
   "lamR=0.1 m=3": {
    "F": 0.9993673083600165,
    "accepted": 0.9999316986544635
   },
   "lamR=0.5 m=1": {
    "F": 0.9199999999999997,
    "accepted": 0.8888888888888888
   },
   "lamR=0.5 m=2": {
    "F": 0.9259259259259256,
    "accepted": 0.9629629629629629
   },
   "lamR=0.5 m=3": {
    "F": 0.9500594530321047,
    "accepted": 0.9876543209876543
   },
   "lamR=2.0 m=1": {
    "F": 0.8367346938775511,
    "accepted": 0.5555555555555556
   },
   "lamR=2.0 m=2": {
    "F": 0.7796143250688703,
    "accepted": 0.7037037037037037
   },
   "lamR=2.0 m=3": {
    "F": 0.76504865683818,
    "accepted": 0.8024691358024691
   },
   "lamR=5.0 m=1": {
    "F": 0.8046875000000004,
    "accepted": 0.3055555555555556
   },
   "lamR=5.0 m=2": {
    "F": 0.7178619062275584,
    "accepted": 0.4212962962962963
   },
   "lamR=5.0 m=3": {
    "F": 0.674707859745193,
    "accepted": 0.5177469135802468
   },
   "lamR=50.0 m=3": {
    "F": 0.6079513758839348,
    "accepted": 0.07615457397348578,
    "large_lamR_formula": 0.6
   },
   "lamR=50.0 m=10": {
    "F": 0.46868802880879334,
    "accepted": 0.1957369609067104,
    "large_lamR_formula": 0.4444444444444444
   },
   "lamR=200.0 m=30": {
    "F": 0.3923873100491724,
    "accepted": 0.14325399982638565,
    "large_lamR_formula": 0.375
   },
   "lamR=1000.0 m=200": {
    "F": 0.3626882273889771,
    "accepted": 0.1820054188806374,
    "large_lamR_formula": 0.33993399339933994
   }
  },
  "ge_containing": {
   "LamR=1.5 m=1": {
    "F": 0.19999999999999996,
    "accepted": 0.6
   },
   "LamR=1.5 m=2": {
    "F": 0.020408163265306367,
    "accepted": 0.36
   },
   "LamR=1.5 m=3": {
    "F": -0.0370370370370372,
    "accepted": 0.216
   },
   "LamR=3.0 m=1": {
    "F": 0.4999999999999998,
    "accepted": 0.7500000000000002
   },
   "LamR=3.0 m=2": {
    "F": 0.2799999999999998,
    "accepted": 0.5625000000000002
   },
   "LamR=3.0 m=3": {
    "F": 0.16666666666666696,
    "accepted": 0.4218750000000001
   },
   "LamR=5.0 m=1": {
    "F": 0.6666666666666663,
    "accepted": 0.8333333333333334
   },
   "LamR=5.0 m=2": {
    "F": 0.4693877551020409,
    "accepted": 0.6944444444444445
   },
   "LamR=5.0 m=3": {
    "F": 0.34374999999999956,
    "accepted": 0.5787037037037039
   },
   "LamR=8.0 m=1": {
    "F": 0.7777777777777772,
    "accepted": 0.8888888888888883
   },
   "LamR=8.0 m=2": {
    "F": 0.6199999999999994,
    "accepted": 0.7901234567901229
   },
   "LamR=8.0 m=3": {
    "F": 0.5041322314049594,
    "accepted": 0.7023319615912205
   }
  },
  "ge_containing_m1_required_LamR": {
   "0.27": 1.7397260273972603,
   "0.1": 1.2222222222222223,
   "0.05": 1.105263157894737
  },
  "eq_disjoint_required_m": {
   "0.27": 3,
   "0.1": 9,
   "0.05": 19
  }
 },
 "G": {
  "two hadrons [4.0,5.0] s=0.0": {
   "F_k1": 1.2052525208300089,
   "mean": 4.872047349071071
  },
  "two hadrons [4.0,5.0] s=0.2": {
   "F_k1": 1.1578409856361476,
   "mean": 4.887662872099702
  },
  "two hadrons [4.0,5.0] s=0.5": {
   "F_k1": 1.0965252487892112,
   "mean": 4.97046923419611
  },
  "two hadrons [0.0,4.0] s=0.0": {
   "F_k1": 1.1264851755109266,
   "mean": 7.90606484879023
  },
  "two hadrons [0.0,4.0] s=0.2": {
   "F_k1": 1.1190445994515115,
   "mean": 7.870642792413689
  },
  "two hadrons [0.0,4.0] s=0.5": {
   "F_k1": 1.1060039953633494,
   "mean": 7.9242575695411706
  },
  "two hadrons [2.0,6.0] s=0.0": {
   "F_k1": 1.0568334528885097,
   "mean": 17.595270904298275
  },
  "two hadrons [2.0,6.0] s=0.2": {
   "F_k1": 1.0528032510648053,
   "mean": 17.651665955149618
  },
  "two hadrons [2.0,6.0] s=0.5": {
   "F_k1": 1.04627323135766,
   "mean": 17.95071621525716
  },
  "one plus geometric (mean 1) [4.0,5.0] s=0.0": {
   "F_k1": 1.410505041660018,
   "mean": 4.872047349071071
  },
  "one plus geometric (mean 1) [4.0,5.0] s=0.2": {
   "F_k1": 1.3156819712722951,
   "mean": 4.887662872099702
  },
  "one plus geometric (mean 1) [4.0,5.0] s=0.5": {
   "F_k1": 1.1930504975784224,
   "mean": 4.97046923419611
  },
  "one plus geometric (mean 1) [0.0,4.0] s=0.0": {
   "F_k1": 1.2529703510218533,
   "mean": 7.90606484879023
  },
  "one plus geometric (mean 1) [0.0,4.0] s=0.2": {
   "F_k1": 1.2380891989030227,
   "mean": 7.870642792413689
  },
  "one plus geometric (mean 1) [0.0,4.0] s=0.5": {
   "F_k1": 1.212007990726699,
   "mean": 7.9242575695411706
  },
  "one plus geometric (mean 1) [2.0,6.0] s=0.0": {
   "F_k1": 1.1136669057770192,
   "mean": 17.595270904298275
  },
  "one plus geometric (mean 1) [2.0,6.0] s=0.2": {
   "F_k1": 1.1056065021296106,
   "mean": 17.651665955149618
  },
  "one plus geometric (mean 1) [2.0,6.0] s=0.5": {
   "F_k1": 1.0925464627153196,
   "mean": 17.95071621525716
  }
 },
 "H": {
  "k1_p1_F_by_mean": {
   "2.8": 0.2857142857142857,
   "3.0": 0.33333333333333337,
   "4.5": 0.5555555555555556,
   "6.1": 0.6721311475409836,
   "6.8": 0.7058823529411764
  }
 }
}

==> anc/calc_SHORT/item12/f_effects.log <==
Item 12, part 2.  How each effect named in SHORT1 moves the one-window normalized second

A. Baseline: F = Var W = 1/k in every window fixed relative to the start; k = 1 gives F = 1.

B. Poisson background, share f of the window mean: F = (1-f)^2/k
   k=1 f=0.02: F = 0.9604
   k=1 f=0.05: F = 0.9025
   k=1 f=0.10: F = 0.8100
   k=1 f=0.25: F = 0.5625
   k=1 f=0.50: F = 0.2500
   share needed at k=1 to reach F = 0.27: f = 0.480
   share needed at k=1 to reach F = 0.1: f = 0.684
   share needed at k=1 to reach F = 0.05: f = 0.776

C. Efficiency falling with occupancy (region R contains the window; F_window = F of the kept total)
   exponential form: closed form and direct sum agree to 1e-10 at 12 points
   item-3 check (k=1, Lam_R=11.4916, a<N_R>=0.10): F = 0.591685 (item 3 breakers.log: 1.591685 - 1 = 0.591685)
   linear      k=1 Lam_R=  3: F at u=0.01,0.02,0.05,0.10,0.20,0.50: 0.947, 0.893, 0.735, 0.499, 0.214, -0.023 | u needed for F=0.27,0.10,0.05: 0.172, 0.287, 0.349 | monotone: False, lowest F on u in [0,0.95]: -0.355 at u = 0.950
   linear      k=1 Lam_R=  5: F at u=0.01,0.02,0.05,0.10,0.20,0.50: 0.952, 0.904, 0.762, 0.549, 0.293, 0.166 | u needed for F=0.27,0.10,0.05: 0.216, none, none | monotone: False, lowest F on u in [0,0.95]: 0.132 at u = 0.935
   linear      k=1 Lam_R=  8: F at u=0.01,0.02,0.05,0.10,0.20,0.50: 0.955, 0.910, 0.777, 0.577, 0.337, 0.270 | u needed for F=0.27,0.10,0.05: 0.272, none, none | monotone: False, lowest F on u in [0,0.95]: 0.247 at u = 0.370
   exponential k=1 Lam_R=  3: F at u=0.01,0.02,0.05,0.10,0.20,0.50: 0.948, 0.899, 0.767, 0.586, 0.327, -0.079 | u needed for F=0.27,0.10,0.05: 0.229, 0.336, 0.376 | monotone: True, lowest F on u in [0,0.95]: -0.589 at u = 0.950
   exponential k=1 Lam_R=  5: F at u=0.01,0.02,0.05,0.10,0.20,0.50: 0.953, 0.909, 0.789, 0.624, 0.387, 0.033 | u needed for F=0.27,0.10,0.05: 0.269, 0.416, 0.477 | monotone: True, lowest F on u in [0,0.95]: -0.254 at u = 0.950
   exponential k=1 Lam_R=  8: F at u=0.01,0.02,0.05,0.10,0.20,0.50: 0.956, 0.915, 0.801, 0.646, 0.421, 0.098 | u needed for F=0.27,0.10,0.05: 0.301, 0.497, 0.600 | monotone: True, lowest F on u in [0,0.95]: -0.002 at u = 0.950

D. Displacement common to the event, delta ~ N(0, sc): F = (1+v)(1+c^2) - 1 >= v
   Delta=0.3 window [4.0,5.0] sc=0.25: c^2 = 0.00564 (window-above-start formula 0.00564), F(k=1) = 1.0113
   Delta=0.3 window [4.0,5.0] sc=0.50: c^2 = 0.02276 (window-above-start formula 0.02276), F(k=1) = 1.0455
   Delta=0.3 window [4.0,5.0] sc=1.00: c^2 = 0.09418 (window-above-start formula 0.09417), F(k=1) = 1.1884
   Delta=0.3 window [0.0,4.0] sc=0.25: c^2 = 0.00837 (window-above-start formula 0.00564), F(k=1) = 1.0167
   Delta=0.3 window [0.0,4.0] sc=0.50: c^2 = 0.03344 (window-above-start formula 0.02276), F(k=1) = 1.0669
   Delta=0.3 window [0.0,4.0] sc=1.00: c^2 = 0.13478 (window-above-start formula 0.09417), F(k=1) = 1.2696
   Delta=0.3 window [1.0,5.0] sc=0.25: c^2 = 0.00564 (window-above-start formula 0.00564), F(k=1) = 1.0113
   Delta=0.3 window [1.0,5.0] sc=0.50: c^2 = 0.02304 (window-above-start formula 0.02276), F(k=1) = 1.0461
   Delta=0.3 window [1.0,5.0] sc=1.00: c^2 = 0.10195 (window-above-start formula 0.09417), F(k=1) = 1.2039
   Delta=0.4 window [4.0,5.0] sc=0.25: c^2 = 0.01005 (window-above-start formula 0.01005), F(k=1) = 1.0201
   Delta=0.4 window [4.0,5.0] sc=0.50: c^2 = 0.04081 (window-above-start formula 0.04081), F(k=1) = 1.0816
   Delta=0.4 window [4.0,5.0] sc=1.00: c^2 = 0.17351 (window-above-start formula 0.17351), F(k=1) = 1.3470
   Delta=0.4 window [0.0,4.0] sc=0.25: c^2 = 0.01271 (window-above-start formula 0.01005), F(k=1) = 1.0254
   Delta=0.4 window [0.0,4.0] sc=0.50: c^2 = 0.05108 (window-above-start formula 0.04081), F(k=1) = 1.1022
   Delta=0.4 window [0.0,4.0] sc=1.00: c^2 = 0.21147 (window-above-start formula 0.17351), F(k=1) = 1.4229
   Delta=0.4 window [1.0,5.0] sc=0.25: c^2 = 0.01005 (window-above-start formula 0.01005), F(k=1) = 1.0201
   Delta=0.4 window [1.0,5.0] sc=0.50: c^2 = 0.04106 (window-above-start formula 0.04081), F(k=1) = 1.0821
   Delta=0.4 window [1.0,5.0] sc=1.00: c^2 = 0.18013 (window-above-start formula 0.17351), F(k=1) = 1.3603

E. Motion of the window within an H1 cell: F = (1+v)(1+c^2) - 1 >= v
   Q2  5-10  W= 72: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00160, c^2 edges F/G = 0.00217/0.00614, F(k=1) = 1.0076/1.0155
   Q2  5-10  W=101: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00161, c^2 edges F/G = 0.00147/0.00376, F(k=1) = 1.0062/1.0108
   Q2  5-10  W=147: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00160, c^2 edges F/G = 0.00089/0.00266, F(k=1) = 1.0050/1.0085
   Q2  5-10  W=205: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00160, c^2 edges F/G = 0.00015/0.00114, F(k=1) = 1.0035/1.0055
   Q2 10-20  W= 72: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00161, c^2 edges F/G = 0.00227/0.00799, F(k=1) = 1.0078/1.0192
   Q2 10-20  W=101: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00161, c^2 edges F/G = 0.00103/0.00326, F(k=1) = 1.0053/1.0097
   Q2 10-20  W=147: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00160, c^2 edges F/G = 0.00079/0.00251, F(k=1) = 1.0048/1.0082
   Q2 10-20  W=205: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00159, c^2 edges F/G = 0.00028/0.00150, F(k=1) = 1.0038/1.0062
   Q2 20-40  W= 72: sd(ln W) = 0.101, c^2 start (D=0.4) = 0.00162, c^2 edges F/G = 0.00318/0.00870, F(k=1) = 1.0096/1.0207
   Q2 20-40  W=101: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00161, c^2 edges F/G = 0.00118/0.00377, F(k=1) = 1.0056/1.0108
   Q2 20-40  W=147: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00160, c^2 edges F/G = 0.00054/0.00216, F(k=1) = 1.0043/1.0075
   Q2 20-40  W=205: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00160, c^2 edges F/G = 0.00033/0.00169, F(k=1) = 1.0038/1.0066
   Q2 40-100 W= 72: sd(ln W) = 0.101, c^2 start (D=0.4) = 0.00164, c^2 edges F/G = 0.01114/0.01992, F(k=1) = 1.0256/1.0432
   Q2 40-100 W=101: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00162, c^2 edges F/G = 0.00144/0.00452, F(k=1) = 1.0061/1.0123
   Q2 40-100 W=147: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00161, c^2 edges F/G = 0.00069/0.00231, F(k=1) = 1.0046/1.0078
   Q2 40-100 W=205: sd(ln W) = 0.100, c^2 start (D=0.4) = 0.00160, c^2 edges F/G = 0.00041/0.00156, F(k=1) = 1.0040/1.0063
   largest F(k=1) over cells and shapes: 1.0432 (raise 0.0432)

F. Event selection conditioned on a count
   (a) n_R = m in a disjoint region: F = 1/(k+m); k=1: m=1,2,3,5,9,19 -> 0.500, 0.333, 0.250, 0.167, 0.100, 0.050 (checked by direct summation)
   (b) k=1 lam_R=0.1 m=1: n_R >= m F = 0.5011 (kept 0.091);  n_R <= m F = 0.9882 (kept 0.992)
   (b) k=1 lam_R=0.1 m=2: n_R >= m F = 0.3340 (kept 0.008);  n_R <= m F = 0.9966 (kept 0.999)
   (b) k=1 lam_R=0.1 m=3: n_R >= m F = 0.2504 (kept 0.001);  n_R <= m F = 0.9994 (kept 1.000)
   (b) k=1 lam_R=0.5 m=1: n_R >= m F = 0.5200 (kept 0.333);  n_R <= m F = 0.9200 (kept 0.889)
   (b) k=1 lam_R=0.5 m=2: n_R >= m F = 0.3469 (kept 0.111);  n_R <= m F = 0.9259 (kept 0.963)
   (b) k=1 lam_R=0.5 m=3: n_R >= m F = 0.2593 (kept 0.037);  n_R <= m F = 0.9501 (kept 0.988)
   (b) k=1 lam_R=2.0 m=1: n_R >= m F = 0.6250 (kept 0.667);  n_R <= m F = 0.8367 (kept 0.556)
   (b) k=1 lam_R=2.0 m=2: n_R >= m F = 0.4400 (kept 0.444);  n_R <= m F = 0.7796 (kept 0.704)
   (b) k=1 lam_R=2.0 m=3: n_R >= m F = 0.3333 (kept 0.296);  n_R <= m F = 0.7650 (kept 0.802)
   (b) k=1 lam_R=5.0 m=1: n_R >= m F = 0.7551 (kept 0.833);  n_R <= m F = 0.8047 (kept 0.306)
   (b) k=1 lam_R=5.0 m=2: n_R >= m F = 0.5937 (kept 0.694);  n_R <= m F = 0.7179 (kept 0.421)
   (b) k=1 lam_R=5.0 m=3: n_R >= m F = 0.4815 (kept 0.579);  n_R <= m F = 0.6747 (kept 0.518)
   (b) limit lam_R -> 0 of n_R >= 1: F = 0.50000 (1/(k+1) = 0.5)
   (b) k=1 lam_R=  50.0 m=  3: n_R <= m F = 0.6080 (kept 0.0762); large-lam_R form (m+6)/(3(m+2)) = 0.6000
   (b) k=1 lam_R=  50.0 m= 10: n_R <= m F = 0.4687 (kept 0.1957); large-lam_R form (m+6)/(3(m+2)) = 0.4444
   (b) k=1 lam_R= 200.0 m= 30: n_R <= m F = 0.3924 (kept 0.1433); large-lam_R form (m+6)/(3(m+2)) = 0.3750
   (b) k=1 lam_R=1000.0 m=200: n_R <= m F = 0.3627 (kept 0.1820); large-lam_R form (m+6)/(3(m+2)) = 0.3399
   (b) lowest F over the n_R <= m cases above: 0.3627
   (c) k=1 N_R >= 1 in a region containing the window, Lam_R=1.5: F = 0.2000 (kept 0.600)
   (c) k=1 N_R >= 2 in a region containing the window, Lam_R=1.5: F = 0.0204 (kept 0.360)
   (c) k=1 N_R >= 3 in a region containing the window, Lam_R=1.5: F = -0.0370 (kept 0.216)
   (c) k=1 N_R >= 1 in a region containing the window, Lam_R=3.0: F = 0.5000 (kept 0.750)
   (c) k=1 N_R >= 2 in a region containing the window, Lam_R=3.0: F = 0.2800 (kept 0.563)
   (c) k=1 N_R >= 3 in a region containing the window, Lam_R=3.0: F = 0.1667 (kept 0.422)
   (c) k=1 N_R >= 1 in a region containing the window, Lam_R=5.0: F = 0.6667 (kept 0.833)
   (c) k=1 N_R >= 2 in a region containing the window, Lam_R=5.0: F = 0.4694 (kept 0.694)
   (c) k=1 N_R >= 3 in a region containing the window, Lam_R=5.0: F = 0.3437 (kept 0.579)
   (c) k=1 N_R >= 1 in a region containing the window, Lam_R=8.0: F = 0.7778 (kept 0.889)
   (c) k=1 N_R >= 2 in a region containing the window, Lam_R=8.0: F = 0.6200 (kept 0.790)
   (c) k=1 N_R >= 3 in a region containing the window, Lam_R=8.0: F = 0.5041 (kept 0.702)
   (c) k=1 m=1: F = (Lam_R-1)/(Lam_R+1); region mean needed for F=0.27,0.10,0.05: 1.740, 1.222, 1.105

G. Clusters, F = v + E[X(X-1)] L2/(E[X] L1)^2 >= v
   two hadrons                  Delta=0.4 window [4.0,5.0] s=0.0: F(k=1) = 1.2053, window mean 4.872
   two hadrons                  Delta=0.4 window [4.0,5.0] s=0.2: F(k=1) = 1.1578, window mean 4.888
   two hadrons                  Delta=0.4 window [4.0,5.0] s=0.5: F(k=1) = 1.0965, window mean 4.970
   two hadrons                  Delta=0.4 window [0.0,4.0] s=0.0: F(k=1) = 1.1265, window mean 7.906
   two hadrons                  Delta=0.4 window [0.0,4.0] s=0.2: F(k=1) = 1.1190, window mean 7.871
   two hadrons                  Delta=0.4 window [0.0,4.0] s=0.5: F(k=1) = 1.1060, window mean 7.924
   two hadrons                  Delta=0.4 window [2.0,6.0] s=0.0: F(k=1) = 1.0568, window mean 17.595
   two hadrons                  Delta=0.4 window [2.0,6.0] s=0.2: F(k=1) = 1.0528, window mean 17.652
   two hadrons                  Delta=0.4 window [2.0,6.0] s=0.5: F(k=1) = 1.0463, window mean 17.951
   one plus geometric (mean 1)  Delta=0.4 window [4.0,5.0] s=0.0: F(k=1) = 1.4105, window mean 4.872
   one plus geometric (mean 1)  Delta=0.4 window [4.0,5.0] s=0.2: F(k=1) = 1.3157, window mean 4.888
   one plus geometric (mean 1)  Delta=0.4 window [4.0,5.0] s=0.5: F(k=1) = 1.1931, window mean 4.970
   one plus geometric (mean 1)  Delta=0.4 window [0.0,4.0] s=0.0: F(k=1) = 1.2530, window mean 7.906
   one plus geometric (mean 1)  Delta=0.4 window [0.0,4.0] s=0.2: F(k=1) = 1.2381, window mean 7.871
   one plus geometric (mean 1)  Delta=0.4 window [0.0,4.0] s=0.5: F(k=1) = 1.2120, window mean 7.924
   one plus geometric (mean 1)  Delta=0.4 window [2.0,6.0] s=0.0: F(k=1) = 1.1137, window mean 17.595
   one plus geometric (mean 1)  Delta=0.4 window [2.0,6.0] s=0.2: F(k=1) = 1.1056, window mean 17.652
   one plus geometric (mean 1)  Delta=0.4 window [2.0,6.0] s=0.5: F(k=1) = 1.0925, window mean 17.951

H. Hadrons from the k initial dipoles (not in the paper's list): F = (lam^2/k - k p^2)/(lam + k p)^2
   k=1, p=1 (lowest at given window mean m): F = 1 - 2/m; m = 2.8, 3.0, 4.5, 6.1, 6.8 -> 0.286, 0.333, 0.556, 0.672, 0.706
   k=1 lam=2.0 p=1.0: F = 0.3333 (1/k = 1.000)
   k=1 lam=5.0 p=1.0: F = 0.6667 (1/k = 1.000)
   k=1 lam=2.0 p=0.5: F = 0.6000 (1/k = 1.000)
   k=3 lam=2.0 p=1.0: F = -0.0667 (1/k = 0.333)
   k=3 lam=5.0 p=1.0: F = 0.0833 (1/k = 0.333)
   k=3 lam=2.0 p=0.5: F = 0.0476 (1/k = 0.333)

wrote f_effects.json


==> anc/calc_SHORT/item12/f_effects.py <==
#!/usr/bin/env python3
"""Item 12, part 2.  How each effect named in SHORT1 moves the one-window normalized second
factorial cumulant
        F = (Var N - <N>)/<N>^2 = <N(N-1)>/<N>^2 - 1,
away from the value F = Var W = 1/k of the window law (Eq. (nm) with one hadron per dipole and
independent migration and efficiency, in a window fixed relative to the start of the cascade), and
the lowest F reachable at k = 1 with each effect at stated parameters.

Notation.  v = Var W = 1/k.  mu = <N> of the window.  All formulas are for one window.  Every
closed form below is checked event by event against the branching cascade in mc_check.py.

A. Baseline.  Given W the births form a Poisson process of intensity W k Delta e^{Delta y} on
   y > 0; a window count is Poisson(lam W), so F = Var W = 1/k.  From one dipole, F = 1.
B. Poisson background (counts that do not follow the source), share f of the window mean:
   factorial cumulants add, the Poisson one is zero, so F = (1-f)^2 v.  Equal or unequal shares
   between windows matter only for the between-window F_jl = (1-f_j)(1-f_l) v; one window sees
   only its own share.  A background with its own F_b adds f^2 F_b.
C. Efficiency falling with the occupancy N_R (pre-efficiency count in a region R that contains the
   window): every hadron of the event kept with eps(N_R).  Given N_R the hadrons of R are iid in
   position (Cox process), so the window count is a binomial split of the kept total M and
   F_window = F_M = E[N(N-1) eps(N)^2]/E[N eps(N)]^2 - 1, N ~ NB(k, Lam_R).
   Two forms: linear eps = max(0, 1 - a N) (item 3), exponential eps = exp(-b N) (closed form
   F = s^2 (1+1/k) A(s)^{2k+2} / A(s^2)^{k+2} - 1, s = e^{-b}, A(s) = 1 + Lam_R (1-s)/k).
   The parameter quoted is u = 1 - eps(<N_R>)/eps(0), the fractional loss of efficiency at the
   mean occupancy relative to an empty event.
D. Displacement common to the event: all hadrons of an event shifted by one delta ~ N(0, sc).
   The window mean becomes lam(delta), independent of W, so N is mixed Poisson with source
   W lam(delta)/E[lam] and F = (1+v)(1+c^2) - 1 >= v, c^2 = Var lam(delta)/E[lam]^2.  For a window
   that stays above the start, 1 + c^2 = exp(Delta^2 sc^2).
E. Motion of the window within a kinematic cell: the same algebra with lam varying from event to
   event through the kinematics, F = (1+v)(1+c^2) - 1 >= v.  c is taken from item 7's toy of the
   H1 acceptance edges (s_kin/mean per cell) combined with the spread of ln W within each cell,
   which moves the start of the cascade relative to 0 < eta* < 4.  The two factors are combined as
   (1 + c_kin^2)(1 + c_start^2) - 1, as if independent, although both depend on (Q2, y); this affects
   only the size of the rise (NtMotionLo, NtMotionHi, not printed), since F >= v holds for any law of
   the multiplier independent of W.
   D and E need the displacement to be independent of the source W and of the hadron positions given W
   (here the kinematics are drawn first, independently of W); a displacement that follows W can lower F
   (Sec. 6 of the manuscript).
F. Event selection conditioned on a count:
   (a) n_R fixed at m in a region R disjoint from the window: posterior Gamma(k+m), F = 1/(k+m);
   (b) n_R >= m (and <= m) in a disjoint region of mean lam_R: F from E[W^j 1{sel}];
   (c) N_R >= m in a region R that contains the window: F_window = F of N_R given N_R >= m.
G. Clusters: each birth gives X hadrons, each displaced by N(0, s) from the birth.  Given W the
   hadrons form a Poisson cluster process and F = v + E[X(X-1)] L2 / (E[X] L1)^2 >= v, with
   L1 = int rho p_w, L2 = int rho p_w^2, rho = k Delta e^{Delta y}, p_w(y) the chance that a hadron
   from a birth at y lands in the window.  For clusters confined to the window, F = v + E[X(X-1)]/(E[X] mu).
H. (Not in the paper's list; added because it lowers F near the start of the cascade.)  Each of the
   k initial dipoles gives one hadron that lands in the window with probability p:
   n = births + Binomial(k, p), F = (lam^2/k - k p^2)/(lam + k p)^2, at k = 1 F = (m - 2p)/m >= 1 - 2/m.

Targets: the H1 values of F in 0 < eta* < 4 (2021) lie between 0.044 and 0.266 and in the nested
windows (1996) between 0.06 and 0.33 (calc_SHORT/item10); the required parameter is solved for
F_t = 0.27, 0.10, 0.05.

Run:  ( ulimit -v 1500000; python3 f_effects.py ) > f_effects.log     -> f_effects.json
"""
import json, math, os
import numpy as np
from scipy.special import gammaln, ndtr
from scipy.integrate import quad

HERE = os.path.dirname(os.path.abspath(__file__))
ITEM7 = os.path.join(HERE, '..', 'item7')
TARGETS = [0.27, 0.10, 0.05]
OUT = {}


def nb_pmf(k, lam, tail=1e-17):
    """NB(k, mean lam) pmf on 0..Nmax with the neglected tail below `tail`."""
    sd = math.sqrt(lam + lam * lam / k)
    Nmax = int(lam + 40 * sd + 60)
    N = np.arange(Nmax + 1, dtype=float)
    lp = gammaln(k + N) - gammaln(k) - gammaln(N + 1) + k * np.log(k / (k + lam)) + N * np.log(lam / (k + lam))
    P = np.exp(lp)
    assert 1 - P.sum() < 1e-12, (k, lam, 1 - P.sum())
    return N, P


def bisect(f, lo, hi, tol=1e-12):
    flo, fhi = f(lo), f(hi)
    if flo * fhi > 0:
        return None
    for _ in range(200):
        mid = 0.5 * (lo + hi); fm = f(mid)
        if flo * fm <= 0:
            hi, fhi = mid, fm
        else:
            lo, flo = mid, fm
        if hi - lo < tol:
            break
    return 0.5 * (lo + hi)


# ---------------------------------------------------------------- B
def F_background(k, f, Fb=0.0):
    return (1 - f) ** 2 / k + f * f * Fb


# ---------------------------------------------------------------- C
def F_occ_linear(k, LamR, u):
    """eps = max(0, 1 - a N), a = u / LamR."""
    N, P = nb_pmf(k, LamR)
    a = u / LamR
    e = np.clip(1 - a * N, 0, 1)
    E1 = np.sum(P * N * e); E2 = np.sum(P * N * (N - 1) * e * e)
    return E2 / E1 ** 2 - 1, E1 / LamR


def F_occ_exp_sum(k, LamR, b):
    N, P = nb_pmf(k, LamR)
    e = np.exp(-b * N)
    E1 = np.sum(P * N * e); E2 = np.sum(P * N * (N - 1) * e * e)
    return E2 / E1 ** 2 - 1, E1 / LamR


def F_occ_exp_closed(k, LamR, b):
    s = math.exp(-b)
    A = lambda z: 1 + LamR * (1 - z) / k
    return s * s * (1 + 1 / k) * A(s) ** (2 * k + 2) / A(s * s) ** (k + 2) - 1


# ---------------------------------------------------------------- D
def lam_window(a, b, D, k=1.0, Ymax=np.inf, shift=0.0):
    """Mean births of the cascade landing in [a, b] after a common shift: births in [a-shift, b-shift]."""
    lo = min(max(a - shift, 0.0), Ymax); hi = min(max(b - shift, 0.0), Ymax)
    return k * (math.exp(D * hi) - math.exp(D * lo))


def c2_common_shift(a, b, D, sc, Ymax=np.inf):
    if sc == 0:
        return 0.0
    f1 = quad(lambda d: lam_window(a, b, D, 1.0, Ymax, d) * math.exp(-d * d / (2 * sc * sc)), -12 * sc, 12 * sc,
              limit=400, points=[a, b, a - Ymax, b - Ymax])[0] / (sc * math.sqrt(2 * math.pi))
    f2 = quad(lambda d: lam_window(a, b, D, 1.0, Ymax, d) ** 2 * math.exp(-d * d / (2 * sc * sc)), -12 * sc, 12 * sc,
              limit=400, points=[a, b, a - Ymax, b - Ymax])[0] / (sc * math.sqrt(2 * math.pi))
    return f2 / f1 ** 2 - 1


# ---------------------------------------------------------------- F
def EWj_sel_disjoint(k, lamR, j, m, mode):
    """E[W^j 1{sel}] for W ~ Gamma(k, rate k), n_R | W ~ Poisson(lamR W); mode 'le' (n_R <= m)."""
    # E[W^j e^{-aW} (aW)^i / i!] = a^i/i! k^k Gamma(k+j+i) / (Gamma(k) (k+a)^{k+j+i})
    tot = 0.0
    for i in range(m + 1):
        lt = (i * math.log(lamR) - gammaln(i + 1) + k * math.log(k) + gammaln(k + j + i) - gammaln(k)
              - (k + j + i) * math.log(k + lamR)) if lamR > 0 else (0.0 if i == 0 else -np.inf)
        tot += math.exp(lt)
    return tot


def F_cond_disjoint(k, lamR, m, mode):
    EW = lambda j: math.exp(gammaln(k + j) - gammaln(k) - j * math.log(k))     # E[W^j]
    if mode == 'le':
        E0, E1, E2 = (EWj_sel_disjoint(k, lamR, j, m, 'le') for j in (0, 1, 2))
    elif mode == 'ge':      # n_R >= m  =  1 - (n_R <= m-1)
        E0, E1, E2 = (EW(j) - EWj_sel_disjoint(k, lamR, j, m - 1, 'le') for j in (0, 1, 2))
    else:
        raise ValueError(mode)
    return (E2 / E0) / (E1 / E0) ** 2 - 1, E0


def F_cond_eq_disjoint_sum(k, lamR, m, lam_w):
    """Check of (a) by direct summation of the two-window negative multinomial: F of n_w given n_R = m."""
    # given n_R = m, n_w ~ NB(k + m, mean lam_w (k+m)/(k+lamR))
    K = k + m; mean = lam_w * K / (k + lamR)
    N, P = nb_pmf(K, mean)
    E1 = np.sum(P * N); E2 = np.sum(P * N * (N - 1))
    return E2 / E1 ** 2 - 1


def F_cond_containing(k, LamR, m):
    N, P = nb_pmf(k, LamR)
    sel = N >= m
    E0 = P[sel].sum(); E1 = np.sum(P[sel] * N[sel]) / E0; E2 = np.sum(P[sel] * N[sel] * (N[sel] - 1)) / E0
    return E2 / E1 ** 2 - 1, E0


# ---------------------------------------------------------------- G
def cluster_F(k, D, a, b, s, EX, EXX, Ymax=np.inf):
    """F for clusters: every birth gives X hadrons, each displaced by N(0, s) from the birth."""
    rho = lambda y: k * D * math.exp(D * y)
    if s == 0:
        L1 = lam_window(a, b, D, k, Ymax); L2 = L1
    else:
        pw = lambda y: ndtr((b - y) / s) - ndtr((a - y) / s)
        top = min(Ymax, b + 12 * s)
        lo = max(0.0, a - 12 * s)
        L1 = quad(lambda y: rho(y) * pw(y), lo, top, limit=400, points=[a, b])[0]
        L2 = quad(lambda y: rho(y) * pw(y) ** 2, lo, top, limit=400, points=[a, b])[0]
    return 1 / k + EXX * L2 / (EX * L1) ** 2, EX * L1


# ---------------------------------------------------------------- H
def F_initial(k, lam, p):
    return (lam * lam / k - k * p * p) / (lam + k * p) ** 2


def main():
    print(__doc__.split('\n')[0])
    print('\nA. Baseline: F = Var W = 1/k in every window fixed relative to the start; k = 1 gives F = 1.')
    OUT['A'] = dict(F_k1=1.0, formula='F = 1/k')

    # ---------------- B
    print('\nB. Poisson background, share f of the window mean: F = (1-f)^2/k')
    B = dict(stated={}, required={})
    for f in (0.02, 0.05, 0.10, 0.25, 0.5):
        B['stated'][str(f)] = F_background(1, f)
        print(f'   k=1 f={f:4.2f}: F = {F_background(1, f):.4f}')
    for Ft in TARGETS:
        fr = 1 - math.sqrt(Ft * 1)
        B['required'][str(Ft)] = fr
        print(f'   share needed at k=1 to reach F = {Ft}: f = {fr:.3f}')
    # a background with its own dispersion: the lowest F at k=1 for a binomial background of Nb trials
    OUT['B'] = B

    # ---------------- C
    print('\nC. Efficiency falling with occupancy (region R contains the window; F_window = F of the kept total)')
    # checks of the two routes for the exponential form
    for k in (1.0, 3.0):
        for LamR in (3.0, 8.0):
            for b in (0.01, 0.05, 0.2):
                Fs, _ = F_occ_exp_sum(k, LamR, b); Fc = F_occ_exp_closed(k, LamR, b)
                assert abs(Fs - Fc) < 1e-10, (k, LamR, b, Fs, Fc)
    print('   exponential form: closed form and direct sum agree to 1e-10 at 12 points')
    # item 3 comparison: k=1, R = windows [4,7], Lam_R = e^{2.8} - e^{1.6}
    LamR3 = math.exp(0.4 * 7) - math.exp(0.4 * 4)
    Fchk, _ = F_occ_linear(1.0, LamR3, 0.10)
    print(f'   item-3 check (k=1, Lam_R={LamR3:.4f}, a<N_R>=0.10): F = {Fchk:.6f} (item 3 breakers.log: 1.591685 - 1 = 0.591685)')
    assert abs(Fchk - 0.591685) < 2e-6
    C = dict(linear={}, exponential={}, item3_check=Fchk)
    for form in ('linear', 'exponential'):
        for LamR in (3.0, 5.0, 8.0):
            rows = {}
            if form == 'linear':
                Fu = lambda u, L=LamR: F_occ_linear(1.0, L, u)[0]
            else:
                Fu = lambda u, L=LamR: F_occ_exp_sum(1.0, L, -math.log(1 - u) / L)[0]
            grid = np.linspace(0, 0.95, 191)
            vals = np.array([Fu(u) for u in grid])
            mono = bool(np.all(np.diff(vals) < 0))
            stated = {str(u): Fu(u) for u in (0.01, 0.02, 0.05, 0.10, 0.20, 0.50)}
            req = {}
            for Ft in TARGETS:
                # first crossing along u (the linear form is not monotone once clipping sets in)
                idx = np.nonzero(vals <= Ft)[0]
                r = None if idx.size == 0 else bisect(lambda u: Fu(u) - Ft, grid[idx[0] - 1], grid[idx[0]])
                req[str(Ft)] = r
            meaneff = {str(u): (F_occ_linear(1.0, LamR, u)[1] if form == 'linear'
                                else F_occ_exp_sum(1.0, LamR, -math.log(1 - u) / LamR)[1]) for u in (0.05, 0.10, 0.20)}
            imin = int(np.argmin(vals))
            C[form][str(LamR)] = dict(stated=stated, required=req, monotone_decreasing_on_0_0p95=mono,
                                      F_at_u095=float(vals[-1]), min_F_on_0_0p95=float(vals[imin]),
                                      u_at_min=float(grid[imin]), mean_efficiency_rel=meaneff)
            print(f'   {form:11s} k=1 Lam_R={LamR:3.0f}: F at u=0.01,0.02,0.05,0.10,0.20,0.50: '
                  + ', '.join(f'{stated[str(u)]:.3f}' for u in (0.01, 0.02, 0.05, 0.10, 0.20, 0.50))
                  + f' | u needed for F=0.27,0.10,0.05: ' + ', '.join('none' if req[str(t)] is None else f'{req[str(t)]:.3f}' for t in TARGETS)
                  + f' | monotone: {mono}, lowest F on u in [0,0.95]: {vals[imin]:.3f} at u = {grid[imin]:.3f}')
    OUT['C'] = C

    # ---------------- D
    print('\nD. Displacement common to the event, delta ~ N(0, sc): F = (1+v)(1+c^2) - 1 >= v')
    D_ = {}
    for Dl in (0.3, 0.4):
        for (a, b) in ((4.0, 5.0), (0.0, 4.0), (1.0, 5.0)):
            for sc in (0.25, 0.5, 1.0):
                c2 = c2_common_shift(a, b, Dl, sc)
                c2deep = math.exp(Dl * Dl * sc * sc) - 1
                F1 = 2 * (1 + c2) - 1
                D_[f'D={Dl} [{a},{b}] sc={sc}'] = dict(c2=c2, c2_deep_formula=c2deep, F_k1=F1)
                print(f'   Delta={Dl} window [{a},{b}] sc={sc:4.2f}: c^2 = {c2:.5f} (window-above-start formula {c2deep:.5f}), F(k=1) = {F1:.4f}')
    OUT['D'] = D_

    # ---------------- E
    print('\nE. Motion of the window within an H1 cell: F = (1+v)(1+c^2) - 1 >= v')
    toy = json.load(open(os.path.join(ITEM7, 'h1_frame_toy.json')))
    # spread of ln W within each cell, with the weights of item 7 (dQ2/Q4, (1+(1-y)^2)/y dy)
    rng = np.random.default_rng(20260923)
    S = 4 * 27.6 * 920.0; MP = 0.938272
    QB = [(5, 10), (10, 20), (20, 40), (40, 100)]
    YB = [(0.0375, 0.075, 72), (0.075, 0.15, 101), (0.15, 0.3, 147), (0.3, 0.6, 205)]
    E = []
    for (qlo, qhi) in QB:
        for (ylo, yhi, Wn) in YB:
            n = 400000
            u = rng.random(n)
            Q2 = 1 / (1 / qlo - u * (1 / qlo - 1 / qhi))
            yy = np.exp(rng.uniform(math.log(ylo), math.log(yhi), 3 * n))
            yy = yy[rng.random(3 * n) < (1 + (1 - yy) ** 2) / 2][:n]
            W2 = yy * S - Q2 + MP * MP
            lnW = 0.5 * np.log(W2)
            # start of the cascade at eta* = ln(W / 1 GeV) (an assumption; only its spread matters for
            # a window above the start); window 0 < eta* < 4 is [lnW - 4, lnW] from the start
            out = {}
            for Dl in (0.3, 0.4):
                lam = np.exp(Dl * lnW) - np.exp(Dl * np.maximum(lnW - 4, 0))
                out[Dl] = float(lam.var() / lam.mean() ** 2)
            rec = dict(Q2=[qlo, qhi], W=Wn, sd_lnW=float(lnW.std()), c2_start_D03=out[0.3], c2_start_D04=out[0.4])
            for shape in ('F', 'G'):
                t = [x for x in toy if x['Q2'] == [qlo, qhi] and x['W'] == Wn and x['shape'] == shape][0]
                ck2 = t['s_kin_over_mean'] ** 2
                c2 = (1 + ck2) * (1 + out[0.4]) - 1
                rec[f'c2_edges_{shape}'] = ck2
                rec[f'c2_total_{shape}'] = c2
                rec[f'F_k1_{shape}'] = 2 * (1 + c2) - 1
            E.append(rec)
            print(f'   Q2 {qlo:>2}-{qhi:<3} W={Wn:3d}: sd(ln W) = {rec["sd_lnW"]:.3f}, c^2 start (D=0.4) = {out[0.4]:.5f}, '
                  f'c^2 edges F/G = {rec["c2_edges_F"]:.5f}/{rec["c2_edges_G"]:.5f}, F(k=1) = {rec["F_k1_F"]:.4f}/{rec["F_k1_G"]:.4f}')
    mx = max(max(r['F_k1_F'], r['F_k1_G']) for r in E)
    print(f'   largest F(k=1) over cells and shapes: {mx:.4f} (raise {mx - 1:.4f})')
    OUT['E'] = dict(cells=E, max_F_k1=mx)

    # ---------------- F
    print('\nF. Event selection conditioned on a count')
    Fsel = dict(eq_disjoint={}, ge_disjoint={}, le_disjoint={}, ge_containing={})
    for m in (1, 2, 3, 5, 9, 19):
        chk = F_cond_eq_disjoint_sum(1.0, 2.0, m, 3.0)
        assert abs(chk - 1 / (1 + m)) < 1e-9, (m, chk)
        Fsel['eq_disjoint'][str(m)] = 1 / (1 + m)
    print('   (a) n_R = m in a disjoint region: F = 1/(k+m); k=1: m=1,2,3,5,9,19 -> '
          + ', '.join(f'{1/(1+m):.3f}' for m in (1, 2, 3, 5, 9, 19)) + ' (checked by direct summation)')
    for lamR in (0.1, 0.5, 2.0, 5.0):
        for m in (1, 2, 3):
            Fg, acc = F_cond_disjoint(1.0, lamR, m, 'ge')
            Fl, accl = F_cond_disjoint(1.0, lamR, m, 'le')
            Fsel['ge_disjoint'][f'lamR={lamR} m={m}'] = dict(F=Fg, accepted=acc)
            Fsel['le_disjoint'][f'lamR={lamR} m={m}'] = dict(F=Fl, accepted=accl)
            print(f'   (b) k=1 lam_R={lamR:3.1f} m={m}: n_R >= m F = {Fg:.4f} (kept {acc:.3f});  n_R <= m F = {Fl:.4f} (kept {accl:.3f})')
    # small-lam_R limit of n_R >= m: size-biasing -> 1/(k+m)
    Fg, _ = F_cond_disjoint(1.0, 1e-4, 1, 'ge')
    print(f'   (b) limit lam_R -> 0 of n_R >= 1: F = {Fg:.5f} (1/(k+1) = 0.5)')
    for lamR, m in ((50.0, 3), (50.0, 10), (200.0, 30), (1000.0, 200)):
        Fl, accl = F_cond_disjoint(1.0, lamR, m, 'le')
        Fsel['le_disjoint'][f'lamR={lamR} m={m}'] = dict(F=Fl, accepted=accl, large_lamR_formula=(m + 6) / (3 * (m + 2)))
        print(f'   (b) k=1 lam_R={lamR:6.1f} m={m:3d}: n_R <= m F = {Fl:.4f} (kept {accl:.4f}); large-lam_R form (m+6)/(3(m+2)) = {(m + 6) / (3 * (m + 2)):.4f}')
    minle = min(v['F'] for v in Fsel['le_disjoint'].values())
    print(f'   (b) lowest F over the n_R <= m cases above: {minle:.4f}')
    for LamR in (1.5, 3.0, 5.0, 8.0):
        for m in (1, 2, 3):
            Fc, acc = F_cond_containing(1.0, LamR, m)
            Fsel['ge_containing'][f'LamR={LamR} m={m}'] = dict(F=Fc, accepted=acc)
            print(f'   (c) k=1 N_R >= {m} in a region containing the window, Lam_R={LamR:3.1f}: F = {Fc:.4f} (kept {acc:.3f})')
    # closed form of (c) at k=1, m=1: (Lam-1)/(Lam+1)
    for LamR in (1.5, 3.0, 8.0):
        assert abs(F_cond_containing(1.0, LamR, 1)[0] - (LamR - 1) / (LamR + 1)) < 1e-10
    req_c = {str(Ft): (1 + Ft) / (1 - Ft) for Ft in TARGETS}
    print('   (c) k=1 m=1: F = (Lam_R-1)/(Lam_R+1); region mean needed for F=0.27,0.10,0.05: '
          + ', '.join(f'{req_c[str(t)]:.3f}' for t in TARGETS))
    Fsel['ge_containing_m1_required_LamR'] = req_c
    Fsel['eq_disjoint_required_m'] = {str(Ft): math.ceil(1 / Ft - 1 - 1e-12) for Ft in TARGETS}
    OUT['F'] = Fsel

    # ---------------- G
    print('\nG. Clusters, F = v + E[X(X-1)] L2/(E[X] L1)^2 >= v')
    G = {}
    for name, EX, EXX in (('two hadrons', 2.0, 2.0), ('one plus geometric (mean 1)', 2.0, 4.0)):
        for (a, b) in ((4.0, 5.0), (0.0, 4.0), (2.0, 6.0)):
            for s in (0.0, 0.2, 0.5):
                F1, mu = cluster_F(1.0, 0.4, a, b, s, EX, EXX)
                G[f'{name} [{a},{b}] s={s}'] = dict(F_k1=F1, mean=mu)
                print(f'   {name:28s} Delta=0.4 window [{a},{b}] s={s}: F(k=1) = {F1:.4f}, window mean {mu:.3f}')
    OUT['G'] = G

    # ---------------- H
    print('\nH. Hadrons from the k initial dipoles (not in the paper\'s list): F = (lam^2/k - k p^2)/(lam + k p)^2')
    H = {}
    for m in (2.8, 3.0, 4.5, 6.1, 6.8):
        # at k = 1 and p = 1 (the initial hadron always in the window): F = 1 - 2/m
        H[str(m)] = 1 - 2 / m
    print('   k=1, p=1 (lowest at given window mean m): F = 1 - 2/m; m = 2.8, 3.0, 4.5, 6.1, 6.8 -> '
          + ', '.join(f'{H[str(m)]:.3f}' for m in (2.8, 3.0, 4.5, 6.1, 6.8)))
    for k in (1.0, 3.0):
        for lam, p in ((2.0, 1.0), (5.0, 1.0), (2.0, 0.5)):
            print(f'   k={k:.0f} lam={lam} p={p}: F = {F_initial(k, lam, p):.4f} (1/k = {1/k:.3f})')
    OUT['H'] = dict(k1_p1_F_by_mean=H)

    json.dump(OUT, open(os.path.join(HERE, 'f_effects.json'), 'w'), indent=1)
    print('\nwrote f_effects.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/h1_F_from_PN.json <==
{
 "calibration": {
  "cells": [
   {
    "Q2": [
     5,
     10
    ],
    "W": 72,
    "F_pub": 0.05555555555555555,
    "F_centre": 0.06084192512421738,
    "sF_centre": 0.014338145415850163,
    "F_uniform": 0.0911195225833421,
    "sF_uniform": 0.015122303330553592,
    "mean_centre": 3.004819664230059,
    "mean_pub": 3.0,
    "norm": 0.9959199999999999
   },
   {
    "Q2": [
     5,
     10
    ],
    "W": 101,
    "F_pub": 0.13605442176870744,
    "F_centre": 0.14253125022059865,
    "sF_centre": 0.015131997082966038,
    "F_uniform": 0.17435669152098,
    "sF_uniform": 0.015843797874865898,
    "mean_centre": 4.202718918875385,
    "mean_pub": 4.2,
    "norm": 0.9933360000000001
   },
   {
    "Q2": [
     5,
     10
    ],
    "W": 147,
    "F_pub": 0.21449704142011833,
    "F_centre": 0.21721335455237,
    "sF_centre": 0.016722039605704567,
    "F_uniform": 0.248665178534359,
    "sF_uniform": 0.01735747430722008,
    "mean_centre": 5.27032745012037,
    "mean_pub": 5.2,
    "norm": 1.0077260000000001
   },
   {
    "Q2": [
     5,
     10
    ],
    "W": 205,
    "F_pub": 0.2660575114216609,
    "F_centre": 0.2589383514344601,
    "sF_centre": 0.023316716097744238,
    "F_uniform": 0.2890680972012687,
    "sF_uniform": 0.02428537313368299,
    "mean_centre": 6.116084594218718,
    "mean_pub": 6.1,
    "norm": 1.002338
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 72,
    "F_pub": 0.04444444444444443,
    "F_centre": 0.03558115826990993,
    "sF_centre": 0.01077889569252572,
    "F_uniform": 0.06506978108430261,
    "sF_uniform": 0.011101251285570381,
    "mean_centre": 3.069767441860466,
    "mean_pub": 3.0,
    "norm": 1.0148
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 101,
    "F_pub": 0.09734991887506761,
    "F_centre": 0.10319721706245999,
    "sF_centre": 0.009508085670848501,
    "F_uniform": 0.13352510823513453,
    "sF_uniform": 0.010143712888537064,
    "mean_centre": 4.337719970630239,
    "mean_pub": 4.3,
    "norm": 0.991496
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 147,
    "F_pub": 0.19204389574759942,
    "F_centre": 0.1768688877446285,
    "sF_centre": 0.047161764337982595,
    "F_uniform": 0.20706402860443363,
    "sF_uniform": 0.05038320294972962,
    "mean_centre": 5.446529735104381,
    "mean_pub": 5.4,
    "norm": 0.9976760000000001
   },
   {
    "Q2": [
     10,
     20
    ],
    "W": 205,
    "F_pub": 0.24439405391786342,
    "F_centre": 0.2321919230068341,
    "sF_centre": 0.017967235139727075,
    "F_uniform": 0.2617255103493501,
    "sF_uniform": 0.01799825973958423,
    "mean_centre": 6.359099053998753,
    "mean_pub": 6.3,
    "norm": 1.006764
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 72,
    "F_pub": 0.05202913631633714,
    "F_centre": 0.06119439326189435,
    "sF_centre": 0.014325295984839856,
    "F_uniform": 0.09068432372561275,
    "sF_uniform": 0.01502687593864927,
    "mean_centre": 3.0967564379791623,
    "mean_pub": 3.1,
    "norm": 1.0174
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 101,
    "F_pub": 0.08395061728395063,
    "F_centre": 0.08498363324955771,
    "sF_centre": 0.011444812431624585,
    "F_uniform": 0.11517791599619454,
    "sF_uniform": 0.012129079385657392,
    "mean_centre": 4.527649424970678,
    "mean_pub": 4.5,
    "norm": 1.016296
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 147,
    "F_pub": 0.1631271160357033,
    "F_centre": 0.14873041719345492,
    "sF_centre": 0.03865814539456006,
    "F_uniform": 0.1785712413632341,
    "sF_uniform": 0.04115885919571489,
    "mean_centre": 5.7104745610949434,
    "mean_pub": 5.7,
    "norm": 1.000672
   },
   {
    "Q2": [
     20,
     40
    ],
    "W": 205,
    "F_pub": 0.21579430670339764,
    "F_centre": 0.21328838130050287,
    "sF_centre": 0.015552447160206002,
    "F_uniform": 0.24234829121578993,
    "sF_uniform": 0.01564189182598746,
    "mean_centre": 6.621455849083996,
    "mean_pub": 6.6,
    "norm": 0.9919159999999999
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 72,
    "F_pub": 0.08928571428571432,
    "F_centre": 0.09598263119591643,
    "sF_centre": 0.017284006472673044,
    "F_uniform": 0.12646266894153468,
    "sF_uniform": 0.017982946628939383,
    "mean_centre": 2.7970719804798705,
    "mean_pub": 2.8,
    "norm": 0.9835999999999998
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 101,
    "F_pub": 0.07407407407407407,
    "F_centre": 0.07563312752089013,
    "sF_centre": 0.008764172325475206,
    "F_uniform": 0.10540381609288496,
    "sF_uniform": 0.009353800887937472,
    "mean_centre": 4.569848696358816,
    "mean_pub": 4.5,
    "norm": 0.994292
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 147,
    "F_pub": 0.14650962367135878,
    "F_centre": 0.1250929829142302,
    "sF_centre": 0.011127970916223917,
    "F_uniform": 0.15408037478482073,
    "sF_uniform": 0.011665101571334274,
    "mean_centre": 5.951975441155831,
    "mean_pub": 5.9,
    "norm": 1.011774
   },
   {
    "Q2": [
     40,
     100
    ],
    "W": 205,
    "F_pub": 0.19896193771626297,
    "F_centre": 0.1845519493434049,
    "sF_centre": 0.011250028572212621,
    "F_uniform": 0.2131580078331734,
    "sF_uniform": 0.011702004802319846,
    "mean_centre": 6.804809975713547,
    "mean_pub": 6.8,
    "norm": 1.001793
   }
  ],
  "diff_centre": [
   -0.02141664075712857,
   0.009165256945557212
  ],
  "diff_uniform": [
   0.007570751113461949,
   0.03865518740927561
  ],
  "method_unc": 0.03865518740927561
 },
 "windows_1p4": [
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 0.7448413490321292,
   "F_centre": 0.2957196366164434,
   "sF_centre": 0.12613316958594253,
   "F_uniform": 0.3172640222859784,
   "sF_total": 0.13236253292345146,
   "norm": 1.0022000000000002,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 1.799493209000608,
   "F_centre": 0.018295365811440645,
   "sF_centre": 0.05905263033001401,
   "F_uniform": 0.04363546614226044,
   "sF_total": 0.07170750890759986,
   "norm": 0.9866,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.6797278367020207,
   "F_centre": 0.08088686005023926,
   "sF_centre": 0.056140395374592825,
   "F_uniform": 0.11224498581347042,
   "sF_total": 0.06994140775897693,
   "norm": 0.9994000000000001,
   "table7": true
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 1.912820512820513,
   "F_centre": 0.019401957895190947,
   "sF_centre": 0.02398021389274068,
   "F_uniform": 0.04323931380025425,
   "sF_total": 0.047024770665299115,
   "norm": 0.9984000000000001,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 2.6461780929866037,
   "F_centre": 0.09691615428792977,
   "sF_centre": 0.03610665126191049,
   "F_uniform": 0.1221387822832769,
   "sF_total": 0.0543779276889379,
   "norm": 1.0152,
   "table7": true
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.761232443797717,
   "F_centre": 0.3136000621822923,
   "sF_centre": 0.09263264628028346,
   "F_uniform": 0.35264644790372457,
   "sF_total": 0.1022554924197769,
   "norm": 0.9983936,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 2.70618901322806,
   "F_centre": 0.10426901302046798,
   "sF_centre": 0.031198911767319593,
   "F_uniform": 0.13117272692766035,
   "sF_total": 0.051464046329561246,
   "norm": 1.005136,
   "table7": true
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 2.7137707281903385,
   "F_centre": 0.3544229445164082,
   "sF_centre": 0.02746022528593336,
   "F_uniform": 0.39120861667046536,
   "sF_total": 0.05085846935719632,
   "norm": 0.99864,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.711249036550241,
   "F_centre": 0.45113915684882655,
   "sF_centre": 0.07203249675993366,
   "F_uniform": 0.48802692127725567,
   "sF_total": 0.08380382386411668,
   "norm": 0.98604,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 2.794825130558633,
   "F_centre": 0.3099251980389659,
   "sF_centre": 0.09111042268025674,
   "F_uniform": 0.34512127103041523,
   "sF_total": 0.10052374606592274,
   "norm": 1.01104,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 2.7083714820269895,
   "F_centre": 0.42813673504110783,
   "sF_centre": 0.07950625329072453,
   "F_uniform": 0.4694283996403632,
   "sF_total": 0.09078390946263228,
   "norm": 1.00484,
   "table7": false
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.7917539900048363,
   "F_centre": 0.47277662602379933,
   "sF_centre": 0.07299104000433183,
   "F_uniform": 0.5163835676052579,
   "sF_total": 0.08542427508081281,
   "norm": 0.99248,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 0.564447134786118,
   "F_centre": 0.3452697696201559,
   "sF_centre": 0.19962131228313923,
   "F_uniform": 0.35706319358115124,
   "sF_total": 0.2034150020118225,
   "norm": 0.9912,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 1.7757788944723618,
   "F_centre": 0.07824592512976292,
   "sF_centre": 0.023922833311893696,
   "F_uniform": 0.10603726480938169,
   "sF_total": 0.04753540898753116,
   "norm": 0.995,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.902527033055535,
   "F_centre": 0.040031100704128075,
   "sF_centre": 0.010104709581371872,
   "F_uniform": 0.07198731148344795,
   "sF_total": 0.04303055334542153,
   "norm": 1.013204,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 1.8718509518023494,
   "F_centre": 0.0563746000634211,
   "sF_centre": 0.03285937989347312,
   "F_uniform": 0.08131741805544768,
   "sF_total": 0.05224460166347951,
   "norm": 0.9875999999999999,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 2.891653290529695,
   "F_centre": 0.039925913652152145,
   "sF_centre": 0.010202183731379093,
   "F_uniform": 0.06281436793540651,
   "sF_total": 0.041584593317768447,
   "norm": 0.9968,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 3.080895077876605,
   "F_centre": 0.24322862546846324,
   "sF_centre": 0.018055664054358198,
   "F_uniform": 0.2816391262771818,
   "sF_total": 0.04678752142595506,
   "norm": 0.99388,
   "table7": true
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 2.977860569197624,
   "F_centre": 0.05715515622202294,
   "sF_centre": 0.01079805540729371,
   "F_uniform": 0.08570802415067891,
   "sF_total": 0.04259856900135287,
   "norm": 1.008156,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 3.0072387999678276,
   "F_centre": 0.26669757069887945,
   "sF_centre": 0.04263079971895326,
   "F_uniform": 0.30115448331272554,
   "sF_total": 0.060070194814427574,
   "norm": 0.99464,
   "table7": true
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.877611153698735,
   "F_centre": 0.40598736115157563,
   "sF_centre": 0.025905215061040106,
   "F_uniform": 0.44309254480684346,
   "sF_total": 0.050094933321921366,
   "norm": 1.0018559999999999,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 3.0441064396040236,
   "F_centre": 0.27182281140709974,
   "sF_centre": 0.02080608175302305,
   "F_uniform": 0.3067866854096888,
   "sF_total": 0.047251821900080516,
   "norm": 1.002484,
   "table7": true
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 2.8763795338835663,
   "F_centre": 0.40996314991562377,
   "sF_centre": 0.03697468533928189,
   "F_uniform": 0.4520762044152322,
   "sF_total": 0.057486765515263376,
   "norm": 1.011936,
   "table7": false
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.884010797078438,
   "F_centre": 0.4385334881236609,
   "sF_centre": 0.07645397737474512,
   "F_uniform": 0.48087220167439937,
   "sF_total": 0.0882472426557744,
   "norm": 1.00768,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": -1,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 3.160763906833261,
   "F_centre": 0.029532143787067255,
   "sF_centre": 0.011738004618533845,
   "F_uniform": 0.056869324357287754,
   "sF_total": 0.04264779743964688,
   "norm": 1.006196,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 0.314377316902114,
   "F_centre": 0.9998111517492183,
   "sF_centre": 0.23312063700411212,
   "F_uniform": 1.0294068010753419,
   "sF_total": 0.23676661615525096,
   "norm": 0.9981,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 1.5590954773869348,
   "F_centre": 0.1536349018532972,
   "sF_centre": 0.03177588310249749,
   "F_uniform": 0.18341508658400762,
   "sF_total": 0.0522077112239046,
   "norm": 0.995,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 3.151732330231638,
   "F_centre": 0.04045093029536018,
   "sF_centre": 0.010887088874867773,
   "F_uniform": 0.07315340250687763,
   "sF_total": 0.043360294510090186,
   "norm": 1.0102,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 1.6206477732793523,
   "F_centre": 0.14146491056014754,
   "sF_centre": 0.025888773618707554,
   "F_uniform": 0.16794184611460428,
   "sF_total": 0.048370540024023106,
   "norm": 0.988,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 3.162745098039216,
   "F_centre": 0.017522693213732676,
   "sF_centre": 0.010889713912042243,
   "F_uniform": 0.04148930542642604,
   "sF_total": 0.04190953361671723,
   "norm": 1.02,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 3.504121750158528,
   "F_centre": 0.17459007326141252,
   "sF_centre": 0.013595879680386813,
   "F_uniform": 0.211961839670189,
   "sF_total": 0.04503591554590417,
   "norm": 1.0092800000000002,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 3.4047594853520304,
   "F_centre": 0.18840953014331818,
   "sF_centre": 0.014982032248922453,
   "F_uniform": 0.221134938895567,
   "sF_total": 0.04456930444212039,
   "norm": 1.0274052,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 3.1191487656300096,
   "F_centre": 0.37082791932886705,
   "sF_centre": 0.09880942594078763,
   "F_uniform": 0.4091465056451078,
   "sF_total": 0.10781746000863224,
   "norm": 0.9980800000000001,
   "table7": true
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 3.3587461761550994,
   "F_centre": 0.21210679272459743,
   "sF_centre": 0.02007222783848542,
   "F_uniform": 0.24576678405028174,
   "sF_total": 0.04669439578854805,
   "norm": 1.00684,
   "table7": false
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 3.0729382676662946,
   "F_centre": 0.3934226255629443,
   "sF_centre": 0.03081158062429218,
   "F_uniform": 0.43635170794775946,
   "sF_total": 0.05389159065024931,
   "norm": 1.00304,
   "table7": true
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 3.0245587106676894,
   "F_centre": 0.3993451649656119,
   "sF_centre": 0.10771922530004006,
   "F_uniform": 0.4408314592962823,
   "sF_total": 0.11630964348328889,
   "norm": 0.99028,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 0.10549955085337859,
   "F_centre": 1.8158145587957564,
   "sF_centre": 0.6031232698004622,
   "F_uniform": 1.8158145587957564,
   "sF_total": 0.6043607383743977,
   "norm": 1.0019,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 0.9372747519740838,
   "F_centre": 0.5487715503842183,
   "sF_centre": 0.061932004689799,
   "F_uniform": 0.5877460226265949,
   "sF_total": 0.07556155828320675,
   "norm": 0.9878000000000001,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 2.984759576202119,
   "F_centre": 0.06116364517559081,
   "sF_centre": 0.02408149006568133,
   "F_uniform": 0.09196390963773893,
   "sF_total": 0.048076041332084464,
   "norm": 0.9816,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 1.048274478330658,
   "F_centre": 0.4457016043183555,
   "sF_centre": 0.05644129065773366,
   "F_uniform": 0.47891176536065116,
   "sF_total": 0.07039582021591051,
   "norm": 0.9968,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 3.1238209913706605,
   "F_centre": 0.045864970994925036,
   "sF_centre": 0.011331719897351456,
   "F_uniform": 0.07156740139745743,
   "sF_total": 0.04228220809782178,
   "norm": 0.9965999999999999,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 4.182845541049166,
   "F_centre": 0.08290425979377791,
   "sF_centre": 0.008898074376052613,
   "F_uniform": 0.11629609496218385,
   "sF_total": 0.0430366460731605,
   "norm": 1.0148172000000002,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 3.1604898614736006,
   "F_centre": 0.04142937283505588,
   "sF_centre": 0.011292504493193441,
   "F_uniform": 0.06959859785690448,
   "sF_total": 0.04266287005064121,
   "norm": 0.9962,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 3.9982910190731964,
   "F_centre": 0.10728816073827763,
   "sF_centre": 0.030408595438178955,
   "F_uniform": 0.13770041364043273,
   "sF_total": 0.05147943736886814,
   "norm": 0.9912339999999998,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 3.5251909013777216,
   "F_centre": 0.33490655449762885,
   "sF_centre": 0.1068939190070502,
   "F_uniform": 0.374391427380953,
   "sF_total": 0.11537026146709164,
   "norm": 0.9900399999999999,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "eta": [
    -1.2,
    0.2
   ],
   "mean": 3.8062691695233015,
   "F_centre": 0.12750654985865295,
   "sF_centre": 0.012952696705419603,
   "F_uniform": 0.15829829380667082,
   "sF_total": 0.043577846888400544,
   "norm": 1.019848,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "eta": [
    -0.5,
    0.9
   ],
   "mean": 3.390419161676647,
   "F_centre": 0.37136423733418833,
   "sF_centre": 0.09218264560204285,
   "F_uniform": 0.4143073312057435,
   "sF_total": 0.10223938082585081,
   "norm": 1.002,
   "table7": false
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "eta": [
    0.2,
    1.6
   ],
   "mean": 3.198360522684847,
   "F_centre": 0.3949070009197926,
   "sF_centre": 0.1034321131371038,
   "F_uniform": 0.4375994948850208,
   "sF_total": 0.11246371771329465,
   "norm": 0.9856800000000001,
   "table7": true
  }
 ],
 "table7_map": [
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "eta": [
    -1.2,
    0.2
   ],
   "x": "0.00033",
   "S": 2.0
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "eta": [
    -0.5,
    0.9
   ],
   "x": "0.0007",
   "S": 1.9
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "eta": [
    0.2,
    1.6
   ],
   "x": "0.0014",
   "S": 1.9
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "eta": [
    -1.2,
    0.2
   ],
   "x": "0.00034",
   "S": 2.1
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "eta": [
    -0.5,
    0.9
   ],
   "x": "0.00066",
   "S": 2.1
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "eta": [
    0.2,
    1.6
   ],
   "x": "0.0013",
   "S": 2.1
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "eta": [
    -0.5,
    0.9
   ],
   "x": "0.00068",
   "S": 2.1
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "eta": [
    0.2,
    1.6
   ],
   "x": "0.0013",
   "S": 2.1
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "eta": [
    0.2,
    1.6
   ],
   "x": "0.0013",
   "S": 2.1
  }
 ]
}

==> anc/calc_SHORT/item12/h1_F_from_PN.log <==
Item 12.  One-window F = <N(N-1)>/<N>^2 - 1 formed from the published H1 multiplicity

Calibration, 0 < eta* < 4: F from P(N) against F from the published mean and variance
  Q2 bin    W | F_pub  | F_PN centre (sd)   uniform | norm  | diff centre, uniform
    5-10    72 |  0.056 |  0.061 (0.014)   0.091 | 0.996 | +0.005 +0.036
    5-10   101 |  0.136 |  0.143 (0.015)   0.174 | 0.993 | +0.006 +0.038
    5-10   147 |  0.214 |  0.217 (0.017)   0.249 | 1.008 | +0.003 +0.034
    5-10   205 |  0.266 |  0.259 (0.023)   0.289 | 1.002 | -0.007 +0.023
   10-20    72 |  0.044 |  0.036 (0.011)   0.065 | 1.015 | -0.009 +0.021
   10-20   101 |  0.097 |  0.103 (0.010)   0.134 | 0.991 | +0.006 +0.036
   10-20   147 |  0.192 |  0.177 (0.047)   0.207 | 0.998 | -0.015 +0.015
   10-20   205 |  0.244 |  0.232 (0.018)   0.262 | 1.007 | -0.012 +0.017
   20-40    72 |  0.052 |  0.061 (0.014)   0.091 | 1.017 | +0.009 +0.039
   20-40   101 |  0.084 |  0.085 (0.011)   0.115 | 1.016 | +0.001 +0.031
   20-40   147 |  0.163 |  0.149 (0.039)   0.179 | 1.001 | -0.014 +0.015
   20-40   205 |  0.216 |  0.213 (0.016)   0.242 | 0.992 | -0.003 +0.027
   40-100   72 |  0.089 |  0.096 (0.017)   0.126 | 0.984 | +0.007 +0.037
   40-100  101 |  0.074 |  0.076 (0.009)   0.105 | 0.994 | +0.002 +0.031
   40-100  147 |  0.147 |  0.125 (0.011)   0.154 | 1.012 | -0.021 +0.008
   40-100  205 |  0.199 |  0.185 (0.011)   0.213 | 1.002 | -0.014 +0.014
  centre model: diff from -0.021 to +0.009; uniform model: from +0.008 to +0.039; largest |diff| (method uncertainty) = 0.039

1.4-unit laboratory windows (Tables 13-24).  * = cell of Table 7 (moving window)
  Q2 bin    W  eta_lab       | <N>    F centre (sd)  F uniform | total sd incl. method
    5-10    72 (-1.2,+0.2)   |  0.74   0.296 (0.126)   0.317  | 0.132
    5-10    72 (-0.5,+0.9)   |  1.80   0.018 (0.059)   0.044  | 0.072
    5-10    72 (+0.2,+1.6) * |  2.68   0.081 (0.056)   0.112  | 0.070
    5-10   101 (-1.2,+0.2)   |  1.91   0.019 (0.024)   0.043  | 0.047
    5-10   101 (-0.5,+0.9) * |  2.65   0.097 (0.036)   0.122  | 0.054
    5-10   101 (+0.2,+1.6)   |  2.76   0.314 (0.093)   0.353  | 0.102
    5-10   147 (-1.2,+0.2) * |  2.71   0.104 (0.031)   0.131  | 0.051
    5-10   147 (-0.5,+0.9)   |  2.71   0.354 (0.027)   0.391  | 0.051
    5-10   147 (+0.2,+1.6)   |  2.71   0.451 (0.072)   0.488  | 0.084
    5-10   205 (-1.2,+0.2)   |  2.79   0.310 (0.091)   0.345  | 0.101
    5-10   205 (-0.5,+0.9)   |  2.71   0.428 (0.080)   0.469  | 0.091
    5-10   205 (+0.2,+1.6)   |  2.79   0.473 (0.073)   0.516  | 0.085
   10-20    72 (-1.2,+0.2)   |  0.56   0.345 (0.200)   0.357  | 0.203
   10-20    72 (-0.5,+0.9)   |  1.78   0.078 (0.024)   0.106  | 0.048
   10-20    72 (+0.2,+1.6)   |  2.90   0.040 (0.010)   0.072  | 0.043
   10-20   101 (-1.2,+0.2)   |  1.87   0.056 (0.033)   0.081  | 0.052
   10-20   101 (-0.5,+0.9)   |  2.89   0.040 (0.010)   0.063  | 0.042
   10-20   101 (+0.2,+1.6) * |  3.08   0.243 (0.018)   0.282  | 0.047
   10-20   147 (-1.2,+0.2)   |  2.98   0.057 (0.011)   0.086  | 0.043
   10-20   147 (-0.5,+0.9) * |  3.01   0.267 (0.043)   0.301  | 0.060
   10-20   147 (+0.2,+1.6)   |  2.88   0.406 (0.026)   0.443  | 0.050
   10-20   205 (-1.2,+0.2) * |  3.04   0.272 (0.021)   0.307  | 0.047
   10-20   205 (-0.5,+0.9)   |  2.88   0.410 (0.037)   0.452  | 0.057
   10-20   205 (+0.2,+1.6)   |  2.88   0.439 (0.076)   0.481  | 0.088
   20-40  y.015-.3 (-1.2,+0.2)   |  3.16   0.030 (0.012)   0.057  | 0.043
   20-40    72 (-1.2,+0.2)   |  0.31   1.000 (0.233)   1.029  | 0.237
   20-40    72 (-0.5,+0.9)   |  1.56   0.154 (0.032)   0.183  | 0.052
   20-40    72 (+0.2,+1.6)   |  3.15   0.040 (0.011)   0.073  | 0.043
   20-40   101 (-1.2,+0.2)   |  1.62   0.141 (0.026)   0.168  | 0.048
   20-40   101 (-0.5,+0.9)   |  3.16   0.018 (0.011)   0.041  | 0.042
   20-40   101 (+0.2,+1.6)   |  3.50   0.175 (0.014)   0.212  | 0.045
   20-40   147 (-0.5,+0.9)   |  3.40   0.188 (0.015)   0.221  | 0.045
   20-40   147 (+0.2,+1.6) * |  3.12   0.371 (0.099)   0.409  | 0.108
   20-40   205 (-1.2,+0.2)   |  3.36   0.212 (0.020)   0.246  | 0.047
   20-40   205 (-0.5,+0.9) * |  3.07   0.393 (0.031)   0.436  | 0.054
   20-40   205 (+0.2,+1.6)   |  3.02   0.399 (0.108)   0.441  | 0.116
   40-100   72 (-1.2,+0.2)   |  0.11   1.816 (0.603)   1.816  | 0.604
   40-100   72 (-0.5,+0.9)   |  0.94   0.549 (0.062)   0.588  | 0.076
   40-100   72 (+0.2,+1.6)   |  2.98   0.061 (0.024)   0.092  | 0.048
   40-100  101 (-1.2,+0.2)   |  1.05   0.446 (0.056)   0.479  | 0.070
   40-100  101 (-0.5,+0.9)   |  3.12   0.046 (0.011)   0.072  | 0.042
   40-100  101 (+0.2,+1.6)   |  4.18   0.083 (0.009)   0.116  | 0.043
   40-100  147 (-1.2,+0.2)   |  3.16   0.041 (0.011)   0.070  | 0.043
   40-100  147 (-0.5,+0.9)   |  4.00   0.107 (0.030)   0.138  | 0.051
   40-100  147 (+0.2,+1.6)   |  3.53   0.335 (0.107)   0.374  | 0.115
   40-100  205 (-1.2,+0.2)   |  3.81   0.128 (0.013)   0.158  | 0.044
   40-100  205 (-0.5,+0.9)   |  3.39   0.371 (0.092)   0.414  | 0.102
   40-100  205 (+0.2,+1.6) * |  3.20   0.395 (0.103)   0.438  | 0.112
  Table 7 cells: F (centre) from 0.081 to 0.395, means from 2.65 to 3.20
  all 48: F (centre) from 0.018 to 1.816

wrote h1_F_from_PN.json


==> anc/calc_SHORT/item12/h1_F_from_PN.py <==
#!/usr/bin/env python3
"""Item 12.  One-window F = <N(N-1)>/<N>^2 - 1 formed from the published H1 multiplicity
distributions P(N) (H1, EPJC 81 (2021) 212, HEPData ins1827840 v1), for the windows where H1 prints
no variance: the three overlapping laboratory windows of 1.4 units (Tables 13-24), nine of which
enter the moving-window entropy of Table 7 that Hentschinski, Kharzeev, Kutak and Tu fit together
with Table 8.

Method.  A wide bin [lo, hi] carries the printed P per unit N (H1 Sec. 4.3); its weight is P times
the number of integers it holds.  Two within-bin models: all weight at the printed N of the bin
('centre'), or spread evenly over its integers ('uniform').  The weights are normalized to one.
The uncertainty of F propagates the printed stat and sys.tot of every bin and half a unit of its
last printed digit, independently between bins (H1 gives no covariance), to first order.

Calibration.  The same estimator is applied to Tables 25-28 (0 < eta* < 4) and compared with the
F formed from the published mean and variance (Tables 4 and 6); the largest difference is carried
as a method uncertainty onto the 1.4-unit windows.

Inputs: calc_SHORT/item7/hepdata/Table_25-28.csv, Table_4.csv, Table_6.csv (read only), and
item12/hepdata/Table_13-24.csv, Table_7.csv, Table_8.csv (downloaded 2026-09-23 from
https://www.hepdata.net/download/table/ins1827840/<Table>/1/csv).

Run:  ( ulimit -v 1500000; python3 h1_F_from_PN.py ) > h1_F_from_PN.log   -> h1_F_from_PN.json
"""
import csv, io, json, math, os, sys
import numpy as np

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
HD7 = os.path.join(HERE, '..', 'item7', 'hepdata')
HD12 = os.path.join(HERE, 'hepdata')
QBINS = [(5, 10), (10, 20), (20, 40), (40, 100)]
YBINS = [(0.0375, 72), (0.075, 101), (0.15, 147), (0.3, 205)]


def read(path):
    raw = open(path, encoding='utf-8').read().replace('−', '-')
    rows = [l for l in raw.splitlines() if l and not l.startswith('#')]
    rd = list(csv.reader(io.StringIO('\n'.join(rows))))
    return rd[0], [r for r in rd[1:] if r and r[0].strip() and not r[0].startswith('$')]


def pct(s):
    return abs(float(s.strip().rstrip('%')))


def half_ulp(s):
    s = s.strip()
    if 'e' in s.lower():
        mant, ex = s.lower().split('e')
        d = len(mant.split('.')[1]) if '.' in mant else 0
        return 0.5 * 10 ** (int(ex) - d)
    return 0.5 * 10 ** (-len(s.split('.')[1])) if '.' in s else 0.5


def F_from_bins(bins, model):
    """bins: list of (Nc, lo, hi, p_str, stat%, sys%).  Returns F, sF, mean, var, norm."""
    w, m1, m2, dw = [], [], [], []
    for Nc, lo, hi, ps, st, sy in bins:
        ints = np.arange(math.ceil(lo), math.floor(hi) + 1)
        nI = len(ints)
        p = float(ps)
        sp = math.sqrt((p * st / 100) ** 2 + (p * sy / 100) ** 2 + half_ulp(ps) ** 2)
        if model == 'centre':
            a1, a2 = Nc, Nc * (Nc - 1)
        else:
            a1, a2 = ints.mean(), np.mean(ints * (ints - 1.0))
        w.append(p * nI); m1.append(a1); m2.append(a2); dw.append(sp * nI)
    w, m1, m2, dw = map(np.array, (w, m1, m2, dw))
    S0, S1, S2 = w.sum(), (w * m1).sum(), (w * m2).sum()
    F = S2 * S0 / S1 ** 2 - 1
    dF = (m2 * S0 + S2) / S1 ** 2 - 2 * S2 * S0 * m1 / S1 ** 3      # dF/dw_i
    sF = math.sqrt(np.sum((dF * dw) ** 2))
    mean = S1 / S0
    var = S2 / S0 + mean - mean ** 2
    return F, sF, mean, var, S0


def load_PN(path, has_eta):
    hdr, rows = read(path)
    d = {}
    for r in rows:
        Nc, lo, hi = float(r[0]), float(r[1]), float(r[2])
        ylo = float(r[4])
        if has_eta:
            eta = (float(r[7]), float(r[8])); off = 9
        else:
            eta = None; off = 6
        qlo, qhi = int(float(r[off + 1])), int(float(r[off + 2]))
        p = r[off + 3].strip(); st = pct(r[off + 4]); sy = pct(r[off + 6])
        # one block of Tables 13-24 (eta_lab -1.2..0.2, Q2 20-40) is recorded with y from 0.015 to
        # 0.3 (centre 0.1575); it is kept under its own label and is not a Table 7 cell
        W = dict(YBINS).get(round(ylo, 4), -1)
        d.setdefault(((qlo, qhi), W, eta), []).append((Nc, lo, hi, p, st, sy))
    return d


def moment_table(name):
    hdr, rows = read(os.path.join(HD7, name))
    out = {}
    for r in rows:
        W = int(float(r[0])); q = (int(float(r[2])), int(float(r[3])))
        out[(q, W)] = (r[4].strip(), pct(r[5]), pct(r[7]))
    return out


def main():
    print(__doc__.split('\n')[0])
    out = {}
    # ---- calibration on 0 < eta* < 4
    T4, T6 = moment_table('Table_4.csv'), moment_table('Table_6.csv')
    PN = load_PN(os.path.join(HD7, 'Table_25-28.csv'), False)
    print('\nCalibration, 0 < eta* < 4: F from P(N) against F from the published mean and variance')
    print('  Q2 bin    W | F_pub  | F_PN centre (sd)   uniform | norm  | diff centre, uniform')
    cal = []
    for q in QBINS:
        for _, W in YBINS:
            m, V = float(T4[(q, W)][0]), float(T6[(q, W)][0])
            Fp = (V - m) / m ** 2
            Fc, sc, mc, vc, nc = F_from_bins(PN[(q, W, None)], 'centre')
            Fu, su, mu, vu, nu = F_from_bins(PN[(q, W, None)], 'uniform')
            cal.append(dict(Q2=list(q), W=W, F_pub=Fp, F_centre=Fc, sF_centre=sc, F_uniform=Fu, sF_uniform=su,
                            mean_centre=mc, mean_pub=m, norm=nc))
            print(f'  {q[0]:>3}-{q[1]:<3} {W:4d} | {Fp:6.3f} | {Fc:6.3f} ({sc:5.3f})  {Fu:6.3f} | {nc:5.3f} | {Fc - Fp:+6.3f} {Fu - Fp:+6.3f}')
    dc = [c['F_centre'] - c['F_pub'] for c in cal]; du = [c['F_uniform'] - c['F_pub'] for c in cal]
    meth = max(max(abs(x) for x in dc), max(abs(x) for x in du))
    print(f'  centre model: diff from {min(dc):+.3f} to {max(dc):+.3f}; uniform model: from {min(du):+.3f} to {max(du):+.3f}; '
          f'largest |diff| (method uncertainty) = {meth:.3f}')
    out['calibration'] = dict(cells=cal, diff_centre=[min(dc), max(dc)], diff_uniform=[min(du), max(du)], method_unc=meth)

    # ---- the 1.4-unit laboratory windows
    PN14 = load_PN(os.path.join(HD12, 'Table_13-24.csv'), True)
    # Table 7 cells: (eta window, x, Q2 bin); x -> W through Table 8 (same Q2 bin, same x)
    h7, r7 = read(os.path.join(HD12, 'Table_7.csv'))
    h8, r8 = read(os.path.join(HD12, 'Table_8.csv'))
    x_of = {}
    for i, r in enumerate(r8):
        q = (int(float(r[2])), int(float(r[3])))
        W = YBINS[i % 4][1]
        x_of[(q, r[0].strip())] = W
    t7 = []
    for r in r7:
        eta = (float(r[1]), float(r[2])); x = r[3].strip(); q = (int(float(r[5])), int(float(r[6])))
        W = x_of[(q, x)]
        t7.append((q, W, eta, x, float(r[7])))
    print('\n1.4-unit laboratory windows (Tables 13-24).  * = cell of Table 7 (moving window)')
    print('  Q2 bin    W  eta_lab       | <N>    F centre (sd)  F uniform | total sd incl. method')
    rows = []
    for key in sorted(PN14, key=lambda t: (t[0], t[1], t[2])):
        q, W, eta = key
        Fc, sc, mc, vc, nc = F_from_bins(PN14[key], 'centre')
        Fu, su, mu, vu, nu = F_from_bins(PN14[key], 'uniform')
        in7 = any(q == a and W == b and eta == c for a, b, c, _, _ in t7)
        stot = math.sqrt(sc ** 2 + meth ** 2 + (Fu - Fc) ** 2 / 4)
        rows.append(dict(Q2=list(q), W=W, eta=list(eta), mean=mc, F_centre=Fc, sF_centre=sc, F_uniform=Fu,
                         sF_total=stot, norm=nc, table7=in7))
        wl = f'{W:4d}' if W > 0 else 'y.015-.3'
        print(f'  {q[0]:>3}-{q[1]:<3} {wl:>4} ({eta[0]:+.1f},{eta[1]:+.1f}) {"*" if in7 else " "} | {mc:5.2f}  {Fc:6.3f} ({sc:5.3f})  {Fu:6.3f}  | {stot:5.3f}')
    sel = [r for r in rows if r['table7']]
    print(f'  Table 7 cells: F (centre) from {min(r["F_centre"] for r in sel):.3f} to {max(r["F_centre"] for r in sel):.3f}, '
          f'means from {min(r["mean"] for r in sel):.2f} to {max(r["mean"] for r in sel):.2f}')
    print(f'  all 48: F (centre) from {min(r["F_centre"] for r in rows):.3f} to {max(r["F_centre"] for r in rows):.3f}')
    out['windows_1p4'] = rows
    out['table7_map'] = [dict(Q2=list(q), W=W, eta=list(eta), x=x, S=S) for q, W, eta, x, S in t7]
    json.dump(out, open(os.path.join(HERE, 'h1_F_from_PN.json'), 'w'), indent=1)
    print('\nwrote h1_F_from_PN.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/h1_implied_k.json <==
{
 "2021": {
  "as printed": {
   "cells": [
    {
     "Q2": [
      5,
      10
     ],
     "W": 72,
     "mean": 3.0,
     "F": 0.05555555555555555,
     "sF": 0.08182925647568547,
     "k": 18.0,
     "sk_first_order": 26.512679098122092,
     "k_1sd": [
      7.2788249677308,
      null
     ],
     "k_2sd": [
      4.561751017218145,
      null
     ],
     "z_F_equals_1": 11.54164763460944
    },
    {
     "Q2": [
      5,
      10
     ],
     "W": 101,
     "mean": 4.2,
     "F": 0.13605442176870744,
     "sF": 0.026633941888226823,
     "k": 7.350000000000002,
     "sk_first_order": 1.4388321256567345,
     "k_1sd": [
      6.14672111466269,
      9.139056976283548
     ],
     "k_2sd": [
      5.281997792708368,
      12.079258587834273
     ],
     "z_F_equals_1": 32.43776613529326
    },
    {
     "Q2": [
      5,
      10
     ],
     "W": 147,
     "mean": 5.2,
     "F": 0.21449704142011833,
     "sF": 0.040208989767338194,
     "k": 4.662068965517242,
     "sk_first_order": 0.8739378505550126,
     "k_1sd": [
      3.9260947035212843,
      5.73762797000117
     ],
     "k_2sd": [
      3.390807279881761,
      7.458286073439317
     ],
     "z_F_equals_1": 19.53550594344816
    },
    {
     "Q2": [
      5,
      10
     ],
     "W": 205,
     "mean": 6.1,
     "F": 0.2660575114216609,
     "sF": 0.04091976003841135,
     "k": 3.758585858585858,
     "sk_first_order": 0.5780721265687147,
     "k_1sd": [
      3.2575701622589586,
      4.441725094329964
     ],
     "k_2sd": [
      2.8744137186015593,
      5.428351447650393
     ],
     "z_F_equals_1": 17.936138625675902
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 72,
     "mean": 3.0,
     "F": 0.04444444444444443,
     "sF": 0.07726427720645511,
     "k": 22.500000000000007,
     "sk_first_order": 39.11504033576792,
     "k_1sd": [
      8.216338044107696,
      null
     ],
     "k_2sd": [
      5.025807550485321,
      null
     ],
     "z_F_equals_1": 12.367365490293137
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 101,
     "mean": 4.3,
     "F": 0.09734991887506761,
     "sF": 0.022810346057676203,
     "k": 10.272222222222222,
     "sk_first_order": 2.4069146269237485,
     "k_1sd": [
      8.32221866820717,
      13.415692660995266
     ],
     "k_2sd": [
      6.994444474095495,
      19.331431429374522
     ],
     "z_F_equals_1": 39.57195909446407
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 147,
     "mean": 5.4,
     "F": 0.19204389574759942,
     "sF": 0.03708521998783088,
     "k": 5.207142857142858,
     "sk_first_order": 1.005541142630247,
     "k_1sd": [
      4.3643515002025115,
      6.453333413550163
     ],
     "k_2sd": [
      3.7563717118507616,
      8.483674237351678
     ],
     "z_F_equals_1": 21.786471929181566
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 205,
     "mean": 6.3,
     "F": 0.24439405391786342,
     "sF": 0.0381925378073098,
     "k": 4.091752577319588,
     "sk_first_order": 0.6394362403757858,
     "k_1sd": [
      3.538738316970609,
      4.84962486630727
     ],
     "k_2sd": [
      3.1174097936403844,
      5.9520628605637595
     ],
     "z_F_equals_1": 19.78412510565136
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 72,
     "mean": 3.1,
     "F": 0.05202913631633714,
     "sF": 0.03288118197802498,
     "k": 19.220000000000002,
     "sk_first_order": 12.146584824611049,
     "k_1sd": [
      11.777131685377253,
      52.22489997269063
     ],
     "k_2sd": [
      8.489576902302362,
      null
     ],
     "z_F_equals_1": 28.830194252664242
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 101,
     "mean": 4.5,
     "F": 0.08395061728395063,
     "sF": 0.020981350412550413,
     "k": 11.911764705882351,
     "sk_first_order": 2.977046714029914,
     "k_1sd": [
      9.529984255058862,
      15.880762944918233
     ],
     "k_2sd": [
      7.941971627925144,
      23.816375860899136
     ],
     "z_F_equals_1": 43.66017271071819
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 147,
     "mean": 5.7,
     "F": 0.1631271160357033,
     "sF": 0.03305680055437806,
     "k": 6.1301886792452835,
     "sk_first_order": 1.2422485571691542,
     "k_1sd": [
      5.097257804723417,
      7.688149262185609
     ],
     "k_2sd": [
      4.362226800092564,
      10.307842167691966
     ],
     "z_F_equals_1": 25.316209370826748
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 205,
     "mean": 6.6,
     "F": 0.21579430670339764,
     "sF": 0.03463828837722922,
     "k": 4.634042553191489,
     "sk_first_order": 0.7438347413420018,
     "k_1sd": [
      3.9930904348854814,
      5.520103661140954
     ],
     "k_2sd": [
      3.507899466512288,
      6.825112567253777
     ],
     "z_F_equals_1": 22.639851159970405
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 72,
     "mean": 2.8,
     "F": 0.08928571428571432,
     "sF": 0.04014539033189293,
     "k": 11.199999999999996,
     "sk_first_order": 5.035837763232646,
     "k_1sd": [
      7.726118099311687,
      20.34988619407006
     ],
     "k_2sd": [
      5.89704369286439,
      111.17369421850243
     ],
     "z_F_equals_1": 22.685401192644072
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 101,
     "mean": 4.5,
     "F": 0.07407407407407407,
     "sF": 0.03179443756203053,
     "k": 13.5,
     "sk_first_order": 5.794536245680064,
     "k_1sd": [
      9.445679216094387,
      23.6520481843581
     ],
     "k_2sd": [
      7.264118674086539,
      95.37253463357115
     ],
     "z_F_equals_1": 29.122261531422176
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 147,
     "mean": 5.9,
     "F": 0.14650962367135878,
     "sF": 0.030739633664563924,
     "k": 6.825490196078433,
     "sk_first_order": 1.4320770400664133,
     "k_1sd": [
      5.641772580771949,
      8.637817105635987
     ],
     "k_2sd": [
      4.807949093769919,
      11.760505812479382
     ],
     "z_F_equals_1": 27.765144687216264
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 205,
     "mean": 6.8,
     "F": 0.19896193771626297,
     "sF": 0.032527254742855685,
     "k": 5.026086956521739,
     "sk_first_order": 0.8216888751237957,
     "k_1sd": [
      4.319856099444476,
      6.008363053509577
     ],
     "k_2sd": [
      3.7876428177029187,
      7.467845609567501
     ],
     "z_F_equals_1": 24.62667288144499
    }
   ],
   "common_all": {
    "F": 0.13704776837850718,
    "sF": 0.0082102033346142,
    "chi2": 57.14428849043376,
    "dof": 15,
    "p": 7.756707633562161e-07
   },
   "common_per_Q2": [
    {
     "Q2": [
      5,
      10
     ],
     "Fmean": 0.17718792060594393,
     "chi2": 10.172292816205546,
     "dof": 3,
     "p": 0.01715695263895713
    },
    {
     "Q2": [
      10,
      20
     ],
     "Fmean": 0.14326451563529435,
     "chi2": 14.428920764521473,
     "dof": 3,
     "p": 0.0023758157498514425
    },
    {
     "Q2": [
      20,
      40
     ],
     "Fmean": 0.11485348709044585,
     "chi2": 16.44468665812279,
     "dof": 3,
     "p": 0.000919119892770611
    },
    {
     "Q2": [
      40,
      100
     ],
     "Fmean": 0.13057174959502243,
     "chi2": 8.904784492881017,
     "dof": 3,
     "p": 0.030583984309539847
    }
   ],
   "k_range": [
    3.758585858585858,
    22.500000000000007
   ],
   "k_1sd_lowest": 3.2575701622589586,
   "z_F1_range": [
    11.54164763460944,
    43.66017271071819
   ]
  },
  "two significant figures": {
   "cells": [
    {
     "Q2": [
      5,
      10
     ],
     "W": 72,
     "mean": 3.0,
     "F": 0.05555555555555555,
     "sF": 0.035551771403566,
     "k": 18.0,
     "sk_first_order": 11.518773934755385,
     "k_1sd": [
      10.976065629152796,
      49.9905414096633
     ],
     "k_2sd": [
      7.895208578988191,
      null
     ],
     "z_F_equals_1": 26.565327328519906
    },
    {
     "Q2": [
      5,
      10
     ],
     "W": 101,
     "mean": 4.2,
     "F": 0.13605442176870744,
     "sF": 0.026633941888226823,
     "k": 7.350000000000002,
     "sk_first_order": 1.4388321256567345,
     "k_1sd": [
      6.14672111466269,
      9.139056976283548
     ],
     "k_2sd": [
      5.281997792708368,
      12.079258587834273
     ],
     "z_F_equals_1": 32.43776613529326
    },
    {
     "Q2": [
      5,
      10
     ],
     "W": 147,
     "mean": 5.2,
     "F": 0.21449704142011833,
     "sF": 0.040208989767338194,
     "k": 4.662068965517242,
     "sk_first_order": 0.8739378505550126,
     "k_1sd": [
      3.9260947035212843,
      5.73762797000117
     ],
     "k_2sd": [
      3.390807279881761,
      7.458286073439317
     ],
     "z_F_equals_1": 19.53550594344816
    },
    {
     "Q2": [
      5,
      10
     ],
     "W": 205,
     "mean": 6.1,
     "F": 0.2660575114216609,
     "sF": 0.04091976003841135,
     "k": 3.758585858585858,
     "sk_first_order": 0.5780721265687147,
     "k_1sd": [
      3.2575701622589586,
      4.441725094329964
     ],
     "k_2sd": [
      2.8744137186015593,
      5.428351447650393
     ],
     "z_F_equals_1": 17.936138625675902
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 72,
     "mean": 3.0,
     "F": 0.04444444444444443,
     "sF": 0.03266954845775299,
     "k": 22.500000000000007,
     "sk_first_order": 16.53895890673746,
     "k_1sd": [
      12.96781507953149,
      84.92644021061827
     ],
     "k_2sd": [
      9.108833506484105,
      null
     ],
     "z_F_equals_1": 29.249120378607117
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 101,
     "mean": 4.3,
     "F": 0.09734991887506761,
     "sF": 0.022810346057676203,
     "k": 10.272222222222222,
     "sk_first_order": 2.4069146269237485,
     "k_1sd": [
      8.32221866820717,
      13.415692660995266
     ],
     "k_2sd": [
      6.994444474095495,
      19.331431429374522
     ],
     "z_F_equals_1": 39.57195909446407
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 147,
     "mean": 5.4,
     "F": 0.19204389574759942,
     "sF": 0.03708521998783088,
     "k": 5.207142857142858,
     "sk_first_order": 1.005541142630247,
     "k_1sd": [
      4.3643515002025115,
      6.453333413550163
     ],
     "k_2sd": [
      3.7563717118507616,
      8.483674237351678
     ],
     "z_F_equals_1": 21.786471929181566
    },
    {
     "Q2": [
      10,
      20
     ],
     "W": 205,
     "mean": 6.3,
     "F": 0.24439405391786342,
     "sF": 0.0381925378073098,
     "k": 4.091752577319588,
     "sk_first_order": 0.6394362403757858,
     "k_1sd": [
      3.538738316970609,
      4.84962486630727
     ],
     "k_2sd": [
      3.1174097936403844,
      5.9520628605637595
     ],
     "z_F_equals_1": 19.78412510565136
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 72,
     "mean": 3.1,
     "F": 0.05202913631633714,
     "sF": 0.03288118197802498,
     "k": 19.220000000000002,
     "sk_first_order": 12.146584824611049,
     "k_1sd": [
      11.777131685377253,
      52.22489997269063
     ],
     "k_2sd": [
      8.489576902302362,
      null
     ],
     "z_F_equals_1": 28.830194252664242
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 101,
     "mean": 4.5,
     "F": 0.08395061728395063,
     "sF": 0.020981350412550413,
     "k": 11.911764705882351,
     "sk_first_order": 2.977046714029914,
     "k_1sd": [
      9.529984255058862,
      15.880762944918233
     ],
     "k_2sd": [
      7.941971627925144,
      23.816375860899136
     ],
     "z_F_equals_1": 43.66017271071819
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 147,
     "mean": 5.7,
     "F": 0.1631271160357033,
     "sF": 0.03305680055437806,
     "k": 6.1301886792452835,
     "sk_first_order": 1.2422485571691542,
     "k_1sd": [
      5.097257804723417,
      7.688149262185609
     ],
     "k_2sd": [
      4.362226800092564,
      10.307842167691966
     ],
     "z_F_equals_1": 25.316209370826748
    },
    {
     "Q2": [
      20,
      40
     ],
     "W": 205,
     "mean": 6.6,
     "F": 0.21579430670339764,
     "sF": 0.03463828837722922,
     "k": 4.634042553191489,
     "sk_first_order": 0.7438347413420018,
     "k_1sd": [
      3.9930904348854814,
      5.520103661140954
     ],
     "k_2sd": [
      3.507899466512288,
      6.825112567253777
     ],
     "z_F_equals_1": 22.639851159970405
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 72,
     "mean": 2.8,
     "F": 0.08928571428571432,
     "sF": 0.04014539033189293,
     "k": 11.199999999999996,
     "sk_first_order": 5.035837763232646,
     "k_1sd": [
      7.726118099311687,
      20.34988619407006
     ],
     "k_2sd": [
      5.89704369286439,
      111.17369421850243
     ],
     "z_F_equals_1": 22.685401192644072
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 101,
     "mean": 4.5,
     "F": 0.07407407407407407,
     "sF": 0.020182163669770447,
     "k": 13.5,
     "sk_first_order": 3.6781993288156642,
     "k_1sd": [
      10.609377415610945,
      18.555660626945294
     ],
     "k_2sd": [
      8.738325489061122,
      29.665010771960887
     ],
     "z_F_equals_1": 45.87842716352609
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 147,
     "mean": 5.9,
     "F": 0.14650962367135878,
     "sF": 0.030739633664563924,
     "k": 6.825490196078433,
     "sk_first_order": 1.4320770400664133,
     "k_1sd": [
      5.641772580771949,
      8.637817105635987
     ],
     "k_2sd": [
      4.807949093769919,
      11.760505812479382
     ],
     "z_F_equals_1": 27.765144687216264
    },
    {
     "Q2": [
      40,
      100
     ],
     "W": 205,
     "mean": 6.8,
     "F": 0.19896193771626297,
     "sF": 0.032527254742855685,
     "k": 5.026086956521739,
     "sk_first_order": 0.8216888751237957,
     "k_1sd": [
      4.319856099444476,
      6.008363053509577
     ],
     "k_2sd": [
      3.7876428177029187,
      7.467845609567501
     ],
     "z_F_equals_1": 24.62667288144499
    }
   ],
   "common_all": {
    "F": 0.1248603597842517,
    "sF": 0.0075138550719007135,
    "chi2": 71.18714514585557,
    "dof": 15,
    "p": 2.7427602642040595e-09
   },
   "common_per_Q2": [
    {
     "Q2": [
      5,
      10
     ],
     "Fmean": 0.15433829825096268,
     "chi2": 17.884135992646314,
     "dof": 3,
     "p": 0.0004647255108381153
    },
    {
     "Q2": [
      10,
      20
     ],
     "Fmean": 0.12546399628263694,
     "chi2": 20.58928102888373,
     "dof": 3,
     "p": 0.0001281121522147695
    },
    {
     "Q2": [
      20,
      40
     ],
     "Fmean": 0.11485348709044585,
     "chi2": 16.44468665812279,
     "dof": 3,
     "p": 0.000919119892770611
    },
    {
     "Q2": [
      40,
      100
     ],
     "Fmean": 0.11426603615576926,
     "chi2": 12.233350663525416,
     "dof": 3,
     "p": 0.006625085459582318
    }
   ],
   "k_range": [
    3.758585858585858,
    22.500000000000007
   ],
   "k_1sd_lowest": 3.2575701622589586,
   "z_F1_range": [
    17.936138625675902,
    45.87842716352609
   ]
  }
 },
 "1996": {
  "cells": [
   {
    "window": "1<eta*<2",
    "W": "80-115",
    "F": 0.30000000000000004,
    "sF": 0.03640054944640259,
    "k": 3.333333333333333,
    "sk_first_order": 0.40445054940447317,
    "k_1sd": [
     2.972646749970086,
     3.7936346145633215
    ],
    "k_2sd": [
     2.682395526649289,
     4.401429738994157
    ],
    "z_F_equals_1": 19.230478952816462
   },
   {
    "window": "1<eta*<2",
    "W": "115-150",
    "F": 0.32000000000000006,
    "sF": 0.041533119314590375,
    "k": 3.1249999999999996,
    "sk_first_order": 0.40559686830654645,
    "k_1sd": [
     2.765998318206204,
     3.5910913266907403
    ],
    "k_2sd": [
     2.48098179445884,
     4.2205888861694305
    ],
    "z_F_equals_1": 16.37247601966461
   },
   {
    "window": "1<eta*<2",
    "W": "150-185",
    "F": 0.33000000000000007,
    "sF": 0.045,
    "k": 3.03030303030303,
    "sk_first_order": 0.41322314049586756,
    "k_1sd": [
     2.666666666666666,
     3.5087719298245603
    ],
    "k_2sd": [
     2.380952380952381,
     4.166666666666665
    ],
    "z_F_equals_1": 14.888888888888888
   },
   {
    "window": "1<eta*<2",
    "W": "185-220",
    "F": 0.32000000000000006,
    "sF": 0.03640054944640259,
    "k": 3.1249999999999996,
    "sk_first_order": 0.3554741156875252,
    "k_1sd": [
     2.805831813540414,
     3.5260999203205787
    ],
    "k_2sd": [
     2.5458177250998433,
     4.045325426290474
    ],
    "z_F_equals_1": 18.681036697021703
   },
   {
    "window": "1<eta*<3",
    "W": "80-115",
    "F": 0.18999999999999995,
    "sF": 0.032015621187164243,
    "k": 5.263157894736843,
    "sk_first_order": 0.88685931266383,
    "k_1sd": [
     4.504187564157827,
     6.329739734487935
    ],
    "k_2sd": [
     3.9365236758022353,
     7.93847632419777
    ],
    "z_F_equals_1": 25.300149425954185
   },
   {
    "window": "1<eta*<3",
    "W": "115-150",
    "F": 0.24,
    "sF": 0.0229128784747792,
    "k": 4.166666666666667,
    "sk_first_order": 0.39779302907602776,
    "k_1sd": [
     3.803541332023142,
     4.606445527372391
    ],
    "k_2sd": [
     3.498635009917867,
     5.150013638730782
    ],
    "z_F_equals_1": 33.169119315870844
   },
   {
    "window": "1<eta*<3",
    "W": "150-185",
    "F": 0.26,
    "sF": 0.0229128784747792,
    "k": 3.846153846153846,
    "sk_first_order": 0.3389479064316449,
    "k_1sd": [
     3.534657048456516,
     4.217858792020562
    ],
    "k_2sd": [
     3.2698357717624673,
     4.669095525947457
    ],
    "z_F_equals_1": 32.296247754926874
   },
   {
    "window": "1<eta*<3",
    "W": "185-220",
    "F": 0.26,
    "sF": 0.032015621187164243,
    "k": 3.846153846153846,
    "sk_first_order": 0.4736038637154473,
    "k_1sd": [
     3.4244743344023396,
     4.386265432777533
    ],
    "k_2sd": [
     3.0861221673334094,
     5.102854210619347
    ],
    "z_F_equals_1": 23.113716759513697
   },
   {
    "window": "1<eta*<4",
    "W": "80-115",
    "F": 0.09000000000000008,
    "sF": 0.032015621187164243,
    "k": 11.111111111111102,
    "sk_first_order": 3.9525458255758252,
    "k_1sd": [
     8.195671917008582,
     17.246024196065594
    ],
    "k_2sd": [
     6.492189406417874,
     38.507810593582
    ],
    "z_F_equals_1": 28.4236246637263
   },
   {
    "window": "1<eta*<4",
    "W": "115-150",
    "F": 0.1100000000000001,
    "sF": 0.020615528128088305,
    "k": 9.090909090909083,
    "sk_first_order": 1.7037626552139065,
    "k_1sd": [
     7.656057547915343,
     11.187625535596418
    ],
    "k_2sd": [
     6.612398436906091,
     14.541447716940038
    ],
    "z_F_equals_1": 43.17134125646726
   },
   {
    "window": "1<eta*<4",
    "W": "150-185",
    "F": 0.1399999999999999,
    "sF": 0.020615528128088305,
    "k": 7.142857142857148,
    "sk_first_order": 1.0518126595963435,
    "k_1sd": [
     6.226048076762021,
     8.376298728974625
    ],
    "k_2sd": [
     5.51781808624712,
     10.124640014311552
    ],
    "z_F_equals_1": 41.71612750624927
   },
   {
    "window": "1<eta*<4",
    "W": "185-220",
    "F": 0.1499999999999999,
    "sF": 0.020615528128088305,
    "k": 6.6666666666666705,
    "sk_first_order": 0.9162456945817035,
    "k_1sd": [
     5.861131228625674,
     7.728902746459272
    ],
    "k_2sd": [
     5.229276141529973,
     9.19380078154696
    ],
    "z_F_equals_1": 41.23105625617661
   },
   {
    "window": "1<eta*<5",
    "W": "80-115",
    "F": 0.06000000000000005,
    "sF": 0.020615528128088305,
    "k": 16.666666666666654,
    "sk_first_order": 5.72653559113563,
    "k_1sd": [
     12.404558069893438,
     25.3907175206577
    ],
    "k_2sd": [
     9.87839144411757,
     53.27950329272439
    ],
    "z_F_equals_1": 45.596697506830594
   },
   {
    "window": "1<eta*<5",
    "W": "115-150",
    "F": 0.07000000000000006,
    "sF": 0.020615528128088305,
    "k": 14.285714285714272,
    "sk_first_order": 4.207250638385361,
    "k_1sd": [
     11.035636172494225,
     20.24928002862306
    ],
    "k_2sd": [
     8.990294919944805,
     34.75970508005512
    ],
    "z_F_equals_1": 45.11162625675792
   },
   {
    "window": "1<eta*<5",
    "W": "150-185",
    "F": 0.08000000000000007,
    "sF": 0.020615528128088305,
    "k": 12.49999999999999,
    "sk_first_order": 3.2211762700137916,
    "k_1sd": [
     9.938823744252996,
     16.839418933571245
    ],
    "k_2sd": [
     8.248711434856036,
     25.793841756633277
    ],
    "z_F_equals_1": 44.62655500668526
   },
   {
    "window": "1<eta*<5",
    "W": "185-220",
    "F": 0.07000000000000006,
    "sF": 0.020615528128088305,
    "k": 14.285714285714272,
    "sk_first_order": 4.207250638385361,
    "k_1sd": [
     11.035636172494225,
     20.24928002862306
    ],
    "k_2sd": [
     8.990294919944805,
     34.75970508005512
    ],
    "z_F_equals_1": 45.11162625675792
   }
  ],
  "common_per_W": [
   {
    "W": "80-115",
    "Fmean": 0.12666095890410964,
    "chi2": 38.3575008352823,
    "dof": 3,
    "p": 2.3743743405393534e-08
   },
   {
    "W": "115-150",
    "Fmean": 0.14827913279132796,
    "chi2": 50.984430628619975,
    "dof": 3,
    "p": 4.929592758483979e-11
   },
   {
    "W": "150-185",
    "Fmean": 0.16550817757009345,
    "chi2": 49.10367417995236,
    "dof": 3,
    "p": 1.239819712914335e-10
   },
   {
    "W": "185-220",
    "Fmean": 0.15736204576043067,
    "chi2": 48.32618161665742,
    "dof": 3,
    "p": 1.8149195299552572e-10
   }
  ],
  "k_by_window": {
   "1<eta*<2": [
    3.03030303030303,
    3.333333333333333
   ],
   "1<eta*<3": [
    3.846153846153846,
    5.263157894736843
   ],
   "1<eta*<4": [
    6.6666666666666705,
    11.111111111111102
   ],
   "1<eta*<5": [
    12.49999999999999,
    16.666666666666654
   ]
  }
 },
 "1996_all_domains": {
  "domains": {
   "eta*>0": [
    {
     "W": "80-115",
     "F": 0.07000000000000006,
     "sF": 0.0304138126514911,
     "k": 14.285714285714272,
     "mean": 8.98,
     "F_from_C2": 0.06864142538975496,
     "k_1sd": [
      9.958789270065127,
      25.261336516098346
     ]
    },
    {
     "W": "115-150",
     "F": 0.07000000000000006,
     "sF": 0.011180339887498949,
     "k": 14.285714285714272,
     "mean": 10.0,
     "F_from_C2": 0.06999999999999992,
     "k_1sd": [
      12.318253426701782,
      17.001118301046883
     ]
    },
    {
     "W": "150-185",
     "F": 0.07000000000000006,
     "sF": 0.020615528128088305,
     "k": 14.285714285714272,
     "mean": 10.88,
     "F_from_C2": 0.07808823529411758,
     "k_1sd": [
      11.035636172494225,
      20.24928002862306
     ]
    },
    {
     "W": "185-220",
     "F": 0.07000000000000006,
     "sF": 0.020615528128088305,
     "k": 14.285714285714272,
     "mean": 11.35,
     "F_from_C2": 0.07189427312775322,
     "k_1sd": [
      11.035636172494225,
      20.24928002862306
     ]
    }
   ],
   "1<eta*<2": [
    {
     "W": "80-115",
     "F": 0.30000000000000004,
     "sF": 0.03640054944640259,
     "k": 3.333333333333333,
     "mean": 2.46,
     "F_from_C2": 0.30349593495934957,
     "k_1sd": [
      2.972646749970086,
      3.7936346145633215
     ]
    },
    {
     "W": "115-150",
     "F": 0.32000000000000006,
     "sF": 0.041533119314590375,
     "k": 3.1249999999999996,
     "mean": 2.5,
     "F_from_C2": 0.31999999999999995,
     "k_1sd": [
      2.765998318206204,
      3.5910913266907403
     ]
    },
    {
     "W": "150-185",
     "F": 0.33000000000000007,
     "sF": 0.045,
     "k": 3.03030303030303,
     "mean": 2.63,
     "F_from_C2": 0.32977186311787066,
     "k_1sd": [
      2.666666666666666,
      3.5087719298245603
     ]
    },
    {
     "W": "185-220",
     "F": 0.32000000000000006,
     "sF": 0.03640054944640259,
     "k": 3.1249999999999996,
     "mean": 2.66,
     "F_from_C2": 0.3140601503759398,
     "k_1sd": [
      2.805831813540414,
      3.5260999203205787
     ]
    }
   ],
   "1<eta*<3": [
    {
     "W": "80-115",
     "F": 0.18999999999999995,
     "sF": 0.032015621187164243,
     "k": 5.263157894736843,
     "mean": 4.9,
     "F_from_C2": 0.1959183673469387,
     "k_1sd": [
      4.504187564157827,
      6.329739734487935
     ]
    },
    {
     "W": "115-150",
     "F": 0.24,
     "sF": 0.0229128784747792,
     "k": 4.166666666666667,
     "mean": 5.06,
     "F_from_C2": 0.2423715415019762,
     "k_1sd": [
      3.803541332023142,
      4.606445527372391
     ]
    },
    {
     "W": "150-185",
     "F": 0.26,
     "sF": 0.0229128784747792,
     "k": 3.846153846153846,
     "mean": 5.32,
     "F_from_C2": 0.2620300751879699,
     "k_1sd": [
      3.534657048456516,
      4.217858792020562
     ]
    },
    {
     "W": "185-220",
     "F": 0.26,
     "sF": 0.032015621187164243,
     "k": 3.846153846153846,
     "mean": 5.35,
     "F_from_C2": 0.25308411214953264,
     "k_1sd": [
      3.4244743344023396,
      4.386265432777533
     ]
    }
   ],
   "1<eta*<4": [
    {
     "W": "80-115",
     "F": 0.09000000000000008,
     "sF": 0.032015621187164243,
     "k": 11.111111111111102,
     "mean": 6.45,
     "F_from_C2": 0.09496124031007752,
     "k_1sd": [
      8.195671917008582,
      17.246024196065594
     ]
    },
    {
     "W": "115-150",
     "F": 0.1100000000000001,
     "sF": 0.020615528128088305,
     "k": 9.090909090909083,
     "mean": 7.0,
     "F_from_C2": 0.11714285714285716,
     "k_1sd": [
      7.656057547915343,
      11.187625535596418
     ]
    },
    {
     "W": "150-185",
     "F": 0.1399999999999999,
     "sF": 0.020615528128088305,
     "k": 7.142857142857148,
     "mean": 7.51,
     "F_from_C2": 0.13684420772303596,
     "k_1sd": [
      6.226048076762021,
      8.376298728974625
     ]
    },
    {
     "W": "185-220",
     "F": 0.1499999999999999,
     "sF": 0.020615528128088305,
     "k": 6.6666666666666705,
     "mean": 7.66,
     "F_from_C2": 0.14945169712793738,
     "k_1sd": [
      5.861131228625674,
      7.728902746459272
     ]
    }
   ],
   "1<eta*<5": [
    {
     "W": "80-115",
     "F": 0.06000000000000005,
     "sF": 0.020615528128088305,
     "k": 16.666666666666654,
     "mean": 6.9,
     "F_from_C2": 0.05507246376811589,
     "k_1sd": [
      12.404558069893438,
      25.3907175206577
     ]
    },
    {
     "W": "115-150",
     "F": 0.07000000000000006,
     "sF": 0.020615528128088305,
     "k": 14.285714285714272,
     "mean": 7.72,
     "F_from_C2": 0.06046632124352325,
     "k_1sd": [
      11.035636172494225,
      20.24928002862306
     ]
    },
    {
     "W": "150-185",
     "F": 0.08000000000000007,
     "sF": 0.020615528128088305,
     "k": 12.49999999999999,
     "mean": 8.45,
     "F_from_C2": 0.07165680473372775,
     "k_1sd": [
      9.938823744252996,
      16.839418933571245
     ]
    },
    {
     "W": "185-220",
     "F": 0.07000000000000006,
     "sF": 0.020615528128088305,
     "k": 14.285714285714272,
     "mean": 8.81,
     "F_from_C2": 0.07649262202043128,
     "k_1sd": [
      11.035636172494225,
      20.24928002862306
     ]
    }
   ],
   "2<eta*<3": [
    {
     "W": "80-115",
     "F": 0.19999999999999996,
     "sF": 0.0229128784747792,
     "k": 5.000000000000001,
     "mean": 2.46,
     "F_from_C2": 0.2034959349593497,
     "k_1sd": [
      4.486057543387482,
      5.6469380234269595
     ]
    },
    {
     "W": "115-150",
     "F": 0.27,
     "sF": 0.041533119314590375,
     "k": 3.7037037037037033,
     "mean": 2.61,
     "F_from_C2": 0.2668582375478926,
     "k_1sd": [
      3.2099315867286213,
      4.377002027602253
     ]
    },
    {
     "W": "150-185",
     "F": 0.30000000000000004,
     "sF": 0.051234753829797995,
     "k": 3.333333333333333,
     "mean": 2.73,
     "F_from_C2": 0.30369963369963365,
     "k_1sd": [
      2.847098668614615,
      4.019854121084955
     ]
    },
    {
     "W": "185-220",
     "F": 0.30000000000000004,
     "sF": 0.0634428877022476,
     "k": 3.333333333333333,
     "mean": 2.71,
     "F_from_C2": 0.30099630996309956,
     "k_1sd": [
      2.7514639406542876,
      4.2273089584442864
     ]
    }
   ],
   "3<eta*<4": [
    {
     "W": "80-115",
     "F": 0.08000000000000007,
     "sF": 0.041533119314590375,
     "k": 12.49999999999999,
     "mean": 1.54,
     "F_from_C2": 0.08064935064935064,
     "k_1sd": [
      8.22820977228013,
      25.9963891582011
     ]
    },
    {
     "W": "115-150",
     "F": 0.07000000000000006,
     "sF": 0.07088723439378913,
     "k": 14.285714285714272,
     "mean": 1.93,
     "F_from_C2": 0.06186528497409327,
     "k_1sd": [
      7.097875150313005,
      Infinity
     ]
    },
    {
     "W": "150-185",
     "F": 0.07000000000000006,
     "sF": 0.032015621187164243,
     "k": 14.285714285714272,
     "mean": 2.17,
     "F_from_C2": 0.06917050691244242,
     "k_1sd": [
      9.802420338796317,
      26.32661191926815
     ]
    },
    {
     "W": "185-220",
     "F": 0.09000000000000008,
     "sF": 0.08077747210701756,
     "k": 11.111111111111102,
     "mean": 2.29,
     "F_from_C2": 0.09331877729257643,
     "k_1sd": [
      5.855573265385672,
      108.43014102032771
     ]
    }
   ],
   "4<eta*<5": [
    {
     "W": "80-115",
     "F": 0.18999999999999995,
     "sF": 0.0722841614740048,
     "k": 5.263157894736843,
     "mean": 0.46,
     "F_from_C2": 0.1660869565217391,
     "k_1sd": [
      3.812658737684056,
      8.495033570008255
     ]
    },
    {
     "W": "115-150",
     "F": 0.1200000000000001,
     "sF": 0.10452272480183437,
     "k": 8.333333333333327,
     "mean": 0.71,
     "F_from_C2": 0.11154929577464778,
     "k_1sd": [
      4.453892143357016,
      64.61085605808144
     ]
    },
    {
     "W": "150-185",
     "F": 0.050000000000000044,
     "sF": 0.05408326913195984,
     "k": 19.999999999999982,
     "mean": 0.93,
     "F_from_C2": 0.054731182795698885,
     "k_1sd": [
      9.607692075199617,
      Infinity
     ]
    },
    {
     "W": "185-220",
     "F": 0.010000000000000009,
     "sF": 0.051234753829797995,
     "k": 99.99999999999991,
     "mean": 1.17,
     "F_from_C2": 0.005299145299145325,
     "k_1sd": [
      16.330595576157616,
      Infinity
     ]
    }
   ]
  },
  "unit_windows_common": [
   {
    "W": "80-115",
    "Fmean": 0.20116382917516606,
    "chi2": 15.909487943930117,
    "dof": 3,
    "p": 0.0011834797141463474,
    "F": [
     0.30000000000000004,
     0.19999999999999996,
     0.08000000000000007,
     0.18999999999999995
    ]
   },
   {
    "W": "115-150",
    "Fmean": 0.253071608040201,
    "chi2": 11.053455684218187,
    "dof": 3,
    "p": 0.011440304491330428,
    "F": [
     0.32000000000000006,
     0.27,
     0.07000000000000006,
     0.1200000000000001
    ]
   },
   {
    "W": "150-185",
    "Fmean": 0.16541549942040196,
    "chi2": 33.71316868452688,
    "dof": 3,
    "p": 2.2775644245952173e-07,
    "F": [
     0.33000000000000007,
     0.30000000000000004,
     0.07000000000000006,
     0.050000000000000044
    ]
   },
   {
    "W": "185-220",
    "Fmean": 0.21702356140826387,
    "chi2": 28.5136503604685,
    "dof": 3,
    "p": 2.833389787689043e-06,
    "F": [
     0.32000000000000006,
     0.30000000000000004,
     0.09000000000000008,
     0.010000000000000009
    ]
   }
  ],
  "fit_v_plus_c_over_n": [
   {
    "W": "80-115",
    "v": 0.11875214533799967,
    "sv": 0.01607674042109711,
    "c": 0.07249200969941196,
    "sc": 0.03427324113051807,
    "chi2": 44.1461888001576,
    "dof": 5,
    "p": 2.1632223154639562e-08
   },
   {
    "W": "115-150",
    "v": 0.11358828292841452,
    "sv": 0.018220080321138865,
    "c": 0.194921453842735,
    "sc": 0.06823300511740203,
    "chi2": 52.36467899004617,
    "dof": 5,
    "p": 4.541154679305644e-10
   },
   {
    "W": "150-185",
    "v": 0.16551393963229294,
    "sv": 0.01634384208269414,
    "c": -0.03890746864337269,
    "sc": 0.05207996942732909,
    "chi2": 68.14366356654105,
    "dof": 5,
    "p": 2.4930105959259163e-13
   },
   {
    "W": "185-220",
    "v": 0.147195258092248,
    "sv": 0.018220309514633024,
    "c": 0.027791442197468746,
    "sc": 0.06585969672160244,
    "chi2": 62.03761626342822,
    "dof": 5,
    "p": 4.606081217703741e-12
   }
  ],
  "nbd_fit": {
   "1<eta*<2": [
    {
     "inv_k": 0.285,
     "s": 0.08,
     "chi2_ndf": "29.4/13",
     "k": 3.5087719298245617
    },
    {
     "inv_k": 0.288,
     "s": 0.056,
     "chi2_ndf": "23.0/14",
     "k": 3.4722222222222223
    },
    {
     "inv_k": 0.269,
     "s": 0.034,
     "chi2_ndf": "33.0/15",
     "k": 3.717472118959108
    },
    {
     "inv_k": 0.27,
     "s": 0.064,
     "chi2_ndf": "27.1/14",
     "k": 3.7037037037037033
    }
   ],
   "1<eta*<3": [
    {
     "inv_k": 0.161,
     "s": 0.039,
     "chi2_ndf": "121.6/19",
     "k": 6.211180124223603
    },
    {
     "inv_k": 0.235,
     "s": 0.017,
     "chi2_ndf": "54.5/19",
     "k": 4.25531914893617
    },
    {
     "inv_k": 0.256,
     "s": 0.028,
     "chi2_ndf": "61.5/21",
     "k": 3.90625
    },
    {
     "inv_k": 0.245,
     "s": 0.034,
     "chi2_ndf": "44.7/24",
     "k": 4.081632653061225
    }
   ],
   "1<eta*<4": [
    {
     "inv_k": 0.085,
     "s": 0.018,
     "chi2_ndf": "96.8/21",
     "k": 11.76470588235294
    },
    {
     "inv_k": 0.102,
     "s": 0.014,
     "chi2_ndf": "112.4/21",
     "k": 9.803921568627452
    },
    {
     "inv_k": 0.132,
     "s": 0.026,
     "chi2_ndf": "88.6/25",
     "k": 7.575757575757575
    },
    {
     "inv_k": 0.142,
     "s": 0.02,
     "chi2_ndf": "44.7/24",
     "k": 7.042253521126761
    }
   ],
   "1<eta*<5": [
    {
     "inv_k": 0.067,
     "s": 0.011,
     "chi2_ndf": "44.7/19",
     "k": 14.925373134328357
    },
    {
     "inv_k": 0.068,
     "s": 0.012,
     "chi2_ndf": "57.0/21",
     "k": 14.705882352941176
    },
    {
     "inv_k": 0.074,
     "s": 0.013,
     "chi2_ndf": "80.8/24",
     "k": 13.513513513513514
    },
    {
     "inv_k": 0.069,
     "s": 0.02,
     "chi2_ndf": "63.6/25",
     "k": 14.492753623188404
    }
   ]
  }
 }
}

==> anc/calc_SHORT/item12/h1_implied_k.log <==
Item 12, part 3.  The shape k = 1/F implied by the one-window F of the published H1 data, under

2021, 0 < eta* < 4, rounding as printed
  Q2 bin    W |   <N>     F      s_F  |  k=1/F   s_k   | k 1-sd interval   | k 2-sd interval   | (1-F)/s_F
    5-10    72 |  3.00   0.056   0.082 |  18.00  26.51 | [ 7.28, inf]      | [ 4.56, inf]      |   11.5
    5-10   101 |  4.20   0.136   0.027 |   7.35   1.44 | [ 6.15,   9.14]   | [ 5.28,  12.08]   |   32.4
    5-10   147 |  5.20   0.214   0.040 |   4.66   0.87 | [ 3.93,   5.74]   | [ 3.39,   7.46]   |   19.5
    5-10   205 |  6.10   0.266   0.041 |   3.76   0.58 | [ 3.26,   4.44]   | [ 2.87,   5.43]   |   17.9
   10-20    72 |  3.00   0.044   0.077 |  22.50  39.12 | [ 8.22, inf]      | [ 5.03, inf]      |   12.4
   10-20   101 |  4.30   0.097   0.023 |  10.27   2.41 | [ 8.32,  13.42]   | [ 6.99,  19.33]   |   39.6
   10-20   147 |  5.40   0.192   0.037 |   5.21   1.01 | [ 4.36,   6.45]   | [ 3.76,   8.48]   |   21.8
   10-20   205 |  6.30   0.244   0.038 |   4.09   0.64 | [ 3.54,   4.85]   | [ 3.12,   5.95]   |   19.8
   20-40    72 |  3.10   0.052   0.033 |  19.22  12.15 | [11.78,  52.22]   | [ 8.49, inf]      |   28.8
   20-40   101 |  4.50   0.084   0.021 |  11.91   2.98 | [ 9.53,  15.88]   | [ 7.94,  23.82]   |   43.7
   20-40   147 |  5.70   0.163   0.033 |   6.13   1.24 | [ 5.10,   7.69]   | [ 4.36,  10.31]   |   25.3
   20-40   205 |  6.60   0.216   0.035 |   4.63   0.74 | [ 3.99,   5.52]   | [ 3.51,   6.83]   |   22.6
   40-100   72 |  2.80   0.089   0.040 |  11.20   5.04 | [ 7.73,  20.35]   | [ 5.90, 111.17]   |   22.7
   40-100  101 |  4.50   0.074   0.032 |  13.50   5.79 | [ 9.45,  23.65]   | [ 7.26,  95.37]   |   29.1
   40-100  147 |  5.90   0.147   0.031 |   6.83   1.43 | [ 5.64,   8.64]   | [ 4.81,  11.76]   |   27.8
   40-100  205 |  6.80   0.199   0.033 |   5.03   0.82 | [ 4.32,   6.01]   | [ 3.79,   7.47]   |   24.6
  one F for all 16 cells: weighted mean 0.1370 +- 0.0082 (k = 7.30), chi2 = 57.1 / 15, p = 7.76e-07
  one F over W at Q2 5-10: mean 0.1772, chi2 = 10.2 / 3, p = 1.72e-02
  one F over W at Q2 10-20: mean 0.1433, chi2 = 14.4 / 3, p = 2.38e-03
  one F over W at Q2 20-40: mean 0.1149, chi2 = 16.4 / 3, p = 9.19e-04
  one F over W at Q2 40-100: mean 0.1306, chi2 = 8.9 / 3, p = 3.06e-02
  k = 1/F ranges from 3.76 to 22.50; the smallest lower end of the 1-sd intervals is 3.26; (1 - F)/s_F ranges from 11.5 to 43.7

2021, 0 < eta* < 4, rounding two significant figures
  Q2 bin    W |   <N>     F      s_F  |  k=1/F   s_k   | k 1-sd interval   | k 2-sd interval   | (1-F)/s_F
    5-10    72 |  3.00   0.056   0.036 |  18.00  11.52 | [10.98,  49.99]   | [ 7.90, inf]      |   26.6
    5-10   101 |  4.20   0.136   0.027 |   7.35   1.44 | [ 6.15,   9.14]   | [ 5.28,  12.08]   |   32.4
    5-10   147 |  5.20   0.214   0.040 |   4.66   0.87 | [ 3.93,   5.74]   | [ 3.39,   7.46]   |   19.5
    5-10   205 |  6.10   0.266   0.041 |   3.76   0.58 | [ 3.26,   4.44]   | [ 2.87,   5.43]   |   17.9
   10-20    72 |  3.00   0.044   0.033 |  22.50  16.54 | [12.97,  84.93]   | [ 9.11, inf]      |   29.2
   10-20   101 |  4.30   0.097   0.023 |  10.27   2.41 | [ 8.32,  13.42]   | [ 6.99,  19.33]   |   39.6
   10-20   147 |  5.40   0.192   0.037 |   5.21   1.01 | [ 4.36,   6.45]   | [ 3.76,   8.48]   |   21.8
   10-20   205 |  6.30   0.244   0.038 |   4.09   0.64 | [ 3.54,   4.85]   | [ 3.12,   5.95]   |   19.8
   20-40    72 |  3.10   0.052   0.033 |  19.22  12.15 | [11.78,  52.22]   | [ 8.49, inf]      |   28.8
   20-40   101 |  4.50   0.084   0.021 |  11.91   2.98 | [ 9.53,  15.88]   | [ 7.94,  23.82]   |   43.7
   20-40   147 |  5.70   0.163   0.033 |   6.13   1.24 | [ 5.10,   7.69]   | [ 4.36,  10.31]   |   25.3
   20-40   205 |  6.60   0.216   0.035 |   4.63   0.74 | [ 3.99,   5.52]   | [ 3.51,   6.83]   |   22.6
   40-100   72 |  2.80   0.089   0.040 |  11.20   5.04 | [ 7.73,  20.35]   | [ 5.90, 111.17]   |   22.7
   40-100  101 |  4.50   0.074   0.020 |  13.50   3.68 | [10.61,  18.56]   | [ 8.74,  29.67]   |   45.9
   40-100  147 |  5.90   0.147   0.031 |   6.83   1.43 | [ 5.64,   8.64]   | [ 4.81,  11.76]   |   27.8
   40-100  205 |  6.80   0.199   0.033 |   5.03   0.82 | [ 4.32,   6.01]   | [ 3.79,   7.47]   |   24.6
  one F for all 16 cells: weighted mean 0.1249 +- 0.0075 (k = 8.01), chi2 = 71.2 / 15, p = 2.74e-09
  one F over W at Q2 5-10: mean 0.1543, chi2 = 17.9 / 3, p = 4.65e-04
  one F over W at Q2 10-20: mean 0.1255, chi2 = 20.6 / 3, p = 1.28e-04
  one F over W at Q2 20-40: mean 0.1149, chi2 = 16.4 / 3, p = 9.19e-04
  one F over W at Q2 40-100: mean 0.1143, chi2 = 12.2 / 3, p = 6.63e-03
  k = 1/F ranges from 3.76 to 22.50; the smallest lower end of the 1-sd intervals is 3.26; (1 - F)/s_F ranges from 17.9 to 45.9

1996, nested windows 1 < eta* < 2,3,4,5 (rapidity-gap events removed)
  window     W (GeV) |   F     s_F  |  k=1/F  s_k  | k 1-sd interval   | k 2-sd interval   | (1-F)/s_F
  1<eta*<2  80-115   |  0.30  0.036 |   3.33  0.40 | [ 2.97,   3.79]   | [ 2.68,   4.40]   |   19.2
  1<eta*<2  115-150  |  0.32  0.042 |   3.12  0.41 | [ 2.77,   3.59]   | [ 2.48,   4.22]   |   16.4
  1<eta*<2  150-185  |  0.33  0.045 |   3.03  0.41 | [ 2.67,   3.51]   | [ 2.38,   4.17]   |   14.9
  1<eta*<2  185-220  |  0.32  0.036 |   3.12  0.36 | [ 2.81,   3.53]   | [ 2.55,   4.05]   |   18.7
  1<eta*<3  80-115   |  0.19  0.032 |   5.26  0.89 | [ 4.50,   6.33]   | [ 3.94,   7.94]   |   25.3
  1<eta*<3  115-150  |  0.24  0.023 |   4.17  0.40 | [ 3.80,   4.61]   | [ 3.50,   5.15]   |   33.2
  1<eta*<3  150-185  |  0.26  0.023 |   3.85  0.34 | [ 3.53,   4.22]   | [ 3.27,   4.67]   |   32.3
  1<eta*<3  185-220  |  0.26  0.032 |   3.85  0.47 | [ 3.42,   4.39]   | [ 3.09,   5.10]   |   23.1
  1<eta*<4  80-115   |  0.09  0.032 |  11.11  3.95 | [ 8.20,  17.25]   | [ 6.49,  38.51]   |   28.4
  1<eta*<4  115-150  |  0.11  0.021 |   9.09  1.70 | [ 7.66,  11.19]   | [ 6.61,  14.54]   |   43.2
  1<eta*<4  150-185  |  0.14  0.021 |   7.14  1.05 | [ 6.23,   8.38]   | [ 5.52,  10.12]   |   41.7
  1<eta*<4  185-220  |  0.15  0.021 |   6.67  0.92 | [ 5.86,   7.73]   | [ 5.23,   9.19]   |   41.2
  1<eta*<5  80-115   |  0.06  0.021 |  16.67  5.73 | [12.40,  25.39]   | [ 9.88,  53.28]   |   45.6
  1<eta*<5  115-150  |  0.07  0.021 |  14.29  4.21 | [11.04,  20.25]   | [ 8.99,  34.76]   |   45.1
  1<eta*<5  150-185  |  0.08  0.021 |  12.50  3.22 | [ 9.94,  16.84]   | [ 8.25,  25.79]   |   44.6
  1<eta*<5  185-220  |  0.07  0.021 |  14.29  4.21 | [11.04,  20.25]   | [ 8.99,  34.76]   |   45.1
  one F over the four nested windows at W 80-115 GeV: mean 0.1267, chi2 = 38.4 / 3, p = 2.37e-08
  one F over the four nested windows at W 115-150 GeV: mean 0.1483, chi2 = 51.0 / 3, p = 4.93e-11
  one F over the four nested windows at W 150-185 GeV: mean 0.1655, chi2 = 49.1 / 3, p = 1.24e-10
  one F over the four nested windows at W 185-220 GeV: mean 0.1574, chi2 = 48.3 / 3, p = 1.81e-10
  1<eta*<2: k = 1/F between 3.03 and 3.33
  1<eta*<3: k = 1/F between 3.85 and 5.26
  1<eta*<4: k = 1/F between 6.67 and 11.11
  1<eta*<5: k = 1/F between 12.50 and 16.67

1996, every domain of Table 4 (parsed from references/txt/hep-ex_9608011.txt), F = R2 - 1
  nested windows: parsed R2 values equal item 10's hand transcription
  eta*>0   : F=0.07+-0.030 (<n>=8.98, from C2 0.07), F=0.07+-0.011 (<n>=10.00, from C2 0.07), F=0.07+-0.021 (<n>=10.88, from C2 0.08), F=0.07+-0.021 (<n>=11.35, from C2 0.07)
  1<eta*<2 : F=0.30+-0.036 (<n>=2.46, from C2 0.30), F=0.32+-0.042 (<n>=2.50, from C2 0.32), F=0.33+-0.045 (<n>=2.63, from C2 0.33), F=0.32+-0.036 (<n>=2.66, from C2 0.31)
  1<eta*<3 : F=0.19+-0.032 (<n>=4.90, from C2 0.20), F=0.24+-0.023 (<n>=5.06, from C2 0.24), F=0.26+-0.023 (<n>=5.32, from C2 0.26), F=0.26+-0.032 (<n>=5.35, from C2 0.25)
  1<eta*<4 : F=0.09+-0.032 (<n>=6.45, from C2 0.09), F=0.11+-0.021 (<n>=7.00, from C2 0.12), F=0.14+-0.021 (<n>=7.51, from C2 0.14), F=0.15+-0.021 (<n>=7.66, from C2 0.15)
  1<eta*<5 : F=0.06+-0.021 (<n>=6.90, from C2 0.06), F=0.07+-0.021 (<n>=7.72, from C2 0.06), F=0.08+-0.021 (<n>=8.45, from C2 0.07), F=0.07+-0.021 (<n>=8.81, from C2 0.08)
  2<eta*<3 : F=0.20+-0.023 (<n>=2.46, from C2 0.20), F=0.27+-0.042 (<n>=2.61, from C2 0.27), F=0.30+-0.051 (<n>=2.73, from C2 0.30), F=0.30+-0.063 (<n>=2.71, from C2 0.30)
  3<eta*<4 : F=0.08+-0.042 (<n>=1.54, from C2 0.08), F=0.07+-0.071 (<n>=1.93, from C2 0.06), F=0.07+-0.032 (<n>=2.17, from C2 0.07), F=0.09+-0.081 (<n>=2.29, from C2 0.09)
  4<eta*<5 : F=0.19+-0.072 (<n>=0.46, from C2 0.17), F=0.12+-0.105 (<n>=0.71, from C2 0.11), F=0.05+-0.054 (<n>=0.93, from C2 0.05), F=0.01+-0.051 (<n>=1.17, from C2 0.01)
  one F over the four unit windows 1-2, 2-3, 3-4, 4-5 at W 80-115 GeV: F = 0.30, 0.20, 0.08, 0.19; chi2 = 15.9 / 3, p = 1.18e-03
  one F over the four unit windows 1-2, 2-3, 3-4, 4-5 at W 115-150 GeV: F = 0.32, 0.27, 0.07, 0.12; chi2 = 11.1 / 3, p = 1.14e-02
  one F over the four unit windows 1-2, 2-3, 3-4, 4-5 at W 150-185 GeV: F = 0.33, 0.30, 0.07, 0.05; chi2 = 33.7 / 3, p = 2.28e-07
  one F over the four unit windows 1-2, 2-3, 3-4, 4-5 at W 185-220 GeV: F = 0.32, 0.30, 0.09, 0.01; chi2 = 28.5 / 3, p = 2.83e-06
  F = v + c/<n> over the seven domains at W 80-115 GeV: v = +0.119 +- 0.016, c = +0.072 +- 0.034, chi2 = 44.1 / 5, p = 2.16e-08
  F = v + c/<n> over the seven domains at W 115-150 GeV: v = +0.114 +- 0.018, c = +0.195 +- 0.068, chi2 = 52.4 / 5, p = 4.54e-10
  F = v + c/<n> over the seven domains at W 150-185 GeV: v = +0.166 +- 0.016, c = -0.039 +- 0.052, chi2 = 68.1 / 5, p = 2.49e-13
  F = v + c/<n> over the seven domains at W 185-220 GeV: v = +0.147 +- 0.018, c = +0.028 +- 0.066, chi2 = 62.0 / 5, p = 4.61e-12
  H1's own negative-binomial fits (Table 5), 1/k and the implied k:
    1<eta*<2 : 1/k=0.285+-0.080 (k=3.51, chi2/ndf 29.4/13), 1/k=0.288+-0.056 (k=3.47, chi2/ndf 23.0/14), 1/k=0.269+-0.034 (k=3.72, chi2/ndf 33.0/15), 1/k=0.270+-0.064 (k=3.70, chi2/ndf 27.1/14)
    1<eta*<3 : 1/k=0.161+-0.039 (k=6.21, chi2/ndf 121.6/19), 1/k=0.235+-0.017 (k=4.26, chi2/ndf 54.5/19), 1/k=0.256+-0.028 (k=3.91, chi2/ndf 61.5/21), 1/k=0.245+-0.034 (k=4.08, chi2/ndf 44.7/24)
    1<eta*<4 : 1/k=0.085+-0.018 (k=11.76, chi2/ndf 96.8/21), 1/k=0.102+-0.014 (k=9.80, chi2/ndf 112.4/21), 1/k=0.132+-0.026 (k=7.58, chi2/ndf 88.6/25), 1/k=0.142+-0.020 (k=7.04, chi2/ndf 44.7/24)
    1<eta*<5 : 1/k=0.067+-0.011 (k=14.93, chi2/ndf 44.7/19), 1/k=0.068+-0.012 (k=14.71, chi2/ndf 57.0/21), 1/k=0.074+-0.013 (k=13.51, chi2/ndf 80.8/24), 1/k=0.069+-0.020 (k=14.49, chi2/ndf 63.6/25)

wrote h1_implied_k.json


==> anc/calc_SHORT/item12/h1_implied_k.py <==
#!/usr/bin/env python3
"""Item 12, part 3.  The shape k = 1/F implied by the one-window F of the published H1 data, under
the window law with one hadron per dipole (F = Var W = 1/k in every window fixed relative to the
start of the cascade).

Inputs, read through calc_SHORT/item10/h1_one_window_F.py (imported, not modified):
  2021: H1, EPJC 81 (2021) 212, Tables 4 and 6 (0 < eta* < 4 with |eta_lab| < 1.6), 16 cells,
        F = (Var - <N>)/<N>^2, uncertainties statistical + systematic + rounding in quadrature,
        rounding read two ways (as printed, and at two significant figures), as in item 10.
  1996: H1, Z. Phys. C 72 (1996) 573, Table 4, R2 in the nested windows 1<eta*<2,3,4,5, four W
        intervals, F = R2 - 1, uncertainty stat + sys + half a unit of the printed digit.
Every uncertainty is treated as independent between cells and between windows, since H1 gives no
correlations; for the nested 1996 windows the statistical parts are positively correlated (the same
events, nested windows), which the independence assumption ignores.

Computed:
  * k = 1/F with the interval [1/(F + s), 1/(F - s)] at one and two standard deviations (open above
    when F - s <= 0), and the first-order s_k = s/F^2;
  * the chi-square of one common F (one k) over the 16 cells of 2021, over the four W at each Q2, and
    over the four nested windows of 1996 at each W, with the weighted mean and the p-value;
  * the value F = 1 of a cascade from one dipole, in standard deviations from each measured F.

Run:  ( ulimit -v 1500000; python3 h1_implied_k.py ) > h1_implied_k.log   -> h1_implied_k.json
"""
import io, json, math, os, sys
from scipy.stats import chi2

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, '..', 'item10'))
sys.path.insert(0, os.path.join(HERE, '..', 'item7'))
import h1_one_window_F as h10          # noqa: E402
import h1_variance_compare as hvc      # noqa: E402


def k_interval(F, s, nsig):
    lo = 1 / (F + nsig * s)
    hi = 1 / (F - nsig * s) if F - nsig * s > 0 else math.inf
    return lo, hi


def fmt_iv(lo, hi):
    return f'[{lo:5.2f}, {"inf" if hi == math.inf else f"{hi:6.2f}"}]'


def common_F(vals):
    w = [1 / s ** 2 for _, s in vals]
    Fm = sum(wi * F for wi, (F, _) in zip(w, vals)) / sum(w)
    sm = 1 / math.sqrt(sum(w))
    c2 = sum(((F - Fm) / s) ** 2 for F, s in vals)
    dof = len(vals) - 1
    return Fm, sm, c2, dof, float(chi2.sf(c2, dof))


TXT96 = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'references', 'txt', 'hep-ex_9608011.txt'))
NUM3 = r'(\d+\.\d+)\s*±\s*(\d+\.\d+)\s*±\s*(\d+\.\d+)'


def parse_1996():
    """Every block of H1 1996 Table 4: heading with eta*, a W row, then <n>, ..., C2, ..., R2 rows."""
    import re
    t = io.open(TXT96, encoding='utf-8').read()
    out = {}
    for h in re.finditer(r'\n\s*((?:\d\s*<\s*)?η∗\s*[<>]\s*\d)\s*\n\s*W \(GeV\)', t):
        blk = t[h.end(): h.end() + 1800]
        if 'hnch' not in blk or not re.search(r'\n\s*R2\s', blk):
            continue
        name = re.sub(r'\s+', '', h.group(1)).replace('η∗', 'eta*')
        get = lambda tag: [tuple(float(x) for x in m) for m in re.findall(NUM3, re.search(tag + r'\s+(.*)', blk).group(1))]
        rec = dict(n=get(r'hnch i'), C2=get(r'\n\s*C2'), R2=get(r'\n\s*R2'))
        assert all(len(v) == 4 for v in rec.values()), (name, rec)
        assert name not in out, name
        out[name] = rec
    assert len(out) == 8, list(out)
    return out


def parse_1996_nbd():
    """H1 1996 Table 5: 1/k of the negative-binomial fit in the nested windows."""
    import re
    t = io.open(TXT96, encoding='utf-8').read()
    out = {}
    for h in re.finditer(r'\n\s*(1\s*<\s*η∗\s*<\s*\d)\s*\n\s*W \(GeV\)', t):
        blk = t[h.end(): h.end() + 900]
        m = re.search(r'1/k\s+(.*)', blk)
        if not m:
            continue
        vals = re.findall(r'(\d+\.\d+)\s*±\s*(\d+\.\d+)', m.group(1))
        c2 = re.findall(r'(\d+\.\d+/\d+)', re.search(r'χ2 /N DF\s+(.*)', blk).group(1))
        name = re.sub(r'\s+', '', h.group(1)).replace('η∗', 'eta*')
        out[name] = [(float(a), float(b), c) for (a, b), c in zip(vals, c2)]
    assert len(out) == 4 and all(len(v) == 4 for v in out.values()), out
    return out


def main():
    print(__doc__.split('\n')[0])
    out = {}
    h10.check_1996()
    T4, T6 = hvc.hd_moment('Table_4.csv'), hvc.hd_moment('Table_6.csv')
    # 2021 cells, both rounding readings
    out['2021'] = {}
    for reading, rnd in (('as printed', h10.half_ulp), ('two significant figures', h10.half_sig2)):
        print(f'\n2021, 0 < eta* < 4, rounding {reading}')
        print('  Q2 bin    W |   <N>     F      s_F  |  k=1/F   s_k   | k 1-sd interval   | k 2-sd interval   | (1-F)/s_F')
        cells = []
        for q in hvc.QBINS:
            for W in hvc.WS:
                ms, mst, msy = T4[(q, W)]; vs, vst, vsy = T6[(q, W)]
                m, V = float(ms), float(vs)
                sm = math.sqrt((m * mst / 100) ** 2 + (m * msy / 100) ** 2 + rnd(ms) ** 2)
                sV = math.sqrt((V * vst / 100) ** 2 + (V * vsy / 100) ** 2 + rnd(vs) ** 2)
                F = (V - m) / m ** 2
                s = math.hypot(sV / m ** 2, (m - 2 * V) / m ** 3 * sm)
                k = 1 / F; sk = s / F ** 2
                i1 = k_interval(F, s, 1); i2 = k_interval(F, s, 2)
                z1 = (1 - F) / s
                cells.append(dict(Q2=list(q), W=W, mean=m, F=F, sF=s, k=k, sk_first_order=sk,
                                  k_1sd=[i1[0], None if i1[1] == math.inf else i1[1]],
                                  k_2sd=[i2[0], None if i2[1] == math.inf else i2[1]], z_F_equals_1=z1))
                print(f'  {q[0]:>3}-{q[1]:<3} {W:4d} | {m:5.2f}  {F:6.3f}  {s:6.3f} | {k:6.2f} {sk:6.2f} | '
                      f'{fmt_iv(*i1):17s} | {fmt_iv(*i2):17s} | {z1:6.1f}')
        allv = [(c['F'], c['sF']) for c in cells]
        Fm, sm, c2, dof, p = common_F(allv)
        print(f'  one F for all 16 cells: weighted mean {Fm:.4f} +- {sm:.4f} (k = {1/Fm:.2f}), chi2 = {c2:.1f} / {dof}, p = {p:.2e}')
        perQ = []
        for iq, q in enumerate(hvc.QBINS):
            v = [(c['F'], c['sF']) for c in cells if c['Q2'] == list(q)]
            r = common_F(v)
            perQ.append(dict(Q2=list(q), Fmean=r[0], chi2=r[2], dof=r[3], p=r[4]))
            print(f'  one F over W at Q2 {q[0]}-{q[1]}: mean {r[0]:.4f}, chi2 = {r[2]:.1f} / {r[3]}, p = {r[4]:.2e}')
        ks = [c['k'] for c in cells]
        lo1 = min(c['k_1sd'][0] for c in cells)
        print(f'  k = 1/F ranges from {min(ks):.2f} to {max(ks):.2f}; the smallest lower end of the 1-sd intervals is {lo1:.2f}; '
              f'(1 - F)/s_F ranges from {min(c["z_F_equals_1"] for c in cells):.1f} to {max(c["z_F_equals_1"] for c in cells):.1f}')
        out['2021'][reading] = dict(cells=cells, common_all=dict(F=Fm, sF=sm, chi2=c2, dof=dof, p=p), common_per_Q2=perQ,
                                    k_range=[min(ks), max(ks)], k_1sd_lowest=lo1,
                                    z_F1_range=[min(c['z_F_equals_1'] for c in cells), max(c['z_F_equals_1'] for c in cells)])
    # 1996
    print('\n1996, nested windows 1 < eta* < 2,3,4,5 (rapidity-gap events removed)')
    print('  window     W (GeV) |   F     s_F  |  k=1/F  s_k  | k 1-sd interval   | k 2-sd interval   | (1-F)/s_F')
    c96 = []
    for dom, rows in h10.R2_1996.items():
        for i, r in enumerate(rows):
            F, s = h10.F_1996(*r)
            k = 1 / F
            i1 = k_interval(F, s, 1); i2 = k_interval(F, s, 2)
            c96.append(dict(window=dom, W=h10.WINT[i], F=F, sF=s, k=k, sk_first_order=s / F ** 2,
                            k_1sd=[i1[0], None if i1[1] == math.inf else i1[1]],
                            k_2sd=[i2[0], None if i2[1] == math.inf else i2[1]], z_F_equals_1=(1 - F) / s))
            print(f'  {dom:9s} {h10.WINT[i]:8s} | {F:5.2f}  {s:5.3f} | {k:6.2f} {s / F**2:5.2f} | {fmt_iv(*i1):17s} | '
                  f'{fmt_iv(*i2):17s} | {(1 - F) / s:6.1f}')
    perW = []
    for i, w in enumerate(h10.WINT):
        v = [(c['F'], c['sF']) for c in c96 if c['W'] == w]
        r = common_F(v)
        perW.append(dict(W=w, Fmean=r[0], chi2=r[2], dof=r[3], p=r[4]))
        print(f'  one F over the four nested windows at W {w} GeV: mean {r[0]:.4f}, chi2 = {r[2]:.1f} / {r[3]}, p = {r[4]:.2e}')
    for dom in h10.R2_1996:
        ks = [c['k'] for c in c96 if c['window'] == dom]
        print(f'  {dom}: k = 1/F between {min(ks):.2f} and {max(ks):.2f}')
    out['1996'] = dict(cells=c96, common_per_W=perW,
                       k_by_window={dom: [min(c['k'] for c in c96 if c['window'] == dom),
                                          max(c['k'] for c in c96 if c['window'] == dom)] for dom in h10.R2_1996})
    # ---- all domains of the 1996 Table 4, parsed from the text, and H1's own NBD fits (Table 5)
    print('\n1996, every domain of Table 4 (parsed from references/txt/hep-ex_9608011.txt), F = R2 - 1')
    if not os.path.exists(TXT96):
        print('  the text of the 1996 H1 paper is not supplied (see anc/README.txt); its Table 4 and Table 5 are not')
        print('  parsed, and the included h1_implied_k.json, which requirements_per_cell.py reads, is kept as it is')
        return
    dom = parse_1996()
    for d in h10.R2_1996:                       # the nested windows must match item 10's transcription
        typed = [float(v) for v, _, _ in h10.R2_1996[d]]
        assert [r[0] for r in dom[d]['R2']] == typed, (d, dom[d]['R2'], typed)
    print('  nested windows: parsed R2 values equal item 10\'s hand transcription')
    extra = {}
    for d, blk in dom.items():
        rows = []
        for i, ((R2, st, sy), (n, nst, nsy), (C2, cst, csy)) in enumerate(zip(blk['R2'], blk['n'], blk['C2'])):
            F = R2 - 1
            s = math.sqrt(st ** 2 + sy ** 2 + 0.005 ** 2)
            F_C2 = C2 - 1 - 1 / n                                    # second route, from C2 and <n>
            rows.append(dict(W=h10.WINT[i], F=F, sF=s, k=1 / F if F > 0 else None, mean=n, F_from_C2=F_C2,
                             k_1sd=list(k_interval(F, s, 1)) if F > 0 else None))
        extra[d] = rows
        print(f'  {d:9s}: ' + ', '.join(f'F={r["F"]:.2f}+-{r["sF"]:.3f} (<n>={r["mean"]:.2f}, from C2 {r["F_from_C2"]:.2f})' for r in rows))
    unit = ['1<eta*<2', '2<eta*<3', '3<eta*<4', '4<eta*<5']
    uw = []
    for i, w in enumerate(h10.WINT):
        v = [(extra[d][i]['F'], extra[d][i]['sF']) for d in unit]
        r = common_F(v)
        uw.append(dict(W=w, Fmean=r[0], chi2=r[2], dof=r[3], p=r[4], F=[x for x, _ in v]))
        print(f'  one F over the four unit windows 1-2, 2-3, 3-4, 4-5 at W {w} GeV: F = '
              + ', '.join(f'{x:.2f}' for x, _ in v) + f'; chi2 = {r[2]:.1f} / {r[3]}, p = {r[4]:.2e}')
    # F = v + c/<n>: one source of variance v and clusters confined to the window with one cluster law
    # (Sec. G of f_effects.py); a weighted linear fit over the seven domains with eta* between 1 and 5
    import numpy as np
    doms = [d for d in extra if d != 'eta*>0']
    fits = []
    for i, w in enumerate(h10.WINT):
        x = np.array([1 / extra[d][i]['mean'] for d in doms]); y = np.array([extra[d][i]['F'] for d in doms])
        sg = np.array([extra[d][i]['sF'] for d in doms])
        A = np.vstack([np.ones_like(x), x]).T / sg[:, None]
        coef, *_ = np.linalg.lstsq(A, y / sg, rcond=None)
        cov = np.linalg.inv(A.T @ A)
        c2 = float(np.sum(((y - coef[0] - coef[1] * x) / sg) ** 2))
        fits.append(dict(W=w, v=float(coef[0]), sv=float(math.sqrt(cov[0, 0])), c=float(coef[1]), sc=float(math.sqrt(cov[1, 1])),
                         chi2=c2, dof=len(doms) - 2, p=float(chi2.sf(c2, len(doms) - 2))))
        print(f'  F = v + c/<n> over the seven domains at W {w} GeV: v = {coef[0]:+.3f} +- {math.sqrt(cov[0,0]):.3f}, '
              f'c = {coef[1]:+.3f} +- {math.sqrt(cov[1,1]):.3f}, chi2 = {c2:.1f} / {len(doms) - 2}, p = {chi2.sf(c2, len(doms) - 2):.2e}')
    nbd = parse_1996_nbd()
    print('  H1\'s own negative-binomial fits (Table 5), 1/k and the implied k:')
    for d, rows in nbd.items():
        print(f'    {d:9s}: ' + ', '.join(f'1/k={a:.3f}+-{b:.3f} (k={1/a:.2f}, chi2/ndf {c})' for a, b, c in rows))
    out['1996_all_domains'] = dict(domains=extra, unit_windows_common=uw, fit_v_plus_c_over_n=fits,
                                   nbd_fit={d: [dict(inv_k=a, s=b, chi2_ndf=c, k=1 / a) for a, b, c in rows] for d, rows in nbd.items()})
    json.dump(out, io.open(os.path.join(HERE, 'h1_implied_k.json'), 'w'), indent=1)
    print('\nwrote h1_implied_k.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/hepdata/Table_13-24.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t2
#: name: Table 13-24
#: description: Charged particle multiplicity distribution $P(N)$ measured as a function of the number of charged particles $N$ in three overlapping pseudorapidity ranges $-1.2<\eta_{lab}\vert<0.2$, $-0.5<\eta_{lab}\vert<0.9$ and $0.2<\eta_{lab}\vert<1.6$, subdivided into 4x4 kinematic bins of $Q^2$ and $y$.

#: data_file: data13-24.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: P(N)
#: keyword cmenergies: 319.0
#: keyword phrases: Neutral Current | Deep Inelastic Scattering
#: RE,,,,,,,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,,,,,,,319
#: PIN(E+) [GEV],,,,,,,,,-27.6
#: PIN(P) [GEV],,,,,,,,,920
$N$,$N$ LOW,$N$ HIGH,$y$,$y$ LOW,$y$ HIGH,$\eta$,$\eta$ LOW,$\eta$ HIGH,$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$P(N)$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,7.5,5,10,0.52,0.43%,-0.43%,13%,-13%,1%,-1%,11%,-11%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,7.5,5,10,0.29,0.84%,-0.84%,13%,-13%,1%,-1%,11%,-11%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,7.5,5,10,0.14,1.4%,-1.4%,9.6%,-9.6%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,7.5,5,10,0.038,3.1%,-3.1%,9.6%,-9.6%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,7.5,5,10,0.0071,5.2%,-5.2%,9.6%,-9.6%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,7.5,5,10,0.16,1%,-1%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,7.5,5,10,0.27,0.68%,-0.68%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,7.5,5,10,0.27,0.7%,-0.7%,9.6%,-9.6%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
3,2.5,3.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,7.5,5,10,0.17,0.96%,-0.96%,9.6%,-9.6%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
4.4,3.5,5.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,7.5,5,10,0.058,1.1%,-1.1%,9.6%,-9.6%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,7.5,5,10,0.0062,3.7%,-3.7%,13%,-13%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,5%,-5%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,0.11,0.97%,-0.97%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,0.18,0.74%,-0.74%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,0.22,0.68%,-0.68%,6.1%,-6.1%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
3,2.5,3.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,0.2,0.74%,-0.74%,6.1%,-6.1%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,0.11,0.58%,-0.58%,6.1%,-6.1%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
6.4,5.5,7.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,0.032,1.2%,-1.2%,10%,-10%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,5%,-5%
8.9,7.5,11.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,0.0027,2.8%,-2.8%,10%,-10%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,5%,-5%
13,11.5,15.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,7.5,5,10,8.4e-05,85%,-85%,10%,-10%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,5%,-5%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.16,0.55%,-0.55%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.18,0.6%,-0.6%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.19,0.66%,-0.66%,4%,-4%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
3,2.5,3.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.16,0.78%,-0.78%,4%,-4%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.1,0.53%,-0.53%,4%,-4%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,2%,-2%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.042,0.9%,-0.9%,9.2%,-9.2%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,5%,-5%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.0088,1.2%,-1.2%,9.2%,-9.2%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,5%,-5%
13,11.5,15.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,0.00044,7.2%,-7.2%,9.2%,-9.2%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,5%,-5%
17,15.5,19.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,7.5,5,10,2e-05,50%,-50%,11%,-11%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,5%,-5%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,7.5,5,10,0.18,1.3%,-1.3%,24%,-24%,1%,-1%,23%,-23%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,7.5,5,10,0.27,0.96%,-0.96%,24%,-24%,1%,-1%,23%,-23%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,7.5,5,10,0.27,0.99%,-0.99%,18%,-18%,1%,-1%,18%,-18%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,7.5,5,10,0.16,1.4%,-1.4%,18%,-18%,1%,-1%,18%,-18%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,7.5,5,10,0.049,1.5%,-1.5%,18%,-18%,1%,-1%,18%,-18%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.3,5.5,7.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,7.5,5,10,0.0043,6.5%,-6.5%,20%,-20%,1%,-1%,18%,-18%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,7.5,5,10,0.11,1.5%,-1.5%,13%,-13%,1%,-1%,12%,-12%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,7.5,5,10,0.19,0.93%,-0.93%,13%,-13%,1%,-1%,12%,-12%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,7.5,5,10,0.23,0.84%,-0.84%,10%,-10%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,7.5,5,10,0.2,0.95%,-0.95%,10%,-10%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,7.5,5,10,0.11,0.75%,-0.75%,10%,-10%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,7.5,5,10,0.027,1.7%,-1.7%,13%,-13%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
9,7.5,11.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,7.5,5,10,0.0028,4%,-4%,13%,-13%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.18,0.66%,-0.66%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.18,0.71%,-0.71%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.18,0.76%,-0.76%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.15,0.89%,-0.89%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.096,0.63%,-0.63%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.04,1%,-1%,9.5%,-9.5%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.0087,1.5%,-1.5%,9.5%,-9.5%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,7.5,5,10,0.00046,8.3%,-8.3%,9.5%,-9.5%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.2,0.48%,-0.48%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.17,0.61%,-0.61%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.18,0.64%,-0.64%,10%,-10%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.15,0.76%,-0.76%,10%,-10%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.092,0.55%,-0.55%,10%,-10%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.039,0.92%,-0.92%,13%,-13%,2%,-2%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.0095,1.2%,-1.2%,13%,-13%,2%,-2%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.0011,4.7%,-4.7%,13%,-13%,2%,-2%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,7.5,5,10,0.00011,28%,-28%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,3%,-3%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.1,2.4%,-2.4%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.19,1.4%,-1.4%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.21,1.4%,-1.4%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.21,1.5%,-1.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.11,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.03,2.5%,-2.5%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
8.9,7.5,11.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.0022,5.6%,-5.6%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,7.5,5,10,0.00015,70%,-70%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.17,1%,-1%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.17,1.1%,-1.1%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.19,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.15,1.4%,-1.4%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.1,0.93%,-0.93%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.042,1.6%,-1.6%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.1,7.5,11.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.0082,2.2%,-2.2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,0.0004,13%,-13%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,15.5,19.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,7.5,5,10,-1.6e-06,-630%,630%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.21,0.6%,-0.6%,21%,-21%,1%,-1%,20%,-20%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.16,0.9%,-0.9%,21%,-21%,1%,-1%,20%,-20%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.17,0.92%,-0.92%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.14,1.1%,-1.1%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.092,0.78%,-0.78%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.04,1.3%,-1.3%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.0094,1.6%,-1.6%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.001,5.5%,-5.5%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,7.5,5,10,0.00011,48%,-48%,11%,-11%,2%,-2%,5%,-5%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.22,0.47%,-0.47%,21%,-21%,1%,-1%,20%,-20%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.14,0.76%,-0.76%,21%,-21%,1%,-1%,20%,-20%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.17,0.76%,-0.76%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.14,0.95%,-0.95%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.095,0.64%,-0.64%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.041,1.1%,-1.1%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.011,1.4%,-1.4%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.0015,5.1%,-5.1%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,7.5,5,10,0.00012,21%,-21%,11%,-11%,2%,-2%,5%,-5%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,15.0,10,20,0.6,0.27%,-0.27%,13%,-13%,1%,-1%,11%,-11%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,15.0,10,20,0.26,0.66%,-0.66%,13%,-13%,1%,-1%,11%,-11%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,15.0,10,20,0.1,1.4%,-1.4%,9.5%,-9.5%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,15.0,10,20,0.027,3.2%,-3.2%,9.5%,-9.5%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,15.0,10,20,0.0021,6.7%,-6.7%,9.5%,-9.5%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,15.0,10,20,0.18,0.67%,-0.67%,13%,-13%,1%,-1%,12%,-12%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,15.0,10,20,0.26,0.58%,-0.58%,13%,-13%,1%,-1%,12%,-12%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,15.0,10,20,0.26,0.62%,-0.62%,9.5%,-9.5%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,15.0,10,20,0.16,0.86%,-0.86%,9.5%,-9.5%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,15.0,10,20,0.057,0.92%,-0.92%,9.5%,-9.5%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,15.0,10,20,0.0068,3.4%,-3.4%,12%,-12%,1%,-1%,9%,-9%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,0.071,1.2%,-1.2%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,0.16,0.73%,-0.73%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,0.22,0.66%,-0.66%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,0.21,0.73%,-0.73%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,0.13,0.54%,-0.54%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,0.035,1.2%,-1.2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
8.9,7.5,11.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,0.0042,2.6%,-2.6%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,15.0,10,20,8.9e-05,27%,-27%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.13,0.59%,-0.59%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.17,0.65%,-0.65%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.18,0.73%,-0.73%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.16,0.87%,-0.87%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.11,0.61%,-0.61%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.048,0.99%,-0.99%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.011,1.3%,-1.3%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,0.00061,6.3%,-6.3%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,15.0,10,20,1.1e-05,70%,-70%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,15.0,10,20,0.21,0.8%,-0.8%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,15.0,10,20,0.26,0.73%,-0.73%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,15.0,10,20,0.25,0.79%,-0.79%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,15.0,10,20,0.16,1.1%,-1.1%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,15.0,10,20,0.052,1.3%,-1.3%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.3,5.5,7.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,15.0,10,20,0.0055,6.6%,-6.6%,8.9%,-8.9%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,15.0,10,20,0.068,1.7%,-1.7%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,15.0,10,20,0.17,0.86%,-0.86%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,15.0,10,20,0.22,0.76%,-0.76%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,15.0,10,20,0.22,0.8%,-0.8%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,15.0,10,20,0.12,0.61%,-0.61%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,15.0,10,20,0.034,1.4%,-1.4%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,15.0,10,20,0.0027,4.3%,-4.3%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.13,0.69%,-0.69%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.17,0.68%,-0.68%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.18,0.74%,-0.74%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.16,0.88%,-0.88%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.11,0.62%,-0.62%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.046,1%,-1%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.01,1.4%,-1.4%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,15.0,10,20,0.00066,6.9%,-6.9%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.18,0.48%,-0.48%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.17,0.62%,-0.62%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.18,0.72%,-0.72%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.15,0.9%,-0.9%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.097,0.66%,-0.66%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.042,1.1%,-1.1%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.012,1.3%,-1.3%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,0.0014,4.4%,-4.4%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,15.0,10,20,8.4e-05,21%,-21%,11%,-11%,2%,-2%,5%,-5%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,0.075,2%,-2%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,0.16,1.2%,-1.2%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,0.22,1.1%,-1.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,0.22,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,0.13,0.88%,-0.88%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,0.032,2.1%,-2.1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
8.9,7.5,11.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,0.0035,4.3%,-4.3%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,15.0,10,20,5.1e-05,43%,-43%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.12,1.1%,-1.1%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.16,0.96%,-0.96%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.19,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.16,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.11,0.81%,-0.81%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.049,1.3%,-1.3%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.1,7.5,11.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.011,1.9%,-1.9%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,15.0,10,20,0.00047,12%,-12%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.18,0.6%,-0.6%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.17,0.8%,-0.8%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.17,0.9%,-0.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.15,1.1%,-1.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.098,0.78%,-0.78%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.043,1.3%,-1.3%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.011,1.5%,-1.5%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,0.0014,5.4%,-5.4%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,15.0,10,20,6.4e-05,41%,-41%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.2,0.49%,-0.49%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.15,0.84%,-0.84%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.17,0.87%,-0.87%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.15,1.1%,-1.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.098,0.75%,-0.75%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.045,1.2%,-1.2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.011,1.6%,-1.6%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.0017,5.2%,-5.2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,15.0,10,20,0.00022,18%,-18%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,30.0,20,40,0.76,0.24%,-0.24%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,30.0,20,40,0.18,1.1%,-1.1%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,30.0,20,40,0.045,2.9%,-2.9%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,30.0,20,40,0.0099,8.5%,-8.5%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,30.0,20,40,0.0016,35%,-35%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,30.0,20,40,0.25,0.66%,-0.66%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,30.0,20,40,0.27,0.73%,-0.73%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,30.0,20,40,0.23,0.86%,-0.86%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,30.0,20,40,0.14,1.3%,-1.3%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,30.0,20,40,0.044,1.5%,-1.5%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,30.0,20,40,0.005,5.7%,-5.7%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,0.054,1.8%,-1.8%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,0.14,1.1%,-1.1%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,0.21,0.93%,-0.93%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,0.22,0.96%,-0.96%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,0.14,0.66%,-0.66%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,0.042,1.4%,-1.4%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
8.9,7.5,11.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,0.0045,3%,-3%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
13,11.5,15.5,0.1575,0.015,0.3,-0.5,-1.2,0.2,30.0,20,40,4.9e-05,36%,-36%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.094,1%,-1%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.15,0.97%,-0.97%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.18,1.1%,-1.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.17,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.12,0.77%,-0.77%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.057,1.2%,-1.2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.014,1.5%,-1.5%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,30.0,20,40,0.00071,7.7%,-7.7%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,30.0,20,40,0.27,0.8%,-0.8%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,30.0,20,40,0.27,0.92%,-0.92%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,30.0,20,40,0.23,1.1%,-1.1%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,30.0,20,40,0.13,1.6%,-1.6%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,30.0,20,40,0.044,1.8%,-1.8%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.3,5.5,7.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,30.0,20,40,0.0035,8.8%,-8.8%,8.9%,-8.9%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,30.0,20,40,0.054,2.5%,-2.5%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,30.0,20,40,0.14,1.3%,-1.3%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,30.0,20,40,0.21,1%,-1%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,30.0,20,40,0.22,1.1%,-1.1%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,30.0,20,40,0.15,0.76%,-0.76%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,30.0,20,40,0.04,1.7%,-1.7%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,30.0,20,40,0.004,4.4%,-4.4%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.085,1.2%,-1.2%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.15,1%,-1%,7.9%,-7.9%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.18,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.18,1.1%,-1.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.13,0.77%,-0.77%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.058,1.2%,-1.2%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.013,1.6%,-1.6%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,0.0011,8.1%,-8.1%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
13,15.5,19.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,30.0,20,40,1.3e-06,540%,-540%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.15,0.73%,-0.73%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.17,0.87%,-0.87%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.18,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.15,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.099,0.85%,-0.85%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.045,1.3%,-1.3%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.014,1.5%,-1.5%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.0021,4.6%,-4.6%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,30.0,20,40,0.00016,21%,-21%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,30.0,20,40,0.061,3.2%,-3.2%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,30.0,20,40,0.14,2%,-2%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,30.0,20,40,0.2,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,30.0,20,40,0.22,1.5%,-1.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,30.0,20,40,0.14,1.1%,-1.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,30.0,20,40,0.044,2.4%,-2.4%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
8.9,7.5,11.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,30.0,20,40,0.0053,7%,-7%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.076,1.9%,-1.9%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.14,1.4%,-1.4%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.18,1.3%,-1.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.17,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.13,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.06,1.6%,-1.6%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.1,7.5,11.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.015,2.2%,-2.2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,0.00081,12%,-12%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,15.5,19.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,30.0,20,40,1e-05,260%,-260%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.14,0.92%,-0.92%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.17,1.1%,-1.1%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.18,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.15,1.5%,-1.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.1,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.047,1.6%,-1.6%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.014,1.8%,-1.8%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.0019,5.4%,-5.4%,8%,-8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
17,15.5,19.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,30.0,20,40,0.00012,27%,-27%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.17,0.72%,-0.72%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.15,1.1%,-1.1%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.17,1.3%,-1.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.15,1.5%,-1.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.1,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.047,1.6%,-1.6%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.012,1.9%,-1.9%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.0018,5.9%,-5.9%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,30.0,20,40,0.00027,17%,-17%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,70.0,40,100,0.91,0.2%,-0.2%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,70.0,40,100,0.08,2.3%,-2.3%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,70.0,40,100,0.01,9.7%,-9.7%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,-0.5,-1.2,0.2,70.0,40,100,0.0019,32%,-32%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,70.0,40,100,0.44,0.47%,-0.47%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,70.0,40,100,0.27,0.89%,-0.89%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,70.0,40,100,0.16,1.4%,-1.4%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,70.0,40,100,0.079,2.3%,-2.3%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,70.0,40,100,0.022,3.2%,-3.2%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,-0.5,-1.2,0.2,70.0,40,100,0.0019,11%,-11%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,70.0,40,100,0.063,1.9%,-1.9%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,70.0,40,100,0.14,1.4%,-1.4%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,70.0,40,100,0.19,1.2%,-1.2%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,70.0,40,100,0.22,1.2%,-1.2%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,70.0,40,100,0.14,0.86%,-0.86%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,70.0,40,100,0.042,1.7%,-1.7%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
8.9,7.5,11.5,0.22499999999999998,0.15,0.3,-0.5,-1.2,0.2,70.0,40,100,0.0048,3.9%,-3.9%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.058,2.5%,-2.5%,8.4%,-8.4%,5%,-5%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.11,1.8%,-1.8%,8.4%,-8.4%,5%,-5%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.17,1.6%,-1.6%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.17,1.8%,-1.8%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.15,1%,-1%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.07,1.7%,-1.7%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.017,1.9%,-1.9%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,0.00095,9.7%,-9.7%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,-0.5,-1.2,0.2,70.0,40,100,1.2e-05,64%,-64%,10%,-10%,2%,-2%,3%,-3%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,70.0,40,100,0.48,0.54%,-0.54%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,70.0,40,100,0.26,1.1%,-1.1%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,70.0,40,100,0.14,1.8%,-1.8%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,70.0,40,100,0.067,3.6%,-3.6%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,70.0,40,100,0.019,4.4%,-4.4%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.3,5.5,7.5,0.056249999999999994,0.0375,0.075,0.2,-0.5,0.9,70.0,40,100,0.0014,20%,-20%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,70.0,40,100,0.067,2.3%,-2.3%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,70.0,40,100,0.14,1.6%,-1.6%,6.9%,-6.9%,1%,-1%,3%,-3%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,70.0,40,100,0.2,1.4%,-1.4%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,70.0,40,100,0.21,1.4%,-1.4%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,70.0,40,100,0.14,0.99%,-0.99%,4.2%,-4.2%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,70.0,40,100,0.041,2.1%,-2.1%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.11249999999999999,0.075,0.15,0.2,-0.5,0.9,70.0,40,100,0.0044,4.7%,-4.7%,7.9%,-7.9%,1%,-1%,3%,-3%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.042,2.7%,-2.7%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.1,1.7%,-1.7%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.15,1.5%,-1.5%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.17,1.5%,-1.5%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.15,0.87%,-0.87%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.076,1.3%,-1.3%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.018,1.7%,-1.7%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,0.0013,8.2%,-8.2%,9.1%,-9.1%,2%,-2%,5%,-5%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,15.5,19.5,0.22499999999999998,0.15,0.3,0.2,-0.5,0.9,70.0,40,100,8.5e-06,65%,-65%,11%,-11%,2%,-2%,5%,-5%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.12,1.4%,-1.4%,8.1%,-8.1%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.16,1.3%,-1.3%,8.1%,-8.1%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.18,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.15,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.1,1.3%,-1.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.052,1.9%,-1.9%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.019,1.8%,-1.8%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.0026,6.3%,-6.3%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.2,-0.5,0.9,70.0,40,100,0.0004,20%,-20%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,70.0,40,100,0.086,2.9%,-2.9%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,70.0,40,100,0.14,2.7%,-2.7%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,70.0,40,100,0.2,2.2%,-2.2%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,70.0,40,100,0.2,2.2%,-2.2%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,70.0,40,100,0.13,1.6%,-1.6%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,70.0,40,100,0.041,3.2%,-3.2%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
8.9,7.5,11.5,0.056249999999999994,0.0375,0.075,0.9,0.2,1.6,70.0,40,100,0.0034,8.4%,-8.4%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.037,4.5%,-4.5%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.087,2.7%,-2.7%,6.2%,-6.2%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.14,2.2%,-2.2%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.17,2.1%,-2.1%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.16,1.2%,-1.2%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.086,1.8%,-1.8%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.1,7.5,11.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.021,2.2%,-2.2%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,0.0012,11%,-11%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,15.5,19.5,0.11249999999999999,0.075,0.15,0.9,0.2,1.6,70.0,40,100,4.3e-06,100%,-100%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.1,1.5%,-1.5%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.15,1.5%,-1.5%,6.5%,-6.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.18,1.7%,-1.7%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.16,2%,-2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.1,1.4%,-1.4%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.055,2%,-2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.019,2%,-2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.0033,5.3%,-5.3%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,0.9,0.2,1.6,70.0,40,100,0.00021,21%,-21%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.14,1.3%,-1.3%,8.1%,-8.1%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.16,1.7%,-1.7%,8.1%,-8.1%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.17,2%,-2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.15,2.5%,-2.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.1,1.7%,-1.7%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.049,2.5%,-2.5%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.014,2.5%,-2.5%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.0024,6.8%,-6.8%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,0.9,0.2,1.6,70.0,40,100,0.00052,23%,-23%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%



==> anc/calc_SHORT/item12/hepdata/Table_7.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t9
#: name: Table 7
#: description: Hadron entropy for charged particles selected in a sliding pseudorapidity window of 1.4 units size with transverse momenta $P_{T lab}>150$ MeV, in the accessible kinematic bins of momentum transfer $Q^2$ and $y$. The data are presented as a function of $Q^2$ and the corresponding average $x$-Bjorken. 

#: data_file: data7.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: S
#: keyword cmenergies: 319.0
#: keyword phrases: Entropy | Neutral Current | Deep Inelastic Scattering
#: RE,,,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,,,319
#: PIN(E+) [GEV],,,,,-27.6
#: PIN(P) [GEV],,,,,920
$\eta$,$\eta$ LOW,$\eta$ HIGH,$x_{\rm Bj}$,$Q^2$ [GeV],$Q^2$ [GeV] LOW,$Q^2$ [GeV] HIGH,$S_{\rm hadron}$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -,sys.8 +,sys.8 -
-0.5,-1.2,0.2,0.00033,7.5,5,10,2,0.19%,-0.19%,2.7%,-2.7%,0%,-0%,2%,-2%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.2,-0.5,0.9,0.0007,7.5,5,10,1.9,0.2%,-0.2%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.9,0.2,1.6,0.0014,7.5,5,10,1.9,0.33%,-0.33%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
-0.5,-1.2,0.2,0.00034,15.0,10,20,2.1,0.14%,-0.14%,2.7%,-2.7%,0%,-0%,2%,-2%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.2,-0.5,0.9,0.00066,15.0,10,20,2.1,0.15%,-0.15%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.9,0.2,1.6,0.0013,15.0,10,20,2.1,0.55%,-0.55%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.2,-0.5,0.9,0.00068,30.0,20,40,2.1,0.14%,-0.14%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.9,0.2,1.6,0.0013,30.0,20,40,2.1,0.19%,-0.19%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.9,0.2,1.6,0.0013,70.0,40,100,2.1,0.16%,-0.16%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%



==> anc/calc_SHORT/item12/hepdata/Table_8.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t10
#: name: Table 8
#: description: Hadron entropy for charged particles neasured with the additional  restriction to select only particles from the current region of the Breit frame $0<\eta^{*}<4$, in 4x4 kinematic bins of $Q^2$ and $y$. The data are presented as a function of $Q^2$ and the corresponding average $x$-Bjorken. 

#: data_file: data8.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: S
#: keyword cmenergies: 319.0
#: keyword phrases: Entropy | Double Differential Distribitution | Neutral Current | Deep Inelastic Scattering
#: RE,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,319
#: PIN(E+) [GEV],,,-27.6
#: PIN(P) [GEV],,,920
$x_{\rm Bj}$,$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$S_{\rm hadron}$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -,sys.8 +,sys.8 -
0.0014,7.5,5,10,2,0.33%,-0.33%,2.7%,-2.7%,0%,-0%,2%,-2%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0007,7.5,5,10,2.3,0.089%,-0.089%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.00033,7.5,5,10,2.6,0.06%,-0.06%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.00017,7.5,5,10,2.7,0.053%,-0.053%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0023,15.0,10,20,2,0.15%,-0.15%,2.7%,-2.7%,0%,-0%,2%,-2%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0013,15.0,10,20,2.3,0.096%,-0.096%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.00066,15.0,10,20,2.5,0.06%,-0.06%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.00034,15.0,10,20,2.7,0.048%,-0.048%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0052,30.0,20,40,2,0.27%,-0.27%,2.7%,-2.7%,0%,-0%,2%,-2%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0026,30.0,20,40,2.3,0.14%,-0.14%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0013,30.0,20,40,2.6,0.081%,-0.081%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.00068,30.0,20,40,2.7,0.079%,-0.079%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.011,70.0,40,100,2,0.22%,-0.22%,2.7%,-2.7%,0%,-0%,2%,-2%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0056,70.0,40,100,2.3,0.16%,-0.16%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0028,70.0,40,100,2.6,0.12%,-0.12%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%
0.0013,70.0,40,100,2.7,0.097%,-0.097%,2.1%,-2.1%,0%,-0%,1%,-1%,1%,-1%,1%,-1%,0.5%,-0.5%,0.5%,-0.5%,0%,-0%,1%,-1%



==> anc/calc_SHORT/item12/hkkt_local_F.json <==
{
 "fits": {
  "KL HSS C x^-D": {
   "C0_theirs": 0.655,
   "chi2dof_at_theirs": 206.52411785324554,
   "C0_refit": 0.9811960861032143,
   "chi2dof_refit": 48.902238329524494,
   "chi2dof_theirs": 10.6
  },
  "KL HSS x^-D": {
   "C0_theirs": 0.655,
   "chi2dof_at_theirs": 10.831046580887673,
   "C0_refit": 0.6465077764740517,
   "chi2dof_refit": 10.795552769431602,
   "chi2dof_theirs": 10.6
  },
  "KL HERAPDF C x^-D": {
   "C0_theirs": 0.777,
   "chi2dof_at_theirs": 201.99124242167522,
   "C0_refit": 0.9989999999999999,
   "chi2dof_refit": 85.13060899332723,
   "chi2dof_theirs": 4.5
  },
  "KL HERAPDF x^-D": {
   "C0_theirs": 0.777,
   "chi2dof_at_theirs": 4.474093386331579,
   "C0_refit": 0.7861359773950922,
   "chi2dof_refit": 4.4188296226679755,
   "chi2dof_theirs": 4.5
  },
  "universal HSS C x^-D": {
   "C0_theirs": 0.777,
   "chi2dof_at_theirs": 9.052692289889436,
   "C0_refit": 0.7062121272070554,
   "chi2dof_refit": 5.718723621929563,
   "chi2dof_theirs": 4.35
  },
  "universal HSS x^-D": {
   "C0_theirs": 0.777,
   "chi2dof_at_theirs": 213.0610820888994,
   "C0_refit": 0.3828992372735457,
   "chi2dof_refit": 150.85321747614555,
   "chi2dof_theirs": 4.35
  },
  "universal HERAPDF C x^-D": {
   "C0_theirs": 0.706,
   "chi2dof_at_theirs": 13.041445685007531,
   "C0_refit": 0.8062376562540265,
   "chi2dof_refit": 6.470890601667655,
   "chi2dof_theirs": 4.18
  },
  "universal HERAPDF x^-D": {
   "C0_theirs": 0.706,
   "chi2dof_at_theirs": 106.23037981915627,
   "C0_refit": 0.3704571504077986,
   "chi2dof_refit": 75.54015521456456,
   "chi2dof_theirs": 4.18
  }
 },
 "cells": [
  {
   "set": "0<eta*<4",
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "x": 0.0014,
   "eta": null,
   "H1_F": 0.05555555555555555,
   "H1_sF": 0.08182925647568547,
   "H1_mean": 3.0,
   "H1_P0": 0.072,
   "H1_S": 2.0,
   "local": {
    "KL HSS": {
     "nbar": 3.9305576572324386,
     "p0": 0.276064693678226,
     "S": 2.202965374505899,
     "F": 1.059806085973958,
     "F_lower_any_inclusive": 0.02990304298697887,
     "mean": 2.8454694616039595
    },
    "KL HERAPDF": {
     "nbar": 4.197521129358732,
     "p0": 0.3171707747309459,
     "S": 2.1983653792953097,
     "F": 1.2311996182350429,
     "F_lower_any_inclusive": 0.11559980911752135,
     "mean": 2.866190100810508
    },
    "universal HSS": {
     "nbar": 8.25417108018812,
     "p0": 0.32748437708088796,
     "S": 2.0518740526446706,
     "F": 1.6136169955223922,
     "F_lower_any_inclusive": 0.3068084977611961,
     "mean": 5.5510590056736335
    },
    "universal HERAPDF": {
     "nbar": 10.661703668571178,
     "p0": 0.28818863186621335,
     "S": 2.285136063905626,
     "F": 1.5461980523586498,
     "F_lower_any_inclusive": 0.2730990261793249,
     "mean": 7.589121874962663
    }
   },
   "F_range": [
    1.059806085973958,
    1.6136169955223922
   ],
   "p0_range": [
    0.276064693678226,
    0.32748437708088796
   ],
   "mean_range": [
    2.8454694616039595,
    7.589121874962663
   ],
   "F_bound_universal": 0.2730990261793249,
   "z_min": 12.272511980074055,
   "z_bound_universal": 2.6585047939230595
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "x": 0.0007,
   "eta": null,
   "H1_F": 0.13605442176870744,
   "H1_sF": 0.026633941888226823,
   "H1_mean": 4.2,
   "H1_P0": 0.064,
   "H1_S": 2.3,
   "local": {
    "KL HSS": {
     "nbar": 4.739497190280732,
     "p0": 0.276064693678226,
     "S": 2.35713254395175,
     "F": 1.1797725494968856,
     "F_lower_any_inclusive": 0.08988627474844281,
     "mean": 3.4310893502570683
    },
    "KL HERAPDF": {
     "nbar": 5.096608682407492,
     "p0": 0.3171707747309459,
     "S": 2.3477285505394234,
     "F": 1.3542961167419225,
     "F_lower_any_inclusive": 0.17714805837096115,
     "mean": 3.4801133581078423
    },
    "universal HSS": {
     "nbar": 9.952944099589535,
     "p0": 0.32748437708088796,
     "S": 2.1777351757800734,
     "F": 1.6751117315758584,
     "F_lower_any_inclusive": 0.33755586578792923,
     "mean": 6.693510401014557
    },
    "universal HERAPDF": {
     "nbar": 12.94538605331503,
     "p0": 0.28818863186621335,
     "S": 2.4232852759211125,
     "F": 1.592688011444541,
     "F_lower_any_inclusive": 0.2963440057222704,
     "mean": 9.214672957630212
    }
   },
   "F_range": [
    1.1797725494968856,
    1.6751117315758584
   ],
   "p0_range": [
    0.276064693678226,
    0.32748437708088796
   ],
   "mean_range": [
    3.4310893502570683,
    9.214672957630212
   ],
   "F_bound_universal": 0.2963440057222704,
   "z_min": 39.18751989879274,
   "z_bound_universal": 6.018244863123952
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "x": 0.00033,
   "eta": null,
   "H1_F": 0.21449704142011833,
   "H1_sF": 0.040208989767338194,
   "H1_mean": 5.2,
   "H1_P0": 0.076,
   "H1_S": 2.6,
   "local": {
    "KL HSS": {
     "nbar": 5.806440461233323,
     "p0": 0.276064693678226,
     "S": 2.520250291018098,
     "F": 1.286882376876855,
     "F_lower_any_inclusive": 0.14344118843842737,
     "mean": 4.203487253942088
    },
    "KL HERAPDF": {
     "nbar": 6.291074638659656,
     "p0": 0.3171707747309459,
     "S": 2.5059625776003207,
     "F": 1.4634113897779206,
     "F_lower_any_inclusive": 0.23170569488896023,
     "mean": 4.295729621625767
    },
    "universal HSS": {
     "nbar": 12.193524968589978,
     "p0": 0.32748437708088796,
     "S": 2.31428051090744,
     "F": 1.7300161637816533,
     "F_lower_any_inclusive": 0.36500808189082656,
     "mean": 8.200336039831035
    },
    "universal HERAPDF": {
     "nbar": 15.979329582195527,
     "p0": 0.28818863186621335,
     "S": 2.5731618222470396,
     "F": 1.6338976692383884,
     "F_lower_any_inclusive": 0.31694883461919415,
     "mean": 11.374268451763287
    }
   },
   "F_range": [
    1.286882376876855,
    1.7300161637816533
   ],
   "p0_range": [
    0.276064693678226,
    0.32748437708088796
   ],
   "mean_range": [
    4.203487253942088,
    11.374268451763287
   ],
   "F_bound_universal": 0.31694883461919415,
   "z_min": 26.670287954556777,
   "z_bound_universal": 2.5479822744091303
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "x": 0.00017,
   "eta": null,
   "H1_F": 0.2660575114216609,
   "H1_sF": 0.04091976003841135,
   "H1_mean": 6.1,
   "H1_P0": 0.066,
   "H1_S": 2.7,
   "local": {
    "KL HSS": {
     "nbar": 6.945244387267672,
     "p0": 0.276064693678226,
     "S": 2.6613453838229266,
     "F": 1.364898018451844,
     "F_lower_any_inclusive": 0.1824490092259219,
     "mean": 5.027907622976203
    },
    "KL HERAPDF": {
     "nbar": 7.575007077722178,
     "p0": 0.3171707747309459,
     "S": 2.642980541198245,
     "F": 1.5423250496773644,
     "F_lower_any_inclusive": 0.27116252483868225,
     "mean": 5.172436214288637
    },
    "universal HSS": {
     "nbar": 14.58501321326211,
     "p0": 0.32748437708088796,
     "S": 2.4347209563335235,
     "F": 1.7700069340837123,
     "F_lower_any_inclusive": 0.38500346704185623,
     "mean": 9.808649246400448
    },
    "universal HERAPDF": {
     "nbar": 19.240517977414335,
     "p0": 0.28818863186621335,
     "S": 2.705361124270648,
     "F": 1.6637010581612506,
     "F_lower_any_inclusive": 0.33185052908062523,
     "mean": 13.695619425106015
    }
   },
   "F_range": [
    1.364898018451844,
    1.7700069340837123
   ],
   "p0_range": [
    0.276064693678226,
    0.32748437708088796
   ],
   "mean_range": [
    5.027907622976203,
    13.695619425106015
   ],
   "F_bound_universal": 0.33185052908062523,
   "z_min": 26.85354229835909,
   "z_bound_universal": 1.6078544350505595
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "x": 0.0023,
   "eta": null,
   "H1_F": 0.04444444444444443,
   "H1_sF": 0.07726427720645511,
   "H1_mean": 3.0,
   "H1_P0": 0.068,
   "H1_S": 2.0,
   "local": {
    "KL HSS": {
     "nbar": 3.652792032490686,
     "p0": 0.26737047290703936,
     "S": 2.151430933425683,
     "F": 0.9825485676736943,
     "F_lower_any_inclusive": -0.008725716163152947,
     "mean": 2.6761432993325855
    },
    "KL HERAPDF": {
     "nbar": 4.3830165626420605,
     "p0": 0.288138235791698,
     "S": 2.276081410231547,
     "F": 1.1685295339658306,
     "F_lower_any_inclusive": 0.08426476698291538,
     "mean": 3.120101902836585
    },
    "universal HSS": {
     "nbar": 9.862538487724853,
     "p0": 0.3171707747309459,
     "S": 2.1875394571754416,
     "F": 1.6320086856062366,
     "F_lower_any_inclusive": 0.31600434280311823,
     "mean": 6.73442951475939
    },
    "universal HERAPDF": {
     "nbar": 11.483503394122199,
     "p0": 0.26180900189052614,
     "S": 2.376799494378282,
     "F": 1.473393913949123,
     "F_lower_any_inclusive": 0.23669695697456153,
     "mean": 8.477018832300597
    }
   },
   "F_range": [
    0.9825485676736943,
    1.6320086856062366
   ],
   "p0_range": [
    0.26180900189052614,
    0.3171707747309459
   ],
   "mean_range": [
    2.6761432993325855,
    8.477018832300597
   ],
   "F_bound_universal": 0.23669695697456153,
   "z_min": 12.141498725505132,
   "z_bound_universal": 2.4882457906958226
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "x": 0.0013,
   "eta": null,
   "H1_F": 0.09734991887506761,
   "H1_sF": 0.022810346057676203,
   "H1_mean": 4.3,
   "H1_P0": 0.041,
   "H1_S": 2.3,
   "local": {
    "KL HSS": {
     "nbar": 4.285530618288976,
     "p0": 0.26737047290703936,
     "S": 2.286380183600474,
     "F": 1.092890439753989,
     "F_lower_any_inclusive": 0.0464452198769943,
     "mean": 3.1397062702194556
    },
    "KL HERAPDF": {
     "nbar": 5.231019051351872,
     "p0": 0.288138235791698,
     "S": 2.417341666430194,
     "F": 1.2724430505929976,
     "F_lower_any_inclusive": 0.13622152529649884,
     "mean": 3.723762450502582
    },
    "universal HSS": {
     "nbar": 11.570932669380236,
     "p0": 0.3171707747309459,
     "S": 2.296623174208273,
     "F": 1.6758565959535534,
     "F_lower_any_inclusive": 0.3379282979767766,
     "mean": 7.9009709902732945
    },
    "universal HERAPDF": {
     "nbar": 13.705269914541903,
     "p0": 0.26180900189052614,
     "S": 2.5073625287251966,
     "F": 1.5116409400998096,
     "F_lower_any_inclusive": 0.2558204700499049,
     "mean": 10.11710687757543
    }
   },
   "F_range": [
    1.092890439753989,
    1.6758565959535534
   ],
   "p0_range": [
    0.26180900189052614,
    0.3171707747309459
   ],
   "mean_range": [
    3.1397062702194556,
    10.11710687757543
   ],
   "F_bound_universal": 0.2558204700499049,
   "z_min": 43.64425328584172,
   "z_bound_universal": 6.947310258868621
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "x": 0.00066,
   "eta": null,
   "H1_F": 0.19204389574759942,
   "H1_sF": 0.03708521998783088,
   "H1_mean": 5.4,
   "H1_P0": 0.049,
   "H1_S": 2.5,
   "local": {
    "KL HSS": {
     "nbar": 5.181272561359935,
     "p0": 0.26737047290703936,
     "S": 2.442722579090044,
     "F": 1.2030158265671498,
     "F_lower_any_inclusive": 0.10150791328357481,
     "mean": 3.795953266368862
    },
    "KL HERAPDF": {
     "nbar": 6.454314461866557,
     "p0": 0.288138235791698,
     "S": 2.581543661155501,
     "F": 1.3742387083232643,
     "F_lower_any_inclusive": 0.18711935416163222,
     "mean": 4.594579679579485
    },
    "universal HSS": {
     "nbar": 13.989435915671827,
     "p0": 0.3171707747309459,
     "S": 2.426228475525315,
     "F": 1.7196184788807636,
     "F_lower_any_inclusive": 0.35980923944038173,
     "mean": 9.552395688249273
    },
    "universal HERAPDF": {
     "nbar": 16.91030389009038,
     "p0": 0.26180900189052614,
     "S": 2.6624879852798755,
     "F": 1.549108454525339,
     "F_lower_any_inclusive": 0.2745542272626696,
     "mean": 12.483034106960336
    }
   },
   "F_range": [
    1.2030158265671498,
    1.7196184788807636
   ],
   "p0_range": [
    0.26180900189052614,
    0.3171707747309459
   ],
   "mean_range": [
    3.795953266368862,
    12.483034106960336
   ],
   "F_bound_universal": 0.2745542272626696,
   "z_min": 27.26077750519722,
   "z_bound_universal": 2.224884510382979
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "x": 0.00034,
   "eta": null,
   "H1_F": 0.24439405391786342,
   "H1_sF": 0.0381925378073098,
   "H1_mean": 6.3,
   "H1_P0": 0.054,
   "H1_S": 2.7,
   "local": {
    "KL HSS": {
     "nbar": 6.238707784950276,
     "p0": 0.26737047290703936,
     "S": 2.5924016227722717,
     "F": 1.2923192827989007,
     "F_lower_any_inclusive": 0.14615964139945026,
     "mean": 4.570661534159292
    },
    "KL HERAPDF": {
     "nbar": 7.927756030446287,
     "p0": 0.288138235791698,
     "S": 2.7392418310911686,
     "F": 1.4551421224921732,
     "F_lower_any_inclusive": 0.2275710612460867,
     "mean": 5.6434663940464995
    },
    "universal HSS": {
     "nbar": 16.844511019365747,
     "p0": 0.3171707747309459,
     "S": 2.5530451449732294,
     "F": 1.7551060944951322,
     "F_lower_any_inclusive": 0.37755304724756605,
     "mean": 11.501924409389558
    },
    "universal HERAPDF": {
     "nbar": 20.770720799769272,
     "p0": 0.26180900189052614,
     "S": 2.814275709600876,
     "F": 1.5788862456908548,
     "F_lower_any_inclusive": 0.28944312284542734,
     "mean": 15.332759118634888
    }
   },
   "F_range": [
    1.2923192827989007,
    1.7551060944951322
   ],
   "p0_range": [
    0.26180900189052614,
    0.3171707747309459
   ],
   "mean_range": [
    4.570661534159292,
    15.332759118634888
   ],
   "F_bound_universal": 0.28944312284542734,
   "z_min": 27.43795749232645,
   "z_bound_universal": 1.1795254129182748
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "x": 0.0052,
   "eta": null,
   "H1_F": 0.05202913631633714,
   "H1_sF": 0.03288118197802498,
   "H1_mean": 3.1,
   "H1_P0": 0.073,
   "H1_S": 2.0,
   "local": {
    "KL HSS": {
     "nbar": 3.063851918920224,
     "p0": 0.25895006286409544,
     "S": 2.0059603824591687,
     "F": 0.8179975060238972,
     "F_lower_any_inclusive": -0.09100124698805145,
     "mean": 2.270467271909552
    },
    "KL HERAPDF": {
     "nbar": 3.781182485306685,
     "p0": 0.27027510572857694,
     "S": 2.1774750727789662,
     "F": 1.0159171593454923,
     "F_lower_any_inclusive": 0.007958579672746215,
     "mean": 2.759222989311377
    },
    "universal HSS": {
     "nbar": 9.804326140544717,
     "p0": 0.3071819829700796,
     "S": 2.1984087311812095,
     "F": 1.59232348731992,
     "F_lower_any_inclusive": 0.29616174365996006,
     "mean": 6.792613795006804
    },
    "universal HERAPDF": {
     "nbar": 10.020133586062714,
     "p0": 0.24557815269546368,
     "S": 2.296062795265782,
     "F": 1.3864657009341737,
     "F_lower_any_inclusive": 0.19323285046708677,
     "mean": 7.559407690235661
    }
   },
   "F_range": [
    0.8179975060238972,
    1.59232348731992
   ],
   "p0_range": [
    0.24557815269546368,
    0.3071819829700796
   ],
   "mean_range": [
    2.270467271909552,
    7.559407690235661
   ],
   "F_bound_universal": 0.19323285046708677,
   "z_min": 23.29503757557952,
   "z_bound_universal": 4.294362478974092
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "x": 0.0026,
   "eta": null,
   "H1_F": 0.08395061728395063,
   "H1_sF": 0.020981350412550413,
   "H1_mean": 4.5,
   "H1_P0": 0.03,
   "H1_S": 2.3,
   "local": {
    "KL HSS": {
     "nbar": 3.745988760956,
     "p0": 0.25895006286409544,
     "S": 2.1825812056331357,
     "F": 0.978403201974817,
     "F_lower_any_inclusive": -0.01079839901259156,
     "mean": 2.7759647358182487
    },
    "KL HERAPDF": {
     "nbar": 4.752996955538189,
     "p0": 0.27027510572857694,
     "S": 2.367936388781578,
     "F": 1.1641208507739327,
     "F_lower_any_inclusive": 0.08206042538696641,
     "mean": 3.4683802008525
    },
    "universal HSS": {
     "nbar": 11.987164035059202,
     "p0": 0.3071819829700796,
     "S": 2.3376739391733814,
     "F": 1.645939943941104,
     "F_lower_any_inclusive": 0.32296997197055205,
     "mean": 8.304923216582095
    },
    "universal HERAPDF": {
     "nbar": 12.5954419321762,
     "p0": 0.24557815269546368,
     "S": 2.4686281694817303,
     "F": 1.440560816483817,
     "F_lower_any_inclusive": 0.22028040824190856,
     "mean": 9.502276570089387
    }
   },
   "F_range": [
    0.978403201974817,
    1.645939943941104
   ],
   "p0_range": [
    0.24557815269546368,
    0.3071819829700796
   ],
   "mean_range": [
    2.7759647358182487,
    9.502276570089387
   ],
   "F_bound_universal": 0.22028040824190856,
   "z_min": 42.63083963155354,
   "z_bound_universal": 6.49766522541893
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "x": 0.0013,
   "eta": null,
   "H1_F": 0.1631271160357033,
   "H1_sF": 0.03305680055437806,
   "H1_mean": 5.7,
   "H1_P0": 0.03,
   "H1_S": 2.6,
   "local": {
    "KL HSS": {
     "nbar": 4.579996738926612,
     "p0": 0.25895006286409544,
     "S": 2.353129977524599,
     "F": 1.1095993508974678,
     "F_lower_any_inclusive": 0.05479967544873381,
     "mean": 3.394006295464213
    },
    "KL HERAPDF": {
     "nbar": 5.9745807421730355,
     "p0": 0.27027510572857694,
     "S": 2.5528568802213156,
     "F": 1.2820222943324133,
     "F_lower_any_inclusive": 0.14101114716620672,
     "mean": 4.359800300398299
    },
    "universal HSS": {
     "nbar": 14.655989564565157,
     "p0": 0.3071819829700796,
     "S": 2.4769391471655537,
     "F": 1.689792954184144,
     "F_lower_any_inclusive": 0.3448964770920722,
     "mean": 10.153933627733238
    },
    "universal HERAPDF": {
     "nbar": 15.832638966758543,
     "p0": 0.24557815269546368,
     "S": 2.641193543697679,
     "F": 1.4835954544964967,
     "F_lower_any_inclusive": 0.2417977272482483,
     "mean": 11.944488737007765
    }
   },
   "F_range": [
    1.1095993508974678,
    1.689792954184144
   ],
   "p0_range": [
    0.24557815269546368,
    0.3071819829700796
   ],
   "mean_range": [
    3.394006295464213,
    11.944488737007765
   ],
   "F_bound_universal": 0.2417977272482483,
   "z_min": 28.631695112321243,
   "z_bound_universal": 2.3798616288691568
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "x": 0.00068,
   "eta": null,
   "H1_F": 0.21579430670339764,
   "H1_sF": 0.03463828837722922,
   "H1_mean": 6.6,
   "H1_P0": 0.04,
   "H1_S": 2.7,
   "local": {
    "KL HSS": {
     "nbar": 5.526894266080195,
     "p0": 0.25895006286409544,
     "S": 2.5084294198782606,
     "F": 1.2105569881897522,
     "F_lower_any_inclusive": 0.10527849409487602,
     "mean": 4.095704648435519
    },
    "KL HERAPDF": {
     "nbar": 7.39913241872381,
     "p0": 0.27027510572857694,
     "S": 2.7220048676037525,
     "F": 1.3703426495571502,
     "F_lower_any_inclusive": 0.18517132477857523,
     "mean": 5.399331121953491
    },
    "universal HSS": {
     "nbar": 17.686061651456622,
     "p0": 0.3071819829700796,
     "S": 2.6071388825131487,
     "F": 1.7235385811606028,
     "F_lower_any_inclusive": 0.36176929058030155,
     "mean": 12.253222162431097
    },
    "universal HERAPDF": {
     "nbar": 19.607700909618096,
     "p0": 0.24557815269546368,
     "S": 2.80252577000892,
     "F": 1.5158328419408884,
     "F_lower_any_inclusive": 0.2579164209704442,
     "mean": 14.79247794162892
    }
   },
   "F_range": [
    1.2105569881897522,
    1.7235385811606028
   ],
   "p0_range": [
    0.24557815269546368,
    0.3071819829700796
   ],
   "mean_range": [
    4.095704648435519,
    14.79247794162892
   ],
   "F_bound_universal": 0.2579164209704442,
   "z_min": 28.71858651480883,
   "z_bound_universal": 1.2160564577647295
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "x": 0.011,
   "eta": null,
   "H1_F": 0.08928571428571432,
   "H1_sF": 0.04014539033189293,
   "H1_mean": 2.8,
   "H1_P0": 0.11,
   "H1_S": 2.0,
   "local": {
    "KL HSS": {
     "nbar": 2.4654991789962404,
     "p0": 0.25895006286409544,
     "S": 1.805614716338349,
     "F": 0.6042174574520793,
     "F_lower_any_inclusive": -0.1978912712739604,
     "mean": 1.827058011603788
    },
    "KL HERAPDF": {
     "nbar": 3.380705765699906,
     "p0": 0.24553520799357723,
     "S": 2.1062689777574786,
     "F": 0.8667637865835296,
     "F_lower_any_inclusive": -0.06661810670823524,
     "mean": 2.550623472353694
    },
    "universal HSS": {
     "nbar": 9.615446798085337,
     "p0": 0.3071819829700796,
     "S": 2.184931422412524,
     "F": 1.5865397565867467,
     "F_lower_any_inclusive": 0.29326987829337353,
     "mean": 6.661754783506181
    },
    "universal HERAPDF": {
     "nbar": 8.99267733676175,
     "p0": 0.22309891485645494,
     "S": 2.2371960574869094,
     "F": 1.288060678561649,
     "F_lower_any_inclusive": 0.14403033928082465,
     "mean": 6.986420781275968
    }
   },
   "F_range": [
    0.6042174574520793,
    1.5865397565867467
   ],
   "p0_range": [
    0.22309891485645494,
    0.3071819829700796
   ],
   "mean_range": [
    1.827058011603788,
    6.986420781275968
   ],
   "F_bound_universal": 0.14403033928082465,
   "z_min": 12.826671727669934,
   "z_bound_universal": 1.3636590538171762
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "x": 0.0056,
   "eta": null,
   "H1_F": 0.07407407407407407,
   "H1_sF": 0.03179443756203053,
   "H1_mean": 4.5,
   "H1_P0": 0.032,
   "H1_S": 2.3,
   "local": {
    "KL HSS": {
     "nbar": 2.9987082405378196,
     "p0": 0.25895006286409544,
     "S": 1.9866339639064412,
     "F": 0.7988614332399627,
     "F_lower_any_inclusive": -0.10056928338001869,
     "mean": 2.22219255313947
    },
    "KL HERAPDF": {
     "nbar": 4.310831535333338,
     "p0": 0.24553520799357723,
     "S": 2.319024337765848,
     "F": 1.0359497268457336,
     "F_lower_any_inclusive": 0.01797486342286683,
     "mean": 3.252370617679995
    },
    "universal HSS": {
     "nbar": 11.694962138097495,
     "p0": 0.3071819829700796,
     "S": 2.3205764022815556,
     "F": 1.6399229637042108,
     "F_lower_any_inclusive": 0.31996148185210543,
     "mean": 8.102480477756705
    },
    "universal HERAPDF": {
     "nbar": 11.466811883986681,
     "p0": 0.22309891485645494,
     "S": 2.4260190095817746,
     "F": 1.349827589535797,
     "F_lower_any_inclusive": 0.17491379476789845,
     "mean": 8.908578595806151
    }
   },
   "F_range": [
    0.7988614332399627,
    1.6399229637042108
   ],
   "p0_range": [
    0.22309891485645494,
    0.3071819829700796
   ],
   "mean_range": [
    2.22219255313947,
    8.908578595806151
   ],
   "F_bound_universal": 0.17491379476789845,
   "z_min": 22.796042790561653,
   "z_bound_universal": 3.171615176305208
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "x": 0.0028,
   "eta": null,
   "H1_F": 0.14650962367135878,
   "H1_sF": 0.030739633664563924,
   "H1_mean": 5.9,
   "H1_P0": 0.02,
   "H1_S": 2.6,
   "local": {
    "KL HSS": {
     "nbar": 3.6663414759286543,
     "p0": 0.25895006286409544,
     "S": 2.1640196563196445,
     "F": 0.9627517686521255,
     "F_lower_any_inclusive": -0.0186241156739373,
     "mean": 2.7169421202556885
    },
    "KL HERAPDF": {
     "nbar": 5.5326328324776615,
     "p0": 0.24553520799357723,
     "S": 2.529768915324161,
     "F": 1.1717493919509536,
     "F_lower_any_inclusive": 0.08587469597547674,
     "mean": 4.174176679203165
    },
    "universal HSS": {
     "nbar": 14.29873175612175,
     "p0": 0.3071819829700796,
     "S": 2.459841610273728,
     "F": 1.6848716536620878,
     "F_lower_any_inclusive": 0.34243582683104395,
     "mean": 9.906418981319023
    },
    "universal HERAPDF": {
     "nbar": 14.716803334390582,
     "p0": 0.22309891485645494,
     "S": 2.61988145640861,
     "F": 1.3994057389486474,
     "F_lower_any_inclusive": 0.19970286947432378,
     "mean": 11.433500480332185
    }
   },
   "F_range": [
    0.9627517686521255,
    1.6848716536620878
   ],
   "p0_range": [
    0.22309891485645494,
    0.3071819829700796
   ],
   "mean_range": [
    2.7169421202556885,
    11.433500480332185
   ],
   "F_bound_universal": 0.19970286947432378,
   "z_min": 26.55341159519788,
   "z_bound_universal": 1.7304450138677216
  },
  {
   "set": "0<eta*<4",
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "x": 0.0013,
   "eta": null,
   "H1_F": 0.19896193771626297,
   "H1_sF": 0.032527254742855685,
   "H1_mean": 6.8,
   "H1_P0": 0.027,
   "H1_S": 2.7,
   "local": {
    "KL HSS": {
     "nbar": 4.579996738926612,
     "p0": 0.25895006286409544,
     "S": 2.353129977524599,
     "F": 1.1095993508974678,
     "F_lower_any_inclusive": 0.05479967544873381,
     "mean": 3.394006295464213
    },
    "KL HERAPDF": {
     "nbar": 7.2927131946674,
     "p0": 0.24553520799357723,
     "S": 2.756600785301642,
     "F": 1.2873879137747322,
     "F_lower_any_inclusive": 0.1436939568873661,
     "mean": 5.502095343577236
    },
    "universal HSS": {
     "nbar": 17.861987281813782,
     "p0": 0.3071819829700796,
     "S": 2.6139963863768587,
     "F": 1.7251461849748104,
     "F_lower_any_inclusive": 0.3625730924874052,
     "mean": 12.375106608799882
    },
    "universal HERAPDF": {
     "nbar": 19.398617097815286,
     "p0": 0.22309891485645494,
     "S": 2.834470746269691,
     "F": 1.4416233976477195,
     "F_lower_any_inclusive": 0.22081169882385993,
     "mean": 15.070806673576822
    }
   },
   "F_range": [
    1.1095993508974678,
    1.7251461849748104
   ],
   "p0_range": [
    0.22309891485645494,
    0.3071819829700796
   ],
   "mean_range": [
    3.394006295464213,
    15.070806673576822
   ],
   "F_bound_universal": 0.22081169882385993,
   "z_min": 27.996134945302074,
   "z_bound_universal": 0.6717370180893011
  },
  {
   "set": "1.4 window",
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "x": 0.00033,
   "eta": [
    -1.2,
    0.2
   ],
   "H1_F": 0.10426901302046798,
   "H1_sF": 0.051464046329561246,
   "H1_mean": 2.70618901322806,
   "H1_P0": 0.11,
   "H1_S": 2.0,
   "local": {
    "KL HSS": {
     "nbar": 5.806440461233323,
     "p0": 0.4488259779361451,
     "S": 2.1581227349893535,
     "F": 2.003688177877172,
     "F_lower_any_inclusive": 0.5018440889385858,
     "mean": 3.2003591428922755
    },
    "KL HERAPDF": {
     "nbar": 6.291074638659656,
     "p0": 0.5250220965474064,
     "S": 2.0004930839393498,
     "F": 2.541405355015439,
     "F_lower_any_inclusive": 0.7707026775077195,
     "mean": 2.988121442334346
    },
    "universal HSS": {
     "nbar": 12.193524968589978,
     "p0": 0.5324240990173813,
     "S": 1.8604060016192139,
     "F": 2.926589281240806,
     "F_lower_any_inclusive": 0.963294640620403,
     "mean": 5.701398423342516
    },
    "universal HERAPDF": {
     "nbar": 15.979329582195527,
     "p0": 0.47704710445620196,
     "S": 2.141350399582935,
     "F": 2.585099766041832,
     "F_lower_any_inclusive": 0.792549883020916,
     "mean": 8.35643667385782
    }
   },
   "F_range": [
    2.003688177877172,
    2.926589281240806
   ],
   "p0_range": [
    0.4488259779361451,
    0.5324240990173813
   ],
   "mean_range": [
    2.988121442334346,
    8.35643667385782
   ],
   "F_bound_universal": 0.792549883020916,
   "z_min": 36.90769188052877,
   "z_bound_universal": 13.374013881320007
  },
  {
   "set": "1.4 window",
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "x": 0.0007,
   "eta": [
    -0.5,
    0.9
   ],
   "H1_F": 0.09691615428792977,
   "H1_sF": 0.0543779276889379,
   "H1_mean": 2.6461780929866037,
   "H1_P0": 0.11,
   "H1_S": 1.9,
   "local": {
    "KL HSS": {
     "nbar": 4.739497190280732,
     "p0": 0.4488259779361451,
     "S": 2.033931714140604,
     "F": 1.8630055938104522,
     "F_lower_any_inclusive": 0.4315027969052261,
     "mean": 2.6122877289273703
    },
    "KL HERAPDF": {
     "nbar": 5.096608682407492,
     "p0": 0.5250220965474064,
     "S": 1.890425055731225,
     "F": 2.3845410107783636,
     "F_lower_any_inclusive": 0.692270505389182,
     "mean": 2.420776506688196
    },
    "universal HSS": {
     "nbar": 9.952944099589535,
     "p0": 0.5324240990173813,
     "S": 1.7654709459545943,
     "F": 2.847620094958314,
     "F_lower_any_inclusive": 0.9238100474791574,
     "mean": 4.653756804795216
    },
    "universal HERAPDF": {
     "nbar": 12.94538605331503,
     "p0": 0.47704710445620196,
     "S": 2.031239241790192,
     "F": 2.529007710438887,
     "F_lower_any_inclusive": 0.7645038552194435,
     "mean": 6.769827120513395
    }
   },
   "F_range": [
    1.8630055938104522,
    2.847620094958314
   ],
   "p0_range": [
    0.4488259779361451,
    0.5324240990173813
   ],
   "mean_range": [
    2.420776506688196,
    6.769827120513395
   ],
   "F_bound_universal": 0.7645038552194435,
   "z_min": 32.47805708274164,
   "z_bound_universal": 12.276813944627778
  },
  {
   "set": "1.4 window",
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "x": 0.0014,
   "eta": [
    0.2,
    1.6
   ],
   "H1_F": 0.08088686005023926,
   "H1_sF": 0.06994140775897693,
   "H1_mean": 2.6797278367020207,
   "H1_P0": 0.1,
   "H1_S": 1.9,
   "local": {
    "KL HSS": {
     "nbar": 3.9305576572324386,
     "p0": 0.4488259779361451,
     "S": 1.9165552882201626,
     "F": 1.7054365592728464,
     "F_lower_any_inclusive": 0.3527182796364231,
     "mean": 2.1664212728906858
    },
    "KL HERAPDF": {
     "nbar": 4.197521129358732,
     "p0": 0.5250220965474064,
     "S": 1.786527619439441,
     "F": 2.2075772276259227,
     "F_lower_any_inclusive": 0.6037886138129614,
     "mean": 1.9937297857207734
    },
    "universal HSS": {
     "nbar": 8.25417108018812,
     "p0": 0.5324240990173813,
     "S": 1.6779642382393472,
     "F": 2.759172057674245,
     "F_lower_any_inclusive": 0.8795860288371224,
     "mean": 3.8594514796836354
    },
    "universal HERAPDF": {
     "nbar": 10.661703668571178,
     "p0": 0.47704710445620196,
     "S": 1.929743910758876,
     "F": 2.4657284329678237,
     "F_lower_any_inclusive": 0.7328642164839121,
     "mean": 5.575568804909232
    }
   },
   "F_range": [
    1.7054365592728464,
    2.759172057674245
   ],
   "p0_range": [
    0.4488259779361451,
    0.5324240990173813
   ],
   "mean_range": [
    1.9937297857207734,
    5.575568804909232
   ],
   "F_bound_universal": 0.7328642164839121,
   "z_min": 23.227294835427404,
   "z_bound_universal": 9.321764850379237
  },
  {
   "set": "1.4 window",
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "x": 0.00034,
   "eta": [
    -1.2,
    0.2
   ],
   "H1_F": 0.27182281140709974,
   "H1_sF": 0.047251821900080516,
   "H1_mean": 3.0441064396040236,
   "H1_P0": 0.13,
   "H1_S": 2.1,
   "local": {
    "KL HSS": {
     "nbar": 6.238707784950276,
     "p0": 0.44258619464421006,
     "S": 2.217179263407403,
     "F": 2.0128797958835642,
     "F_lower_any_inclusive": 0.506439897941782,
     "mean": 3.477541846911925
    },
    "KL HERAPDF": {
     "nbar": 7.927756030446287,
     "p0": 0.5034278225121174,
     "S": 2.1850586736783857,
     "F": 2.519572545407141,
     "F_lower_any_inclusive": 0.7597862727035706,
     "mean": 3.9367030746314056
    },
    "universal HSS": {
     "nbar": 16.844511019365747,
     "p0": 0.5250220965474064,
     "S": 2.033243848423892,
     "F": 2.9607462712755965,
     "F_lower_any_inclusive": 0.9803731356377983,
     "mean": 8.000770528662454
    },
    "universal HERAPDF": {
     "nbar": 20.770720799769272,
     "p0": 0.4574260523726575,
     "S": 2.3354398338608706,
     "F": 2.508665722049847,
     "F_lower_any_inclusive": 0.7543328610249236,
     "mean": 11.269651979396167
    }
   },
   "F_range": [
    2.0128797958835642,
    2.9607462712755965
   ],
   "p0_range": [
    0.44258619464421006,
    0.5250220965474064
   ],
   "mean_range": [
    3.477541846911925,
    11.269651979396167
   ],
   "F_bound_universal": 0.7543328610249236,
   "z_min": 36.84634611884664,
   "z_bound_universal": 10.211459161048808
  },
  {
   "set": "1.4 window",
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "x": 0.00066,
   "eta": [
    -0.5,
    0.9
   ],
   "H1_F": 0.26669757069887945,
   "H1_sF": 0.060070194814427574,
   "H1_mean": 3.0072387999678276,
   "H1_P0": 0.13,
   "H1_S": 2.1,
   "local": {
    "KL HSS": {
     "nbar": 5.181272561359935,
     "p0": 0.44258619464421006,
     "S": 2.1032974688092723,
     "F": 1.8955049689987618,
     "F_lower_any_inclusive": 0.44775248449938104,
     "mean": 2.8881128550131825
    },
    "KL HERAPDF": {
     "nbar": 6.454314461866557,
     "p0": 0.5034278225121174,
     "S": 2.0750534345040363,
     "F": 2.4035933388553206,
     "F_lower_any_inclusive": 0.7017966694276602,
     "mean": 3.2050329865206075
    },
    "universal HSS": {
     "nbar": 13.989435915671827,
     "p0": 0.5250220965474064,
     "S": 1.9450298213317208,
     "F": 2.9097292010067184,
     "F_lower_any_inclusive": 0.9548646005033592,
     "mean": 6.644672941710218
    },
    "universal HERAPDF": {
     "nbar": 16.91030389009038,
     "p0": 0.4574260523726575,
     "S": 2.223875123647481,
     "F": 2.4681519865892843,
     "F_lower_any_inclusive": 0.7340759932946423,
     "mean": 9.175090337224345
    }
   },
   "F_range": [
    1.8955049689987618,
    2.9097292010067184
   ],
   "p0_range": [
    0.44258619464421006,
    0.5250220965474064
   ],
   "mean_range": [
    2.8881128550131825,
    9.175090337224345
   ],
   "F_bound_universal": 0.7340759932946423,
   "z_min": 27.11506768592463,
   "z_bound_universal": 7.780537819789267
  },
  {
   "set": "1.4 window",
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "x": 0.0013,
   "eta": [
    0.2,
    1.6
   ],
   "H1_F": 0.24322862546846324,
   "H1_sF": 0.04678752142595506,
   "H1_mean": 3.080895077876605,
   "H1_P0": 0.12,
   "H1_S": 2.1,
   "local": {
    "KL HSS": {
     "nbar": 4.285530618288976,
     "p0": 0.44258619464421006,
     "S": 1.9843459300225703,
     "F": 1.7507631106403063,
     "F_lower_any_inclusive": 0.3753815553201532,
     "mean": 2.3888139299092095
    },
    "KL HERAPDF": {
     "nbar": 5.231019051351872,
     "p0": 0.5034278225121174,
     "S": 1.9605113335396978,
     "F": 2.2576640262885075,
     "F_lower_any_inclusive": 0.6288320131442536,
     "mean": 2.597578520810397
    },
    "universal HSS": {
     "nbar": 11.570932669380236,
     "p0": 0.5250220965474064,
     "S": 1.8548760141749545,
     "F": 2.8468170267807347,
     "F_lower_any_inclusive": 0.9234085133903673,
     "mean": 5.495937340293347
    },
    "universal HERAPDF": {
     "nbar": 13.705269914541903,
     "p0": 0.4574260523726575,
     "S": 2.1098571641276282,
     "F": 2.4171761113350247,
     "F_lower_any_inclusive": 0.7085880556675125,
     "mean": 7.436122400831252
    }
   },
   "F_range": [
    1.7507631106403063,
    2.8468170267807347
   ],
   "p0_range": [
    0.44258619464421006,
    0.5250220965474064
   ],
   "mean_range": [
    2.3888139299092095,
    7.436122400831252
   ],
   "F_bound_universal": 0.7085880556675125,
   "z_min": 32.220866573529335,
   "z_bound_universal": 9.946229593194357
  },
  {
   "set": "1.4 window",
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "x": 0.00068,
   "eta": [
    -0.5,
    0.9
   ],
   "H1_F": 0.3934226255629443,
   "H1_sF": 0.05389159065024931,
   "H1_mean": 3.0729382676662946,
   "H1_P0": 0.15,
   "H1_S": 2.1,
   "local": {
    "KL HSS": {
     "nbar": 5.526894266080195,
     "p0": 0.4364331596633006,
     "S": 2.1577276556605884,
     "F": 1.9067237457666213,
     "F_lower_any_inclusive": 0.4533618728833107,
     "mean": 3.1147743384098363
    },
    "KL HERAPDF": {
     "nbar": 7.39913241872381,
     "p0": 0.48952735813486586,
     "S": 2.1888775359990547,
     "F": 2.388424564762707,
     "F_lower_any_inclusive": 0.6942122823813536,
     "mean": 3.7770546732959036
    },
    "universal HSS": {
     "nbar": 17.686061651456622,
     "p0": 0.5177230000891367,
     "S": 2.0779930410945955,
     "F": 2.91251624989979,
     "F_lower_any_inclusive": 0.9562581249498949,
     "mean": 8.529580753503067
    },
    "universal HERAPDF": {
     "nbar": 19.607700909618096,
     "p0": 0.44479577199899,
     "S": 2.3392844177274226,
     "F": 2.4185605303477877,
     "F_lower_any_inclusive": 0.7092802651738936,
     "mean": 10.886278446399217
    }
   },
   "F_range": [
    1.9067237457666213,
    2.91251624989979
   ],
   "p0_range": [
    0.4364331596633006,
    0.5177230000891367
   ],
   "mean_range": [
    3.1147743384098363,
    10.886278446399217
   ],
   "F_bound_universal": 0.7092802651738936,
   "z_min": 28.08046862125188,
   "z_bound_universal": 5.860981941706488
  },
  {
   "set": "1.4 window",
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "x": 0.0013,
   "eta": [
    0.2,
    1.6
   ],
   "H1_F": 0.37082791932886705,
   "H1_sF": 0.10781746000863224,
   "H1_mean": 3.1191487656300096,
   "H1_P0": 0.14,
   "H1_S": 2.1,
   "local": {
    "KL HSS": {
     "nbar": 4.579996738926612,
     "p0": 0.4364331596633006,
     "S": 2.0396227727810787,
     "F": 1.773971700376337,
     "F_lower_any_inclusive": 0.38698585018816833,
     "mean": 2.5811342909092576
    },
    "KL HERAPDF": {
     "nbar": 5.9745807421730355,
     "p0": 0.48952735813486586,
     "S": 2.0705515467623945,
     "F": 2.2621698811759354,
     "F_lower_any_inclusive": 0.6310849405879679,
     "mean": 3.0498600154936235
    },
    "universal HSS": {
     "nbar": 14.655989564565157,
     "p0": 0.5177230000891367,
     "S": 1.9873598066677332,
     "F": 2.8640387600556076,
     "F_lower_any_inclusive": 0.9320193800278038,
     "mean": 7.068246677923403
    },
    "universal HERAPDF": {
     "nbar": 15.832638966758543,
     "p0": 0.44479577199899,
     "S": 2.220554645411246,
     "F": 2.3747557677730584,
     "F_lower_any_inclusive": 0.687377883886529,
     "mean": 8.790348094757885
    }
   },
   "F_range": [
    1.773971700376337,
    2.8640387600556076
   ],
   "p0_range": [
    0.4364331596633006,
    0.5177230000891367
   ],
   "mean_range": [
    2.5811342909092576,
    8.790348094757885
   ],
   "F_bound_universal": 0.687377883886529,
   "z_min": 13.0140682310187,
   "z_bound_universal": 2.9359805409283233
  },
  {
   "set": "1.4 window",
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "x": 0.0013,
   "eta": [
    0.2,
    1.6
   ],
   "H1_F": 0.3949070009197926,
   "H1_sF": 0.11246371771329465,
   "H1_mean": 3.198360522684847,
   "H1_P0": 0.14,
   "H1_S": 2.1,
   "local": {
    "KL HSS": {
     "nbar": 4.579996738926612,
     "p0": 0.4364331596633006,
     "S": 2.0396227727810787,
     "F": 1.773971700376337,
     "F_lower_any_inclusive": 0.38698585018816833,
     "mean": 2.5811342909092576
    },
    "KL HERAPDF": {
     "nbar": 7.2927131946674,
     "p0": 0.4693929904790069,
     "S": 2.237963182450147,
     "F": 2.252413962947808,
     "F_lower_any_inclusive": 0.6262069814739042,
     "mean": 3.8695647395167576
    },
    "universal HSS": {
     "nbar": 17.861987281813782,
     "p0": 0.5177230000891367,
     "S": 2.0827666126660236,
     "F": 2.9148256631352023,
     "F_lower_any_inclusive": 0.9574128315676008,
     "mean": 8.614425638719146
    },
    "universal HERAPDF": {
     "nbar": 19.398617097815286,
     "p0": 0.42650122429624043,
     "S": 2.382843380923435,
     "F": 2.3075918336820056,
     "F_lower_any_inclusive": 0.6537959168410026,
     "mean": 11.125083155943083
    }
   },
   "F_range": [
    1.773971700376337,
    2.9148256631352023
   ],
   "p0_range": [
    0.42650122429624043,
    0.5177230000891367
   ],
   "mean_range": [
    2.5811342909092576,
    11.125083155943083
   ],
   "F_bound_universal": 0.6537959168410026,
   "z_min": 12.262307591255462,
   "z_bound_universal": 2.3019772170541186
  }
 ],
 "reading_identified": {
  "KL HSS": "x^-D",
  "KL HERAPDF": "x^-D",
  "universal HSS": "C x^-D",
  "universal HERAPDF": "C x^-D"
 },
 "summary": {
  "0<eta*<4": {
   "F_by_fit": {
    "KL HSS": [
     0.6042174574520793,
     1.364898018451844
    ],
    "KL HERAPDF": [
     0.8667637865835296,
     1.5423250496773644
    ],
    "universal HSS": [
     1.5865397565867467,
     1.7700069340837123
    ],
    "universal HERAPDF": [
     1.288060678561649,
     1.6637010581612506
    ]
   },
   "mean_by_fit": {
    "KL HSS": [
     1.827058011603788,
     5.027907622976203
    ],
    "KL HERAPDF": [
     2.550623472353694,
     5.6434663940464995
    ],
    "universal HSS": [
     5.5510590056736335,
     12.375106608799882
    ],
    "universal HERAPDF": [
     6.986420781275968,
     15.332759118634888
    ]
   },
   "H1_F": [
    0.04444444444444443,
    0.2660575114216609
   ],
   "z_min": 12.141498725505132,
   "p0": [
    0.22309891485645494,
    0.32748437708088796
   ],
   "H1_P0": [
    0.02,
    0.11
   ],
   "H1_mean": [
    2.8,
    6.8
   ],
   "F_bound_universal": [
    0.14403033928082465,
    0.33185052908062523
   ],
   "z_bound_universal_min": 0.6717370180893011,
   "n_cells_bound_above_H1_2sd": 10,
   "n_cells": 16
  },
  "1.4 window": {
   "F_by_fit": {
    "KL HSS": [
     1.7054365592728464,
     2.0128797958835642
    ],
    "KL HERAPDF": [
     2.2075772276259227,
     2.541405355015439
    ],
    "universal HSS": [
     2.759172057674245,
     2.9607462712755965
    ],
    "universal HERAPDF": [
     2.3075918336820056,
     2.585099766041832
    ]
   },
   "mean_by_fit": {
    "KL HSS": [
     2.1664212728906858,
     3.477541846911925
    ],
    "KL HERAPDF": [
     1.9937297857207734,
     3.9367030746314056
    ],
    "universal HSS": [
     3.8594514796836354,
     8.614425638719146
    ],
    "universal HERAPDF": [
     5.575568804909232,
     11.269651979396167
    ]
   },
   "H1_F": [
    0.08088686005023926,
    0.3949070009197926
   ],
   "z_min": 12.262307591255462,
   "p0": [
    0.42650122429624043,
    0.5324240990173813
   ],
   "H1_P0": [
    0.1,
    0.15
   ],
   "H1_mean": [
    2.6461780929866037,
    3.198360522684847
   ],
   "F_bound_universal": [
    0.6537959168410026,
    0.792549883020916
   ],
   "z_bound_universal_min": 2.3019772170541186,
   "n_cells_bound_above_H1_2sd": 9,
   "n_cells": 9
  }
 }
}

==> anc/calc_SHORT/item12/hkkt_local_F.log <==
Item 12, part 4.  One-window F, mean and empty-window probability of the local distribution of

25 H1 entropies (Table 8: 16, Table 7: 9)
closed form of F, normalization and mean of the local law agree with direct summation (3 points, 1e-9)

Refit of C0 to the 25 H1 entropies (experimental errors), against their Tables I and II
  model      PDF      nbar     | C0 theirs  chi2/dof at theirs | C0 refit  chi2/dof refit | their chi2/dof
  KL         HSS      C x^-D   |  0.655       206.52             |  0.981       48.90       | 10.60
  KL         HSS      x^-D     |  0.655        10.83             |  0.647       10.80       | 10.60
  KL         HERAPDF  C x^-D   |  0.777       201.99             |  0.999       85.13       |  4.50
  KL         HERAPDF  x^-D     |  0.777         4.47             |  0.786        4.42       |  4.50
  universal  HSS      C x^-D   |  0.777         9.05             |  0.706        5.72       |  4.35
  universal  HSS      x^-D     |  0.777       213.06             |  0.383      150.85       |  4.35
  universal  HERAPDF  C x^-D   |  0.706        13.04             |  0.806        6.47       |  4.18
  universal  HERAPDF  x^-D     |  0.706       106.23             |  0.370       75.54       |  4.18

choice of nbar identified per fit: KL/HSS: x^-D, KL/HERAPDF: x^-D, universal/HSS: C x^-D, universal/HERAPDF: C x^-D

Local law of Eqs. (14), (15), (17) at their parameters and the identified nbar, against H1
  set          Q2      W   x       | H1: <N>   F (sd)        P(0)  | HKKT F: KL/HSS KL/HERA U/HSS U/HERA | p~0 range   mean range   | F bound, any inclusive law (U fits)
  0<eta*<4      5-10    72 0.00140 |  3.00   0.056 (0.082)  0.072 |  1.06   1.23   1.61   1.55    | 0.276-0.327  2.85- 7.59 |  0.273
  0<eta*<4      5-10   101 0.00070 |  4.20   0.136 (0.027)  0.064 |  1.18   1.35   1.68   1.59    | 0.276-0.327  3.43- 9.21 |  0.296
  0<eta*<4      5-10   147 0.00033 |  5.20   0.214 (0.040)  0.076 |  1.29   1.46   1.73   1.63    | 0.276-0.327  4.20-11.37 |  0.317
  0<eta*<4      5-10   205 0.00017 |  6.10   0.266 (0.041)  0.066 |  1.36   1.54   1.77   1.66    | 0.276-0.327  5.03-13.70 |  0.332
  0<eta*<4     10-20    72 0.00230 |  3.00   0.044 (0.077)  0.068 |  0.98   1.17   1.63   1.47    | 0.262-0.317  2.68- 8.48 |  0.237
  0<eta*<4     10-20   101 0.00130 |  4.30   0.097 (0.023)  0.041 |  1.09   1.27   1.68   1.51    | 0.262-0.317  3.14-10.12 |  0.256
  0<eta*<4     10-20   147 0.00066 |  5.40   0.192 (0.037)  0.049 |  1.20   1.37   1.72   1.55    | 0.262-0.317  3.80-12.48 |  0.275
  0<eta*<4     10-20   205 0.00034 |  6.30   0.244 (0.038)  0.054 |  1.29   1.46   1.76   1.58    | 0.262-0.317  4.57-15.33 |  0.289
  0<eta*<4     20-40    72 0.00520 |  3.10   0.052 (0.033)  0.073 |  0.82   1.02   1.59   1.39    | 0.246-0.307  2.27- 7.56 |  0.193
  0<eta*<4     20-40   101 0.00260 |  4.50   0.084 (0.021)  0.030 |  0.98   1.16   1.65   1.44    | 0.246-0.307  2.78- 9.50 |  0.220
  0<eta*<4     20-40   147 0.00130 |  5.70   0.163 (0.033)  0.030 |  1.11   1.28   1.69   1.48    | 0.246-0.307  3.39-11.94 |  0.242
  0<eta*<4     20-40   205 0.00068 |  6.60   0.216 (0.035)  0.040 |  1.21   1.37   1.72   1.52    | 0.246-0.307  4.10-14.79 |  0.258
  0<eta*<4     40-100   72 0.01100 |  2.80   0.089 (0.040)  0.110 |  0.60   0.87   1.59   1.29    | 0.223-0.307  1.83- 6.99 |  0.144
  0<eta*<4     40-100  101 0.00560 |  4.50   0.074 (0.032)  0.032 |  0.80   1.04   1.64   1.35    | 0.223-0.307  2.22- 8.91 |  0.175
  0<eta*<4     40-100  147 0.00280 |  5.90   0.147 (0.031)  0.020 |  0.96   1.17   1.68   1.40    | 0.223-0.307  2.72-11.43 |  0.200
  0<eta*<4     40-100  205 0.00130 |  6.80   0.199 (0.033)  0.027 |  1.11   1.29   1.73   1.44    | 0.223-0.307  3.39-15.07 |  0.221
  1.4 window    5-10   147 0.00033 |  2.71   0.104 (0.051)  0.110 |  2.00   2.54   2.93   2.59    | 0.449-0.532  2.99- 8.36 |  0.793
  1.4 window    5-10   101 0.00070 |  2.65   0.097 (0.054)  0.110 |  1.86   2.38   2.85   2.53    | 0.449-0.532  2.42- 6.77 |  0.765
  1.4 window    5-10    72 0.00140 |  2.68   0.081 (0.070)  0.100 |  1.71   2.21   2.76   2.47    | 0.449-0.532  1.99- 5.58 |  0.733
  1.4 window   10-20   205 0.00034 |  3.04   0.272 (0.047)  0.130 |  2.01   2.52   2.96   2.51    | 0.443-0.525  3.48-11.27 |  0.754
  1.4 window   10-20   147 0.00066 |  3.01   0.267 (0.060)  0.130 |  1.90   2.40   2.91   2.47    | 0.443-0.525  2.89- 9.18 |  0.734
  1.4 window   10-20   101 0.00130 |  3.08   0.243 (0.047)  0.120 |  1.75   2.26   2.85   2.42    | 0.443-0.525  2.39- 7.44 |  0.709
  1.4 window   20-40   205 0.00068 |  3.07   0.393 (0.054)  0.150 |  1.91   2.39   2.91   2.42    | 0.436-0.518  3.11-10.89 |  0.709
  1.4 window   20-40   147 0.00130 |  3.12   0.371 (0.108)  0.140 |  1.77   2.26   2.86   2.37    | 0.436-0.518  2.58- 8.79 |  0.687
  1.4 window   40-100  205 0.00130 |  3.20   0.395 (0.112)  0.140 |  1.77   2.25   2.91   2.31    | 0.427-0.518  2.58-11.13 |  0.654

  0<eta*<4 (16 cells): H1 F from 0.044 to 0.266, <N> from 2.80 to 6.80, P(0) from 0.020 to 0.110
    KL HSS            : F from 0.60 to 1.36, mean from 1.83 to 5.03
    KL HERAPDF        : F from 0.87 to 1.54, mean from 2.55 to 5.64
    universal HSS     : F from 1.59 to 1.77, mean from 5.55 to 12.38
    universal HERAPDF : F from 1.29 to 1.66, mean from 6.99 to 15.33
    smallest (HKKT F - H1 F)/sd over cells and fits: 12.1; p~0 from 0.223 to 0.327
    bound for any inclusive law on n >= 1 (universal nbar): from 0.144 to 0.332; above H1 by more than 2 sd in 10 of 16 cells; smallest distance +0.7 sd

  1.4 window (9 cells): H1 F from 0.081 to 0.395, <N> from 2.65 to 3.20, P(0) from 0.100 to 0.150
    KL HSS            : F from 1.71 to 2.01, mean from 2.17 to 3.48
    KL HERAPDF        : F from 2.21 to 2.54, mean from 1.99 to 3.94
    universal HSS     : F from 2.76 to 2.96, mean from 3.86 to 8.61
    universal HERAPDF : F from 2.31 to 2.59, mean from 5.58 to 11.27
    smallest (HKKT F - H1 F)/sd over cells and fits: 12.3; p~0 from 0.427 to 0.532
    bound for any inclusive law on n >= 1 (universal nbar): from 0.654 to 0.793; above H1 by more than 2 sd in 9 of 9 cells; smallest distance +2.3 sd

wrote hkkt_local_F.json


==> anc/calc_SHORT/item12/hkkt_local_F.py <==
#!/usr/bin/env python3
"""Item 12, part 4.  One-window F, mean and empty-window probability of the local distribution of
Hentschinski, Kharzeev, Kutak and Tu (arXiv:2408.01259v2, Sec. II A), at the parameters of their
Tables I and III, compared with the H1 values in the same cells.

Their local distribution (Eqs. (14), (15), (17)), for a rapidity interval of width w = y - y0:
    p~_0 = C0 exp(-Delta w),        p~_n = (1 - p~_0) p_n(nbar),  n >= 1,
with p_n(nbar) = (1/nbar)(1 - 1/nbar)^{n-1} (Eq. (5)), and local entropy (Eq. (16))
    S_loc = -p~0 ln p~0 - (1-p~0) ln(1-p~0) + (1-p~0) S_inc(nbar),
S_inc = ln nbar - (nbar-1) ln(1 - 1/nbar) for the KL model (Eq. (8)) and ln nbar for the universal
form (Eq. (6)).  The mean number of dipoles is rescaled by 2/3 for charged hadrons (their Sec. II).
Their fit uses w = 3.2 for the H1 set in 0 < eta* < 4 (H1 Table 8, 16 points) and w = 1.4 for the
moving 1.4-unit window (H1 Table 7, 9 points), Delta from their Table III per Q2 bin, and one C0
per model (their Table I).

nbar is not printed per cell.  Two choices are carried:
    'C x^-D'  nbar = (2/3) C x^-Delta  (their Eq. (10) with Table III C, standing in for Eq. (7));
    'x^-D'    nbar = (2/3) x^-Delta    (their Eq. (9)).
The choice they used is identified by refitting C0 to the 25 H1 entropies with experimental errors
(stat and sys.tot in quadrature) and comparing with their Tables I and II.

F of the local law, in closed form: 1 + F = (1 + F_inc)/(1 - p~0), F_inc = 1 - 2/nbar for Eq. (5), so
    F = (1 + p~0 - 2/nbar)/(1 - p~0);
for ANY inclusive law on n >= 1 of mean nbar in the factorized form (15), F >= (p~0 - 1/nbar)/(1 - p~0).
Checked here by direct summation.

H1 values: 0 < eta* < 4 from Tables 4 and 6 (calc_SHORT/item10, both rounding conventions); P(0)
from Tables 25-28; the 1.4-unit windows from h1_F_from_PN.json (this folder).

Run:  ( ulimit -v 1500000; python3 hkkt_local_F.py ) > hkkt_local_F.log   -> hkkt_local_F.json
"""
import csv, io, json, math, os, sys
import numpy as np

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import h1_F_from_PN as pn          # noqa: E402

QB = [(5, 10), (10, 20), (20, 40), (40, 100)]
WS = [72, 101, 147, 205]
# their Table I (C0) and Table II (chi2/dof, experimental errors only)
C0 = {('KL', 'HSS'): 0.655, ('KL', 'HERAPDF'): 0.777, ('universal', 'HSS'): 0.777, ('universal', 'HERAPDF'): 0.706}
CHI2 = {('KL', 'HSS'): 10.6, ('KL', 'HERAPDF'): 4.5, ('universal', 'HSS'): 4.35, ('universal', 'HERAPDF'): 4.18}
# their Table III, per Q2 bin
DEL = {'HSS': [0.27, 0.28, 0.29, 0.29], 'HERAPDF': [0.28, 0.31, 0.33, 0.36]}
CC = {'HSS': [2.1, 2.7, 3.2, 3.9], 'HERAPDF': [2.54, 2.62, 2.65, 2.66]}


def S_inc(model, nb):
    if model == 'universal':
        return math.log(nb)
    return math.log(nb) - (nb - 1) * math.log(1 - 1 / nb)


def nbar(reading, pdf, iq, x):
    D = DEL[pdf][iq]
    return (2 / 3) * (CC[pdf][iq] if reading == 'C x^-D' else 1.0) * x ** (-D)


def local(model, pdf, reading, c0, iq, x, w):
    D = DEL[pdf][iq]
    nb = nbar(reading, pdf, iq, x)
    p0 = c0 * math.exp(-D * w)
    S = -p0 * math.log(p0) - (1 - p0) * math.log(1 - p0) + (1 - p0) * S_inc(model, nb)
    F = (1 + p0 - 2 / nb) / (1 - p0)
    Fmin = (p0 - 1 / nb) / (1 - p0)
    return dict(nbar=nb, p0=p0, S=S, F=F, F_lower_any_inclusive=Fmin, mean=(1 - p0) * nb)


def F_by_sum(p0, nb):
    n = np.arange(1, 200000, dtype=float)
    q = 1 / nb
    lp = np.log(q) + (n - 1) * np.log1p(-q)
    p = (1 - p0) * np.exp(lp)
    norm = p0 + p.sum()
    m1 = (n * p).sum(); m2 = (n * (n - 1) * p).sum()
    return m2 / m1 ** 2 - 1, norm, m1


def load_entropy():
    h7, r7 = pn.read(os.path.join(HERE, 'hepdata', 'Table_7.csv'))
    h8, r8 = pn.read(os.path.join(HERE, 'hepdata', 'Table_8.csv'))
    pts = []
    for i, r in enumerate(r8):
        q = (int(float(r[2])), int(float(r[3])))
        S = float(r[4]); st = pn.pct(r[5]); sy = pn.pct(r[7])
        pts.append(dict(set='0<eta*<4', w=3.2, Q2=q, iq=QB.index(q), W=WS[i % 4], x=float(r[0]), S=S,
                        sS=S * math.hypot(st, sy) / 100, S_str=r[4].strip()))
    x2W = {(p['Q2'], p['x']): p['W'] for p in pts}
    for r in r7:
        q = (int(float(r[5])), int(float(r[6])))
        x = float(r[3]); S = float(r[7]); st = pn.pct(r[8]); sy = pn.pct(r[10])
        pts.append(dict(set='1.4 window', w=1.4, Q2=q, iq=QB.index(q), W=x2W[(q, x)], x=x, S=S,
                        sS=S * math.hypot(st, sy) / 100, eta=(float(r[1]), float(r[2])), S_str=r[7].strip()))
    return pts


def chi2(model, pdf, reading, c0, pts):
    return sum(((local(model, pdf, reading, c0, p['iq'], p['x'], p['w'])['S'] - p['S']) / p['sS']) ** 2 for p in pts)


def refit(model, pdf, reading, pts):
    grid = np.linspace(0.30, 0.999, 1400)
    vals = [chi2(model, pdf, reading, c, pts) for c in grid]
    i = int(np.argmin(vals))
    lo, hi = grid[max(i - 1, 0)], grid[min(i + 1, len(grid) - 1)]
    for _ in range(100):           # golden-section refinement
        a = lo + 0.382 * (hi - lo); b = lo + 0.618 * (hi - lo)
        if chi2(model, pdf, reading, a, pts) < chi2(model, pdf, reading, b, pts):
            hi = b
        else:
            lo = a
    c = 0.5 * (lo + hi)
    return c, chi2(model, pdf, reading, c, pts)


def h1_eta4():
    """F, s_F (both rounding conventions), <N> and P(0) in 0 < eta* < 4 per cell."""
    sys.path.insert(0, os.path.join(HERE, '..', 'item10'))
    sys.path.insert(0, os.path.join(HERE, '..', 'item7'))
    import h1_one_window_F as h10
    import h1_variance_compare as hvc
    T4, T6 = hvc.hd_moment('Table_4.csv'), hvc.hd_moment('Table_6.csv')
    PN = pn.load_PN(os.path.join(pn.HD7, 'Table_25-28.csv'), False)
    out = {}
    for q in QB:
        for W in WS:
            ms, mst, msy = T4[(q, W)]; vs, vst, vsy = T6[(q, W)]
            m, V = float(ms), float(vs)
            F = (V - m) / m ** 2
            sF = {}
            for reading, rnd in (('as printed', h10.half_ulp), ('two significant figures', h10.half_sig2)):
                sm = math.sqrt((m * mst / 100) ** 2 + (m * msy / 100) ** 2 + rnd(ms) ** 2)
                sV = math.sqrt((V * vst / 100) ** 2 + (V * vsy / 100) ** 2 + rnd(vs) ** 2)
                sF[reading] = math.hypot(sV / m ** 2, (m - 2 * V) / m ** 3 * sm)
            b0 = [b for b in PN[(q, W, None)] if b[1] < 0 < b[2]][0]
            out[(q, W)] = dict(F=F, sF=max(sF.values()), sF_readings=sF, mean=m, P0=float(b0[3]))
    return out


def main():
    print(__doc__.split('\n')[0])
    pts = load_entropy()
    print(f'\n{len(pts)} H1 entropies (Table 8: {sum(p["w"] == 3.2 for p in pts)}, Table 7: {sum(p["w"] == 1.4 for p in pts)})')
    out = dict(fits={}, cells=[])
    # --- closed form of F against direct summation
    for (p0, nb) in ((0.3, 5.0), (0.5, 12.0), (0.25, 2.5)):
        Fs, norm, m1 = F_by_sum(p0, nb)
        Fc = (1 + p0 - 2 / nb) / (1 - p0)
        assert abs(Fs - Fc) < 1e-9 and abs(norm - 1) < 1e-12 and abs(m1 - (1 - p0) * nb) < 1e-9, (Fs, Fc, norm)
    print('closed form of F, normalization and mean of the local law agree with direct summation (3 points, 1e-9)')
    # --- which reading of nbar reproduces their Tables I and II
    print('\nRefit of C0 to the 25 H1 entropies (experimental errors), against their Tables I and II')
    print('  model      PDF      nbar     | C0 theirs  chi2/dof at theirs | C0 refit  chi2/dof refit | their chi2/dof')
    for (model, pdf), c0 in C0.items():
        for reading in ('C x^-D', 'x^-D'):
            try:
                c2t = chi2(model, pdf, reading, c0, pts) / 24
                cf, c2f = refit(model, pdf, reading, pts)
            except ValueError:
                print(f'  {model:10s} {pdf:8s} {reading:8s} | nbar <= 1 somewhere, not evaluable')
                continue
            out['fits'][f'{model} {pdf} {reading}'] = dict(C0_theirs=c0, chi2dof_at_theirs=c2t, C0_refit=cf,
                                                          chi2dof_refit=c2f / 24, chi2dof_theirs=CHI2[(model, pdf)])
            print(f'  {model:10s} {pdf:8s} {reading:8s} | {c0:6.3f}     {c2t:8.2f}             | {cf:6.3f}    {c2f / 24:8.2f}       | {CHI2[(model, pdf)]:5.2f}')
    # --- F, mean and p~0 at their parameters, per cell
    h1 = h1_eta4()
    PNj = json.load(open(os.path.join(HERE, 'h1_F_from_PN.json')))
    w14 = {(tuple(r['Q2']), r['W'], tuple(r['eta'])): r for r in PNj['windows_1p4']}
    PN14 = pn.load_PN(os.path.join(HERE, 'hepdata', 'Table_13-24.csv'), True)
    # the reading of nbar for each fit, identified by the refit above: the KL rows reproduce their C0
    # and chi2/dof with nbar = (2/3) x^-Delta, the universal rows only with nbar = (2/3) C x^-Delta
    ident = {}
    for (model, pdf) in C0:
        cands = [(abs(out['fits'][f'{model} {pdf} {r}']['C0_refit'] - C0[(model, pdf)])
                  + abs(out['fits'][f'{model} {pdf} {r}']['chi2dof_at_theirs'] - CHI2[(model, pdf)]) / 10, r)
                 for r in ('C x^-D', 'x^-D') if f'{model} {pdf} {r}' in out['fits']]
        ident[(model, pdf)] = min(cands)[1]
    out['reading_identified'] = {f'{m} {p}': r for (m, p), r in ident.items()}
    print('\nchoice of nbar identified per fit: ' + ', '.join(f'{m}/{p}: {r}' for (m, p), r in ident.items()))
    print('\nLocal law of Eqs. (14), (15), (17) at their parameters and the identified nbar, against H1')
    print('  set          Q2      W   x       | H1: <N>   F (sd)        P(0)  | HKKT F: KL/HSS KL/HERA U/HSS U/HERA '
          '| p~0 range   mean range   | F bound, any inclusive law (U fits)')
    order = list(C0)
    for p in pts:
        q, W = p['Q2'], p['W']
        if p['w'] == 3.2:
            d = h1[(q, W)]
            hF, hs, hm, hP0 = d['F'], d['sF'], d['mean'], d['P0']
        else:
            r = w14[(q, W, p['eta'])]
            hF, hs, hm = r['F_centre'], r['sF_total'], r['mean']
            hP0 = float([b for b in PN14[(q, W, p['eta'])] if b[1] < 0 < b[2]][0][3])
        loc = {f'{m} {pd}': local(m, pd, ident[(m, pd)], C0[(m, pd)], p['iq'], p['x'], p['w']) for (m, pd) in order}
        Fs = [v['F'] for v in loc.values()]
        p0s = [v['p0'] for v in loc.values()]; ms = [v['mean'] for v in loc.values()]
        lbU = min(loc[f'universal {pd}']['F_lower_any_inclusive'] for pd in ('HSS', 'HERAPDF'))
        rec = dict(set=p['set'], Q2=list(q), W=W, x=p['x'], eta=p.get('eta'), H1_F=hF, H1_sF=hs, H1_mean=hm, H1_P0=hP0,
                   H1_S=p['S'], local=loc, F_range=[min(Fs), max(Fs)], p0_range=[min(p0s), max(p0s)],
                   mean_range=[min(ms), max(ms)], F_bound_universal=lbU,
                   z_min=(min(Fs) - hF) / hs, z_bound_universal=(lbU - hF) / hs)
        out['cells'].append(rec)
        print(f'  {p["set"]:12s} {q[0]:>2}-{q[1]:<3} {W:4d} {p["x"]:.5f} | {hm:5.2f}  {hF:6.3f} ({hs:5.3f}) {hP0:6.3f} | '
              + '  '.join(f'{loc[f"{m} {pd}"]["F"]:5.2f}' for (m, pd) in order)
              + f'    | {min(p0s):.3f}-{max(p0s):.3f} {min(ms):5.2f}-{max(ms):5.2f} | {lbU:6.3f}')
    summ = {}
    for s_ in ('0<eta*<4', '1.4 window'):
        cs = [c for c in out['cells'] if c['set'] == s_]
        byfit = {k: [min(c['local'][k]['F'] for c in cs), max(c['local'][k]['F'] for c in cs)] for k in cs[0]['local']}
        meanfit = {k: [min(c['local'][k]['mean'] for c in cs), max(c['local'][k]['mean'] for c in cs)] for k in cs[0]['local']}
        summ[s_] = dict(F_by_fit=byfit, mean_by_fit=meanfit,
                        H1_F=[min(c['H1_F'] for c in cs), max(c['H1_F'] for c in cs)],
                        z_min=min(c['z_min'] for c in cs),
                        p0=[min(c['p0_range'][0] for c in cs), max(c['p0_range'][1] for c in cs)],
                        H1_P0=[min(c['H1_P0'] for c in cs), max(c['H1_P0'] for c in cs)],
                        H1_mean=[min(c['H1_mean'] for c in cs), max(c['H1_mean'] for c in cs)],
                        F_bound_universal=[min(c['F_bound_universal'] for c in cs), max(c['F_bound_universal'] for c in cs)],
                        z_bound_universal_min=min(c['z_bound_universal'] for c in cs),
                        n_cells_bound_above_H1_2sd=sum(c['z_bound_universal'] > 2 for c in cs), n_cells=len(cs))
        print(f'\n  {s_} ({len(cs)} cells): H1 F from {summ[s_]["H1_F"][0]:.3f} to {summ[s_]["H1_F"][1]:.3f}, <N> from '
              f'{summ[s_]["H1_mean"][0]:.2f} to {summ[s_]["H1_mean"][1]:.2f}, P(0) from {summ[s_]["H1_P0"][0]:.3f} to {summ[s_]["H1_P0"][1]:.3f}')
        for k in byfit:
            print(f'    {k:18s}: F from {byfit[k][0]:.2f} to {byfit[k][1]:.2f}, mean from {meanfit[k][0]:.2f} to {meanfit[k][1]:.2f}')
        print(f'    smallest (HKKT F - H1 F)/sd over cells and fits: {summ[s_]["z_min"]:.1f}; p~0 from {summ[s_]["p0"][0]:.3f} to {summ[s_]["p0"][1]:.3f}')
        print(f'    bound for any inclusive law on n >= 1 (universal nbar): from {summ[s_]["F_bound_universal"][0]:.3f} to '
              f'{summ[s_]["F_bound_universal"][1]:.3f}; above H1 by more than 2 sd in {summ[s_]["n_cells_bound_above_H1_2sd"]} of {len(cs)} cells; '
              f'smallest distance {summ[s_]["z_bound_universal_min"]:+.1f} sd')
    out['summary'] = summ
    json.dump(out, open(os.path.join(HERE, 'hkkt_local_F.json'), 'w'), indent=1, default=list)
    print('\nwrote hkkt_local_F.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/initial_hadron_fit.json <==
{
 "as printed": {
  "5-10": {
   "a": 0.4871687690429856,
   "sa": 0.1018266860499296,
   "b": 1.4281341887754306,
   "sb": 0.46090775240019577,
   "rho": 0.9824676285055329,
   "chi2": 0.5714357041821942,
   "dof": 2,
   "p": 0.7514746130288728,
   "k": 2.0526767386268236,
   "p_init": 0.7140670943877153
  },
  "10-20": {
   "a": 0.45745759167484734,
   "sa": 0.0905152382685774,
   "b": 1.4744582381352878,
   "sb": 0.4173058870252646,
   "rho": 0.9824194369519749,
   "chi2": 1.9448583941751207,
   "dof": 2,
   "p": 0.37816328827038914,
   "k": 2.185994982264459,
   "p_init": 0.7372291190676439
  },
  "20-40": {
   "a": 0.3121541453953116,
   "sa": 0.05781772698528552,
   "b": 0.8951193729848744,
   "sb": 0.25425151991239103,
   "rho": 0.9692819412241134,
   "chi2": 4.05002153327965,
   "dof": 2,
   "p": 0.13199242206531187,
   "k": 3.2035454750524015,
   "p_init": 0.4475596864924372
  },
  "40-100": {
   "a": 0.23210717294411867,
   "sa": 0.05095592952012102,
   "b": 0.482845924658924,
   "sb": 0.22903965736869553,
   "rho": 0.9452027376153751,
   "chi2": 4.460562238752293,
   "dof": 2,
   "p": 0.10749820605908299,
   "k": 4.308354573086617,
   "p_init": 0.241422962329462
  },
  "all": {
   "a": 0.320756086538079,
   "sa": 0.03309256767532528,
   "b": 0.8521146706864893,
   "sb": 0.1486978326625921,
   "rho": 0.9687349122560366,
   "chi2": 24.30552408117,
   "dof": 14,
   "p": 0.042075272450264246,
   "k": 3.1176337471659594,
   "p_init": 0.42605733534324464
  }
 },
 "two significant figures": {
  "5-10": {
   "a": 0.4407849217432267,
   "sa": 0.07174701891785866,
   "b": 1.1990370644003674,
   "sb": 0.29166292403322147,
   "rho": 0.9711548061182959,
   "chi2": 0.9835109979623784,
   "dof": 2,
   "p": 0.6115518726102931,
   "k": 2.2686801446047116,
   "p_init": 0.5995185322001837
  },
  "10-20": {
   "a": 0.3775799013012312,
   "sa": 0.06278343431572217,
   "b": 1.073976473866198,
   "sb": 0.25938447534997083,
   "rho": 0.9698495918433379,
   "chi2": 3.445698692669871,
   "dof": 2,
   "p": 0.1785566526481676,
   "k": 2.6484460548714575,
   "p_init": 0.536988236933099
  },
  "20-40": {
   "a": 0.3121541453953116,
   "sa": 0.05781772698528552,
   "b": 0.8951193729848744,
   "sb": 0.25425151991239103,
   "rho": 0.9692819412241134,
   "chi2": 4.05002153327965,
   "dof": 2,
   "p": 0.13199242206531187,
   "k": 3.2035454750524015,
   "p_init": 0.4475596864924372
  },
  "40-100": {
   "a": 0.22449079625164264,
   "sa": 0.05074175712192341,
   "b": 0.515718603623217,
   "sb": 0.22815219600115055,
   "rho": 0.9610047078900483,
   "chi2": 7.1238755334511445,
   "dof": 2,
   "p": 0.02838377026450649,
   "k": 4.454525605045524,
   "p_init": 0.2578593018116085
  },
  "all": {
   "a": 0.3090910805162114,
   "sa": 0.029366024544389285,
   "b": 0.8169104966686255,
   "sb": 0.1258793386981303,
   "rho": 0.9667114664722756,
   "chi2": 29.071830712207326,
   "dof": 14,
   "p": 0.010218981422072155,
   "k": 3.2352923233174673,
   "p_init": 0.40845524833431274
  }
 }
}

==> anc/calc_SHORT/item12/initial_hadron_fit.log <==
Item 12, exploratory.  With k initial dipoles each giving one counted hadron that lands in the

rounding as printed
  Q2  5-10 : a = 0.487 +- 0.102 (k = 2.05), b = 1.428 +- 0.461 (p = 0.71), corr +0.98, chi2 = 0.57 / 2, p-value 0.751
  Q2 10-20 : a = 0.457 +- 0.091 (k = 2.19), b = 1.474 +- 0.417 (p = 0.74), corr +0.98, chi2 = 1.94 / 2, p-value 0.378
  Q2 20-40 : a = 0.312 +- 0.058 (k = 3.20), b = 0.895 +- 0.254 (p = 0.45), corr +0.97, chi2 = 4.05 / 2, p-value 0.132
  Q2 40-100: a = 0.232 +- 0.051 (k = 4.31), b = 0.483 +- 0.229 (p = 0.24), corr +0.95, chi2 = 4.46 / 2, p-value 0.107
  all 16 cells: a = 0.321 +- 0.033 (k = 3.12), b = 0.852 +- 0.149 (p = 0.43), corr +0.97, chi2 = 24.3 / 14, p-value 0.042

rounding two significant figures
  Q2  5-10 : a = 0.441 +- 0.072 (k = 2.27), b = 1.199 +- 0.292 (p = 0.60), corr +0.97, chi2 = 0.98 / 2, p-value 0.612
  Q2 10-20 : a = 0.378 +- 0.063 (k = 2.65), b = 1.074 +- 0.259 (p = 0.54), corr +0.97, chi2 = 3.45 / 2, p-value 0.179
  Q2 20-40 : a = 0.312 +- 0.058 (k = 3.20), b = 0.895 +- 0.254 (p = 0.45), corr +0.97, chi2 = 4.05 / 2, p-value 0.132
  Q2 40-100: a = 0.224 +- 0.051 (k = 4.45), b = 0.516 +- 0.228 (p = 0.26), corr +0.96, chi2 = 7.12 / 2, p-value 0.028
  all 16 cells: a = 0.309 +- 0.029 (k = 3.24), b = 0.817 +- 0.126 (p = 0.41), corr +0.97, chi2 = 29.1 / 14, p-value 0.010

wrote initial_hadron_fit.json


==> anc/calc_SHORT/item12/initial_hadron_fit.py <==
#!/usr/bin/env python3
"""Item 12, exploratory.  With k initial dipoles each giving one counted hadron that lands in the
window with probability p (Sec. H of f_effects.py), the window count is births plus Binomial(k, p),
and with m = <N> the window mean
        F = (lam^2/k - k p^2)/(lam + k p)^2 = 1/k - 2p/m .
At fixed k and p this F rises with the window mean, the direction H1 2021 shows at fixed Q2 as W
grows.  Fitted here: F = a - b/m to the 16 cells of 0 < eta* < 4 (a = 1/k, b = 2p, p <= 1 requires
b <= 2), per Q2 bin (2 dof each) and with one (a, b) for all 16 cells (14 dof), the uncertainty of
m neglected and the cells taken as independent.  This is a description with two parameters, not a
test of the law.

Input: h1_implied_k.json (this folder).
Run:  ( ulimit -v 1500000; python3 initial_hadron_fit.py ) > initial_hadron_fit.log  -> .json
"""
import json, math, os
import numpy as np
from scipy.stats import chi2

HERE = os.path.dirname(os.path.abspath(__file__))


def fit(rows):
    x = np.array([1 / r['mean'] for r in rows]); y = np.array([r['F'] for r in rows]); s = np.array([r['sF'] for r in rows])
    A = np.vstack([np.ones_like(x), -x]).T / s[:, None]
    coef, *_ = np.linalg.lstsq(A, y / s, rcond=None)
    cov = np.linalg.inv(A.T @ A)
    c2 = float(np.sum(((y - coef[0] + coef[1] * x) / s) ** 2))
    dof = len(rows) - 2
    return dict(a=float(coef[0]), sa=float(math.sqrt(cov[0, 0])), b=float(coef[1]), sb=float(math.sqrt(cov[1, 1])),
                rho=float(cov[0, 1] / math.sqrt(cov[0, 0] * cov[1, 1])), chi2=c2, dof=dof, p=float(chi2.sf(c2, dof)),
                k=1 / coef[0] if coef[0] > 0 else None, p_init=coef[1] / 2)


def main():
    print(__doc__.split('\n')[0])
    J = json.load(open(os.path.join(HERE, 'h1_implied_k.json')))
    out = {}
    for reading in ('as printed', 'two significant figures'):
        cells = J['2021'][reading]['cells']
        print(f'\nrounding {reading}')
        res = {}
        for q in ([5, 10], [10, 20], [20, 40], [40, 100]):
            r = fit([c for c in cells if c['Q2'] == q])
            res[f'{q[0]}-{q[1]}'] = r
            print(f'  Q2 {q[0]:>2}-{q[1]:<3}: a = {r["a"]:.3f} +- {r["sa"]:.3f} (k = {r["k"]:.2f}), b = {r["b"]:.3f} +- {r["sb"]:.3f} '
                  f'(p = {r["p_init"]:.2f}), corr {r["rho"]:+.2f}, chi2 = {r["chi2"]:.2f} / {r["dof"]}, p-value {r["p"]:.3f}')
        r = fit(cells)
        res['all'] = r
        print(f'  all 16 cells: a = {r["a"]:.3f} +- {r["sa"]:.3f} (k = {r["k"]:.2f}), b = {r["b"]:.3f} +- {r["sb"]:.3f} '
              f'(p = {r["p_init"]:.2f}), corr {r["rho"]:+.2f}, chi2 = {r["chi2"]:.1f} / {r["dof"]}, p-value {r["p"]:.3f}')
        out[reading] = res
    json.dump(out, open(os.path.join(HERE, 'initial_hadron_fit.json'), 'w'), indent=1)
    print('\nwrote initial_hadron_fit.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/mc_check.json <==
{
 "k=1": {
  "nev": 8000000,
  "seed": 12001,
  "seconds": 44.81479287147522,
  "rows": {
   "[4,5] births": {
    "F_mc": 1.0004297679064518,
    "se": 0.0010721717661911563,
    "F_closed": 1.0,
    "pull": 0.4008386715670607,
    "mean_mc": 2.436493375,
    "mean_expected": 2.4360236745355355
   },
   "[0,4] births": {
    "F_mc": 0.999835448675805,
    "se": 0.0009289560527891669,
    "F_closed": 1.0,
    "pull": -0.17713574684287356,
    "mean_mc": 3.954126375,
    "mean_expected": 3.953032424395115
   },
   "[1,5] births": {
    "F_mc": 1.000429145269127,
    "se": 0.0009523514413698965,
    "F_closed": 1.0,
    "pull": 0.4506164956391147,
    "mean_mc": 5.898797125,
    "mean_expected": 5.89723140128938
   },
   "[5,9] births": {
    "F_mc": 1.0003681318941737,
    "se": 0.0008540400545390591,
    "F_closed": 1.0,
    "pull": 0.43104757466254473,
    "mean_mc": 29.21114725,
    "mean_expected": 29.209178344747336
   },
   "[4,5] + Poisson bg share 0.10": {
    "F_mc": 0.8108339949425902,
    "se": 0.0009265105704884095,
    "F_closed": 0.81,
    "pull": 0.9001461711878119,
    "mean_mc": 2.707232875,
    "mean_expected": 2.7066929717061505
   },
   "[4,5] + Poisson bg share 0.50": {
    "F_mc": 0.25007502059253395,
    "se": 0.0003178350245256525,
    "F_closed": 0.25,
    "pull": 0.23603626644329323,
    "mean_mc": 4.872109375,
    "mean_expected": 4.872047349071071
   },
   "[4,5] occupancy linear u=0.10, R=[4,7]": {
    "F_mc": 0.5915933627584151,
    "se": 0.0005520763724567005,
    "F_closed": 0.5916851983921709,
    "pull": -0.16634588679669107,
    "mean_mc": 1.927951625,
    "mean_expected": null
   },
   "[4,5] occupancy exponential u=0.20, R=[4,7]": {
    "F_mc": 0.43880927998828523,
    "se": 0.00048618868383060263,
    "F_closed": 0.438731084785255,
    "pull": 0.16083303793523004,
    "mean_mc": 1.602688875,
    "mean_expected": null
   },
   "[4,5] common shift sd 0.5": {
    "F_mc": 1.0831981345788293,
    "se": 0.0010930944919480589,
    "F_closed": 1.0816215483847769,
    "pull": 1.4423146449514332,
    "mean_mc": 2.4853185,
    "mean_expected": null
   },
   "[0,4] common shift sd 1.0": {
    "F_mc": 1.425057287481084,
    "se": 0.00192743240225654,
    "F_closed": 1.4229307485866114,
    "pull": 1.103301413830664,
    "mean_mc": 4.15749325,
    "mean_expected": null
   },
   "[4,5] two hadrons per birth, each N(0,0.5)": {
    "F_mc": 1.0976610680529348,
    "se": 0.0009882804838884556,
    "F_closed": 1.0965252487892112,
    "pull": 1.1492883672605572,
    "mean_mc": 4.9705505,
    "mean_expected": null
   },
   "[0,1] births + initial hadrons at N(0,1)": {
    "F_mc": 0.18015419046239645,
    "se": 0.0009754651200576962,
    "F_closed": 0.18061146230074474,
    "pull": -0.4687731308334657,
    "mean_mc": 0.8331115,
    "mean_expected": null
   },
   "[4,5] one hadron per birth, displaced N(0,0.5)": {
    "F_mc": 1.0008951111913595,
    "se": 0.0011865938134487017,
    "F_closed": 1.0,
    "pull": 0.7543534958757312,
    "mean_mc": 2.48487925,
    "mean_expected": null
   },
   "[0,1] one hadron per birth, displaced N(0,0.5)": {
    "F_mc": 0.9998767383704332,
    "se": 0.0023652647628506366,
    "F_closed": 1.0,
    "pull": -0.05211324816686369,
    "mean_mc": 0.432675875,
    "mean_expected": null
   },
   "[4,5] births kept with probability 0.6": {
    "F_mc": 1.0001916583033559,
    "se": 0.0012833246704976342,
    "F_closed": 1.0,
    "pull": 0.1493451406038662,
    "mean_mc": 1.46179525,
    "mean_expected": 1.4616142047213212
   },
   "[4,5] given n[6,7] = 2": {
    "F_mc": 0.33261513058512904,
    "se": 0.0022500513159389836,
    "F_closed": 0.3333333333333333,
    "pull": -0.3191939415410886,
    "kept": 0.110980375
   },
   "[4,5] given n[0,0.5] >= 1": {
    "F_mc": 0.505481212939501,
    "se": 0.0010670676641960648,
    "F_closed": 0.5049668545762809,
    "pull": 0.48202975357484373,
    "kept": 0.181300375
   },
   "[4,5] given N[4,6] >= 2 (contains window)": {
    "F_mc": 0.5356898099682059,
    "se": 0.0008254809239524851,
    "F_closed": 0.5350550167884454,
    "pull": 0.7689980002458555,
    "kept": 0.737201
   }
  },
  "mutations": {
   "bg 0.10 against (1-f)/k": {
    "F_mc": 0.8108339949425902,
    "se": 0.0009265105704884095,
    "F_wrong": 0.9,
    "pull": -96.23851890907838
   },
   "occupancy linear u=0.10 against 1/k": {
    "F_mc": 0.5915933627584151,
    "se": 0.0005520763724567005,
    "F_wrong": 1.0,
    "pull": -739.7647456351092
   },
   "common shift sd 0.5 against 1/k": {
    "F_mc": 1.0831981345788293,
    "se": 0.0010930944919480589,
    "F_wrong": 1.0,
    "pull": 76.11248175860598
   },
   "pairs s=0.5 against the confined form 1/k + 1/mu": {
    "F_mc": 1.0976610680529348,
    "se": 0.0009882804838884556,
    "F_wrong": 1.2052525208300089,
    "pull": -108.86732514816876
   },
   "given n[6,7]=2 against 1/(k+1)": {
    "F_mc": 0.33261513058512904,
    "se": 0.0022500513159389836,
    "F_wrong": 0.5,
    "pull": -74.3915786405158
   },
   "initial hadrons against 1/k": {
    "F_mc": 0.18015419046239645,
    "se": 0.0009754651200576962,
    "F_wrong": 1.0,
    "pull": -840.4665555741366
   }
  }
 },
 "k=3": {
  "nev": 4000000,
  "seed": 12003,
  "seconds": 64.51190400123596,
  "rows": {
   "[4,5] births": {
    "F_mc": 0.3336561129411426,
    "se": 0.0003660841470667245,
    "F_closed": 0.3333333333333333,
    "pull": 0.8817087830642024,
    "mean_mc": 7.3109125,
    "mean_expected": 7.308071023606606
   },
   "[0,4] births": {
    "F_mc": 0.33382207475484527,
    "se": 0.0004037562371638151,
    "F_closed": 0.3333333333333333,
    "pull": 1.2104863690654402,
    "mean_mc": 11.86366825,
    "mean_expected": 11.859097273185345
   },
   "[1,5] births": {
    "F_mc": 0.3337793756652112,
    "se": 0.0003474161179270172,
    "F_closed": 0.3333333333333333,
    "pull": 1.283884969239094,
    "mean_mc": 17.69885725,
    "mean_expected": 17.69169420386814
   },
   "[5,9] births": {
    "F_mc": 0.3335302995402456,
    "se": 0.0003016360609071147,
    "F_closed": 0.3333333333333333,
    "pull": 0.6529929025062398,
    "mean_mc": 87.64729225,
    "mean_expected": 87.62753503424202
   },
   "[4,5] + Poisson bg share 0.10": {
    "F_mc": 0.2703217715825399,
    "se": 0.00030593497659054287,
    "F_closed": 0.27,
    "pull": 1.0517646139249008,
    "mean_mc": 8.122994,
    "mean_expected": 8.120078915118452
   },
   "[4,5] + Poisson bg share 0.50": {
    "F_mc": 0.08340133792044035,
    "se": 0.0001372645521745397,
    "F_closed": 0.08333333333333333,
    "pull": 0.49542715894016437,
    "mean_mc": 14.61988625,
    "mean_expected": 14.616142047213213
   },
   "[4,5] occupancy linear u=0.10, R=[4,7]": {
    "F_mc": 0.23487334240523294,
    "se": 0.0002760423740277928,
    "F_closed": 0.23460822061497955,
    "pull": 0.9604387412879745,
    "mean_mc": 6.314532,
    "mean_expected": null
   },
   "[4,5] occupancy exponential u=0.20, R=[4,7]": {
    "F_mc": 0.17099005660215716,
    "se": 0.0002227788114859446,
    "F_closed": 0.17076302713524982,
    "pull": 1.01908016024073,
    "mean_mc": 5.45583275,
    "mean_expected": null
   },
   "[4,5] common shift sd 0.5": {
    "F_mc": 0.38747586436347947,
    "se": 0.00043174754940996773,
    "F_closed": 0.3877476989231845,
    "pull": -0.6296145978744381,
    "mean_mc": 7.45771075,
    "mean_expected": null
   },
   "[0,4] common shift sd 1.0": {
    "F_mc": 0.6162247979117814,
    "se": 0.0009539969002484352,
    "F_closed": 0.6152871657244074,
    "pull": 0.9828461571833176,
    "mean_mc": 12.472636,
    "mean_expected": null
   },
   "[4,5] two hadrons per birth, each N(0,0.5)": {
    "F_mc": 0.3657651033551841,
    "se": 0.0003571979776082462,
    "F_closed": 0.3655084162630704,
    "pull": 0.7186129491337786,
    "mean_mc": 14.91833625,
    "mean_expected": null
   },
   "[0,1] births + initial hadrons at N(0,1)": {
    "F_mc": 0.060747529620659435,
    "se": 0.0003605041993180664,
    "F_closed": 0.060203820766914905,
    "pull": 1.5081900703875735,
    "mean_mc": 2.49928275,
    "mean_expected": null
   },
   "[4,5] one hadron per birth, displaced N(0,0.5)": {
    "F_mc": 0.33383579189049084,
    "se": 0.00039470853507482463,
    "F_closed": 0.3333333333333333,
    "pull": 1.2729862987692298,
    "mean_mc": 7.45851175,
    "mean_expected": null
   },
   "[0,1] one hadron per birth, displaced N(0,0.5)": {
    "F_mc": 0.33430754287695796,
    "se": 0.000773534611611171,
    "F_closed": 0.3333333333333333,
    "pull": 1.259425924840646,
    "mean_mc": 1.298614,
    "mean_expected": null
   },
   "[4,5] births kept with probability 0.6": {
    "F_mc": 0.3336276513106682,
    "se": 0.0004871278692236041,
    "F_closed": 0.3333333333333333,
    "pull": 0.604190390100158,
    "mean_mc": 4.38624675,
    "mean_expected": 4.384842614163964
   },
   "[4,5] given n[6,7] = 2": {
    "F_mc": 0.2080145409245533,
    "se": 0.004272190259772444,
    "F_closed": 0.2,
    "pull": 1.8759794010157618,
    "kept": 0.01606425
   },
   "[4,5] given n[0,0.5] >= 1": {
    "F_mc": 0.25459719359739363,
    "se": 0.0003702998385257257,
    "F_closed": 0.25404197820914876,
    "pull": 1.499367081701566,
    "kept": 0.450839
   },
   "[4,5] given N[4,6] >= 2 (contains window)": {
    "F_mc": 0.32120713551795177,
    "se": 0.0003530479077529286,
    "F_closed": 0.32090037206589295,
    "pull": 0.8689003540944447,
    "kept": 0.98986675
   }
  },
  "mutations": {
   "bg 0.10 against (1-f)/k": {
    "F_mc": 0.2703217715825399,
    "se": 0.00030593497659054287,
    "F_wrong": 0.3,
    "pull": -97.0082883238971
   },
   "occupancy linear u=0.10 against 1/k": {
    "F_mc": 0.23487334240523294,
    "se": 0.0002760423740277928,
    "F_wrong": 0.3333333333333333,
    "pull": -356.6843361453887
   },
   "common shift sd 0.5 against 1/k": {
    "F_mc": 0.38747586436347947,
    "se": 0.00043174754940996773,
    "F_wrong": 0.3333333333333333,
    "pull": 125.40321561555614
   },
   "pairs s=0.5 against the confined form 1/k + 1/mu": {
    "F_mc": 0.3657651033551841,
    "se": 0.0003571979776082462,
    "F_wrong": 0.40175084027666963,
    "pull": -100.74451474345297
   },
   "given n[6,7]=2 against 1/(k+1)": {
    "F_mc": 0.2080145409245533,
    "se": 0.004272190259772444,
    "F_wrong": 0.25,
    "pull": -9.827619212278021
   },
   "initial hadrons against 1/k": {
    "F_mc": 0.060747529620659435,
    "se": 0.0003605041993180664,
    "F_wrong": 0.3333333333333333,
    "pull": -756.1237961396847
   }
  }
 },
 "pulls": {
  "n": 36,
  "max_abs": 1.8759794010157618,
  "mean": 0.6878404113116059,
  "rms": 0.908842961852773
 }
}

==> anc/calc_SHORT/item12/mc_check.log <==

k = 1: 8000000 events in 44.8 s (seed 12001)
  [4,5] births                                  F = 1.00043 +- 0.00107  closed 1.00000  pull +0.40, mean 2.4365 vs 2.4360
  [0,4] births                                  F = 0.99984 +- 0.00093  closed 1.00000  pull -0.18, mean 3.9541 vs 3.9530
  [1,5] births                                  F = 1.00043 +- 0.00095  closed 1.00000  pull +0.45, mean 5.8988 vs 5.8972
  [5,9] births                                  F = 1.00037 +- 0.00085  closed 1.00000  pull +0.43, mean 29.2111 vs 29.2092
  [4,5] + Poisson bg share 0.10                 F = 0.81083 +- 0.00093  closed 0.81000  pull +0.90, mean 2.7072 vs 2.7067
  [4,5] + Poisson bg share 0.50                 F = 0.25008 +- 0.00032  closed 0.25000  pull +0.24, mean 4.8721 vs 4.8720
  [4,5] occupancy linear u=0.10, R=[4,7]        F = 0.59159 +- 0.00055  closed 0.59169  pull -0.17
  [4,5] occupancy exponential u=0.20, R=[4,7]   F = 0.43881 +- 0.00049  closed 0.43873  pull +0.16
  [4,5] common shift sd 0.5                     F = 1.08320 +- 0.00109  closed 1.08162  pull +1.44
  [0,4] common shift sd 1.0                     F = 1.42506 +- 0.00193  closed 1.42293  pull +1.10
  [4,5] two hadrons per birth, each N(0,0.5)    F = 1.09766 +- 0.00099  closed 1.09653  pull +1.15
  [0,1] births + initial hadrons at N(0,1)      F = 0.18015 +- 0.00098  closed 0.18061  pull -0.47
  [4,5] one hadron per birth, displaced N(0,0.5) F = 1.00090 +- 0.00119  closed 1.00000  pull +0.75
  [0,1] one hadron per birth, displaced N(0,0.5) F = 0.99988 +- 0.00237  closed 1.00000  pull -0.05
  [4,5] births kept with probability 0.6        F = 1.00019 +- 0.00128  closed 1.00000  pull +0.15, mean 1.4618 vs 1.4616
  [4,5] given n[6,7] = 2                        F = 0.33262 +- 0.00225  closed 0.33333  pull -0.32, kept 0.1110
  [4,5] given n[0,0.5] >= 1                     F = 0.50548 +- 0.00107  closed 0.50497  pull +0.48, kept 0.1813
  [4,5] given N[4,6] >= 2 (contains window)     F = 0.53569 +- 0.00083  closed 0.53506  pull +0.77, kept 0.7372
  MUTATION bg 0.10 against (1-f)/k                          pull    -96.2
  MUTATION occupancy linear u=0.10 against 1/k              pull   -739.8
  MUTATION common shift sd 0.5 against 1/k                  pull    +76.1
  MUTATION pairs s=0.5 against the confined form 1/k + 1/mu pull   -108.9
  MUTATION given n[6,7]=2 against 1/(k+1)                   pull    -74.4
  MUTATION initial hadrons against 1/k                      pull   -840.5

k = 3: 4000000 events in 64.5 s (seed 12003)
  [4,5] births                                  F = 0.33366 +- 0.00037  closed 0.33333  pull +0.88, mean 7.3109 vs 7.3081
  [0,4] births                                  F = 0.33382 +- 0.00040  closed 0.33333  pull +1.21, mean 11.8637 vs 11.8591
  [1,5] births                                  F = 0.33378 +- 0.00035  closed 0.33333  pull +1.28, mean 17.6989 vs 17.6917
  [5,9] births                                  F = 0.33353 +- 0.00030  closed 0.33333  pull +0.65, mean 87.6473 vs 87.6275
  [4,5] + Poisson bg share 0.10                 F = 0.27032 +- 0.00031  closed 0.27000  pull +1.05, mean 8.1230 vs 8.1201
  [4,5] + Poisson bg share 0.50                 F = 0.08340 +- 0.00014  closed 0.08333  pull +0.50, mean 14.6199 vs 14.6161
  [4,5] occupancy linear u=0.10, R=[4,7]        F = 0.23487 +- 0.00028  closed 0.23461  pull +0.96
  [4,5] occupancy exponential u=0.20, R=[4,7]   F = 0.17099 +- 0.00022  closed 0.17076  pull +1.02
  [4,5] common shift sd 0.5                     F = 0.38748 +- 0.00043  closed 0.38775  pull -0.63
  [0,4] common shift sd 1.0                     F = 0.61622 +- 0.00095  closed 0.61529  pull +0.98
  [4,5] two hadrons per birth, each N(0,0.5)    F = 0.36577 +- 0.00036  closed 0.36551  pull +0.72
  [0,1] births + initial hadrons at N(0,1)      F = 0.06075 +- 0.00036  closed 0.06020  pull +1.51
  [4,5] one hadron per birth, displaced N(0,0.5) F = 0.33384 +- 0.00039  closed 0.33333  pull +1.27
  [0,1] one hadron per birth, displaced N(0,0.5) F = 0.33431 +- 0.00077  closed 0.33333  pull +1.26
  [4,5] births kept with probability 0.6        F = 0.33363 +- 0.00049  closed 0.33333  pull +0.60, mean 4.3862 vs 4.3848
  [4,5] given n[6,7] = 2                        F = 0.20801 +- 0.00427  closed 0.20000  pull +1.88, kept 0.0161
  [4,5] given n[0,0.5] >= 1                     F = 0.25460 +- 0.00037  closed 0.25404  pull +1.50, kept 0.4508
  [4,5] given N[4,6] >= 2 (contains window)     F = 0.32121 +- 0.00035  closed 0.32090  pull +0.87, kept 0.9899
  MUTATION bg 0.10 against (1-f)/k                          pull    -97.0
  MUTATION occupancy linear u=0.10 against 1/k              pull   -356.7
  MUTATION common shift sd 0.5 against 1/k                  pull   +125.4
  MUTATION pairs s=0.5 against the confined form 1/k + 1/mu pull   -100.7
  MUTATION given n[6,7]=2 against 1/(k+1)                   pull     -9.8
  MUTATION initial hadrons against 1/k                      pull   -756.1

all 36 pulls: max |pull| = 1.88, mean +0.69, rms 0.91
wrote mc_check.json

real	1m52.784s
user	1m51.509s
sys	0m1.235s


==> anc/calc_SHORT/item12/mc_check.py <==
#!/usr/bin/env python3
"""Item 12.  Event-by-event check of every closed form in f_effects.py against the branching
cascade itself (not against the Gamma-mixed Poisson representation).

The cascade: k dipoles at y = 0, each splits at rate Delta = 0.4; with n dipoles present the next
split comes after an exponential waiting time of rate Delta n (pure-birth process), until
Ymax = 11.  Every split is a birth at its rapidity y.  Per event the columns are

 0  births in [4,5]                       F = 1/k
 1  births in [0,4]                       F = 1/k
 2  births in [1,5]                       F = 1/k
 3  births in [5,9]                       F = 1/k
 4  col 0 + Poisson background, share 0.10 of the mean     F = 0.81/k
 5  col 0 + Poisson background, share 0.50                 F = 0.25/k
 6  col 0 thinned with eps = max(0, 1 - a N_R), N_R = births in [4,7], a <N_R> = 0.10
 7  col 0 thinned with eps = exp(-b N_R), 1 - exp(-b <N_R>) = 0.20
 8  births in [4 - d, 5 - d], one d ~ N(0, 0.5) per event (common displacement)
 9  births in [0 - d, 4 - d], one d ~ N(0, 1.0) per event
10  births in [6,7]    (col 0 given col 10 = 2: F = 1/(k+2))
11  births in [0,0.5]  (col 0 given col 11 >= 1)
12  births in [4,6]    (col 0 given col 12 >= 2; the region contains the window)
13  hadrons in [4,5], two per birth, each displaced by N(0, 0.5) from the birth
14  births in [0,1] plus the initial dipoles' hadrons, each at N(0, 1), landing in [0,1]
15  hadrons in [4,5], one per birth, each displaced independently by N(0, 0.5)   F = 1/k
16  hadrons in [0,1], one per birth, each displaced independently by N(0, 0.5)   F = 1/k
17  births in [4,5], each kept independently with probability 0.6              F = 1/k

F is formed from all events of a run; its standard error from 40 batches.  Pull = (MC - closed
form)/SE.  Seeds are fixed.

Run:  ( ulimit -v 1500000; python3 mc_check.py NEV_k1 NEV_k3 ) > mc_check.log   -> mc_check.json
"""
import json, math, os, sys, time
import numpy as np
from numba import njit
from scipy.special import ndtr

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import f_effects as fe

DELTA, YMAX = 0.4, 11.0
NCOL = 18


@njit(cache=False)
def run(nev, k, seed, D, Ymax, bg1, bg5, aLin, bExp, sd1, sd2):
    np.random.seed(seed)
    out = np.zeros((nev, NCOL), dtype=np.int32)
    ys = np.empty(20000, dtype=np.float64)
    for ev in range(nev):
        n = k; t = 0.0; nb = 0
        while True:
            t += np.random.exponential(1.0) / (D * n)
            if t > Ymax:
                break
            ys[nb] = t; nb += 1; n += 1
        d1 = np.random.normal(0.0, sd1)
        d2 = np.random.normal(0.0, sd2)
        c0 = c1 = c2 = c3 = c8 = c9 = c10 = c11 = c12 = c13 = c14 = c15 = c16 = c17 = 0
        NR = 0
        for i in range(nb):
            y = ys[i]
            if 4.0 <= y < 5.0: c0 += 1
            if 0.0 <= y < 4.0: c1 += 1
            if 1.0 <= y < 5.0: c2 += 1
            if 5.0 <= y < 9.0: c3 += 1
            if 4.0 <= y < 7.0: NR += 1
            if 4.0 - d1 <= y < 5.0 - d1: c8 += 1
            if 0.0 - d2 <= y < 4.0 - d2: c9 += 1
            if 6.0 <= y < 7.0: c10 += 1
            if 0.0 <= y < 0.5: c11 += 1
            if 4.0 <= y < 6.0: c12 += 1
            if 0.0 <= y < 1.0: c14 += 1
            for h in range(2):
                yh = y + np.random.normal(0.0, 0.5)
                if 4.0 <= yh < 5.0: c13 += 1
            yh = y + np.random.normal(0.0, 0.5)
            if 4.0 <= yh < 5.0: c15 += 1
            if 0.0 <= yh < 1.0: c16 += 1
            if 4.0 <= y < 5.0 and np.random.random() < 0.6: c17 += 1
        for j in range(k):
            yh = np.random.normal(0.0, 1.0)
            if 0.0 <= yh < 1.0: c14 += 1
        out[ev, 0] = c0; out[ev, 1] = c1; out[ev, 2] = c2; out[ev, 3] = c3
        out[ev, 4] = c0 + np.random.poisson(bg1)
        out[ev, 5] = c0 + np.random.poisson(bg5)
        e = 1.0 - aLin * NR
        if e < 0.0: e = 0.0
        out[ev, 6] = np.random.binomial(c0, e) if c0 > 0 else 0
        out[ev, 7] = np.random.binomial(c0, math.exp(-bExp * NR)) if c0 > 0 else 0
        out[ev, 8] = c8; out[ev, 9] = c9; out[ev, 10] = c10; out[ev, 11] = c11; out[ev, 12] = c12
        out[ev, 13] = c13; out[ev, 14] = c14; out[ev, 15] = c15; out[ev, 16] = c16; out[ev, 17] = c17
    return out


def Fof(x):
    x = x.astype(np.float64)
    m = x.mean()
    return (np.mean(x * (x - 1)) / m ** 2 - 1), m


def F_and_se(x, nb=40):
    F, m = Fof(x)
    parts = np.array_split(x, nb)
    Fb = np.array([Fof(p)[0] for p in parts])
    return F, Fb.std(ddof=1) / math.sqrt(nb), m


def lam(a, b, k):
    return k * (math.exp(DELTA * b) - math.exp(DELTA * a))


def main():
    nev1 = int(sys.argv[1]) if len(sys.argv) > 1 else 2000000
    nev3 = int(sys.argv[2]) if len(sys.argv) > 2 else 1000000
    res = {}
    allpulls = []
    for k, nev, seed in ((1, nev1, 12001), (3, nev3, 12003)):
        kf = float(k)
        l45 = lam(4, 5, k)
        LR = lam(4, 7, k)
        aLin = 0.10 / LR
        bExp = -math.log(0.8) / LR
        bg1 = 0.10 / 0.90 * l45; bg5 = 1.0 * l45
        t0 = time.time()
        C = run(nev, k, seed, DELTA, YMAX, bg1, bg5, aLin, bExp, 0.5, 1.0)
        dt = time.time() - t0
        print(f'\nk = {k}: {nev} events in {dt:.1f} s (seed {seed})')
        exp = {
            0: ('[4,5] births', 1 / kf, l45),
            1: ('[0,4] births', 1 / kf, lam(0, 4, k)),
            2: ('[1,5] births', 1 / kf, lam(1, 5, k)),
            3: ('[5,9] births', 1 / kf, lam(5, 9, k)),
            4: ('[4,5] + Poisson bg share 0.10', fe.F_background(kf, 0.10), l45 / 0.9),
            5: ('[4,5] + Poisson bg share 0.50', fe.F_background(kf, 0.50), 2 * l45),
            6: ('[4,5] occupancy linear u=0.10, R=[4,7]', fe.F_occ_linear(kf, LR, 0.10)[0], None),
            7: ('[4,5] occupancy exponential u=0.20, R=[4,7]', fe.F_occ_exp_closed(kf, LR, bExp), None),
            8: ('[4,5] common shift sd 0.5', (1 + 1 / kf) * (1 + fe.c2_common_shift(4, 5, DELTA, 0.5, YMAX)) - 1, None),
            9: ('[0,4] common shift sd 1.0', (1 + 1 / kf) * (1 + fe.c2_common_shift(0, 4, DELTA, 1.0, YMAX)) - 1, None),
            13: ('[4,5] two hadrons per birth, each N(0,0.5)', fe.cluster_F(kf, DELTA, 4, 5, 0.5, 2.0, 2.0, YMAX)[0], None),
            14: ('[0,1] births + initial hadrons at N(0,1)', fe.F_initial(kf, lam(0, 1, k), float(ndtr(1.0) - ndtr(0.0))), None),
            15: ('[4,5] one hadron per birth, displaced N(0,0.5)', 1 / kf, None),
            16: ('[0,1] one hadron per birth, displaced N(0,0.5)', 1 / kf, None),
            17: ('[4,5] births kept with probability 0.6', 1 / kf, 0.6 * l45),
        }
        rows = {}
        for col, (name, Fx, mx) in exp.items():
            F, se, m = F_and_se(C[:, col])
            pull = (F - Fx) / se
            allpulls.append(pull)
            rows[name] = dict(F_mc=F, se=se, F_closed=Fx, pull=pull, mean_mc=m, mean_expected=mx)
            mtxt = '' if mx is None else f', mean {m:.4f} vs {mx:.4f}'
            print(f'  {name:45s} F = {F:.5f} +- {se:.5f}  closed {Fx:.5f}  pull {pull:+.2f}{mtxt}')
        # conditioning
        sel_a = C[:, 10] == 2
        sel_b = C[:, 11] >= 1
        sel_c = C[:, 12] >= 2
        conds = [('[4,5] given n[6,7] = 2', sel_a, 1 / (kf + 2)),
                 ('[4,5] given n[0,0.5] >= 1', sel_b, fe.F_cond_disjoint(kf, lam(0, 0.5, k), 1, 'ge')[0]),
                 ('[4,5] given N[4,6] >= 2 (contains window)', sel_c, fe.F_cond_containing(kf, lam(4, 6, k), 2)[0])]
        for name, sel, Fx in conds:
            F, se, m = F_and_se(C[sel, 0])
            pull = (F - Fx) / se
            allpulls.append(pull)
            rows[name] = dict(F_mc=F, se=se, F_closed=Fx, pull=pull, kept=float(sel.mean()))
            print(f'  {name:45s} F = {F:.5f} +- {se:.5f}  closed {Fx:.5f}  pull {pull:+.2f}, kept {sel.mean():.4f}')
        # mutation test: the same samples against deliberately wrong predictions must fail
        muts = [('bg 0.10 against (1-f)/k', C[:, 4], 0.9 / kf),
                ('occupancy linear u=0.10 against 1/k', C[:, 6], 1 / kf),
                ('common shift sd 0.5 against 1/k', C[:, 8], 1 / kf),
                ('pairs s=0.5 against the confined form 1/k + 1/mu', C[:, 13], 1 / kf + 1 / (2 * l45)),
                ('given n[6,7]=2 against 1/(k+1)', C[C[:, 10] == 2, 0], 1 / (kf + 1)),
                ('initial hadrons against 1/k', C[:, 14], 1 / kf)]
        mrows = {}
        for name, x, Fw in muts:
            F, se, m = F_and_se(x)
            mrows[name] = dict(F_mc=F, se=se, F_wrong=Fw, pull=(F - Fw) / se)
            print(f'  MUTATION {name:48s} pull {(F - Fw) / se:+8.1f}')
        res[f'k={k}'] = dict(nev=nev, seed=seed, seconds=dt, rows=rows, mutations=mrows)
        del C
    ap = np.array(allpulls)
    print(f'\nall {ap.size} pulls: max |pull| = {np.abs(ap).max():.2f}, mean {ap.mean():+.2f}, rms {math.sqrt(np.mean(ap**2)):.2f}')
    res['pulls'] = dict(n=int(ap.size), max_abs=float(np.abs(ap).max()), mean=float(ap.mean()), rms=float(math.sqrt(np.mean(ap ** 2))))
    json.dump(res, open(os.path.join(HERE, 'mc_check.json'), 'w'), indent=1)
    print('wrote mc_check.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/requirements_per_cell.json <==
{
 "2021": [
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "F": 0.05555555555555555,
   "sF": 0.08182925647568547,
   "bg_share": 0.7642977396044841,
   "count_m": 17.0,
   "LamR": 3.4,
   "u_exp": 0.3938013706036153,
   "initial_lowest": 0.33333333333333337,
   "initial_lowest_z": 3.394602245473365
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "F": 0.13605442176870744,
   "sF": 0.026633941888226823,
   "bg_share": 0.6311444432183413,
   "count_m": 6.350000000000002,
   "LamR": 4.8,
   "u_exp": 0.3730317398470422,
   "initial_lowest": 0.5238095238095238,
   "initial_lowest_z": 14.558682438674929
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "F": 0.21449704142011833,
   "sF": 0.040208989767338194,
   "bg_share": 0.5368617469695272,
   "count_m": 3.662068965517242,
   "LamR": 5.9,
   "u_exp": 0.32490308919033384,
   "initial_lowest": 0.6153846153846154,
   "initial_lowest_z": 9.970098136863376
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "F": 0.2660575114216609,
   "sF": 0.04091976003841135,
   "bg_share": 0.48419236975238444,
   "count_m": 2.758585858585858,
   "LamR": 6.3,
   "u_exp": 0.28872837811790886,
   "initial_lowest": 0.6721311475409836,
   "initial_lowest_z": 9.92365633958121
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "F": 0.04444444444444443,
   "sF": 0.07726427720645511,
   "bg_share": 0.7891814893221081,
   "count_m": 21.500000000000007,
   "LamR": 3.4,
   "u_exp": 0.40413036289807647,
   "initial_lowest": 0.33333333333333337,
   "initial_lowest_z": 3.7389709621816465
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "F": 0.09734991887506761,
   "sF": 0.022810346057676203,
   "bg_share": 0.6879905147674712,
   "count_m": 9.272222222222222,
   "LamR": 5.0,
   "u_exp": 0.4190883266189377,
   "initial_lowest": 0.5348837209302326,
   "initial_lowest_z": 19.181375019425666
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "F": 0.19204389574759942,
   "sF": 0.03708521998783088,
   "bg_share": 0.561771867918547,
   "count_m": 4.207142857142858,
   "LamR": 6.2,
   "u_exp": 0.34960950752240416,
   "initial_lowest": 0.6296296296296297,
   "initial_lowest_z": 11.799464423444686
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "F": 0.24439405391786342,
   "sF": 0.0381925378073098,
   "bg_share": 0.5056377300826211,
   "count_m": 3.091752577319588,
   "LamR": 6.7,
   "u_exp": 0.31024833908852,
   "initial_lowest": 0.6825396825396826,
   "initial_lowest_z": 11.472021860195971
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "F": 0.05202913631633714,
   "sF": 0.03288118197802498,
   "bg_share": 0.7719010383269201,
   "count_m": 18.220000000000002,
   "LamR": 3.4,
   "u_exp": 0.39704944717898616,
   "initial_lowest": 0.3548387096774194,
   "initial_lowest_z": 9.20920584799703
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "F": 0.08395061728395063,
   "sF": 0.020981350412550413,
   "bg_share": 0.7102576708798822,
   "count_m": 10.911764705882351,
   "LamR": 5.1,
   "u_exp": 0.43793180383934305,
   "initial_lowest": 0.5555555555555556,
   "initial_lowest_z": 22.477339589615024
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "F": 0.1631271160357033,
   "sF": 0.03305680055437806,
   "bg_share": 0.5961100198869707,
   "count_m": 5.1301886792452835,
   "LamR": 6.6,
   "u_exp": 0.385235131457238,
   "initial_lowest": 0.6491228070175439,
   "initial_lowest_z": 14.701836924065994
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "F": 0.21579430670339764,
   "sF": 0.03463828837722922,
   "bg_share": 0.535463341916488,
   "count_m": 3.634042553191489,
   "LamR": 7.3,
   "u_exp": 0.34217097738191526,
   "initial_lowest": 0.696969696969697,
   "initial_lowest_z": 13.891430922511116
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "F": 0.08928571428571432,
   "sF": 0.04014539033189293,
   "bg_share": 0.7011928476664016,
   "count_m": 10.199999999999996,
   "LamR": 3.1,
   "u_exp": 0.34933357493023387,
   "initial_lowest": 0.2857142857142857,
   "initial_lowest_z": 4.892929669001662
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "F": 0.07407407407407407,
   "sF": 0.03179443756203053,
   "bg_share": 0.7278344730240913,
   "count_m": 12.5,
   "LamR": 5.1,
   "u_exp": 0.449897177897716,
   "initial_lowest": 0.5555555555555556,
   "initial_lowest_z": 15.143575996339532
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "F": 0.14650962367135878,
   "sF": 0.030739633664563924,
   "bg_share": 0.617234244385213,
   "count_m": 5.825490196078433,
   "LamR": 6.8,
   "u_exp": 0.40743323485539,
   "initial_lowest": 0.6610169491525424,
   "initial_lowest_z": 16.73758806287591
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "F": 0.19896193771626297,
   "sF": 0.032527254742855685,
   "bg_share": 0.5539485032910852,
   "count_m": 4.026086956521739,
   "LamR": 7.8,
   "u_exp": 0.364453387531608,
   "initial_lowest": 0.7058823529411764,
   "initial_lowest_z": 15.584481974650929
  }
 ],
 "1996": [
  {
   "window": "1<eta*<2",
   "W": "80-115",
   "F": 0.30000000000000004,
   "sF": 0.03640054944640259,
   "mean": 2.46,
   "bg_share": 0.4522774424948338,
   "count_m": 2.333333333333333,
   "LamR": 8.98,
   "u_exp": 0.283670610487721,
   "initial_lowest": 0.1869918699186992,
   "initial_lowest_z": -3.104572095750858
  },
  {
   "window": "1<eta*<2",
   "W": "115-150",
   "F": 0.32000000000000006,
   "sF": 0.041533119314590375,
   "mean": 2.5,
   "bg_share": 0.4343145750507619,
   "count_m": 2.1249999999999996,
   "LamR": 10.0,
   "u_exp": 0.27332873030424476,
   "initial_lowest": 0.19999999999999996,
   "initial_lowest_z": -2.8892604740584633
  },
  {
   "window": "1<eta*<2",
   "W": "150-185",
   "F": 0.33000000000000007,
   "sF": 0.045,
   "mean": 2.63,
   "bg_share": 0.42554373534619705,
   "count_m": 2.03030303030303,
   "LamR": 10.88,
   "u_exp": 0.26923702561466795,
   "initial_lowest": 0.23954372623574138,
   "initial_lowest_z": -2.0101394169835265
  },
  {
   "window": "1<eta*<2",
   "W": "185-220",
   "F": 0.32000000000000006,
   "sF": 0.03640054944640259,
   "mean": 2.66,
   "bg_share": 0.4343145750507619,
   "count_m": 2.1249999999999996,
   "LamR": 11.35,
   "u_exp": 0.2785214597469984,
   "initial_lowest": 0.24812030075187974,
   "initial_lowest_z": -1.9746872050367932
  },
  {
   "window": "1<eta*<3",
   "W": "80-115",
   "F": 0.18999999999999995,
   "sF": 0.032015621187164243,
   "mean": 4.9,
   "bg_share": 0.5641101056459328,
   "count_m": 4.263157894736843,
   "LamR": 8.98,
   "u_exp": 0.38691492784362,
   "initial_lowest": 0.5918367346938775,
   "initial_lowest_z": 12.551270904435322
  },
  {
   "window": "1<eta*<3",
   "W": "115-150",
   "F": 0.24,
   "sF": 0.0229128784747792,
   "mean": 5.06,
   "bg_share": 0.5101020514433644,
   "count_m": 3.166666666666667,
   "LamR": 10.0,
   "u_exp": 0.34205332617640555,
   "initial_lowest": 0.6047430830039525,
   "initial_lowest_z": 15.918693210258795
  },
  {
   "window": "1<eta*<3",
   "W": "150-185",
   "F": 0.26,
   "sF": 0.0229128784747792,
   "mean": 5.32,
   "bg_share": 0.4900980486407215,
   "count_m": 2.846153846153846,
   "LamR": 10.88,
   "u_exp": 0.32784228444522534,
   "initial_lowest": 0.6240601503759399,
   "initial_lowest_z": 15.888887586807146
  },
  {
   "window": "1<eta*<3",
   "W": "185-220",
   "F": 0.26,
   "sF": 0.032015621187164243,
   "mean": 5.35,
   "bg_share": 0.4900980486407215,
   "count_m": 2.846153846153846,
   "LamR": 11.35,
   "u_exp": 0.33014308682718985,
   "initial_lowest": 0.6261682242990654,
   "initial_lowest_z": 11.437173814571187
  },
  {
   "window": "1<eta*<4",
   "W": "80-115",
   "F": 0.09000000000000008,
   "sF": 0.032015621187164243,
   "mean": 6.45,
   "bg_share": 0.6999999999999998,
   "count_m": 10.111111111111102,
   "LamR": 8.98,
   "u_exp": 0.539010853944136,
   "initial_lowest": 0.689922480620155,
   "initial_lowest_z": 18.738430127998793
  },
  {
   "window": "1<eta*<4",
   "W": "115-150",
   "F": 0.1100000000000001,
   "sF": 0.020615528128088305,
   "mean": 7.0,
   "bg_share": 0.6683375209644599,
   "count_m": 8.090909090909083,
   "LamR": 10.0,
   "u_exp": 0.5196598050481145,
   "initial_lowest": 0.7142857142857143,
   "initial_lowest_z": 29.31216268296252
  },
  {
   "window": "1<eta*<4",
   "W": "150-185",
   "F": 0.1399999999999999,
   "sF": 0.020615528128088305,
   "mean": 7.51,
   "bg_share": 0.625834261322606,
   "count_m": 6.142857142857148,
   "LamR": 10.88,
   "u_exp": 0.4771591952152002,
   "initial_lowest": 0.7336884154460719,
   "initial_lowest_z": 28.798118183408633
  },
  {
   "window": "1<eta*<4",
   "W": "185-220",
   "F": 0.1499999999999999,
   "sF": 0.020615528128088305,
   "mean": 7.66,
   "bg_share": 0.6127016653792584,
   "count_m": 5.6666666666666705,
   "LamR": 11.35,
   "u_exp": 0.46571221387737316,
   "initial_lowest": 0.7389033942558747,
   "initial_lowest_z": 28.566010562373318
  },
  {
   "window": "1<eta*<5",
   "W": "80-115",
   "F": 0.06000000000000005,
   "sF": 0.020615528128088305,
   "mean": 6.9,
   "bg_share": 0.755051025721682,
   "count_m": 15.666666666666654,
   "LamR": 8.98,
   "u_exp": 0.6140818193829297,
   "initial_lowest": 0.7101449275362319,
   "initial_lowest_z": 31.536661272840277
  },
  {
   "window": "1<eta*<5",
   "W": "115-150",
   "F": 0.07000000000000006,
   "sF": 0.020615528128088305,
   "mean": 7.72,
   "bg_share": 0.7354248688935408,
   "count_m": 13.285714285714272,
   "LamR": 10.0,
   "u_exp": 0.6232401109556052,
   "initial_lowest": 0.7409326424870466,
   "initial_lowest_z": 32.54501356057487
  },
  {
   "window": "1<eta*<5",
   "W": "150-185",
   "F": 0.08000000000000007,
   "sF": 0.020615528128088305,
   "mean": 8.45,
   "bg_share": 0.7171572875253809,
   "count_m": 11.49999999999999,
   "LamR": 10.88,
   "u_exp": 0.6203666700398933,
   "initial_lowest": 0.7633136094674556,
   "initial_lowest_z": 33.14557867360441
  },
  {
   "window": "1<eta*<5",
   "W": "185-220",
   "F": 0.07000000000000006,
   "sF": 0.020615528128088305,
   "mean": 8.81,
   "bg_share": 0.7354248688935408,
   "count_m": 13.285714285714272,
   "LamR": 11.35,
   "u_exp": 0.7000824373147996,
   "initial_lowest": 0.7729852440408627,
   "initial_lowest_z": 34.09979311095393
  },
  {
   "window": "2<eta*<3",
   "W": "80-115",
   "F": 0.19999999999999996,
   "sF": 0.0229128784747792,
   "mean": 2.46,
   "bg_share": 0.5527864045000421,
   "count_m": 4.000000000000001,
   "LamR": 8.98,
   "u_exp": 0.3756767077502726,
   "initial_lowest": 0.1869918699186992,
   "initial_lowest_z": -0.5677213404513596
  },
  {
   "window": "2<eta*<3",
   "W": "115-150",
   "F": 0.27,
   "sF": 0.041533119314590375,
   "mean": 2.61,
   "bg_share": 0.48038475772933675,
   "count_m": 2.7037037037037033,
   "LamR": 10.0,
   "u_exp": 0.314109024054947,
   "initial_lowest": 0.23371647509578541,
   "initial_lowest_z": -0.8736046197105254
  },
  {
   "window": "2<eta*<3",
   "W": "150-185",
   "F": 0.30000000000000004,
   "sF": 0.051234753829797995,
   "mean": 2.73,
   "bg_share": 0.4522774424948338,
   "count_m": 2.333333333333333,
   "LamR": 10.88,
   "u_exp": 0.2927375603588917,
   "initial_lowest": 0.26739926739926745,
   "initial_lowest_z": -0.6363011464646112
  },
  {
   "window": "2<eta*<3",
   "W": "185-220",
   "F": 0.30000000000000004,
   "sF": 0.0634428877022476,
   "mean": 2.71,
   "bg_share": 0.4522774424948338,
   "count_m": 2.333333333333333,
   "LamR": 11.35,
   "u_exp": 0.2945996318402383,
   "initial_lowest": 0.26199261992619927,
   "initial_lowest_z": -0.5990802350009407
  },
  {
   "window": "3<eta*<4",
   "W": "80-115",
   "F": 0.08000000000000007,
   "sF": 0.041533119314590375,
   "mean": 1.54,
   "bg_share": 0.7171572875253809,
   "count_m": 11.49999999999999,
   "LamR": 8.98,
   "u_exp": 0.5611698379176433,
   "initial_lowest": -0.2987012987012987,
   "initial_lowest_z": -9.118055781768911
  },
  {
   "window": "3<eta*<4",
   "W": "115-150",
   "F": 0.07000000000000006,
   "sF": 0.07088723439378913,
   "mean": 1.93,
   "bg_share": 0.7354248688935408,
   "count_m": 13.285714285714272,
   "LamR": 10.0,
   "u_exp": 0.6232401109556052,
   "initial_lowest": -0.0362694300518136,
   "initial_lowest_z": -1.4991335317367747
  },
  {
   "window": "3<eta*<4",
   "W": "150-185",
   "F": 0.07000000000000006,
   "sF": 0.032015621187164243,
   "mean": 2.17,
   "bg_share": 0.7354248688935408,
   "count_m": 13.285714285714272,
   "LamR": 10.88,
   "u_exp": 0.664740661106194,
   "initial_lowest": 0.07834101382488479,
   "initial_lowest_z": 0.26052950139942366
  },
  {
   "window": "3<eta*<4",
   "W": "185-220",
   "F": 0.09000000000000008,
   "sF": 0.08077747210701756,
   "mean": 2.29,
   "bg_share": 0.6999999999999998,
   "count_m": 10.111111111111102,
   "LamR": 11.35,
   "u_exp": 0.6000644883651072,
   "initial_lowest": 0.1266375545851528,
   "initial_lowest_z": 0.4535615392446754
  },
  {
   "window": "4<eta*<5",
   "W": "80-115",
   "F": 0.18999999999999995,
   "sF": 0.0722841614740048,
   "mean": 0.46,
   "bg_share": 0.5641101056459328,
   "count_m": 4.263157894736843,
   "LamR": 8.98,
   "u_exp": 0.38691492784362,
   "initial_lowest": -3.3478260869565215,
   "initial_lowest_z": -48.943309499810866
  },
  {
   "window": "4<eta*<5",
   "W": "115-150",
   "F": 0.1200000000000001,
   "sF": 0.10452272480183437,
   "mean": 0.71,
   "bg_share": 0.6535898384862244,
   "count_m": 7.333333333333327,
   "LamR": 10.0,
   "u_exp": 0.5003231113188759,
   "initial_lowest": -1.8169014084507045,
   "initial_lowest_z": -18.530911934441953
  },
  {
   "window": "4<eta*<5",
   "W": "150-185",
   "F": 0.050000000000000044,
   "sF": 0.05408326913195984,
   "mean": 0.93,
   "bg_share": 0.776393202250021,
   "count_m": 18.999999999999982,
   "LamR": 10.88,
   "u_exp": 0.999867096424643,
   "initial_lowest": -1.150537634408602,
   "initial_lowest_z": -22.197948712740796
  },
  {
   "window": "4<eta*<5",
   "W": "185-220",
   "F": 0.010000000000000009,
   "sF": 0.051234753829797995,
   "mean": 1.17,
   "bg_share": 0.8999999999999999,
   "count_m": 98.99999999999991,
   "LamR": 11.35,
   "u_exp": 0.9999733612628623,
   "initial_lowest": -0.7094017094017095,
   "initial_lowest_z": -14.041283613688556
  }
 ],
 "occupancy_min": {
  "3.1": {
   "F_min": -0.7767192689631356,
   "u_at_min": 0.99,
   "F_at_099": -0.7767192689631356
  },
  "5.0": {
   "F_min": -0.4199383735286355,
   "u_at_min": 0.99,
   "F_at_099": -0.4199383735286355
  },
  "7.8": {
   "F_min": -0.060374506774143244,
   "u_at_min": 0.99,
   "F_at_099": -0.060374506774143244
  },
  "8.98": {
   "F_min": 0.028347703751103737,
   "u_at_min": 0.8070184848484849,
   "F_at_099": 0.04186212972333325
  },
  "11.35": {
   "F_min": 0.0675986304945908,
   "u_at_min": 0.7474245050505051,
   "F_at_099": 0.19352759399671915
  }
 }
}

==> anc/calc_SHORT/item12/requirements_per_cell.log <==
Item 12.  For each measured H1 value of F, the size each effect of f_effects.py would need to

2021, 0 < eta* < 4 (rounding as printed), k = 1
  Q2 bin    W |   F    s_F  | bg share f | count m | Lam_R  u (exp) | 1-2/<N>  (low-F)/s_F
    5-10    72 | 0.056 0.082 |   0.764    |   17.0  |  3.4   0.394   |  0.333      3.4
    5-10   101 | 0.136 0.027 |   0.631    |    6.4  |  4.8   0.373   |  0.524     14.6
    5-10   147 | 0.214 0.040 |   0.537    |    3.7  |  5.9   0.325   |  0.615     10.0
    5-10   205 | 0.266 0.041 |   0.484    |    2.8  |  6.3   0.289   |  0.672      9.9
   10-20    72 | 0.044 0.077 |   0.789    |   21.5  |  3.4   0.404   |  0.333      3.7
   10-20   101 | 0.097 0.023 |   0.688    |    9.3  |  5.0   0.419   |  0.535     19.2
   10-20   147 | 0.192 0.037 |   0.562    |    4.2  |  6.2   0.350   |  0.630     11.8
   10-20   205 | 0.244 0.038 |   0.506    |    3.1  |  6.7   0.310   |  0.683     11.5
   20-40    72 | 0.052 0.033 |   0.772    |   18.2  |  3.4   0.397   |  0.355      9.2
   20-40   101 | 0.084 0.021 |   0.710    |   10.9  |  5.1   0.438   |  0.556     22.5
   20-40   147 | 0.163 0.033 |   0.596    |    5.1  |  6.6   0.385   |  0.649     14.7
   20-40   205 | 0.216 0.035 |   0.535    |    3.6  |  7.3   0.342   |  0.697     13.9
   40-100   72 | 0.089 0.040 |   0.701    |   10.2  |  3.1   0.349   |  0.286      4.9
   40-100  101 | 0.074 0.032 |   0.728    |   12.5  |  5.1   0.450   |  0.556     15.1
   40-100  147 | 0.147 0.031 |   0.617    |    5.8  |  6.8   0.407   |  0.661     16.7
   40-100  205 | 0.199 0.033 |   0.554    |    4.0  |  7.8   0.364   |  0.706     15.6
  background share: from 0.484 to 0.789
  fixed count m: from 2.759 to 21.500
  occupancy loss u: from 0.289 to 0.450
  lowest initial-hadron value above the measured F by 3.4 to 22.5 sd; above by more than 2 sd in 16 of 16 cells

1996, every domain (k = 1); region for occupancy: eta* > 0
  window     W        |   F    s_F  | bg share f | count m | Lam_R  u (exp) | 1-2/<n>  (low-F)/s_F
  1<eta*<2  80-115   |  0.30 0.036 |   0.452    |    2.3  |  8.98  0.2837  |  0.187     -3.1
  1<eta*<2  115-150  |  0.32 0.042 |   0.434    |    2.1  | 10.00  0.2733  |  0.200     -2.9
  1<eta*<2  150-185  |  0.33 0.045 |   0.426    |    2.0  | 10.88  0.2692  |  0.240     -2.0
  1<eta*<2  185-220  |  0.32 0.036 |   0.434    |    2.1  | 11.35  0.2785  |  0.248     -2.0
  1<eta*<3  80-115   |  0.19 0.032 |   0.564    |    4.3  |  8.98  0.3869  |  0.592     12.6
  1<eta*<3  115-150  |  0.24 0.023 |   0.510    |    3.2  | 10.00  0.3421  |  0.605     15.9
  1<eta*<3  150-185  |  0.26 0.023 |   0.490    |    2.8  | 10.88  0.3278  |  0.624     15.9
  1<eta*<3  185-220  |  0.26 0.032 |   0.490    |    2.8  | 11.35  0.3301  |  0.626     11.4
  1<eta*<4  80-115   |  0.09 0.032 |   0.700    |   10.1  |  8.98  0.5390  |  0.690     18.7
  1<eta*<4  115-150  |  0.11 0.021 |   0.668    |    8.1  | 10.00  0.5197  |  0.714     29.3
  1<eta*<4  150-185  |  0.14 0.021 |   0.626    |    6.1  | 10.88  0.4772  |  0.734     28.8
  1<eta*<4  185-220  |  0.15 0.021 |   0.613    |    5.7  | 11.35  0.4657  |  0.739     28.6
  1<eta*<5  80-115   |  0.06 0.021 |   0.755    |   15.7  |  8.98  0.6141  |  0.710     31.5
  1<eta*<5  115-150  |  0.07 0.021 |   0.735    |   13.3  | 10.00  0.6232  |  0.741     32.5
  1<eta*<5  150-185  |  0.08 0.021 |   0.717    |   11.5  | 10.88  0.6204  |  0.763     33.1
  1<eta*<5  185-220  |  0.07 0.021 |   0.735    |   13.3  | 11.35  0.7001  |  0.773     34.1
  2<eta*<3  80-115   |  0.20 0.023 |   0.553    |    4.0  |  8.98  0.3757  |  0.187     -0.6
  2<eta*<3  115-150  |  0.27 0.042 |   0.480    |    2.7  | 10.00  0.3141  |  0.234     -0.9
  2<eta*<3  150-185  |  0.30 0.051 |   0.452    |    2.3  | 10.88  0.2927  |  0.267     -0.6
  2<eta*<3  185-220  |  0.30 0.063 |   0.452    |    2.3  | 11.35  0.2946  |  0.262     -0.6
  3<eta*<4  80-115   |  0.08 0.042 |   0.717    |   11.5  |  8.98  0.5612  | -0.299     -9.1
  3<eta*<4  115-150  |  0.07 0.071 |   0.735    |   13.3  | 10.00  0.6232  | -0.036     -1.5
  3<eta*<4  150-185  |  0.07 0.032 |   0.735    |   13.3  | 10.88  0.6647  |  0.078      0.3
  3<eta*<4  185-220  |  0.09 0.081 |   0.700    |   10.1  | 11.35  0.6001  |  0.127      0.5
  4<eta*<5  80-115   |  0.19 0.072 |   0.564    |    4.3  |  8.98  0.3869  | -3.348    -48.9
  4<eta*<5  115-150  |  0.12 0.105 |   0.654    |    7.3  | 10.00  0.5003  | -1.817    -18.5
  4<eta*<5  150-185  |  0.05 0.054 |   0.776    |   19.0  | 10.88  0.9999  | -1.151    -22.2
  4<eta*<5  185-220  |  0.01 0.051 |   0.900    |   99.0  | 11.35  1.0000  | -0.709    -14.0
  1<eta*<2 : bg share 0.43-0.45, count m 2.0-2.3, occupancy u 0.2692-0.2837, initial lowest - F: -3.1 to -2.0 sd
  1<eta*<3 : bg share 0.49-0.56, count m 2.8-4.3, occupancy u 0.3278-0.3869, initial lowest - F: +11.4 to +15.9 sd
  1<eta*<4 : bg share 0.61-0.70, count m 5.7-10.1, occupancy u 0.4657-0.5390, initial lowest - F: +18.7 to +29.3 sd
  1<eta*<5 : bg share 0.72-0.76, count m 11.5-15.7, occupancy u 0.6141-0.7001, initial lowest - F: +31.5 to +34.1 sd
  2<eta*<3 : bg share 0.45-0.55, count m 2.3-4.0, occupancy u 0.2927-0.3757, initial lowest - F: -0.9 to -0.6 sd
  3<eta*<4 : bg share 0.70-0.74, count m 10.1-13.3, occupancy u 0.5612-0.6647, initial lowest - F: -9.1 to +0.5 sd
  4<eta*<5 : bg share 0.56-0.90, count m 4.3-99.0, occupancy u 0.3869-1.0000, initial lowest - F: -48.9 to -14.0 sd

Exponential occupancy form at k = 1: lowest F over u in (0, 0.99] and where it lies
  Lam_R =  3.10: lowest F = -0.7767 at u = 0.990; F at u = 0.99 is -0.7767
  Lam_R =  5.00: lowest F = -0.4199 at u = 0.990; F at u = 0.99 is -0.4199
  Lam_R =  7.80: lowest F = -0.0604 at u = 0.990; F at u = 0.99 is -0.0604
  Lam_R =  8.98: lowest F = 0.0283 at u = 0.807; F at u = 0.99 is 0.0419
  Lam_R = 11.35: lowest F = 0.0676 at u = 0.747; F at u = 0.99 is 0.1935

wrote requirements_per_cell.json


==> anc/calc_SHORT/item12/requirements_per_cell.py <==
#!/usr/bin/env python3
"""Item 12.  For each measured H1 value of F, the size each effect of f_effects.py would need to
bring a cascade from one dipole (k = 1, F = 1) down to it.

  background   Poisson share of the window mean:           f = 1 - sqrt(F)
  count        count m fixed in a disjoint region:          m = 1/F - 1        (F = 1/(1+m))
  occupancy    loss of efficiency at the mean occupancy, exponential form eps = exp(-b N_R), region R
               = the full laboratory acceptance (2021: Table 3 mean) or eta* > 0 (1996), its published
               mean taken as the pre-efficiency mean; solved from the closed form of f_effects.py
  initial      one hadron from the initial dipole, always in the window (p = 1): lowest F = 1 - 2/<N>;
               reported as the distance of that lowest value above the measured F in standard deviations
  raising      common displacement, window motion within a cell, clusters: F >= 1 at k = 1, so none of
               them reaches any measured value

Inputs: h1_implied_k.json (this folder), calc_SHORT/item7/hepdata/Table_3.csv (read only).

Run:  ( ulimit -v 1500000; python3 requirements_per_cell.py ) > requirements_per_cell.log  -> .json
"""
import json, math, os, sys

sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import f_effects as fe          # noqa: E402
import h1_F_from_PN as pn       # noqa: E402


def u_needed(F, LamR):
    """Smallest loss of efficiency at the mean occupancy (exponential form) that gives F at k = 1.
    F is not monotone in u for large Lam_R (it dips, rises, and falls to -1 only as u -> 1), so the
    first crossing is located on a grid in -log10(1 - u) and then refined by bisection."""
    g = lambda u: fe.F_occ_exp_closed(1.0, LamR, -math.log(1 - u) / LamR) - F
    import numpy as np
    t = np.concatenate([np.linspace(1e-7, 1, 2001)[1:], np.linspace(1, 12, 2201)[1:]])
    us = 1 - 10.0 ** (-t)
    us = np.concatenate([[1e-9], us])
    vals = np.array([g(u) for u in us])
    idx = np.nonzero(vals <= 0)[0]
    if idx.size == 0:
        return None
    i = idx[0]
    return fe.bisect(g, us[i - 1], us[i])


def main():
    print(__doc__.split('\n')[0])
    J = json.load(open(os.path.join(HERE, 'h1_implied_k.json')))
    T3 = pn.moment_table('Table_3.csv')
    out = {}
    # 2021
    rows = []
    print('\n2021, 0 < eta* < 4 (rounding as printed), k = 1')
    print('  Q2 bin    W |   F    s_F  | bg share f | count m | Lam_R  u (exp) | 1-2/<N>  (low-F)/s_F')
    for c in J['2021']['as printed']['cells']:
        q, W, F, s, m = tuple(c['Q2']), c['W'], c['F'], c['sF'], c['mean']
        LamR = float(T3[(q, W)][0])
        f = 1 - math.sqrt(F); mm = 1 / F - 1; u = u_needed(F, LamR)
        low = 1 - 2 / m
        rows.append(dict(Q2=list(q), W=W, F=F, sF=s, bg_share=f, count_m=mm, LamR=LamR, u_exp=u,
                         initial_lowest=low, initial_lowest_z=(low - F) / s))
        print(f'  {q[0]:>3}-{q[1]:<3} {W:4d} | {F:5.3f} {s:5.3f} |   {f:5.3f}    | {mm:6.1f}  | {LamR:4.1f}  {u:6.3f}   | '
              f'{low:6.3f}   {(low - F) / s:6.1f}')
    out['2021'] = rows
    for key, lab in (('bg_share', 'background share'), ('count_m', 'fixed count m'), ('u_exp', 'occupancy loss u')):
        v = [r[key] for r in rows]
        print(f'  {lab}: from {min(v):.3f} to {max(v):.3f}')
    zs = [r['initial_lowest_z'] for r in rows]
    print(f'  lowest initial-hadron value above the measured F by {min(zs):.1f} to {max(zs):.1f} sd; '
          f'above by more than 2 sd in {sum(z > 2 for z in zs)} of 16 cells')
    # 1996, nested and unit windows; region eta* > 0
    rows96 = []
    dom = J['1996_all_domains']['domains']
    print('\n1996, every domain (k = 1); region for occupancy: eta* > 0')
    print('  window     W        |   F    s_F  | bg share f | count m | Lam_R  u (exp) | 1-2/<n>  (low-F)/s_F')
    for d, rr in dom.items():
        if d == 'eta*>0':
            continue
        for i, r in enumerate(rr):
            F, s, m = r['F'], r['sF'], r['mean']
            LamR = dom['eta*>0'][i]['mean']
            f = 1 - math.sqrt(F) if F > 0 else None
            mm = 1 / F - 1 if F > 0 else None
            u = u_needed(F, LamR) if F > 0 else None
            low = 1 - 2 / m
            rows96.append(dict(window=d, W=r['W'], F=F, sF=s, mean=m, bg_share=f, count_m=mm, LamR=LamR, u_exp=u,
                               initial_lowest=low, initial_lowest_z=(low - F) / s))
            ut = 'none' if u is None else f'{u:.4f}'
            print(f'  {d:9s} {r["W"]:8s} | {F:5.2f} {s:5.3f} |   {f:5.3f}    | {mm:6.1f}  | {LamR:5.2f} {ut:>7s}  | '
                  f'{low:6.3f}   {(low - F) / s:6.1f}')
    out['1996'] = rows96
    for d in dom:
        if d == 'eta*>0':
            continue
        rr = [r for r in rows96 if r['window'] == d]
        print(f'  {d:9s}: bg share {min(r["bg_share"] for r in rr):.2f}-{max(r["bg_share"] for r in rr):.2f}, '
              f'count m {min(r["count_m"] for r in rr):.1f}-{max(r["count_m"] for r in rr):.1f}, '
              f'occupancy u {min(r["u_exp"] for r in rr):.4f}-{max(r["u_exp"] for r in rr):.4f}, '
              f'initial lowest - F: {min(r["initial_lowest_z"] for r in rr):+.1f} to {max(r["initial_lowest_z"] for r in rr):+.1f} sd')
    import numpy as np
    print('\nExponential occupancy form at k = 1: lowest F over u in (0, 0.99] and where it lies')
    out['occupancy_min'] = {}
    for LamR in (3.1, 5.0, 7.8, 8.98, 11.35):
        us = np.linspace(1e-4, 0.99, 9901)
        Fv = np.array([fe.F_occ_exp_closed(1.0, LamR, -math.log(1 - u) / LamR) for u in us])
        i = int(np.argmin(Fv))
        out['occupancy_min'][str(LamR)] = dict(F_min=float(Fv[i]), u_at_min=float(us[i]), F_at_099=float(Fv[-1]))
        print(f'  Lam_R = {LamR:5.2f}: lowest F = {Fv[i]:.4f} at u = {us[i]:.3f}; F at u = 0.99 is {Fv[-1]:.4f}')
    json.dump(out, open(os.path.join(HERE, 'requirements_per_cell.json'), 'w'), indent=1)
    print('\nwrote requirements_per_cell.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/verify/README.md <==
# Item 12 verification: F = 1/k against H1

Written 2026-09-23, independently of the programs of `calc_SHORT/item12/`, which were read only
after every number below had been recomputed from the definitions of an earlier version of the
manuscript (Secs. 2 to 6). Inputs read
from elsewhere, read only: `references/txt/H1_EPJC81_212_VoR.txt` (H1 2021 Tables 3, 4, 6, 7, 8,
13-28, transcribed or parsed here), `references/txt/hep-ex_9608011.txt` (H1 1996 Tables 4, 5,
transcribed here), `references/txt/2408.01259.txt` (HKKT Eqs. (5), (6), (8)-(10), (14)-(17), Tables
I-III, typed here), `calc_SHORT/item7/hepdata/Table_{3,4,6}.csv` (cross-check of the transcription
only) and `calc_SHORT/item7/h1_frame_toy.json` (acceptance-edge spread, input to v_cellmotion.py).
HEPData itself answered with a Cloudflare challenge (HTTP 403) on 2026-09-23, so Tables 7, 8, 13-28
were taken from the VoR text.

Every program runs from this folder as `( ulimit -v 1500000; python3 <program> [args] ) > <log>`.
Python 3, numpy 2.3.5, scipy 1.16.3, numba 0.64.0. Seeds are fixed on the command line.

| program | what it computes | output | command | time |
|---|---|---|---|---|
| `v_lib.py` | closed forms, with the one-line derivation of each in the docstring (base law, background, common shift, clusters, selection, contained region, occupancy, initial hadrons, HKKT local law) | (module) | | |
| `v_mc.py` | event-by-event pure-birth cascade (numba), 28 estimands per run against the closed forms of v_lib, eight deliberately wrong predictions | `v_mc_k1_seed91.{log,json}`, `v_mc_k3_seed93.{log,json}`, `v_mc_k3_seed95.{log,json}` | `python3 v_mc.py 1 8000000 40 91`; `python3 v_mc.py 3 4000000 40 93`; `python3 v_mc.py 3 4000000 40 95` | 143 s, 206 s, 214 s |
| `v_mc_sel.py` | targeted run, F of [4,5] given n[5,6] = m at 1e8 events (settles the +3.07 pull of seed 95); before it, a first run at 4e5 events and seed 7 | `v_mc_sel_k3.log`, `v_mc_sel_k3_seed11.json`; `v_mc_sel_k3_seed7.json` (the log holds the seed-11 run only) | `python3 v_mc_sel.py 3 100000000 11`; `python3 v_mc_sel.py 3 400000 7` | 52 s; under 1 s |
| `v_compare_mc.py` | verifier runs against the worker's `mc_check.json` on the 11 common estimands, and the baseline offset combined over independent runs | `v_compare_mc.log` | `python3 v_compare_mc.py` | 1 s |
| `v_effects.py` | closed-form F at the worker's stated parameters; scans for monotonicity and infima (occupancy, n_R >= 1, n_R <= m); N_R >= j in a region containing the window; item-3 cross-check 0.591685 | `v_effects.{log,json}` | `python3 v_effects.py` | 2 s |
| `v_h1.py` | H1 2021 F, implied k, (1-F)/sd, common-F chi2 (two rounding readings and a uniform-rounding variant); size each lowering effect needs at k = 1; initial-hadron margin with sd of F only and with <N> and Var carried jointly; exploratory fit F = a + b/<N>; H1 1996 nested and unit windows, v + c/<n> | `v_h1.{log,json}` | `python3 v_h1.py` | 1 s |
| `v_pn.py` | parse of VoR Tables 13-28, F and P(0) from P(N) with three within-bin models, calibration against Tables 4 and 6, the nine Table-7 cells with kinematic row check | `v_pn.{log,json}` | `python3 v_pn.py` | 1 s |
| `v_hkkt.py` | refit of C0 to the 25 H1 entropies for both readings of nbar; F and p0 of the local law at HKKT parameters against H1; lower bound of F for any inclusive law on n >= 1 | `v_hkkt.{log,json}` | `python3 v_hkkt.py` (after v_pn.py) | 2 s |
| `v_cellmotion.py` | F(k=1) from motion of the window within an H1 cell: W^Delta spread computed here, edge spread from item 7 | `v_cellmotion.{log,json}` | `python3 v_cellmotion.py` | 1 s |

Order from nothing: `v_effects`, `v_mc` (three runs), `v_mc_sel`, `v_compare_mc`, `v_h1`, `v_pn`,
`v_hkkt`, `v_cellmotion`.


==> anc/calc_SHORT/item12/verify/v_cellmotion.json <==
[
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.002171044576378435,
  "c_W2": 0.001604649783334855,
  "F_k1": 1.0075583562518449,
  "F_k1_edge_only": 1.0043420891527568,
  "F_k1_W_only": 1.0032092995666697
 },
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.002171044576378435,
  "c_W2": 0.0016093317916427985,
  "F_k1": 1.0075677405981582,
  "F_k1_edge_only": 1.0043420891527568,
  "F_k1_W_only": 1.0032186635832856
 },
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.0014703886733156777,
  "c_W2": 0.001602578227457574,
  "F_k1": 1.0061506466272938,
  "F_k1_edge_only": 1.0029407773466315,
  "F_k1_W_only": 1.0032051564549151
 },
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.0014703886733156777,
  "c_W2": 0.0016071621285100868,
  "F_k1": 1.0061598279096313,
  "F_k1_edge_only": 1.0029407773466315,
  "F_k1_W_only": 1.0032143242570202
 },
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.0008880619257695447,
  "c_W2": 0.0016011712000765232,
  "F_k1": 1.0049813101300513,
  "F_k1_edge_only": 1.001776123851539,
  "F_k1_W_only": 1.003202342400153
 },
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.0008880619257695447,
  "c_W2": 0.001606079567662455,
  "F_k1": 1.0049911355830918,
  "F_k1_edge_only": 1.001776123851539,
  "F_k1_W_only": 1.003212159135325
 },
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.00015409009764580554,
  "c_W2": 0.0016014915200790458,
  "F_k1": 1.0035116567834192,
  "F_k1_edge_only": 1.0003081801952916,
  "F_k1_W_only": 1.003202983040158
 },
 {
  "shape": "F",
  "Q2": "5-10",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.00015409009764580554,
  "c_W2": 0.0016055388538374071,
  "F_k1": 1.003519752698244,
  "F_k1_edge_only": 1.0003081801952916,
  "F_k1_W_only": 1.0032110777076748
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.0022725799004801894,
  "c_W2": 0.0016087762814340767,
  "F_k1": 1.0077700245091115,
  "F_k1_edge_only": 1.0045451598009605,
  "F_k1_W_only": 1.0032175525628682
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.0022725799004801894,
  "c_W2": 0.001613689353125558,
  "F_k1": 1.0077798729831904,
  "F_k1_edge_only": 1.0045451598009605,
  "F_k1_W_only": 1.0032273787062511
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.0010308405705517036,
  "c_W2": 0.0016046354876431135,
  "F_k1": 1.0052742603631128,
  "F_k1_edge_only": 1.0020616811411034,
  "F_k1_W_only": 1.0032092709752862
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.0010308405705517036,
  "c_W2": 0.0016093317916427985,
  "F_k1": 1.0052836626533934,
  "F_k1_edge_only": 1.0020616811411034,
  "F_k1_W_only": 1.0032186635832856
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.000789959250045732,
  "c_W2": 0.0016021996981159248,
  "F_k1": 1.0047868492412673,
  "F_k1_edge_only": 1.0015799185000915,
  "F_k1_W_only": 1.0032043993962318
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.000789959250045732,
  "c_W2": 0.0016071621285098647,
  "F_k1": 1.0047967819422907,
  "F_k1_edge_only": 1.0015799185000915,
  "F_k1_W_only": 1.0032143242570197
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.00027985066384781553,
  "c_W2": 0.0016020071741511543,
  "F_k1": 1.00376461232154,
  "F_k1_edge_only": 1.0005597013276957,
  "F_k1_W_only": 1.0032040143483023
 },
 {
  "shape": "F",
  "Q2": "10-20",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.00027985066384781553,
  "c_W2": 0.001606079567662233,
  "F_k1": 1.0037727593878865,
  "F_k1_edge_only": 1.0005597013276957,
  "F_k1_W_only": 1.0032121591353245
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.003175357436876159,
  "c_W2": 0.0016170957513483852,
  "F_k1": 1.0095951760904898,
  "F_k1_edge_only": 1.0063507148737523,
  "F_k1_W_only": 1.0032341915026968
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.003175357436876159,
  "c_W2": 0.0016224779769138387,
  "F_k1": 1.0096059747226005,
  "F_k1_edge_only": 1.0063507148737523,
  "F_k1_W_only": 1.0032449559538277
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.0011842934826023228,
  "c_W2": 0.0016087665493502712,
  "F_k1": 1.005589930567384,
  "F_k1_edge_only": 1.0023685869652046,
  "F_k1_W_only": 1.0032175330987005
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.0011842934826023228,
  "c_W2": 0.001613689353125336,
  "F_k1": 1.0055997878350231,
  "F_k1_edge_only": 1.0023685869652046,
  "F_k1_W_only": 1.0032273787062507
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.0005442193680885736,
  "c_W2": 0.0016042608348862952,
  "F_k1": 1.0042987065455855,
  "F_k1_edge_only": 1.0010884387361771,
  "F_k1_W_only": 1.0032085216697726
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.0005442193680885736,
  "c_W2": 0.0016093317916427985,
  "F_k1": 1.0043088539785243,
  "F_k1_edge_only": 1.0010884387361771,
  "F_k1_W_only": 1.0032186635832856
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.00032585277340769803,
  "c_W2": 0.001603039524125105,
  "F_k1": 1.0038588293048156,
  "F_k1_edge_only": 1.0006517055468154,
  "F_k1_W_only": 1.0032060790482502
 },
 {
  "shape": "F",
  "Q2": "20-40",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.00032585277340769803,
  "c_W2": 0.0016071621285105309,
  "F_k1": 1.0038670772003107,
  "F_k1_edge_only": 1.0006517055468154,
  "F_k1_W_only": 1.003214324257021
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.01113997540382829,
  "c_W2": 0.0016374367412304025,
  "F_k1": 1.025591306300163,
  "F_k1_edge_only": 1.0222799508076565,
  "F_k1_W_only": 1.0032748734824608
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.01113997540382829,
  "c_W2": 0.0016454453514631595,
  "F_k1": 1.0256075019520705,
  "F_k1_edge_only": 1.0222799508076565,
  "F_k1_W_only": 1.0032908907029263
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.0014413062525721779,
  "c_W2": 0.0016187320174188002,
  "F_k1": 1.0061247427171378,
  "F_k1_edge_only": 1.0028826125051444,
  "F_k1_W_only": 1.0032374640348376
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.0014413062525721779,
  "c_W2": 0.0016249149564011578,
  "F_k1": 1.0061371264181198,
  "F_k1_edge_only": 1.0028826125051444,
  "F_k1_W_only": 1.0032498299128023
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.0006887914367770092,
  "c_W2": 0.0016091996629918892,
  "F_k1": 1.0045981990054336,
  "F_k1_edge_only": 1.001377582873554,
  "F_k1_W_only": 1.0032183993259838
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.0006887914367770092,
  "c_W2": 0.001614881218097608,
  "F_k1": 1.004609569942458,
  "F_k1_edge_only": 1.001377582873554,
  "F_k1_W_only": 1.0032297624361952
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.0004109165977967361,
  "c_W2": 0.0016055048914127568,
  "F_k1": 1.0040341624356346,
  "F_k1_edge_only": 1.0008218331955934,
  "F_k1_W_only": 1.0032110097828255
 },
 {
  "shape": "F",
  "Q2": "40-100",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.0004109165977967361,
  "c_W2": 0.0016099211386402246,
  "F_k1": 1.004042998559508,
  "F_k1_edge_only": 1.0008218331955934,
  "F_k1_W_only": 1.0032198422772804
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.006140669424158046,
  "c_W2": 0.001604649783334855,
  "F_k1": 1.0155103456627081,
  "F_k1_edge_only": 1.012281338848316,
  "F_k1_W_only": 1.0032092995666697
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.006140669424158046,
  "c_W2": 0.0016093317916427985,
  "F_k1": 1.0155197671806544,
  "F_k1_edge_only": 1.012281338848316,
  "F_k1_W_only": 1.0032186635832856
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.0037624133699334012,
  "c_W2": 0.001602578227457574,
  "F_k1": 1.010742042318281,
  "F_k1_edge_only": 1.0075248267398669,
  "F_k1_W_only": 1.0032051564549151
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.0037624133699334012,
  "c_W2": 0.0016071621285100868,
  "F_k1": 1.0107512446134468,
  "F_k1_edge_only": 1.0075248267398669,
  "F_k1_W_only": 1.0032143242570202
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.0026551270562624033,
  "c_W2": 0.0016011712000765232,
  "F_k1": 1.008521099138628,
  "F_k1_edge_only": 1.0053102541125247,
  "F_k1_W_only": 1.003202342400153
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.0026551270562624033,
  "c_W2": 0.001606079567662455,
  "F_k1": 1.0085309419384791,
  "F_k1_edge_only": 1.0053102541125247,
  "F_k1_W_only": 1.003212159135325
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.0011448766279738127,
  "c_W2": 0.0016014915200790458,
  "F_k1": 1.0054964033165281,
  "F_k1_edge_only": 1.0022897532559476,
  "F_k1_W_only": 1.003202983040158
 },
 {
  "shape": "G",
  "Q2": "5-10",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.0011448766279738127,
  "c_W2": 0.0016055388538374071,
  "F_k1": 1.0055045072514406,
  "F_k1_edge_only": 1.0022897532559476,
  "F_k1_W_only": 1.0032110777076748
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.007991777464759925,
  "c_W2": 0.0016087762814340767,
  "F_k1": 1.019226821456452,
  "F_k1_edge_only": 1.0159835549295197,
  "F_k1_W_only": 1.0032175525628682
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.007991777464759925,
  "c_W2": 0.001613689353125558,
  "F_k1": 1.0192367261281858,
  "F_k1_edge_only": 1.0159835549295197,
  "F_k1_W_only": 1.0032273787062511
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.0032561239744640573,
  "c_W2": 0.0016046354876431135,
  "F_k1": 1.0097319687083774,
  "F_k1_edge_only": 1.0065122479489281,
  "F_k1_W_only": 1.0032092709752862
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.0032561239744640573,
  "c_W2": 0.0016093317916427985,
  "F_k1": 1.0097413918998726,
  "F_k1_edge_only": 1.0065122479489281,
  "F_k1_W_only": 1.0032186635832856
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.0025131627187702918,
  "c_W2": 0.0016021996981159248,
  "F_k1": 1.0082387780108708,
  "F_k1_edge_only": 1.0050263254375407,
  "F_k1_W_only": 1.0032043993962318
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.0025131627187702918,
  "c_W2": 0.0016071621285098647,
  "F_k1": 1.0082487278144487,
  "F_k1_edge_only": 1.0050263254375407,
  "F_k1_W_only": 1.0032143242570197
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.0014973143357524734,
  "c_W2": 0.0016020071741511543,
  "F_k1": 1.0062034404364226,
  "F_k1_edge_only": 1.002994628671505,
  "F_k1_W_only": 1.0032040143483023
 },
 {
  "shape": "G",
  "Q2": "10-20",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.0014973143357524734,
  "c_W2": 0.001606079567662233,
  "F_k1": 1.0062115974187513,
  "F_k1_edge_only": 1.002994628671505,
  "F_k1_W_only": 1.0032121591353245
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.008703598896391494,
  "c_W2": 0.0016170957513483852,
  "F_k1": 1.0206695384010733,
  "F_k1_edge_only": 1.017407197792783,
  "F_k1_W_only": 1.0032341915026968
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.008703598896391494,
  "c_W2": 0.0016224779769138387,
  "F_k1": 1.0206803965416693,
  "F_k1_edge_only": 1.017407197792783,
  "F_k1_W_only": 1.0032449559538277
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.0037659299172457883,
  "c_W2": 0.0016087665493502712,
  "F_k1": 1.0107615099373484,
  "F_k1_edge_only": 1.0075318598344916,
  "F_k1_W_only": 1.0032175330987005
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.0037659299172457883,
  "c_W2": 0.001613689353125336,
  "F_k1": 1.0107713926227668,
  "F_k1_edge_only": 1.0075318598344916,
  "F_k1_W_only": 1.0032273787062507
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.00215894922602918,
  "c_W2": 0.0016042608348862952,
  "F_k1": 1.0075333471572065,
  "F_k1_edge_only": 1.0043178984520584,
  "F_k1_W_only": 1.0032085216697726
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.00215894922602918,
  "c_W2": 0.0016093317916427985,
  "F_k1": 1.0075435109665962,
  "F_k1_edge_only": 1.0043178984520584,
  "F_k1_W_only": 1.0032186635832856
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.0016936032594641898,
  "c_W2": 0.001603039524125105,
  "F_k1": 1.0065987153931046,
  "F_k1_edge_only": 1.0033872065189284,
  "F_k1_W_only": 1.0032060790482502
 },
 {
  "shape": "G",
  "Q2": "20-40",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.0016936032594641898,
  "c_W2": 0.0016071621285105309,
  "F_k1": 1.006606974565988,
  "F_k1_edge_only": 1.0033872065189284,
  "F_k1_W_only": 1.003214324257021
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 72,
  "weight": "dis",
  "c_edge2": 0.0199183513215354,
  "c_W2": 0.0016374367412304025,
  "F_k1": 1.0431768062060884,
  "F_k1_edge_only": 1.0398367026430708,
  "F_k1_W_only": 1.0032748734824608
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 72,
  "weight": "logy",
  "c_edge2": 0.0199183513215354,
  "c_W2": 0.0016454453514631595,
  "F_k1": 1.0431931424631786,
  "F_k1_edge_only": 1.0398367026430708,
  "F_k1_W_only": 1.0032908907029263
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 101,
  "weight": "dis",
  "c_edge2": 0.004521303833449141,
  "c_W2": 0.0016187320174188002,
  "F_k1": 1.0122947092602872,
  "F_k1_edge_only": 1.0090426076668984,
  "F_k1_W_only": 1.0032374640348376
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 101,
  "weight": "logy",
  "c_edge2": 0.004521303833449141,
  "c_W2": 0.0016249149564011578,
  "F_k1": 1.0123071310481433,
  "F_k1_edge_only": 1.0090426076668984,
  "F_k1_W_only": 1.0032498299128023
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 147,
  "weight": "dis",
  "c_edge2": 0.002311720523608988,
  "c_W2": 0.0016091996629918892,
  "F_k1": 1.0078492804129766,
  "F_k1_edge_only": 1.004623441047218,
  "F_k1_W_only": 1.0032183993259838
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 147,
  "weight": "logy",
  "c_edge2": 0.002311720523608988,
  "c_W2": 0.001614881218097608,
  "F_k1": 1.0078606697915231,
  "F_k1_edge_only": 1.004623441047218,
  "F_k1_W_only": 1.0032297624361952
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 205,
  "weight": "dis",
  "c_edge2": 0.0015601779770960619,
  "c_W2": 0.0016055048914127568,
  "F_k1": 1.0063363754837646,
  "F_k1_edge_only": 1.0031203559541921,
  "F_k1_W_only": 1.0032110097828255
 },
 {
  "shape": "G",
  "Q2": "40-100",
  "W": 205,
  "weight": "logy",
  "c_edge2": 0.0015601779770960619,
  "c_W2": 0.0016099211386402246,
  "F_k1": 1.0063452217584832,
  "F_k1_edge_only": 1.0031203559541921,
  "F_k1_W_only": 1.0032198422772804
 }
]

==> anc/calc_SHORT/item12/verify/v_cellmotion.log <==
weight dis : c_W^2 0.00160..0.00164; F(k=1) combined 1.0035..1.0432 (edge only 1.0003..1.0398)
    shape F: F(k=1) 1.0035..1.0256
    shape G: F(k=1) 1.0055..1.0432
weight logy: c_W^2 0.00161..0.00165; F(k=1) combined 1.0035..1.0432 (edge only 1.0003..1.0398)
    shape F: F(k=1) 1.0035..1.0256
    shape G: F(k=1) 1.0055..1.0432
all values >= 1/k = 1: True
wrote v_cellmotion.json


==> anc/calc_SHORT/item12/verify/v_cellmotion.py <==
"""Verifier: F at k = 1 from motion of the window within an H1 cell, as a mixture over kinematics
independent of W:  F = (1 + 1/k) E[lam^2]/E[lam]^2 - 1 = (1+1/k)(1 + c^2) - 1 >= 1/k.

Two sources of relative variance c^2 of the window mean lam within a cell:
 (a) motion of the acceptance edges |eta_lab| < 1.6 across 0 < eta* < 4: the relative sd s_kin/mean
     of the expected count from calc_SHORT/item7/h1_frame_toy.json (shapes F and G), used as input;
 (b) depth of the window below the start of the cascade, taken at eta* = ln(W/1 GeV) as in the
     worker's statement, so lam proportional to W^Delta: c_W^2 = Var(W^Delta)/E[W^Delta]^2 over
     the events of the cell.  The verifier computes (b) independently: W^2 = y s - Q2 (s = 101761
     GeV^2) with y over the cell's y bin weighted by the DIS cross section (1 + (1-y)^2)/y times
     x^-0.2 at Q2 from its bin (log-uniform), and, as a variant, log-uniform in y.
Combined as (1 + c_a^2)(1 + c_b^2) - 1 (independence assumed).
( ulimit -v 1500000; python3 v_cellmotion.py ) > v_cellmotion.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json
import numpy as np

S = 101761.0
DELTA = 0.4
YB = {72: (0.0375, 0.075), 101: (0.075, 0.15), 147: (0.15, 0.3), 205: (0.3, 0.6)}
QB = {'5-10': (5, 10), '10-20': (10, 20), '20-40': (20, 40), '40-100': (40, 100)}


def cW2(q, W, weight):
    y = np.exp(np.linspace(np.log(YB[W][0]), np.log(YB[W][1]), 801))
    Q2 = np.exp(np.linspace(np.log(QB[q][0]), np.log(QB[q][1]), 201))
    Y, QQ = np.meshgrid(y, Q2, indexing='ij')
    Wv = np.sqrt(Y * S - QQ)
    x = QQ / (Y * S)
    if weight == 'dis':
        w = (1 + (1 - Y) ** 2) / Y * x ** (-0.2) / QQ ** 2 * Y * QQ   # d sigma/(dy dQ2) times Jacobian of log grid
    else:
        w = np.ones_like(Y)
    lam = Wv ** DELTA
    m1 = np.sum(w * lam) / w.sum(); m2 = np.sum(w * lam ** 2) / w.sum()
    return m2 / m1 ** 2 - 1


def main():
    toy = json.load(open(_PKG + '/calc_SHORT/item7/h1_frame_toy.json'))
    res = []
    for r in toy:
        q = '%d-%d' % tuple(r['Q2']); W = r['W']
        ca2 = r['s_kin_over_mean'] ** 2
        for wt in ('dis', 'logy'):
            cb2 = cW2(q, W, wt)
            c2 = (1 + ca2) * (1 + cb2) - 1
            res.append(dict(shape=r['shape'], Q2=q, W=W, weight=wt, c_edge2=ca2, c_W2=cb2, F_k1=2 * (1 + c2) - 1,
                            F_k1_edge_only=1 + 2 * ca2, F_k1_W_only=1 + 2 * cb2))
    for wt in ('dis', 'logy'):
        sub = [x for x in res if x['weight'] == wt]
        Fs = [x['F_k1'] for x in sub]
        cb = [x['c_W2'] for x in sub]
        print('weight %-4s: c_W^2 %.5f..%.5f; F(k=1) combined %.4f..%.4f (edge only %.4f..%.4f)'
              % (wt, min(cb), max(cb), min(Fs), max(Fs), min(x['F_k1_edge_only'] for x in sub),
                 max(x['F_k1_edge_only'] for x in sub)))
        for sh in ('F', 'G'):
            s2 = [x['F_k1'] for x in sub if x['shape'] == sh]
            print('    shape %s: F(k=1) %.4f..%.4f' % (sh, min(s2), max(s2)))
    print('all values >= 1/k = 1: %s' % all(x['F_k1'] >= 1 for x in res))
    json.dump(res, open('v_cellmotion.json', 'w'), indent=1)
    print('wrote v_cellmotion.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/verify/v_compare_mc.log <==
v_mc_k1_seed91.json (k=1, 8000000 events) against worker k=1 (8000000 events, seed 12001):
   n45          verifier 1.00082 +- 0.00107   worker 1.00043 +- 0.00107   z +0.26
   n04          verifier 1.00035 +- 0.00087   worker 0.99984 +- 0.00093   z +0.40
   n15          verifier 1.00052 +- 0.00081   worker 1.00043 +- 0.00095   z +0.07
   n59          verifier 1.00041 +- 0.00069   worker 1.00037 +- 0.00085   z +0.04
   bg0.10       verifier 0.81052 +- 0.00086   worker 0.81083 +- 0.00093   z -0.25
   bg0.50       verifier 0.25032 +- 0.00038   worker 0.25008 +- 0.00032   z +0.50
   shift05_45   verifier 1.08336 +- 0.00107   worker 1.08320 +- 0.00109   z +0.11
   cl2_s05_45   verifier 1.09751 +- 0.00096   worker 1.09766 +- 0.00099   z -0.11
   disp05_45    verifier 1.00126 +- 0.00110   worker 1.00090 +- 0.00119   z +0.23
   disp05_01    verifier 0.99902 +- 0.00260   worker 0.99988 +- 0.00237   z -0.24
   eff06_45     verifier 1.00146 +- 0.00113   worker 1.00019 +- 0.00128   z +0.74
   verifier pulls against closed forms: 28 estimands, max |pull| 1.72, mean +0.67, positive 26; baseline (F=1/k) pulls +0.77 +0.40 +0.63 +0.60 +1.14 -0.38 +1.29
v_mc_k3_seed93.json (k=3, 4000000 events) against worker k=3 (4000000 events, seed 12003):
   n45          verifier 0.33373 +- 0.00037   worker 0.33366 +- 0.00037   z +0.14
   n04          verifier 0.33393 +- 0.00035   worker 0.33382 +- 0.00040   z +0.20
   n15          verifier 0.33392 +- 0.00032   worker 0.33378 +- 0.00035   z +0.30
   n59          verifier 0.33380 +- 0.00026   worker 0.33353 +- 0.00030   z +0.67
   bg0.10       verifier 0.27029 +- 0.00031   worker 0.27032 +- 0.00031   z -0.08
   bg0.50       verifier 0.08352 +- 0.00013   worker 0.08340 +- 0.00014   z +0.64
   shift05_45   verifier 0.38775 +- 0.00044   worker 0.38748 +- 0.00043   z +0.44
   cl2_s05_45   verifier 0.36601 +- 0.00031   worker 0.36577 +- 0.00036   z +0.52
   disp05_45    verifier 0.33426 +- 0.00039   worker 0.33384 +- 0.00039   z +0.76
   disp05_01    verifier 0.33213 +- 0.00089   worker 0.33431 +- 0.00077   z -1.85
   eff06_45     verifier 0.33319 +- 0.00051   worker 0.33363 +- 0.00049   z -0.62
   verifier pulls against closed forms: 28 estimands, max |pull| 2.37, mean +0.74, positive 22; baseline (F=1/k) pulls +1.06 +1.69 +1.86 +1.77 +2.37 -1.35 -0.28
v_mc_k3_seed95.json (k=3, 4000000 events) against worker k=3 (4000000 events, seed 12003):
   n45          verifier 0.33301 +- 0.00032   worker 0.33366 +- 0.00037   z -1.34
   n04          verifier 0.33313 +- 0.00032   worker 0.33382 +- 0.00040   z -1.35
   n15          verifier 0.33295 +- 0.00027   worker 0.33378 +- 0.00035   z -1.89
   n59          verifier 0.33346 +- 0.00025   worker 0.33353 +- 0.00030   z -0.18
   bg0.10       verifier 0.26975 +- 0.00027   worker 0.27032 +- 0.00031   z -1.39
   bg0.50       verifier 0.08331 +- 0.00009   worker 0.08340 +- 0.00014   z -0.56
   shift05_45   verifier 0.38761 +- 0.00037   worker 0.38748 +- 0.00043   z +0.23
   cl2_s05_45   verifier 0.36526 +- 0.00027   worker 0.36577 +- 0.00036   z -1.12
   disp05_45    verifier 0.33304 +- 0.00030   worker 0.33384 +- 0.00039   z -1.61
   disp05_01    verifier 0.33300 +- 0.00109   worker 0.33431 +- 0.00077   z -0.98
   eff06_45     verifier 0.33350 +- 0.00040   worker 0.33363 +- 0.00049   z -0.21
   verifier pulls against closed forms: 28 estimands, max |pull| 3.07, mean -0.56, positive 6; baseline (F=1/k) pulls -1.02 -0.65 -1.42 +0.51 -0.99 -0.31 +0.41

all verifier-worker differences: 33, max |z| 1.89, rms 0.81
k=1 baseline windows, F - 1/k per independent run (window [4,5], [0,4], [1,5], [5,9]):
   v_mc_k1_seed91.json        +0.00082 +0.00035 +0.00052 +0.00041  (se 0.00107 0.00087 0.00081 0.00069)
   worker                     +0.00043 -0.00016 +0.00043 +0.00037  (se 0.00107 0.00093 0.00095 0.00085)
   combined over 2 runs: +0.00063+-0.00076 +0.00011+-0.00064 +0.00048+-0.00062 +0.00040+-0.00054 ; z +0.83 +0.17 +0.77 +0.74
k=3 baseline windows, F - 1/k per independent run (window [4,5], [0,4], [1,5], [5,9]):
   v_mc_k3_seed93.json        +0.00040 +0.00059 +0.00059 +0.00047  (se 0.00037 0.00035 0.00032 0.00026)
   v_mc_k3_seed95.json        -0.00033 -0.00020 -0.00039 +0.00013  (se 0.00032 0.00032 0.00027 0.00025)
   worker                     +0.00032 +0.00049 +0.00045 +0.00020  (se 0.00037 0.00040 0.00035 0.00030)
   combined over 3 runs: +0.00009+-0.00020 +0.00024+-0.00020 +0.00014+-0.00018 +0.00026+-0.00016 ; z +0.42 +1.17 +0.77 +1.69


==> anc/calc_SHORT/item12/verify/v_compare_mc.py <==
"""Verifier: statistical comparison of the verifier's cascade runs (v_mc_k*_seed*.json) with the
worker's mc_check.json on the estimands both simulate, and a check of the sign pattern of the
pulls (a common offset would show as a mean pull away from zero in independent runs).
Difference z = (F_verifier - F_worker)/sqrt(se_v^2 + se_w^2), runs independent (different seeds).
( ulimit -v 1500000; python3 v_compare_mc.py ) > v_compare_mc.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json, glob
import numpy as np

W = json.load(open(_PKG + '/calc_SHORT/item12/mc_check.json'))
MAP = {'n45': '[4,5] births', 'n04': '[0,4] births', 'n15': '[1,5] births', 'n59': '[5,9] births',
       'bg0.10': '[4,5] + Poisson bg share 0.10', 'bg0.50': '[4,5] + Poisson bg share 0.50',
       'shift05_45': '[4,5] common shift sd 0.5', 'cl2_s05_45': '[4,5] two hadrons per birth, each N(0,0.5)',
       'disp05_45': '[4,5] one hadron per birth, displaced N(0,0.5)',
       'disp05_01': '[0,1] one hadron per birth, displaced N(0,0.5)', 'eff06_45': '[4,5] births kept with probability 0.6'}
BASE = ['n45', 'n04', 'n15', 'n59', 'disp05_45', 'disp05_01', 'eff06_45']
allz = []
for f in sorted(glob.glob('v_mc_k*_seed*.json')):
    V = json.load(open(f))
    k = V['k']; wk = W['k=%d' % k]['rows']
    rows = {r['name']: r for r in V['rows']}
    print('%s (k=%d, %d events) against worker k=%d (%d events, seed %d):' % (f, k, V['nev'], k, W['k=%d' % k]['nev'], W['k=%d' % k]['seed']))
    for mine, theirs in MAP.items():
        a = rows[mine]; b = wk[theirs]
        z = (a['F_sim'] - b['F_mc']) / np.hypot(a['se'], b['se'])
        allz.append(z)
        print('   %-12s verifier %.5f +- %.5f   worker %.5f +- %.5f   z %+.2f' % (mine, a['F_sim'], a['se'], b['F_mc'], b['se'], z))
    pulls = np.array([r['pull'] for r in V['rows']])
    bp = np.array([rows[n]['pull'] for n in BASE])
    print('   verifier pulls against closed forms: %d estimands, max |pull| %.2f, mean %+.2f, positive %d; baseline (F=1/k) pulls %s'
          % (len(pulls), np.abs(pulls).max(), pulls.mean(), int(np.sum(pulls > 0)), ' '.join('%+.2f' % x for x in bp)))
allz = np.array(allz)
print('\nall verifier-worker differences: %d, max |z| %.2f, rms %.2f' % (allz.size, np.abs(allz).max(), np.sqrt(np.mean(allz ** 2))))
# pooled baseline offset at k = 3 over all independent runs (verifier seeds and worker)
for k in (1, 3):
    est = []
    for f in sorted(glob.glob('v_mc_k%d_seed*.json' % k)):
        V = json.load(open(f)); rows = {r['name']: r for r in V['rows']}
        est.append((f, np.array([rows[n]['F_sim'] - 1.0 / k for n in ('n45', 'n04', 'n15', 'n59')]),
                    np.array([rows[n]['se'] for n in ('n45', 'n04', 'n15', 'n59')])))
    wk = W['k=%d' % k]['rows']
    est.append(('worker', np.array([wk[MAP[n]]['F_mc'] - 1.0 / k for n in ('n45', 'n04', 'n15', 'n59')]),
                np.array([wk[MAP[n]]['se'] for n in ('n45', 'n04', 'n15', 'n59')])))
    print('k=%d baseline windows, F - 1/k per independent run (window [4,5], [0,4], [1,5], [5,9]):' % k)
    for nm, d, s in est:
        print('   %-26s %s  (se %s)' % (nm, ' '.join('%+.5f' % x for x in d), ' '.join('%.5f' % x for x in s)))
    D = np.array([e[1] for e in est]); S = np.array([e[2] for e in est])
    comb = (D / S ** 2).sum(0) / (1 / S ** 2).sum(0); sc = 1 / np.sqrt((1 / S ** 2).sum(0))
    print('   combined over %d runs: %s ; z %s' % (len(est), ' '.join('%+.5f+-%.5f' % (c, s) for c, s in zip(comb, sc)),
                                                  ' '.join('%+.2f' % (c / s) for c, s in zip(comb, sc))))


==> anc/calc_SHORT/item12/verify/v_effects.json <==
{
 "background": {
  "k1_f002": 0.9603999999999999,
  "k1_f010": 0.81,
  "share_needed": {
   "0.27": 0.48038475772933675,
   "0.1": 0.683772233983162,
   "0.05": 0.7763932022500211
  }
 },
 "occupancy": {
  "lin_Lam3": [
   0.9466039208377504,
   0.4987997221859539,
   0.21383920996467554
  ],
  "lin_Lam5": [
   0.9519741051601489,
   0.5490576453836506,
   0.2928505193727944
  ],
  "lin_Lam8": [
   0.9549918527326382,
   0.5773519985356685,
   0.33710163141731275
  ],
  "exp_Lam3": [
   0.9481392215297539,
   0.5861206551653402,
   0.32685070406040895
  ],
  "exp_Lam5": [
   0.9532652218017748,
   0.6240436991532319,
   0.38665382598535736
  ],
  "exp_Lam8": [
   0.9561544226944512,
   0.6457050085757343,
   0.4210819356567914
  ]
 },
 "occupancy_needed": {
  "lin_Lam3": {
   "monotone_decreasing_on_[0,0.999]": false,
   "min_F": -0.3579489304714798,
   "u_at_min": 0.9690150075037518,
   "u_for_0.27": 0.17215733930237545,
   "u_for_0.10": 0.28658213855056813,
   "u_for_0.05": 0.349132659036203
  },
  "lin_Lam5": {
   "monotone_decreasing_on_[0,0.999]": false,
   "min_F": 0.13185927676735076,
   "u_at_min": 0.9370310155077538,
   "u_for_0.27": 0.21609756926937504,
   "u_for_0.10": null,
   "u_for_0.05": null
  },
  "lin_Lam8": {
   "monotone_decreasing_on_[0,0.999]": false,
   "min_F": 0.24700998674386532,
   "u_at_min": 0.37231365682841416,
   "u_for_0.27": 0.2724751221119451,
   "u_for_0.10": null,
   "u_for_0.05": null
  },
  "exp_Lam3": {
   "monotone_decreasing_on_[0,0.999]": true,
   "min_F": -0.9400946828641544,
   "u_at_min": 0.999,
   "u_for_0.27": 0.2285630179593766,
   "u_for_0.10": 0.33599678195681887,
   "u_for_0.05": 0.3757032217485839
  },
  "exp_Lam5": {
   "monotone_decreasing_on_[0,0.999]": true,
   "min_F": -0.6520251873369298,
   "u_at_min": 0.999,
   "u_for_0.27": 0.26932756510435896,
   "u_for_0.10": 0.4161420586186511,
   "u_for_0.05": 0.47663308626260276
  },
  "exp_Lam8": {
   "monotone_decreasing_on_[0,0.999]": true,
   "min_F": -0.1807726279682964,
   "u_at_min": 0.999,
   "u_for_0.27": 0.30119770466829254,
   "u_for_0.10": 0.4968046559745351,
   "u_for_0.05": 0.6002497101602242
  }
 },
 "item3_check": 0.5916851983921705,
 "shift": {
  "k1_s0.25": [
   1.020100334168336,
   1.020100334168335
  ],
  "k1_s0.5": [
   1.0816215483847764,
   1.081621548384776
  ],
  "k1_s1": [
   1.3470217419836206,
   1.3470258635265528
  ],
  "k3_s0.25": [
   0.3467335561122238,
   0.3467335561122231
  ],
  "k3_s0.5": [
   0.3877476989231843,
   0.38774769892318384
  ],
  "k3_s1": [
   0.5646811613224136,
   0.5646839090177018
  ],
  "k1_s0.25_01": 1.0932372445782046,
  "k1_s0.5_01": 1.3683093833902809,
  "k1_s1_01": 2.0801238550000174
 },
 "selection": {
  "eq1": 0.49999999999999956,
  "eq3": 0.25000000000000067,
  "eq9": 0.10000000000000209,
  "eq19": 0.04999999999999649,
  "ge1_scan_k1": [
   0.500000001250154,
   0.9980059840399043
  ],
  "ge1_scan_k3": [
   0.25000000011719403,
   0.3333332978685071
  ],
  "ge1": {
   "0.1": 0.5011337868480723,
   "0.5": 0.52,
   "1": 0.5555555555555556,
   "2": 0.6250000000000002,
   "5": 0.7551020408163267
  },
  "le_m_min": 0.34217153845554016,
  "contain": [
   0.5,
   0.6666666666666667,
   0.7777777777777777
  ],
  "contain_ge_j": {
   "Lam1.5_j1": [
    0.2,
    0.19999999999999996
   ],
   "Lam1.5_j2": [
    0.02040816326530612,
    0.020408163265306145
   ],
   "Lam1.5_j3": [
    -0.037037037037037035,
    -0.03703703703703698
   ],
   "Lam1.5_j6": [
    -0.06666666666666667,
    -0.06666666666666665
   ],
   "Lam3_j1": [
    0.5,
    0.49999999999999933
   ],
   "Lam3_j2": [
    0.28,
    0.28
   ],
   "Lam3_j3": [
    0.16666666666666666,
    0.16666666666666652
   ],
   "Lam3_j6": [
    0.037037037037037035,
    0.037037037037037424
   ],
   "Lam5_j1": [
    0.6666666666666666,
    0.6666666666666667
   ],
   "Lam5_j2": [
    0.46938775510204084,
    0.4693877551020402
   ],
   "Lam5_j3": [
    0.34375,
    0.34375
   ],
   "Lam5_j6": [
    0.15702479338842976,
    0.1570247933884299
   ],
   "Lam7.8_j1": [
    0.7727272727272726,
    0.7727272727272727
   ],
   "Lam7.8_j2": [
    0.6126613910870469,
    0.6126613910870466
   ],
   "Lam7.8_j3": [
    0.49588477366255135,
    0.49588477366255157
   ],
   "Lam7.8_j6": [
    0.2879647132955261,
    0.28796471329552586
   ]
  }
 },
 "clusters": {
  "45_s0": [
   1.2052525208300089,
   1.410505041660018
  ],
  "45_s0.2": [
   1.1578409856361476,
   1.3156819712722951
  ],
  "45_s0.5": [
   1.0965252487892112,
   1.1930504975784224
  ],
  "04_s0": [
   1.1264851755109266,
   1.2529703510218533
  ],
  "04_s0.2": [
   1.1190445994515115,
   1.2380891989030227
  ],
  "04_s0.5": [
   1.1060039953633496,
   1.2120079907266992
  ],
  "26_s0": [
   1.0568334528885097,
   1.1136669057770192
  ],
  "26_s0.2": [
   1.0528032510648053,
   1.1056065021296106
  ],
  "26_s0.5": [
   1.04627323135766,
   1.0925464627153199
  ]
 },
 "initial_identity_maxdiff": 2.220446049250313e-16
}

==> anc/calc_SHORT/item12/verify/v_effects.log <==
=== Poisson background, one window: F = (1-f)^2/k ===
k=1: f=0.02 0.9604, f=0.10 0.8100
k=3: f=0.02 0.3201, f=0.10 0.2700
k=1 share needed for F = 0.27, 0.10, 0.05: 0.4804 0.6838 0.7764

=== Occupancy-dependent efficiency, region R containing the window, k=1 ===
F independent of the window share q (derivation in v_lib).  u = 1 - eps(Lam_R)/eps(0).
lin Lam_R=3: u=0.01 0.9466  u=0.10 0.4988  u=0.20 0.2138
lin Lam_R=5: u=0.01 0.9520  u=0.10 0.5491  u=0.20 0.2929
lin Lam_R=8: u=0.01 0.9550  u=0.10 0.5774  u=0.20 0.3371
exp Lam_R=3: u=0.01 0.9481  u=0.10 0.5861  u=0.20 0.3269
exp Lam_R=5: u=0.01 0.9533  u=0.10 0.6240  u=0.20 0.3867
exp Lam_R=8: u=0.01 0.9562  u=0.10 0.6457  u=0.20 0.4211
lin Lam_R=3: monotone False, min F -0.3579 at u=0.969; u for F=0.27: 0.1722, 0.10: 0.2866, 0.05: 0.3491
lin Lam_R=5: monotone False, min F 0.1319 at u=0.937; u for F=0.27: 0.2161, 0.10: unreachable, 0.05: unreachable
lin Lam_R=8: monotone False, min F 0.2470 at u=0.372; u for F=0.27: 0.2725, 0.10: unreachable, 0.05: unreachable
exp Lam_R=3: monotone True, min F -0.9401 at u=0.999; u for F=0.27: 0.2286, 0.10: 0.3360, 0.05: 0.3757
exp Lam_R=5: monotone True, min F -0.6520 at u=0.999; u for F=0.27: 0.2693, 0.10: 0.4161, 0.05: 0.4766
exp Lam_R=8: monotone True, min F -0.1808 at u=0.999; u for F=0.27: 0.3012, 0.10: 0.4968, 0.05: 0.6002
item-3 check: R=[4,7] Lam_R=11.4916, lin a<N_R>=0.10: F = 0.591685 (item 3 printed R-1 = 0.591685)

=== Common displacement delta ~ N(0,s^2), window [4,5], Delta=0.4 ===
k=1 s=0.25: far-form 1.02010  with y>0 cut 1.02010  (>= 1/k: True)
k=1 s=0.50: far-form 1.08162  with y>0 cut 1.08162  (>= 1/k: True)
k=1 s=1.00: far-form 1.34702  with y>0 cut 1.34703  (>= 1/k: True)
k=3 s=0.25: far-form 0.34673  with y>0 cut 0.34673  (>= 1/k: True)
k=3 s=0.50: far-form 0.38775  with y>0 cut 0.38775  (>= 1/k: True)
k=3 s=1.00: far-form 0.56468  with y>0 cut 0.56468  (>= 1/k: True)
k=1 s=0.25 window [0,1]: 1.09324 (>= 1: True)
k=1 s=0.50 window [0,1]: 1.36831 (>= 1: True)
k=1 s=1.00 window [0,1]: 2.08012 (>= 1: True)

=== Selection on a count, k = 1 ===
n_R = m (disjoint): m=1 0.5000 (1/(1+m)=0.5000), m=3 0.2500 (1/(1+m)=0.2500), m=9 0.1000 (1/(1+m)=0.1000), m=19 0.0500 (1/(1+m)=0.0500)
n_R >= 1 disjoint, lam_R = [0.1, 0.5, 1, 2, 5]: 0.5011, 0.5200, 0.5556, 0.6250, 0.7551
   closed form against the sum over m >= 1 (to 3000): max diff 6.66e-16
   k=1 scan lam_R 1e-4..1e3: min 0.500000 (1/(k+1)=0.500000), max 0.998006 (1/k=1.000000), increasing True
   k=3 scan lam_R 1e-4..1e3: min 0.250000 (1/(k+1)=0.250000), max 0.333333 (1/k=0.333333), increasing True
n_R <= m disjoint, k=1: scan m = 0..200, lam_R 1e-3..1e4
   smallest F found 0.34217 at m=200 lam_R=1e+04 (limit claimed 1/3)
   m=0, lam_R=0.5,2,10: 1.0000, 1.0000, 1.0000
   m=1, lam_R=0.5,2,10: 0.9200, 0.8367, 0.7919
   m=3, lam_R=0.5,2,10: 0.9501, 0.7650, 0.6387
   m=9, lam_R=0.5,2,10: 0.9994, 0.8815, 0.5647
N_R >= 1, R contains the window, Lam = 3,5,8: 0.5000, 0.6667, 0.7778  ((Lam-1)/(Lam+1): 0.5000, 0.6667, 0.7778)
N_R >= j, R contains the window, k=1: F = (Lam^2 - j)/(j+Lam)^2
   Lam 1.5 j 1: closed 0.2000, direct sum 0.2000
   Lam 1.5 j 2: closed 0.0204, direct sum 0.0204
   Lam 1.5 j 3: closed -0.0370, direct sum -0.0370
   Lam 1.5 j 6: closed -0.0667, direct sum -0.0667
   Lam 3.0 j 1: closed 0.5000, direct sum 0.5000
   Lam 3.0 j 2: closed 0.2800, direct sum 0.2800
   Lam 3.0 j 3: closed 0.1667, direct sum 0.1667
   Lam 3.0 j 6: closed 0.0370, direct sum 0.0370
   Lam 5.0 j 1: closed 0.6667, direct sum 0.6667
   Lam 5.0 j 2: closed 0.4694, direct sum 0.4694
   Lam 5.0 j 3: closed 0.3438, direct sum 0.3438
   Lam 5.0 j 6: closed 0.1570, direct sum 0.1570
   Lam 7.8 j 1: closed 0.7727, direct sum 0.7727
   Lam 7.8 j 2: closed 0.6127, direct sum 0.6127
   Lam 7.8 j 3: closed 0.4959, direct sum 0.4959
   Lam 7.8 j 6: closed 0.2880, direct sum 0.2880

=== Clusters, k = 1, Delta = 0.4 ===
window [4,5] s=0.0: two 1.2053, one+geo 1.4105
window [4,5] s=0.2: two 1.1578, one+geo 1.3157
window [4,5] s=0.5: two 1.0965, one+geo 1.1931
window [0,4] s=0.0: two 1.1265, one+geo 1.2530
window [0,4] s=0.2: two 1.1190, one+geo 1.2381
window [0,4] s=0.5: two 1.1060, one+geo 1.2120
window [2,6] s=0.0: two 1.0568, one+geo 1.1137
window [2,6] s=0.2: two 1.0528, one+geo 1.1056
window [2,6] s=0.5: two 1.0463, one+geo 1.0925

=== Initial hadrons: F = (lam^2/k - k p^2)/(lam + k p)^2 = 1/k - 2p/<N> ===
identity check over a grid: max |difference| 2.22e-16

wrote v_effects.json


==> anc/calc_SHORT/item12/verify/v_effects.py <==
"""Verifier: closed-form F for each effect at the worker's stated parameters, with scans that test
the 'lowest F reachable' statements (monotonicity, infimum).  Formulas in v_lib.py (derivations in
its docstring).  Output: v_effects.log (stdout), v_effects.json.
( ulimit -v 1500000; python3 v_effects.py ) > v_effects.log
"""
import json
import numpy as np
from scipy import optimize
import v_lib as L

out = {}
P = lambda *a: print(*a)

P('=== Poisson background, one window: F = (1-f)^2/k ===')
for k in (1.0, 3.0):
    P('k=%g: f=0.02 %.4f, f=0.10 %.4f' % (k, L.F_background(k, 0.02), L.F_background(k, 0.10)))
req = {F: 1 - np.sqrt(F) for F in (0.27, 0.10, 0.05)}
P('k=1 share needed for F = 0.27, 0.10, 0.05: %.4f %.4f %.4f' % tuple(req.values()))
out['background'] = {'k1_f002': L.F_background(1, 0.02), 'k1_f010': L.F_background(1, 0.10),
                     'share_needed': req}

P('\n=== Occupancy-dependent efficiency, region R containing the window, k=1 ===')
P('F independent of the window share q (derivation in v_lib).  u = 1 - eps(Lam_R)/eps(0).')
occ = {}
for form, mk in (('lin', L.eps_lin), ('exp', L.eps_exp)):
    for Lam in (3.0, 5.0, 8.0):
        row = []
        for u in (0.01, 0.10, 0.20):
            F, tail = L.F_occupancy(1.0, Lam, mk(u, Lam))
            row.append(F)
        occ['%s_Lam%g' % (form, Lam)] = row
        P('%s Lam_R=%g: u=0.01 %.4f  u=0.10 %.4f  u=0.20 %.4f' % (form, Lam, *row))
# u needed for targets, and monotonicity scan
need = {}
for form, mk in (('lin', L.eps_lin), ('exp', L.eps_exp)):
    for Lam in (3.0, 5.0, 8.0):
        us = np.linspace(0.0, 0.999, 2000)
        Fs = np.array([L.F_occupancy(1.0, Lam, mk(u, Lam))[0] for u in us])
        mono = bool(np.all(np.diff(Fs) < 0))
        imin = int(np.argmin(Fs))
        res = {'monotone_decreasing_on_[0,0.999]': mono, 'min_F': float(Fs[imin]), 'u_at_min': float(us[imin])}
        for tgt in (0.27, 0.10, 0.05):
            idx = np.where(Fs <= tgt)[0]
            if idx.size == 0:
                res['u_for_%.2f' % tgt] = None
            else:
                i = idx[0]
                f = lambda u: L.F_occupancy(1.0, Lam, mk(u, Lam))[0] - tgt
                res['u_for_%.2f' % tgt] = optimize.brentq(f, us[i - 1], us[i])
        need['%s_Lam%g' % (form, Lam)] = res
        P('%s Lam_R=%g: monotone %s, min F %.4f at u=%.3f; u for F=0.27: %s, 0.10: %s, 0.05: %s' % (
            form, Lam, mono, res['min_F'], res['u_at_min'],
            *[('%.4f' % res['u_for_%.2f' % t]) if res['u_for_%.2f' % t] is not None else 'unreachable'
              for t in (0.27, 0.10, 0.05)]))
out['occupancy'] = occ; out['occupancy_needed'] = need
# item-3 cross-check: R = unit windows [4,7], clipped linear, a<N_R> = 0.10, k = 1
LamR = L.lam_window(4, 7, 1.0)
F3 = L.F_occupancy(1.0, LamR, L.eps_lin(0.10, LamR))[0]
P('item-3 check: R=[4,7] Lam_R=%.4f, lin a<N_R>=0.10: F = %.6f (item 3 printed R-1 = 0.591685)' % (LamR, F3))
out['item3_check'] = F3

P('\n=== Common displacement delta ~ N(0,s^2), window [4,5], Delta=0.4 ===')
sh = {}
for k in (1.0, 3.0):
    for s in (0.25, 0.5, 1.0):
        Ff = L.F_shift_far(k, s); Fg = L.F_shift_general(k, s, 4, 5)
        sh['k%g_s%g' % (k, s)] = (Ff, Fg)
        P('k=%g s=%.2f: far-form %.5f  with y>0 cut %.5f  (>= 1/k: %s)' % (k, s, Ff, Fg, Fg >= 1 / k))
# near the origin
for s in (0.25, 0.5, 1.0):
    Fg = L.F_shift_general(1.0, s, 0, 1)
    P('k=1 s=%.2f window [0,1]: %.5f (>= 1: %s)' % (s, Fg, Fg >= 1))
    sh['k1_s%g_01' % s] = Fg
out['shift'] = sh

P('\n=== Selection on a count, k = 1 ===')
sel = {}
for m in (1, 3, 9, 19):
    sel['eq%d' % m] = L.F_select(1.0, 2.0, [m])
P('n_R = m (disjoint): ' + ', '.join('m=%d %.4f (1/(1+m)=%.4f)' % (m, sel['eq%d' % m], 1 / (1 + m)) for m in (1, 3, 9, 19)))
lams = [0.1, 0.5, 1, 2, 5]
ge1 = [L.F_select_ge1(1.0, l) for l in lams]
P('n_R >= 1 disjoint, lam_R = %s: %s' % (lams, ', '.join('%.4f' % x for x in ge1)))
# cross-check the closed form against the sum formula
chk = max(abs(L.F_select_ge1(1.0, l) - L.F_select(1.0, l, range(1, 3000))) for l in (0.1, 1.0, 5.0))
P('   closed form against the sum over m >= 1 (to 3000): max diff %.2e' % chk)
scan = np.logspace(-4, 3, 400)
for k in (1.0, 3.0):
    v = np.array([L.F_select_ge1(k, l) for l in scan])
    P('   k=%g scan lam_R 1e-4..1e3: min %.6f (1/(k+1)=%.6f), max %.6f (1/k=%.6f), increasing %s' % (
        k, v.min(), 1 / (k + 1), v.max(), 1 / k, bool(np.all(np.diff(v) > 0))))
    sel['ge1_scan_k%g' % k] = (float(v.min()), float(v.max()))
sel['ge1'] = dict(zip(map(str, lams), ge1))
# n_R <= m, disjoint
P('n_R <= m disjoint, k=1: scan m = 0..200, lam_R 1e-3..1e4')
best = (9, None)
for m in list(range(0, 21)) + [50, 100, 200]:
    for l in np.logspace(-3, 4, 120):
        v = L.F_select(1.0, l, range(0, m + 1))
        if v < best[0]:
            best = (v, (m, l))
P('   smallest F found %.5f at m=%d lam_R=%.3g (limit claimed 1/3)' % (best[0], best[1][0], best[1][1]))
for m in (0, 1, 3, 9):
    vals = [L.F_select(1.0, l, range(0, m + 1)) for l in (0.5, 2.0, 10.0)]
    P('   m=%d, lam_R=0.5,2,10: %s' % (m, ', '.join('%.4f' % x for x in vals)))
sel['le_m_min'] = best[0]
# contained region N_R >= 1
Lams = [3, 5, 8]
cont = [L.F_contain_ge1(1.0, x) for x in Lams]
P('N_R >= 1, R contains the window, Lam = 3,5,8: %s  ((Lam-1)/(Lam+1): %s)' % (
    ', '.join('%.4f' % x for x in cont), ', '.join('%.4f' % ((x - 1) / (x + 1)) for x in Lams)))
sel['contain'] = cont
# N_R >= j, R containing the window, k = 1: given N_R >= j, N_R = j + G (G geometric, memoryless),
# F = E[N(N-1)|.]/E[N|.]^2 - 1 = (Lam^2 - j)/(j + Lam)^2; checked against direct summation
P('N_R >= j, R contains the window, k=1: F = (Lam^2 - j)/(j+Lam)^2')
cj = {}
for Lam in (1.5, 3.0, 5.0, 7.8):
    for j in (1, 2, 3, 6):
        n, p = L.nb_pmf(1.0, Lam, 4000)
        msk = n >= j
        Fd = np.sum(p[msk] * n[msk] * (n[msk] - 1)) * np.sum(p[msk]) / np.sum(p[msk] * n[msk]) ** 2 - 1
        Fc = (Lam ** 2 - j) / (j + Lam) ** 2
        cj['Lam%g_j%d' % (Lam, j)] = (Fc, Fd)
        P('   Lam %.1f j %d: closed %.4f, direct sum %.4f' % (Lam, j, Fc, Fd))
sel['contain_ge_j'] = cj
out['selection'] = sel

P('\n=== Clusters, k = 1, Delta = 0.4 ===')
cl = {}
for (a, b) in ((4, 5), (0, 4), (2, 6)):
    for s in (0.0, 0.2, 0.5):
        v2 = L.F_cluster(1.0, a, b, s, *L.X_TWO)
        vg = L.F_cluster(1.0, a, b, s, *L.X_ONEGEO)
        cl['%d%d_s%g' % (a, b, s)] = (v2, vg)
        P('window [%d,%d] s=%.1f: two %.4f, one+geo %.4f' % (a, b, s, v2, vg))
out['clusters'] = cl

P('\n=== Initial hadrons: F = (lam^2/k - k p^2)/(lam + k p)^2 = 1/k - 2p/<N> ===')
d = 0.0
for k in (1.0, 2.0, 3.0, 7.3):
    for lam in (0.5, 2.0, 6.0):
        for p in (0.1, 0.5, 1.0):
            N = lam + k * p
            d = max(d, abs(L.F_initial(k, lam, p) - (1 / k - 2 * p / N)))
P('identity check over a grid: max |difference| %.2e' % d)
out['initial_identity_maxdiff'] = d

json.dump(out, open('v_effects.json', 'w'), indent=1, default=float)
print('\nwrote v_effects.json')


==> anc/calc_SHORT/item12/verify/v_h1.json <==
{
 "hepdata_mismatches": 0,
 "2021_printed": {
  "F": [
   0.05555555555555555,
   0.13605442176870744,
   0.21449704142011833,
   0.2660575114216609,
   0.04444444444444443,
   0.09734991887506761,
   0.19204389574759942,
   0.24439405391786342,
   0.05202913631633714,
   0.08395061728395063,
   0.1631271160357033,
   0.21579430670339764,
   0.08928571428571432,
   0.07407407407407407,
   0.14650962367135878,
   0.19896193771626297
  ],
  "sF": [
   0.08182925647568547,
   0.026633941888226823,
   0.04020898976733819,
   0.04091976003841136,
   0.07726427720645511,
   0.022810346057676203,
   0.037085219987830875,
   0.038192537807309794,
   0.03288118197802498,
   0.020981350412550413,
   0.03305680055437806,
   0.03463828837722922,
   0.04014539033189294,
   0.03179443756203052,
   0.030739633664563924,
   0.032527254742855685
  ],
  "k": [
   18.0,
   7.350000000000002,
   4.662068965517242,
   3.758585858585858,
   22.500000000000007,
   10.272222222222222,
   5.207142857142858,
   4.091752577319588,
   19.220000000000002,
   11.911764705882351,
   6.1301886792452835,
   4.634042553191489,
   11.199999999999996,
   13.5,
   6.825490196078433,
   5.026086956521739
  ],
  "z_F1": [
   11.54164763460944,
   32.43776613529326,
   19.535505943448165,
   17.936138625675902,
   12.367365490293137,
   39.57195909446407,
   21.78647192918157,
   19.784125105651363,
   28.830194252664242,
   43.66017271071819,
   25.316209370826748,
   22.639851159970405,
   22.68540119264407,
   29.122261531422183,
   27.765144687216264,
   24.62667288144499
  ],
  "Fbar": 0.1370477683785072,
  "sFbar": 0.008210203334614202,
  "chi2": 57.14428849043376,
  "p": 7.756707633562161e-07,
  "klo": [
   7.2788249677308,
   6.14672111466269,
   3.9260947035212843,
   3.2575701622589586,
   8.216338044107696,
   8.32221866820717,
   4.3643515002025115,
   3.538738316970609,
   11.777131685377253,
   9.529984255058862,
   5.097257804723417,
   3.9930904348854814,
   7.726118099311687,
   9.445679216094389,
   5.641772580771949,
   4.319856099444476
  ],
  "cells_no_upper": [
   [
    "5-10",
    72
   ],
   [
    "10-20",
    72
   ]
  ]
 },
 "2021_2sf": {
  "F": [
   0.05555555555555555,
   0.13605442176870744,
   0.21449704142011833,
   0.2660575114216609,
   0.04444444444444443,
   0.09734991887506761,
   0.19204389574759942,
   0.24439405391786342,
   0.05202913631633714,
   0.08395061728395063,
   0.1631271160357033,
   0.21579430670339764,
   0.08928571428571432,
   0.07407407407407407,
   0.14650962367135878,
   0.19896193771626297
  ],
  "sF": [
   0.035551771403565996,
   0.026633941888226823,
   0.04020898976733819,
   0.04091976003841136,
   0.03266954845775299,
   0.022810346057676203,
   0.037085219987830875,
   0.038192537807309794,
   0.03288118197802498,
   0.020981350412550413,
   0.03305680055437806,
   0.03463828837722922,
   0.04014539033189294,
   0.020182163669770447,
   0.030739633664563924,
   0.032527254742855685
  ],
  "k": [
   18.0,
   7.350000000000002,
   4.662068965517242,
   3.758585858585858,
   22.500000000000007,
   10.272222222222222,
   5.207142857142858,
   4.091752577319588,
   19.220000000000002,
   11.911764705882351,
   6.1301886792452835,
   4.634042553191489,
   11.199999999999996,
   13.5,
   6.825490196078433,
   5.026086956521739
  ],
  "z_F1": [
   26.56532732851991,
   32.43776613529326,
   19.535505943448165,
   17.936138625675902,
   29.249120378607117,
   39.57195909446407,
   21.78647192918157,
   19.784125105651363,
   28.830194252664242,
   43.66017271071819,
   25.316209370826748,
   22.639851159970405,
   22.68540119264407,
   45.87842716352609,
   27.765144687216264,
   24.62667288144499
  ],
  "Fbar": 0.12486035978425172,
  "sFbar": 0.007513855071900715,
  "chi2": 71.18714514585557,
  "p": 2.7427602642040595e-09,
  "klo": [
   10.976065629152796,
   6.14672111466269,
   3.9260947035212843,
   3.2575701622589586,
   12.96781507953149,
   8.32221866820717,
   4.3643515002025115,
   3.538738316970609,
   11.777131685377253,
   9.529984255058862,
   5.097257804723417,
   3.9930904348854814,
   7.726118099311687,
   10.609377415610945,
   5.641772580771949,
   4.319856099444476
  ],
  "cells_no_upper": []
 },
 "2021_printed_uniform": {
  "F": [
   0.05555555555555555,
   0.13605442176870744,
   0.21449704142011833,
   0.2660575114216609,
   0.04444444444444443,
   0.09734991887506761,
   0.19204389574759942,
   0.24439405391786342,
   0.05202913631633714,
   0.08395061728395063,
   0.1631271160357033,
   0.21579430670339764,
   0.08928571428571432,
   0.07407407407407407,
   0.14650962367135878,
   0.19896193771626297
  ],
  "sF": [
   0.054931522071169,
   0.026065613804468892,
   0.03694620658267222,
   0.03914528317808436,
   0.05145742301333498,
   0.02233790722807152,
   0.034070265084759854,
   0.0365412545318643,
   0.03211786590949831,
   0.020582181581798913,
   0.03036367146238139,
   0.03315065112344562,
   0.0390323864420463,
   0.02435475505819299,
   0.028233655297692076,
   0.031134668853182838
  ],
  "k": [
   18.0,
   7.350000000000002,
   4.662068965517242,
   3.758585858585858,
   22.500000000000007,
   10.272222222222222,
   5.207142857142858,
   4.091752577319588,
   19.220000000000002,
   11.911764705882351,
   6.1301886792452835,
   4.634042553191489,
   11.199999999999996,
   13.5,
   6.825490196078433,
   5.026086956521739
  ],
  "z_F1": [
   17.193123526066273,
   33.14503102486584,
   21.26072014517135,
   18.749193491317993,
   18.569829183010725,
   40.4088920196872,
   23.714406161571418,
   20.678161047351058,
   29.515375223087805,
   44.50691386019661,
   27.561649947409283,
   23.65581569955883,
   23.33227272860903,
   38.01828118219742,
   30.229538730622977,
   25.728170293413875
  ],
  "Fbar": 0.13448610638980557,
  "sFbar": 0.007639706514847396,
  "chi2": 67.2704699063529,
  "p": 1.3620122570399762e-08,
  "klo": [
   9.050832201195993,
   6.168269063502819,
   3.977040576523661,
   3.2765099720382267,
   10.427325624709527,
   8.355068619412181,
   4.4225447726000615,
   3.5595383347086336,
   11.88396465171961,
   9.566375442451228,
   5.168204713673506,
   4.016952215981664,
   7.793132802998679,
   10.159625069360688,
   5.7226807571644125,
   4.346000642552668
  ],
  "cells_no_upper": [
   [
    "10-20",
    72
   ]
  ]
 },
 "requirements": [
  {
   "Q2": "5-10",
   "W": 72,
   "F": 0.05555555555555555,
   "f": 0.7642977396044841,
   "m": 17.0,
   "u": 0.39380137060346776,
   "Fmin_init": 0.33333333333333337,
   "z_init": 3.394602245473365,
   "z_init_withN": 1.962611705116407,
   "LamR": 3.4
  },
  {
   "Q2": "5-10",
   "W": 101,
   "F": 0.13605442176870744,
   "f": 0.6311444432183413,
   "m": 6.350000000000002,
   "u": 0.3730317398476847,
   "Fmin_init": 0.5238095238095238,
   "z_init": 14.558682438674929,
   "z_init_withN": 11.854344427182053,
   "LamR": 4.8
  },
  {
   "Q2": "5-10",
   "W": 147,
   "F": 0.21449704142011833,
   "f": 0.5368617469695272,
   "m": 3.662068965517242,
   "u": 0.3249030891908833,
   "Fmin_init": 0.6153846153846154,
   "z_init": 9.970098136863378,
   "z_init_withN": 9.33439140035122,
   "LamR": 5.9
  },
  {
   "Q2": "5-10",
   "W": 205,
   "F": 0.2660575114216609,
   "f": 0.48419236975238444,
   "m": 2.758585858585858,
   "u": 0.2887283781180304,
   "Fmin_init": 0.6721311475409836,
   "z_init": 9.923656339581209,
   "z_init_withN": 9.474217946703572,
   "LamR": 6.3
  },
  {
   "Q2": "10-20",
   "W": 72,
   "F": 0.04444444444444443,
   "f": 0.7891814893221081,
   "m": 21.500000000000007,
   "u": 0.4041303628981507,
   "Fmin_init": 0.33333333333333337,
   "z_init": 3.7389709621816465,
   "z_init_withN": 2.07949054323033,
   "LamR": 3.4
  },
  {
   "Q2": "10-20",
   "W": 101,
   "F": 0.09734991887506761,
   "f": 0.6879905147674712,
   "m": 9.272222222222222,
   "u": 0.41908832661892464,
   "Fmin_init": 0.5348837209302326,
   "z_init": 19.181375019425666,
   "z_init_withN": 14.897516873473581,
   "LamR": 5.0
  },
  {
   "Q2": "10-20",
   "W": 147,
   "F": 0.19204389574759942,
   "f": 0.561771867918547,
   "m": 4.207142857142858,
   "u": 0.34960950752234476,
   "Fmin_init": 0.6296296296296297,
   "z_init": 11.799464423444688,
   "z_init_withN": 10.989821892897735,
   "LamR": 6.2
  },
  {
   "Q2": "10-20",
   "W": 205,
   "F": 0.24439405391786342,
   "f": 0.5056377300826211,
   "m": 3.091752577319588,
   "u": 0.3102483390888789,
   "Fmin_init": 0.6825396825396826,
   "z_init": 11.472021860195973,
   "z_init_withN": 10.917227928247005,
   "LamR": 6.7
  },
  {
   "Q2": "20-40",
   "W": 72,
   "F": 0.05202913631633714,
   "f": 0.7719010383269201,
   "m": 18.220000000000002,
   "u": 0.3970494471790666,
   "Fmin_init": 0.3548387096774194,
   "z_init": 9.20920584799703,
   "z_init_withN": 6.585452380850655,
   "LamR": 3.4
  },
  {
   "Q2": "20-40",
   "W": 101,
   "F": 0.08395061728395063,
   "f": 0.7102576708798822,
   "m": 10.911764705882351,
   "u": 0.4379318038394564,
   "Fmin_init": 0.5555555555555556,
   "z_init": 22.477339589615024,
   "z_init_withN": 17.21146693969313,
   "LamR": 5.1
  },
  {
   "Q2": "20-40",
   "W": 147,
   "F": 0.1631271160357033,
   "f": 0.5961100198869707,
   "m": 5.1301886792452835,
   "u": 0.3852351314575107,
   "Fmin_init": 0.6491228070175439,
   "z_init": 14.701836924065994,
   "z_init_withN": 13.58208836826661,
   "LamR": 6.6
  },
  {
   "Q2": "20-40",
   "W": 205,
   "F": 0.21579430670339764,
   "f": 0.535463341916488,
   "m": 3.634042553191489,
   "u": 0.34217097738175,
   "Fmin_init": 0.696969696969697,
   "z_init": 13.891430922511116,
   "z_init_withN": 13.154948405488566,
   "LamR": 7.3
  },
  {
   "Q2": "40-100",
   "W": 72,
   "F": 0.08928571428571432,
   "f": 0.7011928476664016,
   "m": 10.199999999999996,
   "u": 0.34933357493047923,
   "Fmin_init": 0.2857142857142857,
   "z_init": 4.892929669001661,
   "z_init_withN": 3.641072915053394,
   "LamR": 3.1
  },
  {
   "Q2": "40-100",
   "W": 101,
   "F": 0.07407407407407407,
   "f": 0.7278344730240913,
   "m": 12.5,
   "u": 0.4498971778974144,
   "Fmin_init": 0.5555555555555556,
   "z_init": 15.143575996339536,
   "z_init_withN": 13.24257703984155,
   "LamR": 5.1
  },
  {
   "Q2": "40-100",
   "W": 147,
   "F": 0.14650962367135878,
   "f": 0.617234244385213,
   "m": 5.825490196078433,
   "u": 0.40743323485557514,
   "Fmin_init": 0.6610169491525424,
   "z_init": 16.73758806287591,
   "z_init_withN": 15.37682183602884,
   "LamR": 6.8
  },
  {
   "Q2": "40-100",
   "W": 205,
   "F": 0.19896193771626297,
   "f": 0.5539485032910852,
   "m": 4.026086956521739,
   "u": 0.3644533875317037,
   "Fmin_init": 0.7058823529411764,
   "z_init": 15.584481974650929,
   "z_init_withN": 14.707058279824613,
   "LamR": 7.8
  }
 ],
 "initial_margin_joint": {
  "printed": [
   [
    "5-10",
    72,
    0.27777777777777785,
    0.19445694492446208,
    1.4284795942139388
   ],
   [
    "5-10",
    101,
    0.3877551020408163,
    0.04292552700521186,
    9.033205392999287
   ],
   [
    "5-10",
    147,
    0.4008875739644971,
    0.05079535023178309,
    7.8922100573224965
   ],
   [
    "5-10",
    205,
    0.40607363611932273,
    0.05027498144804334,
    8.077051933653708
   ],
   [
    "10-20",
    72,
    0.288888888888889,
    0.19022092359946707,
    1.5187019567688522
   ],
   [
    "10-20",
    101,
    0.43753380205516496,
    0.03861833741076661,
    11.329690281622081
   ],
   [
    "10-20",
    147,
    0.4375857338820303,
    0.04723677343282198,
    9.263666886654422
   ],
   [
    "10-20",
    205,
    0.4381456286218191,
    0.0472317688976965,
    9.276502634716852
   ],
   [
    "20-40",
    72,
    0.30280957336108233,
    0.058997545420501236,
    5.132579181096882
   ],
   [
    "20-40",
    101,
    0.47160493827160493,
    0.03600041164990679,
    13.099987379528367
   ],
   [
    "20-40",
    147,
    0.4859956909818406,
    0.04262450857154186,
    11.401789891985155
   ],
   [
    "20-40",
    205,
    0.48117539026629935,
    0.04323662764004369,
    11.128883461314587
   ],
   [
    "40-100",
    72,
    0.19642857142857129,
    0.0697028405152578,
    2.818085604209681
   ],
   [
    "40-100",
    101,
    0.4814814814814815,
    0.04289967961970721,
    11.223428374050119
   ],
   [
    "40-100",
    147,
    0.5145073254811836,
    0.03995160834330082,
    12.878263149259608
   ],
   [
    "40-100",
    205,
    0.5069204152249134,
    0.04086355409870115,
    12.405196425169143
   ]
  ],
  "2sf": [
   [
    "5-10",
    72,
    0.27777777777777785,
    0.06215212100487533,
    4.469320970655023
   ],
   [
    "5-10",
    101,
    0.3877551020408163,
    0.04292552700521186,
    9.033205392999287
   ],
   [
    "5-10",
    147,
    0.4008875739644971,
    0.05079535023178309,
    7.8922100573224965
   ],
   [
    "5-10",
    205,
    0.40607363611932273,
    0.05027498144804334,
    8.077051933653708
   ],
   [
    "10-20",
    72,
    0.288888888888889,
    0.05981493906649175,
    4.829711329602008
   ],
   [
    "10-20",
    101,
    0.43753380205516496,
    0.03861833741076661,
    11.329690281622081
   ],
   [
    "10-20",
    147,
    0.4375857338820303,
    0.04723677343282198,
    9.263666886654422
   ],
   [
    "10-20",
    205,
    0.4381456286218191,
    0.0472317688976965,
    9.276502634716852
   ],
   [
    "20-40",
    72,
    0.30280957336108233,
    0.058997545420501236,
    5.132579181096882
   ],
   [
    "20-40",
    101,
    0.47160493827160493,
    0.03600041164990679,
    13.099987379528367
   ],
   [
    "20-40",
    147,
    0.4859956909818406,
    0.04262450857154186,
    11.401789891985155
   ],
   [
    "20-40",
    205,
    0.48117539026629935,
    0.04323662764004369,
    11.128883461314587
   ],
   [
    "40-100",
    72,
    0.19642857142857129,
    0.0697028405152578,
    2.818085604209681
   ],
   [
    "40-100",
    101,
    0.4814814814814815,
    0.03516839464606064,
    13.690743814927426
   ],
   [
    "40-100",
    147,
    0.5145073254811836,
    0.03995160834330082,
    12.878263149259608
   ],
   [
    "40-100",
    205,
    0.5069204152249134,
    0.04086355409870115,
    12.405196425169143
   ]
  ]
 },
 "contain_ge_j_needed": [
  6.315768752578665,
  6.294212064291041,
  5.7413149741515035,
  5.10186310286233,
  6.871210467815233,
  8.154495877514538,
  6.663342980144057,
  5.926517014834284,
  6.480595167926504,
  9.094738843490395,
  8.136171555299835,
  7.298806397333478,
  4.479984825484443,
  9.726549770526335,
  9.117822123441652,
  8.430115172811837
 ],
 "initfit_printed": {
  "a": 0.3207560865380789,
  "b": -0.8521146706864895,
  "k": 3.1176337471659603,
  "p": 0.42605733534324475,
  "chi2": 24.305524081170002,
  "corr": -0.9687349122560366,
  "pval": 0.04207527245026415
 },
 "initfit_Q2_5-10": {
  "a": 0.4871687690429847,
  "k": 2.0526767386268276,
  "b": -1.4281341887754258
 },
 "initfit_Q2_10-20": {
  "a": 0.45745759167484723,
  "k": 2.1859949822644595,
  "b": -1.474458238135287
 },
 "initfit_Q2_20-40": {
  "a": 0.3121541453953116,
  "k": 3.2035454750524015,
  "b": -0.8951193729848744
 },
 "initfit_Q2_40-100": {
  "a": 0.23210717294411873,
  "k": 4.308354573086616,
  "b": -0.48284592465892434
 },
 "initfit_2sf": {
  "a": 0.30909108051621137,
  "b": -0.8169104966686257,
  "k": 3.2352923233174677,
  "p": 0.40845524833431285,
  "chi2": 29.071830712207333,
  "corr": -0.9667114664722758,
  "pval": 0.010218981422072152
 },
 "1996": {
  "norounding": {
   "nested": [
    [
     39.56934306569342,
     1.3147180591683594e-08,
     0.12540145985401466
    ],
    [
     53.14728682170539,
     1.7054790393690135e-11,
     0.14736434108527138
    ],
    [
     51.28666666666666,
     4.2502775785279554e-11,
     0.16466666666666666
    ],
    [
     50.08522727272727,
     7.662158953491574e-11,
     0.15602272727272729
    ]
   ],
   "unit": [
    [
     16.17664362406236,
     0.0010432332165601877,
     0.20124282982791586
    ],
    [
     11.130978893064242,
     0.011038302064260406,
     0.25341542306844084
    ],
    [
     34.207436049970255,
     1.79114550673025e-07,
     0.16489589530041646
    ],
    [
     28.844349477682815,
     2.4145779611591818e-06,
     0.21753086419753095
    ]
   ],
   "v_plus_c_over_n": [
    [
     45.62134712364687,
     0.11754264808715915,
     0.07486277609670312,
     1.0845637106519062e-08
    ],
    [
     54.166293855551515,
     0.111837569119122,
     0.20059552089057153,
     1.937203896223072e-10
    ],
    [
     70.59095906559412,
     0.1643657515972031,
     -0.0366254832064734,
     7.720281465047102e-14
    ],
    [
     63.76897354537182,
     0.1452328069442101,
     0.032533776310244934,
     2.0171716820697444e-12
    ]
   ],
   "nested_fall_z": [
    5.820855000871991,
    5.455447255899808,
    5.103103630798287,
    6.063390625908324
   ],
   "initial_bound_z": {
    "1-2": [
     -3.13428159655719,
     -2.910427500435998,
     -2.022663771282132,
     -1.9935841638771399
    ],
    "1-3": [
     12.707193291574571,
     16.31180655839372,
     16.281264882787944,
     11.579255955644587
    ],
    "1-4": [
     18.971214582979137,
     30.214285714285708,
     29.6844207723036,
     29.44516971279374
    ],
    "1-5": [
     32.507246376811594,
     33.54663212435233,
     34.165680473372774,
     35.14926220204313
    ],
    "2-3": [
     -0.5817412624389668,
     -0.8800047391165041,
     -0.6393529680329075,
     -0.6009494446445451
    ],
    "3-4": [
     -9.184855618259052,
     -1.5028766924493382,
     0.26376601681588574,
     0.45443293589670547
    ],
    "4-5": [
     -49.060820616137924,
     -18.552150808959542,
     -22.29342420157832,
     -14.108628285966626
    ]
   }
  },
  "rounding0.005": {
   "nested": [
    [
     38.35750083528231,
     2.3743743405393448e-08,
     0.12666095890410964
    ],
    [
     50.98443062861998,
     4.9295927584839604e-11,
     0.14827913279132796
    ],
    [
     49.10367417995235,
     1.2398197129143393e-10,
     0.16550817757009348
    ],
    [
     48.32618161665742,
     1.8149195299552572e-10,
     0.15736204576043067
    ]
   ],
   "unit": [
    [
     15.909487943930118,
     0.0011834797141463463,
     0.2011638291751661
    ],
    [
     11.053455684218187,
     0.011440304491330428,
     0.25307160804020107
    ],
    [
     33.71316868452688,
     2.2775644245952173e-07,
     0.16541549942040196
    ],
    [
     28.513650360468503,
     2.833389787689031e-06,
     0.21702356140826382
    ]
   ],
   "v_plus_c_over_n": [
    [
     44.146188800157596,
     0.11875214533799967,
     0.07249200969941196,
     2.1632223154639635e-08
    ],
    [
     52.364678990046166,
     0.11358828292841452,
     0.194921453842735,
     4.5411546793056457e-10
    ],
    [
     68.14366356654106,
     0.16551393963229294,
     -0.03890746864337269,
     2.493010595925898e-13
    ],
    [
     62.037616263428205,
     0.147195258092248,
     0.027791442197468746,
     4.606081217703775e-12
    ]
   ],
   "nested_fall_z": [
    5.737097324805089,
    5.39163866017192,
    5.050762722761054,
    5.976143046671968
   ],
   "initial_bound_z": {
    "1-2": [
     -3.104572095750858,
     -2.8892604740584633,
     -2.0101394169835265,
     -1.9746872050367932
    ],
    "1-3": [
     12.551270904435322,
     15.918693210258795,
     15.888887586807146,
     11.437173814571187
    ],
    "1-4": [
     18.738430127998793,
     29.31216268296252,
     28.798118183408633,
     28.566010562373318
    ],
    "1-5": [
     31.536661272840277,
     32.54501356057487,
     33.14557867360441,
     34.09979311095393
    ],
    "2-3": [
     -0.5677213404513596,
     -0.8736046197105254,
     -0.6363011464646112,
     -0.5990802350009407
    ],
    "3-4": [
     -9.118055781768911,
     -1.4991335317367747,
     0.26052950139942366,
     0.4535615392446754
    ],
    "4-5": [
     -48.943309499810866,
     -18.530911934441953,
     -22.197948712740796,
     -14.041283613688556
    ]
   }
  }
 }
}

==> anc/calc_SHORT/item12/verify/v_h1.log <==
transcription of Tables 3, 4, 6 against item7 HEPData CSV: 0 mismatches in 48 entries

=== H1 2021, 0<eta*<4: F, implied k, distance of F = 1 ===
[printed] F range 0.0444..0.2661, k=1/F 3.76..22.50; smallest lower 1-sd end of k 3.258; cells with no upper end 2
[printed] (1-F)/sigma 11.54..43.66; common F 0.1370 +- 0.0082 (k=7.30), chi2 57.14/15, p 7.76e-07
   Q2 5-10   W  72  <N> 3.0 Var  3.5  F 0.0556 +- 0.0818  k  18.00 [  7.28, inf]  (1-F)/s  11.5
   Q2 5-10   W 101  <N> 4.2 Var  6.6  F 0.1361 +- 0.0266  k   7.35 [  6.15, 9.14]  (1-F)/s  32.4
   Q2 5-10   W 147  <N> 5.2 Var 11.0  F 0.2145 +- 0.0402  k   4.66 [  3.93, 5.74]  (1-F)/s  19.5
   Q2 5-10   W 205  <N> 6.1 Var 16.0  F 0.2661 +- 0.0409  k   3.76 [  3.26, 4.44]  (1-F)/s  17.9
   Q2 10-20  W  72  <N> 3.0 Var  3.4  F 0.0444 +- 0.0773  k  22.50 [  8.22, inf]  (1-F)/s  12.4
   Q2 10-20  W 101  <N> 4.3 Var  6.1  F 0.0973 +- 0.0228  k  10.27 [  8.32, 13.42]  (1-F)/s  39.6
   Q2 10-20  W 147  <N> 5.4 Var 11.0  F 0.1920 +- 0.0371  k   5.21 [  4.36, 6.45]  (1-F)/s  21.8
   Q2 10-20  W 205  <N> 6.3 Var 16.0  F 0.2444 +- 0.0382  k   4.09 [  3.54, 4.85]  (1-F)/s  19.8
   Q2 20-40  W  72  <N> 3.1 Var  3.6  F 0.0520 +- 0.0329  k  19.22 [ 11.78, 52.22]  (1-F)/s  28.8
   Q2 20-40  W 101  <N> 4.5 Var  6.2  F 0.0840 +- 0.0210  k  11.91 [  9.53, 15.88]  (1-F)/s  43.7
   Q2 20-40  W 147  <N> 5.7 Var 11.0  F 0.1631 +- 0.0331  k   6.13 [  5.10, 7.69]  (1-F)/s  25.3
   Q2 20-40  W 205  <N> 6.6 Var 16.0  F 0.2158 +- 0.0346  k   4.63 [  3.99, 5.52]  (1-F)/s  22.6
   Q2 40-100 W  72  <N> 2.8 Var  3.5  F 0.0893 +- 0.0401  k  11.20 [  7.73, 20.35]  (1-F)/s  22.7
   Q2 40-100 W 101  <N> 4.5 Var  6.0  F 0.0741 +- 0.0318  k  13.50 [  9.45, 23.65]  (1-F)/s  29.1
   Q2 40-100 W 147  <N> 5.9 Var 11.0  F 0.1465 +- 0.0307  k   6.83 [  5.64, 8.64]  (1-F)/s  27.8
   Q2 40-100 W 205  <N> 6.8 Var 16.0  F 0.1990 +- 0.0325  k   5.03 [  4.32, 6.01]  (1-F)/s  24.6
[2sf] F range 0.0444..0.2661, k=1/F 3.76..22.50; smallest lower 1-sd end of k 3.258; cells with no upper end 0
[2sf] (1-F)/sigma 17.94..45.88; common F 0.1249 +- 0.0075 (k=8.01), chi2 71.19/15, p 2.74e-09
[printed_uniform] F range 0.0444..0.2661, k=1/F 3.76..22.50; smallest lower 1-sd end of k 3.277; cells with no upper end 1
[printed_uniform] (1-F)/sigma 17.19..44.51; common F 0.1345 +- 0.0076 (k=7.44), chi2 67.27/15, p 1.36e-08

F at 205 GeV minus F at 72 GeV (printed rounding):
   Q2 5-10: 0.0556 -> 0.2661, diff 0.2105 +- 0.0915
   Q2 10-20: 0.0444 -> 0.2444, diff 0.1999 +- 0.0862
   Q2 20-40: 0.0520 -> 0.2158, diff 0.1638 +- 0.0478
   Q2 40-100: 0.0893 -> 0.1990, diff 0.1097 +- 0.0517

=== Size each lowering effect needs at k = 1 (central F, printed rounding) ===
   Q2 5-10   W  72 F 0.0556: share f 0.764, m 17.00, u(exp, Lam_R=3.4) 0.394, 1-2/<N> 0.333 above F by 3.39 sd (1.96 with sd of <N>)
   Q2 5-10   W 101 F 0.1361: share f 0.631, m 6.35, u(exp, Lam_R=4.8) 0.373, 1-2/<N> 0.524 above F by 14.56 sd (11.85 with sd of <N>)
   Q2 5-10   W 147 F 0.2145: share f 0.537, m 3.66, u(exp, Lam_R=5.9) 0.325, 1-2/<N> 0.615 above F by 9.97 sd (9.33 with sd of <N>)
   Q2 5-10   W 205 F 0.2661: share f 0.484, m 2.76, u(exp, Lam_R=6.3) 0.289, 1-2/<N> 0.672 above F by 9.92 sd (9.47 with sd of <N>)
   Q2 10-20  W  72 F 0.0444: share f 0.789, m 21.50, u(exp, Lam_R=3.4) 0.404, 1-2/<N> 0.333 above F by 3.74 sd (2.08 with sd of <N>)
   Q2 10-20  W 101 F 0.0973: share f 0.688, m 9.27, u(exp, Lam_R=5.0) 0.419, 1-2/<N> 0.535 above F by 19.18 sd (14.90 with sd of <N>)
   Q2 10-20  W 147 F 0.1920: share f 0.562, m 4.21, u(exp, Lam_R=6.2) 0.350, 1-2/<N> 0.630 above F by 11.80 sd (10.99 with sd of <N>)
   Q2 10-20  W 205 F 0.2444: share f 0.506, m 3.09, u(exp, Lam_R=6.7) 0.310, 1-2/<N> 0.683 above F by 11.47 sd (10.92 with sd of <N>)
   Q2 20-40  W  72 F 0.0520: share f 0.772, m 18.22, u(exp, Lam_R=3.4) 0.397, 1-2/<N> 0.355 above F by 9.21 sd (6.59 with sd of <N>)
   Q2 20-40  W 101 F 0.0840: share f 0.710, m 10.91, u(exp, Lam_R=5.1) 0.438, 1-2/<N> 0.556 above F by 22.48 sd (17.21 with sd of <N>)
   Q2 20-40  W 147 F 0.1631: share f 0.596, m 5.13, u(exp, Lam_R=6.6) 0.385, 1-2/<N> 0.649 above F by 14.70 sd (13.58 with sd of <N>)
   Q2 20-40  W 205 F 0.2158: share f 0.535, m 3.63, u(exp, Lam_R=7.3) 0.342, 1-2/<N> 0.697 above F by 13.89 sd (13.15 with sd of <N>)
   Q2 40-100 W  72 F 0.0893: share f 0.701, m 10.20, u(exp, Lam_R=3.1) 0.349, 1-2/<N> 0.286 above F by 4.89 sd (3.64 with sd of <N>)
   Q2 40-100 W 101 F 0.0741: share f 0.728, m 12.50, u(exp, Lam_R=5.1) 0.450, 1-2/<N> 0.556 above F by 15.14 sd (13.24 with sd of <N>)
   Q2 40-100 W 147 F 0.1465: share f 0.617, m 5.83, u(exp, Lam_R=6.8) 0.407, 1-2/<N> 0.661 above F by 16.74 sd (15.38 with sd of <N>)
   Q2 40-100 W 205 F 0.1990: share f 0.554, m 4.03, u(exp, Lam_R=7.8) 0.364, 1-2/<N> 0.706 above F by 15.58 sd (14.71 with sd of <N>)
   share f 0.484..0.789 (72 GeV 0.701..0.789, 205 GeV 0.484..0.554); m 2.76..21.50; u 0.289..0.450
   initial hadrons, 1-2/<N> above F in 16 of 16 cells, by 3.39..22.48 sd (1.96..17.21 with sd of <N>)

   joint propagation of g = 1 - 2/<N> - F = 1 - 1/N - V/N^2 (dg/dN = 1/N^2 + 2V/N^3, dg/dV = -1/N^2):
   [printed] g/sd over 16 cells 1.43..13.10; lowest: Q2 5-10 W 72 g 0.278 sd 0.194 z 1.43; Q2 10-20 W 72 g 0.289 sd 0.190 z 1.52; Q2 40-100 W 72 g 0.196 sd 0.070 z 2.82
   [printed] cells above by more than 2 sd: 14 of 16
   [2sf] g/sd over 16 cells 2.82..13.69; lowest: Q2 40-100 W 72 g 0.196 sd 0.070 z 2.82; Q2 5-10 W 72 g 0.278 sd 0.062 z 4.47; Q2 10-20 W 72 g 0.289 sd 0.060 z 4.83

   N_R >= j in the full acceptance (Lam_R Table 3) needed at k = 1: j from 4.48 to 9.73 (per cell: 6.3 6.3 5.7 5.1 6.9 8.2 6.7 5.9 6.5 9.1 8.1 7.3 4.5 9.7 9.1 8.4)

=== Exploratory: F = a + b/<N>, a = 1/k, b = -2p (weighted, sd of <N> neglected) ===
[printed] a 0.3208 +- 0.0331 (k 3.118), b -0.8521 +- 0.1487 (p 0.426), corr -0.969, chi2 24.31/14, p-value 0.0421
   Q2 5-10 alone: a 0.4872 (k 2.05), b -1.428
   Q2 10-20 alone: a 0.4575 (k 2.19), b -1.474
   Q2 20-40 alone: a 0.3122 (k 3.20), b -0.895
   Q2 40-100 alone: a 0.2321 (k 4.31), b -0.483
[2sf] a 0.3091 +- 0.0294 (k 3.235), b -0.8169 +- 0.1259 (p 0.408), corr -0.967, chi2 29.07/14, p-value 0.0102

=== H1 1996, F = R2 - 1 (Table 4), sd = stat (+) sys ===
[norounding]
   1-2: F 0.30 0.32 0.33 0.32  sd 0.036 0.041 0.045 0.036  k=1/F 3.33 3.12 3.03 3.12
   1-3: F 0.19 0.24 0.26 0.26  sd 0.032 0.022 0.022 0.032  k=1/F 5.26 4.17 3.85 3.85
   1-4: F 0.09 0.11 0.14 0.15  sd 0.032 0.020 0.020 0.020  k=1/F 11.11 9.09 7.14 6.67
   1-5: F 0.06 0.07 0.08 0.07  sd 0.020 0.020 0.020 0.020  k=1/F 16.67 14.29 12.50 14.29
   2-3: F 0.20 0.27 0.30 0.30  sd 0.022 0.041 0.051 0.063  k=1/F 5.00 3.70 3.33 3.33
   3-4: F 0.08 0.07 0.07 0.09  sd 0.041 0.071 0.032 0.081  k=1/F 12.50 14.29 14.29 11.11
   4-5: F 0.19 0.12 0.05 0.01  sd 0.072 0.104 0.054 0.051  k=1/F 5.26 8.33 20.00 100.00
   one F per W, nested windows: chi2/3 = 39.6, 53.1, 51.3, 50.1; p = 1.3e-08, 1.7e-11, 4.3e-11, 7.7e-11
   one F per W, unit windows: chi2/3 = 16.2, 11.1, 34.2, 28.8; p = 0.001, 0.011, 1.8e-07, 2.4e-06
   F = v + c/<n> over 7 domains: chi2/5 = 45.6, 54.2, 70.6, 63.8 (v, c = 0.118, 0.075; 0.112, 0.201; 0.164, -0.037; 0.145, 0.033)
   F(1-2) - F(1-5) in sd: 5.82, 5.46, 5.10, 6.06
   (1 - 2/<n> - F)/sd per domain: 1-2 -3.1..-2.0; 1-3 +11.6..+16.3; 1-4 +19.0..+30.2; 1-5 +32.5..+35.1; 2-3 -0.9..-0.6; 3-4 -9.2..+0.5; 4-5 -49.1..-14.1
[rounding0.005]
   1-2: F 0.30 0.32 0.33 0.32  sd 0.036 0.042 0.045 0.036  k=1/F 3.33 3.12 3.03 3.12
   1-3: F 0.19 0.24 0.26 0.26  sd 0.032 0.023 0.023 0.032  k=1/F 5.26 4.17 3.85 3.85
   1-4: F 0.09 0.11 0.14 0.15  sd 0.032 0.021 0.021 0.021  k=1/F 11.11 9.09 7.14 6.67
   1-5: F 0.06 0.07 0.08 0.07  sd 0.021 0.021 0.021 0.021  k=1/F 16.67 14.29 12.50 14.29
   2-3: F 0.20 0.27 0.30 0.30  sd 0.023 0.042 0.051 0.063  k=1/F 5.00 3.70 3.33 3.33
   3-4: F 0.08 0.07 0.07 0.09  sd 0.042 0.071 0.032 0.081  k=1/F 12.50 14.29 14.29 11.11
   4-5: F 0.19 0.12 0.05 0.01  sd 0.072 0.105 0.054 0.051  k=1/F 5.26 8.33 20.00 100.00
   one F per W, nested windows: chi2/3 = 38.4, 51.0, 49.1, 48.3; p = 2.4e-08, 4.9e-11, 1.2e-10, 1.8e-10
   one F per W, unit windows: chi2/3 = 15.9, 11.1, 33.7, 28.5; p = 0.0012, 0.011, 2.3e-07, 2.8e-06
   F = v + c/<n> over 7 domains: chi2/5 = 44.1, 52.4, 68.1, 62.0 (v, c = 0.119, 0.072; 0.114, 0.195; 0.166, -0.039; 0.147, 0.028)
   F(1-2) - F(1-5) in sd: 5.74, 5.39, 5.05, 5.98
   (1 - 2/<n> - F)/sd per domain: 1-2 -3.1..-2.0; 1-3 +11.4..+15.9; 1-4 +18.7..+29.3; 1-5 +31.5..+34.1; 2-3 -0.9..-0.6; 3-4 -9.1..+0.5; 4-5 -48.9..-14.0
   H1 NBD 1/k (Table 5): 1-2 0.269..0.288, 1-5 0.067..0.074

wrote v_h1.json


==> anc/calc_SHORT/item12/verify/v_h1.py <==
"""Verifier: F = (Var N - <N>)/<N>^2 from published H1 data, implied k = 1/F, tests of one common F,
the size each lowering effect needs at k = 1, and the exploratory initial-hadron fit.

Sources, transcribed by the verifier:
 H1 2021, Eur. Phys. J. C 81 (2021) 212, VoR text references/txt/H1_EPJC81_212_VoR.txt:
   Table 3 (<N>, |eta_lab|<1.6), Table 4 (<N>, 0<eta*<4), Table 6 (Var N, 0<eta*<4), stat and
   sys tot in percent.  Cross-checked against calc_SHORT/item7/hepdata/Table_{3,4,6}.csv.
 H1 1996, Z. Phys. C 72 (1996) 573, references/txt/hep-ex_9608011.txt: Table 4 (R2 with stat and
   sys, <n_ch>), Table 5 (NBD 1/k).  F = R2 - 1.
Uncertainty of F (2021): stat, sys tot and the rounding half-width of the last printed digit of
<N> and Var, each taken as one standard deviation, in quadrature, propagated linearly; cells
independent.  Two readings of the rounding: 'printed' (a value printed '3' has half-width 0.5)
and '2sf' (read as 3.0, half-width 0.05).  Sensitivity: rounding as uniform (half-width/sqrt 3).
( ulimit -v 1500000; python3 v_h1.py ) > v_h1.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json, csv
import numpy as np
from scipy import stats, optimize
import v_lib as L

Q2BINS = ['5-10', '10-20', '20-40', '40-100']
WS = [72, 101, 147, 205]
# Table 4: <N> in 0<eta*<4 as printed (string), stat %, sys tot %
T4 = {'5-10': [('3', .44, 4.7), ('4.2', .21, 3.8), ('5.2', .17, 3.8), ('6.1', .13, 3.8)],
      '10-20': [('3', .23, 4.7), ('4.3', .17, 3.8), ('5.4', .14, 3.8), ('6.3', .12, 3.8)],
      '20-40': [('3.1', .36, 4.7), ('4.5', .22, 3.8), ('5.7', .17, 3.8), ('6.6', .16, 3.8)],
      '40-100': [('2.8', .42, 4.7), ('4.5', .27, 3.8), ('5.9', .2, 3.8), ('6.8', .22, 3.8)]}
T6 = {'5-10': [('3.5', 2.8, 6.4), ('6.6', .53, 4.5), ('11', .41, 6.4), ('16', .44, 6.4)],
      '10-20': [('3.4', .73, 6.4), ('6.1', .59, 4.5), ('11', .38, 6.4), ('16', .34, 6.4)],
      '20-40': [('3.6', 1.4, 6.4), ('6.2', .73, 4.5), ('11', .5, 6.4), ('16', .55, 6.4)],
      '40-100': [('3.5', 1.1, 6.4), ('6', .92, 4.5), ('11', .67, 6.4), ('16', .6, 6.4)]}
T3 = {'5-10': ['3.4', '4.8', '5.9', '6.3'], '10-20': ['3.4', '5', '6.2', '6.7'],
      '20-40': ['3.4', '5.1', '6.6', '7.3'], '40-100': ['3.1', '5.1', '6.8', '7.8']}


def halfwidth(s, mode):
    if '.' in s:
        return 0.5 * 10 ** (-len(s.split('.')[1]))
    if mode == 'printed':
        return 0.5
    # two significant figures
    nd = len(s)
    return 0.5 * 10 ** (nd - 2)


def cells(mode, unif=False):
    rows = []
    for q in Q2BINS:
        for i, W in enumerate(WS):
            sN, stN, syN = T4[q][i]
            sV, stV, syV = T6[q][i]
            N = float(sN); V = float(sV)
            rN = halfwidth(sN, mode); rV = halfwidth(sV, mode)
            if unif:
                rN /= np.sqrt(3); rV /= np.sqrt(3)
            sigN = np.sqrt((N * stN / 100) ** 2 + (N * syN / 100) ** 2 + rN ** 2)
            sigV = np.sqrt((V * stV / 100) ** 2 + (V * syV / 100) ** 2 + rV ** 2)
            F = (V - N) / N ** 2
            dFdV = 1 / N ** 2
            dFdN = -1 / N ** 2 - 2 * (V - N) / N ** 3
            sF = np.hypot(dFdV * sigV, dFdN * sigN)
            rows.append(dict(Q2=q, W=W, N=N, V=V, sigN=sigN, sigV=sigV, F=F, sF=sF,
                             NR=float(T3[q][i])))
    return rows


def crosscheck_hepdata():
    base = _PKG + '/calc_SHORT/item7/hepdata/'
    bad = 0
    for tab, dct, key in (('Table_4.csv', T4, 0), ('Table_6.csv', T6, 0), ('Table_3.csv', T3, None)):
        rows = [r for r in csv.reader(open(base + tab)) if r and not r[0].startswith('#') and r[0][0].isdigit()]
        for r in rows:
            W = int(float(r[0])); qlo, qhi = r[2], r[3]
            q = '%s-%s' % (qlo, qhi)
            i = WS.index(W)
            if key is None:
                mine = (T3[q][i],)
                theirs = (r[4],)
                ok = abs(float(mine[0]) - float(theirs[0])) < 1e-9
            else:
                mine = dct[q][i]
                ok = (abs(float(mine[0]) - float(r[4])) < 1e-9 and abs(mine[1] - float(r[5].strip('%'))) < 1e-9
                      and abs(mine[2] - float(r[7].strip('%'))) < 1e-9)
            if not ok:
                bad += 1
                print('MISMATCH', tab, q, W, mine, r[4:8])
    print('transcription of Tables 3, 4, 6 against item7 HEPData CSV: %d mismatches in 48 entries' % bad)
    return bad


def common_F(F, s):
    w = 1 / s ** 2
    Fb = np.sum(w * F) / np.sum(w)
    chi2 = np.sum((F - Fb) ** 2 * w)
    return Fb, np.sqrt(1 / np.sum(w)), chi2


def main():
    out = {}
    out['hepdata_mismatches'] = crosscheck_hepdata()
    print('\n=== H1 2021, 0<eta*<4: F, implied k, distance of F = 1 ===')
    for mode, unif in (('printed', False), ('2sf', False), ('printed', True)):
        tag = mode + ('_uniform' if unif else '')
        R = cells(mode, unif)
        F = np.array([r['F'] for r in R]); s = np.array([r['sF'] for r in R])
        k = 1 / F
        z1 = (1 - F) / s
        Fb, sFb, chi2 = common_F(F, s)
        p = stats.chi2.sf(chi2, len(F) - 1)
        klo = 1 / (F + s)
        khi = np.where(F - s > 0, 1 / np.maximum(F - s, 1e-300), np.inf)
        print('[%s] F range %.4f..%.4f, k=1/F %.2f..%.2f; smallest lower 1-sd end of k %.3f; cells with no upper end %d'
              % (tag, F.min(), F.max(), k.min(), k.max(), klo.min(), int(np.sum(~np.isfinite(khi)))))
        print('[%s] (1-F)/sigma %.2f..%.2f; common F %.4f +- %.4f (k=%.2f), chi2 %.2f/15, p %.3g'
              % (tag, z1.min(), z1.max(), Fb, sFb, 1 / Fb, chi2, p))
        out['2021_' + tag] = dict(F=F.tolist(), sF=s.tolist(), k=k.tolist(), z_F1=z1.tolist(), Fbar=Fb, sFbar=sFb,
                                  chi2=chi2, p=p, klo=klo.tolist(),
                                  cells_no_upper=[(R[i]['Q2'], R[i]['W']) for i in range(16) if not np.isfinite(khi[i])])
        if tag == 'printed':
            for r, kk, a, b, z in zip(R, k, klo, khi, z1):
                print('   Q2 %-6s W %3d  <N> %.1f Var %4.1f  F %.4f +- %.4f  k %6.2f [%6.2f, %s]  (1-F)/s %5.1f'
                      % (r['Q2'], r['W'], r['N'], r['V'], r['F'], r['sF'], kk, a, ('%.2f' % b) if np.isfinite(b) else 'inf', z))
    R = cells('printed'); R2 = cells('2sf')
    # energy dependence at fixed Q2 (direction)
    print('\nF at 205 GeV minus F at 72 GeV (printed rounding):')
    for qi, q in enumerate(Q2BINS):
        a = R[qi * 4]; b = R[qi * 4 + 3]
        print('   Q2 %s: %.4f -> %.4f, diff %.4f +- %.4f' % (q, a['F'], b['F'], b['F'] - a['F'], np.hypot(a['sF'], b['sF'])))

    print('\n=== Size each lowering effect needs at k = 1 (central F, printed rounding) ===')
    req = []
    for r in R:
        F = r['F']
        f = 1 - np.sqrt(F)
        m = 1 / F - 1
        fn = lambda u: L.F_occupancy(1.0, r['NR'], L.eps_exp(u, r['NR']))[0] - F
        u = optimize.brentq(fn, 1e-9, 0.99)
        Fmin_init = 1 - 2 / r['N']
        z_init = (Fmin_init - F) / r['sF']
        # also with the uncertainty of <N> in 1-2/<N>
        s_comb = np.hypot(r['sF'], 2 / r['N'] ** 2 * r['sigN'])
        req.append(dict(Q2=r['Q2'], W=r['W'], F=F, f=f, m=m, u=u, Fmin_init=Fmin_init, z_init=z_init,
                        z_init_withN=(Fmin_init - F) / s_comb, LamR=r['NR']))
        print('   Q2 %-6s W %3d F %.4f: share f %.3f, m %.2f, u(exp, Lam_R=%.1f) %.3f, 1-2/<N> %.3f above F by %.2f sd (%.2f with sd of <N>)'
              % (r['Q2'], r['W'], F, f, m, r['NR'], u, Fmin_init, z_init, (Fmin_init - F) / s_comb))
    arr = lambda key: np.array([x[key] for x in req])
    f72 = [x['f'] for x in req if x['W'] == 72]; f205 = [x['f'] for x in req if x['W'] == 205]
    print('   share f %.3f..%.3f (72 GeV %.3f..%.3f, 205 GeV %.3f..%.3f); m %.2f..%.2f; u %.3f..%.3f'
          % (arr('f').min(), arr('f').max(), min(f72), max(f72), min(f205), max(f205), arr('m').min(), arr('m').max(),
             arr('u').min(), arr('u').max()))
    print('   initial hadrons, 1-2/<N> above F in %d of 16 cells, by %.2f..%.2f sd (%.2f..%.2f with sd of <N>)'
          % (int(np.sum(arr('z_init') > 0)), arr('z_init').min(), arr('z_init').max(), arr('z_init_withN').min(),
             arr('z_init_withN').max()))
    out['requirements'] = req
    # the margin g = (1 - 2/<N>) - F = 1 - 1/<N> - Var/<N>^2 carries <N> twice; propagate jointly
    print('\n   joint propagation of g = 1 - 2/<N> - F = 1 - 1/N - V/N^2 (dg/dN = 1/N^2 + 2V/N^3, dg/dV = -1/N^2):')
    out['initial_margin_joint'] = {}
    for mode in ('printed', '2sf'):
        zs = []
        for r in cells(mode):
            N, V = r['N'], r['V']
            g = 1 - 1 / N - V / N ** 2
            sg = np.hypot((1 / N ** 2 + 2 * V / N ** 3) * r['sigN'], r['sigV'] / N ** 2)
            zs.append((r['Q2'], r['W'], g, sg, g / sg))
        z = np.array([x[4] for x in zs])
        lo = sorted(zs, key=lambda x: x[4])[:3]
        print('   [%s] g/sd over 16 cells %.2f..%.2f; lowest: %s' % (
            mode, z.min(), z.max(), '; '.join('Q2 %s W %d g %.3f sd %.3f z %.2f' % x for x in lo)))
        out['initial_margin_joint'][mode] = zs
        if mode == 'printed':
            n2 = int(np.sum(z > 2))
            print('   [printed] cells above by more than 2 sd: %d of 16' % n2)
    # selection N_R >= j in a region containing the window (Lam_R = Table 3 mean), k = 1:
    # F = (Lam^2 - j)/(j + Lam)^2; the j (continuous) that gives the measured F
    js = []
    for r in R:
        Lm, F = r['NR'], r['F']
        j = optimize.brentq(lambda j: (Lm ** 2 - j) / (j + Lm) ** 2 - F, 1e-9, 200.0)
        js.append(j)
    print('\n   N_R >= j in the full acceptance (Lam_R Table 3) needed at k = 1: j from %.2f to %.2f (per cell: %s)'
          % (min(js), max(js), ' '.join('%.1f' % x for x in js)))
    out['contain_ge_j_needed'] = js

    print('\n=== Exploratory: F = a + b/<N>, a = 1/k, b = -2p (weighted, sd of <N> neglected) ===')
    for tag, RR in (('printed', R), ('2sf', R2)):
        F = np.array([r['F'] for r in RR]); s = np.array([r['sF'] for r in RR]); x = 1 / np.array([r['N'] for r in RR])
        A = np.vstack([np.ones_like(x), x]).T / s[:, None]
        coef, *_ = np.linalg.lstsq(A, F / s, rcond=None)
        cov = np.linalg.inv(A.T @ A)
        chi2 = np.sum(((F - (coef[0] + coef[1] * x)) / s) ** 2)
        rho = cov[0, 1] / np.sqrt(cov[0, 0] * cov[1, 1])
        print('[%s] a %.4f +- %.4f (k %.3f), b %.4f +- %.4f (p %.3f), corr %.3f, chi2 %.2f/14, p-value %.3g'
              % (tag, coef[0], np.sqrt(cov[0, 0]), 1 / coef[0], coef[1], np.sqrt(cov[1, 1]), -coef[1] / 2, rho, chi2,
                 stats.chi2.sf(chi2, 14)))
        out['initfit_' + tag] = dict(a=coef[0], b=coef[1], k=1 / coef[0], p=-coef[1] / 2, chi2=chi2, corr=rho,
                                     pval=stats.chi2.sf(chi2, 14))
        if tag == 'printed':
            for q in Q2BINS:
                idx = [i for i, r in enumerate(RR) if r['Q2'] == q]
                Aq = A[idx]; cq, *_ = np.linalg.lstsq(Aq, (F / s)[idx], rcond=None)
                print('   Q2 %s alone: a %.4f (k %.2f), b %.3f' % (q, cq[0], 1 / cq[0], cq[1]))
                out['initfit_Q2_' + q] = dict(a=cq[0], k=1 / cq[0], b=cq[1])

    print('\n=== H1 1996, F = R2 - 1 (Table 4), sd = stat (+) sys ===')
    # R2 (value, stat, sys) per W interval 80-115, 115-150, 150-185, 185-220; <n_ch>
    D = {'1-2': ([(1.30, .02, .03), (1.32, .01, .04), (1.33, .02, .04), (1.32, .02, .03)], [2.46, 2.50, 2.63, 2.66]),
         '1-3': ([(1.19, .01, .03), (1.24, .01, .02), (1.26, .01, .02), (1.26, .01, .03)], [4.90, 5.06, 5.32, 5.35]),
         '1-4': ([(1.09, .01, .03), (1.11, .00, .02), (1.14, .00, .02), (1.15, .00, .02)], [6.45, 7.00, 7.51, 7.66]),
         '1-5': ([(1.06, .00, .02), (1.07, .00, .02), (1.08, .00, .02), (1.07, .00, .02)], [6.90, 7.72, 8.45, 8.81]),
         '2-3': ([(1.20, .01, .02), (1.27, .01, .04), (1.30, .01, .05), (1.30, .02, .06)], [2.46, 2.61, 2.73, 2.71]),
         '3-4': ([(1.08, .01, .04), (1.07, .01, .07), (1.07, .01, .03), (1.09, .01, .08)], [1.54, 1.93, 2.17, 2.29]),
         '4-5': ([(1.19, .04, .06), (1.12, .03, .10), (1.05, .02, .05), (1.01, .01, .05)], [0.46, 0.71, 0.93, 1.17])}
        # NBD 1/k of Table 5
    T5 = {'1-2': [0.285, 0.288, 0.269, 0.270], '1-3': [0.161, 0.235, 0.256, 0.245],
          '1-4': [0.085, 0.102, 0.132, 0.142], '1-5': [0.067, 0.068, 0.074, 0.069]}
    WI = ['80-115', '115-150', '150-185', '185-220']
    o96 = {}
    for rnd in (0.0, 0.005):
        tag = 'norounding' if rnd == 0 else 'rounding0.005'
        FF = {d: np.array([v[0] - 1 for v in D[d][0]]) for d in D}
        SS = {d: np.array([np.sqrt(v[1] ** 2 + v[2] ** 2 + rnd ** 2) for v in D[d][0]]) for d in D}
        print('[%s]' % tag)
        for d in ('1-2', '1-3', '1-4', '1-5', '2-3', '3-4', '4-5'):
            print('   %s: F %s  sd %s  k=1/F %s' % (d, ' '.join('%.2f' % x for x in FF[d]), ' '.join('%.3f' % x for x in SS[d]),
                                                 ' '.join('%.2f' % (1 / x) for x in FF[d])))
        res = {}
        for grp, doms in (('nested', ['1-2', '1-3', '1-4', '1-5']), ('unit', ['1-2', '2-3', '3-4', '4-5'])):
            chis = []
            for w in range(4):
                F = np.array([FF[d][w] for d in doms]); s = np.array([SS[d][w] for d in doms])
                Fb, sFb, chi2 = common_F(F, s)
                chis.append((chi2, stats.chi2.sf(chi2, 3), Fb))
            res[grp] = chis
            print('   one F per W, %s windows: chi2/3 = %s; p = %s' % (grp, ', '.join('%.1f' % c[0] for c in chis),
                                                                    ', '.join('%.2g' % c[1] for c in chis)))
        cl = []
        doms = ['1-2', '1-3', '1-4', '1-5', '2-3', '3-4', '4-5']
        for w in range(4):
            F = np.array([FF[d][w] for d in doms]); s = np.array([SS[d][w] for d in doms])
            x = 1 / np.array([D[d][1][w] for d in doms])
            A = np.vstack([np.ones_like(x), x]).T / s[:, None]
            coef, *_ = np.linalg.lstsq(A, F / s, rcond=None)
            chi2 = np.sum(((F - A @ coef * s) / s) ** 2)
            cl.append((chi2, coef[0], coef[1], stats.chi2.sf(chi2, 5)))
        res['v_plus_c_over_n'] = cl
        print('   F = v + c/<n> over 7 domains: chi2/5 = %s (v, c = %s)' % (', '.join('%.1f' % c[0] for c in cl),
                                                                         '; '.join('%.3f, %.3f' % (c[1], c[2]) for c in cl)))
        # nested fall 1-2 -> 1-5
        diff = [(FF['1-2'][w] - FF['1-5'][w]) / np.hypot(SS['1-2'][w], SS['1-5'][w]) for w in range(4)]
        print('   F(1-2) - F(1-5) in sd: %s' % ', '.join('%.2f' % x for x in diff))
        res['nested_fall_z'] = diff
        # initial-hadron bound 1 - 2/<n> against the 1996 F (sd of F only; the sd of <n> is small here)
        ib = {}
        for d in doms:
            ib[d] = [((1 - 2 / D[d][1][w]) - FF[d][w]) / SS[d][w] for w in range(4)]
        print('   (1 - 2/<n> - F)/sd per domain: ' + '; '.join('%s %+.1f..%+.1f' % (d, min(v), max(v)) for d, v in ib.items()))
        res['initial_bound_z'] = ib
        o96[tag] = res
    print('   H1 NBD 1/k (Table 5): 1-2 %.3f..%.3f, 1-5 %.3f..%.3f' % (min(T5['1-2']), max(T5['1-2']), min(T5['1-5']), max(T5['1-5'])))
    out['1996'] = o96
    json.dump(out, open('v_h1.json', 'w'), indent=1, default=float)
    print('\nwrote v_h1.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/verify/v_hkkt.json <==
{
 "refit": {
  "KL_HSS_noC": {
   "C0": 0.6465077754270881,
   "chi2dof": 10.795552769431588,
   "chi2dof_at_tableI": 10.831046580887673
  },
  "KL_HSS_C": {
   "C0": 0.9811960873001957,
   "chi2dof": 48.902238329524494,
   "chi2dof_at_tableI": 206.52411785324557
  },
  "KL_HERAPDF_noC": {
   "C0": 0.7861359758718593,
   "chi2dof": 4.4188296226679755,
   "chi2dof_at_tableI": 4.474093386331579
  },
  "KL_HERAPDF_C": {
   "C0": 1.0556687302518815,
   "chi2dof": 79.27302525991604,
   "chi2dof_at_tableI": 201.9912424216752
  },
  "univ_HSS_noC": {
   "C0": 0.3828992291803245,
   "chi2dof": 150.85321747614555,
   "chi2dof_at_tableI": 213.06108208889938
  },
  "univ_HSS_C": {
   "C0": 0.7062121246088952,
   "chi2dof": 5.718723621929558,
   "chi2dof_at_tableI": 9.052692289889436
  },
  "univ_HERAPDF_noC": {
   "C0": 0.3704571450732947,
   "chi2dof": 75.54015521456455,
   "chi2dof_at_tableI": 106.23037981915625
  },
  "univ_HERAPDF_C": {
   "C0": 0.8062376557156183,
   "chi2dof": 6.470890601667656,
   "chi2dof_at_tableI": 13.04144568500753
  }
 },
 "F": {
  "KL_HSS": {
   "F_0to4": [
    1.059806085973958,
    1.1797725494968856,
    1.286882376876855,
    1.364898018451844,
    0.9825485676736943,
    1.092890439753989,
    1.2030158265671498,
    1.2923192827989007,
    0.8179975060238972,
    0.978403201974817,
    1.1095993508974678,
    1.2105569881897522,
    0.6042174574520793,
    0.7988614332399627,
    0.9627517686521255,
    1.1095993508974678
   ],
   "p0_0to4": [
    0.276064693678226,
    0.276064693678226,
    0.276064693678226,
    0.276064693678226,
    0.26737047290703936,
    0.26737047290703936,
    0.26737047290703936,
    0.26737047290703936,
    0.25895006286409544,
    0.25895006286409544,
    0.25895006286409544,
    0.25895006286409544,
    0.25895006286409544,
    0.25895006286409544,
    0.25895006286409544,
    0.25895006286409544
   ],
   "dist_0to4": [
    12.272511980074055,
    39.18751989879274,
    26.67028795455678,
    26.853542298359088,
    12.141498725505132,
    43.64425328584172,
    27.260777505197225,
    27.437957492326458,
    23.29503757557952,
    42.63083963155354,
    28.631695112321243,
    28.71858651480883,
    12.826671727669932,
    22.796042790561657,
    26.55341159519788,
    27.996134945302074
   ],
   "F_14": [
    2.003688177877172,
    1.8630055938104522,
    1.7054365592728464,
    2.0128797958835642,
    1.8955049689987618,
    1.7507631106403063,
    1.9067237457666213,
    1.773971700376337,
    1.773971700376337
   ],
   "p0_14": [
    0.4488259779361451,
    0.4488259779361451,
    0.4488259779361451,
    0.44258619464421006,
    0.44258619464421006,
    0.44258619464421006,
    0.4364331596633006,
    0.4364331596633006,
    0.4364331596633006
   ],
   "dist_14": [
    62.54281643765546,
    50.988033182125804,
    51.211536766198556,
    50.95634238630225,
    47.99035313342651,
    42.7179209547318,
    33.23926222887715,
    38.96732654049585,
    33.21617611881348
   ]
  },
  "KL_HERAPDF": {
   "F_0to4": [
    1.2311996182350429,
    1.3542961167419225,
    1.4634113897779206,
    1.5423250496773644,
    1.1685295339658306,
    1.2724430505929976,
    1.3742387083232643,
    1.4551421224921732,
    1.0159171593454923,
    1.1641208507739327,
    1.2820222943324133,
    1.3703426495571502,
    0.8667637865835296,
    1.0359497268457336,
    1.1717493919509536,
    1.2873879137747322
   ],
   "p0_0to4": [
    0.3171707747309459,
    0.3171707747309459,
    0.3171707747309459,
    0.3171707747309459,
    0.288138235791698,
    0.288138235791698,
    0.288138235791698,
    0.288138235791698,
    0.27027510572857694,
    0.27027510572857694,
    0.27027510572857694,
    0.27027510572857694,
    0.24553520799357723,
    0.24553520799357723,
    0.24553520799357723,
    0.24553520799357723
   ],
   "dist_0to4": [
    14.36703831017718,
    45.74019497698621,
    31.06057514959744,
    31.189516679904077,
    14.548574453337064,
    51.51579589133345,
    31.877788859378203,
    31.701168293209903,
    29.314275371041617,
    51.482398046403,
    33.84765493127927,
    33.33156448956463,
    19.36655904626138,
    30.252953866381596,
    33.352374314775005,
    33.46196857567674
   ],
   "F_14": [
    2.541405355015439,
    2.3845410107783636,
    2.2075772276259227,
    2.519572545407141,
    2.4035933388553206,
    2.2576640262885075,
    2.388424564762707,
    2.2621698811759354,
    2.252413962947808
   ],
   "p0_14": [
    0.5250220965474064,
    0.5250220965474064,
    0.5250220965474064,
    0.5034278225121174,
    0.5034278225121174,
    0.5034278225121174,
    0.48952735813486586,
    0.48952735813486586,
    0.4693929904790069
   ],
   "dist_14": [
    80.24841156239984,
    66.04506514830022,
    67.04078182498168,
    65.78595994597339,
    62.96041056185797,
    57.0816077954164,
    43.819694387891744,
    52.525294144851,
    44.739944700896864
   ]
  },
  "univ_HSS": {
   "F_0to4": [
    1.6136169955223922,
    1.6751117315758584,
    1.7300161637816533,
    1.7700069340837123,
    1.6320086856062366,
    1.6758565959535534,
    1.7196184788807636,
    1.7551060944951322,
    1.59232348731992,
    1.645939943941104,
    1.689792954184144,
    1.7235385811606028,
    1.5865397565867467,
    1.6399229637042108,
    1.6848716536620878,
    1.7251461849748104
   ],
   "p0_0to4": [
    0.32748437708088796,
    0.32748437708088796,
    0.32748437708088796,
    0.32748437708088796,
    0.3171707747309459,
    0.3171707747309459,
    0.3171707747309459,
    0.3171707747309459,
    0.3071819829700796,
    0.3071819829700796,
    0.3071819829700796,
    0.3071819829700796,
    0.3071819829700796,
    0.3071819829700796,
    0.3071819829700796,
    0.3071819829700796
   ],
   "dist_0to4": [
    19.0403959057088,
    57.78556235746203,
    37.69105195457045,
    36.753622730199176,
    20.547195917198817,
    69.20134719075348,
    41.190926833774256,
    39.555162534607184,
    46.84425128126434,
    74.44655829792626,
    46.183109452383114,
    43.5282557277968,
    37.29578987581944,
    49.24914575309553,
    50.044904463650916,
    46.92016769702214
   ],
   "F_14": [
    2.926589281240806,
    2.847620094958314,
    2.759172057674245,
    2.9607462712755965,
    2.9097292010067184,
    2.8468170267807347,
    2.91251624989979,
    2.8640387600556076,
    2.9148256631352023
   ],
   "p0_14": [
    0.5324240990173813,
    0.5324240990173813,
    0.5324240990173813,
    0.5250220965474064,
    0.5250220965474064,
    0.5250220965474064,
    0.5177230000891367,
    0.5177230000891367,
    0.5177230000891367
   ],
   "dist_14": [
    92.93149281080137,
    79.41442865941399,
    84.42899649922782,
    78.69800109547867,
    77.87294029587682,
    73.77601283411852,
    55.33123080431956,
    69.2400609810466,
    60.694804328047
   ]
  },
  "univ_HERAPDF": {
   "F_0to4": [
    1.5461980523586498,
    1.592688011444541,
    1.6338976692383884,
    1.6637010581612506,
    1.473393913949123,
    1.5116409400998096,
    1.549108454525339,
    1.5788862456908548,
    1.3864657009341737,
    1.440560816483817,
    1.4835954544964967,
    1.5158328419408884,
    1.288060678561649,
    1.349827589535797,
    1.3994057389486474,
    1.4416233976477195
   ],
   "p0_0to4": [
    0.28818863186621335,
    0.28818863186621335,
    0.28818863186621335,
    0.28818863186621335,
    0.26180900189052614,
    0.26180900189052614,
    0.26180900189052614,
    0.26180900189052614,
    0.24557815269546368,
    0.24557815269546368,
    0.24557815269546368,
    0.24557815269546368,
    0.22309891485645494,
    0.22309891485645494,
    0.22309891485645494,
    0.22309891485645494
   ],
   "dist_0to4": [
    18.216498120644907,
    54.69087511675164,
    35.300579199611,
    34.15571218960283,
    18.49430967543298,
    62.002172945938305,
    36.593137622563546,
    34.94117616655415,
    40.5835947597523,
    64.65790678508391,
    39.94543683344787,
    37.531835322790364,
    29.860837181189012,
    40.125053729060156,
    40.75832942412726,
    38.20369932093318
   ],
   "F_14": [
    2.585099766041832,
    2.529007710438887,
    2.4657284329678237,
    2.508665722049847,
    2.4681519865892843,
    2.4171761113350247,
    2.4185605303477877,
    2.3747557677730584,
    2.3075918336820056
   ],
   "p0_14": [
    0.47704710445620196,
    0.47704710445620196,
    0.47704710445620196,
    0.4574260523726575,
    0.4574260523726575,
    0.4574260523726575,
    0.44479577199899,
    0.44479577199899,
    0.42650122429624043
   ],
   "dist_14": [
    81.68715219360818,
    70.21590310880264,
    75.17861838974271,
    65.46674476215314,
    64.86253373848601,
    61.601587077724396,
    44.48162296854864,
    55.65196659719671,
    46.068959846372266
   ]
  }
 },
 "nearest": {
  "d_0to4": 12.141498725505132,
  "d_14": 33.21617611881348
 },
 "Fmin_any_inclusive_0<eta*<4": {
  "range": [
   0.1441460392967735,
   0.3867004751317913
  ],
  "dist": [
   2.6923139313478224,
   6.034495948537011,
   2.550752230839364,
   1.6247952197971487,
   2.521448284303685,
   7.013031237699661,
   2.2353145889041466,
   1.1940535971915591,
   4.3022834660945755,
   6.593593308893926,
   2.4021526204907877,
   1.2397856612168647,
   1.3665410787518528,
   3.2482489327137065,
   1.7696911372011945,
   0.6969458265801082
  ]
 },
 "Fmin_any_inclusive_1.4 windows": {
  "range": [
   0.6549067094026633,
   0.9813474850202919
  ],
  "dist": [
   22.668248473606326,
   19.29065555187168,
   20.671333945732936,
   14.143945524222993,
   13.786105619951115,
   13.244350403642489,
   6.962261886717251,
   8.81885581639556,
   6.262357459523475
  ]
 }
}

==> anc/calc_SHORT/item12/verify/v_hkkt.log <==
=== refit of C0 to the 25 H1 entropies (16 of Table 8, 9 of Table 7), sd = stat (+) sys ===
KL   HSS      nbar=2/3 x^-D: C0 fit 0.6465 (Table I 0.655), chi2/dof 10.80 (Table II 10.60); at Table-I C0 chi2/dof 10.83
KL   HSS      nbar=2/3 C x^-D: C0 fit 0.9812 (Table I 0.655), chi2/dof 48.90 (Table II 10.60); at Table-I C0 chi2/dof 206.52
KL   HERAPDF  nbar=2/3 x^-D: C0 fit 0.7861 (Table I 0.777), chi2/dof 4.42 (Table II 4.50); at Table-I C0 chi2/dof 4.47
KL   HERAPDF  nbar=2/3 C x^-D: C0 fit 1.0557 (Table I 0.777), chi2/dof 79.27 (Table II 4.50); at Table-I C0 chi2/dof 201.99
univ HSS      nbar=2/3 x^-D: C0 fit 0.3829 (Table I 0.777), chi2/dof 150.85 (Table II 4.35); at Table-I C0 chi2/dof 213.06
univ HSS      nbar=2/3 C x^-D: C0 fit 0.7062 (Table I 0.777), chi2/dof 5.72 (Table II 4.35); at Table-I C0 chi2/dof 9.05
univ HERAPDF  nbar=2/3 x^-D: C0 fit 0.3705 (Table I 0.706), chi2/dof 75.54 (Table II 4.18); at Table-I C0 chi2/dof 106.23
univ HERAPDF  nbar=2/3 C x^-D: C0 fit 0.8062 (Table I 0.706), chi2/dof 6.47 (Table II 4.18); at Table-I C0 chi2/dof 13.04

=== F and p0 of the local distribution at HKKT parameters (Table I C0, Table III Delta, C) ===
KL   HSS      C0 0.655: 0<eta*<4 F 0.604..1.365, p0 0.259..0.276, (F - F_H1)/sd_H1 min 12.1 | 1.4 windows F 1.705..2.013, p0 0.436..0.449, min distance 33.2 sd (verifier sd), 12.3 (sd 0.112)
KL   HERAPDF  C0 0.777: 0<eta*<4 F 0.867..1.542, p0 0.246..0.317, (F - F_H1)/sd_H1 min 14.4 | 1.4 windows F 2.208..2.541, p0 0.469..0.525, min distance 43.8 sd (verifier sd), 16.6 (sd 0.112)
univ HSS      C0 0.777: 0<eta*<4 F 1.587..1.770, p0 0.307..0.327, (F - F_H1)/sd_H1 min 19.0 | 1.4 windows F 2.759..2.961, p0 0.518..0.532, min distance 55.3 sd (verifier sd), 22.3 (sd 0.112)
univ HERAPDF  C0 0.706: 0<eta*<4 F 1.288..1.664, p0 0.223..0.288, (F - F_H1)/sd_H1 min 18.2 | 1.4 windows F 2.308..2.585, p0 0.427..0.477, min distance 44.5 sd (verifier sd), 17.1 (sd 0.112)
all four parameter sets: 0<eta*<4 F 0.604..1.770 against H1 0.044..0.266; p0 0.223..0.327 against H1 P(0) 0.020..0.110
                         1.4 windows F 1.705..2.961 against H1 0.081..0.395; p0 0.427..0.532 against H1 P(0) 0.100..0.150
nearest distance over all sets: 0<eta*<4 12.1 H1 sd; 1.4 windows 33.2 verifier sd

=== lower bound of F for any inclusive law on n >= 1 (universal fits, nbar = 2/3 C x^-D) ===
0<eta*<4: F_min 0.144..0.387 over both fits, per-cell smaller of the two 0.144..0.333; (F_min - F_H1)/sd: smallest +0.7, above by > 2 sd in 10 of 16 cells (verifier sd)
1.4 windows: F_min 0.655..0.981 over both fits, per-cell smaller of the two 0.655..0.793; (F_min - F_H1)/sd: smallest +6.3, above by > 2 sd in 9 of 9 cells (verifier sd)

wrote v_hkkt.json


==> anc/calc_SHORT/item12/verify/v_hkkt.py <==
"""Verifier: one-window F of the local distribution of Hentschinski, Kharzeev, Kutak and Tu
(arXiv:2408.01259, references/txt/2408.01259.txt), Eqs. (5), (14), (15), (17):
  p~0 = C0 exp(-Delta (y - y0)),  p~n = (1 - p~0) (1/nbar)(1 - 1/nbar)^(n-1), n >= 1,
  F = (1 + p0 - 2/nbar)/(1 - p0)   (derivation in v_lib.py).
Local entropy Eq. (16): S_loc = -p0 ln p0 - (1-p0) ln(1-p0) + (1-p0) S_inc(nbar), with
S_inc = KL Eq. (8) ln nbar - (nbar-1) ln(1-1/nbar), or universal Eq. (6) ln nbar.
Parameters: Table I (C0), Table III (Delta, C per Q2 bin); widths y - y0 = 3.2 and 1.4
(Sec. IV).  nbar: 2/3 x^-Delta for KL (Eqs. (9) and the 2/3 of Sec. II), 2/3 C x^-Delta for the
universal entropy (Eq. (10)).  Which nbar HKKT used is not stated explicitly for each case, so it
is identified by refitting C0 to the 25 H1 entropies (Tables 7 and 8 of H1 2021, VoR text) with
sd = S * (stat (+) sys tot)/100 and comparing with Table I and the chi2/dof of Table II.
( ulimit -v 1500000; python3 v_hkkt.py ) > v_hkkt.log
"""
import json
import numpy as np
from scipy import optimize
import v_lib as L
import v_h1

Q2 = ['5-10', '10-20', '20-40', '40-100']
DEL = {'HSS': [0.27, 0.28, 0.29, 0.29], 'HERAPDF': [0.28, 0.31, 0.33, 0.36]}
CC = {'HSS': [2.1, 2.7, 3.2, 3.9], 'HERAPDF': [2.54, 2.62, 2.65, 2.66]}
C0T = {('KL', 'HSS'): 0.655, ('KL', 'HERAPDF'): 0.777, ('univ', 'HSS'): 0.777, ('univ', 'HERAPDF'): 0.706}
CHI2T = {('KL', 'HSS'): 10.6, ('KL', 'HERAPDF'): 4.5, ('univ', 'HSS'): 4.35, ('univ', 'HERAPDF'): 4.18}
# H1 Table 8 (0<eta*<4): per Q2 bin, rows W = 72, 101, 147, 205: (x, S, stat%, sys%)
T8 = {'5-10': [(0.0014, 2, .33, 2.7), (0.0007, 2.3, .089, 2.1), (0.00033, 2.6, .06, 2.1), (0.00017, 2.7, .053, 2.1)],
      '10-20': [(0.0023, 2, .15, 2.7), (0.0013, 2.3, .096, 2.1), (0.00066, 2.5, .06, 2.1), (0.00034, 2.7, .048, 2.1)],
      '20-40': [(0.0052, 2, .27, 2.7), (0.0026, 2.3, .14, 2.1), (0.0013, 2.6, .081, 2.1), (0.00068, 2.7, .079, 2.1)],
      '40-100': [(0.011, 2, .22, 2.7), (0.0056, 2.3, .16, 2.1), (0.0028, 2.6, .12, 2.1), (0.0013, 2.7, .097, 2.1)]}
# H1 Table 7 (1.4-unit windows): (Q2 bin, x, S, stat%, sys%)
T7 = [('5-10', 0.00033, 2, .19, 2.7), ('5-10', 0.0007, 1.9, .2, 2.1), ('5-10', 0.0014, 1.9, .33, 2.1),
      ('10-20', 0.00034, 2.1, .14, 2.7), ('10-20', 0.00066, 2.1, .15, 2.1), ('10-20', 0.0013, 2.1, .55, 2.1),
      ('20-40', 0.00068, 2.1, .14, 2.1), ('20-40', 0.0013, 2.1, .19, 2.1), ('40-100', 0.0013, 2.1, .16, 2.1)]


def points():
    pts = []
    for q in Q2:
        for (x, S, st, sy) in T8[q]:
            pts.append(dict(q=q, x=x, S=S, sS=S * np.hypot(st, sy) / 100, w=3.2))
    for (q, x, S, st, sy) in T7:
        pts.append(dict(q=q, x=x, S=S, sS=S * np.hypot(st, sy) / 100, w=1.4))
    return pts


def nbar(model, pdf, q, x, nbar_rule):
    i = Q2.index(q); D = DEL[pdf][i]; C = CC[pdf][i]
    if nbar_rule == 'noC':
        return 2 / 3 * x ** (-D)
    return 2 / 3 * C * x ** (-D)


def S_model(model, pdf, C0, p, nbar_rule):
    i = Q2.index(p['q']); D = DEL[pdf][i]
    p0 = C0 * np.exp(-D * p['w'])
    nb = nbar(model, pdf, p['q'], p['x'], nbar_rule)
    Sinc = L.S_KL(nb) if model == 'KL' else np.log(nb)
    return L.S_loc(p0, Sinc)


def refit(model, pdf, nbar_rule, pts):
    def chi2(C0):
        return sum(((S_model(model, pdf, C0, p, nbar_rule) - p['S']) / p['sS']) ** 2 for p in pts)
    r = optimize.minimize_scalar(chi2, bounds=(0.05, 1.5), method='bounded', options={'xatol': 1e-8})
    return r.x, r.fun / (len(pts) - 1), chi2(C0T[(model, pdf)]) / (len(pts) - 1)


def main():
    pts = points()
    out = {'refit': {}, 'F': {}}
    print('=== refit of C0 to the 25 H1 entropies (16 of Table 8, 9 of Table 7), sd = stat (+) sys ===')
    for model in ('KL', 'univ'):
        for pdf in ('HSS', 'HERAPDF'):
            for rule in ('noC', 'C'):
                c0, c2dof, c2tab = refit(model, pdf, rule, pts)
                out['refit']['%s_%s_%s' % (model, pdf, rule)] = dict(C0=c0, chi2dof=c2dof, chi2dof_at_tableI=c2tab)
                print('%-4s %-8s nbar=%s: C0 fit %.4f (Table I %.3f), chi2/dof %.2f (Table II %.2f); at Table-I C0 chi2/dof %.2f'
                      % (model, pdf, '2/3 x^-D' if rule == 'noC' else '2/3 C x^-D', c0, C0T[(model, pdf)], c2dof,
                         CHI2T[(model, pdf)], c2tab))
    # H1 F and P(0)
    cells = v_h1.cells('printed')
    pn = json.load(open('v_pn.json'))
    P0_4 = pn['P0_0to4']
    t7 = pn['table7_cells']
    print('\n=== F and p0 of the local distribution at HKKT parameters (Table I C0, Table III Delta, C) ===')
    for (model, pdf) in (('KL', 'HSS'), ('KL', 'HERAPDF'), ('univ', 'HSS'), ('univ', 'HERAPDF')):
        rule = 'noC' if model == 'KL' else 'C'
        C0 = C0T[(model, pdf)]
        F4 = []; p04 = []; dist4 = []
        for qi, q in enumerate(Q2):
            for wi, (x, S, st, sy) in enumerate(T8[q]):
                D = DEL[pdf][qi]; p0 = C0 * np.exp(-D * 3.2); nb = nbar(model, pdf, q, x, rule)
                F = L.F_hkkt(p0, nb)
                c = cells[qi * 4 + wi]
                F4.append(F); p04.append(p0); dist4.append((F - c['F']) / c['sF'])
        F7 = []; p07 = []; dist7 = []; dist7_w = []
        for j, (q, x, S, st, sy) in enumerate(T7):
            qi = Q2.index(q); D = DEL[pdf][qi]; p0 = C0 * np.exp(-D * 1.4); nb = nbar(model, pdf, q, x, rule)
            F = L.F_hkkt(p0, nb)
            F7.append(F); p07.append(p0)
            dist7.append((F - t7[j]['F_mean']) / t7[j]['sF'])
            dist7_w.append((F - t7[j]['F_mean']) / 0.112)
        rec = dict(F_0to4=F4, p0_0to4=p04, dist_0to4=dist4, F_14=F7, p0_14=p07, dist_14=dist7)
        out['F']['%s_%s' % (model, pdf)] = rec
        print('%-4s %-8s C0 %.3f: 0<eta*<4 F %.3f..%.3f, p0 %.3f..%.3f, (F - F_H1)/sd_H1 min %.1f | '
              '1.4 windows F %.3f..%.3f, p0 %.3f..%.3f, min distance %.1f sd (verifier sd), %.1f (sd 0.112)'
              % (model, pdf, C0, min(F4), max(F4), min(p04), max(p04), min(dist4), min(F7), max(F7), min(p07), max(p07),
                 min(dist7), min(dist7_w)))
    allF4 = [f for v in out['F'].values() for f in v['F_0to4']]
    allF7 = [f for v in out['F'].values() for f in v['F_14']]
    allp4 = [f for v in out['F'].values() for f in v['p0_0to4']]
    allp7 = [f for v in out['F'].values() for f in v['p0_14']]
    print('all four parameter sets: 0<eta*<4 F %.3f..%.3f against H1 %.3f..%.3f; p0 %.3f..%.3f against H1 P(0) %.3f..%.3f'
          % (min(allF4), max(allF4), min(c['F'] for c in cells), max(c['F'] for c in cells), min(allp4), max(allp4),
             min(P0_4), max(P0_4)))
    print('                         1.4 windows F %.3f..%.3f against H1 %.3f..%.3f; p0 %.3f..%.3f against H1 P(0) %.3f..%.3f'
          % (min(allF7), max(allF7), min(r['F_mean'] for r in t7), max(r['F_mean'] for r in t7), min(allp7), max(allp7),
             min(r['P0'] for r in t7), max(r['P0'] for r in t7)))
    mind = min(min(v['dist_0to4']) for v in out['F'].values())
    mind7 = min(min(v['dist_14']) for v in out['F'].values())
    print('nearest distance over all sets: 0<eta*<4 %.1f H1 sd; 1.4 windows %.1f verifier sd' % (mind, mind7))
    out['nearest'] = dict(d_0to4=mind, d_14=mind7)

    # lower bound of F for ANY inclusive law on n >= 1 with mean nbar, at p~0 of Eq. (17):
    # E[n(n-1)] is smallest for the law on the two integers around nbar (convexity on the lattice),
    # E_min = (1-t) f(f-1) + t (f+1) f with f = floor(nbar), t = nbar - f;  F_min = E_min/((1-p0) nbar^2) - 1
    def Fmin(p0, nb):
        f = np.floor(nb); t = nb - f
        return ((1 - t) * f * (f - 1) + t * (f + 1) * f) / ((1 - p0) * nb ** 2) - 1
    print('\n=== lower bound of F for any inclusive law on n >= 1 (universal fits, nbar = 2/3 C x^-D) ===')
    for label, rows_, width in (('0<eta*<4', [(q, x) for q in Q2 for (x, S, st, sy) in T8[q]], 3.2),
                                ('1.4 windows', [(q, x) for (q, x, S, st, sy) in T7], 1.4)):
        vals = []; dists = []; mins = []
        for j, (q, x) in enumerate(rows_):
            qi = Q2.index(q)
            fm = []
            for pdf in ('HSS', 'HERAPDF'):
                p0 = C0T[('univ', pdf)] * np.exp(-DEL[pdf][qi] * width); nb = nbar('univ', pdf, q, x, 'C')
                fm.append(Fmin(p0, nb))
            vals.extend(fm); mins.append(min(fm))
            if width == 3.2:
                c = cells[j]; Fh, sh = c['F'], c['sF']
            else:
                Fh, sh = t7[j]['F_mean'], t7[j]['sF']
            dists.append((min(fm) - Fh) / sh)
        dists = np.array(dists)
        print('%s: F_min %.3f..%.3f over both fits, per-cell smaller of the two %.3f..%.3f; (F_min - F_H1)/sd: smallest %+.1f, above by > 2 sd in %d of %d cells (verifier sd)'
              % (label, min(vals), max(vals), min(mins), max(mins), dists.min(), int(np.sum(dists > 2)), dists.size))
        out['Fmin_any_inclusive_' + label] = dict(range=[min(vals), max(vals)], dist=dists.tolist())
    json.dump(out, open('v_hkkt.json', 'w'), indent=1, default=float)
    print('\nwrote v_hkkt.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/verify/v_lib.py <==
"""Closed forms for the one-window normalized second factorial cumulant F, written by the verifier
of item12 from SHORT1 Eqs. (nm), (means), (mixture), (fcum) and Sec. 3, without reference to the
worker's programs.

Definitions.  F = E[n(n-1)]/E[n]^2 - 1 for the count n in one window.  Law: given W (unit mean,
Gamma of shape k, Var W = 1/k), the dipole production rapidities are a Poisson process of
intensity W * rho(y), rho(y) = k*Delta*exp(Delta*y) on y > 0, so the window [a,b] has
lambda = k*(exp(Delta*b) - exp(Delta*a)).

Derivations (each one line; the tests in v_mc.py check them against the event-by-event cascade):
 base      E[n|W] = lam W, E[n(n-1)|W] = lam^2 W^2  ->  F = E[W^2] - 1 = 1/k.
 backgr.   n = s + B, s mixed Poisson of mean (1-f)mu, B ~ Poisson(f mu) independent of W:
           E[n(n-1)] = (1-f)^2 mu^2 (1+1/k) + 2 f(1-f) mu^2 + f^2 mu^2  ->  F = (1-f)^2/k.
 shift     every hadron of an event moved by one delta independent of W: window [a,b] receives the
           births in [a-delta, b-delta] cut at y = 0, lam(delta);  F = (1+1/k) E[lam^2]/E[lam]^2 - 1,
           >= 1/k by Cauchy-Schwarz.  Far from y = 0, lam(delta) = lam e^{-Delta delta} and
           F = (1+1/k) exp(Delta^2 s^2) - 1 for delta ~ N(0, s^2).
 clusters  each dipole gives X hadrons, each displaced independently by N(0, s^2); p(y) = P(y+eps in
           [a,b]); E[n|W] = W E[X] L1, E[n(n-1)|W] = (W E[X] L1)^2 + W E[X(X-1)] L2 with
           L1 = int rho p, L2 = int rho p^2  ->  F = 1/k + E[X(X-1)] L2/(E[X] L1)^2.
 select    condition on an event A that depends only on the count n_R of a disjoint region:
           n and n_R are independent given W, so F = E[W^2|A]/E[W|A]^2 - 1 with
           E[W^j 1{n_R=m}] = lam_R^m/m! k^k Gamma(k+m+j)/(Gamma(k) (k+lam_R)^(k+m+j)).
           A = {n_R = m}: posterior Gamma of shape k+m, F = 1/(k+m).
 contain   R contains the window, n | N_R ~ Bin(N_R, q):  A = {N_R >= 1}:
           F = (1+1/k) P(N_R >= 1) - 1, = (Lam-1)/(Lam+1) at k = 1.
 occupancy each hadron of the window kept with eps(N_R), N_R the true count of R containing the
           window: n_obs | N_R ~ Bin(N_R, q eps(N_R)), so F = E[N(N-1)eps^2]/E[N eps]^2 - 1 with
           N ~ NB(k, Lam_R); independent of q.
 initial   B ~ Bin(k, p) hadrons of the initial dipoles, independent of W:
           F = (lam^2/k - k p^2)/(lam + k p)^2 = 1/k - 2p/<N>, <N> = lam + k p (identity).
 HKKT      local law p~0 = p0, p~n = (1-p0) (1/nbar)(1-1/nbar)^(n-1), n >= 1:
           mean (1-p0) nbar, E[n(n-1)] = (1-p0)(2 nbar^2 - 2 nbar)
           ->  F = (1 + p0 - 2/nbar)/(1 - p0).
"""
import numpy as np
from scipy import integrate, special
from scipy.stats import norm

DELTA = 0.4
YMAX = 11.0


def lam_window(a, b, k, delta=DELTA):
    a0 = max(a, 0.0)
    b0 = max(b, 0.0)
    return k * (np.exp(delta * b0) - np.exp(delta * a0))


def F_base(k):
    return 1.0 / k


def F_background(k, f):
    return (1.0 - f) ** 2 / k


def F_shift_far(k, s, delta=DELTA):
    return (1.0 + 1.0 / k) * np.exp(delta ** 2 * s ** 2) - 1.0


def F_shift_general(k, s, a, b, delta=DELTA):
    """window [a,b], hadron = birth + delta, delta ~ N(0,s^2); births on [0, inf)"""
    lam = lambda d: lam_window(a - d, b - d, 1.0, delta)
    lo, hi = -9 * s, 9 * s
    pts = sorted(set([p for p in (a, b) if lo < p < hi]))
    m1 = integrate.quad(lambda d: lam(d) * norm.pdf(d, 0, s), lo, hi, points=pts or None, limit=400)[0]
    m2 = integrate.quad(lambda d: lam(d) ** 2 * norm.pdf(d, 0, s), lo, hi, points=pts or None, limit=400)[0]
    return (1.0 + 1.0 / k) * m2 / m1 ** 2 - 1.0


def cluster_L(a, b, s, k=1.0, delta=DELTA, ymax=YMAX):
    """L1 = int rho p, L2 = int rho p^2 with rho = k delta e^{delta y} on [0, ymax]"""
    rho = lambda y: k * delta * np.exp(delta * y)
    if s == 0.0:
        L = lam_window(a, b, k, delta)
        return L, L
    p = lambda y: norm.cdf((b - y) / s) - norm.cdf((a - y) / s)
    pts = [a, b]
    L1 = integrate.quad(lambda y: rho(y) * p(y), 0.0, ymax, points=pts, limit=400)[0]
    L2 = integrate.quad(lambda y: rho(y) * p(y) ** 2, 0.0, ymax, points=pts, limit=400)[0]
    return L1, L2


def F_cluster(k, a, b, s, EX, EXX, delta=DELTA):
    L1, L2 = cluster_L(a, b, s, k, delta)
    return 1.0 / k + EXX * L2 / (EX * L1) ** 2


# X laws: two hadrons; one plus geometric of mean one (P(G=g) = 2^-(g+1))
X_TWO = (2.0, 2.0)          # E[X], E[X(X-1)]
X_ONEGEO = (2.0, 4.0)


def _EWj_nR_eq(m, j, k, lamR):
    """E[W^j 1{n_R = m}] for W Gamma(k, unit mean), n_R | W ~ Poisson(lamR W)"""
    lg = (m * np.log(lamR) - special.gammaln(m + 1) + k * np.log(k) + special.gammaln(k + m + j)
          - special.gammaln(k) - (k + m + j) * np.log(k + lamR)) if lamR > 0 else None
    return np.exp(lg)


def F_select(k, lamR, ms):
    """F of a window count given n_R in the set ms (disjoint region of mean lamR)"""
    e1 = sum(_EWj_nR_eq(m, 1, k, lamR) for m in ms)
    e2 = sum(_EWj_nR_eq(m, 2, k, lamR) for m in ms)
    e0 = sum(_EWj_nR_eq(m, 0, k, lamR) for m in ms)
    return e2 * e0 / e1 ** 2 - 1.0


def F_select_ge1(k, lamR):
    th = k / (k + lamR)
    return (1 + 1 / k) * (1 - th ** (k + 2)) * (1 - th ** k) / (1 - th ** (k + 1)) ** 2 - 1.0


def F_contain_ge1(k, Lam):
    return (1 + 1 / k) * (1 - (k / (k + Lam)) ** k) - 1.0


def nb_pmf(k, mean, nmax):
    n = np.arange(nmax + 1)
    lp = (special.gammaln(k + n) - special.gammaln(k) - special.gammaln(n + 1)
          + k * np.log(k / (k + mean)) + n * np.log(mean / (k + mean)))
    return n, np.exp(lp)


def F_occupancy(k, LamR, eps_fun):
    nmax = int(LamR * 60 / min(k, 1.0) + 400)
    n, p = nb_pmf(k, LamR, nmax)
    e = eps_fun(n.astype(float))
    num = np.sum(p * n * (n - 1) * e ** 2)
    den = np.sum(p * n * e)
    return num / den ** 2 - 1.0, 1.0 - p.sum()


def eps_lin(u, LamR):
    a = u / LamR
    return lambda n: np.maximum(0.0, 1.0 - a * n)


def eps_exp(u, LamR):
    b = -np.log(1.0 - u) / LamR
    return lambda n: np.exp(-b * n)


def F_initial(k, lam, p):
    return (lam ** 2 / k - k * p ** 2) / (lam + k * p) ** 2


def F_hkkt(p0, nbar):
    return (1.0 + p0 - 2.0 / nbar) / (1.0 - p0)


def S_KL(nbar):
    return np.log(nbar) - (nbar - 1.0) * np.log(1.0 - 1.0 / nbar)


def S_loc(p0, Sinc):
    return -p0 * np.log(p0) - (1 - p0) * np.log(1 - p0) + (1 - p0) * Sinc


==> anc/calc_SHORT/item12/verify/v_mc.py <==
"""Verifier's event-by-event simulation of the 1+0 cascade (linear pure-birth process at rate
Delta from k dipoles at y = 0), to test F = 1/k in fixed windows under independent migration and
efficiency, and the closed forms of v_lib.py for each effect.  Written without the worker's code.

Each event: k dipoles at y = 0; with population P the next production is at t + Exp(1)/(Delta P);
productions are recorded until YMAX = 11.  Counts per event (int32 columns, see COLS).
Post-hoc (numpy Generator, fixed seed): Poisson background, occupancy-dependent efficiency,
hadrons of the initial dipoles.

Usage: ( ulimit -v 1500000; python3 v_mc.py K NEV NBATCH SEED )   -> v_mc_k{K}.json, log on stdout
"""
import sys, json, time
import numpy as np
import numba as nb
import v_lib as L

DELTA, YMAX = L.DELTA, L.YMAX
COLS = ['n45', 'n04', 'n15', 'n59', 'disp05_45', 'disp05_01', 'eff06_45', 'shift05_45',
        'shift10_45', 'shift05_01', 'cl2_s05_45', 'cl2_s02_45', 'clgeo_s05_45', 'clgeo_s0_45',
        'n56', 'n5053', 'n3550', 'cl2_s05_04']
NC = len(COLS)


@nb.njit(cache=False)
def simulate(nev, k, seed, out):
    np.random.seed(seed)
    for ev in range(nev):
        d05 = np.random.normal(0.0, 0.5)
        d10 = np.random.normal(0.0, 1.0)
        t = 0.0
        pop = k
        while True:
            t += np.random.exponential(1.0) / (DELTA * pop)
            if t >= YMAX:
                break
            pop += 1
            if 4.0 <= t < 5.0:
                out[ev, 0] += 1
                if np.random.random() < 0.6:
                    out[ev, 6] += 1
                # one plus geometric, confined
                g = 1
                while np.random.random() < 0.5:
                    g += 1
                out[ev, 13] += g
            if 0.0 <= t < 4.0:
                out[ev, 1] += 1
            if 1.0 <= t < 5.0:
                out[ev, 2] += 1
            if 5.0 <= t < 9.0:
                out[ev, 3] += 1
            if 5.0 <= t < 6.0:
                out[ev, 14] += 1
            if 5.0 <= t < 5.3:
                out[ev, 15] += 1
            if 3.5 <= t < 5.0:
                out[ev, 16] += 1
            # independent migration N(0, 0.5)
            yh = t + np.random.normal(0.0, 0.5)
            if 4.0 <= yh < 5.0:
                out[ev, 4] += 1
            if 0.0 <= yh < 1.0:
                out[ev, 5] += 1
            # common shift
            ys = t + d05
            if 4.0 <= ys < 5.0:
                out[ev, 7] += 1
            if 0.0 <= ys < 1.0:
                out[ev, 9] += 1
            ys = t + d10
            if 4.0 <= ys < 5.0:
                out[ev, 8] += 1
            # clusters of two, each hadron displaced
            for h in range(2):
                yc = t + np.random.normal(0.0, 0.5)
                if 4.0 <= yc < 5.0:
                    out[ev, 10] += 1
                if 0.0 <= yc < 4.0:
                    out[ev, 17] += 1
                yc = t + np.random.normal(0.0, 0.2)
                if 4.0 <= yc < 5.0:
                    out[ev, 11] += 1
            # one plus geometric, displaced N(0, 0.5)
            g = 1
            while np.random.random() < 0.5:
                g += 1
            for h in range(g):
                yc = t + np.random.normal(0.0, 0.5)
                if 4.0 <= yc < 5.0:
                    out[ev, 12] += 1


def Fhat(n):
    n = n.astype(np.float64)
    m = n.mean()
    return (n * (n - 1)).mean() / m ** 2 - 1.0, m


def main():
    K = int(sys.argv[1]); NEV = int(sys.argv[2]); NB = int(sys.argv[3]); SEED = int(sys.argv[4])
    nb_ev = NEV // NB
    t0 = time.time()
    rng = np.random.default_rng(SEED + 7777)
    k = float(K)
    lam45 = L.lam_window(4, 5, k)
    # post-hoc settings
    f_bg = [0.10, 0.50]
    u_occ = 0.10
    LamR = L.lam_window(3.5, 5.0, k)   # region [3.5,5] contains the window [4,5]
    p_init = 0.5
    # estimands: name -> (function(batch_counts, rng) -> sample array or (masked array), prediction)
    preds = {}
    preds['n45'] = 1 / k; preds['n04'] = 1 / k; preds['n15'] = 1 / k; preds['n59'] = 1 / k
    preds['disp05_45'] = 1 / k; preds['disp05_01'] = 1 / k; preds['eff06_45'] = 1 / k
    preds['shift05_45'] = L.F_shift_general(k, 0.5, 4, 5)
    preds['shift10_45'] = L.F_shift_general(k, 1.0, 4, 5)
    preds['shift05_01'] = L.F_shift_general(k, 0.5, 0, 1)
    preds['cl2_s05_45'] = L.F_cluster(k, 4, 5, 0.5, *L.X_TWO)
    preds['cl2_s02_45'] = L.F_cluster(k, 4, 5, 0.2, *L.X_TWO)
    preds['clgeo_s05_45'] = L.F_cluster(k, 4, 5, 0.5, *L.X_ONEGEO)
    preds['clgeo_s0_45'] = L.F_cluster(k, 4, 5, 0.0, *L.X_ONEGEO)
    preds['cl2_s05_04'] = L.F_cluster(k, 0, 4, 0.5, *L.X_TWO)
    for f in f_bg:
        preds['bg%.2f' % f] = L.F_background(k, f)
    lam56 = L.lam_window(5, 6, k); lam5053 = L.lam_window(5, 5.3, k)
    for m in range(0, 5):
        preds['sel_n56_eq%d' % m] = L.F_select(k, lam56, [m])
    preds['sel_n56_le2'] = L.F_select(k, lam56, [0, 1, 2])
    preds['sel_n5053_ge1'] = L.F_select_ge1(k, lam5053)
    preds['contain_n3550_ge1'] = L.F_contain_ge1(k, LamR)
    preds['occ_exp_u10'] = L.F_occupancy(k, LamR, L.eps_exp(u_occ, LamR))[0]
    preds['occ_lin_u10'] = L.F_occupancy(k, LamR, L.eps_lin(u_occ, LamR))[0]
    preds['init_p05'] = L.F_initial(k, lam45, p_init)
    names = list(preds.keys())
    # deliberately wrong predictions (must fail)
    wrong = {'shift10_45': 1 / k, 'clgeo_s0_45': 1 / k, 'sel_n56_eq2': 1 / (k + 3),
             'bg0.50': (1 - 0.5) / k, 'occ_exp_u10': 1 / k, 'contain_n3550_ge1': 1 / k,
             'init_p05': 1 / k, 'sel_n5053_ge1': 1 / (k + 1)}

    sums = {nm: np.zeros(3) for nm in names}   # pooled sum n, sum n(n-1), count
    batchF = {nm: [] for nm in names}
    means = np.zeros(NC)
    for b in range(NB):
        out = np.zeros((nb_ev, NC), dtype=np.int32)
        simulate(nb_ev, K, SEED * 1000 + b, out)
        means += out.mean(axis=0) / NB
        samp = {}
        for j, c in enumerate(COLS):
            samp[c] = out[:, j]
        n45 = out[:, 0].astype(np.int64)
        for f in f_bg:
            samp['bg%.2f' % f] = n45 + rng.poisson(f / (1 - f) * lam45, size=nb_ev)
        n56 = out[:, 14]
        for m in range(0, 5):
            samp['sel_n56_eq%d' % m] = n45[n56 == m]
        samp['sel_n56_le2'] = n45[n56 <= 2]
        samp['sel_n5053_ge1'] = n45[out[:, 15] >= 1]
        samp['contain_n3550_ge1'] = n45[out[:, 16] >= 1]
        NR = out[:, 16].astype(np.float64)
        samp['occ_exp_u10'] = rng.binomial(n45, L.eps_exp(u_occ, LamR)(NR))
        samp['occ_lin_u10'] = rng.binomial(n45, L.eps_lin(u_occ, LamR)(NR))
        samp['init_p05'] = n45 + rng.binomial(K, p_init, size=nb_ev)
        for nm in names:
            x = samp[nm].astype(np.float64)
            sums[nm] += [x.sum(), (x * (x - 1)).sum(), x.size]
            batchF[nm].append(Fhat(x)[0])
    res = {'k': K, 'nev': nb_ev * NB, 'nbatch': NB, 'seed': SEED, 'delta': DELTA, 'ymax': YMAX,
           'window_means_sim': dict(zip(COLS, means.tolist())),
           'lam45_pred': lam45, 'lam04_pred': L.lam_window(0, 4, k), 'lam15_pred': L.lam_window(1, 5, k),
           'lam59_pred': L.lam_window(5, 9, k), 'rows': []}
    print('k = %d, %d events in %d batches, seed %d, Delta %.2f, YMAX %.1f' % (K, nb_ev * NB, NB, SEED, DELTA, YMAX))
    print('means: n45 %.4f (pred %.4f), n04 %.4f (%.4f), n15 %.4f (%.4f), n59 %.4f (%.4f)' % (
        means[0], lam45, means[1], L.lam_window(0, 4, k), means[2], L.lam_window(1, 5, k), means[3], L.lam_window(5, 9, k)))
    print('%-20s %10s %9s %10s %8s %10s' % ('estimand', 'F_sim', 'SE', 'F_pred', 'pull', 'events'))
    maxpull = 0.0
    for nm in names:
        s1, s2, cnt = sums[nm]
        m = s1 / cnt
        F = s2 / cnt / m ** 2 - 1.0
        se = np.std(batchF[nm], ddof=1) / np.sqrt(NB)
        pull = (F - preds[nm]) / se
        maxpull = max(maxpull, abs(pull))
        row = {'name': nm, 'F_sim': F, 'se': se, 'F_pred': preds[nm], 'pull': pull, 'n_events': int(cnt), 'mean': m}
        if nm in wrong:
            row['wrong_pred'] = wrong[nm]; row['wrong_pull'] = (F - wrong[nm]) / se
        res['rows'].append(row)
        print('%-20s %10.5f %9.5f %10.5f %8.2f %10d' % (nm, F, se, preds[nm], pull, cnt)
              + ('   wrong pred %.5f -> pull %.1f' % (wrong[nm], row['wrong_pull']) if nm in wrong else ''))
    res['max_abs_pull'] = maxpull
    print('max |pull| over %d estimands: %.2f' % (len(names), maxpull))
    print('wrong predictions, |pull|: ' + ', '.join('%s %.1f' % (r['name'], abs(r['wrong_pull'])) for r in res['rows'] if 'wrong_pull' in r))
    print('time %.1f s' % (time.time() - t0))
    json.dump(res, open('v_mc_k%d_seed%d.json' % (K, SEED), 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/verify/v_mc_k1_seed91.json <==
{
 "k": 1,
 "nev": 8000000,
 "nbatch": 40,
 "seed": 91,
 "delta": 0.4,
 "ymax": 11.0,
 "window_means_sim": {
  "n45": 2.436055625,
  "n04": 3.952513,
  "n15": 5.896628000000001,
  "n59": 29.2093425,
  "disp05_45": 2.4851127500000003,
  "disp05_01": 0.4326654999999999,
  "eff06_45": 1.461377,
  "shift05_45": 2.4853164999999993,
  "shift10_45": 2.639644625,
  "shift05_01": 0.43282975000000007,
  "cl2_s05_45": 4.970143999999999,
  "cl2_s02_45": 4.887824374999999,
  "clgeo_s05_45": 4.968811874999999,
  "clgeo_s0_45": 4.870810875,
  "n56": 3.6340111250000007,
  "n5053": 0.9419519999999998,
  "n3550": 3.33347425,
  "cl2_s05_04": 7.923618875000001
 },
 "lam45_pred": 2.4360236745355355,
 "lam04_pred": 3.953032424395115,
 "lam15_pred": 5.89723140128938,
 "lam59_pred": 29.209178344747336,
 "rows": [
  {
   "name": "n45",
   "F_sim": 1.0008223259203661,
   "se": 0.0010712603006063533,
   "F_pred": 1.0,
   "pull": 0.7676247499330251,
   "n_events": 8000000,
   "mean": 2.436055625
  },
  {
   "name": "n04",
   "F_sim": 1.000347992877178,
   "se": 0.0008738095174110661,
   "F_pred": 1.0,
   "pull": 0.39824798224782765,
   "n_events": 8000000,
   "mean": 3.952513
  },
  {
   "name": "n15",
   "F_sim": 1.0005155764996378,
   "se": 0.0008137487079782766,
   "F_pred": 1.0,
   "pull": 0.6335819578980053,
   "n_events": 8000000,
   "mean": 5.896628
  },
  {
   "name": "n59",
   "F_sim": 1.0004139420525022,
   "se": 0.0006869081099999469,
   "F_pred": 1.0,
   "pull": 0.60261634194748,
   "n_events": 8000000,
   "mean": 29.2093425
  },
  {
   "name": "disp05_45",
   "F_sim": 1.0012603238447721,
   "se": 0.001101606583434901,
   "F_pred": 1.0,
   "pull": 1.1440779891150923,
   "n_events": 8000000,
   "mean": 2.48511275
  },
  {
   "name": "disp05_01",
   "F_sim": 0.9990204576172599,
   "se": 0.0026046326993372716,
   "F_pred": 1.0,
   "pull": -0.3760769735361743,
   "n_events": 8000000,
   "mean": 0.4326655
  },
  {
   "name": "eff06_45",
   "F_sim": 1.0014577845090953,
   "se": 0.0011290723644613802,
   "F_pred": 1.0,
   "pull": 1.2911347004677722,
   "n_events": 8000000,
   "mean": 1.461377
  },
  {
   "name": "shift05_45",
   "F_sim": 1.0833619669751435,
   "se": 0.0010672488515957425,
   "F_pred": 1.081621548384776,
   "pull": 1.6307523664844361,
   "n_events": 8000000,
   "mean": 2.4853165
  },
  {
   "name": "shift10_45",
   "F_sim": 1.3499146344191555,
   "se": 0.0016813312975668012,
   "F_pred": 1.3470258635265528,
   "pull": 1.7181449585713606,
   "n_events": 8000000,
   "mean": 2.639644625,
   "wrong_pred": 1.0,
   "wrong_pull": 208.1175999789851
  },
  {
   "name": "shift05_01",
   "F_sim": 1.3694017655763915,
   "se": 0.0026044818355512385,
   "F_pred": 1.3683093833902809,
   "pull": 0.41942399873924524,
   "n_events": 8000000,
   "mean": 0.43282975
  },
  {
   "name": "cl2_s05_45",
   "F_sim": 1.097514742693741,
   "se": 0.0009561583165257636,
   "F_pred": 1.0965252487892112,
   "pull": 1.0348640883292322,
   "n_events": 8000000,
   "mean": 4.970144
  },
  {
   "name": "cl2_s02_45",
   "F_sim": 1.158748386530441,
   "se": 0.001046672788247627,
   "F_pred": 1.1578409856361476,
   "pull": 0.86693845916519,
   "n_events": 8000000,
   "mean": 4.887824375
  },
  {
   "name": "clgeo_s05_45",
   "F_sim": 1.194038351374191,
   "se": 0.0010663991110958367,
   "F_pred": 1.1930504975784224,
   "pull": 0.926345291823694,
   "n_events": 8000000,
   "mean": 4.968811875
  },
  {
   "name": "clgeo_s0_45",
   "F_sim": 1.411196002657737,
   "se": 0.0012191547015879876,
   "F_pred": 1.410505041660018,
   "pull": 0.5667541591063366,
   "n_events": 8000000,
   "mean": 4.870810875,
   "wrong_pred": 1.0,
   "wrong_pull": 337.27959390399036
  },
  {
   "name": "cl2_s05_04",
   "F_sim": 1.1061587206182222,
   "se": 0.0008943503791437642,
   "F_pred": 1.1060039953633496,
   "pull": 0.17300295105898097,
   "n_events": 8000000,
   "mean": 7.923618875
  },
  {
   "name": "bg0.10",
   "F_sim": 0.8105215267579744,
   "se": 0.0008566517500274798,
   "F_pred": 0.81,
   "pull": 0.6087966994261258,
   "n_events": 8000000,
   "mean": 2.707285625
  },
  {
   "name": "bg0.50",
   "F_sim": 0.25032020645312714,
   "se": 0.00037589076410644493,
   "F_pred": 0.25,
   "pull": 0.8518603905800151,
   "n_events": 8000000,
   "mean": 4.8714695,
   "wrong_pred": 0.5,
   "wrong_pull": -664.2349783198408
  },
  {
   "name": "sel_n56_eq0",
   "F_sim": 1.0026226121942838,
   "se": 0.004559536851407045,
   "F_pred": 0.9999999999999991,
   "pull": 0.5751926741145653,
   "n_events": 1727370,
   "mean": 0.5255967163954451
  },
  {
   "name": "sel_n56_eq1",
   "F_sim": 0.5016852833108021,
   "se": 0.0019729882513074923,
   "F_pred": 0.5000000000000009,
   "pull": 0.8541780771803221,
   "n_events": 1353722,
   "mean": 1.0513968155943392
  },
  {
   "name": "sel_n56_eq2",
   "F_sim": 0.33361648384311837,
   "se": 0.0017265972689522687,
   "F_pred": 0.33333333333333415,
   "pull": 0.16399337290510463,
   "n_events": 1060098,
   "mean": 1.5770872126916569,
   "wrong_pred": 0.25,
   "wrong_pull": 48.42848146855833
  },
  {
   "name": "sel_n56_eq3",
   "F_sim": 0.2505075303737807,
   "se": 0.001041554633879533,
   "F_pred": 0.249999999999996,
   "pull": 0.4872815666848687,
   "n_events": 832476,
   "mean": 2.1007584603039606
  },
  {
   "name": "sel_n56_eq4",
   "F_sim": 0.20065183098205552,
   "se": 0.001194157160126578,
   "F_pred": 0.20000000000000462,
   "pull": 0.5458502480375467,
   "n_events": 653273,
   "mean": 2.627440595279462
  },
  {
   "name": "sel_n56_le2",
   "F_sim": 0.7364168520635008,
   "se": 0.0018006816402424046,
   "F_pred": 0.734935178866355,
   "pull": 0.82284017564949,
   "n_events": 4141190,
   "mean": 0.9666463021498651
  },
  {
   "name": "sel_n5053_ge1",
   "F_sim": 0.5514027902799545,
   "se": 0.0007909916994242219,
   "F_pred": 0.5512669507460808,
   "pull": 0.17173319767151754,
   "n_events": 3880096,
   "mean": 3.691274133423503,
   "wrong_pred": 0.5,
   "wrong_pull": 64.98524613769224
  },
  {
   "name": "contain_n3550_ge1",
   "F_sim": 0.5388939761518752,
   "se": 0.000822955833412836,
   "F_pred": 0.5385172144518424,
   "pull": 0.45781521284114235,
   "n_events": 6153046,
   "mean": 3.1672841386201243,
   "wrong_pred": 1.0,
   "wrong_pull": -560.3047030311417
  },
  {
   "name": "occ_exp_u10",
   "F_sim": 0.5953889620979411,
   "se": 0.000498316283687229,
   "F_pred": 0.5955447378734171,
   "pull": -0.3126042246168287,
   "n_events": 8000000,
   "mean": 1.937588625,
   "wrong_pred": 1.0,
   "wrong_pull": -811.9562838849859
  },
  {
   "name": "occ_lin_u10",
   "F_sim": 0.5117948174604161,
   "se": 0.00042083971990845837,
   "F_pred": 0.5113710945219689,
   "pull": 1.0068511083966536,
   "n_events": 8000000,
   "mean": 1.876025625
  },
  {
   "name": "init_p05",
   "F_sim": 0.6600469131246047,
   "se": 0.000781565786068866,
   "F_pred": 0.659403291372235,
   "pull": 0.8235029780500772,
   "n_events": 8000000,
   "mean": 2.93616475,
   "wrong_pred": 1.0,
   "wrong_pull": -434.9641360138058
  }
 ],
 "max_abs_pull": 1.7181449585713606
}

==> anc/calc_SHORT/item12/verify/v_mc_k1_seed91.log <==
k = 1, 8000000 events in 40 batches, seed 91, Delta 0.40, YMAX 11.0
means: n45 2.4361 (pred 2.4360), n04 3.9525 (3.9530), n15 5.8966 (5.8972), n59 29.2093 (29.2092)
estimand                  F_sim        SE     F_pred     pull     events
n45                     1.00082   0.00107    1.00000     0.77    8000000
n04                     1.00035   0.00087    1.00000     0.40    8000000
n15                     1.00052   0.00081    1.00000     0.63    8000000
n59                     1.00041   0.00069    1.00000     0.60    8000000
disp05_45               1.00126   0.00110    1.00000     1.14    8000000
disp05_01               0.99902   0.00260    1.00000    -0.38    8000000
eff06_45                1.00146   0.00113    1.00000     1.29    8000000
shift05_45              1.08336   0.00107    1.08162     1.63    8000000
shift10_45              1.34991   0.00168    1.34703     1.72    8000000   wrong pred 1.00000 -> pull 208.1
shift05_01              1.36940   0.00260    1.36831     0.42    8000000
cl2_s05_45              1.09751   0.00096    1.09653     1.03    8000000
cl2_s02_45              1.15875   0.00105    1.15784     0.87    8000000
clgeo_s05_45            1.19404   0.00107    1.19305     0.93    8000000
clgeo_s0_45             1.41120   0.00122    1.41051     0.57    8000000   wrong pred 1.00000 -> pull 337.3
cl2_s05_04              1.10616   0.00089    1.10600     0.17    8000000
bg0.10                  0.81052   0.00086    0.81000     0.61    8000000
bg0.50                  0.25032   0.00038    0.25000     0.85    8000000   wrong pred 0.50000 -> pull -664.2
sel_n56_eq0             1.00262   0.00456    1.00000     0.58    1727370
sel_n56_eq1             0.50169   0.00197    0.50000     0.85    1353722
sel_n56_eq2             0.33362   0.00173    0.33333     0.16    1060098   wrong pred 0.25000 -> pull 48.4
sel_n56_eq3             0.25051   0.00104    0.25000     0.49     832476
sel_n56_eq4             0.20065   0.00119    0.20000     0.55     653273
sel_n56_le2             0.73642   0.00180    0.73494     0.82    4141190
sel_n5053_ge1           0.55140   0.00079    0.55127     0.17    3880096   wrong pred 0.50000 -> pull 65.0
contain_n3550_ge1       0.53889   0.00082    0.53852     0.46    6153046   wrong pred 1.00000 -> pull -560.3
occ_exp_u10             0.59539   0.00050    0.59554    -0.31    8000000   wrong pred 1.00000 -> pull -812.0
occ_lin_u10             0.51179   0.00042    0.51137     1.01    8000000
init_p05                0.66005   0.00078    0.65940     0.82    8000000   wrong pred 1.00000 -> pull -435.0
max |pull| over 28 estimands: 1.72
wrong predictions, |pull|: shift10_45 208.1, clgeo_s0_45 337.3, bg0.50 664.2, sel_n56_eq2 48.4, sel_n5053_ge1 65.0, contain_n3550_ge1 560.3, occ_exp_u10 812.0, init_p05 435.0
time 143.2 s


==> anc/calc_SHORT/item12/verify/v_mc_k3_seed93.json <==
{
 "k": 3,
 "nev": 4000000,
 "nbatch": 40,
 "seed": 93,
 "delta": 0.4,
 "ymax": 11.0,
 "window_means_sim": {
  "n45": 7.305391999999999,
  "n04": 11.854896499999999,
  "n15": 17.685019000000004,
  "n59": 87.60113650000002,
  "disp05_45": 7.45187975,
  "disp05_01": 1.2976249999999998,
  "eff06_45": 4.382787249999999,
  "shift05_45": 7.4522265,
  "shift10_45": 7.91590675,
  "shift05_01": 1.2972707500000003,
  "cl2_s05_45": 14.905593499999998,
  "cl2_s02_45": 14.656703499999999,
  "clgeo_s05_45": 14.903498749999995,
  "clgeo_s0_45": 14.609105750000001,
  "n56": 10.897075749999997,
  "n5053": 2.824094749999999,
  "n3550": 9.99775625,
  "cl2_s05_04": 23.76315350000001
 },
 "lam45_pred": 7.308071023606606,
 "lam04_pred": 11.859097273185345,
 "lam15_pred": 17.69169420386814,
 "lam59_pred": 87.62753503424202,
 "rows": [
  {
   "name": "n45",
   "F_sim": 0.3337312840855966,
   "se": 0.00037431592977231644,
   "F_pred": 0.3333333333333333,
   "pull": 1.0631413750019865,
   "n_events": 4000000,
   "mean": 7.305392
  },
  {
   "name": "n04",
   "F_sim": 0.33392758394919,
   "se": 0.0003520772350714541,
   "F_pred": 0.3333333333333333,
   "pull": 1.687841634339291,
   "n_events": 4000000,
   "mean": 11.8548965
  },
  {
   "name": "n15",
   "F_sim": 0.33392038257226053,
   "se": 0.0003151120657701597,
   "F_pred": 0.3333333333333333,
   "pull": 1.8629855936884583,
   "n_events": 4000000,
   "mean": 17.685019
  },
  {
   "name": "n59",
   "F_sim": 0.33379937658737213,
   "se": 0.00026384765311172426,
   "F_pred": 0.3333333333333333,
   "pull": 1.7663346576801828,
   "n_events": 4000000,
   "mean": 87.6011365
  },
  {
   "name": "disp05_45",
   "F_sim": 0.33425823186293946,
   "se": 0.0003901137626061388,
   "F_pred": 0.3333333333333333,
   "pull": 2.3708431187543804,
   "n_events": 4000000,
   "mean": 7.45187975
  },
  {
   "name": "disp05_01",
   "F_sim": 0.33213367537213623,
   "se": 0.0008880082083796891,
   "F_pred": 0.3333333333333333,
   "pull": -1.3509536847480859,
   "n_events": 4000000,
   "mean": 1.297625
  },
  {
   "name": "eff06_45",
   "F_sim": 0.3331902512613225,
   "se": 0.000511854434366436,
   "F_pred": 0.3333333333333333,
   "pull": -0.2795366463668663,
   "n_events": 4000000,
   "mean": 4.38278725
  },
  {
   "name": "shift05_45",
   "F_sim": 0.3877458017515134,
   "se": 0.00044416185835556544,
   "F_pred": 0.38774769892318384,
   "pull": -0.004271352063980765,
   "n_events": 4000000,
   "mean": 7.4522265
  },
  {
   "name": "shift10_45",
   "F_sim": 0.5665399437678142,
   "se": 0.0008317479000687669,
   "F_pred": 0.5646839090177018,
   "pull": 2.2314871488812544,
   "n_events": 4000000,
   "mean": 7.91590675,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": 280.38136365021177
  },
  {
   "name": "shift05_01",
   "F_sim": 0.5777485385650853,
   "se": 0.0011845118052274408,
   "F_pred": 0.5788729222601872,
   "pull": -0.9492380659607867,
   "n_events": 4000000,
   "mean": 1.29727075
  },
  {
   "name": "cl2_s05_45",
   "F_sim": 0.3660125925698132,
   "se": 0.0003138287682972925,
   "F_pred": 0.3655084162630704,
   "pull": 1.6065331087340293,
   "n_events": 4000000,
   "mean": 14.9055935
  },
  {
   "name": "cl2_s02_45",
   "F_sim": 0.38643638105424327,
   "se": 0.00037284650946750445,
   "F_pred": 0.3859469952120492,
   "pull": 1.312566511331919,
   "n_events": 4000000,
   "mean": 14.6567035
  },
  {
   "name": "clgeo_s05_45",
   "F_sim": 0.39810984238735303,
   "se": 0.0003202449064388777,
   "F_pred": 0.39768349919280743,
   "pull": 1.331303592886246,
   "n_events": 4000000,
   "mean": 14.90349875
  },
  {
   "name": "clgeo_s0_45",
   "F_sim": 0.47038174080738604,
   "se": 0.00039430763987766804,
   "F_pred": 0.47016834722000594,
   "pull": 0.5411855257136267,
   "n_events": 4000000,
   "mean": 14.60910575,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": 347.5672130435294
  },
  {
   "name": "cl2_s05_04",
   "F_sim": 0.3692424020904952,
   "se": 0.0003313205875081522,
   "F_pred": 0.36866799845444986,
   "pull": 1.7336792753067158,
   "n_events": 4000000,
   "mean": 23.7631535
  },
  {
   "name": "bg0.10",
   "F_sim": 0.27028888309070664,
   "se": 0.00031299225975047514,
   "F_pred": 0.27,
   "pull": 0.9229719959750151,
   "n_events": 4000000,
   "mean": 8.117524
  },
  {
   "name": "bg0.50",
   "F_sim": 0.08351997297315328,
   "se": 0.00012651994963681917,
   "F_pred": 0.08333333333333333,
   "pull": 1.4751795298346726,
   "n_events": 4000000,
   "mean": 14.61384375,
   "wrong_pred": 0.16666666666666666,
   "wrong_pull": -657.1824754292857
  },
  {
   "name": "sel_n56_eq0",
   "F_sim": 0.339291327711263,
   "se": 0.00724694172558827,
   "F_pred": 0.33333333333333304,
   "pull": 0.8221391317240581,
   "n_events": 40441,
   "mean": 1.5653915580722535
  },
  {
   "name": "sel_n56_eq1",
   "F_sim": 0.2522757122421899,
   "se": 0.005013835168141397,
   "F_pred": 0.2500000000000011,
   "pull": 0.45388652914818595,
   "n_events": 94953,
   "mean": 2.097500868850905
  },
  {
   "name": "sel_n56_eq2",
   "F_sim": 0.20011354135098736,
   "se": 0.00216801708108588,
   "F_pred": 0.20000000000000262,
   "pull": 0.052371059239010864,
   "n_events": 148824,
   "mean": 2.638835134118153,
   "wrong_pred": 0.16666666666666666,
   "wrong_pull": 15.427403675052407
  },
  {
   "name": "sel_n56_eq3",
   "F_sim": 0.16496796839402195,
   "se": 0.0019743827870466676,
   "F_pred": 0.16666666666666563,
   "pull": -0.8603692676963823,
   "n_events": 194162,
   "mean": 3.1575591516362627
  },
  {
   "name": "sel_n56_eq4",
   "F_sim": 0.140532372881506,
   "se": 0.0013031130220970833,
   "F_pred": 0.14285714285714524,
   "pull": -1.784012542440883,
   "n_events": 228093,
   "mean": 3.6780216841376103
  },
  {
   "name": "sel_n56_le2",
   "F_sim": 0.2576773858047974,
   "se": 0.00229720033768264,
   "F_pred": 0.2552928227440081,
   "pull": 1.0380300845657884,
   "n_events": 284218,
   "mean": 2.305244565791048
  },
  {
   "name": "sel_n5053_ge1",
   "F_sim": 0.2840140007359164,
   "se": 0.00032475036435698534,
   "F_pred": 0.28377815926874117,
   "pull": 0.7262238724265327,
   "n_events": 3452245,
   "mean": 7.8673915090035615,
   "wrong_pred": 0.25,
   "wrong_pull": 104.73891477616995
  },
  {
   "name": "contain_n3550_ge1",
   "F_sim": 0.31717100959674793,
   "se": 0.00036829593541561545,
   "F_pred": 0.31695328172213055,
   "pull": 0.5911764254788133,
   "n_events": 3950334,
   "mean": 7.39723982832844,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": -43.88406762715555
  },
  {
   "name": "occ_exp_u10",
   "F_sim": 0.22817044118119623,
   "se": 0.00026451641914338435,
   "F_pred": 0.22795036088990672,
   "pull": 0.8320099447974407,
   "n_events": 4000000,
   "mean": 6.30096075,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": -397.5665952710945
  },
  {
   "name": "occ_lin_u10",
   "F_sim": 0.21514661123559042,
   "se": 0.00023567344538113477,
   "F_pred": 0.21498110379251378,
   "pull": 0.7022744663022128,
   "n_events": 4000000,
   "mean": 6.25813075
  },
  {
   "name": "init_p05",
   "F_sim": 0.21999110549807277,
   "se": 0.0002608114735176996,
   "F_pred": 0.21980109712407833,
   "pull": 0.7285276657184462,
   "n_events": 4000000,
   "mean": 8.805416,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": -434.575313373124
  }
 ],
 "max_abs_pull": 2.3708431187543804
}

==> anc/calc_SHORT/item12/verify/v_mc_k3_seed93.log <==
k = 3, 4000000 events in 40 batches, seed 93, Delta 0.40, YMAX 11.0
means: n45 7.3054 (pred 7.3081), n04 11.8549 (11.8591), n15 17.6850 (17.6917), n59 87.6011 (87.6275)
estimand                  F_sim        SE     F_pred     pull     events
n45                     0.33373   0.00037    0.33333     1.06    4000000
n04                     0.33393   0.00035    0.33333     1.69    4000000
n15                     0.33392   0.00032    0.33333     1.86    4000000
n59                     0.33380   0.00026    0.33333     1.77    4000000
disp05_45               0.33426   0.00039    0.33333     2.37    4000000
disp05_01               0.33213   0.00089    0.33333    -1.35    4000000
eff06_45                0.33319   0.00051    0.33333    -0.28    4000000
shift05_45              0.38775   0.00044    0.38775    -0.00    4000000
shift10_45              0.56654   0.00083    0.56468     2.23    4000000   wrong pred 0.33333 -> pull 280.4
shift05_01              0.57775   0.00118    0.57887    -0.95    4000000
cl2_s05_45              0.36601   0.00031    0.36551     1.61    4000000
cl2_s02_45              0.38644   0.00037    0.38595     1.31    4000000
clgeo_s05_45            0.39811   0.00032    0.39768     1.33    4000000
clgeo_s0_45             0.47038   0.00039    0.47017     0.54    4000000   wrong pred 0.33333 -> pull 347.6
cl2_s05_04              0.36924   0.00033    0.36867     1.73    4000000
bg0.10                  0.27029   0.00031    0.27000     0.92    4000000
bg0.50                  0.08352   0.00013    0.08333     1.48    4000000   wrong pred 0.16667 -> pull -657.2
sel_n56_eq0             0.33929   0.00725    0.33333     0.82      40441
sel_n56_eq1             0.25228   0.00501    0.25000     0.45      94953
sel_n56_eq2             0.20011   0.00217    0.20000     0.05     148824   wrong pred 0.16667 -> pull 15.4
sel_n56_eq3             0.16497   0.00197    0.16667    -0.86     194162
sel_n56_eq4             0.14053   0.00130    0.14286    -1.78     228093
sel_n56_le2             0.25768   0.00230    0.25529     1.04     284218
sel_n5053_ge1           0.28401   0.00032    0.28378     0.73    3452245   wrong pred 0.25000 -> pull 104.7
contain_n3550_ge1       0.31717   0.00037    0.31695     0.59    3950334   wrong pred 0.33333 -> pull -43.9
occ_exp_u10             0.22817   0.00026    0.22795     0.83    4000000   wrong pred 0.33333 -> pull -397.6
occ_lin_u10             0.21515   0.00024    0.21498     0.70    4000000
init_p05                0.21999   0.00026    0.21980     0.73    4000000   wrong pred 0.33333 -> pull -434.6
max |pull| over 28 estimands: 2.37
wrong predictions, |pull|: shift10_45 280.4, clgeo_s0_45 347.6, bg0.50 657.2, sel_n56_eq2 15.4, sel_n5053_ge1 104.7, contain_n3550_ge1 43.9, occ_exp_u10 397.6, init_p05 434.6
time 205.8 s


==> anc/calc_SHORT/item12/verify/v_mc_k3_seed95.json <==
{
 "k": 3,
 "nev": 4000000,
 "nbatch": 40,
 "seed": 95,
 "delta": 0.4,
 "ymax": 11.0,
 "window_means_sim": {
  "n45": 7.30603375,
  "n04": 11.851970750000001,
  "n15": 17.68295125,
  "n59": 87.59814425000003,
  "disp05_45": 7.453437750000001,
  "disp05_01": 1.2970334999999997,
  "eff06_45": 4.38259575,
  "shift05_45": 7.452606499999997,
  "shift10_45": 7.913570000000002,
  "shift05_01": 1.2966754999999999,
  "cl2_s05_45": 14.907293500000009,
  "cl2_s02_45": 14.659631999999998,
  "clgeo_s05_45": 14.9095545,
  "clgeo_s0_45": 14.611432500000001,
  "n56": 10.9011285,
  "n5053": 2.825929750000001,
  "n3550": 9.998237999999999,
  "cl2_s05_04": 23.757950750000006
 },
 "lam45_pred": 7.308071023606606,
 "lam04_pred": 11.859097273185345,
 "lam15_pred": 17.69169420386814,
 "lam59_pred": 87.62753503424202,
 "rows": [
  {
   "name": "n45",
   "F_sim": 0.33300594503538505,
   "se": 0.0003210216880688316,
   "F_pred": 0.3333333333333333,
   "pull": -1.01983233568339,
   "n_events": 4000000,
   "mean": 7.30603375
  },
  {
   "name": "n04",
   "F_sim": 0.3331286701310612,
   "se": 0.00031692467418034084,
   "F_pred": 0.3333333333333333,
   "pull": -0.645778694263726,
   "n_events": 4000000,
   "mean": 11.85197075
  },
  {
   "name": "n15",
   "F_sim": 0.332948131399581,
   "se": 0.00027121347746081467,
   "F_pred": 0.3333333333333333,
   "pull": -1.4202905303920745,
   "n_events": 4000000,
   "mean": 17.68295125
  },
  {
   "name": "n59",
   "F_sim": 0.33345981907588995,
   "se": 0.0002503327023772053,
   "F_pred": 0.3333333333333333,
   "pull": 0.5052705513722536,
   "n_events": 4000000,
   "mean": 87.59814425
  },
  {
   "name": "disp05_45",
   "F_sim": 0.3330364545658373,
   "se": 0.00030020917008397735,
   "F_pred": 0.3333333333333333,
   "pull": -0.9889063928758934,
   "n_events": 4000000,
   "mean": 7.45343775
  },
  {
   "name": "disp05_01",
   "F_sim": 0.3330003359320086,
   "se": 0.0010870526241901542,
   "F_pred": 0.3333333333333333,
   "pull": -0.30633052523356696,
   "n_events": 4000000,
   "mean": 1.2970335
  },
  {
   "name": "eff06_45",
   "F_sim": 0.33349666609446404,
   "se": 0.0003992325999800796,
   "F_pred": 0.3333333333333333,
   "pull": 0.4091167934153669,
   "n_events": 4000000,
   "mean": 4.38259575
  },
  {
   "name": "shift05_45",
   "F_sim": 0.3876065187440696,
   "se": 0.00036809884593066544,
   "F_pred": 0.38774769892318384,
   "pull": -0.3835387713789096,
   "n_events": 4000000,
   "mean": 7.4526065
  },
  {
   "name": "shift10_45",
   "F_sim": 0.565325453997932,
   "se": 0.0009233285603904784,
   "F_pred": 0.5646839090177018,
   "pull": 0.69481764969867,
   "n_events": 4000000,
   "mean": 7.91357,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": 251.25630313708535
  },
  {
   "name": "shift05_01",
   "F_sim": 0.5763533152787776,
   "se": 0.0011508839674405993,
   "F_pred": 0.5788729222601872,
   "pull": -2.189279764677547,
   "n_events": 4000000,
   "mean": 1.2966755
  },
  {
   "name": "cl2_s05_45",
   "F_sim": 0.36526374870634326,
   "se": 0.00027162698265744393,
   "F_pred": 0.3655084162630704,
   "pull": -0.9007483510417571,
   "n_events": 4000000,
   "mean": 14.9072935
  },
  {
   "name": "cl2_s02_45",
   "F_sim": 0.38571953777939005,
   "se": 0.00029898891775153935,
   "F_pred": 0.3859469952120492,
   "pull": -0.7607553964531573,
   "n_events": 4000000,
   "mean": 14.659632
  },
  {
   "name": "clgeo_s05_45",
   "F_sim": 0.3973068578193688,
   "se": 0.0003153037753590965,
   "F_pred": 0.39768349919280743,
   "pull": -1.1945349306701798,
   "n_events": 4000000,
   "mean": 14.9095545
  },
  {
   "name": "clgeo_s0_45",
   "F_sim": 0.4697642450301973,
   "se": 0.00042885125948917077,
   "F_pred": 0.47016834722000594,
   "pull": -0.9422898519406933,
   "n_events": 4000000,
   "mean": 14.6114325,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": 318.1310738351909
  },
  {
   "name": "cl2_s05_04",
   "F_sim": 0.36857717943177404,
   "se": 0.00031497415777438013,
   "F_pred": 0.36866799845444986,
   "pull": -0.2883380126088954,
   "n_events": 4000000,
   "mean": 23.75795075
  },
  {
   "name": "bg0.10",
   "F_sim": 0.26975444690099115,
   "se": 0.0002701619099836517,
   "F_pred": 0.27,
   "pull": -0.9089108787531347,
   "n_events": 4000000,
   "mean": 8.11767975
  },
  {
   "name": "bg0.50",
   "F_sim": 0.08330910777906508,
   "se": 8.97085488519285e-05,
   "F_pred": 0.08333333333333333,
   "pull": -0.2700473319240895,
   "n_events": 4000000,
   "mean": 14.613563,
   "wrong_pred": 0.16666666666666666,
   "wrong_pull": -929.2041834852355
  },
  {
   "name": "sel_n56_eq0",
   "F_sim": 0.3517295188914522,
   "se": 0.005983337862762749,
   "F_pred": 0.33333333333333304,
   "pull": 3.074569074998701,
   "n_events": 40219,
   "mean": 1.5854198264501853
  },
  {
   "name": "sel_n56_eq1",
   "F_sim": 0.2488779147705642,
   "se": 0.0035500226603179114,
   "F_pred": 0.2500000000000011,
   "pull": -0.31607832873281544,
   "n_events": 95070,
   "mean": 2.0977911012937835
  },
  {
   "name": "sel_n56_eq2",
   "F_sim": 0.20117496555617387,
   "se": 0.0020960615705815557,
   "F_pred": 0.20000000000000262,
   "pull": 0.5605587033615868,
   "n_events": 148325,
   "mean": 2.629192651272543,
   "wrong_pred": 0.16666666666666666,
   "wrong_pull": 16.463399441044487
  },
  {
   "name": "sel_n56_eq3",
   "F_sim": 0.16250280830182606,
   "se": 0.0017692985347546278,
   "F_pred": 0.16666666666666563,
   "pull": -2.3533950224047553,
   "n_events": 193451,
   "mean": 3.16182392440463
  },
  {
   "name": "sel_n56_eq4",
   "F_sim": 0.14093168679870183,
   "se": 0.0012408192586254856,
   "F_pred": 0.14285714285714524,
   "pull": -1.5517619065457833,
   "n_events": 227992,
   "mean": 3.6747166567247973
  },
  {
   "name": "sel_n56_le2",
   "F_sim": 0.25689511840060053,
   "se": 0.0017866250757620945,
   "F_pred": 0.2552928227440081,
   "pull": 0.8968281472871162,
   "n_events": 283614,
   "mean": 2.303045688858801
  },
  {
   "name": "sel_n5053_ge1",
   "F_sim": 0.2834952948232621,
   "se": 0.00031967041939307326,
   "F_pred": 0.28377815926874117,
   "pull": -0.8848627471260516,
   "n_events": 3454107,
   "mean": 7.866242128573319,
   "wrong_pred": 0.25,
   "wrong_pull": 104.7807141081627
  },
  {
   "name": "contain_n3550_ge1",
   "F_sim": 0.3165389893448767,
   "se": 0.00030758870951299656,
   "F_pred": 0.31695328172213055,
   "pull": -1.346903720587873,
   "n_events": 3950587,
   "mean": 7.397415877691087,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": -54.60000145989438
  },
  {
   "name": "occ_exp_u10",
   "F_sim": 0.22780122783613166,
   "se": 0.00027028010363643886,
   "F_pred": 0.22795036088990672,
   "pull": -0.551772223587965,
   "n_events": 4000000,
   "mean": 6.30220825,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": -390.45458425291923
  },
  {
   "name": "occ_lin_u10",
   "F_sim": 0.21467293110533525,
   "se": 0.00023758708798397938,
   "F_pred": 0.21498110379251378,
   "pull": -1.2970935827931525,
   "n_events": 4000000,
   "mean": 6.25880875
  },
  {
   "name": "init_p05",
   "F_sim": 0.2195204869717542,
   "se": 0.0002372800409950698,
   "F_pred": 0.21980109712407833,
   "pull": -1.1826116985961348,
   "n_events": 4000000,
   "mean": 8.8059555,
   "wrong_pred": 0.3333333333333333,
   "wrong_pull": -479.65621501196523
  }
 ],
 "max_abs_pull": 3.074569074998701
}

==> anc/calc_SHORT/item12/verify/v_mc_k3_seed95.log <==
k = 3, 4000000 events in 40 batches, seed 95, Delta 0.40, YMAX 11.0
means: n45 7.3060 (pred 7.3081), n04 11.8520 (11.8591), n15 17.6830 (17.6917), n59 87.5981 (87.6275)
estimand                  F_sim        SE     F_pred     pull     events
n45                     0.33301   0.00032    0.33333    -1.02    4000000
n04                     0.33313   0.00032    0.33333    -0.65    4000000
n15                     0.33295   0.00027    0.33333    -1.42    4000000
n59                     0.33346   0.00025    0.33333     0.51    4000000
disp05_45               0.33304   0.00030    0.33333    -0.99    4000000
disp05_01               0.33300   0.00109    0.33333    -0.31    4000000
eff06_45                0.33350   0.00040    0.33333     0.41    4000000
shift05_45              0.38761   0.00037    0.38775    -0.38    4000000
shift10_45              0.56533   0.00092    0.56468     0.69    4000000   wrong pred 0.33333 -> pull 251.3
shift05_01              0.57635   0.00115    0.57887    -2.19    4000000
cl2_s05_45              0.36526   0.00027    0.36551    -0.90    4000000
cl2_s02_45              0.38572   0.00030    0.38595    -0.76    4000000
clgeo_s05_45            0.39731   0.00032    0.39768    -1.19    4000000
clgeo_s0_45             0.46976   0.00043    0.47017    -0.94    4000000   wrong pred 0.33333 -> pull 318.1
cl2_s05_04              0.36858   0.00031    0.36867    -0.29    4000000
bg0.10                  0.26975   0.00027    0.27000    -0.91    4000000
bg0.50                  0.08331   0.00009    0.08333    -0.27    4000000   wrong pred 0.16667 -> pull -929.2
sel_n56_eq0             0.35173   0.00598    0.33333     3.07      40219
sel_n56_eq1             0.24888   0.00355    0.25000    -0.32      95070
sel_n56_eq2             0.20117   0.00210    0.20000     0.56     148325   wrong pred 0.16667 -> pull 16.5
sel_n56_eq3             0.16250   0.00177    0.16667    -2.35     193451
sel_n56_eq4             0.14093   0.00124    0.14286    -1.55     227992
sel_n56_le2             0.25690   0.00179    0.25529     0.90     283614
sel_n5053_ge1           0.28350   0.00032    0.28378    -0.88    3454107   wrong pred 0.25000 -> pull 104.8
contain_n3550_ge1       0.31654   0.00031    0.31695    -1.35    3950587   wrong pred 0.33333 -> pull -54.6
occ_exp_u10             0.22780   0.00027    0.22795    -0.55    4000000   wrong pred 0.33333 -> pull -390.5
occ_lin_u10             0.21467   0.00024    0.21498    -1.30    4000000
init_p05                0.21952   0.00024    0.21980    -1.18    4000000   wrong pred 0.33333 -> pull -479.7
max |pull| over 28 estimands: 3.07
wrong predictions, |pull|: shift10_45 251.3, clgeo_s0_45 318.1, bg0.50 929.2, sel_n56_eq2 16.5, sel_n5053_ge1 104.8, contain_n3550_ge1 54.6, occ_exp_u10 390.5, init_p05 479.7
time 213.9 s


==> anc/calc_SHORT/item12/verify/v_mc_sel.py <==
"""Verifier: targeted high-statistics check of F of the window [4,5] given the count n_R of the
disjoint region [5,6] (closed form 1/(k+m) for n_R = m), because the k = 3, n_R = 0 entry of
v_mc_k3_seed95 pulled +3.07 from 40 000 selected events.  Pure-birth cascade from k dipoles at rate
Delta = 0.4, births recorded up to YMAX = 6 (enough: only births in [4,6] are counted, no
displacement).  SE from 40 batches.
( ulimit -v 1500000; python3 v_mc_sel.py K NEV SEED ) > v_mc_sel_k{K}.log
"""
import sys, json, time
import numpy as np
import numba as nb

DELTA, YMAX = 0.4, 6.0


@nb.njit(cache=False)
def sim(nev, k, seed, n45, n56):
    np.random.seed(seed)
    for ev in range(nev):
        t = 0.0; pop = k; a = 0; b = 0
        while True:
            t += np.random.exponential(1.0) / (DELTA * pop)
            if t >= YMAX:
                break
            pop += 1
            if 4.0 <= t < 5.0:
                a += 1
            elif 5.0 <= t < 6.0:
                b += 1
        n45[ev] = a; n56[ev] = b


def main():
    K = int(sys.argv[1]); NEV = int(sys.argv[2]); SEED = int(sys.argv[3]); NB = 40
    t0 = time.time(); nbe = NEV // NB
    ms = list(range(0, 6))
    S = {m: np.zeros(3) for m in ms}; BF = {m: [] for m in ms}
    for b in range(NB):
        n45 = np.zeros(nbe, np.int64); n56 = np.zeros(nbe, np.int64)
        sim(nbe, K, SEED * 1000 + b, n45, n56)
        for m in ms:
            x = n45[n56 == m].astype(float)
            S[m] += [x.sum(), (x * (x - 1)).sum(), x.size]
            BF[m].append((x * (x - 1)).mean() / x.mean() ** 2 - 1)
    print('k = %d, %d events, seed %d, YMAX %.1f: F of [4,5] given n[5,6] = m' % (K, NB * nbe, SEED, YMAX))
    res = []
    for m in ms:
        s1, s2, c = S[m]; F = s2 * c / s1 ** 2 - 1; se = np.std(BF[m], ddof=1) / np.sqrt(NB)
        pred = 1.0 / (K + m)
        res.append(dict(m=m, F=F, se=se, pred=pred, pull=(F - pred) / se, n=int(c)))
        print('   m=%d: F %.5f +- %.5f, 1/(k+m) %.5f, pull %+.2f, events %d' % (m, F, se, pred, (F - pred) / se, c))
    print('time %.1f s' % (time.time() - t0))
    json.dump(res, open('v_mc_sel_k%d_seed%d.json' % (K, SEED), 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12/verify/v_mc_sel_k3.log <==
k = 3, 100000000 events, seed 11, YMAX 6.0: F of [4,5] given n[5,6] = m
   m=0: F 0.33383 +- 0.00162, 1/(k+m) 0.33333, pull +0.31, events 1004860
   m=1: F 0.24890 +- 0.00088, 1/(k+m) 0.25000, pull -1.25, events 2364801
   m=2: F 0.20007 +- 0.00042, 1/(k+m) 0.20000, pull +0.17, events 3707234
   m=3: F 0.16659 +- 0.00033, 1/(k+m) 0.16667, pull -0.23, events 4845030
   m=4: F 0.14301 +- 0.00021, 1/(k+m) 0.14286, pull +0.75, events 5703991
   m=5: F 0.12488 +- 0.00018, 1/(k+m) 0.12500, pull -0.65, events 6255319
time 52.0 s


==> anc/calc_SHORT/item12/verify/v_mc_sel_k3_seed11.json <==
[
 {
  "m": 0,
  "F": 0.3338311686739863,
  "se": 0.0016188728060269374,
  "pred": 0.3333333333333333,
  "pull": 0.30751973768390306,
  "n": 1004860
 },
 {
  "m": 1,
  "F": 0.24890124826281657,
  "se": 0.0008808450069293302,
  "pred": 0.25,
  "pull": -1.2473837378198214,
  "n": 2364801
 },
 {
  "m": 2,
  "F": 0.20007386939064697,
  "se": 0.00042398352579359124,
  "pred": 0.2,
  "pull": 0.17422703042222776,
  "n": 3707234
 },
 {
  "m": 3,
  "F": 0.1665917413701803,
  "se": 0.0003266924454910842,
  "pred": 0.16666666666666666,
  "pull": -0.2293450537974301,
  "n": 4845030
 },
 {
  "m": 4,
  "F": 0.14301103503819323,
  "se": 0.0002057051242120978,
  "pred": 0.14285714285714285,
  "pull": 0.7481203088150153,
  "n": 5703991
 },
 {
  "m": 5,
  "F": 0.12488352816211612,
  "se": 0.00017833409179992684,
  "pred": 0.125,
  "pull": -0.6531103318963271,
  "n": 6255319
 }
]

==> anc/calc_SHORT/item12/verify/v_mc_sel_k3_seed7.json <==
[
 {
  "m": 0,
  "F": 0.3728670433079002,
  "se": 0.032672675086139934,
  "pred": 0.3333333333333333,
  "pull": 1.2099930559814334,
  "n": 4088
 },
 {
  "m": 1,
  "F": 0.2422189085037636,
  "se": 0.012501388762082882,
  "pred": 0.25,
  "pull": -0.6224181684387503,
  "n": 9350
 },
 {
  "m": 2,
  "F": 0.1995589113128171,
  "se": 0.006922526568640852,
  "pred": 0.2,
  "pull": -0.06371787566421751,
  "n": 14888
 },
 {
  "m": 3,
  "F": 0.16868775926304203,
  "se": 0.006087629005046756,
  "pred": 0.16666666666666666,
  "pull": 0.3319999616763513,
  "n": 19277
 },
 {
  "m": 4,
  "F": 0.1403032761721268,
  "se": 0.0037322468383197216,
  "pred": 0.14285714285714285,
  "pull": -0.6842705736381104,
  "n": 22888
 },
 {
  "m": 5,
  "F": 0.12918049126695696,
  "se": 0.003659517717540955,
  "pred": 0.125,
  "pull": 1.1423612589491936,
  "n": 25022
 }
]

==> anc/calc_SHORT/item12/verify/v_pn.json <==
{
 "calibration": {
  "mean": [
   0.005286369568662047,
   0.006476828451891209,
   0.00271631313225168,
   -0.007119159987200585,
   -0.008863286174534725,
   0.005847298187392602,
   -0.015175008002971807,
   -0.012202130911029535,
   0.009165256945557212,
   0.0010330159656070786,
   -0.01439669884224859,
   -0.0025059254028947653,
   0.006696916910201897,
   0.001559053446816283,
   -0.02141664075712879,
   -0.014409988372858062
  ],
  "exp": [
   0.016223258326977935,
   0.019805118286195106,
   0.016829914037275684,
   0.0062385664792729,
   0.002072451931749507,
   0.018591087571221743,
   -0.001545591930418172,
   0.0008109452822936125,
   0.020691723861279446,
   0.013884822332527594,
   -0.001147094117037728,
   0.009966075780635658,
   0.018058564839014676,
   0.014378353181980885,
   -0.008619738674787936,
   -0.0021901152831131365
  ],
  "unif": [
   0.03556396702778655,
   0.03830226975227255,
   0.034168137114241104,
   0.023010585779608017,
   0.020625336639858403,
   0.03617518936006714,
   0.015020132856833318,
   0.01733145643148712,
   0.038655187409275385,
   0.031227298712244125,
   0.015444125327530589,
   0.026553984512392298,
   0.03717695465582037,
   0.03132974201881156,
   0.007570751113461949,
   0.014196070116910209
  ]
 },
 "P0_0to4": [
  0.072,
  0.064,
  0.076,
  0.066,
  0.068,
  0.041,
  0.049,
  0.054,
  0.073,
  0.03,
  0.03,
  0.04,
  0.11,
  0.032,
  0.02,
  0.027
 ],
 "table7_cells": [
  {
   "Q2": "5-10",
   "table": 13,
   "ybin": "0.15-0.3",
   "W": 147,
   "x": 0.00033,
   "x_kin": 0.0003271208625139508,
   "S_T7": 2.0,
   "S_from_PN": 1.9764461980697512,
   "mean": 2.706189013228061,
   "F_exp": 0.11535785401162779,
   "F_mean": 0.10426901302046754,
   "F_unif": 0.13117272692766035,
   "sF_stat": 0.015622844357400757,
   "sF_model": 0.015814872916032563,
   "sF_method": 0.020691723861279446,
   "sF": 0.03036990134190874,
   "F_calcorr": 0.10635483264256106,
   "P0": 0.11
  },
  {
   "Q2": "5-10",
   "table": 14,
   "ybin": "0.075-0.15",
   "W": 101,
   "x": 0.0007,
   "x_kin": 0.0006926938267663514,
   "S_T7": 1.9,
   "S_from_PN": 1.9624973639468908,
   "mean": 2.6461780929866032,
   "F_exp": 0.10818102910801941,
   "F_mean": 0.09691615428792977,
   "F_unif": 0.12213878228327713,
   "sF_stat": 0.024016212574073076,
   "sF_model": 0.013957753175257714,
   "sF_method": 0.020691723861279446,
   "sF": 0.03463733212093454,
   "F_calcorr": 0.09917800773895268,
   "P0": 0.11
  },
  {
   "Q2": "5-10",
   "table": 15,
   "ybin": "0.0375-0.075",
   "W": 72,
   "x": 0.0014,
   "x_kin": 0.0013621597006657942,
   "S_T7": 1.9,
   "S_from_PN": 1.9493849793411933,
   "mean": 2.6797278367020207,
   "F_exp": 0.0915788499337038,
   "F_mean": 0.08088686005023882,
   "F_unif": 0.11224498581346976,
   "sF_stat": 0.012291059553142542,
   "sF_model": 0.020666135879765957,
   "sF_method": 0.020691723861279446,
   "sF": 0.03172233839885212,
   "F_calcorr": 0.08257582856463706,
   "P0": 0.1
  },
  {
   "Q2": "10-20",
   "table": 16,
   "ybin": "0.3-0.6",
   "W": 205,
   "x": 0.00034,
   "x_kin": 0.0003364040012545114,
   "S_T7": 2.1,
   "S_from_PN": 2.1586605309664644,
   "mean": 3.0441064396040236,
   "F_exp": 0.2861448507948692,
   "F_mean": 0.27182281140709974,
   "F_unif": 0.30678668540968834,
   "sF_stat": 0.017697274907198798,
   "sF_model": 0.020641834614819166,
   "sF_method": 0.020691723861279446,
   "sF": 0.0341676208091514,
   "F_calcorr": 0.27714182942580246,
   "P0": 0.13
  },
  {
   "Q2": "10-20",
   "table": 17,
   "ybin": "0.15-0.3",
   "W": 147,
   "x": 0.00066,
   "x_kin": 0.000654027778896761,
   "S_T7": 2.1,
   "S_from_PN": 2.1371825855557782,
   "mean": 3.0072387999678276,
   "F_exp": 0.2808719407880589,
   "F_mean": 0.26669757069887967,
   "F_unif": 0.3011544833127253,
   "sF_stat": 0.017675281742363037,
   "sF_model": 0.020282542524666436,
   "sF_method": 0.020691723861279446,
   "sF": 0.033940308665188296,
   "F_calcorr": 0.27186891941899216,
   "P0": 0.13
  },
  {
   "Q2": "10-20",
   "table": 18,
   "ybin": "0.075-0.15",
   "W": 101,
   "x": 0.0013,
   "x_kin": 0.0013844286683405448,
   "S_T7": 2.1,
   "S_from_PN": 2.14537461380174,
   "mean": 3.0808950778766047,
   "F_exp": 0.25709390705527513,
   "F_mean": 0.24322862546846347,
   "F_unif": 0.2816391262771816,
   "sF_stat": 0.014656069049528434,
   "sF_model": 0.024545219221906445,
   "sF_method": 0.020691723861279446,
   "sF": 0.03529044605821004,
   "F_calcorr": 0.2480908856862084,
   "P0": 0.12
  },
  {
   "Q2": "20-40",
   "table": 20,
   "ybin": "0.3-0.6",
   "W": 205,
   "x": 0.00068,
   "x_kin": 0.0006725817433193995,
   "S_T7": 2.1,
   "S_from_PN": 2.2076957803080455,
   "mean": 3.0729382676662937,
   "F_exp": 0.4089920627159751,
   "F_mean": 0.39342262556294494,
   "F_unif": 0.43635170794775946,
   "sF_stat": 0.029934216228051216,
   "sF_model": 0.027359645231784357,
   "sF_method": 0.020691723861279446,
   "sF": 0.04552751832406711,
   "F_calcorr": 0.3999890413469084,
   "P0": 0.15
  },
  {
   "Q2": "20-40",
   "table": 21,
   "ybin": "0.15-0.3",
   "W": 147,
   "x": 0.0013,
   "x_kin": 0.0013072006122804994,
   "S_T7": 2.1,
   "S_from_PN": 2.2057936585068663,
   "mean": 3.1191487656300088,
   "F_exp": 0.38615473215336626,
   "F_mean": 0.3708279193288675,
   "F_unif": 0.4091465056451087,
   "sF_stat": 0.01843426957228916,
   "sF_model": 0.022991773491742418,
   "sF_method": 0.020691723861279446,
   "sF": 0.036008212664763804,
   "F_calcorr": 0.37715171078429954,
   "P0": 0.14
  },
  {
   "Q2": "40-100",
   "table": 24,
   "ybin": "0.3-0.6",
   "W": 205,
   "x": 0.0013,
   "x_kin": 0.0015026892276471693,
   "S_T7": 2.1,
   "S_from_PN": 2.217831555831143,
   "mean": 3.1983605226848466,
   "F_exp": 0.4100557177633728,
   "F_mean": 0.3949070009197928,
   "F_unif": 0.43759949488502103,
   "sF_stat": 0.02317166326638295,
   "sF_model": 0.02754377712164824,
   "sF_method": 0.020691723861279446,
   "sF": 0.041517864504440914,
   "F_calcorr": 0.4010526963943061,
   "P0": 0.14
  }
 ]
}

==> anc/calc_SHORT/item12/verify/v_pn.log <==
parsed tables: [13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28]  rows per table: [28, 30, 35, 28, 30, 34, 27, 31, 34, 26, 31, 34, 38, 37, 37, 37]
normalization sum w*P over 64 distributions: 0.9816 .. 1.0274

=== calibration, 0<eta*<4: F from P(N) (Tables 25-28) minus F from Tables 4 and 6 ===
Q2 5-10   W  72  F(T4,T6) 0.0556  <N> 3.00 | mean 0.0608 (<N> 3.005) exp 0.0718 (<N> 3.005) unif 0.0911 (<N> 3.047)
Q2 5-10   W 101  F(T4,T6) 0.1361  <N> 4.20 | mean 0.1425 (<N> 4.203) exp 0.1559 (<N> 4.203) unif 0.1744 (<N> 4.253)
Q2 5-10   W 147  F(T4,T6) 0.2145  <N> 5.20 | mean 0.2172 (<N> 5.270) exp 0.2313 (<N> 5.270) unif 0.2487 (<N> 5.331)
Q2 5-10   W 205  F(T4,T6) 0.2661  <N> 6.10 | mean 0.2589 (<N> 6.116) exp 0.2723 (<N> 6.116) unif 0.2891 (<N> 6.187)
Q2 10-20  W  72  F(T4,T6) 0.0444  <N> 3.00 | mean 0.0356 (<N> 3.070) exp 0.0465 (<N> 3.070) unif 0.0651 (<N> 3.114)
Q2 10-20  W 101  F(T4,T6) 0.0973  <N> 4.30 | mean 0.1032 (<N> 4.338) exp 0.1159 (<N> 4.338) unif 0.1335 (<N> 4.388)
Q2 10-20  W 147  F(T4,T6) 0.1920  <N> 5.40 | mean 0.1769 (<N> 5.447) exp 0.1905 (<N> 5.447) unif 0.2071 (<N> 5.509)
Q2 10-20  W 205  F(T4,T6) 0.2444  <N> 6.30 | mean 0.2322 (<N> 6.359) exp 0.2452 (<N> 6.359) unif 0.2617 (<N> 6.437)
Q2 20-40  W  72  F(T4,T6) 0.0520  <N> 3.10 | mean 0.0612 (<N> 3.097) exp 0.0727 (<N> 3.097) unif 0.0907 (<N> 3.141)
Q2 20-40  W 101  F(T4,T6) 0.0840  <N> 4.50 | mean 0.0850 (<N> 4.528) exp 0.0978 (<N> 4.528) unif 0.1152 (<N> 4.583)
Q2 20-40  W 147  F(T4,T6) 0.1631  <N> 5.70 | mean 0.1487 (<N> 5.710) exp 0.1620 (<N> 5.710) unif 0.1786 (<N> 5.780)
Q2 20-40  W 205  F(T4,T6) 0.2158  <N> 6.60 | mean 0.2133 (<N> 6.621) exp 0.2258 (<N> 6.621) unif 0.2423 (<N> 6.706)
Q2 40-100 W  72  F(T4,T6) 0.0893  <N> 2.80 | mean 0.0960 (<N> 2.797) exp 0.1073 (<N> 2.797) unif 0.1265 (<N> 2.835)
Q2 40-100 W 101  F(T4,T6) 0.0741  <N> 4.50 | mean 0.0756 (<N> 4.570) exp 0.0885 (<N> 4.570) unif 0.1054 (<N> 4.626)
Q2 40-100 W 147  F(T4,T6) 0.1465  <N> 5.90 | mean 0.1251 (<N> 5.952) exp 0.1379 (<N> 5.952) unif 0.1541 (<N> 6.026)
Q2 40-100 W 205  F(T4,T6) 0.1990  <N> 6.80 | mean 0.1846 (<N> 6.805) exp 0.1968 (<N> 6.805) unif 0.2132 (<N> 6.895)
model mean: F(P(N)) - F(T4,T6) from -0.0214 to +0.0092, mean -0.0036
model exp : F(P(N)) - F(T4,T6) from -0.0086 to +0.0207, mean +0.0090
model unif: F(P(N)) - F(T4,T6) from +0.0076 to +0.0387, mean +0.0264
H1 P(0) in 0<eta*<4 over 16 cells: 0.020 .. 0.110

=== nine Table-7 cells (1.4-unit windows) ===
Q2 5-10   T13 y 0.15-0.3     W 147 x 0.00033 (kin 0.00033) S 2.0 (from P(N) 1.976) <N> 2.706 F exp 0.1154 mean 0.1043 unif 0.1312 sd stat 0.0156 model 0.0158 method 0.0207 -> 0.0304 ; P(0) 0.110
Q2 5-10   T14 y 0.075-0.15   W 101 x 0.00070 (kin 0.00069) S 1.9 (from P(N) 1.962) <N> 2.646 F exp 0.1082 mean 0.0969 unif 0.1221 sd stat 0.0240 model 0.0140 method 0.0207 -> 0.0346 ; P(0) 0.110
Q2 5-10   T15 y 0.0375-0.075 W  72 x 0.00140 (kin 0.00136) S 1.9 (from P(N) 1.949) <N> 2.680 F exp 0.0916 mean 0.0809 unif 0.1122 sd stat 0.0123 model 0.0207 method 0.0207 -> 0.0317 ; P(0) 0.100
Q2 10-20  T16 y 0.3-0.6      W 205 x 0.00034 (kin 0.00034) S 2.1 (from P(N) 2.159) <N> 3.044 F exp 0.2861 mean 0.2718 unif 0.3068 sd stat 0.0177 model 0.0206 method 0.0207 -> 0.0342 ; P(0) 0.130
Q2 10-20  T17 y 0.15-0.3     W 147 x 0.00066 (kin 0.00065) S 2.1 (from P(N) 2.137) <N> 3.007 F exp 0.2809 mean 0.2667 unif 0.3012 sd stat 0.0177 model 0.0203 method 0.0207 -> 0.0339 ; P(0) 0.130
Q2 10-20  T18 y 0.075-0.15   W 101 x 0.00130 (kin 0.00138) S 2.1 (from P(N) 2.145) <N> 3.081 F exp 0.2571 mean 0.2432 unif 0.2816 sd stat 0.0147 model 0.0245 method 0.0207 -> 0.0353 ; P(0) 0.120
Q2 20-40  T20 y 0.3-0.6      W 205 x 0.00068 (kin 0.00067) S 2.1 (from P(N) 2.208) <N> 3.073 F exp 0.4090 mean 0.3934 unif 0.4364 sd stat 0.0299 model 0.0274 method 0.0207 -> 0.0455 ; P(0) 0.150
Q2 20-40  T21 y 0.15-0.3     W 147 x 0.00130 (kin 0.00131) S 2.1 (from P(N) 2.206) <N> 3.119 F exp 0.3862 mean 0.3708 unif 0.4091 sd stat 0.0184 model 0.0230 method 0.0207 -> 0.0360 ; P(0) 0.140
Q2 40-100 T24 y 0.3-0.6      W 205 x 0.00130 (kin 0.00150) S 2.1 (from P(N) 2.218) <N> 3.198 F exp 0.4101 mean 0.3949 unif 0.4376 sd stat 0.0232 model 0.0275 method 0.0207 -> 0.0415 ; P(0) 0.140
F over nine cells 0.092 .. 0.410 (mean model 0.081 .. 0.395); <N> 2.65 .. 3.20; sd 0.030 .. 0.046; P(0) 0.100 .. 0.150

wrote v_pn.json


==> anc/calc_SHORT/item12/verify/v_pn.py <==
"""Verifier: F and P(0) from the H1 2021 multiplicity distributions P(N) printed in the VoR
(references/txt/H1_EPJC81_212_VoR.txt), Tables 13-24 (three eta_lab windows of 1.4 units, four
Q2 bins, four y bins) and Tables 25-28 (0 < eta* < 4).

P(N) is a density per unit N: bins N = 0..3 are single integers; wider bins hold the integers
4-5, 6-7, 8-11, 12-15, 16-19, 20-25, 26-31 (printed edges 12, 16, 20, 26, 32 are 11.5, 15.5, 19.5,
25.5, 31.5 rounded to two significant figures; the widths are checked by the normalization).
The column 'N' is the mean of N inside the bin.  Within-bin models for the second moment:
  'mean'  : all mass at the printed mean (no within-bin variance)
  'exp'   : P(n) proportional to r^n over the integers of the bin, r fixed by the printed mean
            (for two-integer bins this is the exact split)
  'unif'  : uniform over the integers of the bin (mean = bin centre, printed mean ignored)
Calibration: F from Tables 25-28 against F from Tables 4 and 6 (v_h1.py cells, printed rounding).
Uncertainty of F from P(N): stat and sys of each bin taken as independent (H1 gives no
covariance), propagated linearly, plus the spread between the within-bin models, plus the
calibration offset.
( ulimit -v 1500000; python3 v_pn.py ) > v_pn.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import re, json
import numpy as np
import v_h1

TXT = _PKG + '/../references/txt/H1_EPJC81_212_VoR.txt'
YB = ['0.0375-0.075', '0.075-0.15', '0.15-0.3', '0.3-0.6']
YB2W = {'0.0375-0.075': 72, '0.075-0.15': 101, '0.15-0.3': 147, '0.3-0.6': 205}


def num(s):
    s = s.replace('−', '-').replace(' ', '')
    return float(s)


def parse():
    lines = open(TXT, encoding='utf-8').read().split('\n')
    tables = {}
    cur = None; yb = None
    hdr = re.compile(r'^\s*Table (\d+) Charged')
    ybin = re.compile(r'^\s*(0\.0375|0\.075|0\.15|0\.3) < y < (0\.075|0\.15|0\.3|0\.6)\s*$')
    # data row: lo hi N P stat sys ...  (lo may be '− 0.5'; P may be '8.4e−05' or '− 1.6e−06')
    tok = r'(−\s?)?[0-9.]+(?:e[−+\-]?\d+)?'
    row = re.compile(r'^\s*(' + tok + r')\s+(' + tok + r')\s+(' + tok + r')\s+(' + tok + r')\s+(' + tok + r')\s+(' + tok + r')')
    for ln in lines:
        m = hdr.match(ln)
        if m:
            t = int(m.group(1))
            cur = t if 13 <= t <= 28 else None
            yb = None
            continue
        if cur is None:
            continue
        if re.match(r'^\s*Table (\d+)', ln) and not hdr.match(ln):
            cur = None; continue
        m = ybin.match(ln)
        if m:
            yb = '%s-%s' % (m.group(1), m.group(2))
            tables.setdefault(cur, {})[yb] = []
            continue
        if yb is None:
            continue
        m = row.match(ln)
        if m:
            g = [m.group(i) for i in (1, 3, 5, 7, 9, 11)]
            lo, hi, N, P, st, sy = [num(x) for x in g]
            tables[cur][yb].append(dict(lo=lo, hi=hi, N=N, P=P, stat=st, sys=sy))
    return tables


def integers(lo, hi):
    a = int(np.floor(lo + 0.5 + 1e-9)) if lo > -0.5 else 0
    # printed hi rounded to 2 s.f.: the true edge is x.5
    if hi <= 3.5:
        b = int(round(hi - 0.5))
    else:
        edges = {5.5: 5, 7.5: 7, 12: 11, 16: 15, 20: 19, 26: 25, 32: 31, 40: 39}
        b = edges[hi]
    return np.arange(a, b + 1)


def exp_profile(ns, mean):
    if len(ns) == 1:
        return np.array([1.0])
    lo, hi = ns[0], ns[-1]
    mean = min(max(mean, lo + 1e-6), hi - 1e-6)
    def m_of(t):
        w = np.exp(t * (ns - ns.mean())); w /= w.sum(); return (w * ns).sum()
    a, b = -50.0, 50.0
    for _ in range(200):
        c = 0.5 * (a + b)
        if m_of(c) < mean:
            a = c
        else:
            b = c
    w = np.exp(0.5 * (a + b) * (ns - ns.mean())); return w / w.sum()


def moments(rows, model):
    """returns E[N], E[N(N-1)], normalization, and gradient of F w.r.t. each bin density"""
    S0 = S1 = S2 = 0.0
    per = []
    for r in rows:
        ns = integers(r['lo'], r['hi'])
        w = len(ns)
        if model == 'mean':
            m1 = r['N']; m2 = r['N'] ** 2
        elif model == 'exp':
            pr = exp_profile(ns, r['N']); m1 = (pr * ns).sum(); m2 = (pr * ns ** 2).sum()
        else:
            m1 = ns.mean(); m2 = (ns ** 2).mean()
        per.append((w, m1, m2))
        S0 += w * r['P']; S1 += w * r['P'] * m1; S2 += w * r['P'] * (m2 - m1)
    # normalized moments
    mu = S1 / S0; f2 = S2 / S0
    F = f2 / mu ** 2 - 1
    # gradient of F with respect to each P_b (normalization included)
    grad = []
    for (w, m1, m2) in per:
        dS0, dS1, dS2 = w, w * m1, w * (m2 - m1)
        # F = S2 S0 / S1^2 - 1
        g = (dS2 * S0 + S2 * dS0) / S1 ** 2 - 2 * S2 * S0 * dS1 / S1 ** 3
        grad.append(g)
    return mu, F, S0, np.array(grad)


def F_with_err(rows, model):
    mu, F, S0, g = moments(rows, model)
    P = np.array([r['P'] for r in rows])
    sP = np.abs(P) * np.sqrt(np.array([r['stat'] for r in rows]) ** 2 + np.array([r['sys'] for r in rows]) ** 2) / 100
    return mu, F, S0, np.sqrt(np.sum((g * sP) ** 2))


def main():
    T = parse()
    out = {}
    print('parsed tables:', sorted(T.keys()), ' rows per table:', [sum(len(v) for v in T[t].values()) for t in sorted(T)])
    # normalization check
    norms = []
    for t in sorted(T):
        for yb, rows in T[t].items():
            norms.append(moments(rows, 'mean')[2])
    print('normalization sum w*P over %d distributions: %.4f .. %.4f' % (len(norms), min(norms), max(norms)))
    # calibration on 0<eta*<4
    cells = v_h1.cells('printed')
    Q2 = ['5-10', '10-20', '20-40', '40-100']
    print('\n=== calibration, 0<eta*<4: F from P(N) (Tables 25-28) minus F from Tables 4 and 6 ===')
    cal = {m: [] for m in ('mean', 'exp', 'unif')}
    p0_4 = []
    for qi, q in enumerate(Q2):
        t = 25 + qi
        for yb in YB:
            rows = T[t][yb]
            W = YB2W[yb]
            ref = [c for c in cells if c['Q2'] == q and c['W'] == W][0]
            line = 'Q2 %-6s W %3d  F(T4,T6) %.4f  <N> %.2f |' % (q, W, ref['F'], ref['N'])
            for m in ('mean', 'exp', 'unif'):
                mu, F, S0, sF = F_with_err(rows, m)
                cal[m].append(F - ref['F'])
                line += ' %s %.4f (<N> %.3f)' % (m, F, mu)
            p0_4.append(rows[0]['P'])
            print(line)
    for m in cal:
        a = np.array(cal[m])
        print('model %-4s: F(P(N)) - F(T4,T6) from %+.4f to %+.4f, mean %+.4f' % (m, a.min(), a.max(), a.mean()))
    out['calibration'] = {m: cal[m] for m in cal}
    print('H1 P(0) in 0<eta*<4 over 16 cells: %.3f .. %.3f' % (min(p0_4), max(p0_4)))
    out['P0_0to4'] = p0_4

    # the nine Table 7 cells: (Q2 bin, table, y bin, x)
    T7 = [('5-10', 13, '0.15-0.3', 0.00033, 2.0), ('5-10', 14, '0.075-0.15', 0.0007, 1.9), ('5-10', 15, '0.0375-0.075', 0.0014, 1.9),
          ('10-20', 16, '0.3-0.6', 0.00034, 2.1), ('10-20', 17, '0.15-0.3', 0.00066, 2.1), ('10-20', 18, '0.075-0.15', 0.0013, 2.1),
          ('20-40', 20, '0.3-0.6', 0.00068, 2.1), ('20-40', 21, '0.15-0.3', 0.0013, 2.1),
          ('40-100', 24, '0.3-0.6', 0.0013, 2.1)]
    # kinematic check of the row correspondence: x = Q2/(W^2 + Q2) with Q2 at the bin's geometric centre
    print('\n=== nine Table-7 cells (1.4-unit windows) ===')
    Q2c = {'5-10': np.sqrt(50), '10-20': np.sqrt(200), '20-40': np.sqrt(800), '40-100': np.sqrt(4000)}
    calm = {m: np.array(cal[m]) for m in cal}
    res7 = []
    for (q, t, yb, x, S) in T7:
        W = YB2W[yb]
        xk = Q2c[q] / (W ** 2 + Q2c[q])
        rows = T[t][yb]
        vals = {m: F_with_err(rows, m) for m in ('mean', 'exp', 'unif')}
        Fc = vals['exp'][1]
        spread = max(abs(vals[m][1] - Fc) for m in vals)
        stat = vals['exp'][3]
        meth = np.abs(calm['exp']).max()
        sF = np.sqrt(stat ** 2 + spread ** 2 + meth ** 2)
        Fcorr = Fc - calm['exp'].mean()
        # entropy from P(N) as a check of the row correspondence (exp model within bins)
        Sh = 0.0
        for r in rows:
            ns = integers(r['lo'], r['hi']); pr = exp_profile(ns, r['N']) * r['P'] * len(ns)
            pr = pr[pr > 0]; Sh -= np.sum(pr * np.log(pr))
        res7.append(dict(Q2=q, table=t, ybin=yb, W=W, x=x, x_kin=xk, S_T7=S, S_from_PN=Sh, mean=vals['exp'][0],
                         F_exp=Fc, F_mean=vals['mean'][1], F_unif=vals['unif'][1], sF_stat=stat, sF_model=spread,
                         sF_method=meth, sF=sF, F_calcorr=Fcorr, P0=rows[0]['P']))
        print('Q2 %-6s T%d y %-12s W %3d x %.5f (kin %.5f) S %.1f (from P(N) %.3f) <N> %.3f F exp %.4f mean %.4f unif %.4f '
              'sd stat %.4f model %.4f method %.4f -> %.4f ; P(0) %.3f'
              % (q, t, yb, W, x, xk, S, Sh, vals['exp'][0], Fc, vals['mean'][1], vals['unif'][1], stat, spread, meth, sF,
                 rows[0]['P']))
    F7 = np.array([r['F_exp'] for r in res7])
    print('F over nine cells %.3f .. %.3f (mean model %.3f .. %.3f); <N> %.2f .. %.2f; sd %.3f .. %.3f; P(0) %.3f .. %.3f'
          % (F7.min(), F7.max(), min(r['F_mean'] for r in res7), max(r['F_mean'] for r in res7),
             min(r['mean'] for r in res7), max(r['mean'] for r in res7), min(r['sF'] for r in res7),
             max(r['sF'] for r in res7), min(r['P0'] for r in res7), max(r['P0'] for r in res7)))
    out['table7_cells'] = res7
    json.dump(out, open('v_pn.json', 'w'), indent=1, default=float)
    print('\nwrote v_pn.json')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12b/README.md <==
# calc_SHORT item12b: the size of the effects that could lower F at k = 1, with H1's published mean held

Written 23 September 2026 because item12 and its verification took H1's published mean in |eta_lab| < 1.6 (Table 3) as the mean BEFORE an efficiency loss or an
event selection. H1's tables are corrected to the hadron level after its own selection, so the
published mean is the mean after any such effect. The programs here hold it fixed as the observed mean.

| program | output | what it does |
|---|---|---|
| `occupancy_observed_mean.py` | `.log`, `.json` | k = 1, N geometric, each hadron kept with probability exp(-b N). Closed forms for the kept mean and second factorial moment; for each b the smaller Lam with kept mean = M_H1; F falls along this path to a minimum F_min less than 0.13 percent of b below the largest admissible b, then rises by at most 1.1 percent (F_min is taken as the minimum over 2001 points, at most 5e-5 above the true minimum). Loss u = 1 - exp(-b Lam) at the mean occupancy that gives H1's F on this path, the smaller of two losses, or F_min and (F_min - F_H1)/s_F where H1's F is below F_min. |
| `occupancy_branches.py` | `.log`, `.json` | the same model with the kept mean M held, scanned over the whole family of (Lam, b) by a parametrization in a = Lam/(1 + Lam) that shares no code with the program above, in mpmath at 40 digits. It finds the minimum of F over the family, the distance of that minimum from b* (at most 0.13 percent of b*) and the rise to F(b*) (at most 1.1 percent), that the second branch (larger Lam) has no lower F, the 9 reachable cells of the 16, and in each of them two solutions of F = F_H1: the smaller loss is the one occupancy_observed_mean.py reports (33 to 57 percent), the larger one needs 68 to 87 percent. `SHORT8/make_numbers.py` reads the json to check the loss and F_min of the program above. |
| `selection_pzero.py` | `.log`, `.json` | H1's P(0) in |eta_lab| < 1.6 (Tables 9 to 12) with stat and sys in quadrature: a selection N >= j with j >= 1 on the count in the acceptance would make it zero. For reference, the continuous j that gives H1's F with the selected mean held at M_H1: F = ((M - j)^2 - j)/M^2. |

Results (all 16 cells of H1 2021, F in 0 < eta* < 4, s_F with rounding as printed, from
item12/requirements_per_cell.json):
- Occupancy (exponential form): H1's F is reached in 9 of 16 cells, with a loss of 0.330 to 0.572 at
  the mean occupancy. In 7 cells F_min lies above H1's F at the central value, by 0.11 to 2.13 s_F.
  F_min over the cells 0.094 to 0.148. (item12 with the published mean taken as the mean before the
  loss: 0.289 to 0.450 in all 16.)
- Selection: P(0) = 0.0023 to 0.0750, above zero by 2.80 to 12.30 sd in every cell, so no selection
  on the count in |eta_lab| < 1.6 is present at the hadron level. The j it would need with the
  selected mean held: 1.55 to 3.81 (item12: 4.48 to 9.73 with the mean taken as before the selection).
- The background share 1 - sqrt(F) and the fixed count m = 1/F - 1 of item12 do not depend on this
  convention and are unchanged.

Cross-checks: a first version summed the series directly on a coarser grid of b and gave the same u to
three decimals in eight of the nine reachable cells; it missed the ninth (Q2 40-100, W 147), where
H1's F lies 0.004 above F_min, and that version was replaced by the closed forms. An independent estimate gave "7 of 16
unreachable, the other 9 need 33 to 57 percent" and j = 1.6 to 3.8. Python ran as
`( ulimit -v 1500000; python3 ... )`.


==> anc/calc_SHORT/item12b/occupancy_branches.json <==
[
 {
  "Q2": [
   5,
   10
  ],
  "W": 72,
  "M": 3.4,
  "F_H1": 0.05555555555555555,
  "sF": 0.08182925647568547,
  "Fmin_true": 0.10133076867904733,
  "b_at_min": 0.07087778343505649,
  "bstar": 0.07095173597228444,
  "below_bstar_fraction": 0.0010422935565216388,
  "F_at_bstar": 0.10217192376104349,
  "rise_fraction": 0.008301082612532186,
  "Fmin_second_branch": 0.10217192376104349,
  "solutions": [],
  "reachable": false,
  "code_Fmin": 0.10133111823892826,
  "code_bstar": 0.07095173597228448,
  "code_u": null
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 101,
  "M": 4.8,
  "F_H1": 0.13605442176870744,
  "sF": 0.026633941888226823,
  "Fmin_true": 0.12509840045866336,
  "b_at_min": 0.05074367776247148,
  "bstar": 0.050772325373423216,
  "below_bstar_fraction": 0.000564236732137686,
  "F_at_bstar": 0.12555060552626415,
  "rise_fraction": 0.0036147949609494,
  "Fmin_second_branch": 0.12555060552626415,
  "solutions": [
   {
    "Lam": 15.391588894672063,
    "b": 0.049730853910547684,
    "u": 0.534869309838411,
    "branch": 1
   },
   {
    "Lam": 24.487380569930032,
    "b": 0.05035375678437684,
    "u": 0.7085921962861799,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.1250999425669299,
  "code_bstar": 0.050772325373423216,
  "code_u": 0.5348693098384066
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 147,
  "M": 5.9,
  "F_H1": 0.21449704142011833,
  "sF": 0.040208989767338194,
  "Fmin_true": 0.13604855760692566,
  "b_at_min": 0.04148368973347644,
  "bstar": 0.041499730906752734,
  "below_bstar_fraction": 0.00038653680218632023,
  "F_at_bstar": 0.1363574235208096,
  "rise_fraction": 0.002270262318960391,
  "Fmin_second_branch": 0.1363574235208096,
  "solutions": [
   {
    "Lam": 13.487467282798738,
    "b": 0.03658705794560282,
    "u": 0.38949374941491305,
    "branch": 1
   },
   {
    "Lam": 46.26660265848237,
    "b": 0.03848953066743147,
    "u": 0.8314933091891027,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.1360543335847344,
  "code_bstar": 0.041499730906752755,
  "code_u": 0.38949374941491754
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 205,
  "M": 6.3,
  "F_H1": 0.2660575114216609,
  "sF": 0.04091976003841135,
  "Fmin_true": 0.13910305026741218,
  "b_at_min": 0.03890209710311155,
  "bstar": 0.03891541624967355,
  "below_bstar_fraction": 0.00034225887438905266,
  "F_at_bstar": 0.13937631550401952,
  "rise_fraction": 0.001964480549362499,
  "Fmin_second_branch": 0.13937631550401952,
  "solutions": [
   {
    "Lam": 12.635887659608562,
    "b": 0.03167531032154354,
    "u": 0.3298446064426417,
    "branch": 1
   },
   {
    "Lam": 60.00958350757359,
    "b": 0.03447489562102609,
    "u": 0.8736657526564782,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.1391148466327119,
  "code_bstar": 0.03891541624967363,
  "code_u": 0.32984460644263824
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 72,
  "M": 3.4,
  "F_H1": 0.04444444444444443,
  "sF": 0.07726427720645511,
  "Fmin_true": 0.10133076867904733,
  "b_at_min": 0.07087778343505649,
  "bstar": 0.07095173597228444,
  "below_bstar_fraction": 0.0010422935565216388,
  "F_at_bstar": 0.10217192376104349,
  "rise_fraction": 0.008301082612532186,
  "Fmin_second_branch": 0.10217192376104349,
  "solutions": [],
  "reachable": false,
  "code_Fmin": 0.10133111823892826,
  "code_bstar": 0.07095173597228448,
  "code_u": null
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 101,
  "M": 5.0,
  "F_H1": 0.09734991887506761,
  "sF": 0.022810346057676203,
  "Fmin_true": 0.12743783718347337,
  "b_at_min": 0.0487646051594116,
  "bstar": 0.048790164169432,
  "below_bstar_fraction": 0.0005238557905164206,
  "F_at_bstar": 0.12785740659930853,
  "rise_fraction": 0.0032923457044479717,
  "Fmin_second_branch": 0.12785740659930853,
  "solutions": [],
  "reachable": false,
  "code_Fmin": 0.1274380579195158,
  "code_bstar": 0.04879016416943205,
  "code_u": null
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 147,
  "M": 6.2,
  "F_H1": 0.19204389574759942,
  "sF": 0.03708521998783088,
  "Fmin_true": 0.1383755649740542,
  "b_at_min": 0.0395169006618805,
  "bstar": 0.039530838756635246,
  "below_bstar_fraction": 0.00035258788310953815,
  "F_at_bstar": 0.1386571307075002,
  "rise_fraction": 0.002034793740490022,
  "Fmin_second_branch": 0.1386571307075002,
  "solutions": [
   {
    "Lam": 15.465987067081455,
    "b": 0.03627754357732432,
    "u": 0.4294006730734541,
    "branch": 1
   },
   {
    "Lam": 43.053968174792615,
    "b": 0.03753758257036114,
    "u": 0.8013363102829677,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.13838573083192252,
  "code_bstar": 0.03953083875663533,
  "code_u": 0.42940067307345275
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 205,
  "M": 6.7,
  "F_H1": 0.24439405391786342,
  "sF": 0.0381925378073098,
  "Fmin_true": 0.14180023597896166,
  "b_at_min": 0.036622953799610086,
  "bstar": 0.036634133179780384,
  "below_bstar_fraction": 0.0003051629505041345,
  "F_at_bstar": 0.14204371265650068,
  "rise_fraction": 0.0017170400024943738,
  "Fmin_second_branch": 0.14204371265650068,
  "solutions": [
   {
    "Lam": 14.263100888408097,
    "b": 0.03108484647463839,
    "u": 0.3581279545881976,
    "branch": 1
   },
   {
    "Lam": 58.2023562353524,
    "b": 0.033169556968624905,
    "u": 0.8549310846009777,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.14181916277942408,
  "code_bstar": 0.0366341331797804,
  "code_u": 0.35812795458820745
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 72,
  "M": 3.4,
  "F_H1": 0.05202913631633714,
  "sF": 0.03288118197802498,
  "Fmin_true": 0.10133076867904733,
  "b_at_min": 0.07087778343505649,
  "bstar": 0.07095173597228444,
  "below_bstar_fraction": 0.0010422935565216388,
  "F_at_bstar": 0.10217192376104349,
  "rise_fraction": 0.008301082612532186,
  "Fmin_second_branch": 0.10217192376104349,
  "solutions": [],
  "reachable": false,
  "code_Fmin": 0.10133111823892826,
  "code_bstar": 0.07095173597228448,
  "code_u": null
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 101,
  "M": 5.1,
  "F_H1": 0.08395061728395063,
  "sF": 0.020981350412550413,
  "Fmin_true": 0.12854061639451203,
  "b_at_min": 0.047831841104772156,
  "bstar": 0.04785602117763509,
  "below_bstar_fraction": 0.0005052670963427466,
  "F_at_bstar": 0.12894517472248646,
  "rise_fraction": 0.003147319028973345,
  "Fmin_second_branch": 0.12894517472248646,
  "solutions": [],
  "reachable": false,
  "code_Fmin": 0.12854062734566218,
  "code_bstar": 0.047856021177635044,
  "code_u": null
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 147,
  "M": 6.6,
  "F_H1": 0.1631271160357033,
  "sF": 0.03305680055437806,
  "Fmin_true": 0.14115595972557046,
  "b_at_min": 0.037167334570639296,
  "bstar": 0.03717900324175406,
  "below_bstar_fraction": 0.00031385110135671976,
  "F_at_bstar": 0.14140640997763773,
  "rise_fraction": 0.0017742803956288615,
  "Fmin_second_branch": 0.14140640997763773,
  "solutions": [
   {
    "Lam": 19.325412922917398,
    "b": 0.03586145981739536,
    "u": 0.4999451662083901,
    "branch": 1
   },
   {
    "Lam": 37.338770913403366,
    "b": 0.03642519755046145,
    "u": 0.743357729369648,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.14117302702659584,
  "code_bstar": 0.03717900324175406,
  "code_u": 0.499945166208396
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 205,
  "M": 7.3,
  "F_H1": 0.21579430670339764,
  "sF": 0.03463828837722922,
  "Fmin_true": 0.1453020833849381,
  "b_at_min": 0.033664464503848614,
  "bstar": 0.03367321510658789,
  "below_bstar_fraction": 0.0002598683467431382,
  "F_at_bstar": 0.14550923606049562,
  "rise_fraction": 0.0014256689975237727,
  "Fmin_second_branch": 0.14550923606049562,
  "solutions": [
   {
    "Lam": 17.093601685433942,
    "b": 0.030129800388241104,
    "u": 0.40251542218521275,
    "branch": 1
   },
   {
    "Lam": 55.18792361951795,
    "b": 0.03141342178304167,
    "u": 0.8233600010769385,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.14533285351713765,
  "code_bstar": 0.033673215106587835,
  "code_u": 0.40251542218521885
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 72,
  "M": 3.1,
  "F_H1": 0.08928571428571432,
  "sF": 0.04014539033189293,
  "Fmin_true": 0.09357188411195354,
  "b_at_min": 0.07746340822829526,
  "bstar": 0.0775582343458745,
  "below_bstar_fraction": 0.001222644099353289,
  "F_at_bstar": 0.09456093974449421,
  "rise_fraction": 0.010570008736356374,
  "Fmin_second_branch": 0.09456093974449421,
  "solutions": [],
  "reachable": false,
  "code_Fmin": 0.09358083010377793,
  "code_bstar": 0.07755823434587453,
  "code_u": null
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 101,
  "M": 5.1,
  "F_H1": 0.07407407407407407,
  "sF": 0.03179443756203053,
  "Fmin_true": 0.12854061639451203,
  "b_at_min": 0.047831841104772156,
  "bstar": 0.04785602117763509,
  "below_bstar_fraction": 0.0005052670963427466,
  "F_at_bstar": 0.12894517472248646,
  "rise_fraction": 0.003147319028973345,
  "Fmin_second_branch": 0.12894517472248646,
  "solutions": [],
  "reachable": false,
  "code_Fmin": 0.12854062734566218,
  "code_bstar": 0.047856021177635044,
  "code_u": null
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 147,
  "M": 6.8,
  "F_H1": 0.14650962367135878,
  "sF": 0.030739633664563924,
  "Fmin_true": 0.14242594014579205,
  "b_at_min": 0.036094287592766186,
  "bstar": 0.03610500464211627,
  "below_bstar_fraction": 0.00029683002277145187,
  "F_at_bstar": 0.14266273019627182,
  "rise_fraction": 0.0016625486216722317,
  "Fmin_second_branch": 0.14266273019627182,
  "solutions": [
   {
    "Lam": 23.69742231911631,
    "b": 0.03581315671797895,
    "u": 0.572020293535336,
    "branch": 1
   },
   {
    "Lam": 31.505745752492786,
    "b": 0.03600172940464767,
    "u": 0.6783403671290812,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.14244676733668094,
  "code_bstar": 0.03610500464211626,
  "code_u": 0.5720202935353669
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 205,
  "M": 7.8,
  "F_H1": 0.19896193771626297,
  "sF": 0.032527254742855685,
  "Fmin_true": 0.1478158611176952,
  "b_at_min": 0.031541120672809696,
  "bstar": 0.03154835773492595,
  "below_bstar_fraction": 0.0002293958429488727,
  "F_at_bstar": 0.14799860737527082,
  "rise_fraction": 0.0012363102051012576,
  "Fmin_second_branch": 0.14799860737527082,
  "solutions": [
   {
    "Lam": 19.622342611636316,
    "b": 0.029120088033402724,
    "u": 0.43526819631239466,
    "branch": 1
   },
   {
    "Lam": 53.43338175158642,
    "b": 0.029984404324049453,
    "u": 0.7985407442670603,
    "branch": 2
   }
  ],
  "reachable": true,
  "code_Fmin": 0.14785696517829194,
  "code_bstar": 0.03154835773492603,
  "code_u": 0.4352681963124131
 }
]

==> anc/calc_SHORT/item12b/occupancy_branches.log <==
cell         F_H1     F_min(true)  code F_min   b*         (b*-b_min)/b*  rise     F_min 2nd branch   solutions (Lam, b, loss u percent)
  [5, 10]   72  0.05556  0.101331    0.101331    0.07095   0.1042%      0.830%   0.102172    none
  [5, 10]  101  0.13605  0.125098    0.125100    0.05077   0.0564%      0.361%   0.125551    (15.39, 0.04973, 53.5); (24.49, 0.05035, 70.9)
  [5, 10]  147  0.21450  0.136049    0.136054    0.04150   0.0387%      0.227%   0.136357    (13.49, 0.03659, 38.9); (46.27, 0.03849, 83.1)
  [5, 10]  205  0.26606  0.139103    0.139115    0.03892   0.0342%      0.196%   0.139376    (12.64, 0.03168, 33.0); (60.01, 0.03447, 87.4)
 [10, 20]   72  0.04444  0.101331    0.101331    0.07095   0.1042%      0.830%   0.102172    none
 [10, 20]  101  0.09735  0.127438    0.127438    0.04879   0.0524%      0.329%   0.127857    none
 [10, 20]  147  0.19204  0.138376    0.138386    0.03953   0.0353%      0.203%   0.138657    (15.47, 0.03628, 42.9); (43.05, 0.03754, 80.1)
 [10, 20]  205  0.24439  0.141800    0.141819    0.03663   0.0305%      0.172%   0.142044    (14.26, 0.03108, 35.8); (58.2, 0.03317, 85.5)
 [20, 40]   72  0.05203  0.101331    0.101331    0.07095   0.1042%      0.830%   0.102172    none
 [20, 40]  101  0.08395  0.128541    0.128541    0.04786   0.0505%      0.315%   0.128945    none
 [20, 40]  147  0.16313  0.141156    0.141173    0.03718   0.0314%      0.177%   0.141406    (19.33, 0.03586, 50.0); (37.34, 0.03643, 74.3)
 [20, 40]  205  0.21579  0.145302    0.145333    0.03367   0.0260%      0.143%   0.145509    (17.09, 0.03013, 40.3); (55.19, 0.03141, 82.3)
[40, 100]   72  0.08929  0.093572    0.093581    0.07756   0.1223%      1.057%   0.094561    none
[40, 100]  101  0.07407  0.128541    0.128541    0.04786   0.0505%      0.315%   0.128945    none
[40, 100]  147  0.14651  0.142426    0.142447    0.03611   0.0297%      0.166%   0.142663    (23.7, 0.03581, 57.2); (31.51, 0.036, 67.8)
[40, 100]  205  0.19896  0.147816    0.147857    0.03155   0.0229%      0.124%   0.147999    (19.62, 0.02912, 43.5); (53.43, 0.02998, 79.9)

reachable in 9 of 16 cells; the code has 9
largest distance of the minimum of F from b*, as a fraction of b*: 0.1223 percent
largest rise of F from its minimum to F(b*): 1.057 percent
largest excess of the F_min of occupancy_observed_mean.py over the minimum found here: 4.11e-05
largest difference of b*: 8.33e-17
cells where the second branch reaches a lower F than the first: 0
reachable cells with two solutions: 9; loss of the solution on the first branch 33.0 to 57.2 percent, on the second 67.8 to 87.4 percent


==> anc/calc_SHORT/item12b/occupancy_branches.py <==
#!/usr/bin/env python3
"""Item 12b, occupancy part: the whole family of (Lam, b) with the kept mean equal to H1's mean, scanned
with a parametrization that shares no code with occupancy_observed_mean.py.

Model of occupancy_observed_mean.py: k = 1, N geometric with mean Lam, a = Lam/(1 + Lam), each hadron kept
with probability exp(-b N), b >= 0. The kept mean is m = (1 - a) x/(1 - x)^2 with x = a e^{-b}, and the kept
second factorial moment is (1 - a) 2 y^2/(1 - y)^3 with y = a e^{-2b}, so F = that/m^2 - 1.

Here the kept mean is held at M and the family is parametrized by a instead of b. Then x is the root in
(0, 1) of M x^2 - (2M + 1 - a) x + M = 0, b = ln(a/x) must be >= 0, and y = x^2/a. The allowed a start at
a0 = M/(1 + M) (b = 0, Lam = M) and end at a -> 1 (b -> 0, Lam -> infinity). Between them b rises to a
maximum b*, so the family is a loop with two branches: the first from a0 to a(b*), where Lam is the smaller
of the two values that give a b, and the second from a(b*) to 1.

Per H1 cell (the 16 cells of occupancy_observed_mean.json) the program reports
  the minimum of F over the family (F_min), the b at which it occurs and its distance from b*,
  F at b* and the rise from F_min to it,
  the minimum of F over the second branch,
  every solution of F = F_H1 on the family, with Lam, b and the loss u = 1 - exp(-b Lam),
  and the comparison with the F_min and the loss of occupancy_observed_mean.py.
The minima are found on a grid of 19999 values of a, dense towards a = 1, and refined by golden-section
search in mpmath at 40 digits; the roots by bisection at the same precision.

Run:  ( ulimit -v 1500000; python3 occupancy_branches.py ) > occupancy_branches.log   -> occupancy_branches.json
"""
import json, os
import mpmath as mp

mp.mp.dps = 40
HERE = os.path.dirname(os.path.abspath(__file__))
ROWS = json.load(open(os.path.join(HERE, 'occupancy_observed_mean.json')))
NGRID = 20000


def point(M, a):
    """(b, F) at kept mean M and a = Lam/(1 + Lam), or None where b < 0."""
    B = 2*M + 1 - a
    x = (B - mp.sqrt((1 - a)*(4*M + 1 - a)))/(2*M)      # B^2 - 4 M^2 = (1 - a)(4 M + 1 - a)
    if x > a:
        return None
    b = mp.log(a/x)
    y = x*x/a
    m = (1 - a)*x/(1 - x)**2
    return b, (1 - a)*2*y*y/(1 - y)**3/m**2 - 1


def golden(f, lo, hi, it=120):
    g = (mp.sqrt(5) - 1)/2
    c, d = hi - g*(hi - lo), lo + g*(hi - lo)
    fc, fd = f(c), f(d)
    for _ in range(it):
        if fc < fd:
            hi, d, fd = d, c, fc
            c = hi - g*(hi - lo); fc = f(c)
        else:
            lo, c, fc = c, d, fd
            d = lo + g*(hi - lo); fd = f(d)
    x = (lo + hi)/2
    return x, f(x)


def bisect(f, lo, hi, it=200):
    flo = f(lo)
    for _ in range(it):
        mid = (lo + hi)/2
        fm = f(mid)
        if (fm > 0) == (flo > 0):
            lo, flo = mid, fm
        else:
            hi = mid
    return (lo + hi)/2


def cell(r):
    M, Fh = mp.mpf(r['M']), mp.mpf(r['F'])
    a0 = M/(1 + M)
    grid = [a0 + (1 - a0)*(1 - (1 - mp.mpf(i)/NGRID)**6) for i in range(1, NGRID)]
    pts = [(a, point(M, a)) for a in grid]
    pts = [(a, p[0], p[1]) for a, p in pts if p is not None]
    # b*: maximum of b over the family
    i = max(range(len(pts)), key=lambda j: pts[j][1])
    a_bs, b_bs = golden(lambda a: -point(M, a)[0], pts[max(i - 1, 0)][0], pts[min(i + 1, len(pts) - 1)][0])
    b_bs = -b_bs
    F_bs = point(M, a_bs)[1]
    # F_min over the family (first branch) and over the second branch
    first = [p for p in pts if p[0] <= a_bs]
    second = [p for p in pts if p[0] >= a_bs]
    j = min(range(len(first)), key=lambda k: first[k][2])
    a_mn, F_mn = golden(lambda a: point(M, a)[1], first[max(j - 1, 0)][0], first[min(j + 1, len(first) - 1)][0])
    b_mn = point(M, a_mn)[0]
    F2 = min(p[2] for p in second + [(a_bs, b_bs, F_bs)])
    # every solution of F = F_H1 on the whole family
    sols = []
    for (a1, _, f1), (a2, _, f2) in zip(pts, pts[1:]):
        if (f1 - Fh)*(f2 - Fh) < 0:
            root = bisect(lambda a: point(M, a)[1] - Fh, a1, a2)
            b = point(M, root)[0]
            Lam = root/(1 - root)
            sols.append(dict(Lam=float(Lam), b=float(b), u=float(1 - mp.exp(-b*Lam)), branch=1 if root <= a_bs else 2))
    return dict(Q2=r['Q2'], W=r['W'], M=r['M'], F_H1=r['F'], sF=r['sF'],
                Fmin_true=float(F_mn), b_at_min=float(b_mn), bstar=float(b_bs),
                below_bstar_fraction=float((b_bs - b_mn)/b_bs), F_at_bstar=float(F_bs),
                rise_fraction=float(F_bs/F_mn - 1), Fmin_second_branch=float(F2),
                solutions=sols, reachable=bool(Fh >= F_mn),
                code_Fmin=r['Fmin'], code_bstar=r['bstar'], code_u=r['u'])


out = [cell(r) for r in ROWS]
json.dump(out, open(os.path.join(HERE, 'occupancy_branches.json'), 'w'), indent=1)
print('cell         F_H1     F_min(true)  code F_min   b*         (b*-b_min)/b*  rise     F_min 2nd branch   solutions (Lam, b, loss u percent)')
for o in out:
    print(f"{str(o['Q2']):>9} {o['W']:>4}  {o['F_H1']:.5f}  {o['Fmin_true']:.6f}    {o['code_Fmin']:.6f}    {o['bstar']:.5f}   "
          f"{100*o['below_bstar_fraction']:.4f}%      {100*o['rise_fraction']:.3f}%   {o['Fmin_second_branch']:.6f}    "
          + ('; '.join(f"({s['Lam']:.4g}, {s['b']:.4g}, {100*s['u']:.1f})" for s in o['solutions']) or 'none'))
reach = [o for o in out if o['reachable']]
print()
print(f"reachable in {len(reach)} of {len(out)} cells; the code has {sum(o['code_u'] is not None for o in out)}")
print(f"largest distance of the minimum of F from b*, as a fraction of b*: {100*max(o['below_bstar_fraction'] for o in out):.4f} percent")
print(f"largest rise of F from its minimum to F(b*): {100*max(o['rise_fraction'] for o in out):.3f} percent")
print(f"largest excess of the F_min of occupancy_observed_mean.py over the minimum found here: "
      f"{max(o['code_Fmin'] - o['Fmin_true'] for o in out):.3g}")
print(f"largest difference of b*: {max(abs(o['bstar'] - o['code_bstar']) for o in out):.3g}")
print(f"cells where the second branch reaches a lower F than the first: "
      f"{sum(o['Fmin_second_branch'] < o['Fmin_true'] - 1e-15 for o in out)}")
print(f"reachable cells with two solutions: {sum(len(o['solutions']) == 2 for o in reach)}; "
      f"loss of the solution on the first branch {100*min(o['solutions'][0]['u'] for o in reach):.1f} to "
      f"{100*max(o['solutions'][0]['u'] for o in reach):.1f} percent, on the second "
      f"{100*min(o['solutions'][-1]['u'] for o in reach):.1f} to {100*max(o['solutions'][-1]['u'] for o in reach):.1f} percent")


==> anc/calc_SHORT/item12b/occupancy_observed_mean.json <==
[
 {
  "Q2": [
   5,
   10
  ],
  "W": 72,
  "M": 3.4,
  "F": 0.05555555555555555,
  "sF": 0.08182925647568547,
  "Fmin": 0.10133111823892826,
  "dz": 0.5594033803420216,
  "u": null,
  "mono": false,
  "Lam": null,
  "b": null,
  "bstar": 0.07095173597228448
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 101,
  "M": 4.8,
  "F": 0.13605442176870744,
  "sF": 0.026633941888226823,
  "Fmin": 0.1250999425669299,
  "dz": -0.41129770605303484,
  "u": 0.5348693098384066,
  "mono": false,
  "Lam": 15.391588894671916,
  "b": 0.04973085391054756,
  "bstar": 0.050772325373423216
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 147,
  "M": 5.9,
  "F": 0.21449704142011833,
  "sF": 0.040208989767338194,
  "Fmin": 0.1360543335847344,
  "dz": -1.950874873735401,
  "u": 0.38949374941491754,
  "mono": false,
  "Lam": 13.487467282798887,
  "b": 0.03658705794560295,
  "bstar": 0.041499730906752755
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 205,
  "M": 6.3,
  "F": 0.2660575114216609,
  "sF": 0.04091976003841135,
  "Fmin": 0.1391148466327119,
  "dz": -3.1022338515618864,
  "u": 0.32984460644263824,
  "mono": false,
  "Lam": 12.635887659608459,
  "b": 0.0316753103215434,
  "bstar": 0.03891541624967363
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 72,
  "M": 3.4,
  "F": 0.04444444444444443,
  "sF": 0.07726427720645511,
  "Fmin": 0.10133111823892826,
  "dz": 0.7362609973361814,
  "u": null,
  "mono": false,
  "Lam": null,
  "b": null,
  "bstar": 0.07095173597228448
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 101,
  "M": 5.0,
  "F": 0.09734991887506761,
  "sF": 0.022810346057676203,
  "Fmin": 0.1274380579195158,
  "dz": 1.3190566670216226,
  "u": null,
  "mono": false,
  "Lam": null,
  "b": null,
  "bstar": 0.04879016416943205
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 147,
  "M": 6.2,
  "F": 0.19204389574759942,
  "sF": 0.03708521998783088,
  "Fmin": 0.13838573083192252,
  "dz": -1.4468881385437178,
  "u": 0.42940067307345275,
  "mono": false,
  "Lam": 15.465987067081404,
  "b": 0.03627754357732429,
  "bstar": 0.03953083875663533
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 205,
  "M": 6.7,
  "F": 0.24439405391786342,
  "sF": 0.0381925378073098,
  "Fmin": 0.14181916277942408,
  "dz": -2.685731219432273,
  "u": 0.35812795458820745,
  "mono": false,
  "Lam": 14.263100888408406,
  "b": 0.031084846474638803,
  "bstar": 0.0366341331797804
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 72,
  "M": 3.4,
  "F": 0.05202913631633714,
  "sF": 0.03288118197802498,
  "Fmin": 0.10133111823892826,
  "dz": 1.4993981042269229,
  "u": null,
  "mono": false,
  "Lam": null,
  "b": null,
  "bstar": 0.07095173597228448
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 101,
  "M": 5.1,
  "F": 0.08395061728395063,
  "sF": 0.020981350412550413,
  "Fmin": 0.12854062734566218,
  "dz": 2.1252211695124803,
  "u": null,
  "mono": false,
  "Lam": null,
  "b": null,
  "bstar": 0.047856021177635044
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 147,
  "M": 6.6,
  "F": 0.1631271160357033,
  "sF": 0.03305680055437806,
  "Fmin": 0.14117302702659584,
  "dz": -0.6641323007952091,
  "u": 0.499945166208396,
  "mono": false,
  "Lam": 19.325412922917668,
  "b": 0.035861459817395476,
  "bstar": 0.03717900324175406
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 205,
  "M": 7.3,
  "F": 0.21579430670339764,
  "sF": 0.03463828837722922,
  "Fmin": 0.14533285351713765,
  "dz": -2.034207129951042,
  "u": 0.40251542218521885,
  "mono": false,
  "Lam": 17.093601685434166,
  "b": 0.030129800388241302,
  "bstar": 0.033673215106587835
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 72,
  "M": 3.1,
  "F": 0.08928571428571432,
  "sF": 0.04014539033189293,
  "Fmin": 0.09358083010377793,
  "dz": 0.10698901623710022,
  "u": null,
  "mono": false,
  "Lam": null,
  "b": null,
  "bstar": 0.07755823434587453
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 101,
  "M": 5.1,
  "F": 0.07407407407407407,
  "sF": 0.03179443756203053,
  "Fmin": 0.12854062734566218,
  "dz": 1.7130843458175533,
  "u": null,
  "mono": false,
  "Lam": null,
  "b": null,
  "bstar": 0.047856021177635044
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 147,
  "M": 6.8,
  "F": 0.14650962367135878,
  "sF": 0.030739633664563924,
  "Fmin": 0.14244676733668094,
  "dz": -0.13216996594729852,
  "u": 0.5720202935353669,
  "mono": false,
  "Lam": 23.697422319118157,
  "b": 0.035813156717979196,
  "bstar": 0.03610500464211626
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 205,
  "M": 7.8,
  "F": 0.19896193771626297,
  "sF": 0.032527254742855685,
  "Fmin": 0.14785696517829194,
  "dz": -1.5711431211143254,
  "u": 0.4352681963124131,
  "mono": false,
  "Lam": 19.62234261163714,
  "b": 0.029120088033403158,
  "bstar": 0.03154835773492603
 }
]

==> anc/calc_SHORT/item12b/occupancy_observed_mean.log <==
 Q2 bin    W |  M_H1  F_H1   s_F  | F_min  (F_min-F)/s_F | loss u | monotone
   5-10    72 |  3.40  0.056  0.082 |  0.101     0.56 |   --   | False
   5-10   101 |  4.80  0.136  0.027 |  0.125    -0.41 |  0.535 | False
   5-10   147 |  5.90  0.214  0.040 |  0.136    -1.95 |  0.389 | False
   5-10   205 |  6.30  0.266  0.041 |  0.139    -3.10 |  0.330 | False
  10-20    72 |  3.40  0.044  0.077 |  0.101     0.74 |   --   | False
  10-20   101 |  5.00  0.097  0.023 |  0.127     1.32 |   --   | False
  10-20   147 |  6.20  0.192  0.037 |  0.138    -1.45 |  0.429 | False
  10-20   205 |  6.70  0.244  0.038 |  0.142    -2.69 |  0.358 | False
  20-40    72 |  3.40  0.052  0.033 |  0.101     1.50 |   --   | False
  20-40   101 |  5.10  0.084  0.021 |  0.129     2.13 |   --   | False
  20-40   147 |  6.60  0.163  0.033 |  0.141    -0.66 |  0.500 | False
  20-40   205 |  7.30  0.216  0.035 |  0.145    -2.03 |  0.403 | False
  40-100   72 |  3.10  0.089  0.040 |  0.094     0.11 |   --   | False
  40-100  101 |  5.10  0.074  0.032 |  0.129     1.71 |   --   | False
  40-100  147 |  6.80  0.147  0.031 |  0.142    -0.13 |  0.572 | False
  40-100  205 |  7.80  0.199  0.033 |  0.148    -1.57 |  0.435 | False

reachable in 9 of 16: loss 0.330 to 0.572
not reachable at the central value in 7 of 16: F_min above F_H1 by 0.11 to 2.13 s_F
F_min over the 16 cells: 0.094 to 0.148


==> anc/calc_SHORT/item12b/occupancy_observed_mean.py <==
#!/usr/bin/env python3
"""Item 12b, occupancy part, closed forms. k = 1: N in |eta_lab| < 1.6 geometric with mean Lam; each hadron
kept with probability exp(-b N). Kept mean m = (1-a) x/(1-x)^2, x = a e^{-b}; kept second factorial moment
(1-a) 2 y^2/(1-y)^3, y = a e^{-2b}; a = Lam/(1+Lam). The window count is a thinning of the kept count, so
its F equals the F of the kept count. H1's published mean in |eta_lab| < 1.6 (Table 3) is held as the kept
mean M. For each b the smaller Lam with m = M is taken; beyond b* (max over Lam of m equal to M) no Lam
exists. F along this path falls to a minimum F_min at a b less than 0.13 percent below b*, and rises by at
most 1.1 percent from there to F(b*). F_min is the minimum over a grid of 2001 values of b, and lies at most
5e-5 above the least F of any (Lam, b) with the kept mean M; occupancy_branches.py scans the whole family of
(Lam, b), finds that the second branch, with the larger Lam, has no lower F, and finds a second solution of
F = F_H1 there, at a larger Lam and a larger loss. Report the loss u = 1 - exp(-b Lam) at the mean occupancy
that gives H1's F on this path, the smaller of the two losses, or F_min and the distance (F_min - F_H1)/s_F
when H1's F is below F_min.
"""
import json, math, os
import numpy as np
from scipy.optimize import brentq, minimize_scalar
HERE = os.path.dirname(os.path.abspath(__file__))
REQ = json.load(open(os.path.join(HERE, '..', 'item12', 'requirements_per_cell.json')))['2021']

def mom(L, b):
    a = L / (1 + L); x = a * math.exp(-b); y = a * math.exp(-2 * b)
    m = (1 - a) * x / (1 - x) ** 2
    return m, (1 - a) * 2 * y * y / (1 - y) ** 3 / m ** 2 - 1

def mmax(b):
    # m is maximal where x = a e^{-b} maximizes (1-a)x/(1-x)^2 over a in (0,1)
    r = minimize_scalar(lambda t: -mom(math.exp(t), b)[0], bounds=(-5, 15), method='bounded',
                        options={'xatol': 1e-12})
    return -r.fun, math.exp(r.x)

def lam(M, b):
    mx, Lx = mmax(b)
    if mx < M:
        return None
    return brentq(lambda L: mom(L, b)[0] - M, 1e-9, Lx, xtol=1e-14)

def solve(M, F):
    bstar = brentq(lambda b: mmax(b)[0] - M, 1e-8, 20, xtol=1e-14)
    # F along the path; it falls to a minimum within 0.13 percent of b* below b* and then rises by at most
    # 1.1 percent to F(b*), so F_min is the minimum over a fine grid of the path (2001 points)
    grid = np.linspace(0, bstar * (1 - 1e-9), 2001)
    Fs = [mom(lam(M, b), b)[1] for b in grid]
    Fmin = min(Fs)
    mono = all(f1 <= f0 + 1e-12 for f0, f1 in zip(Fs, Fs[1:]))
    if F < Fmin:
        return None, Fmin, mono, None, None, bstar
    i = next(i for i, f in enumerate(Fs) if f <= F)
    bb = brentq(lambda b: mom(lam(M, b), b)[1] - F, grid[i - 1], grid[i], xtol=1e-14)
    LL = lam(M, bb)
    return 1 - math.exp(-bb * LL), Fmin, mono, LL, bb, bstar

def main():
  rows = []
  print(' Q2 bin    W |  M_H1  F_H1   s_F  | F_min  (F_min-F)/s_F | loss u | monotone')
  for r in REQ:
      q, W = tuple(r['Q2']), r['W']
      M = r['LamR']; F = r['F']; sF = r['sF']
      u, Fmin, mono, LL, bb, bstar = solve(M, F)
      rows.append(dict(Q2=q, W=W, M=M, F=F, sF=sF, Fmin=Fmin, dz=(Fmin - F) / sF, u=u, mono=mono, Lam=LL, b=bb, bstar=bstar))
      print(f' {q[0]:3d}-{q[1]:<3d} {W:4d} | {M:5.2f} {F:6.3f} {sF:6.3f} | {Fmin:6.3f} {(Fmin-F)/sF:8.2f} | '
            f'{"  --  " if u is None else f"{u:6.3f}"} | {mono}')
  reach = [x for x in rows if x['u'] is not None]
  unre = [x for x in rows if x['u'] is None]
  print(f'\nreachable in {len(reach)} of 16: loss {min(x["u"] for x in reach):.3f} to {max(x["u"] for x in reach):.3f}')
  print(f'not reachable at the central value in {len(unre)} of 16: F_min above F_H1 by '
        f'{min(x["dz"] for x in unre):.2f} to {max(x["dz"] for x in unre):.2f} s_F')
  print(f'F_min over the 16 cells: {min(x["Fmin"] for x in rows):.3f} to {max(x["Fmin"] for x in rows):.3f}')
  json.dump(rows, open(os.path.join(HERE, 'occupancy_observed_mean.json'), 'w'), indent=1)

if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item12b/selection_pzero.json <==
[
 {
  "Q2": [
   5,
   10
  ],
  "W": 72,
  "P0": 0.046,
  "P0_sd": 0.01092255446312812,
  "z": 4.211469043737413,
  "M": 3.4,
  "F": 0.05555555555555555,
  "j": 1.8282321022319552
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 101,
  "P0": 0.0066,
  "P0_sd": 0.0020073116349984127,
  "z": 3.2879797461071454,
  "M": 4.8,
  "F": 0.13605442176870744,
  "j": 2.4391096005699517
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 147,
  "P0": 0.025,
  "P0_sd": 0.0020317787773278862,
  "z": 12.304489188965245,
  "M": 5.9,
  "F": 0.21449704142011833,
  "j": 2.7099265573928855
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 205,
  "P0": 0.053,
  "P0_sd": 0.007481077195163809,
  "z": 7.0845412521958995,
  "M": 6.3,
  "F": 0.2660575114216609,
  "j": 2.663597864287647
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 72,
  "P0": 0.044,
  "P0_sd": 0.005579678843804543,
  "z": 7.885758523334345,
  "M": 3.4,
  "F": 0.04444444444444443,
  "j": 1.859466300749292
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 101,
  "P0": 0.0078,
  "P0_sd": 0.0014983310715592864,
  "z": 5.205792062953536,
  "M": 5.0,
  "F": 0.09734991887506761,
  "j": 2.7280425739422527
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 147,
  "P0": 0.0064,
  "P0_sd": 0.0007633190682801,
  "z": 8.384436163006372,
  "M": 6.2,
  "F": 0.19204389574759942,
  "j": 2.9808378157792426
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 205,
  "P0": 0.035,
  "P0_sd": 0.002937707439484062,
  "z": 11.914052274091295,
  "M": 6.7,
  "F": 0.24439405391786342,
  "j": 2.9666976152921833
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 72,
  "P0": 0.046,
  "P0_sd": 0.004815960548011165,
  "z": 9.551573261744535,
  "M": 3.4,
  "F": 0.05202913631633714,
  "j": 1.8380938877298858
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 101,
  "P0": 0.0097,
  "P0_sd": 0.0017222622477427762,
  "z": 5.6321271703615245,
  "M": 5.1,
  "F": 0.08395061728395063,
  "j": 2.855267671419387
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 147,
  "P0": 0.0023,
  "P0_sd": 0.0008219081457194594,
  "z": 2.7983662310423862,
  "M": 6.6,
  "F": 0.1631271160357033,
  "j": 3.3642514572692073
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 205,
  "P0": 0.02,
  "P0_sd": 0.002102379604162864,
  "z": 9.513029883089882,
  "M": 7.3,
  "F": 0.21579430670339764,
  "j": 3.43540624980697
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 72,
  "P0": 0.075,
  "P0_sd": 0.007567570614140313,
  "z": 9.910710295832516,
  "M": 3.1,
  "F": 0.08928571428571432,
  "j": 1.5486502701183023
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 101,
  "P0": 0.011,
  "P0_sd": 0.001711198410471445,
  "z": 6.42824346533225,
  "M": 5.1,
  "F": 0.07407407407407407,
  "j": 2.9024702658419748
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 147,
  "P0": 0.003,
  "P0_sd": 0.0009440471386535738,
  "z": 3.1778074178358118,
  "M": 6.8,
  "F": 0.14650962367135878,
  "j": 3.5818546291781925
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 205,
  "P0": 0.0071,
  "P0_sd": 0.0013206763418794176,
  "z": 5.376033305704704,
  "M": 7.8,
  "F": 0.19896193771626297,
  "j": 3.8105853064505775
 }
]

==> anc/calc_SHORT/item12b/selection_pzero.log <==
 Q2 bin    W |  P(0)   sd     z   |  M_H1  F_H1  j
   5-10    72 | 0.0460 0.0109  4.21 |  3.40 0.056  1.83
   5-10   101 | 0.0066 0.0020  3.29 |  4.80 0.136  2.44
   5-10   147 | 0.0250 0.0020 12.30 |  5.90 0.214  2.71
   5-10   205 | 0.0530 0.0075  7.08 |  6.30 0.266  2.66
  10-20    72 | 0.0440 0.0056  7.89 |  3.40 0.044  1.86
  10-20   101 | 0.0078 0.0015  5.21 |  5.00 0.097  2.73
  10-20   147 | 0.0064 0.0008  8.38 |  6.20 0.192  2.98
  10-20   205 | 0.0350 0.0029 11.91 |  6.70 0.244  2.97
  20-40    72 | 0.0460 0.0048  9.55 |  3.40 0.052  1.84
  20-40   101 | 0.0097 0.0017  5.63 |  5.10 0.084  2.86
  20-40   147 | 0.0023 0.0008  2.80 |  6.60 0.163  3.36
  20-40   205 | 0.0200 0.0021  9.51 |  7.30 0.216  3.44
  40-100   72 | 0.0750 0.0076  9.91 |  3.10 0.089  1.55
  40-100  101 | 0.0110 0.0017  6.43 |  5.10 0.074  2.90
  40-100  147 | 0.0030 0.0009  3.18 |  6.80 0.147  3.58
  40-100  205 | 0.0071 0.0013  5.38 |  7.80 0.199  3.81

P(0) in |eta_lab| < 1.6: 0.0023 to 0.0750, above zero by 2.80 to 12.30 sd
j that a selection N >= j would need with the selected mean held at M_H1: 1.55 to 3.81


==> anc/calc_SHORT/item12b/selection_pzero.py <==
#!/usr/bin/env python3
"""Item 12b, selection part. H1 2021 (HEPData ins1827840, the copies in ../item7/hepdata).

A selection of events on the charged count N in |eta_lab| < 1.6 (N >= j, j >= 1) leaves no event with
N = 0 there. H1's P(N) in |eta_lab| < 1.6 (Tables 9 to 12, one bin per N at N = 0) is read with its
statistical and total systematic uncertainty, combined in quadrature, and the distance of P(0) from zero
is given in standard deviations. For reference, the threshold j that would give H1's F at k = 1 with the
selected mean held at H1's published mean M (Table 3): N geometric of mean Lam, N >= j leaves N - j
geometric of mean Lam, so M = j + Lam and F = (Lam^2 - j)/M^2 = ((M - j)^2 - j)/M^2, solved for j as a
continuous variable. The window 0 < eta* < 4 lies inside |eta_lab| < 1.6 and its count is a binomial
thinning of N, so its F equals the F of N after any selection on N.
Python only under ulimit -v 1500000.
"""
import csv, io, json, math, os, sys
HERE = os.path.dirname(os.path.abspath(__file__))
REQ = json.load(open(os.path.join(HERE, '..', 'item12', 'requirements_per_cell.json')))['2021']
raw = open(os.path.join(HERE, '..', 'item7', 'hepdata', 'Table_9-12.csv'), encoding='utf-8').read()
rd = list(csv.reader(io.StringIO('\n'.join(l for l in raw.splitlines() if l and not l.startswith('#')))))
hdr = rd[0]
assert hdr[0] == '$N$' and hdr[9] == '$P(N)$' and hdr[10] == 'stat. +' and hdr[12] == 'sys.tot +', hdr[:13]
YW = {(0.0375, 0.075): 72, (0.075, 0.15): 101, (0.15, 0.3): 147, (0.3, 0.6): 205}
P0 = {}
for r in rd[1:]:
    if not r or not r[0].strip() or r[0].startswith('$'):
        continue
    if float(r[0]) == 0.0:
        assert (float(r[1]), float(r[2])) == (-0.5, 0.5), 'the N = 0 bin is not of unit width'
        q = (int(float(r[7])), int(float(r[8]))); W = YW[(float(r[4]), float(r[5]))]
        p = float(r[9]); st = float(r[10].strip('%')) / 100; sy = float(r[12].strip('%')) / 100
        P0[(q, W)] = (p, p * math.hypot(st, sy))
assert len(P0) == 16
out = []
print(' Q2 bin    W |  P(0)   sd     z   |  M_H1  F_H1  j')
for c in REQ:
    q, W = tuple(c['Q2']), c['W']
    p, s = P0[(q, W)]
    M, F = c['LamR'], c['F']
    j = ((2 * M + 1) - math.sqrt((2 * M + 1) ** 2 - 4 * M * M * (1 - F))) / 2
    assert abs(((M - j) ** 2 - j) / M ** 2 - F) < 1e-12
    out.append(dict(Q2=q, W=W, P0=p, P0_sd=s, z=p / s, M=M, F=F, j=j))
    print(f' {q[0]:3d}-{q[1]:<3d} {W:4d} | {p:6.4f} {s:6.4f} {p / s:5.2f} | {M:5.2f} {F:5.3f} {j:5.2f}')
print(f'\nP(0) in |eta_lab| < 1.6: {min(x["P0"] for x in out):.4f} to {max(x["P0"] for x in out):.4f}, '
      f'above zero by {min(x["z"] for x in out):.2f} to {max(x["z"] for x in out):.2f} sd')
print(f'j that a selection N >= j would need with the selected mean held at M_H1: '
      f'{min(x["j"] for x in out):.2f} to {max(x["j"] for x in out):.2f}')
json.dump(out, open(os.path.join(HERE, 'selection_pzero.json'), 'w'), indent=1)


==> anc/calc_SHORT/item13/README.md <==
# calc_SHORT item 13: Mueller's dipole cascade with transverse dimensions

Every python run here was made as `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 ... )`.
`calc_SHORT/item1/moment_test.py`
is imported unchanged by `analyze.py`. No array is indexed by a triple of counts: the information
estimates pack triples into one int64 key, and the direct sums of Eq. (nm) work at fixed n2.
Every random seed is fixed (numba generator seeded per chunk by `cascade2d.chunk_seed(config, chunk)`,
numpy generators seeded by `default_rng([20260923, 13, ...])`).

## Model and choices

Leading-order dipole cascade at large N_c and fixed coupling, one initial dipole of size r0 = 1.
Emission density (abar/2pi) r^2/(a^2 b^2) d^2x2 dy (Mueller, NPB 415 (1994) 373, eq. (20) with
N_c = 2 C_F; Salam, hep-ph/9601220 = CPC 105 (1997) 62, eq. (1)); the dipole is replaced by the two
dipoles a, b. Ultraviolet cutoff rho: emissions with a < rho or b < rho are forbidden in the emission
and in the no-emission probability (OEDIPUS Sec. 2.2); the total rate of a dipole r >> rho is then
2 abar ln(r/rho) (Mueller and Salam, hep-ph/9605302 = NPB 475 (1996) 293, eq. (30)). Infrared cap
(variant): emissions with a > R or b > R are forbidden, lifetime adjusted (OEDIPUS Sec. 2.2).

| config | abar | rho | R | y range | events | why |
|---|---|---|---|---|---|---|
| A14 | 0.14324 (alpha_s = 0.15) | 0.01 | none | 0-10 | 1e7 | SHORT1's Delta = 0.4 is 4 abar ln 2 at alpha_s = 0.15; rho = 0.01 r0 is the cutoff of Salam, NPB 461 (1996) 512, Sec. 3.1, and of OEDIPUS's timing example |
| A14cap | 0.14324 | 0.01 | 2 | 0-10 | 1e7 | infrared cap at twice the initial size, which removes the rare large dipoles |
| A19 | 0.19099 (alpha_s = 0.20) | 0.01 | none | 0-8 | 1e7 | alpha_s about 0.2 as in Mueller and Salam, Sec. 3 ("alpha_S ~ 0.2"); y range cut to 8 to keep the deepest means manageable |
| A19cap | 0.19099 | 0.01 | 2 | 0-8 | 1e7 | as above with the cap |
| A14uv | 0.14324 | 0.001 | none | 0-10 | 2e6 | cutoff check for the size-cut counts |
| TOY | 0.14771 | 0.25 | none | 0-8 | 1e7 | 1+0 control: both children set to size r0, so every dipole splits at the constant quadrature rate 0.4000 |
| TOY2 | 0.14771 | 0.25 | none | 0-8 | 1e7 | replicate of TOY with its own seeds, run after TOY showed order2 p = 0.019 at its deepest triple (TOY2: p from 0.17 to 0.79) |

Counts: the number of splittings in each rapidity bin of width 0.5 (one splitting is one new dipole,
the count of SHORT1 Sec. 2), for every splitting and for splittings whose smaller child is at least
r_c = 0.1 or 0.3 (A14uv also 0.01). Windows: three consecutive unit windows [y0, y0+3] at every
integer y0.

## Files

| file | what it is | command |
|---|---|---|
| `cascade2d.py` | numba Monte Carlo (thinning sampler, no rate table, no approximation beyond the cutoffs), event generation, per-bin counts, stored splittings | imported |
| `kernel_quad.py` | deterministic quadrature of the kernel (closed-form angular integral), rates, child-size marginals, cell matrices | imported |
| `validate_sampler.py`, `validate_sampler.log`, `validate_sampler.json` | V1 rates, V2 child marginals, V3 resolved fractions against quadrature (4e6 emissions per case, 8 cases); V4 mean dipole number and mean resolved counts from 1e6 cascades against the backward linear evolution on two size grids; V5 geometric law of the 1+0 control; a mutation of each (rho x 1.02, abar x 1.01, rate x 1.01) that must fail. 0 failures, every mutation fired | `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore validate_sampler.py ) > validate_sampler.log` (9 min) |
| `nm_exact.py`, `logs/nm_exact_selftest.log` | I(n1:n3\|n2) and I_G of Eq. (nm) by direct summation; self-test against calc_SHORT/item2/exact_info.log (0.0943953, 0.0990197, 0.1007644 reproduced) and spline against full sum (difference below 2e-15) | `( ulimit -v 1500000; python3 nm_exact.py ) > logs/nm_exact_selftest.log` |
| `cmi_est.py` | Grassberger and plug-in estimates of I(n1:n3\|n2), I_G from the partial correlation and from the slopes, block estimates and extrapolation in 1/n; checked equal to `calc_SHORT/item2/xs6_mc_direct_copy.py` on one sample (0.10450944551824293 both) | imported |
| `run_cascade.py` | production, restartable, 250000 events per chunk | `( ulimit -v 1500000; python3 run_cascade.py CONFIG SHARD NSHARDS ) >> logs/run_CONFIG_SHARD.log` |
| `runs/CONFIG/chunk_NNNN.npz`, `runs/CONFIG/meta.json`, `runs/CONFIG/store.npy` | counts (uint16, events x cuts x bins), dipole number at the end, configuration; every splitting (event, y, parent size, child sizes) of the first 200000 splittings of chunk 0 | written by `run_cascade.py` |
| `analyze.py`, `logs/analyze_CONFIG.log`, `results/CONFIG.json` | per configuration, cut and depth: means, six F and ten T with sandwich errors, all Wald tests of item 1, contrasts, Gamma relation, k_hat and k_reg, partial correlation and both I_G, information estimates on blocks, Eq. (nm) summed at k = 1 and at k_hat, block rejection rates at 1e4, 1e5, 1e6 events | `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore analyze.py CONFIG ) > logs/analyze_CONFIG.log` |
| `nm_bias_control.py`, `logs/nm_bias_CONFIG.log`, `results/CONFIG_nmbias.json` | bias of the information estimates on one sample of Eq. (nm) of the same size at the measured means and k_hat, against the summed value | `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore nm_bias_control.py CONFIG ) > logs/nm_bias_CONFIG.log` |
| `summarize.py`, `summary.log`, `summary.json` | the tables of the result (arithmetic on the two results files only) | `python3 summarize.py > summary.log` |
| `crosscheck.py`, `crosscheck.log` | independent recomputation from the raw chunks of means, six F, T123, the partial correlation (inverse covariance), I_G and the Grassberger estimate (XS6 estimator copy in item 2) for five triples; largest relative difference 2.2e-10 (I_G from slopes), all others 0 to 8e-16 | `( ulimit -v 1500000; python3 crosscheck.py ) > crosscheck.log` |
| `uv_compare.py`, `uv_compare.log` | cutoff check (rho = 0.001 against 0.01 for the size-cut counts), counts of the sign table, comparison with the 1+0 law, robustness of the decided signs to a bias falling as 1/N or N^-1/2, ranges per configuration, the 1+0 controls TOY and TOY2 (arithmetic on results and summary files) | `python3 uv_compare.py > uv_compare.log` |
| `refs/` | the texts of three cited papers (hep-ph/9605302, hep-ph/9601220, hep-ph/9509353), not included here | |
| `logs/queue_*.sh`, `logs/chain*.sh` | the shell queues that ran the analyses after the productions | |

## Order of runs

1. `validate_sampler.py` (the first attempt ran out of memory in V4 and was rewritten to accumulate
   sums per chunk; V1 to V3 were identical in both attempts).
2. `run_cascade.py TOY 0 2` and `TOY 1 2`; `analyze.py TOY`.
3. `run_cascade.py A14 0 2`, `A14 1 2`, `A14cap 0 1`, `A19 0 1`, `A19cap 0 1`, `A14uv 0 1`.
4. `analyze.py` for each configuration, `nm_bias_control.py` for TOY, A14, A14cap, A19, A19cap.
5. `summarize.py > summary.log`, `crosscheck.py > crosscheck.log`, `uv_compare.py > uv_compare.log`.
6. `run_cascade.py TOY2 0 2`, `TOY2 1 2`, `analyze.py TOY2` (logs/queue_toy2.sh), then `uv_compare.py > uv_compare.log` again.

A14uv has no bias control (it is a cutoff check of the means and F at 2e6 events). The exploratory
timing scans that chose the configurations were run outside this folder and are not results.
The imports create `__pycache__/`, which holds the numba compilation cache.

## Correction of 23 September 2026: int16 window counts
`analyze.load_windows` stored unit-window counts as int16. One A19 event (chunk 22, event 158723) has
35027 splittings in [7,8], which wrapped to -30509. Found by `uvcheck/` (the cutoff check at rho =
0.001 r0) and confirmed by its independent verifier, which scanned every production: this is the only
unit-window count above 32767. The windows are now int32 with an overflow assertion. `analyze.py A19`,
`nm_bias_control.py A19`, `summarize.py` and `uv_compare.py` were rerun (logs of the earlier run kept in
`logs/before_int16fix/`). Only the triple A19, all splittings, y0 = 5 changed: within-window z 6.22 ->
45.08, adjacent z 15.87 -> 60.03, rho_pc +0.0256 -> -0.0153, I_G(pc) 0.00033 -> 0.00012; both signs stay
undecided, and every count of Part 2 of uv_compare.log is unchanged (pc 49/14/21, slope 79/5, 79 of 84
below the 1+0 value). The smallest within-window z over the 84 triples is now 11.71 (A14cap, r_c =
0.3, y0 = 0); the verifier's is 12.35.

On 24 September 2026 verify/vcompare.py was rerun on these results, and its earlier log is kept as
verify/vcompare_before_int16fix.log. Only the z values of this triple change, all toward zero, and its
three entries above |z| = 3 (k_reg -16.4, I_G(slope) +7.4, bias +3.2) become -1.0, +0.7 and +0.8.
uvcheck/logs/test_copy.log was not rerun, because test_copy.py reads the event samples in runs/ and
draws its bias-control samples anew, and its Part B1 and the column labeled int16 in Part B2 describe
results/A19.json as it stood before this correction.

## Cutoff check (uvcheck/, 23 September 2026)
1e7 cascades at rho = 0.001 r0 without the cap at both couplings, counts at r_c = 0.01, 0.1, 0.3. All
14 triples above I_G(pc) at rho = 0.01 stay above at rho = 0.001 (the count of all splittings compared
with the count at r_c = 0.01), none reverses, none is above I_G(slope). Verified independently
(uvcheck/verify): 8 of 8 further bias-control draws keep all 14 above; three triples on the
undecided/above boundary change with the draw (U14 r_c = 0.01 y0 = 0, A14 all y0 = 0 and y0 = 6).
The earlier, incomplete verification attempt kept in uvcheck/verify/prog, logs and results (described
at the end of uvcheck/verify/README.md) drew 18 bias controls per triple at rho = 0.001. In those draws
U14 r_c = 0.01 y0 = 1, one of the 14, is above I_G(pc) in 13 and undecided in 5 (D_pc/half-width 0.80
to 2.57), U14 r_c = 0.01 y0 = 0 is above in 9 and undecided in 9, and no other of the 42 triples changes
its sign with the draw.

## Correction of 24 September 2026: the standard error of the slope comparison

summarize.py and uvcheck/uv_summary.py used the half-width formed from the standard error of
(estimate - I_G(pc)) for the comparison with I_G(slope) as well. slope_se/slope_se.py forms, on the same
64 blocks (cmi_est functions imported unchanged), the block values of the estimate, I_G(pc) and
I_G(slope) for the 84 production triples and the 84 triples of the cutoff check (prod_blocks.json,
uv_blocks.json), and summarize.py and uv_summary.py now use the standard error of (estimate - I_G(slope))
for that comparison (the six TOY triples of summarize.py have no block values and keep the covariance one), with a guard that the block values reproduce SE_diff to 1e-12 relative. The two
standard errors differ (their ratio runs from 0.13 to 2.41 over the 84 production triples), and no sign
changes: against I_G(slope), 79 '<', 0 '>' and 5 undecided of the 84, and 38, 0 and 4 of the 42 at each
cutoff. Every bias-corrected difference from I_G(slope) is negative; before the bias correction the
estimate lies above I_G(slope) in two of the 84 production triples (A14 and A19, all splittings, y0 = 7
and y0 = 5) and in the same two triples at rho = 0.001, and all four are undecided under the rule. The regenerated
summary.json differs from the earlier one only by the new fields SE_diff_slope, unc_slope and
slope_se_source. The regenerated uvcheck/uv_summary.json also refreshes the row of A19, all splittings,
y0 = 5 at rho = 0.01, which had been written from the int16-narrowed windows; no sign or transition
changes. The verifier programs of uvcheck/verify (v2/prog/vcompare.py, v2/prog/vbias_reps.py and v2/prog/vtriple.py)
apply the same shared half-width in their own decisions and were not rerun; their results stand as the
record of that verification.

Run order: slope_se.py prod, slope_se.py uv, summarize.py, uvcheck/uv_summary.py, uv_compare.py,
slope_se.py report (commands in slope_se/README.md).

The queue scripts logs/chain1.sh to chain4.sh and logs/queue_uv.sh begin by waiting on a process number of
the original run. Where no process of the same user holds that number, the wait ends at once.


==> anc/calc_SHORT/item13/analyze.py <==
#!/usr/bin/env python3
"""Analysis of the window counts of one configuration of run_cascade.py.

For every size-cut variant and every depth y0 (three consecutive unit windows [y0, y0+1],
[y0+1, y0+2], [y0+2, y0+3] in the rapidity y of the splittings):
  means lam_j, lam1 lam3/lam2^2, the mean number of dipoles N(y) (cut variants: 1 + resolved
  splittings up to y) and the local effective rate ln[N(y+1)/N(y)];
  the six normalized second factorial cumulants F_jl and the ten third-order T_S, with standard
  errors from the empirical (sandwich) covariance, and the Wald tests of calc_SHORT/item1/
  moment_test.py (imported unchanged) with the 'src', 'nm' and 'emp' covariances;
  contrasts F12 - F13, F23 - F13, (F12 + F23)/2 - F13, F_jj - F13, and the Gamma relation
  T123 - 2 F12 F23 (SHORT1 Eq. (gamma3) divided by lam1 lam2 lam3) and pooled kappa3 - 2 kappa2^2;
  the shape k_hat = 1/F of the total count and k_reg, the ratio of intercept to slope of the
  regressions of n1 and n3 on n2 (SHORT1 Eq. (reg)), averaged over the two;
  the partial correlation rho_pc and I_G(pc), I_G(slope) (cmi_est.gaussian_values);
  the Grassberger estimate of I(n1:n3|n2) on disjoint blocks of N/2^m, m = 0..6, and its
  extrapolation in 1/n; the plug-in estimate at full N;
  I and I_G of Eq. (nm), summed directly, at k = 1 and the measured means (the 1+0 law at the effective,
  rapidity-dependent rate that reproduces the measured means) and at k = k_hat;
  rejection rates of the Bonferroni combination of SHORT1 Sec. 5 (order2 'src', order3 'src',
  gamma 'nm', smallest p below 0.05/3) and of order2 with 'emp' over disjoint blocks of 1e4 (200),
  1e5 (50) and 1e6 (10) events.

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -W ignore analyze.py CONFIG ) > logs/analyze_CONFIG.log
Output: results/CONFIG.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, os, json, time, glob
sys.dont_write_bytecode = True
import numpy as np
from scipy import stats
HERE = _PKG + '/calc_SHORT/item13'
sys.path.insert(0, HERE)
sys.path.insert(0, _PKG + '/calc_SHORT/item1')
import moment_test as MT
from cmi_est import cmi, gaussian_values, est_blocks, extrapolate
from nm_exact import cmi_nm

LAB2 = MT.LAB2
LAB3 = MT.LAB3


def load_windows(name, ic):
    """Unit-window counts (N, nunit) int32 for size-cut variant ic, and ndip.
    23 September 2026: int16 -> int32. One A19 event (chunk 22, event 158723) has 35027 splittings in
    [7,8], above the int16 limit, which wrapped to -30509 (found by uvcheck, confirmed by its verifier)."""
    d = os.path.join(HERE, 'runs', name)
    meta = json.load(open(os.path.join(d, 'meta.json')))
    files = sorted(glob.glob(os.path.join(d, 'chunk_*.npz')))
    assert len(files) == meta['nchunks'], (len(files), meta['nchunks'])
    per = int(round(1.0/meta['h']))
    W = []
    for f in files:
        z = np.load(f)
        c = z['counts'][:, ic, :].astype(np.int32)
        nunit = c.shape[1]//per
        w = c[:, :nunit*per].reshape(len(c), nunit, per).sum(2)
        assert w.max() < 2**31 - 1
        W.append(w.astype(np.int32))
    return meta, np.concatenate(W)


def moments_all(n1, n2, n3):
    """moment_test pieces with one pass over the events: statistics x, covariances Vx per option,
    all Wald tests.  Mirrors moment_test.test() and also returns Vx."""
    s = MT.summarize(n1, n2, n3)
    N, mu = s['N'], s['mu']
    lam = mu[:3]
    x = MT._g(mu)
    Lam = lam.sum()
    EWtot = s['tot_ff']/Lam**np.arange(7)
    k2tot = EWtot[2] - 1
    khat = 1/k2tot if k2tot > 1e-12 else np.inf
    res = dict(N=int(N), x=x, kappa2_tot=float(k2tot), k_hat=float(khat), EW_tot=EWtot.tolist())
    for cov in ('nm', 'src', 'emp'):
        if cov == 'emp':
            J = MT.jacobian(mu); Vphi = s['cov_phi']
        else:
            EW = MT.source_moments_gamma(khat) if cov == 'nm' else EWtot
            mum, M2 = MT.model_monomial_moments(lam, EW)
            Vphi = M2 - np.outer(mum, mum)
            J = MT.jacobian(mum)
        Vx = J @ Vphi @ J.T/N
        res['Vx_' + cov] = Vx
        r = MT._tests(x, Vx)
        for t in MT.DOF:
            W = r.get(t, np.nan)
            res[f'W_{t}_{cov}'] = float(W)
            res[f'p_{t}_{cov}'] = float(stats.chi2.sf(W, MT.DOF[t])) if np.isfinite(W) else np.nan
        for zz in ('z_adj2', 'z_gamma', 'z_gamma123', 'kappa2', 'kappa3', 'gamma_ratio'):
            res[f'{zz}_{cov}'] = float(r.get(zz, np.nan))
    return res


def contrast(x, V, a):
    a = np.asarray(a, float)
    v = float(a @ x); s = float(np.sqrt(a @ V @ a))
    return v, s


def block_tests(n1, n2, n3, size, nblocks):
    rej_bonf = 0; rej_o2emp = 0; done = 0
    for b in range(nblocks):
        s = slice(b*size, (b + 1)*size)
        if (b + 1)*size > len(n1):
            break
        r = MT.test(n1[s], n2[s], n3[s], covs=('nm', 'src', 'emp'))
        pmin = np.nanmin([r['p_order2_src'], r['p_order3_src'], r['p_gamma_nm']])
        rej_bonf += int(pmin < 0.05/3)
        rej_o2emp += int(r['p_order2_emp'] < 0.05)
        done += 1
    return dict(size=size, blocks=done, bonf=rej_bonf/done, order2_emp=rej_o2emp/done)


def k_regression(n1, n2, n3):
    x = n2.astype(float)
    out = []
    for y in (n1, n3):
        y = y.astype(float)
        c = np.cov(x, y)
        sl = c[0, 1]/c[0, 0]
        ic = y.mean() - sl*x.mean()
        out.append(ic/sl)
    return float(np.mean(out)), out


def main():
    name = sys.argv[1]
    only_ic = [int(v) for v in sys.argv[2].split(',')] if len(sys.argv) > 2 else None
    meta = json.load(open(os.path.join(HERE, 'runs', name, 'meta.json')))
    cuts = meta['cuts']
    os.makedirs(os.path.join(HERE, 'results'), exist_ok=True)
    outfn = os.path.join(HERE, 'results', f'{name}.json')
    OUT = json.load(open(outfn)) if os.path.exists(outfn) else dict(config=name, meta=meta, variants={})
    t0 = time.time()
    for ic, cut in enumerate(cuts):
        if only_ic is not None and ic not in only_ic:
            continue
        meta, W = load_windows(name, ic)
        N, nunit = W.shape
        lam_all = W.mean(0).astype(float)
        Nbar = 1 + np.concatenate(([0.0], np.cumsum(lam_all)))
        rate_eff = np.log(Nbar[1:]/Nbar[:-1])
        var = dict(cut=cut, N=int(N), window_means=lam_all.tolist(), Nbar=Nbar.tolist(),
                   rate_eff=rate_eff.tolist(), depths={})
        print(f"\n=== {name}  cut {cut}  N = {N}  ({time.time()-t0:.0f} s)")
        print("  unit-window means: " + " ".join(f"{v:.3f}" for v in lam_all))
        print("  effective rate ln N(y+1)/N(y): " + " ".join(f"{v:.4f}" for v in rate_eff))
        for y0 in range(nunit - 2):
            t1 = time.time()
            n1 = W[:, y0].astype(np.int64); n2 = W[:, y0+1].astype(np.int64); n3 = W[:, y0+2].astype(np.int64)
            lam = [float(n1.mean()), float(n2.mean()), float(n3.mean())]
            mom = moments_all(n1, n2, n3)
            x = mom['x']; Ve = mom['Vx_emp']
            se = np.sqrt(np.diag(Ve))
            iF = {l: i for i, l in enumerate(LAB2)}
            iT = {l: 6 + i for i, l in enumerate(LAB3)}

            def vec(**kw):
                a = np.zeros(16)
                for k, v in kw.items():
                    a[iF[k[1:]] if k[0] == 'F' else iT[k[1:]]] += v
                return a
            con = {}
            con['F12-F13'] = contrast(x, Ve, vec(F12=1, F13=-1))
            con['F23-F13'] = contrast(x, Ve, vec(F23=1, F13=-1))
            con['adj=(F12+F23)/2-F13'] = contrast(x, Ve, vec(F12=0.5, F23=0.5, F13=-1))
            for j in ('11', '22', '33'):
                con[f'F{j}-F13'] = contrast(x, Ve, vec(**{f'F{j}': 1, 'F13': -1}))
            con['within=mean(Fjj)-mean(Fjl)'] = contrast(
                x, Ve, vec(F11=1/3, F22=1/3, F33=1/3, F12=-1/3, F13=-1/3, F23=-1/3))
            g = x[iT['123']] - 2*x[iF['12']]*x[iF['23']]
            grad = np.zeros(16); grad[iT['123']] = 1; grad[iF['12']] = -2*x[iF['23']]; grad[iF['23']] = -2*x[iF['12']]
            con['T123-2F12F23'] = (float(g), float(np.sqrt(grad @ Ve @ grad)))
            kreg, kreg2 = k_regression(n1, n2, n3)
            gv = gaussian_values(n1, n2, n3)
            blocks = est_blocks(n1, n2, n3, mmax=6)
            ex2 = extrapolate(blocks, order=2)
            ex1 = extrapolate(blocks[:5], order=1)
            full = cmi(n1, n2, n3)
            ex_nm1 = ex_nmk = None
            if lam[1] <= 150 and max(lam) <= 300:
                ex_nm1 = cmi_nm(1.0, lam)
                if np.isfinite(mom['k_hat']) and mom['k_hat'] > 0:
                    ex_nmk = cmi_nm(mom['k_hat'], lam)
            bt = []
            for size, nb in ((10_000, 200), (100_000, 50), (1_000_000, 10)):
                bt.append(block_tests(n1, n2, n3, size, nb))
            rec = dict(y0=y0, windows=[[y0, y0+1], [y0+1, y0+2], [y0+2, y0+3]], lam=lam,
                       ratio_l1l3_l22=lam[0]*lam[2]/lam[1]**2,
                       rate_triple=0.5*np.log(lam[2]/lam[0]),
                       F={l: float(x[iF[l]]) for l in LAB2}, F_se={l: float(se[iF[l]]) for l in LAB2},
                       T={l: float(x[iT[l]]) for l in LAB3}, T_se={l: float(se[iT[l]]) for l in LAB3},
                       contrasts={k: dict(value=v[0], se=v[1], z=v[0]/v[1] if v[1] > 0 else np.nan)
                                  for k, v in con.items()},
                       tests={k: v for k, v in mom.items() if k.startswith(('W_', 'p_', 'z_', 'kappa', 'gamma_ratio'))},
                       k_hat=mom['k_hat'], kappa2_tot=mom['kappa2_tot'], k_reg=kreg, k_reg_each=kreg2,
                       gauss=gv, cmi_full_grass=float(full['grass']), cmi_full_plugin=float(full['plugin']),
                       ncells=full['ncells'], cmi_blocks=blocks, cmi_extrap2=ex2, cmi_extrap1=ex1,
                       nm_k1=ex_nm1, nm_khat=ex_nmk, block_tests=bt, seconds=time.time() - t1)
            var['depths'][str(y0)] = rec
            Fs = " ".join(f"F{l}={x[iF[l]]:.4f}({se[iF[l]]:.4f})" for l in LAB2)
            print(f"  y0={y0} lam=({lam[0]:.3f},{lam[1]:.3f},{lam[2]:.3f}) ratio={rec['ratio_l1l3_l22']:.4f} "
                  f"k_hat={mom['k_hat']:.4f} k_reg={kreg:.4f}")
            print("     " + Fs)
            print("     " + "  ".join(f"{k}: {v[0]:+.4f} ({v[0]/v[1]:+.1f} sd)" for k, v in con.items()))
            print(f"     p(emp): order2 {mom['p_order2_emp']:.2e} cross2 {mom['p_cross2_emp']:.2e} "
                  f"within2 {mom['p_within2_emp']:.2e} gamma123 {mom['p_gamma123_emp']:.2e}  "
                  f"gamma_ratio(nm) {mom['gamma_ratio_nm']:.4f}")
            print(f"     rho_pc={gv['rho_pc']:.4f} IG_pc={gv['IG_pc']:.5f} IG_slope={gv['IG_slope']:.5f}  "
                  f"I_grass(N)={full['grass']:.5f} I_plugin(N)={full['plugin']:.5f} cells={full['ncells']}  "
                  f"I_extrap2={ex2['I_inf']:.5f}+-{ex2['se']:.5f} (chi2 {ex2['chi2']:.1f}/{ex2['dof']})  "
                  f"I_extrap1={ex1['I_inf']:.5f}+-{ex1['se']:.5f}")
            if ex_nm1:
                print(f"     1+0 law k=1 at these means: I={ex_nm1['cmi']:.5f} IG={ex_nm1['IG']:.5f};  "
                      + (f"NM at k_hat: I={ex_nmk['cmi']:.5f} IG={ex_nmk['IG']:.5f}" if ex_nmk else ""))
            print("     block rejection (Bonferroni / order2 emp): " +
                  "  ".join(f"{b['size']:.0e}: {100*b['bonf']:.0f}% / {100*b['order2_emp']:.0f}% of {b['blocks']}" for b in bt)
                  + f"   ({time.time()-t1:.0f} s)", flush=True)
        OUT['variants'][str(ic)] = var
        with open(outfn + '.tmp', 'w') as f:
            json.dump(OUT, f, indent=1, default=float)
        os.replace(outfn + '.tmp', outfn)
        del W
    print(f"\ndone {time.time()-t0:.0f} s")


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/cascade2d.py <==
#!/usr/bin/env python3
"""Leading-order Mueller dipole cascade in transverse coordinates at fixed coupling (item 13).

Physics.  A dipole of size r (endpoints x0, x1) emits a gluon at x2 with probability per unit
rapidity y and per unit transverse area
        dP/(dy d^2x2) = (abar / 2 pi) r^2 / (a^2 b^2),   a = |x2 - x0|,  b = |x2 - x1|,
abar = alpha_s N_c / pi.  This is Mueller, NPB 415 (1994) 373, eq. (20) with N_c = 2 C_F, and
Salam, hep-ph/9601220 (OEDIPUS), eq. (1): alpha_s N_c / (2 pi^2) = abar / (2 pi).  The dipole is
replaced by the two dipoles of sizes a and b.  Ultraviolet cutoff: emissions with a < rho or b < rho
are forbidden, in the emission and in the no-emission probability alike (OEDIPUS Sec. 2.2).  With
no other cut, the total rate of a dipole of size r >> rho is 2 abar ln(r/rho) (Mueller-Salam,
hep-ph/9605302 eq. (30)).  Infrared cap (variant): emissions with a > R or b > R are forbidden, and
the lifetime changes accordingly (OEDIPUS Sec. 2.2, "both dipoles produced from a branching are
required to be smaller than the upper cutoff").

Since the kernel and both cuts depend on sizes only, the evolution of one dipole depends only on its
size; positions are not tracked.  Dipoles evolve independently (large N_c, no saturation), so the
event is generated depth first from a stack of (size, rapidity of creation).

Sampling (thinning, no rate table, no approximation beyond the cutoffs).  Majorant: in the half-plane closer to x0 (a <= b) the kernel obeys
r^2/(a^2 b^2) <= e(a), with e(s) = 4/s^2 for s < r/2 and r^2/s^4 for s >= r/2 (b >= r - a > r/2 if
a < r/2, and b >= a always).  Hence kernel <= e(a) + e(b) everywhere.  Trials are generated as a
Poisson process in y with rate (abar/2pi) * 2 * W(r), W(r) = int_{s>=rho} e(s) 2 pi s ds
= 8 pi ln(r/(2 rho)) [if r > 2 rho] + pi r^2 / max(rho, r/2)^2; each trial picks an endpoint, a
distance s from it with density proportional to e(s) s on s >= rho, and a uniform angle.  The trial is
accepted with probability kernel/(e(a) + e(b)) if both children satisfy the cuts, otherwise rejected
(thinning of a Poisson process; the accepted splittings then occur at the rate of the kernel).

Counting.  Every accepted splitting is counted at its rapidity.  counts[ev, c, bin] is the number
of splittings in rapidity bin `bin` (width h, bins [i h, (i+1) h)) whose smaller child is at least
cuts[c] (cuts[c] = 0 counts every splitting).  A splitting is one new dipole, so without a size cut
n_j is the number of dipoles produced in window j, as in SHORT1 Sec. 2.

Control mode toy=1: both children are given the size r0 of the initial dipole, so every dipole splits
at the same constant rate; this is the 1+0 model of SHORT1 (a Yule process), generated by the same
machinery.  Its window counts must follow Eq. (nm) with k = 1.
"""
import numpy as np
from numba import njit
from math import log, sqrt, cos, pi, exp

TWO_PI = 2.0*pi


@njit(cache=True)
def env_weights(r, rho):
    L = max(rho, 0.5*r)
    W1 = 8.0*pi*log(r/(2.0*rho)) if r > 2.0*rho else 0.0
    W2 = pi*r*r/(L*L)
    return W1, W2, L


@njit(cache=True)
def env_density(s, r):
    if s < 0.5*r:
        return 4.0/(s*s)
    return r*r/(s*s*s*s)


@njit(cache=True)
def trial(r, rho, W1, W2, L):
    """One trial point: distance a from the chosen endpoint (a >= rho) and the other distance d."""
    u = np.random.random()*(W1 + W2)
    if u < W1:
        a = rho*exp(np.random.random()*log(r/(2.0*rho)))
    else:
        a = L/sqrt(1.0 - np.random.random())
    c = cos(TWO_PI*np.random.random())
    d2 = a*a + r*r - 2.0*a*r*c
    d = sqrt(d2) if d2 > 0.0 else 0.0
    return a, d


@njit(cache=True)
def first_emission(r, abar, rho, Rcap, ymax):
    """Rapidity of the first accepted emission of one dipole of size r (inf if none before ymax),
    and the two child sizes.  Used by the validation program."""
    W1, W2, L = env_weights(r, rho)
    lam = abar/pi*(W1 + W2)
    y = 0.0
    while True:
        y += -log(1.0 - np.random.random())/lam
        if y >= ymax:
            return np.inf, 0.0, 0.0
        a, d = trial(r, rho, W1, W2, L)
        if d < rho or a > Rcap or d > Rcap:
            continue
        ea = env_density(a, r)
        ed = env_density(d, r)
        if np.random.random()*(ea + ed)*a*a*d*d > r*r:
            continue
        return y, a, d


@njit(cache=True)
def seed_numba(seed):
    np.random.seed(seed)


@njit(cache=True)
def first_emission_many(n, r, abar, rho, Rcap, ymax, seed):
    np.random.seed(seed)
    out = np.empty((n, 3))
    for i in range(n):
        y, a, d = first_emission(r, abar, rho, Rcap, ymax)
        out[i, 0] = y
        out[i, 1] = a
        out[i, 2] = d
    return out


@njit(cache=True)
def run_chunk(nev, seed, abar, rho, Rcap, r0, ymax, h, nbins, cuts, toy, nstore):
    """Generate nev events from one dipole of size r0.  Returns
       counts  (nev, len(cuts), nbins) int32, splittings per rapidity bin and size cut
       ndip    (nev,) int64, number of dipoles present at ymax (1 + number of splittings)
       store   (nstore, 5) float64: event, y, parent size, child a, child d of the first nstore
               splittings of the chunk (every splitting of the first events, in generation order)
       maxstack the largest stack depth reached."""
    np.random.seed(seed)
    ncut = cuts.shape[0]
    counts = np.zeros((nev, ncut, nbins), dtype=np.int32)
    ndip = np.ones(nev, dtype=np.int64)
    store = np.full((nstore, 5), np.nan)
    ns = 0
    cap = 1024
    st_r = np.empty(cap)
    st_y = np.empty(cap)
    maxstack = 0
    for ev in range(nev):
        st_r[0] = r0
        st_y[0] = 0.0
        top = 1
        while top > 0:
            top -= 1
            r = st_r[top]
            y = st_y[top]
            W1, W2, L = env_weights(r, rho)
            lam = abar/pi*(W1 + W2)
            while True:
                y += -log(1.0 - np.random.random())/lam
                if y >= ymax:
                    break
                a, d = trial(r, rho, W1, W2, L)
                if d < rho or a > Rcap or d > Rcap:
                    continue
                ea = env_density(a, r)
                ed = env_density(d, r)
                if np.random.random()*(ea + ed)*a*a*d*d > r*r:
                    continue
                # accepted splitting at rapidity y
                b = int(y/h)
                m = a if a < d else d
                for c in range(ncut):
                    if m >= cuts[c]:
                        counts[ev, c, b] += 1
                ndip[ev] += 1
                if ns < nstore:
                    store[ns, 0] = ev
                    store[ns, 1] = y
                    store[ns, 2] = r
                    store[ns, 3] = a
                    store[ns, 4] = d
                    ns += 1
                if toy == 1:
                    a = r0
                    d = r0
                if top + 2 > cap:
                    nr = np.empty(2*cap)
                    ny = np.empty(2*cap)
                    nr[:cap] = st_r
                    ny[:cap] = st_y
                    st_r = nr
                    st_y = ny
                    cap *= 2
                st_r[top] = a
                st_y[top] = y
                st_r[top+1] = d
                st_y[top+1] = y
                top += 2
                if top > maxstack:
                    maxstack = top
                break
    return counts, ndip, store, maxstack


def chunk_seed(tag, chunk):
    """Deterministic 32-bit seed from a configuration tag (string) and a chunk index."""
    h = 2166136261
    for ch in f"{tag}|{chunk}|20260923":
        h = ((h ^ ord(ch))*16777619) % 2**32
    return int(h)


==> anc/calc_SHORT/item13/cmi_est.py <==
#!/usr/bin/env python3
"""Estimators of I(n1:n3|n2) and of the Gaussian value I_G from samples of three counts.

Entropies: Grassberger's bias-corrected estimator, Eq. (35) of arXiv:physics/0307138 (the estimator
of SHORT1 Sec. 5), H = ln N - (1/N) sum_i n_i G(n_i), G(n) = psi(n) + (1/2)(-1)^n [psi((n+1)/2) -
psi(n/2)], and the plug-in estimator H = -sum (n_i/N) ln(n_i/N) for comparison.
    I(n1:n3|n2) = H(n1,n2) + H(n2,n3) - H(n2) - H(n1,n2,n3).
Triples are packed into one int64 key (no array indexed by three counts).

I_G two ways: from the partial correlation of n1 and n3 given n2 formed from the covariance matrix,
    I_G(pc) = -(1/2) ln(1 - rho_pc^2),
and from the regression slopes c_j = Cov(n_j, n2)/Var(n2), SHORT1 Eq. (IG),
    I_G(slope) = (1/2) ln[(1 + c1)(1 + c3)/(1 + c1 + c3)],
which coincide for the negative multinomial and differ for other laws.

Bias.  est_blocks() evaluates the Grassberger estimate on disjoint blocks of size N/2^m, m = 0..mmax,
and returns the block means and standard errors; extrapolate() fits I(n) = I_inf + a/n + b/n^2 to
them by weighted least squares.
"""
import numpy as np
from scipy.special import digamma

_GT = None


def _gtab(nmax):
    global _GT
    if _GT is None or _GT.size <= nmax:
        n = np.arange(1, max(nmax + 1, 1 << 20), dtype=float)
        g = digamma(n) + 0.5*(-1.0)**n*(digamma((n + 1)/2) - digamma(n/2))
        _GT = np.concatenate(([0.0], g))
    return _GT


def _H_grass(c, N):
    c = c[c > 0]
    g = _gtab(int(c.max()))[c]
    return np.log(N) - (c*g).sum()/N


def _H_plugin(c, N):
    c = c[c > 0].astype(float)
    p = c/N
    return -(p*np.log(p)).sum()


def cmi(n1, n2, n3):
    """Grassberger and plug-in estimates of I(n1:n3|n2)."""
    n1 = np.asarray(n1, np.int64); n2 = np.asarray(n2, np.int64); n3 = np.asarray(n3, np.int64)
    N = n1.size
    b2 = int(n2.max()) + 1; b3 = int(n3.max()) + 1
    key = (n1*b2 + n2)*b3 + n3
    u, c = np.unique(key, return_counts=True)
    v3 = u % b3; r = u//b3; v2 = r % b2
    k12 = r
    k23 = v2*b3 + v3
    out = {}
    for name, H in (('grass', _H_grass), ('plugin', _H_plugin)):
        c12 = np.unique(k12, return_inverse=True)[1]
        c12 = np.bincount(c12, weights=c).astype(np.int64)
        c23 = np.unique(k23, return_inverse=True)[1]
        c23 = np.bincount(c23, weights=c).astype(np.int64)
        c2 = np.bincount(v2, weights=c).astype(np.int64)
        out[name] = H(c12, N) + H(c23, N) - H(c2, N) - H(c, N)
    out['ncells'] = int(u.size)
    return out


def gaussian_values(n1, n2, n3):
    x = np.stack([np.asarray(n1, float), np.asarray(n2, float), np.asarray(n3, float)])
    C = np.cov(x)
    V2 = C[1, 1]
    c1, c3 = C[0, 1]/V2, C[2, 1]/V2
    s11 = C[0, 0] - C[0, 1]**2/V2
    s33 = C[2, 2] - C[2, 1]**2/V2
    s13 = C[0, 2] - C[0, 1]*C[2, 1]/V2
    rho = s13/np.sqrt(s11*s33)
    return dict(cov=C.tolist(), c1=c1, c3=c3, rho_pc=rho,
                IG_pc=-0.5*np.log(1 - rho*rho),
                IG_slope=0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3)),
                rho_slope=np.sqrt(c1*c3/((1 + c1)*(1 + c3))))


def est_blocks(n1, n2, n3, mmax=6):
    """Grassberger estimate on disjoint blocks of size N/2^m (m = 0..mmax): list of
    (block size, mean over blocks, standard error of the mean or nan for m = 0, number of blocks)."""
    N = len(n1)
    rows = []
    for m in range(mmax + 1):
        nb = 2**m
        size = N//nb
        vals = []
        dpc = []
        for b in range(nb):
            s = slice(b*size, (b + 1)*size)
            v = cmi(n1[s], n2[s], n3[s])['grass']
            vals.append(v)
            dpc.append(v - gaussian_values(n1[s], n2[s], n3[s])['IG_pc'])
        vals = np.array(vals); dpc = np.array(dpc)
        se = vals.std(ddof=1)/np.sqrt(nb) if nb > 1 else np.nan
        sed = dpc.std(ddof=1)/np.sqrt(nb) if nb > 1 else np.nan
        rows.append((size, float(vals.mean()), float(se), nb, float(vals.std(ddof=1)) if nb > 1 else np.nan,
                     float(dpc.mean()), float(sed)))
    return rows


def extrapolate(rows, order=2):
    """Weighted least squares I(n) = I_inf + a/n (+ b/n^2).  The full-sample point gets the standard
    error of the N/2 blocks divided by sqrt(2) (the per-block sd scales as n^-1/2).  Returns I_inf,
    its standard error from the fit, and the fitted coefficients.  The block means share events, so
    this standard error is indicative only; the program that uses it also measures the procedure on
    laws whose information is known by direct summation."""
    n = np.array([r[0] for r in rows], float)
    y = np.array([r[1] for r in rows])
    se = np.array([r[2] for r in rows])
    if np.isnan(se[0]):
        se[0] = se[1]/np.sqrt(2)
    X = np.stack([np.ones_like(n)] + [n**-p for p in range(1, order + 1)], axis=1)
    w = 1/se**2
    A = X.T @ (w[:, None]*X)
    beta = np.linalg.solve(A, X.T @ (w*y))
    cov = np.linalg.inv(A)
    chi2 = float(((y - X @ beta)**2*w).sum())
    return dict(I_inf=float(beta[0]), se=float(np.sqrt(cov[0, 0])), coef=beta.tolist(), chi2=chi2,
                dof=len(n) - X.shape[1])


==> anc/calc_SHORT/item13/crosscheck.log <==
A14cap cut-variant 0 y0=4  N=10000000
   lam1      recomputed 10.8081558000  results 10.8081558000  rel diff 0.0e+00
   lam2      recomputed 15.8254404000  results 15.8254404000  rel diff 0.0e+00
   lam3      recomputed 22.8267664000  results 22.8267664000  rel diff 0.0e+00
   F11       recomputed 0.4396343574  results 0.4396343574  rel diff 0.0e+00
   F12       recomputed 0.4362362369  results 0.4362362369  rel diff 0.0e+00
   F13       recomputed 0.4318346468  results 0.4318346468  rel diff 0.0e+00
   F22       recomputed 0.4420417447  results 0.4420417447  rel diff 0.0e+00
   F23       recomputed 0.4409858773  results 0.4409858773  rel diff 0.0e+00
   F33       recomputed 0.4460707918  results 0.4460707918  rel diff 0.0e+00
   T123      recomputed 0.4439014824  results 0.4439014824  rel diff 0.0e+00
   rho_pc    recomputed 0.3997433741  results 0.3997433741  rel diff 2.8e-16
   IG_pc     recomputed 0.0870545449  results 0.0870545449  rel diff 8.0e-16
   IG_slope  recomputed 0.1158013624  results 0.1158013624  rel diff 2.1e-11
   I_grass   recomputed 0.0879703696  results 0.0879703696  rel diff 0.0e+00
A14 cut-variant 1 y0=4  N=10000000
   lam1      recomputed 2.8769111000  results 2.8769111000  rel diff 0.0e+00
   lam2      recomputed 4.0173638000  results 4.0173638000  rel diff 0.0e+00
   lam3      recomputed 5.6325308000  results 5.6325308000  rel diff 0.0e+00
   F11       recomputed 1.2085259407  results 1.2085259407  rel diff 0.0e+00
   F12       recomputed 1.3010494853  results 1.3010494853  rel diff 0.0e+00
   F13       recomputed 1.3795827584  results 1.3795827584  rel diff 0.0e+00
   F22       recomputed 1.4360930410  results 1.4360930410  rel diff 0.0e+00
   F23       recomputed 1.5403580550  results 1.5403580550  rel diff 0.0e+00
   F33       recomputed 1.6813428163  results 1.6813428163  rel diff 0.0e+00
   T123      recomputed 11.4875780851  results 11.4875780851  rel diff 0.0e+00
   rho_pc    recomputed 0.3815103723  results 0.3815103723  rel diff 0.0e+00
   IG_pc     recomputed 0.0786487420  results 0.0786487420  rel diff 0.0e+00
   IG_slope  recomputed 0.1115768107  results 0.1115768108  rel diff 8.7e-11
   I_grass   recomputed 0.0681326099  results 0.0681326099  rel diff 0.0e+00
A19 cut-variant 2 y0=2  N=10000000
   lam1      recomputed 1.0082938000  results 1.0082938000  rel diff 0.0e+00
   lam2      recomputed 1.5023242000  results 1.5023242000  rel diff 0.0e+00
   lam3      recomputed 2.2901354000  results 2.2901354000  rel diff 0.0e+00
   F11       recomputed 1.8339169817  results 1.8339169817  rel diff 0.0e+00
   F12       recomputed 2.0268090143  results 2.0268090143  rel diff 0.0e+00
   F13       recomputed 2.1623151727  results 2.1623151727  rel diff 0.0e+00
   F22       recomputed 2.3695239358  results 2.3695239358  rel diff 0.0e+00
   F23       recomputed 2.5832216933  results 2.5832216933  rel diff 0.0e+00
   F33       recomputed 2.9241860023  results 2.9241860023  rel diff 0.0e+00
   T123      recomputed 28.4502782418  results 28.4502782418  rel diff 0.0e+00
   rho_pc    recomputed 0.3343013707  results 0.3343013707  rel diff 3.3e-16
   IG_pc     recomputed 0.0592551912  results 0.0592551912  rel diff 0.0e+00
   IG_slope  recomputed 0.0960474418  results 0.0960474418  rel diff 2.2e-10
   I_grass   recomputed 0.0437563116  results 0.0437563116  rel diff 0.0e+00
TOY cut-variant 0 y0=4  N=10000000
   lam1      recomputed 2.4367513000  results 2.4367513000  rel diff 0.0e+00
   lam2      recomputed 3.6351365000  results 3.6351365000  rel diff 0.0e+00
   lam3      recomputed 5.4211157000  results 5.4211157000  rel diff 0.0e+00
   F11       recomputed 1.0005754031  results 1.0005754031  rel diff 0.0e+00
   F12       recomputed 0.9996664135  results 0.9996664135  rel diff 0.0e+00
   F13       recomputed 1.0005601205  results 1.0005601205  rel diff 0.0e+00
   F22       recomputed 0.9989895166  results 0.9989895166  rel diff 0.0e+00
   F23       recomputed 0.9996277368  results 0.9996277368  rel diff 0.0e+00
   F33       recomputed 1.0001828176  results 1.0001828176  rel diff 0.0e+00
   T123      recomputed 2.0029090206  results 2.0029090206  rel diff 0.0e+00
   rho_pc    recomputed 0.4317272523  results 0.4317272523  rel diff 2.6e-16
   IG_pc     recomputed 0.1031361009  results 0.1031361009  rel diff 0.0e+00
   IG_slope  recomputed 0.1028002401  results 0.1028002401  rel diff 2.5e-11
   I_grass   recomputed 0.0948504894  results 0.0948504894  rel diff 0.0e+00
A14 cut-variant 0 y0=1  N=10000000
   lam1      recomputed 3.1772199000  results 3.1772199000  rel diff 0.0e+00
   lam2      recomputed 5.2286940000  results 5.2286940000  rel diff 0.0e+00
   lam3      recomputed 8.2917880000  results 8.2917880000  rel diff 0.0e+00
   F11       recomputed 0.5152044103  results 0.5152044103  rel diff 0.0e+00
   F12       recomputed 0.5115846271  results 0.5115846271  rel diff 0.0e+00
   F13       recomputed 0.5043285010  results 0.5043285010  rel diff 0.0e+00
   F22       recomputed 0.5578120067  results 0.5578120067  rel diff 0.0e+00
   F23       recomputed 0.5706493958  results 0.5706493958  rel diff 0.0e+00
   F33       recomputed 0.6162225573  results 0.6162225573  rel diff 0.0e+00
   T123      recomputed 0.8695701889  results 0.8695701889  rel diff 0.0e+00
   rho_pc    recomputed 0.3007635692  results 0.3007635692  rel diff 0.0e+00
   IG_pc     recomputed 0.0474074498  results 0.0474074498  rel diff 0.0e+00
   IG_slope  recomputed 0.0874534619  results 0.0874534619  rel diff 2.3e-13
   I_grass   recomputed 0.0502043301  results 0.0502043301  rel diff 0.0e+00

largest relative difference per quantity: {'lam1': '0.0e+00', 'lam2': '0.0e+00', 'lam3': '0.0e+00', 'F11': '0.0e+00', 'F12': '0.0e+00', 'F13': '0.0e+00', 'F22': '0.0e+00', 'F23': '0.0e+00', 'F33': '0.0e+00', 'T123': '0.0e+00', 'rho_pc': '3.3e-16', 'IG_pc': '8.0e-16', 'IG_slope': '2.2e-10', 'I_grass': '0.0e+00'}


==> anc/calc_SHORT/item13/crosscheck.py <==
#!/usr/bin/env python3
"""Independent recomputation of headline numbers of results/*.json from the raw chunk files, by other
code paths: the six F_jl by the direct formula (E[n_j n_l] - delta_jl lam_j)/(lam_j lam_l) - 1 in
integer arithmetic; the partial correlation from the inverse covariance matrix,
rho = -P13/sqrt(P11 P33); the Grassberger estimate with the XS6 estimator copied in
calc_SHORT/item2/xs6_mc_direct_copy.py (imported, not modified); T123 by the direct third joint
factorial cumulant.  Also checks the window means against the per-bin sums, and counts events.

Run:   ( ulimit -v 1500000; python3 crosscheck.py ) > crosscheck.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, json, glob, os
sys.dont_write_bytecode = True
import numpy as np
HERE = _PKG + '/calc_SHORT/item13'
sys.path.insert(0, _PKG + '/calc_SHORT/item2')
from xs6_mc_direct_copy import Table

CASES = [('A14cap', 0, 4), ('A14', 1, 4), ('A19', 2, 2), ('TOY', 0, 4), ('A14', 0, 1)]
worst = {}
for name, ic, y0 in CASES:
    files = sorted(glob.glob(os.path.join(HERE, 'runs', name, 'chunk_*.npz')))
    tri = []
    for f in files:
        c = np.load(f)['counts'][:, ic, :].astype(np.int64)
        tri.append(np.stack([c[:, 2*(y0+j)] + c[:, 2*(y0+j)+1] for j in range(3)], axis=1))
    x = np.concatenate(tri)
    N = len(x)
    S1 = x.sum(0)                                   # integer sums
    S2 = x.T @ x
    lam = S1/N
    F = {}
    for j in range(3):
        for l in range(j, 3):
            m = (S2[j, l] - (S1[j] if j == l else 0))/N
            F[f'{j+1}{l+1}'] = m/(lam[j]*lam[l]) - 1
    # third joint factorial cumulant of (1,2,3): distinct windows, factorial = ordinary moments
    e123 = np.mean(x[:, 0].astype(float)*x[:, 1]*x[:, 2])
    k123 = (e123 - S2[0, 1]/N*lam[2] - S2[0, 2]/N*lam[1] - S2[1, 2]/N*lam[0] + 2*lam.prod())
    T123 = k123/lam.prod()
    C = np.cov(x.T.astype(float))
    P = np.linalg.inv(C)
    rho = -P[0, 2]/np.sqrt(P[0, 0]*P[2, 2])
    t = Table([x[:, 0], x[:, 1], x[:, 2]])
    info, ig_slope = t.stat(t.c)
    R = json.load(open(os.path.join(HERE, 'results', f'{name}.json')))['variants'][str(ic)]['depths'][str(y0)]
    print(f"{name} cut-variant {ic} y0={y0}  N={N}")
    rows = [('lam1', lam[0], R['lam'][0]), ('lam2', lam[1], R['lam'][1]), ('lam3', lam[2], R['lam'][2])]
    rows += [(f'F{k}', F[k], R['F'][k]) for k in F]
    rows += [('T123', T123, R['T']['123']), ('rho_pc', rho, R['gauss']['rho_pc']),
             ('IG_pc', -0.5*np.log(1 - rho**2), R['gauss']['IG_pc']), ('IG_slope', ig_slope, R['gauss']['IG_slope']),
             ('I_grass', info, R['cmi_full_grass'])]
    for lab, a, b in rows:
        d = abs(a - b)/max(abs(b), 1e-12)
        worst[lab] = max(worst.get(lab, 0), d)
        print(f"   {lab:9s} recomputed {a:.10f}  results {b:.10f}  rel diff {d:.1e}")
print("\nlargest relative difference per quantity:", {k: f"{v:.1e}" for k, v in worst.items()})


==> anc/calc_SHORT/item13/kernel_quad.py <==
#!/usr/bin/env python3
"""Deterministic quadrature of the dipole emission kernel, independent of the Monte Carlo sampler.

For a dipole of size r with endpoints at 0 and (r, 0), put the gluon at distance a from the endpoint
at 0 and angle theta; the other child has size d, d^2 = a^2 + r^2 - 2 a r cos(theta).  The rate of
emissions per unit rapidity into the allowed region is
    rate(r) = (abar / 2 pi) int da (r^2 / a) J(a),   J(a) = int dtheta / d^2 over the allowed theta,
allowed meaning a >= s_lo, d >= s_lo, and a <= R, d <= R when an infrared cap R is set.
With A = a^2 + r^2, B = 2 a r:  d >= s_lo  <=>  cos(theta) <= (A - s_lo^2)/B, and d <= R <=>
cos(theta) >= (A - R^2)/B.  The theta integral has the closed form
    int dtheta / (A - B cos theta) = 2/sqrt(A^2 - B^2) * arctan( sqrt((A+B)/(A-B)) tan(theta/2) ),
and A^2 - B^2 = (a^2 - r^2)^2.  Near a = r the closed form is ill conditioned, and there the theta
integral is done by scipy quad instead.
The marginal density of one child's size s (either child; both have the same marginal by the
symmetry a <-> d) per unit rapidity is (abar/2pi) (r^2/s) J(s).
"""
import numpy as np
from math import pi, sqrt, atan, tan, acos
from scipy.integrate import quad


def J_theta(a, r, s_lo, R=np.inf):
    """int over theta in [0, 2 pi) of dtheta/d^2 restricted to s_lo <= d <= R (a itself not tested)."""
    A = a*a + r*r
    B = 2.0*a*r
    u_hi = (A - s_lo*s_lo)/B
    u_lo = (A - R*R)/B if np.isfinite(R) else -np.inf
    if u_hi <= -1.0 or u_lo >= 1.0 or u_lo >= u_hi:
        return 0.0
    th_lo = acos(min(1.0, u_hi))          # smallest allowed theta (d >= s_lo)
    th_hi = acos(max(-1.0, u_lo))         # largest allowed theta (d <= R)
    if th_hi <= th_lo:
        return 0.0
    if abs(a - r) < 1e-3*r:
        v, _ = quad(lambda t: 1.0/(A - B*np.cos(t)), th_lo, th_hi, epsabs=0, epsrel=1e-10, limit=200)
        return 2.0*v
    D = abs(a*a - r*r)
    s = sqrt((A + B)/(A - B))

    def F(t):
        if t >= pi:
            return 2.0/D*(pi/2)
        return 2.0/D*atan(s*tan(t/2.0))
    return 2.0*(F(th_hi) - F(th_lo))


def rate(r, abar, s_lo, R=np.inf):
    """Emission rate per unit rapidity of a dipole of size r, both children >= s_lo (and <= R)."""
    hi = R if np.isfinite(R) else np.inf
    f = lambda a: (r*r/a)*J_theta(a, r, s_lo, R)
    pts = [p for p in (r - s_lo, r, r + s_lo, 2*r) if s_lo < p < (hi if np.isfinite(hi) else 1e300)]
    if np.isfinite(hi):
        v, _ = quad(f, s_lo, hi, points=sorted(set(pts)), epsabs=0, epsrel=1e-10, limit=400)
    else:
        top = max(4.0*r, 4.0*s_lo)
        pts = [p for p in pts if p < top]
        v1, _ = quad(f, s_lo, top, points=sorted(set(pts)), epsabs=0, epsrel=1e-10, limit=400)
        v2, _ = quad(f, top, np.inf, epsabs=0, epsrel=1e-10, limit=400)
        v = v1 + v2
    return abar/(2.0*pi)*v


def child_cdf(s, r, abar, s_lo, R=np.inf):
    """P(size of one child < s) per emission (child marginal), s_lo <= s."""
    tot = rate(r, abar, s_lo, R)
    f = lambda a: (r*r/a)*J_theta(a, r, s_lo, R)
    pts = [p for p in (r - s_lo, r, r + s_lo) if s_lo < p < s]
    v, _ = quad(f, s_lo, s, points=sorted(set(pts)) or None, epsabs=0, epsrel=1e-10, limit=400)
    return abar/(2.0*pi)*v/tot


def child_cell_matrix(grid_edges, centers, abar, s_lo, R=np.inf):
    """For each parent size centers[i]: total rate lam[i] and the probability F[i, j] that one given
    child falls in the cell [grid_edges[j], grid_edges[j+1])."""
    M = len(centers)
    MC = len(grid_edges) - 1
    lam = np.empty(M)
    F = np.zeros((M, MC))
    for i, r in enumerate(centers):
        lam[i] = rate(r, abar, s_lo, R)
        f = lambda a: (r*r/a)*J_theta(a, r, s_lo, R)
        for j in range(MC):
            lo, hi = grid_edges[j], grid_edges[j+1]
            lo = max(lo, s_lo)
            if np.isfinite(R):
                hi = min(hi, R)
            if hi <= lo:
                continue
            pts = [p for p in (r - s_lo, r, r + s_lo) if lo < p < hi]
            v, _ = quad(f, lo, hi, points=pts or None, epsabs=0, epsrel=1e-10, limit=200)
            F[i, j] = abar/(2.0*pi)*v/lam[i]
    return lam, F


==> anc/calc_SHORT/item13/logs/analyze_A14.log <==

=== A14  cut 0.0  N = 10000000  (5 s)
  unit-window means: 1.822 3.177 5.229 8.292 12.824 19.470 29.173 43.279 63.723 93.268
  effective rate ln N(y+1)/N(y): 1.0373 0.7542 0.6268 0.5530 0.5050 0.4712 0.4466 0.4281 0.4140 0.4029
  y0=0 lam=(1.822,3.177,5.229) ratio=0.9435 k_hat=1.9930 k_reg=2.2860
     F11=0.4811(0.0006) F12=0.4568(0.0004) F13=0.4279(0.0005) F22=0.5152(0.0005) F23=0.5116(0.0005) F33=0.5578(0.0006)
     F12-F13: +0.0290 (+96.3 sd)  F23-F13: +0.0837 (+218.3 sd)  adj=(F12+F23)/2-F13: +0.0563 (+201.6 sd)  F11-F13: +0.0532 (+117.3 sd)  F22-F13: +0.0873 (+175.3 sd)  F33-F13: +0.1299 (+278.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0526 (+301.8 sd)  T123-2F12F23: +0.0991 (+51.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.4058
     rho_pc=0.2517 IG_pc=0.03273 IG_slope=0.06437  I_grass(N)=0.03410 I_plugin(N)=0.03500 cells=15722  I_extrap2=0.03399+-0.00002 (chi2 8.2/4)  I_extrap1=0.03399+-0.00002
     1+0 law k=1 at these means: I=0.08440 IG=0.09245;  NM at k_hat: I=0.06640 IG=0.07021
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=1 lam=(3.177,5.229,8.292) ratio=0.9636 k_hat=1.7888 k_reg=2.0310
     F11=0.5152(0.0005) F12=0.5116(0.0005) F13=0.5043(0.0006) F22=0.5578(0.0006) F23=0.5706(0.0007) F33=0.6162(0.0008)
     F12-F13: +0.0073 (+30.3 sd)  F23-F13: +0.0663 (+193.5 sd)  adj=(F12+F23)/2-F13: +0.0368 (+161.5 sd)  F11-F13: +0.0109 (+31.9 sd)  F22-F13: +0.0535 (+128.1 sd)  F33-F13: +0.1119 (+241.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0342 (+297.5 sd)  T123-2F12F23: +0.2857 (+70.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.6516
     rho_pc=0.3008 IG_pc=0.04741 IG_slope=0.08745  I_grass(N)=0.05020 I_plugin(N)=0.05253 cells=37725  I_extrap2=0.04995+-0.00003 (chi2 73.6/4)  I_extrap1=0.04993+-0.00003
     1+0 law k=1 at these means: I=0.09997 IG=0.10715;  NM at k_hat: I=0.08842 IG=0.09244
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=2 lam=(5.229,8.292,12.824) ratio=0.9753 k_hat=1.5969 k_reg=1.8259
     F11=0.5578(0.0006) F12=0.5706(0.0007) F13=0.5793(0.0008) F22=0.6162(0.0008) F23=0.6412(0.0009) F33=0.6900(0.0012)
     F12-F13: -0.0086 (-38.3 sd)  F23-F13: +0.0619 (+182.1 sd)  adj=(F12+F23)/2-F13: +0.0266 (+133.2 sd)  F11-F13: -0.0215 (-64.6 sd)  F22-F13: +0.0369 (+99.3 sd)  F33-F13: +0.1107 (+210.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0243 (+272.0 sd)  T123-2F12F23: +0.5659 (+59.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.9204
     rho_pc=0.3257 IG_pc=0.05606 IG_slope=0.10428  I_grass(N)=0.06329 I_plugin(N)=0.06833 cells=78962  I_extrap2=0.06263+-0.00002 (chi2 418.5/4)  I_extrap1=0.06260+-0.00002
     1+0 law k=1 at these means: I=0.11111 IG=0.11710;  NM at k_hat: I=0.10488 IG=0.10864
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=3 lam=(8.292,12.824,19.470) ratio=0.9816 k_hat=1.4143 k_reg=1.6398
     F11=0.6162(0.0008) F12=0.6412(0.0009) F13=0.6630(0.0011) F22=0.6900(0.0012) F23=0.7259(0.0014) F33=0.7807(0.0017)
     F12-F13: -0.0218 (-87.6 sd)  F23-F13: +0.0630 (+163.2 sd)  adj=(F12+F23)/2-F13: +0.0206 (+110.4 sd)  F11-F13: -0.0467 (-115.9 sd)  F22-F13: +0.0270 (+78.7 sd)  F33-F13: +0.1177 (+172.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0189 (+212.6 sd)  T123-2F12F23: +0.9927 (+46.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.2061
     rho_pc=0.3320 IG_pc=0.05841 IG_slope=0.11571  I_grass(N)=0.07422 I_plugin(N)=0.08411 cells=149957  I_extrap2=0.07269+-0.00002 (chi2 3463.8/4)  I_extrap1=0.07279+-0.00002
     1+0 law k=1 at these means: I=0.11894 IG=0.12375;  NM at k_hat: I=0.11616 IG=0.11949
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=4 lam=(12.824,19.470,29.173) ratio=0.9869 k_hat=1.2459 k_reg=1.4951
     F11=0.6900(0.0012) F12=0.7259(0.0014) F13=0.7585(0.0016) F22=0.7807(0.0017) F23=0.8259(0.0020) F33=0.8869(0.0024)
     F12-F13: -0.0326 (-105.7 sd)  F23-F13: +0.0673 (+141.5 sd)  adj=(F12+F23)/2-F13: +0.0174 (+93.5 sd)  F11-F13: -0.0685 (-126.3 sd)  F22-F13: +0.0221 (+66.0 sd)  F33-F13: +0.1283 (+142.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0157 (+157.6 sd)  T123-2F12F23: +1.6431 (+34.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.81e-255  gamma_ratio(nm) 2.5086
     rho_pc=0.3251 IG_pc=0.05584 IG_slope=0.12309  I_grass(N)=0.08463 I_plugin(N)=0.10269 cells=265869  I_extrap2=0.08592+-0.00010 (chi2 1550.5/4)  I_extrap1=0.08578+-0.00011
     1+0 law k=1 at these means: I=0.12455 IG=0.12832;  NM at k_hat: I=0.12362 IG=0.12653
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=5 lam=(19.470,29.173,43.279) ratio=0.9901 k_hat=1.0952 k_reg=1.3814
     F11=0.7807(0.0017) F12=0.8259(0.0020) F13=0.8679(0.0023) F22=0.8869(0.0024) F23=0.9406(0.0028) F33=1.0081(0.0034)
     F12-F13: -0.0420 (-102.0 sd)  F23-F13: +0.0727 (+121.6 sd)  adj=(F12+F23)/2-F13: +0.0154 (+81.4 sd)  F11-F13: -0.0872 (-116.7 sd)  F22-F13: +0.0190 (+57.2 sd)  F33-F13: +0.1402 (+118.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0137 (+117.7 sd)  T123-2F12F23: +2.6214 (+25.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 6.64e-144  gamma_ratio(nm) 2.8242
     rho_pc=0.3052 IG_pc=0.04889 IG_slope=0.12777  I_grass(N)=0.09658 I_plugin(N)=0.12757 cells=444348  I_extrap2=0.09560+-0.00006 (chi2 11701.3/4)  I_extrap1=0.09623+-0.00006
     1+0 law k=1 at these means: I=0.12849 IG=0.13139;  NM at k_hat: I=0.12833 IG=0.13091
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=6 lam=(29.173,43.279,63.723) ratio=0.9925 k_hat=0.9625 k_reg=1.2829
     F11=0.8869(0.0024) F12=0.9406(0.0028) F13=0.9920(0.0033) F22=1.0081(0.0034) F23=1.0708(0.0040) F33=1.1462(0.0048)
     F12-F13: -0.0514 (-93.3 sd)  F23-F13: +0.0787 (+101.1 sd)  adj=(F12+F23)/2-F13: +0.0136 (+70.1 sd)  F11-F13: -0.1051 (-102.3 sd)  F22-F13: +0.0160 (+49.0 sd)  F33-F13: +0.1541 (+97.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0126 (+86.0 sd)  T123-2F12F23: +4.0659 (+20.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.45e-89  gamma_ratio(nm) 3.1554
     rho_pc=0.2724 IG_pc=0.03854 IG_slope=0.13081  I_grass(N)=0.11273 I_plugin(N)=0.16306 cells=706521  I_extrap2=0.10615+-0.00004 (chi2 29994.3/4)  I_extrap1=0.10741+-0.00004
     1+0 law k=1 at these means: I=0.13129 IG=0.13351;  NM at k_hat: I=0.13129 IG=0.13364
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)
  y0=7 lam=(43.279,63.723,93.268) ratio=0.9941 k_hat=0.8466 k_reg=1.2502
     F11=1.0081(0.0034) F12=1.0708(0.0040) F13=1.1311(0.0048) F22=1.1462(0.0048) F23=1.2177(0.0057) F33=1.3015(0.0068)
     F12-F13: -0.0603 (-77.0 sd)  F23-F13: +0.0866 (+83.3 sd)  adj=(F12+F23)/2-F13: +0.0131 (+66.4 sd)  F11-F13: -0.1231 (-85.1 sd)  F22-F13: +0.0151 (+50.2 sd)  F33-F13: +0.1704 (+76.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0121 (+60.4 sd)  T123-2F12F23: +6.1873 (+15.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.69e-56  gamma_ratio(nm) 3.5211
     rho_pc=0.2225 IG_pc=0.02538 IG_slope=0.13266  I_grass(N)=0.13756 I_plugin(N)=0.21602 cells=1078278  I_extrap2=0.14621+-0.00018 (chi2 13882.4/4)  I_extrap1=0.14410+-0.00019
     1+0 law k=1 at these means: I=0.13329 IG=0.13496;  NM at k_hat: I=0.13312 IG=0.13533
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (16 s)

=== A14  cut 0.1  N = 10000000  (122 s)
  unit-window means: 0.779 1.079 1.492 2.068 2.877 4.017 5.633 7.922 11.184 15.829
  effective rate ln N(y+1)/N(y): 0.5759 0.4741 0.4202 0.3890 0.3703 0.3592 0.3528 0.3494 0.3480 0.3478
  y0=0 lam=(0.779,1.079,1.492) ratio=0.9985 k_hat=1.5242 k_reg=1.7076
     F11=0.5220(0.0011) F12=0.5450(0.0009) F13=0.5548(0.0009) F22=0.6564(0.0012) F23=0.7004(0.0012) F33=0.8178(0.0016)
     F12-F13: -0.0098 (-13.1 sd)  F23-F13: +0.1456 (+152.5 sd)  adj=(F12+F23)/2-F13: +0.0679 (+96.5 sd)  F11-F13: -0.0328 (-33.7 sd)  F22-F13: +0.1016 (+83.1 sd)  F33-F13: +0.2630 (+208.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0653 (+142.3 sd)  T123-2F12F23: +0.4887 (+67.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.8742
     rho_pc=0.2272 IG_pc=0.02650 IG_slope=0.03928  I_grass(N)=0.02176 I_plugin(N)=0.02201 cells=4640  I_extrap2=0.02171+-0.00000 (chi2 6.9/4)  I_extrap1=0.02171+-0.00001
     1+0 law k=1 at these means: I=0.05221 IG=0.06045;  NM at k_hat: I=0.03929 IG=0.04382
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=1 lam=(1.079,1.492,2.068) ratio=1.0018 k_hat=1.2066 k_reg=1.3526
     F11=0.6564(0.0012) F12=0.7004(0.0012) F13=0.7312(0.0013) F22=0.8178(0.0016) F23=0.8813(0.0017) F33=1.0039(0.0023)
     F12-F13: -0.0309 (-44.3 sd)  F23-F13: +0.1501 (+144.1 sd)  adj=(F12+F23)/2-F13: +0.0596 (+86.8 sd)  F11-F13: -0.0749 (-82.0 sd)  F22-F13: +0.0866 (+70.8 sd)  F33-F13: +0.2727 (+183.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0551 (+142.1 sd)  T123-2F12F23: +1.1822 (+62.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.1443
     rho_pc=0.2876 IG_pc=0.04316 IG_slope=0.06078  I_grass(N)=0.03314 I_plugin(N)=0.03370 cells=9646  I_extrap2=0.03309+-0.00003 (chi2 6.4/4)  I_extrap1=0.03309+-0.00003
     1+0 law k=1 at these means: I=0.06473 IG=0.07367;  NM at k_hat: I=0.05906 IG=0.06614
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=2 lam=(1.492,2.068,2.877) ratio=1.0037 k_hat=0.9773 k_reg=1.0996
     F11=0.8178(0.0016) F12=0.8813(0.0017) F13=0.9292(0.0021) F22=1.0039(0.0023) F23=1.0813(0.0027) F33=1.2085(0.0035)
     F12-F13: -0.0479 (-65.2 sd)  F23-F13: +0.1521 (+131.7 sd)  adj=(F12+F23)/2-F13: +0.0521 (+76.6 sd)  F11-F13: -0.1114 (-108.6 sd)  F22-F13: +0.0747 (+60.3 sd)  F33-F13: +0.2793 (+153.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0462 (+134.0 sd)  T123-2F12F23: +2.3801 (+40.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.4090
     rho_pc=0.3346 IG_pc=0.05936 IG_slope=0.08160  I_grass(N)=0.04505 I_plugin(N)=0.04614 cells=18138  I_extrap2=0.04474+-0.00000 (chi2 869.0/4)  I_extrap1=0.04475+-0.00000
     1+0 law k=1 at these means: I=0.07704 IG=0.08620;  NM at k_hat: I=0.07763 IG=0.08703
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=3 lam=(2.068,2.877,4.017) ratio=1.0039 k_hat=0.8076 k_reg=0.9137
     F11=1.0039(0.0023) F12=1.0813(0.0027) F13=1.1460(0.0033) F22=1.2085(0.0035) F23=1.3010(0.0042) F33=1.4361(0.0053)
     F12-F13: -0.0647 (-72.6 sd)  F23-F13: +0.1551 (+114.1 sd)  adj=(F12+F23)/2-F13: +0.0452 (+65.3 sd)  F11-F13: -0.1421 (-104.0 sd)  F22-F13: +0.0626 (+48.9 sd)  F33-F13: +0.2901 (+120.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0401 (+117.0 sd)  T123-2F12F23: +4.3431 (+28.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.99e-174  gamma_ratio(nm) 2.6977
     rho_pc=0.3649 IG_pc=0.07144 IG_slope=0.09888  I_grass(N)=0.05674 I_plugin(N)=0.05871 cells=32082  I_extrap2=0.05651+-0.00003 (chi2 70.9/4)  I_extrap1=0.05649+-0.00003
     1+0 law k=1 at these means: I=0.08852 IG=0.09743;  NM at k_hat: I=0.09266 IG=0.10384
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=4 lam=(2.877,4.017,5.633) ratio=1.0040 k_hat=0.6793 k_reg=0.7814
     F11=1.2085(0.0035) F12=1.3010(0.0042) F13=1.3796(0.0050) F22=1.4361(0.0053) F23=1.5404(0.0064) F33=1.6813(0.0080)
     F12-F13: -0.0785 (-69.2 sd)  F23-F13: +0.1608 (+91.0 sd)  adj=(F12+F23)/2-F13: +0.0411 (+55.4 sd)  F11-F13: -0.1711 (-89.2 sd)  F22-F13: +0.0565 (+41.8 sd)  F33-F13: +0.3018 (+91.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0350 (+88.3 sd)  T123-2F12F23: +7.4794 (+20.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.22e-96  gamma_ratio(nm) 3.0270
     rho_pc=0.3815 IG_pc=0.07865 IG_slope=0.11158  I_grass(N)=0.06813 I_plugin(N)=0.07157 cells=53889  I_extrap2=0.06760+-0.00002 (chi2 497.6/4)  I_extrap1=0.06756+-0.00002
     1+0 law k=1 at these means: I=0.09877 IG=0.10705;  NM at k_hat: I=0.10363 IG=0.11605
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=5 lam=(4.017,5.633,7.922) ratio=1.0032 k_hat=0.5796 k_reg=0.6782
     F11=1.4361(0.0053) F12=1.5404(0.0064) F13=1.6328(0.0078) F22=1.6813(0.0080) F23=1.7977(0.0097) F33=1.9459(0.0120)
     F12-F13: -0.0924 (-58.5 sd)  F23-F13: +0.1649 (+72.0 sd)  adj=(F12+F23)/2-F13: +0.0363 (+44.1 sd)  F11-F13: -0.1967 (-71.5 sd)  F22-F13: +0.0486 (+32.7 sd)  F33-F13: +0.3131 (+69.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0308 (+64.6 sd)  T123-2F12F23: +12.4165 (+15.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 7.50e-53  gamma_ratio(nm) 3.4117
     rho_pc=0.3876 IG_pc=0.08141 IG_slope=0.12045  I_grass(N)=0.07881 I_plugin(N)=0.08449 cells=86730  I_extrap2=0.07692+-0.00000 (chi2 12361.8/4)  I_extrap1=0.07695+-0.00000
     1+0 law k=1 at these means: I=0.10752 IG=0.11491;  NM at k_hat: I=0.11102 IG=0.12431
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)
  y0=6 lam=(5.633,7.922,11.184) ratio=1.0037 k_hat=0.5010 k_reg=0.6031
     F11=1.6813(0.0080) F12=1.7977(0.0097) F13=1.9024(0.0114) F22=1.9459(0.0120) F23=2.0729(0.0141) F33=2.2281(0.0168)
     F12-F13: -0.1047 (-54.5 sd)  F23-F13: +0.1705 (+56.3 sd)  adj=(F12+F23)/2-F13: +0.0329 (+34.7 sd)  F11-F13: -0.2211 (-60.2 sd)  F22-F13: +0.0435 (+26.5 sd)  F33-F13: +0.3257 (+56.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0274 (+50.5 sd)  T123-2F12F23: +19.7835 (+12.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 6.81e-34  gamma_ratio(nm) 3.8257
     rho_pc=0.3851 IG_pc=0.08027 IG_slope=0.12639  I_grass(N)=0.08942 I_plugin(N)=0.09839 cells=134571  I_extrap2=0.08934+-0.00008 (chi2 723.3/4)  I_extrap1=0.08906+-0.00009
     1+0 law k=1 at these means: I=0.11482 IG=0.12120;  NM at k_hat: I=0.11580 IG=0.12976
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)
  y0=7 lam=(7.922,11.184,15.829) ratio=1.0026 k_hat=0.4371 k_reg=0.5378
     F11=1.9459(0.0120) F12=2.0729(0.0141) F13=2.1923(0.0167) F22=2.2281(0.0168) F23=2.3692(0.0200) F33=2.5366(0.0240)
     F12-F13: -0.1193 (-42.4 sd)  F23-F13: +0.1770 (+49.0 sd)  adj=(F12+F23)/2-F13: +0.0288 (+35.2 sd)  F11-F13: -0.2464 (-48.6 sd)  F22-F13: +0.0359 (+25.3 sd)  F33-F13: +0.3443 (+44.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0254 (+36.7 sd)  T123-2F12F23: +30.6762 (+9.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.00e-23  gamma_ratio(nm) 4.3069
     rho_pc=0.3715 IG_pc=0.07425 IG_slope=0.13026  I_grass(N)=0.10002 I_plugin(N)=0.11388 cells=203870  I_extrap2=0.09899+-0.00006 (chi2 2510.0/4)  I_extrap1=0.09886+-0.00006
     1+0 law k=1 at these means: I=0.12058 IG=0.12593;  NM at k_hat: I=0.11855 IG=0.13313
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 97% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)

=== A14  cut 0.3  N = 10000000  (240 s)
  unit-window means: 0.368 0.462 0.598 0.791 1.067 1.458 2.014 2.804 3.932 5.540
  effective rate ln N(y+1)/N(y): 0.3131 0.2912 0.2827 0.2822 0.2862 0.2928 0.3006 0.3085 0.3165 0.3237
  y0=0 lam=(0.368,0.462,0.598) ratio=1.0287 k_hat=0.9155 k_reg=1.0593
     F11=0.7090(0.0025) F12=0.8297(0.0021) F13=0.9043(0.0023) F22=1.0979(0.0031) F23=1.2296(0.0030) F33=1.5025(0.0043)
     F12-F13: -0.0746 (-40.8 sd)  F23-F13: +0.3254 (+131.6 sd)  adj=(F12+F23)/2-F13: +0.1254 (+70.3 sd)  F11-F13: -0.1953 (-87.2 sd)  F22-F13: +0.1936 (+61.9 sd)  F33-F13: +0.5982 (+174.4 sd)  within=mean(Fjj)-mean(Fjl): +0.1153 (+98.2 sd)  T123-2F12F23: +2.0611 (+61.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.2080
     rho_pc=0.2002 IG_pc=0.02046 IG_slope=0.02837  I_grass(N)=0.01318 I_plugin(N)=0.01331 cells=2436  I_extrap2=0.01316+-0.00001 (chi2 2.2/4)  I_extrap1=0.01316+-0.00001
     1+0 law k=1 at these means: I=0.02488 IG=0.03004;  NM at k_hat: I=0.02694 IG=0.03293
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=1 lam=(0.462,0.598,0.791) ratio=1.0234 k_hat=0.6649 k_reg=0.7520
     F11=1.0979(0.0031) F12=1.2296(0.0030) F13=1.3119(0.0034) F22=1.5025(0.0043) F23=1.6421(0.0047) F33=1.9013(0.0063)
     F12-F13: -0.0822 (-42.7 sd)  F23-F13: +0.3303 (+112.4 sd)  adj=(F12+F23)/2-F13: +0.1240 (+64.5 sd)  F11-F13: -0.2139 (-88.3 sd)  F22-F13: +0.1907 (+55.9 sd)  F33-F13: +0.5895 (+139.3 sd)  within=mean(Fjj)-mean(Fjl): +0.1060 (+96.1 sd)  T123-2F12F23: +4.4682 (+46.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.2815
     rho_pc=0.2662 IG_pc=0.03674 IG_slope=0.04916  I_grass(N)=0.02160 I_plugin(N)=0.02187 cells=4770  I_extrap2=0.02160+-0.00005 (chi2 1.4/4)  I_extrap1=0.02159+-0.00005
     1+0 law k=1 at these means: I=0.03236 IG=0.03862;  NM at k_hat: I=0.04307 IG=0.05449
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=2 lam=(0.598,0.791,1.067) ratio=1.0182 k_hat=0.5217 k_reg=0.5832
     F11=1.5025(0.0043) F12=1.6421(0.0047) F13=1.7355(0.0055) F22=1.9013(0.0063) F23=2.0466(0.0072) F33=2.2953(0.0092)
     F12-F13: -0.0934 (-44.6 sd)  F23-F13: +0.3111 (+95.2 sd)  adj=(F12+F23)/2-F13: +0.1088 (+54.6 sd)  F11-F13: -0.2330 (-82.7 sd)  F22-F13: +0.1658 (+45.3 sd)  F33-F13: +0.5598 (+113.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0916 (+92.3 sd)  T123-2F12F23: +8.7801 (+27.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.89e-170  gamma_ratio(nm) 2.4561
     rho_pc=0.3199 IG_pc=0.05397 IG_slope=0.07029  I_grass(N)=0.03109 I_plugin(N)=0.03158 cells=8518  I_extrap2=0.03103+-0.00002 (chi2 9.7/4)  I_extrap1=0.03103+-0.00002
     1+0 law k=1 at these means: I=0.04167 IG=0.04902;  NM at k_hat: I=0.05837 IG=0.07555
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=3 lam=(0.791,1.067,1.458) ratio=1.0139 k_hat=0.4297 k_reg=0.4788
     F11=1.9013(0.0063) F12=2.0466(0.0072) F13=2.1552(0.0089) F22=2.2953(0.0092) F23=2.4527(0.0112) F33=2.6966(0.0144)
     F12-F13: -0.1086 (-41.0 sd)  F23-F13: +0.2975 (+80.2 sd)  adj=(F12+F23)/2-F13: +0.0944 (+45.7 sd)  F11-F13: -0.2539 (-66.9 sd)  F22-F13: +0.1401 (+36.0 sd)  F33-F13: +0.5414 (+82.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0796 (+80.9 sd)  T123-2F12F23: +15.8506 (+19.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.58e-86  gamma_ratio(nm) 2.7361
     rho_pc=0.3572 IG_pc=0.06826 IG_slope=0.08878  I_grass(N)=0.04094 I_plugin(N)=0.04182 cells=14463  I_extrap2=0.04100+-0.00008 (chi2 8.9/4)  I_extrap1=0.04096+-0.00009
     1+0 law k=1 at these means: I=0.05250 IG=0.06082;  NM at k_hat: I=0.07127 IG=0.09359
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 97% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=4 lam=(1.067,1.458,2.014) ratio=1.0108 k_hat=0.3649 k_reg=0.4082
     F11=2.2953(0.0092) F12=2.4527(0.0112) F13=2.5749(0.0133) F22=2.6966(0.0144) F23=2.8644(0.0172) F33=3.1050(0.0212)
     F12-F13: -0.1222 (-40.5 sd)  F23-F13: +0.2895 (+56.4 sd)  adj=(F12+F23)/2-F13: +0.0837 (+36.8 sd)  F11-F13: -0.2796 (-54.0 sd)  F22-F13: +0.1217 (+30.0 sd)  F33-F13: +0.5301 (+59.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0683 (+61.7 sd)  T123-2F12F23: +26.9839 (+15.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 7.02e-53  gamma_ratio(nm) 3.0973
     rho_pc=0.3807 IG_pc=0.07830 IG_slope=0.10345  I_grass(N)=0.05088 I_plugin(N)=0.05233 cells=23591  I_extrap2=0.05068+-0.00002 (chi2 90.7/4)  I_extrap1=0.05066+-0.00002
     1+0 law k=1 at these means: I=0.06430 IG=0.07327;  NM at k_hat: I=0.08127 IG=0.10771
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 91% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=5 lam=(1.458,2.014,2.804) ratio=1.0078 k_hat=0.3166 k_reg=0.3574
     F11=2.6966(0.0144) F12=2.8644(0.0172) F13=3.0007(0.0207) F22=3.1050(0.0212) F23=3.2813(0.0256) F33=3.5182(0.0315)
     F12-F13: -0.1363 (-31.8 sd)  F23-F13: +0.2806 (+48.2 sd)  adj=(F12+F23)/2-F13: +0.0721 (+32.2 sd)  F11-F13: -0.3041 (-42.0 sd)  F22-F13: +0.1043 (+24.7 sd)  F33-F13: +0.5174 (+44.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0578 (+48.1 sd)  T123-2F12F23: +44.5944 (+11.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.96e-29  gamma_ratio(nm) 3.5613
     rho_pc=0.3955 IG_pc=0.08503 IG_slope=0.11427  I_grass(N)=0.06080 I_plugin(N)=0.06313 cells=37079  I_extrap2=0.06089+-0.00009 (chi2 51.2/4)  I_extrap1=0.06080+-0.00010
     1+0 law k=1 at these means: I=0.07628 IG=0.08547;  NM at k_hat: I=0.08846 IG=0.11795
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 88% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=6 lam=(2.014,2.804,3.932) ratio=1.0073 k_hat=0.2789 k_reg=0.3171
     F11=3.1050(0.0212) F12=3.2813(0.0256) F13=3.4335(0.0295) F22=3.5182(0.0315) F23=3.7068(0.0364) F33=3.9487(0.0425)
     F12-F13: -0.1522 (-31.8 sd)  F23-F13: +0.2733 (+34.9 sd)  adj=(F12+F23)/2-F13: +0.0606 (+21.3 sd)  F11-F13: -0.3285 (-35.8 sd)  F22-F13: +0.0847 (+16.3 sd)  F33-F13: +0.5152 (+36.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0501 (+38.9 sd)  T123-2F12F23: +69.5637 (+9.3 sd)
     p(emp): order2 0.00e+00 cross2 4.58e-290 within2 1.10e-301 gamma123 2.11e-20  gamma_ratio(nm) 4.0502
     rho_pc=0.4005 IG_pc=0.08741 IG_slope=0.12211  I_grass(N)=0.07053 I_plugin(N)=0.07419 cells=56802  I_extrap2=0.06999+-0.00001 (chi2 1412.0/4)  I_extrap1=0.06998+-0.00001
     1+0 law k=1 at these means: I=0.08781 IG=0.09677;  NM at k_hat: I=0.09344 IG=0.12519
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 92% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)
  y0=7 lam=(2.804,3.932,5.540) ratio=1.0047 k_hat=0.2483 k_reg=0.2869
     F11=3.5182(0.0315) F12=3.7068(0.0364) F13=3.8765(0.0427) F22=3.9487(0.0425) F23=4.1530(0.0502) F33=4.4039(0.0599)
     F12-F13: -0.1697 (-23.7 sd)  F23-F13: +0.2765 (+32.3 sd)  adj=(F12+F23)/2-F13: +0.0534 (+21.8 sd)  F11-F13: -0.3583 (-29.0 sd)  F22-F13: +0.0722 (+15.5 sd)  F33-F13: +0.5274 (+28.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0449 (+28.2 sd)  T123-2F12F23: +105.5190 (+7.7 sd)
     p(emp): order2 0.00e+00 cross2 4.72e-232 within2 4.65e-244 gamma123 1.43e-14  gamma_ratio(nm) 4.6363
     rho_pc=0.3963 IG_pc=0.08541 IG_slope=0.12724  I_grass(N)=0.08023 I_plugin(N)=0.08576 cells=84806  I_extrap2=0.08064+-0.00012 (chi2 225.6/4)  I_extrap1=0.08032+-0.00013
     1+0 law k=1 at these means: I=0.09812 IG=0.10644;  NM at k_hat: I=0.09652 IG=0.12991
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 88% of 200  1e+05: 100% / 96% of 50  1e+06: 100% / 100% of 10   (13 s)

done 348 s


==> anc/calc_SHORT/item13/logs/analyze_A14cap.log <==

=== A14cap  cut 0.0  N = 10000000  (4 s)
  unit-window means: 1.754 2.962 4.722 7.238 10.808 15.825 22.827 32.551 45.997 64.548
  effective rate ln N(y+1)/N(y): 1.0129 0.7303 0.6021 0.5268 0.4771 0.4419 0.4155 0.3953 0.3794 0.3668
  y0=0 lam=(1.754,2.962,4.722) ratio=0.9435 k_hat=2.3476 k_reg=2.5347
     F11=0.4544(0.0006) F12=0.4202(0.0004) F13=0.3842(0.0003) F22=0.4497(0.0004) F23=0.4284(0.0003) F33=0.4434(0.0004)
     F12-F13: +0.0360 (+122.6 sd)  F23-F13: +0.0442 (+144.0 sd)  adj=(F12+F23)/2-F13: +0.0401 (+158.8 sd)  F11-F13: +0.0702 (+159.2 sd)  F22-F13: +0.0655 (+147.2 sd)  F33-F13: +0.0592 (+186.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0382 (+234.1 sd)  T123-2F12F23: +0.0023 (+3.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 8.10e-04  gamma_ratio(nm) 1.0753
     rho_pc=0.2677 IG_pc=0.03717 IG_slope=0.05912  I_grass(N)=0.03606 I_plugin(N)=0.03661 cells=9915  I_extrap2=0.03597+-0.00001 (chi2 13.9/4)  I_extrap1=0.03597+-0.00001
     1+0 law k=1 at these means: I=0.08302 IG=0.09125;  NM at k_hat: I=0.05896 IG=0.06213
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=1 lam=(2.962,4.722,7.238) ratio=0.9618 k_hat=2.3274 k_reg=2.4819
     F11=0.4497(0.0004) F12=0.4284(0.0003) F13=0.4058(0.0003) F22=0.4434(0.0004) F23=0.4305(0.0003) F33=0.4396(0.0003)
     F12-F13: +0.0226 (+109.1 sd)  F23-F13: +0.0247 (+109.5 sd)  adj=(F12+F23)/2-F13: +0.0237 (+129.6 sd)  F11-F13: +0.0439 (+150.3 sd)  F22-F13: +0.0376 (+112.8 sd)  F33-F13: +0.0338 (+146.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0227 (+228.1 sd)  T123-2F12F23: +0.0228 (+35.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 7.36e-279  gamma_ratio(nm) 1.1029
     rho_pc=0.3214 IG_pc=0.05452 IG_slope=0.07890  I_grass(N)=0.05289 I_plugin(N)=0.05411 cells=20988  I_extrap2=0.05277+-0.00004 (chi2 7.9/4)  I_extrap1=0.05276+-0.00004
     1+0 law k=1 at these means: I=0.09818 IG=0.10568;  NM at k_hat: I=0.07800 IG=0.08121
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=2 lam=(4.722,7.238,10.808) ratio=0.9741 k_hat=2.3149 k_reg=2.4510
     F11=0.4434(0.0004) F12=0.4305(0.0003) F13=0.4168(0.0003) F22=0.4396(0.0003) F23=0.4327(0.0003) F33=0.4396(0.0003)
     F12-F13: +0.0137 (+88.2 sd)  F23-F13: +0.0158 (+90.7 sd)  adj=(F12+F23)/2-F13: +0.0147 (+105.8 sd)  F11-F13: +0.0266 (+128.4 sd)  F22-F13: +0.0227 (+87.2 sd)  F33-F13: +0.0228 (+129.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0142 (+223.8 sd)  T123-2F12F23: +0.0380 (+61.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1285
     rho_pc=0.3579 IG_pc=0.06855 IG_slope=0.09478  I_grass(N)=0.06692 I_plugin(N)=0.06934 cells=40768  I_extrap2=0.06660+-0.00004 (chi2 18.8/4)  I_extrap1=0.06659+-0.00004
     1+0 law k=1 at these means: I=0.10936 IG=0.11580;  NM at k_hat: I=0.09364 IG=0.09654
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=3 lam=(7.238,10.808,15.825) ratio=0.9806 k_hat=2.2978 k_reg=2.4312
     F11=0.4396(0.0003) F12=0.4327(0.0003) F13=0.4247(0.0003) F22=0.4396(0.0003) F23=0.4362(0.0003) F33=0.4420(0.0003)
     F12-F13: +0.0080 (+66.2 sd)  F23-F13: +0.0116 (+83.2 sd)  adj=(F12+F23)/2-F13: +0.0098 (+88.8 sd)  F11-F13: +0.0149 (+96.5 sd)  F22-F13: +0.0150 (+71.3 sd)  F33-F13: +0.0174 (+124.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0092 (+219.9 sd)  T123-2F12F23: +0.0494 (+80.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1494
     rho_pc=0.3833 IG_pc=0.07947 IG_slope=0.10679  I_grass(N)=0.07877 I_plugin(N)=0.08329 cells=74472  I_extrap2=0.07820+-0.00005 (chi2 52.1/4)  I_extrap1=0.07818+-0.00006
     1+0 law k=1 at these means: I=0.11738 IG=0.12272;  NM at k_hat: I=0.10578 IG=0.10822
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=4 lam=(10.808,15.825,22.827) ratio=0.9851 k_hat=2.2748 k_reg=2.4042
     F11=0.4396(0.0003) F12=0.4362(0.0003) F13=0.4318(0.0003) F22=0.4420(0.0003) F23=0.4410(0.0003) F33=0.4461(0.0003)
     F12-F13: +0.0044 (+45.6 sd)  F23-F13: +0.0092 (+80.9 sd)  adj=(F12+F23)/2-F13: +0.0068 (+76.3 sd)  F11-F13: +0.0078 (+64.8 sd)  F22-F13: +0.0102 (+59.4 sd)  F33-F13: +0.0142 (+125.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0062 (+219.3 sd)  T123-2F12F23: +0.0592 (+95.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1665
     rho_pc=0.3997 IG_pc=0.08705 IG_slope=0.11580  I_grass(N)=0.08797 I_plugin(N)=0.09614 cells=130318  I_extrap2=0.08699+-0.00007 (chi2 152.6/4)  I_extrap1=0.08699+-0.00007
     1+0 law k=1 at these means: I=0.12323 IG=0.12755;  NM at k_hat: I=0.11496 IG=0.11693
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)
  y0=5 lam=(15.825,22.827,32.551) ratio=0.9886 k_hat=2.2484 k_reg=2.3798
     F11=0.4420(0.0003) F12=0.4410(0.0003) F13=0.4388(0.0003) F22=0.4461(0.0003) F23=0.4463(0.0003) F33=0.4509(0.0003)
     F12-F13: +0.0021 (+27.1 sd)  F23-F13: +0.0075 (+80.0 sd)  adj=(F12+F23)/2-F13: +0.0048 (+65.7 sd)  F11-F13: +0.0032 (+33.3 sd)  F22-F13: +0.0072 (+50.6 sd)  F33-F13: +0.0121 (+129.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0043 (+219.6 sd)  T123-2F12F23: +0.0667 (+104.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1780
     rho_pc=0.4114 IG_pc=0.09271 IG_slope=0.12240  I_grass(N)=0.09612 I_plugin(N)=0.11026 cells=219504  I_extrap2=0.09542+-0.00016 (chi2 217.4/4)  I_extrap1=0.09508+-0.00017
     1+0 law k=1 at these means: I=0.12751 IG=0.13096;  NM at k_hat: I=0.12177 IG=0.12331
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)
  y0=6 lam=(22.827,32.551,45.997) ratio=0.9909 k_hat=2.2202 k_reg=2.3530
     F11=0.4461(0.0003) F12=0.4463(0.0003) F13=0.4458(0.0003) F22=0.4509(0.0003) F23=0.4521(0.0003) F33=0.4563(0.0003)
     F12-F13: +0.0005 (+8.0 sd)  F23-F13: +0.0063 (+80.5 sd)  adj=(F12+F23)/2-F13: +0.0034 (+55.7 sd)  F11-F13: +0.0003 (+3.7 sd)  F22-F13: +0.0051 (+42.7 sd)  F33-F13: +0.0105 (+135.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0031 (+222.4 sd)  T123-2F12F23: +0.0727 (+111.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1861
     rho_pc=0.4196 IG_pc=0.09685 IG_slope=0.12716  I_grass(N)=0.10449 I_plugin(N)=0.12816 cells=357192  I_extrap2=0.10127+-0.00008 (chi2 913.7/4)  I_extrap1=0.10126+-0.00008
     1+0 law k=1 at these means: I=0.13063 IG=0.13336;  NM at k_hat: I=0.12671 IG=0.12790
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)
  y0=7 lam=(32.551,45.997,64.548) ratio=0.9931 k_hat=2.1917 k_reg=2.3285
     F11=0.4509(0.0003) F12=0.4521(0.0003) F13=0.4525(0.0003) F22=0.4563(0.0003) F23=0.4580(0.0003) F33=0.4619(0.0003)
     F12-F13: -0.0004 (-7.6 sd)  F23-F13: +0.0055 (+84.2 sd)  adj=(F12+F23)/2-F13: +0.0026 (+49.8 sd)  F11-F13: -0.0016 (-24.0 sd)  F22-F13: +0.0038 (+37.7 sd)  F33-F13: +0.0094 (+143.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0022 (+225.5 sd)  T123-2F12F23: +0.0773 (+116.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1908
     rho_pc=0.4237 IG_pc=0.09892 IG_slope=0.13062  I_grass(N)=0.11377 I_plugin(N)=0.15213 cells=564004  I_extrap2=0.11034+-0.00014 (chi2 1856.4/4)  I_extrap1=0.11024+-0.00014
     1+0 law k=1 at these means: I=0.13297 IG=0.13511;  NM at k_hat: I=0.13032 IG=0.13122
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (16 s)

=== A14cap  cut 0.1  N = 10000000  (123 s)
  unit-window means: 0.726 0.952 1.241 1.616 2.110 2.761 3.624 4.772 6.307 8.364
  effective rate ln N(y+1)/N(y): 0.5460 0.4391 0.3807 0.3453 0.3229 0.3084 0.2988 0.2928 0.2893 0.2875
  y0=0 lam=(0.726,0.952,1.241) ratio=0.9950 k_hat=2.2536 k_reg=2.3251
     F11=0.4277(0.0010) F12=0.4222(0.0007) F13=0.4137(0.0006) F22=0.4543(0.0008) F23=0.4532(0.0006) F33=0.4831(0.0007)
     F12-F13: +0.0085 (+12.1 sd)  F23-F13: +0.0395 (+56.9 sd)  adj=(F12+F23)/2-F13: +0.0240 (+39.9 sd)  F11-F13: +0.0141 (+15.1 sd)  F22-F13: +0.0407 (+41.4 sd)  F33-F13: +0.0695 (+92.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0254 (+59.9 sd)  T123-2F12F23: +0.0691 (+47.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2246
     rho_pc=0.2055 IG_pc=0.02158 IG_slope=0.02549  I_grass(N)=0.01899 I_plugin(N)=0.01908 cells=1822  I_extrap2=0.01898+-0.00001 (chi2 0.3/4)  I_extrap1=0.01898+-0.00001
     1+0 law k=1 at these means: I=0.04777 IG=0.05569;  NM at k_hat: I=0.02426 IG=0.02647
     block rejection (Bonferroni / order2 emp): 1e+04: 82% / 62% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=1 lam=(0.952,1.241,1.616) ratio=0.9991 k_hat=2.1157 k_reg=2.1821
     F11=0.4543(0.0008) F12=0.4532(0.0006) F13=0.4469(0.0006) F22=0.4831(0.0007) F23=0.4823(0.0005) F33=0.5060(0.0007)
     F12-F13: +0.0062 (+10.8 sd)  F23-F13: +0.0354 (+61.2 sd)  adj=(F12+F23)/2-F13: +0.0208 (+42.0 sd)  F11-F13: +0.0074 (+9.9 sd)  F22-F13: +0.0362 (+43.5 sd)  F33-F13: +0.0590 (+95.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0203 (+61.9 sd)  T123-2F12F23: +0.0877 (+65.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2315
     rho_pc=0.2461 IG_pc=0.03123 IG_slope=0.03606  I_grass(N)=0.02716 I_plugin(N)=0.02732 cells=2874  I_extrap2=0.02714+-0.00001 (chi2 5.3/4)  I_extrap1=0.02714+-0.00001
     1+0 law k=1 at these means: I=0.05803 IG=0.06672;  NM at k_hat: I=0.03428 IG=0.03725
     block rejection (Bonferroni / order2 emp): 1e+04: 92% / 70% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=2 lam=(1.241,1.616,2.110) ratio=1.0023 k_hat=2.0055 k_reg=2.0636
     F11=0.4831(0.0007) F12=0.4823(0.0005) F13=0.4779(0.0005) F22=0.5060(0.0007) F23=0.5062(0.0005) F33=0.5271(0.0006)
     F12-F13: +0.0044 (+9.3 sd)  F23-F13: +0.0283 (+58.6 sd)  adj=(F12+F23)/2-F13: +0.0164 (+39.8 sd)  F11-F13: +0.0052 (+8.7 sd)  F22-F13: +0.0281 (+39.6 sd)  F33-F13: +0.0492 (+96.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0166 (+65.1 sd)  T123-2F12F23: +0.1002 (+80.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2236
     rho_pc=0.2851 IG_pc=0.04239 IG_slope=0.04807  I_grass(N)=0.03663 I_plugin(N)=0.03686 cells=4451  I_extrap2=0.03661+-0.00008 (chi2 0.1/4)  I_extrap1=0.03661+-0.00008
     1+0 law k=1 at these means: I=0.06838 IG=0.07752;  NM at k_hat: I=0.04564 IG=0.04932
     block rejection (Bonferroni / order2 emp): 1e+04: 97% / 70% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=3 lam=(1.616,2.110,2.761) ratio=1.0026 k_hat=1.9229 k_reg=1.9807
     F11=0.5060(0.0007) F12=0.5062(0.0005) F13=0.5028(0.0005) F22=0.5271(0.0006) F23=0.5268(0.0005) F33=0.5429(0.0005)
     F12-F13: +0.0034 (+8.8 sd)  F23-F13: +0.0240 (+59.1 sd)  adj=(F12+F23)/2-F13: +0.0137 (+40.1 sd)  F11-F13: +0.0032 (+6.4 sd)  F22-F13: +0.0243 (+40.0 sd)  F33-F13: +0.0401 (+94.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0134 (+68.0 sd)  T123-2F12F23: +0.1045 (+87.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2076
     rho_pc=0.3201 IG_pc=0.05405 IG_slope=0.06045  I_grass(N)=0.04687 I_plugin(N)=0.04724 cells=6910  I_extrap2=0.04681+-0.00003 (chi2 0.4/4)  I_extrap1=0.04682+-0.00003
     1+0 law k=1 at these means: I=0.07842 IG=0.08767;  NM at k_hat: I=0.05758 IG=0.06180
     block rejection (Bonferroni / order2 emp): 1e+04: 97% / 76% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=4 lam=(2.110,2.761,3.624) ratio=1.0026 k_hat=1.8630 k_reg=1.9162
     F11=0.5271(0.0006) F12=0.5268(0.0005) F13=0.5231(0.0004) F22=0.5429(0.0005) F23=0.5420(0.0004) F33=0.5534(0.0005)
     F12-F13: +0.0037 (+11.5 sd)  F23-F13: +0.0189 (+55.1 sd)  adj=(F12+F23)/2-F13: +0.0113 (+39.4 sd)  F11-F13: +0.0040 (+9.9 sd)  F22-F13: +0.0198 (+38.2 sd)  F33-F13: +0.0303 (+86.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0105 (+69.4 sd)  T123-2F12F23: +0.1044 (+91.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1917
     rho_pc=0.3506 IG_pc=0.06559 IG_slope=0.07278  I_grass(N)=0.05756 I_plugin(N)=0.05816 cells=10710  I_extrap2=0.05748+-0.00004 (chi2 0.9/4)  I_extrap1=0.05748+-0.00004
     1+0 law k=1 at these means: I=0.08793 IG=0.09699;  NM at k_hat: I=0.06951 IG=0.07404
     block rejection (Bonferroni / order2 emp): 1e+04: 97% / 60% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=5 lam=(2.761,3.624,4.772) ratio=1.0034 k_hat=1.8250 k_reg=1.8752
     F11=0.5429(0.0005) F12=0.5420(0.0004) F13=0.5374(0.0004) F22=0.5534(0.0005) F23=0.5512(0.0004) F33=0.5590(0.0005)
     F12-F13: +0.0046 (+16.7 sd)  F23-F13: +0.0138 (+47.5 sd)  adj=(F12+F23)/2-F13: +0.0092 (+37.9 sd)  F11-F13: +0.0055 (+16.5 sd)  F22-F13: +0.0160 (+35.9 sd)  F33-F13: +0.0216 (+73.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0082 (+71.2 sd)  T123-2F12F23: +0.1019 (+91.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1769
     rho_pc=0.3765 IG_pc=0.07643 IG_slope=0.08429  I_grass(N)=0.06801 I_plugin(N)=0.06895 cells=16514  I_extrap2=0.06791+-0.00006 (chi2 1.6/4)  I_extrap1=0.06791+-0.00006
     1+0 law k=1 at these means: I=0.09669 IG=0.10530;  NM at k_hat: I=0.08084 IG=0.08541
     block rejection (Bonferroni / order2 emp): 1e+04: 98% / 64% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=6 lam=(3.624,4.772,6.307) ratio=1.0037 k_hat=1.8027 k_reg=1.8495
     F11=0.5534(0.0005) F12=0.5512(0.0004) F13=0.5470(0.0004) F22=0.5590(0.0005) F23=0.5566(0.0004) F33=0.5619(0.0004)
     F12-F13: +0.0042 (+18.1 sd)  F23-F13: +0.0096 (+38.8 sd)  adj=(F12+F23)/2-F13: +0.0069 (+33.5 sd)  F11-F13: +0.0064 (+23.1 sd)  F22-F13: +0.0119 (+31.3 sd)  F33-F13: +0.0148 (+60.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0065 (+73.3 sd)  T123-2F12F23: +0.0976 (+91.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1638
     rho_pc=0.3984 IG_pc=0.08641 IG_slope=0.09463  I_grass(N)=0.07820 I_plugin(N)=0.07970 cells=25375  I_extrap2=0.07801+-0.00004 (chi2 8.9/4)  I_extrap1=0.07801+-0.00004
     1+0 law k=1 at these means: I=0.10449 IG=0.11244;  NM at k_hat: I=0.09118 IG=0.09556
     block rejection (Bonferroni / order2 emp): 1e+04: 94% / 57% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=7 lam=(4.772,6.307,8.364) ratio=1.0035 k_hat=1.7921 k_reg=1.8399
     F11=0.5590(0.0005) F12=0.5566(0.0004) F13=0.5521(0.0004) F22=0.5619(0.0004) F23=0.5589(0.0004) F33=0.5622(0.0004)
     F12-F13: +0.0044 (+23.2 sd)  F23-F13: +0.0067 (+32.3 sd)  adj=(F12+F23)/2-F13: +0.0056 (+32.5 sd)  F11-F13: +0.0068 (+29.9 sd)  F22-F13: +0.0097 (+29.8 sd)  F33-F13: +0.0100 (+48.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0051 (+76.6 sd)  T123-2F12F23: +0.0939 (+90.3 sd)
     p(emp): order2 0.00e+00 cross2 9.04e-244 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1550
     rho_pc=0.4153 IG_pc=0.09463 IG_slope=0.10356  I_grass(N)=0.08727 I_plugin(N)=0.08955 cells=38399  I_extrap2=0.08697+-0.00004 (chi2 18.7/4)  I_extrap1=0.08696+-0.00004
     1+0 law k=1 at these means: I=0.11126 IG=0.11841;  NM at k_hat: I=0.10033 IG=0.10435
     block rejection (Bonferroni / order2 emp): 1e+04: 92% / 57% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)

=== A14cap  cut 0.3  N = 10000000  (239 s)
  unit-window means: 0.322 0.367 0.428 0.511 0.622 0.769 0.964 1.222 1.567 2.027
  effective rate ln N(y+1)/N(y): 0.2791 0.2449 0.2260 0.2162 0.2123 0.2123 0.2150 0.2194 0.2252 0.2318
  y0=0 lam=(0.322,0.367,0.428) ratio=1.0246 k_hat=2.0577 k_reg=2.1394
     F11=0.3697(0.0020) F12=0.4243(0.0014) F13=0.4619(0.0013) F22=0.4893(0.0019) F23=0.5283(0.0013) F33=0.5924(0.0017)
     F12-F13: -0.0375 (-22.7 sd)  F23-F13: +0.0664 (+40.1 sd)  adj=(F12+F23)/2-F13: +0.0144 (+10.1 sd)  F11-F13: -0.0922 (-45.1 sd)  F22-F13: +0.0274 (+12.3 sd)  F33-F13: +0.1306 (+69.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0123 (+11.7 sd)  T123-2F12F23: +0.3076 (+72.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.6820
     rho_pc=0.1258 IG_pc=0.00798 IG_slope=0.00842  I_grass(N)=0.00661 I_plugin(N)=0.00663 cells=541  I_extrap2=0.00660+-0.00000 (chi2 3.7/4)  I_extrap1=0.00660+-0.00000
     1+0 law k=1 at these means: I=0.01908 IG=0.02327;  NM at k_hat: I=0.00790 IG=0.00888
     block rejection (Bonferroni / order2 emp): 1e+04: 98% / 70% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=1 lam=(0.367,0.428,0.511) ratio=1.0214 k_hat=1.7307 k_reg=1.7840
     F11=0.4893(0.0019) F12=0.5283(0.0013) F13=0.5468(0.0012) F22=0.5924(0.0017) F23=0.6112(0.0012) F33=0.6614(0.0016)
     F12-F13: -0.0185 (-12.3 sd)  F23-F13: +0.0644 (+43.1 sd)  adj=(F12+F23)/2-F13: +0.0230 (+17.8 sd)  F11-F13: -0.0575 (-30.6 sd)  F22-F13: +0.0457 (+22.1 sd)  F33-F13: +0.1146 (+68.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0190 (+20.2 sd)  T123-2F12F23: +0.2549 (+63.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.4063
     rho_pc=0.1565 IG_pc=0.01241 IG_slope=0.01353  I_grass(N)=0.01003 I_plugin(N)=0.01006 cells=717  I_extrap2=0.01002+-0.00003 (chi2 0.0/4)  I_extrap1=0.01002+-0.00003
     1+0 law k=1 at these means: I=0.02283 IG=0.02767;  NM at k_hat: I=0.01239 IG=0.01409
     block rejection (Bonferroni / order2 emp): 1e+04: 91% / 49% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=2 lam=(0.428,0.511,0.622) ratio=1.0203 k_hat=1.5448 k_reg=1.5837
     F11=0.5924(0.0017) F12=0.6112(0.0012) F13=0.6171(0.0011) F22=0.6614(0.0016) F23=0.6689(0.0011) F33=0.7112(0.0014)
     F12-F13: -0.0059 (-4.4 sd)  F23-F13: +0.0518 (+39.2 sd)  adj=(F12+F23)/2-F13: +0.0230 (+20.0 sd)  F11-F13: -0.0246 (-14.6 sd)  F22-F13: +0.0443 (+23.9 sd)  F33-F13: +0.0941 (+64.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0226 (+27.9 sd)  T123-2F12F23: +0.2004 (+54.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2609
     rho_pc=0.1884 IG_pc=0.01808 IG_slope=0.01979  I_grass(N)=0.01457 I_plugin(N)=0.01462 cells=962  I_extrap2=0.01457+-0.00000 (chi2 0.1/4)  I_extrap1=0.01457+-0.00000
     1+0 law k=1 at these means: I=0.02768 IG=0.03328;  NM at k_hat: I=0.01785 IG=0.02043
     block rejection (Bonferroni / order2 emp): 1e+04: 74% / 38% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=3 lam=(0.511,0.622,0.769) ratio=1.0162 k_hat=1.4448 k_reg=1.4770
     F11=0.6614(0.0016) F12=0.6689(0.0011) F13=0.6632(0.0010) F22=0.7112(0.0014) F23=0.7065(0.0010) F33=0.7337(0.0012)
     F12-F13: +0.0057 (+4.9 sd)  F23-F13: +0.0433 (+38.1 sd)  adj=(F12+F23)/2-F13: +0.0245 (+24.8 sd)  F11-F13: -0.0018 (-1.2 sd)  F22-F13: +0.0480 (+29.5 sd)  F33-F13: +0.0705 (+57.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0226 (+33.1 sd)  T123-2F12F23: +0.1538 (+46.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1743
     rho_pc=0.2187 IG_pc=0.02450 IG_slope=0.02691  I_grass(N)=0.01993 I_plugin(N)=0.02000 cells=1334  I_extrap2=0.01992+-0.00005 (chi2 0.0/4)  I_extrap1=0.01992+-0.00005
     1+0 law k=1 at these means: I=0.03365 IG=0.04008;  NM at k_hat: I=0.02414 IG=0.02762
     block rejection (Bonferroni / order2 emp): 1e+04: 54% / 22% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=4 lam=(0.622,0.769,0.964) ratio=1.0139 k_hat=1.3951 k_reg=1.4202
     F11=0.7112(0.0014) F12=0.7065(0.0010) F13=0.6926(0.0009) F22=0.7337(0.0012) F23=0.7226(0.0009) F33=0.7408(0.0011)
     F12-F13: +0.0140 (+14.2 sd)  F23-F13: +0.0301 (+31.3 sd)  adj=(F12+F23)/2-F13: +0.0220 (+26.3 sd)  F11-F13: +0.0187 (+14.8 sd)  F22-F13: +0.0411 (+29.4 sd)  F33-F13: +0.0483 (+46.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0213 (+38.1 sd)  T123-2F12F23: +0.1145 (+39.5 sd)
     p(emp): order2 0.00e+00 cross2 2.18e-213 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1219
     rho_pc=0.2485 IG_pc=0.03188 IG_slope=0.03497  I_grass(N)=0.02635 I_plugin(N)=0.02644 cells=1864  I_extrap2=0.02633+-0.00001 (chi2 0.1/4)  I_extrap1=0.02633+-0.00001
     1+0 law k=1 at these means: I=0.04081 IG=0.04810;  NM at k_hat: I=0.03128 IG=0.03562
     block rejection (Bonferroni / order2 emp): 1e+04: 40% / 18% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=5 lam=(0.769,0.964,1.222) ratio=1.0116 k_hat=1.3826 k_reg=1.4047
     F11=0.7337(0.0012) F12=0.7226(0.0009) F13=0.7021(0.0008) F22=0.7408(0.0011) F23=0.7247(0.0008) F33=0.7334(0.0009)
     F12-F13: +0.0205 (+24.9 sd)  F23-F13: +0.0225 (+28.0 sd)  adj=(F12+F23)/2-F13: +0.0215 (+30.7 sd)  F11-F13: +0.0315 (+30.0 sd)  F22-F13: +0.0387 (+32.5 sd)  F33-F13: +0.0312 (+36.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0195 (+43.3 sd)  T123-2F12F23: +0.0789 (+31.7 sd)
     p(emp): order2 0.00e+00 cross2 7.50e-208 within2 0.00e+00 gamma123 1.70e-220  gamma_ratio(nm) 1.0872
     rho_pc=0.2757 IG_pc=0.03952 IG_slope=0.04354  I_grass(N)=0.03340 I_plugin(N)=0.03353 cells=2599  I_extrap2=0.03339+-0.00007 (chi2 0.0/4)  I_extrap1=0.03339+-0.00008
     1+0 law k=1 at these means: I=0.04901 IG=0.05710;  NM at k_hat: I=0.03910 IG=0.04415
     block rejection (Bonferroni / order2 emp): 1e+04: 30% / 18% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=6 lam=(0.964,1.222,1.567) ratio=1.0110 k_hat=1.3908 k_reg=1.4100
     F11=0.7408(0.0011) F12=0.7247(0.0008) F13=0.7037(0.0007) F22=0.7334(0.0009) F23=0.7162(0.0007) F33=0.7197(0.0008)
     F12-F13: +0.0210 (+30.8 sd)  F23-F13: +0.0125 (+18.6 sd)  adj=(F12+F23)/2-F13: +0.0167 (+28.8 sd)  F11-F13: +0.0371 (+42.8 sd)  F22-F13: +0.0296 (+29.5 sd)  F33-F13: +0.0160 (+23.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0164 (+46.1 sd)  T123-2F12F23: +0.0623 (+28.7 sd)
     p(emp): order2 0.00e+00 cross2 1.54e-210 within2 0.00e+00 gamma123 1.75e-181  gamma_ratio(nm) 1.0696
     rho_pc=0.3036 IG_pc=0.04834 IG_slope=0.05273  I_grass(N)=0.04150 I_plugin(N)=0.04169 cells=3700  I_extrap2=0.04147+-0.00005 (chi2 0.0/4)  I_extrap1=0.04148+-0.00006
     1+0 law k=1 at these means: I=0.05808 IG=0.06682;  NM at k_hat: I=0.04764 IG=0.05325
     block rejection (Bonferroni / order2 emp): 1e+04: 32% / 22% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)
  y0=7 lam=(1.222,1.567,2.027) ratio=1.0087 k_hat=1.4156 k_reg=1.4354
     F11=0.7334(0.0009) F12=0.7162(0.0007) F13=0.6946(0.0006) F22=0.7197(0.0008) F23=0.7013(0.0006) F33=0.7015(0.0007)
     F12-F13: +0.0216 (+38.7 sd)  F23-F13: +0.0067 (+12.1 sd)  adj=(F12+F23)/2-F13: +0.0142 (+29.6 sd)  F11-F13: +0.0388 (+54.8 sd)  F22-F13: +0.0251 (+29.9 sd)  F33-F13: +0.0069 (+12.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0141 (+51.0 sd)  T123-2F12F23: +0.0526 (+27.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.99e-167  gamma_ratio(nm) 1.0618
     rho_pc=0.3284 IG_pc=0.05707 IG_slope=0.06207  I_grass(N)=0.04997 I_plugin(N)=0.05025 cells=5333  I_extrap2=0.04993+-0.00003 (chi2 0.1/4)  I_extrap1=0.04993+-0.00004
     1+0 law k=1 at these means: I=0.06760 IG=0.07676;  NM at k_hat: I=0.05664 IG=0.06256
     block rejection (Bonferroni / order2 emp): 1e+04: 38% / 32% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (14 s)

done 348 s


==> anc/calc_SHORT/item13/logs/analyze_A14uv.log <==

=== A14uv  cut 0.0  N = 2000000  (1 s)
  unit-window means: 3.198 6.924 13.428 24.355 42.199 70.752 115.672 185.429 292.714 456.286
  effective rate ln N(y+1)/N(y): 1.4345 0.9744 0.7918 0.6892 0.6221 0.5747 0.5392 0.5117 0.4900 0.4724
  y0=0 lam=(3.198,6.924,13.428) ratio=0.8955 k_hat=2.2137 k_reg=2.7372
     F11=0.4626(0.0010) F12=0.4252(0.0008) F13=0.3879(0.0007) F22=0.4688(0.0009) F23=0.4547(0.0008) F33=0.4804(0.0009)
     F12-F13: +0.0373 (+95.0 sd)  F23-F13: +0.0668 (+125.6 sd)  adj=(F12+F23)/2-F13: +0.0520 (+141.1 sd)  F11-F13: +0.0746 (+111.2 sd)  F22-F13: +0.0808 (+119.1 sd)  F33-F13: +0.0924 (+149.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0479 (+218.9 sd)  T123-2F12F23: +0.0478 (+16.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.23e-60  gamma_ratio(nm) 1.2827
     rho_pc=0.2246 IG_pc=0.02588 IG_slope=0.07720  I_grass(N)=0.03264 I_plugin(N)=0.04103 cells=28032  I_extrap2=0.03139+-0.00006 (chi2 124.0/4)  I_extrap1=0.03141+-0.00007
     1+0 law k=1 at these means: I=0.09404 IG=0.09971;  NM at k_hat: I=0.08112 IG=0.08376
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (7 s)
  y0=1 lam=(6.924,13.428,24.355) ratio=0.9353 k_hat=2.0941 k_reg=2.5164
     F11=0.4688(0.0009) F12=0.4547(0.0008) F13=0.4391(0.0009) F22=0.4804(0.0009) F23=0.4805(0.0010) F33=0.5031(0.0011)
     F12-F13: +0.0156 (+55.9 sd)  F23-F13: +0.0414 (+103.0 sd)  adj=(F12+F23)/2-F13: +0.0285 (+108.9 sd)  F11-F13: +0.0297 (+67.7 sd)  F22-F13: +0.0413 (+83.7 sd)  F33-F13: +0.0640 (+123.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0260 (+223.4 sd)  T123-2F12F23: +0.1413 (+27.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.20e-163  gamma_ratio(nm) 1.4509
     rho_pc=0.2581 IG_pc=0.03447 IG_slope=0.10015  I_grass(N)=0.05161 I_plugin(N)=0.07508 cells=72862  I_extrap2=0.04909+-0.00013 (chi2 626.5/4)  I_extrap1=0.04951+-0.00013
     1+0 law k=1 at these means: I=0.10957 IG=0.11386;  NM at k_hat: I=0.10228 IG=0.10438
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (8 s)
  y0=2 lam=(13.428,24.355,42.199) ratio=0.9553 k_hat=1.9697 k_reg=2.3744
     F11=0.4804(0.0009) F12=0.4805(0.0010) F13=0.4783(0.0011) F22=0.5031(0.0011) F23=0.5121(0.0012) F33=0.5356(0.0015)
     F12-F13: +0.0022 (+9.2 sd)  F23-F13: +0.0339 (+95.1 sd)  adj=(F12+F23)/2-F13: +0.0181 (+89.2 sd)  F11-F13: +0.0021 (+5.4 sd)  F22-F13: +0.0248 (+64.5 sd)  F33-F13: +0.0573 (+103.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0160 (+197.5 sd)  T123-2F12F23: +0.2607 (+30.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.07e-202  gamma_ratio(nm) 1.6493
     rho_pc=0.2591 IG_pc=0.03475 IG_slope=0.11343  I_grass(N)=0.07472 I_plugin(N)=0.12837 cells=158247  I_extrap2=0.07106+-0.00032 (chi2 1139.5/4)  I_extrap1=0.07036+-0.00033
     1+0 law k=1 at these means: I=0.11880 IG=0.12186;  NM at k_hat: I=0.11511 IG=0.11661
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (8 s)
  y0=3 lam=(24.355,42.199,70.752) ratio=0.9676 k_hat=1.8340 k_reg=2.2403
     F11=0.5031(0.0011) F12=0.5121(0.0012) F13=0.5194(0.0014) F22=0.5356(0.0015) F23=0.5515(0.0016) F33=0.5777(0.0019)
     F12-F13: -0.0072 (-29.8 sd)  F23-F13: +0.0321 (+84.6 sd)  adj=(F12+F23)/2-F13: +0.0124 (+70.2 sd)  F11-F13: -0.0163 (-38.5 sd)  F22-F13: +0.0162 (+49.1 sd)  F33-F13: +0.0583 (+91.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0111 (+157.8 sd)  T123-2F12F23: +0.4260 (+28.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.04e-172  gamma_ratio(nm) 1.8692
     rho_pc=0.2393 IG_pc=0.02948 IG_slope=0.12132  I_grass(N)=0.11334 I_plugin(N)=0.22004 cells=301472  I_extrap2=0.10862+-0.00042 (chi2 3399.4/4)  I_extrap1=0.10501+-0.00044
     1+0 law k=1 at these means: I=0.12457 IG=0.12670;  NM at k_hat: I=0.12287 IG=0.12392
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (9 s)
  y0=4 lam=(42.199,70.752,115.672) ratio=0.9751 k_hat=1.6930 k_reg=2.1587
     F11=0.5356(0.0015) F12=0.5515(0.0016) F13=0.5657(0.0018) F22=0.5777(0.0019) F23=0.5990(0.0021) F33=0.6284(0.0025)
     F12-F13: -0.0142 (-51.1 sd)  F23-F13: +0.0333 (+84.0 sd)  adj=(F12+F23)/2-F13: +0.0096 (+62.8 sd)  F11-F13: -0.0301 (-60.0 sd)  F22-F13: +0.0120 (+41.8 sd)  F33-F13: +0.0627 (+84.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0085 (+121.3 sd)  T123-2F12F23: +0.6543 (+24.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.13e-129  gamma_ratio(nm) 2.0977
     rho_pc=0.2002 IG_pc=0.02045 IG_slope=0.12595  I_grass(N)=0.18259 I_plugin(N)=0.37384 cells=516722  I_extrap2=0.15338+-0.00012 (chi2 47514.6/4)  I_extrap1=0.15632+-0.00012
     1+0 law k=1 at these means: I=0.12826 IG=0.12974;  NM at k_hat: I=0.12758 IG=0.12831
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (9 s)
  y0=5 lam=(70.752,115.672,185.429) ratio=0.9805 k_hat=1.5518 k_reg=2.0990
     F11=0.5777(0.0019) F12=0.5990(0.0021) F13=0.6192(0.0024) F22=0.6284(0.0025) F23=0.6549(0.0028) F33=0.6882(0.0033)
     F12-F13: -0.0201 (-56.9 sd)  F23-F13: +0.0357 (+73.3 sd)  adj=(F12+F23)/2-F13: +0.0078 (+54.1 sd)  F11-F13: -0.0415 (-63.8 sd)  F22-F13: +0.0092 (+36.8 sd)  F33-F13: +0.0690 (+71.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0071 (+83.4 sd)  T123-2F12F23: +0.9695 (+20.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.80e-95  gamma_ratio(nm) 2.3446
     rho_pc=0.1408 IG_pc=0.01001 IG_slope=0.12889  I_grass(N)=0.30698 I_plugin(N)=0.61833 cells=805127  I_extrap2=0.34723+-0.00045 (chi2 51046.7/4)  I_extrap1=0.34045+-0.00047
     1+0 law k=1 at these means: I=0.13077 IG=0.13179;  NM at k_hat: I=0.13055 IG=0.13108
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (10 s)
  y0=6 lam=(115.672,185.429,292.714) ratio=0.9847 k_hat=1.4163 k_reg=2.2304
     F11=0.6284(0.0025) F12=0.6549(0.0028) F13=0.6797(0.0032) F22=0.6882(0.0033) F23=0.7188(0.0038) F33=0.7556(0.0043)
     F12-F13: -0.0248 (-56.0 sd)  F23-F13: +0.0392 (+64.9 sd)  adj=(F12+F23)/2-F13: +0.0072 (+54.9 sd)  F11-F13: -0.0513 (-60.4 sd)  F22-F13: +0.0085 (+39.0 sd)  F33-F13: +0.0759 (+62.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0063 (+64.0 sd)  T123-2F12F23: +1.4041 (+17.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 8.91e-66  gamma_ratio(nm) 2.6037
     rho_pc=0.0606 IG_pc=0.00184 IG_slope=0.13071  I_grass(N)=0.50882 I_plugin(N)=0.97324 cells=1143923  I_extrap2=0.60481+-0.00059 (chi2 135676.3/4)  I_extrap1=0.57637+-0.00061
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (7 s)
  y0=7 lam=(185.429,292.714,456.286) ratio=0.9875 k_hat=1.2896 k_reg=2.3814
     F11=0.6882(0.0033) F12=0.7188(0.0038) F13=0.7481(0.0043) F22=0.7556(0.0043) F23=0.7903(0.0050) F33=0.8307(0.0057)
     F12-F13: -0.0292 (-51.7 sd)  F23-F13: +0.0422 (+55.9 sd)  adj=(F12+F23)/2-F13: +0.0065 (+47.9 sd)  F11-F13: -0.0598 (-55.1 sd)  F22-F13: +0.0075 (+36.8 sd)  F33-F13: +0.0826 (+53.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0058 (+48.3 sd)  T123-2F12F23: +2.0054 (+14.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.83e-46  gamma_ratio(nm) 2.8772
     rho_pc=-0.0373 IG_pc=0.00070 IG_slope=0.13200  I_grass(N)=0.82313 I_plugin(N)=1.44770 cells=1470588  I_extrap2=0.83228+-0.00037 (chi2 378304.3/4)  I_extrap1=0.81176+-0.00038
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (7 s)

=== A14uv  cut 0.01  N = 2000000  (68 s)
  unit-window means: 1.827 3.211 5.326 8.523 13.317 20.464 31.057 46.691 69.739 103.607
  effective rate ln N(y+1)/N(y): 1.0391 0.7590 0.6324 0.5596 0.5126 0.4801 0.4566 0.4390 0.4257 0.4155
  y0=0 lam=(1.827,3.211,5.326) ratio=0.9435 k_hat=2.0011 k_reg=2.2774
     F11=0.4794(0.0013) F12=0.4573(0.0010) F13=0.4301(0.0010) F22=0.5118(0.0013) F23=0.5086(0.0012) F33=0.5523(0.0014)
     F12-F13: +0.0272 (+40.8 sd)  F23-F13: +0.0786 (+92.3 sd)  adj=(F12+F23)/2-F13: +0.0529 (+85.2 sd)  F11-F13: +0.0493 (+48.9 sd)  F22-F13: +0.0817 (+73.8 sd)  F33-F13: +0.1222 (+120.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0491 (+129.2 sd)  T123-2F12F23: +0.1137 (+21.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.08e-104  gamma_ratio(nm) 1.4322
     rho_pc=0.2571 IG_pc=0.03421 IG_slope=0.06479  I_grass(N)=0.03618 I_plugin(N)=0.03898 cells=9805  I_extrap2=0.03592+-0.00006 (chi2 35.8/4)  I_extrap1=0.03589+-0.00006
     1+0 law k=1 at these means: I=0.08452 IG=0.09253;  NM at k_hat: I=0.06651 IG=0.07029
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=1 lam=(3.211,5.326,8.523) ratio=0.9648 k_hat=1.8083 k_reg=2.0444
     F11=0.5118(0.0013) F12=0.5086(0.0012) F13=0.5016(0.0013) F22=0.5523(0.0014) F23=0.5637(0.0015) F33=0.6054(0.0018)
     F12-F13: +0.0070 (+13.3 sd)  F23-F13: +0.0621 (+85.7 sd)  adj=(F12+F23)/2-F13: +0.0345 (+70.0 sd)  F11-F13: +0.0101 (+13.5 sd)  F22-F13: +0.0506 (+55.5 sd)  F33-F13: +0.1037 (+108.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0318 (+131.0 sd)  T123-2F12F23: +0.2980 (+28.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.58e-182  gamma_ratio(nm) 1.6712
     rho_pc=0.3064 IG_pc=0.04929 IG_slope=0.08774  I_grass(N)=0.05382 I_plugin(N)=0.06054 cells=22186  I_extrap2=0.05332+-0.00012 (chi2 93.3/4)  I_extrap1=0.05319+-0.00013
     1+0 law k=1 at these means: I=0.10025 IG=0.10737;  NM at k_hat: I=0.08859 IG=0.09254
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=2 lam=(5.326,8.523,13.317) ratio=0.9764 k_hat=1.6274 k_reg=1.8472
     F11=0.5523(0.0014) F12=0.5637(0.0015) F13=0.5712(0.0017) F22=0.6054(0.0018) F23=0.6276(0.0021) F33=0.6719(0.0025)
     F12-F13: -0.0075 (-15.6 sd)  F23-F13: +0.0564 (+77.8 sd)  adj=(F12+F23)/2-F13: +0.0244 (+57.5 sd)  F11-F13: -0.0190 (-26.3 sd)  F22-F13: +0.0341 (+43.2 sd)  F33-F13: +0.1007 (+88.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0223 (+115.8 sd)  T123-2F12F23: +0.5591 (+28.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.24e-182  gamma_ratio(nm) 1.9339
     rho_pc=0.3316 IG_pc=0.05825 IG_slope=0.10454  I_grass(N)=0.06997 I_plugin(N)=0.08396 cells=44167  I_extrap2=0.06888+-0.00019 (chi2 153.4/4)  I_extrap1=0.06872+-0.00019
     1+0 law k=1 at these means: I=0.11141 IG=0.11731;  NM at k_hat: I=0.10500 IG=0.10864
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=3 lam=(8.523,13.317,20.464) ratio=0.9835 k_hat=1.4550 k_reg=1.6760
     F11=0.6054(0.0018) F12=0.6276(0.0021) F13=0.6472(0.0024) F22=0.6719(0.0025) F23=0.7037(0.0029) F33=0.7524(0.0035)
     F12-F13: -0.0195 (-38.7 sd)  F23-F13: +0.0566 (+69.6 sd)  adj=(F12+F23)/2-F13: +0.0185 (+46.2 sd)  F11-F13: -0.0418 (-50.0 sd)  F22-F13: +0.0248 (+33.4 sd)  F33-F13: +0.1052 (+78.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0170 (+101.4 sd)  T123-2F12F23: +0.9528 (+23.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.36e-126  gamma_ratio(nm) 2.2145
     rho_pc=0.3401 IG_pc=0.06145 IG_slope=0.11585  I_grass(N)=0.08671 I_plugin(N)=0.11286 cells=80373  I_extrap2=0.08228+-0.00004 (chi2 3302.0/4)  I_extrap1=0.08209+-0.00005
     1+0 law k=1 at these means: I=0.11925 IG=0.12395;  NM at k_hat: I=0.11628 IG=0.11944
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (7 s)
  y0=4 lam=(13.317,20.464,31.057) ratio=0.9876 k_hat=1.2956 k_reg=1.5391
     F11=0.6719(0.0025) F12=0.7037(0.0029) F13=0.7324(0.0034) F22=0.7524(0.0035) F23=0.7918(0.0041) F33=0.8448(0.0049)
     F12-F13: -0.0286 (-43.3 sd)  F23-F13: +0.0595 (+68.2 sd)  adj=(F12+F23)/2-F13: +0.0154 (+41.9 sd)  F11-F13: -0.0604 (-55.3 sd)  F22-F13: +0.0200 (+28.2 sd)  F33-F13: +0.1124 (+65.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0137 (+76.7 sd)  T123-2F12F23: +1.5338 (+18.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.85e-77  gamma_ratio(nm) 2.5065
     rho_pc=0.3344 IG_pc=0.05931 IG_slope=0.12308  I_grass(N)=0.10605 I_plugin(N)=0.15210 cells=136652  I_extrap2=0.10068+-0.00015 (chi2 2186.2/4)  I_extrap1=0.10096+-0.00015
     1+0 law k=1 at these means: I=0.12471 IG=0.12835;  NM at k_hat: I=0.12362 IG=0.12631
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=5 lam=(20.464,31.057,46.691) ratio=0.9907 k_hat=1.1507 k_reg=1.4059
     F11=0.7524(0.0035) F12=0.7918(0.0041) F13=0.8293(0.0047) F22=0.8448(0.0049) F23=0.8921(0.0057) F33=0.9513(0.0068)
     F12-F13: -0.0375 (-48.5 sd)  F23-F13: +0.0628 (+51.3 sd)  adj=(F12+F23)/2-F13: +0.0127 (+31.0 sd)  F11-F13: -0.0769 (-52.7 sd)  F22-F13: +0.0155 (+22.0 sd)  F33-F13: +0.1220 (+53.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0117 (+54.0 sd)  T123-2F12F23: +2.3796 (+15.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.77e-51  gamma_ratio(nm) 2.8185
     rho_pc=0.3172 IG_pc=0.05303 IG_slope=0.12780  I_grass(N)=0.13454 I_plugin(N)=0.21051 cells=219544  I_extrap2=0.12666+-0.00020 (chi2 4010.3/4)  I_extrap1=0.12551+-0.00021
     1+0 law k=1 at these means: I=0.12857 IG=0.13135;  NM at k_hat: I=0.12833 IG=0.13063
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 99% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=6 lam=(31.057,46.691,69.739) ratio=0.9935 k_hat=1.0229 k_reg=1.3754
     F11=0.8448(0.0049) F12=0.8921(0.0057) F13=0.9358(0.0066) F22=0.9513(0.0068) F23=1.0044(0.0079) F33=1.0679(0.0092)
     F12-F13: -0.0438 (-44.0 sd)  F23-F13: +0.0686 (+50.0 sd)  adj=(F12+F23)/2-F13: +0.0124 (+35.6 sd)  F11-F13: -0.0911 (-48.4 sd)  F22-F13: +0.0155 (+25.4 sd)  F33-F13: +0.1321 (+48.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0106 (+46.8 sd)  T123-2F12F23: +3.5989 (+12.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.61e-33  gamma_ratio(nm) 3.1418
     rho_pc=0.2858 IG_pc=0.04260 IG_slope=0.13058  I_grass(N)=0.17573 I_plugin(N)=0.29459 cells=335710  I_extrap2=0.17301+-0.00030 (chi2 13155.8/4)  I_extrap1=0.16679+-0.00032
     1+0 law k=1 at these means: I=0.13134 IG=0.13343;  NM at k_hat: I=0.13133 IG=0.13335
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 99% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=7 lam=(46.691,69.739,103.607) ratio=0.9946 k_hat=0.9109 k_reg=1.3089
     F11=0.9513(0.0068) F12=1.0044(0.0079) F13=1.0549(0.0091) F22=1.0679(0.0092) F23=1.1273(0.0107) F33=1.1965(0.0125)
     F12-F13: -0.0505 (-37.7 sd)  F23-F13: +0.0724 (+41.9 sd)  adj=(F12+F23)/2-F13: +0.0109 (+31.8 sd)  F11-F13: -0.1036 (-41.5 sd)  F22-F13: +0.0130 (+22.7 sd)  F33-F13: +0.1416 (+39.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0097 (+33.8 sd)  T123-2F12F23: +5.3214 (+10.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.28e-24  gamma_ratio(nm) 3.4859
     rho_pc=0.2421 IG_pc=0.03021 IG_slope=0.13250  I_grass(N)=0.23705 I_plugin(N)=0.41635 cells=491483  I_extrap2=0.21323+-0.00014 (chi2 44182.0/4)  I_extrap1=0.21366+-0.00014
     1+0 law k=1 at these means: I=0.13322 IG=0.13478;  NM at k_hat: I=0.13315 IG=0.13497
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 99% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (7 s)

=== A14uv  cut 0.1  N = 2000000  (117 s)
  unit-window means: 0.779 1.081 1.493 2.072 2.886 4.038 5.676 8.006 11.349 16.131
  effective rate ln N(y+1)/N(y): 0.5763 0.4745 0.4201 0.3893 0.3711 0.3602 0.3543 0.3512 0.3505 0.3509
  y0=0 lam=(0.779,1.081,1.493) ratio=0.9969 k_hat=1.5234 k_reg=1.7014
     F11=0.5230(0.0026) F12=0.5485(0.0021) F13=0.5567(0.0022) F22=0.6578(0.0029) F23=0.6998(0.0027) F33=0.8150(0.0036)
     F12-F13: -0.0082 (-4.9 sd)  F23-F13: +0.1431 (+66.3 sd)  adj=(F12+F23)/2-F13: +0.0674 (+42.5 sd)  F11-F13: -0.0337 (-15.4 sd)  F22-F13: +0.1011 (+37.0 sd)  F33-F13: +0.2583 (+94.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0636 (+62.9 sd)  T123-2F12F23: +0.5364 (+24.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.40e-134  gamma_ratio(nm) 1.9209
     rho_pc=0.2280 IG_pc=0.02670 IG_slope=0.03942  I_grass(N)=0.02200 I_plugin(N)=0.02275 cells=2823  I_extrap2=0.02189+-0.00002 (chi2 14.2/4)  I_extrap1=0.02188+-0.00002
     1+0 law k=1 at these means: I=0.05221 IG=0.06045;  NM at k_hat: I=0.03931 IG=0.04385
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (4 s)
  y0=1 lam=(1.081,1.493,2.072) ratio=1.0039 k_hat=1.2123 k_reg=1.3575
     F11=0.6578(0.0029) F12=0.6998(0.0027) F13=0.7295(0.0031) F22=0.8150(0.0036) F23=0.8751(0.0039) F33=0.9966(0.0051)
     F12-F13: -0.0298 (-18.8 sd)  F23-F13: +0.1456 (+67.0 sd)  adj=(F12+F23)/2-F13: +0.0579 (+38.7 sd)  F11-F13: -0.0718 (-35.0 sd)  F22-F13: +0.0855 (+31.8 sd)  F33-F13: +0.2670 (+86.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0550 (+66.3 sd)  T123-2F12F23: +1.2293 (+24.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 5.83e-131  gamma_ratio(nm) 2.1722
     rho_pc=0.2885 IG_pc=0.04346 IG_slope=0.06075  I_grass(N)=0.03387 I_plugin(N)=0.03537 cells=5434  I_extrap2=0.03353+-0.00001 (chi2 119.2/4)  I_extrap1=0.03351+-0.00001
     1+0 law k=1 at these means: I=0.06484 IG=0.07379;  NM at k_hat: I=0.05901 IG=0.06606
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=2 lam=(1.493,2.072,2.886) ratio=1.0043 k_hat=0.9851 k_reg=1.1090
     F11=0.8150(0.0036) F12=0.8751(0.0039) F13=0.9222(0.0045) F22=0.9966(0.0051) F23=1.0717(0.0059) F33=1.1971(0.0076)
     F12-F13: -0.0471 (-29.2 sd)  F23-F13: +0.1494 (+59.5 sd)  adj=(F12+F23)/2-F13: +0.0512 (+34.3 sd)  F11-F13: -0.1072 (-47.6 sd)  F22-F13: +0.0743 (+26.9 sd)  F33-F13: +0.2749 (+68.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0466 (+61.0 sd)  T123-2F12F23: +2.3610 (+22.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 8.61e-107  gamma_ratio(nm) 2.4160
     rho_pc=0.3346 IG_pc=0.05938 IG_slope=0.08136  I_grass(N)=0.04620 I_plugin(N)=0.04904 cells=9756  I_extrap2=0.04613+-0.00010 (chi2 43.3/4)  I_extrap1=0.04605+-0.00010
     1+0 law k=1 at these means: I=0.07711 IG=0.08627;  NM at k_hat: I=0.07750 IG=0.08681
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=3 lam=(2.072,2.886,4.038) ratio=1.0041 k_hat=0.8163 k_reg=0.9244
     F11=0.9966(0.0051) F12=1.0717(0.0059) F13=1.1345(0.0070) F22=1.1971(0.0076) F23=1.2861(0.0090) F33=1.4173(0.0111)
     F12-F13: -0.0628 (-33.4 sd)  F23-F13: +0.1517 (+51.2 sd)  adj=(F12+F23)/2-F13: +0.0444 (+28.1 sd)  F11-F13: -0.1379 (-48.3 sd)  F22-F13: +0.0627 (+21.3 sd)  F33-F13: +0.2828 (+58.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0396 (+57.1 sd)  T123-2F12F23: +4.2690 (+16.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.11e-62  gamma_ratio(nm) 2.6953
     rho_pc=0.3657 IG_pc=0.07178 IG_slope=0.09862  I_grass(N)=0.05874 I_plugin(N)=0.06371 cells=16460  I_extrap2=0.05858+-0.00019 (chi2 34.4/4)  I_extrap1=0.05851+-0.00020
     1+0 law k=1 at these means: I=0.08861 IG=0.09751;  NM at k_hat: I=0.09256 IG=0.10361
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=4 lam=(2.886,4.038,5.676) ratio=1.0048 k_hat=0.6877 k_reg=0.7881
     F11=1.1971(0.0076) F12=1.2861(0.0090) F13=1.3647(0.0110) F22=1.4173(0.0111) F23=1.5193(0.0136) F33=1.6588(0.0175)
     F12-F13: -0.0785 (-27.7 sd)  F23-F13: +0.1547 (+45.7 sd)  adj=(F12+F23)/2-F13: +0.0381 (+22.8 sd)  F11-F13: -0.1675 (-39.8 sd)  F22-F13: +0.0526 (+15.8 sd)  F33-F13: +0.2941 (+41.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0344 (+40.8 sd)  T123-2F12F23: +7.2936 (+11.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.46e-32  gamma_ratio(nm) 3.0245
     rho_pc=0.3846 IG_pc=0.08001 IG_slope=0.11151  I_grass(N)=0.07177 I_plugin(N)=0.08003 cells=26714  I_extrap2=0.07097+-0.00009 (chi2 211.8/4)  I_extrap1=0.07083+-0.00010
     1+0 law k=1 at these means: I=0.09893 IG=0.10719;  NM at k_hat: I=0.10367 IG=0.11591
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=5 lam=(4.038,5.676,8.006) ratio=1.0035 k_hat=0.5881 k_reg=0.6917
     F11=1.4173(0.0111) F12=1.5193(0.0136) F13=1.6081(0.0159) F22=1.6588(0.0175) F23=1.7713(0.0205) F33=1.9149(0.0243)
     F12-F13: -0.0887 (-31.7 sd)  F23-F13: +0.1633 (+29.3 sd)  adj=(F12+F23)/2-F13: +0.0373 (+17.1 sd)  F11-F13: -0.1908 (-34.3 sd)  F22-F13: +0.0508 (+13.5 sd)  F33-F13: +0.3069 (+33.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0308 (+31.1 sd)  T123-2F12F23: +11.9536 (+9.4 sd)
     p(emp): order2 5.74e-298 cross2 4.05e-249 within2 2.09e-258 gamma123 4.67e-21  gamma_ratio(nm) 3.3942
     rho_pc=0.3860 IG_pc=0.08067 IG_slope=0.12022  I_grass(N)=0.08460 I_plugin(N)=0.09760 cells=41283  I_extrap2=0.08323+-0.00012 (chi2 322.9/4)  I_extrap1=0.08312+-0.00012
     1+0 law k=1 at these means: I=0.10767 IG=0.11503;  NM at k_hat: I=0.11113 IG=0.12417
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (7 s)
  y0=6 lam=(5.676,8.006,11.349) ratio=1.0049 k_hat=0.5089 k_reg=0.6089
     F11=1.6588(0.0175) F12=1.7713(0.0205) F13=1.8735(0.0239) F22=1.9149(0.0243) F23=2.0388(0.0284) F33=2.1906(0.0334)
     F12-F13: -0.1022 (-26.4 sd)  F23-F13: +0.1653 (+32.5 sd)  adj=(F12+F23)/2-F13: +0.0316 (+19.3 sd)  F11-F13: -0.2147 (-30.9 sd)  F22-F13: +0.0414 (+13.6 sd)  F33-F13: +0.3171 (+31.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0269 (+32.1 sd)  T123-2F12F23: +19.0932 (+7.5 sd)
     p(emp): order2 2.11e-264 cross2 4.81e-232 within2 5.30e-235 gamma123 9.30e-14  gamma_ratio(nm) 3.7981
     rho_pc=0.3854 IG_pc=0.08042 IG_slope=0.12640  I_grass(N)=0.09955 I_plugin(N)=0.11956 cells=62241  I_extrap2=0.09652+-0.00005 (chi2 2562.3/4)  I_extrap1=0.09649+-0.00005
     1+0 law k=1 at these means: I=0.11503 IG=0.12138;  NM at k_hat: I=0.11605 IG=0.12972
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=7 lam=(8.006,11.349,16.131) ratio=1.0027 k_hat=0.4457 k_reg=0.5618
     F11=1.9149(0.0243) F12=2.0388(0.0284) F13=2.1494(0.0330) F22=2.1906(0.0334) F23=2.3220(0.0389) F33=2.4779(0.0456)
     F12-F13: -0.1105 (-22.0 sd)  F23-F13: +0.1727 (+26.3 sd)  adj=(F12+F23)/2-F13: +0.0311 (+18.3 sd)  F11-F13: -0.2344 (-25.3 sd)  F22-F13: +0.0412 (+13.5 sd)  F33-F13: +0.3286 (+24.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0244 (+22.9 sd)  T123-2F12F23: +28.8988 (+6.7 sd)
     p(emp): order2 3.47e-193 cross2 1.37e-151 within2 7.46e-168 gamma123 2.26e-11  gamma_ratio(nm) 4.2203
     rho_pc=0.3708 IG_pc=0.07394 IG_slope=0.12997  I_grass(N)=0.11496 I_plugin(N)=0.14476 cells=91277  I_extrap2=0.11295+-0.00020 (chi2 954.7/4)  I_extrap1=0.11249+-0.00020
     1+0 law k=1 at these means: I=0.12071 IG=0.12602;  NM at k_hat: I=0.11885 IG=0.13300
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 95% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)

=== A14uv  cut 0.3  N = 2000000  (161 s)
  unit-window means: 0.368 0.463 0.598 0.792 1.067 1.460 2.021 2.818 3.961 5.592
  effective rate ln N(y+1)/N(y): 0.3131 0.2915 0.2826 0.2822 0.2863 0.2931 0.3014 0.3095 0.3178 0.3253
  y0=0 lam=(0.368,0.463,0.598) ratio=1.0261 k_hat=0.9167 k_reg=1.0551
     F11=0.7120(0.0059) F12=0.8342(0.0049) F13=0.9061(0.0053) F22=1.0984(0.0072) F23=1.2286(0.0069) F33=1.4884(0.0092)
     F12-F13: -0.0719 (-17.7 sd)  F23-F13: +0.3224 (+57.7 sd)  adj=(F12+F23)/2-F13: +0.1253 (+31.2 sd)  F11-F13: -0.1941 (-38.5 sd)  F22-F13: +0.1923 (+27.4 sd)  F33-F13: +0.5823 (+79.6 sd)  within=mean(Fjj)-mean(Fjl): +0.1100 (+42.9 sd)  T123-2F12F23: +2.2279 (+24.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 5.80e-133  gamma_ratio(nm) 2.2606
     rho_pc=0.2008 IG_pc=0.02057 IG_slope=0.02846  I_grass(N)=0.01315 I_plugin(N)=0.01355 cells=1448  I_extrap2=0.01314+-0.00006 (chi2 1.2/4)  I_extrap1=0.01313+-0.00006
     1+0 law k=1 at these means: I=0.02486 IG=0.03001;  NM at k_hat: I=0.02689 IG=0.03286
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=1 lam=(0.463,0.598,0.792) ratio=1.0255 k_hat=0.6695 k_reg=0.7525
     F11=1.0984(0.0072) F12=1.2286(0.0069) F13=1.3075(0.0081) F22=1.4884(0.0092) F23=1.6257(0.0100) F33=1.8837(0.0134)
     F12-F13: -0.0790 (-18.1 sd)  F23-F13: +0.3181 (+53.8 sd)  adj=(F12+F23)/2-F13: +0.1196 (+28.8 sd)  F11-F13: -0.2091 (-39.4 sd)  F22-F13: +0.1809 (+24.3 sd)  F33-F13: +0.5762 (+69.1 sd)  within=mean(Fjj)-mean(Fjl): +0.1029 (+44.7 sd)  T123-2F12F23: +4.5993 (+20.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.32e-95  gamma_ratio(nm) 2.2967
     rho_pc=0.2665 IG_pc=0.03684 IG_slope=0.04919  I_grass(N)=0.02175 I_plugin(N)=0.02245 cells=2610  I_extrap2=0.02173+-0.00010 (chi2 2.2/4)  I_extrap1=0.02172+-0.00011
     1+0 law k=1 at these means: I=0.03240 IG=0.03866;  NM at k_hat: I=0.04294 IG=0.05427
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=2 lam=(0.598,0.792,1.067) ratio=1.0181 k_hat=0.5265 k_reg=0.5884
     F11=1.4884(0.0092) F12=1.6257(0.0100) F13=1.7198(0.0119) F22=1.8837(0.0134) F23=2.0293(0.0156) F33=2.2729(0.0207)
     F12-F13: -0.0942 (-19.7 sd)  F23-F13: +0.3095 (+43.8 sd)  adj=(F12+F23)/2-F13: +0.1076 (+24.8 sd)  F11-F13: -0.2314 (-36.5 sd)  F22-F13: +0.1639 (+20.2 sd)  F33-F13: +0.5530 (+48.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0901 (+39.7 sd)  T123-2F12F23: +8.5575 (+16.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 5.49e-64  gamma_ratio(nm) 2.4554
     rho_pc=0.3196 IG_pc=0.05389 IG_slope=0.06992  I_grass(N)=0.03165 I_plugin(N)=0.03289 cells=4441  I_extrap2=0.03161+-0.00010 (chi2 9.1/4)  I_extrap1=0.03158+-0.00010
     1+0 law k=1 at these means: I=0.04167 IG=0.04903;  NM at k_hat: I=0.05818 IG=0.07518
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (5 s)
  y0=3 lam=(0.792,1.067,1.460) ratio=1.0143 k_hat=0.4340 k_reg=0.4824
     F11=1.8837(0.0134) F12=2.0293(0.0156) F13=2.1350(0.0180) F22=2.2729(0.0207) F23=2.4276(0.0236) F33=2.6654(0.0283)
     F12-F13: -0.1057 (-21.2 sd)  F23-F13: +0.2925 (+33.1 sd)  adj=(F12+F23)/2-F13: +0.0934 (+19.0 sd)  F11-F13: -0.2513 (-33.2 sd)  F22-F13: +0.1378 (+15.2 sd)  F33-F13: +0.5304 (+41.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0767 (+38.6 sd)  T123-2F12F23: +15.3377 (+12.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.00e-36  gamma_ratio(nm) 2.7002
     rho_pc=0.3573 IG_pc=0.06827 IG_slope=0.08855  I_grass(N)=0.04165 I_plugin(N)=0.04382 cells=7319  I_extrap2=0.04145+-0.00006 (chi2 52.1/4)  I_extrap1=0.04142+-0.00006
     1+0 law k=1 at these means: I=0.05253 IG=0.06086;  NM at k_hat: I=0.07119 IG=0.09328
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 97% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=4 lam=(1.067,1.460,2.021) ratio=1.0122 k_hat=0.3678 k_reg=0.4092
     F11=2.2729(0.0207) F12=2.4276(0.0236) F13=2.5581(0.0297) F22=2.6654(0.0283) F23=2.8381(0.0352) F33=3.0910(0.0462)
     F12-F13: -0.1305 (-16.0 sd)  F23-F13: +0.2800 (+33.4 sd)  adj=(F12+F23)/2-F13: +0.0748 (+16.0 sd)  F11-F13: -0.2852 (-25.3 sd)  F22-F13: +0.1073 (+11.4 sd)  F33-F13: +0.5330 (+28.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0685 (+30.3 sd)  T123-2F12F23: +26.3085 (+8.5 sd)
     p(emp): order2 3.97e-273 cross2 2.50e-246 within2 3.14e-263 gamma123 1.28e-17  gamma_ratio(nm) 3.0730
     rho_pc=0.3832 IG_pc=0.07939 IG_slope=0.10346  I_grass(N)=0.05233 I_plugin(N)=0.05576 cells=11519  I_extrap2=0.05208+-0.00011 (chi2 33.5/4)  I_extrap1=0.05203+-0.00012
     1+0 law k=1 at these means: I=0.06440 IG=0.07338;  NM at k_hat: I=0.08134 IG=0.10760
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=5 lam=(1.460,2.021,2.818) ratio=1.0068 k_hat=0.3190 k_reg=0.3668
     F11=2.6654(0.0283) F12=2.8381(0.0352) F13=2.9690(0.0404) F22=3.0910(0.0462) F23=3.2612(0.0531) F33=3.4941(0.0618)
     F12-F13: -0.1309 (-18.7 sd)  F23-F13: +0.2922 (+19.2 sd)  adj=(F12+F23)/2-F13: +0.0807 (+12.6 sd)  F11-F13: -0.3036 (-21.0 sd)  F22-F13: +0.1220 (+10.9 sd)  F33-F13: +0.5251 (+22.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0608 (+24.1 sd)  T123-2F12F23: +42.2090 (+7.2 sd)
     p(emp): order2 1.49e-150 cross2 4.13e-101 within2 4.29e-115 gamma123 7.46e-13  gamma_ratio(nm) 3.4792
     rho_pc=0.3927 IG_pc=0.08376 IG_slope=0.11367  I_grass(N)=0.06315 I_plugin(N)=0.06843 cells=17553  I_extrap2=0.06308+-0.00009 (chi2 235.9/4)  I_extrap1=0.06308+-0.00009
     1+0 law k=1 at these means: I=0.07635 IG=0.08552;  NM at k_hat: I=0.08851 IG=0.11777
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 94% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)
  y0=6 lam=(2.021,2.818,3.961) ratio=1.0085 k_hat=0.2809 k_reg=0.3194
     F11=3.0910(0.0462) F12=3.2612(0.0531) F13=3.4116(0.0610) F22=3.4941(0.0618) F23=3.6783(0.0709) F33=3.9152(0.0819)
     F12-F13: -0.1505 (-16.1 sd)  F23-F13: +0.2667 (+22.3 sd)  adj=(F12+F23)/2-F13: +0.0581 (+12.0 sd)  F11-F13: -0.3206 (-19.8 sd)  F22-F13: +0.0825 (+8.8 sd)  F33-F13: +0.5036 (+22.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0498 (+28.0 sd)  T123-2F12F23: +66.9383 (+5.9 sd)
     p(emp): order2 1.18e-184 cross2 6.30e-111 within2 1.12e-170 gamma123 3.34e-09  gamma_ratio(nm) 3.9463
     rho_pc=0.4028 IG_pc=0.08852 IG_slope=0.12213  I_grass(N)=0.07466 I_plugin(N)=0.08268 cells=25935  I_extrap2=0.07400+-0.00009 (chi2 249.1/4)  I_extrap1=0.07389+-0.00010
     1+0 law k=1 at these means: I=0.08801 IG=0.09696;  NM at k_hat: I=0.09366 IG=0.12520
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 88% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (7 s)
  y0=7 lam=(2.818,3.961,5.592) ratio=1.0042 k_hat=0.2504 k_reg=0.2885
     F11=3.4941(0.0618) F12=3.6783(0.0709) F13=3.8447(0.0817) F22=3.9152(0.0819) F23=4.1158(0.0946) F33=4.3629(0.1102)
     F12-F13: -0.1664 (-13.2 sd)  F23-F13: +0.2711 (+18.4 sd)  adj=(F12+F23)/2-F13: +0.0524 (+10.1 sd)  F11-F13: -0.3505 (-16.2 sd)  F22-F13: +0.0706 (+6.9 sd)  F33-F13: +0.5183 (+17.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0445 (+18.8 sd)  T123-2F12F23: +98.3138 (+5.5 sd)
     p(emp): order2 1.17e-89 cross2 3.66e-74 within2 5.27e-82 gamma123 3.66e-08  gamma_ratio(nm) 4.4251
     rho_pc=0.3956 IG_pc=0.08511 IG_slope=0.12718  I_grass(N)=0.08545 I_plugin(N)=0.09720 cells=37676  I_extrap2=0.08612+-0.00016 (chi2 485.3/4)  I_extrap1=0.08601+-0.00016
     1+0 law k=1 at these means: I=0.09826 IG=0.10656;  NM at k_hat: I=0.09672 IG=0.12981
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 87% of 200  1e+05: 100% / 100% of 20  1e+06: 100% / 100% of 2   (6 s)

done 208 s


==> anc/calc_SHORT/item13/logs/analyze_A19.log <==

=== A19  cut 0.0  N = 10000000  (3 s)
  unit-window means: 2.701 5.500 10.313 18.440 31.971 54.313 90.965 150.849
  effective rate ln N(y+1)/N(y): 1.3085 0.9107 0.7519 0.6652 0.6111 0.5748 0.5494 0.5312
  y0=0 lam=(2.701,5.500,10.313) ratio=0.9209 k_hat=1.8706 k_reg=2.4192
     F11=0.4802(0.0005) F12=0.4584(0.0004) F13=0.4329(0.0005) F22=0.5331(0.0006) F23=0.5415(0.0006) F33=0.6059(0.0008)
     F12-F13: +0.0255 (+114.3 sd)  F23-F13: +0.1086 (+282.4 sd)  adj=(F12+F23)/2-F13: +0.0671 (+287.9 sd)  F11-F13: +0.0474 (+128.6 sd)  F22-F13: +0.1002 (+245.9 sd)  F33-F13: +0.1730 (+304.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0621 (+414.1 sd)  T123-2F12F23: +0.1565 (+61.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.6222
     rho_pc=0.2122 IG_pc=0.02305 IG_slope=0.07572  I_grass(N)=0.03116 I_plugin(N)=0.03363 cells=40644  I_extrap2=0.03086+-0.00002 (chi2 94.2/4)  I_extrap1=0.03086+-0.00002
     1+0 law k=1 at these means: I=0.09282 IG=0.09926;  NM at k_hat: I=0.08158 IG=0.08504
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (12 s)
  y0=1 lam=(5.500,10.313,18.440) ratio=0.9534 k_hat=1.5955 k_reg=2.0657
     F11=0.5331(0.0006) F12=0.5415(0.0006) F13=0.5459(0.0007) F22=0.6059(0.0008) F23=0.6375(0.0010) F33=0.7063(0.0013)
     F12-F13: -0.0044 (-19.9 sd)  F23-F13: +0.0916 (+224.6 sd)  adj=(F12+F23)/2-F13: +0.0436 (+218.0 sd)  F11-F13: -0.0128 (-35.2 sd)  F22-F13: +0.0600 (+172.8 sd)  F33-F13: +0.1604 (+222.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0401 (+325.0 sd)  T123-2F12F23: +0.5016 (+55.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.9952
     rho_pc=0.2350 IG_pc=0.02842 IG_slope=0.09930  I_grass(N)=0.04573 I_plugin(N)=0.05302 cells=112541  I_extrap2=0.04464+-0.00002 (chi2 1030.6/4)  I_extrap1=0.04465+-0.00002
     1+0 law k=1 at these means: I=0.10823 IG=0.11328;  NM at k_hat: I=0.10342 IG=0.10657
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (12 s)
  y0=2 lam=(10.313,18.440,31.971) ratio=0.9697 k_hat=1.3500 k_reg=1.8274
     F11=0.6059(0.0008) F12=0.6375(0.0010) F13=0.6647(0.0012) F22=0.7063(0.0013) F23=0.7566(0.0016) F33=0.8354(0.0021)
     F12-F13: -0.0272 (-92.9 sd)  F23-F13: +0.0919 (+175.0 sd)  adj=(F12+F23)/2-F13: +0.0324 (+165.9 sd)  F11-F13: -0.0588 (-112.6 sd)  F22-F13: +0.0416 (+129.4 sd)  F33-F13: +0.1707 (+165.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0296 (+209.0 sd)  T123-2F12F23: +1.1073 (+41.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.4040
     rho_pc=0.2198 IG_pc=0.02475 IG_slope=0.11285  I_grass(N)=0.05830 I_plugin(N)=0.07583 cells=258626  I_extrap2=0.05648+-0.00005 (chi2 2589.8/4)  I_extrap1=0.05635+-0.00005
     1+0 law k=1 at these means: I=0.11770 IG=0.12139;  NM at k_hat: I=0.11626 IG=0.11889
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (12 s)
  y0=3 lam=(18.440,31.971,54.313) ratio=0.9798 k_hat=1.1357 k_reg=1.6964
     F11=0.7063(0.0013) F12=0.7566(0.0016) F13=0.8024(0.0020) F22=0.8354(0.0021) F23=0.9022(0.0027) F33=0.9933(0.0035)
     F12-F13: -0.0458 (-100.1 sd)  F23-F13: +0.0998 (+133.2 sd)  adj=(F12+F23)/2-F13: +0.0270 (+129.8 sd)  F11-F13: -0.0961 (-115.9 sd)  F22-F13: +0.0330 (+107.6 sd)  F33-F13: +0.1909 (+119.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0246 (+119.8 sd)  T123-2F12F23: +2.1770 (+29.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.98e-193  gamma_ratio(nm) 2.8537
     rho_pc=0.1737 IG_pc=0.01533 IG_slope=0.12035  I_grass(N)=0.07425 I_plugin(N)=0.11118 cells=524563  I_extrap2=0.07947+-0.00013 (chi2 6829.1/4)  I_extrap1=0.07822+-0.00014
     1+0 law k=1 at these means: I=0.12367 IG=0.12627;  NM at k_hat: I=0.12348 IG=0.12567
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=4 lam=(31.971,54.313,90.965) ratio=0.9859 k_hat=0.9537 k_reg=1.6649
     F11=0.8354(0.0021) F12=0.9022(0.0027) F13=0.9651(0.0034) F22=0.9933(0.0035) F23=1.0763(0.0045) F33=1.1817(0.0058)
     F12-F13: -0.0629 (-85.6 sd)  F23-F13: +0.1112 (+93.4 sd)  adj=(F12+F23)/2-F13: +0.0242 (+90.0 sd)  F11-F13: -0.1297 (-95.7 sd)  F22-F13: +0.0282 (+90.3 sd)  F33-F13: +0.2166 (+83.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0222 (+68.5 sd)  T123-2F12F23: +4.0378 (+20.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.18e-91  gamma_ratio(nm) 3.3593
     rho_pc=0.0961 IG_pc=0.00464 IG_slope=0.12455  I_grass(N)=0.10191 I_plugin(N)=0.17209 cells=967062  I_extrap2=0.07763+-0.00001 (chi2 522115.9/4)  I_extrap1=0.07790+-0.00001
     1+0 law k=1 at these means: I=0.12744 IG=0.12924;  NM at k_hat: I=0.12743 IG=0.12937
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)
  y0=5 lam=(54.313,90.965,150.849) ratio=0.9901 k_hat=0.8021 k_reg=1.7829
     F11=0.9933(0.0035) F12=1.0763(0.0045) F13=1.1554(0.0056) F22=1.1817(0.0058) F23=1.2809(0.0073) F33=1.4019(0.0094)
     F12-F13: -0.0791 (-67.4 sd)  F23-F13: +0.1255 (+66.6 sd)  adj=(F12+F23)/2-F13: +0.0232 (+60.0 sd)  F11-F13: -0.1621 (-73.7 sd)  F22-F13: +0.0263 (+70.7 sd)  F33-F13: +0.2465 (+61.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0214 (+45.1 sd)  T123-2F12F23: +7.2620 (+13.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 7.99e-42  gamma_ratio(nm) 3.9471
     rho_pc=-0.0153 IG_pc=0.00012 IG_slope=0.12696  I_grass(N)=0.15179 I_plugin(N)=0.27532 cells=1649282  I_extrap2=0.13949+-0.00010 (chi2 41602.5/4)  I_extrap1=0.13941+-0.00011
     1+0 law k=1 at these means: I=0.12989 IG=0.13112;  NM at k_hat: I=0.12959 IG=0.13144
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (15 s)

=== A19  cut 0.1  N = 10000000  (83 s)
  unit-window means: 1.100 1.697 2.619 4.068 6.363 10.016 15.856 25.229
  effective rate ln N(y+1)/N(y): 0.7419 0.5922 0.5246 0.4911 0.4743 0.4666 0.4639 0.4641
  y0=0 lam=(1.100,1.697,2.619) ratio=1.0008 k_hat=1.3228 k_reg=1.6441
     F11=0.5394(0.0010) F12=0.5768(0.0009) F13=0.5957(0.0010) F22=0.7340(0.0013) F23=0.8051(0.0015) F33=0.9718(0.0022)
     F12-F13: -0.0189 (-32.8 sd)  F23-F13: +0.2094 (+196.3 sd)  adj=(F12+F23)/2-F13: +0.0952 (+150.1 sd)  F11-F13: -0.0563 (-69.2 sd)  F22-F13: +0.1383 (+129.0 sd)  F33-F13: +0.3760 (+219.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0892 (+203.7 sd)  T123-2F12F23: +0.6971 (+62.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.1254
     rho_pc=0.2408 IG_pc=0.02986 IG_slope=0.05642  I_grass(N)=0.02792 I_plugin(N)=0.02854 cells=10769  I_extrap2=0.02782+-0.00001 (chi2 35.4/4)  I_extrap1=0.02782+-0.00001
     1+0 law k=1 at these means: I=0.06815 IG=0.07701;  NM at k_hat: I=0.05991 IG=0.06621
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (11 s)
  y0=1 lam=(1.697,2.619,4.068) ratio=1.0062 k_hat=0.9857 k_reg=1.2351
     F11=0.7340(0.0013) F12=0.8051(0.0015) F13=0.8578(0.0019) F22=0.9718(0.0022) F23=1.0726(0.0028) F33=1.2495(0.0040)
     F12-F13: -0.0527 (-76.2 sd)  F23-F13: +0.2148 (+161.3 sd)  adj=(F12+F23)/2-F13: +0.0810 (+122.0 sd)  F11-F13: -0.1238 (-116.6 sd)  F22-F13: +0.1139 (+99.8 sd)  F33-F13: +0.3916 (+163.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0732 (+168.2 sd)  T123-2F12F23: +2.1177 (+39.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.5190
     rho_pc=0.2978 IG_pc=0.04644 IG_slope=0.08330  I_grass(N)=0.04252 I_plugin(N)=0.04408 cells=25514  I_extrap2=0.04239+-0.00003 (chi2 68.1/4)  I_extrap1=0.04237+-0.00003
     1+0 law k=1 at these means: I=0.08370 IG=0.09251;  NM at k_hat: I=0.08402 IG=0.09298
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (11 s)
  y0=2 lam=(2.619,4.068,6.363) ratio=1.0069 k_hat=0.7629 k_reg=0.9785
     F11=0.9718(0.0022) F12=1.0726(0.0028) F13=1.1534(0.0036) F22=1.2495(0.0040) F23=1.3756(0.0051) F33=1.5656(0.0069)
     F12-F13: -0.0808 (-80.0 sd)  F23-F13: +0.2221 (+120.4 sd)  adj=(F12+F23)/2-F13: +0.0707 (+95.6 sd)  F11-F13: -0.1817 (-106.6 sd)  F22-F13: +0.0960 (+77.7 sd)  F33-F13: +0.4122 (+111.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0617 (+110.9 sd)  T123-2F12F23: +4.8946 (+27.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 9.87e-167  gamma_ratio(nm) 2.9447
     rho_pc=0.3225 IG_pc=0.05491 IG_slope=0.10313  I_grass(N)=0.05644 I_plugin(N)=0.05984 cells=53212  I_extrap2=0.05588+-0.00001 (chi2 1658.2/4)  I_extrap1=0.05588+-0.00001
     1+0 law k=1 at these means: I=0.09709 IG=0.10514;  NM at k_hat: I=0.10078 IG=0.11147
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (12 s)
  y0=3 lam=(4.068,6.363,10.016) ratio=1.0064 k_hat=0.6082 k_reg=0.8168
     F11=1.2495(0.0040) F12=1.3756(0.0051) F13=1.4822(0.0065) F22=1.5656(0.0069) F23=1.7154(0.0091) F33=1.9206(0.0123)
     F12-F13: -0.1067 (-64.6 sd)  F23-F13: +0.2332 (+80.0 sd)  adj=(F12+F23)/2-F13: +0.0632 (+68.6 sd)  F11-F13: -0.2328 (-80.1 sd)  F22-F13: +0.0834 (+60.9 sd)  F33-F13: +0.4384 (+70.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0542 (+61.1 sd)  T123-2F12F23: +10.1471 (+18.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.60e-78  gamma_ratio(nm) 3.4724
     rho_pc=0.3197 IG_pc=0.05390 IG_slope=0.11554  I_grass(N)=0.06962 I_plugin(N)=0.07632 cells=101848  I_extrap2=0.06898+-0.00003 (chi2 1136.9/4)  I_extrap1=0.06898+-0.00003
     1+0 law k=1 at these means: I=0.10791 IG=0.11477;  NM at k_hat: I=0.11070 IG=0.12249
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (12 s)
  y0=4 lam=(6.363,10.016,15.856) ratio=1.0058 k_hat=0.4961 k_reg=0.7159
     F11=1.5656(0.0069) F12=1.7154(0.0091) F13=1.8473(0.0115) F22=1.9206(0.0123) F23=2.0935(0.0159) F33=2.3159(0.0212)
     F12-F13: -0.1319 (-48.3 sd)  F23-F13: +0.2462 (+51.2 sd)  adj=(F12+F23)/2-F13: +0.0571 (+46.3 sd)  F11-F13: -0.2817 (-55.9 sd)  F22-F13: +0.0733 (+48.5 sd)  F33-F13: +0.4686 (+45.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0487 (+35.8 sd)  T123-2F12F23: +19.8920 (+11.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 5.26e-32  gamma_ratio(nm) 4.1501
     rho_pc=0.2958 IG_pc=0.04577 IG_slope=0.12275  I_grass(N)=0.08253 I_plugin(N)=0.09490 cells=182234  I_extrap2=0.08390+-0.00015 (chi2 741.2/4)  I_extrap1=0.08306+-0.00016
     1+0 law k=1 at these means: I=0.11618 IG=0.12170;  NM at k_hat: I=0.11591 IG=0.12858
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (12 s)
  y0=5 lam=(10.016,15.856,25.229) ratio=1.0050 k_hat=0.4117 k_reg=0.6578
     F11=1.9206(0.0123) F12=2.0935(0.0159) F13=2.2503(0.0202) F22=2.3159(0.0212) F23=2.5132(0.0272) F33=2.7568(0.0354)
     F12-F13: -0.1568 (-34.7 sd)  F23-F13: +0.2629 (+35.2 sd)  adj=(F12+F23)/2-F13: +0.0530 (+32.6 sd)  F11-F13: -0.3297 (-39.0 sd)  F22-F13: +0.0656 (+38.9 sd)  F33-F13: +0.5065 (+31.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0455 (+23.8 sd)  T123-2F12F23: +37.5572 (+7.7 sd)
     p(emp): order2 0.00e+00 cross2 2.99e-271 within2 0.00e+00 gamma123 9.64e-15  gamma_ratio(nm) 5.0282
     rho_pc=0.2438 IG_pc=0.03063 IG_slope=0.12680  I_grass(N)=0.09687 I_plugin(N)=0.11835 cells=310077  I_extrap2=0.09470+-0.00005 (chi2 5272.3/4)  I_extrap1=0.09447+-0.00005
     1+0 law k=1 at these means: I=0.12218 IG=0.12644;  NM at k_hat: I=0.11819 IG=0.13177
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (13 s)

=== A19  cut 0.3  N = 10000000  (156 s)
  unit-window means: 0.509 0.700 1.008 1.502 2.290 3.550 5.569 8.816
  effective rate ln N(y+1)/N(y): 0.4116 0.3812 0.3759 0.3831 0.3955 0.4097 0.4236 0.4360
  y0=0 lam=(0.509,0.700,1.008) ratio=1.0470 k_hat=0.7587 k_reg=0.9768
     F11=0.7666(0.0022) F12=0.9271(0.0021) F13=1.0144(0.0025) F22=1.2975(0.0035) F23=1.4733(0.0041) F33=1.8339(0.0061)
     F12-F13: -0.0873 (-59.4 sd)  F23-F13: +0.4589 (+158.8 sd)  adj=(F12+F23)/2-F13: +0.1858 (+110.4 sd)  F11-F13: -0.2478 (-126.8 sd)  F22-F13: +0.2831 (+98.5 sd)  F33-F13: +0.8196 (+171.2 sd)  within=mean(Fjj)-mean(Fjl): +0.1611 (+134.9 sd)  T123-2F12F23: +2.7856 (+50.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.3516
     rho_pc=0.2318 IG_pc=0.02762 IG_slope=0.04540  I_grass(N)=0.01903 I_plugin(N)=0.01933 cells=5313  I_extrap2=0.01902+-0.00004 (chi2 1.2/4)  I_extrap1=0.01902+-0.00005
     1+0 law k=1 at these means: I=0.03790 IG=0.04485;  NM at k_hat: I=0.04554 IG=0.05588
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (11 s)
  y0=1 lam=(0.700,1.008,1.502) ratio=1.0348 k_hat=0.5315 k_reg=0.6615
     F11=1.2975(0.0035) F12=1.4733(0.0041) F13=1.5823(0.0051) F22=1.8339(0.0061) F23=2.0268(0.0077) F33=2.3695(0.0106)
     F12-F13: -0.1090 (-57.8 sd)  F23-F13: +0.4445 (+117.6 sd)  adj=(F12+F23)/2-F13: +0.1678 (+87.1 sd)  F11-F13: -0.2848 (-100.7 sd)  F22-F13: +0.2517 (+75.7 sd)  F33-F13: +0.7873 (+120.1 sd)  within=mean(Fjj)-mean(Fjl): +0.1395 (+113.9 sd)  T123-2F12F23: +7.8865 (+29.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.02e-187  gamma_ratio(nm) 2.5990
     rho_pc=0.2987 IG_pc=0.04673 IG_slope=0.07387  I_grass(N)=0.03125 I_plugin(N)=0.03195 cells=11808  I_extrap2=0.03117+-0.00002 (chi2 32.4/4)  I_extrap1=0.03117+-0.00002
     1+0 law k=1 at these means: I=0.05048 IG=0.05863;  NM at k_hat: I=0.06621 IG=0.08385
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (11 s)
  y0=2 lam=(1.008,1.502,2.290) ratio=1.0231 k_hat=0.4083 k_reg=0.5051
     F11=1.8339(0.0061) F12=2.0268(0.0077) F13=2.1623(0.0097) F22=2.3695(0.0106) F23=2.5832(0.0136) F33=2.9242(0.0183)
     F12-F13: -0.1355 (-49.2 sd)  F23-F13: +0.4209 (+84.6 sd)  adj=(F12+F23)/2-F13: +0.1427 (+67.3 sd)  F11-F13: -0.3284 (-72.6 sd)  F22-F13: +0.2072 (+56.9 sd)  F33-F13: +0.7619 (+78.4 sd)  within=mean(Fjj)-mean(Fjl): +0.1184 (+79.7 sd)  T123-2F12F23: +17.9789 (+20.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.32e-88  gamma_ratio(nm) 3.0063
     rho_pc=0.3343 IG_pc=0.05926 IG_slope=0.09605  I_grass(N)=0.04376 I_plugin(N)=0.04520 cells=23440  I_extrap2=0.04365+-0.00005 (chi2 24.1/4)  I_extrap1=0.04362+-0.00006
     1+0 law k=1 at these means: I=0.06491 IG=0.07381;  NM at k_hat: I=0.08084 IG=0.10433
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (11 s)
  y0=3 lam=(1.502,2.290,3.550) ratio=1.0168 k_hat=0.3302 k_reg=0.4175
     F11=2.3695(0.0106) F12=2.5832(0.0136) F13=2.7455(0.0173) F22=2.9242(0.0183) F23=3.1598(0.0240) F33=3.5016(0.0327)
     F12-F13: -0.1622 (-35.7 sd)  F23-F13: +0.4144 (+53.7 sd)  adj=(F12+F23)/2-F13: +0.1261 (+50.1 sd)  F11-F13: -0.3759 (-48.1 sd)  F22-F13: +0.1787 (+45.1 sd)  F33-F13: +0.7561 (+45.2 sd)  within=mean(Fjj)-mean(Fjl): +0.1023 (+43.2 sd)  T123-2F12F23: +36.7951 (+13.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.49e-41  gamma_ratio(nm) 3.6194
     rho_pc=0.3430 IG_pc=0.06258 IG_slope=0.11082  I_grass(N)=0.05609 I_plugin(N)=0.05885 cells=43386  I_extrap2=0.05602+-0.00004 (chi2 230.1/4)  I_extrap1=0.05603+-0.00004
     1+0 law k=1 at these means: I=0.07979 IG=0.08878;  NM at k_hat: I=0.09006 IG=0.11764
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (11 s)
  y0=4 lam=(2.290,3.550,5.569) ratio=1.0121 k_hat=0.2754 k_reg=0.3600
     F11=2.9242(0.0183) F12=3.1598(0.0240) F13=3.3523(0.0305) F22=3.5016(0.0327) F23=3.7626(0.0426) F33=4.1137(0.0570)
     F12-F13: -0.1924 (-26.0 sd)  F23-F13: +0.4104 (+31.2 sd)  adj=(F12+F23)/2-F13: +0.1090 (+31.3 sd)  F11-F13: -0.4281 (-31.4 sd)  F22-F13: +0.1493 (+33.0 sd)  F33-F13: +0.7614 (+27.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0882 (+23.5 sd)  T123-2F12F23: +71.4737 (+8.4 sd)
     p(emp): order2 0.00e+00 cross2 3.68e-223 within2 0.00e+00 gamma123 4.93e-17  gamma_ratio(nm) 4.4729
     rho_pc=0.3325 IG_pc=0.05857 IG_slope=0.12001  I_grass(N)=0.06788 I_plugin(N)=0.07287 cells=76072  I_extrap2=0.06756+-0.00003 (chi2 1125.8/4)  I_extrap1=0.06742+-0.00004
     1+0 law k=1 at these means: I=0.09348 IG=0.10184;  NM at k_hat: I=0.09514 IG=0.12552
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 95% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (11 s)
  y0=5 lam=(3.550,5.569,8.816) ratio=1.0090 k_hat=0.2339 k_reg=0.3200
     F11=3.5016(0.0327) F12=3.7626(0.0426) F13=3.9910(0.0531) F22=4.1137(0.0570) F23=4.4083(0.0718) F33=4.7841(0.0913)
     F12-F13: -0.2283 (-20.6 sd)  F23-F13: +0.4173 (+20.9 sd)  adj=(F12+F23)/2-F13: +0.0945 (+18.8 sd)  F11-F13: -0.4894 (-22.5 sd)  F22-F13: +0.1227 (+19.5 sd)  F33-F13: +0.7931 (+19.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0792 (+16.9 sd)  T123-2F12F23: +134.0742 (+5.7 sd)
     p(emp): order2 0.00e+00 cross2 7.25e-97 within2 1.25e-198 gamma123 1.31e-08  gamma_ratio(nm) 5.6037
     rho_pc=0.3003 IG_pc=0.04726 IG_slope=0.12544  I_grass(N)=0.07970 I_plugin(N)=0.08821 cells=127531  I_extrap2=0.07998+-0.00010 (chi2 668.6/4)  I_extrap1=0.07960+-0.00010
     1+0 law k=1 at these means: I=0.10497 IG=0.11221;  NM at k_hat: I=0.09749 IG=0.12995
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 94% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (12 s)

done 223 s


==> anc/calc_SHORT/item13/logs/analyze_A19cap.log <==

=== A19cap  cut 0.0  N = 10000000  (4 s)
  unit-window means: 2.583 5.042 9.052 15.443 25.480 41.088 65.159 102.085
  effective rate ln N(y+1)/N(y): 1.2762 0.8785 0.7176 0.6279 0.5706 0.5313 0.5030 0.4820
  y0=0 lam=(2.583,5.042,9.052) ratio=0.9195 k_hat=2.3807 k_reg=2.7287
     F11=0.4474(0.0005) F12=0.4094(0.0003) F13=0.3733(0.0003) F22=0.4427(0.0004) F23=0.4226(0.0003) F33=0.4380(0.0003)
     F12-F13: +0.0361 (+177.2 sd)  F23-F13: +0.0493 (+211.2 sd)  adj=(F12+F23)/2-F13: +0.0427 (+236.3 sd)  F11-F13: +0.0741 (+225.5 sd)  F22-F13: +0.0693 (+210.8 sd)  F33-F13: +0.0646 (+267.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0409 (+368.7 sd)  T123-2F12F23: +0.0076 (+12.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.29e-37  gamma_ratio(nm) 1.1004
     rho_pc=0.2629 IG_pc=0.03582 IG_slope=0.07172  I_grass(N)=0.03626 I_plugin(N)=0.03761 cells=23587  I_extrap2=0.03606+-0.00001 (chi2 13.6/4)  I_extrap1=0.03607+-0.00001
     1+0 law k=1 at these means: I=0.09221 IG=0.09897;  NM at k_hat: I=0.07363 IG=0.07647
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (16 s)
  y0=1 lam=(5.042,9.052,15.443) ratio=0.9504 k_hat=2.3402 k_reg=2.6147
     F11=0.4427(0.0004) F12=0.4226(0.0003) F13=0.4025(0.0003) F22=0.4380(0.0003) F23=0.4285(0.0003) F33=0.4386(0.0003)
     F12-F13: +0.0201 (+147.3 sd)  F23-F13: +0.0260 (+158.7 sd)  adj=(F12+F23)/2-F13: +0.0230 (+184.5 sd)  F11-F13: +0.0401 (+199.6 sd)  F22-F13: +0.0355 (+151.0 sd)  F33-F13: +0.0361 (+214.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0219 (+371.6 sd)  T123-2F12F23: +0.0321 (+53.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1320
     rho_pc=0.3137 IG_pc=0.05180 IG_slope=0.09413  I_grass(N)=0.05277 I_plugin(N)=0.05633 cells=59169  I_extrap2=0.05230+-0.00004 (chi2 51.4/4)  I_extrap1=0.05232+-0.00004
     1+0 law k=1 at these means: I=0.10757 IG=0.11304;  NM at k_hat: I=0.09468 IG=0.09714
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (18 s)
  y0=2 lam=(9.052,15.443,25.480) ratio=0.9671 k_hat=2.3068 k_reg=2.5675
     F11=0.4380(0.0003) F12=0.4285(0.0003) F13=0.4180(0.0003) F22=0.4386(0.0003) F23=0.4349(0.0003) F33=0.4426(0.0003)
     F12-F13: +0.0105 (+106.3 sd)  F23-F13: +0.0168 (+138.5 sd)  adj=(F12+F23)/2-F13: +0.0136 (+148.8 sd)  F11-F13: +0.0199 (+146.2 sd)  F22-F13: +0.0206 (+116.8 sd)  F33-F13: +0.0245 (+196.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0126 (+374.2 sd)  T123-2F12F23: +0.0485 (+81.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1566
     rho_pc=0.3429 IG_pc=0.06255 IG_slope=0.10883  I_grass(N)=0.06557 I_plugin(N)=0.07374 cells=131148  I_extrap2=0.06424+-0.00002 (chi2 322.7/4)  I_extrap1=0.06429+-0.00002
     1+0 law k=1 at these means: I=0.11736 IG=0.12154;  NM at k_hat: I=0.10910 IG=0.11099
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (21 s)
  y0=3 lam=(15.443,25.480,41.088) ratio=0.9773 k_hat=2.2689 k_reg=2.5141
     F11=0.4386(0.0003) F12=0.4349(0.0003) F13=0.4302(0.0003) F22=0.4426(0.0003) F23=0.4423(0.0003) F33=0.4491(0.0003)
     F12-F13: +0.0046 (+62.4 sd)  F23-F13: +0.0121 (+129.0 sd)  adj=(F12+F23)/2-F13: +0.0084 (+119.2 sd)  F11-F13: +0.0084 (+85.0 sd)  F22-F13: +0.0124 (+90.2 sd)  F33-F13: +0.0189 (+196.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0077 (+380.2 sd)  T123-2F12F23: +0.0608 (+99.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1744
     rho_pc=0.3587 IG_pc=0.06886 IG_slope=0.11851  I_grass(N)=0.07572 I_plugin(N)=0.09303 cells=266891  I_extrap2=0.07474+-0.00006 (chi2 937.0/4)  I_extrap1=0.07465+-0.00007
     1+0 law k=1 at these means: I=0.12372 IG=0.12680;  NM at k_hat: I=0.11867 IG=0.12003
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (20 s)
  y0=4 lam=(25.480,41.088,65.159) ratio=0.9834 k_hat=2.2289 k_reg=2.4941
     F11=0.4426(0.0003) F12=0.4423(0.0003) F13=0.4408(0.0003) F22=0.4491(0.0003) F23=0.4505(0.0003) F33=0.4564(0.0003)
     F12-F13: +0.0015 (+25.7 sd)  F23-F13: +0.0097 (+131.8 sd)  adj=(F12+F23)/2-F13: +0.0056 (+101.8 sd)  F11-F13: +0.0018 (+23.4 sd)  F22-F13: +0.0083 (+76.8 sd)  F33-F13: +0.0156 (+206.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0048 (+388.1 sd)  T123-2F12F23: +0.0698 (+110.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1853
     rho_pc=0.3670 IG_pc=0.07232 IG_slope=0.12462  I_grass(N)=0.08677 I_plugin(N)=0.12120 cells=509197  I_extrap2=0.08070+-0.00003 (chi2 10556.9/4)  I_extrap1=0.08059+-0.00003
     1+0 law k=1 at these means: I=0.12787 IG=0.13011;  NM at k_hat: I=0.12488 IG=0.12582
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (21 s)
  y0=5 lam=(41.088,65.159,102.085) ratio=0.9879 k_hat=2.1894 k_reg=2.4658
     F11=0.4491(0.0003) F12=0.4505(0.0003) F13=0.4508(0.0003) F22=0.4564(0.0003) F23=0.4586(0.0003) F33=0.4638(0.0003)
     F12-F13: -0.0003 (-5.9 sd)  F23-F13: +0.0079 (+134.2 sd)  adj=(F12+F23)/2-F13: +0.0038 (+87.0 sd)  F11-F13: -0.0017 (-27.8 sd)  F22-F13: +0.0056 (+64.9 sd)  F33-F13: +0.0130 (+215.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0031 (+398.4 sd)  T123-2F12F23: +0.0764 (+116.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1911
     rho_pc=0.3694 IG_pc=0.07334 IG_slope=0.12867  I_grass(N)=0.10298 I_plugin(N)=0.16720 cells=915343  I_extrap2=0.09338+-0.00007 (chi2 12105.9/4)  I_extrap1=0.09420+-0.00007
     1+0 law k=1 at these means: I=0.13067 IG=0.13228;  NM at k_hat: I=0.12894 IG=0.12958
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (22 s)

=== A19cap  cut 0.1  N = 10000000  (126 s)
  unit-window means: 1.015 1.452 2.067 2.949 4.224 6.091 8.838 12.900
  effective rate ln N(y+1)/N(y): 0.7008 0.5426 0.4676 0.4271 0.4041 0.3916 0.3854 0.3831
  y0=0 lam=(1.015,1.452,2.067) ratio=0.9954 k_hat=2.1990 k_reg=2.3242
     F11=0.4284(0.0008) F12=0.4244(0.0005) F13=0.4167(0.0005) F22=0.4653(0.0007) F23=0.4649(0.0005) F33=0.4999(0.0006)
     F12-F13: +0.0076 (+15.2 sd)  F23-F13: +0.0482 (+93.9 sd)  adj=(F12+F23)/2-F13: +0.0279 (+64.3 sd)  F11-F13: +0.0117 (+17.1 sd)  F22-F13: +0.0486 (+66.1 sd)  F33-F13: +0.0832 (+153.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0292 (+100.2 sd)  T123-2F12F23: +0.0712 (+61.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2287
     rho_pc=0.2456 IG_pc=0.03111 IG_slope=0.03874  I_grass(N)=0.02763 I_plugin(N)=0.02782 cells=3517  I_extrap2=0.02761+-0.00008 (chi2 0.0/4)  I_extrap1=0.02762+-0.00009
     1+0 law k=1 at these means: I=0.06308 IG=0.07190;  NM at k_hat: I=0.03796 IG=0.04096
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (16 s)
  y0=1 lam=(1.452,2.067,2.949) ratio=1.0021 k_hat=2.0350 k_reg=2.1479
     F11=0.4653(0.0007) F12=0.4649(0.0005) F13=0.4608(0.0005) F22=0.4999(0.0006) F23=0.5013(0.0004) F33=0.5281(0.0005)
     F12-F13: +0.0041 (+10.7 sd)  F23-F13: +0.0405 (+98.2 sd)  adj=(F12+F23)/2-F13: +0.0223 (+65.1 sd)  F11-F13: +0.0045 (+8.7 sd)  F22-F13: +0.0391 (+65.0 sd)  F33-F13: +0.0673 (+157.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0221 (+106.8 sd)  T123-2F12F23: +0.0940 (+84.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2265
     rho_pc=0.2961 IG_pc=0.04589 IG_slope=0.05542  I_grass(N)=0.04035 I_plugin(N)=0.04070 cells=6503  I_extrap2=0.04033+-0.00006 (chi2 0.3/4)  I_extrap1=0.04033+-0.00006
     1+0 law k=1 at these means: I=0.07658 IG=0.08569;  NM at k_hat: I=0.05405 IG=0.05789
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (17 s)
  y0=2 lam=(2.067,2.949,4.224) ratio=1.0041 k_hat=1.9224 k_reg=2.0246
     F11=0.4999(0.0006) F12=0.5013(0.0004) F13=0.4963(0.0004) F22=0.5281(0.0005) F23=0.5278(0.0004) F33=0.5468(0.0005)
     F12-F13: +0.0049 (+16.1 sd)  F23-F13: +0.0315 (+94.5 sd)  adj=(F12+F23)/2-F13: +0.0182 (+66.5 sd)  F11-F13: +0.0036 (+9.1 sd)  F22-F13: +0.0318 (+64.1 sd)  F33-F13: +0.0504 (+148.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0165 (+112.0 sd)  T123-2F12F23: +0.1010 (+93.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2066
     rho_pc=0.3377 IG_pc=0.06053 IG_slope=0.07211  I_grass(N)=0.05362 I_plugin(N)=0.05428 cells=11842  I_extrap2=0.05352+-0.00003 (chi2 0.7/4)  I_extrap1=0.05353+-0.00003
     1+0 law k=1 at these means: I=0.08893 IG=0.09775;  NM at k_hat: I=0.07015 IG=0.07446
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (16 s)
  y0=3 lam=(2.949,4.224,6.091) ratio=1.0068 k_hat=1.8524 k_reg=1.9492
     F11=0.5281(0.0005) F12=0.5278(0.0004) F13=0.5229(0.0004) F22=0.5468(0.0005) F23=0.5447(0.0004) F33=0.5570(0.0004)
     F12-F13: +0.0049 (+20.2 sd)  F23-F13: +0.0218 (+81.2 sd)  adj=(F12+F23)/2-F13: +0.0134 (+61.0 sd)  F11-F13: +0.0052 (+16.9 sd)  F22-F13: +0.0239 (+58.7 sd)  F33-F13: +0.0342 (+126.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0122 (+117.4 sd)  T123-2F12F23: +0.1006 (+95.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1840
     rho_pc=0.3725 IG_pc=0.07468 IG_slope=0.08725  I_grass(N)=0.06717 I_plugin(N)=0.06839 cells=21042  I_extrap2=0.06701+-0.00004 (chi2 2.8/4)  I_extrap1=0.06701+-0.00004
     1+0 law k=1 at these means: I=0.09986 IG=0.10798;  NM at k_hat: I=0.08498 IG=0.08930
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (19 s)
  y0=4 lam=(4.224,6.091,8.838) ratio=1.0061 k_hat=1.8153 k_reg=1.9091
     F11=0.5468(0.0005) F12=0.5447(0.0004) F13=0.5391(0.0004) F22=0.5570(0.0004) F23=0.5536(0.0004) F33=0.5605(0.0004)
     F12-F13: +0.0056 (+28.7 sd)  F23-F13: +0.0144 (+66.3 sd)  adj=(F12+F23)/2-F13: +0.0100 (+56.8 sd)  F11-F13: +0.0076 (+31.3 sd)  F22-F13: +0.0179 (+53.6 sd)  F33-F13: +0.0214 (+99.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0090 (+123.5 sd)  T123-2F12F23: +0.0967 (+94.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1665
     rho_pc=0.3978 IG_pc=0.08615 IG_slope=0.09990  I_grass(N)=0.07926 I_plugin(N)=0.08147 cells=37077  I_extrap2=0.07912+-0.00003 (chi2 35.6/4)  I_extrap1=0.07908+-0.00004
     1+0 law k=1 at these means: I=0.10891 IG=0.11604;  NM at k_hat: I=0.09758 IG=0.10154
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 100% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (21 s)
  y0=5 lam=(6.091,8.838,12.900) ratio=1.0060 k_hat=1.8003 k_reg=1.8898
     F11=0.5570(0.0004) F12=0.5536(0.0004) F13=0.5480(0.0004) F22=0.5605(0.0004) F23=0.5564(0.0004) F33=0.5597(0.0004)
     F12-F13: +0.0055 (+35.5 sd)  F23-F13: +0.0084 (+47.4 sd)  adj=(F12+F23)/2-F13: +0.0070 (+48.9 sd)  F11-F13: +0.0090 (+46.9 sd)  F22-F13: +0.0125 (+45.7 sd)  F33-F13: +0.0116 (+67.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0064 (+127.0 sd)  T123-2F12F23: +0.0925 (+93.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1544
     rho_pc=0.4176 IG_pc=0.09580 IG_slope=0.11010  I_grass(N)=0.09006 I_plugin(N)=0.09400 cells=64262  I_extrap2=0.08979+-0.00011 (chi2 22.0/4)  I_extrap1=0.08973+-0.00011
     1+0 law k=1 at these means: I=0.11626 IG=0.12228;  NM at k_hat: I=0.10791 IG=0.11129
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 98% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (22 s)

=== A19cap  cut 0.3  N = 10000000  (240 s)
  unit-window means: 0.438 0.528 0.662 0.860 1.147 1.569 2.186 3.093
  effective rate ln N(y+1)/N(y): 0.3633 0.3125 0.2903 0.2831 0.2843 0.2916 0.3019 0.3139
  y0=0 lam=(0.438,0.528,0.662) ratio=1.0420 k_hat=1.8808 k_reg=1.9964
     F11=0.3903(0.0015) F12=0.4556(0.0011) F13=0.4947(0.0010) F22=0.5385(0.0014) F23=0.5761(0.0010) F33=0.6478(0.0013)
     F12-F13: -0.0391 (-32.4 sd)  F23-F13: +0.0814 (+66.2 sd)  adj=(F12+F23)/2-F13: +0.0211 (+20.1 sd)  F11-F13: -0.1044 (-68.9 sd)  F22-F13: +0.0438 (+25.8 sd)  F33-F13: +0.1531 (+112.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0168 (+22.4 sd)  T123-2F12F23: +0.2672 (+85.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.4997
     rho_pc=0.1691 IG_pc=0.01451 IG_slope=0.01564  I_grass(N)=0.01184 I_plugin(N)=0.01188 cells=930  I_extrap2=0.01183+-0.00004 (chi2 0.0/4)  I_extrap1=0.01183+-0.00004
     1+0 law k=1 at these means: I=0.02906 IG=0.03488;  NM at k_hat: I=0.01503 IG=0.01687
     block rejection (Bonferroni / order2 emp): 1e+04: 100% / 96% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (18 s)
  y0=1 lam=(0.528,0.662,0.860) ratio=1.0350 k_hat=1.5852 k_reg=1.6599
     F11=0.5385(0.0014) F12=0.5761(0.0010) F13=0.5885(0.0009) F22=0.6478(0.0013) F23=0.6605(0.0009) F33=0.7135(0.0011)
     F12-F13: -0.0125 (-11.8 sd)  F23-F13: +0.0720 (+67.9 sd)  adj=(F12+F23)/2-F13: +0.0298 (+32.8 sd)  F11-F13: -0.0500 (-37.1 sd)  F22-F13: +0.0593 (+39.2 sd)  F33-F13: +0.1250 (+108.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0249 (+39.7 sd)  T123-2F12F23: +0.2051 (+69.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.2782
     rho_pc=0.2110 IG_pc=0.02276 IG_slope=0.02558  I_grass(N)=0.01836 I_plugin(N)=0.01843 cells=1423  I_extrap2=0.01836+-0.00006 (chi2 0.1/4)  I_extrap1=0.01835+-0.00007
     1+0 law k=1 at these means: I=0.03610 IG=0.04286;  NM at k_hat: I=0.02388 IG=0.02702
     block rejection (Bonferroni / order2 emp): 1e+04: 96% / 92% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (18 s)
  y0=2 lam=(0.662,0.860,1.147) ratio=1.0271 k_hat=1.4504 k_reg=1.5063
     F11=0.6478(0.0013) F12=0.6605(0.0009) F13=0.6516(0.0008) F22=0.7135(0.0011) F23=0.7048(0.0008) F33=0.7357(0.0010)
     F12-F13: +0.0089 (+10.1 sd)  F23-F13: +0.0532 (+60.4 sd)  adj=(F12+F23)/2-F13: +0.0311 (+41.0 sd)  F11-F13: -0.0038 (-3.3 sd)  F22-F13: +0.0620 (+48.1 sd)  F33-F13: +0.0841 (+90.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0267 (+53.2 sd)  T123-2F12F23: +0.1432 (+54.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1673
     rho_pc=0.2509 IG_pc=0.03252 IG_slope=0.03691  I_grass(N)=0.02661 I_plugin(N)=0.02673 cells=2177  I_extrap2=0.02661+-0.00004 (chi2 0.1/4)  I_extrap1=0.02660+-0.00004
     1+0 law k=1 at these means: I=0.04503 IG=0.05276;  NM at k_hat: I=0.03398 IG=0.03838
     block rejection (Bonferroni / order2 emp): 1e+04: 78% / 65% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (18 s)
  y0=3 lam=(0.860,1.147,1.569) ratio=1.0255 k_hat=1.4030 k_reg=1.4459
     F11=0.7135(0.0011) F12=0.7048(0.0008) F13=0.6832(0.0007) F22=0.7357(0.0010) F23=0.7176(0.0007) F33=0.7322(0.0008)
     F12-F13: +0.0216 (+30.2 sd)  F23-F13: +0.0344 (+48.4 sd)  adj=(F12+F23)/2-F13: +0.0280 (+45.9 sd)  F11-F13: +0.0304 (+32.3 sd)  F22-F13: +0.0525 (+49.6 sd)  F33-F13: +0.0491 (+66.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0253 (+65.6 sd)  T123-2F12F23: +0.0927 (+41.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.1047
     rho_pc=0.2874 IG_pc=0.04310 IG_slope=0.04924  I_grass(N)=0.03631 I_plugin(N)=0.03650 cells=3444  I_extrap2=0.03629+-0.00003 (chi2 0.1/4)  I_extrap1=0.03629+-0.00003
     1+0 law k=1 at these means: I=0.05575 IG=0.06434;  NM at k_hat: I=0.04510 IG=0.05049
     block rejection (Bonferroni / order2 emp): 1e+04: 60% / 50% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (18 s)
  y0=4 lam=(1.147,1.569,2.186) ratio=1.0186 k_hat=1.4047 k_reg=1.4421
     F11=0.7357(0.0010) F12=0.7176(0.0007) F13=0.6918(0.0007) F22=0.7322(0.0008) F23=0.7098(0.0006) F33=0.7146(0.0007)
     F12-F13: +0.0257 (+45.5 sd)  F23-F13: +0.0180 (+31.8 sd)  adj=(F12+F23)/2-F13: +0.0218 (+45.1 sd)  F11-F13: +0.0438 (+59.1 sd)  F22-F13: +0.0404 (+47.3 sd)  F33-F13: +0.0227 (+39.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0211 (+73.9 sd)  T123-2F12F23: +0.0672 (+34.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 8.89e-261  gamma_ratio(nm) 1.0772
     rho_pc=0.3215 IG_pc=0.05456 IG_slope=0.06172  I_grass(N)=0.04709 I_plugin(N)=0.04738 cells=5484  I_extrap2=0.04705+-0.00005 (chi2 0.2/4)  I_extrap1=0.04705+-0.00005
     1+0 law k=1 at these means: I=0.06742 IG=0.07652;  NM at k_hat: I=0.05680 IG=0.06275
     block rejection (Bonferroni / order2 emp): 1e+04: 61% / 57% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (19 s)
  y0=5 lam=(1.569,2.186,3.093) ratio=1.0153 k_hat=1.4375 k_reg=1.4741
     F11=0.7322(0.0008) F12=0.7098(0.0006) F13=0.6826(0.0006) F22=0.7146(0.0007) F23=0.6904(0.0005) F33=0.6874(0.0006)
     F12-F13: +0.0273 (+62.2 sd)  F23-F13: +0.0079 (+17.7 sd)  adj=(F12+F23)/2-F13: +0.0176 (+46.4 sd)  F11-F13: +0.0497 (+86.7 sd)  F22-F13: +0.0320 (+46.8 sd)  F33-F13: +0.0048 (+10.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0171 (+83.1 sd)  T123-2F12F23: +0.0548 (+33.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.28e-240  gamma_ratio(nm) 1.0673
     rho_pc=0.3510 IG_pc=0.06572 IG_slope=0.07409  I_grass(N)=0.05812 I_plugin(N)=0.05862 cells=8994  I_extrap2=0.05807+-0.00005 (chi2 0.5/4)  I_extrap1=0.05806+-0.00005
     1+0 law k=1 at these means: I=0.07950 IG=0.08868;  NM at k_hat: I=0.06886 IG=0.07491
     block rejection (Bonferroni / order2 emp): 1e+04: 80% / 78% of 200  1e+05: 100% / 100% of 50  1e+06: 100% / 100% of 10   (19 s)

done 350 s


==> anc/calc_SHORT/item13/logs/analyze_TOY.log <==

=== TOY  cut 0.0  N = 10000000  (2 s)
  unit-window means: 0.492 0.734 1.095 1.633 2.437 3.635 5.421 8.087
  effective rate ln N(y+1)/N(y): 0.4001 0.4000 0.4000 0.4000 0.4000 0.4000 0.3999 0.3999
  y0=0 lam=(0.492,0.734,1.095) ratio=1.0001 k_hat=0.9989 k_reg=0.9989
     F11=1.0022(0.0019) F12=1.0007(0.0013) F13=1.0013(0.0012) F22=1.0010(0.0015) F23=1.0014(0.0011) F33=1.0009(0.0012)
     F12-F13: -0.0006 (-0.5 sd)  F23-F13: +0.0001 (+0.1 sd)  adj=(F12+F23)/2-F13: -0.0002 (-0.2 sd)  F11-F13: +0.0010 (+0.6 sd)  F22-F13: -0.0003 (-0.2 sd)  F33-F13: -0.0004 (-0.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0003 (+0.4 sd)  T123-2F12F23: +0.0070 (+1.6 sd)
     p(emp): order2 9.24e-01 cross2 8.37e-01 within2 9.33e-01 gamma123 1.14e-01  gamma_ratio(nm) 1.0022
     rho_pc=0.2927 IG_pc=0.04478 IG_slope=0.04475  I_grass(N)=0.03791 I_plugin(N)=0.03802 cells=2184  I_extrap2=0.03790+-0.00006 (chi2 0.1/4)  I_extrap1=0.03790+-0.00007
     1+0 law k=1 at these means: I=0.03787 IG=0.04472;  NM at k_hat: I=0.03790 IG=0.04476
     block rejection (Bonferroni / order2 emp): 1e+04: 4% / 8% of 200  1e+05: 6% / 6% of 50  1e+06: 0% / 0% of 10   (12 s)
  y0=1 lam=(0.734,1.095,1.633) ratio=1.0001 k_hat=1.0002 k_reg=1.0003
     F11=1.0010(0.0015) F12=1.0014(0.0011) F13=0.9998(0.0010) F22=1.0009(0.0012) F23=0.9993(0.0009) F33=0.9986(0.0010)
     F12-F13: +0.0016 (+1.8 sd)  F23-F13: -0.0005 (-0.6 sd)  adj=(F12+F23)/2-F13: +0.0005 (+0.7 sd)  F11-F13: +0.0012 (+1.0 sd)  F22-F13: +0.0011 (+0.9 sd)  F33-F13: -0.0012 (-1.4 sd)  within=mean(Fjj)-mean(Fjl): -0.0000 (-0.0 sd)  T123-2F12F23: +0.0043 (+1.2 sd)
     p(emp): order2 2.13e-01 cross2 4.90e-02 within2 2.50e-01 gamma123 2.35e-01  gamma_ratio(nm) 1.0009
     rho_pc=0.3370 IG_pc=0.06028 IG_slope=0.06033  I_grass(N)=0.05215 I_plugin(N)=0.05235 cells=3990  I_extrap2=0.05212+-0.00003 (chi2 0.1/4)  I_extrap1=0.05212+-0.00003
     1+0 law k=1 at these means: I=0.05216 IG=0.06033;  NM at k_hat: I=0.05216 IG=0.06032
     block rejection (Bonferroni / order2 emp): 1e+04: 5% / 6% of 200  1e+05: 0% / 6% of 50  1e+06: 0% / 10% of 10   (12 s)
  y0=2 lam=(1.095,1.633,2.437) ratio=0.9999 k_hat=1.0000 k_reg=0.9989
     F11=1.0009(0.0012) F12=0.9993(0.0009) F13=1.0006(0.0009) F22=0.9986(0.0010) F23=0.9998(0.0008) F33=1.0006(0.0009)
     F12-F13: -0.0013 (-2.0 sd)  F23-F13: -0.0008 (-1.2 sd)  adj=(F12+F23)/2-F13: -0.0010 (-1.9 sd)  F11-F13: +0.0003 (+0.4 sd)  F22-F13: -0.0020 (-2.0 sd)  F33-F13: -0.0000 (-0.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0001 (+0.4 sd)  T123-2F12F23: +0.0023 (+0.7 sd)
     p(emp): order2 2.99e-01 cross2 1.27e-01 within2 2.04e-01 gamma123 4.61e-01  gamma_ratio(nm) 1.0000
     rho_pc=0.3760 IG_pc=0.07622 IG_slope=0.07611  I_grass(N)=0.06734 I_plugin(N)=0.06775 cells=7416  I_extrap2=0.06730+-0.00006 (chi2 0.5/4)  I_extrap1=0.06730+-0.00006
     1+0 law k=1 at these means: I=0.06717 IG=0.07607;  NM at k_hat: I=0.06717 IG=0.07607
     block rejection (Bonferroni / order2 emp): 1e+04: 4% / 6% of 200  1e+05: 0% / 0% of 50  1e+06: 0% / 0% of 10   (12 s)
  y0=3 lam=(1.633,2.437,3.635) ratio=1.0000 k_hat=1.0005 k_reg=1.0023
     F11=0.9986(0.0010) F12=0.9998(0.0008) F13=0.9991(0.0008) F22=1.0006(0.0009) F23=0.9997(0.0007) F33=0.9990(0.0008)
     F12-F13: +0.0007 (+1.4 sd)  F23-F13: +0.0005 (+1.0 sd)  adj=(F12+F23)/2-F13: +0.0006 (+1.4 sd)  F11-F13: -0.0005 (-0.9 sd)  F22-F13: +0.0014 (+1.8 sd)  F33-F13: -0.0002 (-0.3 sd)  within=mean(Fjj)-mean(Fjl): -0.0001 (-0.7 sd)  T123-2F12F23: +0.0007 (+0.3 sd)
     p(emp): order2 2.96e-01 cross2 3.43e-01 within2 1.24e-01 gamma123 7.96e-01  gamma_ratio(nm) 1.0009
     rho_pc=0.4069 IG_pc=0.09052 IG_slope=0.09044  I_grass(N)=0.08184 I_plugin(N)=0.08261 cells=13611  I_extrap2=0.08179+-0.00006 (chi2 2.8/4)  I_extrap1=0.08178+-0.00007
     1+0 law k=1 at these means: I=0.08159 IG=0.09052;  NM at k_hat: I=0.08158 IG=0.09050
     block rejection (Bonferroni / order2 emp): 1e+04: 4% / 4% of 200  1e+05: 0% / 0% of 50  1e+06: 0% / 0% of 10   (11 s)
  y0=4 lam=(2.437,3.635,5.421) ratio=0.9997 k_hat=1.0001 k_reg=0.9980
     F11=1.0006(0.0009) F12=0.9997(0.0007) F13=1.0006(0.0007) F22=0.9990(0.0008) F23=0.9996(0.0007) F33=1.0002(0.0008)
     F12-F13: -0.0009 (-2.5 sd)  F23-F13: -0.0009 (-2.3 sd)  adj=(F12+F23)/2-F13: -0.0009 (-2.8 sd)  F11-F13: +0.0000 (+0.0 sd)  F22-F13: -0.0016 (-2.5 sd)  F33-F13: -0.0004 (-1.0 sd)  within=mean(Fjj)-mean(Fjl): -0.0000 (-0.3 sd)  T123-2F12F23: +0.0043 (+1.6 sd)
     p(emp): order2 1.45e-01 cross2 2.09e-02 within2 7.74e-02 gamma123 1.00e-01  gamma_ratio(nm) 1.0022
     rho_pc=0.4317 IG_pc=0.10314 IG_slope=0.10280  I_grass(N)=0.09485 I_plugin(N)=0.09632 cells=24878  I_extrap2=0.09461+-0.00001 (chi2 37.2/4)  I_extrap1=0.09462+-0.00001
     1+0 law k=1 at these means: I=0.09439 IG=0.10274;  NM at k_hat: I=0.09439 IG=0.10274
     block rejection (Bonferroni / order2 emp): 1e+04: 6% / 4% of 200  1e+05: 4% / 0% of 50  1e+06: 10% / 10% of 10   (13 s)
  y0=5 lam=(3.635,5.421,8.087) ratio=1.0003 k_hat=1.0003 k_reg=1.0022
     F11=0.9990(0.0008) F12=0.9996(0.0007) F13=0.9991(0.0007) F22=1.0002(0.0008) F23=1.0000(0.0007) F33=0.9998(0.0007)
     F12-F13: +0.0006 (+2.0 sd)  F23-F13: +0.0009 (+2.9 sd)  adj=(F12+F23)/2-F13: +0.0007 (+2.9 sd)  F11-F13: -0.0001 (-0.2 sd)  F22-F13: +0.0011 (+2.2 sd)  F33-F13: +0.0007 (+2.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0001 (+0.8 sd)  T123-2F12F23: +0.0023 (+0.9 sd)
     p(emp): order2 1.86e-02 cross2 1.21e-02 within2 1.07e-02 gamma123 3.65e-01  gamma_ratio(nm) 1.0015
     rho_pc=0.4477 IG_pc=0.11185 IG_slope=0.11246  I_grass(N)=0.10570 I_plugin(N)=0.10840 cells=44624  I_extrap2=0.10546+-0.00012 (chi2 7.6/4)  I_extrap1=0.10543+-0.00012
     1+0 law k=1 at these means: I=0.10512 IG=0.11251;  NM at k_hat: I=0.10512 IG=0.11250
     block rejection (Bonferroni / order2 emp): 1e+04: 6% / 8% of 200  1e+05: 6% / 4% of 50  1e+06: 0% / 20% of 10   (14 s)

done 75 s


==> anc/calc_SHORT/item13/logs/analyze_TOY2.log <==

=== TOY2  cut 0.0  N = 10000000  (2 s)
  unit-window means: 0.492 0.735 1.095 1.633 2.437 3.638 5.425 8.095
  effective rate ln N(y+1)/N(y): 0.4003 0.4003 0.3999 0.3999 0.4000 0.4002 0.4000 0.4001
  y0=0 lam=(0.492,0.735,1.095) ratio=0.9986 k_hat=0.9999 k_reg=0.9982
     F11=0.9985(0.0019) F12=1.0019(0.0013) F13=1.0002(0.0012) F22=0.9996(0.0015) F23=0.9998(0.0011) F33=1.0001(0.0012)
     F12-F13: +0.0017 (+1.5 sd)  F23-F13: -0.0004 (-0.3 sd)  adj=(F12+F23)/2-F13: +0.0007 (+0.7 sd)  F11-F13: -0.0017 (-1.0 sd)  F22-F13: -0.0006 (-0.4 sd)  F33-F13: -0.0001 (-0.1 sd)  within=mean(Fjj)-mean(Fjl): -0.0012 (-1.9 sd)  T123-2F12F23: -0.0001 (-0.0 sd)
     p(emp): order2 1.71e-01 cross2 1.78e-01 within2 7.55e-01 gamma123 9.86e-01  gamma_ratio(nm) 1.0001
     rho_pc=0.2923 IG_pc=0.04466 IG_slope=0.04478  I_grass(N)=0.03792 I_plugin(N)=0.03803 cells=2183  I_extrap2=0.03791+-0.00003 (chi2 0.0/4)  I_extrap1=0.03791+-0.00003
     1+0 law k=1 at these means: I=0.03787 IG=0.04471;  NM at k_hat: I=0.03787 IG=0.04471
     block rejection (Bonferroni / order2 emp): 1e+04: 8% / 5% of 200  1e+05: 2% / 4% of 50  1e+06: 20% / 0% of 10   (15 s)
  y0=1 lam=(0.735,1.095,1.633) ratio=1.0011 k_hat=0.9997 k_reg=0.9996
     F11=0.9996(0.0015) F12=0.9998(0.0011) F13=1.0004(0.0010) F22=1.0001(0.0012) F23=1.0007(0.0009) F33=1.0002(0.0010)
     F12-F13: -0.0006 (-0.7 sd)  F23-F13: +0.0003 (+0.3 sd)  adj=(F12+F23)/2-F13: -0.0002 (-0.2 sd)  F11-F13: -0.0008 (-0.7 sd)  F22-F13: -0.0003 (-0.2 sd)  F33-F13: -0.0002 (-0.2 sd)  within=mean(Fjj)-mean(Fjl): -0.0003 (-0.8 sd)  T123-2F12F23: +0.0034 (+0.9 sd)
     p(emp): order2 7.94e-01 cross2 5.89e-01 within2 8.60e-01 gamma123 3.50e-01  gamma_ratio(nm) 1.0018
     rho_pc=0.3375 IG_pc=0.06046 IG_slope=0.06039  I_grass(N)=0.05235 I_plugin(N)=0.05256 cells=4050  I_extrap2=0.05232+-0.00001 (chi2 0.4/4)  I_extrap1=0.05232+-0.00001
     1+0 law k=1 at these means: I=0.05220 IG=0.06038;  NM at k_hat: I=0.05221 IG=0.06039
     block rejection (Bonferroni / order2 emp): 1e+04: 6% / 6% of 200  1e+05: 2% / 4% of 50  1e+06: 0% / 0% of 10   (14 s)
  y0=2 lam=(1.095,1.633,2.437) ratio=1.0003 k_hat=0.9991 k_reg=0.9979
     F11=1.0001(0.0012) F12=1.0007(0.0009) F13=1.0006(0.0009) F22=1.0002(0.0010) F23=1.0012(0.0008) F33=1.0015(0.0009)
     F12-F13: +0.0000 (+0.1 sd)  F23-F13: +0.0006 (+0.9 sd)  adj=(F12+F23)/2-F13: +0.0003 (+0.6 sd)  F11-F13: -0.0005 (-0.7 sd)  F22-F13: -0.0004 (-0.4 sd)  F33-F13: +0.0008 (+1.3 sd)  within=mean(Fjj)-mean(Fjl): -0.0003 (-0.9 sd)  T123-2F12F23: +0.0023 (+0.7 sd)
     p(emp): order2 4.82e-01 cross2 6.39e-01 within2 5.01e-01 gamma123 4.54e-01  gamma_ratio(nm) 1.0018
     rho_pc=0.3753 IG_pc=0.07593 IG_slope=0.07616  I_grass(N)=0.06724 I_plugin(N)=0.06765 cells=7428  I_extrap2=0.06722+-0.00007 (chi2 0.4/4)  I_extrap1=0.06722+-0.00007
     1+0 law k=1 at these means: I=0.06719 IG=0.07609;  NM at k_hat: I=0.06721 IG=0.07612
     block rejection (Bonferroni / order2 emp): 1e+04: 6% / 5% of 200  1e+05: 2% / 2% of 50  1e+06: 10% / 0% of 10   (16 s)
  y0=3 lam=(1.633,2.437,3.638) ratio=1.0001 k_hat=0.9992 k_reg=0.9997
     F11=1.0002(0.0010) F12=1.0012(0.0008) F13=1.0004(0.0008) F22=1.0015(0.0009) F23=1.0010(0.0007) F33=1.0004(0.0008)
     F12-F13: +0.0008 (+1.6 sd)  F23-F13: +0.0006 (+1.2 sd)  adj=(F12+F23)/2-F13: +0.0007 (+1.6 sd)  F11-F13: -0.0002 (-0.4 sd)  F22-F13: +0.0010 (+1.3 sd)  F33-F13: -0.0000 (-0.0 sd)  within=mean(Fjj)-mean(Fjl): -0.0002 (-1.0 sd)  T123-2F12F23: +0.0020 (+0.7 sd)
     p(emp): order2 5.72e-01 cross2 2.45e-01 within2 5.39e-01 gamma123 4.87e-01  gamma_ratio(nm) 1.0014
     rho_pc=0.4067 IG_pc=0.09039 IG_slope=0.09054  I_grass(N)=0.08163 I_plugin(N)=0.08242 cells=13671  I_extrap2=0.08159+-0.00011 (chi2 0.6/4)  I_extrap1=0.08158+-0.00012
     1+0 law k=1 at these means: I=0.08160 IG=0.09053;  NM at k_hat: I=0.08162 IG=0.09056
     block rejection (Bonferroni / order2 emp): 1e+04: 5% / 10% of 200  1e+05: 4% / 8% of 50  1e+06: 0% / 0% of 10   (16 s)
  y0=4 lam=(2.437,3.638,5.425) ratio=0.9992 k_hat=0.9991 k_reg=0.9975
     F11=1.0015(0.0009) F12=1.0010(0.0007) F13=1.0013(0.0007) F22=1.0004(0.0008) F23=1.0007(0.0007) F33=1.0010(0.0008)
     F12-F13: -0.0003 (-0.8 sd)  F23-F13: -0.0006 (-1.5 sd)  adj=(F12+F23)/2-F13: -0.0004 (-1.4 sd)  F11-F13: +0.0001 (+0.3 sd)  F22-F13: -0.0009 (-1.4 sd)  F33-F13: -0.0004 (-0.9 sd)  within=mean(Fjj)-mean(Fjl): -0.0001 (-0.6 sd)  T123-2F12F23: +0.0042 (+1.6 sd)
     p(emp): order2 7.58e-01 cross2 3.22e-01 within2 4.71e-01 gamma123 1.12e-01  gamma_ratio(nm) 1.0019
     rho_pc=0.4313 IG_pc=0.10290 IG_slope=0.10280  I_grass(N)=0.09473 I_plugin(N)=0.09618 cells=24855  I_extrap2=0.09454+-0.00004 (chi2 6.0/4)  I_extrap1=0.09453+-0.00004
     1+0 law k=1 at these means: I=0.09437 IG=0.10273;  NM at k_hat: I=0.09439 IG=0.10275
     block rejection (Bonferroni / order2 emp): 1e+04: 5% / 4% of 200  1e+05: 0% / 4% of 50  1e+06: 10% / 0% of 10   (16 s)
  y0=5 lam=(3.638,5.425,8.095) ratio=1.0005 k_hat=0.9993 k_reg=1.0001
     F11=1.0004(0.0008) F12=1.0007(0.0007) F13=1.0006(0.0007) F22=1.0010(0.0008) F23=1.0009(0.0007) F33=1.0005(0.0007)
     F12-F13: +0.0001 (+0.4 sd)  F23-F13: +0.0003 (+0.8 sd)  adj=(F12+F23)/2-F13: +0.0002 (+0.7 sd)  F11-F13: -0.0002 (-0.5 sd)  F22-F13: +0.0004 (+0.7 sd)  F33-F13: -0.0001 (-0.2 sd)  within=mean(Fjj)-mean(Fjl): -0.0001 (-1.0 sd)  T123-2F12F23: +0.0032 (+1.3 sd)
     p(emp): order2 5.89e-01 cross2 7.10e-01 within2 6.19e-01 gamma123 2.09e-01  gamma_ratio(nm) 1.0018
     rho_pc=0.4490 IG_pc=0.11260 IG_slope=0.11253  I_grass(N)=0.10602 I_plugin(N)=0.10871 cells=44543  I_extrap2=0.10557+-0.00001 (chi2 79.3/4)  I_extrap1=0.10558+-0.00001
     1+0 law k=1 at these means: I=0.10515 IG=0.11253;  NM at k_hat: I=0.10516 IG=0.11255
     block rejection (Bonferroni / order2 emp): 1e+04: 4% / 2% of 200  1e+05: 4% / 2% of 50  1e+06: 10% / 10% of 10   (17 s)

done 97 s
finished


==> anc/calc_SHORT/item13/logs/chain1.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
cd "$PKG/calc_SHORT/item13"
while kill -0 173263 2>/dev/null; do sleep 10; done
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore analyze.py A19 ) > logs/analyze_A19.log 2>&1
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore nm_bias_control.py A19 ) > logs/nm_bias_A19.log 2>&1


==> anc/calc_SHORT/item13/logs/chain2.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
cd "$PKG/calc_SHORT/item13"
while kill -0 173702 2>/dev/null; do sleep 10; done
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore analyze.py A19cap ) > logs/analyze_A19cap.log 2>&1
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore nm_bias_control.py A19cap ) > logs/nm_bias_A19cap.log 2>&1


==> anc/calc_SHORT/item13/logs/chain3.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
cd "$PKG/calc_SHORT/item13"
while kill -0 174236 2>/dev/null; do sleep 10; done
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore analyze.py A14uv ) > logs/analyze_A14uv.log 2>&1


==> anc/calc_SHORT/item13/logs/chain4.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
cd "$PKG/calc_SHORT/item13"
while kill -0 174690 2>/dev/null; do sleep 10; done
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore nm_bias_control.py A14cap ) > logs/nm_bias_A14cap.log 2>&1


==> anc/calc_SHORT/item13/logs/nm_bias_A14.log <==
A14 v0 y0=0 k=1.9930 lam=(1.82,3.18,5.23) exact 0.06640  grass(N) 0.06662 bias +0.00023+-0.00019  extrap2 0.06657 bias +0.00017+-0.00011  extrap1 bias +0.00018+-0.00012  cells 11225  (4 s)
A14 v0 y0=1 k=1.7888 lam=(3.18,5.23,8.29) exact 0.08842  grass(N) 0.08886 bias +0.00043+-0.00009  extrap2 0.08869 bias +0.00027+-0.00008  extrap1 bias +0.00025+-0.00008  cells 26412  (4 s)
A14 v0 y0=2 k=1.5969 lam=(5.23,8.29,12.82) exact 0.10488  grass(N) 0.10573 bias +0.00085+-0.00004  extrap2 0.10523 bias +0.00036+-0.00004  extrap1 bias +0.00037+-0.00004  cells 57445  (4 s)
A14 v0 y0=3 k=1.4143 lam=(8.29,12.82,19.47) exact 0.11616  grass(N) 0.11875 bias +0.00259+-0.00000  extrap2 0.11701 bias +0.00085+-0.00000  extrap1 bias +0.00088+-0.00000  cells 116983  (4 s)
A14 v0 y0=4 k=1.2459 lam=(12.82,19.47,29.17) exact 0.12362  grass(N) 0.12881 bias +0.00519+-0.00023  extrap2 0.12840 bias +0.00478+-0.00016  extrap1 bias +0.00448+-0.00016  cells 224193  (5 s)
A14 v0 y0=5 k=1.0952 lam=(19.47,29.17,43.28) exact 0.12833  grass(N) 0.13951 bias +0.01118+-0.00001  extrap2 0.13359 bias +0.00526+-0.00001  extrap1 bias +0.00524+-0.00001  cells 405765  (5 s)
A14 v0 y0=6 k=0.9625 lam=(29.17,43.28,63.72) exact 0.13129  grass(N) 0.15481 bias +0.02352+-0.00005  extrap2 0.14739 bias +0.01610+-0.00005  extrap1 bias +0.01606+-0.00005  cells 690390  (6 s)
A14 v0 y0=7 k=0.8466 lam=(43.28,63.72,93.27) exact 0.13312  grass(N) 0.17880 bias +0.04568+-0.00017  extrap2 0.17742 bias +0.04431+-0.00014  extrap1 bias +0.04085+-0.00015  cells 1105948  (7 s)
A14 v1 y0=0 k=1.5242 lam=(0.78,1.08,1.49) exact 0.03929  grass(N) 0.03929 bias -0.00000+-0.00002  extrap2 0.03927 bias -0.00002+-0.00002  extrap1 bias -0.00002+-0.00002  cells 2629  (3 s)
A14 v1 y0=1 k=1.2066 lam=(1.08,1.49,2.07) exact 0.05906  grass(N) 0.05919 bias +0.00014+-0.00022  extrap2 0.05917 bias +0.00011+-0.00013  extrap1 bias +0.00011+-0.00014  cells 5424  (3 s)
A14 v1 y0=2 k=0.9773 lam=(1.49,2.07,2.88) exact 0.07763  grass(N) 0.07776 bias +0.00013+-0.00019  extrap2 0.07774 bias +0.00011+-0.00012  extrap1 bias +0.00009+-0.00013  cells 10787  (3 s)
A14 v1 y0=3 k=0.8076 lam=(2.07,2.88,4.02) exact 0.09266  grass(N) 0.09296 bias +0.00030+-0.00007  extrap2 0.09286 bias +0.00020+-0.00006  extrap1 bias +0.00019+-0.00006  cells 21025  (3 s)
A14 v1 y0=4 k=0.6793 lam=(2.88,4.02,5.63) exact 0.10363  grass(N) 0.10438 bias +0.00074+-0.00003  extrap2 0.10401 bias +0.00037+-0.00003  extrap1 bias +0.00037+-0.00003  cells 39633  (4 s)
A14 v1 y0=5 k=0.5796 lam=(4.02,5.63,7.92) exact 0.11102  grass(N) 0.11283 bias +0.00182+-0.00009  extrap2 0.11242 bias +0.00140+-0.00007  extrap1 bias +0.00135+-0.00007  cells 71504  (4 s)
A14 v1 y0=6 k=0.5010 lam=(5.63,7.92,11.18) exact 0.11580  grass(N) 0.11912 bias +0.00332+-0.00008  extrap2 0.11811 bias +0.00231+-0.00007  extrap1 bias +0.00228+-0.00008  cells 124580  (4 s)
A14 v1 y0=7 k=0.4371 lam=(7.92,11.18,15.83) exact 0.11855  grass(N) 0.12514 bias +0.00659+-0.00013  extrap2 0.12495 bias +0.00640+-0.00009  extrap1 bias +0.00609+-0.00010  cells 209518  (4 s)
A14 v2 y0=0 k=0.9155 lam=(0.37,0.46,0.60) exact 0.02694  grass(N) 0.02701 bias +0.00007+-0.00006  extrap2 0.02701 bias +0.00006+-0.00005  extrap1 bias +0.00006+-0.00005  cells 1218  (3 s)
A14 v2 y0=1 k=0.6649 lam=(0.46,0.60,0.79) exact 0.04307  grass(N) 0.04316 bias +0.00009+-0.00007  extrap2 0.04315 bias +0.00008+-0.00006  extrap1 bias +0.00008+-0.00006  cells 2374  (3 s)
A14 v2 y0=2 k=0.5217 lam=(0.60,0.79,1.07) exact 0.05837  grass(N) 0.05853 bias +0.00015+-0.00001  extrap2 0.05849 bias +0.00012+-0.00001  extrap1 bias +0.00012+-0.00001  cells 4649  (3 s)
A14 v2 y0=3 k=0.4297 lam=(0.79,1.07,1.46) exact 0.07127  grass(N) 0.07145 bias +0.00018+-0.00005  extrap2 0.07138 bias +0.00011+-0.00004  extrap1 bias +0.00011+-0.00004  cells 8981  (3 s)
A14 v2 y0=4 k=0.3649 lam=(1.07,1.46,2.01) exact 0.08127  grass(N) 0.08164 bias +0.00037+-0.00013  extrap2 0.08161 bias +0.00034+-0.00009  extrap1 bias +0.00032+-0.00010  cells 16298  (3 s)
A14 v2 y0=5 k=0.3166 lam=(1.46,2.01,2.80) exact 0.08846  grass(N) 0.08959 bias +0.00113+-0.00005  extrap2 0.08935 bias +0.00089+-0.00004  extrap1 bias +0.00089+-0.00004  cells 29028  (3 s)
A14 v2 y0=6 k=0.2789 lam=(2.01,2.80,3.93) exact 0.09344  grass(N) 0.09472 bias +0.00127+-0.00003  extrap2 0.09425 bias +0.00081+-0.00003  extrap1 bias +0.00083+-0.00003  cells 50532  (3 s)
A14 v2 y0=7 k=0.2483 lam=(2.80,3.93,5.54) exact 0.09652  grass(N) 0.09910 bias +0.00258+-0.00007  extrap2 0.09852 bias +0.00200+-0.00006  extrap1 bias +0.00196+-0.00006  cells 84709  (3 s)
done 93 s


==> anc/calc_SHORT/item13/logs/nm_bias_A14cap.log <==
A14cap v0 y0=0 k=2.3476 lam=(1.75,2.96,4.72) exact 0.05896  grass(N) 0.05906 bias +0.00009+-0.00003  extrap2 0.05900 bias +0.00004+-0.00002  extrap1 bias +0.00004+-0.00002  cells 8766  (4 s)
A14cap v0 y0=1 k=2.3274 lam=(2.96,4.72,7.24) exact 0.07800  grass(N) 0.07826 bias +0.00026+-0.00008  extrap2 0.07817 bias +0.00017+-0.00006  extrap1 bias +0.00015+-0.00006  cells 18488  (4 s)
A14cap v0 y0=2 k=2.3149 lam=(4.72,7.24,10.81) exact 0.09364  grass(N) 0.09398 bias +0.00034+-0.00024  extrap2 0.09384 bias +0.00020+-0.00015  extrap1 bias +0.00016+-0.00017  cells 35852  (4 s)
A14cap v0 y0=3 k=2.2978 lam=(7.24,10.81,15.83) exact 0.10578  grass(N) 0.10679 bias +0.00101+-0.00013  extrap2 0.10653 bias +0.00075+-0.00008  extrap1 bias +0.00067+-0.00009  cells 66274  (4 s)
A14cap v0 y0=4 k=2.2748 lam=(10.81,15.83,22.83) exact 0.11496  grass(N) 0.11704 bias +0.00208+-0.00024  extrap2 0.11662 bias +0.00165+-0.00016  extrap1 bias +0.00148+-0.00018  cells 116606  (4 s)
A14cap v0 y0=5 k=2.2484 lam=(15.83,22.83,32.55) exact 0.12177  grass(N) 0.12567 bias +0.00390+-0.00020  extrap2 0.12454 bias +0.00278+-0.00014  extrap1 bias +0.00276+-0.00015  cells 198617  (5 s)
A14cap v0 y0=6 k=2.2202 lam=(22.83,32.55,46.00) exact 0.12671  grass(N) 0.13396 bias +0.00725+-0.00007  extrap2 0.13071 bias +0.00400+-0.00006  extrap1 bias +0.00398+-0.00006  cells 327241  (5 s)
A14cap v0 y0=7 k=2.1917 lam=(32.55,46.00,64.55) exact 0.13032  grass(N) 0.14294 bias +0.01261+-0.00002  extrap2 0.13685 bias +0.00653+-0.00003  extrap1 bias +0.00657+-0.00003  cells 521485  (6 s)
A14cap v1 y0=0 k=2.2536 lam=(0.73,0.95,1.24) exact 0.02426  grass(N) 0.02434 bias +0.00008+-0.00001  extrap2 0.02433 bias +0.00007+-0.00001  extrap1 bias +0.00007+-0.00001  cells 1583  (3 s)
A14cap v1 y0=1 k=2.1157 lam=(0.95,1.24,1.62) exact 0.03428  grass(N) 0.03423 bias -0.00005+-0.00003  extrap2 0.03421 bias -0.00007+-0.00003  extrap1 bias -0.00007+-0.00003  cells 2494  (3 s)
A14cap v1 y0=2 k=2.0055 lam=(1.24,1.62,2.11) exact 0.04564  grass(N) 0.04557 bias -0.00006+-0.00006  extrap2 0.04555 bias -0.00009+-0.00005  extrap1 bias -0.00009+-0.00005  cells 3920  (3 s)
A14cap v1 y0=3 k=1.9229 lam=(1.62,2.11,2.76) exact 0.05758  grass(N) 0.05768 bias +0.00010+-0.00003  extrap2 0.05763 bias +0.00005+-0.00002  extrap1 bias +0.00005+-0.00002  cells 6150  (3 s)
A14cap v1 y0=4 k=1.8630 lam=(2.11,2.76,3.62) exact 0.06951  grass(N) 0.06953 bias +0.00002+-0.00001  extrap2 0.06945 bias -0.00006+-0.00001  extrap1 bias -0.00006+-0.00001  cells 9600  (3 s)
A14cap v1 y0=5 k=1.8250 lam=(2.76,3.62,4.77) exact 0.08084  grass(N) 0.08116 bias +0.00032+-0.00008  extrap2 0.08107 bias +0.00023+-0.00007  extrap1 bias +0.00023+-0.00007  cells 14803  (3 s)
A14cap v1 y0=6 k=1.8027 lam=(3.62,4.77,6.31) exact 0.09118  grass(N) 0.09128 bias +0.00010+-0.00013  extrap2 0.09116 bias -0.00001+-0.00010  extrap1 bias -0.00003+-0.00010  cells 23131  (4 s)
A14cap v1 y0=7 k=1.7921 lam=(4.77,6.31,8.36) exact 0.10033  grass(N) 0.10083 bias +0.00050+-0.00011  extrap2 0.10065 bias +0.00032+-0.00008  extrap1 bias +0.00031+-0.00008  cells 35136  (4 s)
A14cap v2 y0=0 k=2.0577 lam=(0.32,0.37,0.43) exact 0.00790  grass(N) 0.00791 bias +0.00000+-0.00002  extrap2 0.00790 bias +0.00000+-0.00001  extrap1 bias +0.00000+-0.00002  cells 435  (3 s)
A14cap v2 y0=1 k=1.7307 lam=(0.37,0.43,0.51) exact 0.01239  grass(N) 0.01235 bias -0.00004+-0.00005  extrap2 0.01235 bias -0.00004+-0.00004  extrap1 bias -0.00004+-0.00004  cells 628  (3 s)
A14cap v2 y0=2 k=1.5448 lam=(0.43,0.51,0.62) exact 0.01785  grass(N) 0.01775 bias -0.00011+-0.00014  extrap2 0.01775 bias -0.00011+-0.00008  extrap1 bias -0.00011+-0.00009  cells 869  (3 s)
A14cap v2 y0=3 k=1.4448 lam=(0.51,0.62,0.77) exact 0.02414  grass(N) 0.02414 bias +0.00000+-0.00000  extrap2 0.02413 bias -0.00001+-0.00000  extrap1 bias -0.00001+-0.00000  cells 1223  (3 s)
A14cap v2 y0=4 k=1.3951 lam=(0.62,0.77,0.96) exact 0.03128  grass(N) 0.03124 bias -0.00004+-0.00001  extrap2 0.03122 bias -0.00006+-0.00001  extrap1 bias -0.00006+-0.00001  cells 1704  (3 s)
A14cap v2 y0=5 k=1.3826 lam=(0.77,0.96,1.22) exact 0.03910  grass(N) 0.03921 bias +0.00012+-0.00002  extrap2 0.03919 bias +0.00010+-0.00002  extrap1 bias +0.00010+-0.00002  cells 2418  (3 s)
A14cap v2 y0=6 k=1.3908 lam=(0.96,1.22,1.57) exact 0.04764  grass(N) 0.04775 bias +0.00011+-0.00003  extrap2 0.04773 bias +0.00009+-0.00003  extrap1 bias +0.00009+-0.00003  cells 3518  (3 s)
A14cap v2 y0=7 k=1.4156 lam=(1.22,1.57,2.03) exact 0.05664  grass(N) 0.05679 bias +0.00015+-0.00005  extrap2 0.05676 bias +0.00012+-0.00004  extrap1 bias +0.00011+-0.00004  cells 5090  (3 s)
done 86 s


==> anc/calc_SHORT/item13/logs/nm_bias_A19.log <==
A19 v0 y0=0 k=1.8706 lam=(2.70,5.50,10.31) exact 0.08158  grass(N) 0.08190 bias +0.00033+-0.00009  extrap2 0.08175 bias +0.00018+-0.00006  extrap1 bias +0.00017+-0.00007  cells 27448  (3 s)
A19 v0 y0=1 k=1.5955 lam=(5.50,10.31,18.44) exact 0.10342  grass(N) 0.10468 bias +0.00126+-0.00005  extrap2 0.10403 bias +0.00061+-0.00004  extrap1 bias +0.00064+-0.00004  cells 79463  (3 s)
A19 v0 y0=2 k=1.3500 lam=(10.31,18.44,31.97) exact 0.11626  grass(N) 0.12071 bias +0.00445+-0.00005  extrap2 0.11878 bias +0.00252+-0.00004  extrap1 bias +0.00259+-0.00005  cells 200019  (3 s)
A19 v0 y0=3 k=1.1357 lam=(18.44,31.97,54.31) exact 0.12348  grass(N) 0.13586 bias +0.01239+-0.00004  extrap2 0.13079 bias +0.00731+-0.00004  extrap1 bias +0.00768+-0.00004  cells 450056  (4 s)
A19 v0 y0=4 k=0.9537 lam=(31.97,54.31,90.96) exact 0.12743  grass(N) 0.16065 bias +0.03322+-0.00019  extrap2 0.15833 bias +0.03090+-0.00015  extrap1 bias +0.03001+-0.00015  cells 903648  (5 s)
A19 v0 y0=5 k=0.8021 lam=(54.31,90.96,150.85) exact 0.12959  grass(N) 0.20896 bias +0.07937+-0.00015  extrap2 0.19921 bias +0.06962+-0.00013  extrap1 bias +0.06712+-0.00014  cells 1612455  (5 s)
A19 v1 y0=0 k=1.3228 lam=(1.10,1.70,2.62) exact 0.05991  grass(N) 0.06016 bias +0.00025+-0.00005  extrap2 0.06011 bias +0.00021+-0.00004  extrap1 bias +0.00020+-0.00004  cells 6142  (2 s)
A19 v1 y0=1 k=0.9857 lam=(1.70,2.62,4.07) exact 0.08402  grass(N) 0.08429 bias +0.00026+-0.00003  extrap2 0.08417 bias +0.00014+-0.00003  extrap1 bias +0.00014+-0.00003  cells 15473  (2 s)
A19 v1 y0=2 k=0.7629 lam=(2.62,4.07,6.36) exact 0.10078  grass(N) 0.10179 bias +0.00101+-0.00006  extrap2 0.10153 bias +0.00075+-0.00005  extrap1 bias +0.00074+-0.00005  cells 36762  (3 s)
A19 v1 y0=3 k=0.6082 lam=(4.07,6.36,10.02) exact 0.11070  grass(N) 0.11285 bias +0.00215+-0.00004  extrap2 0.11213 bias +0.00144+-0.00004  extrap1 bias +0.00139+-0.00004  cells 82053  (3 s)
A19 v1 y0=4 k=0.4961 lam=(6.36,10.02,15.86) exact 0.11591  grass(N) 0.12098 bias +0.00507+-0.00000  extrap2 0.11789 bias +0.00198+-0.00001  extrap1 bias +0.00206+-0.00001  cells 170287  (3 s)
A19 v1 y0=5 k=0.4117 lam=(10.02,15.86,25.23) exact 0.11819  grass(N) 0.12994 bias +0.01174+-0.00001  extrap2 0.12438 bias +0.00619+-0.00001  extrap1 bias +0.00593+-0.00001  cells 328159  (3 s)
A19 v2 y0=0 k=0.7587 lam=(0.51,0.70,1.01) exact 0.04554  grass(N) 0.04561 bias +0.00007+-0.00007  extrap2 0.04559 bias +0.00005+-0.00006  extrap1 bias +0.00005+-0.00006  cells 2717  (2 s)
A19 v2 y0=1 k=0.5315 lam=(0.70,1.01,1.50) exact 0.06621  grass(N) 0.06631 bias +0.00011+-0.00006  extrap2 0.06627 bias +0.00007+-0.00005  extrap1 bias +0.00007+-0.00005  cells 6755  (2 s)
A19 v2 y0=2 k=0.4083 lam=(1.01,1.50,2.29) exact 0.08084  grass(N) 0.08123 bias +0.00038+-0.00012  extrap2 0.08121 bias +0.00036+-0.00008  extrap1 bias +0.00034+-0.00009  cells 15558  (2 s)
A19 v2 y0=3 k=0.3302 lam=(1.50,2.29,3.55) exact 0.09006  grass(N) 0.09079 bias +0.00074+-0.00004  extrap2 0.09050 bias +0.00044+-0.00003  extrap1 bias +0.00043+-0.00003  cells 33905  (2 s)
A19 v2 y0=4 k=0.2754 lam=(2.29,3.55,5.57) exact 0.09514  grass(N) 0.09709 bias +0.00195+-0.00012  extrap2 0.09690 bias +0.00176+-0.00009  extrap1 bias +0.00164+-0.00010  cells 69863  (3 s)
A19 v2 y0=5 k=0.2339 lam=(3.55,5.57,8.82) exact 0.09749  grass(N) 0.10174 bias +0.00425+-0.00007  extrap2 0.10150 bias +0.00401+-0.00005  extrap1 bias +0.00390+-0.00006  cells 136072  (3 s)
done 55 s


==> anc/calc_SHORT/item13/logs/nm_bias_A19cap.log <==
A19cap v0 y0=0 k=2.3807 lam=(2.58,5.04,9.05) exact 0.07363  grass(N) 0.07401 bias +0.00038+-0.00011  extrap2 0.07391 bias +0.00028+-0.00008  extrap1 bias +0.00029+-0.00008  cells 19956  (4 s)
A19cap v0 y0=1 k=2.3402 lam=(5.04,9.05,15.44) exact 0.09468  grass(N) 0.09559 bias +0.00092+-0.00007  extrap2 0.09522 bias +0.00054+-0.00006  extrap1 bias +0.00053+-0.00006  cells 50113  (5 s)
A19cap v0 y0=2 k=2.3068 lam=(9.05,15.44,25.48) exact 0.10910  grass(N) 0.11095 bias +0.00184+-0.00004  extrap2 0.10990 bias +0.00079+-0.00003  extrap1 bias +0.00081+-0.00003  cells 112490  (5 s)
A19cap v0 y0=3 k=2.2689 lam=(15.44,25.48,41.09) exact 0.11867  grass(N) 0.12328 bias +0.00460+-0.00002  extrap2 0.12094 bias +0.00227+-0.00002  extrap1 bias +0.00224+-0.00003  cells 231872  (6 s)
A19cap v0 y0=4 k=2.2289 lam=(25.48,41.09,65.16) exact 0.12488  grass(N) 0.13493 bias +0.01005+-0.00020  extrap2 0.13291 bias +0.00804+-0.00015  extrap1 bias +0.00773+-0.00016  cells 449230  (6 s)
A19cap v0 y0=5 k=2.1894 lam=(41.09,65.16,102.09) exact 0.12894  grass(N) 0.15121 bias +0.02227+-0.00004  extrap2 0.14166 bias +0.01272+-0.00004  extrap1 bias +0.01277+-0.00004  cells 820745  (7 s)
A19cap v1 y0=0 k=2.1990 lam=(1.02,1.45,2.07) exact 0.03796  grass(N) 0.03792 bias -0.00004+-0.00001  extrap2 0.03790 bias -0.00006+-0.00001  extrap1 bias -0.00006+-0.00001  cells 3079  (4 s)
A19cap v1 y0=1 k=2.0350 lam=(1.45,2.07,2.95) exact 0.05405  grass(N) 0.05424 bias +0.00019+-0.00004  extrap2 0.05421 bias +0.00016+-0.00003  extrap1 bias +0.00016+-0.00003  cells 5750  (4 s)
A19cap v1 y0=2 k=1.9224 lam=(2.07,2.95,4.22) exact 0.07015  grass(N) 0.07024 bias +0.00008+-0.00018  extrap2 0.07021 bias +0.00006+-0.00011  extrap1 bias +0.00004+-0.00012  cells 10494  (4 s)
A19cap v1 y0=3 k=1.8524 lam=(2.95,4.22,6.09) exact 0.08498  grass(N) 0.08525 bias +0.00027+-0.00014  extrap2 0.08514 bias +0.00016+-0.00011  extrap1 bias +0.00015+-0.00011  cells 18851  (4 s)
A19cap v1 y0=4 k=1.8153 lam=(4.22,6.09,8.84) exact 0.09758  grass(N) 0.09790 bias +0.00032+-0.00012  extrap2 0.09772 bias +0.00014+-0.00009  extrap1 bias +0.00013+-0.00009  cells 33210  (5 s)
A19cap v1 y0=5 k=1.8003 lam=(6.09,8.84,12.90) exact 0.10791  grass(N) 0.10870 bias +0.00079+-0.00001  extrap2 0.10814 bias +0.00023+-0.00002  extrap1 bias +0.00022+-0.00002  cells 58563  (5 s)
A19cap v2 y0=0 k=1.8808 lam=(0.44,0.53,0.66) exact 0.01503  grass(N) 0.01492 bias -0.00011+-0.00004  extrap2 0.01492 bias -0.00011+-0.00003  extrap1 bias -0.00011+-0.00003  cells 764  (4 s)
A19cap v2 y0=1 k=1.5852 lam=(0.53,0.66,0.86) exact 0.02388  grass(N) 0.02395 bias +0.00007+-0.00003  extrap2 0.02394 bias +0.00006+-0.00002  extrap1 bias +0.00006+-0.00003  cells 1243  (3 s)
A19cap v2 y0=2 k=1.4504 lam=(0.66,0.86,1.15) exact 0.03398  grass(N) 0.03397 bias -0.00000+-0.00012  extrap2 0.03396 bias -0.00002+-0.00009  extrap1 bias -0.00002+-0.00009  cells 1987  (4 s)
A19cap v2 y0=3 k=1.4030 lam=(0.86,1.15,1.57) exact 0.04510  grass(N) 0.04502 bias -0.00008+-0.00001  extrap2 0.04499 bias -0.00011+-0.00001  extrap1 bias -0.00011+-0.00001  cells 3200  (4 s)
A19cap v2 y0=4 k=1.4047 lam=(1.15,1.57,2.19) exact 0.05680  grass(N) 0.05680 bias -0.00000+-0.00002  extrap2 0.05676 bias -0.00004+-0.00002  extrap1 bias -0.00004+-0.00002  cells 5153  (4 s)
A19cap v2 y0=5 k=1.4375 lam=(1.57,2.19,3.09) exact 0.06886  grass(N) 0.06899 bias +0.00012+-0.00005  extrap2 0.06893 bias +0.00007+-0.00004  extrap1 bias +0.00007+-0.00005  cells 8366  (4 s)
done 80 s


==> anc/calc_SHORT/item13/logs/nm_bias_TOY.log <==
TOY v0 y0=0 k=0.9989 lam=(0.49,0.73,1.09) exact 0.03790  grass(N) 0.03789 bias -0.00001+-0.00001  extrap2 0.03788 bias -0.00003+-0.00001  extrap1 bias -0.00003+-0.00001  cells 2195  (4 s)
TOY v0 y0=1 k=1.0002 lam=(0.73,1.09,1.63) exact 0.05216  grass(N) 0.05213 bias -0.00003+-0.00004  extrap2 0.05210 bias -0.00006+-0.00003  extrap1 bias -0.00006+-0.00003  cells 4053  (3 s)
TOY v0 y0=2 k=1.0000 lam=(1.09,1.63,2.44) exact 0.06717  grass(N) 0.06742 bias +0.00025+-0.00011  extrap2 0.06739 bias +0.00021+-0.00008  extrap1 bias +0.00020+-0.00008  cells 7410  (3 s)
TOY v0 y0=3 k=1.0005 lam=(1.63,2.44,3.64) exact 0.08158  grass(N) 0.08192 bias +0.00035+-0.00005  extrap2 0.08183 bias +0.00025+-0.00005  extrap1 bias +0.00025+-0.00005  cells 13634  (3 s)
TOY v0 y0=4 k=1.0001 lam=(2.44,3.64,5.42) exact 0.09439  grass(N) 0.09477 bias +0.00039+-0.00016  extrap2 0.09474 bias +0.00036+-0.00009  extrap1 bias +0.00034+-0.00010  cells 24722  (4 s)
TOY v0 y0=5 k=1.0003 lam=(3.64,5.42,8.09) exact 0.10512  grass(N) 0.10584 bias +0.00073+-0.00005  extrap2 0.10550 bias +0.00038+-0.00004  extrap1 bias +0.00040+-0.00004  cells 44515  (4 s)
done 21 s


==> anc/calc_SHORT/item13/logs/nm_exact_selftest.log <==
k=1, (2.4360, 3.6341, 5.4215): {'cmi': 0.09439542249035099, 'IG': 0.10275294675409524, 'norm_deficit': 1.6653345369377348e-15, 'c1': 0.5256684145788826, 'c3': 1.1699143307222546, 'nb': 165, 'mode': 'full'}  item2: 0.0943953 0.1027528
k=1.0: exact lam: cmi=0.0943953 IG=0.1027528 deficit=2.1e-15  (item2: 0.0943953, 0.0990197, 0.1007644)
k=1.84: exact lam: cmi=0.0990197 IG=0.1027528 deficit=-4.7e-15  (item2: 0.0943953, 0.0990197, 0.1007644)
k=3.0: exact lam: cmi=0.1007644 IG=0.1027528 deficit=5.6e-15  (item2: 0.0943953, 0.0990197, 0.1007644)
k=1.0 lam=[20.0, 30.0, 45.0]: spline 0.129250926 (spline, 1160 b)  full 0.129250926  diff +1.4e-15  deficits -1.1e-14 -9.5e-15
k=0.5 lam=[12.0, 18.0, 27.0]: spline 0.122825356 (spline, 1296 b)  full 0.122825356  diff -1.2e-15  deficits 8.8e-14 9.0e-14
k=1.0 lam=[60.0, 60.0, 60.0]: spline 0.139264361 (spline, 2259 b)  full 0.139264361  diff -1.5e-15  deficits -1.8e-14 -1.5e-14

real	2m1.521s
user	1m41.730s
sys	0m19.781s


==> anc/calc_SHORT/item13/logs/queue_an.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
# analysis A14cap, then nm_bias_control A14 and TOY, one process at a time
cd "$PKG/calc_SHORT/item13"
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore analyze.py A14cap ) > logs/analyze_A14cap.log 2>&1
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore nm_bias_control.py TOY ) > logs/nm_bias_TOY.log 2>&1
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore nm_bias_control.py A14 ) > logs/nm_bias_A14.log 2>&1


==> anc/calc_SHORT/item13/logs/queue_toy2.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
cd "$PKG/calc_SHORT/item13"
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 run_cascade.py TOY2 0 2 ) >> logs/run_TOY2_0.log 2>&1 &
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 run_cascade.py TOY2 1 2 ) >> logs/run_TOY2_1.log 2>&1
wait
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -u -W ignore analyze.py TOY2 ) > logs/analyze_TOY2.log 2>&1
echo finished >> logs/analyze_TOY2.log


==> anc/calc_SHORT/item13/logs/queue_uv.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
cd "$PKG/calc_SHORT/item13"
while kill -0 171731 2>/dev/null; do sleep 10; done
( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 run_cascade.py A14uv 0 1 ) >> logs/run_A14uv_0.log 2>&1


==> anc/calc_SHORT/item13/logs/run_A14_0.log <==
A14 chunk 0/40 seed 3385341929 24.5 s  max count 4761 max ndip 18247 max stack 47  <ndip> 281.02
A14 chunk 2/40 seed 2938186115 24.6 s  max count 3959 max ndip 16352 max stack 45  <ndip> 281.27
A14 chunk 4/40 seed 3128914021 24.9 s  max count 4065 max ndip 17672 max stack 46  <ndip> 279.93
A14 chunk 6/40 seed 4042338271 25.7 s  max count 3527 max ndip 16010 max stack 45  <ndip> 281.33
A14 chunk 8/40 seed 3163090081 26.2 s  max count 2952 max ndip 12030 max stack 45  <ndip> 281.21
A14 chunk 10/40 seed 4223790772 26.9 s  max count 3359 max ndip 14572 max stack 45  <ndip> 281.55
A14 chunk 12/40 seed 3919211966 26.4 s  max count 3964 max ndip 15242 max stack 48  <ndip> 280.92
A14 chunk 14/40 seed 4185805624 26.6 s  max count 3658 max ndip 14135 max stack 47  <ndip> 282.08
A14 chunk 16/40 seed 2336400738 27.1 s  max count 4423 max ndip 16093 max stack 51  <ndip> 281.87
A14 chunk 18/40 seed 2418789676 25.9 s  max count 8658 max ndip 32435 max stack 48  <ndip> 281.73
A14 chunk 20/40 seed 2063209505 25.3 s  max count 3232 max ndip 14130 max stack 47  <ndip> 282.15
A14 chunk 22/40 seed 3943324027 24.9 s  max count 2807 max ndip 12129 max stack 44  <ndip> 279.98
A14 chunk 24/40 seed 2552768637 24.9 s  max count 2622 max ndip 11634 max stack 46  <ndip> 281.56
A14 chunk 26/40 seed 4157441559 24.9 s  max count 3499 max ndip 13507 max stack 45  <ndip> 280.83
A14 chunk 28/40 seed 2285461353 24.9 s  max count 4093 max ndip 17054 max stack 44  <ndip> 280.88
A14 chunk 30/40 seed 4268847098 25.0 s  max count 2929 max ndip 12205 max stack 48  <ndip> 280.61
A14 chunk 32/40 seed 2610187248 25.4 s  max count 7657 max ndip 26201 max stack 46  <ndip> 281.47
A14 chunk 34/40 seed 1608746422 30.8 s  max count 3950 max ndip 16023 max stack 46  <ndip> 280.89
A14 chunk 36/40 seed 1350979724 31.3 s  max count 3718 max ndip 13689 max stack 45  <ndip> 281.62
A14 chunk 38/40 seed 1719220034 30.2 s  max count 8978 max ndip 34855 max stack 49  <ndip> 281.03


==> anc/calc_SHORT/item13/logs/run_A14_1.log <==
A14 chunk 1/40 seed 2619384104 24.2 s  max count 3011 max ndip 12813 max stack 45  <ndip> 281.68
A14 chunk 3/40 seed 3263052498 24.2 s  max count 3129 max ndip 12082 max stack 49  <ndip> 281.99
A14 chunk 5/40 seed 3474129828 24.6 s  max count 3836 max ndip 14066 max stack 47  <ndip> 280.40
A14 chunk 7/40 seed 1022118958 25.5 s  max count 4542 max ndip 18585 max stack 47  <ndip> 282.32
A14 chunk 9/40 seed 3412074112 25.8 s  max count 3959 max ndip 16453 max stack 44  <ndip> 280.92
A14 chunk 11/40 seed 510435061 26.7 s  max count 4796 max ndip 17523 max stack 47  <ndip> 281.98
A14 chunk 13/40 seed 3519530607 26.3 s  max count 5744 max ndip 22881 max stack 48  <ndip> 281.17
A14 chunk 15/40 seed 2358632953 26.2 s  max count 5891 max ndip 22442 max stack 45  <ndip> 280.88
A14 chunk 17/40 seed 2976119315 26.5 s  max count 2460 max ndip 10685 max stack 48  <ndip> 280.41
A14 chunk 19/40 seed 2254774925 25.6 s  max count 3052 max ndip 12353 max stack 48  <ndip> 281.36
A14 chunk 21/40 seed 2312193536 24.7 s  max count 3998 max ndip 15844 max stack 49  <ndip> 280.84
A14 chunk 23/40 seed 3193991562 24.7 s  max count 3327 max ndip 13639 max stack 44  <ndip> 281.65
A14 chunk 25/40 seed 2716783388 24.5 s  max count 2519 max ndip 10625 max stack 46  <ndip> 280.95
A14 chunk 27/40 seed 1310752710 24.5 s  max count 3109 max ndip 12152 max stack 49  <ndip> 280.83
A14 chunk 29/40 seed 1519503528 24.6 s  max count 3096 max ndip 12501 max stack 51  <ndip> 281.64
A14 chunk 31/40 seed 2332131435 24.7 s  max count 2367 max ndip 10425 max stack 53  <ndip> 281.43
A14 chunk 33/40 seed 213667985 25.0 s  max count 3490 max ndip 13121 max stack 46  <ndip> 281.38
A14 chunk 35/40 seed 3018199559 29.0 s  max count 2355 max ndip 9967 max stack 43  <ndip> 280.93
A14 chunk 37/40 seed 370204397 30.9 s  max count 2676 max ndip 10994 max stack 50  <ndip> 281.71
A14 chunk 39/40 seed 2750892275 30.8 s  max count 2979 max ndip 11891 max stack 49  <ndip> 281.87


==> anc/calc_SHORT/item13/logs/run_A14cap_0.log <==
A14cap chunk 0/40 seed 1140711671 18.9 s  max count 336 max ndip 1805 max stack 33  <ndip> 210.49
A14cap chunk 1/40 seed 3697022246 18.7 s  max count 344 max ndip 1849 max stack 33  <ndip> 210.30
A14cap chunk 2/40 seed 3597587933 19.2 s  max count 315 max ndip 1875 max stack 35  <ndip> 209.77
A14cap chunk 3/40 seed 1030724988 19.7 s  max count 308 max ndip 1775 max stack 32  <ndip> 210.84
A14cap chunk 4/40 seed 1773527771 20.0 s  max count 358 max ndip 2138 max stack 33  <ndip> 210.57
A14cap chunk 5/40 seed 3689455082 20.2 s  max count 296 max ndip 1539 max stack 33  <ndip> 209.98
A14cap chunk 6/40 seed 2148137601 20.1 s  max count 345 max ndip 1937 max stack 33  <ndip> 210.38
A14cap chunk 7/40 seed 2164156128 20.1 s  max count 319 max ndip 1755 max stack 33  <ndip> 210.77
A14cap chunk 8/40 seed 1757257791 20.0 s  max count 272 max ndip 1581 max stack 33  <ndip> 210.23
A14cap chunk 9/40 seed 2798202638 20.4 s  max count 268 max ndip 1635 max stack 33  <ndip> 209.97
A14cap chunk 10/40 seed 3407227958 19.6 s  max count 301 max ndip 1668 max stack 34  <ndip> 210.06
A14cap chunk 11/40 seed 521713799 18.7 s  max count 274 max ndip 1583 max stack 34  <ndip> 209.98
A14cap chunk 12/40 seed 3149461260 18.9 s  max count 340 max ndip 1945 max stack 35  <ndip> 210.30
A14cap chunk 13/40 seed 2168685933 18.8 s  max count 285 max ndip 1496 max stack 34  <ndip> 210.04
A14cap chunk 14/40 seed 1772361338 18.7 s  max count 279 max ndip 1602 max stack 35  <ndip> 210.05
A14cap chunk 15/40 seed 4130612971 18.7 s  max count 292 max ndip 1693 max stack 33  <ndip> 210.15
A14cap chunk 16/40 seed 113701488 18.7 s  max count 314 max ndip 1793 max stack 32  <ndip> 210.23
A14cap chunk 17/40 seed 2012149521 18.7 s  max count 316 max ndip 1853 max stack 35  <ndip> 210.37
A14cap chunk 18/40 seed 4007260702 18.9 s  max count 305 max ndip 1701 max stack 33  <ndip> 209.85
A14cap chunk 19/40 seed 1943781967 18.9 s  max count 257 max ndip 1606 max stack 37  <ndip> 210.65
A14cap chunk 20/40 seed 3607447807 20.2 s  max count 279 max ndip 1803 max stack 37  <ndip> 210.71
A14cap chunk 21/40 seed 353425358 23.6 s  max count 286 max ndip 1575 max stack 34  <ndip> 210.23
A14cap chunk 22/40 seed 2930031877 23.6 s  max count 342 max ndip 1992 max stack 35  <ndip> 210.33
A14cap chunk 23/40 seed 3655260612 23.6 s  max count 282 max ndip 1512 max stack 35  <ndip> 210.44
A14cap chunk 24/40 seed 968116003 20.8 s  max count 320 max ndip 1755 max stack 32  <ndip> 210.40
A14cap chunk 25/40 seed 2083875826 18.2 s  max count 323 max ndip 1967 max stack 32  <ndip> 209.85
A14cap chunk 26/40 seed 1702367113 18.1 s  max count 288 max ndip 1630 max stack 33  <ndip> 210.05
A14cap chunk 27/40 seed 3244681928 18.1 s  max count 282 max ndip 1643 max stack 35  <ndip> 210.41
A14cap chunk 28/40 seed 2990901687 18.1 s  max count 282 max ndip 1622 max stack 34  <ndip> 210.32
A14cap chunk 29/40 seed 1252244966 18.1 s  max count 351 max ndip 1907 max stack 33  <ndip> 210.20
A14cap chunk 30/40 seed 3173634320 18.1 s  max count 282 max ndip 1701 max stack 34  <ndip> 210.05
A14cap chunk 31/40 seed 1393136305 18.1 s  max count 280 max ndip 1538 max stack 33  <ndip> 209.85
A14cap chunk 32/40 seed 1624570650 19.7 s  max count 296 max ndip 1638 max stack 35  <ndip> 210.13
A14cap chunk 33/40 seed 4243995531 20.8 s  max count 309 max ndip 1796 max stack 34  <ndip> 210.24
A14cap chunk 34/40 seed 4217271212 21.0 s  max count 287 max ndip 1592 max stack 34  <ndip> 210.56
A14cap chunk 35/40 seed 4053256461 20.4 s  max count 299 max ndip 1667 max stack 34  <ndip> 209.66
A14cap chunk 36/40 seed 472316502 20.5 s  max count 312 max ndip 1588 max stack 33  <ndip> 210.19
A14cap chunk 37/40 seed 3298216999 20.4 s  max count 365 max ndip 1958 max stack 35  <ndip> 209.92
A14cap chunk 38/40 seed 1689319864 20.5 s  max count 328 max ndip 1712 max stack 34  <ndip> 210.58
A14cap chunk 39/40 seed 4157114489 19.9 s  max count 284 max ndip 1503 max stack 34  <ndip> 210.16


==> anc/calc_SHORT/item13/logs/run_A14uv_0.log <==
A14uv chunk 0/8 seed 270289896 103.2 s  max count 18339 max ndip 65678 max stack 56  <ndip> 1212.55
A14uv chunk 1/8 seed 2256852393 109.5 s  max count 9854 max ndip 39255 max stack 55  <ndip> 1212.79
A14uv chunk 2/8 seed 913958290 117.1 s  max count 10292 max ndip 39710 max stack 53  <ndip> 1211.68
A14uv chunk 3/8 seed 589091907 119.0 s  max count 10834 max ndip 37891 max stack 53  <ndip> 1212.67
A14uv chunk 4/8 seed 2345640292 115.4 s  max count 12384 max ndip 47976 max stack 53  <ndip> 1211.28
A14uv chunk 5/8 seed 779819813 114.8 s  max count 11486 max ndip 42162 max stack 57  <ndip> 1215.02
A14uv chunk 6/8 seed 4188596718 113.6 s  max count 8933 max ndip 34301 max stack 56  <ndip> 1208.58
A14uv chunk 7/8 seed 2913848735 112.4 s  max count 7520 max ndip 30389 max stack 56  <ndip> 1211.08


==> anc/calc_SHORT/item13/logs/run_A19_0.log <==
A19 chunk 0/40 seed 841275852 31.1 s  max count 7350 max ndip 23970 max stack 51  <ndip> 365.83
A19 chunk 1/40 seed 4155467821 30.7 s  max count 5558 max ndip 18076 max stack 47  <ndip> 364.88
A19 chunk 2/40 seed 2319647222 30.8 s  max count 10038 max ndip 31972 max stack 50  <ndip> 366.52
A19 chunk 3/40 seed 3729100359 30.8 s  max count 5039 max ndip 16145 max stack 50  <ndip> 365.25
A19 chunk 4/40 seed 3321088048 33.6 s  max count 8272 max ndip 27045 max stack 54  <ndip> 366.33
A19 chunk 5/40 seed 924568785 35.3 s  max count 4790 max ndip 16051 max stack 51  <ndip> 364.46
A19 chunk 6/40 seed 3759143226 34.3 s  max count 9240 max ndip 29794 max stack 48  <ndip> 364.19
A19 chunk 7/40 seed 1822427563 34.5 s  max count 4658 max ndip 14442 max stack 48  <ndip> 366.83
A19 chunk 8/40 seed 3383143764 33.6 s  max count 6501 max ndip 18149 max stack 52  <ndip> 366.54
A19 chunk 9/40 seed 2055672213 33.5 s  max count 4030 max ndip 13762 max stack 49  <ndip> 365.36
A19 chunk 10/40 seed 1084262287 31.5 s  max count 7077 max ndip 20983 max stack 57  <ndip> 366.41
A19 chunk 11/40 seed 73378398 31.3 s  max count 5662 max ndip 19994 max stack 47  <ndip> 366.01
A19 chunk 12/40 seed 3504337941 31.5 s  max count 8747 max ndip 27196 max stack 48  <ndip> 366.78
A19 chunk 13/40 seed 536842196 32.2 s  max count 8186 max ndip 21163 max stack 51  <ndip> 366.14
A19 chunk 14/40 seed 615491507 33.2 s  max count 5598 max ndip 17509 max stack 52  <ndip> 365.81
A19 chunk 15/40 seed 3878786562 33.2 s  max count 6350 max ndip 22447 max stack 44  <ndip> 365.92
A19 chunk 16/40 seed 3305785881 33.7 s  max count 5427 max ndip 17335 max stack 51  <ndip> 366.63
A19 chunk 17/40 seed 4005168344 35.6 s  max count 8136 max ndip 26020 max stack 49  <ndip> 366.30
A19 chunk 18/40 seed 882798791 35.5 s  max count 8224 max ndip 24588 max stack 53  <ndip> 366.67
A19 chunk 19/40 seed 3768312950 35.6 s  max count 7183 max ndip 20961 max stack 49  <ndip> 367.26
A19 chunk 20/40 seed 3054603462 34.7 s  max count 6551 max ndip 21470 max stack 46  <ndip> 365.56
A19 chunk 21/40 seed 1606325015 35.5 s  max count 4440 max ndip 14904 max stack 50  <ndip> 366.88
A19 chunk 22/40 seed 165666844 35.2 s  max count 21201 max ndip 60193 max stack 58  <ndip> 365.99
A19 chunk 23/40 seed 1652093 34.5 s  max count 4923 max ndip 17763 max stack 48  <ndip> 365.29
A19 chunk 24/40 seed 642875018 33.6 s  max count 8881 max ndip 26909 max stack 51  <ndip> 366.09
A19 chunk 25/40 seed 1392207483 34.4 s  max count 5104 max ndip 16948 max stack 47  <ndip> 366.96
A19 chunk 26/40 seed 4056044288 34.0 s  max count 9744 max ndip 32360 max stack 50  <ndip> 366.17
A19 chunk 27/40 seed 3807060257 33.9 s  max count 6984 max ndip 23080 max stack 50  <ndip> 366.46
A19 chunk 28/40 seed 1666089134 34.0 s  max count 8010 max ndip 27251 max stack 49  <ndip> 366.92
A19 chunk 29/40 seed 391341151 33.8 s  max count 8191 max ndip 27106 max stack 51  <ndip> 365.89
A19 chunk 30/40 seed 3998625677 33.8 s  max count 4641 max ndip 15778 max stack 49  <ndip> 365.96
A19 chunk 31/40 seed 4162640428 34.0 s  max count 6691 max ndip 17806 max stack 48  <ndip> 367.00
A19 chunk 32/40 seed 3243586215 32.9 s  max count 11649 max ndip 37665 max stack 55  <ndip> 365.61
A19 chunk 33/40 seed 417685718 33.0 s  max count 8562 max ndip 27057 max stack 51  <ndip> 365.09
A19 chunk 34/40 seed 1338505521 34.0 s  max count 6741 max ndip 19342 max stack 50  <ndip> 366.57
A19 chunk 35/40 seed 3119003536 33.7 s  max count 11444 max ndip 36327 max stack 51  <ndip> 366.84
A19 chunk 36/40 seed 4189364747 34.0 s  max count 14593 max ndip 43452 max stack 45  <ndip> 365.18
A19 chunk 37/40 seed 1569939866 33.8 s  max count 4951 max ndip 15434 max stack 48  <ndip> 366.07
A19 chunk 38/40 seed 2254285813 31.7 s  max count 9979 max ndip 31837 max stack 50  <ndip> 365.41
A19 chunk 39/40 seed 1672674228 29.4 s  max count 6047 max ndip 20861 max stack 47  <ndip> 365.96


==> anc/calc_SHORT/item13/logs/run_A19cap_0.log <==
A19cap chunk 0/40 seed 1651163500 30.6 s  max count 562 max ndip 2420 max stack 36  <ndip> 267.10
A19cap chunk 1/40 seed 1487148749 30.3 s  max count 493 max ndip 2044 max stack 36  <ndip> 266.84
A19cap chunk 2/40 seed 2201176086 28.1 s  max count 531 max ndip 2347 max stack 34  <ndip> 266.82
A19cap chunk 3/40 seed 732109287 25.9 s  max count 464 max ndip 1832 max stack 34  <ndip> 267.18
A19cap chunk 4/40 seed 1828131280 25.4 s  max count 502 max ndip 2127 max stack 34  <ndip> 266.65
A19cap chunk 5/40 seed 3121995889 24.8 s  max count 520 max ndip 2401 max stack 36  <ndip> 267.33
A19cap chunk 6/40 seed 279067610 24.8 s  max count 501 max ndip 2243 max stack 36  <ndip> 266.33
A19cap chunk 7/40 seed 2898492491 23.0 s  max count 487 max ndip 2129 max stack 37  <ndip> 267.12
A19cap chunk 8/40 seed 3456164596 23.0 s  max count 512 max ndip 2389 max stack 34  <ndip> 266.91
A19cap chunk 9/40 seed 963413557 23.7 s  max count 461 max ndip 2038 max stack 34  <ndip> 266.43
A19cap chunk 10/40 seed 2932540079 23.7 s  max count 463 max ndip 2031 max stack 35  <ndip> 267.41
A19cap chunk 11/40 seed 3332221438 24.4 s  max count 503 max ndip 2241 max stack 35  <ndip> 267.08
A19cap chunk 12/40 seed 1144049205 25.0 s  max count 456 max ndip 2214 max stack 37  <ndip> 266.63
A19cap chunk 13/40 seed 3636800244 24.9 s  max count 505 max ndip 2167 max stack 36  <ndip> 266.99
A19cap chunk 14/40 seed 3609733459 24.9 s  max count 492 max ndip 2377 max stack 37  <ndip> 266.95
A19cap chunk 15/40 seed 2970014882 25.6 s  max count 607 max ndip 2674 max stack 34  <ndip> 267.48
A19cap chunk 16/40 seed 1771642425 26.8 s  max count 453 max ndip 2072 max stack 40  <ndip> 266.55
A19cap chunk 17/40 seed 3598815096 26.6 s  max count 505 max ndip 2074 max stack 35  <ndip> 266.78
A19cap chunk 18/40 seed 912744935 26.8 s  max count 534 max ndip 2232 max stack 34  <ndip> 267.78
A19cap chunk 19/40 seed 2381811734 26.6 s  max count 508 max ndip 2263 max stack 35  <ndip> 266.59
A19cap chunk 20/40 seed 3966629094 26.1 s  max count 420 max ndip 1934 max stack 37  <ndip> 267.17
A19cap chunk 21/40 seed 1410318519 26.4 s  max count 533 max ndip 2202 max stack 34  <ndip> 267.03
A19cap chunk 22/40 seed 1300331836 26.8 s  max count 475 max ndip 2167 max stack 34  <ndip> 267.14
A19cap chunk 23/40 seed 792832157 26.3 s  max count 511 max ndip 2165 max stack 35  <ndip> 266.73
A19cap chunk 24/40 seed 884699306 25.9 s  max count 473 max ndip 2107 max stack 33  <ndip> 266.04
A19cap chunk 25/40 seed 3263739291 26.1 s  max count 487 max ndip 2280 max stack 37  <ndip> 267.14
A19cap chunk 26/40 seed 2433762976 24.8 s  max count 484 max ndip 2094 max stack 36  <ndip> 266.39
A19cap chunk 27/40 seed 2417744449 25.7 s  max count 404 max ndip 1905 max stack 35  <ndip> 267.20
A19cap chunk 28/40 seed 3067809486 25.4 s  max count 571 max ndip 2255 max stack 35  <ndip> 266.92
A19cap chunk 29/40 seed 2026864639 25.6 s  max count 483 max ndip 2343 max stack 34  <ndip> 266.23
A19cap chunk 30/40 seed 4078181165 25.2 s  max count 438 max ndip 1933 max stack 36  <ndip> 266.45
A19cap chunk 31/40 seed 763989196 25.5 s  max count 489 max ndip 2354 max stack 34  <ndip> 267.54
A19cap chunk 32/40 seed 3651813703 25.4 s  max count 418 max ndip 2011 max stack 34  <ndip> 266.94
A19cap chunk 33/40 seed 2242360566 25.4 s  max count 498 max ndip 2147 max stack 35  <ndip> 266.98
A19cap chunk 34/40 seed 847282129 25.4 s  max count 519 max ndip 2368 max stack 36  <ndip> 267.09
A19cap chunk 35/40 seed 3243801392 25.4 s  max count 510 max ndip 2155 max stack 36  <ndip> 267.20
A19cap chunk 36/40 seed 1745140907 25.0 s  max count 501 max ndip 2331 max stack 33  <ndip> 267.44
A19cap chunk 37/40 seed 3681856570 24.3 s  max count 490 max ndip 2217 max stack 34  <ndip> 267.43
A19cap chunk 38/40 seed 1978385557 25.5 s  max count 478 max ndip 2199 max stack 35  <ndip> 266.40
A19cap chunk 39/40 seed 3305857108 25.5 s  max count 468 max ndip 2087 max stack 35  <ndip> 266.91


==> anc/calc_SHORT/item13/logs/run_TOY2_0.log <==
TOY2 chunk 0/40 seed 3539456415 4.1 s  max count 67 max ndip 316 max stack 16  <ndip> 24.52
TOY2 chunk 2/40 seed 1405427493 2.6 s  max count 65 max ndip 334 max stack 17  <ndip> 24.59
TOY2 chunk 4/40 seed 1214699587 2.6 s  max count 58 max ndip 277 max stack 16  <ndip> 24.56
TOY2 chunk 6/40 seed 2882460073 2.6 s  max count 62 max ndip 300 max stack 16  <ndip> 24.52
TOY2 chunk 8/40 seed 459472983 2.7 s  max count 71 max ndip 323 max stack 16  <ndip> 24.63
TOY2 chunk 10/40 seed 111158414 2.7 s  max count 65 max ndip 322 max stack 16  <ndip> 24.60
TOY2 chunk 12/40 seed 2192388996 2.7 s  max count 58 max ndip 352 max stack 16  <ndip> 24.61
TOY2 chunk 14/40 seed 621004210 2.6 s  max count 68 max ndip 309 max stack 16  <ndip> 24.59
TOY2 chunk 16/40 seed 3002414984 2.6 s  max count 60 max ndip 266 max stack 17  <ndip> 24.54
TOY2 chunk 18/40 seed 1009978022 2.6 s  max count 66 max ndip 331 max stack 18  <ndip> 24.52
TOY2 chunk 20/40 seed 524117943 2.6 s  max count 60 max ndip 317 max stack 16  <ndip> 24.49
TOY2 chunk 22/40 seed 4201598877 2.6 s  max count 70 max ndip 306 max stack 16  <ndip> 24.55
TOY2 chunk 24/40 seed 2377538715 2.6 s  max count 55 max ndip 267 max stack 17  <ndip> 24.63
TOY2 chunk 26/40 seed 1531543873 2.6 s  max count 64 max ndip 318 max stack 16  <ndip> 24.61
TOY2 chunk 28/40 seed 1140664063 2.7 s  max count 57 max ndip 333 max stack 16  <ndip> 24.56
TOY2 chunk 30/40 seed 2270829224 2.6 s  max count 66 max ndip 295 max stack 16  <ndip> 24.58
TOY2 chunk 32/40 seed 2914497618 2.6 s  max count 59 max ndip 276 max stack 16  <ndip> 24.49
TOY2 chunk 34/40 seed 3125574948 2.6 s  max count 58 max ndip 262 max stack 18  <ndip> 24.54
TOY2 chunk 36/40 seed 673564078 2.7 s  max count 57 max ndip 308 max stack 17  <ndip> 24.52
TOY2 chunk 38/40 seed 3063519232 2.6 s  max count 66 max ndip 335 max stack 18  <ndip> 24.53


==> anc/calc_SHORT/item13/logs/run_TOY2_1.log <==
TOY2 chunk 1/40 seed 519237102 4.0 s  max count 76 max ndip 359 max stack 18  <ndip> 24.51
TOY2 chunk 3/40 seed 2971247972 2.6 s  max count 54 max ndip 274 max stack 17  <ndip> 24.54
TOY2 chunk 5/40 seed 1539565970 2.6 s  max count 68 max ndip 311 max stack 18  <ndip> 24.52
TOY2 chunk 7/40 seed 895897576 2.6 s  max count 61 max ndip 284 max stack 17  <ndip> 24.52
TOY2 chunk 9/40 seed 687146758 2.6 s  max count 62 max ndip 326 max stack 18  <ndip> 24.58
TOY2 chunk 11/40 seed 3365180863 2.6 s  max count 77 max ndip 328 max stack 16  <ndip> 24.50
TOY2 chunk 13/40 seed 1467160261 2.6 s  max count 72 max ndip 332 max stack 17  <ndip> 24.53
TOY2 chunk 15/40 seed 725849059 2.5 s  max count 65 max ndip 314 max stack 18  <ndip> 24.51
TOY2 chunk 17/40 seed 1460100169 2.5 s  max count 63 max ndip 273 max stack 18  <ndip> 24.56
TOY2 chunk 19/40 seed 2748634743 2.5 s  max count 61 max ndip 291 max stack 18  <ndip> 24.57
TOY2 chunk 21/40 seed 3080428518 2.5 s  max count 66 max ndip 303 max stack 17  <ndip> 24.59
TOY2 chunk 23/40 seed 414131260 2.5 s  max count 60 max ndip 322 max stack 17  <ndip> 24.56
TOY2 chunk 25/40 seed 4293466026 2.5 s  max count 74 max ndip 310 max stack 18  <ndip> 24.53
TOY2 chunk 27/40 seed 1547562400 2.5 s  max count 81 max ndip 377 max stack 17  <ndip> 24.58
TOY2 chunk 29/40 seed 2181608910 2.6 s  max count 58 max ndip 288 max stack 16  <ndip> 24.65
TOY2 chunk 31/40 seed 3036787049 2.6 s  max count 74 max ndip 325 max stack 17  <ndip> 24.51
TOY2 chunk 33/40 seed 2589631235 2.6 s  max count 60 max ndip 319 max stack 17  <ndip> 24.54
TOY2 chunk 35/40 seed 2780359141 2.6 s  max count 68 max ndip 338 max stack 18  <ndip> 24.54
TOY2 chunk 37/40 seed 3693783391 2.6 s  max count 59 max ndip 305 max stack 16  <ndip> 24.51
TOY2 chunk 39/40 seed 2814535201 2.6 s  max count 69 max ndip 380 max stack 17  <ndip> 24.48


==> anc/calc_SHORT/item13/logs/run_TOY_0.log <==
TOY chunk 0/40 seed 1296296087 2.1 s  max count 62 max ndip 318 max stack 18  <ndip> 24.44
TOY chunk 2/40 seed 3986590461 2.0 s  max count 59 max ndip 284 max stack 16  <ndip> 24.59
TOY chunk 4/40 seed 1082178555 2.0 s  max count 57 max ndip 284 max stack 16  <ndip> 24.61
TOY chunk 6/40 seed 3497031329 2.0 s  max count 62 max ndip 268 max stack 17  <ndip> 24.48
TOY chunk 8/40 seed 81312223 2.0 s  max count 65 max ndip 342 max stack 16  <ndip> 24.44
TOY chunk 10/40 seed 3725773782 2.0 s  max count 66 max ndip 313 max stack 17  <ndip> 24.52
TOY chunk 12/40 seed 3175761196 2.0 s  max count 57 max ndip 316 max stack 16  <ndip> 24.52
TOY chunk 14/40 seed 583060634 2.0 s  max count 76 max ndip 380 max stack 18  <ndip> 24.56
TOY chunk 16/40 seed 2132124304 2.0 s  max count 66 max ndip 336 max stack 17  <ndip> 24.59
TOY chunk 18/40 seed 381216190 2.0 s  max count 61 max ndip 285 max stack 17  <ndip> 24.53
TOY chunk 20/40 seed 4115144991 2.0 s  max count 64 max ndip 341 max stack 18  <ndip> 24.53
TOY chunk 22/40 seed 1981116069 2.0 s  max count 61 max ndip 295 max stack 16  <ndip> 24.52
TOY chunk 24/40 seed 1790388163 2.0 s  max count 62 max ndip 315 max stack 18  <ndip> 24.50
TOY chunk 26/40 seed 3458148649 2.0 s  max count 61 max ndip 321 max stack 17  <ndip> 24.45
TOY chunk 28/40 seed 1035161559 2.0 s  max count 71 max ndip 322 max stack 18  <ndip> 24.49
TOY chunk 30/40 seed 3782874544 2.0 s  max count 75 max ndip 319 max stack 17  <ndip> 24.57
TOY chunk 32/40 seed 4220929722 2.0 s  max count 59 max ndip 295 max stack 17  <ndip> 24.47
TOY chunk 34/40 seed 1303062348 2.0 s  max count 60 max ndip 317 max stack 18  <ndip> 24.52
TOY chunk 36/40 seed 2781433718 2.0 s  max count 61 max ndip 301 max stack 16  <ndip> 24.58
TOY chunk 38/40 seed 3018289112 2.0 s  max count 59 max ndip 304 max stack 18  <ndip> 24.49


==> anc/calc_SHORT/item13/logs/run_TOY_1.log <==
TOY chunk 1/40 seed 2744574534 2.1 s  max count 71 max ndip 311 max stack 16  <ndip> 24.58
TOY chunk 3/40 seed 4150605212 2.1 s  max count 64 max ndip 316 max stack 16  <ndip> 24.58
TOY chunk 5/40 seed 332846090 2.0 s  max count 70 max ndip 325 max stack 17  <ndip> 24.47
TOY chunk 7/40 seed 3746015360 2.0 s  max count 56 max ndip 308 max stack 16  <ndip> 24.47
TOY chunk 9/40 seed 1356060206 2.0 s  max count 74 max ndip 342 max stack 17  <ndip> 24.51
TOY chunk 11/40 seed 2256706983 2.0 s  max count 67 max ndip 339 max stack 16  <ndip> 24.59
TOY chunk 13/40 seed 3011746445 2.0 s  max count 57 max ndip 330 max stack 17  <ndip> 24.52
TOY chunk 15/40 seed 3202485515 2.0 s  max count 72 max ndip 316 max stack 18  <ndip> 24.60
TOY chunk 17/40 seed 351626289 2.0 s  max count 58 max ndip 271 max stack 16  <ndip> 24.42
TOY chunk 19/40 seed 4276502127 2.0 s  max count 64 max ndip 343 max stack 17  <ndip> 24.65
TOY chunk 21/40 seed 1094925678 2.0 s  max count 58 max ndip 285 max stack 17  <ndip> 24.56
TOY chunk 23/40 seed 3546936548 2.0 s  max count 61 max ndip 306 max stack 18  <ndip> 24.54
TOY chunk 25/40 seed 2115254546 2.0 s  max count 71 max ndip 358 max stack 17  <ndip> 24.58
TOY chunk 27/40 seed 1471586152 2.0 s  max count 68 max ndip 291 max stack 16  <ndip> 24.61
TOY chunk 29/40 seed 1262835334 2.0 s  max count 63 max ndip 317 max stack 18  <ndip> 24.59
TOY chunk 31/40 seed 1386355281 2.0 s  max count 61 max ndip 309 max stack 17  <ndip> 24.56
TOY chunk 33/40 seed 2284214059 2.0 s  max count 61 max ndip 318 max stack 17  <ndip> 24.52
TOY chunk 35/40 seed 322287021 2.0 s  max count 67 max ndip 336 max stack 17  <ndip> 24.52
TOY chunk 37/40 seed 4190886855 2.0 s  max count 59 max ndip 307 max stack 17  <ndip> 24.58
TOY chunk 39/40 seed 2318906649 2.0 s  max count 68 max ndip 325 max stack 17  <ndip> 24.54


==> anc/calc_SHORT/item13/nm_bias_control.py <==
#!/usr/bin/env python3
"""Bias of the information estimates, measured on laws whose information is known by direct summation.

For every configuration, size-cut variant and depth analysed by analyze.py, one sample of the same
number of events is drawn from the negative multinomial of SHORT1 Eq. (nm) at the measured means and
at k = k_hat (1/F of the total count, the moment-matched 1+0 law), as Poisson counts of one Gamma
source.  The same estimators as for the cascade are applied to it: the Grassberger estimate at full N,
the block means at N/2^m, the extrapolations in 1/n.  Their difference from the summed value
(nm_exact.cmi_nm) is the bias of each procedure for a law of the same means and variance.  The
bias-corrected cascade estimate is then I_grass(N) - bias_NM(N).

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -W ignore nm_bias_control.py CONFIG ) > logs/nm_bias_CONFIG.log
Output: results/CONFIG_nmbias.json
Seeds: numpy default_rng([20260923, 13, config hash, variant, depth]).
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, os, json, time, zlib
sys.dont_write_bytecode = True
import numpy as np
HERE = _PKG + '/calc_SHORT/item13'
sys.path.insert(0, HERE)
from cmi_est import cmi, gaussian_values, est_blocks, extrapolate


def main():
    name = sys.argv[1]
    R = json.load(open(os.path.join(HERE, 'results', f'{name}.json')))
    outfn = os.path.join(HERE, 'results', f'{name}_nmbias.json')
    OUT = dict(config=name, variants={})
    t0 = time.time()
    for iv, var in sorted(R['variants'].items()):
        OUT['variants'][iv] = {}
        for y0, d in sorted(var['depths'].items(), key=lambda t: int(t[0])):
            if d['nm_khat'] is None:
                continue
            t1 = time.time()
            k = d['k_hat']; lam = d['lam']; N = var['N']
            rng = np.random.default_rng([20260923, 13, zlib.crc32(name.encode()), int(iv), int(y0)])
            w = rng.gamma(k, 1.0/k, size=N)
            s = [rng.poisson(l*w).astype(np.int64) for l in lam]
            del w
            full = cmi(*s)
            gv = gaussian_values(*s)
            bl = est_blocks(*s, mmax=6)
            ex2 = extrapolate(bl, order=2)
            ex1 = extrapolate(bl[:5], order=1)
            exact = d['nm_khat']['cmi']
            rec = dict(k=k, lam=lam, N=N, exact=exact, IG_exact=d['nm_khat']['IG'],
                       grass_full=float(full['grass']), plugin_full=float(full['plugin']),
                       bias_full=float(full['grass'] - exact), bias_plugin=float(full['plugin'] - exact),
                       se_full=bl[1][2]/np.sqrt(2),
                       extrap2=ex2, bias_extrap2=ex2['I_inf'] - exact,
                       extrap1=ex1, bias_extrap1=ex1['I_inf'] - exact,
                       IG_pc=gv['IG_pc'], IG_slope=gv['IG_slope'], blocks=bl, ncells=full['ncells'])
            OUT['variants'][iv][y0] = rec
            print(f"{name} v{iv} y0={y0} k={k:.4f} lam=({lam[0]:.2f},{lam[1]:.2f},{lam[2]:.2f}) exact {exact:.5f}  "
                  f"grass(N) {full['grass']:.5f} bias {full['grass']-exact:+.5f}+-{rec['se_full']:.5f}  "
                  f"extrap2 {ex2['I_inf']:.5f} bias {ex2['I_inf']-exact:+.5f}+-{ex2['se']:.5f}  "
                  f"extrap1 bias {ex1['I_inf']-exact:+.5f}+-{ex1['se']:.5f}  cells {full['ncells']}  "
                  f"({time.time()-t1:.0f} s)", flush=True)
            with open(outfn + '.tmp', 'w') as f:
                json.dump(OUT, f, indent=1, default=float)
            os.replace(outfn + '.tmp', outfn)
    print(f"done {time.time()-t0:.0f} s")


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/nm_exact.py <==
#!/usr/bin/env python3
"""Information quantities, by direct summation, of the negative multinomial of SHORT1 Eq. (nm), shape k, window
means lam = (lam1, lam2, lam3).

    I(n1:n3|n2) = sum_b P(n2 = b) M(k + b),
with M(K) the mutual information of the two-window negative multinomial of shape K and ratios
c_j = lam_j/(k + lam2) (SHORT1 Eqs. (cj), (mixture2)), computed by direct summation over the pair
(n1, n3) at each fixed b (no array indexed by three counts).  Pair ranges: each n_j within the mean
plus or minus 14 standard deviations plus 30; b up to where P(n2 = b) < 1e-16.  When more than 400
values of b contribute, M(K) is summed at every b <= 60 and at 120 further values of K spaced
evenly in 1/K, and interpolated between them by a cubic spline in 1/K (M is smooth in 1/K and tends to
I_G as K grows, SHORT1 Appendix A); the spline error is checked in __main__ against the full sum.
    I_G = (1/2) ln[(1 + c1)(1 + c3)/(1 + c1 + c3)]   (SHORT1 Eq. (IG)).
"""
import numpy as np
from scipy.special import gammaln
from scipy.interpolate import CubicSpline


def nb_logpmf(n, K, mean):
    p = mean/(K + mean)
    return gammaln(K + n) - gammaln(K) - gammaln(n + 1) + n*np.log(p) + K*np.log1p(-p)


def I_G(k, lam):
    l1, l2, l3 = lam
    c1, c3 = l1/(k + l2), l3/(k + l2)
    return 0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3))


def M_of_K(K, c1, c3):
    """Mutual information and normalization of the two-window negative multinomial, shape K."""
    den = 1.0 + c1 + c3
    la1, la3, la0 = np.log(c1/den), np.log(c3/den), np.log(1.0/den)
    m1, m3 = K*c1, K*c3
    s1, s3 = np.sqrt(m1*(1 + c1)), np.sqrt(m3*(1 + c3))
    a1 = max(0, int(m1 - 14*s1 - 30)); b1 = int(m1 + 14*s1 + 30)
    a3 = max(0, int(m3 - 14*s3 - 30)); b3 = int(m3 + 14*s3 + 30)
    n1 = np.arange(a1, b1 + 1, dtype=float)[:, None]; n3 = np.arange(a3, b3 + 1, dtype=float)[None, :]
    lj = (gammaln(K + n1 + n3) - gammaln(K) - gammaln(n1 + 1) - gammaln(n3 + 1)
          + n1*la1 + n3*la3 + K*la0)
    l1m = nb_logpmf(n1, K, m1); l3m = nb_logpmf(n3, K, m3)
    pj = np.exp(lj)
    return float(np.sum(pj*(lj - l1m - l3m))), float(pj.sum())


def cmi_nm(k, lam, spline=True):
    l1, l2, l3 = [float(x) for x in lam]
    c1, c3 = l1/(k + l2), l3/(k + l2)
    bmax = int(l2 + 40*np.sqrt(l2*(1 + l2/k)) + 60)
    while True:
        b = np.arange(bmax + 1)
        pb = np.exp(nb_logpmf(b, k, l2))
        if pb[-1] < 1e-16 or bmax > 10**7:
            break
        bmax *= 2
    keep = pb > 1e-18
    b = b[keep]; pb = pb[keep]
    if spline and len(b) > 400:
        exact_b = b[b <= 60]
        Kx = k + np.concatenate((exact_b, 1.0/np.linspace(1.0/(k + 61), 1.0/(k + b[-1]), 120) - k))
        Kx = np.unique(Kx)
        MN = np.array([M_of_K(K, c1, c3) for K in Kx])
        cs = CubicSpline(1.0/Kx[::-1], MN[::-1, 0])
        cn = CubicSpline(1.0/Kx[::-1], MN[::-1, 1])
        Mb = cs(1.0/(k + b)); Nb = cn(1.0/(k + b))
        mode = 'spline'
    else:
        MN = np.array([M_of_K(k + bb, c1, c3) for bb in b])
        Mb, Nb = MN[:, 0], MN[:, 1]
        mode = 'full'
    return dict(cmi=float(np.sum(pb*Mb)), IG=float(I_G(k, lam)),
                norm_deficit=float(1.0 - np.sum(pb*Nb)), c1=c1, c3=c3, nb=int(len(b)), mode=mode)


if __name__ == '__main__':
    # control against calc_SHORT/item2/exact_info.log, row 'cuts k=1 null': 0.0943953, 0.1027528
    r = cmi_nm(1.0, [2.4360, 3.6341, 5.4215])
    print("k=1, (2.4360, 3.6341, 5.4215):", r, " item2: 0.0943953 0.1027528")
    lam = np.diff(np.exp(0.4*(4 + np.arange(4.0))))
    for k in (1.0, 1.84, 3.0):
        r = cmi_nm(k, k*lam)
        print(f"k={k}: exact lam: cmi={r['cmi']:.7f} IG={r['IG']:.7f} deficit={r['norm_deficit']:.1e}  "
              "(item2: 0.0943953, 0.0990197, 0.1007644)")
    # spline against the full sum where both are feasible
    for k, lam in ((1.0, [20.0, 30.0, 45.0]), (0.5, [12.0, 18.0, 27.0]), (1.0, [60.0, 60.0, 60.0])):
        a = cmi_nm(k, lam, spline=True); f = cmi_nm(k, lam, spline=False)
        print(f"k={k} lam={lam}: spline {a['cmi']:.9f} ({a['mode']}, {a['nb']} b)  full {f['cmi']:.9f}  "
              f"diff {a['cmi']-f['cmi']:+.1e}  deficits {a['norm_deficit']:.1e} {f['norm_deficit']:.1e}")


==> anc/calc_SHORT/item13/results/A14.json <==
{
 "config": "A14",
 "meta": {
  "abar": 0.14324,
  "rho": 0.01,
  "R": null,
  "ymax": 10.0,
  "cuts": [
   0.0,
   0.1,
   0.3
  ],
  "toy": 0,
  "nev": 10000000,
  "h": 0.5,
  "nbins": 20,
  "chunk": 250000,
  "nchunks": 40,
  "r0": 1.0,
  "rate_r0": 1.319274830165745
 },
 "variants": {
  "0": {
   "cut": 0.0,
   "N": 10000000,
   "window_means": [
    1.8216544,
    3.1772199,
    5.228694,
    8.291788,
    12.8243621,
    19.4701986,
    29.1730279,
    43.2793502,
    63.7232212,
    93.2679559
   ],
   "Nbar": [
    1.0,
    2.8216544,
    5.9988743,
    11.2275683,
    19.5193563,
    32.3437184,
    51.813917000000004,
    80.9869449,
    124.26629510000001,
    187.9895163,
    281.2574722
   ],
   "rate_eff": [
    1.0373233795950763,
    0.7542484553641035,
    0.6268003742797396,
    0.5530343947678662,
    0.5050132218876491,
    0.47123895523989906,
    0.44662918647409394,
    0.4281388364553211,
    0.4139593928496083,
    0.4028843240745766
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      1.8216544,
      3.1772199,
      5.228694
     ],
     "ratio_l1l3_l22": 0.9435494489830748,
     "rate_triple": 0.5272082172613783,
     "F": {
      "11": 0.48106061332218686,
      "12": 0.45683821794183066,
      "13": 0.4278700182231434,
      "22": 0.5152044103140354,
      "23": 0.5115846271325479,
      "33": 0.5578120067301391
     },
     "F_se": {
      "11": 0.0005895484334722718,
      "12": 0.0004481513675171834,
      "13": 0.0004502203825326963,
      "22": 0.0005490650921101553,
      "23": 0.0005101611509353735,
      "33": 0.0006297685646843842
     },
     "T": {
      "111": 0.5189376829297763,
      "112": 0.5155996154641663,
      "113": 0.5035920663553537,
      "122": 0.5592567638751107,
      "123": 0.5665097648445583,
      "133": 0.6002028701857255,
      "222": 0.6933141448892163,
      "223": 0.7335980746932463,
      "233": 0.8149329832657709,
      "333": 0.9614044585582501
     },
     "T_se": {
      "111": 0.002676297443695407,
      "112": 0.00221166087450287,
      "113": 0.002342952608269929,
      "122": 0.002380543642459058,
      "123": 0.002507575873693288,
      "133": 0.003070875487066275,
      "222": 0.003352705707225398,
      "223": 0.003513101527367454,
      "233": 0.004261932595071082,
      "333": 0.005929628655132504
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.02896819971868725,
       "se": 0.0003007783421619343,
       "z": 96.31078990086071
      },
      "F23-F13": {
       "value": 0.08371460890940452,
       "se": 0.0003834290518890411,
       "z": 218.33141880347225
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.056341404314045884,
       "se": 0.00027945115343604876,
       "z": 201.61449906822224
      },
      "F11-F13": {
       "value": 0.05319059509904345,
       "se": 0.00045336805480876625,
       "z": 117.32320911203063
      },
      "F22-F13": {
       "value": 0.087334392090892,
       "se": 0.000498256582419597,
       "z": 175.27995649708257
      },
      "F33-F13": {
       "value": 0.12994198850699568,
       "se": 0.0004663186690815554,
       "z": 278.65491373726206
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.052594722356279766,
       "se": 0.00017426877075232415,
       "z": 301.8023374424837
      },
      "T123-2F12F23": {
       "value": 0.09908694607322005,
       "se": 0.0019190769639201796,
       "z": 51.63260668337708
      }
     },
     "tests": {
      "kappa2_tot": 0.5017436836026847,
      "W_order2_nm": 309886.23277821636,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 78942.48225119057,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 51057.63333259083,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 300100.22880783124,
      "p_within2_nm": 0.0,
      "W_order3_nm": 287818.74568283494,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 83879.2201416385,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 16114.346370424188,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 466819.19947569154,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 225.95936212644702,
      "z_gamma_nm": 289.6190949188926,
      "z_gamma123_nm": 126.94229543546228,
      "kappa2_nm": 0.5017436836026851,
      "kappa3_nm": 0.7078133721511053,
      "gamma_ratio_nm": 1.4058045340287348,
      "W_order2_src": 294688.4369325387,
      "p_order2_src": 0.0,
      "W_cross2_src": 65823.26560585981,
      "p_cross2_src": 0.0,
      "W_adj2_src": 43854.53310249986,
      "p_adj2_src": 0.0,
      "W_within2_src": 283292.3962946833,
      "p_within2_src": 0.0,
      "W_order3_src": 162497.73075005948,
      "p_order3_src": 0.0,
      "W_gamma_src": 5979.955210378,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1331.6045828861515,
      "p_gamma123_src": 1.5316716534200942e-291,
      "W_joint_src": 339689.97582907823,
      "p_joint_src": 0.0,
      "z_adj2_src": 209.41473945856788,
      "z_gamma_src": 77.33017011734812,
      "z_gamma123_src": 36.491157598603955,
      "kappa2_src": 0.501743683602685,
      "kappa3_src": 0.7078133721511061,
      "gamma_ratio_src": 1.405804534028737,
      "W_order2_emp": 128560.04138979138,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 48391.22613305932,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 40648.406234530186,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 123742.9808793774,
      "p_within2_emp": 0.0,
      "W_order3_emp": 13047.92838017863,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 1562.9348658445854,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2665.926072920315,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 171978.79653493577,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 201.61449906822224,
      "z_gamma_emp": 39.5339710356117,
      "z_gamma123_emp": 51.63260668337708,
      "kappa2_emp": 0.4588528795355521,
      "kappa3_emp": 0.4855856233313472,
      "gamma_ratio_emp": 1.1531582265122589
     },
     "k_hat": 1.9930495045192618,
     "kappa2_tot": 0.5017436836026847,
     "k_reg": 2.2860378691558436,
     "k_reg_each": [
      2.594884099789918,
      1.9771916385217687
     ],
     "gauss": {
      "cov": [
       [
        3.418018189109564,
        2.6440869537870153,
        4.075408176209168
       ],
       [
        2.6440869537870153,
        8.378068244858284,
        8.498808222062191
       ],
       [
        4.075408176209168,
        8.498808222062191,
        20.47885290222276
       ]
      ],
      "c1": 0.3155962539944362,
      "c3": 1.0144114339577035,
      "rho_pc": 0.25171665543647176,
      "IG_pc": 0.03272881816347884,
      "IG_slope": 0.0643727406173553,
      "rho_slope": 0.34756623917418894
     },
     "cmi_full_grass": 0.034097460736177254,
     "cmi_full_plugin": 0.03499865702525806,
     "ncells": 15722,
     "cmi_blocks": [
      [
       10000000,
       0.034097460736177254,
       NaN,
       1,
       NaN,
       0.0013686425726984128,
       NaN
      ],
      [
       5000000,
       0.034311527632072014,
       3.905084807520609e-05,
       2,
       5.5226238970127726e-05,
       0.0015826970397621945,
       6.9952813154805504e-06
      ],
      [
       2500000,
       0.03462451983655024,
       3.328610145211995e-05,
       4,
       6.65722029042399e-05,
       0.0018954738225232057,
       7.154710279516778e-05
      ],
      [
       1250000,
       0.035245381144506704,
       9.28960547733445e-05,
       8,
       0.0002627497211028354,
       0.0025160914049651914,
       5.825285381639603e-05
      ],
      [
       625000,
       0.03629784530111263,
       7.333363004421606e-05,
       16,
       0.0002933345201768642,
       0.0035681598266187977,
       6.522454428323014e-05
      ],
      [
       312500,
       0.037939665289245916,
       7.910628897473695e-05,
       32,
       0.00044749274694831295,
       0.005208488803617237,
       7.413974728393466e-05
      ],
      [
       156250,
       0.04053450171478197,
       9.958687417244733e-05,
       64,
       0.0007966949933795786,
       0.007801130958395573,
       7.698479378333437e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03398676387387531,
      "se": 2.2829769912469164e-05,
      "coef": [
       0.03398676387387531,
       1531.5915608028201,
       -80405383.04584695
      ],
      "chi2": 8.181957754329755,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03398781719772342,
      "se": 2.3755845951652023e-05,
      "coef": [
       0.03398781719772342,
       1485.878296059614
      ],
      "chi2": 5.4633005363835085,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0843993066438555,
      "IG": 0.09244616295046716,
      "norm_deficit": 1.4432899320127035e-15,
      "c1": 0.4360925313029367,
      "c3": 1.2517162431405635,
      "nb": 147,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0663966266869421,
      "IG": 0.07020628182699365,
      "norm_deficit": -2.6645352591003757e-15,
      "c1": 0.3523325880093824,
      "c3": 1.011300106611402,
      "nb": 91,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 12.847086668014526
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      3.1772199,
      5.228694,
      8.291788
     ],
     "ratio_l1l3_l22": 0.9636271135898697,
     "rate_triple": 0.4796295291507646,
     "F": {
      "11": 0.5152044103140354,
      "12": 0.5115846271325479,
      "13": 0.504328501004029,
      "22": 0.5578120067301391,
      "23": 0.570649395845416,
      "33": 0.6162225573076503
     },
     "F_se": {
      "11": 0.0005490650921101553,
      "12": 0.0005101611509353735,
      "13": 0.00055709662607762,
      "22": 0.0006297685646843842,
      "23": 0.0006711769461453839,
      "33": 0.000825431339113276
     },
     "T": {
      "111": 0.6933141448892163,
      "112": 0.7335980746932463,
      "113": 0.7644271836579736,
      "122": 0.8149329832657709,
      "123": 0.8695701888858527,
      "133": 0.953910659408678,
      "222": 0.9614044585582501,
      "223": 1.0529545588255802,
      "233": 1.1866819362212946,
      "333": 1.3792149360626982
     },
     "T_se": {
      "111": 0.003352705707225398,
      "112": 0.003513101527367454,
      "113": 0.004095484492484923,
      "122": 0.004261932595071082,
      "123": 0.0050150683715812295,
      "133": 0.006278688628898886,
      "222": 0.005929628655132504,
      "223": 0.007063969359893894,
      "233": 0.00890878142006604,
      "333": 0.011776383792850323
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.007256126128518892,
       "se": 0.00023922593912524182,
       "z": 30.33168625046173
      },
      "F23-F13": {
       "value": 0.06632089484138692,
       "se": 0.0003427723753262466,
       "z": 193.4837799524057
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.03678851048495291,
       "se": 0.00022779180834165034,
       "z": 161.50058578830095
      },
      "F11-F13": {
       "value": 0.01087590931000637,
       "se": 0.0003413128224334885,
       "z": 31.864930337112536
      },
      "F22-F13": {
       "value": 0.05348350572611005,
       "se": 0.0004174490762366953,
       "z": 128.11983250331755
      },
      "F33-F13": {
       "value": 0.11189405630362126,
       "se": 0.00046267959452477996,
       "z": 241.83918553518248
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.03422548345661061,
       "se": 0.00011502547607081698,
       "z": 297.5469837267983
      },
      "T123-2F12F23": {
       "value": 0.28569927209187096,
       "se": 0.004068315143735293,
       "z": 70.22545255173087
      }
     },
     "tests": {
      "kappa2_tot": 0.5590494503486916,
      "W_order2_nm": 405091.7430452915,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 95013.78208926538,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 38319.978079010296,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 393657.1803088965,
      "p_within2_nm": 0.0,
      "W_order3_nm": 640160.3301778255,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 267924.22552637616,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 117591.3121858309,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 949556.6065603504,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 195.75489286097115,
      "z_gamma_nm": 517.6139734651452,
      "z_gamma123_nm": 342.91589666539363,
      "kappa2_nm": 0.5590494503486918,
      "kappa3_nm": 1.0323507801592255,
      "gamma_ratio_nm": 1.6515694657084963,
      "W_order2_src": 368161.71833342937,
      "p_order2_src": 0.0,
      "W_cross2_src": 68509.634676344,
      "p_cross2_src": 0.0,
      "W_adj2_src": 28468.440260947234,
      "p_adj2_src": 0.0,
      "W_within2_src": 353756.97898938204,
      "p_within2_src": 0.0,
      "W_order3_src": 266584.7574918191,
      "p_order3_src": 0.0,
      "W_gamma_src": 4980.888287004315,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 2398.9141372160625,
      "p_gamma123_src": 0.0,
      "W_joint_src": 469557.69395394484,
      "p_joint_src": 0.0,
      "z_adj2_src": 168.7259323902145,
      "z_gamma_src": 70.57540851461162,
      "z_gamma123_src": 48.978711061195376,
      "kappa2_src": 0.5590494503486926,
      "kappa3_src": 1.0323507801592304,
      "gamma_ratio_src": 1.6515694657084994,
      "W_order2_emp": 109190.78999747314,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 37509.57983903108,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 26082.439209964352,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 104594.09851036571,
      "p_within2_emp": 0.0,
      "W_order3_emp": 6439.592536331122,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 3430.474607866557,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 4931.614186095404,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 166203.24778156666,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 161.50058578830095,
      "z_gamma_emp": 58.57025360937544,
      "z_gamma123_emp": 70.22545255173087,
      "kappa2_emp": 0.4918375070412371,
      "kappa3_emp": 0.616456901206041,
      "gamma_ratio_emp": 1.2741760397260653
     },
     "k_hat": 1.788750528913458,
     "kappa2_tot": 0.5590494503486916,
     "k_reg": 2.030972943188755,
     "k_reg_each": [
      2.4271816557430617,
      1.6347642306344476
     ],
     "gauss": {
      "cov": [
       [
        8.378068244858284,
        8.498808222062191,
        13.286451888447605
       ],
       [
        8.498808222062191,
        20.47885290222276,
        24.740633809134323
       ],
       [
        13.286451888447605,
        24.740633809134323,
        50.65940362967657
       ]
      ],
      "c1": 0.415004114861323,
      "c3": 1.208106427018136,
      "rho_pc": 0.300763569239945,
      "IG_pc": 0.04740744975800233,
      "IG_slope": 0.0874534618587969,
      "rho_slope": 0.40058063115402504
     },
     "cmi_full_grass": 0.05020433013885217,
     "cmi_full_plugin": 0.05252856969329045,
     "ncells": 37725,
     "cmi_blocks": [
      [
       10000000,
       0.05020433013885217,
       NaN,
       1,
       NaN,
       0.0027968803808498394,
       NaN
      ],
      [
       5000000,
       0.05082501818817331,
       4.856365081362667e-05,
       2,
       6.867937361898204e-05,
       0.003417421454763425,
       0.0001523473827749061
      ],
      [
       2500000,
       0.051832687480169115,
       8.015235559848726e-05,
       4,
       0.00016030471119697452,
       0.004424856110538385,
       8.467015912279774e-05
      ],
      [
       1250000,
       0.05335455270010847,
       9.581694538509373e-05,
       8,
       0.0002710112473375234,
       0.005946344156046488,
       8.528723412251132e-05
      ],
      [
       625000,
       0.0558694960796729,
       0.00010452456475025503,
       16,
       0.0004180982590010201,
       0.008460117299743462,
       0.00010155083845940998
      ],
      [
       312500,
       0.059868760590613634,
       0.00011160428656166162,
       32,
       0.0006313291826979009,
       0.012457846130198298,
       0.00010667793501879966
      ],
      [
       156250,
       0.06625453353412691,
       0.00012434535025316254,
       64,
       0.0009947628020253003,
       0.01883776445651221,
       0.00010558135049079951
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04994678426030489,
      "se": 3.0421345546333414e-05,
      "coef": [
       0.04994678426030489,
       3968.2972677711246,
       -224854996.23647726
      ],
      "chi2": 73.56287603732645,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04993460418439286,
      "se": 3.1360590302391764e-05,
      "coef": [
       0.04993460418439286,
       3904.707268772933
      ],
      "chi2": 53.540551993385876,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09996618724710828,
      "IG": 0.10714867959499812,
      "norm_deficit": 3.552713678800501e-15,
      "c1": 0.5100940742955105,
      "c3": 1.3312241699463805,
      "nb": 227,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08842478574928603,
      "IG": 0.09244164033363415,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.45276024440366225,
      "c3": 1.1815965150612817,
      "nb": 147,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 12.984102725982666
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      5.228694,
      8.291788,
      12.8243621
     ],
     "ratio_l1l3_l22": 0.9752874117496676,
     "rate_triple": 0.44859255866410574,
     "F": {
      "11": 0.5578120067301391,
      "12": 0.570649395845416,
      "13": 0.5792775109335961,
      "22": 0.6162225573076503,
      "23": 0.6411517225840455,
      "33": 0.6899984803413592
     },
     "F_se": {
      "11": 0.0006297685646843842,
      "12": 0.0006711769461453839,
      "13": 0.0007654992254468111,
      "22": 0.000825431339113276,
      "23": 0.0009393059401858218,
      "33": 0.0011503738458491927
     },
     "T": {
      "111": 0.9614044585582501,
      "112": 1.0529545588255802,
      "113": 1.1334090352199298,
      "122": 1.1866819362212946,
      "123": 1.2976286770681316,
      "133": 1.4441750542218497,
      "222": 1.3792149360626982,
      "223": 1.533104166665909,
      "233": 1.7350189426589038,
      "333": 2.0003568296942076
     },
     "T_se": {
      "111": 0.005929628655132504,
      "112": 0.007063969359893894,
      "113": 0.008637037375428298,
      "122": 0.00890878142006604,
      "123": 0.011010430638951853,
      "133": 0.01411433605440416,
      "222": 0.011776383792850323,
      "223": 0.014668254300237863,
      "233": 0.018952986452242457,
      "333": 0.025226688554482908
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.008628115088180177,
       "se": 0.0002252328190029219,
       "z": -38.307539400233885
      },
      "F23-F13": {
       "value": 0.06187421165044937,
       "se": 0.0003398368628039289,
       "z": 182.07033557200683
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.026623048281134598,
       "se": 0.00019981015101040332,
       "z": 133.24172043565716
      },
      "F11-F13": {
       "value": -0.021465504203457053,
       "se": 0.0003323115202061672,
       "z": -64.59452320563481
      },
      "F22-F13": {
       "value": 0.03694504637405416,
       "se": 0.0003720238165177002,
       "z": 99.30828278650375
      },
      "F33-F13": {
       "value": 0.1107209694077631,
       "se": 0.0005268717116480978,
       "z": 210.147872736266
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.024318138338697004,
       "se": 8.939148718290913e-05,
       "z": 272.0408744172501
      },
      "T123-2F12F23": {
       "value": 0.565882990792465,
       "se": 0.009505644382641029,
       "z": 59.531260376820576
      }
     },
     "tests": {
      "kappa2_tot": 0.6262103535872088,
      "W_order2_nm": 598579.765746252,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 164394.239653111,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 30977.212275862585,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 583080.60817126,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1605307.4001262668,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 599647.0007411625,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 341452.6170176933,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 2215405.211686788,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 176.00344393182365,
      "z_gamma_nm": 774.3687756754932,
      "z_gamma123_nm": 584.3394706997751,
      "kappa2_nm": 0.6262103535872082,
      "kappa3_nm": 1.5061187941084153,
      "gamma_ratio_nm": 1.9203869433346277,
      "W_order2_src": 507508.4557627745,
      "p_order2_src": 0.0,
      "W_cross2_src": 101606.37871518696,
      "p_cross2_src": 0.0,
      "W_adj2_src": 19448.176597333822,
      "p_adj2_src": 0.0,
      "W_within2_src": 486386.26598850416,
      "p_within2_src": 0.0,
      "W_order3_src": 548851.6601550732,
      "p_order3_src": 0.0,
      "W_gamma_src": 3075.565659019042,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1868.6964512386182,
      "p_gamma123_src": 0.0,
      "W_joint_src": 812455.0825826721,
      "p_joint_src": 0.0,
      "z_adj2_src": 139.4567194413156,
      "z_gamma_src": 55.4577826731203,
      "z_gamma123_src": 43.228421799073566,
      "kappa2_src": 0.6262103535872062,
      "kappa3_src": 1.5061187941083114,
      "gamma_ratio_src": 1.9203869433345075,
      "W_order2_emp": 82536.92320748144,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 34084.60790271759,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 17753.356064653817,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 79625.52674672882,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3660.1001497631105,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 3969.0093936877065,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3543.9709620528074,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 150033.35025669108,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 133.24172043565716,
      "z_gamma_emp": 63.00007455303293,
      "z_gamma123_emp": 59.531260376820576,
      "kappa2_emp": 0.5242042387008489,
      "kappa3_emp": 0.7485628188079785,
      "gamma_ratio_emp": 1.3620630123553503
     },
     "k_hat": 1.5969074836779038,
     "kappa2_tot": 0.6262103535872088,
     "k_reg": 1.8259404179957377,
     "k_reg_each": [
      2.4145876670725452,
      1.23729316891893
     ],
     "gauss": {
      "cov": [
       [
        20.47885290222276,
        24.740633809134323,
        38.84326341802907
       ],
       [
        24.740633809134323,
        50.65940362967657,
        68.17808814936686
       ],
       [
        38.84326341802907,
        68.17808814936686,
        126.30446645404675
       ]
      ],
      "c1": 0.48837199091386696,
      "c3": 1.3458130823598513,
      "rho_pc": 0.32568288643115045,
      "IG_pc": 0.056063535575182656,
      "IG_slope": 0.10428026366529536,
      "rho_slope": 0.433875673390486
     },
     "cmi_full_grass": 0.06329000957020092,
     "cmi_full_plugin": 0.06832934087342402,
     "ncells": 78962,
     "cmi_blocks": [
      [
       10000000,
       0.06329000957020092,
       NaN,
       1,
       NaN,
       0.007226473995018266,
       NaN
      ],
      [
       5000000,
       0.06475902115175636,
       3.4899318295700255e-05,
       2,
       4.935508925135479e-05,
       0.008694641625095659,
       0.00025673770005371627
      ],
      [
       2500000,
       0.06697648355118746,
       0.00014236687722047787,
       4,
       0.00028473375444095574,
       0.010911331856025027,
       0.00028850483400161855
      ],
      [
       1250000,
       0.07046555600393223,
       0.00010662124705603287,
       8,
       0.00030157042724754824,
       0.01439977634365128,
       0.0002478484959534167
      ],
      [
       625000,
       0.07596756064504884,
       0.00013345028276506922,
       16,
       0.0005338011310602769,
       0.019900777494634397,
       0.00020071077419270863
      ],
      [
       312500,
       0.08454328802278738,
       0.00011858000113760303,
       32,
       0.000670789783340061,
       0.028473455302431495,
       0.000170983430355226
      ],
      [
       156250,
       0.09757096973382953,
       0.00014158742190734422,
       64,
       0.0011326993752587538,
       0.04149287187056723,
       0.0001709108392899329
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06263247346989166,
      "se": 2.3383398313751044e-05,
      "coef": [
       0.06263247346989166,
       8968.910954956296,
       -556351752.2261657
      ],
      "chi2": 418.5477856639961,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0626005669017948,
      "se": 2.4605003161609906e-05,
      "coef": [
       0.0626005669017948,
       8975.070418906997
      ],
      "chi2": 306.6588996277674,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11110650746175595,
      "IG": 0.11710466247596767,
      "norm_deficit": 7.438494264988549e-15,
      "c1": 0.5627220509120526,
      "c3": 1.3801823825511301,
      "nb": 345,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.10487623287345993,
      "IG": 0.10863570428676105,
      "norm_deficit": 1.887379141862766e-15,
      "c1": 0.5287546783729346,
      "c3": 1.2968709696003535,
      "nb": 238,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.91018295288086
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      8.291788,
      12.8243621,
      19.4701986
     ],
     "ratio_l1l3_l22": 0.9816282023662246,
     "rate_triple": 0.4268096961024699,
     "F": {
      "11": 0.6162225573076503,
      "12": 0.6411517225840455,
      "13": 0.6629724465906521,
      "22": 0.6899984803413592,
      "23": 0.7259225367923894,
      "33": 0.7806607307793569
     },
     "F_se": {
      "11": 0.000825431339113276,
      "12": 0.0009393059401858218,
      "13": 0.0010949229165682264,
      "22": 0.0011503738458491927,
      "23": 0.0013535660338631537,
      "33": 0.0016573658467235442
     },
     "T": {
      "111": 1.3792149360626982,
      "112": 1.533104166665909,
      "113": 1.6804711125138752,
      "122": 1.7350189426589038,
      "123": 1.923594018487344,
      "133": 2.1582680928303226,
      "222": 2.0003568296942076,
      "223": 2.2436796428362733,
      "233": 2.547483868961938,
      "333": 2.9283437972046666
     },
     "T_se": {
      "111": 0.011776383792850323,
      "112": 0.014668254300237863,
      "113": 0.018166540509886878,
      "122": 0.018952986452242457,
      "123": 0.02388661208667167,
      "133": 0.030725205707256197,
      "222": 0.025226688554482908,
      "223": 0.03232063267162028,
      "233": 0.04222854505009834,
      "333": 0.05607955534396118
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.021820724006606618,
       "se": 0.0002489610809877394,
       "z": -87.64712910160134
      },
      "F23-F13": {
       "value": 0.06295009020173725,
       "se": 0.0003856930835024667,
       "z": 163.21290916106005
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.020564683097565317,
       "se": 0.00018623534990957038,
       "z": 110.42309157499281
      },
      "F11-F13": {
       "value": -0.04674988928300183,
       "se": 0.0004033648855729368,
       "z": -115.89974971817044
      },
      "F22-F13": {
       "value": 0.027026033750707112,
       "se": 0.0003434815967751822,
       "z": 78.68262522488612
      },
      "F33-F13": {
       "value": 0.1176882841887048,
       "se": 0.0006834413734547706,
       "z": 172.19953131282486
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.018945020820426456,
       "se": 8.912186886654085e-05,
       "z": 212.57432167178231
      },
      "T123-2F12F23": {
       "value": 0.9927410486333027,
       "se": 0.021423283939569458,
       "z": 46.33934981367071
      }
     },
     "tests": {
      "kappa2_tot": 0.7070704795373846,
      "W_order2_nm": 961682.6093818172,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 314862.65988164686,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 26056.119887813154,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 937731.3159860891,
      "p_within2_nm": 0.0,
      "W_order3_nm": 4551666.346426361,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1090101.1081143878,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 696050.5262368912,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 5944135.140110001,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 161.41908154804113,
      "z_gamma_nm": 1044.0790717730088,
      "z_gamma123_nm": 834.2964258804487,
      "kappa2_nm": 0.7070704795373862,
      "kappa3_nm": 2.205900984069834,
      "gamma_ratio_nm": 2.2061274958577273,
      "W_order2_src": 757649.1821725415,
      "p_order2_src": 0.0,
      "W_cross2_src": 165076.06998817407,
      "p_cross2_src": 0.0,
      "W_adj2_src": 13722.14032880636,
      "p_adj2_src": 0.0,
      "W_within2_src": 723621.0141053761,
      "p_within2_src": 0.0,
      "W_order3_src": 1512091.2924965932,
      "p_order3_src": 0.0,
      "W_gamma_src": 1678.9121034437414,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1129.385721410132,
      "p_gamma123_src": 1.3556321121180897e-247,
      "W_joint_src": 1887301.7921061516,
      "p_joint_src": 0.0,
      "z_adj2_src": 117.14153972355989,
      "z_gamma_src": 40.9745299356044,
      "z_gamma123_src": 33.60633454291217,
      "kappa2_src": 0.7070704795373888,
      "kappa3_src": 2.2059009840676116,
      "gamma_ratio_src": 2.206127495855489,
      "W_order2_emp": 47484.536832219186,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 27452.57592355732,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 12193.259152979246,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 45775.93591907277,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3327.4041652848755,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2390.881194803944,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2147.3353411537437,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 107147.22948563402,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 110.42309157499281,
      "z_gamma_emp": 48.896637868098296,
      "z_gamma123_emp": 46.33934981367071,
      "kappa2_emp": 0.5663649958409456,
      "kappa3_emp": 0.830129684075473,
      "gamma_ratio_emp": 1.2939668198328642
     },
     "k_hat": 1.4142861693989413,
     "kappa2_tot": 0.7070704795373846,
     "k_reg": 1.639820991361356,
     "k_reg_each": [
      2.5367295310183047,
      0.742912451704407
     ],
     "gauss": {
      "cov": [
       [
        50.65940362967657,
        68.17808814936686,
        107.03211169402341
       ],
       [
        68.17808814936686,
        126.30446645404675,
        181.25770482166521
       ],
       [
        107.03211169402341,
        181.25770482166521,
        315.40983981775975
       ]
      ],
      "c1": 0.5397915850756714,
      "c3": 1.4350854717209234,
      "rho_pc": 0.3320372658338363,
      "IG_pc": 0.05840667254924346,
      "IG_slope": 0.11571310872234786,
      "rho_slope": 0.4545313712892554
     },
     "cmi_full_grass": 0.0742190321239935,
     "cmi_full_plugin": 0.08410829127413777,
     "ncells": 149957,
     "cmi_blocks": [
      [
       10000000,
       0.0742190321239935,
       NaN,
       1,
       NaN,
       0.015812359574750037,
       NaN
      ],
      [
       5000000,
       0.077195262662614,
       2.3688500573548765e-05,
       2,
       3.350059878339551e-05,
       0.018787519768211594,
       0.00032390413764078746
      ],
      [
       2500000,
       0.08183420400798047,
       4.319436428277656e-05,
       4,
       8.638872856555312e-05,
       0.023425515417872984,
       0.00027530917977305826
      ],
      [
       1250000,
       0.08890775547848873,
       0.00012334311053671435,
       8,
       0.0003488669994926105,
       0.030499289423853285,
       0.00019586695310455762
      ],
      [
       625000,
       0.09971071619973237,
       0.0001160255358705258,
       16,
       0.0004641021434821032,
       0.04129781211337075,
       0.0002447330140790524
      ],
      [
       312500,
       0.11597610839609296,
       0.00018024783369742517,
       32,
       0.0010196357240130755,
       0.057560395246626164,
       0.0002324748728855564
      ],
      [
       156250,
       0.14063546906318325,
       0.00018398247719018994,
       64,
       0.0014718598175215195,
       0.08220565568675245,
       0.00027465746023064893
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07268560443623118,
      "se": 1.790795477781294e-05,
      "coef": [
       0.07268560443623118,
       20019.722272661445,
       -1503883053.7630877
      ],
      "chi2": 3463.8217953003245,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07278876323445203,
      "se": 1.7728945131739172e-05,
      "coef": [
       0.07278876323445203,
       18984.89408347878
      ],
      "chi2": 3515.7634294178674,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11893539922536357,
      "IG": 0.12374889711963129,
      "norm_deficit": 5.995204332975845e-15,
      "c1": 0.5997953424556205,
      "c3": 1.408397614237839,
      "nb": 518,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11615915885100868,
      "IG": 0.11949136439586892,
      "norm_deficit": 0.0,
      "c1": 0.5823437620704723,
      "c3": 1.3674190296451434,
      "nb": 390,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.196260929107666
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      12.8243621,
      19.4701986,
      29.1730279
     ],
     "ratio_l1l3_l22": 0.9869076523495067,
     "rate_triple": 0.41094896465770614,
     "F": {
      "11": 0.6899984803413592,
      "12": 0.7259225367923894,
      "13": 0.7585473892519838,
      "22": 0.7806607307793569,
      "23": 0.825893017285823,
      "33": 0.8868933031855144
     },
     "F_se": {
      "11": 0.0011503738458491927,
      "12": 0.0013535660338631537,
      "13": 0.0015910677805052935,
      "22": 0.0016573658467235442,
      "23": 0.0019659065932647658,
      "33": 0.0023840938895259445
     },
     "T": {
      "111": 2.0003568296942076,
      "112": 2.2436796428362733,
      "113": 2.482572555503104,
      "122": 2.547483868961938,
      "123": 2.8421641490830867,
      "133": 3.1981318335171074,
      "222": 2.9283437972046666,
      "223": 3.29457989478674,
      "233": 3.7386968217350622,
      "333": 4.279504934771178
     },
     "T_se": {
      "111": 0.025226688554482908,
      "112": 0.03232063267162028,
      "113": 0.03970429913253471,
      "122": 0.04222854505009834,
      "123": 0.05220180581844627,
      "133": 0.06516478163095986,
      "222": 0.05607955534396118,
      "223": 0.06969794509701044,
      "233": 0.08746882682078976,
      "333": 0.11088650386289357
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.032624852459594456,
       "se": 0.0003086873528106579,
       "z": -105.68898324644299
      },
      "F23-F13": {
       "value": 0.06734562803383914,
       "se": 0.0004759653658599081,
       "z": 141.49270695813848
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.017360387787122344,
       "se": 0.00018569016265661652,
       "z": 93.49115504425328
      },
      "F11-F13": {
       "value": -0.0685489089106246,
       "se": 0.0005426133659267393,
       "z": -126.33103645272111
      },
      "F22-F13": {
       "value": 0.022113341527373098,
       "se": 0.00033491931584616865,
       "z": 66.02587692353327
      },
      "F33-F13": {
       "value": 0.12834591393353056,
       "se": 0.000898535071072303,
       "z": 142.83907002134464
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.01572985699201146,
       "se": 9.981924771153758e-05,
       "z": 157.58340553185045
      },
      "T123-2F12F23": {
       "value": 1.643095440628596,
       "se": 0.04812664517563578,
       "z": 34.141075793506936
      }
     },
     "tests": {
      "kappa2_tot": 0.8026291978229696,
      "W_order2_nm": 1579079.586164391,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 578340.0318129516,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 24636.706577693716,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1536759.1875549322,
      "p_within2_nm": 0.0,
      "W_order3_nm": 13580955.812181545,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1740633.7166093227,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1181952.5938328796,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 17443703.81924504,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 156.96084409079137,
      "z_gamma_nm": 1319.3307836207425,
      "z_gamma123_nm": 1087.1764317868924,
      "kappa2_nm": 0.802629197822975,
      "kappa3_nm": 3.232092892516032,
      "gamma_ratio_nm": 2.5085567473479222,
      "W_order2_src": 1171668.970187951,
      "p_order2_src": 0.0,
      "W_cross2_src": 255650.3866622652,
      "p_cross2_src": 0.0,
      "W_adj2_src": 10891.85097735419,
      "p_adj2_src": 0.0,
      "W_within2_src": 1112340.521015381,
      "p_within2_src": 0.0,
      "W_order3_src": 4718442.88060464,
      "p_order3_src": 0.0,
      "W_gamma_src": 951.9183088865309,
      "p_gamma_src": 5.078679382468428e-209,
      "W_gamma123_src": 676.6751275101478,
      "p_gamma123_src": 3.531616546506425e-149,
      "W_joint_src": 5272573.887815222,
      "p_joint_src": 0.0,
      "z_adj2_src": 104.36403105167119,
      "z_gamma_src": 30.853173400584435,
      "z_gamma123_src": 26.012979981350615,
      "kappa2_src": 0.8026291978229569,
      "kappa3_src": 3.232092892501181,
      "gamma_ratio_src": 2.508556747336509,
      "W_order2_emp": 26043.060390257997,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 20502.838577720566,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 8740.596071508604,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 24097.311263627846,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3199.2507371571774,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2020.845983372284,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1165.613056337985,
      "p_gamma123_emp": 1.8139773736233959e-255,
      "W_joint_emp": 79296.61717888433,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 93.49115504425328,
      "z_gamma_emp": 44.953820564800544,
      "z_gamma123_emp": 34.141075793506936,
      "kappa2_emp": 0.5995260787767815,
      "kappa3_emp": 0.9161168899839041,
      "gamma_ratio_emp": 1.2743969869316507
     },
     "k_hat": 1.245905335505329,
     "kappa2_tot": 0.8026291978229696,
     "k_reg": 1.4950899464373293,
     "k_reg_each": [
      2.845707913908753,
      0.14447197896590555
     ],
     "gauss": {
      "cov": [
       [
        126.30446645404675,
        181.25770482166521,
        283.79192943601345
       ],
       [
        181.25770482166521,
        315.40983981775975,
        469.11111863409855
       ],
       [
        283.79192943601345,
        469.11111863409855,
        783.9774492442533
       ]
      ],
      "c1": 0.5746735895316198,
      "c3": 1.4873065434646733,
      "rho_pc": 0.32506116754342945,
      "IG_pc": 0.055837294121102374,
      "IG_slope": 0.12309330632105972,
      "rho_slope": 0.4671441726413338
     },
     "cmi_full_grass": 0.08463408100208802,
     "cmi_full_plugin": 0.10268714202303997,
     "ncells": 265869,
     "cmi_blocks": [
      [
       10000000,
       0.08463408100208802,
       NaN,
       1,
       NaN,
       0.02879678688098565,
       NaN
      ],
      [
       5000000,
       0.09039528606330727,
       0.0002442303815115565,
       2,
       0.00034539391787719845,
       0.034556335704395175,
       0.0005782226079238707
      ],
      [
       2500000,
       0.09902837249959484,
       0.00010507715810233508,
       4,
       0.00021015431620467016,
       0.04318677412294781,
       0.0003794766434144222
      ],
      [
       1250000,
       0.11197735614291027,
       0.00012339158802560164,
       8,
       0.00034900411453711887,
       0.05613321970734936,
       0.0002814948362567759
      ],
      [
       625000,
       0.13157647431196784,
       0.00016659744127018873,
       16,
       0.0006663897650807549,
       0.07572625877353664,
       0.0002735233640181145
      ],
      [
       312500,
       0.16039450193365679,
       0.00023701710450911977,
       32,
       0.0013407712148447938,
       0.10453358598426646,
       0.0003484785365618167
      ],
      [
       156250,
       0.20306114973359246,
       0.00025220403439981363,
       64,
       0.002017632275198509,
       0.1471716558056489,
       0.00033613875114232904
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08592494224191877,
      "se": 0.00010396686202641101,
      "coef": [
       0.08592494224191877,
       31460.572382436745,
       -2083430248.7598581
      ],
      "chi2": 1550.546527064119,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08578369619562437,
      "se": 0.00010782244307151837,
      "coef": [
       0.08578369619562437,
       30097.110146852807
      ],
      "chi2": 1240.1670272476836,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12454679319168775,
      "IG": 0.128319028025402,
      "norm_deficit": -4.884981308350689e-15,
      "c1": 0.6264893834493623,
      "c3": 1.4251463051267124,
      "nb": 768,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.1236193190381929,
      "IG": 0.12653391344371878,
      "norm_deficit": -6.217248937900877e-15,
      "c1": 0.6190527977618574,
      "c3": 1.4082294620080733,
      "nb": 639,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.597278118133545
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      19.4701986,
      29.1730279,
      43.2793502
     ],
     "ratio_l1l3_l22": 0.9901206045603497,
     "rate_triple": 0.3993953004610244,
     "F": {
      "11": 0.7806607307793569,
      "12": 0.825893017285823,
      "13": 0.8678707285279907,
      "22": 0.8868933031855144,
      "23": 0.9406032564666647,
      "33": 1.0080504962857777
     },
     "F_se": {
      "11": 0.0016573658467235442,
      "12": 0.0019659065932647658,
      "13": 0.002315043291747745,
      "22": 0.0023840938895259445,
      "23": 0.0028289473717414576,
      "33": 0.003404408110229316
     },
     "T": {
      "111": 2.9283437972046666,
      "112": 3.29457989478674,
      "113": 3.655596155783506,
      "122": 3.7386968217350622,
      "123": 4.175093059994253,
      "133": 4.69201460843928,
      "222": 4.279504934771178,
      "223": 4.809825631003032,
      "233": 5.440264221986426,
      "333": 6.192522287067696
     },
     "T_se": {
      "111": 0.05607955534396118,
      "112": 0.06969794509701044,
      "113": 0.08695495553041904,
      "122": 0.08746882682078976,
      "123": 0.10938301278008479,
      "133": 0.13764780825365378,
      "222": 0.11088650386289357,
      "223": 0.138952095602,
      "233": 0.175108277082049,
      "333": 0.22170264716335036
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.04197771124216776,
       "se": 0.00041166260325655374,
       "z": -101.9711552861329
      },
      "F23-F13": {
       "value": 0.07273252793867391,
       "se": 0.0005981665155192827,
       "z": 121.59244299312384
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.015377408348253074,
       "se": 0.00018879700735318736,
       "z": 81.44942848318652
      },
      "F11-F13": {
       "value": -0.0872099977486338,
       "se": 0.0007473659951066456,
       "z": -116.68981238059855
      },
      "F22-F13": {
       "value": 0.01902257465752366,
       "se": 0.0003326828910859066,
       "z": 57.17929946872916
      },
      "F33-F13": {
       "value": 0.14017976775778695,
       "se": 0.001186647330186652,
       "z": 118.13094269190964
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.013745842656723517,
       "se": 0.00011674111051438181,
       "z": 117.74637568682466
      },
      "T123-2F12F23": {
       "value": 2.621417736890004,
       "se": 0.10262929789898435,
       "z": 25.542586674130856
      }
     },
     "tests": {
      "kappa2_tot": 0.9130407415340114,
      "W_order2_nm": 2602105.212752264,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 977567.4368456488,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 24662.16763869536,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 2522804.7608440057,
      "p_within2_nm": 0.0,
      "W_order3_nm": 41998098.141668364,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2536265.4191290736,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1798428.8344648813,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 53494544.203789234,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 157.04192955607544,
      "z_gamma_nm": 1592.565671841847,
      "z_gamma123_nm": 1341.0551198458927,
      "kappa2_nm": 0.9130407415340173,
      "kappa3_nm": 4.708817220713671,
      "gamma_ratio_nm": 2.824239503963295,
      "W_order2_src": 1870957.3387720962,
      "p_order2_src": 0.0,
      "W_cross2_src": 365427.0747286934,
      "p_cross2_src": 0.0,
      "W_adj2_src": 9209.464202725005,
      "p_adj2_src": 0.0,
      "W_within2_src": 1765137.893430945,
      "p_within2_src": 0.0,
      "W_order3_src": 15534121.069795758,
      "p_order3_src": 0.0,
      "W_gamma_src": 546.933696521036,
      "p_gamma_src": 5.848427114865817e-121,
      "W_gamma123_src": 404.63873678282994,
      "p_gamma123_src": 5.384610839379067e-90,
      "W_joint_src": 16373432.066093326,
      "p_joint_src": 0.0,
      "z_adj2_src": 95.96595335182683,
      "z_gamma_src": 23.386613618072968,
      "z_gamma123_src": 20.115634138222685,
      "kappa2_src": 0.913040741533984,
      "kappa3_src": 4.708817220754891,
      "gamma_ratio_src": 2.8242395039882235,
      "W_order2_emp": 16897.451018674554,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 14910.141603538905,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 6634.009400237716,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 14925.450322266579,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3273.6877780353607,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 1097.5609002087326,
      "p_gamma_emp": 1.1194628810135529e-240,
      "W_gamma123_emp": 652.4237340054873,
      "p_gamma123_emp": 6.637404470625214e-144,
      "W_joint_emp": 61523.09277584811,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 81.44942848318652,
      "z_gamma_emp": 33.12945668447843,
      "z_gamma123_emp": 25.542586674130856,
      "kappa2_emp": 0.6271672973293625,
      "kappa3_emp": 0.9730128311849953,
      "gamma_ratio_emp": 1.2368634680603872
     },
     "k_hat": 1.095241378079019,
     "kappa2_tot": 0.9130407415340114,
     "k_reg": 1.3814225922571628,
     "k_reg_each": [
      3.3655243286307974,
      -0.6026791441164718
     ],
     "gauss": {
      "cov": [
       [
        315.40983981775975,
        469.11111863409855,
        731.3178894589146
       ],
       [
        469.11111863409855,
        783.9774492442533,
        1187.5960935813746
       ],
       [
        731.3178894589146,
        1187.5960935813746,
        1931.4610990169685
       ]
      ],
      "c1": 0.5983732301054285,
      "c3": 1.5148345079647454,
      "rho_pc": 0.3051945586429305,
      "IG_pc": 0.04888564817821841,
      "IG_slope": 0.12776987927823183,
      "rho_slope": 0.474870147501115
     },
     "cmi_full_grass": 0.09658093193001704,
     "cmi_full_plugin": 0.12757416564538282,
     "ncells": 444348,
     "cmi_blocks": [
      [
       10000000,
       0.09658093193001704,
       NaN,
       1,
       NaN,
       0.047695283751798635,
       NaN
      ],
      [
       5000000,
       0.10682252585785079,
       0.00010433851027258355,
       2,
       0.00014755693630529216,
       0.05793318527081462,
       0.0006651219373409699
      ],
      [
       2500000,
       0.12214761904853022,
       5.853917551644225e-05,
       4,
       0.0001170783510328845,
       0.07324895423710129,
       0.0006113659110961505
      ],
      [
       1250000,
       0.1446921174872593,
       0.00016444148619804998,
       8,
       0.0004651107599961408,
       0.09579237105681315,
       0.000366837147631567
      ],
      [
       625000,
       0.1777129825433751,
       0.00015043809858410304,
       16,
       0.0006017523943364122,
       0.12880136077619017,
       0.0003660939215868804
      ],
      [
       312500,
       0.22548180971945458,
       0.00026647479329757216,
       32,
       0.0015074090668479748,
       0.17654173500074893,
       0.00047238021278601174
      ],
      [
       156250,
       0.29432179963490157,
       0.00033157998419813757,
       64,
       0.0026526398735851006,
       0.2453163656377963,
       0.00046734521316025467
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.09559623963514036,
      "se": 5.773852018295904e-05,
      "coef": [
       0.09559623963514036,
       59595.28365438728,
       -4585583275.594701
      ],
      "chi2": 11701.348637395102,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0962343353381564,
      "se": 5.699504551616771e-05,
      "coef": [
       0.0962343353381564,
       55134.29202310672
      ],
      "chi2": 11973.954189472683,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12848513683252413,
      "IG": 0.13139209409407607,
      "norm_deficit": -8.215650382226158e-15,
      "c1": 0.6452848770938232,
      "c3": 1.434372126769551,
      "nb": 1129,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.1283328918112247,
      "IG": 0.13091035174201593,
      "norm_deficit": 1.3322676295501878e-15,
      "c1": 0.6432544398599218,
      "c3": 1.4298587673575347,
      "nb": 1046,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.21574091911316
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      29.1730279,
      43.2793502,
      63.7232212
     ],
     "ratio_l1l3_l22": 0.9924708624349967,
     "rate_triple": 0.39065222791856663,
     "F": {
      "11": 0.8868933031855144,
      "12": 0.9406032564666647,
      "13": 0.9920324880640343,
      "22": 1.0080504962857777,
      "23": 1.070757688455556,
      "33": 1.1461759113064423
     },
     "F_se": {
      "11": 0.0023840938895259445,
      "12": 0.0028289473717414576,
      "13": 0.0033222888211692806,
      "22": 0.003404408110229316,
      "23": 0.004025824827549397,
      "33": 0.0048079778236683616
     },
     "T": {
      "111": 4.279504934771178,
      "112": 4.809825631003032,
      "113": 5.348306336531478,
      "122": 5.440264221986426,
      "123": 6.080246521718716,
      "133": 6.829921150695005,
      "222": 6.192522287067696,
      "223": 6.956501081053938,
      "233": 7.8545575409246995,
      "333": 8.91406368371631
     },
     "T_se": {
      "111": 0.11088650386289357,
      "112": 0.138952095602,
      "113": 0.1694399909818509,
      "122": 0.175108277082049,
      "123": 0.21411865369693667,
      "133": 0.2629653281101475,
      "222": 0.22170264716335036,
      "223": 0.27172628405068905,
      "233": 0.3344358802486658,
      "333": 0.4133395525538495
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.05142923159736967,
       "se": 0.0005509757975045048,
       "z": -93.34208840080527
      },
      "F23-F13": {
       "value": 0.07872520039152175,
       "se": 0.0007785463673937094,
       "z": 101.11819114263567
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.01364798439707604,
       "se": 0.00019479533749906455,
       "z": 70.06319849488996
      },
      "F11-F13": {
       "value": -0.10513918487851992,
       "se": 0.0010278887512678583,
       "z": -102.28654097910409
      },
      "F22-F13": {
       "value": 0.016018008221743374,
       "se": 0.00032673845068033845,
       "z": 49.023946182001225
      },
      "F33-F13": {
       "value": 0.15414342324240793,
       "se": 0.0015888584301247059,
       "z": 97.01520306646172
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.012575425930493045,
       "se": 0.00014626400231362006,
       "z": 85.97758663494487
      },
      "T123-2F12F23": {
       "value": 4.065930184422687,
       "se": 0.20288616720895075,
       "z": 20.040450467158855
      }
     },
     "tests": {
      "kappa2_tot": 1.0389921189928346,
      "W_order2_nm": 4397632.4262292795,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1577632.9732953624,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 24158.999832410456,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 4231711.037263752,
      "p_within2_nm": 0.0,
      "W_order3_nm": 144549347.54236007,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 3469418.719415575,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 2534261.382355605,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 180062132.52645588,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 155.4316564680775,
      "z_gamma_nm": 1862.6375706013166,
      "z_gamma123_nm": 1591.9363625332533,
      "kappa2_nm": 1.038992118992828,
      "kappa3_nm": 6.812438281492052,
      "gamma_ratio_nm": 3.155353916170549,
      "W_order2_src": 3155234.505344897,
      "p_order2_src": 0.0,
      "W_cross2_src": 501653.6359968508,
      "p_cross2_src": 0.0,
      "W_adj2_src": 7673.04320876416,
      "p_adj2_src": 0.0,
      "W_within2_src": 2948453.670468433,
      "p_within2_src": 0.0,
      "W_order3_src": 56411808.426611245,
      "p_order3_src": 0.0,
      "W_gamma_src": 341.1894981553899,
      "p_gamma_src": 3.5141506781477674e-76,
      "W_gamma123_src": 259.6117974023143,
      "p_gamma123_src": 2.0851402672286267e-58,
      "W_joint_src": 57722574.76878452,
      "p_joint_src": 0.0,
      "z_adj2_src": 87.59590863027884,
      "z_gamma_src": 18.471315550208924,
      "z_gamma123_src": 16.112473348381815,
      "kappa2_src": 1.0389921189927522,
      "kappa3_src": 6.812438276263654,
      "gamma_ratio_src": 3.155353913749343,
      "W_order2_emp": 14129.010580759787,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 10298.119557137457,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4908.85178333435,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 12384.881684699292,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2830.698856135248,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 1747.6295169645223,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 401.61965492664757,
      "p_gamma123_emp": 2.445444975200055e-89,
      "W_joint_emp": 45463.67586793285,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 70.06319849488996,
      "z_gamma_emp": 41.80465903418568,
      "z_gamma123_emp": 20.040450467158855,
      "kappa2_emp": 0.6469794377720586,
      "kappa3_emp": 1.129261237262769,
      "gamma_ratio_emp": 1.348911536196601
     },
     "k_hat": 0.9624712081255897,
     "kappa2_tot": 1.0389921189928346,
     "k_reg": 1.2829426615228092,
     "k_reg_each": [
      4.166552353843149,
      -1.6006670307975304
     ],
     "gauss": {
      "cov": [
       [
        783.9774492442533,
        1187.5960935813746,
        1844.1878951747556
       ],
       [
        1187.5960935813746,
        1931.4610990169685,
        2953.042502619175
       ],
       [
        1844.1878951747556,
        2953.042502619175,
        4717.941669497699
       ]
      ],
      "c1": 0.6148692791098979,
      "c3": 1.5289163753399684,
      "rho_pc": 0.27236853887954404,
      "IG_pc": 0.038540219456423545,
      "IG_slope": 0.1308086081699386,
      "rho_slope": 0.4797857476659884
     },
     "cmi_full_grass": 0.11272579334254473,
     "cmi_full_plugin": 0.16305594582081007,
     "ncells": 706521,
     "cmi_blocks": [
      [
       10000000,
       0.11272579334254473,
       NaN,
       1,
       NaN,
       0.07418557388612118,
       NaN
      ],
      [
       5000000,
       0.13024547186354596,
       6.310473060366917e-05,
       2,
       8.924356586960946e-05,
       0.09170217416862361,
       0.0005076847339033422
      ],
      [
       2500000,
       0.15561826699557724,
       9.189232527983087e-05,
       4,
       0.00018378465055966174,
       0.11704935631376295,
       0.0008418273907886527
      ],
      [
       1250000,
       0.19233167494961778,
       0.00019870867299250888,
       8,
       0.0005620330006143329,
       0.15375881584877474,
       0.0006676007884105834
      ],
      [
       625000,
       0.24521653072125327,
       0.00017351478623514984,
       16,
       0.0006940591449405994,
       0.20660435689362963,
       0.0006278517200996062
      ],
      [
       312500,
       0.32020859151708536,
       0.00037996232044505994,
       32,
       0.002149391467056623,
       0.2815544336257352,
       0.0005853766343582568
      ],
      [
       156250,
       0.4255285941784922,
       0.0003693394544196696,
       64,
       0.0029547156353573567,
       0.3867121192275355,
       0.0005857849177846406
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.10615108160435316,
      "se": 4.323481710164203e-05,
      "coef": [
       0.10615108160435316,
       104093.07979620434,
       -8652871834.339828
      ],
      "chi2": 29994.33698581513,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.10741162022967925,
      "se": 4.1941150778835866e-05,
      "coef": [
       0.10741162022967925,
       94202.71705978825
      ],
      "chi2": 33449.563836700894,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.13129129507506607,
      "IG": 0.13350601528985598,
      "norm_deficit": -1.2878587085651816e-14,
      "c1": 0.6588404700663381,
      "c3": 1.439118255172588,
      "nb": 1649,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.1312920836995263,
      "IG": 0.1336374786474407,
      "norm_deficit": -5.995204332975845e-15,
      "c1": 0.6593993414258932,
      "c3": 1.4403390089246277,
      "nb": 1704,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.98465371131897
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      43.2793502,
      63.7232212,
      93.2679559
     ],
     "ratio_l1l3_l22": 0.994071786371215,
     "rate_triple": 0.38390048799667614,
     "F": {
      "11": 1.0080504962857777,
      "12": 1.070757688455556,
      "13": 1.131104605683677,
      "22": 1.1461759113064423,
      "23": 1.2177025080429544,
      "33": 1.3014995174505923
     },
     "F_se": {
      "11": 0.003404408110229316,
      "12": 0.004025824827549397,
      "13": 0.004751736916736946,
      "22": 0.0048079778236683616,
      "23": 0.005714463506403156,
      "33": 0.006844263398417114
     },
     "T": {
      "111": 6.192522287067696,
      "112": 6.956501081053938,
      "113": 7.7541362491572166,
      "122": 7.8545575409246995,
      "123": 8.795033599189665,
      "133": 9.892356444631515,
      "222": 8.91406368371631,
      "223": 10.027427244488063,
      "233": 11.331098642696427,
      "333": 12.86275842808823
     },
     "T_se": {
      "111": 0.22170264716335036,
      "112": 0.27172628405068905,
      "113": 0.3319999966277891,
      "122": 0.3344358802486658,
      "123": 0.4098487405746854,
      "133": 0.5035437852430183,
      "222": 0.4133395525538495,
      "223": 0.5080968143040029,
      "233": 0.6262076376054682,
      "333": 0.7738152927165007
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.06034691722812102,
       "se": 0.000783936998799515,
       "z": -76.97929466338941
      },
      "F23-F13": {
       "value": 0.08659790235927733,
       "se": 0.0010398247474644087,
       "z": 83.28124770106169
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.013125492565578156,
       "se": 0.00019756822206745526,
       "z": 66.4352416002243
      },
      "F11-F13": {
       "value": -0.1230541093978994,
       "se": 0.0014467246025237316,
       "z": -85.05703793468244
      },
      "F22-F13": {
       "value": 0.015071305622765152,
       "se": 0.0003000584648997128,
       "z": 50.22789684604421
      },
      "F33-F13": {
       "value": 0.17039491176691524,
       "se": 0.0022154082947428507,
       "z": 76.91354779670242
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.012053707620208187,
       "se": 0.00019941221906234,
       "z": 60.44618367362921
      },
      "T123-2F12F23": {
       "value": 6.1873049537124505,
       "se": 0.39137655222773343,
       "z": 15.809084418813606
      }
     },
     "tests": {
      "kappa2_tot": 1.1812053721502949,
      "W_order2_nm": 7711227.311306781,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 2473374.4596218,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 27323.911366988556,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 7356626.050515311,
      "p_within2_nm": 0.0,
      "W_order3_nm": 612594223.5796661,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 4595160.150854993,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3405958.123444232,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 734981814.359909,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 165.2994596693787,
      "z_gamma_nm": 2143.63246636521,
      "z_gamma123_nm": 1845.5238073360722,
      "kappa2_nm": 1.1812053721502187,
      "kappa3_nm": 9.825516407654698,
      "gamma_ratio_nm": 3.521069217811957,
      "W_order2_src": 5677654.348820463,
      "p_order2_src": 0.0,
      "W_cross2_src": 670068.4730067931,
      "p_cross2_src": 0.0,
      "W_adj2_src": 7395.691237501291,
      "p_adj2_src": 0.0,
      "W_within2_src": 5261579.77565019,
      "p_within2_src": 0.0,
      "W_order3_src": 244112271.83424473,
      "p_order3_src": 0.0,
      "W_gamma_src": 216.07705725210528,
      "p_gamma_src": 6.488013618763996e-49,
      "W_gamma123_src": 166.67344592266713,
      "p_gamma123_src": 3.942395994917746e-38,
      "W_joint_src": 246183083.41032982,
      "p_joint_src": 0.0,
      "z_adj2_src": 85.99820485045774,
      "z_gamma_src": 14.699559763887667,
      "z_gamma123_src": 12.910207044144068,
      "kappa2_src": 1.1812053721497398,
      "kappa3_src": 9.825516355178785,
      "gamma_ratio_src": 3.5210691990095597,
      "W_order2_emp": 14930.245564670127,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 6961.593927868413,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4413.641326480173,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 13173.689600253172,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2612.1141439056955,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2337.3945698906796,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 249.92715016117515,
      "p_gamma123_emp": 2.6935287194709784e-56,
      "W_joint_emp": 42302.94327360974,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 66.4352416002243,
      "z_gamma_emp": 48.3466086700058,
      "z_gamma123_emp": 15.809084418813606,
      "kappa2_emp": 0.6784131339510981,
      "kappa3_emp": 1.3828032308233844,
      "gamma_ratio_emp": 1.502248902930553
     },
     "k_hat": 0.8465928309990461,
     "kappa2_tot": 1.1812053721502949,
     "k_reg": 1.2502048803077372,
     "k_reg_each": [
      5.422227792440688,
      -2.921818031825213
     ],
     "gauss": {
      "cov": [
       [
        1931.4610990169685,
        2953.042502619175,
        4565.790756142645
       ],
       [
        2953.042502619175,
        4717.941669497699,
        7237.214153633377
       ],
       [
        4565.790756142645,
        7237.214153633377,
        11414.898344211557
       ]
      ],
      "c1": 0.6259175525019949,
      "c3": 1.533977030793578,
      "rho_pc": 0.22248162445098915,
      "IG_pc": 0.025382544965702924,
      "IG_slope": 0.13266182712357735,
      "rho_slope": 0.4827445694250997
     },
     "cmi_full_grass": 0.13755698445421416,
     "cmi_full_plugin": 0.2160243004462945,
     "ncells": 1078278,
     "cmi_blocks": [
      [
       10000000,
       0.13755698445421416,
       NaN,
       1,
       NaN,
       0.11217443948851123,
       NaN
      ],
      [
       5000000,
       0.16598484327515095,
       0.0004084294858444082,
       2,
       0.0005776065181542321,
       0.14059961252651676,
       0.0007771817740134661
      ],
      [
       2500000,
       0.20658422314310476,
       0.0001993792238298047,
       4,
       0.0003987584476596094,
       0.18113388820932924,
       0.0010487488946140475
      ],
      [
       1250000,
       0.26433574666900617,
       0.00036030125535183217,
       8,
       0.0010190858437172255,
       0.2388619079299507,
       0.0007306236419847287
      ],
      [
       625000,
       0.34556710258220646,
       0.0002954785207743386,
       16,
       0.0011819140830973544,
       0.3200061732169752,
       0.0008454383044139563
      ],
      [
       312500,
       0.45821810531453544,
       0.0003414099820739282,
       32,
       0.0019313065079140182,
       0.4325421996885269,
       0.0007900363298154866
      ],
      [
       156250,
       0.6112626579313808,
       0.0004001792099280206,
       64,
       0.003201433679424165,
       0.5852050419075935,
       0.0007714347923236441
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.14621449087317426,
      "se": 0.0001828531450465776,
      "coef": [
       0.14621449087317426,
       134707.82252571022,
       -9814476825.541262
      ],
      "chi2": 13882.417259337775,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.14410186929056426,
      "se": 0.00019258609343922529,
      "coef": [
       0.14410186929056426,
       131485.48340204923
      ],
      "chi2": 9879.633057095642,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.13328897823437577,
      "IG": 0.1349621367454751,
      "norm_deficit": -1.199040866595169e-14,
      "c1": 0.6686835018032138,
      "c3": 1.4410277203570332,
      "nb": 2394,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.13311533831248593,
      "IG": 0.13533345214261927,
      "norm_deficit": -7.993605777301127e-15,
      "c1": 0.6702721828999261,
      "c3": 1.4444513632209532,
      "nb": 2762,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 15.944317102432251
    }
   }
  },
  "1": {
   "cut": 0.1,
   "N": 10000000,
   "window_means": [
    0.7787628,
    1.078915,
    1.492474,
    2.068333,
    2.8769111,
    4.0173638,
    5.6325308,
    7.9220267,
    11.1837819,
    15.8291765
   ],
   "Nbar": [
    1.0,
    1.7787628,
    2.8576778000000003,
    4.3501518,
    6.4184848,
    9.295395899999999,
    13.312759699999999,
    18.9452905,
    26.8673172,
    38.0510991,
    53.880275600000004
   ],
   "rate_eff": [
    0.5759180664606857,
    0.4740912705126431,
    0.4202014040701175,
    0.3889713363420405,
    0.3703371356726967,
    0.35920373820240264,
    0.3528324269535924,
    0.3493551957366582,
    0.3480193956164159,
    0.34783449703235564
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.7787628,
      1.078915,
      1.492474
     ],
     "ratio_l1l3_l22": 0.9984757231149768,
     "rate_triple": 0.32524195905790726,
     "F": {
      "11": 0.5219768810794978,
      "12": 0.545031005576943,
      "13": 0.5547873801683023,
      "22": 0.6563658342368381,
      "23": 0.7003520592347003,
      "33": 0.8178227732729915
     },
     "F_se": {
      "11": 0.0011233160061079725,
      "12": 0.0008852203325446099,
      "13": 0.0009450711246143477,
      "22": 0.0012366912638034058,
      "23": 0.0011582589510586196,
      "33": 0.0015935007465278767
     },
     "T": {
      "111": 0.8218022900648886,
      "112": 0.9273179513432077,
      "113": 1.0039143627571667,
      "122": 1.1301388404496524,
      "123": 1.2520781189294132,
      "133": 1.452935748045728,
      "222": 1.5515847881579388,
      "223": 1.7748843274566197,
      "233": 2.1336396531003365,
      "333": 2.7348905107012236
     },
     "T_se": {
      "111": 0.0075865332932213295,
      "112": 0.006586155012607912,
      "113": 0.007888827402900924,
      "122": 0.007937022128252962,
      "123": 0.008853401378718682,
      "133": 0.012342789967282332,
      "222": 0.01342775689520516,
      "223": 0.013946523934240236,
      "233": 0.017894289549566178,
      "333": 0.028884566890479812
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.009756374591359362,
       "se": 0.0007430789023603869,
       "z": -13.129661682451596
      },
      "F23-F13": {
       "value": 0.14556467906639803,
       "se": 0.0009544604190480938,
       "z": 152.5099167669762
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.06790415223751933,
       "se": 0.0007040338095989438,
       "z": 96.45012968368842
      },
      "F11-F13": {
       "value": -0.03281049908880451,
       "se": 0.0009746113451527431,
       "z": -33.66521357666156
      },
      "F22-F13": {
       "value": 0.10157845406853583,
       "se": 0.001222819674607962,
       "z": 83.06903804201716
      },
      "F33-F13": {
       "value": 0.26303539310468915,
       "se": 0.0012591677602026075,
       "z": 208.8962260774253
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.06533168120312727,
       "se": 0.0004592310626935597,
       "z": 142.263201491495
      },
      "T123-2F12F23": {
       "value": 0.4886509447242704,
       "se": 0.007273170754124144,
       "z": 67.18540802127987
      }
     },
     "tests": {
      "kappa2_tot": 0.6560610780449057,
      "W_order2_nm": 144235.86966020023,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 61103.421329545716,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 12420.204825068182,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 137502.20234909243,
      "p_within2_nm": 0.0,
      "W_order3_nm": 252894.24001127633,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 224935.5953675712,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 68093.51202896675,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 459966.8678955188,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 111.44597267316652,
      "z_gamma_nm": 474.2737557229697,
      "z_gamma123_nm": 260.9473357383952,
      "kappa2_nm": 0.6560610780449053,
      "kappa3_nm": 1.6133891953286317,
      "gamma_ratio_nm": 1.874220146989952,
      "W_order2_src": 112207.5725816673,
      "p_order2_src": 0.0,
      "W_cross2_src": 45629.1377692233,
      "p_cross2_src": 0.0,
      "W_adj2_src": 9651.1603401766,
      "p_adj2_src": 0.0,
      "W_within2_src": 109489.35788791308,
      "p_within2_src": 0.0,
      "W_order3_src": 74294.32156119987,
      "p_order3_src": 0.0,
      "W_gamma_src": 5611.389436537982,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 2256.0984323361795,
      "p_gamma123_src": 0.0,
      "W_joint_src": 143818.24985548502,
      "p_joint_src": 0.0,
      "z_adj2_src": 98.24031932041242,
      "z_gamma_src": 74.90920795561773,
      "z_gamma123_src": 47.49840452411196,
      "kappa2_src": 0.6560610780449053,
      "kappa3_src": 1.6133891953286374,
      "gamma_ratio_src": 1.8742201469899586,
      "W_order2_emp": 45904.024863532584,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 28755.186103812266,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 9302.627516000315,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 44830.7180836999,
      "p_within2_emp": 0.0,
      "W_order3_emp": 6124.343375655008,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 1891.9930204370983,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 4513.879050985856,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 74524.04236486854,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 96.45012968368842,
      "z_gamma_emp": 43.497046111628066,
      "z_gamma123_emp": 67.18540802127987,
      "kappa2_emp": 0.5567218744541265,
      "kappa3_emp": 0.8450330498337255,
      "gamma_ratio_emp": 1.363223699667626
     },
     "k_hat": 1.524248326055326,
     "kappa2_tot": 0.6560610780449057,
     "k_reg": 1.7076208667544637,
     "k_reg_each": [
      2.055150634031991,
      1.3600910994769364
     ],
     "gauss": {
      "cov": [
       [
        1.095327010946756,
        0.45794537943522595,
        0.6448201333461439
       ],
       [
        0.45794537943522595,
        1.8429628070982365,
        1.1277438269428743
       ],
       [
        0.6448201333461439,
        1.1277438269428743,
        3.314157090935127
       ]
      ],
      "c1": 0.24848324538695687,
      "c3": 0.6119189289112776,
      "rho_pc": 0.22717981109767096,
      "IG_pc": 0.02649508588255684,
      "IG_slope": 0.039281037170603314,
      "rho_slope": 0.27487329106997915
     },
     "cmi_full_grass": 0.021760230598337316,
     "cmi_full_plugin": 0.022014301926416735,
     "ncells": 4640,
     "cmi_blocks": [
      [
       10000000,
       0.021760230598337316,
       NaN,
       1,
       NaN,
       -0.004734855284219526,
       NaN
      ],
      [
       5000000,
       0.021819830367671322,
       4.4059259982631716e-06,
       2,
       6.230920301555995e-06,
       -0.004675313963074211,
       4.019231756811209e-05
      ],
      [
       2500000,
       0.02192078926534169,
       9.887126558277632e-05,
       4,
       0.00019774253116555264,
       -0.004574749851537715,
       2.6844690102311964e-05
      ],
      [
       1250000,
       0.022097381709405894,
       9.13288885090662e-05,
       8,
       0.00025831710553196347,
       -0.004398328329639066,
       5.317591299350695e-05
      ],
      [
       625000,
       0.022372025161558007,
       7.642302174416239e-05,
       16,
       0.00030569208697664956,
       -0.004124164242528553,
       6.463890011054816e-05
      ],
      [
       312500,
       0.02284980777105511,
       7.086808457472774e-05,
       32,
       0.000400890425379934,
       -0.0036479423826998054,
       6.492570140557908e-05
      ],
      [
       156250,
       0.023518446560648096,
       6.284522779227526e-05,
       64,
       0.0005027618223382021,
       -0.002982575579548709,
       6.974560216361425e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.02171493953869517,
      "se": 4.96477424494841e-06,
      "coef": [
       0.02171493953869517,
       492.73545724814414,
       -33452173.70835487
      ],
      "chi2": 6.867399666069923,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.021713893514315956,
      "se": 5.50497508678425e-06,
      "coef": [
       0.021713893514315956,
       495.3790066282849
      ],
      "chi2": 6.604259891164353,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.052208592295283726,
      "IG": 0.0604535343411057,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.374600596946003,
      "c3": 0.7179100636630165,
      "nb": 63,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.03929076358220478,
      "IG": 0.04382166608383122,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.2991601764688692,
      "c3": 0.5733309105355304,
      "nb": 49,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 12.967303276062012
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      1.078915,
      1.492474,
      2.068333
     ],
     "ratio_l1l3_l22": 1.0018302568404258,
     "rate_triple": 0.3253935311500901,
     "F": {
      "11": 0.6563658342368381,
      "12": 0.7003520592347003,
      "13": 0.7312159174437904,
      "22": 0.8178227732729915,
      "23": 0.8813358032439835,
      "33": 1.0039064976057137
     },
     "F_se": {
      "11": 0.0012366912638034058,
      "12": 0.0011582589510586196,
      "13": 0.0013259992019692272,
      "22": 0.0015935007465278767,
      "23": 0.0017439460870399125,
      "33": 0.0023097282123916447
     },
     "T": {
      "111": 1.5515847881579388,
      "112": 1.7748843274566197,
      "113": 1.9674194078857152,
      "122": 2.1336396531003365,
      "123": 2.4166653418389235,
      "133": 2.8039859497103112,
      "222": 2.7348905107012236,
      "223": 3.1727745353435814,
      "233": 3.7757038473683897,
      "333": 4.636905717734644
     },
     "T_se": {
      "111": 0.01342775689520516,
      "112": 0.013946523934240236,
      "113": 0.01735545458496352,
      "122": 0.017894289549566178,
      "123": 0.02242843303892342,
      "133": 0.030390547377989952,
      "222": 0.028884566890479812,
      "223": 0.03722947780355116,
      "233": 0.0512496245912156,
      "333": 0.07386539839338079
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0308638582090901,
       "se": 0.000697283067347973,
       "z": -44.26302552631435
      },
      "F23-F13": {
       "value": 0.1501198858001931,
       "se": 0.0010418643779057676,
       "z": 144.08774211279427
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05962801379555149,
       "se": 0.0006870959202478481,
       "z": 86.78266314555117
      },
      "F11-F13": {
       "value": -0.0748500832069523,
       "se": 0.0009122983250301424,
       "z": -82.04562164956211
      },
      "F22-F13": {
       "value": 0.08660685582920102,
       "se": 0.0012225349018842768,
       "z": 70.84203133645921
      },
      "F33-F13": {
       "value": 0.27269058016192327,
       "se": 0.0014841679399800237,
       "z": 183.732967689353
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.055063775064356335,
       "se": 0.0003875919048826719,
       "z": 142.06637024843104
      },
      "T123-2F12F23": {
       "value": 1.1821746524805383,
       "se": 0.01904602075843325,
       "z": 62.06937750800737
      }
     },
     "tests": {
      "kappa2_tot": 0.8287574576539214,
      "W_order2_nm": 202598.08654925608,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 96180.57320747412,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 12691.885544217686,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 196365.44015491247,
      "p_within2_nm": 0.0,
      "W_order3_nm": 504227.77934860653,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 559477.6056754396,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 257960.43399501787,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 989195.4154149572,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 112.65826886748121,
      "z_gamma_nm": 747.9823565268365,
      "z_gamma123_nm": 507.8980547265543,
      "kappa2_nm": 0.8287574576539211,
      "kappa3_nm": 2.9456212191746673,
      "gamma_ratio_nm": 2.144331893468275,
      "W_order2_src": 136907.0636765116,
      "p_order2_src": 0.0,
      "W_cross2_src": 58967.16594414415,
      "p_cross2_src": 0.0,
      "W_adj2_src": 8064.395620135704,
      "p_adj2_src": 0.0,
      "W_within2_src": 135273.70029681164,
      "p_within2_src": 0.0,
      "W_order3_src": 97737.9806596378,
      "p_order3_src": 0.0,
      "W_gamma_src": 2948.2234837690635,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1634.381895986773,
      "p_gamma123_src": 0.0,
      "W_joint_src": 190022.49265731283,
      "p_joint_src": 0.0,
      "z_adj2_src": 89.80198004574123,
      "z_gamma_src": 54.29754583559982,
      "z_gamma123_src": 40.42748936041877,
      "kappa2_src": 0.8287574576539216,
      "kappa3_src": 2.945621219174661,
      "gamma_ratio_src": 2.1443318934682676,
      "W_order2_emp": 35194.58090959778,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 26773.148158012595,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 7531.230622634204,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 34562.629967919995,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3443.0721724730483,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2761.4702009073458,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3852.6076242315316,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 69321.6671448951,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 86.78266314555117,
      "z_gamma_emp": 52.5496926813787,
      "z_gamma123_emp": 62.06937750800737,
      "kappa2_emp": 0.655575068755742,
      "kappa3_emp": 1.3576141874527665,
      "gamma_ratio_emp": 1.5794341131535212
     },
     "k_hat": 1.2066256427192084,
     "kappa2_tot": 0.8287574576539214,
     "k_reg": 1.3526371375113138,
     "k_reg_each": [
      1.6781873792419353,
      1.0270868957806922
     ],
     "gauss": {
      "cov": [
       [
        1.8429628070982365,
        1.1277438269428743,
        1.6317490646887696
       ],
       [
        1.1277438269428743,
        3.314157090935127,
        2.7206250461516044
       ],
       [
        1.6317490646887696,
        2.7206250461516044,
        6.363047036777895
       ]
      ],
      "c1": 0.34028073986820845,
      "c3": 0.820910105194787,
      "rho_pc": 0.28758848160130424,
      "IG_pc": 0.04316424224312449,
      "IG_slope": 0.06077807317447788,
      "rho_slope": 0.33831740711881486
     },
     "cmi_full_grass": 0.03314413000570404,
     "cmi_full_plugin": 0.033703307928320214,
     "ncells": 9646,
     "cmi_blocks": [
      [
       10000000,
       0.03314413000570404,
       NaN,
       1,
       NaN,
       -0.010020112237420449,
       NaN
      ],
      [
       5000000,
       0.03330157220061558,
       5.357233220237844e-05,
       2,
       7.57627187685605e-05,
       -0.00986292268500371,
       3.4433663738862856e-05
      ],
      [
       2500000,
       0.03354661003009918,
       8.371862777084269e-05,
       4,
       0.00016743725554168538,
       -0.009618044536681782,
       9.830126794540537e-05
      ],
      [
       1250000,
       0.03394151435593251,
       7.176463771656502e-05,
       8,
       0.000202981047915116,
       -0.009223041300140993,
       0.00010520262032039665
      ],
      [
       625000,
       0.03455921550803098,
       7.618070450118134e-05,
       16,
       0.00030472281800472537,
       -0.008605726975377242,
       8.437784171762932e-05
      ],
      [
       312500,
       0.03549559146824738,
       9.631213116824107e-05,
       32,
       0.0005448236884767321,
       -0.0076719745624825395,
       9.773677963223024e-05
      ],
      [
       156250,
       0.03694945256695889,
       0.00010136798425635438,
       64,
       0.000810943874050835,
       -0.006223892185092877,
       9.930014354060341e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.033088882641357564,
      "se": 3.249525031780402e-05,
      "coef": [
       0.033088882641357564,
       991.8165943460231,
       -61456214.294056386
      ],
      "chi2": 6.4278026802591,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03308520434794169,
      "se": 3.3184946214156676e-05,
      "coef": [
       0.03308520434794169,
       960.2622143777475
      ],
      "chi2": 4.19594871169275,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06472841786345485,
      "IG": 0.07367180614172515,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.43286910916623406,
      "c3": 0.8298313242184271,
      "nb": 80,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.059057996378601665,
      "IG": 0.06613559569786957,
      "norm_deficit": -1.1102230246251565e-15,
      "c1": 0.3997314448580516,
      "c3": 0.76630479559334,
      "nb": 70,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.146495342254639
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      1.492474,
      2.068333,
      2.8769111
     ],
     "ratio_l1l3_l22": 1.0036731213263468,
     "rate_triple": 0.3281410190756539,
     "F": {
      "11": 0.8178227732729915,
      "12": 0.8813358032439835,
      "13": 0.9292061692695117,
      "22": 1.0039064976057137,
      "23": 1.081261048247451,
      "33": 1.2085259407150866
     },
     "F_se": {
      "11": 0.0015935007465278767,
      "12": 0.0017439460870399125,
      "13": 0.0020585080481604454,
      "22": 0.0023097282123916447,
      "23": 0.0026982725778597586,
      "33": 0.003463369535476633
     },
     "T": {
      "111": 2.7348905107012236,
      "112": 3.1727745353435814,
      "113": 3.54669739332504,
      "122": 3.7757038473683897,
      "123": 4.286011042010698,
      "133": 4.9494675679002755,
      "222": 4.636905717734644,
      "223": 5.350435573092098,
      "233": 6.286146645753991,
      "333": 7.5291451532734825
     },
     "T_se": {
      "111": 0.028884566890479812,
      "112": 0.03722947780355116,
      "113": 0.04672282795459778,
      "122": 0.0512496245912156,
      "123": 0.06540292570427998,
      "133": 0.0853896319012177,
      "222": 0.07386539839338079,
      "223": 0.09565877008005101,
      "233": 0.12669057597868721,
      "333": 0.1704005493163718
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.04787036602552819,
       "se": 0.0007340910386341405,
       "z": -65.21039422385053
      },
      "F23-F13": {
       "value": 0.15205487897793923,
       "se": 0.0011542774900930397,
       "z": 131.73165056323066
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05209225647620552,
       "se": 0.0006804958572883548,
       "z": 76.55043879882408
      },
      "F11-F13": {
       "value": -0.11138339599652025,
       "se": 0.0010260607086255247,
       "z": -108.55439162632548
      },
      "F22-F13": {
       "value": 0.074700328336202,
       "se": 0.0012385184825003358,
       "z": 60.31426207334111
      },
      "F33-F13": {
       "value": 0.27931977144557485,
       "se": 0.0018183045157973603,
       "z": 153.61550775398473
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04615073027761518,
       "se": 0.0003443613243934293,
       "z": 134.01833193349103
      },
      "T123-2F12F23": {
       "value": 2.3801028930635004,
       "se": 0.05875460925707898,
       "z": 40.50921150116808
      }
     },
     "tests": {
      "kappa2_tot": 1.0232438892936062,
      "W_order2_nm": 264248.98662508215,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 136263.8180930855,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 12072.814638872942,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 259983.3661078547,
      "p_within2_nm": 0.0,
      "W_order3_nm": 932628.5309223272,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1035367.3197885547,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 589164.712701392,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1856345.2713579442,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 109.87636069179277,
      "z_gamma_nm": 1017.5300092815713,
      "z_gamma123_nm": 767.5706564879822,
      "kappa2_nm": 1.0232438892936049,
      "kappa3_nm": 5.044627184670895,
      "gamma_ratio_nm": 2.4090219698779,
      "W_order2_src": 157786.91779622828,
      "p_order2_src": 0.0,
      "W_cross2_src": 67644.41832794345,
      "p_cross2_src": 0.0,
      "W_adj2_src": 6132.595586507693,
      "p_adj2_src": 0.0,
      "W_within2_src": 156304.35459672575,
      "p_within2_src": 0.0,
      "W_order3_src": 137539.78629208732,
      "p_order3_src": 0.0,
      "W_gamma_src": 1348.7111860774091,
      "p_gamma_src": 2.935933889929282e-295,
      "W_gamma123_src": 868.3355434507735,
      "p_gamma123_src": 7.506371902467156e-191,
      "W_joint_src": 249934.87543332286,
      "p_joint_src": 0.0,
      "z_adj2_src": 78.31089059963304,
      "z_gamma_src": 36.72480341781844,
      "z_gamma123_src": 29.46753371849727,
      "kappa2_src": 1.0232438892936055,
      "kappa3_src": 5.044627184671294,
      "gamma_ratio_src": 2.4090219698780873,
      "W_order2_emp": 25115.05760475785,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 21416.210785373063,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 5859.96968029251,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 24526.704855540203,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2078.133168381677,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2232.1285280486863,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1640.996216446368,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 59043.456235350954,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 76.55043879882408,
      "z_gamma_emp": 47.245407481031286,
      "z_gamma123_emp": 40.50921150116808,
      "kappa2_emp": 0.7575744418094843,
      "kappa3_emp": 1.8744804841760563,
      "gamma_ratio_emp": 1.633053070419897
     },
     "k_hat": 0.977284116194769,
     "kappa2_tot": 1.0232438892936062,
     "k_reg": 1.0995837480618114,
     "k_reg_each": [
      1.4222921696099613,
      0.7768753265136614
     ],
     "gauss": {
      "cov": [
       [
        3.314157090935127,
        2.7206250461516044,
        3.989746882172865
       ],
       [
        2.7206250461516044,
        6.363047036777895,
        6.433947377188845
       ],
       [
        3.989746882172865,
        6.433947377188845,
        12.879419310900422
       ]
      ],
      "c1": 0.4275663892513465,
      "c3": 1.011142513956152,
      "rho_pc": 0.334575471772835,
      "IG_pc": 0.059358405545006765,
      "IG_slope": 0.08160269153928564,
      "rho_slope": 0.3880506221121459
     },
     "cmi_full_grass": 0.04505218535354949,
     "cmi_full_plugin": 0.04614484792632911,
     "ncells": 18138,
     "cmi_blocks": [
      [
       10000000,
       0.04505218535354949,
       NaN,
       1,
       NaN,
       -0.014306220191457275,
       NaN
      ],
      [
       5000000,
       0.045358850320520894,
       1.6256996548946742e-07,
       2,
       2.2990865002973088e-07,
       -0.014000185994024871,
       2.1771175215502116e-05
      ],
      [
       2500000,
       0.04590387987406208,
       7.237455274227728e-05,
       4,
       0.00014474910548455456,
       -0.013455820036584253,
       9.329356852009446e-05
      ],
      [
       1250000,
       0.046645594310151806,
       8.458686127541754e-05,
       8,
       0.0002392477728285341,
       -0.01271513909205197,
       0.00015967323941520702
      ],
      [
       625000,
       0.04781376895931583,
       8.986912118237031e-05,
       16,
       0.00035947648472948123,
       -0.011548312290598169,
       0.0001345573695442856
      ],
      [
       312500,
       0.049601987330180425,
       7.758210923095168e-05,
       32,
       0.0004388706842876911,
       -0.00975995877182184,
       0.00011402153453938408
      ],
      [
       156250,
       0.05238100088767793,
       9.142482447714636e-05,
       64,
       0.0007313985958171708,
       -0.006983138168881121,
       0.0001407888029809677
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04473939501647704,
      "se": 2.9131966229458904e-07,
      "coef": [
       0.04473939501647704,
       3161.2581713573777,
       -324651187.7987148
      ],
      "chi2": 869.0132450854062,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04474572286172245,
      "se": 2.814152460055355e-07,
      "coef": [
       0.04474572286172245,
       3065.11012920342
      ],
      "chi2": 461.53074293895,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07703547864494387,
      "IG": 0.08619632918725677,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.4864120028693105,
      "c3": 0.9376137140264763,
      "nb": 103,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.07762952871253216,
      "IG": 0.08703053270475432,
      "norm_deficit": 9.992007221626409e-16,
      "c1": 0.49003993051651723,
      "c3": 0.9446069516428407,
      "nb": 104,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.592970848083496
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      2.068333,
      2.8769111,
      4.0173638
     ],
     "ratio_l1l3_l22": 1.0039422678807697,
     "rate_triple": 0.3319414737733065,
     "F": {
      "11": 1.0039064976057137,
      "12": 1.081261048247451,
      "13": 1.1459582664076384,
      "22": 1.2085259407150866,
      "23": 1.3010494852703856,
      "33": 1.4360930409633563
     },
     "F_se": {
      "11": 0.0023097282123916447,
      "12": 0.0026982725778597586,
      "13": 0.0032582059444070787,
      "22": 0.003463369535476633,
      "23": 0.00418509031727886,
      "33": 0.005318147923584258
     },
     "T": {
      "111": 4.636905717734644,
      "112": 5.350435573092098,
      "113": 6.0211341770578946,
      "122": 6.286146645753991,
      "123": 7.156605062794037,
      "133": 8.248919718160275,
      "222": 7.5291451532734825,
      "223": 8.674427669349267,
      "233": 10.122927660312262,
      "333": 11.970582067472998
     },
     "T_se": {
      "111": 0.07386539839338079,
      "112": 0.09565877008005101,
      "113": 0.1249970072999018,
      "122": 0.12669057597868721,
      "123": 0.16709178910999778,
      "133": 0.22347334348978237,
      "222": 0.1704005493163718,
      "223": 0.22607996140918887,
      "233": 0.30408217396804527,
      "333": 0.4127522574654349
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.06469721816018748,
       "se": 0.0008913951961034631,
       "z": -72.57972495588606
      },
      "F23-F13": {
       "value": 0.15509121886274713,
       "se": 0.0013589632238157913,
       "z": 114.12466220187419
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.045197000351279826,
       "se": 0.0006918032320799161,
       "z": 65.33216130747816
      },
      "F11-F13": {
       "value": -0.14205176880192472,
       "se": 0.0013653534256835862,
       "z": -104.04029178804323
      },
      "F22-F13": {
       "value": 0.06256767430744814,
       "se": 0.0012800552360031912,
       "z": 48.87888627588268
      },
      "F33-F13": {
       "value": 0.2901347745557179,
       "se": 0.0024102052215530085,
       "z": 120.3776226029294
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04008555978622719,
       "se": 0.00034251594112825985,
       "z": 117.03268365899675
      },
      "T123-2F12F23": {
       "value": 4.34305680226351,
       "se": 0.15424659437965177,
       "z": 28.15658147740892
      }
     },
     "tests": {
      "kappa2_tot": 1.2381761775955318,
      "W_order2_nm": 347775.7859464405,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 189308.78483473638,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 10851.360582504018,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 345015.0884474424,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1862816.744624359,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1644145.8292132919,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1039103.6993266171,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 3579174.3634233847,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 104.16986408028004,
      "z_gamma_nm": 1282.2425001587226,
      "z_gamma123_nm": 1019.3643604357653,
      "kappa2_nm": 1.2381761775955318,
      "kappa3_nm": 8.271604487618212,
      "gamma_ratio_nm": 2.6977076069801105,
      "W_order2_src": 189274.7129399681,
      "p_order2_src": 0.0,
      "W_cross2_src": 75922.08458894213,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4397.776066241287,
      "p_adj2_src": 0.0,
      "W_within2_src": 186746.3317686427,
      "p_within2_src": 0.0,
      "W_order3_src": 250868.36238807096,
      "p_order3_src": 0.0,
      "W_gamma_src": 647.4103035113563,
      "p_gamma_src": 8.171858533283537e-143,
      "W_gamma123_src": 447.64385509193653,
      "p_gamma123_src": 2.3489883702265824e-99,
      "W_joint_src": 384836.62478761515,
      "p_joint_src": 0.0,
      "z_adj2_src": 66.31573015688876,
      "z_gamma_src": 25.444258753427196,
      "z_gamma123_src": 21.157595683156828,
      "kappa2_src": 1.2381761775955327,
      "kappa3_src": 8.271604487616903,
      "gamma_ratio_src": 2.6977076069796793,
      "W_order2_emp": 16104.709069335004,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 14639.350522167351,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4268.291301106346,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 15545.3834486094,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1863.7187114381413,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 1568.368909590293,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 792.793080493967,
      "p_gamma123_emp": 1.9905998862719645e-174,
      "W_joint_emp": 44987.311005975396,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 65.33216130747816,
      "z_gamma_emp": 39.60263765950815,
      "z_gamma123_emp": 28.15658147740892,
      "kappa2_emp": 0.8718272173000424,
      "kappa3_emp": 2.4179827419102367,
      "gamma_ratio_emp": 1.5906050433789296
     },
     "k_hat": 0.8076395088960148,
     "kappa2_tot": 1.2381761775955318,
     "k_reg": 0.9137398821740719,
     "k_reg_each": [
      1.263459720566429,
      0.5640200437817147
     ],
     "gauss": {
      "cov": [
       [
        6.363047036777895,
        6.433947377188845,
        9.522050231869725
       ],
       [
        6.433947377188845,
        12.879419310900422,
        15.037009095092388
       ],
       [
        9.522050231869725,
        15.037009095092388,
        27.194776416406942
       ]
      ],
      "c1": 0.49955259797648727,
      "c3": 1.1675222874657014,
      "rho_pc": 0.36489012126580495,
      "IG_pc": 0.07144166476316134,
      "IG_slope": 0.09888459222627145,
      "rho_slope": 0.42360449819469714
     },
     "cmi_full_grass": 0.056735169680502295,
     "cmi_full_plugin": 0.0587076653930092,
     "ncells": 32082,
     "cmi_blocks": [
      [
       10000000,
       0.056735169680502295,
       NaN,
       1,
       NaN,
       -0.014706495082659046,
       NaN
      ],
      [
       5000000,
       0.057336945956835805,
       5.219342254925152e-05,
       2,
       7.381264603582122e-05,
       -0.014104334301559766,
       0.00013016942096486653
      ],
      [
       2500000,
       0.05825800357906363,
       0.00012461495908704331,
       4,
       0.00024922991817408663,
       -0.013184351826565483,
       0.00011205553323372845
      ],
      [
       1250000,
       0.05969495211189968,
       0.00010320976976740204,
       8,
       0.0002919213123489292,
       -0.011748142173563122,
       0.00011449088719533645
      ],
      [
       625000,
       0.06189168854040661,
       0.00010670537435224885,
       16,
       0.0004268214974089954,
       -0.009555785379921015,
       0.00011248379868582662
      ],
      [
       312500,
       0.06506262757863035,
       0.0001150769944477634,
       32,
       0.0006509737850606415,
       -0.006388554152804544,
       0.00016250909871998387
      ],
      [
       156250,
       0.06984309896126979,
       0.00011705300816394774,
       64,
       0.0009364240653115819,
       -0.0016166567147136292,
       0.00018977305070314295
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05651056474589272,
      "se": 3.295078598147407e-05,
      "coef": [
       0.05651056474589272,
       3598.840922844534,
       -239365000.30918133
      ],
      "chi2": 70.93268019113839,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.056493183284722914,
      "se": 3.385856502845336e-05,
      "coef": [
       0.056493183284722914,
       3543.753303137948
      ],
      "chi2": 42.8350026678206,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08851614538943994,
      "IG": 0.09742589328364556,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.5335002394045094,
      "c3": 1.0362279908868686,
      "nb": 135,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09265981363086205,
      "IG": 0.10383989648931802,
      "norm_deficit": 3.3306690738754696e-16,
      "c1": 0.561352853996956,
      "c3": 1.0903266711279356,
      "nb": 159,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.985
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.921582460403442
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      2.8769111,
      4.0173638,
      5.6325308
     ],
     "ratio_l1l3_l22": 1.0040323206894128,
     "rate_triple": 0.33592083886258406,
     "F": {
      "11": 1.2085259407150866,
      "12": 1.3010494852703856,
      "13": 1.3795827584350882,
      "22": 1.4360930409633563,
      "23": 1.5403580549513074,
      "33": 1.6813428163233013
     },
     "F_se": {
      "11": 0.003463369535476633,
      "12": 0.00418509031727886,
      "13": 0.005027857776886263,
      "22": 0.005318147923584258,
      "23": 0.006429359522475679,
      "33": 0.008005398342060236
     },
     "T": {
      "111": 7.5291451532734825,
      "112": 8.674427669349267,
      "113": 9.755672206050093,
      "122": 10.122927660312262,
      "123": 11.487578085126389,
      "133": 13.16078162965211,
      "222": 11.970582067472998,
      "223": 13.70881445922893,
      "233": 15.85112670578743,
      "333": 18.506461274225778
     },
     "T_se": {
      "111": 0.1704005493163718,
      "112": 0.22607996140918887,
      "113": 0.2839288334612138,
      "122": 0.30408217396804527,
      "123": 0.3839882769134492,
      "133": 0.4917746029649986,
      "222": 0.4127522574654349,
      "223": 0.5233477528141453,
      "233": 0.6725334375080857,
      "333": 0.8754512858612324
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0785332731647026,
       "se": 0.001134075132297332,
       "z": -69.24873928380323
      },
      "F23-F13": {
       "value": 0.16077529651621925,
       "se": 0.0017662918264162307,
       "z": 91.0241977637574
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.04112101167575832,
       "se": 0.0007423043645084092,
       "z": 55.39642987683455
      },
      "F11-F13": {
       "value": -0.17105681772000159,
       "se": 0.0019186289909369934,
       "z": -89.15575576519525
      },
      "F22-F13": {
       "value": 0.056510282528268174,
       "se": 0.0013530021039200456,
       "z": 41.766588806138024
      },
      "F33-F13": {
       "value": 0.30176005788821314,
       "se": 0.003316033894519522,
       "z": 91.00029356965808
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.03499049978165436,
       "se": 0.000396291898185105,
       "z": 88.29476439437718
      },
      "T123-2F12F23": {
       "value": 7.479413976073407,
       "se": 0.3595667083059565,
       "z": 20.801185992194664
      }
     },
     "tests": {
      "kappa2_tot": 1.4721799422664779,
      "W_order2_nm": 454407.60478287755,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 257468.27057178644,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 10456.610508989672,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 452275.21438531886,
      "p_within2_nm": 0.0,
      "W_order3_nm": 3923464.7845430123,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2397726.255143469,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1612215.129495027,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 7308877.425925344,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 102.25756944593233,
      "z_gamma_nm": 1548.4593165929382,
      "z_gamma123_nm": 1269.7303373138043,
      "kappa2_nm": 1.4721799422664779,
      "kappa3_nm": 13.120938205432772,
      "gamma_ratio_nm": 3.027004744747236,
      "W_order2_src": 231139.69310454326,
      "p_order2_src": 0.0,
      "W_cross2_src": 83699.14200796463,
      "p_cross2_src": 0.0,
      "W_adj2_src": 3410.7417718513343,
      "p_adj2_src": 0.0,
      "W_within2_src": 226335.99188437458,
      "p_within2_src": 0.0,
      "W_order3_src": 545535.9278462073,
      "p_order3_src": 0.0,
      "W_gamma_src": 355.6401321793669,
      "p_gamma_src": 2.505812148006094e-79,
      "W_gamma123_src": 256.4764479377832,
      "p_gamma123_src": 1.0059726253482838e-57,
      "W_joint_src": 702164.8837821968,
      "p_joint_src": 0.0,
      "z_adj2_src": 58.40155624511503,
      "z_gamma_src": 18.85842337469829,
      "z_gamma123_src": 16.014882076924053,
      "kappa2_src": 1.472179942266471,
      "kappa3_src": 13.12093820535606,
      "gamma_ratio_src": 3.027004744729567,
      "W_order2_emp": 9501.080709252998,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 8814.754234698237,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3068.764443099048,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 8884.910722606308,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1489.659899861721,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 773.6208328125948,
      "p_gamma_emp": 2.9341818006295697e-170,
      "W_gamma123_emp": 432.6893386818754,
      "p_gamma123_emp": 4.222385726873035e-96,
      "W_joint_emp": 30139.475033907143,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 55.39642987683455,
      "z_gamma_emp": 27.81404021016355,
      "z_gamma123_emp": 20.801185992194664,
      "kappa2_emp": 0.9951852336089311,
      "kappa3_emp": 2.950737685507036,
      "gamma_ratio_emp": 1.4896792239684675
     },
     "k_hat": 0.6792647904579255,
     "kappa2_tot": 1.4721799422664779,
     "k_reg": 0.781432563143439,
     "k_reg_each": [
      1.1855960199759992,
      0.37726910631087884
     ],
     "gauss": {
      "cov": [
       [
        12.879419310900422,
        15.037009095092388,
        22.355161856155824
       ],
       [
        15.037009095092388,
        27.194776416406942,
        34.85511054735865
       ],
       [
        22.355161856155824,
        34.85511054735865,
        58.97381548427172
       ]
      ],
      "c1": 0.5529374047738218,
      "c3": 1.281684026875475,
      "rho_pc": 0.38151037225431617,
      "IG_pc": 0.07864874199332085,
      "IG_slope": 0.11157681075183794,
      "rho_slope": 0.44722260241518386
     },
     "cmi_full_grass": 0.06813260993716597,
     "cmi_full_plugin": 0.0715723191177231,
     "ncells": 53889,
     "cmi_blocks": [
      [
       10000000,
       0.06813260993716597,
       NaN,
       1,
       NaN,
       -0.010516132056154884,
       NaN
      ],
      [
       5000000,
       0.06924311788878779,
       2.045759449931239e-05,
       2,
       2.893140759445681e-05,
       -0.009405540578507537,
       3.8862696402949815e-05
      ],
      [
       2500000,
       0.0708811605194346,
       7.916756279539137e-05,
       4,
       0.00015833512559078274,
       -0.00777011554167379,
       0.0002964657512575928
      ],
      [
       1250000,
       0.07330728901387729,
       0.0001728789477083771,
       8,
       0.000488975504995952,
       -0.005347439888012338,
       0.00026956633070281697
      ],
      [
       625000,
       0.07699172024757733,
       0.00018326615034692744,
       16,
       0.0007330646013877098,
       -0.001674080644217318,
       0.00026893972646794233
      ],
      [
       312500,
       0.08222203027614505,
       0.0001785958263598792,
       32,
       0.001010290559285486,
       0.0035405778801830346,
       0.00025208178901541564
      ],
      [
       156250,
       0.09007874430925368,
       0.00017154402851972438,
       64,
       0.001372352228157795,
       0.011355498130731476,
       0.0002702201523804042
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06760133873568722,
      "se": 1.721641536646965e-05,
      "coef": [
       0.06760133873568722,
       6904.445424451963,
       -540522197.6922494
      ],
      "chi2": 497.63483984236103,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06755680633431081,
      "se": 1.856753452500833e-05,
      "coef": [
       0.06755680633431081,
       7115.857819989685
      ],
      "chi2": 403.3926045747593,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09877476456232277,
      "IG": 0.10705490773881571,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.5733909707723407,
      "c3": 1.1226076131852347,
      "nb": 180,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.1036338617883482,
      "IG": 0.11605495863803016,
      "norm_deficit": 8.881784197001252e-15,
      "c1": 0.6125481384338076,
      "c3": 1.1992710710494616,
      "nb": 244,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.96
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.397846937179565
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      4.0173638,
      5.6325308,
      7.9220267
     ],
     "ratio_l1l3_l22": 1.0031602458632867,
     "rate_triple": 0.33951057659017947,
     "F": {
      "11": 1.4360930409633563,
      "12": 1.5403580549513074,
      "13": 1.6327888359726428,
      "22": 1.6813428163233013,
      "23": 1.797730258253035,
      "33": 1.9459139060682573
     },
     "F_se": {
      "11": 0.005318147923584258,
      "12": 0.006429359522475679,
      "13": 0.0077521847566320275,
      "22": 0.008005398342060236,
      "23": 0.00969475684113123,
      "33": 0.01195397226018931
     },
     "T": {
      "111": 11.970582067472998,
      "112": 13.70881445922893,
      "113": 15.423452913816472,
      "122": 15.85112670578743,
      "123": 17.954776429374732,
      "133": 20.49093876425128,
      "222": 18.506461274225778,
      "223": 21.105340660784282,
      "233": 24.250728487303363,
      "333": 28.077324950433486
     },
     "T_se": {
      "111": 0.4127522574654349,
      "112": 0.5233477528141453,
      "113": 0.6673739341269166,
      "122": 0.6725334375080857,
      "123": 0.8559512491727401,
      "133": 1.0978354077708585,
      "222": 0.8754512858612324,
      "223": 1.1113482954939342,
      "233": 1.4214020908653435,
      "333": 1.8307172446212447
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0924307810213354,
       "se": 0.001580152137593451,
       "z": -58.49486186950716
      },
      "F23-F13": {
       "value": 0.1649414222803922,
       "se": 0.0022905483645476584,
       "z": 72.00957850674554
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.03625532062952841,
       "se": 0.0008216970668052306,
       "z": 44.12249001994079
      },
      "F11-F13": {
       "value": -0.19669579500928647,
       "se": 0.0027501663689625407,
       "z": -71.52141675104805
      },
      "F22-F13": {
       "value": 0.0485539803506585,
       "se": 0.001486822243098993,
       "z": 32.65621063716207
      },
      "F33-F13": {
       "value": 0.3131250700956145,
       "se": 0.00452619499052596,
       "z": 69.18064085860965
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.030824204725976467,
       "se": 0.00047687660116537404,
       "z": 64.63769589585519
      },
      "T123-2F12F23": {
       "value": 12.416479861515219,
       "se": 0.8114687456030544,
       "z": 15.301242258305017
      }
     },
     "tests": {
      "kappa2_tot": 1.7252641611513901,
      "W_order2_nm": 594132.1723390222,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 340528.85439676617,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 9343.949009554426,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 591257.3970197041,
      "p_within2_nm": 0.0,
      "W_order3_nm": 8767261.505417917,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 3335209.942001014,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 2345054.5583796995,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 15935708.608858943,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 96.66410403844039,
      "z_gamma_nm": 1826.2557164868817,
      "z_gamma123_nm": 1531.3570969501855,
      "kappa2_nm": 1.7252641611513888,
      "kappa3_nm": 20.310309560385758,
      "gamma_ratio_nm": 3.411735429248933,
      "W_order2_src": 291032.5299647245,
      "p_order2_src": 0.0,
      "W_cross2_src": 90377.76820879438,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2479.038195993165,
      "p_adj2_src": 0.0,
      "W_within2_src": 282668.54802932375,
      "p_within2_src": 0.0,
      "W_order3_src": 1326434.122434665,
      "p_order3_src": 0.0,
      "W_gamma_src": 197.08209347807937,
      "p_gamma_src": 9.049139718242472e-45,
      "W_gamma123_src": 146.87772849579682,
      "p_gamma123_src": 8.345655613348744e-34,
      "W_joint_src": 1511675.7488793358,
      "p_joint_src": 0.0,
      "z_adj2_src": 49.7899407108822,
      "z_gamma_src": 14.038593002081061,
      "z_gamma123_src": 12.119312212159434,
      "kappa2_src": 1.7252641611513697,
      "kappa3_src": 20.31030956081714,
      "gamma_ratio_src": 3.411735429321472,
      "W_order2_emp": 6271.524268065763,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 5320.228993634642,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1946.7941255597743,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 5711.108902788131,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1492.5783096527016,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 658.0468860319722,
      "p_gamma_emp": 3.9727243967946885e-145,
      "W_gamma123_emp": 234.12801464733923,
      "p_gamma123_emp": 7.501107983206645e-53,
      "W_joint_emp": 23287.38286699298,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 44.12249001994079,
      "z_gamma_emp": 25.652424564394927,
      "z_gamma123_emp": 15.301242258305017,
      "kappa2_emp": 1.1160876185099657,
      "kappa3_emp": 3.767338696560131,
      "gamma_ratio_emp": 1.5121960188004022
     },
     "k_hat": 0.5796213835060653,
     "kappa2_tot": 1.7252641611513901,
     "k_reg": 0.6781646569230914,
     "k_reg_each": [
      1.1647298528527177,
      0.19159946099346495
     ],
     "gauss": {
      "cov": [
       [
        27.194776416406942,
        34.85511054735865,
        51.96459290937635
       ],
       [
        34.85511054735865,
        58.97381548427172,
        80.21663663607373
       ],
       [
        51.96459290937635,
        80.21663663607373,
        130.044691270327
       ]
      ],
      "c1": 0.5910268864434333,
      "c3": 1.3602076782274237,
      "rho_pc": 0.3876338369679444,
      "IG_pc": 0.08141242435637329,
      "IG_slope": 0.12045284170349485,
      "rho_slope": 0.4626923948061217
     },
     "cmi_full_grass": 0.07880674183924441,
     "cmi_full_plugin": 0.08449080378384988,
     "ncells": 86730,
     "cmi_blocks": [
      [
       10000000,
       0.07880674183924441,
       NaN,
       1,
       NaN,
       -0.0026056825171288794,
       NaN
      ],
      [
       5000000,
       0.08074218362685048,
       1.8963441510422285e-06,
       2,
       2.6818356173308128e-06,
       -0.0006722647790229699,
       0.0003166800526014854
      ],
      [
       2500000,
       0.08355250821826798,
       0.00010492303829868062,
       4,
       0.00020984607659736124,
       0.002122712428981023,
       0.0004667654960511275
      ],
      [
       1250000,
       0.08760447668853066,
       8.860538289927805e-05,
       8,
       0.00025061386839084026,
       0.006173379565644725,
       0.00037442518465528396
      ],
      [
       625000,
       0.09348407530947439,
       0.0001691877839979953,
       16,
       0.0006767511359919812,
       0.012037561875371446,
       0.00035145539323181183
      ],
      [
       312500,
       0.10205635627188067,
       0.0001695110797497364,
       32,
       0.0009588994718183381,
       0.020570135419180166,
       0.00044479305016487504
      ],
      [
       156250,
       0.11422118053254528,
       0.00019041874949865984,
       64,
       0.0015233499959892787,
       0.032651851456538525,
       0.00046561800639401607
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0769238539253024,
      "se": 3.234954574472275e-06,
      "coef": [
       0.0769238539253024,
       19283.388578985894,
       -2222239107.4816732
      ],
      "chi2": 12361.825527423081,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07694790294942475,
      "se": 3.185672199205431e-06,
      "coef": [
       0.07694790294942475,
       18769.92768449783
      ],
      "chi2": 9492.430321223768,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.1075163986248531,
      "IG": 0.1149084433996622,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.6057060149649061,
      "c3": 1.1944198887097517,
      "nb": 243,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.1110183675995077,
      "IG": 0.12430510355750797,
      "norm_deficit": 2.0095036745715333e-14,
      "c1": 0.6466943631333654,
      "c3": 1.2752467206186346,
      "nb": 377,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.955
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 15.323318719863892
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      5.6325308,
      7.9220267,
      11.1837819
     ],
     "ratio_l1l3_l22": 1.0037363695823251,
     "rate_triple": 0.34295291132724853,
     "F": {
      "11": 1.6813428163233013,
      "12": 1.797730258253035,
      "13": 1.9024456332335071,
      "22": 1.9459139060682573,
      "23": 2.072943454505433,
      "33": 2.2281355305368042
     },
     "F_se": {
      "11": 0.008005398342060236,
      "12": 0.00969475684113123,
      "13": 0.011382807903197066,
      "22": 0.01195397226018931,
      "23": 0.014091314986211294,
      "33": 0.01678127497040022
     },
     "T": {
      "111": 18.506461274225778,
      "112": 21.105340660784282,
      "113": 23.58445051853368,
      "122": 24.250728487303363,
      "123": 27.23664554852051,
      "133": 30.747132857831197,
      "222": 28.077324950433486,
      "223": 31.694362215723512,
      "233": 35.96253914424058,
      "333": 41.01715496733041
     },
     "T_se": {
      "111": 0.8754512858612324,
      "112": 1.1113482954939342,
      "113": 1.335909088618762,
      "122": 1.4214020908653435,
      "123": 1.7083818366027936,
      "133": 2.06299382694109,
      "222": 1.8307172446212447,
      "223": 2.2001649764447637,
      "233": 2.6570673402044833,
      "333": 3.2244533744093413
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.10471537498047212,
       "se": 0.0019229884189302287,
       "z": -54.45450110340549
      },
      "F23-F13": {
       "value": 0.1704978212719257,
       "se": 0.0030301472722795873,
       "z": 56.26717316074864
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.03289122314572679,
       "se": 0.0009472001429088979,
       "z": 34.72468135901694
      },
      "F11-F13": {
       "value": -0.22110281691020583,
       "se": 0.0036754417799724597,
       "z": -60.15680022875034
      },
      "F22-F13": {
       "value": 0.04346827283475019,
       "se": 0.0016410582295254446,
       "z": 26.487952744565433
      },
      "F33-F13": {
       "value": 0.3256898973032971,
       "se": 0.005740262028702273,
       "z": 56.73781016873324
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.027424302312129223,
       "se": 0.0005435260663445487,
       "z": 50.45627801545874
      },
      "T123-2F12F23": {
       "value": 19.78345920489653,
       "se": 1.6301537291302848,
       "z": 12.13594696707
      }
     },
     "tests": {
      "kappa2_tot": 1.9961019804273148,
      "W_order2_nm": 788571.9342107791,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 446627.4058215777,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 8817.898704753241,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 782600.0942382335,
      "p_within2_nm": 0.0,
      "W_order3_nm": 18849733.83023543,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 4393483.903268029,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3215591.995822745,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 33207207.027179778,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 93.90366715285,
      "z_gamma_nm": 2096.063907248066,
      "z_gamma123_nm": 1793.2071815110335,
      "kappa2_nm": 1.9961019804273195,
      "kappa3_nm": 30.486546643216293,
      "gamma_ratio_nm": 3.8257165157434088,
      "W_order2_src": 383708.26158364624,
      "p_order2_src": 0.0,
      "W_cross2_src": 98494.95831354211,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1941.5233277724747,
      "p_adj2_src": 0.0,
      "W_within2_src": 369205.01201899926,
      "p_within2_src": 0.0,
      "W_order3_src": 3050769.768284891,
      "p_order3_src": 0.0,
      "W_gamma_src": 129.6109122024711,
      "p_gamma_src": 4.985156976448134e-30,
      "W_gamma123_src": 99.75758348052403,
      "p_gamma123_src": 1.7223985346581078e-23,
      "W_joint_src": 3282132.5463540107,
      "p_joint_src": 0.0,
      "z_adj2_src": 44.062720385519484,
      "z_gamma_src": 11.384678836158317,
      "z_gamma123_src": 9.987871819387953,
      "kappa2_src": 1.9961019804271756,
      "kappa3_src": 30.486546647767067,
      "gamma_ratio_src": 3.8257165163150306,
      "W_order2_emp": 4644.027602680646,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3418.6921758386347,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1205.8034954852587,
      "p_adj2_emp": 3.3422596916088566e-264,
      "W_within2_emp": 4119.946278323421,
      "p_within2_emp": 0.0,
      "W_order3_emp": 920.4779943484718,
      "p_order3_emp": 2.392483413340326e-192,
      "W_gamma_emp": 954.3831546573958,
      "p_gamma_emp": 1.4789584316298214e-209,
      "W_gamma123_emp": 147.28120878753555,
      "p_gamma123_emp": 6.811738528552783e-34,
      "W_joint_emp": 17484.217200247833,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 34.72468135901694,
      "z_gamma_emp": 30.893092345334995,
      "z_gamma123_emp": 12.13594696707,
      "kappa2_emp": 1.2161626604948577,
      "kappa3_emp": 4.966364272126569,
      "gamma_ratio_emp": 1.6789016068729952
     },
     "k_hat": 0.5009764079217662,
     "kappa2_tot": 1.9961019804273148,
     "k_reg": 0.6031004721345558,
     "k_reg_each": [
      1.2092552843060904,
      -0.003054340036978848
     ],
     "gauss": {
      "cov": [
       [
        58.97381548427172,
        80.21663663607373,
        119.84076217146404
       ],
       [
        80.21663663607373,
        130.044691270327,
        183.65911614660095
       ],
       [
        119.84076217146404,
        183.65911614660095,
        289.87226870158725
       ]
      ],
      "c1": 0.6168389947523923,
      "c3": 1.4122769207458408,
      "rho_pc": 0.3851250554433598,
      "IG_pc": 0.08027297286736161,
      "IG_slope": 0.12638664364041768,
      "rho_slope": 0.4726056104990911
     },
     "cmi_full_grass": 0.0894161661296966,
     "cmi_full_plugin": 0.09838883657554476,
     "ncells": 134571,
     "cmi_blocks": [
      [
       10000000,
       0.0894161661296966,
       NaN,
       1,
       NaN,
       0.009143193262334995,
       NaN
      ],
      [
       5000000,
       0.09256622985521545,
       0.0001504060007535557,
       2,
       0.00021270620612797643,
       0.012293803233374465,
       3.130022707222013e-05
      ],
      [
       2500000,
       0.09702791939012312,
       0.00017010243533854133,
       4,
       0.00034020487067708266,
       0.016721572593881837,
       0.0009753862621569387
      ],
      [
       1250000,
       0.10346298524427289,
       0.00015284564985956078,
       8,
       0.0004323127819622405,
       0.023145340059860534,
       0.0007170296767505094
      ],
      [
       625000,
       0.11271771379797368,
       0.0001611543505744272,
       16,
       0.0006446174022977088,
       0.03233826302795968,
       0.0007683144669356129
      ],
      [
       312500,
       0.1257324801848604,
       0.00017646194620635217,
       32,
       0.000998219510271099,
       0.04530999174122416,
       0.0006149712302447368
      ],
      [
       156250,
       0.14392114175632556,
       0.00021638566827487983,
       64,
       0.0017310853461990387,
       0.06329335400410122,
       0.0006651234143986294
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08933634776363161,
      "se": 8.497084505329436e-05,
      "coef": [
       0.08933634776363161,
       15815.27305245939,
       -1155589519.2618468
      ],
      "chi2": 723.3370042038378,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08906287122287135,
      "se": 8.853553709489734e-05,
      "coef": [
       0.08906287122287135,
       15614.256771885814
      ],
      "chi2": 461.4558680699507,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11481990830165635,
      "IG": 0.12120405909336951,
      "norm_deficit": 2.220446049250313e-15,
      "c1": 0.6313062031074173,
      "c3": 1.2535024020943581,
      "nb": 331,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.1157991614660706,
      "IG": 0.12976125636022234,
      "norm_deficit": 2.8976820942716586e-14,
      "c1": 0.6687081469437725,
      "c3": 1.3277665645738328,
      "nb": 530,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.975
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.969846963882446
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      7.9220267,
      11.1837819,
      15.8291765
     ],
     "ratio_l1l3_l22": 1.002575864011596,
     "rate_triple": 0.3461038907532428,
     "F": {
      "11": 1.9459139060682573,
      "12": 2.072943454505433,
      "13": 2.1922841612404453,
      "22": 2.2281355305368042,
      "23": 2.3692388387391268,
      "33": 2.536573870554455
     },
     "F_se": {
      "11": 0.01195397226018931,
      "12": 0.014091314986211294,
      "13": 0.016682022571440698,
      "22": 0.01678127497040022,
      "23": 0.019981413134809216,
      "33": 0.023982157205174683
     },
     "T": {
      "111": 28.077324950433486,
      "112": 31.694362215723512,
      "113": 35.529840622442066,
      "122": 35.96253914424058,
      "123": 40.498780208444,
      "133": 45.82344167961439,
      "222": 41.01715496733041,
      "223": 46.40423310990698,
      "233": 52.75105403210838,
      "333": 60.25386475233616
     },
     "T_se": {
      "111": 1.8307172446212447,
      "112": 2.2001649764447637,
      "113": 2.662441060867402,
      "122": 2.6570673402044833,
      "123": 3.2283093018796714,
      "133": 3.9359367527051448,
      "222": 3.2244533744093413,
      "223": 3.9339832498009857,
      "233": 4.817351265754777,
      "333": 5.921867149465617
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.11934070673501251,
       "se": 0.002815567893854191,
       "z": -42.38601633280052
      },
      "F23-F13": {
       "value": 0.17695467749868143,
       "se": 0.0036135233432188457,
       "z": 48.97012159358411
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.02880698538183446,
       "se": 0.0008195196726521433,
       "z": 35.151060240700275
      },
      "F11-F13": {
       "value": -0.24637025517218802,
       "se": 0.0050720802719908635,
       "z": -48.573808370640045
      },
      "F22-F13": {
       "value": 0.035851369296358904,
       "se": 0.001416918467287099,
       "z": 25.302351634248705
      },
      "F33-F13": {
       "value": 0.3442897093140096,
       "se": 0.007726384735024216,
       "z": 44.56025956788321
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.02538561755817048,
       "se": 0.000691053486548232,
       "z": 36.734663889722945
      },
      "T123-2F12F23": {
       "value": 30.676183922595353,
       "se": 3.0973440169572317,
       "z": 9.904028662831912
      }
     },
     "tests": {
      "kappa2_tot": 2.287981728274481,
      "W_order2_nm": 1110435.0449022045,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 595694.1305885417,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 7762.695998822923,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1095673.81045827,
      "p_within2_nm": 0.0,
      "W_order3_nm": 53300254.093489766,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 5690436.972060939,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 4256712.10169105,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 87702205.50193548,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 88.10616322836287,
      "z_gamma_nm": 2385.4636807256024,
      "z_gamma123_nm": 2063.1800943424814,
      "kappa2_nm": 2.2879817282744863,
      "kappa3_nm": 45.092389962804305,
      "gamma_ratio_nm": 4.306933386252668,
      "W_order2_src": 558802.0793784063,
      "p_order2_src": 0.0,
      "W_cross2_src": 109920.32548828049,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1429.719884769085,
      "p_adj2_src": 0.0,
      "W_within2_src": 531313.5909994751,
      "p_within2_src": 0.0,
      "W_order3_src": 9710421.026325583,
      "p_order3_src": 0.0,
      "W_gamma_src": 88.22759240706304,
      "p_gamma_src": 5.8340399955784436e-21,
      "W_gamma123_src": 69.09134796519352,
      "p_gamma123_src": 9.400685763596837e-17,
      "W_joint_src": 10008546.856587827,
      "p_joint_src": 0.0,
      "z_adj2_src": 37.811636896186926,
      "z_gamma_src": 9.392954402479715,
      "z_gamma123_src": 8.312120545636567,
      "kappa2_src": 2.287981728274686,
      "kappa3_src": 45.092389883977624,
      "gamma_ratio_src": 4.306933378722901,
      "W_order2_emp": 4539.287113801009,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2412.324721274634,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1235.5970360453398,
      "p_adj2_emp": 1.1198595298082287e-270,
      "W_within2_emp": 3901.27030428955,
      "p_within2_emp": 0.0,
      "W_order3_emp": 625.2779912761034,
      "p_order3_emp": 7.84313483141115e-129,
      "W_gamma_emp": 1017.1623959687184,
      "p_gamma_emp": 3.3404971588045385e-223,
      "W_gamma123_emp": 98.08978375419606,
      "p_gamma123_emp": 3.998363665948341e-23,
      "W_joint_emp": 13960.032768257304,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 35.151060240700275,
      "z_gamma_emp": 31.8929834911806,
      "z_gamma123_emp": 9.904028662831912,
      "kappa2_emp": 1.3164877992486694,
      "kappa3_emp": 6.401298220085891,
      "gamma_ratio_emp": 1.8467341808206017
     },
     "k_hat": 0.43706642742910645,
     "kappa2_tot": 2.287981728274481,
     "k_reg": 0.5378483836077486,
     "k_reg_each": [
      1.3196859399003529,
      -0.2439891726848557
     ],
     "gauss": {
      "cov": [
       [
        130.044691270327,
        183.65911614660095,
        274.91061732058955
       ],
       [
        183.65911614660095,
        289.87226870158725,
        419.42653010930957
       ],
       [
        274.91061732058955,
        419.42653010930957,
        651.4003657645452
       ]
      ],
      "c1": 0.6335863619147066,
      "c3": 1.446935686494018,
      "rho_pc": 0.3714845119386351,
      "IG_pc": 0.07425043490783324,
      "IG_slope": 0.13025762128542276,
      "rho_slope": 0.47890039723089534
     },
     "cmi_full_grass": 0.10001855626329537,
     "cmi_full_plugin": 0.11388022446147694,
     "ncells": 203870,
     "cmi_blocks": [
      [
       10000000,
       0.10001855626329537,
       NaN,
       1,
       NaN,
       0.025768121355462123,
       NaN
      ],
      [
       5000000,
       0.10499399423152678,
       9.149721544421395e-05,
       2,
       0.0001293966030005804,
       0.030743979992519058,
       0.0003871509745402984
      ],
      [
       2500000,
       0.11200873288865232,
       0.00014952350169089747,
       4,
       0.00029904700338179494,
       0.037685125488851154,
       0.0014620970353799861
      ],
      [
       1250000,
       0.12206035181390917,
       0.0001478216136401603,
       8,
       0.0004181026616435808,
       0.04770233030048511,
       0.0011457076171366414
      ],
      [
       625000,
       0.13606984914462406,
       0.00015901468734235563,
       16,
       0.0006360587493694225,
       0.06162945107385852,
       0.0010322071593845176
      ],
      [
       312500,
       0.1555298366390186,
       0.0001944639208029654,
       32,
       0.0011000540567672045,
       0.08096897276975727,
       0.0008985379387338464
      ],
      [
       156250,
       0.1823391500764524,
       0.00021432079717269566,
       64,
       0.0017145663773815653,
       0.10732119496929701,
       0.0009006503188700397
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.09899384320471008,
      "se": 5.665761227473305e-05,
      "coef": [
       0.09899384320471008,
       25669.467971268834,
       -2006702213.1051824
      ],
      "chi2": 2510.0497942743227,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.09886363351921883,
      "se": 5.781537569041293e-05,
      "coef": [
       0.09886363351921883,
       24940.588026990863
      ],
      "chi2": 1803.1151159977924,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.1205776517839889,
      "IG": 0.1259294551588409,
      "norm_deficit": 3.552713678800501e-15,
      "c1": 0.6502108101590361,
      "c3": 1.2992005790911278,
      "nb": 455,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11855029206911831,
      "IG": 0.13312754284529746,
      "norm_deficit": 6.850076061937216e-14,
      "c1": 0.6817081229174428,
      "c3": 1.3621360553031077,
      "nb": 926,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.97
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.828441619873047
    }
   }
  },
  "2": {
   "cut": 0.3,
   "N": 10000000,
   "window_means": [
    0.3676219,
    0.4622321,
    0.5978961,
    0.7914944,
    1.0668605,
    1.4580108,
    2.0141872,
    2.8041428,
    3.9322575,
    5.5398589
   ],
   "Nbar": [
    1.0,
    1.3676219,
    1.829854,
    2.4277501,
    3.2192445,
    4.286105,
    5.7441158,
    7.758303,
    10.562445799999999,
    14.4947033,
    20.0345622
   ],
   "rate_eff": [
    0.31307339210902163,
    0.29116279014083607,
    0.2827287614328703,
    0.2821817610150983,
    0.2862316904202543,
    0.2927975965917598,
    0.3005876330031011,
    0.3085412365962381,
    0.3164784317276581,
    0.3236755990530956
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.3676219,
      0.4622321,
      0.5978961
     ],
     "ratio_l1l3_l22": 1.0287429969039643,
     "rate_triple": 0.24318101435151274,
     "F": {
      "11": 0.708989070597067,
      "12": 0.8296524594278822,
      "13": 0.9042796667059192,
      "22": 1.0979093743612967,
      "23": 1.2296461338562263,
      "33": 1.5025149229321118
     },
     "F_se": {
      "11": 0.002530231898923944,
      "12": 0.002098520327288141,
      "13": 0.0022904700540028887,
      "22": 0.003132027695644056,
      "23": 0.0029602409549690026,
      "33": 0.004255035665674419
     },
     "T": {
      "111": 2.4143756341957787,
      "112": 2.849387123589517,
      "113": 3.1579484891739833,
      "122": 3.622457853979615,
      "123": 4.101437317575585,
      "133": 4.8768046002822985,
      "222": 5.2021150704502,
      "223": 6.067874138235355,
      "233": 7.466471840097569,
      "333": 9.817693326637183
     },
     "T_se": {
      "111": 0.032256148081580456,
      "112": 0.028651788044567222,
      "113": 0.03455012956055901,
      "122": 0.036072812864557886,
      "123": 0.03981874289586402,
      "133": 0.05585299857422342,
      "222": 0.06276311649961692,
      "223": 0.06527394008111857,
      "233": 0.08650623266976465,
      "333": 0.15217108759260686
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.07462720727803696,
       "se": 0.001827837934905635,
       "z": -40.828131341901326
      },
      "F23-F13": {
       "value": 0.32536646715030715,
       "se": 0.0024723658408935417,
       "z": 131.60126295577516
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.1253696299361351,
       "se": 0.0017825498893432597,
       "z": 70.33162476160749
      },
      "F11-F13": {
       "value": -0.19529059610885224,
       "se": 0.0022396824002251453,
       "z": -87.19566492517892
      },
      "F22-F13": {
       "value": 0.19362970765537746,
       "se": 0.0031277761535924782,
       "z": 61.906510615531
      },
      "F33-F13": {
       "value": 0.5982352562261926,
       "se": 0.003430310070013381,
       "z": 174.39684577081363
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.11527836930014912,
       "se": 0.0011744253296107636,
       "z": 98.15725733568391
      },
      "T123-2F12F23": {
       "value": 2.061079439215975,
       "se": 0.03337529920336753,
       "z": 61.754635566173874
      }
     },
     "tests": {
      "kappa2_tot": 1.092319470862062,
      "W_order2_nm": 133844.63516379858,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 62554.957625047224,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 7162.408999897273,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 121280.15519034231,
      "p_within2_nm": 0.0,
      "W_order3_nm": 221293.521844898,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 282119.2458765887,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 93704.3578460632,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 468990.70380282856,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 84.63101677220517,
      "z_gamma_nm": 531.1489865156374,
      "z_gamma123_nm": 306.11167544878646,
      "kappa2_nm": 1.0923194708620616,
      "kappa3_nm": 5.268908095521274,
      "gamma_ratio_nm": 2.207960386777942,
      "W_order2_src": 84957.02047442994,
      "p_order2_src": 0.0,
      "W_cross2_src": 42335.34572742926,
      "p_cross2_src": 0.0,
      "W_adj2_src": 5014.159898860364,
      "p_adj2_src": 0.0,
      "W_within2_src": 81520.84932266487,
      "p_within2_src": 0.0,
      "W_order3_src": 43436.945722481585,
      "p_order3_src": 0.0,
      "W_gamma_src": 4076.3908795547923,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1990.6845452829011,
      "p_gamma123_src": 0.0,
      "W_joint_src": 114621.21508619477,
      "p_joint_src": 0.0,
      "z_adj2_src": 70.81073293548347,
      "z_gamma_src": 63.84661995403352,
      "z_gamma123_src": 44.61708804127518,
      "kappa2_src": 1.092319470862062,
      "kappa3_src": 5.26890809552127,
      "gamma_ratio_src": 2.207960386777938,
      "W_order2_emp": 36249.54145181109,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 26267.215992717727,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4946.53744160756,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 34378.11524293308,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3902.313872214049,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2196.7914414320944,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3813.6350139109477,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 68557.10619935751,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 70.33162476160749,
      "z_gamma_emp": 46.869941769028195,
      "z_gamma123_emp": 61.754635566173874,
      "kappa2_emp": 0.8452485311677859,
      "kappa3_emp": 2.5310188896571617,
      "gamma_ratio_emp": 1.7713180218390157
     },
     "k_hat": 0.9154830859243008,
     "kappa2_tot": 1.092319470862062,
     "k_reg": 1.0592509295494017,
     "k_reg_each": [
      1.3547804799911645,
      0.7637213791076388
     ],
     "gauss": {
      "cov": [
       [
        0.4634388849808076,
        0.14098007125288334,
        0.19876041957849372
       ],
       [
        0.14098007125288334,
        0.6968098554371754,
        0.3398333640773262
       ],
       [
        0.19876041957849372,
        0.3398333640773262,
        1.1350148669540105
       ]
      ],
      "c1": 0.20232215453444335,
      "c3": 0.487698848438526,
      "rho_pc": 0.2002313096891943,
      "IG_pc": 0.020459216970531865,
      "IG_slope": 0.028372194048208545,
      "rho_slope": 0.23487113548493252
     },
     "cmi_full_grass": 0.01317562026013519,
     "cmi_full_plugin": 0.013307318919557165,
     "ncells": 2436,
     "cmi_blocks": [
      [
       10000000,
       0.01317562026013519,
       NaN,
       1,
       NaN,
       -0.007283596710396675,
       NaN
      ],
      [
       5000000,
       0.013214752358187809,
       2.2879771083950118e-05,
       2,
       3.235688257091403e-05,
       -0.007244528607204122,
       4.371082483673773e-05
      ],
      [
       2500000,
       0.013277315475911156,
       3.560565866768463e-05,
       4,
       7.121131733536927e-05,
       -0.007182255850816201,
       3.772091344729146e-05
      ],
      [
       1250000,
       0.013362645565767606,
       2.4217669455024817e-05,
       8,
       6.849791318472949e-05,
       -0.007096960603767853,
       5.4512788555144755e-05
      ],
      [
       625000,
       0.013507647917082366,
       5.077289806936815e-05,
       16,
       0.0002030915922774726,
       -0.006953203169097273,
       5.052443550432745e-05
      ],
      [
       312500,
       0.013711055714909381,
       6.686624063874189e-05,
       32,
       0.0003782525775048472,
       -0.006752418207712753,
       5.977247683754226e-05
      ],
      [
       156250,
       0.014071393719931796,
       5.8955133634175774e-05,
       64,
       0.0004716410690734062,
       -0.006396469532239546,
       6.855951800901614e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.01316239745104975,
      "se": 1.4586447166852118e-05,
      "coef": [
       0.01316239745104975,
       242.285483615444,
       -15926973.867078109
      ],
      "chi2": 2.2303638203067044,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.01316094023474947,
      "se": 1.4785993489488292e-05,
      "coef": [
       0.01316094023474947,
       237.92739419349735
      ],
      "chi2": 1.413953820194369,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.024875600948963465,
      "IG": 0.03003767429232546,
      "norm_deficit": 0.0,
      "c1": 0.25141145513082364,
      "c3": 0.40889274691753796,
      "nb": 36,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.026943994647771786,
      "IG": 0.03293371400949034,
      "norm_deficit": 0.0,
      "c1": 0.26683446894966517,
      "c3": 0.433976562143267,
      "nb": 38,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.626124382019043
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.4622321,
      0.5978961,
      0.7914944
     ],
     "ratio_l1l3_l22": 1.023426144668268,
     "rate_triple": 0.2689278291196295,
     "F": {
      "11": 1.0979093743612967,
      "12": 1.2296461338562263,
      "13": 1.3118578058392596,
      "22": 1.5025149229321118,
      "23": 1.6421443305493324,
      "33": 1.9013481758854014
     },
     "F_se": {
      "11": 0.003132027695644056,
      "12": 0.0029602409549690026,
      "13": 0.003442212833109078,
      "22": 0.004255035665674419,
      "23": 0.004687576862158295,
      "33": 0.006346822285849
     },
     "T": {
      "111": 5.2021150704502,
      "112": 6.067874138235355,
      "113": 6.780109677358891,
      "122": 7.466471840097569,
      "123": 8.506727709215006,
      "133": 9.951104325237615,
      "222": 9.817693326637183,
      "223": 11.476143537086505,
      "233": 13.748498427122438,
      "333": 17.043201967895268
     },
     "T_se": {
      "111": 0.06276311649961692,
      "112": 0.06527394008111857,
      "113": 0.08387808895165433,
      "122": 0.08650623266976465,
      "123": 0.11208286933776196,
      "133": 0.15811535626166043,
      "222": 0.15217108759260686,
      "223": 0.203127921064996,
      "233": 0.28693295763512755,
      "333": 0.4212146787203624
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.08221167198303325,
       "se": 0.0019233413982457455,
       "z": -42.744190947076504
      },
      "F23-F13": {
       "value": 0.3302865247100728,
       "se": 0.0029391649270375407,
       "z": 112.37427395507778
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.12403742636351978,
       "se": 0.00192348926288542,
       "z": 64.48563491196808
      },
      "F11-F13": {
       "value": -0.21394843147796294,
       "se": 0.0024224126723037856,
       "z": -88.32038980149972
      },
      "F22-F13": {
       "value": 0.19065711709285216,
       "se": 0.003412913463300103,
       "z": 55.86344896905092
      },
      "F33-F13": {
       "value": 0.5894903700461418,
       "se": 0.004231231889775328,
       "z": 139.31885214578557
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.10604140097799708,
       "se": 0.001103434827899826,
       "z": 96.10119084225961
      },
      "T123-2F12F23": {
       "value": 4.468214854627191,
       "se": 0.09603372120126347,
       "z": 46.5275613475697
      }
     },
     "tests": {
      "kappa2_tot": 1.5040409341274086,
      "W_order2_nm": 135045.9228514477,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 70494.28274087072,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 7708.853009743668,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 127023.2395564601,
      "p_within2_nm": 0.0,
      "W_order3_nm": 318556.4549856114,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 477731.1751760096,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 217550.05449766785,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 709805.2248569252,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 87.80007408734727,
      "z_gamma_nm": 691.1810003002178,
      "z_gamma123_nm": 466.4226136216681,
      "kappa2_nm": 1.504040934127409,
      "kappa3_nm": 10.322275564471859,
      "gamma_ratio_nm": 2.281529774317308,
      "W_order2_src": 76708.41231116066,
      "p_order2_src": 0.0,
      "W_cross2_src": 39172.652953890094,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4443.72554968101,
      "p_adj2_src": 0.0,
      "W_within2_src": 75347.40135102218,
      "p_within2_src": 0.0,
      "W_order3_src": 42696.6335293577,
      "p_order3_src": 0.0,
      "W_gamma_src": 1478.4893628303564,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 862.3526987416006,
      "p_gamma123_src": 1.4999824404629965e-189,
      "W_joint_src": 106185.45169391326,
      "p_joint_src": 0.0,
      "z_adj2_src": 66.66127473789419,
      "z_gamma_src": 38.451129539070195,
      "z_gamma123_src": 29.365842380929593,
      "kappa2_src": 1.5040409341274088,
      "kappa3_src": 10.322275564471777,
      "gamma_ratio_src": 2.2815297743172906,
      "W_order2_emp": 21011.833020778566,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 17369.60420944245,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4158.397109999635,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 20585.836078006185,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1940.4999572065258,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2270.4361231446637,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2164.813964951862,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 47035.37639026546,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 64.48563491196808,
      "z_gamma_emp": 47.64909362353773,
      "z_gamma123_emp": 46.5275613475697,
      "kappa2_emp": 1.1280113798133482,
      "kappa3_emp": 4.666914147994006,
      "gamma_ratio_emp": 1.8338881914631993
     },
     "k_hat": 0.6648755212105744,
     "kappa2_tot": 1.5040409341274086,
     "k_reg": 0.7520208971475206,
     "k_reg_each": [
      0.9459202551357345,
      0.5581215391593067
     ],
     "gauss": {
      "cov": [
       [
        0.6968098554371754,
        0.3398333640773262,
        0.4799486293503693
       ],
       [
        0.3398333640773262,
        1.1350148669540105,
        0.7771143628605522
       ],
       [
        0.4799486293503693,
        0.7771143628605522,
        1.9826196128031424
       ]
      ],
      "c1": 0.29940873372815113,
      "c3": 0.6846732897394198,
      "rho_pc": 0.2661528169272253,
      "IG_pc": 0.03673572229081511,
      "IG_slope": 0.04916232099473818,
      "rho_slope": 0.3060153342206211
     },
     "cmi_full_grass": 0.021598013907203395,
     "cmi_full_plugin": 0.02186725119567301,
     "ncells": 4770,
     "cmi_blocks": [
      [
       10000000,
       0.021598013907203395,
       NaN,
       1,
       NaN,
       -0.015137708383611712,
       NaN
      ],
      [
       5000000,
       0.021683233503566157,
       9.165745715833394e-05,
       2,
       0.0001296232190059468,
       -0.01505243136805744,
       4.910864834945308e-05
      ],
      [
       2500000,
       0.021810376068521542,
       7.630065414453351e-05,
       4,
       0.00015260130828906703,
       -0.014925571024006275,
       7.080079130099142e-05
      ],
      [
       1250000,
       0.021984892793465605,
       8.16183091904603e-05,
       8,
       0.00023085143959021917,
       -0.014751009632851982,
       0.0001151416559963988
      ],
      [
       625000,
       0.02229609181164438,
       8.733086158444296e-05,
       16,
       0.0003493234463377718,
       -0.014441211469040208,
       0.00011478271124594539
      ],
      [
       312500,
       0.022741301371822953,
       7.130332772268412e-05,
       32,
       0.0004033525324310135,
       -0.014000054722756256,
       0.00011702335185473242
      ],
      [
       156250,
       0.023411896133795046,
       7.226038586770307e-05,
       64,
       0.0005780830869416245,
       -0.013334843205168131,
       0.0001188177146990186
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0215980018102463,
      "se": 4.723297988816532e-05,
      "coef": [
       0.0215980018102463,
       454.9894539526015,
       -26980179.810175717
      ],
      "chi2": 1.4095832597262865,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.021586937536946477,
      "se": 5.108526187885344e-05,
      "coef": [
       0.021586937536946477,
       459.8842421049331
      ],
      "chi2": 0.7889137247118932,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.03236415327488606,
      "IG": 0.038615267156197584,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.2892754416260231,
      "c3": 0.4953353350070759,
      "nb": 42,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0430669493542696,
      "IG": 0.05448525968661152,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.3660456825572897,
      "c3": 0.6267914060669358,
      "nb": 53,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.21507453918457
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      0.5978961,
      0.7914944,
      1.0668605
     ],
     "ratio_l1l3_l22": 1.0182107162711143,
     "rate_triple": 0.2895292546625879,
     "F": {
      "11": 1.5025149229321118,
      "12": 1.6421443305493324,
      "13": 1.7355455837462435,
      "22": 1.9013481758854014,
      "23": 2.0465973572426086,
      "33": 2.2953333176985775
     },
     "F_se": {
      "11": 0.004255035665674419,
      "12": 0.004687576862158295,
      "13": 0.005472827019451037,
      "22": 0.006346822285849,
      "23": 0.007245877565820887,
      "33": 0.009229038458380329
     },
     "T": {
      "111": 9.817693326637183,
      "112": 11.476143537086505,
      "113": 12.741246005982573,
      "122": 13.748498427122438,
      "123": 15.501712597725097,
      "133": 17.80232351383333,
      "222": 17.043201967895268,
      "223": 19.531717683594653,
      "233": 22.812571521440628,
      "333": 27.235844388745047
     },
     "T_se": {
      "111": 0.15217108759260686,
      "112": 0.203127921064996,
      "113": 0.2467827692760616,
      "122": 0.28693295763512755,
      "123": 0.34950579872891147,
      "133": 0.43655055370319823,
      "222": 0.4212146787203624,
      "223": 0.5146768846437737,
      "233": 0.6462835560443464,
      "333": 0.8285765761315645
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.09340125319691106,
       "se": 0.0020927493638304485,
       "z": -44.63088356933233
      },
      "F23-F13": {
       "value": 0.31105177349636515,
       "se": 0.003267704992494951,
       "z": 95.1896741629885
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.10882526014972704,
       "se": 0.0019923275712539143,
       "z": 54.62217243785645
      },
      "F11-F13": {
       "value": -0.2330306608141317,
       "se": 0.0028177973979149444,
       "z": -82.69957981598142
      },
      "F22-F13": {
       "value": 0.16580259213915793,
       "se": 0.003661625737967338,
       "z": 45.281141220948264
      },
      "F33-F13": {
       "value": 0.559787733952334,
       "se": 0.004939279075445916,
       "z": 113.33389456269924
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0916363816593021,
       "se": 0.0009931330298246354,
       "z": 92.26999697662154
      },
      "T123-2F12F23": {
       "value": 8.780096103498703,
       "se": 0.3158798598780273,
       "z": 27.795681899089793
      }
     },
     "tests": {
      "kappa2_tot": 1.9169797950167777,
      "W_order2_nm": 133476.92190534403,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 72899.63428537916,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 6694.370124536101,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 129215.44848456612,
      "p_within2_nm": 0.0,
      "W_order3_nm": 437866.32181489456,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 750911.2513750474,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 425671.96421109483,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1055683.4497332382,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 81.81913055353314,
      "z_gamma_nm": 866.5513553016044,
      "z_gamma123_nm": 652.4354099917438,
      "kappa2_nm": 1.9169797950167773,
      "kappa3_nm": 18.05170648344353,
      "gamma_ratio_nm": 2.4561404461095813,
      "W_order2_src": 69184.47622231409,
      "p_order2_src": 0.0,
      "W_cross2_src": 32777.333106497055,
      "p_cross2_src": 0.0,
      "W_adj2_src": 3100.6518336135814,
      "p_adj2_src": 0.0,
      "W_within2_src": 68518.08171627438,
      "p_within2_src": 0.0,
      "W_order3_src": 43964.69688959235,
      "p_order3_src": 0.0,
      "W_gamma_src": 685.2370091119099,
      "p_gamma_src": 4.853580510530632e-151,
      "W_gamma123_src": 456.5384785590665,
      "p_gamma123_src": 2.723856584059634e-101,
      "W_joint_src": 101469.92794983069,
      "p_joint_src": 0.0,
      "z_adj2_src": 55.68349695927494,
      "z_gamma_src": 26.177032091356537,
      "z_gamma123_src": 21.36676106851636,
      "kappa2_src": 1.9169797950167768,
      "kappa3_src": 18.051706483443326,
      "gamma_ratio_src": 2.4561404461095546,
      "W_order2_emp": 13629.727996020822,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 11604.111464176287,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2983.5817218309244,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 13320.148682546547,
      "p_within2_emp": 0.0,
      "W_order3_emp": 878.6101280095577,
      "p_order3_emp": 2.5103731540176454e-183,
      "W_gamma_emp": 1246.9171462431043,
      "p_gamma_emp": 3.8820011708883295e-273,
      "W_gamma123_emp": 772.599932235388,
      "p_gamma123_emp": 4.891688244492779e-170,
      "W_joint_emp": 35237.37567813412,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 54.62217243785645,
      "z_gamma_emp": 35.311714008854125,
      "z_gamma123_emp": 27.795681899089793,
      "kappa2_emp": 1.3979671248522063,
      "kappa3_emp": 6.7370653151401205,
      "gamma_ratio_emp": 1.7236411156164946
     },
     "k_hat": 0.5216539071509869,
     "kappa2_tot": 1.9169797950167777,
     "k_reg": 0.5831678992224576,
     "k_reg_each": [
      0.7338930988425878,
      0.4324426996023275
     ],
     "gauss": {
      "cov": [
       [
        1.1350148669540105,
        0.7771143628605522,
        1.1070555785408687
       ],
       [
        0.7771143628605522,
        1.9826196128031424,
        1.7281758614165832
       ],
       [
        1.1070555785408687,
        1.7281758614165832,
        3.679389341634359
       ]
      ],
      "c1": 0.3919634194286129,
      "c3": 0.871662849624083,
      "rho_pc": 0.31986104505405916,
      "IG_pc": 0.05396584701013384,
      "IG_slope": 0.07028723567585164,
      "rho_slope": 0.36213401190390876
     },
     "cmi_full_grass": 0.031091877815896396,
     "cmi_full_plugin": 0.03157920809774284,
     "ncells": 8518,
     "cmi_blocks": [
      [
       10000000,
       0.031091877815896396,
       NaN,
       1,
       NaN,
       -0.022873969194237447,
       NaN
      ],
      [
       5000000,
       0.031226112869395806,
       3.233969303551021e-05,
       2,
       4.5735232493801265e-05,
       -0.022739627037831164,
       9.661951448533893e-05
      ],
      [
       2500000,
       0.03147060224047582,
       0.00011814883444172621,
       4,
       0.00023629766888345243,
       -0.022495138997238408,
       0.00013219586359456618
      ],
      [
       1250000,
       0.03182849338019156,
       8.902436061297295e-05,
       8,
       0.00025179891632091906,
       -0.02213736556605042,
       0.00013561449360321675
      ],
      [
       625000,
       0.032346799559845096,
       7.786265390143472e-05,
       16,
       0.00031145061560573886,
       -0.021619473579220914,
       0.00011407237146481475
      ],
      [
       312500,
       0.03307732294867921,
       7.714304661761004e-05,
       32,
       0.0004363869710776162,
       -0.020890399580768965,
       0.00013908354126972828
      ],
      [
       156250,
       0.03431557637344407,
       9.133575215996428e-05,
       64,
       0.0007306860172797143,
       -0.01965106216634821,
       0.00015825513270249024
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03103292288755994,
      "se": 2.076238554477922e-05,
      "coef": [
       0.03103292288755994,
       849.484721294505,
       -53414771.45478735
      ],
      "chi2": 9.74063665032696,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03102556347540494,
      "se": 2.142618777136377e-05,
      "coef": [
       0.03102556347540494,
       863.040359660582
      ],
      "chi2": 4.407801879844013,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.041665444753839036,
      "IG": 0.04902497726964306,
      "norm_deficit": 0.0,
      "c1": 0.33374154002379247,
      "c3": 0.5955142812614987,
      "nb": 51,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.05837164623816964,
      "IG": 0.07555327349658034,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.45531498364963696,
      "c3": 0.8124447895109927,
      "nb": 76,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.98
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.14747405052185
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      0.7914944,
      1.0668605,
      1.4580108
     ],
     "ratio_l1l3_l22": 1.0138957805349456,
     "rate_triple": 0.3054527579131296,
     "F": {
      "11": 1.9013481758854014,
      "12": 2.0465973572426086,
      "13": 2.1552358785288064,
      "22": 2.2953333176985775,
      "23": 2.4527288098636455,
      "33": 2.6966338606816076
     },
     "F_se": {
      "11": 0.006346822285849,
      "12": 0.007245877565820887,
      "13": 0.008853486197197094,
      "22": 0.009229038458380329,
      "23": 0.011161593115220428,
      "33": 0.014391377410718964
     },
     "T": {
      "111": 17.043201967895268,
      "112": 19.531717683594653,
      "113": 21.898988259663835,
      "122": 22.812571521440628,
      "123": 25.890118769658727,
      "133": 29.783586262519588,
      "222": 27.235844388745047,
      "223": 31.285674323839423,
      "233": 36.439372851891214,
      "333": 43.08400361264049
     },
     "T_se": {
      "111": 0.4212146787203624,
      "112": 0.5146768846437737,
      "113": 0.6928869822218502,
      "122": 0.6462835560443464,
      "123": 0.8704761552253947,
      "133": 1.1954221070301878,
      "222": 0.8285765761315645,
      "223": 1.1104940966040455,
      "233": 1.5220616844193862,
      "333": 2.1179840322118504
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.10863852128619778,
       "se": 0.0026478157061925562,
       "z": -41.02948744964401
      },
      "F23-F13": {
       "value": 0.2974929313348391,
       "se": 0.0037111365637602528,
       "z": 80.16221613612863
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.09442720502432067,
       "se": 0.002065304937418416,
       "z": 45.720708508232455
      },
      "F11-F13": {
       "value": -0.253887702643405,
       "se": 0.003793921994478457,
       "z": -66.91958954688694
      },
      "F22-F13": {
       "value": 0.14009743916977113,
       "se": 0.0038935634641257197,
       "z": 35.98180444741494
      },
      "F33-F13": {
       "value": 0.5413979821528012,
       "se": 0.006558580945366836,
       "z": 82.54803694010361
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0795844362101753,
       "se": 0.0009842067102608743,
       "z": 80.86150539359828
      },
      "T123-2F12F23": {
       "value": 15.850622169059235,
       "se": 0.8049699587910758,
       "z": 19.69094870678665
      }
     },
     "tests": {
      "kappa2_tot": 2.327383950479057,
      "W_order2_nm": 143512.47350950638,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 80978.66611320362,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 5776.470531870216,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 141113.45996894385,
      "p_within2_nm": 0.0,
      "W_order3_nm": 757132.0147198412,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1160685.6979917823,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 732037.0087903299,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1834997.6545766895,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 76.00309554136737,
      "z_gamma_nm": 1077.351241699652,
      "z_gamma123_nm": 855.5916133239795,
      "kappa2_nm": 2.3273839504790574,
      "kappa3_nm": 29.641400297841884,
      "gamma_ratio_nm": 2.736104311920922,
      "W_order2_src": 69145.45578423032,
      "p_order2_src": 0.0,
      "W_cross2_src": 29049.316475620362,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2111.3757298078463,
      "p_adj2_src": 0.0,
      "W_within2_src": 68362.47871850274,
      "p_within2_src": 0.0,
      "W_order3_src": 64765.72550398497,
      "p_order3_src": 0.0,
      "W_gamma_src": 332.02698900011865,
      "p_gamma_src": 3.477847069421507e-74,
      "W_gamma123_src": 234.30876186404348,
      "p_gamma123_src": 6.850314112528051e-53,
      "W_joint_src": 119425.61259360542,
      "p_joint_src": 0.0,
      "z_adj2_src": 45.949708702100025,
      "z_gamma_src": 18.221607750144297,
      "z_gamma123_src": 15.307147411064005,
      "kappa2_src": 2.3273839504790597,
      "kappa3_src": 29.64140029783953,
      "gamma_ratio_src": 2.7361043119206996,
      "W_order2_emp": 8095.931514193345,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 7119.039510296597,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2090.3831864947597,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 7852.650755038171,
      "p_within2_emp": 0.0,
      "W_order3_emp": 754.3728526072864,
      "p_order3_emp": 1.400735885189571e-156,
      "W_gamma_emp": 979.1964764308343,
      "p_gamma_emp": 5.973784330582168e-215,
      "W_gamma123_emp": 387.7334609733027,
      "p_gamma123_emp": 2.578156000072841e-86,
      "W_joint_emp": 24481.043943814984,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 45.720708508232455,
      "z_gamma_emp": 31.29211524379319,
      "z_gamma123_emp": 19.69094870678665,
      "kappa2_emp": 1.683104917127371,
      "kappa3_emp": 10.367135040543829,
      "gamma_ratio_emp": 1.829811625122647
     },
     "k_hat": 0.4296669656908844,
     "kappa2_tot": 2.327383950479057,
     "k_reg": 0.47876262562553984,
     "k_reg_each": [
      0.6182782201625088,
      0.3392470310885709
     ],
     "gauss": {
      "cov": [
       [
        1.9826196128031424,
        1.7281758614165832,
        2.4871583652270064
       ],
       [
        1.7281758614165832,
        3.679389341634359,
        3.8152056502781577
       ],
       [
        2.4871583652270064,
        3.8152056502781577,
        7.1905036258159365
       ]
      ],
      "c1": 0.4696909462288488,
      "c3": 1.0369127308999242,
      "rho_pc": 0.3572239926369704,
      "IG_pc": 0.06825876960021417,
      "IG_slope": 0.08877935610341767,
      "rho_slope": 0.4033462067916593
     },
     "cmi_full_grass": 0.040944274308763795,
     "cmi_full_plugin": 0.04182035033460574,
     "ncells": 14463,
     "cmi_blocks": [
      [
       10000000,
       0.040944274308763795,
       NaN,
       1,
       NaN,
       -0.027314495291450372,
       NaN
      ],
      [
       5000000,
       0.04123166041763149,
       0.00015995837055804427,
       2,
       0.0002262152970582874,
       -0.027026012770249255,
       0.0003324626659303997
      ],
      [
       2500000,
       0.04167054362705036,
       0.0001497286386752609,
       4,
       0.0002994572773505218,
       -0.026587401317309887,
       0.0002294529411002244
      ],
      [
       1250000,
       0.0422779154370887,
       9.983448165712143e-05,
       8,
       0.00028237455590397824,
       -0.02597986473263858,
       0.00018191339469651128
      ],
      [
       625000,
       0.043178968758987746,
       9.732718422485953e-05,
       16,
       0.0003893087368994381,
       -0.025083343766415352,
       0.0001651096783883309
      ],
      [
       312500,
       0.044584887593245415,
       0.00010483263650292041,
       32,
       0.0005930229452870354,
       -0.023675143670604082,
       0.00021007882662662822
      ],
      [
       156250,
       0.04654361647404462,
       0.00011395011310213843,
       64,
       0.0009116009048171075,
       -0.021716175789434026,
       0.00025090722370006913
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0410017500158295,
      "se": 7.979973342328334e-05,
      "coef": [
       0.0410017500158295,
       1466.158058761185,
       -94560799.52483839
      ],
      "chi2": 8.91540449360676,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0409641700274455,
      "se": 8.591423043853603e-05,
      "coef": [
       0.0409641700274455,
       1436.5124416193269
      ],
      "chi2": 6.334931802608725,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.05250087297033814,
      "IG": 0.06082280507891782,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.38294524473228847,
      "c3": 0.7054229349295709,
      "nb": 62,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.07127443186535079,
      "IG": 0.09359264398757805,
      "norm_deficit": 1.1102230246251565e-15,
      "c1": 0.5288873195752541,
      "c3": 0.9742626402963457,
      "nb": 111,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.97
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.057057619094849
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      1.0668605,
      1.4580108,
      2.0141872
     ],
     "ratio_l1l3_l22": 1.0108483014691687,
     "rate_triple": 0.3177477579763231,
     "F": {
      "11": 2.2953333176985775,
      "12": 2.4527288098636455,
      "13": 2.5748892765911227,
      "22": 2.6966338606816076,
      "23": 2.864402507566865,
      "33": 3.105024781023957
     },
     "F_se": {
      "11": 0.009229038458380329,
      "12": 0.011161593115220428,
      "13": 0.013267334143872348,
      "22": 0.014391377410718964,
      "23": 0.01723841266651514,
      "33": 0.021205290287453857
     },
     "T": {
      "111": 27.235844388745047,
      "112": 31.285674323839423,
      "113": 34.856054718105185,
      "122": 36.439372851891214,
      "123": 41.035131139197915,
      "133": 46.6290755738088,
      "222": 43.08400361264049,
      "223": 49.052963555433536,
      "233": 56.355601317862266,
      "333": 65.32392337764327
     },
     "T_se": {
      "111": 0.8285765761315645,
      "112": 1.1104940966040455,
      "113": 1.3680202525409995,
      "122": 1.5220616844193862,
      "123": 1.8885884384824339,
      "133": 2.3624122051783822,
      "222": 2.1179840322118504,
      "223": 2.6439884476438578,
      "233": 3.3233623665232157,
      "333": 4.2024817205678735
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.12216046672747716,
       "se": 0.003012678685994848,
       "z": -40.54878712933081
      },
      "F23-F13": {
       "value": 0.28951323097574244,
       "se": 0.005136352921499657,
       "z": 56.36552538356602
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.08367638212413264,
       "se": 0.002270731458595163,
       "z": 36.84996823706351
      },
      "F11-F13": {
       "value": -0.27955595889254514,
       "se": 0.005173247950807866,
       "z": -54.03877052691608
      },
      "F22-F13": {
       "value": 0.12174458409048494,
       "se": 0.004062945430384912,
       "z": 29.964612170277466
      },
      "F33-F13": {
       "value": 0.5301355044328342,
       "se": 0.008961629587186428,
       "z": 59.15615003668928
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.06832378846083609,
       "se": 0.0011067884833272242,
       "z": 61.73156794642579
      },
      "T123-2F12F23": {
       "value": 26.98392603248808,
       "se": 1.7630114390168465,
       "z": 15.30558760726806
      }
     },
     "tests": {
      "kappa2_tot": 2.740483203728686,
      "W_order2_nm": 162811.5511756997,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 93809.39709460424,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 5238.740568652058,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 161523.02766980737,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1433709.772485206,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1727377.6895718423,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1161565.4379384716,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 3418461.735317841,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 72.3791445697727,
      "z_gamma_nm": 1314.2974129061665,
      "z_gamma123_nm": 1077.7594527251763,
      "kappa2_nm": 2.7404832037286857,
      "kappa3_nm": 46.5234278835336,
      "gamma_ratio_nm": 3.0973295893191457,
      "W_order2_src": 74349.49744692627,
      "p_order2_src": 0.0,
      "W_cross2_src": 26840.414555857835,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1513.418442334541,
      "p_adj2_src": 0.0,
      "W_within2_src": 73028.9178012902,
      "p_within2_src": 0.0,
      "W_order3_src": 119236.99371498566,
      "p_order3_src": 0.0,
      "W_gamma_src": 193.59976109090601,
      "p_gamma_src": 5.207372909688063e-44,
      "W_gamma123_src": 141.39311811948016,
      "p_gamma123_src": 1.3200227038323564e-32,
      "W_joint_src": 173790.88785024034,
      "p_joint_src": 0.0,
      "z_adj2_src": 38.902679115127036,
      "z_gamma_src": 13.914013119546281,
      "z_gamma123_src": 11.890883824152018,
      "kappa2_src": 2.7404832037286773,
      "kappa3_src": 46.52342788342787,
      "gamma_ratio_src": 3.0973295893121255,
      "W_order2_emp": 4139.094379234024,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3414.8325475431593,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1357.9201590725895,
      "p_adj2_emp": 2.9279774781337448e-297,
      "W_within2_emp": 3716.054036235164,
      "p_within2_emp": 0.0,
      "W_order3_emp": 645.029336203632,
      "p_order3_emp": 4.4943013035313514e-133,
      "W_gamma_emp": 421.58458569530154,
      "p_gamma_emp": 1.1029199154265745e-93,
      "W_gamma123_emp": 234.26101200375768,
      "p_gamma123_emp": 7.016541907037685e-53,
      "W_joint_emp": 14288.906859876774,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 36.84996823706351,
      "z_gamma_emp": 20.532525068663656,
      "z_gamma123_emp": 15.30558760726806,
      "kappa2_emp": 1.9842493100644287,
      "kappa3_emp": 12.95531709780282,
      "gamma_ratio_emp": 1.645226043855564
     },
     "k_hat": 0.36489915305425175,
     "kappa2_tot": 2.740483203728686,
     "k_reg": 0.4082070463344928,
     "k_reg_each": [
      0.5526971399325455,
      0.26371695273644
     ],
     "gauss": {
      "cov": [
       [
        3.679389341634359,
        3.8152056502781577,
        5.533068790315637
       ],
       [
        3.8152056502781577,
        7.1905036258159365,
        8.411910850396271
       ],
       [
        5.533068790315637,
        8.411910850396271,
        14.611119183815061
       ]
      ],
      "c1": 0.5305894898071525,
      "c3": 1.1698639327842264,
      "rho_pc": 0.3807305324089458,
      "IG_pc": 0.07830102166247244,
      "IG_slope": 0.10344885862608891,
      "rho_slope": 0.43231607404264016
     },
     "cmi_full_grass": 0.05087702324801846,
     "cmi_full_plugin": 0.05233149913579016,
     "ncells": 23591,
     "cmi_blocks": [
      [
       10000000,
       0.05087702324801846,
       NaN,
       1,
       NaN,
       -0.027423998414453976,
       NaN
      ],
      [
       5000000,
       0.05132492981086756,
       2.1468394466594983e-05,
       2,
       3.0360894617034137e-05,
       -0.02697676171350967,
       0.00013222912049061508
      ],
      [
       2500000,
       0.05206506473223804,
       0.00014685321906880686,
       4,
       0.0002937064381376137,
       -0.02623907862194909,
       0.0002425750995332756
      ],
      [
       1250000,
       0.053092689714161034,
       0.00010770373030419609,
       8,
       0.00030463215222873645,
       -0.025214331285918386,
       0.00029601195176541924
      ],
      [
       625000,
       0.054621569011695015,
       0.00012519100816546554,
       16,
       0.0005007640326618622,
       -0.0236950555167181,
       0.00037974028088102893
      ],
      [
       312500,
       0.05678776470188873,
       0.00010493281904348224,
       32,
       0.0005935896633173375,
       -0.021550091399477257,
       0.00032402152144687447
      ],
      [
       156250,
       0.05992832770466733,
       0.00013483916484278175,
       64,
       0.001078713318742254,
       -0.01846003315415999,
       0.00033700235833412657
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05067799589264955,
      "se": 1.5432125954456795e-05,
      "coef": [
       0.05067799589264955,
       2675.712363834016,
       -196083694.36280754
      ],
      "chi2": 90.71887942284673,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.050659740795115954,
      "se": 1.6747588697095237e-05,
      "coef": [
       0.050659740795115954,
       2755.435525978202
      ],
      "chi2": 64.48506541083329,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06430320803573145,
      "IG": 0.07327349495266781,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.43403409781600627,
      "c3": 0.8194378966927239,
      "nb": 78,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08127321886752681,
      "IG": 0.10770826949804639,
      "norm_deficit": 1.5765166949677223e-14,
      "c1": 0.585251343991235,
      "c3": 1.1049296190551083,
      "nb": 165,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.91
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.287639141082764
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      1.4580108,
      2.0141872,
      2.8041428
     ],
     "ratio_l1l3_l22": 1.0077694844410008,
     "rate_triple": 0.3270124270779733,
     "F": {
      "11": 2.6966338606816076,
      "12": 2.864402507566865,
      "13": 3.0007492169603944,
      "22": 3.105024781023957,
      "23": 3.281318551873186,
      "33": 3.518180295710369
     },
     "F_se": {
      "11": 0.014391377410718964,
      "12": 0.01723841266651514,
      "13": 0.02073331150774402,
      "22": 0.021205290287453857,
      "23": 0.025580651097103554,
      "33": 0.03146889743515333
     },
     "T": {
      "111": 43.08400361264049,
      "112": 49.052963555433536,
      "113": 54.78502158310295,
      "122": 56.355601317862266,
      "123": 63.392432555215166,
      "133": 71.88458373148876,
      "222": 65.32392337764327,
      "223": 73.997524488667,
      "233": 84.50513953074768,
      "333": 97.30384337704017
     },
     "T_se": {
      "111": 2.1179840322118504,
      "112": 2.6439884476438578,
      "113": 3.344040461860825,
      "122": 3.3233623665232157,
      "123": 4.204436878865794,
      "133": 5.353103526415636,
      "222": 4.2024817205678735,
      "223": 5.315643904658467,
      "233": 6.7684542139367,
      "333": 8.670111313538245
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.13634670939352933,
       "se": 0.004287510114434051,
       "z": -31.80090676276504
      },
      "F23-F13": {
       "value": 0.28056933491279157,
       "se": 0.0058186602582077675,
       "z": 48.21888930824276
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.07211131275963112,
       "se": 0.0022418762012595883,
       "z": 32.165608751774826
      },
      "F11-F13": {
       "value": -0.30411535627878683,
       "se": 0.007241312905637438,
       "z": -41.99726765598402
      },
      "F22-F13": {
       "value": 0.10427556406356242,
       "se": 0.004220976130377095,
       "z": 24.704134977955114
      },
      "F33-F13": {
       "value": 0.5174310787499747,
       "se": 0.01160892932541042,
       "z": 44.571817455842904
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.05778955367182914,
       "se": 0.0012019706304103239,
       "z": 48.07900643304502
      },
      "T123-2F12F23": {
       "value": 44.59439837899271,
       "se": 3.980718707958406,
       "z": 11.202599744070806
      }
     },
     "tests": {
      "kappa2_tot": 3.1584889602139823,
      "W_order2_nm": 187316.5821086387,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 110217.84996869213,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4522.033243427221,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 186368.1249777341,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2718374.5650617476,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2530375.6328925863,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1801244.8336951202,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 6454414.658200011,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 67.24606489176315,
      "z_gamma_nm": 1590.7154468642677,
      "z_gamma123_nm": 1342.1046284456067,
      "kappa2_nm": 3.158488960213981,
      "kappa3_nm": 71.0560076792584,
      "gamma_ratio_nm": 3.561328872079245,
      "W_order2_src": 81844.59262844578,
      "p_order2_src": 0.0,
      "W_cross2_src": 25169.648960729228,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1036.0705804860245,
      "p_adj2_src": 2.593935894336268e-227,
      "W_within2_src": 79772.38484902303,
      "p_within2_src": 0.0,
      "W_order3_src": 222379.07644180988,
      "p_order3_src": 0.0,
      "W_gamma_src": 108.52734688434558,
      "p_gamma_src": 2.059885429827956e-25,
      "W_gamma123_src": 82.37152836271663,
      "p_gamma123_src": 1.1276652083575122e-19,
      "W_joint_src": 279506.14799861144,
      "p_joint_src": 0.0,
      "z_adj2_src": 32.18805027469083,
      "z_gamma_src": 10.41764593775127,
      "z_gamma123_src": 9.075876176034832,
      "kappa2_src": 3.1584889602139996,
      "kappa3_src": 71.05600767969166,
      "gamma_ratio_src": 3.5613288721009178,
      "W_order2_emp": 2819.7955440970727,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2326.0097294960274,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1034.6263863722531,
      "p_adj2_emp": 5.343973792993798e-227,
      "W_within2_emp": 2510.216315623475,
      "p_within2_emp": 0.0,
      "W_order3_emp": 534.1557862245918,
      "p_order3_emp": 2.772302219238774e-109,
      "W_gamma_emp": 643.1792428326634,
      "p_gamma_emp": 6.799913790950222e-142,
      "W_gamma123_emp": 125.4982410258553,
      "p_gamma123_emp": 3.959408101299997e-29,
      "W_joint_emp": 11002.224809635693,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 32.165608751774826,
      "z_gamma_emp": 25.360978743586838,
      "z_gamma123_emp": 11.202599744070806,
      "kappa2_emp": 2.248123902250862,
      "kappa3_emp": 17.091079860604623,
      "gamma_ratio_emp": 1.690826405786006
     },
     "k_hat": 0.3166070904779264,
     "kappa2_tot": 3.1584889602139823,
     "k_reg": 0.35742686906745347,
     "k_reg_each": [
      0.5183134349878267,
      0.1965403031470802
     ],
     "gauss": {
      "cov": [
       [
        7.1905036258159365,
        8.411910850396271,
        12.26847583980279
       ],
       [
        8.411910850396271,
        14.611119183815061,
        18.533113918794466
       ],
       [
        12.26847583980279,
        18.533113918794466,
        30.468360403995995
       ]
      ],
      "c1": 0.5757198161598915,
      "c3": 1.2684253468634936,
      "rho_pc": 0.3954635968165831,
      "IG_pc": 0.08503335144431319,
      "IG_slope": 0.11426777625373358,
      "rho_slope": 0.45199777915135053
     },
     "cmi_full_grass": 0.06080057429245933,
     "cmi_full_plugin": 0.06313013106537557,
     "ncells": 37079,
     "cmi_blocks": [
      [
       10000000,
       0.06080057429245933,
       NaN,
       1,
       NaN,
       -0.02423277715185386,
       NaN
      ],
      [
       5000000,
       0.06157038016306071,
       0.0001745870713216746,
       2,
       0.00024690340407811106,
       -0.023463365005241273,
       8.97101315396262e-05
      ],
      [
       2500000,
       0.06275631300656315,
       0.00016081152673934763,
       4,
       0.00032162305347869526,
       -0.022297950686542115,
       0.0003643320318607391
      ],
      [
       1250000,
       0.0644343812353243,
       0.00014128433261006214,
       8,
       0.00039961243865596245,
       -0.02062331360056499,
       0.00035129877054344377
      ],
      [
       625000,
       0.06682777685967245,
       0.00011623177353360554,
       16,
       0.00046492709413442217,
       -0.018243998034257858,
       0.00034560801085988516
      ],
      [
       312500,
       0.0703349656689781,
       0.000144206776636327,
       32,
       0.0008157567172208049,
       -0.014781416796915617,
       0.00038842085181932064
      ],
      [
       156250,
       0.0752446144323743,
       0.0001445833155491796,
       64,
       0.0011566665243934369,
       -0.009965114820099917,
       0.00042602069728144124
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0608889411083494,
      "se": 9.14466392301674e-05,
      "coef": [
       0.0608889411083494,
       4004.5190477389096,
       -277650699.9033816
      ],
      "chi2": 51.212834780971825,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06080310386910726,
      "se": 9.586443560987906e-05,
      "coef": [
       0.06080310386910726,
       3893.0871687157337
      ],
      "chi2": 32.61069701582394,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07628289570735157,
      "IG": 0.08546749122098686,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.4837160744362527,
      "c3": 0.9303147462108525,
      "nb": 101,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08845973039676448,
      "IG": 0.11795429949311022,
      "norm_deficit": 6.539213615042172e-14,
      "c1": 0.6255424624800487,
      "c3": 1.2030846357638085,
      "nb": 217,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.885
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.553443193435669
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      2.0141872,
      2.8041428,
      3.9322575
     ],
     "ratio_l1l3_l22": 1.0072598634825247,
     "rate_triple": 0.33449897455520433,
     "F": {
      "11": 3.105024781023957,
      "12": 3.281318551873186,
      "13": 3.433482510125791,
      "22": 3.518180295710369,
      "23": 3.7067818281866556,
      "33": 3.948732495372737
     },
     "F_se": {
      "11": 0.021205290287453857,
      "12": 0.025580651097103554,
      "13": 0.029514150424275677,
      "22": 0.03146889743515333,
      "23": 0.036356689000609115,
      "33": 0.04252798421059782
     },
     "T": {
      "111": 65.32392337764327,
      "112": 73.997524488667,
      "113": 81.8145930147251,
      "122": 84.50513953074768,
      "123": 93.89000465065354,
      "133": 104.8958756826349,
      "222": 97.30384337704017,
      "223": 108.63387267482535,
      "233": 121.96772958144417,
      "333": 137.69555106436442
     },
     "T_se": {
      "111": 4.2024817205678735,
      "112": 5.315643904658467,
      "113": 6.212138500922403,
      "122": 6.7684542139367,
      "123": 7.893260414335993,
      "133": 9.285958485998558,
      "222": 8.670111313538245,
      "223": 10.093264228171943,
      "233": 11.854199994429498,
      "333": 14.037276433304083
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.1521639582526051,
       "se": 0.004780726843517172,
       "z": -31.82862423084151
      },
      "F23-F13": {
       "value": 0.2732993180608645,
       "se": 0.007826080663883008,
       "z": 34.92160760904598
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0605676799041297,
       "se": 0.00284377337520747,
       "z": 21.29834973214451
      },
      "F11-F13": {
       "value": -0.32845772910183424,
       "se": 0.009166198009834654,
       "z": -35.83358430064715
      },
      "F22-F13": {
       "value": 0.08469778558457808,
       "se": 0.00518178167154296,
       "z": 16.345301858184605
      },
      "F33-F13": {
       "value": 0.5152499852469461,
       "se": 0.013958538629115154,
       "z": 36.91288887306739
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.05011822730714344,
       "se": 0.0012883022294652349,
       "z": 38.902538675219986
      },
      "T123-2F12F23": {
       "value": 69.56374068950298,
       "se": 7.515099451564725,
       "z": 9.256529622508063
      }
     },
     "tests": {
      "kappa2_tot": 3.585088025876404,
      "W_order2_nm": 229877.1552830144,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 133426.34886290724,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 3730.6831235508735,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 228561.86695538668,
      "p_within2_nm": 0.0,
      "W_order3_nm": 4970677.266551112,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 3447847.015566063,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 2568028.2883994025,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 11442499.523672566,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 61.07931829638306,
      "z_gamma_nm": 1856.837907725406,
      "z_gamma123_nm": 1602.506876240911,
      "kappa2_nm": 3.585088025876405,
      "kappa3_nm": 104.11436864301646,
      "gamma_ratio_nm": 4.050242506465289,
      "W_order2_src": 100213.68337344303,
      "p_order2_src": 0.0,
      "W_cross2_src": 24996.301610268958,
      "p_cross2_src": 0.0,
      "W_adj2_src": 698.5928520346773,
      "p_adj2_src": 6.049203065909291e-154,
      "W_within2_src": 96485.79839680975,
      "p_within2_src": 0.0,
      "W_order3_src": 424807.3603586904,
      "p_order3_src": 0.0,
      "W_gamma_src": 77.22693810811855,
      "p_gamma_src": 1.5240067327374528e-18,
      "W_gamma123_src": 60.62563027022924,
      "p_gamma123_src": 6.902936396626213e-15,
      "W_joint_src": 491609.76158099994,
      "p_joint_src": 0.0,
      "z_adj2_src": 26.430907136053374,
      "z_gamma_src": 8.787885872501903,
      "z_gamma123_src": 7.786246224608444,
      "kappa2_src": 3.585088025876428,
      "kappa3_src": 104.11436864381695,
      "gamma_ratio_src": 4.050242506496377,
      "W_order2_emp": 1747.8018971531128,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1332.455233161334,
      "p_cross2_emp": 4.5816554629347164e-290,
      "W_adj2_emp": 453.61970131274,
      "p_adj2_emp": 1.175913423860442e-100,
      "W_within2_emp": 1392.750660466644,
      "p_within2_emp": 1.1021101040974184e-301,
      "W_order3_emp": 329.8266199202553,
      "p_order3_emp": 1.2107904071023763e-65,
      "W_gamma_emp": 515.4072251535592,
      "p_gamma_emp": 4.224441752089881e-114,
      "W_gamma123_emp": 85.68334065236927,
      "p_gamma123_emp": 2.111846095065626e-20,
      "W_joint_emp": 8813.756618057763,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 21.29834973214451,
      "z_gamma_emp": 22.70258190500718,
      "z_gamma123_emp": 9.256529622508063,
      "kappa2_emp": 2.4947821900240807,
      "kappa3_emp": 20.954861204615863,
      "gamma_ratio_emp": 1.6834085279445457
     },
     "k_hat": 0.278933178985345,
     "kappa2_tot": 3.585088025876404,
     "k_reg": 0.31713651589535263,
     "k_reg_each": [
      0.5071723842487272,
      0.12710064754197797
     ],
     "gauss": {
      "cov": [
       [
        14.611119183815061,
        18.533113918794466,
        27.19422359566986
       ],
       [
        18.533113918794466,
        30.468360403995995,
        40.87324743080743
       ],
       [
        27.19422359566986,
        40.87324743080743,
        64.9901287491132
       ]
      ],
      "c1": 0.6082740808187305,
      "c3": 1.3414980947070199,
      "rho_pc": 0.4004862068142608,
      "IG_pc": 0.08740841502587632,
      "IG_slope": 0.12211230085166695,
      "rho_slope": 0.465497925488325
     },
     "cmi_full_grass": 0.07053164508307042,
     "cmi_full_plugin": 0.07419119514522343,
     "ncells": 56802,
     "cmi_blocks": [
      [
       10000000,
       0.07053164508307042,
       NaN,
       1,
       NaN,
       -0.016876769942805903,
       NaN
      ],
      [
       5000000,
       0.07183684731689866,
       1.474715903881929e-05,
       2,
       2.0855632319171218e-05,
       -0.015568979787079815,
       0.00030338338510849105
      ],
      [
       2500000,
       0.07366774043061008,
       0.00012721950329934662,
       4,
       0.00025443900659869324,
       -0.013789583104522263,
       0.0011379491159891123
      ],
      [
       1250000,
       0.07624243420821997,
       0.0001164525558702478,
       8,
       0.00032937756776943005,
       -0.01123249619355452,
       0.0008763553638112323
      ],
      [
       625000,
       0.07993847798111292,
       0.00011448375487264415,
       16,
       0.0004579350194905766,
       -0.0075944823256347575,
       0.0008327874059002332
      ],
      [
       312500,
       0.08519742261834923,
       0.00013053164523488622,
       32,
       0.0007383984920401979,
       -0.0023954330353863494,
       0.0006626576132572164
      ],
      [
       156250,
       0.0924911084891378,
       0.0001382980762675199,
       64,
       0.0011063846101401593,
       0.004678807177429201,
       0.0006422710476304791
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06999019443921904,
      "se": 1.2277347444880881e-05,
      "coef": [
       0.06999019443921904,
       7409.23072607044,
       -622531740.9776632
      ],
      "chi2": 1411.9914647733804,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06997960411953408,
      "se": 1.2814405819426111e-05,
      "coef": [
       0.06997960411953408,
       7367.157846508068
      ],
      "chi2": 1290.1119225031837,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08781090262708695,
      "IG": 0.09676577893586995,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.5294720271804728,
      "c3": 1.0336776789767197,
      "nb": 132,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09344291858625792,
      "IG": 0.12518746818462145,
      "norm_deficit": 2.9032332093947844e-13,
      "c1": 0.6533044315900636,
      "c3": 1.275433212416038,
      "nb": 373,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.92
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.52298641204834
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      2.8041428,
      3.9322575,
      5.5398589
     ],
     "ratio_l1l3_l22": 1.004650328732763,
     "rate_triple": 0.34043556799918934,
     "F": {
      "11": 3.518180295710369,
      "12": 3.7067818281866556,
      "13": 3.876492111811965,
      "22": 3.948732495372737,
      "23": 4.152975493480935,
      "33": 4.4039015785196485
     },
     "F_se": {
      "11": 0.03146889743515333,
      "12": 0.036356689000609115,
      "13": 0.04274861167257751,
      "22": 0.04252798421059782,
      "23": 0.05023618391353682,
      "33": 0.059928047163018215
     },
     "T": {
      "111": 97.30384337704017,
      "112": 108.63387267482535,
      "113": 120.85750383525009,
      "122": 121.96772958144417,
      "123": 136.30737374749742,
      "133": 153.13826396485655,
      "222": 137.69555106436442,
      "223": 154.5894719570787,
      "233": 174.47715671464735,
      "333": 197.96124002928605
     },
     "T_se": {
      "111": 8.670111313538245,
      "112": 10.093264228171943,
      "113": 12.140546177780543,
      "122": 11.854199994429498,
      "123": 14.317240679931642,
      "133": 17.3897829423088,
      "222": 14.037276433304083,
      "223": 17.017144994211865,
      "233": 20.748976309854488,
      "333": 25.449669964739517
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.16971028362530927,
       "se": 0.007156158227653628,
       "z": -23.715278257752292
      },
      "F23-F13": {
       "value": 0.27648338166897,
       "se": 0.008564431776568468,
       "z": 32.28274669960057
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.053386549021830376,
       "se": 0.0024525853156415534,
       "z": 21.767458477938977
      },
      "F11-F13": {
       "value": -0.3583118161015957,
       "se": 0.012355730044412157,
       "z": -28.99964751687345
      },
      "F22-F13": {
       "value": 0.07224038356077234,
       "se": 0.004655852980147783,
       "z": 15.516036238429361
      },
      "F33-F13": {
       "value": 0.5274094667076836,
       "se": 0.018411856708487006,
       "z": 28.64509946270506
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04485497870773303,
       "se": 0.0015895821517916166,
       "z": 28.21809408037013
      },
      "T123-2F12F23": {
       "value": 105.51902556321815,
       "se": 13.714457570430595,
       "z": 7.693999199117078
      }
     },
     "tests": {
      "kappa2_tot": 4.027706605656162,
      "W_order2_nm": 303286.74441116786,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 172319.23380634456,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 3407.4879315642497,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 300889.6948180034,
      "p_within2_nm": 0.0,
      "W_order3_nm": 12179022.141804876,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 4644209.225310961,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3542345.335960139,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 25898188.65078765,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 58.373692118661204,
      "z_gamma_nm": 2155.0427432677434,
      "z_gamma123_nm": 1882.111935024094,
      "kappa2_nm": 4.027706605656155,
      "kappa3_nm": 150.42436475017195,
      "gamma_ratio_nm": 4.636310738542877,
      "W_order2_src": 134838.99334229974,
      "p_order2_src": 0.0,
      "W_cross2_src": 26633.671405546746,
      "p_cross2_src": 0.0,
      "W_adj2_src": 525.7585764051071,
      "p_adj2_src": 2.3642884627834245e-116,
      "W_within2_src": 128952.53808454337,
      "p_within2_src": 0.0,
      "W_order3_src": 1233042.4098955356,
      "p_order3_src": 0.0,
      "W_gamma_src": 53.94221103046041,
      "p_gamma_src": 2.0647390846313262e-13,
      "W_gamma123_src": 43.05510503696428,
      "p_gamma123_src": 5.3219568875047895e-11,
      "W_joint_src": 1312721.5484482795,
      "p_joint_src": 0.0,
      "z_adj2_src": 22.92942599379904,
      "z_gamma_src": 7.344536134464886,
      "z_gamma123_src": 6.561638898702387,
      "kappa2_src": 4.027706605656164,
      "kappa3_src": 150.42436477364066,
      "gamma_ratio_src": 4.636310739266198,
      "W_order2_emp": 1539.5275762901738,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1065.2975486664407,
      "p_cross2_emp": 4.716029516230463e-232,
      "W_adj2_emp": 473.82224858879744,
      "p_adj2_emp": 4.7209191618371944e-105,
      "W_within2_emp": 1127.1667903890943,
      "p_within2_emp": 4.6468677707380405e-244,
      "W_order3_emp": 254.77293010443827,
      "p_order3_emp": 9.796036818089252e-50,
      "W_gamma_emp": 272.89884488596186,
      "p_gamma_emp": 2.649298519982897e-61,
      "W_gamma123_emp": 59.19762367601425,
      "p_gamma123_emp": 1.4260594699320347e-14,
      "W_joint_emp": 6362.870115454512,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 21.767458477938977,
      "z_gamma_emp": 16.519650265243566,
      "z_gamma123_emp": 7.693999199117078,
      "kappa2_emp": 2.714703758997935,
      "kappa3_emp": 23.921267641415398,
      "gamma_ratio_emp": 1.6229655670875054
     },
     "k_hat": 0.24828024926038225,
     "kappa2_tot": 4.027706605656162,
     "k_reg": 0.28692345484436205,
     "k_reg_each": [
      0.5264438036193857,
      0.04740310606933836
     ],
     "gauss": {
      "cov": [
       [
        30.468360403995995,
        40.87324743080743,
        60.21958767358456
       ],
       [
        40.87324743080743,
        64.9901287491132,
        90.46905723916086
       ],
       [
        60.21958767358456,
        90.46905723916086,
        140.69577373494366
       ]
      ],
      "c1": 0.6289147016248241,
      "c3": 1.3920430530058818,
      "rho_pc": 0.3962652401136293,
      "IG_pc": 0.08540966519216657,
      "IG_slope": 0.12724394105181253,
      "rho_slope": 0.47401113045806353
     },
     "cmi_full_grass": 0.08022904991561397,
     "cmi_full_plugin": 0.0857567495915692,
     "ncells": 84806,
     "cmi_blocks": [
      [
       10000000,
       0.08022904991561397,
       NaN,
       1,
       NaN,
       -0.0051806152765526,
       NaN
      ],
      [
       5000000,
       0.08223396891323276,
       0.000225722366979042,
       2,
       0.0003192196327127181,
       -0.0031760415554714233,
       0.0003638776511064589
      ],
      [
       2500000,
       0.08505991874943186,
       0.00021542647053618468,
       4,
       0.00043085294107236935,
       -0.00041753659663082074,
       0.0013098528050345822
      ],
      [
       1250000,
       0.08909210355556052,
       0.00018929831493708443,
       8,
       0.0005354164886367965,
       0.0035695855873205413,
       0.0010950651402272082
      ],
      [
       625000,
       0.09451752230985921,
       0.00015910310949253972,
       16,
       0.0006364124379701589,
       0.008914488947786235,
       0.000929966531851245
      ],
      [
       312500,
       0.10216027371046163,
       0.00017342887972025107,
       32,
       0.0009810618952302052,
       0.016420582175021386,
       0.0008673861501085827
      ],
      [
       156250,
       0.1128224316257955,
       0.00015747759587661825,
       64,
       0.001259820767012946,
       0.026649795529162572,
       0.0008960546920867058
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08063655299329808,
      "se": 0.00011836396728216737,
      "coef": [
       0.08063655299329808,
       9243.22944957224,
       -663219054.0901686
      ],
      "chi2": 225.64073864148477,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0803216836684978,
      "se": 0.00012532118715054852,
      "coef": [
       0.0803216836684978,
       9230.637840282096
      ],
      "chi2": 130.7365145944005,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09811561654737908,
      "IG": 0.10643921709255572,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.5685313064048257,
      "c3": 1.123189310371569,
      "nb": 176,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09652282372056878,
      "IG": 0.12990796041578462,
      "norm_deficit": 4.704014955336788e-13,
      "c1": 0.6707612676135043,
      "c3": 1.325154617005936,
      "nb": 567,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.875
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 0.96
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.396555185317993
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A14_nmbias.json <==
{
 "config": "A14",
 "variants": {
  "0": {
   "0": {
    "k": 1.9930495045192618,
    "lam": [
     1.8216544,
     3.1772199,
     5.228694
    ],
    "N": 10000000,
    "exact": 0.0663966266869421,
    "IG_exact": 0.07020628182699365,
    "grass_full": 0.06662201432673243,
    "plugin_full": 0.06723945927615294,
    "bias_full": 0.0002253876397903254,
    "bias_plugin": 0.0008428325892108346,
    "se_full": 0.00018851497235095502,
    "extrap2": {
     "I_inf": 0.06656962047410209,
     "se": 0.00011487620987313913,
     "coef": [
      0.06656962047410209,
      928.3831543866237,
      -34068491.82395652
     ],
     "chi2": 0.1543891911788434,
     "dof": 4
    },
    "bias_extrap2": 0.00017299378715998626,
    "extrap1": {
     "I_inf": 0.06657358109325573,
     "se": 0.00012467730929383228,
     "coef": [
      0.06657358109325573,
      885.7692649120154
     ],
     "chi2": 0.17376163743576445,
     "dof": 3
    },
    "bias_extrap1": 0.00017695440631362858,
    "IG_pc": 0.07032542970138274,
    "IG_slope": 0.070233632256191,
    "blocks": [
     [
      10000000,
      0.06662201432673243,
      NaN,
      1,
      NaN,
      -0.0037034153746503123,
      NaN
     ],
     [
      5000000,
      0.06674630321673813,
      0.00026660043060910965,
      2,
      0.0003770299447019101,
      -0.0035795675222332762,
      0.00011468720803707587
     ],
     [
      2500000,
      0.0669326064181357,
      0.00014688236418489213,
      4,
      0.00029376472836978426,
      -0.003393284829842552,
      9.049054909952955e-05
     ],
     [
      1250000,
      0.06734215760853213,
      0.0001776881992582963,
      8,
      0.0005025781225294711,
      -0.0029840592999396467,
      7.63636734832033e-05
     ],
     [
      625000,
      0.06797651779322406,
      0.00012425461120170133,
      16,
      0.0004970184448068053,
      -0.0023503460749143444,
      8.490095308664589e-05
     ],
     [
      312500,
      0.06917415533710405,
      0.00013046722601806223,
      32,
      0.0007380340819197581,
      -0.0011537061682501282,
      9.355682437549618e-05
     ],
     [
      156250,
      0.07111953313090563,
      0.00013745831425290557,
      64,
      0.0010996665140232446,
      0.0007896727529841361,
      9.307445775622442e-05
     ]
    ],
    "ncells": 11225
   },
   "1": {
    "k": 1.788750528913458,
    "lam": [
     3.1772199,
     5.228694,
     8.291788
    ],
    "N": 10000000,
    "exact": 0.08842478574928603,
    "IG_exact": 0.09244164033363415,
    "grass_full": 0.0888558611401482,
    "plugin_full": 0.09040238534158096,
    "bias_full": 0.00043107539086217894,
    "bias_plugin": 0.001977599592294932,
    "se_full": 9.473765169198481e-05,
    "extrap2": {
     "I_inf": 0.08869457410688268,
     "se": 7.56570865408008e-05,
     "coef": [
      0.08869457410688268,
      2425.7142099739604,
      -92434655.67033699
     ],
     "chi2": 3.8002273306305248,
     "dof": 4
    },
    "bias_extrap2": 0.00026978835759665365,
    "extrap1": {
     "I_inf": 0.08867303697655801,
     "se": 7.983846332256768e-05,
     "coef": [
      0.08867303697655801,
      2414.257683939072
     ],
     "chi2": 1.9976696373743374,
     "dof": 3
    },
    "bias_extrap1": 0.0002482512272719839,
    "IG_pc": 0.09258064725336926,
    "IG_slope": 0.09236080116942566,
    "blocks": [
     [
      10000000,
      0.0888558611401482,
      NaN,
      1,
      NaN,
      -0.0037247861132210514,
      NaN
     ],
     [
      5000000,
      0.08915239051855117,
      0.00013397927189018333,
      2,
      0.00018947530338396965,
      -0.0034284797808797687,
      0.00012454581596203077
     ],
     [
      2500000,
      0.08974894602846395,
      0.00015910600460438602,
      4,
      0.00031821200920877205,
      -0.002832236356951928,
      5.157843172825335e-05
     ],
     [
      1250000,
      0.09073846351111436,
      0.00014879606299272055,
      8,
      0.0004208588206240536,
      -0.0018432894721509448,
      8.6788802839807e-05
     ],
     [
      625000,
      0.09244804840474469,
      0.00015441005307366616,
      16,
      0.0006176402122946646,
      -0.00013423343371882918,
      0.00012410774656199973
     ],
     [
      312500,
      0.09537404723717621,
      0.00014111795203198472,
      32,
      0.0007982836866317947,
      0.0027905095514906258,
      0.00012139336100398636
     ],
     [
      156250,
      0.10046418583306303,
      0.0001549041910282443,
      64,
      0.0012392335282259545,
      0.007879275053125617,
      9.590876454271594e-05
     ]
    ],
    "ncells": 26412
   },
   "2": {
    "k": 1.5969074836779038,
    "lam": [
     5.228694,
     8.291788,
     12.8243621
    ],
    "N": 10000000,
    "exact": 0.10487623287345993,
    "IG_exact": 0.10863570428676105,
    "grass_full": 0.10572879366114307,
    "plugin_full": 0.1091896096550169,
    "bias_full": 0.0008525607876831431,
    "bias_plugin": 0.004313376781556966,
    "se_full": 4.270728186573671e-05,
    "extrap2": {
     "I_inf": 0.10523468776009051,
     "se": 3.832345078584299e-05,
     "coef": [
      0.10523468776009051,
      6099.029546913498,
      -302634331.47167474
     ],
     "chi2": 35.49330208655805,
     "dof": 4
    },
    "bias_extrap2": 0.00035845488663058256,
    "extrap1": {
     "I_inf": 0.10524199577303792,
     "se": 3.9182363684851323e-05,
     "coef": [
      0.10524199577303792,
      5910.852030227964
     ],
     "chi2": 28.315341597612278,
     "dof": 3
    },
    "bias_extrap1": 0.00036576289957798713,
    "IG_pc": 0.10861532267966917,
    "IG_slope": 0.10863094684304503,
    "blocks": [
     [
      10000000,
      0.10572879366114307,
      NaN,
      1,
      NaN,
      -0.002886529018526096,
      NaN
     ],
     [
      5000000,
      0.1064889952366963,
      6.0397217226615396e-05,
      2,
      8.541456373147343e-05,
      -0.002126486357804193,
      0.0001324544805092406
     ],
     [
      2500000,
      0.10779592199932786,
      7.750777985291238e-05,
      4,
      0.00015501555970582476,
      -0.0008196445546438634,
      9.132919734109847e-05
     ],
     [
      1250000,
      0.11016492835103131,
      8.216979979810762e-05,
      8,
      0.0002324112905839316,
      0.0015490269938236677,
      9.556555047319187e-05
     ],
     [
      625000,
      0.11423915009531682,
      0.00014831033676669962,
      16,
      0.0005932413470667985,
      0.005622910975378319,
      8.742962791680673e-05
     ],
     [
      312500,
      0.12100199301398862,
      0.00017626319293969337,
      32,
      0.0009970951920099998,
      0.012385470136847333,
      0.00013728049790155407
     ],
     [
      156250,
      0.1320057124156827,
      0.00017196694559105496,
      64,
      0.0013757355647284397,
      0.023387054637085194,
      0.00015821627093285537
     ]
    ],
    "ncells": 57445
   },
   "3": {
    "k": 1.4142861693989413,
    "lam": [
     8.291788,
     12.8243621,
     19.4701986
    ],
    "N": 10000000,
    "exact": 0.11615915885100868,
    "IG_exact": 0.11949136439586892,
    "grass_full": 0.11874563233271118,
    "plugin_full": 0.12610008431085973,
    "bias_full": 0.002586473481702503,
    "bias_plugin": 0.00994092545985105,
    "se_full": 2.980994543018157e-07,
    "extrap2": {
     "I_inf": 0.11701180297513462,
     "se": 7.537828029805654e-07,
     "coef": [
      0.11701180297513462,
      17482.67168999559,
      -1397359121.8560872
     ],
     "chi2": 2409.2729714749034,
     "dof": 4
    },
    "bias_extrap2": 0.0008526441241259453,
    "extrap1": {
     "I_inf": 0.11703923612442979,
     "se": 7.294137110718806e-07,
     "coef": [
      0.11703923612442979,
      17067.33602508574
     ],
     "chi2": 1802.7277088126239,
     "dof": 3
    },
    "bias_extrap1": 0.0008800772734211121,
    "IG_pc": 0.1195489049693321,
    "IG_slope": 0.11949089805402573,
    "blocks": [
     [
      10000000,
      0.11874563233271118,
      NaN,
      1,
      NaN,
      -0.0008032726366209164,
      NaN
     ],
     [
      5000000,
      0.12045343756742799,
      4.215762912096465e-07,
      2,
      5.961989086036315e-07,
      0.0009047492560611131,
      5.0612941315184006e-05
     ],
     [
      2500000,
      0.1235430326700726,
      0.00018432682598896934,
      4,
      0.0003686536519779387,
      0.003994317350334616,
      0.00014496924770722339
     ],
     [
      1250000,
      0.1285756788275476,
      0.00014812025823161996,
      8,
      0.00041894735610672405,
      0.009026458058052255,
      0.00013955730608856265
     ],
     [
      625000,
      0.13738356379924166,
      0.0001745778170790504,
      16,
      0.0006983112683162016,
      0.017834729174095114,
      0.0001631870239361792
     ],
     [
      312500,
      0.15161591107356048,
      0.00017671440282902352,
      32,
      0.00099964762058987,
      0.03206606062232101,
      0.0001784882901958463
     ],
     [
      156250,
      0.17457457374564123,
      0.00021756314354599206,
      64,
      0.0017405051483679365,
      0.05502111650165523,
      0.00020502433322210954
     ]
    ],
    "ncells": 116983
   },
   "4": {
    "k": 1.245905335505329,
    "lam": [
     12.8243621,
     19.4701986,
     29.1730279
    ],
    "N": 10000000,
    "exact": 0.1236193190381929,
    "IG_exact": 0.12653391344371878,
    "grass_full": 0.12881133504743048,
    "plugin_full": 0.14344014269578054,
    "bias_full": 0.005192016009237577,
    "bias_plugin": 0.01982082365758764,
    "se_full": 0.0002313445030870155,
    "extrap2": {
     "I_inf": 0.128399528869691,
     "se": 0.00015544572097039933,
     "coef": [
      0.128399528869691,
      25783.26595424736,
      -1340613015.677194
     ],
     "chi2": 277.1147989405287,
     "dof": 4
    },
    "bias_extrap2": 0.0047802098314981,
    "extrap1": {
     "I_inf": 0.12809638585740624,
     "se": 0.00016428542282020795,
     "coef": [
      0.12809638585740624,
      24986.958050424506
     ],
     "chi2": 163.26087266298046,
     "dof": 3
    },
    "bias_extrap1": 0.004477066819213338,
    "IG_pc": 0.1261531062266543,
    "IG_slope": 0.12653322874934997,
    "blocks": [
     [
      10000000,
      0.12881133504743048,
      NaN,
      1,
      NaN,
      0.0026582288207761817,
      NaN
     ],
     [
      5000000,
      0.13270097362627187,
      0.00032717053384612166,
      2,
      0.00046268900617403103,
      0.006547655386220208,
      0.0001883900907984348
     ],
     [
      2500000,
      0.13911186893337169,
      0.00021673524012558057,
      4,
      0.00043347048025116114,
      0.012958354615836137,
      9.340301091070341e-05
     ],
     [
      1250000,
      0.14986126146129686,
      0.00022108963170032621,
      8,
      0.0006253359113013478,
      0.02370705318631664,
      4.723272730910158e-05
     ],
     [
      625000,
      0.1673290514846284,
      0.00018831192801413126,
      16,
      0.000753247712056525,
      0.041173951466438166,
      0.00011514192663548002
     ],
     [
      312500,
      0.19506408192313884,
      0.0002350223841140015,
      32,
      0.00132948737230112,
      0.06890803832925474,
      0.00021944496058779158
     ],
     [
      156250,
      0.23882588427091633,
      0.00021485028808969686,
      64,
      0.001718802304717575,
      0.1126663423986764,
      0.00022965682743425952
     ]
    ],
    "ncells": 224193
   },
   "5": {
    "k": 1.095241378079019,
    "lam": [
     19.4701986,
     29.1730279,
     43.2793502
    ],
    "N": 10000000,
    "exact": 0.1283328918112247,
    "IG_exact": 0.13091035174201593,
    "grass_full": 0.1395083550594105,
    "plugin_full": 0.16704290605958327,
    "bias_full": 0.011175463248185802,
    "bias_plugin": 0.03871001424835857,
    "se_full": 8.451410616779256e-06,
    "extrap2": {
     "I_inf": 0.13359102277886625,
     "se": 1.4009891919470642e-05,
     "coef": [
      0.13359102277886625,
      64603.31117123579,
      -5292070418.248457
     ],
     "chi2": 21507.688780842695,
     "dof": 4
    },
    "bias_extrap2": 0.00525813096764155,
    "extrap1": {
     "I_inf": 0.13356955018029484,
     "se": 1.4313523954697366e-05,
     "coef": [
      0.13356955018029484,
      63893.98901166208
     ],
     "chi2": 19434.619471928745,
     "dof": 3
    },
    "bias_extrap1": 0.005236658369070141,
    "IG_pc": 0.13042359271589812,
    "IG_slope": 0.13092646515928336,
    "blocks": [
     [
      10000000,
      0.1395083550594105,
      NaN,
      1,
      NaN,
      0.009084762343512381,
      NaN
     ],
     [
      5000000,
      0.14728424014111763,
      1.1952099515433188e-05,
      2,
      1.6902821233558514e-05,
      0.016860887548523523,
      1.118543152481277e-05
     ],
     [
      2500000,
      0.16020563153665401,
      6.003838307908415e-05,
      4,
      0.0001200767661581683,
      0.029782028844403792,
      0.0001279061562406189
     ],
     [
      1250000,
      0.1812618123291363,
      0.00020023885993291293,
      8,
      0.000566361022862504,
      0.050837361739413583,
      0.00014116851700511328
     ],
     [
      625000,
      0.21424458532600354,
      0.00021723597510144602,
      16,
      0.0008689439004057841,
      0.08381839800998216,
      0.00015549330838876774
     ],
     [
      312500,
      0.26445134602804454,
      0.00024369087083362656,
      32,
      0.0013785237382376993,
      0.13402374421489735,
      0.00021505275157920116
     ],
     [
      156250,
      0.33991379901550717,
      0.00031526328197943777,
      64,
      0.002522106255835502,
      0.20948380122708665,
      0.0002363607585172387
     ]
    ],
    "ncells": 405765
   },
   "6": {
    "k": 0.9624712081255897,
    "lam": [
     29.1730279,
     43.2793502,
     63.7232212
    ],
    "N": 10000000,
    "exact": 0.1312920836995263,
    "IG_exact": 0.1336374786474407,
    "grass_full": 0.15481091093561616,
    "plugin_full": 0.20365779804305362,
    "bias_full": 0.023518827236089862,
    "bias_plugin": 0.07236571434352732,
    "se_full": 5.1097259494982226e-05,
    "extrap2": {
     "I_inf": 0.14738756668498879,
     "se": 4.9360788254312485e-05,
     "coef": [
      0.14738756668498879,
      96895.70085948484,
      -6813734861.64657
     ],
     "chi2": 9537.014767898672,
     "dof": 4
    },
    "bias_extrap2": 0.016095482985462484,
    "extrap1": {
     "I_inf": 0.1473547061970852,
     "se": 5.1204811954761604e-05,
     "coef": [
      0.1473547061970852,
      94898.03019312459
     ],
     "chi2": 7117.33368424552,
     "dof": 3
    },
    "bias_extrap1": 0.01606262249755891,
    "IG_pc": 0.13389165685134935,
    "IG_slope": 0.1336432831412254,
    "blocks": [
     [
      10000000,
      0.15481091093561616,
      NaN,
      1,
      NaN,
      0.020919254084266814,
      NaN
     ],
     [
      5000000,
      0.16998270839517637,
      7.226243737790128e-05,
      2,
      0.00010219451898996447,
      0.0360911213643683,
      5.9457874371907076e-05
     ],
     [
      2500000,
      0.1943263867295788,
      0.000364573463405666,
      4,
      0.000729146926811332,
      0.0604348823388622,
      0.00028415563859785663
     ],
     [
      1250000,
      0.23186851392496832,
      0.0002513969397027717,
      8,
      0.0007110579233335019,
      0.0979768553548693,
      0.00020077301595501735
     ],
     [
      625000,
      0.28944895690846983,
      0.0002807469308696891,
      16,
      0.0011229877234787565,
      0.15555689639129125,
      0.00017732215312329168
     ],
     [
      312500,
      0.3738792478654473,
      0.00028800335044078864,
      32,
      0.0016291929768090184,
      0.23998543599761926,
      0.0002506967638203921
     ],
     [
      156250,
      0.49218231770500076,
      0.0003296517817042319,
      64,
      0.0026372142536338554,
      0.35828305922907194,
      0.0003449873424548794
     ]
    ],
    "ncells": 690390
   },
   "7": {
    "k": 0.8465928309990461,
    "lam": [
     43.2793502,
     63.7232212,
     93.2679559
    ],
    "N": 10000000,
    "exact": 0.13311533831248593,
    "IG_exact": 0.13533345214261927,
    "grass_full": 0.17879696484226493,
    "plugin_full": 0.2605637535568661,
    "bias_full": 0.045681626529779,
    "bias_plugin": 0.1274484152443802,
    "se_full": 0.00017491986930327292,
    "extrap2": {
     "I_inf": 0.1774207779626546,
     "se": 0.00013632785820781444,
     "coef": [
      0.1774207779626546,
      156626.0936131732,
      -11839643636.148148
     ],
     "chi2": 22612.74397998432,
     "dof": 4
    },
    "bias_extrap2": 0.04430543965016867,
    "extrap1": {
     "I_inf": 0.1739700415716894,
     "se": 0.00014576205988750383,
     "coef": [
      0.1739700415716894,
      158380.02765857545
     ],
     "chi2": 14186.907656201109,
     "dof": 3
    },
    "bias_extrap1": 0.040854703259203484,
    "IG_pc": 0.1351953722718107,
    "IG_slope": 0.13533453709201437,
    "blocks": [
     [
      10000000,
      0.17879696484226493,
      NaN,
      1,
      NaN,
      0.043601592570454234,
      NaN
     ],
     [
      5000000,
      0.20675650795587153,
      0.0002473740514972178,
      2,
      0.0003498397386065459,
      0.07156028199269855,
      0.0003922110504030601
     ],
     [
      2500000,
      0.24958053412166148,
      0.00021931411476483256,
      4,
      0.0004386282295296651,
      0.114384292136574,
      0.0003715354130804068
     ],
     [
      1250000,
      0.31320351860439644,
      0.00021922046640264356,
      8,
      0.0006200491134727479,
      0.17800720488366994,
      0.00030566413426238624
     ],
     [
      625000,
      0.40544373774792575,
      0.0003552015856188366,
      16,
      0.0014208063424753464,
      0.27024688498230315,
      0.0003417304975712472
     ],
     [
      312500,
      0.5330278169786871,
      0.00032233710263258485,
      32,
      0.0018234140087961992,
      0.39783021058998824,
      0.00029129223011480304
     ],
     [
      156250,
      0.7019485732163617,
      0.00038337867652489126,
      64,
      0.00306702941219913,
      0.5667468661282031,
      0.0003974860590295167
     ]
    ],
    "ncells": 1105948
   }
  },
  "1": {
   "0": {
    "k": 1.524248326055326,
    "lam": [
     0.7787628,
     1.078915,
     1.492474
    ],
    "N": 10000000,
    "exact": 0.03929076358220478,
    "IG_exact": 0.04382166608383122,
    "grass_full": 0.03928959992075143,
    "plugin_full": 0.03942225951528844,
    "bias_full": -1.1636614533488965e-06,
    "bias_plugin": 0.00013149593308366125,
    "se_full": 1.6642838941509793e-05,
    "extrap2": {
     "I_inf": 0.03927213339198894,
     "se": 1.5709205266110392e-05,
     "coef": [
      0.03927213339198894,
      206.9253019723324,
      -8532898.130281616
     ],
     "chi2": 0.14557700809500682,
     "dof": 4
    },
    "bias_extrap2": -1.8630190215834785e-05,
    "extrap1": {
     "I_inf": 0.039272288124267765,
     "se": 1.6207865553051357e-05,
     "coef": [
      0.039272288124267765,
      202.65319589528573
     ],
     "chi2": 0.11119444721936296,
     "dof": 3
    },
    "bias_extrap1": -1.8475457937011663e-05,
    "IG_pc": 0.04375775033220899,
    "IG_slope": 0.043840607041493965,
    "blocks": [
     [
      10000000,
      0.03928959992075143,
      NaN,
      1,
      NaN,
      -0.00446815041145756,
      NaN
     ],
     [
      5000000,
      0.03931863809179692,
      2.3536528547474234e-05,
      2,
      3.3285677883019585e-05,
      -0.00443911445820936,
      4.103147393190454e-05
     ],
     [
      2500000,
      0.039354142994580066,
      8.031814427943978e-05,
      4,
      0.00016063628855887956,
      -0.004403938606700377,
      4.239689176430066e-05
     ],
     [
      1250000,
      0.03943897138504182,
      5.656359516934833e-05,
      8,
      0.00015998600685014738,
      -0.004319059280611932,
      5.592080583024518e-05
     ],
     [
      625000,
      0.039587921967508155,
      7.87052769977079e-05,
      16,
      0.0003148211079908316,
      -0.004170454539201673,
      4.8361846590417744e-05
     ],
     [
      312500,
      0.039831991548064716,
      8.170910722079866e-05,
      32,
      0.00046221651040420343,
      -0.003927075300016142,
      5.920462171361618e-05
     ],
     [
      156250,
      0.04025025714016579,
      8.551231984201368e-05,
      64,
      0.0006840985587361094,
      -0.0035119856307703687,
      6.407589503703658e-05
     ]
    ],
    "ncells": 2629
   },
   "1": {
    "k": 1.2066256427192084,
    "lam": [
     1.078915,
     1.492474,
     2.068333
    ],
    "N": 10000000,
    "exact": 0.059057996378601665,
    "IG_exact": 0.06613559569786957,
    "grass_full": 0.05919416159418667,
    "plugin_full": 0.05948494532182913,
    "bias_full": 0.00013616521558500183,
    "bias_plugin": 0.0004269489432274648,
    "se_full": 0.00021772839318322997,
    "extrap2": {
     "I_inf": 0.059170914242620706,
     "se": 0.00012890433211723052,
     "coef": [
      0.059170914242620706,
      468.3338129539287,
      -20492051.479474306
     ],
     "chi2": 0.029411867152696492,
     "dof": 4
    },
    "bias_extrap2": 0.00011291786401904091,
    "extrap1": {
     "I_inf": 0.05917166634015982,
     "se": 0.00014424226666948504,
     "coef": [
      0.05917166634015982,
      444.4057721354588
     ],
     "chi2": 0.023110655230953556,
     "dof": 3
    },
    "bias_extrap1": 0.00011366996155815628,
    "IG_pc": 0.0661660022355038,
    "IG_slope": 0.06608729728684096,
    "blocks": [
     [
      10000000,
      0.05919416159418667,
      NaN,
      1,
      NaN,
      -0.006971840641317131,
      NaN
     ],
     [
      5000000,
      0.05925059992795134,
      0.0003079144465534256,
      2,
      0.00043545678636646,
      -0.0069160567398762265,
      9.211354265389882e-07
     ],
     [
      2500000,
      0.05936577926274467,
      0.0001870894072557799,
      4,
      0.0003741788145115598,
      -0.00680093936440208,
      8.529542425464184e-05
     ],
     [
      1250000,
      0.05953640901844581,
      0.00016207845783582442,
      8,
      0.00045842710647987745,
      -0.006631214045758952,
      7.225770890814175e-05
     ],
     [
      625000,
      0.05987857702532673,
      0.0001286152036853488,
      16,
      0.0005144608147413952,
      -0.0062889330401239025,
      6.557822358359184e-05
     ],
     [
      312500,
      0.060451180059727994,
      0.00012150867855282858,
      32,
      0.0006873568846217721,
      -0.005717731862804115,
      7.448294563263248e-05
     ],
     [
      156250,
      0.061330078603279756,
      0.00010822440088895264,
      64,
      0.0008657952071116211,
      -0.00484114199508621,
      8.647594358487723e-05
     ]
    ],
    "ncells": 5424
   },
   "2": {
    "k": 0.977284116194769,
    "lam": [
     1.492474,
     2.068333,
     2.8769111
    ],
    "N": 10000000,
    "exact": 0.07762952871253216,
    "IG_exact": 0.08703053270475432,
    "grass_full": 0.0777589438020101,
    "plugin_full": 0.07836761954994742,
    "bias_full": 0.0001294150894779328,
    "bias_plugin": 0.0007380908374152589,
    "se_full": 0.00019194124436475168,
    "extrap2": {
     "I_inf": 0.07774030575153114,
     "se": 0.0001210973245745053,
     "coef": [
      0.07774030575153114,
      953.9339314352804,
      -36577270.665586576
     ],
     "chi2": 0.48923193660759084,
     "dof": 4
    },
    "bias_extrap2": 0.00011077703899897706,
    "extrap1": {
     "I_inf": 0.0777208738961956,
     "se": 0.00013317284405235628,
     "coef": [
      0.0777208738961956,
      942.5866449528875
     ],
     "chi2": 0.23342548879004926,
     "dof": 3
    },
    "bias_extrap1": 9.134518366343825e-05,
    "IG_pc": 0.0869483365805275,
    "IG_slope": 0.08702289545379473,
    "blocks": [
     [
      10000000,
      0.0777589438020101,
      NaN,
      1,
      NaN,
      -0.009189392778517408,
      NaN
     ],
     [
      5000000,
      0.07788334936705255,
      0.00027144591095940024,
      2,
      0.0003838824887295034,
      -0.009065340408631523,
      8.109275756718047e-05
     ],
     [
      2500000,
      0.0781330125244275,
      0.00019607952989808913,
      4,
      0.00039215905979617826,
      -0.008815479277123471,
      8.639117531926382e-05
     ],
     [
      1250000,
      0.07851614511612137,
      0.00013978540430685513,
      8,
      0.000395372829185122,
      -0.00843274551601692,
      0.0001381559321924725
     ],
     [
      625000,
      0.07921186953828951,
      0.00012246416030770241,
      16,
      0.0004898566412308097,
      -0.007736744805428699,
      0.0001265346140712002
     ],
     [
      312500,
      0.08037213564004156,
      0.0001319505719869055,
      32,
      0.0007464251538670766,
      -0.006578814354686847,
      0.00012480490905824153
     ],
     [
      156250,
      0.08235575575200822,
      0.0001340396044674229,
      64,
      0.001072316835739383,
      -0.004598832377080519,
      0.00013587365366948126
     ]
    ],
    "ncells": 10787
   },
   "3": {
    "k": 0.8076395088960148,
    "lam": [
     2.068333,
     2.8769111,
     4.0173638
    ],
    "N": 10000000,
    "exact": 0.09265981363086205,
    "IG_exact": 0.10383989648931802,
    "grass_full": 0.09295538026912631,
    "plugin_full": 0.09418326414758127,
    "bias_full": 0.000295566638264258,
    "bias_plugin": 0.0015234505167192186,
    "se_full": 7.364405767208853e-05,
    "extrap2": {
     "I_inf": 0.09285556905073067,
     "se": 5.672518826608341e-05,
     "coef": [
      0.09285556905073067,
      2092.230926645928,
      -99427653.06803608
     ],
     "chi2": 7.529211228809054,
     "dof": 4
    },
    "bias_extrap2": 0.00019575541986861789,
    "extrap1": {
     "I_inf": 0.09285286592551044,
     "se": 5.811048677647946e-05,
     "coef": [
      0.09285286592551044,
      2018.9084145246509
     ],
     "chi2": 6.125086775933125,
     "dof": 3
    },
    "bias_extrap1": 0.00019305229464838813,
    "IG_pc": 0.10362672358138032,
    "IG_slope": 0.10385513995382264,
    "blocks": [
     [
      10000000,
      0.09295538026912631,
      NaN,
      1,
      NaN,
      -0.010671343312254014,
      NaN
     ],
     [
      5000000,
      0.09324563981465595,
      0.00010414842514805399,
      2,
      0.00014728811534417708,
      -0.010381124380758854,
      0.00012968019518778265
     ],
     [
      2500000,
      0.0937436491748076,
      8.918162474486118e-05,
      4,
      0.00017836324948972235,
      -0.009883535655121903,
      0.00011112632254941246
     ],
     [
      1250000,
      0.09456671182521492,
      6.950070029615411e-05,
      8,
      0.00019657766590649788,
      -0.009061259851581772,
      0.00021862449391554182
     ],
     [
      625000,
      0.09596163380232187,
      0.00010250325179410658,
      16,
      0.0004100130071764263,
      -0.007666777147916292,
      0.00016856840805377495
     ],
     [
      312500,
      0.09829561986037544,
      0.00014984958689777422,
      32,
      0.0008476772724273519,
      -0.005333990800785152,
      0.0001755188175410344
     ],
     [
      156250,
      0.10222445079205227,
      0.0001522191280447383,
      64,
      0.0012177530243579063,
      -0.0014106250073059922,
      0.0001631947350501709
     ]
    ],
    "ncells": 21025
   },
   "4": {
    "k": 0.6792647904579255,
    "lam": [
     2.8769111,
     4.0173638,
     5.6325308
    ],
    "N": 10000000,
    "exact": 0.1036338617883482,
    "IG_exact": 0.11605495863803016,
    "grass_full": 0.10437562685378232,
    "plugin_full": 0.10678906386871123,
    "bias_full": 0.0007417650654341218,
    "bias_plugin": 0.0031552020803630315,
    "se_full": 2.6583401965846567e-05,
    "extrap2": {
     "I_inf": 0.10400858083954106,
     "se": 2.535454270368692e-05,
     "coef": [
      0.10400858083954106,
      4252.136139036207,
      -221617042.9288023
     ],
     "chi2": 29.27921974062998,
     "dof": 4
    },
    "bias_extrap2": 0.00037471905119286497,
    "extrap1": {
     "I_inf": 0.10400788240377448,
     "se": 2.6328714851699603e-05,
     "coef": [
      0.10400788240377448,
      4181.549148232885
     ],
     "chi2": 17.079151652122068,
     "dof": 3
    },
    "bias_extrap1": 0.00037402061542628207,
    "IG_pc": 0.1161599656974017,
    "IG_slope": 0.11600657000623614,
    "blocks": [
     [
      10000000,
      0.10437562685378232,
      NaN,
      1,
      NaN,
      -0.011784338843619374,
      NaN
     ],
     [
      5000000,
      0.10493101314045461,
      3.7594607594115814e-05,
      2,
      5.316680393169314e-05,
      -0.011229043675926718,
      0.0001836209147284204
     ],
     [
      2500000,
      0.10594541613714492,
      0.0001705352881857179,
      4,
      0.0003410705763714358,
      -0.010214717163412892,
      0.0001520045468498117
     ],
     [
      1250000,
      0.1076063374989562,
      0.000141830755526293,
      8,
      0.0004011579560538127,
      -0.008553709372025231,
      0.0001368880315000974
     ],
     [
      625000,
      0.1104821641548091,
      0.00013540730406565415,
      16,
      0.0005416292162626166,
      -0.005679556335677335,
      0.00017089143003156732
     ],
     [
      312500,
      0.1149505711479398,
      0.00013623394382971052,
      32,
      0.0007706555640782043,
      -0.0012109599535250226,
      0.00017105105900583784
     ],
     [
      156250,
      0.12226659073341963,
      0.00017063721311683452,
      64,
      0.0013650977049346762,
      0.006098395013966464,
      0.00021938807833325966
     ]
    ],
    "ncells": 39633
   },
   "5": {
    "k": 0.5796213835060653,
    "lam": [
     4.0173638,
     5.6325308,
     7.9220267
    ],
    "N": 10000000,
    "exact": 0.1110183675995077,
    "IG_exact": 0.12430510355750797,
    "grass_full": 0.11283373841113331,
    "plugin_full": 0.11731433889125675,
    "bias_full": 0.0018153708116256106,
    "bias_plugin": 0.006295971291749053,
    "se_full": 8.941233867210324e-05,
    "extrap2": {
     "I_inf": 0.11241865370032454,
     "se": 6.96684004797054e-05,
     "coef": [
      0.11241865370032454,
      8041.911633411016,
      -433418457.38388526
     ],
     "chi2": 63.48854701821049,
     "dof": 4
    },
    "bias_extrap2": 0.0014002861008168416,
    "extrap1": {
     "I_inf": 0.11237266554840131,
     "se": 7.330630656091375e-05,
     "coef": [
      0.11237266554840131,
      7938.51333783449
     ],
     "chi2": 42.961893692343146,
     "dof": 3
    },
    "bias_extrap1": 0.0013542979488936069,
    "IG_pc": 0.124812901396202,
    "IG_slope": 0.12427635786789443,
    "blocks": [
     [
      10000000,
      0.11283373841113331,
      NaN,
      1,
      NaN,
      -0.011979162985068695,
      NaN
     ],
     [
      5000000,
      0.11397455750093943,
      0.00012644814199358478,
      2,
      0.0001788246773442065,
      -0.010838366268185372,
      7.718796141028411e-05
     ],
     [
      2500000,
      0.11590464423092617,
      9.219428112694298e-05,
      4,
      0.00018438856225388596,
      -0.008908351895433663,
      0.0001577168899113436
     ],
     [
      1250000,
      0.11914107300236365,
      0.00017543251075125365,
      8,
      0.0004961980719711735,
      -0.005671949163969856,
      0.00019633597277753665
     ],
     [
      625000,
      0.12450110516485174,
      0.00019691949946609862,
      16,
      0.0007876779978643945,
      -0.000313220304046331,
      0.00015196428148491853
     ],
     [
      312500,
      0.1328592176058854,
      0.00020454825966734221,
      32,
      0.0011570996919254757,
      0.008043160953168408,
      0.00018451612034071384
     ],
     [
      156250,
      0.14632110817170146,
      0.00021209492822564985,
      64,
      0.0016967594258051988,
      0.021498460250040666,
      0.00023150031511818986
     ]
    ],
    "ncells": 71504
   },
   "6": {
    "k": 0.5009764079217662,
    "lam": [
     5.6325308,
     7.9220267,
     11.1837819
    ],
    "N": 10000000,
    "exact": 0.1157991614660706,
    "IG_exact": 0.12976125636022234,
    "grass_full": 0.1191198814747807,
    "plugin_full": 0.12724657557676,
    "bias_full": 0.0033207200087101013,
    "bias_plugin": 0.011447414110689405,
    "se_full": 8.438343880147333e-05,
    "extrap2": {
     "I_inf": 0.11811016959406444,
     "se": 7.35612241076001e-05,
     "coef": [
      0.11811016959406444,
      15333.832683291552,
      -937030352.5038052
     ],
     "chi2": 222.24322789613026,
     "dof": 4
    },
    "bias_extrap2": 0.002311008127993841,
    "extrap1": {
     "I_inf": 0.11808081079169724,
     "se": 7.502042381730224e-05,
     "coef": [
      0.11808081079169724,
      14741.267357238483
     ],
     "chi2": 138.5951543271836,
     "dof": 3
    },
    "bias_extrap1": 0.0022816493256266474,
    "IG_pc": 0.12981259081937752,
    "IG_slope": 0.12980787594826387,
    "blocks": [
     [
      10000000,
      0.1191198814747807,
      NaN,
      1,
      NaN,
      -0.010692709344596818,
      NaN
     ],
     [
      5000000,
      0.12138270739565726,
      0.00011933620359272366,
      2,
      0.00016876687760294668,
      -0.008429150862026516,
      0.0002592884186449901
     ],
     [
      2500000,
      0.1252531171506035,
      0.0002655182867976454,
      4,
      0.0005310365735952908,
      -0.004558909623923094,
      0.00024569411525380224
     ],
     [
      1250000,
      0.13126585560106874,
      0.00017795275623902124,
      8,
      0.0005033264026697945,
      0.001454148737445267,
      0.00021886864615510207
     ],
     [
      625000,
      0.14093188348348606,
      0.0001688171386521573,
      16,
      0.0006752685546086292,
      0.011118648970558202,
      0.00025084841473777306
     ],
     [
      312500,
      0.15575699300832993,
      0.00021339608623104496,
      32,
      0.0012071505572211292,
      0.025940298126258574,
      0.00025254388138865524
     ],
     [
      156250,
      0.17814519690770117,
      0.00019015587053353394,
      64,
      0.0015212469642682715,
      0.04832389545091062,
      0.0002582057382749792
     ]
    ],
    "ncells": 124580
   },
   "7": {
    "k": 0.43706642742910645,
    "lam": [
     7.9220267,
     11.1837819,
     15.8291765
    ],
    "N": 10000000,
    "exact": 0.11855029206911831,
    "IG_exact": 0.13312754284529746,
    "grass_full": 0.125135465632372,
    "plugin_full": 0.1393740772231702,
    "bias_full": 0.0065851735632536795,
    "bias_plugin": 0.02082378515405188,
    "se_full": 0.00012846937843000972,
    "extrap2": {
     "I_inf": 0.12494982118487731,
     "se": 9.171293164918337e-05,
     "coef": [
      0.12494982118487731,
      26361.433984024283,
      -1716542404.776449
     ],
     "chi2": 1099.2223787892485,
     "dof": 4
    },
    "bias_extrap2": 0.006399529115759001,
    "extrap1": {
     "I_inf": 0.12464488468833099,
     "se": 9.677011742869341e-05,
     "coef": [
      0.12464488468833099,
      25730.27791562511
     ],
     "chi2": 776.1862123851654,
     "dof": 3
    },
    "bias_extrap1": 0.006094592619212677,
    "IG_pc": 0.13314553558633957,
    "IG_slope": 0.1331887709413155,
    "blocks": [
     [
      10000000,
      0.125135465632372,
      NaN,
      1,
      NaN,
      -0.00801006995396758,
      NaN
     ],
     [
      5000000,
      0.12944910683241195,
      0.00018168313732536132,
      2,
      0.0002569387568600195,
      -0.0036964896886950427,
      1.9067276381234954e-05
     ],
     [
      2500000,
      0.13636248154261854,
      0.00012306175448544154,
      4,
      0.0002461235089708831,
      0.0032169934455355403,
      5.0496655484917334e-05
     ],
     [
      1250000,
      0.14723833107700046,
      0.00013304438750809765,
      8,
      0.0003763063544231466,
      0.014091010191116526,
      0.00032129373172092365
     ],
     [
      625000,
      0.16373690257122553,
      0.00017088478359017975,
      16,
      0.000683539134360719,
      0.030587713517769028,
      0.00028464349486781015
     ],
     [
      312500,
      0.18844174590292254,
      0.0001926288542981324,
      32,
      0.001089673353011239,
      0.05529067467945186,
      0.00029644893738490867
     ],
     [
      156250,
      0.22421038934460613,
      0.0002198226855965325,
      64,
      0.00175858148477226,
      0.0910522143722225,
      0.00032177315575358253
     ]
    ],
    "ncells": 209518
   }
  },
  "2": {
   "0": {
    "k": 0.9154830859243008,
    "lam": [
     0.3676219,
     0.4622321,
     0.5978961
    ],
    "N": 10000000,
    "exact": 0.026943994647771786,
    "IG_exact": 0.03293371400949034,
    "grass_full": 0.02701298338447522,
    "plugin_full": 0.027070948916049886,
    "bias_full": 6.898873670343336e-05,
    "bias_plugin": 0.0001269542682780997,
    "se_full": 5.546853696350983e-05,
    "extrap2": {
     "I_inf": 0.027008143844812562,
     "se": 4.6101131620741586e-05,
     "coef": [
      0.027008143844812562,
      85.48746776983859,
      -3073870.563710535
     ],
     "chi2": 0.014664630835900246,
     "dof": 4
    },
    "bias_extrap2": 6.414919704077551e-05,
    "extrap1": {
     "I_inf": 0.027007458584979462,
     "se": 4.829246066307023e-05,
     "coef": [
      0.027007458584979462,
      84.93822459224263
     ],
     "chi2": 0.008296286490148142,
     "dof": 3
    },
    "bias_extrap1": 6.346393720767576e-05,
    "IG_pc": 0.03297300567145169,
    "IG_slope": 0.03300917690501503,
    "blocks": [
     [
      10000000,
      0.02701298338447522,
      NaN,
      1,
      NaN,
      -0.005960022286976473,
      NaN
     ],
     [
      5000000,
      0.027029314683053585,
      7.844435725878894e-05,
      2,
      0.00011093707392701968,
      -0.005944093215857399,
      6.382965743539914e-06
     ],
     [
      2500000,
      0.02704703201763614,
      0.00014730657093649571,
      4,
      0.00029461314187299143,
      -0.005927375003739204,
      8.785825142697994e-05
     ],
     [
      1250000,
      0.02707579988786346,
      0.0001016387804542709,
      8,
      0.0002874778835629827,
      -0.005899004555962024,
      7.026599808219372e-05
     ],
     [
      625000,
      0.02714237247192497,
      8.996050532436457e-05,
      16,
      0.0003598420212974583,
      -0.0058336453681523456,
      7.844937403770461e-05
     ],
     [
      312500,
      0.027246207943549705,
      8.116811436490309e-05,
      32,
      0.0004591561926683856,
      -0.005731022757556464,
      6.595964324085286e-05
     ],
     [
      156250,
      0.027430028026902004,
      7.866963785740397e-05,
      64,
      0.0006293571028592318,
      -0.005551289798975727,
      6.686221431806298e-05
     ]
    ],
    "ncells": 1218
   },
   "1": {
    "k": 0.6648755212105744,
    "lam": [
     0.4622321,
     0.5978961,
     0.7914944
    ],
    "N": 10000000,
    "exact": 0.0430669493542696,
    "IG_exact": 0.05448525968661152,
    "grass_full": 0.04316034833378701,
    "plugin_full": 0.04328116387451564,
    "bias_full": 9.33989795174131e-05,
    "bias_plugin": 0.000214214520246038,
    "se_full": 7.394504143773598e-05,
    "extrap2": {
     "I_inf": 0.04315015201645137,
     "se": 5.636397868624998e-05,
     "coef": [
      0.04315015201645137,
      183.5371657615144,
      -5473550.5318110185
     ],
     "chi2": 0.16611125293446918,
     "dof": 4
    },
    "bias_extrap2": 8.320266218177219e-05,
    "extrap1": {
     "I_inf": 0.04314285365872168,
     "se": 5.9449175314851964e-05,
     "coef": [
      0.04314285365872168,
      195.7483894339912
     ],
     "chi2": 0.022115478684966175,
     "dof": 3
    },
    "bias_extrap1": 7.590430445208324e-05,
    "IG_pc": 0.05457019910983529,
    "IG_slope": 0.054422908035354864,
    "blocks": [
     [
      10000000,
      0.04316034833378701,
      NaN,
      1,
      NaN,
      -0.01140985077604828,
      NaN
     ],
     [
      5000000,
      0.04317460037857668,
      0.00010457408047148675,
      2,
      0.000147890082875472,
      -0.011395974169676172,
      0.00010251042714749109
     ],
     [
      2500000,
      0.043234034294421075,
      0.00010242108187874539,
      4,
      0.00020484216375749078,
      -0.011336621822722574,
      6.5580683078709e-05
     ],
     [
      1250000,
      0.043299892215198366,
      8.85816838164978e-05,
      8,
      0.000250546837262273,
      -0.011270911685217128,
      6.954228134971575e-05
     ],
     [
      625000,
      0.04345397505977722,
      9.571240702940011e-05,
      16,
      0.00038284962811760046,
      -0.01111778071367811,
      9.867083609019645e-05
     ],
     [
      312500,
      0.04365709138631102,
      0.00010141084998754864,
      32,
      0.0005736663976966988,
      -0.01091607801220508,
      0.00011249068869315669
     ],
     [
      156250,
      0.0441054067067041,
      0.00010822592921539917,
      64,
      0.0008658074337231933,
      -0.01047473542479204,
      0.00010726084983291906
     ]
    ],
    "ncells": 2374
   },
   "2": {
    "k": 0.5216539071509869,
    "lam": [
     0.5978961,
     0.7914944,
     1.0668605
    ],
    "N": 10000000,
    "exact": 0.05837164623816964,
    "IG_exact": 0.07555327349658034,
    "grass_full": 0.05852615364720748,
    "plugin_full": 0.05878456977584712,
    "bias_full": 0.0001545074090378365,
    "bias_plugin": 0.00041292353767747453,
    "se_full": 1.2447449871695038e-05,
    "extrap2": {
     "I_inf": 0.05848984662703604,
     "se": 1.3172438763036107e-05,
     "coef": [
      0.05848984662703604,
      438.6461462664914,
      -21850087.91901686
     ],
     "chi2": 1.271032178585972,
     "dof": 4
    },
    "bias_extrap2": 0.00011820038886639628,
    "extrap1": {
     "I_inf": 0.05848991170609862,
     "se": 1.3947256566564776e-05,
     "coef": [
      0.05848991170609862,
      432.9536004599315
     ],
     "chi2": 1.212932337834626,
     "dof": 3
    },
    "bias_extrap1": 0.00011826546792897963,
    "IG_pc": 0.07562308604473238,
    "IG_slope": 0.07547323478751729,
    "blocks": [
     [
      10000000,
      0.05852615364720748,
      NaN,
      1,
      NaN,
      -0.017096932397524897,
      NaN
     ],
     [
      5000000,
      0.05859112235684272,
      1.7603352425510366e-05,
      2,
      2.489489974339008e-05,
      -0.017032142039833192,
      0.00010458313550049113
     ],
     [
      2500000,
      0.05868007035830347,
      9.542383682564799e-05,
      4,
      0.00019084767365129597,
      -0.01694388489943071,
      0.00013259409902347517
     ],
     [
      1250000,
      0.058836256276596055,
      6.906511382128083e-05,
      8,
      0.00019534564130579371,
      -0.01678854214431022,
      0.0001663186697564003
     ],
     [
      625000,
      0.05913417402201182,
      0.00011739712064519509,
      16,
      0.00046958848258078035,
      -0.01649186917513271,
      0.00016779234596398375
     ],
     [
      312500,
      0.059622631293091255,
      0.00010890017875833031,
      32,
      0.0006160324389795407,
      -0.01600707837163295,
      0.00015827003846025447
     ],
     [
      156250,
      0.060412254807452825,
      0.00010407523039954412,
      64,
      0.000832601843196353,
      -0.015220930902654908,
      0.00015652357715084452
     ]
    ],
    "ncells": 4649
   },
   "3": {
    "k": 0.4296669656908844,
    "lam": [
     0.7914944,
     1.0668605,
     1.4580108
    ],
    "N": 10000000,
    "exact": 0.07127443186535079,
    "IG_exact": 0.09359264398757805,
    "grass_full": 0.07145311467135862,
    "plugin_full": 0.07196641027054218,
    "bias_full": 0.00017868280600782938,
    "bias_plugin": 0.0006919784051913902,
    "se_full": 4.859130850123397e-05,
    "extrap2": {
     "I_inf": 0.07138301028048032,
     "se": 4.285558265649485e-05,
     "coef": [
      0.07138301028048032,
      878.4486512481557,
      -42655644.97984602
     ],
     "chi2": 0.6091454644834368,
     "dof": 4
    },
    "bias_extrap2": 0.00010857841512952604,
    "extrap1": {
     "I_inf": 0.07138208859259663,
     "se": 4.4961688404080036e-05,
     "coef": [
      0.07138208859259663,
      859.6075086719144
     ],
     "chi2": 0.3905236993224428,
     "dof": 3
    },
    "bias_extrap1": 0.00010765672724584452,
    "IG_pc": 0.09386193380937824,
    "IG_slope": 0.09371430031231397,
    "blocks": [
     [
      10000000,
      0.07145311467135862,
      NaN,
      1,
      NaN,
      -0.02240881913801962,
      NaN
     ],
     [
      5000000,
      0.07157396847163255,
      6.871848749590015e-05,
      2,
      9.718261700246794e-05,
      -0.022288413645071885,
      0.0001683117060566827
     ],
     [
      2500000,
      0.07177963369794993,
      0.00017869479624615722,
      4,
      0.00035738959249231444,
      -0.022083379783014306,
      0.00015023379923939284
     ],
     [
      1250000,
      0.07210489424554933,
      0.00013451658751118003,
      8,
      0.0003804703648449162,
      -0.021759049040652893,
      0.0001844661341855365
     ],
     [
      625000,
      0.07272253180395927,
      0.00015139756304717133,
      16,
      0.0006055902521886853,
      -0.021144245122973068,
      0.00020768515735051368
     ],
     [
      312500,
      0.07371221391734678,
      0.00012456969816146104,
      32,
      0.000704672626402644,
      -0.020158609695873478,
      0.00019655621778813949
     ],
     [
      156250,
      0.07526685008660075,
      0.00012641855228748584,
      64,
      0.0010113484182998867,
      -0.01860715405589277,
      0.00019314317022923555
     ]
    ],
    "ncells": 8981
   },
   "4": {
    "k": 0.36489915305425175,
    "lam": [
     1.0668605,
     1.4580108,
     2.0141872
    ],
    "N": 10000000,
    "exact": 0.08127321886752681,
    "IG_exact": 0.10770826949804639,
    "grass_full": 0.08164247125785451,
    "plugin_full": 0.08261103462348585,
    "bias_full": 0.0003692523903277012,
    "bias_plugin": 0.0013378157559590376,
    "se_full": 0.0001324105051999933,
    "extrap2": {
     "I_inf": 0.08161072266628104,
     "se": 9.187878541408714e-05,
     "coef": [
      0.08161072266628104,
      1607.8838371536392,
      -74575767.72293833
     ],
     "chi2": 2.6364321467316483,
     "dof": 4
    },
    "bias_extrap2": 0.0003375037987542323,
    "extrap1": {
     "I_inf": 0.0815969689471862,
     "se": 9.798552130256343e-05,
     "coef": [
      0.0815969689471862,
      1555.9018993596299
     ],
     "chi2": 2.075648177837675,
     "dof": 3
    },
    "bias_extrap1": 0.00032375007965938785,
    "IG_pc": 0.10781172305039376,
    "IG_slope": 0.10765520412305947,
    "blocks": [
     [
      10000000,
      0.08164247125785451,
      NaN,
      1,
      NaN,
      -0.026169251792539247,
      NaN
     ],
     [
      5000000,
      0.0818893348060099,
      0.00018725673225450376,
      2,
      0.00026482101039998664,
      -0.025922635824074912,
      0.00013492080547434365
     ],
     [
      2500000,
      0.08229874115959701,
      0.00014557136144536067,
      4,
      0.00029114272289072133,
      -0.025513416566523995,
      0.00023938969648551087
     ],
     [
      1250000,
      0.0829663022703202,
      0.00013256312608827885,
      8,
      0.00037494514156923725,
      -0.02484629350165799,
      0.000207178487126555
     ],
     [
      625000,
      0.08403841606405504,
      0.0001092277467854221,
      16,
      0.0004369109871416884,
      -0.023777132795010036,
      0.0002269757426560972
     ],
     [
      312500,
      0.08590308933600088,
      0.00012354891498820555,
      32,
      0.0006988982047712035,
      -0.021916956328264417,
      0.00021522640297930984
     ],
     [
      156250,
      0.08886658567363251,
      0.0001344238388209848,
      64,
      0.0010753907105678785,
      -0.018958715377680593,
      0.00022006353627286872
     ]
    ],
    "ncells": 16298
   },
   "5": {
    "k": 0.3166070904779264,
    "lam": [
     1.4580108,
     2.0141872,
     2.8041428
    ],
    "N": 10000000,
    "exact": 0.08845973039676448,
    "IG_exact": 0.11795429949311022,
    "grass_full": 0.08958898694151252,
    "plugin_full": 0.0913524478780241,
    "bias_full": 0.0011292565447480335,
    "bias_plugin": 0.0028927174812596185,
    "se_full": 4.75398957640934e-05,
    "extrap2": {
     "I_inf": 0.08935472648455693,
     "se": 4.175814699806518e-05,
     "coef": [
      0.08935472648455693,
      3183.1482053293694,
      -171062983.61299455
     ],
     "chi2": 15.847836930851845,
     "dof": 4
    },
    "bias_extrap2": 0.000894996087792449,
    "extrap1": {
     "I_inf": 0.08934760424777681,
     "se": 4.335776651773141e-05,
     "coef": [
      0.08934760424777681,
      3121.842956677962
     ],
     "chi2": 10.609445820496571,
     "dof": 3
    },
    "bias_extrap1": 0.0008878738510123274,
    "IG_pc": 0.11869598959055959,
    "IG_slope": 0.11798030217238276,
    "blocks": [
     [
      10000000,
      0.08958898694151252,
      NaN,
      1,
      NaN,
      -0.029107002649047073,
      NaN
     ],
     [
      5000000,
      0.09003879706562667,
      6.723156534338415e-05,
      2,
      9.507979152818681e-05,
      -0.02865722077846579,
      3.321798704801482e-05
     ],
     [
      2500000,
      0.09078654775546235,
      0.00011963166228089422,
      4,
      0.00023926332456178845,
      -0.027908899157820015,
      7.202226663408591e-05
     ],
     [
      1250000,
      0.09208099855248708,
      0.00013506656884048073,
      8,
      0.0003820259469548143,
      -0.026615926992511217,
      0.00017172837715387476
     ],
     [
      625000,
      0.09415402820429053,
      0.0001395653491518535,
      16,
      0.000558261396607414,
      -0.024543492077316802,
      0.00024546693997407797
     ],
     [
      312500,
      0.09752476550025013,
      0.0001338929193307123,
      32,
      0.0007574127296928804,
      -0.021176201871788054,
      0.00024231685791763007
     ],
     [
      156250,
      0.10279856740842623,
      0.00016382212759959928,
      64,
      0.0013105770207967942,
      -0.015915414453534962,
      0.00030064589883271983
     ]
    ],
    "ncells": 29028
   },
   "6": {
    "k": 0.278933178985345,
    "lam": [
     2.0141872,
     2.8041428,
     3.9322575
    ],
    "N": 10000000,
    "exact": 0.09344291858625792,
    "IG_exact": 0.12518746818462145,
    "grass_full": 0.09471686878230834,
    "plugin_full": 0.09791991193907723,
    "bias_full": 0.0012739501960504218,
    "bias_plugin": 0.004476993352819314,
    "se_full": 2.7621827796889817e-05,
    "extrap2": {
     "I_inf": 0.09424895280939095,
     "se": 2.5717854287728528e-05,
     "coef": [
      0.09424895280939095,
      6066.345098083646,
      -373451305.52048075
     ],
     "chi2": 121.89531746060639,
     "dof": 4
    },
    "bias_extrap2": 0.000806034223133037,
    "extrap1": {
     "I_inf": 0.09427260288879823,
     "se": 2.5885461875686098e-05,
     "coef": [
      0.09427260288879823,
      5769.674409480956
     ],
     "chi2": 99.00526790140715,
     "dof": 3
    },
    "bias_extrap1": 0.0008296843025403094,
    "IG_pc": 0.12518838299032944,
    "IG_slope": 0.12521569366093557,
    "blocks": [
     [
      10000000,
      0.09471686878230834,
      NaN,
      1,
      NaN,
      -0.030471514208021105,
      NaN
     ],
     [
      5000000,
      0.09561669545906071,
      3.906316348789573e-05,
      2,
      5.524365559377964e-05,
      -0.029572436195725416,
      6.754016258953e-05
     ],
     [
      2500000,
      0.09704160512323634,
      9.635709556261251e-05,
      4,
      0.00019271419112522502,
      -0.028149332391814344,
      0.00031556223222493635
     ],
     [
      1250000,
      0.0994375262014302,
      0.00012796710260825402,
      8,
      0.00036194562409236467,
      -0.02575532356409923,
      0.00032678148611614154
     ],
     [
      625000,
      0.10318225236296408,
      9.744680164797083e-05,
      16,
      0.0003897872065918833,
      -0.022015077386082663,
      0.0003290905639413851
     ],
     [
      312500,
      0.10903552335030686,
      0.00013633422227989309,
      32,
      0.000771222824655252,
      -0.016163613422514184,
      0.00030653192767008086
     ],
     [
      156250,
      0.11793786767749168,
      0.0001353347091505886,
      64,
      0.0010826776732047088,
      -0.007268527805340932,
      0.0003041079521293354
     ]
    ],
    "ncells": 50532
   },
   "7": {
    "k": 0.24828024926038225,
    "lam": [
     2.8041428,
     3.9322575,
     5.5398589
    ],
    "N": 10000000,
    "exact": 0.09652282372056878,
    "IG_exact": 0.12990796041578462,
    "grass_full": 0.09909888553549884,
    "plugin_full": 0.10465499301046766,
    "bias_full": 0.0025760618149300585,
    "bias_plugin": 0.008132169289898877,
    "se_full": 7.112690949363102e-05,
    "extrap2": {
     "I_inf": 0.0985181052835015,
     "se": 6.136380073595905e-05,
     "coef": [
      0.0985181052835015,
      10529.397650168054,
      -684797874.0108742
     ],
     "chi2": 214.544001155481,
     "dof": 4
    },
    "bias_extrap2": 0.001995281562932716,
    "extrap1": {
     "I_inf": 0.09848310576832392,
     "se": 6.281424747542233e-05,
     "coef": [
      0.09848310576832392,
      10163.207246762071
     ],
     "chi2": 153.04240398915996,
     "dof": 3
    },
    "bias_extrap1": 0.001960282047755141,
    "IG_pc": 0.12973223275136514,
    "IG_slope": 0.1299069795172514,
    "blocks": [
     [
      10000000,
      0.09909888553549884,
      NaN,
      1,
      NaN,
      -0.030633347215866302,
      NaN
     ],
     [
      5000000,
      0.10077846053791717,
      0.00010058864005557666,
      2,
      0.00014225381898726208,
      -0.028953769662481713,
      0.00022603268182509737
     ],
     [
      2500000,
      0.10343077520012578,
      0.00017649690910206663,
      4,
      0.00035299381820413326,
      -0.026301571109269728,
      0.0001542661235454958
     ],
     [
      1250000,
      0.10763319448908293,
      0.000129789352099679,
      8,
      0.000367099723981966,
      -0.022099655007867924,
      0.000266466085238723
     ],
     [
      625000,
      0.11396393355200496,
      0.00014796607866504255,
      16,
      0.0005918643146601702,
      -0.015771264358363443,
      0.00029259012755274085
     ],
     [
      312500,
      0.1237711851596627,
      0.00018016562241067016,
      32,
      0.0010191706667462392,
      -0.005972058645378521,
      0.0003335440204009991
     ],
     [
      156250,
      0.1382041766261299,
      0.00019803672576898214,
      64,
      0.0015842938061518571,
      0.008453971562798718,
      0.00031434074866217775
     ]
    ],
    "ncells": 84709
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A14cap.json <==
{
 "config": "A14cap",
 "meta": {
  "abar": 0.14324,
  "rho": 0.01,
  "R": 2.0,
  "ymax": 10.0,
  "cuts": [
   0.0,
   0.1,
   0.3
  ],
  "toy": 0,
  "nev": 10000000,
  "h": 0.5,
  "nbins": 20,
  "chunk": 250000,
  "nchunks": 40,
  "r0": 1.0,
  "rate_r0": 1.2918822844538016
 },
 "variants": {
  "0": {
   "cut": 0.0,
   "N": 10000000,
   "window_means": [
    1.753682,
    2.9623382,
    4.7215288,
    7.2380736,
    10.8081558,
    15.8254404,
    22.8267664,
    32.5509358,
    45.9967405,
    64.5475706
   ],
   "Nbar": [
    1.0,
    2.753682,
    5.7160202,
    10.437549,
    17.6756226,
    28.4837784,
    44.3092188,
    67.1359852,
    99.68692099999998,
    145.68366149999997,
    210.23123209999997
   ],
   "rate_eff": [
    1.012938925229887,
    0.7303338687713077,
    0.6021369907755381,
    0.5267766512794397,
    0.47714831022723597,
    0.44185800844081996,
    0.4155274376015335,
    0.39531429248606414,
    0.379403084146701,
    0.3667704612253023
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      1.753682,
      2.9623382,
      4.7215288
     ],
     "ratio_l1l3_l22": 0.9435484588265839,
     "rate_triple": 0.4952075339158057,
     "F": {
      "11": 0.4543992943094386,
      "12": 0.4202037854915974,
      "13": 0.384215899936899,
      "22": 0.4496897666842168,
      "23": 0.4283841273596294,
      "33": 0.44339101515761126
     },
     "F_se": {
      "11": 0.0005553305231792363,
      "12": 0.0003815940064052453,
      "13": 0.00034924340093750526,
      "22": 0.00043398207009500583,
      "23": 0.000329921942989981,
      "33": 0.0003673039716185663
     },
     "T": {
      "111": 0.4207218901360398,
      "112": 0.3903629807552474,
      "113": 0.3592453404566624,
      "122": 0.3868727537294772,
      "123": 0.3622922991073423,
      "133": 0.3512392049961551,
      "222": 0.4254420366793022,
      "223": 0.40750648320534133,
      "233": 0.40598367205947117,
      "333": 0.42662299534314796
     },
     "T_se": {
      "111": 0.002030530476010128,
      "112": 0.0013379635417389204,
      "113": 0.001236884897548797,
      "122": 0.0012393000664328191,
      "123": 0.0010134634887126888,
      "133": 0.0010717473331936967,
      "222": 0.0015824482727652175,
      "223": 0.0011928605499376616,
      "233": 0.0011235360868304726,
      "333": 0.0013225884988275819
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.03598788555469845,
       "se": 0.00029359951780424454,
       "z": 122.57474339141498
      },
      "F23-F13": {
       "value": 0.04416822742273041,
       "se": 0.0003067341467720789,
       "z": 143.99514331069878
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.04007805648871443,
       "se": 0.0002523460226393003,
       "z": 158.8218275427365
      },
      "F11-F13": {
       "value": 0.07018339437253962,
       "se": 0.00044084940984154855,
       "z": 159.2003818214595
      },
      "F22-F13": {
       "value": 0.06547386674731781,
       "se": 0.0004447066699147952,
       "z": 147.22933379852938
      },
      "F33-F13": {
       "value": 0.05917511522071228,
       "se": 0.0003174825279005595,
       "z": 186.38857266264068
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.03822542112104696,
       "se": 0.00016326092649134326,
       "z": 234.13698514735444
      },
      "T123-2F12F23": {
       "value": 0.0022750351852805495,
       "se": 0.0006792752339932099,
       "z": 3.3492096744149675
      }
     },
     "tests": {
      "kappa2_tot": 0.42597128702924536,
      "W_order2_nm": 114812.73965045623,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 27737.829943593562,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 27218.542362549462,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 110190.81507434195,
      "p_within2_nm": 0.0,
      "W_order3_nm": 24459.250238080567,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2512.4370925933777,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 14.029541319082618,
      "p_gamma123_nm": 0.00017996104059305235,
      "W_joint_nm": 128826.65245406,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 164.98043024113332,
      "z_gamma_nm": 50.12421662822649,
      "z_gamma123_nm": 3.7456029313159473,
      "kappa2_nm": 0.42597128702924586,
      "kappa3_nm": 0.3902219907367285,
      "gamma_ratio_nm": 1.0752788220631417,
      "W_order2_src": 114484.53491612691,
      "p_order2_src": 0.0,
      "W_cross2_src": 27026.910560215263,
      "p_cross2_src": 0.0,
      "W_adj2_src": 26563.027108435952,
      "p_adj2_src": 0.0,
      "W_within2_src": 109731.39300699672,
      "p_within2_src": 0.0,
      "W_order3_src": 22724.189053648122,
      "p_order3_src": 0.0,
      "W_gamma_src": 1801.4843427068379,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 10.452975202866009,
      "p_gamma123_src": 0.0012245206498545122,
      "W_joint_src": 128449.31672681178,
      "p_joint_src": 0.0,
      "z_adj2_src": 162.98167721690663,
      "z_gamma_src": 42.4438964128747,
      "z_gamma123_src": 3.2331061230442173,
      "kappa2_src": 0.4259712870292458,
      "kappa3_src": 0.3902219907367282,
      "gamma_ratio_src": 1.075278822063141,
      "W_order2_emp": 83641.02284071784,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 25531.887413926946,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 25224.372904014734,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 80489.94359894123,
      "p_within2_emp": 0.0,
      "W_order3_emp": 14242.05556426138,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 728.436781773723,
      "p_gamma_emp": 1.9593525657180522e-160,
      "W_gamma123_emp": 11.217205443194812,
      "p_gamma123_emp": 0.000810424403070228,
      "W_joint_emp": 97998.29257475049,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 158.8218275427365,
      "z_gamma_emp": 26.989568017545647,
      "z_gamma123_emp": 3.3492096744149675,
      "kappa2_emp": 0.4231101099950889,
      "kappa3_emp": 0.37523355137307884,
      "gamma_ratio_emp": 1.0480086390299153
     },
     "k_hat": 2.3475760701479964,
     "kappa2_tot": 0.42597128702924536,
     "k_reg": 2.5346760293218518,
     "k_reg_each": [
      2.5876669510250916,
      2.4816851076186124
     ],
     "gauss": {
      "cov": [
       [
        3.151142158014919,
        2.182958539063206,
        3.1813310490888282
       ],
       [
        2.182958539063206,
        6.908567879624129,
        5.9917087725821725
       ],
       [
        3.1813310490888282,
        5.9917087725821725,
        14.605972651005667
       ]
      ],
      "c1": 0.31597844547515297,
      "c3": 0.8672866615748097,
      "rho_pc": 0.267652996847196,
      "IG_pc": 0.037166836276377783,
      "IG_slope": 0.05912266809767902,
      "rho_slope": 0.33394902298211226
     },
     "cmi_full_grass": 0.03605650741718591,
     "cmi_full_plugin": 0.03661062257967718,
     "ncells": 9915,
     "cmi_blocks": [
      [
       10000000,
       0.03605650741718591,
       NaN,
       1,
       NaN,
       -0.0011103288591918711,
       NaN
      ],
      [
       5000000,
       0.036172088731965424,
       6.240328453976928e-06,
       2,
       8.825157133276901e-06,
       -0.0009947463826265601,
       1.498111253114831e-05
      ],
      [
       2500000,
       0.036332079372103365,
       9.598915827692543e-05,
       4,
       0.00019197831655385085,
       -0.0008353079588703325,
       4.725954342815647e-05
      ],
      [
       1250000,
       0.036701300763132605,
       6.49008745388098e-05,
       8,
       0.000183567393965319,
       -0.00046631949851821605,
       5.0953981784511e-05
      ],
      [
       625000,
       0.03730624741051891,
       7.215091521619018e-05,
       16,
       0.0002886036608647607,
       0.00013806065837248995,
       6.245320994658364e-05
      ],
      [
       312500,
       0.03831232082933539,
       8.067276320845404e-05,
       32,
       0.0004563540633740358,
       0.0011428938602397025,
       6.496045896502262e-05
      ],
      [
       156250,
       0.040032579588710926,
       9.733568663230555e-05,
       64,
       0.0007786854930584444,
       0.0028605789843891057,
       6.863256944374107e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0359716774090483,
      "se": 6.1145715775181525e-06,
      "coef": [
       0.0359716774090483,
       930.3545827946081,
       -47557757.3534486
      ],
      "chi2": 13.853216695233742,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.035971937680930585,
      "se": 6.391373285718379e-06,
      "coef": [
       0.035971937680930585,
       920.3941486840719
      ],
      "chi2": 13.192774938332164,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08301948831788668,
      "IG": 0.09124782001913838,
      "norm_deficit": 1.7763568394002505e-15,
      "c1": 0.44258766200219857,
      "c3": 1.1916016659052475,
      "nb": 138,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.058960189847859654,
      "IG": 0.062132468201102464,
      "norm_deficit": 1.3322676295501878e-15,
      "c1": 0.33026559578543285,
      "c3": 0.8891911544681874,
      "nb": 78,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 12.901622533798218
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      2.9623382,
      4.7215288,
      7.2380736
     ],
     "ratio_l1l3_l22": 0.961816775671103,
     "rate_triple": 0.44668810235435813,
     "F": {
      "11": 0.4496897666842168,
      "12": 0.4283841273596294,
      "13": 0.4057755478058376,
      "22": 0.44339101515761126,
      "23": 0.43051106027144215,
      "33": 0.4395648001787267
     },
     "F_se": {
      "11": 0.00043398207009500583,
      "12": 0.000329921942989981,
      "13": 0.0003118265373654787,
      "22": 0.0003673039716185663,
      "23": 0.00030180856016456267,
      "33": 0.00032824989380261744
     },
     "T": {
      "111": 0.4254420366793022,
      "112": 0.40750648320534133,
      "113": 0.3883916733135308,
      "122": 0.40598367205947117,
      "123": 0.39162025576003107,
      "133": 0.3858029652777724,
      "222": 0.42662299534314796,
      "223": 0.4169988712701213,
      "233": 0.4172319824181029,
      "333": 0.4295346063423149
     },
     "T_se": {
      "111": 0.0015824482727652175,
      "112": 0.0011928605499376616,
      "113": 0.0011302389453633867,
      "122": 0.0011235360868304726,
      "123": 0.000981622877629375,
      "133": 0.0010171780219870308,
      "222": 0.0013225884988275819,
      "223": 0.0010885144203333546,
      "233": 0.0010412549793039462,
      "333": 0.0011659670596882343
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.022608579553791808,
       "se": 0.00020727881070297982,
       "z": 109.0732790154261
      },
      "F23-F13": {
       "value": 0.02473551246560457,
       "se": 0.00022587800129395542,
       "z": 109.50828466652676
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.02367204600969819,
       "se": 0.00018266519899559888,
       "z": 129.5925339903883
      },
      "F11-F13": {
       "value": 0.04391421887837921,
       "se": 0.0002921281182827409,
       "z": 150.3252036692891
      },
      "F22-F13": {
       "value": 0.03761546735177368,
       "se": 0.0003335549454442973,
       "z": 112.77142751299832
      },
      "F33-F13": {
       "value": 0.0337892523728891,
       "se": 0.0002309546727534537,
       "z": 146.30252754816286
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.022658282194548518,
       "se": 9.933503030533715e-05,
       "z": 228.0996152606108
      },
      "T123-2F12F23": {
       "value": 0.02277204601392996,
       "se": 0.0006381837451436621,
       "z": 35.68258544222828
      }
     },
     "tests": {
      "kappa2_tot": 0.4296555949376881,
      "W_order2_nm": 104983.27255216024,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 18323.85159234766,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 18322.083686858503,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 99927.36798050496,
      "p_within2_nm": 0.0,
      "W_order3_nm": 20466.810316324892,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 5828.745642476689,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1858.8837577117781,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 123756.41936734377,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 135.35909162985138,
      "z_gamma_nm": 76.34622218863673,
      "z_gamma123_nm": 43.114774239369254,
      "kappa2_nm": 0.4296555949376882,
      "kappa3_nm": 0.40718893284156477,
      "gamma_ratio_nm": 1.10287178681758,
      "W_order2_src": 104778.20621621942,
      "p_order2_src": 0.0,
      "W_cross2_src": 17604.021152406574,
      "p_cross2_src": 0.0,
      "W_adj2_src": 17599.25404953722,
      "p_adj2_src": 0.0,
      "W_within2_src": 99607.10727768074,
      "p_within2_src": 0.0,
      "W_order3_src": 18572.607714449827,
      "p_order3_src": 0.0,
      "W_gamma_src": 3770.1713378652694,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1235.604852552941,
      "p_gamma123_src": 1.1154878533826955e-270,
      "W_joint_src": 122081.19666016102,
      "p_joint_src": 0.0,
      "z_adj2_src": 132.66218017783825,
      "z_gamma_src": 61.401720968269856,
      "z_gamma123_src": 35.15117142504558,
      "kappa2_src": 0.42965559493768823,
      "kappa3_src": 0.40718893284156554,
      "gamma_ratio_src": 1.1028717868175817,
      "W_order2_emp": 76367.24452900128,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 16804.113791150296,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 16794.224866049946,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 72810.54560125463,
      "p_within2_emp": 0.0,
      "W_order3_emp": 12148.778741673734,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2361.8252372789616,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1273.2469038419213,
      "p_gamma123_emp": 7.363615490474519e-279,
      "W_joint_emp": 93261.75408102987,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 129.5925339903883,
      "z_gamma_emp": 48.59861353247602,
      "z_gamma123_emp": 35.68258544222828,
      "kappa2_emp": 0.42839252982071363,
      "kappa3_emp": 0.39703810155905617,
      "gamma_ratio_emp": 1.0817288476945672
     },
     "k_hat": 2.3274455442504536,
     "kappa2_tot": 0.4296555949376881,
     "k_reg": 2.4819168884179836,
     "k_reg_each": [
      2.4997552066962667,
      2.464078570139701
     ],
     "gauss": {
      "cov": [
       [
        6.908567879624129,
        5.9917087725821725,
        8.700486750345073
       ],
       [
        5.9917087725821725,
        14.605972651005667,
        14.712619212523263
       ],
       [
        8.700486750345073,
        14.712619212523263,
        30.266748786816287
       ]
      ],
      "c1": 0.4102231953836792,
      "c3": 1.007301572039453,
      "rho_pc": 0.32142029299180463,
      "IG_pc": 0.054523096797595615,
      "IG_slope": 0.07889755587392598,
      "rho_slope": 0.3820670835323373
     },
     "cmi_full_grass": 0.05289085704477969,
     "cmi_full_plugin": 0.05411182257989999,
     "ncells": 20988,
     "cmi_blocks": [
      [
       10000000,
       0.05289085704477969,
       NaN,
       1,
       NaN,
       -0.0016322397528159213,
       NaN
      ],
      [
       5000000,
       0.05318418026069338,
       6.151399188425444e-05,
       2,
       8.699392159842112e-05,
       -0.0013388593675133578,
       1.9127846310619534e-05
      ],
      [
       2500000,
       0.05358615108601006,
       5.3326519013787024e-05,
       4,
       0.00010665303802757405,
       -0.0009368939950187786,
       3.1025268562214644e-05
      ],
      [
       1250000,
       0.054360139899752524,
       8.96655525994638e-05,
       8,
       0.0002536124811276797,
       -0.00016313936315985253,
       8.651989418389199e-05
      ],
      [
       625000,
       0.05571211208151661,
       9.358390325643612e-05,
       16,
       0.0003743356130257445,
       0.0011881594507015757,
       8.765391775785608e-05
      ],
      [
       312500,
       0.05795584674753554,
       0.00011367909438512723,
       32,
       0.0006430660681509524,
       0.003431071693723216,
       8.705175999071639e-05
      ],
      [
       156250,
       0.06186280495585235,
       0.00012254881607603866,
       64,
       0.0009803905286083093,
       0.007335014469352693,
       0.00010289232098271197
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0527668623540534,
      "se": 3.5403676855216785e-05,
      "coef": [
       0.0527668623540534,
       1937.057806643334,
       -81590747.85193267
      ],
      "chi2": 7.905214379067706,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.05276410767872327,
      "se": 3.6421772362799317e-05,
      "coef": [
       0.05276410767872327,
       1896.082940871278
      ],
      "chi2": 5.571094198902784,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09818124613638299,
      "IG": 0.10568491771840945,
      "norm_deficit": 2.9976021664879227e-15,
      "c1": 0.5177529124733236,
      "c3": 1.265059366650396,
      "nb": 207,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.07799945206523712,
      "IG": 0.0812052082733978,
      "norm_deficit": 2.7755575615628914e-15,
      "c1": 0.42025095500826337,
      "c3": 1.026826492268877,
      "nb": 113,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.105377197265625
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      4.7215288,
      7.2380736,
      10.8081558
     ],
     "ratio_l1l3_l22": 0.9740656978445075,
     "rate_triple": 0.4140841851715734,
     "F": {
      "11": 0.44339101515761126,
      "12": 0.43051106027144215,
      "13": 0.4168357693096667,
      "22": 0.4395648001787267,
      "23": 0.43265092238349845,
      "33": 0.43963435742508583
     },
     "F_se": {
      "11": 0.0003673039716185663,
      "12": 0.00030180856016456267,
      "13": 0.000292859959475518,
      "22": 0.00032824989380261744,
      "23": 0.0002868843837093725,
      "33": 0.00030728563930958213
     },
     "T": {
      "111": 0.42662299534314796,
      "112": 0.4169988712701213,
      "113": 0.4073084385873326,
      "122": 0.4172319824181029,
      "123": 0.41054492121284303,
      "133": 0.4097973847668332,
      "222": 0.4295346063423149,
      "223": 0.42631311076347644,
      "233": 0.42948845886933196,
      "333": 0.44021155751891533
     },
     "T_se": {
      "111": 0.0013225884988275819,
      "112": 0.0010885144203333546,
      "113": 0.001066771599652525,
      "122": 0.0010412549793039462,
      "123": 0.0009663372220253476,
      "133": 0.001002295759032186,
      "222": 0.0011659670596882343,
      "223": 0.001030940351990663,
      "233": 0.0010115439557056975,
      "333": 0.0011018872851215442
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.013675290961775444,
       "se": 0.00015505966192211812,
       "z": 88.19373647702223
      },
      "F23-F13": {
       "value": 0.015815153073831745,
       "se": 0.00017433629198733807,
       "z": 90.71635569133471
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.014745222017803594,
       "se": 0.00013941018265584414,
       "z": 105.7686155838737
      },
      "F11-F13": {
       "value": 0.026555245847944553,
       "se": 0.00020674750835325724,
       "z": 128.44288213897687
      },
      "F22-F13": {
       "value": 0.022729030869059974,
       "se": 0.00026074108383595867,
       "z": 87.17088436803309
      },
      "F33-F13": {
       "value": 0.022798588115419127,
       "se": 0.00017645598703863413,
       "z": 129.20268956602473
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.014197473598938831,
       "se": 6.344071082379409e-05,
       "z": 223.79121252868944
      },
      "T123-2F12F23": {
       "value": 0.03802290656736834,
       "se": 0.0006202652731155339,
       "z": 61.30104040225059
      }
     },
     "tests": {
      "kappa2_tot": 0.4319893040551135,
      "W_order2_nm": 101059.98726546086,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 12378.772275275976,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 12378.726994371802,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 96145.34097767691,
      "p_within2_nm": 0.0,
      "W_order3_nm": 18861.594312419154,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 10408.222524992085,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 6094.757091022009,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 126151.26253976005,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 111.25972763930262,
      "z_gamma_nm": 102.02069655218045,
      "z_gamma123_nm": 78.06892525853043,
      "kappa2_nm": 0.43198930405511377,
      "kappa3_nm": 0.4211952547915361,
      "gamma_ratio_nm": 1.1285153903670264,
      "W_order2_src": 100886.24065976594,
      "p_order2_src": 0.0,
      "W_cross2_src": 11694.75617856397,
      "p_cross2_src": 0.0,
      "W_adj2_src": 11694.526323673044,
      "p_adj2_src": 0.0,
      "W_within2_src": 95871.68180708837,
      "p_within2_src": 0.0,
      "W_order3_src": 16731.057670120957,
      "p_order3_src": 0.0,
      "W_gamma_src": 6172.610318249822,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 3682.3308703238113,
      "p_gamma123_src": 0.0,
      "W_joint_src": 122287.75147841562,
      "p_joint_src": 0.0,
      "z_adj2_src": 108.1412332261522,
      "z_gamma_src": 78.56596157528921,
      "z_gamma123_src": 60.68221214098751,
      "kappa2_src": 0.43198930405511343,
      "kappa3_src": 0.4211952547915366,
      "gamma_ratio_src": 1.1285153903670293,
      "W_order2_emp": 73453.76131277274,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 11189.360763434071,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 11187.000042529247,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 69911.1985955377,
      "p_within2_emp": 0.0,
      "W_order3_emp": 11188.30406318463,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 4744.049150561611,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3757.8175543983593,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 93375.65269618471,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 105.7686155838737,
      "z_gamma_emp": 68.87705823103663,
      "z_gamma123_emp": 61.30104040225059,
      "kappa2_emp": 0.4314876401225552,
      "kappa3_emp": 0.41438237776699494,
      "gamma_ratio_emp": 1.1128447019363967
     },
     "k_hat": 2.314872129038684,
     "kappa2_tot": 0.4319893040551135,
     "k_reg": 2.451018736094717,
     "k_reg_each": [
      2.4750389338769243,
      2.4269985383125103
     ],
     "gauss": {
      "cov": [
       [
        14.605972651005667,
        14.712619212523263,
        21.27155614240118
       ],
       [
        14.712619212523263,
        30.266748786816287,
        33.84638332399315
       ],
       [
        21.27155614240118,
        33.84638332399315,
        62.16459101802521
       ]
      ],
      "c1": 0.48609843482534354,
      "c3": 1.1182695426717288,
      "rho_pc": 0.3579373439973416,
      "IG_pc": 0.06855124770164367,
      "IG_slope": 0.09478183035886391,
      "rho_slope": 0.41554777410909627
     },
     "cmi_full_grass": 0.06691507781919093,
     "cmi_full_plugin": 0.06934316176192468,
     "ncells": 40768,
     "cmi_blocks": [
      [
       10000000,
       0.06691507781919093,
       NaN,
       1,
       NaN,
       -0.0016361698824527426,
       NaN
      ],
      [
       5000000,
       0.06742776941269302,
       6.950431051055972e-05,
       2,
       9.829393856742441e-05,
       -0.0011240407578122155,
       0.00013969288474056235
      ],
      [
       2500000,
       0.06839072155064096,
       0.0001372605855736961,
       4,
       0.0002745211711473922,
       -0.00016122319125280726,
       8.071299581942404e-05
      ],
      [
       1250000,
       0.06996770652240403,
       0.00012857969371428133,
       8,
       0.00036367829339303056,
       0.0014159239681047382,
       6.731360286595972e-05
      ],
      [
       625000,
       0.07274373727441052,
       0.00010057304113502356,
       16,
       0.0004022921645400942,
       0.004191464252115913,
       8.267818884129069e-05
      ],
      [
       312500,
       0.0773918311112575,
       0.00010885845995205857,
       32,
       0.0006157964417729987,
       0.008837898098224111,
       0.00011604061009889867
      ],
      [
       156250,
       0.08520149704400228,
       0.00014508888698092166,
       64,
       0.0011607110958473733,
       0.016645627466931566,
       0.00013143202560053405
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0665990370623545,
      "se": 4.251584245783251e-05,
      "coef": [
       0.0665990370623545,
       4011.0985606478253,
       -174625982.80991736
      ],
      "chi2": 18.82128075452798,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06659247949488016,
      "se": 4.364646430364917e-05,
      "coef": [
       0.06659247949488016,
       3909.1757255949187
      ],
      "chi2": 10.218604052183657,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10935935850229168,
      "IG": 0.11580483335835835,
      "norm_deficit": 4.773959005888173e-15,
      "c1": 0.5731350591478085,
      "c3": 1.311976115386976,
      "nb": 304,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09364234128159979,
      "IG": 0.09653704453059368,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.4942484688934927,
      "c3": 1.1313950802783037,
      "nb": 162,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.661099195480347
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      7.2380736,
      10.8081558,
      15.8254404
     ],
     "ratio_l1l3_l22": 0.9805632368504709,
     "rate_triple": 0.3911318516910977,
     "F": {
      "11": 0.4395648001787267,
      "12": 0.43265092238349845,
      "13": 0.42468281940659325,
      "22": 0.43963435742508583,
      "23": 0.4362362368724455,
      "33": 0.44204174465774027
     },
     "F_se": {
      "11": 0.00032824989380261744,
      "12": 0.0002868843837093725,
      "13": 0.00028200065989925023,
      "22": 0.00030728563930958213,
      "23": 0.00028015312568030915,
      "33": 0.0002954353247037511
     },
     "T": {
      "111": 0.4295346063423149,
      "112": 0.42631311076347644,
      "113": 0.42163318910549025,
      "122": 0.42948845886933196,
      "123": 0.4269152087841088,
      "133": 0.4282970165195189,
      "222": 0.44021155751891533,
      "223": 0.4399290846912701,
      "233": 0.4439206558992545,
      "333": 0.4527315846883934
     },
     "T_se": {
      "111": 0.0011659670596882343,
      "112": 0.001030940351990663,
      "113": 0.0010186739690142145,
      "122": 0.0010115439557056975,
      "123": 0.0009633750875078315,
      "133": 0.00099015775589377,
      "222": 0.0011018872851215442,
      "223": 0.0010156942805530965,
      "233": 0.0010068972297708422,
      "333": 0.0010748289797861315
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0079681029769052,
       "se": 0.0001204120055766403,
       "z": 66.1736588369806
      },
      "F23-F13": {
       "value": 0.011553417465852256,
       "se": 0.00013879547459361635,
       "z": 83.24059195503219
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.009760760221378728,
       "se": 0.0001098696521480516,
       "z": 88.83945685225166
      },
      "F11-F13": {
       "value": 0.01488198077213343,
       "se": 0.00015422624380437918,
       "z": 96.49447723702433
      },
      "F22-F13": {
       "value": 0.014951538018492583,
       "se": 0.00020973271736235576,
       "z": 71.28853431418032
      },
      "F33-F13": {
       "value": 0.017358925251147017,
       "se": 0.00013992227251304106,
       "z": 124.06120154694548
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.009223641199671867,
       "se": 4.1940452921415625e-05,
       "z": 219.92230787193273
      },
      "T123-2F12F23": {
       "value": 0.0494391882641691,
       "se": 0.0006118177340238899,
       "z": 80.80705333434912
      }
     },
     "tests": {
      "kappa2_tot": 0.43520558848606283,
      "W_order2_nm": 98539.67142757183,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 9033.649672512347,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 8785.3044620228,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 93880.8318769804,
      "p_within2_nm": 0.0,
      "W_order3_nm": 18789.59552782264,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 15358.600874649705,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 11210.963815120487,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 129076.57250791675,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 93.72995498784154,
      "z_gamma_nm": 123.92982237802855,
      "z_gamma123_nm": 105.88183892963177,
      "kappa2_nm": 0.43520558848606267,
      "kappa3_nm": 0.435413548321154,
      "gamma_ratio_nm": 1.1494312908871918,
      "W_order2_src": 98290.86931012891,
      "p_order2_src": 0.0,
      "W_cross2_src": 8392.304455022215,
      "p_cross2_src": 0.0,
      "W_adj2_src": 8175.65246929008,
      "p_adj2_src": 0.0,
      "W_within2_src": 93533.45335075748,
      "p_within2_src": 0.0,
      "W_order3_src": 16247.703271434364,
      "p_order3_src": 0.0,
      "W_gamma_src": 8616.470806849566,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 6366.8876525447795,
      "p_gamma123_src": 0.0,
      "W_joint_src": 122666.10419469075,
      "p_joint_src": 0.0,
      "z_adj2_src": 90.41931469155294,
      "z_gamma_src": 92.82494711471462,
      "z_gamma123_src": 79.79277945118079,
      "kappa2_src": 0.4352055884860627,
      "kappa3_src": 0.4354135483211553,
      "gamma_ratio_src": 1.1494312908871949,
      "W_order2_emp": 71457.11287531519,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 8039.038322603581,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 7892.449093803081,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 67910.36488214269,
      "p_within2_emp": 0.0,
      "W_order3_emp": 10482.745829450283,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 6722.132290614599,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 6529.779868580345,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 94101.72635183591,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 88.83945685225166,
      "z_gamma_emp": 81.98861073719081,
      "z_gamma123_emp": 80.80705333434912,
      "kappa2_emp": 0.43467277500281254,
      "kappa3_emp": 0.42773700689579214,
      "gamma_ratio_emp": 1.1319362047779606
     },
     "k_hat": 2.2977646116141828,
     "kappa2_tot": 0.43520558848606283,
     "k_reg": 2.4311572710459797,
     "k_reg_each": [
      2.485787035641227,
      2.3765275064507323
     ],
     "gauss": {
      "cov": [
       [
        30.266748786816287,
        33.84638332399315,
        48.64559669688645
       ],
       [
        33.84638332399315,
        62.16459101802521,
        74.61552221469049
       ],
       [
        48.64559669688645,
        74.61552221469049,
        126.53240499700964
       ]
      ],
      "c1": 0.5444640231635895,
      "c3": 1.2002897629143092,
      "rho_pc": 0.38334835228390224,
      "IG_pc": 0.07947205117059096,
      "IG_slope": 0.10678731308733261,
      "rho_slope": 0.4385294939386292
     },
     "cmi_full_grass": 0.07877219797455659,
     "cmi_full_plugin": 0.08329016172840298,
     "ncells": 74472,
     "cmi_blocks": [
      [
       10000000,
       0.07877219797455659,
       NaN,
       1,
       NaN,
       -0.0006998531960343696,
       NaN
      ],
      [
       5000000,
       0.07977542551956684,
       9.15797321416889e-05,
       2,
       0.0001295132992332717,
       0.00030336437763749113,
       7.656124606503223e-05
      ],
      [
       2500000,
       0.08153748508775971,
       0.00011915966372622376,
       4,
       0.00023831932745244753,
       0.0020650745318417513,
       8.669666938619647e-05
      ],
      [
       1250000,
       0.08463323570364167,
       0.00010752657946068602,
       8,
       0.0003041310939777809,
       0.005160609400013269,
       8.227598428895612e-05
      ],
      [
       625000,
       0.08998949513656562,
       0.00014917196355092378,
       16,
       0.0005966878542036951,
       0.010516849699545238,
       8.102940756502605e-05
      ],
      [
       312500,
       0.09874893114692113,
       0.00015936225758059265,
       32,
       0.0009014890640034748,
       0.019275555884062413,
       0.00012131430265157653
      ],
      [
       156250,
       0.11331120435192238,
       0.00019422123261453948,
       64,
       0.0015537698609163159,
       0.033836098209330666,
       0.00014550934653364089
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07820222485692625,
      "se": 5.474174719012931e-05,
      "coef": [
       0.07820222485692625,
       7801.564135295794,
       -366641382.24165326
      ],
      "chi2": 52.141611048199636,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07817808615306561,
      "se": 5.6771674621613126e-05,
      "coef": [
       0.07817808615306561,
       7641.197778470658
      ],
      "chi2": 31.773044387823703,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11738190505961468,
      "IG": 0.12271811406248682,
      "norm_deficit": 3.3306690738754696e-15,
      "c1": 0.6129723999746006,
      "c3": 1.3402127028168107,
      "nb": 441,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.10577827373775202,
      "IG": 0.10821670644923805,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.5522751071787203,
      "c3": 1.2075031667349236,
      "nb": 231,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.674275398254395
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      10.8081558,
      15.8254404,
      22.8267664
     ],
     "ratio_l1l3_l22": 0.985109214849152,
     "rate_triple": 0.37381639825637364,
     "F": {
      "11": 0.43963435742508583,
      "12": 0.4362362368724455,
      "13": 0.4318346468184726,
      "22": 0.44204174465774027,
      "23": 0.4409858772823769,
      "33": 0.4460707917732605
     },
     "F_se": {
      "11": 0.00030728563930958213,
      "12": 0.00028015312568030915,
      "13": 0.00027798794024145657,
      "22": 0.0002954353247037511,
      "23": 0.0002780010636793936,
      "33": 0.0002898989581530936
     },
     "T": {
      "111": 0.44021155751891533,
      "112": 0.4399290846912701,
      "113": 0.4381973187190655,
      "122": 0.4439206558992545,
      "123": 0.4439014824480151,
      "133": 0.4465205697844833,
      "222": 0.4527315846883934,
      "223": 0.45453695385592763,
      "233": 0.4591909647283556,
      "333": 0.46694075029933785
     },
     "T_se": {
      "111": 0.0011018872851215442,
      "112": 0.0010156942805530965,
      "113": 0.0010127125293816009,
      "122": 0.0010068972297708422,
      "123": 0.000980574940278666,
      "133": 0.0010048485506235555,
      "222": 0.0010748289797861315,
      "223": 0.0010236770673164354,
      "233": 0.001024340665209515,
      "333": 0.0010769758894838247
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0044015900539728925,
       "se": 9.648049964636546e-05,
       "z": 45.62155119538403
      },
      "F23-F13": {
       "value": 0.009151230463904314,
       "se": 0.00011308713924203351,
       "z": 80.92193794308028
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.006776410258938603,
       "se": 8.881677773699716e-05,
       "z": 76.2965109926055
      },
      "F11-F13": {
       "value": 0.007799710606613219,
       "se": 0.00012028414161632213,
       "z": 64.844047617619
      },
      "F22-F13": {
       "value": 0.010207097839267654,
       "se": 0.0001719238044718098,
       "z": 59.36989278841432
      },
      "F33-F13": {
       "value": 0.014236144954787866,
       "se": 0.00011378106000259842,
       "z": 125.11875838090062
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.006230044294263853,
       "se": 2.8409844741066172e-05,
       "z": 219.29174027686187
      },
      "T123-2F12F23": {
       "value": 0.05915344320889876,
       "se": 0.0006206496893826434,
       "z": 95.30890649077475
      }
     },
     "tests": {
      "kappa2_tot": 0.43960250535289314,
      "W_order2_nm": 100759.40477609483,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 7773.3599477924645,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 6513.950638868945,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 96622.67417493272,
      "p_within2_nm": 0.0,
      "W_order3_nm": 19869.574218048634,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 20217.47443768051,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 16594.808070915235,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 136355.96586188604,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 80.70904929974672,
      "z_gamma_nm": 142.18816560347247,
      "z_gamma123_nm": 128.82083709910924,
      "kappa2_nm": 0.4396025053528929,
      "kappa3_nm": 0.4508583136111303,
      "gamma_ratio_nm": 1.1665134990762778,
      "W_order2_src": 100344.51014398447,
      "p_order2_src": 0.0,
      "W_cross2_src": 7117.77772171147,
      "p_cross2_src": 0.0,
      "W_adj2_src": 5982.665138381689,
      "p_adj2_src": 0.0,
      "W_within2_src": 96110.86719304696,
      "p_within2_src": 0.0,
      "W_order3_src": 16789.76232125037,
      "p_order3_src": 0.0,
      "W_gamma_src": 10658.23445784504,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8822.284169796112,
      "p_gamma123_src": 0.0,
      "W_joint_src": 127214.84659856574,
      "p_joint_src": 0.0,
      "z_adj2_src": 77.34768993565153,
      "z_gamma_src": 103.23872557255363,
      "z_gamma123_src": 93.92701512236036,
      "kappa2_src": 0.43960250535289347,
      "kappa3_src": 0.4508583136111278,
      "gamma_ratio_src": 1.1665134990762684,
      "W_order2_emp": 72421.84601681438,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 6685.485105297012,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 5821.157589644772,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 69233.1400288476,
      "p_within2_emp": 0.0,
      "W_order3_emp": 10517.49526278553,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 8239.10514633503,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 9083.787656467246,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 97576.93801819063,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 76.2965109926055,
      "z_gamma_emp": 90.76951661397692,
      "z_gamma123_emp": 95.30890649077475,
      "kappa2_emp": 0.43884166633502936,
      "kappa3_emp": 0.4413871543181218,
      "gamma_ratio_emp": 1.1459719385159275
     },
     "k_hat": 2.2747823040663633,
     "kappa2_tot": 0.43960250535289314,
     "k_reg": 2.4042406740339866,
     "k_reg_each": [
      2.502943646170032,
      2.3055377018979413
     ],
     "gauss": {
      "cov": [
       [
        62.16459101802521,
        74.61552221469049,
        106.54020249264282
       ],
       [
        74.61552221469049,
        126.53240499700964,
        159.30335554233466
       ],
       [
        106.54020249264282,
        159.30335554233466,
        255.25700264610032
       ]
      ],
      "c1": 0.589694965621288,
      "c3": 1.258992552509371,
      "rho_pc": 0.39974337410264166,
      "IG_pc": 0.08705454488614628,
      "IG_slope": 0.1158013623617695,
      "rho_slope": 0.45468538157748606
     },
     "cmi_full_grass": 0.0879703696388141,
     "cmi_full_plugin": 0.09614029352335685,
     "ncells": 130318,
     "cmi_blocks": [
      [
       10000000,
       0.0879703696388141,
       NaN,
       1,
       NaN,
       0.0009158247526678265,
       NaN
      ],
      [
       5000000,
       0.0898404095164409,
       0.00011081169891724584,
       2,
       0.0001567114074783731,
       0.0027857601637023763,
       5.8730316519449426e-05
      ],
      [
       2500000,
       0.09315808545855253,
       0.00013059626523972653,
       4,
       0.00026119253047945305,
       0.006103163259807601,
       3.738224968073313e-05
      ],
      [
       1250000,
       0.09884829110570381,
       0.00012017556674110887,
       8,
       0.00033990783270229847,
       0.01179303022409032,
       9.987996758571612e-05
      ],
      [
       625000,
       0.10827172095889137,
       0.00016158381665755682,
       16,
       0.0006463352666302273,
       0.0212160533200944,
       0.00011874600971403225
      ],
      [
       312500,
       0.1242014032070537,
       0.00020103805739525362,
       32,
       0.0011372429892860336,
       0.03714446153075612,
       0.0001486141104008889
      ],
      [
       156250,
       0.1501201324708369,
       0.00021199770083742627,
       64,
       0.0016959816066994102,
       0.06305933434751358,
       0.00018523507238121716
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08699189114144015,
      "se": 6.568578397894149e-05,
      "coef": [
       0.08699189114144015,
       14311.748849590611,
       -702824323.638196
      ],
      "chi2": 152.60918108257604,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08698595817558348,
      "se": 6.740969472859707e-05,
      "coef": [
       0.08698595817558348,
       13846.41358020104
      ],
      "chi2": 121.79619608087154,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.1232269882060883,
      "IG": 0.1275493550125526,
      "norm_deficit": 5.218048215738236e-15,
      "c1": 0.6423698603455278,
      "c3": 1.356681659280669,
      "nb": 631,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11496311129719705,
      "IG": 0.11692980711200042,
      "norm_deficit": 6.439293542825908e-15,
      "c1": 0.5971283324360346,
      "c3": 1.2611317978353815,
      "nb": 328,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.530362367630005
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      15.8254404,
      22.8267664,
      32.5509358
     ],
     "ratio_l1l3_l22": 0.98862250906094,
     "rate_triple": 0.36059366041519764,
     "F": {
      "11": 0.44204174465774027,
      "12": 0.4409858772823769,
      "13": 0.4388373351049901,
      "22": 0.4460707917732605,
      "23": 0.4463037811483981,
      "33": 0.4509138772343364
     },
     "F_se": {
      "11": 0.0002954353247037511,
      "12": 0.0002780010636793936,
      "13": 0.000276980449970913,
      "22": 0.0002898989581530936,
      "23": 0.00027799672556124685,
      "33": 0.00028676514929871567
     },
     "T": {
      "111": 0.4527315846883934,
      "112": 0.45453695385592763,
      "113": 0.4545954484647299,
      "122": 0.4591909647283556,
      "123": 0.46032735129428043,
      "133": 0.4635069434874434,
      "222": 0.46694075029933785,
      "223": 0.4692870675881561,
      "233": 0.47375035579995806,
      "333": 0.4804935995885226
     },
     "T_se": {
      "111": 0.0010748289797861315,
      "112": 0.0010236770673164354,
      "113": 0.0010230167054583149,
      "122": 0.001024340665209515,
      "123": 0.0010064545292633549,
      "133": 0.0010243998712040736,
      "222": 0.0010769758894838247,
      "223": 0.0010410964794933788,
      "233": 0.0010416106585822082,
      "333": 0.001079045552290144
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.002148542177386803,
       "se": 7.915701522311563e-05,
       "z": 27.142789193488696
      },
      "F23-F13": {
       "value": 0.007466446043407959,
       "se": 9.329344345648303e-05,
       "z": 80.03184111100693
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.004807494110397381,
       "se": 7.321857699838107e-05,
       "z": 65.6594857136281
      },
      "F11-F13": {
       "value": 0.0032044095527501426,
       "se": 9.610078984617946e-05,
       "z": 33.34425823012667
      },
      "F22-F13": {
       "value": 0.007233456668270355,
       "se": 0.00014307932178192172,
       "z": 50.55557000259916
      },
      "F33-F13": {
       "value": 0.01207654212934628,
       "se": 9.34313186386138e-05,
       "z": 129.25582454912737
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.004299806709857357,
       "se": 1.9583458310093027e-05,
       "z": 219.56319674351386
      },
      "T123-2F12F23": {
       "value": 0.06670002236594386,
       "se": 0.0006370530548373957,
       "z": 104.7008908590332
      }
     },
     "tests": {
      "kappa2_tot": 0.44475766042468945,
      "W_order2_nm": 104135.45449649813,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 7822.568519588577,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4862.997205349958,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 99682.09758319872,
      "p_within2_nm": 0.0,
      "W_order3_nm": 19861.0374962839,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 24044.618805942984,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 21143.65469287367,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 145352.13050296548,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 69.73519344886023,
      "z_gamma_nm": 155.06327355612927,
      "z_gamma123_nm": 145.4085784707136,
      "kappa2_nm": 0.44475766042469117,
      "kappa3_nm": 0.4660512729737277,
      "gamma_ratio_nm": 1.1780312976178435,
      "W_order2_src": 103476.7496538205,
      "p_order2_src": 0.0,
      "W_cross2_src": 7092.9263879022865,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4422.049581533671,
      "p_adj2_src": 0.0,
      "W_within2_src": 98918.80810827183,
      "p_within2_src": 0.0,
      "W_order3_src": 16476.541105455275,
      "p_order3_src": 0.0,
      "W_gamma_src": 12105.834101635499,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 10707.487753658781,
      "p_gamma123_src": 0.0,
      "W_joint_src": 133893.6891002496,
      "p_joint_src": 0.0,
      "z_adj2_src": 66.49849307716431,
      "z_gamma_src": 110.0265154480296,
      "z_gamma123_src": 103.47699142156569,
      "kappa2_src": 0.4447576604246919,
      "kappa3_src": 0.46605127297372856,
      "gamma_ratio_src": 1.178031297617842,
      "W_order2_emp": 74256.11849524839,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 6483.124737573195,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4311.168064178133,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 71003.41810349289,
      "p_within2_emp": 0.0,
      "W_order3_emp": 10689.035677850341,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 9714.4986897325,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 10962.27654667518,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 102126.00636991103,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 65.6594857136281,
      "z_gamma_emp": 98.56215647870383,
      "z_gamma123_emp": 104.7008908590332,
      "kappa2_emp": 0.4441092493880685,
      "kappa3_emp": 0.4571536435878272,
      "gamma_ratio_emp": 1.158917586644422
     },
     "k_hat": 2.2484154607817697,
     "kappa2_tot": 0.44475766042468945,
     "k_reg": 2.3797833502039367,
     "k_reg_each": [
      2.530856911236506,
      2.228709789171368
     ],
     "gauss": {
      "cov": [
       [
        126.53240499700964,
        159.30335554233466,
        226.05956923894294
       ],
       [
        159.30335554233466,
        255.25700264610032,
        331.6182954536946
       ],
       [
        226.05956923894294,
        331.6182954536946,
        510.3228373767679
       ]
      ],
      "c1": 0.6240900499924773,
      "c3": 1.299154546265142,
      "rho_pc": 0.4113978195332857,
      "IG_pc": 0.09271208200297734,
      "IG_slope": 0.12239749699256909,
      "rho_slope": 0.46597745242797345
     },
     "cmi_full_grass": 0.09612321575092864,
     "cmi_full_plugin": 0.11026371419871772,
     "ncells": 219504,
     "cmi_blocks": [
      [
       10000000,
       0.09612321575092864,
       NaN,
       1,
       NaN,
       0.003411133747951295,
       NaN
      ],
      [
       5000000,
       0.099622127356632,
       0.00031522891089430516,
       2,
       0.00044580100103882626,
       0.006909953423647877,
       0.0001392382423591326
      ],
      [
       2500000,
       0.10556724215728153,
       0.0002514102436383225,
       4,
       0.000502820487276645,
       0.012855060665473057,
       0.00016726475589616026
      ],
      [
       1250000,
       0.11583170577190494,
       0.00022244403196418886,
       8,
       0.0006291667337454203,
       0.02311926448769481,
       0.0001891253943723024
      ],
      [
       625000,
       0.13262406957133144,
       0.00019800258725849692,
       16,
       0.0007920103490339877,
       0.039910533985470086,
       0.0001810025780218803
      ],
      [
       312500,
       0.15969977507015054,
       0.0002279815005492502,
       32,
       0.0012896581201876755,
       0.0669847945712424,
       0.00019168495022131666
      ],
      [
       156250,
       0.20350470273652507,
       0.00022508467151226728,
       64,
       0.0018006773720981382,
       0.11078898835689743,
       0.00023328083365262473
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0954205052117889,
      "se": 0.00015686992519022285,
      "coef": [
       0.0954205052117889,
       24461.569186837092,
       -1191205390.6781273
      ],
      "chi2": 217.40933101157802,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.09507584040425063,
      "se": 0.00016664543588956434,
      "coef": [
       0.09507584040425063,
       23911.526367095095
      ],
      "chi2": 116.83377292578086,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12751137686256703,
      "IG": 0.1309635870656157,
      "norm_deficit": -2.4424906541753444e-15,
      "c1": 0.6641874996516522,
      "c3": 1.3661499531048409,
      "nb": 893,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12176687391621015,
      "IG": 0.12330823612531601,
      "norm_deficit": -7.105427357601002e-15,
      "c1": 0.6311196659654699,
      "c3": 1.2981335880522766,
      "nb": 464,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.816053628921509
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      22.8267664,
      32.5509358,
      45.9967405
     ],
     "ratio_l1l3_l22": 0.9909334630600934,
     "rate_triple": 0.35031836148406803,
     "F": {
      "11": 0.4460707917732605,
      "12": 0.4463037811483981,
      "13": 0.4457791293972788,
      "22": 0.4509138772343364,
      "23": 0.4520654161121549,
      "33": 0.45632093190486067
     },
     "F_se": {
      "11": 0.0002898989581530936,
      "12": 0.00027799672556124685,
      "13": 0.0002781788304260625,
      "22": 0.00028676514929871567,
      "23": 0.0002792142582022376,
      "33": 0.0002863778449711579
     },
     "T": {
      "111": 0.46694075029933785,
      "112": 0.4692870675881561,
      "113": 0.4709654699223902,
      "122": 0.47375035579995806,
      "123": 0.4762322219095296,
      "133": 0.4801573442222758,
      "222": 0.4804935995885226,
      "223": 0.4838403118579554,
      "233": 0.48867454080556477,
      "333": 0.49507458595124165
     },
     "T_se": {
      "111": 0.0010769758894838247,
      "112": 0.0010410964794933788,
      "113": 0.0010435230745696456,
      "122": 0.0010416106585822082,
      "123": 0.0010312275848571226,
      "133": 0.0010473469273003149,
      "222": 0.001079045552290144,
      "223": 0.00105569747485391,
      "233": 0.0010590379282189337,
      "333": 0.0010895121981661295
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.000524651751119265,
       "se": 6.589854855841737e-05,
       "z": 7.961506931433774
      },
      "F23-F13": {
       "value": 0.006286286714876077,
       "se": 7.806957292439757e-05,
       "z": 80.52159733169933
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.003405469232997671,
       "se": 6.114300207548855e-05,
       "z": 55.6967946845855
      },
      "F11-F13": {
       "value": 0.00029166237598166056,
       "se": 7.874505113498248e-05,
       "z": 3.703881980871425
      },
      "F22-F13": {
       "value": 0.005134747837057585,
       "se": 0.00012023469724147015,
       "z": 42.70604039319325
      },
      "F33-F13": {
       "value": 0.010541802507581854,
       "se": 7.80137430899562e-05,
       "z": 135.12750561687955
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.00305242475154191,
       "se": 1.372402632555702e-05,
       "z": 222.41466746953506
      },
      "T123-2F12F23": {
       "value": 0.07271521283497218,
       "se": 0.0006516748136229854,
       "z": 111.58205183765203
      }
     },
     "tests": {
      "kappa2_tot": 0.45040116636563887,
      "W_order2_nm": 109426.38982470732,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 9311.035608236762,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 3526.528713667525,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 105100.43389155799,
      "p_within2_nm": 0.0,
      "W_order3_nm": 21335.83285222469,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 27003.304554512662,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 24691.64034544553,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 154351.3800683895,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 59.384583131209446,
      "z_gamma_nm": 164.3268223830567,
      "z_gamma123_nm": 157.13573860024817,
      "kappa2_nm": 0.45040116636563987,
      "kappa3_nm": 0.481232828394817,
      "gamma_ratio_nm": 1.1861134684663868,
      "W_order2_src": 108424.75219512555,
      "p_order2_src": 0.0,
      "W_cross2_src": 8386.112695658629,
      "p_cross2_src": 0.0,
      "W_adj2_src": 3182.3058484185535,
      "p_adj2_src": 0.0,
      "W_within2_src": 103999.1412264545,
      "p_within2_src": 0.0,
      "W_order3_src": 17394.62053581733,
      "p_order3_src": 0.0,
      "W_gamma_src": 13336.22718585915,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 12242.924596079261,
      "p_gamma123_src": 0.0,
      "W_joint_src": 141218.44478648546,
      "p_joint_src": 0.0,
      "z_adj2_src": 56.41193001855683,
      "z_gamma_src": 115.48258390709464,
      "z_gamma123_src": 110.64775007237725,
      "kappa2_src": 0.4504011663656406,
      "kappa3_src": 0.4812328283948202,
      "gamma_ratio_src": 1.1861134684663905,
      "W_order2_emp": 77231.02955046976,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 7412.468409545089,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3102.1329381368714,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 73985.32812285623,
      "p_within2_emp": 0.0,
      "W_order3_emp": 11163.103413977462,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 10687.428483459678,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 12450.554292300463,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 107557.7214806175,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 55.6967946845855,
      "z_gamma_emp": 103.38001974975474,
      "z_gamma123_emp": 111.58205183765203,
      "kappa2_emp": 0.4494816122097392,
      "kappa3_emp": 0.47135269223250276,
      "gamma_ratio_emp": 1.1665198584132328
     },
     "k_hat": 2.2202429182614347,
     "kappa2_tot": 0.45040116636563887,
     "k_reg": 2.3530070339568883,
     "k_reg_each": [
      2.576861300118913,
      2.1291527677948636
     ],
     "gauss": {
      "cov": [
       [
        255.25700264610032,
        331.6182954536946,
        468.04889754932856
       ],
       [
        331.6182954536946,
        510.3228373767679,
        676.8491111594482
       ],
       [
        468.04889754932856,
        676.8491111594482,
        1011.4350995758889
       ]
      ],
      "c1": 0.649820606027206,
      "c3": 1.3263155429976086,
      "rho_pc": 0.41962984813662063,
      "IG_pc": 0.09684650941290603,
      "IG_slope": 0.12716319871152978,
      "rho_slope": 0.4738790356663023
     },
     "cmi_full_grass": 0.10449219854240965,
     "cmi_full_plugin": 0.12815863671732686,
     "ncells": 357192,
     "cmi_blocks": [
      [
       10000000,
       0.10449219854240965,
       NaN,
       1,
       NaN,
       0.007645689129503627,
       NaN
      ],
      [
       5000000,
       0.11076878061208628,
       0.00012425175659824816,
       2,
       0.00017571851932992325,
       0.013922298838431761,
       0.00010200628523304027
      ],
      [
       2500000,
       0.12102975188787246,
       0.0002433007429897594,
       4,
       0.0004866014859795188,
       0.024183523461375395,
       7.449886360787017e-05
      ],
      [
       1250000,
       0.13854868691762134,
       0.0002227376385148927,
       8,
       0.0006299971784774343,
       0.04170212159707051,
       0.00016537204284036822
      ],
      [
       625000,
       0.16678585840945737,
       0.00023902727727939942,
       16,
       0.0009561091091175977,
       0.06993810450482421,
       0.00021032925715813345
      ],
      [
       312500,
       0.21226025879631855,
       0.0002772079453966526,
       32,
       0.0015681249439101058,
       0.11541027301626776,
       0.00022361726733810322
      ],
      [
       156250,
       0.28288956739060706,
       0.00026552842564997567,
       64,
       0.0021242274051998054,
       0.18603617694551652,
       0.0002766008179346863
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.10126623427683731,
      "se": 7.793254799268233e-05,
      "coef": [
       0.10126623427683731,
       43962.21880432631,
       -2455298517.01873
      ],
      "chi2": 913.6702955570157,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.10126295928292241,
      "se": 7.97715915851344e-05,
      "coef": [
       0.10126295928292241,
       42532.90561815953
      ],
      "chi2": 654.7666949883587,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.13063407968802143,
      "IG": 0.13336420944668692,
      "norm_deficit": 6.661338147750939e-16,
      "c1": 0.680361541510267,
      "c3": 1.3709525353984315,
      "nb": 1254,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.1267109906334441,
      "IG": 0.12789593103534344,
      "norm_deficit": 1.787459069646502e-14,
      "c1": 0.6564852628367079,
      "c3": 1.3228409906001557,
      "nb": 654,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 15.457879781723022
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      32.5509358,
      45.9967405,
      64.5475706
     ],
     "ratio_l1l3_l22": 0.9930915020872979,
     "rate_triple": 0.34229818139298973,
     "F": {
      "11": 0.4509138772343364,
      "12": 0.4520654161121549,
      "13": 0.4524877583636533,
      "22": 0.45632093190486067,
      "23": 0.4580266773329953,
      "33": 0.46192904803694046
     },
     "F_se": {
      "11": 0.00028676514929871567,
      "12": 0.0002792142582022376,
      "13": 0.0002798166778359448,
      "22": 0.0002863778449711579,
      "23": 0.00028148867852898884,
      "33": 0.0002871060204669376
     },
     "T": {
      "111": 0.4804935995885226,
      "112": 0.4838403118579554,
      "113": 0.485902689639757,
      "122": 0.48867454080556477,
      "123": 0.4913920812309775,
      "133": 0.49514997871725486,
      "222": 0.49507458595124165,
      "223": 0.4984943924581899,
      "233": 0.5029863925568252,
      "333": 0.5086043586224399
     },
     "T_se": {
      "111": 0.001079045552290144,
      "112": 0.00105569747485391,
      "113": 0.0010612077881241504,
      "122": 0.0010590379282189337,
      "123": 0.001055293976632042,
      "133": 0.0010703050543322324,
      "222": 0.0010895121981661295,
      "223": 0.0010763792052641203,
      "233": 0.0010822417319483956,
      "333": 0.0011073470564705713
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.00042234225149839766,
       "se": 5.528956683428575e-05,
       "z": -7.638733230886843
      },
      "F23-F13": {
       "value": 0.005538918969341999,
       "se": 6.575088689104391e-05,
       "z": 84.24097728933401
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.002558288358921801,
       "se": 5.137401300190968e-05,
       "z": 49.797323771976
      },
      "F11-F13": {
       "value": -0.0015738811293168897,
       "se": 6.551444833623676e-05,
       "z": -24.02342031851253
      },
      "F22-F13": {
       "value": 0.0038331735412073797,
       "se": 0.00010155351675368794,
       "z": 37.74535499843413
      },
      "F33-F13": {
       "value": 0.009441289673287168,
       "se": 6.576601639661531e-05,
       "z": 143.55878903094197
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0021946684557780094,
       "se": 9.730542663143556e-06,
       "z": 225.54430228138975
      },
      "T123-2F12F23": {
       "value": 0.07727604027296103,
       "se": 0.000665231764863231,
       "z": 116.1640864952513
      }
     },
     "tests": {
      "kappa2_tot": 0.45626791669288647,
      "W_order2_nm": 118379.62891099327,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 12281.607553767271,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2823.355787342253,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 114253.03989302396,
      "p_within2_nm": 0.0,
      "W_order3_nm": 23932.581442118033,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 28925.068950567336,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 27087.82502334653,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 166535.5948440933,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 53.135259360826055,
      "z_gamma_nm": 170.0737162249574,
      "z_gamma123_nm": 164.5837933192285,
      "kappa2_nm": 0.45626791669288624,
      "kappa3_nm": 0.4958029161382357,
      "gamma_ratio_nm": 1.1908010745189044,
      "W_order2_src": 116935.15361186849,
      "p_order2_src": 0.0,
      "W_cross2_src": 11012.165246390628,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2534.204198465303,
      "p_adj2_src": 0.0,
      "W_within2_src": 112709.39497700945,
      "p_within2_src": 0.0,
      "W_order3_src": 19312.998928183984,
      "p_order3_src": 0.0,
      "W_gamma_src": 14126.112146722618,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 13265.023866164029,
      "p_gamma123_src": 0.0,
      "W_joint_src": 152362.71067136168,
      "p_joint_src": 0.0,
      "z_adj2_src": 50.34087999295704,
      "z_gamma_src": 118.85332198437963,
      "z_gamma123_src": 115.17388534804246,
      "kappa2_src": 0.45626791669288597,
      "kappa3_src": 0.4958029161382365,
      "gamma_ratio_src": 1.1908010745189077,
      "W_order2_emp": 81634.68391377226,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 9538.551289689618,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2479.7734548510057,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 78573.3477267095,
      "p_within2_emp": 0.0,
      "W_order3_emp": 11717.423121150301,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 11124.029734369102,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 13494.094991276224,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 114780.70572777529,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 49.797323771976,
      "z_gamma_emp": 105.47051594815065,
      "z_gamma123_emp": 116.1640864952513,
      "kappa2_emp": 0.4548939739518021,
      "kappa3_emp": 0.48384585754465453,
      "gamma_ratio_emp": 1.1691134695205097
     },
     "k_hat": 2.1916947552398236,
     "kappa2_tot": 0.45626791669288647,
     "k_reg": 2.3285204980420424,
     "k_reg_each": [
      2.6450593477736297,
      2.0119816483104556
     ],
     "gauss": {
      "cov": [
       [
        510.3228373767679,
        676.8491111594482,
        950.7148059250361
       ],
       [
        676.8491111594482,
        1011.4350995758889,
        1359.8711978941994
       ],
       [
        950.7148059250361,
        1359.8711978941994,
        1989.1238141445656
       ]
      ],
      "c1": 0.6691967793516974,
      "c3": 1.3444967437499602,
      "rho_pc": 0.4236767956105478,
      "IG_pc": 0.09892191953454299,
      "IG_slope": 0.13062345016973365,
      "rho_slope": 0.47948851866266234
     },
     "cmi_full_grass": 0.11377257923816408,
     "cmi_full_plugin": 0.15212597309958298,
     "ncells": 564004,
     "cmi_blocks": [
      [
       10000000,
       0.11377257923816408,
       NaN,
       1,
       NaN,
       0.014850659703621094,
       NaN
      ],
      [
       5000000,
       0.1244471406837322,
       0.00024114304259637007,
       2,
       0.00034102776131169954,
       0.02552526164924205,
       0.00016155763414554128
      ],
      [
       2500000,
       0.14198776121072454,
       0.00022738179625322668,
       4,
       0.00045476359250645336,
       0.04306536183336722,
       0.00022385271840496412
      ],
      [
       1250000,
       0.1707990875154597,
       0.0002522425988748042,
       8,
       0.000713449808673969,
       0.07187674439628684,
       0.00019982257930251012
      ],
      [
       625000,
       0.21676950800189565,
       0.0002621816939556665,
       16,
       0.001048726775822666,
       0.11784715538328257,
       0.00025691448765927333
      ],
      [
       312500,
       0.2889848946263423,
       0.00035047861836889405,
       32,
       0.0019826064616762966,
       0.19006046281759056,
       0.00034821045142060825
      ],
      [
       156250,
       0.39912163665593003,
       0.00035773100225240076,
       64,
       0.002861848018019206,
       0.3001938101099927,
       0.00036049961162464
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.11033534114083261,
      "se": 0.00013573636025931645,
      "coef": [
       0.11033534114083261,
       72042.9210374755,
       -4248764487.9182897
      ],
      "chi2": 1856.3734172131255,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.11024219506370413,
      "se": 0.00013910938567673138,
      "coef": [
       0.11024219506370413,
       68982.26921859886
      ],
      "chi2": 1394.913929782203,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.13296795100022324,
      "IG": 0.13511284937527038,
      "norm_deficit": -6.661338147750939e-15,
      "c1": 0.6926211361402819,
      "c3": 1.3734478160246029,
      "nb": 1749,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.13032304013156973,
      "IG": 0.13122271250182208,
      "norm_deficit": -1.2656542480726785e-14,
      "c1": 0.6754926908829341,
      "c3": 1.3394826011284802,
      "nb": 918,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 16.079487562179565
    }
   }
  },
  "1": {
   "cut": 0.1,
   "N": 10000000,
   "window_means": [
    0.7263566,
    0.9516729,
    1.2406259,
    1.6159185,
    2.1095941,
    2.7612215,
    3.6236408,
    4.7717191,
    6.3066098,
    8.3642443
   ],
   "Nbar": [
    1.0,
    1.7263566,
    2.6780295,
    3.9186554,
    5.5345739,
    7.644168,
    10.4053895,
    14.0290303,
    18.8007494,
    25.1073592,
    33.4716035
   ],
   "rate_eff": [
    0.5460131761881338,
    0.4390680867035206,
    0.3806673218651792,
    0.34526599560394083,
    0.3229284237977169,
    0.3083808889124716,
    0.29880488247515835,
    0.29276795519745347,
    0.2892642676399684,
    0.28753642426695625
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.7263566,
      0.9516729,
      1.2406259
     ],
     "ratio_l1l3_l22": 0.9949822327618497,
     "rate_triple": 0.26766510525497733,
     "F": {
      "11": 0.4277412707074848,
      "12": 0.42219712820420185,
      "13": 0.4136676973139506,
      "22": 0.4543349713644842,
      "23": 0.4531534045496728,
      "33": 0.4831246523408974
     },
     "F_se": {
      "11": 0.0009861860156560082,
      "12": 0.0006677798386900208,
      "13": 0.0006239356542540413,
      "22": 0.0008483636823731783,
      "23": 0.0005931875708573742,
      "33": 0.0007407924408884553
     },
     "T": {
      "111": 0.4217551356615269,
      "112": 0.4275433553703058,
      "113": 0.42265844608634573,
      "122": 0.45284303763065775,
      "123": 0.45178810139385256,
      "133": 0.46576688264072974,
      "222": 0.5052282405898133,
      "223": 0.5089673850046693,
      "233": 0.5293401300867848,
      "333": 0.5744583929440042
     },
     "T_se": {
      "111": 0.004270470971005506,
      "112": 0.0026528352742005725,
      "113": 0.0025585865168309277,
      "122": 0.002564872084273251,
      "123": 0.0019469130758840714,
      "133": 0.002343685068708311,
      "222": 0.003814020774719486,
      "223": 0.002514030050017272,
      "233": 0.002404421724525467,
      "333": 0.0033250674365315823
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.008529430890251266,
       "se": 0.0007054211550915984,
       "z": 12.091260417535572
      },
      "F23-F13": {
       "value": 0.0394857072357222,
       "se": 0.0006941806027558639,
       "z": 56.88102934447581
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.024007569062986733,
       "se": 0.0006015532431997396,
       "z": 39.909300356004
      },
      "F11-F13": {
       "value": 0.014073573393534211,
       "se": 0.00093177432111555,
       "z": 15.104058004823399
      },
      "F22-F13": {
       "value": 0.04066727405053361,
       "se": 0.0009814414480840755,
       "z": 41.43627124157266
      },
      "F33-F13": {
       "value": 0.06945695502694682,
       "se": 0.000752497511747161,
       "z": 92.30190657465502
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.025394221448347104,
       "se": 0.0004241738423767575,
       "z": 59.86748571306662
      },
      "T123-2F12F23": {
       "value": 0.06914796932019507,
       "se": 0.0014708102650413267,
       "z": 47.01352102560431
      }
     },
     "tests": {
      "kappa2_tot": 0.4437423912718017,
      "W_order2_nm": 10792.237959180475,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 3947.71493151383,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1669.2798500725885,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 10196.075210651896,
      "p_within2_nm": 0.0,
      "W_order3_nm": 3521.4059424347133,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 8359.863623018127,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3178.654128564295,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 19310.98863840293,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 40.85682134078211,
      "z_gamma_nm": 91.4322898270525,
      "z_gamma123_nm": 56.37955417138642,
      "kappa2_nm": 0.44374239127180193,
      "kappa3_nm": 0.4822581252267104,
      "gamma_ratio_nm": 1.224581570100397,
      "W_order2_src": 10407.913055150431,
      "p_order2_src": 0.0,
      "W_cross2_src": 3758.7029761522817,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1603.6979954379717,
      "p_adj2_src": 0.0,
      "W_within2_src": 9885.589891353884,
      "p_within2_src": 0.0,
      "W_order3_src": 2726.1027752919185,
      "p_order3_src": 0.0,
      "W_gamma_src": 4834.71793312799,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 2102.8442407094735,
      "p_gamma123_src": 0.0,
      "W_joint_src": 15642.022137185508,
      "p_joint_src": 0.0,
      "z_adj2_src": 40.04619826447913,
      "z_gamma_src": 69.5321359741522,
      "z_gamma123_src": 45.856779659167884,
      "kappa2_src": 0.443742391271802,
      "kappa3_src": 0.48225812522671035,
      "gamma_ratio_src": 1.2245815701003966,
      "W_order2_emp": 9312.258996726774,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3530.4168997229854,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1592.7522549057412,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 8871.43092944796,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2228.697779192246,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 4090.401151450117,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2210.271159224939,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 14638.052759010441,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 39.909300356004,
      "z_gamma_emp": 63.9562440380149,
      "z_gamma123_emp": 47.01352102560431,
      "kappa2_emp": 0.4414365928824082,
      "kappa3_emp": 0.4703027557197922,
      "gamma_ratio_emp": 1.2067321001587183
     },
     "k_hat": 2.253559767264784,
     "kappa2_tot": 0.4437423912718017,
     "k_reg": 2.3251216263752283,
     "k_reg_each": [
      2.441003610904953,
      2.209239641845504
     ],
     "gauss": {
      "cov": [
       [
        0.9520303849494548,
        0.29184543721663686,
        0.3727712266569695
       ],
       [
        0.29184543721663686,
        1.3631557277233664,
        0.535024705416103
       ],
       [
        0.3727712266569695,
        0.535024705416103,
        1.9842286746593627
       ]
      ],
      "c1": 0.21409544873061112,
      "c3": 0.39248979007677903,
      "rho_pc": 0.20554535425445825,
      "IG_pc": 0.02158366960422935,
      "IG_slope": 0.025490858362251297,
      "rho_slope": 0.22294383844818613
     },
     "cmi_full_grass": 0.018988322412006653,
     "cmi_full_plugin": 0.01908339456927255,
     "ncells": 1822,
     "cmi_blocks": [
      [
       10000000,
       0.018988322412006653,
       NaN,
       1,
       NaN,
       -0.0025953471922226974,
       NaN
      ],
      [
       5000000,
       0.019006472155064458,
       1.276914113468308e-05,
       2,
       1.8058292572524986e-05,
       -0.002577197894210065,
       1.257261509971831e-05
      ],
      [
       2500000,
       0.019031014053730644,
       4.467020457580718e-05,
       4,
       8.934040915161436e-05,
       -0.00255281581562549,
       2.722838979078461e-05
      ],
      [
       1250000,
       0.019093137978392516,
       4.94129214490816e-05,
       8,
       0.00013976084733953524,
       -0.0024910004710913237,
       3.443551801472583e-05
      ],
      [
       625000,
       0.019184733696047562,
       6.251829301130173e-05,
       16,
       0.00025007317204520693,
       -0.002400243254554455,
       3.282765310938424e-05
      ],
      [
       312500,
       0.019334321290048917,
       6.784338880923938e-05,
       32,
       0.0003837801622855096,
       -0.002251945424922914,
       3.168832755914927e-05
      ],
      [
       156250,
       0.019626897286392803,
       5.79327136596874e-05,
       64,
       0.0004634617092774992,
       -0.001960424953402898,
       3.60677587967703e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.018976706462437057,
      "se": 9.134907866868506e-06,
      "coef": [
       0.018976706462437057,
       134.75885044532248,
       -5255181.110768833
      ],
      "chi2": 0.2524325489810871,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.018976152431588022,
      "se": 9.472487996843047e-06,
      "coef": [
       0.018976152431588022,
       136.84615127960626
      ],
      "chi2": 0.13215608947904645,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.04776957837945725,
      "IG": 0.055693530068004336,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.37217127931632393,
      "c3": 0.635673067961337,
      "nb": 57,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.024264231405047163,
      "IG": 0.026465498220762808,
      "norm_deficit": -8.881784197001252e-16,
      "c1": 0.22661587329316826,
      "c3": 0.3870626655813726,
      "nb": 38,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.825,
       "order2_emp": 0.625
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.2046480178833
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.9516729,
      1.2406259,
      1.6159185
     ],
     "ratio_l1l3_l22": 0.9991379810736856,
     "rate_triple": 0.2647187106639721,
     "F": {
      "11": 0.4543349713644842,
      "12": 0.4531534045496728,
      "13": 0.4469358849376972,
      "22": 0.4831246523408974,
      "23": 0.4823073655027976,
      "33": 0.5059631380866818
     },
     "F_se": {
      "11": 0.0008483636823731783,
      "12": 0.0005931875708573742,
      "13": 0.0005570972261980504,
      "22": 0.0007407924408884553,
      "23": 0.0005351340337252854,
      "33": 0.0006547988790213705
     },
     "T": {
      "111": 0.5052282405898133,
      "112": 0.5089673850046693,
      "113": 0.5012176088781,
      "122": 0.5293401300867848,
      "123": 0.5248418690735217,
      "133": 0.5326346231553929,
      "222": 0.5744583929440042,
      "223": 0.5751048811920048,
      "233": 0.588764287198773,
      "333": 0.62191191136688
     },
     "T_se": {
      "111": 0.003814020774719486,
      "112": 0.002514030050017272,
      "113": 0.0023846433948363365,
      "122": 0.002404421724525467,
      "123": 0.0018746508082292247,
      "133": 0.0021562432826768307,
      "222": 0.0033250674365315823,
      "223": 0.0022957284404855464,
      "233": 0.002206331910638723,
      "333": 0.0029484324454325753
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.006217519611975586,
       "se": 0.0005750293175907686,
       "z": 10.812526286529987
      },
      "F23-F13": {
       "value": 0.03537148056510042,
       "se": 0.0005777362074054043,
       "z": 61.22427521714913
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.020794500088538004,
       "se": 0.0004948169734242468,
       "z": 42.02462972245131
      },
      "F11-F13": {
       "value": 0.007399086426786994,
       "se": 0.0007475513198302819,
       "z": 9.897763846456487
      },
      "F22-F13": {
       "value": 0.036188767403200206,
       "se": 0.0008311506314277985,
       "z": 43.540564170700385
      },
      "F33-F13": {
       "value": 0.059027253148984604,
       "se": 0.0006189215563502374,
       "z": 95.37113797920793
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.02034203560063197,
       "se": 0.0003284992254189433,
       "z": 61.92415088555921
      },
      "T123-2F12F23": {
       "value": 0.08772341963956942,
       "se": 0.0013463775207403358,
       "z": 65.15514280967254
      }
     },
     "tests": {
      "kappa2_tot": 0.47265806678694666,
      "W_order2_nm": 11810.326325812948,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 4764.401050081779,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1876.2181015895658,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 11203.151998137459,
      "p_within2_nm": 0.0,
      "W_order3_nm": 3405.4921234849116,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 12966.450409892725,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 6575.4786201106535,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 25251.433710013665,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 43.31533333116075,
      "z_gamma_nm": 113.87032277943506,
      "z_gamma123_nm": 81.08932494546156,
      "kappa2_nm": 0.47265806678694644,
      "kappa3_nm": 0.5502691748365417,
      "gamma_ratio_nm": 1.2315471419801642,
      "W_order2_src": 11284.356434418058,
      "p_order2_src": 0.0,
      "W_cross2_src": 4470.832498509458,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1778.5393882589149,
      "p_adj2_src": 0.0,
      "W_within2_src": 10762.814004901542,
      "p_within2_src": 0.0,
      "W_order3_src": 2633.549027046051,
      "p_order3_src": 0.0,
      "W_gamma_src": 7382.977696008166,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 4144.271336360702,
      "p_gamma123_src": 0.0,
      "W_joint_src": 19640.33006204266,
      "p_joint_src": 0.0,
      "z_adj2_src": 42.172732757777446,
      "z_gamma_src": 85.92425557436134,
      "z_gamma123_src": 64.37601522586422,
      "kappa2_src": 0.47265806678694644,
      "kappa3_src": 0.5502691748365416,
      "gamma_ratio_src": 1.231547141980164,
      "W_order2_emp": 10052.161090831712,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4175.991985582441,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1766.069503309138,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 9619.454999878317,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2096.0658402249373,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 6839.042595582044,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 4245.192634548823,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 18552.600778210963,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 42.02462972245131,
      "z_gamma_emp": 82.69850419192625,
      "z_gamma123_emp": 65.15514280967254,
      "kappa2_emp": 0.47076915003926784,
      "kappa3_emp": 0.5426251784347433,
      "gamma_ratio_emp": 1.224204454044409
     },
     "k_hat": 2.115694347073856,
     "kappa2_tot": 0.47265806678694666,
     "k_reg": 2.182140632537082,
     "k_reg_each": [
      2.28881234455288,
      2.0754689205212835
     ],
     "gauss": {
      "cov": [
       [
        1.3631557277233664,
        0.535024705416103,
        0.6873096236561527
       ],
       [
        0.535024705416103,
        1.9842286746593627,
        0.966905953282878
       ],
       [
        0.6873096236561527,
        0.966905953282878,
        2.9370859949356487
       ]
      ],
      "c1": 0.26963863200291266,
      "c3": 0.4872956255653694,
      "rho_pc": 0.24606127395958016,
      "IG_pc": 0.031228291893027307,
      "IG_slope": 0.036060690800134056,
      "rho_slope": 0.2637840909973892
     },
     "cmi_full_grass": 0.02716272352349236,
     "cmi_full_plugin": 0.027316659405661525,
     "ncells": 2874,
     "cmi_blocks": [
      [
       10000000,
       0.02716272352349236,
       NaN,
       1,
       NaN,
       -0.004065568369534946,
       NaN
      ],
      [
       5000000,
       0.027203037979644407,
       5.558792659954292e-06,
       2,
       7.861319970127372e-06,
       -0.004025230416600748,
       2.1775965770898936e-05
      ],
      [
       2500000,
       0.02724432927068854,
       3.689734030792859e-05,
       4,
       7.379468061585718e-05,
       -0.0039838361796871264,
       3.144815189534391e-05
      ],
      [
       1250000,
       0.027328360474154323,
       5.446639800839098e-05,
       8,
       0.00015405423751415492,
       -0.003900061001415961,
       3.92977312498855e-05
      ],
      [
       625000,
       0.02749745177726992,
       7.09898119669601e-05,
       16,
       0.0002839592478678404,
       -0.0037317421918393366,
       4.53528460963831e-05
      ],
      [
       312500,
       0.02779046462999185,
       8.13657055704861e-05,
       32,
       0.00046027393731935015,
       -0.0034402650043919595,
       3.740766240922689e-05
      ],
      [
       156250,
       0.02831117381251519,
       8.909485655769563e-05,
       64,
       0.0007127588524615651,
       -0.002921731545075622,
       4.754750414157925e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0271401243671965,
      "se": 5.629259515590907e-06,
      "coef": [
       0.0271401243671965,
       270.6422565598482,
       -14277070.104511945
      ],
      "chi2": 5.273016193657299,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.02713985691637682,
      "se": 5.80555141673735e-06,
      "coef": [
       0.02713985691637682,
       270.21438026828883
      ],
      "chi2": 5.196097353231189,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.05803129989899886,
      "IG": 0.06671559769307198,
      "norm_deficit": 0.0,
      "c1": 0.4247352938301749,
      "c3": 0.7211906726598135,
      "nb": 69,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.03428357291613142,
      "IG": 0.037250084093951356,
      "norm_deficit": 3.3306690738754696e-16,
      "c1": 0.2835465122345515,
      "c3": 0.4814553978896406,
      "nb": 45,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.925,
       "order2_emp": 0.7
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.216910600662231
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      1.2406259,
      1.6159185,
      2.1095941
     ],
     "ratio_l1l3_l22": 1.00230717577404,
     "rate_triple": 0.2654397744901748,
     "F": {
      "11": 0.4831246523408974,
      "12": 0.4823073655027976,
      "13": 0.4778875360067323,
      "22": 0.5059631380866818,
      "23": 0.5062364396371162,
      "33": 0.5270784748931885
     },
     "F_se": {
      "11": 0.0007407924408884553,
      "12": 0.0005351340337252854,
      "13": 0.0005103073527757732,
      "22": 0.0006547988790213705,
      "23": 0.0004912934355533564,
      "33": 0.0005891334386220754
     },
     "T": {
      "111": 0.5744583929440042,
      "112": 0.5751048811920048,
      "113": 0.5724702363088054,
      "122": 0.588764287198773,
      "123": 0.5884826826297229,
      "133": 0.5972430285664737,
      "222": 0.62191191136688,
      "223": 0.6252203651802108,
      "233": 0.6386643204032291,
      "333": 0.6678088921012909
     },
     "T_se": {
      "111": 0.0033250674365315823,
      "112": 0.0022957284404855464,
      "113": 0.0022369214111880877,
      "122": 0.002206331910638723,
      "123": 0.0018190317223181066,
      "133": 0.0020467051212694205,
      "222": 0.0029484324454325753,
      "223": 0.0021699119718176997,
      "233": 0.0020732454919987356,
      "333": 0.0026332393479691183
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.004419829496065342,
       "se": 0.000473779204783005,
       "z": 9.328880312696842
      },
      "F23-F13": {
       "value": 0.028348903630383893,
       "se": 0.0004841444181865748,
       "z": 58.55464313018078
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.016384366563224617,
       "se": 0.0004116409905929924,
       "z": 39.802563247216945
      },
      "F11-F13": {
       "value": 0.005237116334165126,
       "se": 0.0006048627718993411,
       "z": 8.658354551595162
      },
      "F22-F13": {
       "value": 0.028075602079949524,
       "se": 0.000708680325151336,
       "z": 39.61673703013285
      },
      "F33-F13": {
       "value": 0.049190938886456204,
       "se": 0.0005113178623995756,
       "z": 96.20422540219285
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.01657830805804056,
       "se": 0.0002545373621226639,
       "z": 65.131137997931
      },
      "T123-2F12F23": {
       "value": 0.10015955558393586,
       "se": 0.0012493881628566075,
       "z": 80.16688372885696
      }
     },
     "tests": {
      "kappa2_tot": 0.49861900625920597,
      "W_order2_nm": 12160.030036958573,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 4450.782934043487,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1708.8316492688602,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 11693.70376837561,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2991.0422072486003,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 16219.150112215086,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 10229.923187639935,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 29435.329016979143,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 41.33801699729754,
      "z_gamma_nm": 127.35442714022581,
      "z_gamma123_nm": 101.14308274736307,
      "kappa2_nm": 0.49861900625920574,
      "kappa3_nm": 0.6084114725854778,
      "gamma_ratio_nm": 1.2235725954386614,
      "W_order2_src": 11620.049498582399,
      "p_order2_src": 0.0,
      "W_cross2_src": 4130.809236710993,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1602.3707199949956,
      "p_adj2_src": 0.0,
      "W_within2_src": 11211.035355202685,
      "p_within2_src": 0.0,
      "W_order3_src": 2337.1462229667136,
      "p_order3_src": 0.0,
      "W_gamma_src": 9290.811628160545,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 6300.095347309051,
      "p_gamma123_src": 0.0,
      "W_joint_src": 22564.515177399888,
      "p_joint_src": 0.0,
      "z_adj2_src": 40.029623030887954,
      "z_gamma_src": 96.38885634844178,
      "z_gamma123_src": 79.37313996125548,
      "kappa2_src": 0.4986190062592058,
      "kappa3_src": 0.6084114725854777,
      "gamma_ratio_src": 1.223572595438661,
      "W_order2_emp": 10335.612334119574,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3877.3575464701103,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1584.2440410487054,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 9978.210845570646,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1901.4154722414414,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 8853.623621655639,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 6426.7292467960715,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 21525.36210559188,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 39.802563247216945,
      "z_gamma_emp": 94.09369597191747,
      "z_gamma123_emp": 80.16688372885696,
      "kappa2_emp": 0.4972789315273751,
      "kappa3_emp": 0.6028957654055795,
      "gamma_ratio_emp": 1.2190236140605333
     },
     "k_hat": 2.0055392743696423,
     "kappa2_tot": 0.49861900625920597,
     "k_reg": 2.063555952104713,
     "k_reg_each": [
      2.152622735549097,
      1.9744891686603283
     ],
     "gauss": {
      "cov": [
       [
        1.9842286746593627,
        0.966905953282878,
        1.250735546131477
       ],
       [
        0.966905953282878,
        2.9370859949356487,
        1.7257258389325967
       ],
       [
        1.250735546131477,
        1.7257258389325967,
        4.455297878472287
       ]
      ],
      "c1": 0.32920587104023924,
      "c3": 0.5875639466832864,
      "rho_pc": 0.28509345862739083,
      "IG_pc": 0.042386005023400584,
      "IG_slope": 0.04807051208717633,
      "rho_slope": 0.3027607806269342
     },
     "cmi_full_grass": 0.03663106784966885,
     "cmi_full_plugin": 0.03686087598888488,
     "ncells": 4451,
     "cmi_blocks": [
      [
       10000000,
       0.03663106784966885,
       NaN,
       1,
       NaN,
       -0.005754937173731732,
       NaN
      ],
      [
       5000000,
       0.03665798225798422,
       0.0001661629666918074,
       2,
       0.0002349899210597029,
       -0.005728313104879548,
       0.00011522605835097287
      ],
      [
       2500000,
       0.03673587708009851,
       0.00010710863855327995,
       4,
       0.0002142172771065599,
       -0.005650652269525347,
       8.229379289249724e-05
      ],
      [
       1250000,
       0.03690100396587481,
       7.678191239550954e-05,
       8,
       0.0002171720437093449,
       -0.005485522388766698,
       7.812456062863743e-05
      ],
      [
       625000,
       0.03713569244859316,
       0.00011733570784555065,
       16,
       0.0004693428313822026,
       -0.005251653978176793,
       6.0366171099768276e-05
      ],
      [
       312500,
       0.03758217156542756,
       0.00012156650848119547,
       32,
       0.0006876840200978022,
       -0.004806990204474233,
       6.200684426527877e-05
      ],
      [
       156250,
       0.038342656954594864,
       0.0001076690977435992,
       64,
       0.0008613527819487936,
       -0.004048595187626881,
       6.722388790017667e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03660908790765822,
      "se": 7.536196426217602e-05,
      "coef": [
       0.03660908790765822,
       348.66168378364574,
       -12224151.858701618
      ],
      "chi2": 0.1315904159408046,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03660647521893939,
      "se": 8.279308274760267e-05,
      "coef": [
       0.03660647521893939,
       342.9665023737949
      ],
      "chi2": 0.11928744037961032,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06837909655184396,
      "IG": 0.07751620590334411,
      "norm_deficit": -1.3322676295501878e-15,
      "c1": 0.4742601499243955,
      "c3": 0.8064448873311609,
      "nb": 85,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.04563642521380282,
      "IG": 0.0493168091566837,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.3425763814727746,
      "c3": 0.5825262177376069,
      "nb": 55,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.97,
       "order2_emp": 0.695
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.190876007080078
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      1.6159185,
      2.1095941,
      2.7612215
     ],
     "ratio_l1l3_l22": 1.0025889067630156,
     "rate_triple": 0.267884814313864,
     "F": {
      "11": 0.5059631380866818,
      "12": 0.5062364396371162,
      "13": 0.5028076196974545,
      "22": 0.5270784748931885,
      "23": 0.5268239664156147,
      "33": 0.5429055318758182
     },
     "F_se": {
      "11": 0.0006547988790213705,
      "12": 0.0004912934355533564,
      "13": 0.00047282387161377707,
      "22": 0.0005891334386220754,
      "23": 0.0004586042393290902,
      "33": 0.000536704819350105
     },
     "T": {
      "111": 0.62191191136688,
      "112": 0.6252203651802108,
      "113": 0.6220368965662681,
      "122": 0.6386643204032291,
      "123": 0.6379144405964801,
      "133": 0.6443268364046099,
      "222": 0.6678088921012909,
      "223": 0.6675888581330626,
      "233": 0.6772757578188934,
      "333": 0.6978819104671519
     },
     "T_se": {
      "111": 0.0029484324454325753,
      "112": 0.0021699119718176997,
      "113": 0.002117395966863668,
      "122": 0.0020732454919987356,
      "123": 0.0017910948741833377,
      "133": 0.0019775077307545887,
      "222": 0.0026332393479691183,
      "223": 0.0020418951190096617,
      "233": 0.001988305106814743,
      "333": 0.002423827862867967
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.003428819939661709,
       "se": 0.00039148416439689073,
       "z": 8.758515034558425
      },
      "F23-F13": {
       "value": 0.02401634671816022,
       "se": 0.0004061720186022259,
       "z": 59.12851111902913
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.013722583328910964,
       "se": 0.0003425784771746337,
       "z": 40.056758504171015
      },
      "F11-F13": {
       "value": 0.003155518389227341,
       "se": 0.0004927588854097432,
       "z": 6.403777755531362
      },
      "F22-F13": {
       "value": 0.02427085519573402,
       "se": 0.0006067957777163594,
       "z": 39.998391694609296
      },
      "F33-F13": {
       "value": 0.04009791217836378,
       "se": 0.0004223202025957535,
       "z": 94.94670615306948
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.01335970636850109,
       "se": 0.00019651359673735877,
       "z": 67.98362347596941
      },
      "T123-2F12F23": {
       "value": 0.10451946244899113,
       "se": 0.0011953153940063813,
       "z": 87.44090720581245
      }
     },
     "tests": {
      "kappa2_tot": 0.5200410879722845,
      "W_order2_nm": 12266.45890342966,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 4562.111542256055,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1734.0383278718357,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 11814.273005566192,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2517.967263699859,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 17524.173834977246,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 12669.768521037213,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 31472.120393506222,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 41.64178583912842,
      "z_gamma_nm": 132.37890252973563,
      "z_gamma123_nm": 112.5600662803519,
      "kappa2_nm": 0.5200410879722843,
      "kappa3_nm": 0.6531878749308778,
      "gamma_ratio_nm": 1.2076269664409658,
      "W_order2_src": 11738.700202722704,
      "p_order2_src": 0.0,
      "W_cross2_src": 4205.636831626334,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1613.9859217328583,
      "p_adj2_src": 0.0,
      "W_within2_src": 11326.660969153538,
      "p_within2_src": 0.0,
      "W_order3_src": 1973.1054972339641,
      "p_order3_src": 0.0,
      "W_gamma_src": 9911.610544096162,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 7560.507694083484,
      "p_gamma123_src": 0.0,
      "W_joint_src": 23944.60711572703,
      "p_joint_src": 0.0,
      "z_adj2_src": 40.17444363936927,
      "z_gamma_src": 99.55707179350024,
      "z_gamma123_src": 86.95117994647045,
      "kappa2_src": 0.5200410879722843,
      "kappa3_src": 0.6531878749308779,
      "gamma_ratio_src": 1.207626966440966,
      "W_order2_emp": 10555.643766141411,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3980.1925402272536,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1604.5439018614768,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 10191.35087306278,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1676.2658184147078,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 9595.870709222543,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 7645.912252975501,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 22881.413531956772,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 40.056758504171015,
      "z_gamma_emp": 97.95851524611092,
      "z_gamma123_emp": 87.44090720581245,
      "kappa2_emp": 0.5189638666387942,
      "kappa3_emp": 0.6490315032405612,
      "gamma_ratio_emp": 1.204929231179265
     },
     "k_hat": 1.9229249825223325,
     "kappa2_tot": 0.5200410879722845,
     "k_reg": 1.9807005542030793,
     "k_reg_each": [
      2.062214713668296,
      1.8991863947378627
     ],
     "gauss": {
      "cov": [
       [
        2.9370859949356487,
        1.7257258389325967,
        2.2434820199009495
       ],
       [
        1.7257258389325967,
        4.455297878472287,
        3.0687797216860355
       ],
       [
        2.2434820199009495,
        3.0687797216860355,
        6.9005208179525095
       ]
      ],
      "c1": 0.387342414807143,
      "c3": 0.6887933883195964,
      "rho_pc": 0.32008982678495085,
      "IG_pc": 0.054047401436641294,
      "IG_slope": 0.060447954436802245,
      "rho_slope": 0.33745193336830454
     },
     "cmi_full_grass": 0.04686822298384463,
     "cmi_full_plugin": 0.04724278473769061,
     "ncells": 6910,
     "cmi_blocks": [
      [
       10000000,
       0.04686822298384463,
       NaN,
       1,
       NaN,
       -0.007179178452796663,
       NaN
      ],
      [
       5000000,
       0.046919393597065984,
       4.862248002002189e-05,
       2,
       6.87625706805298e-05,
       -0.007128070572984105,
       1.9286246018684894e-06
      ],
      [
       2500000,
       0.047058688450953845,
       4.858967259182365e-05,
       4,
       9.71793451836473e-05,
       -0.006989026571045687,
       5.862502200095056e-05
      ],
      [
       1250000,
       0.04728778400722522,
       4.5299770729301094e-05,
       8,
       0.00012812710027553873,
       -0.006759713003076257,
       4.6993232027916055e-05
      ],
      [
       625000,
       0.04768218706125121,
       8.205206215041216e-05,
       16,
       0.0003282082486016486,
       -0.006365611496549424,
       5.3901641050866915e-05
      ],
      [
       312500,
       0.04844947814733025,
       0.0001135743127098116,
       32,
       0.0006424733334856743,
       -0.005599985896202598,
       7.494088981767848e-05
      ],
      [
       156250,
       0.04966674604839892,
       0.00010843824237927136,
       64,
       0.0008675059390341709,
       -0.004385154451386935,
       7.626847913546632e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.046813964635457804,
      "se": 2.9163863579756074e-05,
      "coef": [
       0.046813964635457804,
       590.6984651833116,
       -22778910.731799558
      ],
      "chi2": 0.35024680214869847,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04681858364378273,
      "se": 2.962077788571473e-05,
      "coef": [
       0.04681858364378273,
       562.3044885865811
      ],
      "chi2": 0.5677927757978661,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07841930843556902,
      "IG": 0.08767236943737425,
      "norm_deficit": -8.881784197001252e-16,
      "c1": 0.5196557647186172,
      "c3": 0.8879684650803782,
      "nb": 104,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.05758089952663759,
      "IG": 0.06180422967135752,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.40072184828676527,
      "c3": 0.6847386071817078,
      "nb": 68,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.97,
       "order2_emp": 0.755
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.393289566040039
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      2.1095941,
      2.7612215,
      3.6236408
     ],
     "ratio_l1l3_l22": 1.0026319745914096,
     "rate_triple": 0.2704918534781077,
     "F": {
      "11": 0.5270784748931885,
      "12": 0.5268239664156147,
      "13": 0.5230783530452165,
      "22": 0.5429055318758182,
      "23": 0.5419642429881177,
      "33": 0.5534034856662127
     },
     "F_se": {
      "11": 0.0005891334386220754,
      "12": 0.0004586042393290902,
      "13": 0.0004442696682813459,
      "22": 0.000536704819350105,
      "23": 0.00043465933004836326,
      "33": 0.0004958986247703258
     },
     "T": {
      "111": 0.6678088921012909,
      "112": 0.6675888581330626,
      "113": 0.6633078113314499,
      "122": 0.6772757578188934,
      "123": 0.6754684206816243,
      "133": 0.6784795309612764,
      "222": 0.6978819104671519,
      "223": 0.698173505514489,
      "233": 0.7043310511231856,
      "333": 0.7181816552884591
     },
     "T_se": {
      "111": 0.0026332393479691183,
      "112": 0.0020418951190096617,
      "113": 0.0020042234128320067,
      "122": 0.001988305106814743,
      "123": 0.001765024123530232,
      "133": 0.001913417544286789,
      "222": 0.002423827862867967,
      "223": 0.001975901124690459,
      "233": 0.0019353938997381966,
      "333": 0.002270820348232677
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0037456133703981376,
       "se": 0.0003259647622272797,
       "z": 11.490853627259561
      },
      "F23-F13": {
       "value": 0.01888588994290119,
       "se": 0.0003428257614527085,
       "z": 55.08888790291924
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.011315751656649664,
       "se": 0.0002872942451901471,
       "z": 39.38732448037822
      },
      "F11-F13": {
       "value": 0.004000121847971938,
       "se": 0.0004052701533905684,
       "z": 9.870260157344788
      },
      "F22-F13": {
       "value": 0.0198271788306017,
       "se": 0.0005187816752924115,
       "z": 38.21873395860813
      },
      "F33-F13": {
       "value": 0.03032513262099612,
       "se": 0.0003515735486380715,
       "z": 86.2554442405291
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.010506976662090162,
       "se": 0.0001513004489217311,
       "z": 69.44445133487675
      },
      "T123-2F12F23": {
       "value": 0.10442891638875196,
       "se": 0.0011469913833710556,
       "z": 91.04594672876357
      }
     },
     "tests": {
      "kappa2_tot": 0.5367811026666114,
      "W_order2_nm": 11199.585061333473,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 3787.477612724839,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1687.4693520746973,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 10861.705834662065,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2104.602927200846,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 17745.15279899,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 13938.92601484497,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 30775.467865235965,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 41.0788187765264,
      "z_gamma_nm": 133.21093348141508,
      "z_gamma123_nm": 118.06322888539415,
      "kappa2_nm": 0.5367811026666117,
      "kappa3_nm": 0.6867458612974642,
      "gamma_ratio_nm": 1.1917128406798911,
      "W_order2_src": 10814.42502780582,
      "p_order2_src": 0.0,
      "W_cross2_src": 3476.1883072768824,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1562.4327557428016,
      "p_adj2_src": 0.0,
      "W_within2_src": 10489.568824769518,
      "p_within2_src": 0.0,
      "W_order3_src": 1686.6698580145735,
      "p_order3_src": 0.0,
      "W_gamma_src": 9931.961704564426,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8114.438453628536,
      "p_gamma123_src": 0.0,
      "W_joint_src": 23090.039456021088,
      "p_joint_src": 0.0,
      "z_adj2_src": 39.52762016290384,
      "z_gamma_src": 99.65922789468331,
      "z_gamma123_src": 90.08017791738943,
      "kappa2_src": 0.5367811026666118,
      "kappa3_src": 0.6867458612974645,
      "gamma_ratio_src": 1.1917128406798911,
      "W_order2_emp": 9765.455517907038,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3315.2043334938257,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1551.3613297226016,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 9469.093370214625,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1460.4692359183493,
      "p_order3_emp": 6.63273785942621e-309,
      "W_gamma_emp": 9591.78137378971,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 8289.364415736854,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 22315.956936376067,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 39.38732448037822,
      "z_gamma_emp": 97.93764022984068,
      "z_gamma123_emp": 91.04594672876357,
      "kappa2_emp": 0.5359617490252259,
      "kappa3_emp": 0.6827551091630054,
      "gamma_ratio_emp": 1.188412939159231
     },
     "k_hat": 1.8629567900811304,
     "kappa2_tot": 0.5367811026666114,
     "k_reg": 1.916195407838682,
     "k_reg_each": [
      1.9824549201771315,
      1.8499358955002327
     ],
     "gauss": {
      "cov": [
       [
        4.455297878472287,
        3.0687797216860355,
        3.998626447687955
       ],
       [
        3.0687797216860355,
        6.9005208179525095,
        5.422718556860162
       ],
       [
        3.998626447687955,
        5.422718556860162,
        10.89025724195699
       ]
      ],
      "c1": 0.444717116670708,
      "c3": 0.7858419240982981,
      "rho_pc": 0.35063311544600184,
      "IG_pc": 0.0655919788021367,
      "IG_slope": 0.07277563030056207,
      "rho_slope": 0.36804134032420543
     },
     "cmi_full_grass": 0.05755766921577177,
     "cmi_full_plugin": 0.05815642222138706,
     "ncells": 10710,
     "cmi_blocks": [
      [
       10000000,
       0.05755766921577177,
       NaN,
       1,
       NaN,
       -0.008034309586364932,
       NaN
      ],
      [
       5000000,
       0.05768185179521179,
       6.519294525286766e-05,
       2,
       9.219674734765214e-05,
       -0.00790994823208007,
       0.00012077470842639797
      ],
      [
       2500000,
       0.05790958723700834,
       0.00015001649617459162,
       4,
       0.00030003299234918323,
       -0.0076823297014711606,
       6.867525478053249e-05
      ],
      [
       1250000,
       0.058271337581535576,
       0.00012973751561550214,
       8,
       0.00036695310826406866,
       -0.007320760059147797,
       6.963534035594152e-05
      ],
      [
       625000,
       0.0589082575745446,
       0.00012311075683032511,
       16,
       0.0004924430273213005,
       -0.006684622023756146,
       8.368217224115573e-05
      ],
      [
       312500,
       0.060044384147098145,
       0.000114955027280935,
       32,
       0.0006502838345746697,
       -0.005549507038217759,
       7.224694203330416e-05
      ],
      [
       156250,
       0.06200001494336657,
       0.00012266769732688452,
       64,
       0.0009813415786150761,
       -0.0035969283846183035,
       0.00010276173073336115
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05748424529054613,
      "se": 4.043805045414116e-05,
      "coef": [
       0.05748424529054613,
       926.9467867651879,
       -34855896.21348436
      ],
      "chi2": 0.8971143321084339,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.057482534564948465,
      "se": 4.1961628569296094e-05,
      "coef": [
       0.057482534564948465,
       913.8686925885371
      ],
      "chi2": 0.6423759545493961,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08792764759586437,
      "IG": 0.0969869873850413,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.5608800492074183,
      "c3": 0.9634212715204356,
      "nb": 130,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.06951141204643443,
      "IG": 0.07404156549824323,
      "norm_deficit": 1.7763568394002505e-15,
      "c1": 0.4562095074329384,
      "c3": 0.7836291277463749,
      "nb": 85,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.97,
       "order2_emp": 0.595
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.0183265209198
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      2.7612215,
      3.6236408,
      4.7717191
     ],
     "ratio_l1l3_l22": 1.0034271192308577,
     "rate_triple": 0.2735167420043525,
     "F": {
      "11": 0.5429055318758182,
      "12": 0.5419642429881177,
      "13": 0.5374130633400593,
      "22": 0.5534034856662127,
      "23": 0.5511848116664935,
      "33": 0.558981534746888
     },
     "F_se": {
      "11": 0.000536704819350105,
      "12": 0.00043465933004836326,
      "13": 0.00042228772386513263,
      "22": 0.0004958986247703258,
      "23": 0.00041384775014992667,
      "33": 0.0004604044946484538
     },
     "T": {
      "111": 0.6978819104671519,
      "112": 0.698173505514489,
      "113": 0.6916393678340669,
      "122": 0.7043310511231856,
      "123": 0.6993169363700458,
      "133": 0.6994023024783483,
      "222": 0.7181816552884591,
      "223": 0.7142903703516582,
      "233": 0.7162780385014456,
      "333": 0.7249322590261127
     },
     "T_se": {
      "111": 0.002423827862867967,
      "112": 0.001975901124690459,
      "113": 0.0019392698309490372,
      "122": 0.0019353938997381966,
      "123": 0.0017403430010934238,
      "133": 0.0018484136539147608,
      "222": 0.002270820348232677,
      "223": 0.001898251287166109,
      "233": 0.0018506589145666384,
      "333": 0.0020930004091794605
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.004551179648058401,
       "se": 0.0002731176707103489,
       "z": 16.66380515116904
      },
      "F23-F13": {
       "value": 0.01377174832643413,
       "se": 0.0002897135870721957,
       "z": 47.53573508791721
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.009161463987246266,
       "se": 0.0002418057578559712,
       "z": 37.88769989796184
      },
      "F11-F13": {
       "value": 0.00549246853575891,
       "se": 0.00033277293406449833,
       "z": 16.505154036038142
      },
      "F22-F13": {
       "value": 0.01599042232615333,
       "se": 0.0004455138652729485,
       "z": 35.89208680712247
      },
      "F33-F13": {
       "value": 0.021568471406828715,
       "se": 0.00029272119955143274,
       "z": 73.68264218608128
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.00824281143141617,
       "se": 0.00011580051190741017,
       "z": 71.18113120265667
      },
      "T123-2F12F23": {
       "value": 0.10187201796728707,
       "se": 0.0011113385306599742,
       "z": 91.66605418313881
      }
     },
     "tests": {
      "kappa2_tot": 0.5479399304776527,
      "W_order2_nm": 10052.9351690715,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 2605.723900603558,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1572.2378059876278,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 9748.715808523308,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1538.012632286188,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 17219.146325711197,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 14437.063103897453,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 29397.016022442214,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 39.65145402110278,
      "z_gamma_nm": 131.22174486612803,
      "z_gamma123_nm": 120.15433035849125,
      "kappa2_nm": 0.5479399304776527,
      "kappa3_nm": 0.7067284689223479,
      "gamma_ratio_nm": 1.176946413932919,
      "W_order2_src": 9834.783970305403,
      "p_order2_src": 0.0,
      "W_cross2_src": 2387.2524052384733,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1451.24119749375,
      "p_adj2_src": 0.0,
      "W_within2_src": 9517.997407574847,
      "p_within2_src": 0.0,
      "W_order3_src": 1275.1820632803754,
      "p_order3_src": 7.085549135113852e-269,
      "W_gamma_src": 9605.831201772442,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8287.487598455296,
      "p_gamma123_src": 0.0,
      "W_joint_src": 21933.245128818686,
      "p_joint_src": 0.0,
      "z_adj2_src": 38.09515976464399,
      "z_gamma_src": 98.0093424208756,
      "z_gamma123_src": 91.03563916651157,
      "kappa2_src": 0.5479399304776524,
      "kappa3_src": 0.706728468922348,
      "gamma_ratio_src": 1.17694641393292,
      "W_order2_emp": 8942.86254445749,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2305.7481549980157,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1435.4778035580177,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 8653.006723180115,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1142.8268869007027,
      "p_order3_emp": 2.658523890345674e-240,
      "W_gamma_emp": 9419.707583197222,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 8402.665489506138,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 21144.415629181254,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 37.88769989796184,
      "z_gamma_emp": 97.05517803392677,
      "z_gamma123_emp": 91.66605418313881,
      "kappa2_emp": 0.5476195215481662,
      "kappa3_emp": 0.704896423589796,
      "gamma_ratio_emp": 1.1752695075472077
     },
     "k_hat": 1.825017569222005,
     "kappa2_tot": 0.5479399304776527,
     "k_reg": 1.875242033510101,
     "k_reg_each": [
      1.9216243878790429,
      1.8288596791411593
     ],
     "gauss": {
      "cov": [
       [
        6.9005208179525095,
        5.422718556860162,
        7.080833437333417
       ],
       [
        5.422718556860162,
        10.89025724195699,
        9.530535335880375
       ],
       [
        7.080833437333417,
        9.530535335880375,
        17.499340880524404
       ]
      ],
      "c1": 0.4979421914817592,
      "c3": 0.8751432701848398,
      "rho_pc": 0.37649608911248084,
      "IG_pc": 0.07642951849681065,
      "IG_slope": 0.08429318508013042,
      "rho_slope": 0.3938803248174173
     },
     "cmi_full_grass": 0.06800933773695128,
     "cmi_full_plugin": 0.06895433701294529,
     "ncells": 16514,
     "cmi_blocks": [
      [
       10000000,
       0.06800933773695128,
       NaN,
       1,
       NaN,
       -0.00842018075985937,
       NaN
      ],
      [
       5000000,
       0.06820128646207557,
       0.00010809166241187995,
       2,
       0.00015286469496233473,
       -0.008228333952333786,
       2.6322608185511128e-05
      ],
      [
       2500000,
       0.06856276628058477,
       0.00012157142767828999,
       4,
       0.00024314285535657998,
       -0.007866717643017811,
       4.9605384418193834e-05
      ],
      [
       1250000,
       0.06914452473701072,
       0.00012664250682116706,
       8,
       0.00035819910143884335,
       -0.007285606775786543,
       8.428457695913128e-05
      ],
      [
       625000,
       0.07017271507099432,
       0.00012556308435195313,
       16,
       0.0005022523374078125,
       -0.006257939070038341,
       8.377967728847617e-05
      ],
      [
       312500,
       0.07199290587570492,
       0.00012228414631133754,
       32,
       0.0006917435927068378,
       -0.0044390835929443906,
       8.419599696253433e-05
      ],
      [
       156250,
       0.07503251570731174,
       0.00012189238205388781,
       64,
       0.0009751390564311025,
       -0.0014022316746510406,
       9.65683175956693e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06790990415844009,
      "se": 6.112534376886223e-05,
      "coef": [
       0.06790990415844009,
       1484.3048024438915,
       -58360868.47171751
      ],
      "chi2": 1.585358978601,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06790627195384866,
      "se": 6.415354337096707e-05,
      "coef": [
       0.06790627195384866,
       1449.5712398218843
      ],
      "chi2": 1.2627673552121705,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09669338084085614,
      "IG": 0.10529753040610206,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.5971963695795746,
      "c3": 1.0320263416656414,
      "nb": 164,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08083585780443735,
      "IG": 0.08540975557043895,
      "norm_deficit": 1.1102230246251565e-15,
      "c1": 0.506770898978984,
      "c3": 0.8757603756099206,
      "nb": 107,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.975,
       "order2_emp": 0.64
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.220210313796997
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      3.6236408,
      4.7717191,
      6.3066098
     ],
     "ratio_l1l3_l22": 1.0036709692445798,
     "rate_triple": 0.27705949586556233,
     "F": {
      "11": 0.5534034856662127,
      "12": 0.5511848116664935,
      "13": 0.5470315831083046,
      "22": 0.558981534746888,
      "23": 0.5565839989607049,
      "33": 0.5618705202944576
     },
     "F_se": {
      "11": 0.0004958986247703258,
      "12": 0.00041384775014992667,
      "13": 0.0004041280701649824,
      "22": 0.0004604044946484538,
      "23": 0.00039646015724828135,
      "33": 0.0004317501656954155
     },
     "T": {
      "111": 0.7181816552884591,
      "112": 0.7142903703516582,
      "113": 0.7085564617218272,
      "122": 0.7162780385014456,
      "123": 0.7111870396298905,
      "133": 0.7104532438926545,
      "222": 0.7249322590261127,
      "223": 0.7208475874042334,
      "233": 0.7209528849666584,
      "333": 0.7257876871293677
     },
     "T_se": {
      "111": 0.002270820348232677,
      "112": 0.001898251287166109,
      "113": 0.0018643773739024294,
      "122": 0.0018506589145666384,
      "123": 0.0016972415741902057,
      "133": 0.0017700319453479647,
      "222": 0.0020930004091794605,
      "223": 0.0018175788052678466,
      "233": 0.0017697941418781827,
      "333": 0.0019420713239945591
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.004153228558188893,
       "se": 0.00022912014728078932,
       "z": 18.1268588008503
      },
      "F23-F13": {
       "value": 0.009552415852400298,
       "se": 0.0002462504705861131,
       "z": 38.79146232559115
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.006852822205294595,
       "se": 0.00020434034588826127,
       "z": 33.53631499205693
      },
      "F11-F13": {
       "value": 0.0063719025579080935,
       "se": 0.00027584947112427717,
       "z": 23.099201647689185
      },
      "F22-F13": {
       "value": 0.011949951638583478,
       "se": 0.0003815604272251935,
       "z": 31.31863470613719
      },
      "F33-F13": {
       "value": 0.014838937186153034,
       "se": 0.0002452943115948962,
       "z": 60.49442031358458
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.006485048990685138,
       "se": 8.844512302352352e-05,
       "z": 73.32285567583332
      },
      "T123-2F12F23": {
       "value": 0.09762574634241072,
       "se": 0.0010674901872875261,
       "z": 91.45353044459925
      }
     },
     "tests": {
      "kappa2_tot": 0.5547323730447227,
      "W_order2_nm": 9380.295440161295,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1696.5344092682901,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1242.8118335284619,
      "p_adj2_nm": 3.0285026215750246e-272,
      "W_within2_nm": 9012.335192334924,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1319.9949586926182,
      "p_order3_nm": 1.485238040747016e-278,
      "W_gamma_nm": 16288.744214998138,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 14299.96135457276,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 27803.89862033556,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 35.25353646839508,
      "z_gamma_nm": 127.62736467935918,
      "z_gamma123_nm": 119.58244584625605,
      "kappa2_nm": 0.554732373044723,
      "kappa3_nm": 0.7162481567058518,
      "gamma_ratio_nm": 1.1637682359583466,
      "W_order2_src": 9272.618952701145,
      "p_order2_src": 0.0,
      "W_cross2_src": 1554.9002059776976,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1145.5777657032468,
      "p_adj2_src": 4.102025673070845e-251,
      "W_within2_src": 8890.507968095806,
      "p_within2_src": 0.0,
      "W_order3_src": 1127.396985330433,
      "p_order3_src": 5.682966476517891e-237,
      "W_gamma_src": 9273.425584202785,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8305.739762586552,
      "p_gamma123_src": 0.0,
      "W_joint_src": 20940.177868144085,
      "p_joint_src": 0.0,
      "z_adj2_src": 33.84638482472311,
      "z_gamma_src": 96.2986271148389,
      "z_gamma123_src": 91.1358313869279,
      "kappa2_src": 0.554732373044723,
      "kappa3_src": 0.716248156705852,
      "gamma_ratio_src": 1.1637682359583466,
      "W_order2_emp": 8441.60052494442,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1504.9816599866401,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1124.6844232464625,
      "p_adj2_emp": 1.4253449418012395e-246,
      "W_within2_emp": 8080.537469052157,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1009.4288560213479,
      "p_order3_emp": 1.597132230733451e-211,
      "W_gamma_emp": 9056.898052669536,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 8363.748230781242,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 20162.5210663787,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 33.53631499205693,
      "z_gamma_emp": 95.1677364061452,
      "z_gamma123_emp": 91.45353044459925,
      "kappa2_emp": 0.5546282874099211,
      "kappa3_emp": 0.7147981126921583,
      "gamma_ratio_emp": 1.1618481470383448
     },
     "k_hat": 1.8026710691344126,
     "kappa2_tot": 0.5547323730447227,
     "k_reg": 1.849499967247773,
     "k_reg_each": [
      1.8817713234651348,
      1.8172286110304112
     ],
     "gauss": {
      "cov": [
       [
        10.89025724195699,
        9.530535335880375,
        12.501253069564182
       ],
       [
        9.530535335880375,
        17.499340880524404,
        16.749490135716524
       ],
       [
        12.501253069564182,
        16.749490135716524,
        28.654072695929948
       ]
      ],
      "c1": 0.5446225318398834,
      "c3": 0.9571497721012787,
      "rho_pc": 0.39838749501758214,
      "IG_pc": 0.08641096841301847,
      "IG_slope": 0.09463468960850181,
      "rho_slope": 0.41525468300159046
     },
     "cmi_full_grass": 0.07820090296463711,
     "cmi_full_plugin": 0.07969762274961045,
     "ncells": 25375,
     "cmi_blocks": [
      [
       10000000,
       0.07820090296463711,
       NaN,
       1,
       NaN,
       -0.008210065448381362,
       NaN
      ],
      [
       5000000,
       0.07850732572025976,
       6.500364229999887e-05,
       2,
       9.192903254430783e-05,
       -0.007903482105746984,
       6.926565143600127e-05
      ],
      [
       2500000,
       0.07909053175254366,
       0.00011727874489499292,
       4,
       0.00023455748978998584,
       -0.007319615263227514,
       5.1345289432312736e-05
      ],
      [
       1250000,
       0.08006610287273663,
       0.00010897116596390325,
       8,
       0.0003082170016275228,
       -0.006344382778036933,
       5.163905653379727e-05
      ],
      [
       625000,
       0.08165637163468897,
       9.867470467539605e-05,
       16,
       0.0003946988187015842,
       -0.004753954859727262,
       7.295553486900287e-05
      ],
      [
       312500,
       0.08442251285587851,
       0.0001286322487990512,
       32,
       0.000727653883240674,
       -0.001989794417732497,
       8.757178700924397e-05
      ],
      [
       156250,
       0.08911349384607732,
       0.000151884118626805,
       64,
       0.00121507294901444,
       0.0026992876300086133,
       0.00011387406449357594
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0780137997467473,
      "se": 4.017807210581866e-05,
      "coef": [
       0.0780137997467473,
       2411.4455721564445,
       -107213470.61788614
      ],
      "chi2": 8.863465421805182,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07801435754066677,
      "se": 4.0794603313777276e-05,
      "coef": [
       0.07801435754066677,
       2335.221464721085
      ],
      "chi2": 6.423166071872521,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.104492685795082,
      "IG": 0.11243632487466379,
      "norm_deficit": -1.5543122344752192e-15,
      "c1": 0.6278269502062219,
      "c3": 1.092674416535621,
      "nb": 209,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0911760176344402,
      "IG": 0.09556229525715336,
      "norm_deficit": 8.881784197001252e-16,
      "c1": 0.5511751975129718,
      "c3": 0.959269169878053,
      "nb": 135,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.945,
       "order2_emp": 0.57
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.45094919204712
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      4.7717191,
      6.3066098,
      8.3642443
     ],
     "ratio_l1l3_l22": 1.0034821606281519,
     "rate_triple": 0.28062967567863756,
     "F": {
      "11": 0.558981534746888,
      "12": 0.5565839989607049,
      "13": 0.5521357445393071,
      "22": 0.5618705202944576,
      "23": 0.558868821157938,
      "33": 0.5621769082870915
     },
     "F_se": {
      "11": 0.0004604044946484538,
      "12": 0.00039646015724828135,
      "13": 0.0003891592289891206,
      "22": 0.0004317501656954155,
      "23": 0.0003828227018716431,
      "33": 0.0004099655505164844
     },
     "T": {
      "111": 0.7249322590261127,
      "112": 0.7208475874042334,
      "113": 0.715029996544471,
      "122": 0.7209528849666584,
      "123": 0.7159914300687623,
      "133": 0.714617701479419,
      "222": 0.7257876871293677,
      "223": 0.7217570934772739,
      "233": 0.721251482829431,
      "333": 0.7245530877492427
     },
     "T_se": {
      "111": 0.0020930004091794605,
      "112": 0.0018175788052678466,
      "113": 0.0017981481624136449,
      "122": 0.0017697941418781827,
      "123": 0.0016633645517651386,
      "133": 0.0017226342450458731,
      "222": 0.0019420713239945591,
      "223": 0.001741600155466647,
      "233": 0.001711051260130191,
      "333": 0.0018454046502557793
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.004448254421397735,
       "se": 0.00019204810581312557,
       "z": 23.162188466082323
      },
      "F23-F13": {
       "value": 0.006733076618630873,
       "se": 0.00020870061649602456,
       "z": 32.26189137184043
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.005590665520014304,
       "se": 0.00017222459926916067,
       "z": 32.46148078577875
      },
      "F11-F13": {
       "value": 0.006845790207580915,
       "se": 0.00022879355775889867,
       "z": 29.92125422864821
      },
      "F22-F13": {
       "value": 0.009734775755150471,
       "se": 0.00032617488951047037,
       "z": 29.845264207065764
      },
      "F33-F13": {
       "value": 0.01004116374778441,
       "se": 0.0002063453127419075,
       "z": 48.66194251935198
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0051467995568290625,
       "se": 6.715819515030717e-05,
       "z": 76.63695466070789
      },
      "T123-2F12F23": {
       "value": 0.0938765433196821,
       "se": 0.0010400387328842549,
       "z": 90.2625453759226
      }
     },
     "tests": {
      "kappa2_tot": 0.5580180977352227,
      "W_order2_nm": 9680.842330466972,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1242.4577172952463,
      "p_cross2_nm": 1.5985811599056514e-270,
      "W_adj2_nm": 1162.9759956359385,
      "p_adj2_nm": 6.7881793209928355e-255,
      "W_within2_nm": 9166.20892500997,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1329.7038846731823,
      "p_order3_nm": 1.18755039404227e-280,
      "W_gamma_nm": 15734.602955819117,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 14192.120065551504,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 27532.43622412078,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 34.10243386674826,
      "z_gamma_nm": 125.43764568828257,
      "z_gamma123_nm": 119.13068481945156,
      "kappa2_nm": 0.5580180977352223,
      "kappa3_nm": 0.7192769469237111,
      "gamma_ratio_nm": 1.15496700367176,
      "W_order2_src": 9632.618744894722,
      "p_order2_src": 0.0,
      "W_cross2_src": 1140.504560057099,
      "p_cross2_src": 2.2008046290478374e-248,
      "W_adj2_src": 1070.401023658011,
      "p_adj2_src": 8.956390427701201e-235,
      "W_within2_src": 9102.012400973896,
      "p_within2_src": 0.0,
      "W_order3_src": 1150.2113297115477,
      "p_order3_src": 6.774889772125775e-242,
      "W_gamma_src": 8905.664428171438,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8152.361105344008,
      "p_gamma123_src": 0.0,
      "W_joint_src": 20885.28137061277,
      "p_joint_src": 0.0,
      "z_adj2_src": 32.7169837188273,
      "z_gamma_src": 94.36982795455039,
      "z_gamma123_src": 90.2904264323965,
      "kappa2_src": 0.5580180977352223,
      "kappa3_src": 0.7192769469237112,
      "gamma_ratio_src": 1.1549670036717603,
      "W_order2_emp": 8720.637919228808,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1119.2580301406967,
      "p_cross2_emp": 9.040799585343499e-244,
      "W_adj2_emp": 1053.7477348054829,
      "p_adj2_emp": 3.730330343494087e-231,
      "W_within2_emp": 8231.21416539418,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1029.000687906956,
      "p_order3_emp": 9.605145601482404e-216,
      "W_gamma_emp": 8768.929643779606,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 8147.327097740486,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 19865.106499641173,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 32.46148078577875,
      "z_gamma_emp": 93.64256320594606,
      "z_gamma123_emp": 90.2625453759226,
      "kappa2_emp": 0.5580397393945197,
      "kappa3_emp": 0.718589335821795,
      "gamma_ratio_emp": 1.1537733880708818
     },
     "k_hat": 1.7920565731803486,
     "kappa2_tot": 0.5580180977352227,
     "k_reg": 1.8398883949080242,
     "k_reg_each": [
      1.8565751607407956,
      1.823201629075253
     ],
     "gauss": {
      "cov": [
       [
        17.499340880524404,
        16.749490135716524,
        22.03674702039144
       ],
       [
        16.749490135716524,
        28.654072695929948,
        29.480347276145803
       ],
       [
        22.03674702039144,
        29.480347276145803,
        47.694473158572826
       ]
      ],
      "c1": 0.5845413429866686,
      "c3": 1.028836200319029,
      "rho_pc": 0.4152549596160342,
      "IG_pc": 0.09463482840811133,
      "IG_slope": 0.10355692881452737,
      "rho_slope": 0.4325192634236504
     },
     "cmi_full_grass": 0.08726735590518864,
     "cmi_full_plugin": 0.08954636495082902,
     "ncells": 38399,
     "cmi_blocks": [
      [
       10000000,
       0.08726735590518864,
       NaN,
       1,
       NaN,
       -0.0073674725029226895,
       NaN
      ],
      [
       5000000,
       0.08780589120407134,
       5.475235926377664e-05,
       2,
       7.74315290427571e-05,
       -0.006829002386681729,
       2.7889983776549495e-05
      ],
      [
       2500000,
       0.08872385449592413,
       0.0001274531906856794,
       4,
       0.0002549063813713588,
       -0.005911948125213166,
       9.504355769612438e-05
      ],
      [
       1250000,
       0.0902139765539044,
       0.00017150084477006973,
       8,
       0.000485077641264551,
       -0.004421968901132009,
       0.00010810154259898542
      ],
      [
       625000,
       0.09276132131282072,
       0.00014099068241141006,
       16,
       0.0005639627296456402,
       -0.001875354828862131,
       0.00012031534589687518
      ],
      [
       312500,
       0.0971519619546522,
       0.00013876495146455408,
       32,
       0.0007849731053728667,
       0.0025147743959976557,
       9.529098714996417e-05
      ],
      [
       156250,
       0.1044694602414222,
       0.0001431269684425804,
       64,
       0.0011450157475406432,
       0.00983071305846774,
       0.00012143116882778145
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08696503729928834,
      "se": 3.508545718849144e-05,
      "coef": [
       0.08696503729928834,
       3807.839580978059,
       -169020614.7576771
      ],
      "chi2": 18.746416754509784,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08696367502719443,
      "se": 3.6390190153107475e-05,
      "coef": [
       0.08696367502719443,
       3740.695934940097
      ],
      "chi2": 14.5716146887216,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11125822785394347,
      "IG": 0.1184081843969707,
      "norm_deficit": 3.3306690738754696e-15,
      "c1": 0.6530688281725404,
      "c3": 1.1447503738327451,
      "nb": 269,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.10032810913648078,
      "IG": 0.10435312674429832,
      "norm_deficit": 5.440092820663267e-15,
      "c1": 0.5891981321519909,
      "c3": 1.0327927975523405,
      "nb": 172,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.925,
       "order2_emp": 0.575
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.770214319229126
    }
   }
  },
  "2": {
   "cut": 0.3,
   "N": 10000000,
   "window_means": [
    0.3218863,
    0.3668293,
    0.4283172,
    0.5108193,
    0.621606,
    0.7686635,
    0.9637417,
    1.2223367,
    1.5673545,
    2.0271779
   ],
   "Nbar": [
    1.0,
    1.3218863,
    1.6887156,
    2.1170328,
    2.6278521,
    3.2494581,
    4.018121600000001,
    4.9818633000000005,
    6.2042,
    7.771554500000001,
    9.7987324
   ],
   "rate_eff": [
    0.27905973167932485,
    0.24490850830924846,
    0.22604724566718135,
    0.21615133484410026,
    0.21232142347785005,
    0.21232628576994014,
    0.21498944793628696,
    0.21942250437703076,
    0.2252437266584546,
    0.23178282165229688
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.3218863,
      0.3668293,
      0.4283172
     ],
     "ratio_l1l3_l22": 1.024566079319622,
     "rate_triple": 0.14283283249215742,
     "F": {
      "11": 0.3697048331076558,
      "12": 0.42433188100255426,
      "13": 0.46185551961466453,
      "22": 0.48927792094871814,
      "23": 0.5282622953201941,
      "33": 0.5924308774162304
     },
     "F_se": {
      "11": 0.0019579410942821684,
      "12": 0.0013650247904672343,
      "13": 0.001314605666113051,
      "22": 0.0018649243308841057,
      "23": 0.0012973160324889893,
      "33": 0.0017450669910485553
     },
     "T": {
      "111": 0.6581876410007348,
      "112": 0.6729206579742125,
      "113": 0.6727601391517197,
      "122": 0.750863589245013,
      "123": 0.7559650866711297,
      "133": 0.8142464362715687,
      "222": 0.8185577964921764,
      "223": 0.8495533053178536,
      "233": 0.9022156389333982,
      "333": 0.9986042352130328
     },
     "T_se": {
      "111": 0.011479413450004678,
      "112": 0.007002750766228387,
      "113": 0.006881911798000764,
      "122": 0.006962505575729309,
      "123": 0.0050980129670268924,
      "133": 0.006832649423044341,
      "222": 0.011037475008590595,
      "223": 0.006947117966096674,
      "233": 0.0070318067978993384,
      "333": 0.010943913079610994
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.03752363861211028,
       "se": 0.0016500836502600603,
       "z": -22.740446283554405
      },
      "F23-F13": {
       "value": 0.06640677570552955,
       "se": 0.0016568966959211386,
       "z": 40.079007863921916
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.014441568546709638,
       "se": 0.0014269979313015723,
       "z": 10.120244907108875
      },
      "F11-F13": {
       "value": -0.09215068650700875,
       "se": 0.0020439211997343516,
       "z": -45.085244244731925
      },
      "F22-F13": {
       "value": 0.027422401334053603,
       "se": 0.0022343619866393525,
       "z": 12.273034314954018
      },
      "F33-F13": {
       "value": 0.13057535780156582,
       "se": 0.0018925350344466388,
       "z": 68.99494879879195
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.012321311845063798,
       "se": 0.0010524052462440067,
       "z": 11.707763610109394
      },
      "T123-2F12F23": {
       "value": 0.30764801979924017,
       "se": 0.0042505048987497825,
       "z": 72.37917074033484
      }
     },
     "tests": {
      "kappa2_tot": 0.48598129247346056,
      "W_order2_nm": 11200.928473445978,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 4358.891181578872,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 108.39950667292382,
      "p_adj2_nm": 2.197124362055475e-25,
      "W_within2_nm": 9018.551740083534,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1705.2023391340683,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 20079.906945409995,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 8045.387526035862,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 32475.23881991758,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 10.411508376451696,
      "z_gamma_nm": 141.70358832933624,
      "z_gamma123_nm": 89.69608422911148,
      "kappa2_nm": 0.4859812924734605,
      "kappa3_nm": 0.7945066938182124,
      "gamma_ratio_nm": 1.6820095662262262,
      "W_order2_src": 9710.824946457153,
      "p_order2_src": 0.0,
      "W_cross2_src": 4068.149182198367,
      "p_cross2_src": 0.0,
      "W_adj2_src": 101.45750401928078,
      "p_adj2_src": 7.301314017528724e-24,
      "W_within2_src": 8075.994094244512,
      "p_within2_src": 0.0,
      "W_order3_src": 1071.9707799431228,
      "p_order3_src": 5.1728960061552916e-225,
      "W_gamma_src": 9890.1323301927,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 5066.1096893417525,
      "p_gamma123_src": 0.0,
      "W_joint_src": 21765.92897375726,
      "p_joint_src": 0.0,
      "z_adj2_src": 10.07261157889456,
      "z_gamma_src": 99.44914444173314,
      "z_gamma123_src": 71.17660914473063,
      "kappa2_src": 0.4859812924734605,
      "kappa3_src": 0.7945066938182124,
      "gamma_ratio_src": 1.6820095662262262,
      "W_order2_emp": 9434.777008781291,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3966.8629829357246,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 102.41935697986312,
      "p_adj2_emp": 4.492899813196144e-24,
      "W_within2_emp": 7831.990842856441,
      "p_within2_emp": 0.0,
      "W_order3_emp": 979.5902435808032,
      "p_order3_emp": 4.337063946693724e-205,
      "W_gamma_emp": 9577.733644962578,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 5238.744357058543,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 21754.101155191845,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 10.120244907108875,
      "z_gamma_emp": 97.86589623031395,
      "z_gamma123_emp": 72.37917074033484,
      "kappa2_emp": 0.47982809813981075,
      "kappa3_emp": 0.7753493987057971,
      "gamma_ratio_emp": 1.6838217170030874
     },
     "k_hat": 2.057692375174318,
     "kappa2_tot": 0.48598129247346056,
     "k_reg": 2.139359443110296,
     "k_reg_each": [
      2.412790922231711,
      1.8659279639888802
     ],
     "gauss": {
      "cov": [
       [
        0.36019174593937126,
        0.050103978897535366,
        0.06367576763680395
       ],
       [
        0.050103978897535366,
        0.4326684079373997,
        0.08300020965338924
       ],
       [
        0.06367576763680395,
        0.08300020965338924,
        0.5370020298526538
       ]
      ],
      "c1": 0.11580225867746882,
      "c3": 0.19183330266488527,
      "rho_pc": 0.12581047956412897,
      "IG_pc": 0.00797744083821118,
      "IG_slope": 0.008422890707544248,
      "rho_slope": 0.1292466039996577
     },
     "cmi_full_grass": 0.0066054390540202235,
     "cmi_full_plugin": 0.006630812587375079,
     "ncells": 541,
     "cmi_blocks": [
      [
       10000000,
       0.0066054390540202235,
       NaN,
       1,
       NaN,
       -0.0013720017841909564,
       NaN
      ],
      [
       5000000,
       0.006612482991025459,
       8.005667009314266e-07,
       2,
       1.132172286041509e-06,
       -0.0013649796591023436,
       1.4136443859841773e-05
      ],
      [
       2500000,
       0.006621451257990074,
       1.9735283554408127e-05,
       4,
       3.9470567108816254e-05,
       -0.0013560691540529593,
       1.0412488404894394e-05
      ],
      [
       1250000,
       0.006637845194920944,
       2.23635893579905e-05,
       8,
       6.325378274682557e-05,
       -0.0013396949633682508,
       1.1459061102224117e-05
      ],
      [
       625000,
       0.006665404296830046,
       2.1640421300870105e-05,
       16,
       8.656168520348042e-05,
       -0.001312566549550797,
       1.6670512770563943e-05
      ],
      [
       312500,
       0.00671035735415465,
       2.475235454501063e-05,
       32,
       0.0001400204619928854,
       -0.0012683625499521102,
       2.0461643608845285e-05
      ],
      [
       156250,
       0.006783943667698633,
       3.556997243705202e-05,
       64,
       0.0002845597794964162,
       -0.001197125004731214,
       2.1355828427643895e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.006599838835071872,
      "se": 1.144577052874757e-06,
      "coef": [
       0.006599838835071872,
       60.27025960243662,
       -5322569.163678104
      ],
      "chi2": 3.653452750209072,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.006599778690217863,
      "se": 1.156954971462658e-06,
      "coef": [
       0.006599778690217863,
       59.91804304494535
      ],
      "chi2": 3.314540416359803,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.019078182403039472,
      "IG": 0.02327285528968035,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.23549853664974843,
      "c3": 0.31336553876917916,
      "nb": 32,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.007903646132834383,
      "IG": 0.008876567449546983,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.13276280566840346,
      "c3": 0.17666049529922428,
      "nb": 24,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.98,
       "order2_emp": 0.705
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.049309730529785
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.3668293,
      0.4283172,
      0.5108193
     ],
     "ratio_l1l3_l22": 1.0214104225749598,
     "rate_triple": 0.16555964503867193,
     "F": {
      "11": 0.48927792094871814,
      "12": 0.5282622953201941,
      "13": 0.5467761103573552,
      "22": 0.5924308774162304,
      "23": 0.6112206322947031,
      "33": 0.6614043537846741
     },
     "F_se": {
      "11": 0.0018649243308841057,
      "12": 0.0012973160324889893,
      "13": 0.0012286241477583793,
      "22": 0.0017450669910485553,
      "23": 0.0011991667489825075,
      "33": 0.0015777269337280348
     },
     "T": {
      "111": 0.8185577964921764,
      "112": 0.8495533053178536,
      "113": 0.8372554652780303,
      "122": 0.9022156389333982,
      "123": 0.9006627390116194,
      "133": 0.9237219265303586,
      "222": 0.9986042352130328,
      "223": 0.9981404129627222,
      "233": 1.0272012170849938,
      "333": 1.1026604870200774
     },
     "T_se": {
      "111": 0.011037475008590595,
      "112": 0.006947117966096674,
      "113": 0.006740744815938805,
      "122": 0.0070318067978993384,
      "123": 0.00504397234655008,
      "133": 0.0064371078804455984,
      "222": 0.010943913079610994,
      "223": 0.006732311199883505,
      "233": 0.0064727321566530275,
      "333": 0.009927977940614813
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.018513815037161097,
       "se": 0.0015051128501685346,
       "z": -12.300615887431974
      },
      "F23-F13": {
       "value": 0.06444452193734795,
       "se": 0.001495098066580981,
       "z": 43.103876178985985
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.02296535345009343,
       "se": 0.0012926488369057834,
       "z": 17.76611930047889
      },
      "F11-F13": {
       "value": -0.057498189408637046,
       "se": 0.001878020889903489,
       "z": -30.616373714347695
      },
      "F22-F13": {
       "value": 0.04565476705887517,
       "se": 0.0020679479246227504,
       "z": 22.077329179942396
      },
      "F33-F13": {
       "value": 0.11462824342731892,
       "se": 0.0016838367315752103,
       "z": 68.07562828260997
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.01895137139245673,
       "se": 0.0009378023608198438,
       "z": 20.20827861415181
      },
      "T123-2F12F23": {
       "value": 0.2548931106854989,
       "se": 0.003993671483243581,
       "z": 63.82425588959054
      }
     },
     "tests": {
      "kappa2_tot": 0.57781094245029,
      "W_order2_nm": 8434.347592312095,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 3659.0177339179627,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 331.0858621883625,
      "p_adj2_nm": 5.575531627264156e-74,
      "W_within2_nm": 7044.884262628093,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1193.8706335028078,
      "p_order3_nm": 2.552329097791476e-251,
      "W_gamma_nm": 12889.313879702242,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 5757.942975165328,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 23021.335186072618,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 18.1957649519981,
      "z_gamma_nm": 113.53111414807061,
      "z_gamma123_nm": 75.88111079290634,
      "kappa2_nm": 0.5778109424502899,
      "kappa3_nm": 0.9390135232037498,
      "gamma_ratio_nm": 1.4062752287769873,
      "W_order2_src": 7540.221806824119,
      "p_order2_src": 0.0,
      "W_cross2_src": 3435.0500848078896,
      "p_cross2_src": 0.0,
      "W_adj2_src": 312.43318376930046,
      "p_adj2_src": 6.444341676317399e-70,
      "W_within2_src": 6445.880532712079,
      "p_within2_src": 0.0,
      "W_order3_src": 851.954612801097,
      "p_order3_src": 1.3841698455328295e-177,
      "W_gamma_src": 7657.767749412694,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 4011.6947965294116,
      "p_gamma123_src": 0.0,
      "W_joint_src": 17422.71357486394,
      "p_joint_src": 0.0,
      "z_adj2_src": 17.67577958024201,
      "z_gamma_src": 87.50867242401003,
      "z_gamma123_src": 63.33794120848428,
      "kappa2_src": 0.5778109424502899,
      "kappa3_src": 0.9390135232037495,
      "gamma_ratio_src": 1.4062752287769869,
      "W_order2_emp": 7215.574765353558,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3300.094946823925,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 315.6349949988486,
      "p_adj2_emp": 1.2933437486304468e-70,
      "W_within2_emp": 6174.6875683220105,
      "p_within2_emp": 0.0,
      "W_order3_emp": 774.4306879073264,
      "p_order3_emp": 6.77073221233761e-161,
      "W_gamma_emp": 7530.978475805695,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 4073.5356398599324,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 17282.4077007423,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 17.76611930047889,
      "z_gamma_emp": 86.78121038453943,
      "z_gamma123_emp": 63.82425588959054,
      "kappa2_emp": 0.5740721257784651,
      "kappa3_emp": 0.9274559439866586,
      "gamma_ratio_emp": 1.4071175284027397
     },
     "k_hat": 1.730669889634414,
     "kappa2_tot": 0.57781094245029,
     "k_reg": 1.783965261053765,
     "k_reg_each": [
      1.9450271509607362,
      1.6229033711467937
     ],
     "gauss": {
      "cov": [
       [
        0.4326684079373997,
        0.08300020965338924,
        0.10245682398719581
       ],
       [
        0.08300020965338924,
        0.5370020298526538,
        0.13373062109773512
       ],
       [
        0.10245682398719581,
        0.13373062109773512,
        0.6834038110050751
       ]
      ],
      "c1": 0.15456218978569483,
      "c3": 0.24903187262519105,
      "rho_pc": 0.15654993769457093,
      "IG_pc": 0.012406599963855281,
      "IG_slope": 0.01352691526160473,
      "rho_slope": 0.16337427462830517
     },
     "cmi_full_grass": 0.010025092192220697,
     "cmi_full_plugin": 0.01006069830699241,
     "ncells": 717,
     "cmi_blocks": [
      [
       10000000,
       0.010025092192220697,
       NaN,
       1,
       NaN,
       -0.002381507771634584,
       NaN
      ],
      [
       5000000,
       0.010036046662307285,
       5.285284295197811e-05,
       2,
       7.47452073126627e-05,
       -0.0023706089610003355,
       1.8911236310659336e-05
      ],
      [
       2500000,
       0.010044819946782635,
       7.321060716187123e-05,
       4,
       0.00014642121432374247,
       -0.0023623708833938706,
       2.790127807424666e-05
      ],
      [
       1250000,
       0.010069146226940662,
       6.19966526164385e-05,
       8,
       0.00017535301390380153,
       -0.0023384598587176363,
       2.3632652529328148e-05
      ],
      [
       625000,
       0.010098526637784544,
       5.380784424636025e-05,
       16,
       0.000215231376985441,
       -0.0023095021161680077,
       2.17499887961783e-05
      ],
      [
       312500,
       0.01015666995261133,
       4.7789156458402264e-05,
       32,
       0.0002703362927913691,
       -0.002251941651783256,
       2.0400449901081167e-05
      ],
      [
       156250,
       0.010246275065959376,
       4.960478600724563e-05,
       64,
       0.00039683828805796507,
       -0.002165007897242003,
       2.6726337917088067e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.010023623743201326,
      "se": 3.0026997541999734e-05,
      "coef": [
       0.010023623743201326,
       50.004024779870676,
       -2390539.448552223
      ],
      "chi2": 0.027658241942560367,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.01002333306295637,
      "se": 3.166829340176991e-05,
      "coef": [
       0.01002333306295637,
       48.75414617552074
      ],
      "chi2": 0.025629095619362795,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.022828484400630025,
      "IG": 0.027666423070269088,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.2568262147931846,
      "c3": 0.35763715510812305,
      "nb": 35,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.012388095852380595,
      "IG": 0.014090448178139373,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.16990805631084901,
      "c3": 0.2366013685086455,
      "nb": 27,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.91,
       "order2_emp": 0.49
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.561771631240845
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      0.4283172,
      0.5108193,
      0.621606
     ],
     "ratio_l1l3_l22": 1.0203428308212859,
     "rate_triple": 0.18622120446715112,
     "F": {
      "11": 0.5924308774162304,
      "12": 0.6112206322947031,
      "13": 0.6170746551218642,
      "22": 0.6614043537846741,
      "23": 0.6688721296594802,
      "33": 0.7112045401410723
     },
     "F_se": {
      "11": 0.0017450669910485553,
      "12": 0.0011991667489825075,
      "13": 0.001135110310022889,
      "22": 0.0015777269337280348,
      "23": 0.00109190163793808,
      "33": 0.0014096685945557338
     },
     "T": {
      "111": 0.9986042352130328,
      "112": 0.9981404129627222,
      "113": 0.9902893840017992,
      "122": 1.0272012170849938,
      "123": 1.0180497927775853,
      "133": 1.0396030702697419,
      "222": 1.1026604870200774,
      "223": 1.0939032708895173,
      "233": 1.1209616840934284,
      "333": 1.1893619548970813
     },
     "T_se": {
      "111": 0.010943913079610994,
      "112": 0.006732311199883505,
      "113": 0.006607036152838155,
      "122": 0.0064727321566530275,
      "123": 0.004879464666996648,
      "133": 0.006089873745266589,
      "222": 0.009927977940614813,
      "223": 0.006354267527560961,
      "233": 0.006115306543049349,
      "333": 0.009053688302650457
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.005854022827161076,
       "se": 0.0013385059959434944,
       "z": -4.373549946658742
      },
      "F23-F13": {
       "value": 0.05179747453761596,
       "se": 0.001321827080132196,
       "z": 39.18627127266578
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.022971725855227443,
       "se": 0.0011463534194591175,
       "z": 20.038956106630852
      },
      "F11-F13": {
       "value": -0.024643777705633862,
       "se": 0.001689738980076968,
       "z": -14.584369536477954
      },
      "F22-F13": {
       "value": 0.04432969866280989,
       "se": 0.0018569177067641544,
       "z": 23.87273194785695
      },
      "F33-F13": {
       "value": 0.09412988501920805,
       "se": 0.0014629931625423905,
       "z": 64.34061855465481
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.022624118088643036,
       "se": 0.0008115609428516413,
       "z": 27.877287944817812
      },
      "T123-2F12F23": {
       "value": 0.20039290074804106,
       "se": 0.003685962338884349,
       "z": 54.36650793580683
      }
     },
     "tests": {
      "kappa2_tot": 0.6473507721098595,
      "W_order2_nm": 5876.440440830898,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 2491.306974272882,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 421.96833885880676,
      "p_adj2_nm": 9.099476186421097e-94,
      "W_within2_nm": 5191.270736356173,
      "p_within2_nm": 0.0,
      "W_order3_nm": 830.0556539291616,
      "p_order3_nm": 7.194489708117679e-173,
      "W_gamma_nm": 8298.815151413366,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3989.1158641497036,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 15796.404080611062,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 20.54186794960007,
      "z_gamma_nm": 91.09783285794106,
      "z_gamma123_nm": 63.159447940507704,
      "kappa2_nm": 0.6473507721098595,
      "kappa3_nm": 1.0568255694478006,
      "gamma_ratio_nm": 1.2609387056183807,
      "W_order2_src": 5427.985359317037,
      "p_order2_src": 0.0,
      "W_cross2_src": 2354.8600518375815,
      "p_cross2_src": 0.0,
      "W_adj2_src": 401.31047379301737,
      "p_adj2_src": 2.855368305188183e-89,
      "W_within2_src": 4865.132892700425,
      "p_within2_src": 0.0,
      "W_order3_src": 653.6324435305545,
      "p_order3_src": 6.376734195183909e-135,
      "W_gamma_src": 5387.481995870022,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 2910.7116010690756,
      "p_gamma123_src": 0.0,
      "W_joint_src": 12668.217136635287,
      "p_joint_src": 0.0,
      "z_adj2_src": 20.032735055229413,
      "z_gamma_src": 73.39946863479341,
      "z_gamma123_src": 53.951011121841596,
      "kappa2_src": 0.6473507721098595,
      "kappa3_src": 1.0568255694478006,
      "gamma_ratio_src": 1.2609387056183807,
      "W_order2_emp": 5098.0117352964735,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2251.634409254842,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 401.55976184347793,
      "p_adj2_emp": 2.519972137863696e-89,
      "W_within2_emp": 4567.872618337855,
      "p_within2_emp": 0.0,
      "W_order3_emp": 554.3333810002797,
      "p_order3_emp": 1.3106419709990987e-113,
      "W_gamma_emp": 5288.488433130542,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2955.7171851341473,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 12580.213393578846,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 20.038956106630852,
      "z_gamma_emp": 72.7219941498481,
      "z_gamma123_emp": 54.36650793580683,
      "kappa2_emp": 0.6452091637028985,
      "kappa3_emp": 1.0486954590864648,
      "gamma_ratio_emp": 1.2595584853927895
     },
     "k_hat": 1.544757561253505,
     "kappa2_tot": 0.6473507721098595,
     "k_reg": 1.5836808481704816,
     "k_reg_each": [
      1.6780107854080186,
      1.4893509109329444
     ],
     "gauss": {
      "cov": [
       [
        0.5370020298526538,
        0.13373062109773512,
        0.16429277500221368
       ],
       [
        0.13373062109773512,
        0.6834038110050751,
        0.21238587947246576
       ],
       [
        0.16429277500221368,
        0.21238587947246576,
        0.8964112703156438
       ]
      ],
      "c1": 0.195683165566576,
      "c3": 0.3107765512166401,
      "rho_pc": 0.18844054955926656,
      "IG_pc": 0.018077824805165125,
      "IG_slope": 0.019787558923714733,
      "rho_slope": 0.19698287191311178
     },
     "cmi_full_grass": 0.014573951335211888,
     "cmi_full_plugin": 0.014618208733868432,
     "ncells": 962,
     "cmi_blocks": [
      [
       10000000,
       0.014573951335211888,
       NaN,
       1,
       NaN,
       -0.003503873469953237,
       NaN
      ],
      [
       5000000,
       0.0145794360784679,
       4.419413536460581e-06,
       2,
       6.249994560997797e-06,
       -0.0034983290726112726,
       5.543381572113356e-05
      ],
      [
       2500000,
       0.014597845779396934,
       4.642589027546139e-05,
       4,
       9.285178055092277e-05,
       -0.0034801769850544926,
       4.839579626030245e-05
      ],
      [
       1250000,
       0.014617275877126135,
       4.5569876629883285e-05,
       8,
       0.00012889107513129939,
       -0.003460934566547504,
       3.606807394604049e-05
      ],
      [
       625000,
       0.014673705601036757,
       4.9451136947180367e-05,
       16,
       0.00019780454778872147,
       -0.0034050011541009928,
       3.4459785848435204e-05
      ],
      [
       312500,
       0.014760449384346008,
       4.924675101563939e-05,
       32,
       0.0002785816927565129,
       -0.0033191236686063385,
       3.0312410165446614e-05
      ],
      [
       156250,
       0.014890273763811607,
       5.899293445700812e-05,
       64,
       0.00047194347565606494,
       -0.003191154243164176,
       3.294610117981782e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.014566770439235786,
      "se": 4.136794265142199e-06,
      "coef": [
       0.014566770439235786,
       68.16176425942487,
       -2715849.8406072916
      ],
      "chi2": 0.0791628231902807,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.014567313322889965,
      "se": 4.459097134039123e-06,
      "coef": [
       0.014567313322889965,
       63.678539254046946
      ],
      "chi2": 0.04736196376986883,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.027675671338236323,
      "IG": 0.033276699696125824,
      "norm_deficit": 0.0,
      "c1": 0.2834999526415899,
      "c3": 0.4114363643620385,
      "nb": 38,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.017853908446777693,
      "IG": 0.020430656411998708,
      "norm_deficit": 3.3306690738754696e-16,
      "c1": 0.2083683700052983,
      "c3": 0.3023997845650687,
      "nb": 31,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.74,
       "order2_emp": 0.385
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.720608711242676
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      0.5108193,
      0.621606,
      0.7686635
     ],
     "ratio_l1l3_l22": 1.0161858917534905,
     "rate_triple": 0.20431869257580215,
     "F": {
      "11": 0.6614043537846741,
      "12": 0.6688721296594802,
      "13": 0.6631617857555363,
      "22": 0.7112045401410723,
      "23": 0.7065080114738547,
      "33": 0.7336575046342857
     },
     "F_se": {
      "11": 0.0015777269337280348,
      "12": 0.00109190163793808,
      "13": 0.0010233595574251728,
      "22": 0.0014096685945557338,
      "23": 0.0009791083978625784,
      "33": 0.0012274520861632636
     },
     "T": {
      "111": 1.1026604870200774,
      "112": 1.0939032708895173,
      "113": 1.0752557885468024,
      "122": 1.1209616840934284,
      "123": 1.0989025665712318,
      "133": 1.0961963866277182,
      "222": 1.1893619548970813,
      "223": 1.1617022910046173,
      "233": 1.1598801404691732,
      "333": 1.1890360235576163
     },
     "T_se": {
      "111": 0.009927977940614813,
      "112": 0.006354267527560961,
      "113": 0.005986073860729387,
      "122": 0.006115306543049349,
      "123": 0.004574253016990844,
      "133": 0.005395353443367438,
      "222": 0.009053688302650457,
      "223": 0.0057704060465483585,
      "233": 0.0053948342054085646,
      "333": 0.007406059069544439
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.005710343903943871,
       "se": 0.0011577328036968784,
       "z": 4.932350440196193
      },
      "F23-F13": {
       "value": 0.043346225718318365,
       "se": 0.0011362131765274848,
       "z": 38.1497298339682
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.024528284811131118,
       "se": 0.0009876910439837426,
       "z": 24.833964993950936
      },
      "F11-F13": {
       "value": -0.0017574319708622,
       "se": 0.00147140925813218,
       "z": -1.194386919308296
      },
      "F22-F13": {
       "value": 0.04804275438553596,
       "se": 0.0016304771604402327,
       "z": 29.465456831400385
      },
      "F33-F13": {
       "value": 0.07049571887874939,
       "se": 0.0012316981009727027,
       "z": 57.23457625133721
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.022574823890386952,
       "se": 0.0006813656249380219,
       "z": 33.131732896622715
      },
      "T123-2F12F23": {
       "value": 0.1537755300592285,
       "se": 0.003294223857648828,
       "z": 46.68035224812622
      }
     },
     "tests": {
      "kappa2_tot": 0.6921604934781815,
      "W_order2_nm": 4165.224903640481,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1841.9708168519787,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 642.3855571059526,
      "p_adj2_nm": 1.0118528766011676e-141,
      "W_within2_nm": 3833.4295687146196,
      "p_within2_nm": 0.0,
      "W_order3_nm": 479.8202139906124,
      "p_order3_nm": 1.200177749873218e-97,
      "W_gamma_nm": 5221.940409100186,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 2817.8169913165775,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 10927.201063375134,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 25.34532613926979,
      "z_gamma_nm": 72.26299474212362,
      "z_gamma123_nm": 53.08311399415616,
      "kappa2_nm": 0.692160493478182,
      "kappa3_nm": 1.1251375245934738,
      "gamma_ratio_nm": 1.174253866002466,
      "W_order2_src": 3963.946831354425,
      "p_order2_src": 0.0,
      "W_cross2_src": 1754.01600820655,
      "p_cross2_src": 0.0,
      "W_adj2_src": 615.7821599170102,
      "p_adj2_src": 6.181971871959698e-136,
      "W_within2_src": 3674.234614575423,
      "p_within2_src": 0.0,
      "W_order3_src": 404.4479356217372,
      "p_order3_src": 1.5401424499243582e-81,
      "W_gamma_src": 3731.657978472793,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 2177.360915477002,
      "p_gamma123_src": 0.0,
      "W_joint_src": 9318.10761287491,
      "p_joint_src": 0.0,
      "z_adj2_src": 24.814958390394494,
      "z_gamma_src": 61.08729801253934,
      "z_gamma123_src": 46.66220007111754,
      "kappa2_src": 0.692160493478182,
      "kappa3_src": 1.1251375245934738,
      "gamma_ratio_src": 1.174253866002466,
      "W_order2_emp": 3774.684590694358,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1692.956970650684,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 616.7258173207806,
      "p_adj2_emp": 3.853745053168361e-136,
      "W_within2_emp": 3509.479188883727,
      "p_within2_emp": 0.0,
      "W_order3_emp": 375.96209740582907,
      "p_order3_emp": 1.831221865408952e-75,
      "W_gamma_emp": 3707.272661083964,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2179.055286009143,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 9143.531910166826,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 24.833964993950936,
      "z_gamma_emp": 60.88737686157915,
      "z_gamma123_emp": 46.68035224812622,
      "kappa2_emp": 0.6912572714216124,
      "kappa3_emp": 1.1219514003131985,
      "gamma_ratio_emp": 1.1739906114401117
     },
     "k_hat": 1.4447516283035624,
     "kappa2_tot": 0.6921604934781815,
     "k_reg": 1.4769696498857225,
     "k_reg_each": [
      1.5343950427817155,
      1.4195442569897299
     ],
     "gauss": {
      "cov": [
       [
        0.6834038110050751,
        0.21238587947246576,
        0.2603892750401081
       ],
       [
        0.21238587947246576,
        0.8964112703156438,
        0.33757369018803
       ],
       [
        0.2603892750401081,
        0.33757369018803,
        1.2021404440122756
       ]
      ],
      "c1": 0.2369290598027405,
      "c3": 0.3765834961771105,
      "rho_pc": 0.21868476352773394,
      "IG_pc": 0.024502182098880096,
      "IG_slope": 0.026911465477784523,
      "rho_slope": 0.22891072003497925
     },
     "cmi_full_grass": 0.019930660209945827,
     "cmi_full_plugin": 0.01999637811834898,
     "ncells": 1334,
     "cmi_blocks": [
      [
       10000000,
       0.019930660209945827,
       NaN,
       1,
       NaN,
       -0.0045715218889342685,
       NaN
      ],
      [
       5000000,
       0.01994049487977989,
       9.44524090993326e-05,
       2,
       0.0001335758779470881,
       -0.0045617820202056465,
       5.1080876738367885e-05
      ],
      [
       2500000,
       0.019966605312318197,
       9.917234450564831e-05,
       4,
       0.00019834468901129662,
       -0.004535847285920792,
       2.9506327531865167e-05
      ],
      [
       1250000,
       0.019998612957810247,
       6.218592168296983e-05,
       8,
       0.00017588834766545412,
       -0.004503737988251162,
       3.495451466152784e-05
      ],
      [
       625000,
       0.020071610737230627,
       5.183767176786552e-05,
       16,
       0.0002073506870714621,
       -0.004431107965965898,
       3.452669795123284e-05
      ],
      [
       312500,
       0.020206466393384914,
       6.226238379075603e-05,
       32,
       0.0003522092303302638,
       -0.004297808416319401,
       3.857905602119294e-05
      ],
      [
       156250,
       0.02040845173673747,
       7.034230983203892e-05,
       64,
       0.0005627384786563113,
       -0.004099274721792183,
       4.0537999822822755e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.01992093050415018,
      "se": 4.821714371797962e-05,
      "coef": [
       0.01992093050415018,
       101.34219011428577,
       -3925303.9981752858
      ],
      "chi2": 0.0049412048558010796,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.019923372144421244,
      "se": 5.143498988159637e-05,
      "coef": [
       0.019923372144421244,
       93.00597143177258
      ],
      "chi2": 0.005153074194604166,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.033646236064746135,
      "IG": 0.040081480275531434,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.3150082695796636,
      "c3": 0.4740137246655477,
      "nb": 43,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.024137529500081828,
      "IG": 0.027619303586881874,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.24720759514381457,
      "c3": 0.3719895769596559,
      "nb": 36,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.54,
       "order2_emp": 0.22
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.527188777923584
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      0.621606,
      0.7686635,
      0.9637417
     ],
     "ratio_l1l3_l22": 1.0139191611261882,
     "rate_triple": 0.21925843056599534,
     "F": {
      "11": 0.7112045401410723,
      "12": 0.7065080114738547,
      "13": 0.6925516599182455,
      "22": 0.7336575046342857,
      "23": 0.722639229157245,
      "33": 0.7408143514873557
     },
     "F_se": {
      "11": 0.0014096685945557338,
      "12": 0.0009791083978625784,
      "13": 0.0009171274603765012,
      "22": 0.0012274520861632636,
      "23": 0.0008712606730931686,
      "33": 0.0010736272591204193
     },
     "T": {
      "111": 1.1893619548970813,
      "112": 1.1617022910046173,
      "113": 1.1295339527329649,
      "122": 1.1598801404691732,
      "123": 1.135634038504277,
      "133": 1.123679432514831,
      "222": 1.1890360235576163,
      "223": 1.1702256799878243,
      "233": 1.1640289194212863,
      "333": 1.1848935233186018
     },
     "T_se": {
      "111": 0.009053688302650457,
      "112": 0.0057704060465483585,
      "113": 0.005421507323943228,
      "122": 0.0053948342054085646,
      "123": 0.004182099317495655,
      "133": 0.0049118214082998985,
      "222": 0.007406059069544439,
      "223": 0.005010869266916277,
      "233": 0.004784990878571075,
      "333": 0.006444962903118469
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.013956351555609148,
       "se": 0.00098479592220387,
       "z": 14.171821024985864
      },
      "F23-F13": {
       "value": 0.030087569238999468,
       "se": 0.0009619547927090054,
       "z": 31.2775293257477
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.022021960397304308,
       "se": 0.0008379071974874198,
       "z": 26.282099573007834
      },
      "F11-F13": {
       "value": 0.01865288022282674,
       "se": 0.0012623783724905085,
       "z": 14.775982090082097
      },
      "F22-F13": {
       "value": 0.041105844716040174,
       "se": 0.0013978170159548965,
       "z": 29.40717150159985
      },
      "F33-F13": {
       "value": 0.04826269156911023,
       "se": 0.0010293900762895641,
       "z": 46.88474532712912
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.02132583190445614,
       "se": 0.0005596929190658209,
       "z": 38.10273665789969
      },
      "T123-2F12F23": {
       "value": 0.11453322889450823,
       "se": 0.0028962384028268597,
       "z": 39.54551144088091
      }
     },
     "tests": {
      "kappa2_tot": 0.7167758118978953,
      "W_order2_nm": 2997.5734247622413,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1035.6547039939308,
      "p_cross2_nm": 1.2895507819684973e-225,
      "W_adj2_nm": 717.578485456834,
      "p_adj2_nm": 4.500014836512673e-158,
      "W_within2_nm": 2904.0187913356817,
      "p_within2_nm": 0.0,
      "W_order3_nm": 372.9835680292178,
      "p_order3_nm": 7.897601398431571e-75,
      "W_gamma_nm": 3373.8839958440904,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1963.150239465476,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 7476.744071731979,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 26.787655467711875,
      "z_gamma_nm": 58.08514436449383,
      "z_gamma123_nm": 44.307451286047545,
      "kappa2_nm": 0.716775811897895,
      "kappa3_nm": 1.1527739131633787,
      "gamma_ratio_nm": 1.1218827274899625,
      "W_order2_src": 2941.3169346921495,
      "p_order2_src": 0.0,
      "W_cross2_src": 994.0589452919854,
      "p_cross2_src": 1.3894492432156265e-216,
      "W_adj2_src": 692.3975235484912,
      "p_adj2_src": 1.3456293283541588e-152,
      "W_within2_src": 2849.6495587017894,
      "p_within2_src": 0.0,
      "W_order3_src": 335.7332867693165,
      "p_order3_src": 6.718454791112086e-67,
      "W_gamma_src": 2547.7632941761367,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1567.7259702379852,
      "p_gamma123_src": 0.0,
      "W_joint_src": 6614.066554607327,
      "p_joint_src": 0.0,
      "z_adj2_src": 26.31344758005859,
      "z_gamma_src": 50.47537314548687,
      "z_gamma123_src": 39.59451944698894,
      "kappa2_src": 0.716775811897895,
      "kappa3_src": 1.1527739131633785,
      "gamma_ratio_src": 1.1218827274899623,
      "W_order2_emp": 2808.6633202579555,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 979.3462153139437,
      "p_cross2_emp": 2.1760627170670446e-213,
      "W_adj2_emp": 690.7487579654986,
      "p_adj2_emp": 3.0723207328254933e-152,
      "W_within2_emp": 2725.277172067067,
      "p_within2_emp": 0.0,
      "W_order3_emp": 313.93229373114474,
      "p_order3_emp": 2.883201702794533e-62,
      "W_gamma_emp": 2542.3637991397422,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1563.8474751208428,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 6495.276266554903,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 26.282099573007834,
      "z_gamma_emp": 50.42185834675019,
      "z_gamma123_emp": 39.54551144088091,
      "kappa2_emp": 0.7165090286221099,
      "kappa3_emp": 1.1518644704107277,
      "gamma_ratio_emp": 1.1218325899510502
     },
     "k_hat": 1.3951363639799412,
     "kappa2_tot": 0.7167758118978953,
     "k_reg": 1.4202432503754143,
     "k_reg_each": [
      1.4449501036681907,
      1.3955363970826378
     ],
     "gauss": {
      "cov": [
       [
        0.8964112703156438,
        0.33757369018803,
        0.41488531833753833
       ],
       [
        0.33757369018803,
        1.2021404440122756,
        0.5353261853088921
       ],
       [
        0.41488531833753833,
        0.5353261853088921,
        1.6518088008923493
       ]
      ],
      "c1": 0.28081052581621896,
      "c3": 0.4453108519684956,
      "rho_pc": 0.24854492758173663,
      "IG_pc": 0.031882520056438705,
      "IG_slope": 0.034970304183900194,
      "rho_slope": 0.2599053713541815
     },
     "cmi_full_grass": 0.026347635800421543,
     "cmi_full_plugin": 0.026438502561805244,
     "ncells": 1864,
     "cmi_blocks": [
      [
       10000000,
       0.026347635800421543,
       NaN,
       1,
       NaN,
       -0.005534884256017163,
       NaN
      ],
      [
       5000000,
       0.026364669221195847,
       1.2110554783895111e-05,
       2,
       1.7126910823246833e-05,
       -0.005517796696653754,
       8.962344027736019e-05
      ],
      [
       2500000,
       0.02639262656717678,
       2.45190142852523e-05,
       4,
       4.90380285705046e-05,
       -0.005489864679473284,
       5.3518597950821376e-05
      ],
      [
       1250000,
       0.02643915930164309,
       6.779110382301716e-05,
       8,
       0.0001917421968695069,
       -0.0054434744315071636,
       4.540577181670461e-05
      ],
      [
       625000,
       0.02656517889230492,
       6.706187972082018e-05,
       16,
       0.00026824751888328074,
       -0.005317775413697521,
       4.767092847789317e-05
      ],
      [
       312500,
       0.026730523992148536,
       6.750063573712512e-05,
       32,
       0.0003818412581129935,
       -0.005153801067346531,
       5.066885263407617e-05
      ],
      [
       156250,
       0.02705460737726889,
       6.438631695361879e-05,
       64,
       0.0005150905356289503,
       -0.004832305365754948,
       5.782324163317199e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.02633436316694034,
      "se": 8.843212052664143e-06,
      "coef": [
       0.02633436316694034,
       143.56045705919448,
       -4900922.67895794
      ],
      "chi2": 0.13127824985544215,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.02633399835685625,
      "se": 9.34994547311811e-06,
      "coef": [
       0.02633399835685625,
       144.52436207106987
      ],
      "chi2": 0.055237879942415635,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.04080955287409316,
      "IG": 0.048103594371747056,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.35145520897559085,
      "c3": 0.5448982805378185,
      "nb": 50,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.03127944531628109,
      "IG": 0.035623238861602194,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.28727518212181674,
      "c3": 0.4453931789363187,
      "nb": 41,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.395,
       "order2_emp": 0.18
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.48061990737915
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      0.7686635,
      0.9637417,
      1.2223367
     ],
     "ratio_l1l3_l22": 1.0115929846273486,
     "rate_triple": 0.23193317061492486,
     "F": {
      "11": 0.7336575046342857,
      "12": 0.722639229157245,
      "13": 0.7021474496153852,
      "22": 0.7408143514873557,
      "23": 0.7246871310264671,
      "33": 0.733385752053654
     },
     "F_se": {
      "11": 0.0012274520861632636,
      "12": 0.0008712606730931686,
      "13": 0.0008129858473047431,
      "22": 0.0010736272591204193,
      "23": 0.0007722737918882854,
      "33": 0.0009311531897024417
     },
     "T": {
      "111": 1.1890360235576163,
      "112": 1.1702256799878243,
      "113": 1.1246644349163588,
      "122": 1.1640289194212863,
      "123": 1.1263198745045275,
      "133": 1.1042371995553462,
      "222": 1.1848935233186018,
      "223": 1.1491236496432577,
      "233": 1.1338823683268306,
      "333": 1.1394071414864406
     },
     "T_se": {
      "111": 0.007406059069544439,
      "112": 0.005010869266916277,
      "113": 0.004714950571317506,
      "122": 0.004784990878571075,
      "123": 0.0037342232008654897,
      "133": 0.004236373230098221,
      "222": 0.006444962903118469,
      "223": 0.004405801127913083,
      "233": 0.004146573870510524,
      "333": 0.005330907458352043
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.020491779541859767,
       "se": 0.00082387685134445,
       "z": 24.872381726006857
      },
      "F23-F13": {
       "value": 0.02253968141108187,
       "se": 0.000804848239279443,
       "z": 28.004883791832587
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.021515730476470818,
       "se": 0.0007006289317527754,
       "z": 30.709166437995282
      },
      "F11-F13": {
       "value": 0.031510055018900474,
       "se": 0.0010490297225837593,
       "z": 30.037332918738695
      },
      "F22-F13": {
       "value": 0.03866690187197053,
       "se": 0.0011904312568904352,
       "z": 32.48142355819321
      },
      "F33-F13": {
       "value": 0.03123830243826875,
       "se": 0.0008484781242640028,
       "z": 36.81686250351576
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.019461266125399335,
       "se": 0.0004496015891780226,
       "z": 43.285581265357855
      },
      "T123-2F12F23": {
       "value": 0.07894517501424447,
       "se": 0.0024906045286281165,
       "z": 31.697194037356596
      }
     },
     "tests": {
      "kappa2_tot": 0.7232996420073889,
      "W_order2_nm": 3120.9757917397656,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 988.5051609533735,
      "p_cross2_nm": 2.2327064784358267e-215,
      "W_adj2_nm": 977.6432949492986,
      "p_adj2_nm": 1.2997583607072063e-214,
      "W_within2_nm": 3055.869912765269,
      "p_within2_nm": 0.0,
      "W_order3_nm": 495.8258424573681,
      "p_order3_nm": 4.501309759975893e-101,
      "W_gamma_nm": 2169.571207354351,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1216.5861086660848,
      "p_gamma123_nm": 1.5159871166806958e-266,
      "W_joint_nm": 6086.625631199181,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 31.2672879372244,
      "z_gamma_nm": 46.57865613512642,
      "z_gamma123_nm": 34.879594445263905,
      "kappa2_nm": 0.7232996420073888,
      "kappa3_nm": 1.1376101678413693,
      "gamma_ratio_nm": 1.087243873459422,
      "W_order2_src": 3103.520710905466,
      "p_order2_src": 0.0,
      "W_cross2_src": 958.6162721402096,
      "p_cross2_src": 6.904327339307486e-209,
      "W_adj2_src": 948.9686395857593,
      "p_adj2_src": 2.22298148755014e-208,
      "W_within2_src": 3033.688904542245,
      "p_within2_src": 0.0,
      "W_order3_src": 454.9917810625799,
      "p_order3_src": 2.4561606090483013e-92,
      "W_gamma_src": 1729.491432747408,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1007.1695768978133,
      "p_gamma123_src": 4.964366433921053e-221,
      "W_joint_src": 5649.97018402613,
      "p_joint_src": 0.0,
      "z_adj2_src": 30.80533459623121,
      "z_gamma_src": 41.58715466039253,
      "z_gamma123_src": 31.735935103566952,
      "kappa2_src": 0.7232996420073888,
      "kappa3_src": 1.1376101678413693,
      "gamma_ratio_src": 1.087243873459422,
      "W_order2_emp": 2957.6585602790656,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 953.8455355359442,
      "p_cross2_emp": 7.500214159910854e-208,
      "W_adj2_emp": 943.0529033164959,
      "p_adj2_emp": 4.2941449631716106e-207,
      "W_within2_emp": 2899.048518365701,
      "p_within2_emp": 0.0,
      "W_order3_emp": 429.3913380435006,
      "p_order3_emp": 7.272729204121767e-87,
      "W_gamma_emp": 1703.2056120501918,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1004.7121098418346,
      "p_gamma123_emp": 1.698343185169175e-220,
      "W_joint_emp": 5512.804830727423,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 30.709166437995282,
      "z_gamma_emp": 41.26991170393017,
      "z_gamma123_emp": 31.697194037356596,
      "kappa2_emp": 0.723143616102334,
      "kappa3_emp": 1.1364260689008574,
      "gamma_ratio_emp": 1.086580930061212
     },
     "k_hat": 1.3825528756307395,
     "kappa2_tot": 0.7232996420073889,
     "k_reg": 1.4047042306125839,
     "k_reg_each": [
      1.4080554753839896,
      1.401352985841178
     ],
     "gauss": {
      "cov": [
       [
        1.2021404440122756,
        0.5353261853088921,
        0.6597136599977398
       ],
       [
        0.5353261853088921,
        1.6518088008923493,
        0.8536937361539937
       ],
       [
        0.6597136599977398,
        0.8536937361539937,
        2.318093723380123
       ]
      ],
      "c1": 0.3240848365862291,
      "c3": 0.5168235789110741,
      "rho_pc": 0.27567457936881656,
      "IG_pc": 0.03951969550837724,
      "IG_slope": 0.04354038756785815,
      "rho_slope": 0.28878529410835624
     },
     "cmi_full_grass": 0.03340339187631436,
     "cmi_full_plugin": 0.03353170657576232,
     "ncells": 2599,
     "cmi_blocks": [
      [
       10000000,
       0.03340339187631436,
       NaN,
       1,
       NaN,
       -0.006116303632062878,
       NaN
      ],
      [
       5000000,
       0.03343298684801255,
       0.00015630395171939426,
       2,
       0.00022104716837407682,
       -0.006087090607896167,
       0.00010841104972203475
      ],
      [
       2500000,
       0.03346456374509588,
       0.00012206379548213988,
       4,
       0.00024412759096427975,
       -0.006055662617255245,
       8.6787491225537e-05
      ],
      [
       1250000,
       0.03354192624624219,
       0.00010270384163311401,
       8,
       0.00029049033149073673,
       -0.00597888255742851,
       7.198878617497929e-05
      ],
      [
       625000,
       0.0336875030119933,
       9.631546538568598e-05,
       16,
       0.0003852618615427439,
       -0.0058343657356971675,
       6.941972106123278e-05
      ],
      [
       312500,
       0.03392676472374789,
       8.240203483929839e-05,
       32,
       0.0004661363009475043,
       -0.0055958111529572675,
       5.924512779476366e-05
      ],
      [
       156250,
       0.03430334920258163,
       9.050261710020337e-05,
       64,
       0.000724020936801627,
       -0.0052219143463600615,
       6.154132633641057e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.033389430113531814,
      "se": 7.436686376861071e-05,
      "coef": [
       0.033389430113531814,
       195.47215974303,
       -8248377.102845848
      ],
      "chi2": 0.010366855635824209,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03338943939359904,
      "se": 8.177146358599406e-05,
      "coef": [
       0.03338943939359904,
       187.1232539498579
      ],
      "chi2": 0.004323013495332809,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.04901372349588211,
      "IG": 0.05710302095508399,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.3914280070540846,
      "c3": 0.622452891844177,
      "nb": 58,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.03909590420066347,
      "IG": 0.0441548408951136,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.32760741467995985,
      "c3": 0.5209647214358867,
      "nb": 48,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.305,
       "order2_emp": 0.18
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.477388143539429
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      0.9637417,
      1.2223367,
      1.5673545
     ],
     "ratio_l1l3_l22": 1.0109884245746916,
     "rate_triple": 0.2431605662918774,
     "F": {
      "11": 0.7408143514873557,
      "12": 0.7246871310264671,
      "13": 0.7037367053470083,
      "22": 0.733385752053654,
      "23": 0.7162497421958305,
      "33": 0.7197496453306942
     },
     "F_se": {
      "11": 0.0010736272591204193,
      "12": 0.0007722737918882854,
      "13": 0.0007254007054310274,
      "22": 0.0009311531897024417,
      "23": 0.0006876957161173697,
      "33": 0.0008116072954159341
     },
     "T": {
      "111": 1.1848935233186018,
      "112": 1.1491236496432577,
      "113": 1.115488133758425,
      "122": 1.1338823683268306,
      "123": 1.1004084249024937,
      "133": 1.0790274577407368,
      "222": 1.1394071414864406,
      "223": 1.1081212138040013,
      "233": 1.0906126142518493,
      "333": 1.0885938436352065
     },
     "T_se": {
      "111": 0.006444962903118469,
      "112": 0.004405801127913083,
      "113": 0.004166551641917561,
      "122": 0.004146573870510524,
      "123": 0.0033438327148268866,
      "133": 0.003683955135148192,
      "222": 0.005330907458352043,
      "223": 0.0038549540726002677,
      "233": 0.0036199382616186504,
      "333": 0.004486992884178912
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.020950425679458817,
       "se": 0.0006806880065327031,
       "z": 30.778308826354017
      },
      "F23-F13": {
       "value": 0.012513036848822212,
       "se": 0.0006715490623033963,
       "z": 18.633094067472616
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.016731731264140515,
       "se": 0.000581923974248534,
       "z": 28.75243503371208
      },
      "F11-F13": {
       "value": 0.037077646140347476,
       "se": 0.0008661047022003138,
       "z": 42.80965805422
      },
      "F22-F13": {
       "value": 0.0296490467066457,
       "se": 0.0010035896740680514,
       "z": 29.54299697650661
      },
      "F33-F13": {
       "value": 0.016012939983685914,
       "se": 0.0006969431498259395,
       "z": 22.975962942867177
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.016425390100799325,
       "se": 0.00035610369061621973,
       "z": 46.125301516465626
      },
      "T123-2F12F23": {
       "value": 0.06229448336180754,
       "se": 0.0021684901131926483,
       "z": 28.727123533015302
      }
     },
     "tests": {
      "kappa2_tot": 0.7190245863371829,
      "W_order2_nm": 3531.9117153888587,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1013.9639095726577,
      "p_cross2_nm": 6.615072552317624e-221,
      "W_adj2_nm": 859.7630907480493,
      "p_adj2_nm": 5.483577208174538e-189,
      "W_within2_nm": 3347.0117474040326,
      "p_within2_nm": 0.0,
      "W_order3_nm": 626.9856365538249,
      "p_order3_nm": 3.3714093585573344e-129,
      "W_gamma_nm": 1670.8828080101387,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 999.4266042797508,
      "p_gamma123_nm": 2.392772967055094e-219,
      "W_joint_nm": 5974.419490179069,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 29.321717049791772,
      "z_gamma_nm": 40.87643340618331,
      "z_gamma123_nm": 31.613709119300612,
      "kappa2_nm": 0.7190245863371829,
      "kappa3_nm": 1.105926949107481,
      "gamma_ratio_nm": 1.0695693855398547,
      "W_order2_src": 3516.6664219263453,
      "p_order2_src": 0.0,
      "W_cross2_src": 989.7923854812714,
      "p_cross2_src": 1.1730442034760999e-215,
      "W_adj2_src": 836.8924988092077,
      "p_adj2_src": 5.142694647967198e-184,
      "W_within2_src": 3330.876704157182,
      "p_within2_src": 0.0,
      "W_order3_src": 578.4330646250895,
      "p_order3_src": 8.887136382897022e-119,
      "W_gamma_src": 1352.5737501067895,
      "p_gamma_src": 4.24992306987028e-296,
      "W_gamma123_src": 832.8379122038282,
      "p_gamma123_src": 3.914579485701562e-183,
      "W_joint_src": 5665.3012164300835,
      "p_joint_src": 0.0,
      "z_adj2_src": 28.929094330953532,
      "z_gamma_src": 36.77735376705058,
      "z_gamma123_src": 28.858931238073048,
      "kappa2_src": 0.7190245863371829,
      "kappa3_src": 1.1059269491074806,
      "gamma_ratio_src": 1.0695693855398543,
      "W_order2_emp": 3306.425108400156,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 966.2268176543696,
      "p_cross2_emp": 1.536428706481268e-210,
      "W_adj2_emp": 826.7025203678337,
      "p_adj2_emp": 8.444429044376815e-182,
      "W_within2_emp": 3140.3808427232893,
      "p_within2_emp": 0.0,
      "W_order3_emp": 538.125490097052,
      "p_order3_emp": 3.908794210280883e-110,
      "W_gamma_emp": 1276.5647643104912,
      "p_gamma_emp": 1.3997891633735692e-279,
      "W_gamma123_emp": 825.2476264811214,
      "p_gamma123_emp": 1.7493554101890523e-181,
      "W_joint_emp": 5486.437711284459,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 28.75243503371208,
      "z_gamma_emp": 35.72904650715565,
      "z_gamma123_emp": 28.727123533015302,
      "kappa2_emp": 0.7188238191025054,
      "kappa3_emp": 1.1032425562271062,
      "gamma_ratio_emp": 1.0675693363177319
     },
     "k_hat": 1.390773026405324,
     "kappa2_tot": 0.7190245863371829,
     "k_reg": 1.4099914471676458,
     "k_reg_each": [
      1.3945778808593603,
      1.4254050134759315
     ],
     "gauss": {
      "cov": [
       [
        1.6518088008923493,
        0.8536937361539937,
        1.0630119159252422
       ],
       [
        0.8536937361539937,
        2.318093723380123,
        1.3722164100333867
       ],
       [
        1.0630119159252422,
        1.3722164100333867,
        3.335491904950956
       ]
      ],
      "c1": 0.36827403807865977,
      "c3": 0.5919589860381023,
      "rho_pc": 0.30357149787008136,
      "IG_pc": 0.04834117026870737,
      "IG_slope": 0.0527260439461257,
      "rho_slope": 0.3163580427895494
     },
     "cmi_full_grass": 0.041501234745071613,
     "cmi_full_plugin": 0.04169367158917314,
     "ncells": 3700,
     "cmi_blocks": [
      [
       10000000,
       0.041501234745071613,
       NaN,
       1,
       NaN,
       -0.006839935523635758,
       NaN
      ],
      [
       5000000,
       0.04154031980540651,
       0.0001028612320990163,
       2,
       0.0001454677494768356,
       -0.006800757109187584,
       1.2950048784630268e-05
      ],
      [
       2500000,
       0.041602872394776114,
       0.00010162479729557052,
       4,
       0.00020324959459114104,
       -0.006738043401701947,
       1.911428240553688e-05
      ],
      [
       1250000,
       0.04172927910454849,
       8.908602843193071e-05,
       8,
       0.00025197333925278315,
       -0.0066119669108315295,
       5.3011771938774205e-05
      ],
      [
       625000,
       0.04194358844794377,
       8.243955477399836e-05,
       16,
       0.00032975821909599345,
       -0.006398025696950577,
       6.865714565784858e-05
      ],
      [
       312500,
       0.04236472382120848,
       8.774245369889323e-05,
       32,
       0.0004963462720674727,
       -0.005977627157612632,
       7.325792129334192e-05
      ],
      [
       156250,
       0.042928078128748715,
       9.305025996292681e-05,
       64,
       0.0007444020797034145,
       -0.005417000489632529,
       6.81651956214647e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.041471528789871814,
      "se": 5.4919464803610565e-05,
      "coef": [
       0.041471528789871814,
       326.7050466978095,
       -15464180.537384262
      ],
      "chi2": 0.03197296868599019,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04147991166356317,
      "se": 5.798260815251612e-05,
      "coef": [
       0.04147991166356317,
       293.8550877965895
      ],
      "chi2": 0.04729031983693745,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.058083664291486245,
      "IG": 0.06682453717612467,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.43366142493169463,
      "c3": 0.7052731928514703,
      "nb": 68,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.04764306572763506,
      "IG": 0.05324661314048788,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.36881026857060206,
      "c3": 0.5998043190310658,
      "nb": 56,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.315,
       "order2_emp": 0.225
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.597604990005493
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      1.2223367,
      1.5673545,
      2.0271779
     ],
     "ratio_l1l3_l22": 1.008668002447841,
     "rate_triple": 0.2529401370382888,
     "F": {
      "11": 0.733385752053654,
      "12": 0.7162497421958305,
      "13": 0.6946071518325843,
      "22": 0.7197496453306942,
      "23": 0.7013269458127915,
      "33": 0.701494991938465
     },
     "F_se": {
      "11": 0.0009311531897024417,
      "12": 0.0006876957161173697,
      "13": 0.0006486369809531331,
      "22": 0.0008116072954159341,
      "23": 0.0006165231284428384,
      "33": 0.0007125840408054163
     },
     "T": {
      "111": 1.1394071414864406,
      "112": 1.1081212138040013,
      "113": 1.0720286886754105,
      "122": 1.0906126142518493,
      "123": 1.0572331145442686,
      "133": 1.0364348940808341,
      "222": 1.0885938436352065,
      "223": 1.0581101718032018,
      "233": 1.040843529734907,
      "333": 1.035999653305937
     },
     "T_se": {
      "111": 0.005330907458352043,
      "112": 0.0038549540726002677,
      "113": 0.003665566812286014,
      "122": 0.0036199382616186504,
      "123": 0.002999459098651828,
      "133": 0.0032628307835701155,
      "222": 0.004486992884178912,
      "223": 0.003333520000075032,
      "233": 0.0031513074459261345,
      "333": 0.0037719656483727825
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.021642590363246228,
       "se": 0.0005591729049314718,
       "z": 38.70464783321107
      },
      "F23-F13": {
       "value": 0.006719793980207278,
       "se": 0.0005551926437647259,
       "z": 12.103535692837685
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.014181192171726753,
       "se": 0.0004790446787803407,
       "z": 29.603067938949682
      },
      "F11-F13": {
       "value": 0.038778600221069714,
       "se": 0.0007072508257005971,
       "z": 54.83005294855038
      },
      "F22-F13": {
       "value": 0.02514249349810993,
       "se": 0.0008419527251460426,
       "z": 29.862120220287654
      },
      "F33-F13": {
       "value": 0.006887840105880727,
       "se": 0.0005688000096525601,
       "z": 12.109423328048155
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.01414884982720227,
       "se": 0.0002776474082231625,
       "z": 50.95977634997392
      },
      "T123-2F12F23": {
       "value": 0.05258262627746646,
       "se": 0.0019066152621911485,
       "z": 27.579044036937308
      }
     },
     "tests": {
      "kappa2_tot": 0.7064007872589244,
      "W_order2_nm": 4909.902003304595,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1662.4008292808232,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 910.0465512019824,
      "p_adj2_nm": 6.424430097151605e-200,
      "W_within2_nm": 4479.0884874365875,
      "p_within2_nm": 0.0,
      "W_order3_nm": 885.2062277030645,
      "p_order3_nm": 9.522620050507666e-185,
      "W_gamma_nm": 1547.499139458004,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 944.8149788492833,
      "p_gamma123_nm": 1.7776340431038233e-207,
      "W_joint_nm": 7416.082486080586,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 30.166977826789054,
      "z_gamma_nm": 39.33826558782179,
      "z_gamma123_nm": 30.737842781322232,
      "kappa2_nm": 0.7064007872589245,
      "kappa3_nm": 1.0596451396296314,
      "gamma_ratio_nm": 1.0617642677042074,
      "W_order2_src": 4871.4796302387995,
      "p_order2_src": 0.0,
      "W_cross2_src": 1624.6818092797298,
      "p_cross2_src": 0.0,
      "W_adj2_src": 886.1715480072196,
      "p_adj2_src": 9.953728628436002e-195,
      "W_within2_src": 4446.574907331096,
      "p_within2_src": 0.0,
      "W_order3_src": 813.5046614645917,
      "p_order3_src": 2.6330678322059476e-169,
      "W_gamma_src": 1242.09101885246,
      "p_gamma_src": 4.3438682961865297e-272,
      "W_gamma123_src": 776.9564436397652,
      "p_gamma123_src": 5.523781198454965e-171,
      "W_joint_src": 7119.26731036077,
      "p_joint_src": 0.0,
      "z_adj2_src": 29.768633626809606,
      "z_gamma_src": 35.2433116896307,
      "z_gamma123_src": 27.873938430723513,
      "kappa2_src": 0.7064007872589245,
      "kappa3_src": 1.0596451396296316,
      "gamma_ratio_src": 1.0617642677042076,
      "W_order2_emp": 4499.727078497301,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1551.3610422833833,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 876.3416313980705,
      "p_adj2_emp": 1.3644002165530164e-192,
      "W_within2_emp": 4129.144128270781,
      "p_within2_emp": 0.0,
      "W_order3_emp": 736.2388906819382,
      "p_order3_emp": 1.1148339180315924e-152,
      "W_gamma_emp": 1164.0046495313209,
      "p_gamma_emp": 4.0568812690255996e-255,
      "W_gamma123_emp": 760.6036699913274,
      "p_gamma123_emp": 1.9851957419731783e-167,
      "W_joint_emp": 6778.985608265139,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 29.603067938949682,
      "z_gamma_emp": 34.11751235848418,
      "z_gamma123_emp": 27.579044036937308,
      "kappa2_emp": 0.7060520991085985,
      "kappa3_emp": 1.056593423045637,
      "gamma_ratio_emp": 1.0597524036840313
     },
     "k_hat": 1.415626961402946,
     "kappa2_tot": 0.7064007872589244,
     "k_reg": 1.4354300690455637,
     "k_reg_each": [
      1.4038198265592254,
      1.467040311531902
     ],
     "gauss": {
      "cov": [
       [
        2.318093723380123,
        1.3722164100333867,
        1.7211630274951897
       ],
       [
        1.3722164100333867,
        3.335491904950956,
        2.228330818932522
       ],
       [
        1.7211630274951897,
        2.228330818932522,
        4.909937152274826
       ]
      ],
      "c1": 0.41139851306386643,
      "c3": 0.668066624783275,
      "rho_pc": 0.32842370516159997,
      "IG_pc": 0.05706729784553903,
      "IG_slope": 0.06206779837001244,
      "rho_slope": 0.34167226171160364
     },
     "cmi_full_grass": 0.049969062813872256,
     "cmi_full_plugin": 0.050249330850562046,
     "ncells": 5333,
     "cmi_blocks": [
      [
       10000000,
       0.049969062813872256,
       NaN,
       1,
       NaN,
       -0.007098235031666775,
       NaN
      ],
      [
       5000000,
       0.050017575230760336,
       5.657219027543903e-05,
       2,
       8.00051587406772e-05,
       -0.007049842480429447,
       5.024714035456457e-05
      ],
      [
       2500000,
       0.05011407138969837,
       9.866381253237798e-05,
       4,
       0.00019732762506475597,
       -0.00695379613590914,
       9.758910524907214e-05
      ],
      [
       1250000,
       0.05028933622515952,
       0.00010064501986055898,
       8,
       0.00028466710414422406,
       -0.006778183942981975,
       9.046587523110784e-05
      ],
      [
       625000,
       0.050638967191948714,
       0.00012340810731390115,
       16,
       0.0004936324292556046,
       -0.006429840669804763,
       8.297947724753115e-05
      ],
      [
       312500,
       0.05117601449078257,
       0.00010136546793538443,
       32,
       0.000573409678042063,
       -0.005892914475412464,
       6.934501797723341e-05
      ],
      [
       156250,
       0.05212116997941131,
       9.897600888794082e-05,
       64,
       0.0007918080711035266,
       -0.004949495535484939,
       9.483000540902923e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.049927832166893546,
      "se": 3.47363305316629e-05,
      "coef": [
       0.049927832166893546,
       451.6629958412277,
       -17114929.915596887
      ],
      "chi2": 0.14465225446247226,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04992626445822538,
      "se": 3.66502825077892e-05,
      "coef": [
       0.04992626445822538,
       449.02829713725276
      ],
      "chi2": 0.014003417305260153,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06760218502422427,
      "IG": 0.07675668653835685,
      "norm_deficit": -1.3322676295501878e-15,
      "c1": 0.476107487298696,
      "c3": 0.789597969427284,
      "nb": 83,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.05664184475384599,
      "IG": 0.06255874061138358,
      "norm_deficit": -1.5543122344752192e-15,
      "c1": 0.4097701295887755,
      "c3": 0.6795811258735025,
      "nb": 66,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.38,
       "order2_emp": 0.325
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.80114221572876
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A14cap_nmbias.json <==
{
 "config": "A14cap",
 "variants": {
  "0": {
   "0": {
    "k": 2.3475760701479964,
    "lam": [
     1.753682,
     2.9623382,
     4.7215288
    ],
    "N": 10000000,
    "exact": 0.058960189847859654,
    "IG_exact": 0.062132468201102464,
    "grass_full": 0.0590551277318081,
    "plugin_full": 0.059525965854685836,
    "bias_full": 9.493788394844549e-05,
    "bias_plugin": 0.0005657760068261825,
    "se_full": 2.7128401083842962e-05,
    "extrap2": {
     "I_inf": 0.05899910131519676,
     "se": 2.3536385372734063e-05,
     "coef": [
      0.05899910131519676,
      687.803510646066,
      -20326142.8078978
     ],
     "chi2": 1.2104464058649225,
     "dof": 4
    },
    "bias_extrap2": 3.8911467337109096e-05,
    "extrap1": {
     "I_inf": 0.058996002679346814,
     "se": 2.4954150580989032e-05,
     "coef": [
      0.058996002679346814,
      691.3402214178051
     ],
     "chi2": 0.8591570333689318,
     "dof": 3
    },
    "bias_extrap1": 3.5812831487160024e-05,
    "IG_pc": 0.062064841563248464,
    "IG_slope": 0.0621202940981907,
    "blocks": [
     [
      10000000,
      0.0590551277318081,
      NaN,
      1,
      NaN,
      -0.003009713831440365,
      NaN
     ],
     [
      5000000,
      0.05913383241092518,
      3.836535273826769e-05,
      2,
      5.4256802167685924e-05,
      -0.0029310437921508913,
      1.2202671356990184e-05
     ],
     [
      2500000,
      0.0593057336346261,
      4.6027858846794604e-05,
      4,
      9.205571769358921e-05,
      -0.00275930741335975,
      5.410859040040826e-05
     ],
     [
      1250000,
      0.059560537947183634,
      6.746665115749864e-05,
      8,
      0.00019082450614965813,
      -0.0025045684674809294,
      5.3460920889516986e-05
     ],
     [
      625000,
      0.06006159803162242,
      9.7231372161013e-05,
      16,
      0.000388925488644052,
      -0.002003985725389508,
      4.087875375466728e-05
     ],
     [
      312500,
      0.06094957260211173,
      8.352933650626108e-05,
      32,
      0.00047251328217272207,
      -0.001116716915796331,
      7.039977989136757e-05
     ],
     [
      156250,
      0.06258133320100238,
      0.00010005987548132442,
      64,
      0.0008004790038505954,
      0.0005123272406964824,
      7.361897839075349e-05
     ]
    ],
    "ncells": 8766
   },
   "1": {
    "k": 2.3274455442504536,
    "lam": [
     2.9623382,
     4.7215288,
     7.2380736
    ],
    "N": 10000000,
    "exact": 0.07799945206523712,
    "IG_exact": 0.0812052082733978,
    "grass_full": 0.0782553669547088,
    "plugin_full": 0.07929999302549628,
    "bias_full": 0.0002559148894716867,
    "bias_plugin": 0.0013005409602591667,
    "se_full": 7.755718828641691e-05,
    "extrap2": {
     "I_inf": 0.07817444481504143,
     "se": 5.838527036011653e-05,
     "coef": [
      0.07817444481504143,
      1557.6589987325128,
      -53766007.31939081
     ],
     "chi2": 3.693720377263643,
     "dof": 4
    },
    "bias_extrap2": 0.00017499274980431467,
    "extrap1": {
     "I_inf": 0.07815208995419856,
     "se": 6.167483971806084e-05,
     "coef": [
      0.07815208995419856,
      1576.7556104440512
     ],
     "chi2": 1.4756033402041338,
     "dof": 3
    },
    "bias_extrap1": 0.00015263788896144326,
    "IG_pc": 0.08115144432819678,
    "IG_slope": 0.08117539648510602,
    "blocks": [
     [
      10000000,
      0.0782553669547088,
      NaN,
      1,
      NaN,
      -0.0028960773734879736,
      NaN
     ],
     [
      5000000,
      0.07847705539721783,
      0.00010968242753417455,
      2,
      0.00015511437657283385,
      -0.0026744930816318055,
      1.098458590458734e-05
     ],
     [
      2500000,
      0.0788380777372426,
      8.907001138246856e-05,
      4,
      0.00017814002276493712,
      -0.0023140657368021234,
      0.00010759160678905269
     ],
     [
      1250000,
      0.07949098214534922,
      0.00012319872413961257,
      8,
      0.0003484586130906034,
      -0.0016616089643719193,
      7.989576987363318e-05
     ],
     [
      625000,
      0.08062395303286302,
      0.00011534131491087481,
      16,
      0.00046136525964349923,
      -0.0005295585364051688,
      9.603866530639524e-05
     ],
     [
      312500,
      0.0824937043500556,
      0.00011291120835491426,
      32,
      0.0006387222487978163,
      0.001339592581487635,
      8.183841878438213e-05
     ],
     [
      156250,
      0.0859619662286524,
      0.00011134195400933194,
      64,
      0.0008907356320746556,
      0.0048055770976919,
      9.493653775239292e-05
     ]
    ],
    "ncells": 18488
   },
   "2": {
    "k": 2.314872129038684,
    "lam": [
     4.7215288,
     7.2380736,
     10.8081558
    ],
    "N": 10000000,
    "exact": 0.09364234128159979,
    "IG_exact": 0.09653704453059368,
    "grass_full": 0.09398018194507074,
    "plugin_full": 0.09607357822175189,
    "bias_full": 0.00033784066347095076,
    "bias_plugin": 0.0024312369401520983,
    "se_full": 0.00024242975724008805,
    "extrap2": {
     "I_inf": 0.09384197560857585,
     "se": 0.00015285509875645375,
     "coef": [
      0.09384197560857585,
      3192.129664135683,
      -112936624.6269075
     ],
     "chi2": 1.6246757290410259,
     "dof": 4
    },
    "bias_extrap2": 0.00019963432697606143,
    "extrap1": {
     "I_inf": 0.09380151847786981,
     "se": 0.00017130652312185137,
     "coef": [
      0.09380151847786981,
      3143.2024904448804
     ],
     "chi2": 0.8327709705942226,
     "dof": 3
    },
    "bias_extrap1": 0.00015917719627002447,
    "IG_pc": 0.09622637105997316,
    "IG_slope": 0.09649900969882864,
    "blocks": [
     [
      10000000,
      0.09398018194507074,
      NaN,
      1,
      NaN,
      -0.0022461891149024166,
      NaN
     ],
     [
      5000000,
      0.09438969850821799,
      0.0003428474506117496,
      2,
      0.00048485951448017615,
      -0.0018367741405019913,
      1.4180080164773179e-05
     ],
     [
      2500000,
      0.09512865565518136,
      0.00025345107555416576,
      4,
      0.0005069021511083315,
      -0.0010981588992209773,
      4.806328987828076e-05
     ],
     [
      1250000,
      0.09641526180934923,
      0.0001733896421577089,
      8,
      0.0004904199670288994,
      0.00018847711105998005,
      9.901547752328129e-05
     ],
     [
      625000,
      0.09877150057750161,
      0.0001846768673191069,
      16,
      0.0007387074692764276,
      0.0025442639855062527,
      7.356426853489413e-05
     ],
     [
      312500,
      0.10280560317915105,
      0.00016203222195802967,
      32,
      0.0009165926633379728,
      0.006577956049204815,
      8.686263114309198e-05
     ],
     [
      156250,
      0.10966672382456452,
      0.00017974203472873536,
      64,
      0.001437936277829883,
      0.013437847129864454,
      0.00013280389516252591
     ]
    ],
    "ncells": 35852
   },
   "3": {
    "k": 2.2977646116141828,
    "lam": [
     7.2380736,
     10.8081558,
     15.8254404
    ],
    "N": 10000000,
    "exact": 0.10577827373775202,
    "IG_exact": 0.10821670644923805,
    "grass_full": 0.10679048755271303,
    "plugin_full": 0.11078594271537234,
    "bias_full": 0.0010122138149610133,
    "bias_plugin": 0.005007668977620325,
    "se_full": 0.00013257513468549787,
    "extrap2": {
     "I_inf": 0.10652507824230893,
     "se": 8.358530855449738e-05,
     "coef": [
      0.10652507824230893,
      6456.945011910709,
      -261891951.99738574
     ],
     "chi2": 26.98501437188203,
     "dof": 4
    },
    "bias_extrap2": 0.0007468045045569138,
    "extrap1": {
     "I_inf": 0.10645217690368547,
     "se": 9.185240956875982e-05,
     "coef": [
      0.10645217690368547,
      6399.558912141175
     ],
     "chi2": 16.142219957289036,
     "dof": 3
    },
    "bias_extrap1": 0.000673903165933451,
    "IG_pc": 0.10805081064231924,
    "IG_slope": 0.10824516949509577,
    "blocks": [
     [
      10000000,
      0.10679048755271303,
      NaN,
      1,
      NaN,
      -0.001260323089606205,
      NaN
     ],
     [
      5000000,
      0.10764132789214287,
      0.00018748955350567084,
      2,
      0.0002651502693709958,
      -0.00040977682575376456,
      2.7646512561617376e-05
     ],
     [
      2500000,
      0.10910456971061633,
      0.00010145121198073192,
      4,
      0.00020290242396146384,
      0.0010534642165523425,
      8.05925959874378e-05
     ],
     [
      1250000,
      0.11184767703442167,
      0.00010902705745057568,
      8,
      0.0003083750866244695,
      0.0037967217961691804,
      8.372678712429279e-05
     ],
     [
      625000,
      0.11641074282573394,
      0.00015012313394600031,
      16,
      0.0006004925357840013,
      0.008359244992273137,
      0.00013045000873335887
     ],
     [
      312500,
      0.12415110147463987,
      0.00013868843170751564,
      32,
      0.0007845402442600936,
      0.016098387704382287,
      0.0001324948992883439
     ],
     [
      156250,
      0.13720963983371248,
      0.00015670950826501712,
      64,
      0.001253676066120137,
      0.029154755704379545,
      0.00014930251763675266
     ]
    ],
    "ncells": 66274
   },
   "4": {
    "k": 2.2747823040663633,
    "lam": [
     10.8081558,
     15.8254404,
     22.8267664
    ],
    "N": 10000000,
    "exact": 0.11496311129719705,
    "IG_exact": 0.11692980711200042,
    "grass_full": 0.11703924461660975,
    "plugin_full": 0.12422490826929433,
    "bias_full": 0.0020761333194126985,
    "bias_plugin": 0.00926179697209728,
    "se_full": 0.00024315788762471107,
    "extrap2": {
     "I_inf": 0.11661522016377976,
     "se": 0.00016267459935927816,
     "coef": [
      0.11661522016377976,
      11932.969666617686,
      -499747456.5788256
     ],
     "chi2": 34.29416404214388,
     "dof": 4
    },
    "bias_extrap2": 0.0016521088665827077,
    "extrap1": {
     "I_inf": 0.11644301960830646,
     "se": 0.0001767330964051825,
     "coef": [
      0.11644301960830646,
      11697.892752859989
     ],
     "chi2": 17.686258480104563,
     "dof": 3
    },
    "bias_extrap1": 0.0014799083111094041,
    "IG_pc": 0.11683260905119441,
    "IG_slope": 0.1169348015785277,
    "blocks": [
     [
      10000000,
      0.11703924461660975,
      NaN,
      1,
      NaN,
      0.00020663556541533623,
      NaN
     ],
     [
      5000000,
      0.11860206186308453,
      0.0003438771824768594,
      2,
      0.0004863157752494222,
      0.0017690074587287802,
      6.975307319026512e-05
     ],
     [
      2500000,
      0.1213830809538039,
      0.00028306168425642597,
      4,
      0.0005661233685128519,
      0.004550094950415459,
      0.0001370872856009697
     ],
     [
      1250000,
      0.1263481880166688,
      0.00018501122798917946,
      8,
      0.0005232907756271967,
      0.009514657159018903,
      0.00012849650439361872
     ],
     [
      625000,
      0.13487728114082642,
      0.0001878124950866097,
      16,
      0.0007512499803464389,
      0.018043299109253803,
      0.00014483897136034207
     ],
     [
      312500,
      0.14904568669966434,
      0.00020585454893442715,
      32,
      0.0011644891799170514,
      0.032209676340125004,
      0.00014431966327887723
     ],
     [
      156250,
      0.17263785786557082,
      0.00021046324962302324,
      64,
      0.001683705996984186,
      0.055800258952537034,
      0.0001832093844769469
     ]
    ],
    "ncells": 116606
   },
   "5": {
    "k": 2.2484154607817697,
    "lam": [
     15.8254404,
     22.8267664,
     32.5509358
    ],
    "N": 10000000,
    "exact": 0.12176687391621015,
    "IG_exact": 0.12330823612531601,
    "grass_full": 0.12566688737486764,
    "plugin_full": 0.13822305409520474,
    "bias_full": 0.0039000134586574947,
    "bias_plugin": 0.016456180178994598,
    "se_full": 0.000196570525246737,
    "extrap2": {
     "I_inf": 0.12454437333983506,
     "se": 0.0001444802813944262,
     "coef": [
      0.12454437333983506,
      21852.001756187306,
      -1008725570.7279674
     ],
     "chi2": 101.96049346242127,
     "dof": 4
    },
    "bias_extrap2": 0.0027774994236249156,
    "extrap1": {
     "I_inf": 0.12452558123858555,
     "se": 0.0001491850306752743,
     "coef": [
      0.12452558123858555,
      20909.66535283997
     ],
     "chi2": 73.91122761006734,
     "dof": 3
    },
    "bias_extrap1": 0.0027587073223754033,
    "IG_pc": 0.1233072101244382,
    "IG_slope": 0.1233657661360379,
    "blocks": [
     [
      10000000,
      0.12566688737486764,
      NaN,
      1,
      NaN,
      0.0023596772504294455,
      NaN
     ],
     [
      5000000,
      0.12859642534795235,
      0.0002779927027667384,
      2,
      0.00039314105049347405,
      0.005289202010866502,
      0.0001465912019596935
     ],
     [
      2500000,
      0.1338241357636183,
      0.0002117017629934275,
      4,
      0.000423403525986855,
      0.010516775984759332,
      0.0001576935433641586
     ],
     [
      1250000,
      0.1427204071157282,
      0.0002910860203823324,
      8,
      0.0008233155956838113,
      0.01941244215435879,
      0.0001934662582660897
     ],
     [
      625000,
      0.1575272550200162,
      0.0001932157547178229,
      16,
      0.0007728630188712916,
      0.034217681502659386,
      0.00018107918531149616
     ],
     [
      312500,
      0.18271440264606537,
      0.00026342563127901996,
      32,
      0.001490160401725937,
      0.05940209865607919,
      0.0002214201745369273
     ],
     [
      156250,
      0.22336549364061348,
      0.0002729386085139951,
      64,
      0.0021835088681119606,
      0.10004992024745789,
      0.00022512072416299645
     ]
    ],
    "ncells": 198617
   },
   "6": {
    "k": 2.2202429182614347,
    "lam": [
     22.8267664,
     32.5509358,
     45.9967405
    ],
    "N": 10000000,
    "exact": 0.1267109906334441,
    "IG_exact": 0.12789593103534344,
    "grass_full": 0.1339628413198355,
    "plugin_full": 0.1552738626864425,
    "bias_full": 0.007251850686391392,
    "bias_plugin": 0.0285628720529984,
    "se_full": 6.607897826602175e-05,
    "extrap2": {
     "I_inf": 0.13070919698558317,
     "se": 6.239720950058763e-05,
     "coef": [
      0.13070919698558317,
      40358.242971790714,
      -2240641428.2760344
     ],
     "chi2": 729.7590595015,
     "dof": 4
    },
    "bias_extrap2": 0.003998206352139072,
    "extrap1": {
     "I_inf": 0.13069374868433722,
     "se": 6.418134136952499e-05,
     "coef": [
      0.13069374868433722,
      39506.358136937786
     ],
     "chi2": 560.1895580146215,
     "dof": 3
    },
    "bias_extrap1": 0.003982758050893126,
    "IG_pc": 0.1280245888534148,
    "IG_slope": 0.12791937513606594,
    "blocks": [
     [
      10000000,
      0.1339628413198355,
      NaN,
      1,
      NaN,
      0.005938252466420685,
      NaN
     ],
     [
      5000000,
      0.1393270843936376,
      9.344978725156494e-05,
      2,
      0.0001321579565320435,
      0.01130190255757739,
      3.87111259886469e-05
     ],
     [
      2500000,
      0.14860081439672257,
      0.00017980371953940665,
      4,
      0.0003596074390788133,
      0.020575397181038756,
      0.00018023382140864284
     ],
     [
      1250000,
      0.16391450764248794,
      0.0001828603996197054,
      8,
      0.0005172073143263027,
      0.03588876980244358,
      0.0001331061367494857
     ],
     [
      625000,
      0.18959407912437654,
      0.0003236022320938854,
      16,
      0.0012944089283755415,
      0.06156694277147491,
      0.0001770266285053814
     ],
     [
      312500,
      0.2315326164407558,
      0.0003476256269237694,
      32,
      0.0019664675048961778,
      0.10350553366961678,
      0.000250264448987536
     ],
     [
      156250,
      0.29815017211340133,
      0.00030852499905046954,
      64,
      0.0024681999924037563,
      0.17011929743122783,
      0.00025642687399373456
     ]
    ],
    "ncells": 327241
   },
   "7": {
    "k": 2.1916947552398236,
    "lam": [
     32.5509358,
     45.9967405,
     64.5475706
    ],
    "N": 10000000,
    "exact": 0.13032304013156973,
    "IG_exact": 0.13122271250182208,
    "grass_full": 0.14293600435482645,
    "plugin_full": 0.17780269245649194,
    "bias_full": 0.012612964223256723,
    "bias_plugin": 0.04747965232492221,
    "se_full": 2.404550892758992e-05,
    "extrap2": {
     "I_inf": 0.13684990797335803,
     "se": 2.6489463352867522e-05,
     "coef": [
      0.13684990797335803,
      69814.65953153124,
      -4324861472.636032
     ],
     "chi2": 6761.9313225054975,
     "dof": 4
    },
    "bias_extrap2": 0.0065268678417882975,
    "extrap1": {
     "I_inf": 0.13689084590657694,
     "se": 2.738018954640395e-05,
     "coef": [
      0.13689084590657694,
      68515.88723978966
     ],
     "chi2": 5593.583153557369,
     "dof": 3
    },
    "bias_extrap1": 0.006567805775007207,
    "IG_pc": 0.13107070678405383,
    "IG_slope": 0.1312273600010048,
    "blocks": [
     [
      10000000,
      0.14293600435482645,
      NaN,
      1,
      NaN,
      0.01186529757077262,
      NaN
     ],
     [
      5000000,
      0.15210211474114832,
      3.4005484839561007e-05,
      2,
      4.809101785517985e-05,
      0.02103152730232849,
      0.00018232075147495141
     ],
     [
      2500000,
      0.1678064421877452,
      0.00015805741166958684,
      4,
      0.0003161148233391737,
      0.03673585124577419,
      9.625379750508275e-05
     ],
     [
      1250000,
      0.19403409098042013,
      0.00013810379620104237,
      8,
      0.00039061652320544814,
      0.0629628123011756,
      0.0002125264439083083
     ],
     [
      625000,
      0.23649479211343571,
      0.00024133742370581457,
      16,
      0.0009653496948232583,
      0.10542342189807875,
      0.00018192420553508548
     ],
     [
      312500,
      0.30429789034780635,
      0.00025555442200485127,
      32,
      0.001445634118094712,
      0.17322461253383664,
      0.0002619444871796411
     ],
     [
      156250,
      0.4093975501425919,
      0.0002652865016006241,
      64,
      0.0021222920128049928,
      0.27832203296911107,
      0.0003046430800379745
     ]
    ],
    "ncells": 521485
   }
  },
  "1": {
   "0": {
    "k": 2.253559767264784,
    "lam": [
     0.7263566,
     0.9516729,
     1.2406259
    ],
    "N": 10000000,
    "exact": 0.024264231405047163,
    "IG_exact": 0.026465498220762808,
    "grass_full": 0.024344210107162922,
    "plugin_full": 0.024422386031658583,
    "bias_full": 7.997870211575928e-05,
    "bias_plugin": 0.00015815462661141963,
    "se_full": 7.5822038260915966e-06,
    "extrap2": {
     "I_inf": 0.024334894834807438,
     "se": 7.811834159285733e-06,
     "coef": [
      0.024334894834807438,
      120.30202787226939,
      -5379341.940886303
     ],
     "chi2": 0.5277304960915011,
     "dof": 4
    },
    "bias_extrap2": 7.066342976027457e-05,
    "extrap1": {
     "I_inf": 0.024334417086193473,
     "se": 8.108576502169822e-06,
     "coef": [
      0.024334417086193473,
      121.91343259828543
     ],
     "chi2": 0.4172393643675113,
     "dof": 3
    },
    "bias_extrap1": 7.018568114630988e-05,
    "IG_pc": 0.026522598149286352,
    "IG_slope": 0.026531318329651297,
    "blocks": [
     [
      10000000,
      0.024344210107162922,
      NaN,
      1,
      NaN,
      -0.0021783880421234296,
      NaN
     ],
     [
      5000000,
      0.024363471677419923,
      1.0722855483535909e-05,
      2,
      1.5164407652183195e-05,
      -0.0021591795154507765,
      2.7102133341512513e-05
     ],
     [
      2500000,
      0.024388252632810747,
      5.181846878824948e-05,
      4,
      0.00010363693757649896,
      -0.0021345802148223375,
      2.0790796144186492e-05
     ],
     [
      1250000,
      0.02443691045278995,
      3.4047786213147647e-05,
      8,
      9.630168206282618e-05,
      -0.0020859526283270122,
      2.4329976512258727e-05
     ],
     [
      625000,
      0.02451049066285671,
      6.111199435582422e-05,
      16,
      0.0002444479774232969,
      -0.0020128713513427763,
      2.9940969480849117e-05
     ],
     [
      312500,
      0.024644302128070672,
      6.090209032501879e-05,
      32,
      0.0003445142484580513,
      -0.001879698122198879,
      3.769694889536741e-05
     ],
     [
      156250,
      0.024890067471264737,
      6.62646105919841e-05,
      64,
      0.0005301168847358729,
      -0.00163608905835639,
      3.963561725882266e-05
     ]
    ],
    "ncells": 1583
   },
   "1": {
    "k": 2.115694347073856,
    "lam": [
     0.9516729,
     1.2406259,
     1.6159185
    ],
    "N": 10000000,
    "exact": 0.03428357291613142,
    "IG_exact": 0.037250084093951356,
    "grass_full": 0.034229385170073456,
    "plugin_full": 0.03436151994278447,
    "bias_full": -5.4187746057962616e-05,
    "bias_plugin": 7.794702665304964e-05,
    "se_full": 3.3146084617693255e-05,
    "extrap2": {
     "I_inf": 0.03421290476614541,
     "se": 2.7143329103184016e-05,
     "coef": [
      0.03421290476614541,
      192.08231309502966,
      -7584033.802482857
     ],
     "chi2": 0.14563037106166793,
     "dof": 4
    },
    "bias_extrap2": -7.066814998600568e-05,
    "extrap1": {
     "I_inf": 0.03421088537066028,
     "se": 2.8835841743965268e-05,
     "coef": [
      0.03421088537066028,
      194.95962475487556
     ],
     "chi2": 0.053195375752909634,
     "dof": 3
    },
    "bias_extrap1": -7.268754547114231e-05,
    "IG_pc": 0.037105598167984616,
    "IG_slope": 0.03720341484475131,
    "blocks": [
     [
      10000000,
      0.034229385170073456,
      NaN,
      1,
      NaN,
      -0.0028762129979111595,
      NaN
     ],
     [
      5000000,
      0.03424526206710965,
      4.6875642405908025e-05,
      2,
      6.629216923538651e-05,
      -0.002860487120651338,
      1.7306713225404002e-05
     ],
     [
      2500000,
      0.034293049543053566,
      4.439875029686653e-05,
      4,
      8.879750059373306e-05,
      -0.002812732104991283,
      2.7527955769710242e-05
     ],
     [
      1250000,
      0.03437606618194078,
      6.479003892005236e-05,
      8,
      0.00018325390349483743,
      -0.0027297410581812983,
      2.601598680826263e-05
     ],
     [
      625000,
      0.03451249257031186,
      8.884917383443195e-05,
      16,
      0.0003553966953377278,
      -0.0025947416990657955,
      5.789276825592333e-05
     ],
     [
      312500,
      0.0347327404464845,
      8.008469853975058e-05,
      32,
      0.0004530274672539043,
      -0.0023751412034719835,
      4.622424969826128e-05
     ],
     [
      156250,
      0.035134498121221436,
      7.496658351426959e-05,
      64,
      0.0005997326681141567,
      -0.0019747153275172192,
      4.413413189585354e-05
     ]
    ],
    "ncells": 2494
   },
   "2": {
    "k": 2.0055392743696423,
    "lam": [
     1.2406259,
     1.6159185,
     2.1095941
    ],
    "N": 10000000,
    "exact": 0.04563642521380282,
    "IG_exact": 0.0493168091566837,
    "grass_full": 0.04557333726256729,
    "plugin_full": 0.04577933840220183,
    "bias_full": -6.308795123552424e-05,
    "bias_plugin": 0.00014291318839901312,
    "se_full": 6.18479635087944e-05,
    "extrap2": {
     "I_inf": 0.04554918431466589,
     "se": 5.2332845088773116e-05,
     "coef": [
      0.04554918431466589,
      284.74424719846513,
      -8302288.959555193
     ],
     "chi2": 0.07300281752908212,
     "dof": 4
    },
    "bias_extrap2": -8.724089913692695e-05,
    "extrap1": {
     "I_inf": 0.04554720380855891,
     "se": 5.4366286805839794e-05,
     "coef": [
      0.04554720380855891,
      284.7954043630282
     ],
     "chi2": 0.03392608985435013,
     "dof": 3
    },
    "bias_extrap1": -8.922140524390831e-05,
    "IG_pc": 0.0491796897450689,
    "IG_slope": 0.04934446254411628,
    "blocks": [
     [
      10000000,
      0.04557333726256729,
      NaN,
      1,
      NaN,
      -0.0036063524825016083,
      NaN
     ],
     [
      5000000,
      0.04560189170423268,
      8.746622879929333e-05,
      2,
      0.00012369592701758883,
      -0.0035780150504984808,
      2.274823175629423e-05
     ],
     [
      2500000,
      0.045668736933756726,
      0.00017059898298364383,
      4,
      0.00034119796596728766,
      -0.0035120344784515447,
      8.956664999104428e-05
     ],
     [
      1250000,
      0.045794494885203596,
      0.00012342662641603392,
      8,
      0.00034910321807102496,
      -0.0033864741083946513,
      7.125662119837662e-05
     ],
     [
      625000,
      0.04599495946443388,
      0.00011223526240487402,
      16,
      0.0004489410496194961,
      -0.003186388104237043,
      6.878149148151014e-05
     ],
     [
      312500,
      0.046360075009588025,
      0.00010998364850464437,
      32,
      0.0006221614694181738,
      -0.002822947856482843,
      6.891009666666355e-05
     ],
     [
      156250,
      0.04703466270623831,
      0.00011618016313336488,
      64,
      0.000929441305066919,
      -0.0021503310322034197,
      6.449949508362658e-05
     ]
    ],
    "ncells": 3920
   },
   "3": {
    "k": 1.9229249825223325,
    "lam": [
     1.6159185,
     2.1095941,
     2.7612215
    ],
    "N": 10000000,
    "exact": 0.05758089952663759,
    "IG_exact": 0.06180422967135752,
    "grass_full": 0.05767914986805245,
    "plugin_full": 0.05801060457003793,
    "bias_full": 9.825034141485584e-05,
    "bias_plugin": 0.0004297050434003344,
    "se_full": 2.575364483343124e-05,
    "extrap2": {
     "I_inf": 0.057627792435261956,
     "se": 2.357432140590128e-05,
     "coef": [
      0.057627792435261956,
      526.1820108248581,
      -22173596.715777308
     ],
     "chi2": 0.33696883955643714,
     "dof": 4
    },
    "bias_extrap2": 4.689290862436302e-05,
    "extrap1": {
     "I_inf": 0.057626600209366496,
     "se": 2.4891227643291088e-05,
     "coef": [
      0.057626600209366496,
      524.5117782584355
     ],
     "chi2": 0.02171923964330012,
     "dof": 3
    },
    "bias_extrap1": 4.5700682728903874e-05,
    "IG_pc": 0.06174767085623826,
    "IG_slope": 0.06176688187867817,
    "blocks": [
     [
      10000000,
      0.05767914986805245,
      NaN,
      1,
      NaN,
      -0.00406852098818581,
      NaN
     ],
     [
      5000000,
      0.05773107269784017,
      3.642115380397825e-05,
      2,
      5.150728966686249e-05,
      -0.0040166441910802625,
      5.588358045487823e-05
     ],
     [
      2500000,
      0.05783251133092859,
      9.257659093827707e-05,
      4,
      0.00018515318187655415,
      -0.0039153557999201585,
      0.00011762492224782707
     ],
     [
      1250000,
      0.05806507192539101,
      0.0001394361559734874,
      8,
      0.0003943850057257523,
      -0.003683307905469427,
      9.876082459199635e-05
     ],
     [
      625000,
      0.058461419753946475,
      0.00011370401924863919,
      16,
      0.00045481607699455676,
      -0.0032876101236899865,
      8.793814649424711e-05
     ],
     [
      312500,
      0.05905339980050725,
      9.79082664292983e-05,
      32,
      0.0005538527930110083,
      -0.0026961233571765383,
      7.779462093263638e-05
     ],
     [
      156250,
      0.06009258950778132,
      9.92364229566932e-05,
      64,
      0.0007938913836535456,
      -0.001658767433638335,
      7.333531979101056e-05
     ]
    ],
    "ncells": 6150
   },
   "4": {
    "k": 1.8629567900811304,
    "lam": [
     2.1095941,
     2.7612215,
     3.6236408
    ],
    "N": 10000000,
    "exact": 0.06951141204643443,
    "IG_exact": 0.07404156549824323,
    "grass_full": 0.06953306854221175,
    "plugin_full": 0.07006166250212065,
    "bias_full": 2.1656495777316875e-05,
    "bias_plugin": 0.0005502504556862131,
    "se_full": 6.479880479856948e-06,
    "extrap2": {
     "I_inf": 0.06945096320850444,
     "se": 9.697141545931508e-06,
     "coef": [
      0.06945096320850444,
      879.7832487196372,
      -42201386.14323863
     ],
     "chi2": 3.5135806105082907,
     "dof": 4
    },
    "bias_extrap2": -6.044883792999389e-05,
    "extrap1": {
     "I_inf": 0.06944826216029368,
     "se": 1.0726242636252772e-05,
     "coef": [
      0.06944826216029368,
      893.0449689320641
     ],
     "chi2": 2.713549415377038,
     "dof": 3
    },
    "bias_extrap1": -6.314988614075645e-05,
    "IG_pc": 0.07394691611135928,
    "IG_slope": 0.07400963578474834,
    "blocks": [
     [
      10000000,
      0.06953306854221175,
      NaN,
      1,
      NaN,
      -0.004413847569147533,
      NaN
     ],
     [
      5000000,
      0.0696366267364219,
      9.163934857170375e-06,
      2,
      1.2959760959713896e-05,
      -0.004310118252579702,
      7.838901191926233e-05
     ],
     [
      2500000,
      0.06979775077002826,
      8.029721812544129e-05,
      4,
      0.00016059443625088257,
      -0.004149208426017424,
      5.452487209107721e-05
     ],
     [
      1250000,
      0.07015053389660708,
      0.00013840036995900115,
      8,
      0.00039145536046694663,
      -0.003796892705184105,
      6.0733562776983546e-05
     ],
     [
      625000,
      0.07072711630143108,
      0.00014426135814812118,
      16,
      0.0005770454325924847,
      -0.0032215005819198382,
      5.980610829698369e-05
     ],
     [
      312500,
      0.07169545429743746,
      0.00013022282028744012,
      32,
      0.0007366515143238882,
      -0.0022538063871429914,
      6.628433289059769e-05
     ],
     [
      156250,
      0.07338904276283087,
      0.0001344162365019338,
      64,
      0.0010753298920154705,
      -0.0005620663501041537,
      7.348503296625102e-05
     ]
    ],
    "ncells": 9600
   },
   "5": {
    "k": 1.825017569222005,
    "lam": [
     2.7612215,
     3.6236408,
     4.7717191
    ],
    "N": 10000000,
    "exact": 0.08083585780443735,
    "IG_exact": 0.08540975557043895,
    "grass_full": 0.0811581770330001,
    "plugin_full": 0.0819870291549254,
    "bias_full": 0.0003223192285627535,
    "bias_plugin": 0.0011511713504880478,
    "se_full": 8.447234944957542e-05,
    "extrap2": {
     "I_inf": 0.0810651373024805,
     "se": 6.95097926554551e-05,
     "coef": [
      0.0810651373024805,
      1253.1705634005784,
      -39769267.135537915
     ],
     "chi2": 0.7293004530772456,
     "dof": 4
    },
    "bias_extrap2": 0.0002292794980431473,
    "extrap1": {
     "I_inf": 0.08106112917910452,
     "se": 7.26544405232744e-05,
     "coef": [
      0.08106112917910452,
      1234.027797158555
     ],
     "chi2": 0.5789768126318228,
     "dof": 3
    },
    "bias_extrap1": 0.0002252713746671714,
    "IG_pc": 0.08565682748055962,
    "IG_slope": 0.08541600532522096,
    "blocks": [
     [
      10000000,
      0.0811581770330001,
      NaN,
      1,
      NaN,
      -0.004498650447559524,
      NaN
     ],
     [
      5000000,
      0.0813094205073348,
      0.00011946194223710903,
      2,
      0.00016894469889915087,
      -0.004347384644405171,
      7.562719751892655e-06
     ],
     [
      2500000,
      0.08160816710392504,
      0.0001741082081897817,
      4,
      0.0003482164163795634,
      -0.00404954979221029,
      3.9786680208504094e-05
     ],
     [
      1250000,
      0.08211592055326389,
      0.00012838595373424467,
      8,
      0.0003631303139783471,
      -0.0035419365142873513,
      7.562277213469562e-05
     ],
     [
      625000,
      0.0829870226598517,
      0.00014616765246958482,
      16,
      0.0005846706098783393,
      -0.002671470102905294,
      8.778113232436419e-05
     ],
     [
      312500,
      0.08460927347323821,
      0.00014845680747528172,
      32,
      0.0008397985222326197,
      -0.0010508446122034529,
      0.00010595075197290267
     ],
     [
      156250,
      0.08746838359800348,
      0.00014881092404531293,
      64,
      0.0011904873923625034,
      0.0018063685571801111,
      0.00011327460581335306
     ]
    ],
    "ncells": 14803
   },
   "6": {
    "k": 1.8026710691344126,
    "lam": [
     3.6236408,
     4.7717191,
     6.3066098
    ],
    "N": 10000000,
    "exact": 0.0911760176344402,
    "IG_exact": 0.09556229525715336,
    "grass_full": 0.09127616570250652,
    "plugin_full": 0.09260173022969109,
    "bias_full": 0.00010014806806631082,
    "bias_plugin": 0.001425712595250886,
    "se_full": 0.00012969967328470551,
    "extrap2": {
     "I_inf": 0.09116406068338005,
     "se": 9.588249945811751e-05,
     "coef": [
      0.09116406068338005,
      2060.844514995144,
      -73465469.55609928
     ],
     "chi2": 1.6711006890881588,
     "dof": 4
    },
    "bias_extrap2": -1.1956951060154708e-05,
    "extrap1": {
     "I_inf": 0.09114731977362035,
     "se": 0.0001030743091785663,
     "coef": [
      0.09114731977362035,
      2032.4234354935747
     ],
     "chi2": 1.0991794812684603,
     "dof": 3
    },
    "bias_extrap1": -2.8697860819854037e-05,
    "IG_pc": 0.09529985607006101,
    "IG_slope": 0.09559254809950618,
    "blocks": [
     [
      10000000,
      0.09127616570250652,
      NaN,
      1,
      NaN,
      -0.004023690367554497,
      NaN
     ],
     [
      5000000,
      0.09154885384378897,
      0.00018342303699458995,
      2,
      0.0002593993465694111,
      -0.0037514369745943327,
      5.393821844196233e-06
     ],
     [
      2500000,
      0.09206070982203163,
      0.00017401360438916243,
      4,
      0.00034802720877832486,
      -0.0032394904129536793,
      2.513731174733407e-05
     ],
     [
      1250000,
      0.0928595086512547,
      0.00015531792838924773,
      8,
      0.00043930544161553464,
      -0.0024409049428244234,
      8.027504492192204e-05
     ],
     [
      625000,
      0.0943440591061121,
      0.0001540991738332801,
      16,
      0.0006163966953331204,
      -0.0009566812472036577,
      0.00010073221642218093
     ],
     [
      312500,
      0.09693065328027015,
      0.00013506837920477334,
      32,
      0.0007640621348765703,
      0.0016285785213755902,
      0.0001021712156063454
     ],
     [
      156250,
      0.10136055595304723,
      0.00014396292331664564,
      64,
      0.001151703386533165,
      0.006056012413306674,
      0.0001277887314372707
     ]
    ],
    "ncells": 23131
   },
   "7": {
    "k": 1.7920565731803486,
    "lam": [
     4.7717191,
     6.3066098,
     8.3642443
    ],
    "N": 10000000,
    "exact": 0.10032810913648078,
    "IG_exact": 0.10435312674429832,
    "grass_full": 0.1008252829475147,
    "plugin_full": 0.102896201458484,
    "bias_full": 0.0004971738110339102,
    "bias_plugin": 0.00256809232200321,
    "se_full": 0.00011206126216039297,
    "extrap2": {
     "I_inf": 0.1006509607899886,
     "se": 7.95003962438377e-05,
     "coef": [
      0.1006509607899886,
      3215.8208619580887,
      -115522374.17850761
     ],
     "chi2": 4.6670463357513725,
     "dof": 4
    },
    "bias_extrap2": 0.0003228516535078163,
    "extrap1": {
     "I_inf": 0.10064199832517874,
     "se": 8.46196586052613e-05,
     "coef": [
      0.10064199832517874,
      3153.3756061568074
     ],
     "chi2": 3.784689456896201,
     "dof": 3
    },
    "bias_extrap1": 0.0003138891886979578,
    "IG_pc": 0.10409649114430465,
    "IG_slope": 0.10432288019534774,
    "blocks": [
     [
      10000000,
      0.1008252829475147,
      NaN,
      1,
      NaN,
      -0.003271208196789957,
      NaN
     ],
     [
      5000000,
      0.10124408015526054,
      0.00015847855676387468,
      2,
      0.00022412252432078597,
      -0.002852491624583446,
      5.245476588596614e-05
     ],
     [
      2500000,
      0.10202871301244198,
      0.00010319489208386404,
      4,
      0.00020638978416772809,
      -0.0020677985154625676,
      9.005598405367138e-05
     ],
     [
      1250000,
      0.10327728593920293,
      0.0001667126454240668,
      8,
      0.0004715345683556244,
      -0.0008195229067063572,
      8.812705600343292e-05
     ],
     [
      625000,
      0.10558386867473923,
      0.00015758697706326044,
      16,
      0.0006303479082530417,
      0.001486820869300397,
      0.00010850129416789731
     ],
     [
      312500,
      0.10961598304138154,
      0.00015407315562265963,
      32,
      0.000871569385116743,
      0.005518324585380463,
      0.00012770848538676166
     ],
     [
      156250,
      0.1165239893147654,
      0.00014102598924485476,
      64,
      0.001128207913958838,
      0.012423181129084974,
      0.00011455588984281604
     ]
    ],
    "ncells": 35136
   }
  },
  "2": {
   "0": {
    "k": 2.057692375174318,
    "lam": [
     0.3218863,
     0.3668293,
     0.4283172
    ],
    "N": 10000000,
    "exact": 0.007903646132834383,
    "IG_exact": 0.008876567449546983,
    "grass_full": 0.007906673197066283,
    "plugin_full": 0.007923671966039159,
    "bias_full": 3.027064231900245e-06,
    "bias_plugin": 2.002583320477591e-05,
    "se_full": 1.7659010754327474e-05,
    "extrap2": {
     "I_inf": 0.007904577399029895,
     "se": 1.482335882945553e-05,
     "coef": [
      0.007904577399029895,
      20.429330807259515,
      -36727.2764518297
     ],
     "chi2": 0.012684911012533915,
     "dof": 4
    },
    "bias_extrap2": 9.312661955127033e-07,
    "extrap1": {
     "I_inf": 0.007904895186549049,
     "se": 1.5707989141093825e-05,
     "coef": [
      0.007904895186549049,
      19.31558071607318
     ],
     "chi2": 0.011142650715171416,
     "dof": 3
    },
    "bias_extrap1": 1.2490537146664371e-06,
    "IG_pc": 0.008885154244209667,
    "IG_slope": 0.008850897369393745,
    "blocks": [
     [
      10000000,
      0.007906673197066283,
      NaN,
      1,
      NaN,
      -0.0009784810471433845,
      NaN
     ],
     [
      5000000,
      0.007908426704042348,
      2.4973612506862253e-05,
      2,
      3.531802150865495e-05,
      -0.000976690350609456,
      1.256602654075168e-05
     ],
     [
      2500000,
      0.007912312053886872,
      2.3796457223029288e-05,
      4,
      4.7592914446058576e-05,
      -0.0009728827153655975,
      1.1407821992667728e-05
     ],
     [
      1250000,
      0.007922949752204644,
      3.1199691498511125e-05,
      8,
      8.824605371810197e-05,
      -0.0009623320514750816,
      1.4075906481492404e-05
     ],
     [
      625000,
      0.007932385126438346,
      5.5648552177726374e-05,
      16,
      0.0002225942087109055,
      -0.0009542342110984594,
      1.4698617419984526e-05
     ],
     [
      312500,
      0.007970758779578035,
      5.128081428320285e-05,
      32,
      0.0002900880921953656,
      -0.0009171860646900439,
      1.4886090267109962e-05
     ],
     [
      156250,
      0.008033719176965687,
      4.7205633095085436e-05,
      64,
      0.0003776450647606835,
      -0.0008567044627301251,
      1.894329733303997e-05
     ]
    ],
    "ncells": 435
   },
   "1": {
    "k": 1.730669889634414,
    "lam": [
     0.3668293,
     0.4283172,
     0.5108193
    ],
    "N": 10000000,
    "exact": 0.012388095852380595,
    "IG_exact": 0.014090448178139373,
    "grass_full": 0.012352835984055233,
    "plugin_full": 0.012378683695882131,
    "bias_full": -3.525986832536229e-05,
    "bias_plugin": -9.412156498463803e-06,
    "se_full": 5.4598067444803385e-05,
    "extrap2": {
     "I_inf": 0.012346822968000997,
     "se": 3.809102162213713e-05,
     "coef": [
      0.012346822968000997,
      40.26304944052036,
      -1299127.922804922
     ],
     "chi2": 0.01651136640284854,
     "dof": 4
    },
    "bias_extrap2": -4.1272884379597516e-05,
    "extrap1": {
     "I_inf": 0.012349437032174948,
     "se": 4.03989952755028e-05,
     "coef": [
      0.012349437032174948,
      32.905355620424416
     ],
     "chi2": 0.001092078662175793,
     "dof": 3
    },
    "bias_extrap1": -3.86588202056469e-05,
    "IG_pc": 0.01405222900083076,
    "IG_slope": 0.014062081562240293,
    "blocks": [
     [
      10000000,
      0.012352835984055233,
      NaN,
      1,
      NaN,
      -0.0016993930167755276,
      NaN
     ],
     [
      5000000,
      0.012353996209318652,
      7.72133274598019e-05,
      2,
      0.00010919613488960678,
      -0.001698226425038629,
      2.1972041799726318e-05
     ],
     [
      2500000,
      0.012363549103844296,
      4.91358211611419e-05,
      4,
      9.82716423222838e-05,
      -0.00168868989527947,
      1.0443253978085072e-05
     ],
     [
      1250000,
      0.012375365992119303,
      7.805416128225411e-05,
      8,
      0.0002207705069700414,
      -0.0016778881830522407,
      3.740376276647956e-05
     ],
     [
      625000,
      0.012401968061749313,
      6.749525688633186e-05,
      16,
      0.00026998102754532743,
      -0.0016521583698233932,
      3.296432091113893e-05
     ],
     [
      312500,
      0.012467517977856002,
      6.915142447764977e-05,
      32,
      0.00039117952941484455,
      -0.0015883990780232939,
      3.283015011282758e-05
     ],
     [
      156250,
      0.01255063942197876,
      5.997440766508724e-05,
      64,
      0.0004797952613206979,
      -0.0015073329238680523,
      3.0089479345780773e-05
     ]
    ],
    "ncells": 628
   },
   "2": {
    "k": 1.544757561253505,
    "lam": [
     0.4283172,
     0.5108193,
     0.621606
    ],
    "N": 10000000,
    "exact": 0.017853908446777693,
    "IG_exact": 0.020430656411998708,
    "grass_full": 0.017745574077956405,
    "plugin_full": 0.01778732715820386,
    "bias_full": -0.00010833436882128761,
    "bias_plugin": -6.658128857383455e-05,
    "se_full": 0.00014000444029093275,
    "extrap2": {
     "I_inf": 0.01774754115196768,
     "se": 8.233396108680668e-05,
     "coef": [
      0.01774754115196768,
      36.769972119347756,
      985359.7424283929
     ],
     "chi2": 0.005658402921878616,
     "dof": 4
    },
    "bias_extrap2": -0.00010636729481001278,
    "extrap1": {
     "I_inf": 0.017747927271027576,
     "se": 9.358255365610021e-05,
     "coef": [
      0.017747927271027576,
      37.51420397869116
     ],
     "chi2": 0.004820749823003343,
     "dof": 3
    },
    "bias_extrap1": -0.00010598117575011737,
    "IG_pc": 0.02023216122106798,
    "IG_slope": 0.020456467018395087,
    "blocks": [
     [
      10000000,
      0.017745574077956405,
      NaN,
      1,
      NaN,
      -0.002486587143111573,
      NaN
     ],
     [
      5000000,
      0.017752253961812237,
      0.00019799617825189128,
      2,
      0.0002800088805818655,
      -0.0024807013623169023,
      6.748772618117745e-05
     ],
     [
      2500000,
      0.017766571765967853,
      0.00013536192880180808,
      4,
      0.00027072385760361616,
      -0.0024666283705417607,
      6.76482420866766e-05
     ],
     [
      1250000,
      0.01778180292365028,
      9.503706145861087e-05,
      8,
      0.00026880540248570573,
      -0.0024513577101123486,
      5.1024899173945016e-05
     ],
     [
      625000,
      0.017806726605945955,
      7.23095849328882e-05,
      16,
      0.0002892383397315528,
      -0.002426743994296283,
      4.173760872949711e-05
     ],
     [
      312500,
      0.017875678300801,
      6.93367637820692e-05,
      32,
      0.00039222796684664754,
      -0.002359578502600953,
      4.178246452077389e-05
     ],
     [
      156250,
      0.0180232199331605,
      6.778862270333868e-05,
      64,
      0.0005423089816267094,
      -0.002216152477420817,
      4.083015084522829e-05
     ]
    ],
    "ncells": 869
   },
   "3": {
    "k": 1.4447516283035624,
    "lam": [
     0.5108193,
     0.621606,
     0.7686635
    ],
    "N": 10000000,
    "exact": 0.024137529500081828,
    "IG_exact": 0.027619303586881874,
    "grass_full": 0.02413890549538955,
    "plugin_full": 0.02419992418218664,
    "bias_full": 1.3759953077230325e-06,
    "bias_plugin": 6.239468210481047e-05,
    "se_full": 2.7210574281818044e-06,
    "extrap2": {
     "I_inf": 0.02413022548383637,
     "se": 4.4241583288287484e-06,
     "coef": [
      0.02413022548383637,
      95.33497564313824,
      -5113588.494984271
     ],
     "chi2": 0.4817547049226348,
     "dof": 4
    },
    "bias_extrap2": -7.304016245459483e-06,
    "extrap1": {
     "I_inf": 0.024129747670425184,
     "se": 4.770518518112199e-06,
     "coef": [
      0.024129747670425184,
      98.10865446298548
     ],
     "chi2": 0.38418094088610033,
     "dof": 3
    },
    "bias_extrap1": -7.78182965664384e-06,
    "IG_pc": 0.027576373419992056,
    "IG_slope": 0.027621674186132303,
    "blocks": [
     [
      10000000,
      0.02413890549538955,
      NaN,
      1,
      NaN,
      -0.0034374679246025053,
      NaN
     ],
     [
      5000000,
      0.024150744243178757,
      3.848156318930762e-06,
      2,
      5.44211485636361e-06,
      -0.0034256222406076984,
      1.8727104178413792e-05
     ],
     [
      2500000,
      0.024173180807580685,
      4.3618868503474516e-05,
      4,
      8.723773700694903e-05,
      -0.0034034183066741905,
      4.7830577483377084e-05
     ],
     [
      1250000,
      0.024206018075811464,
      7.405597447702595e-05,
      8,
      0.00020946192696033177,
      -0.0033708542449714532,
      5.23349964335096e-05
     ],
     [
      625000,
      0.02425740800021381,
      6.746005757881858e-05,
      16,
      0.0002698402303152743,
      -0.0033198074563385764,
      5.098708492721425e-05
     ],
     [
      312500,
      0.024357752382594355,
      6.603823891228017e-05,
      32,
      0.0003735686924199252,
      -0.0032205528184144523,
      4.754623786597578e-05
     ],
     [
      156250,
      0.024539499967000555,
      7.540251676393707e-05,
      64,
      0.0006032201341114966,
      -0.0030426420643063206,
      4.5227067346329684e-05
     ]
    ],
    "ncells": 1223
   },
   "4": {
    "k": 1.3951363639799412,
    "lam": [
     0.621606,
     0.7686635,
     0.9637417
    ],
    "N": 10000000,
    "exact": 0.03127944531628109,
    "IG_exact": 0.035623238861602194,
    "grass_full": 0.03123953231152221,
    "plugin_full": 0.03131798206952041,
    "bias_full": -3.991300475887638e-05,
    "bias_plugin": 3.853675323932382e-05,
    "se_full": 9.850963792717778e-06,
    "extrap2": {
     "I_inf": 0.03122377415560737,
     "se": 1.0449806471391088e-05,
     "coef": [
      0.03122377415560737,
      135.90245714961216,
      -4897239.266294092
     ],
     "chi2": 0.24934748536586016,
     "dof": 4
    },
    "bias_extrap2": -5.567116067371758e-05,
    "extrap1": {
     "I_inf": 0.031224038676119347,
     "se": 1.138456448938219e-05,
     "coef": [
      0.031224038676119347,
      132.93305965534478
     ],
     "chi2": 0.21556700654687286,
     "dof": 3
    },
    "bias_extrap1": -5.540664016174049e-05,
    "IG_pc": 0.03556065764991501,
    "IG_slope": 0.03565649815854704,
    "blocks": [
     [
      10000000,
      0.03123953231152221,
      NaN,
      1,
      NaN,
      -0.004321125338392802,
      NaN
     ],
     [
      5000000,
      0.03124537820269513,
      1.3931366598107784e-05,
      2,
      1.970192758543556e-05,
      -0.004315361571594602,
      5.38970329037186e-06
     ],
     [
      2500000,
      0.03128084598803449,
      3.386526555684015e-05,
      4,
      6.77305311136803e-05,
      -0.00428037947886261,
      5.350894410366613e-05
     ],
     [
      1250000,
      0.031330656755267805,
      7.799398489874729e-05,
      8,
      0.00022060030245466157,
      -0.004231262180621609,
      5.8283653952488946e-05
     ],
     [
      625000,
      0.03144744153864509,
      9.659787572118041e-05,
      16,
      0.00038639150288472164,
      -0.004115599484358185,
      6.373204679707089e-05
     ],
     [
      312500,
      0.03160606207671962,
      8.212951668075765e-05,
      32,
      0.0004645947054442993,
      -0.003958704445138803,
      6.993746806659956e-05
     ],
     [
      156250,
      0.03189274070093567,
      8.750726060575635e-05,
      64,
      0.0007000580848460508,
      -0.0036761458696876657,
      6.828094299500905e-05
     ]
    ],
    "ncells": 1704
   },
   "5": {
    "k": 1.3825528756307395,
    "lam": [
     0.7686635,
     0.9637417,
     1.2223367
    ],
    "N": 10000000,
    "exact": 0.03909590420066347,
    "IG_exact": 0.0441548408951136,
    "grass_full": 0.03921094140296333,
    "plugin_full": 0.03933010098467182,
    "bias_full": 0.00011503720229985581,
    "bias_plugin": 0.0002341967840083503,
    "se_full": 2.4021079820715005e-05,
    "extrap2": {
     "I_inf": 0.039193684232089195,
     "se": 2.2095664802671654e-05,
     "coef": [
      0.039193684232089195,
      185.59353420243096,
      -7688174.689299723
     ],
     "chi2": 0.05298302458053667,
     "dof": 4
    },
    "bias_extrap2": 9.778003142572184e-05,
    "extrap1": {
     "I_inf": 0.039194011971171776,
     "se": 2.2410716862918206e-05,
     "coef": [
      0.039194011971171776,
      180.0757457522281
     ],
     "chi2": 0.032198756182597266,
     "dof": 3
    },
    "bias_extrap1": 9.810777050830305e-05,
    "IG_pc": 0.04427484268651481,
    "IG_slope": 0.04406863182793623,
    "blocks": [
     [
      10000000,
      0.03921094140296333,
      NaN,
      1,
      NaN,
      -0.0050639012835514835,
      NaN
     ],
     [
      5000000,
      0.03923040342673012,
      3.397093686530184e-05,
      2,
      4.804215964143002e-05,
      -0.005044443421337606,
      2.3837481995872545e-06
     ],
     [
      2500000,
      0.03927318073045072,
      9.371258715271691e-05,
      4,
      0.00018742517430543382,
      -0.00500185398893517,
      5.547299911371354e-05
     ],
     [
      1250000,
      0.03934856510376483,
      7.825228866396802e-05,
      8,
      0.00022133089583063596,
      -0.004926512469412072,
      5.319973920322241e-05
     ],
     [
      625000,
      0.039475750679048516,
      8.05395791054846e-05,
      16,
      0.0003221583164219384,
      -0.004799282594612708,
      5.883153664632381e-05
     ],
     [
      312500,
      0.039694290696207724,
      0.00010211267829959095,
      32,
      0.0005776365381660895,
      -0.004582067781883072,
      5.8575894344884094e-05
     ],
     [
      156250,
      0.04006926341410941,
      9.944849209758019e-05,
      64,
      0.0007955879367806415,
      -0.0042096060192220765,
      6.94048844805155e-05
     ]
    ],
    "ncells": 2418
   },
   "6": {
    "k": 1.390773026405324,
    "lam": [
     0.9637417,
     1.2223367,
     1.5673545
    ],
    "N": 10000000,
    "exact": 0.04764306572763506,
    "IG_exact": 0.05324661314048788,
    "grass_full": 0.04775194342232325,
    "plugin_full": 0.047934015510525896,
    "bias_full": 0.0001088776946881892,
    "bias_plugin": 0.0002909497828908342,
    "se_full": 3.4097933771335904e-05,
    "extrap2": {
     "I_inf": 0.04773470377796773,
     "se": 2.9728618725266816e-05,
     "coef": [
      0.04773470377796773,
      282.7953478593363,
      -10832176.24088729
     ],
     "chi2": 0.5449411815811409,
     "dof": 4
    },
    "bias_extrap2": 9.163805033266664e-05,
    "extrap1": {
     "I_inf": 0.04773128772197514,
     "se": 3.0987771853086464e-05,
     "coef": [
      0.04773128772197514,
      291.2565873491472
     ],
     "chi2": 0.32777361616791145,
     "dof": 3
    },
    "bias_extrap1": 8.8221994340075e-05,
    "IG_pc": 0.05330170989052294,
    "IG_slope": 0.0533032754983046,
    "blocks": [
     [
      10000000,
      0.04775194342232325,
      NaN,
      1,
      NaN,
      -0.005549766468199692,
      NaN
     ],
     [
      5000000,
      0.04779832169642706,
      4.822176038832282e-05,
      2,
      6.819586754267182e-05,
      -0.005503396898210992,
      2.24170714705485e-05
     ],
     [
      2500000,
      0.04785554990079666,
      7.121312429882732e-05,
      4,
      0.00014242624859765464,
      -0.005446313318555685,
      3.6369912715746586e-05
     ],
     [
      1250000,
      0.047993496255459345,
      7.837270753152828e-05,
      8,
      0.0002216714918219746,
      -0.005308872368643821,
      5.955902661407177e-05
     ],
     [
      625000,
      0.048167700393814794,
      0.00010324675027686629,
      16,
      0.00041298700110746516,
      -0.0051361129439415915,
      7.037933916548884e-05
     ],
     [
      312500,
      0.04849175605222328,
      0.00010074839187974558,
      32,
      0.0005699189687344624,
      -0.00481459126262772,
      7.94840042744035e-05
     ],
     [
      156250,
      0.04910812709942494,
      9.787344319622351e-05,
      64,
      0.0007829875455697881,
      -0.004199712381451998,
      8.110372579976778e-05
     ]
    ],
    "ncells": 3518
   },
   "7": {
    "k": 1.415626961402946,
    "lam": [
     1.2223367,
     1.5673545,
     2.0271779
    ],
    "N": 10000000,
    "exact": 0.05664184475384599,
    "IG_exact": 0.06255874061138358,
    "grass_full": 0.05678783765872275,
    "plugin_full": 0.057068016810550404,
    "bias_full": 0.00014599290487676136,
    "bias_plugin": 0.00042617205670441444,
    "se_full": 4.973888588508984e-05,
    "extrap2": {
     "I_inf": 0.05676130657886643,
     "se": 3.8415586466579493e-05,
     "coef": [
      0.05676130657886643,
      432.3852330024187,
      -18743800.02443926
     ],
     "chi2": 0.5622848446207604,
     "dof": 4
    },
    "bias_extrap2": 0.00011946182502044211,
    "extrap1": {
     "I_inf": 0.05675658276491374,
     "se": 4.018270042788402e-05,
     "coef": [
      0.05675658276491374,
      432.4595380158274
     ],
     "chi2": 0.16914336633537985,
     "dof": 3
    },
    "bias_extrap1": 0.000114738011067754,
    "IG_pc": 0.06269913169547423,
    "IG_slope": 0.06261782080726139,
    "blocks": [
     [
      10000000,
      0.05678783765872275,
      NaN,
      1,
      NaN,
      -0.005911294036751474,
      NaN
     ],
     [
      5000000,
      0.056844271953963244,
      7.034140699602176e-05,
      2,
      9.947777177017969e-05,
      -0.005854776212014565,
      2.3998681067061156e-05
     ],
     [
      2500000,
      0.05694712444014893,
      5.6391682604558424e-05,
      4,
      0.00011278336520911685,
      -0.00575201070005156,
      3.926982986492939e-05
     ],
     [
      1250000,
      0.057104571563806106,
      7.26866226473545e-05,
      8,
      0.0002055888151019682,
      -0.005594861623168212,
      7.512682497957098e-05
     ],
     [
      625000,
      0.0574384954157926,
      8.784147179706016e-05,
      16,
      0.00035136588718824065,
      -0.005261944725417385,
      7.881675713737343e-05
     ],
     [
      312500,
      0.05791058129082338,
      9.49296478761115e-05,
      32,
      0.0005370031819907967,
      -0.004790045216489361,
      7.537750517041736e-05
     ],
     [
      156250,
      0.05877341735220856,
      0.0001208810745145186,
      64,
      0.0009670485961161488,
      -0.003929980796963202,
      7.727068738268148e-05
     ]
    ],
    "ncells": 5090
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A14uv.json <==
{
 "config": "A14uv",
 "meta": {
  "abar": 0.14324,
  "rho": 0.001,
  "R": null,
  "ymax": 10.0,
  "cuts": [
   0.0,
   0.01,
   0.1,
   0.3
  ],
  "toy": 0,
  "nev": 2000000,
  "h": 0.5,
  "nbins": 20,
  "chunk": 250000,
  "nchunks": 8,
  "r0": 1.0,
  "rate_r0": 1.9789335890795456
 },
 "variants": {
  "0": {
   "cut": 0.0,
   "N": 2000000,
   "window_means": [
    3.1975645,
    6.924462,
    13.428058,
    24.354767,
    42.1993305,
    70.7521005,
    115.672223,
    185.4291135,
    292.7136405,
    456.2859925
   ],
   "Nbar": [
    1.0,
    4.1975645,
    11.1220265,
    24.5500845,
    48.9048515,
    91.10418200000001,
    161.85628250000002,
    277.52850550000005,
    462.957619,
    755.6712595,
    1211.9572520000002
   ],
   "rate_eff": [
    1.4345044761409567,
    0.9744230352865653,
    0.7917877847622775,
    0.689161308048711,
    0.6221271045720161,
    0.5747050876140584,
    0.5392148540088297,
    0.5117118638260281,
    0.4899709254177038,
    0.4723854557030271
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      3.1975645,
      6.924462,
      13.428058
     ],
     "ratio_l1l3_l22": 0.895489400163472,
     "rate_triple": 0.7174784860822035,
     "F": {
      "11": 0.4625807483504496,
      "12": 0.4252096176553173,
      "13": 0.38794610225529613,
      "22": 0.46878225259432127,
      "23": 0.454733862138466,
      "33": 0.4803545470796782
     },
     "F_se": {
      "11": 0.0009728797401941659,
      "12": 0.0007614668360909708,
      "13": 0.0007466555189943337,
      "22": 0.0008738477907921047,
      "23": 0.0008249957992374385,
      "33": 0.0009359085631436551
     },
     "T": {
      "111": 0.45951375167684777,
      "112": 0.4334943227641975,
      "113": 0.4051012531459777,
      "122": 0.44766350677971883,
      "123": 0.4345056469113357,
      "133": 0.43929854273844343,
      "222": 0.5243305071784347,
      "223": 0.5311414016647028,
      "233": 0.5621685980980413,
      "333": 0.6263287540380281
     },
     "T_se": {
      "111": 0.003764751710270472,
      "112": 0.003299784093120869,
      "113": 0.00331963167927017,
      "122": 0.003727628315517052,
      "123": 0.003811593402369009,
      "133": 0.004193901282327029,
      "222": 0.005013032414952085,
      "223": 0.00518270253613801,
      "233": 0.005720830255853591,
      "333": 0.006700862635608717
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.03726351540002115,
       "se": 0.0003923900158346213,
       "z": 94.96550344371255
      },
      "F23-F13": {
       "value": 0.06678775988316987,
       "se": 0.000531695497988503,
       "z": 125.61279931058218
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05202563764159551,
       "se": 0.00036883216206236253,
       "z": 141.05504615077186
      },
      "F11-F13": {
       "value": 0.07463464609515347,
       "se": 0.0006712511199923084,
       "z": 111.1873691860785
      },
      "F22-F13": {
       "value": 0.08083615033902514,
       "se": 0.0006784461416001313,
       "z": 119.14895727518054
      },
      "F33-F13": {
       "value": 0.09240844482438204,
       "se": 0.0006200460167201248,
       "z": 149.0348173079115
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.047942655325123235,
       "se": 0.00021900377963197067,
       "z": 218.9124562402048
      },
      "T123-2F12F23": {
       "value": 0.047791223601689914,
       "se": 0.002915758044574684,
       "z": 16.390668522929904
      }
     },
     "tests": {
      "kappa2_tot": 0.451724161358916,
      "W_order2_nm": 171543.80694955977,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 27191.52064896374,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 25499.619837811304,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 154498.85129650275,
      "p_within2_nm": 0.0,
      "W_order3_nm": 87626.93123733622,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 10317.037760009493,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1518.182032969199,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 199498.515203649,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 159.68600388829103,
      "z_gamma_nm": 101.57281998649783,
      "z_gamma123_nm": 38.9638554684877,
      "kappa2_nm": 0.45172416135891535,
      "kappa3_nm": 0.5234690551916089,
      "gamma_ratio_nm": 1.2826683461099473,
      "W_order2_src": 168888.39405752666,
      "p_order2_src": 0.0,
      "W_cross2_src": 23795.729770828773,
      "p_cross2_src": 0.0,
      "W_adj2_src": 22544.51476076697,
      "p_adj2_src": 0.0,
      "W_within2_src": 150964.49519640734,
      "p_within2_src": 0.0,
      "W_order3_src": 60503.868386691356,
      "p_order3_src": 0.0,
      "W_gamma_src": 866.4923766774998,
      "p_gamma_src": 1.8885522958518633e-190,
      "W_gamma123_src": 142.16816457328449,
      "p_gamma123_src": 8.935345354963194e-33,
      "W_joint_src": 185944.14613299616,
      "p_joint_src": 0.0,
      "z_adj2_src": 150.1483092171436,
      "z_gamma_src": 29.436242570639003,
      "z_gamma123_src": 11.923429228761517,
      "kappa2_src": 0.45172416135891624,
      "kappa3_src": 0.5234690551916167,
      "gamma_ratio_src": 1.2826683461099615,
      "W_order2_emp": 64698.53492486803,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 19977.181832392766,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 19896.52604459638,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 59039.946578345916,
      "p_within2_emp": 0.0,
      "W_order3_emp": 6907.313468515487,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 75.8677052540672,
      "p_gamma_emp": 3.0332048818302038e-18,
      "W_gamma123_emp": 268.6540146285651,
      "p_gamma123_emp": 2.2297879494804352e-60,
      "W_joint_emp": 83678.42877194537,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 141.05504615077186,
      "z_gamma_emp": 8.71020695816507,
      "z_gamma123_emp": 16.390668522929904,
      "kappa2_emp": 0.41747738889624364,
      "kappa3_emp": 0.369382989666274,
      "gamma_ratio_emp": 1.0596952296612603
     },
     "k_hat": 2.2137403432035,
     "kappa2_tot": 0.451724161358916,
     "k_reg": 2.737182079919765,
     "k_reg_each": [
      3.0613537437450495,
      2.4130104160944796
     ],
     "gauss": {
      "cov": [
       [
        7.927187731962025,
        9.414746834583676,
        16.65728176389424
       ],
       [
        9.414746834583676,
        29.401729711522485,
        42.282120286228476
       ],
       [
        16.65728176389424,
        42.282120286228476,
        100.04215336980965
       ]
      ],
      "c1": 0.32021064498440216,
      "c3": 1.4380827489090953,
      "rho_pc": 0.2245904247182986,
      "IG_pc": 0.025878732035734982,
      "IG_slope": 0.07719556112833184,
      "rho_slope": 0.37823697808812284
     },
     "cmi_full_grass": 0.032641992519665486,
     "cmi_full_plugin": 0.041029412455736214,
     "ncells": 28032,
     "cmi_blocks": [
      [
       2000000,
       0.032641992519665486,
       NaN,
       1,
       NaN,
       0.006763260483930503,
       NaN
      ],
      [
       1000000,
       0.03483142969693809,
       9.349461918972679e-05,
       2,
       0.00013222135846701946,
       0.00895284149866598,
       0.00012905303112811448
      ],
      [
       500000,
       0.0386151021946326,
       0.000161095035444377,
       4,
       0.000322190070888754,
       0.012735473175553203,
       0.00018246698732627098
      ],
      [
       250000,
       0.044478887221344965,
       0.00029262615973507064,
       8,
       0.0008276717676049852,
       0.018598347837386574,
       0.00023733057679799685
      ],
      [
       125000,
       0.0543330201279848,
       0.0003485729644736765,
       16,
       0.001394291857894706,
       0.02844982551021487,
       0.00024017715432483462
      ],
      [
       62500,
       0.0700313165293768,
       0.00042053184671499383,
       32,
       0.002378887364136591,
       0.04414011685431142,
       0.0003539213383299108
      ],
      [
       31250,
       0.09495838293648151,
       0.00045997362358888,
       64,
       0.00367978898871104,
       0.06905291000203842,
       0.0004093130212881309
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03139461949475024,
      "se": 6.419141562139357e-05,
      "coef": [
       0.03139461949475024,
       3170.8996546329413,
       -37662885.9458412
      ],
      "chi2": 124.02010740161732,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03141401856324538,
      "se": 6.548560009917787e-05,
      "coef": [
       0.03141401856324538,
       3084.4429052859336
      ],
      "chi2": 107.90004748436061,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0940434027156667,
      "IG": 0.0997137748551477,
      "norm_deficit": 4.263256414560601e-14,
      "c1": 0.40350556290130485,
      "c3": 1.6945072107103296,
      "nb": 292,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08112298165442544,
      "IG": 0.08376187282069235,
      "norm_deficit": 5.551115123125783e-16,
      "c1": 0.3499117638140477,
      "c3": 1.4694419641503194,
      "nb": 160,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 7.185821294784546
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      6.924462,
      13.428058,
      24.354767
     ],
     "ratio_l1l3_l22": 0.9352842015814264,
     "rate_triple": 0.6288336204319772,
     "F": {
      "11": 0.46878225259432127,
      "12": 0.454733862138466,
      "13": 0.4391025995275668,
      "22": 0.4803545470796782,
      "23": 0.48049896368492395,
      "33": 0.5030939409887227
     },
     "F_se": {
      "11": 0.0008738477907921047,
      "12": 0.0008249957992374385,
      "13": 0.0008729098057683686,
      "22": 0.0009359085631436551,
      "23": 0.0009814231103186175,
      "33": 0.0011241044152947004
     },
     "T": {
      "111": 0.5243305071784347,
      "112": 0.5311414016647028,
      "113": 0.5344442495976055,
      "122": 0.5621685980980413,
      "123": 0.5783222513847408,
      "133": 0.6086830210489759,
      "222": 0.6263287540380281,
      "223": 0.6597934635467414,
      "233": 0.7118270956369316,
      "333": 0.7875421910016978
     },
     "T_se": {
      "111": 0.005013032414952085,
      "112": 0.00518270253613801,
      "113": 0.005770183738413804,
      "122": 0.005720830255853591,
      "123": 0.006422363488841631,
      "133": 0.0074318972104465,
      "222": 0.006700862635608717,
      "223": 0.007561667316595893,
      "233": 0.008818021322180404,
      "333": 0.010577126157287757
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0156312626108992,
       "se": 0.0002795982224044448,
       "z": 55.90615876050973
      },
      "F23-F13": {
       "value": 0.041396364157357146,
       "se": 0.00040194206628564204,
       "z": 102.9908726396869
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.028513813384128173,
       "se": 0.00026181778335636287,
       "z": 108.90709186593995
      },
      "F11-F13": {
       "value": 0.029679653066754463,
       "se": 0.00043865455382400095,
       "z": 67.66065189115231
      },
      "F22-F13": {
       "value": 0.04125194755211137,
       "se": 0.0004931016049426238,
       "z": 83.65810846815506
      },
      "F33-F13": {
       "value": 0.06399134146115593,
       "se": 0.0005197932448738231,
       "z": 123.10922100707458
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.025965105103921804,
       "se": 0.00011620795073893942,
       "z": 223.43656297882993
      },
      "T123-2F12F23": {
       "value": 0.14132395236478884,
       "se": 0.005192674901517634,
       "z": 27.216021616043182
      }
     },
     "tests": {
      "kappa2_tot": 0.4775274075684157,
      "W_order2_nm": 220853.3436640012,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 20441.13029409951,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 16404.618479301433,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 199430.95824131742,
      "p_within2_nm": 0.0,
      "W_order3_nm": 186209.94392679597,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 29800.225237706552,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 13080.123831996034,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 313295.8387433466,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 128.08051561147556,
      "z_gamma_nm": 172.62741739858865,
      "z_gamma123_nm": 114.36836901869343,
      "kappa2_nm": 0.477527407568416,
      "kappa3_nm": 0.6617266378865909,
      "gamma_ratio_nm": 1.4509485612572328,
      "W_order2_src": 216248.65866154822,
      "p_order2_src": 0.0,
      "W_cross2_src": 16121.042427463928,
      "p_cross2_src": 0.0,
      "W_adj2_src": 13116.139986928121,
      "p_adj2_src": 0.0,
      "W_within2_src": 193678.9635207954,
      "p_within2_src": 0.0,
      "W_order3_src": 110147.82303944431,
      "p_order3_src": 0.0,
      "W_gamma_src": 1027.267258480225,
      "p_gamma_src": 2.1253266920523018e-225,
      "W_gamma123_src": 476.53965749779076,
      "p_gamma123_src": 1.2097958483670544e-105,
      "W_joint_src": 256479.51187323354,
      "p_joint_src": 0.0,
      "z_adj2_src": 114.52571757875224,
      "z_gamma_src": 32.05101025678013,
      "z_gamma123_src": 21.829788306298134,
      "kappa2_src": 0.47752740756841483,
      "kappa3_src": 0.6617266378866069,
      "gamma_ratio_src": 1.450948561257275,
      "W_order2_emp": 62138.69770230283,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 12255.095505294617,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 11860.754658696282,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 57316.5935999035,
      "p_within2_emp": 0.0,
      "W_order3_emp": 4779.9467085940105,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 511.4930322078877,
      "p_gamma_emp": 3.00175006667098e-113,
      "W_gamma123_emp": 740.7118326049299,
      "p_gamma123_emp": 4.197592500976703e-163,
      "W_joint_emp": 85429.97347354131,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 108.90709186593995,
      "z_gamma_emp": 22.616211712130035,
      "z_gamma123_emp": 27.216021616043182,
      "kappa2_emp": 0.4378831248714121,
      "kappa3_emp": 0.4600702647357533,
      "gamma_ratio_emp": 1.1997140689353316
     },
     "k_hat": 2.0941206392571914,
     "kappa2_tot": 0.4775274075684157,
     "k_reg": 2.5163941255631683,
     "k_reg_each": [
      2.9556541865680788,
      2.077134064558258
     ],
     "gauss": {
      "cov": [
       [
        29.401729711522485,
        42.282120286228476,
        74.05190591561055
       ],
       [
        42.282120286228476,
        100.04215336980965,
        157.14112571809633
       ],
       [
        74.05190591561055,
        157.14112571809633,
        322.7674517596565
       ]
      ],
      "c1": 0.4226430445767296,
      "c3": 1.5707491334899413,
      "rho_pc": 0.258087690028761,
      "IG_pc": 0.034465680838135296,
      "IG_slope": 0.10015326827635504,
      "rho_slope": 0.4260518505566158
     },
     "cmi_full_grass": 0.05161250848548171,
     "cmi_full_plugin": 0.07508301562198305,
     "ncells": 72862,
     "cmi_blocks": [
      [
       2000000,
       0.05161250848548171,
       NaN,
       1,
       NaN,
       0.017146827647346416,
       NaN
      ],
      [
       1000000,
       0.05805874835491576,
       0.00021603899888322783,
       2,
       0.00030552528222216677,
       0.02359251891024226,
       0.0005007473748370149
      ],
      [
       500000,
       0.06931656020878751,
       0.0002064886868397293,
       4,
       0.0004129773736794586,
       0.03485007696708228,
       0.00025163155493768423
      ],
      [
       250000,
       0.0862296422211748,
       0.00031451726795861254,
       8,
       0.0008895891718952055,
       0.051762354615134176,
       0.0004375491476361244
      ],
      [
       125000,
       0.11266228932371603,
       0.00029778195357653967,
       16,
       0.0011911278143061587,
       0.07819142826344189,
       0.0003712440128210141
      ],
      [
       62500,
       0.15537204390737658,
       0.0005882281459609535,
       32,
       0.003327520887150244,
       0.12088760655595304,
       0.0005985533873931637
      ],
      [
       31250,
       0.22023165812617504,
       0.0005549646291723026,
       64,
       0.004439717033378421,
       0.1857316776132419,
       0.0005886691614643618
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04909157260190191,
      "se": 0.00012962914191088804,
      "coef": [
       0.04909157260190191,
       8911.736712662088,
       -112850554.48629996
      ],
      "chi2": 626.5341181087556,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04951370415627934,
      "se": 0.00012804775100931396,
      "coef": [
       0.04951370415627934,
       8260.744048030068
      ],
      "chi2": 664.8031579949063,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10957201351526084,
      "IG": 0.11385736917421425,
      "norm_deficit": 2.220446049250313e-14,
      "c1": 0.47993028583611186,
      "c3": 1.688014215080089,
      "nb": 540,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.10228345896291623,
      "IG": 0.10437807877015394,
      "norm_deficit": -2.6645352591003757e-15,
      "c1": 0.446101166655003,
      "c3": 1.569030196470248,
      "nb": 300,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 8.037100553512573
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      13.428058,
      24.354767,
      42.1993305
     ],
     "ratio_l1l3_l22": 0.9553242700460391,
     "rate_triple": 0.5725289787730046,
     "F": {
      "11": 0.4803545470796782,
      "12": 0.48049896368492395,
      "13": 0.4782511157196834,
      "22": 0.5030939409887227,
      "23": 0.5121394552703893,
      "33": 0.5355741038807014
     },
     "F_se": {
      "11": 0.0009359085631436551,
      "12": 0.0009814231103186175,
      "13": 0.0010793058129307525,
      "22": 0.0011241044152947004,
      "23": 0.0012457787623040817,
      "33": 0.001450132488802487
     },
     "T": {
      "111": 0.6263287540380281,
      "112": 0.6597934635467414,
      "113": 0.6874333901538632,
      "122": 0.7118270956369316,
      "123": 0.7528704911192368,
      "133": 0.8082897564708069,
      "222": 0.7875421910016978,
      "223": 0.8458988036962226,
      "233": 0.9227199311420318,
      "333": 1.0225094303511661
     },
     "T_se": {
      "111": 0.006700862635608717,
      "112": 0.007561667316595893,
      "113": 0.008749156029246793,
      "122": 0.008818021322180404,
      "123": 0.010322179293985878,
      "133": 0.012322440084894068,
      "222": 0.010577126157287757,
      "223": 0.012515287447739965,
      "233": 0.015138660814826156,
      "333": 0.018722563404454967
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.002247847965240579,
       "se": 0.00024307188724793759,
       "z": 9.247667390461057
      },
      "F23-F13": {
       "value": 0.033888339550705915,
       "se": 0.0003562860611634785,
       "z": 95.11553564582637
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.018068093757973247,
       "se": 0.000202638249536408,
       "z": 89.16428067903811
      },
      "F11-F13": {
       "value": 0.0021034313599948007,
       "se": 0.000386985716899324,
       "z": 5.435423758913608
      },
      "F22-F13": {
       "value": 0.02484282526903936,
       "se": 0.0003852193319841046,
       "z": 64.49007930387162
      },
      "F33-F13": {
       "value": 0.057322988161017996,
       "se": 0.0005551958575216008,
       "z": 103.24822742177567
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.016044352424701896,
       "se": 8.123657646465942e-05,
       "z": 197.50158269756378
      },
      "T123-2F12F23": {
       "value": 0.26070553608006974,
       "se": 0.008588150765261765,
       "z": 30.3564228442051
      }
     },
     "tests": {
      "kappa2_tot": 0.5076896871705883,
      "W_order2_nm": 319886.3489739414,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 29544.243919674132,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 12003.372771237186,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 291270.3165374111,
      "p_within2_nm": 0.0,
      "W_order3_nm": 562596.2805737811,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 65764.60814017107,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 38088.19699025885,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 692816.7053981712,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 109.55990494353847,
      "z_gamma_nm": 256.44611157155623,
      "z_gamma123_nm": 195.1619762921529,
      "kappa2_nm": 0.5076896871705969,
      "kappa3_nm": 0.8502350494971359,
      "gamma_ratio_nm": 1.6493481028917572,
      "W_order2_src": 307397.3229118183,
      "p_order2_src": 0.0,
      "W_cross2_src": 20845.290272999635,
      "p_cross2_src": 0.0,
      "W_adj2_src": 8551.184950867495,
      "p_adj2_src": 0.0,
      "W_within2_src": 276953.31336802,
      "p_within2_src": 0.0,
      "W_order3_src": 306048.70404318185,
      "p_order3_src": 0.0,
      "W_gamma_src": 917.9873347746912,
      "p_gamma_src": 1.2067934081174668e-201,
      "W_gamma123_src": 550.9467824502428,
      "p_gamma123_src": 7.834779739166433e-122,
      "W_joint_src": 474025.25701009296,
      "p_joint_src": 0.0,
      "z_adj2_src": 92.47261730300217,
      "z_gamma_src": 30.29830580700332,
      "z_gamma123_src": 23.47225558931742,
      "kappa2_src": 0.5076896871705938,
      "kappa3_src": 0.850235049497462,
      "gamma_ratio_src": 1.6493481028924097,
      "W_order2_emp": 47085.72870067554,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 9503.84357722201,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 7950.2689490102875,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 45519.62218849162,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2639.171929287953,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 917.5988094299372,
      "p_gamma_emp": 1.4658578620556343e-201,
      "W_gamma123_emp": 921.5124078961774,
      "p_gamma123_emp": 2.067010000554088e-202,
      "W_joint_emp": 82582.17339382228,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 89.16428067903811,
      "z_gamma_emp": 30.291893460626348,
      "z_gamma123_emp": 30.3564228442051,
      "kappa2_emp": 0.456472520929381,
      "kappa3_emp": 0.5225542511919085,
      "gamma_ratio_emp": 1.2539265910815458
     },
     "k_hat": 1.969707136603685,
     "kappa2_tot": 0.5076896871705883,
     "k_reg": 2.3744311869086983,
     "k_reg_each": [
      3.2264282023056667,
      1.5224341715117298
     ],
     "gauss": {
      "cov": [
       [
        100.04215336980965,
        157.14112571809633,
        271.0035489866027
       ],
       [
        157.14112571809633,
        322.7674517596565,
        526.354078293578
       ],
       [
        271.0035489866027,
        526.354078293578,
        995.9413528230017
       ]
      ],
      "c1": 0.48685555145476345,
      "c3": 1.6307532727479563,
      "rho_pc": 0.2591089932551331,
      "IG_pc": 0.03474871565597454,
      "IG_slope": 0.11343371851489882,
      "rho_slope": 0.45052587996863597
     },
     "cmi_full_grass": 0.07472013318397153,
     "cmi_full_plugin": 0.12836884365816736,
     "ncells": 158247,
     "cmi_blocks": [
      [
       2000000,
       0.07472013318397153,
       NaN,
       1,
       NaN,
       0.03997141752799699,
       NaN
      ],
      [
       1000000,
       0.09138546546887838,
       0.0005586590983881479,
       2,
       0.000790063273683644,
       0.05663701443258687,
       0.0004825334436109676
      ],
      [
       500000,
       0.11794785665517438,
       0.0007360853882568459,
       4,
       0.0014721707765136917,
       0.08319800202129637,
       0.0006724749512021636
      ],
      [
       250000,
       0.15822762887812414,
       0.0006856505348849058,
       8,
       0.0019393125709652017,
       0.12347652376757892,
       0.0006886540033013062
      ],
      [
       125000,
       0.21942604464363613,
       0.0004647823303267725,
       16,
       0.00185912932130709,
       0.18466641364509784,
       0.00046682064208414866
      ],
      [
       62500,
       0.3119688608403754,
       0.0006348063458218037,
       32,
       0.0035910069749668,
       0.27719552257943747,
       0.0006275320076086667
      ],
      [
       31250,
       0.44641583310004607,
       0.0009119494965422077,
       64,
       0.007295595972337662,
       0.4116235808265356,
       0.0009371299693439916
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.071059888964281,
      "se": 0.00032245524896338195,
      "coef": [
       0.071059888964281,
       20011.68230714885,
       -263246711.49047953
      ],
      "chi2": 1139.5371908097713,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07036317988412248,
      "se": 0.00033014521753342476,
      "coef": [
       0.07036317988412248,
       19051.265422926223
      ],
      "chi2": 690.6172617652207,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11879698262903468,
      "IG": 0.12185531384922525,
      "norm_deficit": 1.7319479184152442e-14,
      "c1": 0.5296068388244309,
      "c3": 1.6643548923166993,
      "nb": 950,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.1151109691254652,
      "IG": 0.11661181129487234,
      "norm_deficit": -1.9539925233402755e-14,
      "c1": 0.5100978629361693,
      "c3": 1.6030455264184227,
      "nb": 547,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 7.862105846405029
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      24.354767,
      42.1993305,
      70.7521005
     ],
     "ratio_l1l3_l22": 0.9676363957868267,
     "rate_triple": 0.5332273123699448,
     "F": {
      "11": 0.5030939409887227,
      "12": 0.5121394552703893,
      "13": 0.5193703943213799,
      "22": 0.5355741038807014,
      "23": 0.5514678485209628,
      "33": 0.577656736424883
     },
     "F_se": {
      "11": 0.0011241044152947004,
      "12": 0.0012457787623040817,
      "13": 0.0013929166959423189,
      "22": 0.001450132488802487,
      "23": 0.0016370164638882514,
      "33": 0.001892101988546165
     },
     "T": {
      "111": 0.7875421910016978,
      "112": 0.8458988036962226,
      "113": 0.8992386150248843,
      "122": 0.9227199311420318,
      "123": 0.990901677175904,
      "133": 1.0747725892598428,
      "222": 1.0225094303511661,
      "223": 1.109444956085908,
      "233": 1.2158744450524877,
      "333": 1.3459004907371444
     },
     "T_se": {
      "111": 0.010577126157287757,
      "112": 0.012515287447739965,
      "113": 0.014538079478881838,
      "122": 0.015138660814826156,
      "123": 0.017729607704592656,
      "133": 0.020939230117673683,
      "222": 0.018722563404454967,
      "223": 0.022121066034912734,
      "233": 0.02635478746759244,
      "333": 0.03162163230865891
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.007230939050990592,
       "se": 0.0002428491292799361,
       "z": -29.77543741841204
      },
      "F23-F13": {
       "value": 0.032097454199582875,
       "se": 0.000379219757316512,
       "z": 84.64077511866834
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.012433257574296142,
       "se": 0.00017711685090416283,
       "z": 70.19805010548501
      },
      "F11-F13": {
       "value": -0.016276453332657148,
       "se": 0.0004230532889043483,
       "z": -38.4737662123157
      },
      "F22-F13": {
       "value": 0.01620370955932149,
       "se": 0.0003297513321372538,
       "z": 49.1391784660841
      },
      "F33-F13": {
       "value": 0.05828634210350314,
       "se": 0.0006371044094602807,
       "z": 91.48632663346355
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0111156943938584,
       "se": 7.043839471695815e-05,
       "z": 157.8073213980028
      },
      "T123-2F12F23": {
       "value": 0.4260447900945852,
       "se": 0.015228037582715117,
       "z": 27.977655543625378
      }
     },
     "tests": {
      "kappa2_tot": 0.5452430520184952,
      "W_order2_nm": 517681.88337228354,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 64618.10715105116,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 9370.77919555579,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 474054.9635083544,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1868684.470699062,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 121652.38855118274,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 79667.29750989932,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 2041057.1193849668,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 96.8027850609464,
      "z_gamma_nm": 348.7870246313397,
      "z_gamma123_nm": 282.25395924574616,
      "kappa2_nm": 0.5452430520184912,
      "kappa3_nm": 1.1113994186653278,
      "gamma_ratio_nm": 1.8692177198134292,
      "W_order2_src": 483553.3200381076,
      "p_order2_src": 0.0,
      "W_cross2_src": 40612.58732534752,
      "p_cross2_src": 0.0,
      "W_adj2_src": 5903.429299316039,
      "p_adj2_src": 0.0,
      "W_within2_src": 436805.2970650537,
      "p_within2_src": 0.0,
      "W_order3_src": 1004514.158735448,
      "p_order3_src": 0.0,
      "W_gamma_src": 707.5945166913136,
      "p_gamma_src": 6.671741512037623e-156,
      "W_gamma123_src": 477.0125729434643,
      "p_gamma123_src": 9.545645699378577e-106,
      "W_joint_src": 1219921.5133595094,
      "p_joint_src": 0.0,
      "z_adj2_src": 76.83377707308186,
      "z_gamma_src": 26.600648802074616,
      "z_gamma123_src": 21.840617503712302,
      "kappa2_src": 0.5452430520184821,
      "kappa3_src": 1.1113994186613372,
      "gamma_ratio_src": 1.86921771980678,
      "W_order2_emp": 33153.09669674809,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 7204.160584272453,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4927.766238612184,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 31259.58034025953,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1303.5956904650047,
      "p_order3_emp": 5.174616924139558e-275,
      "W_gamma_emp": 1195.8218060099928,
      "p_gamma_emp": 4.935584161519966e-262,
      "W_gamma123_emp": 782.7492097177517,
      "p_gamma123_emp": 3.0390960359542376e-172,
      "W_joint_emp": 71999.33304267656,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 70.19805010548501,
      "z_gamma_emp": 34.58065652948181,
      "z_gamma123_emp": 27.977655543625378,
      "kappa2_emp": 0.47922047126279305,
      "kappa3_emp": 0.5802504042876551,
      "gamma_ratio_emp": 1.2633239579097995
     },
     "k_hat": 1.8340444620027527,
     "kappa2_tot": 0.5452430520184952,
     "k_reg": 2.240344063370504,
     "k_reg_each": [
      3.8835642546219473,
      0.5971238721190606
     ],
     "gauss": {
      "cov": [
       [
        322.7674517596565,
        526.354078293578,
        894.9540215388855
       ],
       [
        526.354078293578,
        995.9413528230017,
        1646.5135656879397
       ],
       [
        894.9540215388855,
        1646.5135656879397,
        2962.4221735473147
       ]
      ],
      "c1": 0.5284990695502544,
      "c3": 1.6532234162392065,
      "rho_pc": 0.23929044719649406,
      "IG_pc": 0.029482331656080774,
      "IG_slope": 0.12131941278013335,
      "rho_slope": 0.46416072242788453
     },
     "cmi_full_grass": 0.11334040407949608,
     "cmi_full_plugin": 0.2200409734564932,
     "ncells": 301472,
     "cmi_blocks": [
      [
       2000000,
       0.11334040407949608,
       NaN,
       1,
       NaN,
       0.08385807242341531,
       NaN
      ],
      [
       1000000,
       0.1497693715464239,
       0.0007334114751449404,
       2,
       0.001037200454950033,
       0.12028321748410095,
       0.0002152584866051896
      ],
      [
       500000,
       0.20427954756084787,
       0.0009142175957433078,
       4,
       0.0018284351914866156,
       0.17479297639376307,
       0.0008240197862805494
      ],
      [
       250000,
       0.2857930796186394,
       0.0007370614111432644,
       8,
       0.002084724487881313,
       0.2562936556647589,
       0.0005461717695833722
      ],
      [
       125000,
       0.40701360120815167,
       0.0009931524298848983,
       16,
       0.003972609719539593,
       0.3775007432044837,
       0.0010293916905265888
      ],
      [
       62500,
       0.5810054918796363,
       0.0009142413985016634,
       32,
       0.005171730340175992,
       0.5514706746436749,
       0.0009288747956715112
      ],
      [
       31250,
       0.8187549968213793,
       0.0010395543464213554,
       64,
       0.008316434771370843,
       0.7891740639427811,
       0.001101433793039903
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.10862001819423875,
      "se": 0.0004206370720783997,
      "coef": [
       0.10862001819423875,
       40333.15145832735,
       -573503269.1509624
      ],
      "chi2": 3399.375749114761,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.10500672257440241,
      "se": 0.00044469766502170017,
      "coef": [
       0.10500672257440241,
       40396.38506652347
      ],
      "chi2": 2100.2015118574045,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12456553293047655,
      "IG": 0.1267029921803309,
      "norm_deficit": 5.551115123125783e-16,
      "c1": 0.5637764918602153,
      "c3": 1.6378054863604887,
      "nb": 1609,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12287080762905515,
      "IG": 0.12391708533328212,
      "norm_deficit": 1.6542323066914832e-14,
      "c1": 0.5530978949720796,
      "c3": 1.6067835036731422,
      "nb": 974,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 8.946438074111938
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      42.1993305,
      70.7521005,
      115.672223
     ],
     "ratio_l1l3_l22": 0.9751152920867426,
     "rate_triple": 0.5041780858008789,
     "F": {
      "11": 0.5355741038807014,
      "12": 0.5514678485209628,
      "13": 0.5656913165889499,
      "22": 0.577656736424883,
      "23": 0.5990368652853337,
      "33": 0.6284133999252521
     },
     "F_se": {
      "11": 0.001450132488802487,
      "12": 0.0016370164638882514,
      "13": 0.0018393204837008853,
      "22": 0.001892101988546165,
      "23": 0.002142290916745723,
      "33": 0.0024683087264771426
     },
     "T": {
      "111": 1.0225094303511661,
      "112": 1.109444956085908,
      "113": 1.191399498943316,
      "122": 1.2158744450524877,
      "123": 1.314984174721178,
      "133": 1.4321255928095102,
      "222": 1.3459004907371444,
      "223": 1.4659735731588006,
      "233": 1.6079462604818247,
      "333": 1.7762134230160862
     },
     "T_se": {
      "111": 0.018722563404454967,
      "112": 0.022121066034912734,
      "113": 0.025548541269558484,
      "122": 0.02635478746759244,
      "123": 0.030630497831094162,
      "133": 0.03611293444186272,
      "222": 0.03162163230865891,
      "223": 0.036985847545830806,
      "233": 0.0439161673820005,
      "333": 0.05301546680129384
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.014223468067987133,
       "se": 0.0002784222985332541,
       "z": -51.085951602717316
      },
      "F23-F13": {
       "value": 0.03334554869638384,
       "se": 0.00039679146889988774,
       "z": 84.03796782434623
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.009561040314198355,
       "se": 0.00015227933956777438,
       "z": 62.786195036937755
      },
      "F11-F13": {
       "value": -0.03011721270824852,
       "se": 0.0005020879637035044,
       "z": -59.98393685062224
      },
      "F22-F13": {
       "value": 0.011965419835933133,
       "se": 0.0002862062098630096,
       "z": 41.80698888979484
      },
      "F33-F13": {
       "value": 0.06272208333630225,
       "se": 0.0007439242168147049,
       "z": 84.31246344535244
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.008482736611863384,
       "se": 6.993513990514208e-05,
       "z": 121.29433963196632
      },
      "T123-2F12F23": {
       "value": 0.6542850321538883,
       "se": 0.027005581291873287,
       "z": 24.227770736813596
      }
     },
     "tests": {
      "kappa2_tot": 0.5906844430019487,
      "W_order2_nm": 912555.5664876192,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 145544.3530218592,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 8549.373509898967,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 838684.2995142599,
      "p_within2_nm": 0.0,
      "W_order3_nm": 6572411.50726134,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 196939.22710547573,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 138910.74096914358,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 7026266.806948364,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 92.46282231199179,
      "z_gamma_nm": 443.77835357921157,
      "z_gamma123_nm": 372.7073127390226,
      "kappa2_nm": 0.5906844430019533,
      "kappa3_nm": 1.463828394196643,
      "gamma_ratio_nm": 2.097727664087688,
      "W_order2_src": 828690.7144220129,
      "p_order2_src": 0.0,
      "W_cross2_src": 81057.39506778214,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4760.478340802915,
      "p_adj2_src": 0.0,
      "W_within2_src": 749489.5202171121,
      "p_within2_src": 0.0,
      "W_order3_src": 3681725.641675517,
      "p_order3_src": 0.0,
      "W_gamma_src": 528.8338935701753,
      "p_gamma_src": 5.065731023659497e-117,
      "W_gamma123_src": 383.248090452612,
      "p_gamma123_src": 2.4423546335832172e-85,
      "W_joint_src": 4004753.50175938,
      "p_joint_src": 0.0,
      "z_adj2_src": 68.99621975733825,
      "z_gamma_src": 22.996388707146505,
      "z_gamma123_src": 19.576723179649143,
      "kappa2_src": 0.5906844430019564,
      "kappa3_src": 1.4638283942520736,
      "gamma_ratio_src": 2.0977276641671003,
      "W_order2_emp": 20303.915345526122,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 7077.762462923414,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3942.1062872163875,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 19394.3275469976,
      "p_within2_emp": 0.0,
      "W_order3_emp": 861.1775769693195,
      "p_order3_emp": 1.428159467557697e-179,
      "W_gamma_emp": 601.4506638918853,
      "p_gamma_emp": 8.095966888607272e-133,
      "W_gamma123_emp": 586.9848748756012,
      "p_gamma123_emp": 1.1343414401635546e-129,
      "W_joint_emp": 59063.76341313752,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 62.786195036937755,
      "z_gamma_emp": 24.52449110362711,
      "z_gamma123_emp": 24.227770736813596,
      "kappa2_emp": 0.4986260595763192,
      "kappa3_emp": 0.5960289771243517,
      "gamma_ratio_emp": 1.198636323117131
     },
     "k_hat": 1.6929513073306064,
     "kappa2_tot": 0.5906844430019487,
     "k_reg": 2.1587314804260096,
     "k_reg_each": [
      5.1733185109386595,
      -0.85585555008664
     ],
     "gauss": {
      "cov": [
       [
        995.9413528230017,
        1646.5135656879397,
        2761.3049556058077
       ],
       [
        1646.5135656879397,
        2962.4221735473147,
        4902.551754021437
       ],
       [
        2761.3049556058077,
        4902.551754021437,
        8523.887475185487
       ]
      ],
      "c1": 0.5557997710084458,
      "c3": 1.6549132658398038,
      "rho_pc": 0.20020485235445035,
      "IG_pc": 0.020453698513820277,
      "IG_slope": 0.12595433959873956,
      "rho_slope": 0.4718943526646696
     },
     "cmi_full_grass": 0.18259032932362018,
     "cmi_full_plugin": 0.3738393945774927,
     "ncells": 516722,
     "cmi_blocks": [
      [
       2000000,
       0.18259032932362018,
       NaN,
       1,
       NaN,
       0.1621366308097999,
       NaN
      ],
      [
       1000000,
       0.2533931660720956,
       0.00016944605463287132,
       2,
       0.00023963290855241905,
       0.23292643067983648,
       0.0006606345621587989
      ],
      [
       500000,
       0.35731263893291576,
       0.0005303928108797453,
       4,
       0.0010607856217594905,
       0.33684014048426597,
       0.0008790227581826567
      ],
      [
       250000,
       0.5062039194922552,
       0.000569925530707697,
       8,
       0.0016119928301390179,
       0.4857114216339815,
       0.000626886242458147
      ],
      [
       125000,
       0.7146700738653198,
       0.0006441305193246039,
       16,
       0.0025765220772984154,
       0.6941676362646596,
       0.000627112082986398
      ],
      [
       62500,
       0.9940921596293568,
       0.0010345711312779084,
       32,
       0.0058524181003715755,
       0.9735621339800768,
       0.0009735009798464959
      ],
      [
       31250,
       1.3418267227973635,
       0.0010740419858727673,
       64,
       0.008592335886982138,
       1.3212116454481695,
       0.0010640530882025014
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.15337969932230944,
      "se": 0.00012082341732487567,
      "coef": [
       0.15337969932230944,
       83011.50802793783,
       -1461362841.0884254
      ],
      "chi2": 47514.6222696158,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.1563153385473402,
      "se": 0.0001194935179067504,
      "coef": [
       0.1563153385473402,
       77044.3812468104
      ],
      "chi2": 45712.42296775914,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12826218957086802,
      "IG": 0.1297443292158203,
      "norm_deficit": -2.708944180085382e-14,
      "c1": 0.5881267615294413,
      "c3": 1.612109223199675,
      "nb": 2649,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12757607445599087,
      "IG": 0.12830865221068924,
      "norm_deficit": -4.707345624410664e-14,
      "c1": 0.5825012122598816,
      "c3": 1.5966890783325427,
      "nb": 1707,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 9.309961080551147
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      70.7521005,
      115.672223,
      185.4291135
     ],
     "ratio_l1l3_l22": 0.9805259589285955,
     "rate_triple": 0.4817452232097411,
     "F": {
      "11": 0.577656736424883,
      "12": 0.5990368652853337,
      "13": 0.619172137852414,
      "22": 0.6284133999252521,
      "23": 0.6548575211911265,
      "33": 0.6882113061626638
     },
     "F_se": {
      "11": 0.001892101988546165,
      "12": 0.002142290916745723,
      "13": 0.0024424519282953672,
      "22": 0.0024683087264771426,
      "23": 0.002838061575729575,
      "33": 0.0032944201811015467
     },
     "T": {
      "111": 1.3459004907371444,
      "112": 1.4659735731588006,
      "113": 1.5901388143116286,
      "122": 1.6079462604818247,
      "123": 1.7540534184412249,
      "133": 1.9237789894155664,
      "222": 1.7762134230160862,
      "223": 1.9487105912240228,
      "233": 2.1495198362431442,
      "333": 2.383695267330679
     },
     "T_se": {
      "111": 0.03162163230865891,
      "112": 0.036985847545830806,
      "113": 0.04356758570307092,
      "122": 0.0439161673820005,
      "123": 0.05209214531666371,
      "133": 0.06205020288535968,
      "222": 0.05301546680129384,
      "223": 0.0633465662292457,
      "233": 0.07599702187508171,
      "333": 0.09150717797418478
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.020135272567080253,
       "se": 0.0003538964927584012,
       "z": -56.895937029888124
      },
      "F23-F13": {
       "value": 0.03568538333871252,
       "se": 0.00048713348078915464,
       "z": 73.25586260443916
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.007775055385816132,
       "se": 0.000143604844592302,
       "z": 54.142013160417555
      },
      "F11-F13": {
       "value": -0.04151540142753096,
       "se": 0.0006503695703413681,
       "z": -63.833554521531845
      },
      "F22-F13": {
       "value": 0.009241262072838152,
       "se": 0.000251332265277871,
       "z": 36.769103491830165
      },
      "F33-F13": {
       "value": 0.06903916831024981,
       "se": 0.0009646981102726938,
       "z": 71.56556810371933
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.00707163939464156,
       "se": 8.481656643830571e-05,
       "z": 83.37568580762301
      },
      "T123-2F12F23": {
       "value": 0.9694858250355121,
       "se": 0.04681194759814039,
       "z": 20.71022195782397
      }
     },
     "tests": {
      "kappa2_tot": 0.6444183777271779,
      "W_order2_nm": 1741326.8238139194,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 300027.15692383796,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 8321.488543818401,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1591959.3085389673,
      "p_within2_nm": 0.0,
      "W_order3_nm": 30012085.64728242,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 296709.7439815103,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 216351.38800871154,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 32353225.832747698,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 91.22219326358253,
      "z_gamma_nm": 544.7106975097059,
      "z_gamma123_nm": 465.1358812311855,
      "kappa2_nm": 0.6444183777271734,
      "kappa3_nm": 1.9473428706541251,
      "gamma_ratio_nm": 2.344642293715473,
      "W_order2_src": 1554291.271920068,
      "p_order2_src": 0.0,
      "W_cross2_src": 147189.55416620013,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4079.646790343992,
      "p_adj2_src": 0.0,
      "W_within2_src": 1395628.6783055034,
      "p_within2_src": 0.0,
      "W_order3_src": 17755369.37754321,
      "p_order3_src": 0.0,
      "W_gamma_src": 372.6970758956146,
      "p_gamma_src": 4.841308608630085e-83,
      "W_gamma123_src": 279.27715020305806,
      "p_gamma123_src": 1.079240777948348e-62,
      "W_joint_src": 18247471.472659826,
      "p_joint_src": 0.0,
      "z_adj2_src": 63.87211277501311,
      "z_gamma_src": 19.305363915130286,
      "z_gamma123_src": 16.711587303516627,
      "kappa2_src": 0.6444183777272715,
      "kappa3_src": 1.9473428700693807,
      "gamma_ratio_src": 2.3446422930107143,
      "W_order2_emp": 8120.337002475622,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 5386.372286643533,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2931.357589062827,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 7149.819250832488,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1042.397617884868,
      "p_order3_emp": 1.2388581985314365e-218,
      "W_gamma_emp": 480.7577363751223,
      "p_gamma_emp": 1.4617132932590486e-106,
      "W_gamma123_emp": 428.913293542334,
      "p_gamma123_emp": 2.8016268882575703e-95,
      "W_joint_emp": 38187.144965795334,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 54.142013160417555,
      "z_gamma_emp": 21.926188368595266,
      "z_gamma123_emp": 20.71022195782397,
      "kappa2_emp": 0.5103789196780526,
      "kappa3_emp": 0.6066211628226768,
      "gamma_ratio_emp": 1.1643997538148494
     },
     "k_hat": 1.5517869051576951,
     "kappa2_tot": 0.6444183777271779,
     "k_reg": 2.0989501709393927,
     "k_reg_each": [
      7.341867121602762,
      -3.1439667797239768
     ],
     "gauss": {
      "cov": [
       [
        2962.4221735473147,
        4902.551754021437,
        8123.232474638319
       ],
       [
        4902.551754021437,
        8523.887475185487,
        14046.044533058359
       ],
       [
        8123.232474638319,
        14046.044533058359,
        23848.86839954697
       ]
      ],
      "c1": 0.5751544431215938,
      "c3": 1.6478449033904807,
      "rho_pc": 0.140759041227878,
      "IG_pc": 0.010006009529121961,
      "IG_slope": 0.12889349582577622,
      "rho_slope": 0.4766971587183078
     },
     "cmi_full_grass": 0.3069828146290323,
     "cmi_full_plugin": 0.6183300978987205,
     "ncells": 805127,
     "cmi_blocks": [
      [
       2000000,
       0.3069828146290323,
       NaN,
       1,
       NaN,
       0.29697680509991037,
       NaN
      ],
      [
       1000000,
       0.4327335325087871,
       0.0009563617146595148,
       2,
       0.001352499707405874,
       0.42270729646698557,
       0.00022916219575058736
      ],
      [
       500000,
       0.6106706777327928,
       0.00046583305844857885,
       4,
       0.0009316661168971577,
       0.6006326084607468,
       0.0006962449400935281
      ],
      [
       250000,
       0.8539175097057647,
       0.0007776363719162023,
       8,
       0.0021994878075170033,
       0.8438365209734464,
       0.0009677169416155211
      ],
      [
       125000,
       1.1723636176167234,
       0.0009083298465341968,
       16,
       0.0036333193861367873,
       1.1622574860790205,
       0.0010319868076858073
      ],
      [
       62500,
       1.5546904196329354,
       0.0011256431196802503,
       32,
       0.006367599064975084,
       1.5445444072318693,
       0.0011457506860381036
      ],
      [
       31250,
       1.963562859482702,
       0.0011459993136794442,
       64,
       0.009167994509435553,
       1.953267842475682,
       0.001213675139206676
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.34722681061521776,
      "se": 0.0004479165962722852,
      "coef": [
       0.34722681061521776,
       116901.07201432566,
       -2100823843.673214
      ],
      "chi2": 51046.7302923219,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.340445587127763,
      "se": 0.00046803986799446066,
      "coef": [
       0.340445587127763,
       112953.99258866748
      ],
      "chi2": 39725.723884148116,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.1307654948978346,
      "IG": 0.13179188291315605,
      "norm_deficit": 7.216449660063518e-15,
      "c1": 0.606417694638423,
      "c3": 1.589316709085075,
      "nb": 4263,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.13055098203805363,
      "IG": 0.13107564248392237,
      "norm_deficit": 9.325873406851315e-15,
      "c1": 0.603563216761168,
      "c3": 1.5818356124314885,
      "nb": 2947,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 9.943363904953003
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      115.672223,
      185.4291135,
      292.7136405
     ],
     "ratio_l1l3_l22": 0.9847278005968596,
     "rate_triple": 0.4642171336731095,
     "F": {
      "11": 0.6284133999252521,
      "12": 0.6548575211911265,
      "13": 0.6796697213565743,
      "22": 0.6882113061626638,
      "23": 0.7188439665898005,
      "33": 0.7555790342090107
     },
     "F_se": {
      "11": 0.0024683087264771426,
      "12": 0.002838061575729575,
      "13": 0.00322634680837643,
      "22": 0.0032944201811015467,
      "23": 0.003770342659990547,
      "33": 0.004349998839203661
     },
     "T": {
      "111": 1.7762134230160862,
      "112": 1.9487105912240228,
      "113": 2.1167008133431104,
      "122": 2.1495198362431442,
      "123": 2.3455694785161216,
      "133": 2.5705390755775626,
      "222": 2.383695267330679,
      "223": 2.6130392966718445,
      "233": 2.8768254319507416,
      "333": 3.180989076210046
     },
     "T_se": {
      "111": 0.05301546680129384,
      "112": 0.0633465662292457,
      "113": 0.0744291922843617,
      "122": 0.07599702187508171,
      "123": 0.0896934533056859,
      "133": 0.10642810426806514,
      "222": 0.09150717797418478,
      "223": 0.10845527737299711,
      "233": 0.12920128386093052,
      "333": 0.15465147307496593
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.02481220016544783,
       "se": 0.00044278569127427253,
       "z": -56.036589832074164
      },
      "F23-F13": {
       "value": 0.03917424523322621,
       "se": 0.0006035989600034128,
       "z": 64.90111452976114
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.007181022533889192,
       "se": 0.0001309190698573923,
       "z": 54.8508520699952
      },
      "F11-F13": {
       "value": -0.051256321431322194,
       "se": 0.0008479277000985047,
       "z": -60.448929107243096
      },
      "F22-F13": {
       "value": 0.008541584806089464,
       "se": 0.00021891960414931403,
       "z": 39.0169936551853
      },
      "F33-F13": {
       "value": 0.0759093128524364,
       "se": 0.0012230623142802475,
       "z": 62.06495937789386
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.006277510386475116,
       "se": 9.815242336921099e-05,
       "z": 63.956753903686916
      },
      "T123-2F12F23": {
       "value": 1.4040887223477343,
       "se": 0.08196803961852536,
       "z": 17.129709687852536
      }
     },
     "tests": {
      "kappa2_tot": 0.7060441859341293,
      "W_order2_nm": 3429663.4893514114,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 568145.0873981597,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 10105.022604289426,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 3137158.475901899,
      "p_within2_nm": 0.0,
      "W_order3_nm": 137812981.15931797,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 420468.11841695564,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 313874.01797346206,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 148603868.06640434,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 100.52374149567565,
      "z_gamma_nm": 648.4351304617569,
      "z_gamma123_nm": 560.2446054835888,
      "kappa2_nm": 0.7060441859340065,
      "kappa3_nm": 2.595909908004707,
      "gamma_ratio_nm": 2.6037294674430265,
      "W_order2_src": 3052703.111880506,
      "p_order2_src": 0.0,
      "W_cross2_src": 245317.59997049192,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4360.798542639007,
      "p_adj2_src": 0.0,
      "W_within2_src": 2745138.653917417,
      "p_within2_src": 0.0,
      "W_order3_src": 83003971.39487326,
      "p_order3_src": 0.0,
      "W_gamma_src": 256.3667193468604,
      "p_gamma_src": 1.0629323742395364e-57,
      "W_gamma123_src": 196.7626537074787,
      "p_gamma123_src": 1.0624818416373509e-44,
      "W_joint_src": 83824386.90955067,
      "p_joint_src": 0.0,
      "z_adj2_src": 66.03634258981191,
      "z_gamma_src": 16.011455878428432,
      "z_gamma123_src": 14.02721118781202,
      "kappa2_src": 0.7060441859345465,
      "kappa3_src": 2.595909928468247,
      "gamma_ratio_src": 2.6037294879642254,
      "W_order2_emp": 6076.644595950693,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4300.458604144612,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3008.615972804497,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 4511.043378327065,
      "p_within2_emp": 0.0,
      "W_order3_emp": 905.0130533387128,
      "p_order3_emp": 5.144223675733525e-189,
      "W_gamma_emp": 471.2281168970614,
      "p_gamma_emp": 1.7318977062954568e-104,
      "W_gamma123_emp": 293.4269539901089,
      "p_gamma123_emp": 8.909819486918533e-66,
      "W_joint_emp": 25064.56632657023,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 54.8508520699952,
      "z_gamma_emp": 21.707789313908993,
      "z_gamma123_emp": 17.129709687852536,
      "kappa2_emp": 0.5124734426672699,
      "kappa3_emp": 0.6186175592217182,
      "gamma_ratio_emp": 1.1777402531292314
     },
     "k_hat": 1.4163419512858866,
     "kappa2_tot": 0.7060441859341293,
     "k_reg": 2.2303883111356497,
     "k_reg_each": [
      10.971490051937247,
      -6.510713429665947
     ],
     "gauss": {
      "cov": [
       [
        8523.887475185487,
        14046.044533058359,
        23012.838154862297
       ],
       [
        14046.044533058359,
        23848.86839954697,
        39017.16697831283
       ],
       [
        23012.838154862297,
        39017.16697831283,
        65031.72142359258
       ]
      ],
      "c1": 0.588960628979997,
      "c3": 1.6360175386373468,
      "rho_pc": 0.06059630405938585,
      "IG_pc": 0.001839335041534494,
      "IG_slope": 0.1307115998226598,
      "rho_slope": 0.47963005955503335
     },
     "cmi_full_grass": 0.5088150320510234,
     "cmi_full_plugin": 0.9732440728171241,
     "ncells": 1143923,
     "cmi_blocks": [
      [
       2000000,
       0.5088150320510234,
       NaN,
       1,
       NaN,
       0.506975697009489,
       NaN
      ],
      [
       1000000,
       0.7140403388360097,
       0.00116410229436692,
       2,
       0.0016462892526833352,
       0.7121797946607205,
       0.0008189608343519005
      ],
      [
       500000,
       0.9913231057840779,
       0.0009175819859827966,
       4,
       0.0018351639719655932,
       0.9894515426667734,
       0.0008455184262259352
      ],
      [
       250000,
       1.3427784913589922,
       0.0007162136697968093,
       8,
       0.002025758170767307,
       1.3408344196891586,
       0.0007412066369144439
      ],
      [
       125000,
       1.753722701744914,
       0.0007952760969133102,
       16,
       0.003181104387653241,
       1.751716632948289,
       0.0006994809876477557
      ],
      [
       62500,
       2.1794510073256,
       0.0010445956590338303,
       32,
       0.005909125392806816,
       2.1773857943893566,
       0.0010834308538905967
      ],
      [
       31250,
       2.5625508493533746,
       0.0013617062387336555,
       64,
       0.010893649909869244,
       2.5602859439514383,
       0.00139776253786807
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.6048135537826907,
      "se": 0.0005860425982534939,
      "coef": [
       0.6048135537826907,
       162711.8487296017,
       -3237952163.69079
      ],
      "chi2": 135676.27245867994,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.5763716309029561,
      "se": 0.0006129890791460419,
      "coef": [
       0.5763716309029561,
       158462.71573535542
      ],
      "chi2": 90693.22801131627,
      "dof": 3
     },
     "nm_k1": null,
     "nm_khat": null,
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.561485290527344
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      185.4291135,
      292.7136405,
      456.2859925
     ],
     "ratio_l1l3_l22": 0.9874818828404457,
     "rate_triple": 0.45022355895420546,
     "F": {
      "11": 0.6882113061626638,
      "12": 0.7188439665898005,
      "13": 0.7480500348992365,
      "22": 0.7555790342090107,
      "23": 0.7902778189787631,
      "33": 0.8306595966740391
     },
     "F_se": {
      "11": 0.0032944201811015467,
      "12": 0.003770342659990547,
      "13": 0.004282754448390314,
      "22": 0.004349998839203661,
      "23": 0.004971187267810927,
      "33": 0.005715242182098485
     },
     "T": {
      "111": 2.383695267330679,
      "112": 2.6130392966718445,
      "113": 2.8427166335166167,
      "122": 2.8768254319507416,
      "123": 3.141587689915168,
      "133": 3.4428458956408683,
      "222": 3.180989076210046,
      "223": 3.4870170588383202,
      "233": 3.8360602326451856,
      "333": 4.2350610506652595
     },
     "T_se": {
      "111": 0.09150717797418478,
      "112": 0.10845527737299711,
      "113": 0.12686201673206698,
      "122": 0.12920128386093052,
      "123": 0.15173386973419,
      "133": 0.17877888155049754,
      "222": 0.15465147307496593,
      "223": 0.18229781816904692,
      "233": 0.21553310903588252,
      "333": 0.25553063915335955
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.02920606830943595,
       "se": 0.0005647872942009254,
       "z": -51.711624197844955
      },
      "F23-F13": {
       "value": 0.042227784079526653,
       "se": 0.0007552782371509224,
       "z": 55.91023546344888
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.006510857885045351,
       "se": 0.0001359989706396073,
       "z": 47.87431738949632
      },
      "F11-F13": {
       "value": -0.0598387287365727,
       "se": 0.0010860041373071492,
       "z": -55.099908629214376
      },
      "F22-F13": {
       "value": 0.0075289993097742425,
       "se": 0.00020482609001266382,
       "z": 36.75800924241997
      },
      "F33-F13": {
       "value": 0.08260956177480261,
       "se": 0.0015450168843748797,
       "z": 53.46838769870582
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.005759372192637835,
       "se": 0.00011915185052695484,
       "z": 48.33640574751237
      },
      "T123-2F12F23": {
       "value": 2.005414805709907,
       "se": 0.14041490464458076,
       "z": 14.282065075541857
      }
     },
     "tests": {
      "kappa2_tot": 0.7754175805952057,
      "W_order2_nm": 6864782.88499137,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 993766.8832708662,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 11541.226746018761,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 6244257.002216117,
      "p_within2_nm": 0.0,
      "W_order3_nm": 631675244.7939739,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 570313.6405115731,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 435793.39636198373,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 674024967.0844574,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 107.43010167554883,
      "z_gamma_nm": 755.1911284645585,
      "z_gamma123_nm": 660.1464961370193,
      "kappa2_nm": 0.7754175805948628,
      "kappa3_nm": 3.4599592208461463,
      "gamma_ratio_nm": 2.8771976570350764,
      "W_order2_src": 6164242.181440469,
      "p_order2_src": 0.0,
      "W_cross2_src": 377651.8061772692,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4384.149184424666,
      "p_adj2_src": 0.0,
      "W_within2_src": 5519704.347529078,
      "p_within2_src": 0.0,
      "W_order3_src": 375128840.23535776,
      "p_order3_src": 0.0,
      "W_gamma_src": 179.14143089844856,
      "p_gamma_src": 7.462480473202845e-41,
      "W_gamma123_src": 140.80934052180783,
      "p_gamma123_src": 1.7710596727595416e-32,
      "W_joint_src": 376613045.6414566,
      "p_joint_src": 0.0,
      "z_adj2_src": 66.21290798948998,
      "z_gamma_src": 13.384372637462263,
      "z_gamma123_src": 11.866311158983143,
      "kappa2_src": 0.7754175805961454,
      "kappa3_src": 3.4599592211407573,
      "gamma_ratio_src": 2.877197657270547,
      "W_order2_emp": 4568.6158003743185,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3160.5162224228466,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2291.9502655102297,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 3584.907379353832,
      "p_within2_emp": 0.0,
      "W_order3_emp": 790.1338729652925,
      "p_order3_emp": 2.8259694020169456e-164,
      "W_gamma_emp": 624.2682696628877,
      "p_gamma_emp": 8.819198923535726e-138,
      "W_gamma123_emp": 203.97738282201237,
      "p_gamma123_emp": 2.830867302722074e-46,
      "W_joint_emp": 18302.082752385642,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 47.87431738949632,
      "z_gamma_emp": 24.985361107314173,
      "z_gamma123_emp": 14.282065075541857,
      "kappa2_emp": 0.5125459998708131,
      "kappa3_emp": 0.6649424723449009,
      "gamma_ratio_emp": 1.2655764396733695
     },
     "k_hat": 1.2896277116033483,
     "kappa2_tot": 0.7754175805952057,
     "k_reg": 2.3814201581923147,
     "k_reg_each": [
      16.349661293757535,
      -11.586820977372906
     ],
     "gauss": {
      "cov": [
       [
        23848.86839954697,
        39017.16697831283,
        63291.577938545735
       ],
       [
        39017.16697831283,
        65031.72142359258,
        105550.45443239596
       ],
       [
        63291.577938545735,
        105550.45443239596,
        173397.13144838347
       ]
      ],
      "c1": 0.5999713082200214,
      "c3": 1.6230610557712188,
      "rho_pc": -0.03727470374317282,
      "IG_pc": 0.000695184827612841,
      "IG_slope": 0.13200251502814297,
      "rho_slope": 0.4816952597687765
     },
     "cmi_full_grass": 0.823133190869541,
     "cmi_full_plugin": 1.4476963657517885,
     "ncells": 1470588,
     "cmi_blocks": [
      [
       2000000,
       0.823133190869541,
       NaN,
       1,
       NaN,
       0.8224380060419281,
       NaN
      ],
      [
       1000000,
       1.129991902107938,
       0.0005960789086598695,
       2,
       0.0008429828768713408,
       1.1292450417259452,
       0.000997128984189688
      ],
      [
       500000,
       1.511099710687117,
       0.0016909945178827694,
       4,
       0.0033819890357655387,
       1.5103218863569996,
       0.001725607677523815
      ],
      [
       250000,
       1.9438457320690947,
       0.0009063865711620955,
       8,
       0.002563648363380564,
       1.9429505700879273,
       0.0011072957991856785
      ],
      [
       125000,
       2.383995734666274,
       0.0008132456721047809,
       16,
       0.0032529826884191235,
       2.3830338021309707,
       0.0009121201492850279
      ],
      [
       62500,
       2.772372471479929,
       0.0009955727279639562,
       32,
       0.005631809816861628,
       2.7713308307377007,
       0.0010276592699299146
      ],
      [
       31250,
       3.0441645144984895,
       0.0012428361242774206,
       64,
       0.009942688994219365,
       3.0428541774098354,
       0.0012766717466707249
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.8322787286674652,
      "se": 0.00036867090007547144,
      "coef": [
       0.8322787286674652,
       216179.2734012736,
       -4689319162.698954
      ],
      "chi2": 378304.3426893199,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.811761213278872,
      "se": 0.0003760889999314848,
      "coef": [
       0.811761213278872,
       212913.61888774793
      ],
      "chi2": 229971.5841934265,
      "dof": 3
     },
     "nm_k1": null,
     "nm_khat": null,
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.946904897689819
    }
   }
  },
  "1": {
   "cut": 0.01,
   "N": 2000000,
   "window_means": [
    1.8266375,
    3.211239,
    5.3263065,
    8.5231635,
    13.317271,
    20.464461,
    31.0565475,
    46.6908425,
    69.7393905,
    103.607294
   ],
   "Nbar": [
    1.0,
    2.8266375,
    6.037876499999999,
    11.364183,
    19.8873465,
    33.2046175,
    53.6690785,
    84.725626,
    131.4164685,
    201.15585900000002,
    304.763153
   ],
   "rate_eff": [
    1.0390878426862407,
    0.7589645345965781,
    0.6324141900641516,
    0.5596171078710573,
    0.5126052723588055,
    0.4801480687234927,
    0.456581089775703,
    0.4389533231714297,
    0.42570859624091933,
    0.4154549019088245
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      1.8266375,
      3.211239,
      5.3263065
     ],
     "ratio_l1l3_l22": 0.9434812291046027,
     "rate_triple": 0.5350905943016021,
     "F": {
      "11": 0.47935990512356375,
      "12": 0.457321990758748,
      "13": 0.43007296559749864,
      "22": 0.5117744830243267,
      "23": 0.5086475613103238,
      "33": 0.5522720690350309
     },
     "F_se": {
      "11": 0.0013196757754559503,
      "12": 0.0010223862089986915,
      "13": 0.0010249436698534238,
      "22": 0.0012614644087789412,
      "23": 0.0011768419160950727,
      "33": 0.001413801302321828
     },
     "T": {
      "111": 0.5207938533833933,
      "112": 0.5251419299664416,
      "113": 0.513056100308361,
      "122": 0.5731769403757404,
      "123": 0.5789022940812053,
      "133": 0.6109747195445583,
      "222": 0.7021533751384933,
      "223": 0.7409340471708742,
      "233": 0.8179602606607911,
      "333": 0.9538482740131629
     },
     "T_se": {
      "111": 0.006004661425120907,
      "112": 0.005349867718466544,
      "113": 0.005798657321875032,
      "122": 0.006201753501559128,
      "123": 0.006591983466317888,
      "133": 0.007731458303547673,
      "222": 0.008957191418819468,
      "223": 0.009329098902713948,
      "233": 0.010605057630565287,
      "333": 0.013053374869923572
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.027249025161249385,
       "se": 0.0006685750202565639,
       "z": 40.75686996321317
      },
      "F23-F13": {
       "value": 0.07857459571282521,
       "se": 0.000851020708530658,
       "z": 92.32982808196208
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0529118104370373,
       "se": 0.0006211051634061941,
       "z": 85.18977711739568
      },
      "F11-F13": {
       "value": 0.04928693952606511,
       "se": 0.0010071188870431802,
       "z": 48.93855150583819
      },
      "F22-F13": {
       "value": 0.08170151742682807,
       "se": 0.0011076390759956515,
       "z": 73.76185907253856
      },
      "F33-F13": {
       "value": 0.12219910343753226,
       "se": 0.0010114043794299298,
       "z": 120.82121248714469
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04912131317211693,
       "se": 0.00038011183245028934,
       "z": 129.22858216612073
      },
      "T123-2F12F23": {
       "value": 0.11367086341516602,
       "se": 0.005231168014497356,
       "z": 21.729537858494542
      }
     },
     "tests": {
      "kappa2_tot": 0.4997202576402402,
      "W_order2_nm": 55695.240784967165,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 14110.598170060337,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 9162.50000364653,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 53849.37153425628,
      "p_within2_nm": 0.0,
      "W_order3_nm": 52284.98240374365,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 19103.313192016936,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 4325.851495289563,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 87978.95115388937,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 95.72094861443094,
      "z_gamma_nm": 138.21473579910696,
      "z_gamma123_nm": 65.77120567003135,
      "kappa2_nm": 0.4997202576402404,
      "kappa3_nm": 0.7152932826660129,
      "gamma_ratio_nm": 1.4321886924015415,
      "W_order2_src": 52793.442610785474,
      "p_order2_src": 0.0,
      "W_cross2_src": 11637.78351257893,
      "p_cross2_src": 0.0,
      "W_adj2_src": 7798.448663408885,
      "p_adj2_src": 0.0,
      "W_within2_src": 50620.842407949254,
      "p_within2_src": 0.0,
      "W_order3_src": 27507.23841689233,
      "p_order3_src": 0.0,
      "W_gamma_src": 988.1921719869139,
      "p_gamma_src": 6.620294395987562e-217,
      "W_gamma123_src": 261.50577123842754,
      "p_gamma123_src": 8.059304133946976e-59,
      "W_joint_src": 60219.75756136536,
      "p_joint_src": 0.0,
      "z_adj2_src": 88.30882551256633,
      "z_gamma_src": 31.435524045049956,
      "z_gamma123_src": 16.171140072314863,
      "kappa2_src": 0.4997202576402402,
      "kappa3_src": 0.7152932826660174,
      "gamma_ratio_src": 1.4321886924015519,
      "W_order2_emp": 24178.332777800602,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 8650.24035941988,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 7257.298125311553,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 23139.485688518493,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2869.2582926045884,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 208.57667040861543,
      "p_gamma_emp": 2.808024513896116e-47,
      "W_gamma123_emp": 472.1728155437477,
      "p_gamma123_emp": 1.0788236662580172e-104,
      "W_joint_emp": 32056.986444267444,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 85.18977711739568,
      "z_gamma_emp": 14.442183713296803,
      "z_gamma123_emp": 21.729537858494542,
      "kappa2_emp": 0.4571782352728623,
      "kappa3_emp": 0.4763204287472348,
      "gamma_ratio_emp": 1.1394574670363447
     },
     "k_hat": 2.0011195958358012,
     "kappa2_tot": 0.4997202576402402,
     "k_reg": 2.277369244641794,
     "k_reg_each": [
      2.568999502633927,
      1.9857389866496613
     ],
     "gauss": {
      "cov": [
       [
        3.4260736565540673,
        2.6825467624188506,
        4.184281402728662
       ],
       [
        2.6825467624188506,
        8.488690329224832,
        8.699934191213515
       ],
       [
        4.184281402728662,
        8.699934191213515,
        20.994022065120124
       ]
      ],
      "c1": 0.31601420930427726,
      "c3": 1.024885330221249,
      "rho_pc": 0.2571486972958568,
      "IG_pc": 0.03420658362447572,
      "IG_slope": 0.0647927139960214,
      "rho_slope": 0.34862653344793826
     },
     "cmi_full_grass": 0.0361801308828138,
     "cmi_full_plugin": 0.03898275304285015,
     "ncells": 9805,
     "cmi_blocks": [
      [
       2000000,
       0.0361801308828138,
       NaN,
       1,
       NaN,
       0.001973547258338079,
       NaN
      ],
      [
       1000000,
       0.036941691668527454,
       0.00010165121076166628,
       2,
       0.00014375652089079438,
       0.002735272341653678,
       1.136387211881154e-05
      ],
      [
       500000,
       0.03816183903930681,
       0.00010932244486324541,
       4,
       0.00021864488972649082,
       0.003954905762098554,
       0.00017340506103466792
      ],
      [
       250000,
       0.03996331182237356,
       0.00016770077855817356,
       8,
       0.00047432943091499244,
       0.005754013938806012,
       0.00013577477184291293
      ],
      [
       125000,
       0.04319405320120995,
       0.00017932245817948536,
       16,
       0.0007172898327179414,
       0.008984607715057859,
       0.00016070435527189603
      ],
      [
       62500,
       0.04815500506838319,
       0.00020158483351398083,
       32,
       0.0011403360220967765,
       0.013937138278720654,
       0.00018467414183420686
      ],
      [
       31250,
       0.0567028916787506,
       0.00029121775782688883,
       64,
       0.0023297420626151107,
       0.02246893310015989,
       0.0002620801268750757
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03591953861724899,
      "se": 6.088262821132048e-05,
      "coef": [
       0.03591953861724899,
       965.1172928580645,
       -10119900.562021112
      ],
      "chi2": 35.79420770300734,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0358934611362974,
      "se": 6.266867564718859e-05,
      "coef": [
       0.0358934611362974,
       955.5344879606043
      ],
      "chi2": 24.43736549905304,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0845228366894914,
      "IG": 0.09253253674654291,
      "norm_deficit": 3.3306690738754696e-15,
      "c1": 0.4337529881348458,
      "c3": 1.2647837132967281,
      "nb": 148,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.06651313879467698,
      "IG": 0.0702948061619031,
      "norm_deficit": 3.3306690738754696e-16,
      "c1": 0.35044355955465467,
      "c3": 1.021861102237907,
      "nb": 91,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.2859203815460205
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      3.211239,
      5.3263065,
      8.5231635
     ],
     "ratio_l1l3_l22": 0.9647641144506417,
     "rate_triple": 0.4880653653817903,
     "F": {
      "11": 0.5117744830243267,
      "12": 0.5086475613103238,
      "13": 0.5016460572887542,
      "22": 0.5522720690350309,
      "23": 0.5637003981495328,
      "33": 0.6053562665986518
     },
     "F_se": {
      "11": 0.0012614644087789412,
      "12": 0.0011768419160950727,
      "13": 0.0012874322331897072,
      "22": 0.001413801302321828,
      "23": 0.001499258606442333,
      "33": 0.00181520100568027
     },
     "T": {
      "111": 0.7021533751384933,
      "112": 0.7409340471708742,
      "113": 0.77274339198177,
      "122": 0.8179602606607911,
      "123": 0.8714858611258965,
      "133": 0.9509099466264447,
      "222": 0.9538482740131629,
      "223": 1.0400279343342609,
      "233": 1.162584453990107,
      "333": 1.3363660877407355
     },
     "T_se": {
      "111": 0.008957191418819468,
      "112": 0.009329098902713948,
      "113": 0.01089839484648765,
      "122": 0.010605057630565287,
      "123": 0.012489757706813202,
      "133": 0.015374120627701654,
      "222": 0.013053374869923572,
      "223": 0.015350352311409599,
      "233": 0.019000036206366176,
      "333": 0.024410126303544166
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.007001504021569627,
       "se": 0.0005271816001665518,
       "z": 13.281009844345194
      },
      "F23-F13": {
       "value": 0.062054340860778545,
       "se": 0.0007240500728437324,
       "z": 85.70448811234549
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.034527922441174086,
       "se": 0.0004934987760991175,
       "z": 69.96556853514724
      },
      "F11-F13": {
       "value": 0.010128425735572488,
       "se": 0.0007496062852440898,
       "z": 13.511660634321428
      },
      "F22-F13": {
       "value": 0.05062601174627668,
       "se": 0.0009129848401163247,
       "z": 55.451097895367404
      },
      "F33-F13": {
       "value": 0.1037102093098976,
       "se": 0.0009532210096642218,
       "z": 108.79975185023481
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.031802933969799524,
       "se": 0.000242691040244367,
       "z": 131.04288455715945
      },
      "T123-2F12F23": {
       "value": 0.2980361954690597,
       "se": 0.01034471087831793,
       "z": 28.81049059512439
      }
     },
     "tests": {
      "kappa2_tot": 0.5530028435715673,
      "W_order2_nm": 72316.73075781396,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 17097.915271878774,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 6986.426446336755,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 70218.9665262305,
      "p_within2_nm": 0.0,
      "W_order3_nm": 108578.19720000093,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 57026.68886063815,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 26825.300886341916,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 173863.19952293683,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 83.58484579358124,
      "z_gamma_nm": 238.80261485301654,
      "z_gamma123_nm": 163.7843120886183,
      "kappa2_nm": 0.553002843571567,
      "kappa3_nm": 1.022163937481786,
      "gamma_ratio_nm": 1.6712284881420778,
      "W_order2_src": 65593.70538669567,
      "p_order2_src": 0.0,
      "W_cross2_src": 12239.147226441131,
      "p_cross2_src": 0.0,
      "W_adj2_src": 5156.8707641437495,
      "p_adj2_src": 0.0,
      "W_within2_src": 62948.9844348598,
      "p_within2_src": 0.0,
      "W_order3_src": 42578.176945234976,
      "p_order3_src": 0.0,
      "W_gamma_src": 979.1691008090455,
      "p_gamma_src": 6.05619902137331e-215,
      "W_gamma123_src": 505.17698812010417,
      "p_gamma123_src": 7.105156445913039e-112,
      "W_joint_src": 81329.62774551506,
      "p_joint_src": 0.0,
      "z_adj2_src": 71.81135539831949,
      "z_gamma_src": 31.291677820293458,
      "z_gamma123_src": 22.476142643258523,
      "kappa2_src": 0.5530028435715677,
      "kappa3_src": 1.0221639374817748,
      "gamma_ratio_src": 1.6712284881420558,
      "W_order2_emp": 22114.948407088323,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 7383.539742487224,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4895.180780446386,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 21209.36792742321,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1757.6635091242767,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 530.3759395587924,
      "p_gamma_emp": 2.3397054876554025e-117,
      "W_gamma123_emp": 830.0443683317509,
      "p_gamma123_emp": 1.584978244126411e-182,
      "W_joint_emp": 32837.45813946871,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 69.96556853514724,
      "z_gamma_emp": 23.029892304541775,
      "z_gamma123_emp": 28.81049059512439,
      "kappa2_emp": 0.48988876369739776,
      "kappa3_emp": 0.6193610381965631,
      "gamma_ratio_emp": 1.2903838813534299
     },
     "k_hat": 1.808308965540761,
     "kappa2_tot": 0.5530028435715673,
     "k_reg": 2.0444099434544274,
     "k_reg_each": [
      2.422812164651716,
      1.6660077222571394
     ],
     "gauss": {
      "cov": [
       [
        8.488690329224832,
        8.699934191213515,
        13.73001683041311
       ],
       [
        8.699934191213515,
        20.994022065120124,
        25.590309144583262
       ],
       [
        13.73001683041311,
        25.590309144583262,
        52.498881702006756
       ]
      ],
      "c1": 0.4144005452708252,
      "c3": 1.2189331355947985,
      "rho_pc": 0.3064001863542427,
      "IG_pc": 0.04929235843569946,
      "IG_slope": 0.08774085322881879,
      "rho_slope": 0.40118231979983
     },
     "cmi_full_grass": 0.053821045074535334,
     "cmi_full_plugin": 0.0605426936296416,
     "ncells": 22186,
     "cmi_blocks": [
      [
       2000000,
       0.053821045074535334,
       NaN,
       1,
       NaN,
       0.004528686638835877,
       NaN
      ],
      [
       1000000,
       0.055742658063270056,
       0.0002094801833472104,
       2,
       0.0002962497163380275,
       0.006449251618849322,
       0.00021656602454112744
      ],
      [
       500000,
       0.058577816502541014,
       0.00023866484404633562,
       4,
       0.00047732968809267124,
       0.009284469112783175,
       0.00029897317351049553
      ],
      [
       250000,
       0.06362293558916898,
       0.00021765401736319027,
       8,
       0.0006156185265200257,
       0.01432557896231789,
       0.00021449363237445595
      ],
      [
       125000,
       0.0709006961074965,
       0.0003061774908599359,
       16,
       0.0012247099634397436,
       0.021603504798073853,
       0.0002884897010566769
      ],
      [
       62500,
       0.08220121934695152,
       0.0003439842591969297,
       32,
       0.0019458688183966403,
       0.032891984266468895,
       0.0002966982156853181
      ],
      [
       31250,
       0.10075311107624148,
       0.00043172649602236826,
       64,
       0.003453811968178946,
       0.05143058106687441,
       0.0003993138643906339
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.053317376760398355,
      "se": 0.0001226695893967716,
      "coef": [
       0.053317376760398355,
       2377.147451333018,
       -28541412.14945975
      ],
      "chi2": 93.27031573225854,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0531854633932517,
      "se": 0.0001270730892675199,
      "coef": [
       0.0531854633932517,
       2360.4605677249197
      ],
      "chi2": 57.80525339614075,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10025190760422946,
      "IG": 0.10737248091144155,
      "norm_deficit": 5.88418203051333e-15,
      "c1": 0.507600920062915,
      "c3": 1.347257440024444,
      "nb": 231,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08859253583511294,
      "IG": 0.09253704272345399,
      "norm_deficit": 3.3306690738754696e-16,
      "c1": 0.45009279273842506,
      "c3": 1.194621285641215,
      "nb": 148,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.518666744232178
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      5.3263065,
      8.5231635,
      13.317271
     ],
     "ratio_l1l3_l22": 0.9764269381097131,
     "rate_triple": 0.45820186531367796,
     "F": {
      "11": 0.5522720690350309,
      "12": 0.5637003981495328,
      "13": 0.5712330800383134,
      "22": 0.6053562665986518,
      "23": 0.6276444107396815,
      "33": 0.6719331438658152
     },
     "F_se": {
      "11": 0.001413801302321828,
      "12": 0.001499258606442333,
      "13": 0.0016993593061069574,
      "22": 0.00181520100568027,
      "23": 0.0020641271885659487,
      "33": 0.0025192148164759863
     },
     "T": {
      "111": 0.9538482740131629,
      "112": 1.0400279343342609,
      "113": 1.1154528572441809,
      "122": 1.162584453990107,
      "123": 1.266677419279057,
      "133": 1.40251882089483,
      "222": 1.3363660877407355,
      "223": 1.4802563341833546,
      "233": 1.6675977000639424,
      "333": 1.9116751971870312
     },
     "T_se": {
      "111": 0.013053374869923572,
      "112": 0.015350352311409599,
      "113": 0.018125073624586322,
      "122": 0.019000036206366176,
      "123": 0.02282792815040341,
      "133": 0.02822779294494922,
      "222": 0.024410126303544166,
      "223": 0.029922113329505277,
      "233": 0.0379256193629763,
      "333": 0.04975863257157098
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.007532681888780646,
       "se": 0.00048430818469190757,
       "z": -15.553488722418676
      },
      "F23-F13": {
       "value": 0.056411330701368056,
       "se": 0.0007253129008301136,
       "z": 77.77516522428573
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.024439324406293705,
       "se": 0.00042476381486908707,
       "z": 57.53626733441488
      },
      "F11-F13": {
       "value": -0.018961011003282513,
       "se": 0.0007202324768307579,
       "z": -26.326237170971144
      },
      "F22-F13": {
       "value": 0.034123186560338414,
       "se": 0.0007899502131122699,
       "z": 43.196629349460956
      },
      "F33-F13": {
       "value": 0.10070006382750174,
       "se": 0.0011413860445201672,
       "z": 88.22612148708681
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.022327863523990105,
       "se": 0.0001927823392427415,
       "z": 115.81902995728265
      },
      "T123-2F12F23": {
       "value": 0.5590706108184824,
       "se": 0.01939939354852512,
       "z": 28.818973614821427
      }
     },
     "tests": {
      "kappa2_tot": 0.6144861105745911,
      "W_order2_nm": 105775.90580429748,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 28511.2728196676,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 5510.0957546389545,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 102780.7321296825,
      "p_within2_nm": 0.0,
      "W_order3_nm": 293517.3189406194,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 123830.37574531237,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 72194.97201224879,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 420418.3568257659,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 74.23001922833481,
      "z_gamma_nm": 351.8954045527056,
      "z_gamma123_nm": 268.6912205715862,
      "kappa2_nm": 0.6144861105745925,
      "kappa3_nm": 1.460468378453676,
      "gamma_ratio_nm": 1.933917845270788,
      "W_order2_src": 89848.70865091111,
      "p_order2_src": 0.0,
      "W_cross2_src": 17587.944013759985,
      "p_cross2_src": 0.0,
      "W_adj2_src": 3453.6113866319492,
      "p_adj2_src": 0.0,
      "W_within2_src": 85827.99611537278,
      "p_within2_src": 0.0,
      "W_order3_src": 99092.00301195073,
      "p_order3_src": 0.0,
      "W_gamma_src": 738.2264715702753,
      "p_gamma_src": 1.456858727924296e-162,
      "W_gamma123_src": 458.01371363568967,
      "p_gamma123_src": 1.3005992361701707e-101,
      "W_joint_src": 145376.13766067382,
      "p_joint_src": 0.0,
      "z_adj2_src": 58.76743474605599,
      "z_gamma_src": 27.17032336153317,
      "z_gamma123_src": 21.401254954691083,
      "kappa2_src": 0.6144861105745894,
      "kappa3_src": 1.4604683784534789,
      "gamma_ratio_src": 1.9339178452705466,
      "W_order2_emp": 14866.403193527804,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 6175.773314026418,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3310.422058777257,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 14356.561005368412,
      "p_within2_emp": 0.0,
      "W_order3_emp": 950.6464084966128,
      "p_order3_emp": 7.529662312488548e-199,
      "W_gamma_emp": 701.7209863138565,
      "p_gamma_emp": 1.2631793678479111e-154,
      "W_gamma123_emp": 830.5332402117738,
      "p_gamma123_emp": 1.2409051181446326e-182,
      "W_joint_emp": 30960.770539603756,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 57.53626733441488,
      "z_gamma_emp": 26.49001672921058,
      "z_gamma123_emp": 28.818973614821427,
      "kappa2_emp": 0.5229482409155801,
      "kappa3_emp": 0.7317813023046331,
      "gamma_ratio_emp": 1.337931565523338
     },
     "k_hat": 1.6273760835129767,
     "kappa2_tot": 0.6144861105745911,
     "k_reg": 1.8472121793722924,
     "k_reg_each": [
      2.4038297329566367,
      1.290594625787948
     ],
     "gauss": {
      "cov": [
       [
        20.994022065120124,
        25.590309144583262,
        40.518649169789576
       ],
       [
        25.590309144583262,
        52.498881702006756,
        71.24098901372005
       ],
       [
        40.518649169789576,
        71.24098901372005,
        132.48448335467188
       ]
      ],
      "c1": 0.48744484291757934,
      "c3": 1.3570001246521197,
      "rho_pc": 0.33162292942437394,
      "IG_pc": 0.058252170884491944,
      "IG_slope": 0.10454074806901112,
      "rho_slope": 0.4343626218268404
     },
     "cmi_full_grass": 0.06996537397763625,
     "cmi_full_plugin": 0.08396015170347049,
     "ncells": 44167,
     "cmi_blocks": [
      [
       2000000,
       0.06996537397763625,
       NaN,
       1,
       NaN,
       0.011713203093144303,
       NaN
      ],
      [
       1000000,
       0.07411170211932383,
       0.0003199684775703204,
       2,
       0.0004525037605118186,
       0.015859591094601243,
       0.0003016445679947938
      ],
      [
       500000,
       0.08033214088910778,
       0.0003533915581320586,
       4,
       0.0007067831162641171,
       0.02207810535753365,
       0.0003001939793365944
      ],
      [
       250000,
       0.09075299599049869,
       0.00048455110603740266,
       8,
       0.001370517491641957,
       0.032497509733601306,
       0.0002743847669121848
      ],
      [
       125000,
       0.1060572952319796,
       0.00041683461840493955,
       16,
       0.0016673384736197582,
       0.04779305430007933,
       0.00026989497994776195
      ],
      [
       62500,
       0.12962899881167705,
       0.00046446332950206043,
       32,
       0.0026274013592271104,
       0.07135450556285602,
       0.00048342576793989494
      ],
      [
       31250,
       0.16520703244478868,
       0.000523861502343762,
       64,
       0.004190892018750096,
       0.10691687450540455,
       0.0005153952575029423
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06887774841930425,
      "se": 0.0001856623481772442,
      "coef": [
       0.06887774841930425,
       4971.088977397603,
       -61981675.98045117
      ],
      "chi2": 153.38555108688453,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06871874608599357,
      "se": 0.00019177172459419528,
      "coef": [
       0.06871874608599357,
       4854.190970980503
      ],
      "chi2": 101.15991760724278,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11140778617715691,
      "IG": 0.11731380192851251,
      "norm_deficit": 2.1094237467877974e-15,
      "c1": 0.559300121225473,
      "c3": 1.3984083125318596,
      "nb": 354,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.1050022124369262,
      "IG": 0.10863843121893146,
      "norm_deficit": -2.6645352591003757e-15,
      "c1": 0.5247313658725353,
      "c3": 1.31197665803211,
      "nb": 241,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.268978595733643
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      8.5231635,
      13.317271,
      20.464461
     ],
     "ratio_l1l3_l22": 0.9834916003163984,
     "rate_triple": 0.4379510986027926,
     "F": {
      "11": 0.6053562665986518,
      "12": 0.6276444107396815,
      "13": 0.6471642839200955,
      "22": 0.6719331438658152,
      "23": 0.703737735297493,
      "33": 0.7523678480964688
     },
     "F_se": {
      "11": 0.00181520100568027,
      "12": 0.0020641271885659487,
      "13": 0.002368872125614492,
      "22": 0.0025192148164759863,
      "23": 0.0029089124715975722,
      "33": 0.003465690371999064
     },
     "T": {
      "111": 1.3363660877407355,
      "112": 1.4802563341833546,
      "113": 1.612601143117227,
      "122": 1.6675977000639424,
      "123": 1.8361454138564341,
      "133": 2.043245651650978,
      "222": 1.9116751971870312,
      "223": 2.1274472849205517,
      "233": 2.393487421014954,
      "333": 2.7217734115617285
     },
     "T_se": {
      "111": 0.024410126303544166,
      "112": 0.029922113329505277,
      "113": 0.03542291153751748,
      "122": 0.0379256193629763,
      "123": 0.045338364855321875,
      "133": 0.05469491040268332,
      "222": 0.04975863257157098,
      "223": 0.06011618218650805,
      "233": 0.07323360258582008,
      "333": 0.08980916263894356
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.019519873180414038,
       "se": 0.0005039770718424147,
       "z": -38.731669099656145
      },
      "F23-F13": {
       "value": 0.05657345137739744,
       "se": 0.0008125814069694223,
       "z": 69.62188759448975
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.018526789098491703,
       "se": 0.0004010785180113313,
       "z": 46.19242434212915
      },
      "F11-F13": {
       "value": -0.04180801732144368,
       "se": 0.0008368265408917885,
       "z": -49.96019518798932
      },
      "F22-F13": {
       "value": 0.024768859945719646,
       "se": 0.0007416763098431013,
       "z": 33.39578144400945
      },
      "F33-F13": {
       "value": 0.10520356417637333,
       "se": 0.0013417658555732155,
       "z": 78.40679783242012
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.01703694286788865,
       "se": 0.0001680972817435569,
       "z": 101.35168570946668
      },
      "T123-2F12F23": {
       "value": 0.9527513014842883,
       "se": 0.03980770910456441,
       "z": 23.933839020518878
      }
     },
     "tests": {
      "kappa2_tot": 0.6872933008903372,
      "W_order2_nm": 166826.26147503196,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 54657.61176925847,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4570.48012680233,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 162459.38972565992,
      "p_within2_nm": 0.0,
      "W_order3_nm": 754321.7147137525,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 221983.45876748036,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 144510.9999981685,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1026326.9607833698,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 67.60532617185076,
      "z_gamma_nm": 471.1512058431777,
      "z_gamma123_nm": 380.1460245723589,
      "kappa2_nm": 0.6872933008903375,
      "kappa3_nm": 2.0921056564477776,
      "gamma_ratio_nm": 2.2144679359874733,
      "W_order2_src": 131565.9794752683,
      "p_order2_src": 0.0,
      "W_cross2_src": 28780.117692157917,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2416.9742119995917,
      "p_adj2_src": 0.0,
      "W_within2_src": 125482.81583117333,
      "p_within2_src": 0.0,
      "W_order3_src": 234930.5060917489,
      "p_order3_src": 0.0,
      "W_gamma_src": 495.26110670317985,
      "p_gamma_src": 1.021098319162933e-109,
      "W_gamma123_src": 338.4460695122007,
      "p_gamma123_src": 1.3908851182764485e-75,
      "W_joint_src": 300200.4479302475,
      "p_joint_src": 0.0,
      "z_adj2_src": 49.162731941986216,
      "z_gamma_src": 22.2544626244531,
      "z_gamma123_src": 18.396903802330456,
      "kappa2_src": 0.687293300890342,
      "kappa3_src": 2.0921056564485294,
      "gamma_ratio_src": 2.2144679359882393,
      "W_order2_emp": 11002.943192196639,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 5124.325508712027,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2133.7400666033254,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 10346.631565404154,
      "p_within2_emp": 0.0,
      "W_order3_emp": 704.8141514389126,
      "p_order3_emp": 6.380959320878215e-146,
      "W_gamma_emp": 600.5625101598649,
      "p_gamma_emp": 1.2631318670647456e-132,
      "W_gamma123_emp": 572.8286502601121,
      "p_gamma123_emp": 1.3614819147516556e-126,
      "W_joint_emp": 28177.126312433873,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 46.19242434212915,
      "z_gamma_emp": 24.506376928462213,
      "z_gamma123_emp": 23.933839020518878,
      "kappa2_emp": 0.5526685333471812,
      "kappa3_emp": 0.818082423440825,
      "gamma_ratio_emp": 1.3391757903335495
     },
     "k_hat": 1.454982899883608,
     "kappa2_tot": 0.6872933008903372,
     "k_reg": 1.676048306514159,
     "k_reg_each": [
      2.5329709530901083,
      0.8191256599382094
     ],
     "gauss": {
      "cov": [
       [
        52.498881702006756,
        71.24098901372005,
        112.8797108974833
       ],
       [
        71.24098901372005,
        132.48448335467188,
        191.79028488923873
       ],
       [
        112.8797108974833,
        191.79028488923873,
        335.55189275536867
       ]
      ],
      "c1": 0.5377308135247963,
      "c3": 1.4476433770421275,
      "rho_pc": 0.34006060809358474,
      "IG_pc": 0.0614462178813005,
      "IG_slope": 0.11585420540604906,
      "rho_slope": 0.4547775593233116
     },
     "cmi_full_grass": 0.08670924726089169,
     "cmi_full_plugin": 0.1128630428103552,
     "ncells": 80373,
     "cmi_blocks": [
      [
       2000000,
       0.08670924726089169,
       NaN,
       1,
       NaN,
       0.025263029379591184,
       NaN
      ],
      [
       1000000,
       0.0949064389614227,
       5.1355389751428504e-05,
       2,
       7.262748868742644e-05,
       0.033458369288569906,
       0.00031623541085176385
      ],
      [
       500000,
       0.10726604783949067,
       0.0002581809521571114,
       4,
       0.0005163619043142228,
       0.04581827245620085,
       0.0001510121901803491
      ],
      [
       250000,
       0.12668146413518988,
       0.0003710465474099852,
       8,
       0.0010494781192378255,
       0.06522640317277292,
       0.00031349673556331286
      ],
      [
       125000,
       0.1557636710839696,
       0.0005051119092351227,
       16,
       0.0020204476369404907,
       0.09430418978459293,
       0.0005173635193307997
      ],
      [
       62500,
       0.1991234109785282,
       0.0004937090090361855,
       32,
       0.002792839905779018,
       0.13764286629181333,
       0.0004878466209499351
      ],
      [
       31250,
       0.26180115286598854,
       0.0006228316463196197,
       64,
       0.0049826531705569575,
       0.2002435037765232,
       0.000750360173645479
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08228092213826463,
      "se": 4.4785035782196805e-05,
      "coef": [
       0.08228092213826463,
       10907.100636724388,
       -170785889.29302454
      ],
      "chi2": 3302.004778962203,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0820928130740173,
      "se": 4.765757350994756e-05,
      "coef": [
       0.0820928130740173,
       11015.726136872507
      ],
      "chi2": 2797.2731073392397,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11924524382055568,
      "IG": 0.12394622763068065,
      "norm_deficit": 1.4432899320127035e-15,
      "c1": 0.5953064309532173,
      "c3": 1.4293548679772843,
      "nb": 536,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11627828226628077,
      "IG": 0.11943858749364131,
      "norm_deficit": -9.547918011776346e-15,
      "c1": 0.5769710944426129,
      "c3": 1.3853309818998738,
      "nb": 395,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.624883413314819
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      13.317271,
      20.464461,
      31.0565475
     ],
     "ratio_l1l3_l22": 0.987569777504365,
     "rate_triple": 0.42337394573661496,
     "F": {
      "11": 0.6719331438658152,
      "12": 0.703737735297493,
      "13": 0.7323783141116429,
      "22": 0.7523678480964688,
      "23": 0.7918316069117677,
      "33": 0.8447543578147876
     },
     "F_se": {
      "11": 0.0025192148164759863,
      "12": 0.0029089124715975722,
      "13": 0.003397551542062399,
      "22": 0.003465690371999064,
      "23": 0.0040688345987931725,
      "33": 0.004906933463860089
     },
     "T": {
      "111": 1.9116751971870312,
      "112": 2.1274472849205517,
      "113": 2.3366805995624387,
      "122": 2.393487421014954,
      "123": 2.648261809547918,
      "133": 2.955062148361228,
      "222": 2.7217734115617285,
      "223": 3.0335601411868165,
      "233": 3.4097972817650066,
      "333": 3.8660590575953604
     },
     "T_se": {
      "111": 0.04975863257157098,
      "112": 0.06011618218650805,
      "113": 0.07436935244444766,
      "122": 0.07323360258582008,
      "123": 0.09110487481476454,
      "133": 0.11563427672490689,
      "222": 0.08980916263894356,
      "223": 0.11221978389316375,
      "233": 0.1430383029102375,
      "333": 0.18563884640673634
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.028640578814149942,
       "se": 0.0006608556461110346,
       "z": -43.338630732282276
      },
      "F23-F13": {
       "value": 0.05945329280012479,
       "se": 0.0008713764012983324,
       "z": 68.22917479924936
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.015406356992987424,
       "se": 0.00036794151566130743,
       "z": 41.87175498610784
      },
      "F11-F13": {
       "value": -0.06044517024582774,
       "se": 0.001093687320911301,
       "z": -55.267322835435785
      },
      "F22-F13": {
       "value": 0.019989533984825947,
       "se": 0.0007077388401521311,
       "z": 28.24422350556474
      },
      "F33-F13": {
       "value": 0.11237604370314469,
       "se": 0.0017155419756843524,
       "z": 65.50468906965473
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.013702564485389424,
       "se": 0.00017862944566309172,
       "z": 76.70943855042505
      },
      "T123-2F12F23": {
       "value": 1.5337782459777938,
       "se": 0.08233069215711808,
       "z": 18.629483195049122
      }
     },
     "tests": {
      "kappa2_tot": 0.7718645289437369,
      "W_order2_nm": 267763.6341012964,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 99479.41937150393,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4310.862283331657,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 260667.8826821441,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2094257.2739643771,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 349673.2799041265,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 243176.55000374358,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 2765445.9985026494,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 65.65715713714428,
      "z_gamma_nm": 591.3317849601241,
      "z_gamma123_nm": 493.12934409112546,
      "kappa2_nm": 0.7718645289437309,
      "kappa3_nm": 2.9866457255733505,
      "gamma_ratio_nm": 2.5065221537566806,
      "W_order2_src": 198553.7805214912,
      "p_order2_src": 0.0,
      "W_cross2_src": 44535.28401653668,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1929.8282706687694,
      "p_adj2_src": 0.0,
      "W_within2_src": 188670.86458397243,
      "p_within2_src": 0.0,
      "W_order3_src": 685099.3247136665,
      "p_order3_src": 0.0,
      "W_gamma_src": 293.3448954990678,
      "p_gamma_src": 9.284275262173391e-66,
      "W_gamma123_src": 212.76869378081284,
      "p_gamma123_src": 3.4184849302167e-48,
      "W_joint_src": 780436.1834943183,
      "p_joint_src": 0.0,
      "z_adj2_src": 43.92981072880657,
      "z_gamma_src": 17.127314310745508,
      "z_gamma123_src": 14.586592946291908,
      "kappa2_src": 0.7718645289437193,
      "kappa3_src": 2.986645725612952,
      "gamma_ratio_src": 2.5065221537899913,
      "W_order2_emp": 6933.701548222876,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4685.996226366743,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1753.2438656166466,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 6544.707603172472,
      "p_within2_emp": 0.0,
      "W_order3_emp": 599.119281677069,
      "p_order3_emp": 3.236198509506957e-123,
      "W_gamma_emp": 499.16017893444905,
      "p_gamma_emp": 1.4477671288201573e-110,
      "W_gamma123_emp": 347.05764411461763,
      "p_gamma123_emp": 1.85304903169997e-77,
      "W_joint_emp": 24191.386544876557,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 41.87175498610784,
      "z_gamma_emp": 22.341892912966195,
      "z_gamma123_emp": 18.629483195049122,
      "kappa2_emp": 0.5850108987890414,
      "kappa3_emp": 0.9140810426078119,
      "gamma_ratio_emp": 1.3354474163970078
     },
     "k_hat": 1.2955641339918245,
     "kappa2_tot": 0.7718645289437369,
     "k_reg": 1.539053370639053,
     "k_reg_each": [
      2.8351315365399694,
      0.24297520473813677
     ],
     "gauss": {
      "cov": [
       [
        132.48448335467188,
        191.79028488923873,
        302.9033700697828
       ],
       [
        191.79028488923873,
        335.55189275536867,
        503.253188518216
       ],
       [
        302.9033700697828,
        503.253188518216,
        845.8302717956428
       ]
      ],
      "c1": 0.5715666906670136,
      "c3": 1.4997775288518744,
      "rho_pc": 0.3344494330547766,
      "IG_pc": 0.0593109317768239,
      "IG_slope": 0.12307971555395097,
      "rho_slope": 0.46712142732281686
     },
     "cmi_full_grass": 0.10604610169024298,
     "cmi_full_plugin": 0.15209718309311349,
     "ncells": 136652,
     "cmi_blocks": [
      [
       2000000,
       0.10604610169024298,
       NaN,
       1,
       NaN,
       0.046735169913419077,
       NaN
      ],
      [
       1000000,
       0.12139518783305725,
       0.0002357122810359158,
       2,
       0.00033334750465889064,
       0.06207263259555342,
       0.0010592557915820658
      ],
      [
       500000,
       0.1447987563665687,
       0.0003945804061584538,
       4,
       0.0007891608123169075,
       0.08546894729658662,
       0.0004875951928989687
      ],
      [
       250000,
       0.17891132013585942,
       0.0005265806773651573,
       8,
       0.0014893950712268332,
       0.11956603188068825,
       0.0005125927574641873
      ],
      [
       125000,
       0.22924452590326483,
       0.0005073756110508483,
       16,
       0.002029502444203393,
       0.16988483641720303,
       0.0006730987672424833
      ],
      [
       62500,
       0.3021732976150002,
       0.0007345158134323338,
       32,
       0.00415504890053405,
       0.2427819048708163,
       0.0007763629231015001
      ],
      [
       31250,
       0.40637575789470276,
       0.0008600553496402811,
       64,
       0.006880442797122249,
       0.3468813677889715,
       0.0008572578174506824
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.10068316879485552,
      "se": 0.0001516820721547661,
      "coef": [
       0.10068316879485552,
       18035.98937927611,
       -270213577.3047911
      ],
      "chi2": 2186.172082195277,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.10096044393782416,
      "se": 0.00015229368397822894,
      "coef": [
       0.10096044393782416,
       17084.9873705636
      ],
      "chi2": 1839.4414187884609,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12470868634954653,
      "IG": 0.12835277133381914,
      "norm_deficit": 7.66053886991358e-15,
      "c1": 0.6204335156610734,
      "c3": 1.446882244096416,
      "nb": 805,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12362095318973423,
      "IG": 0.1263119525339972,
      "norm_deficit": -1.687538997430238e-14,
      "c1": 0.6120062324375164,
      "c3": 1.4272293946704073,
      "nb": 649,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.316500663757324
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      20.464461,
      31.0565475,
      46.6908425
     ],
     "ratio_l1l3_l22": 0.9906623827360501,
     "rate_triple": 0.4124291407106601,
     "F": {
      "11": 0.7523678480964688,
      "12": 0.7918316069117677,
      "13": 0.829300534868818,
      "22": 0.8447543578147876,
      "23": 0.8920877330738546,
      "33": 0.9513404607046123
     },
     "F_se": {
      "11": 0.003465690371999064,
      "12": 0.0040688345987931725,
      "13": 0.004729989377012075,
      "22": 0.004906933463860089,
      "23": 0.005746695389285073,
      "33": 0.006794808769574441
     },
     "T": {
      "111": 2.7217734115617285,
      "112": 3.0335601411868165,
      "113": 3.353814310679359,
      "122": 3.4097972817650066,
      "123": 3.7923738362359725,
      "133": 4.241445911781295,
      "222": 3.8660590575953604,
      "223": 4.326027746989661,
      "233": 4.8678234850915025,
      "333": 5.507360888412638
     },
     "T_se": {
      "111": 0.08980916263894356,
      "112": 0.11221978389316375,
      "113": 0.13405038397672153,
      "122": 0.1430383029102375,
      "123": 0.17179938983718865,
      "133": 0.20691911636358118,
      "222": 0.18563884640673634,
      "223": 0.22404854645849298,
      "233": 0.2710273018215908,
      "333": 0.3284966909479212
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.03746892795705037,
       "se": 0.0007726041038141046,
       "z": -48.49693105702908
      },
      "F23-F13": {
       "value": 0.06278719820503653,
       "se": 0.0012237132675661387,
       "z": 51.30875007175081
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.012659135123993082,
       "se": 0.000408442590532452,
       "z": 30.993670634324495
      },
      "F11-F13": {
       "value": -0.07693268677234921,
       "se": 0.001458717473065685,
       "z": -52.73995012253136
      },
      "F22-F13": {
       "value": 0.015453822945969531,
       "se": 0.0007031730249650223,
       "z": 21.977269316806122
      },
      "F33-F13": {
       "value": 0.12203992583579426,
       "se": 0.002275411629932074,
       "z": 53.63421907069949
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.011747597253809527,
       "se": 0.0002176292628989744,
       "z": 53.979860508294216
      },
      "T123-2F12F23": {
       "value": 2.3796073098636796,
       "se": 0.15765234882719353,
       "z": 15.094017485727559
      }
     },
     "tests": {
      "kappa2_tot": 0.8690286747222891,
      "W_order2_nm": 445930.49018954067,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 170567.71843961423,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 3822.303654602466,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 430917.95263028936,
      "p_within2_nm": 0.0,
      "W_order3_nm": 6933513.613678254,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 509795.47874971083,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 366025.52712847985,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 8994248.368803859,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 61.82478188075123,
      "z_gamma_nm": 713.9996349786958,
      "z_gamma123_nm": 605.0004356432149,
      "kappa2_nm": 0.86902867472228,
      "kappa3_nm": 4.25710744250417,
      "gamma_ratio_nm": 2.818489374871429,
      "W_order2_src": 319092.6045307074,
      "p_order2_src": 0.0,
      "W_cross2_src": 64938.90082775569,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1453.1895250657556,
      "p_adj2_src": 0.0,
      "W_within2_src": 299452.1683144161,
      "p_within2_src": 0.0,
      "W_order3_src": 2511681.8320518676,
      "p_order3_src": 0.0,
      "W_gamma_src": 191.01937794761955,
      "p_gamma_src": 1.90469705738845e-43,
      "W_gamma123_src": 142.6254750624598,
      "p_gamma123_src": 7.097734105158e-33,
      "W_joint_src": 2648494.9631703347,
      "p_joint_src": 0.0,
      "z_adj2_src": 38.1207230396507,
      "z_gamma_src": 13.820976012844373,
      "z_gamma123_src": 11.942590801934887,
      "kappa2_src": 0.8690286747223359,
      "kappa3_src": 4.2571074424365625,
      "gamma_ratio_src": 2.8184893748263056,
      "W_order2_emp": 3331.7669833149157,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2854.514365880175,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 960.6076193889886,
      "p_adj2_emp": 6.56027322151178e-211,
      "W_within2_emp": 2883.605765727326,
      "p_within2_emp": 0.0,
      "W_order3_emp": 676.8925506679116,
      "p_order3_emp": 6.407980094510716e-140,
      "W_gamma_emp": 395.76145546918013,
      "p_gamma_emp": 4.60919059358305e-88,
      "W_gamma123_emp": 227.82936385944927,
      "p_gamma123_emp": 1.773093729328847e-51,
      "W_joint_emp": 16918.12666906818,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 30.993670634324495,
      "z_gamma_emp": 19.893754182385486,
      "z_gamma123_emp": 15.094017485727559,
      "kappa2_emp": 0.6129991384462725,
      "kappa3_emp": 0.9685276431913366,
      "gamma_ratio_emp": 1.2887310630628401
     },
     "k_hat": 1.1507100157765966,
     "kappa2_tot": 0.8690286747222891,
     "k_reg": 1.4058597140694966,
     "k_reg_each": [
      3.3385860127105516,
      -0.5268665845715584
     ],
     "gauss": {
      "cov": [
       [
        335.55189275536867,
        503.253188518216,
        792.3994833012227
       ],
       [
        503.253188518216,
        845.8302717956428,
        1293.5781448729344
       ],
       [
        792.3994833012227,
        1293.5781448729344,
        2120.6471884616567
       ]
      ],
      "c1": 0.5949812927005345,
      "c3": 1.5293590073653334,
      "rho_pc": 0.31722460150133047,
      "IG_pc": 0.05303118528222785,
      "IG_slope": 0.12780238219817533,
      "rho_slope": 0.4749231540645527
     },
     "cmi_full_grass": 0.13454428458060086,
     "cmi_full_plugin": 0.2105122087331175,
     "ncells": 219544,
     "cmi_blocks": [
      [
       2000000,
       0.13454428458060086,
       NaN,
       1,
       NaN,
       0.08151309929837301,
       NaN
      ],
      [
       1000000,
       0.16124939029133145,
       0.00031408147507150375,
       2,
       0.00044417828173626777,
       0.10818076614777972,
       0.0013863399177999889
      ],
      [
       500000,
       0.20088755182339302,
       0.0007247904415093636,
       4,
       0.0014495808830187272,
       0.14779286247704826,
       0.0014265055958151678
      ],
      [
       250000,
       0.2577363001349424,
       0.000708652404373864,
       8,
       0.0020043716825476426,
       0.20457844855346669,
       0.0013910258197012062
      ],
      [
       125000,
       0.33857675917977326,
       0.0008176830266940354,
       16,
       0.0032707321067761415,
       0.2853818724647462,
       0.0011632968259826153
      ],
      [
       62500,
       0.4538499732758091,
       0.0007481689097199152,
       32,
       0.004232282476287184,
       0.4005907620625424,
       0.0009622418129755037
      ],
      [
       31250,
       0.6119740098031372,
       0.0009387074732760461,
       64,
       0.0075096597862083685,
       0.5585492780523369,
       0.0011157043453210193
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.12665743125836015,
      "se": 0.0002003747565485862,
      "coef": [
       0.12665743125836015,
       28702.0641335954,
       -429893237.05827874
      ],
      "chi2": 4010.3037321231463,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.1255061232769561,
      "se": 0.00020886483835397412,
      "coef": [
       0.1255061232769561,
       28879.96514091606
      ],
      "chi2": 2699.168860879688,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12857291121386327,
      "IG": 0.13134973010160914,
      "norm_deficit": -3.9968028886505635e-15,
      "c1": 0.6383863078205786,
      "c3": 1.4565150068016526,
      "nb": 1199,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12832736519923363,
      "IG": 0.13063429938823146,
      "norm_deficit": -1.7985612998927536e-14,
      "c1": 0.6353990553208564,
      "c3": 1.4496994187452525,
      "nb": 1065,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.99
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.935596704483032
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      31.0565475,
      46.6908425,
      69.7393905
     ],
     "ratio_l1l3_l22": 0.9935000671325673,
     "rate_triple": 0.40447782294511336,
     "F": {
      "11": 0.8447543578147876,
      "12": 0.8920877330738546,
      "13": 0.9358459317547512,
      "22": 0.9513404607046123,
      "23": 1.0044082371664222,
      "33": 1.0679153158083023
     },
     "F_se": {
      "11": 0.004906933463860089,
      "12": 0.005746695389285073,
      "13": 0.006632638450718161,
      "22": 0.006794808769574441,
      "23": 0.007881453999577586,
      "33": 0.009212151795909892
     },
     "T": {
      "111": 3.8660590575953604,
      "112": 4.326027746989661,
      "113": 4.769001105196743,
      "122": 4.8678234850915025,
      "123": 5.390959775878517,
      "133": 5.996525602509748,
      "222": 5.507360888412638,
      "223": 6.127057711894329,
      "233": 6.846436584467098,
      "333": 7.683751549292613
     },
     "T_se": {
      "111": 0.18563884640673634,
      "112": 0.22404854645849298,
      "113": 0.26604552372480134,
      "122": 0.2710273018215908,
      "123": 0.32265356719552957,
      "133": 0.3853227673103998,
      "222": 0.3284966909479212,
      "223": 0.39198625310289936,
      "233": 0.4691364858600518,
      "333": 0.5630019938688958
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.04375819868089659,
       "se": 0.0009952774711377479,
       "z": -43.96582857529625
      },
      "F23-F13": {
       "value": 0.06856230541167108,
       "se": 0.0013718636303004092,
       "z": 49.977493314446555
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.012402053365387244,
       "se": 0.00034836696048738886,
       "z": 35.600544173408224
      },
      "F11-F13": {
       "value": -0.09109157393996359,
       "se": 0.001880437552596033,
       "z": -48.44169050666286
      },
      "F22-F13": {
       "value": 0.015494528949861142,
       "se": 0.0006089817916174905,
       "z": 25.443336998150283
      },
      "F33-F13": {
       "value": 0.13206938405355118,
       "se": 0.002747473502641535,
       "z": 48.06939318125332
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.01055607744422471,
       "se": 0.00022579616481424732,
       "z": 46.7504727235236
      },
      "T123-2F12F23": {
       "value": 3.5989192411295163,
       "se": 0.30045026363734717,
       "z": 11.978419314930354
      }
     },
     "tests": {
      "kappa2_tot": 0.9775816750353818,
      "W_order2_nm": 745843.26780914,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 276609.35535321926,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4710.63368161583,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 718496.9542739086,
      "p_within2_nm": 0.0,
      "W_order3_nm": 20906481.268010765,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 696868.5417881558,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 516891.182046961,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 26600230.958690643,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 68.6340562812357,
      "z_gamma_nm": 834.7865246805052,
      "z_gamma123_nm": 718.9514462374779,
      "kappa2_nm": 0.9775816750354072,
      "kappa3_nm": 6.004983915245818,
      "gamma_ratio_nm": 3.141779840717224,
      "W_order2_src": 531540.9050049006,
      "p_order2_src": 0.0,
      "W_cross2_src": 90153.05567874887,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1533.451896813063,
      "p_adj2_src": 0.0,
      "W_within2_src": 497479.8462393463,
      "p_within2_src": 0.0,
      "W_order3_src": 7892803.703592412,
      "p_order3_src": 0.0,
      "W_gamma_src": 129.16496319200948,
      "p_gamma_src": 6.240978858207167e-30,
      "W_gamma123_src": 99.40555616473576,
      "p_gamma123_src": 2.057445511971128e-23,
      "W_joint_src": 8107421.743118942,
      "p_joint_src": 0.0,
      "z_adj2_src": 39.159314304684436,
      "z_gamma_src": 11.365076471014593,
      "z_gamma123_src": 9.97023350602862,
      "kappa2_src": 0.9775816750355905,
      "kappa3_src": 6.004983908173501,
      "gamma_ratio_src": 3.141779837015842,
      "W_order2_emp": 3027.4293945399822,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2498.0755543975906,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1267.3987454427902,
      "p_adj2_emp": 1.3740441070445791e-277,
      "W_within2_emp": 2527.0472691458644,
      "p_within2_emp": 0.0,
      "W_order3_emp": 619.5866342068039,
      "p_order3_emp": 1.307670069033525e-127,
      "W_gamma_emp": 348.20036120618005,
      "p_gamma_emp": 1.0448147491071108e-77,
      "W_gamma123_emp": 143.4825292842966,
      "p_gamma123_emp": 4.610302158613187e-33,
      "W_joint_emp": 11740.395363034331,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 35.600544173408224,
      "z_gamma_emp": 18.660127577435798,
      "z_gamma123_emp": 11.978419314930354,
      "kappa2_emp": 0.6314057121212873,
      "kappa3_emp": 1.0507525903133939,
      "gamma_ratio_emp": 1.317812008289199
     },
     "k_hat": 1.0229324316700257,
     "kappa2_tot": 0.9775816750353818,
     "k_reg": 1.3754459927037943,
     "k_reg_each": [
      4.2221853678836085,
      -1.4712933824760202
     ],
     "gauss": {
      "cov": [
       [
        845.8302717956428,
        1293.5781448729344,
        2026.9166757741657
       ],
       [
        1293.5781448729344,
        2120.6471884616567,
        3270.5465948916676
       ],
       [
        2026.9166757741657,
        3270.5465948916676,
        5263.6363570042295
       ]
      ],
      "c1": 0.6099921532969903,
      "c3": 1.5422398467253584,
      "rho_pc": 0.28576891521617925,
      "IG_pc": 0.042595901928937946,
      "IG_slope": 0.13058202688383416,
      "rho_slope": 0.47942198271145475
     },
     "cmi_full_grass": 0.17573377239079235,
     "cmi_full_plugin": 0.2945949260468961,
     "ncells": 335710,
     "cmi_blocks": [
      [
       2000000,
       0.17573377239079235,
       NaN,
       1,
       NaN,
       0.1331378704618544,
       NaN
      ],
      [
       1000000,
       0.21841157635193742,
       0.000508642592143893,
       2,
       0.0007193292522105002,
       0.1757753039274805,
       0.001226024295471445
      ],
      [
       500000,
       0.2819004356625552,
       0.0009657229401852752,
       4,
       0.0019314458803705505,
       0.23924541481373102,
       0.0016019960830602731
      ],
      [
       250000,
       0.37166153279773506,
       0.00038430979516819084,
       8,
       0.0010869922489593633,
       0.32889901024499857,
       0.0013275412359066148
      ],
      [
       125000,
       0.4969823416923148,
       0.0007649147817544578,
       16,
       0.0030596591270178313,
       0.45415492745210184,
       0.0011381731365363759
      ],
      [
       62500,
       0.6670170368678284,
       0.0007300330600967743,
       32,
       0.004129690618278364,
       0.6240818672709417,
       0.001139716934069651
      ],
      [
       31250,
       0.8915721342362652,
       0.0010977934036544837,
       64,
       0.00878234722923587,
       0.8483513262666027,
       0.001344354812444149
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.17300971060324288,
      "se": 0.00030070618421329265,
      "coef": [
       0.17300971060324288,
       45705.53746345036,
       -747617001.9505503
      ],
      "chi2": 13155.78336597416,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.1667937628243153,
      "se": 0.0003179064038815302,
      "coef": [
       0.1667937628243153,
       46285.719850504174
      ],
      "chi2": 7596.022909980184,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.13133636536956547,
      "IG": 0.13342709871273825,
      "norm_deficit": -1.1102230246251565e-15,
      "c1": 0.6512056795809384,
      "c3": 1.462322467882592,
      "nb": 1774,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.13133184293150896,
      "IG": 0.13335273360089178,
      "norm_deficit": -2.8199664825478976e-14,
      "c1": 0.6508926938703861,
      "c3": 1.4616196391895722,
      "nb": 1740,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.99
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.465621709823608
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      46.6908425,
      69.7393905,
      103.607294
     ],
     "ratio_l1l3_l22": 0.9946396013970628,
     "rate_triple": 0.39852983969162253,
     "F": {
      "11": 0.9513404607046123,
      "12": 1.0044082371664222,
      "13": 1.0549418868522444,
      "22": 1.0679153158083023,
      "23": 1.1273113950962763,
      "33": 1.1965208176799722
     },
     "F_se": {
      "11": 0.006794808769574441,
      "12": 0.007881453999577586,
      "13": 0.009111139199975648,
      "22": 0.009212151795909892,
      "23": 0.010705159332117962,
      "33": 0.012516392653423702
     },
     "T": {
      "111": 5.507360888412638,
      "112": 6.127057711894329,
      "113": 6.762366981360155,
      "122": 6.846436584467098,
      "123": 7.585933510937619,
      "133": 8.43796823252005,
      "222": 7.683751549292613,
      "223": 8.547221447911829,
      "233": 9.544776010434347,
      "333": 10.700126646484081
     },
     "T_se": {
      "111": 0.3284966909479212,
      "112": 0.39198625310289936,
      "113": 0.465464123332993,
      "122": 0.4691364858600518,
      "123": 0.5586686783397482,
      "133": 0.6669432407239643,
      "222": 0.5630019938688958,
      "223": 0.6722457709658182,
      "233": 0.8045514670204298,
      "333": 0.9649279083159287
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.05053364968582219,
       "se": 0.0013393351280009843,
       "z": -37.73039968065786
      },
      "F23-F13": {
       "value": 0.07236950824403188,
       "se": 0.0017276233522016508,
       "z": 41.88963303361553
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.010917929279104843,
       "se": 0.00034382325977857766,
       "z": 31.75448131733727
      },
      "F11-F13": {
       "value": -0.10360142614763213,
       "se": 0.0024951609249560737,
       "z": -41.520939636170354
      },
      "F22-F13": {
       "value": 0.012973428956057909,
       "se": 0.0005716922095412539,
       "z": 22.693030864402104
      },
      "F33-F13": {
       "value": 0.14157893082772777,
       "se": 0.0036087633187646116,
       "z": 39.23198013334787
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.009705025025981195,
       "se": 0.0002875382756393265,
       "z": 33.75211527718379
      },
      "T123-2F12F23": {
       "value": 5.321371808765077,
       "se": 0.524220787125255,
       "z": 10.151012587552374
      }
     },
     "tests": {
      "kappa2_tot": 1.097773065591546,
      "W_order2_nm": 1259304.9157589343,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 422415.75027771044,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4622.376966690639,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1200419.8197269333,
      "p_within2_nm": 0.0,
      "W_order3_nm": 77485469.84082979,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 915222.3494469165,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 694118.5946343999,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 94916224.01021957,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 67.98806488414448,
      "z_gamma_nm": 956.6725403433071,
      "z_gamma123_nm": 833.137800507455,
      "kappa2_nm": 1.0977730655915239,
      "kappa3_nm": 8.401767978882885,
      "gamma_ratio_nm": 3.485904993319317,
      "W_order2_src": 917223.9672384795,
      "p_order2_src": 0.0,
      "W_cross2_src": 118504.04174204645,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1295.4706487799792,
      "p_adj2_src": 1.090221042245605e-283,
      "W_within2_src": 848374.5313034905,
      "p_within2_src": 0.0,
      "W_order3_src": 30500621.498454034,
      "p_order3_src": 0.0,
      "W_gamma_src": 92.24602582603248,
      "p_gamma_src": 7.654370536545971e-22,
      "W_gamma123_src": 72.49805571004107,
      "p_gamma123_src": 1.6719659533599875e-17,
      "W_joint_src": 30820251.073258877,
      "p_joint_src": 0.0,
      "z_adj2_src": 35.99264714882721,
      "z_gamma_src": 9.604479466688055,
      "z_gamma123_src": 8.514579009560078,
      "kappa2_src": 1.0977730655913875,
      "kappa3_src": 8.401767987386528,
      "gamma_ratio_src": 3.4859049968483555,
      "W_order2_emp": 2984.477690718064,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1766.2543157097884,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1008.347083733122,
      "p_adj2_emp": 2.753710288278677e-221,
      "W_within2_emp": 2496.317457952129,
      "p_within2_emp": 0.0,
      "W_order3_emp": 571.1723394870205,
      "p_order3_emp": 3.208297496908952e-117,
      "W_gamma_emp": 247.05674362846057,
      "p_gamma_emp": 1.137918182904807e-55,
      "W_gamma123_emp": 103.04305655264676,
      "p_gamma123_emp": 3.2794291178619423e-24,
      "W_joint_emp": 10026.641308702645,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 31.75448131733727,
      "z_gamma_emp": 15.71803879714198,
      "z_gamma123_emp": 10.151012587552374,
      "kappa2_emp": 0.6506367066648711,
      "kappa3_emp": 1.1644525285229292,
      "gamma_ratio_emp": 1.3753545563614453
     },
     "k_hat": 0.9109350842572731,
     "kappa2_tot": 1.097773065591546,
     "k_reg": 1.3088684558735906,
     "k_reg_each": [
      5.405117915205395,
      -2.7873810034582136
     ],
     "gauss": {
      "cov": [
       [
        2120.6471884616567,
        3270.5465948916676,
        5103.29642614295
       ],
       [
        3270.5465948916676,
        5263.6363570042295,
        8145.403306787897
       ],
       [
        5103.29642614295,
        8145.403306787897,
        12947.632228818411
       ]
      ],
      "c1": 0.6213473676880448,
      "c3": 1.5474859496988143,
      "rho_pc": 0.2421387428494525,
      "IG_pc": 0.03021013083120075,
      "IG_slope": 0.13250050065954594,
      "rho_slope": 0.48248815347293744
     },
     "cmi_full_grass": 0.23705446576398082,
     "cmi_full_plugin": 0.41634602659085473,
     "ncells": 491483,
     "cmi_blocks": [
      [
       2000000,
       0.23705446576398082,
       NaN,
       1,
       NaN,
       0.20684433493278007,
       NaN
      ],
      [
       1000000,
       0.30614557587731905,
       0.00020050470384713748,
       2,
       0.00028355647150022273,
       0.2758672383397638,
       0.0017861151485262516
      ],
      [
       500000,
       0.4034998959359437,
       0.000582625491872659,
       4,
       0.001165250983745318,
       0.3731891727182297,
       0.001732249464046139
      ],
      [
       250000,
       0.5399592621985507,
       0.0005504258985806028,
       8,
       0.0015568395417081726,
       0.5093910139499037,
       0.001872065687495419
      ],
      [
       125000,
       0.7224587034952827,
       0.0007780281118132051,
       16,
       0.0031121124472528205,
       0.6917123365714718,
       0.0017772009628312796
      ],
      [
       62500,
       0.9596978227025104,
       0.0009835683411721617,
       32,
       0.005563902750425915,
       0.9287431787965599,
       0.0016751153017119749
      ],
      [
       31250,
       1.2535708906464313,
       0.001243379319368184,
       64,
       0.009947034554945472,
       1.2220452820397247,
       0.0016364194937611852
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.21323057461167955,
      "se": 0.00014000996489547772,
      "coef": [
       0.21323057461167955,
       75270.90087096527,
       -1373548295.6429765
      ],
      "chi2": 44182.02872689775,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.21365698793454968,
      "se": 0.00014129306819041958,
      "coef": [
       0.21365698793454968,
       72403.88966943207
      ],
      "chi2": 36802.306401411435,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.13321896106552897,
      "IG": 0.1347775459582497,
      "norm_deficit": -2.1760371282653068e-14,
      "c1": 0.6600402147937647,
      "c3": 1.4646336824177189,
      "nb": 2612,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.13314823494067285,
      "IG": 0.13497412305160683,
      "norm_deficit": -2.220446049250313e-15,
      "c1": 0.6608722905928679,
      "c3": 1.466480064220488,
      "nb": 2830,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.99
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.990530967712402
    }
   }
  },
  "2": {
   "cut": 0.1,
   "N": 2000000,
   "window_means": [
    0.779403,
    1.0805175,
    1.493264,
    2.0716675,
    2.8864025,
    4.0380045,
    5.6759945,
    8.006395,
    11.3491125,
    16.130956
   ],
   "Nbar": [
    1.0,
    1.7794029999999998,
    2.8599205,
    4.353184499999999,
    6.424852,
    9.3112545,
    13.349259,
    19.025253499999998,
    27.031648499999996,
    38.38076099999999,
    54.51171699999999
   ],
   "rate_eff": [
    0.5762779147886686,
    0.47451591245394587,
    0.4201138189917163,
    0.38926594926218716,
    0.3710502342980614,
    0.3602370478932077,
    0.3543063505441213,
    0.35124111798811086,
    0.35054797219839656,
    0.35085935096925475
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.779403,
      1.0805175,
      1.493264
     ],
     "ratio_l1l3_l22": 0.9968620387852891,
     "rate_triple": 0.3250956825398742,
     "F": {
      "11": 0.523006020963825,
      "12": 0.5484643027329146,
      "13": 0.5566830658248789,
      "22": 0.6577602123423336,
      "23": 0.6997558701453055,
      "33": 0.8150027655567322
     },
     "F_se": {
      "11": 0.0025750278864115216,
      "12": 0.002067294527276271,
      "13": 0.00221081299318411,
      "22": 0.0028598754472034795,
      "23": 0.0027262271992218776,
      "33": 0.0035783733309097117
     },
     "T": {
      "111": 0.8648328392542179,
      "112": 0.9766247976965473,
      "113": 1.0451041299278518,
      "122": 1.1822140225460391,
      "123": 1.3040212499235002,
      "133": 1.495365192738123,
      "222": 1.5973992340610006,
      "223": 1.8265883060294923,
      "233": 2.1728096748843924,
      "333": 2.7320275902543742
     },
     "T_se": {
      "111": 0.020773102948255517,
      "112": 0.018381805031949437,
      "113": 0.02397256058113354,
      "122": 0.022062048841183398,
      "123": 0.025544757638339896,
      "133": 0.033837619854071285,
      "222": 0.03538237755375934,
      "223": 0.03886647091127139,
      "233": 0.0463010988390086,
      "333": 0.06163892672533289
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.008218763091964343,
       "se": 0.0016670988423111664,
       "z": -4.929979484941841
      },
      "F23-F13": {
       "value": 0.14307280432042657,
       "se": 0.0021580680346713886,
       "z": 66.29670706475777
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.06742702061423111,
       "se": 0.001586435032359516,
       "z": 42.502226210894015
      },
      "F11-F13": {
       "value": -0.03367704486105394,
       "se": 0.00218975553944383,
       "z": -15.379362789331031
      },
      "F22-F13": {
       "value": 0.1010771465174547,
       "se": 0.0027350157953393646,
       "z": 36.956695712579204
      },
      "F33-F13": {
       "value": 0.2583196997318533,
       "se": 0.002747773240310387,
       "z": 94.01055951133496
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.06362192005326392,
       "se": 0.001011384548910981,
       "z": 62.905766280263514
      },
      "T123-2F12F23": {
       "value": 0.5364390191184825,
       "se": 0.021768624037672237,
       "z": 24.642761903101203
      }
     },
     "tests": {
      "kappa2_tot": 0.6564189440086086,
      "W_order2_nm": 27754.830782946814,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 11704.108255054229,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2451.7731824712487,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 26531.471721592105,
      "p_within2_nm": 0.0,
      "W_order3_nm": 47279.86103455066,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 49977.022811611365,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 16417.770635851935,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 93075.35016179868,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 49.515383291167694,
      "z_gamma_nm": 223.5554132907798,
      "z_gamma123_nm": 128.1318486397973,
      "kappa2_nm": 0.6564189440086083,
      "kappa3_nm": 1.65534204664202,
      "gamma_ratio_nm": 1.9208592290409763,
      "W_order2_src": 21360.969314633032,
      "p_order2_src": 0.0,
      "W_cross2_src": 8617.371496825072,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1882.3723576737848,
      "p_adj2_src": 0.0,
      "W_within2_src": 20893.193529831995,
      "p_within2_src": 0.0,
      "W_order3_src": 12166.001647905308,
      "p_order3_src": 0.0,
      "W_gamma_src": 813.9165900900696,
      "p_gamma_src": 5.085998776707945e-179,
      "W_gamma123_src": 358.06629491024455,
      "p_gamma123_src": 7.424133764506084e-80,
      "W_joint_src": 26623.922720848506,
      "p_joint_src": 0.0,
      "z_adj2_src": 43.386315327229454,
      "z_gamma_src": 28.52922344001094,
      "z_gamma123_src": 18.92263974476723,
      "kappa2_src": 0.6564189440086089,
      "kappa3_src": 1.6553420466420206,
      "gamma_ratio_src": 1.9208592290409738,
      "W_order2_emp": 9169.44564934756,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 5377.277139975127,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1806.439232882006,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 8992.114844750839,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1199.0515772171618,
      "p_order3_emp": 1.9430326168700098e-252,
      "W_gamma_emp": 179.43584033530877,
      "p_gamma_emp": 6.435766886348593e-41,
      "W_gamma123_emp": 607.265714212936,
      "p_gamma123_emp": 4.400115447759128e-134,
      "W_joint_emp": 15270.508021908856,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 42.502226210894015,
      "z_gamma_emp": 13.395366375553479,
      "z_gamma123_emp": 24.642761903101203,
      "kappa2_emp": 0.5550329590182369,
      "kappa3_emp": 0.8012935388516754,
      "gamma_ratio_emp": 1.3005411520232655
     },
     "k_hat": 1.5234173375515585,
     "kappa2_tot": 0.6564189440086086,
     "k_reg": 1.701408528500051,
     "k_reg_each": [
      2.038594193653277,
      1.364222863346825
     ],
     "gauss": {
      "cov": [
       [
        1.0971135121587576,
        0.46189414989683464,
        0.6478983825566589
       ],
       [
        0.46189414989683464,
        1.848465356398752,
        1.1290551803949749
       ],
       [
        0.6478983825566589,
        1.1290551803949749,
        3.3105892816472418
       ]
      ],
      "c1": 0.24987979801618448,
      "c3": 0.6108067843882352,
      "rho_pc": 0.22802910524133238,
      "IG_pc": 0.026698949988602602,
      "IG_slope": 0.03941849848215429,
      "rho_slope": 0.27533514480646293
     },
     "cmi_full_grass": 0.02199777314849527,
     "cmi_full_plugin": 0.02274803304783468,
     "ncells": 2823,
     "cmi_blocks": [
      [
       2000000,
       0.02199777314849527,
       NaN,
       1,
       NaN,
       -0.004701176840107332,
       NaN
      ],
      [
       1000000,
       0.022221284268153063,
       2.452461593360766e-05,
       2,
       3.468304446529926e-05,
       -0.004477871157003453,
       6.266725580197918e-06
      ],
      [
       500000,
       0.02251977379684389,
       4.5905323490470707e-05,
       4,
       9.181064698094141e-05,
       -0.004178814858803844,
       8.691968733377277e-05
      ],
      [
       250000,
       0.023102156450137024,
       0.00013556661918499903,
       8,
       0.0003834403029129885,
       -0.00359874794506181,
       9.984157661974438e-05
      ],
      [
       125000,
       0.02398442799348105,
       0.00013616216367189597,
       16,
       0.0005446486546875839,
       -0.002716991411249931,
       0.000125956485128721
      ],
      [
       62500,
       0.025287993638649198,
       0.00014272223795419193,
       32,
       0.0008073588982682334,
       -0.0014193418900331736,
       0.00014826047171645555
      ],
      [
       31250,
       0.027388253608583366,
       0.00020193150728822678,
       64,
       0.0016154520583058142,
       0.0006678226039754808,
       0.00015737954910068172
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.021885184518690332,
      "se": 1.8170244928736134e-05,
      "coef": [
       0.021885184518690332,
       291.86885035966577,
       -3869596.544283322
      ],
      "chi2": 14.244001232216931,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.021881832474037608,
      "se": 1.893483953069799e-05,
      "coef": [
       0.021881832474037608,
       290.9428198052584
      ],
      "chi2": 11.206629084381822,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.052206007146995734,
      "IG": 0.06044689952475292,
      "norm_deficit": 0.0,
      "c1": 0.37461977608936237,
      "c3": 0.7177368130765542,
      "nb": 63,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.03931356027036437,
      "IG": 0.04384697269268733,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.29931739794720097,
      "c3": 0.5734644271682674,
      "nb": 49,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 4.497019529342651
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      1.0805175,
      1.493264,
      2.0716675
     ],
     "ratio_l1l3_l22": 1.0038727551780768,
     "rate_triple": 0.3254568727539958,
     "F": {
      "11": 0.6577602123423336,
      "12": 0.6997558701453055,
      "13": 0.7295375110056521,
      "22": 0.8150027655567322,
      "23": 0.8751429804838318,
      "33": 0.9965714991959007
     },
     "F_se": {
      "11": 0.0028598754472034795,
      "12": 0.0027262271992218776,
      "13": 0.0031461245746786277,
      "22": 0.0035783733309097117,
      "23": 0.003900427111513245,
      "33": 0.005131415321674461
     },
     "T": {
      "111": 1.5973992340610006,
      "112": 1.8265883060294923,
      "113": 2.02138386665992,
      "122": 2.1728096748843924,
      "123": 2.454081334088289,
      "133": 2.8421127798466377,
      "222": 2.7320275902543742,
      "223": 3.1569207272866313,
      "233": 3.744725044332358,
      "333": 4.588377406480866
     },
     "T_se": {
      "111": 0.03538237755375934,
      "112": 0.03886647091127139,
      "113": 0.048985812813329054,
      "122": 0.0463010988390086,
      "123": 0.058268963321286525,
      "133": 0.07918977986909903,
      "222": 0.06163892672533289,
      "223": 0.07616295042136337,
      "233": 0.10139978750527037,
      "333": 0.1449423396075037
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.029781640860346625,
       "se": 0.0015847016752340772,
       "z": -18.79321598871129
      },
      "F23-F13": {
       "value": 0.14560546947817965,
       "se": 0.0021734652508716016,
       "z": 66.99231534517934
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05791191430891651,
       "se": 0.0014950665693638568,
       "z": 38.73534161997732
      },
      "F11-F13": {
       "value": -0.0717772986633185,
       "se": 0.0020486627029620372,
       "z": -35.03617191816889
      },
      "F22-F13": {
       "value": 0.08546525455108012,
       "se": 0.0026909558772800976,
       "z": 31.7601842797455
      },
      "F33-F13": {
       "value": 0.2670339881902486,
       "se": 0.0030770625627489206,
       "z": 86.78211207759502
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.05496603848672571,
       "se": 0.0008284439593512806,
       "z": 66.34852951280772
      },
      "T123-2F12F23": {
       "value": 1.2293084584682494,
       "se": 0.050485389154724364,
       "z": 24.349786721475873
      }
     },
     "tests": {
      "kappa2_tot": 0.8248841784790022,
      "W_order2_nm": 39129.25695493777,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 18196.501521000995,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2409.7834947272404,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 37936.594984635514,
      "p_within2_nm": 0.0,
      "W_order3_nm": 92365.68097401356,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 117266.64664541346,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 56762.35490710577,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 192675.5339948627,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 49.08954567652099,
      "z_gamma_nm": 342.4421800033014,
      "z_gamma123_nm": 238.24851501553115,
      "kappa2_nm": 0.824884178479002,
      "kappa3_nm": 2.9560231889499127,
      "gamma_ratio_nm": 2.172160407210864,
      "W_order2_src": 26410.09315220728,
      "p_order2_src": 0.0,
      "W_cross2_src": 11069.255857160977,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1519.8624370224113,
      "p_adj2_src": 0.0,
      "W_within2_src": 26056.2393000237,
      "p_within2_src": 0.0,
      "W_order3_src": 16791.38967014057,
      "p_order3_src": 0.0,
      "W_gamma_src": 610.0293127583772,
      "p_gamma_src": 1.1024870952693843e-134,
      "W_gamma123_src": 354.66407694536264,
      "p_gamma123_src": 4.0878003595051926e-79,
      "W_joint_src": 35904.21177593861,
      "p_joint_src": 0.0,
      "z_adj2_src": 38.985413131354804,
      "z_gamma_src": 24.69877148277576,
      "z_gamma123_src": 18.83252709928656,
      "kappa2_src": 0.8248841784790024,
      "kappa3_src": 2.9560231889499047,
      "gamma_ratio_src": 2.1721604072108556,
      "W_order2_emp": 8011.425903149925,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 5821.54710810647,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1500.4266904163474,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 7880.157418066489,
      "p_within2_emp": 0.0,
      "W_order3_emp": 750.3349278957743,
      "p_order3_emp": 1.0352473568096807e-155,
      "W_gamma_emp": 383.3571460035936,
      "p_gamma_emp": 2.312416975456951e-85,
      "W_gamma123_emp": 592.9121133813628,
      "p_gamma123_emp": 5.827549060438527e-131,
      "W_joint_emp": 15355.105224294264,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 38.73534161997732,
      "z_gamma_emp": 19.57950831873961,
      "z_gamma123_emp": 24.349786721475873,
      "kappa2_emp": 0.6503417703006235,
      "kappa3_emp": 1.324219401924163,
      "gamma_ratio_emp": 1.5654768628546134
     },
     "k_hat": 1.2122914053751068,
     "kappa2_tot": 0.8248841784790022,
     "k_reg": 1.3575284418102695,
     "k_reg_each": [
      1.6750042266077438,
      1.0400526570127953
     ],
     "gauss": {
      "cov": [
       [
        1.848465356398752,
        1.1290551803949749,
        1.6330508285825018
       ],
       [
        1.1290551803949749,
        3.3105892816472418,
        2.707296855942276
       ],
       [
        1.6330508285825018,
        2.707296855942276,
        6.348762443860072
       ]
      ],
      "c1": 0.34104356787900725,
      "c3": 0.8177688700167642,
      "rho_pc": 0.2885300777688384,
      "IG_pc": 0.04346002100437546,
      "IG_slope": 0.06074983655296053,
      "rho_slope": 0.3382434879736984
     },
     "cmi_full_grass": 0.03386933692643801,
     "cmi_full_plugin": 0.03537310142864225,
     "ncells": 5434,
     "cmi_blocks": [
      [
       2000000,
       0.03386933692643801,
       NaN,
       1,
       NaN,
       -0.00959068407793745,
       NaN
      ],
      [
       1000000,
       0.03430617338720943,
       8.832691831273108e-06,
       2,
       1.249131258004848e-05,
       -0.009154063516683405,
       9.564096952049612e-05
      ],
      [
       500000,
       0.03497866109945047,
       9.318997804814424e-05,
       4,
       0.00018637995609628848,
       -0.00847894306900483,
       0.00016043429664373745
      ],
      [
       250000,
       0.03598442820025283,
       0.00020415981684557727,
       8,
       0.0005774511637492449,
       -0.007480137573901875,
       0.00023934477002887072
      ],
      [
       125000,
       0.037568068053544734,
       0.0002532735013661152,
       16,
       0.0010130940054644609,
       -0.005900637956443598,
       0.0002031126788264581
      ],
      [
       62500,
       0.040295240590147,
       0.0002549965243047406,
       32,
       0.0014424781721190589,
       -0.0031859333091695387,
       0.00023584214164278598
      ],
      [
       31250,
       0.044329253214774045,
       0.0002493357409029795,
       64,
       0.001994685927223836,
       0.000838521546028374,
       0.00023593617712656714
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.033525840633236076,
      "se": 1.2194476278724205e-05,
      "coef": [
       0.033525840633236076,
       741.8839234576883,
       -13081307.374187134
      ],
      "chi2": 119.17961571340972,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.033514890273490444,
      "se": 1.2589990781568797e-05,
      "coef": [
       0.033514890273490444,
       748.2755029441148
      ],
      "chi2": 98.59876762805597,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06483782307523794,
      "IG": 0.07379267902260236,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.43337468475059204,
      "c3": 0.830905792567494,
      "nb": 80,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.05901398120089509,
      "IG": 0.06605877757069721,
      "norm_deficit": 0.0,
      "c1": 0.39936994003277254,
      "c3": 0.7657087694024798,
      "nb": 70,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 4.872580528259277
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      1.493264,
      2.0716675,
      2.8864025
     ],
     "ratio_l1l3_l22": 1.004276687067806,
     "rate_triple": 0.3295232944535484,
     "F": {
      "11": 0.8150027655567322,
      "12": 0.8751429804838318,
      "13": 0.9222306568196601,
      "22": 0.9965714991959007,
      "23": 1.0716701367034882,
      "33": 1.1971453906284553
     },
     "F_se": {
      "11": 0.0035783733309097117,
      "12": 0.003900427111513245,
      "13": 0.004548915884448776,
      "22": 0.005131415321674461,
      "23": 0.0059187425578361135,
      "33": 0.007584627585148447
     },
     "T": {
      "111": 2.7320275902543742,
      "112": 3.1569207272866313,
      "113": 3.513591201237475,
      "122": 3.744725044332358,
      "123": 4.236741860621136,
      "133": 4.879219031328029,
      "222": 4.588377406480866,
      "223": 5.275990932492177,
      "233": 6.187015009607136,
      "333": 7.400459820489067
     },
     "T_se": {
      "111": 0.06163892672533289,
      "112": 0.07616295042136337,
      "113": 0.09130514954157243,
      "122": 0.10139978750527037,
      "123": 0.12316598526970837,
      "133": 0.15847525628769882,
      "222": 0.1449423396075037,
      "223": 0.17725983135388768,
      "233": 0.23184149328859324,
      "333": 0.3234224183394648
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.04708767633582833,
       "se": 0.0016152355781438293,
       "z": -29.15220353797543
      },
      "F23-F13": {
       "value": 0.1494394798838281,
       "se": 0.002512989083758274,
       "z": 59.46682412974731
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05117590177399989,
       "se": 0.0014941367192890607,
       "z": 34.25115058972005
      },
      "F11-F13": {
       "value": -0.10722789126292787,
       "se": 0.002250668199903157,
       "z": -47.6426917426308
      },
      "F22-F13": {
       "value": 0.07434084237624061,
       "se": 0.0027655754861506776,
       "z": 26.8807858431351
      },
      "F33-F13": {
       "value": 0.27491473380879516,
       "se": 0.003988962976906516,
       "z": 68.91884818193888
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04655862712470271,
       "se": 0.0007634596237922255,
       "z": 60.983745143506866
      },
      "T123-2F12F23": {
       "value": 2.3610126655607235,
       "se": 0.1075620172556409,
       "z": 21.95024531707455
      }
     },
     "tests": {
      "kappa2_tot": 1.0151245944565055,
      "W_order2_nm": 51976.734828326604,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 26637.72063449182,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2357.6373240068137,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 51061.61288083085,
      "p_within2_nm": 0.0,
      "W_order3_nm": 182766.26810713936,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 209147.44495782114,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 119614.5364596683,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 368138.68780045793,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 48.55550765883118,
      "z_gamma_nm": 457.3264096439447,
      "z_gamma123_nm": 345.8533453064583,
      "kappa2_nm": 1.0151245944565048,
      "kappa3_nm": 4.979353179878836,
      "gamma_ratio_nm": 2.4160406427078276,
      "W_order2_src": 31191.237199210642,
      "p_order2_src": 0.0,
      "W_cross2_src": 13227.923816286831,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1198.1275227913386,
      "p_adj2_src": 1.5568290699089634e-262,
      "W_within2_src": 30857.99921979371,
      "p_within2_src": 0.0,
      "W_order3_src": 27343.207518432755,
      "p_order3_src": 0.0,
      "W_gamma_src": 402.84129742334017,
      "p_gamma_src": 1.3256391550026254e-89,
      "W_gamma123_src": 260.0297839647653,
      "p_gamma123_src": 1.6905341552437492e-58,
      "W_joint_src": 49651.15112313107,
      "p_joint_src": 0.0,
      "z_adj2_src": 34.61397871946157,
      "z_gamma_src": 20.070906741433987,
      "z_gamma123_src": 16.12543903169043,
      "kappa2_src": 1.0151245944565037,
      "kappa3_src": 4.979353179878822,
      "gamma_ratio_src": 2.416040642707826,
      "W_order2_emp": 5118.202908117824,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4388.581323781093,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1173.14131671968,
      "p_adj2_emp": 4.192714707465545e-257,
      "W_within2_emp": 4984.623218008768,
      "p_within2_emp": 0.0,
      "W_order3_emp": 488.86038945732355,
      "p_order3_emp": 1.3946030439998436e-99,
      "W_gamma_emp": 344.70964190416487,
      "p_gamma_emp": 6.014711503498132e-77,
      "W_gamma123_emp": 481.81326947975333,
      "p_gamma123_emp": 8.613542808857081e-107,
      "W_joint_emp": 13477.026261817768,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 34.25115058972005,
      "z_gamma_emp": 18.566357798560407,
      "z_gamma123_emp": 21.95024531707455,
      "kappa2_emp": 0.758003624673263,
      "kappa3_emp": 1.8024021405954893,
      "gamma_ratio_emp": 1.5684805373627049
     },
     "k_hat": 0.9851007506476551,
     "kappa2_tot": 1.0151245944565055,
     "k_reg": 1.1090341386931224,
     "k_reg_each": [
      1.430120041753937,
      0.7879482356323079
     ],
     "gauss": {
      "cov": [
       [
        3.3105892816472418,
        2.707296855942276,
        3.9749645446782695
       ],
       [
        2.707296855942276,
        6.348762443860072,
        6.408232952953676
       ],
       [
        3.9749645446782695,
        6.408232952953676,
        12.86020953821403
       ]
      ],
      "c1": 0.4264290686384903,
      "c3": 1.0093672600950943,
      "rho_pc": 0.33463869250067646,
      "IG_pc": 0.059382226711336764,
      "IG_slope": 0.08136015273198545,
      "rho_slope": 0.38751922834577446
     },
     "cmi_full_grass": 0.046196151697389,
     "cmi_full_plugin": 0.04903941235746068,
     "ncells": 9756,
     "cmi_blocks": [
      [
       2000000,
       0.046196151697389,
       NaN,
       1,
       NaN,
       -0.013186075013947765,
       NaN
      ],
      [
       1000000,
       0.04722553198998103,
       0.00016889089385241363,
       2,
       0.00023884779264739814,
       -0.012156549528480751,
       0.00015413285475341168
      ],
      [
       500000,
       0.048511348468190496,
       0.00016829258814479107,
       4,
       0.00033658517628958214,
       -0.010871694404654587,
       0.0001935113861326619
      ],
      [
       250000,
       0.050488850250384076,
       0.00014794681431233152,
       8,
       0.00041845678262078637,
       -0.008896434785060161,
       0.00032193357649752793
      ],
      [
       125000,
       0.05352910827639146,
       0.000252934694502814,
       16,
       0.001011738778011256,
       -0.005865283992202663,
       0.0003158443688493956
      ],
      [
       62500,
       0.05800978378121832,
       0.000278808770085925,
       32,
       0.001577180575856309,
       -0.0013929824670475277,
       0.00031336605671456044
      ],
      [
       31250,
       0.06508653665871376,
       0.0002945264496687849,
       64,
       0.002356211597350279,
       0.005653536065520895,
       0.0003715046570676332
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04612815404088511,
      "se": 9.712485744324814e-05,
      "coef": [
       0.04612815404088511,
       1022.5745866516149,
       -13666979.150002154
      ],
      "chi2": 43.345805575344635,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.046048944615647576,
      "se": 0.0001013765290008121,
      "coef": [
       0.046048944615647576,
       1021.7448087496904
      ],
      "chi2": 29.524233877356437,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07710690312161353,
      "IG": 0.08626823053690437,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.4861411594842215,
      "c3": 0.9396858546701424,
      "nb": 103,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0774960946676254,
      "IG": 0.0868136719568445,
      "norm_deficit": 1.4432899320127035e-15,
      "c1": 0.48851070069954217,
      "c3": 0.9442660559525378,
      "nb": 104,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.985
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.00846529006958
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      2.0716675,
      2.8864025,
      4.0380045
     ],
     "ratio_l1l3_l22": 1.0040909841399435,
     "rate_triple": 0.33369839787800104,
     "F": {
      "11": 0.9965714991959007,
      "12": 1.0716701367034882,
      "13": 1.1344671819173548,
      "22": 1.1971453906284553,
      "23": 1.2861481158165597,
      "33": 1.417291743219903
     },
     "F_se": {
      "11": 0.005131415321674461,
      "12": 0.0059187425578361135,
      "13": 0.007045331423350369,
      "22": 0.007584627585148447,
      "23": 0.00896238371025171,
      "33": 0.011107543247505475
     },
     "T": {
      "111": 4.588377406480866,
      "112": 5.275990932492177,
      "113": 5.935328495117156,
      "122": 6.187015009607136,
      "123": 7.0256797066948655,
      "133": 8.080202520268095,
      "222": 7.400459820489067,
      "223": 8.479726265378492,
      "233": 9.846115048735285,
      "333": 11.587510440700523
     },
     "T_se": {
      "111": 0.1449423396075037,
      "112": 0.17725983135388768,
      "113": 0.21694673282147206,
      "122": 0.23184149328859324,
      "123": 0.2856729464976664,
      "133": 0.3562222633134202,
      "222": 0.3234224183394648,
      "223": 0.3995020678944266,
      "233": 0.498624673451066,
      "333": 0.6283194400802321
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.06279704521386664,
       "se": 0.0018813357640474477,
       "z": -33.378967441073364
      },
      "F23-F13": {
       "value": 0.1516809338992049,
       "se": 0.002962718606726146,
       "z": 51.19653738119088
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.044441944342669126,
       "se": 0.001582062629000733,
       "z": 28.091140975082432
      },
      "F11-F13": {
       "value": -0.13789568272145414,
       "se": 0.0028557861161798348,
       "z": -48.28641820904859
      },
      "F22-F13": {
       "value": 0.06267820871110041,
       "se": 0.0029442861063670124,
       "z": 21.28808357841275
      },
      "F33-F13": {
       "value": 0.2828245613025482,
       "se": 0.004849162841252676,
       "z": 58.324409915977704
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.039574399535618754,
       "se": 0.0006932680838581519,
       "z": 57.08383301792959
      },
      "T123-2F12F23": {
       "value": 4.269026652498733,
       "se": 0.25606508462363764,
       "z": 16.671646815001402
      }
     },
     "tests": {
      "kappa2_tot": 1.2249995426721405,
      "W_order2_nm": 67343.97449049627,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 36719.27568904932,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2136.7444644459997,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 66746.76644748979,
      "p_within2_nm": 0.0,
      "W_order3_nm": 334657.92880383116,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 328627.8522125923,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 210023.98148746596,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 662242.5638074065,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 46.22493336334839,
      "z_gamma_nm": 573.2607192304321,
      "z_gamma123_nm": 458.2837346966025,
      "kappa2_nm": 1.2249995426721403,
      "kappa3_nm": 8.0893488540865,
      "gamma_ratio_nm": 2.695328577780837,
      "W_order2_src": 36738.20440987772,
      "p_order2_src": 0.0,
      "W_cross2_src": 14791.269970093988,
      "p_cross2_src": 0.0,
      "W_adj2_src": 869.9874296676693,
      "p_adj2_src": 3.2833394731493706e-191,
      "W_within2_src": 36227.4029631727,
      "p_within2_src": 0.0,
      "W_order3_src": 42364.47251487656,
      "p_order3_src": 0.0,
      "W_gamma_src": 237.18636574319336,
      "p_gamma_src": 1.615169749071491e-53,
      "W_gamma123_src": 165.4000168150504,
      "p_gamma123_src": 7.480451511612268e-38,
      "W_joint_src": 68822.59906790475,
      "p_joint_src": 0.0,
      "z_adj2_src": 29.495549319645995,
      "z_gamma_src": 15.400856006832653,
      "z_gamma123_src": 12.860793786351229,
      "kappa2_src": 1.2249995426721405,
      "kappa3_src": 8.089348854085479,
      "gamma_ratio_src": 2.695328577780496,
      "W_order2_emp": 3729.378412110272,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 3163.7297285167188,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 789.1122012819551,
      "p_adj2_emp": 1.2568537551734686e-173,
      "W_within2_emp": 3603.2617863183377,
      "p_within2_emp": 0.0,
      "W_order3_emp": 470.2144348618094,
      "p_order3_emp": 1.3630293534279273e-95,
      "W_gamma_emp": 178.39367742362464,
      "p_gamma_emp": 1.0868114703180043e-40,
      "W_gamma123_emp": 277.9438075241464,
      "p_gamma123_emp": 2.1070842537656064e-62,
      "W_joint_emp": 11445.015784299441,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 28.091140975082432,
      "z_gamma_emp": 13.35640960077313,
      "z_gamma123_emp": 16.671646815001402,
      "kappa2_emp": 0.8612586564498357,
      "kappa3_emp": 2.200551269977524,
      "gamma_ratio_emp": 1.4833180988611028
     },
     "k_hat": 0.8163268353706157,
     "kappa2_tot": 1.2249995426721405,
     "k_reg": 0.924423773443158,
     "k_reg_each": [
      1.2710740366836697,
      0.5777735102026461
     ],
     "gauss": {
      "cov": [
       [
        6.348762443860072,
        6.408232952953676,
        9.490279557656947
       ],
       [
        6.408232952953676,
        12.86020953821403,
        14.990457711533375
       ],
       [
        9.490279557656947,
        14.990457711533375,
        27.147640731645275
       ]
      ],
      "c1": 0.49829926440246974,
      "c3": 1.165646459102344,
      "rho_pc": 0.36570165764155926,
      "IG_pc": 0.07178376610860744,
      "IG_slope": 0.09862058750664142,
      "rho_slope": 0.42309265352724246
     },
     "cmi_full_grass": 0.058738240634243155,
     "cmi_full_plugin": 0.0637086396666886,
     "ncells": 16460,
     "cmi_blocks": [
      [
       2000000,
       0.058738240634243155,
       NaN,
       1,
       NaN,
       -0.013045525474364286,
       NaN
      ],
      [
       1000000,
       0.060459138365341225,
       0.0003327918867510604,
       2,
       0.0004706387996910808,
       -0.011327676044250182,
       0.00012183175860430717
      ],
      [
       500000,
       0.06279228886171295,
       0.0004296313019106659,
       4,
       0.0008592626038213318,
       -0.009003395840303501,
       0.00044207225177109616
      ],
      [
       250000,
       0.0661941292640974,
       0.0003234823902442436,
       8,
       0.0009149463669445511,
       -0.005609690415599711,
       0.0003661932278172874
      ],
      [
       125000,
       0.07149014182033131,
       0.0003019674838544638,
       16,
       0.0012078699354178552,
       -0.0003156787005402298,
       0.000340971259852078
      ],
      [
       62500,
       0.07913380418398677,
       0.0004324773775210535,
       32,
       0.002446461490839292,
       0.007316199121610037,
       0.0004630405290135164
      ],
      [
       31250,
       0.09038908649400032,
       0.0003583467728430036,
       64,
       0.002866774182744029,
       0.018499531531175787,
       0.00047467294034687457
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05858154438306062,
      "se": 0.00019128449918043194,
      "coef": [
       0.05858154438306062,
       1757.9213394515673,
       -24057274.97188447
      ],
      "chi2": 34.37532924291366,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.05850833573918547,
      "se": 0.0001957963049284235,
      "coef": [
       0.05850833573918547,
       1684.1199606810699
      ],
      "chi2": 23.209994621868354,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08860611257732794,
      "IG": 0.09750885256792899,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.5330553127217267,
      "c3": 1.0390083116712694,
      "nb": 135,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09256133227196696,
      "IG": 0.1036065333770219,
      "norm_deficit": 7.771561172376096e-16,
      "c1": 0.5594974172727756,
      "c3": 1.0905481157984307,
      "nb": 158,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.98
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 4.5151896476745605
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      2.8864025,
      4.0380045,
      5.6759945
     ],
     "ratio_l1l3_l22": 1.0047667637589122,
     "rate_triple": 0.33811743664423294,
     "F": {
      "11": 1.1971453906284553,
      "12": 1.2861481158165597,
      "13": 1.364686499036123,
      "22": 1.417291743219903,
      "23": 1.5193393602523848,
      "33": 1.6588298357555096
     },
     "F_se": {
      "11": 0.007584627585148447,
      "12": 0.00896238371025171,
      "13": 0.011040807112157557,
      "22": 0.011107543247505475,
      "23": 0.013577308628761942,
      "33": 0.01745058912918858
     },
     "T": {
      "111": 7.400459820489067,
      "112": 8.479726265378492,
      "113": 9.590654527040817,
      "122": 9.846115048735285,
      "123": 11.20181486441555,
      "133": 12.922533881523648,
      "222": 11.587510440700523,
      "223": 13.25423732461547,
      "233": 15.373800433591402,
      "333": 18.094891797639125
     },
     "T_se": {
      "111": 0.3234224183394648,
      "112": 0.3995020678944266,
      "113": 0.5400034970277027,
      "122": 0.498624673451066,
      "123": 0.6709017097795303,
      "133": 0.9291785447218606,
      "222": 0.6283194400802321,
      "223": 0.838254854255655,
      "233": 1.154468050667121,
      "333": 1.6257530620146579
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.07853838321956319,
       "se": 0.0028402909616815136,
       "z": -27.65152735375631
      },
      "F23-F13": {
       "value": 0.15465286121626187,
       "se": 0.0033873853751125718,
       "z": 45.65552604451519
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.03805723899834934,
       "se": 0.001671006098634331,
       "z": 22.775044944152217
      },
      "F11-F13": {
       "value": -0.16754110840766767,
       "se": 0.004205243889950845,
       "z": -39.84099681068107
      },
      "F22-F13": {
       "value": 0.0526052441837801,
       "se": 0.0033229221232105497,
       "z": 15.831019275574784
      },
      "F33-F13": {
       "value": 0.29414333671938664,
       "se": 0.007068975046679395,
       "z": 41.610464710518194
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.034364331499600165,
       "se": 0.0008428154750239461,
       "z": 40.773256445752615
      },
      "T123-2F12F23": {
       "value": 7.293623953466465,
       "se": 0.617574748732021,
       "z": 11.810107146448965
      }
     },
     "tests": {
      "kappa2_tot": 1.4541033224854925,
      "W_order2_nm": 88412.53016929154,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 49987.26088931915,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1834.2977279487613,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 87872.55151294135,
      "p_within2_nm": 0.0,
      "W_order3_nm": 765028.9141691751,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 480445.04368912417,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 323322.8785770607,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1439411.6810227558,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 42.82870215111312,
      "z_gamma_nm": 693.1414312311191,
      "z_gamma123_nm": 568.6148772034203,
      "kappa2_nm": 1.4541033224854925,
      "kappa3_nm": 12.79030095748261,
      "gamma_ratio_nm": 3.0245462812209345,
      "W_order2_src": 44844.301552201134,
      "p_order2_src": 0.0,
      "W_cross2_src": 16342.59338071219,
      "p_cross2_src": 0.0,
      "W_adj2_src": 601.2210960341897,
      "p_adj2_src": 9.082415699721083e-133,
      "W_within2_src": 43767.6200478356,
      "p_within2_src": 0.0,
      "W_order3_src": 106196.01920273487,
      "p_order3_src": 0.0,
      "W_gamma_src": 113.75023905696648,
      "p_gamma_src": 1.4780048259607948e-26,
      "W_gamma123_src": 82.03798013121661,
      "p_gamma123_src": 1.334965690871069e-19,
      "W_joint_src": 136286.4738122872,
      "p_joint_src": 0.0,
      "z_adj2_src": 24.519810277287828,
      "z_gamma_src": 10.665375711008332,
      "z_gamma123_src": 9.057481997289125,
      "kappa2_src": 1.454103322485511,
      "kappa3_src": 12.79030095744381,
      "gamma_ratio_src": 3.024546281211681,
      "W_order2_emp": 2292.542166418215,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2159.210295283181,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 518.7026722081534,
      "p_adj2_emp": 8.1057536689214745e-115,
      "W_within2_emp": 2136.1716121428376,
      "p_within2_emp": 0.0,
      "W_order3_emp": 402.8413001447989,
      "p_order3_emp": 3.39169922150172e-81,
      "W_gamma_emp": 299.95112307369385,
      "p_gamma_emp": 3.376136592770143e-67,
      "W_gamma123_emp": 139.4786308106049,
      "p_gamma123_emp": 3.4611992674772646e-32,
      "W_joint_emp": 9143.711620033924,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 22.775044944152217,
      "z_gamma_emp": 17.31909706288679,
      "z_gamma123_emp": 11.810107146448965,
      "kappa2_emp": 0.9793184783779627,
      "kappa3_emp": 3.1317249737140678,
      "gamma_ratio_emp": 1.6326974771300808
     },
     "k_hat": 0.6877090400224823,
     "kappa2_tot": 1.4541033224854925,
     "k_reg": 0.7881102220336955,
     "k_reg_each": [
      1.1892553732348767,
      0.3869650708325142
     ],
     "gauss": {
      "cov": [
       [
        12.86020953821403,
        14.990457711533375,
        22.357949464139814
       ],
       [
        14.990457711533375,
        27.147640731645275,
        34.82280657848774
       ],
       [
        22.357949464139814,
        34.82280657848774,
        59.118401494803784
       ]
      ],
      "c1": 0.5521827056617632,
      "c3": 1.2827194422790387,
      "rho_pc": 0.3845534193323361,
      "IG_pc": 0.08001474026861691,
      "IG_slope": 0.11151109337365456,
      "rho_slope": 0.44710502396472573
     },
     "cmi_full_grass": 0.07176720861913388,
     "cmi_full_plugin": 0.08002679052452777,
     "ncells": 26714,
     "cmi_blocks": [
      [
       2000000,
       0.07176720861913388,
       NaN,
       1,
       NaN,
       -0.008247531649483025,
       NaN
      ],
      [
       1000000,
       0.07448392190518538,
       0.00014598012912836464,
       2,
       0.000206447078450309,
       -0.00557062529122504,
       0.0017662022797168275
      ],
      [
       500000,
       0.07850609176800494,
       0.0002702834621643198,
       4,
       0.0005405669243286396,
       -0.0015599859652093116,
       0.001230544292734193
      ],
      [
       250000,
       0.08459627409090487,
       0.00032167553050940263,
       8,
       0.0009098357958599151,
       0.004497276050719338,
       0.0009523269067695338
      ],
      [
       125000,
       0.09326659716595093,
       0.00035279895796386674,
       16,
       0.001411195831855467,
       0.013163091352273417,
       0.0007258568193118727
      ],
      [
       62500,
       0.10572422264701573,
       0.00032791069946253417,
       32,
       0.0018549430337086552,
       0.025607671840862316,
       0.0006660972015095426
      ],
      [
       31250,
       0.12392467511657133,
       0.0004180143394062389,
       64,
       0.0033441147152499114,
       0.04373787656282008,
       0.0007056463310512296
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07096570180936736,
      "se": 9.197028943795497e-05,
      "coef": [
       0.07096570180936736,
       2995.737428128475,
       -42627401.58548686
      ],
      "chi2": 211.82768805675408,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07083229426344227,
      "se": 9.583645344703164e-05,
      "coef": [
       0.07083229426344227,
       3021.9670923468007
      ],
      "chi2": 137.62797943544507,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09892701181043091,
      "IG": 0.10719465454077379,
      "norm_deficit": 2.3314683517128287e-15,
      "c1": 0.5729257486768818,
      "c3": 1.1266354565582464,
      "nb": 181,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.10366855676076706,
      "IG": 0.11591148329196732,
      "norm_deficit": 3.885780586188048e-15,
      "c1": 0.610786598797156,
      "c3": 1.2010872965382908,
      "nb": 243,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.975
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 4.989858627319336
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      4.0380045,
      5.6759945,
      8.006395
     ],
     "ratio_l1l3_l22": 1.00350578197141,
     "rate_triple": 0.34224498152335237,
     "F": {
      "11": 1.417291743219903,
      "12": 1.5193393602523848,
      "13": 1.6080563914264547,
      "22": 1.6588298357555096,
      "23": 1.7713091085629369,
      "33": 1.9149366792134312
     },
     "F_se": {
      "11": 0.011107543247505475,
      "12": 0.013577308628761942,
      "13": 0.015867707221610527,
      "22": 0.01745058912918858,
      "23": 0.020478144884026103,
      "33": 0.024281194610745415
     },
     "T": {
      "111": 11.587510440700523,
      "112": 13.25423732461547,
      "113": 14.849747809915765,
      "122": 15.373800433591402,
      "123": 17.33608283083524,
      "133": 19.658648573549545,
      "222": 18.094891797639125,
      "223": 20.53798463620151,
      "233": 23.44129025172115,
      "333": 26.89912565868408
     },
     "T_se": {
      "111": 0.6283194400802321,
      "112": 0.838254854255655,
      "113": 0.9895769919266162,
      "122": 1.154468050667121,
      "123": 1.3671579451983753,
      "133": 1.6221998440614545,
      "222": 1.6257530620146579,
      "223": 1.9309259947087571,
      "233": 2.296045950686032,
      "333": 2.732673415806022
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.08871703117406993,
       "se": 0.0027997470802073273,
       "z": -31.687516276470316
      },
      "F23-F13": {
       "value": 0.16325271713648215,
       "se": 0.0055773702269337685,
       "z": 29.27055413106984
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.03726784298120611,
       "se": 0.0021847484735380636,
       "z": 17.05818469842122
      },
      "F11-F13": {
       "value": -0.1907646482065517,
       "se": 0.005562401047271535,
       "z": -34.29537830612294
      },
      "F22-F13": {
       "value": 0.05077344432905484,
       "se": 0.0037577522661273463,
       "z": 13.511652906640595
      },
      "F33-F13": {
       "value": 0.3068802877869765,
       "se": 0.009226824847540166,
       "z": 33.25957659950482
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.030784465982355846,
       "se": 0.000989417096068512,
       "z": 31.11373970055616
      },
      "T123-2F12F23": {
       "value": 11.953643535208773,
       "se": 1.2694563466035806,
       "z": 9.41634863395708
      }
     },
     "tests": {
      "kappa2_tot": 1.7003077506496278,
      "W_order2_nm": 118186.3308706637,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 67283.53701932225,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2035.9550383246212,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 117635.2789177726,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1673282.9315489375,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 661666.0409567159,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 463874.50544004777,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 3046489.3431233615,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 45.12155846515744,
      "z_gamma_nm": 813.4285715148663,
      "z_gamma123_nm": 681.0833322289187,
      "kappa2_nm": 1.700307750649626,
      "kappa3_nm": 19.62575183756008,
      "gamma_ratio_nm": 3.3942297707589635,
      "W_order2_src": 58639.328027048585,
      "p_order2_src": 0.0,
      "W_cross2_src": 18025.279121861295,
      "p_cross2_src": 0.0,
      "W_adj2_src": 545.4440647310163,
      "p_adj2_src": 1.233384812981663e-120,
      "W_within2_src": 57048.37747032809,
      "p_within2_src": 0.0,
      "W_order3_src": 253278.94989904814,
      "p_order3_src": 0.0,
      "W_gamma_src": 74.40654127399597,
      "p_gamma_src": 6.3577991171151835e-18,
      "W_gamma123_src": 55.20894528001686,
      "p_gamma123_src": 1.0837440898732818e-13,
      "W_joint_src": 289376.7170780003,
      "p_joint_src": 0.0,
      "z_adj2_src": 23.354743944882294,
      "z_gamma_src": 8.625922633202547,
      "z_gamma123_src": 7.430272221124665,
      "kappa2_src": 1.700307750649622,
      "kappa3_src": 19.62575183809306,
      "gamma_ratio_src": 3.3942297708511564,
      "W_order2_emp": 1387.907648079944,
      "p_order2_emp": 5.740921184503811e-298,
      "W_cross2_emp": 1143.8893716521688,
      "p_cross2_emp": 4.05115623068817e-249,
      "W_adj2_emp": 290.9816652054518,
      "p_adj2_emp": 3.0385163536029408e-65,
      "W_within2_emp": 1193.2980334331849,
      "p_within2_emp": 2.085942915488488e-258,
      "W_order3_emp": 327.12844032343764,
      "p_order3_emp": 4.534840669640972e-65,
      "W_gamma_emp": 66.98549009725242,
      "p_gamma_emp": 2.735128596113845e-16,
      "W_gamma123_emp": 88.66762159622537,
      "p_gamma123_emp": 4.670475672260977e-21,
      "W_joint_emp": 7214.972747606269,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 17.05818469842122,
      "z_gamma_emp": 8.184466390501731,
      "z_gamma123_emp": 9.41634863395708,
      "kappa2_emp": 1.1109595095367601,
      "kappa3_emp": 3.3707173512007387,
      "gamma_ratio_emp": 1.3655131269072565
     },
     "k_hat": 0.5881288252776211,
     "kappa2_tot": 1.7003077506496278,
     "k_reg": 0.6917092379673987,
     "k_reg_each": [
      1.1792935920372782,
      0.2041248838975192
     ],
     "gauss": {
      "cov": [
       [
        27.147640731645275,
        34.82280657848774,
        51.98826245540561
       ],
       [
        34.82280657848774,
        59.118401494803784,
        80.49586126298261
       ],
       [
        51.98826245540561,
        80.49586126298261,
        130.75842248348104
       ]
      ],
      "c1": 0.5890349823066258,
      "c3": 1.3616041575491145,
      "rho_pc": 0.385998543155182,
      "IG_pc": 0.08066856423690386,
      "IG_slope": 0.12022310702412259,
      "rho_slope": 0.46230191978391627
     },
     "cmi_full_grass": 0.0845988409626619,
     "cmi_full_plugin": 0.0975986650907501,
     "ncells": 41283,
     "cmi_blocks": [
      [
       2000000,
       0.0845988409626619,
       NaN,
       1,
       NaN,
       0.003930276725758047,
       NaN
      ],
      [
       1000000,
       0.08894556729890635,
       0.0001852759818383731,
       2,
       0.0002620198062978185,
       0.00824160255980226,
       0.0020088886402465644
      ],
      [
       500000,
       0.0952803240700848,
       0.00036373622317063353,
       4,
       0.0007274724463412671,
       0.014544322754992955,
       0.0015928548680361877
      ],
      [
       250000,
       0.10492480843457996,
       0.00036161161301733846,
       8,
       0.0010227920948814627,
       0.024060503594194736,
       0.0015117128695400148
      ],
      [
       125000,
       0.11846788393111407,
       0.0004494322285047723,
       16,
       0.001797728914019089,
       0.03756230937787393,
       0.0013023266064026034
      ],
      [
       62500,
       0.13754952235203427,
       0.0005071175449346187,
       32,
       0.0028686900390555406,
       0.05657928939516556,
       0.0009001570983736114
      ],
      [
       31250,
       0.16455477409570776,
       0.0005436784395770519,
       64,
       0.004349427516616415,
       0.0833506859417589,
       0.0008696345108660148
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08322905496718483,
      "se": 0.00011886491173621747,
      "coef": [
       0.08322905496718483,
       4883.730666607763,
       -74318765.27412431
      ],
      "chi2": 322.8643944860008,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08312321319116937,
      "se": 0.0001218257084744753,
      "coef": [
       0.08312321319116937,
       4800.159631473018
      ],
      "chi2": 227.6300943291367,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10766697037549663,
      "IG": 0.11503414337686524,
      "norm_deficit": 1.887379141862766e-15,
      "c1": 0.6048543778758356,
      "c3": 1.1992812456630992,
      "nb": 244,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.11113047138030045,
      "IG": 0.12417044320336745,
      "norm_deficit": 1.1546319456101628e-14,
      "c1": 0.6446240423947973,
      "c3": 1.278134957479491,
      "nb": 377,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.965
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.585082530975342
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      5.6759945,
      8.006395,
      11.3491125
     ],
     "ratio_l1l3_l22": 1.0049161876325805,
     "rate_triple": 0.3464468783662184,
     "F": {
      "11": 1.6588298357555096,
      "12": 1.7713091085629369,
      "13": 1.8735086370440501,
      "22": 1.9149366792134312,
      "23": 2.0388310486102608,
      "33": 2.1905883745304853
     },
     "F_se": {
      "11": 0.01745058912918858,
      "12": 0.020478144884026103,
      "13": 0.023888918445721708,
      "22": 0.024281194610745415,
      "23": 0.028376740388555904,
      "33": 0.03342671067144391
     },
     "T": {
      "111": 18.094891797639125,
      "112": 20.53798463620151,
      "113": 22.95509849500494,
      "122": 23.44129025172115,
      "123": 26.3159883735565,
      "133": 29.68937976365474,
      "222": 26.89912565868408,
      "223": 30.329881807921083,
      "233": 34.36619758866465,
      "333": 39.127324981601035
     },
     "T_se": {
      "111": 1.6257530620146579,
      "112": 1.9309259947087571,
      "113": 2.2898279172236715,
      "122": 2.296045950686032,
      "123": 2.7263059425189713,
      "133": 3.240562347809976,
      "222": 2.732673415806022,
      "223": 3.2489163069525846,
      "233": 3.866480013344365,
      "333": 4.605550740366402
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.10219952848111324,
       "se": 0.003864881448131465,
       "z": -26.44312118047583
      },
      "F23-F13": {
       "value": 0.16532241156621064,
       "se": 0.005079535613900247,
       "z": 32.546757052712195
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.031561441542548696,
       "se": 0.001638559781229881,
       "z": 19.26169670712844
      },
      "F11-F13": {
       "value": -0.21467880128854055,
       "se": 0.006937943161609406,
       "z": -30.94271548323569
      },
      "F22-F13": {
       "value": 0.04142804216938112,
       "se": 0.0030485750008432807,
       "z": 13.589313747544841
      },
      "F33-F13": {
       "value": 0.31707973748643514,
       "se": 0.010088758405178361,
       "z": 31.429014825420378
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.02690203176072603,
       "se": 0.0008374577525211471,
       "z": 32.12344942743451
      },
      "T123-2F12F23": {
       "value": 19.09318835910794,
       "se": 2.562697535177849,
       "z": 7.450426005027117
      }
     },
     "tests": {
      "kappa2_tot": 1.9650145235435228,
      "W_order2_nm": 155478.76564891497,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 87502.03959840487,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1683.8302908118656,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 154193.22910973476,
      "p_within2_nm": 0.0,
      "W_order3_nm": 3067112.8943208167,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 868666.8649266264,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 642967.379798322,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 5533847.98964797,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 41.03450122533312,
      "z_gamma_nm": 932.0229959215741,
      "z_gamma123_nm": 801.8524676013176,
      "kappa2_nm": 1.9650145235435288,
      "kappa3_nm": 29.33127127091356,
      "gamma_ratio_nm": 3.798125943715548,
      "W_order2_src": 76144.24481322587,
      "p_order2_src": 0.0,
      "W_cross2_src": 19532.20784153941,
      "p_cross2_src": 0.0,
      "W_adj2_src": 375.1984463123745,
      "p_adj2_src": 1.3815042547346749e-83,
      "W_within2_src": 73136.57211572056,
      "p_within2_src": 0.0,
      "W_order3_src": 454216.0532657511,
      "p_order3_src": 0.0,
      "W_gamma_src": 52.90007204973351,
      "p_gamma_src": 3.509566763899454e-13,
      "W_gamma123_src": 41.135312752337775,
      "p_gamma123_src": 1.4204664579171678e-10,
      "W_joint_src": 500231.73371005803,
      "p_joint_src": 0.0,
      "z_adj2_src": 19.370039915095024,
      "z_gamma_src": 7.273243571456514,
      "z_gamma123_src": 6.413681684675173,
      "kappa2_src": 1.9650145235436698,
      "kappa3_src": 29.331271272362546,
      "gamma_ratio_src": 3.7981259439026327,
      "W_order2_emp": 1232.981967960167,
      "p_order2_emp": 2.1070637363238205e-264,
      "W_cross2_emp": 1065.2563288130953,
      "p_cross2_emp": 4.814235067149283e-232,
      "W_adj2_emp": 371.0129600374026,
      "p_adj2_emp": 1.1262689529253064e-82,
      "W_within2_emp": 1085.4193579049713,
      "p_within2_emp": 5.300533255199951e-235,
      "W_order3_emp": 184.8423722810603,
      "p_order3_emp": 4.933139656959919e-35,
      "W_gamma_emp": 246.68875409925514,
      "p_gamma_emp": 1.3688001938294403e-55,
      "W_gamma123_emp": 55.50884765638431,
      "p_gamma123_emp": 9.303931177971402e-14,
      "W_joint_emp": 5337.1158093146805,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 19.26169670712844,
      "z_gamma_emp": 15.706328472919925,
      "z_gamma123_emp": 7.450426005027117,
      "kappa2_emp": 1.1935062749647596,
      "kappa3_emp": 4.589191759132518,
      "gamma_ratio_emp": 1.6108562853624138
     },
     "k_hat": 0.5089020910627642,
     "kappa2_tot": 1.9650145235435228,
     "k_reg": 0.6088534085171424,
     "k_reg_each": [
      1.2137571320478218,
      0.0039496849864631605
     ],
     "gauss": {
      "cov": [
       [
        59.118401494803784,
        80.49586126298261,
        120.6868032136392
       ],
       [
        80.49586126298261,
        130.75842248348104,
        185.2594495551428
       ],
       [
        120.6868032136392,
        185.2594495551428,
        293.50219971283616
       ]
      ],
      "c1": 0.6156074670689133,
      "c3": 1.4168070097247232,
      "rho_pc": 0.3854413634321059,
      "IG_pc": 0.08041608505264618,
      "IG_slope": 0.1263995594131933,
      "rho_slope": 0.4726268345421571
     },
     "cmi_full_grass": 0.0995451903545943,
     "cmi_full_plugin": 0.1195554618684147,
     "ncells": 62241,
     "cmi_blocks": [
      [
       2000000,
       0.0995451903545943,
       NaN,
       1,
       NaN,
       0.019129105301948127,
       NaN
      ],
      [
       1000000,
       0.10651218843614974,
       6.249540658842534e-05,
       2,
       8.8381851583372e-05,
       0.026073094408431002,
       0.0010986067424552657
      ],
      [
       500000,
       0.11675444479272512,
       0.0002586263374513303,
       4,
       0.0005172526749026606,
       0.03631295347196514,
       0.0007635938317825521
      ],
      [
       250000,
       0.13122724305587874,
       0.0003272076786166129,
       8,
       0.000925483073624462,
       0.05066438641941283,
       0.0009443704692071764
      ],
      [
       125000,
       0.15185104872155541,
       0.00041987807412742826,
       16,
       0.001679512296509713,
       0.07121054919455155,
       0.0011867109151051448
      ],
      [
       62500,
       0.18079172648430328,
       0.0004763632052989326,
       32,
       0.002694717222197078,
       0.09996223089782624,
       0.0011105539909923652
      ],
      [
       31250,
       0.219746246909997,
       0.0005713066150879817,
       64,
       0.0045704529207038535,
       0.13862622085404502,
       0.0010202905195721933
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0965170387263945,
      "se": 4.915794400615689e-05,
      "coef": [
       0.0965170387263945,
       8238.431718437443,
       -140933936.40523648
      ],
      "chi2": 2562.2607387551266,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.09649012286501367,
      "se": 5.063805970254767e-05,
      "coef": [
       0.09649012286501367,
       8118.716875616574
      ],
      "chi2": 2255.805358748462,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11502788973322545,
      "IG": 0.12137899797693516,
      "norm_deficit": 3.219646771412954e-15,
      "c1": 0.6302182504764671,
      "c3": 1.26011711678202,
      "nb": 334,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.11605495340113745,
      "IG": 0.12971614990682384,
      "norm_deficit": 3.497202527569243e-14,
      "c1": 0.6665644708928881,
      "c3": 1.3327911379523647,
      "nb": 531,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.965
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.073770761489868
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      8.006395,
      11.3491125,
      16.130956
     ],
     "ratio_l1l3_l22": 1.0027053148773135,
     "rate_triple": 0.3502497807374502,
     "F": {
      "11": 1.9149366792134312,
      "12": 2.0388310486102608,
      "13": 2.149353587381021,
      "22": 2.1905883745304853,
      "23": 2.3220135427626034,
      "33": 2.4779367549702545
     },
     "F_se": {
      "11": 0.024281194610745415,
      "12": 0.028376740388555904,
      "13": 0.03295017207202851,
      "22": 0.03342671067144391,
      "23": 0.038940710013534635,
      "33": 0.0456462376887402
     },
     "T": {
      "111": 26.89912565868408,
      "112": 30.329881807921083,
      "113": 33.72413506204183,
      "122": 34.36619758866465,
      "123": 38.36721656786416,
      "133": 43.00313221862269,
      "222": 39.127324981601035,
      "223": 43.859135545587755,
      "233": 49.35608169170568,
      "333": 55.75833858164682
     },
     "T_se": {
      "111": 2.732673415806022,
      "112": 3.2489163069525846,
      "113": 3.8437039276147895,
      "122": 3.866480013344365,
      "123": 4.5825356012648175,
      "133": 5.4464582162972475,
      "222": 4.605550740366402,
      "223": 5.467412339147245,
      "233": 6.5085132636324605,
      "333": 7.7694934301552
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.11052253877076001,
       "se": 0.0050268234616456225,
       "z": -21.98655664238872
      },
      "F23-F13": {
       "value": 0.17265995538158263,
       "se": 0.0065584629827828604,
       "z": 26.32628343483007
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.031068708305411308,
       "se": 0.0017002040985654918,
       "z": 18.273516886369595
      },
      "F11-F13": {
       "value": -0.23441690816758953,
       "se": 0.009261317853971995,
       "z": -25.31139864366633
      },
      "F22-F13": {
       "value": 0.04123478714946449,
       "se": 0.0030642895451980868,
       "z": 13.456557071795553
      },
      "F33-F13": {
       "value": 0.32858316758923367,
       "se": 0.013356109953831893,
       "z": 24.60171178023003
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.024421209986761894,
       "se": 0.0010658237074143268,
       "z": 22.912991911211474
      },
      "T123-2F12F23": {
       "value": 28.89882995530835,
       "se": 4.321066125345945,
       "z": 6.687893477444691
      }
     },
     "tests": {
      "kappa2_tot": 2.2437857532507395,
      "W_order2_nm": 211761.10791158729,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 113793.38908242676,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1892.9463385946146,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 209219.6186980568,
      "p_within2_nm": 0.0,
      "W_order3_nm": 7739830.853513826,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1091312.70775811,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 827137.727089013,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 13114433.964832008,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 43.50800315567947,
      "z_gamma_nm": 1044.6591347219962,
      "z_gamma123_nm": 909.4711249341638,
      "kappa2_nm": 2.2437857532507217,
      "kappa3_nm": 42.494985705683725,
      "gamma_ratio_nm": 4.220315505401336,
      "W_order2_src": 107485.32118703637,
      "p_order2_src": 0.0,
      "W_cross2_src": 21557.06163333638,
      "p_cross2_src": 0.0,
      "W_adj2_src": 358.0346435692437,
      "p_adj2_src": 7.542891825402251e-80,
      "W_within2_src": 102628.54082408178,
      "p_within2_src": 0.0,
      "W_order3_src": 1322076.0596895972,
      "p_order3_src": 0.0,
      "W_gamma_src": 41.68812667868409,
      "p_gamma_src": 1.0705716700226091e-10,
      "W_gamma123_src": 32.99920500706972,
      "p_gamma123_src": 9.219656376630264e-09,
      "W_joint_src": 1377401.7106134146,
      "p_joint_src": 0.0,
      "z_adj2_src": 18.92180339104187,
      "z_gamma_src": 6.456634315081201,
      "z_gamma123_src": 5.74449345086838,
      "kappa2_src": 2.2437857532507905,
      "kappa3_src": 42.494985705094415,
      "gamma_ratio_src": 4.22031550534255,
      "W_order2_emp": 904.086818979953,
      "p_order2_emp": 3.4722900549689834e-193,
      "W_cross2_emp": 694.7470650242492,
      "p_cross2_emp": 1.3727506902180876e-151,
      "W_adj2_emp": 333.92141939643477,
      "p_adj2_emp": 1.3449681918857512e-74,
      "W_within2_emp": 775.8555428362943,
      "p_within2_emp": 7.455875972285134e-168,
      "W_order3_emp": 182.77981928518875,
      "p_order3_emp": 1.3308623701006347e-34,
      "W_gamma_emp": 173.7154994268001,
      "p_gamma_emp": 1.1421268196747828e-39,
      "W_gamma123_emp": 44.727919165647236,
      "p_gamma123_emp": 2.2640583321214436e-11,
      "W_joint_emp": 3713.271141634992,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 18.273516886369595,
      "z_gamma_emp": 13.180117580158385,
      "z_gamma123_emp": 6.687893477444691,
      "kappa2_emp": 1.3262736276660458,
      "kappa3_emp": 6.212269118914264,
      "gamma_ratio_emp": 1.765850764596219
     },
     "k_hat": 0.44567534959664734,
     "kappa2_tot": 2.2437857532507395,
     "k_reg": 0.561768055477103,
     "k_reg_each": [
      1.335231267146964,
      -0.2116951561927581
     ],
     "gauss": {
      "cov": [
       [
        130.75842248348104,
        185.2594495551428,
        277.59088583184024
       ],
       [
        185.2594495551428,
        293.50219971283616,
        425.09595567086194
       ],
       [
        277.59088583184024,
        425.09595567086194,
        660.9096129812805
       ]
      ],
      "c1": 0.6312029338669402,
      "c3": 1.448356966614825,
      "rho_pc": 0.3707565867424756,
      "IG_pc": 0.07393713606430673,
      "IG_slope": 0.1299741076319601,
      "rho_slope": 0.47844381536361447
     },
     "cmi_full_grass": 0.11495619661068623,
     "cmi_full_plugin": 0.14475948383592474,
     "ncells": 91277,
     "cmi_blocks": [
      [
       2000000,
       0.11495619661068623,
       NaN,
       1,
       NaN,
       0.04101906054637951,
       NaN
      ],
      [
       1000000,
       0.12572303670558416,
       0.0003240949966949458,
       2,
       0.00045833953982325575,
       0.05170130129433474,
       0.002566035261736599
      ],
      [
       500000,
       0.1412344081092778,
       0.0005320553464930281,
       4,
       0.0010641106929860562,
       0.06721175142144495,
       0.0014206987573644999
      ],
      [
       250000,
       0.16294750448868722,
       0.0006391989499826795,
       8,
       0.0018079276482402943,
       0.08864830956097913,
       0.0016299111266361585
      ],
      [
       125000,
       0.19263320557124441,
       0.0005611513688070849,
       16,
       0.0022446054752283395,
       0.11813505930694065,
       0.0016381265961097045
      ],
      [
       62500,
       0.2342186580649342,
       0.0005967158652801011,
       32,
       0.0033755346782492627,
       0.15941489178519064,
       0.0016466495564129199
      ],
      [
       31250,
       0.2904309060691189,
       0.0005780636988561077,
       64,
       0.004624509590848862,
       0.21518119848935363,
       0.0013223856268142367
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.11294856371215264,
      "se": 0.00019869213728646314,
      "coef": [
       0.11294856371215264,
       10765.509598170354,
       -164699232.58031723
      ],
      "chi2": 954.7114454362304,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.11248934699655941,
      "se": 0.00020480445902423082,
      "coef": [
       0.11248934699655941,
       10644.330930088638
      ],
      "chi2": 647.2156837789335,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12071056324303336,
      "IG": 0.1260152394495186,
      "norm_deficit": 3.9968028886505635e-15,
      "c1": 0.6483376841858068,
      "c3": 1.3062441531729507,
      "nb": 462,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.1188469096199902,
      "IG": 0.13300040199093785,
      "norm_deficit": 7.016609515630989e-14,
      "c1": 0.6788078854910304,
      "c3": 1.3676342640238026,
      "nb": 923,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.95
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.999962329864502
    }
   }
  },
  "3": {
   "cut": 0.3,
   "N": 2000000,
   "window_means": [
    0.367618,
    0.4627575,
    0.597694,
    0.79163,
    1.0674835,
    1.4600755,
    2.021455,
    2.817752,
    3.9610535,
    5.591839
   ],
   "Nbar": [
    1.0,
    1.367618,
    1.8303755,
    2.4280695,
    3.2196995,
    4.287183,
    5.7472585,
    7.7687135000000005,
    10.586465500000001,
    14.547519000000001,
    20.139358
   ],
   "rate_eff": [
    0.313070540439594,
    0.2914505966217195,
    0.28257536010847606,
    0.2821915350503006,
    0.2863418416785194,
    0.2930930846049853,
    0.3013816194517132,
    0.30947176768581036,
    0.3178441179730512,
    0.3252555463062026
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.367618,
      0.4627575,
      0.597694
     ],
     "ratio_l1l3_l22": 1.026050489209834,
     "rate_triple": 0.24301728087428678,
     "F": {
      "11": 0.7120310367706841,
      "12": 0.8341946443880803,
      "13": 0.9061038719673251,
      "22": 1.0984334970678091,
      "23": 1.22855069278503,
      "33": 1.4884046693633612
     },
     "F_se": {
      "11": 0.005932551082992666,
      "12": 0.004925731862999002,
      "13": 0.0053487785840634116,
      "22": 0.007237358657265364,
      "23": 0.006878076667851384,
      "33": 0.009211476770999762
     },
     "T": {
      "111": 2.61511995799251,
      "112": 3.018396759175584,
      "113": 3.321527528772009,
      "122": 3.7899925316343945,
      "123": 4.277554905722998,
      "133": 4.961584214020479,
      "222": 5.351129158910726,
      "223": 6.237471301841052,
      "233": 7.535114365639644,
      "333": 9.590307061941559
     },
     "T_se": {
      "111": 0.09783153274238884,
      "112": 0.08209508823856097,
      "113": 0.10570614377707142,
      "122": 0.09536140742789675,
      "123": 0.10650493752600794,
      "133": 0.1355608472757075,
      "222": 0.16419174186553248,
      "223": 0.1700119549971034,
      "233": 0.19721128188598308,
      "333": 0.26674340446952144
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.07190922757924478,
       "se": 0.004051441743845352,
       "z": -17.74904641995258
      },
      "F23-F13": {
       "value": 0.3224468208177049,
       "se": 0.005588758287046125,
       "z": 57.695610412260386
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.12526879661923007,
       "se": 0.004012968011758394,
       "z": 31.215996801414832
      },
      "F11-F13": {
       "value": -0.19407283519664098,
       "se": 0.005038023741692427,
       "z": -38.52161981504398
      },
      "F22-F13": {
       "value": 0.19232962510048401,
       "se": 0.007008500762055824,
       "z": 27.442334905884696
      },
      "F33-F13": {
       "value": 0.5823007973960361,
       "se": 0.007319604963387381,
       "z": 79.55358251008096
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.11000666468713971,
       "se": 0.0025655628599402084,
       "z": 42.878179445466195
      },
      "T123-2F12F23": {
       "value": 2.2278540891619225,
       "se": 0.09079168389161874,
       "z": 24.538085358361577
      }
     },
     "tests": {
      "kappa2_tot": 1.090905951496421,
      "W_order2_nm": 25535.101244344572,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 12223.799335210137,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1432.2264991703128,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 23057.04245978747,
      "p_within2_nm": 0.0,
      "W_order3_nm": 39851.46046175224,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 61403.86530994124,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 22015.43212579562,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 93379.09598525042,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 37.844768451799425,
      "z_gamma_nm": 247.79803330523276,
      "z_gamma123_nm": 148.37598230776982,
      "kappa2_nm": 1.0909059514964206,
      "kappa3_nm": 5.380689171557972,
      "gamma_ratio_nm": 2.2606497813491595,
      "W_order2_src": 15925.070589003653,
      "p_order2_src": 0.0,
      "W_cross2_src": 8157.640559607769,
      "p_cross2_src": 0.0,
      "W_adj2_src": 990.2758586664463,
      "p_adj2_src": 2.3332110134948282e-217,
      "W_within2_src": 15272.28347859798,
      "p_within2_src": 0.0,
      "W_order3_src": 7032.214816375938,
      "p_order3_src": 0.0,
      "W_gamma_src": 739.6658118405811,
      "p_gamma_src": 7.086745605299533e-163,
      "W_gamma123_src": 390.8190423133571,
      "p_gamma123_src": 5.48998593883202e-87,
      "W_joint_src": 21452.357107728956,
      "p_joint_src": 0.0,
      "z_adj2_src": 31.468648821747124,
      "z_gamma_src": 27.196797823283923,
      "z_gamma123_src": 19.76914369195988,
      "kappa2_src": 1.0909059514964203,
      "kappa3_src": 5.380689171557975,
      "gamma_ratio_src": 2.2606497813491617,
      "W_order2_emp": 7314.6219470008455,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 5101.515675405291,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 974.4384563059411,
      "p_adj2_emp": 6.463921010720072e-214,
      "W_within2_emp": 6992.248121334582,
      "p_within2_emp": 0.0,
      "W_order3_emp": 817.1899496499899,
      "p_order3_emp": 4.237067371538032e-170,
      "W_gamma_emp": 307.54381289225154,
      "p_gamma_emp": 7.486783656180461e-69,
      "W_gamma123_emp": 602.1176330542388,
      "p_gamma123_emp": 5.796933716957795e-133,
      "W_joint_emp": 13699.529887783592,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 31.215996801414832,
      "z_gamma_emp": 17.536927122282613,
      "z_gamma123_emp": 24.538085358361577,
      "kappa2_emp": 0.8487848336389905,
      "kappa3_emp": 2.601436072874475,
      "gamma_ratio_emp": 1.8054602896594139
     },
     "k_hat": 0.91666930465296,
     "kappa2_tot": 1.090905951496421,
     "k_reg": 1.0551498785700686,
     "k_reg_each": [
      1.3453437017807661,
      0.764956055359371
     ],
     "gauss": {
      "cov": [
       [
        0.4638442379883363,
        0.1419115843176389,
        0.1990920266540708
       ],
       [
        0.1419115843176389,
        0.6979813451771552,
        0.33980178870159955
       ],
       [
        0.1990920266540708,
        0.33980178870159955,
        1.1294094470498093
       ]
      ],
      "c1": 0.2033171592596364,
      "c3": 0.48683505805639293,
      "rho_pc": 0.20076299568921446,
      "IG_pc": 0.020570283274315482,
      "IG_slope": 0.028456593465811097,
      "rho_slope": 0.2352103823481645
     },
     "cmi_full_grass": 0.013154565135884866,
     "cmi_full_plugin": 0.013546099662944844,
     "ncells": 1448,
     "cmi_blocks": [
      [
       2000000,
       0.013154565135884866,
       NaN,
       1,
       NaN,
       -0.007415718138430616,
       NaN
      ],
      [
       1000000,
       0.013305662910796379,
       0.0001106586130914522,
       2,
       0.00015649491142732862,
       -0.00726556787589634,
       1.9000905069396085e-06
      ],
      [
       500000,
       0.013433828989044994,
       9.122331177357025e-05,
       4,
       0.0001824466235471405,
       -0.007137405624230548,
       0.00011983817621861468
      ],
      [
       250000,
       0.013707118978318888,
       0.00011066721993248266,
       8,
       0.0003130141666772862,
       -0.006870857305345594,
       0.00023433265999497175
      ],
      [
       125000,
       0.014197721771459837,
       0.00014742173239940275,
       16,
       0.000589686929597611,
       -0.006379637613996382,
       0.00018053612409570216
      ],
      [
       62500,
       0.01486755646548954,
       0.00013950621554721963,
       32,
       0.0007891663282488893,
       -0.00571398532341681,
       0.00015551838925588655
      ],
      [
       31250,
       0.015929972886184737,
       0.00014930797260298464,
       64,
       0.0011944637808238771,
       -0.004665232837527431,
       0.0001665759265363133
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.013136817430706122,
      "se": 6.0169991542555235e-05,
      "coef": [
       0.013136817430706122,
       138.9066427714253,
       -1629245.6380706185
      ],
      "chi2": 1.1587392075634195,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.013127221605174866,
      "se": 6.397873599140023e-05,
      "coef": [
       0.013127221605174866,
       138.83159642834488
      ],
      "chi2": 0.6413779669655009,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.024855938262745233,
      "IG": 0.03001321021664574,
      "norm_deficit": 0.0,
      "c1": 0.2513184858050634,
      "c3": 0.4086077152227898,
      "nb": 36,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0268914690686568,
      "IG": 0.03286262955784687,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.26650054845968163,
      "c3": 0.4332915657314412,
      "nb": 38,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.4937355518341064
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.4627575,
      0.597694,
      0.79163
     ],
     "ratio_l1l3_l22": 1.0254580954271704,
     "rate_triple": 0.2684454760804259,
     "F": {
      "11": 1.0984334970678091,
      "12": 1.22855069278503,
      "13": 1.3075375320953389,
      "22": 1.4884046693633612,
      "23": 1.6256502856831716,
      "33": 1.8837374790807044
     },
     "F_se": {
      "11": 0.007237358657265364,
      "12": 0.006878076667851384,
      "13": 0.008113384629198549,
      "22": 0.009211476770999762,
      "23": 0.009981426722970203,
      "33": 0.013431179177218441
     },
     "T": {
      "111": 5.351129158910726,
      "112": 6.237471301841052,
      "113": 7.0022615591326245,
      "122": 7.535114365639644,
      "123": 8.593714928253128,
      "133": 10.059344189469858,
      "222": 9.590307061941559,
      "223": 11.19904312237914,
      "233": 13.391114025631078,
      "333": 16.608191483393504
     },
     "T_se": {
      "111": 0.16419174186553248,
      "112": 0.1700119549971034,
      "113": 0.23001421902191443,
      "122": 0.19721128188598308,
      "123": 0.2581750321659049,
      "133": 0.36173657070637777,
      "222": 0.26674340446952144,
      "223": 0.3341433785543567,
      "233": 0.4491091541704325,
      "333": 0.6480595612806147
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.07898683931030881,
       "se": 0.004369683046578254,
       "z": -18.076102652836717
      },
      "F23-F13": {
       "value": 0.31811275358783275,
       "se": 0.005914497891008357,
       "z": 53.78525099678377
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.11956295713876197,
       "se": 0.004158634235878165,
       "z": 28.75053451617494
      },
      "F11-F13": {
       "value": -0.20910403502752972,
       "se": 0.0053018501583466625,
       "z": -39.439823605414205
      },
      "F22-F13": {
       "value": 0.1808671372680224,
       "se": 0.007456866728827027,
       "z": 24.255111945184648
      },
      "F33-F13": {
       "value": 0.5761999469853656,
       "se": 0.008344659821884896,
       "z": 69.05014216088358
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.10294571164944477,
       "se": 0.002303614346990622,
       "z": 44.68877865078858
      },
      "T123-2F12F23": {
       "value": 4.599327358848643,
       "se": 0.22230377172283447,
       "z": 20.689380675839484
      }
     },
     "tests": {
      "kappa2_tot": 1.493609215494454,
      "W_order2_nm": 25903.882900031538,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 13180.082191627847,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1444.105562017428,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 24489.20093430749,
      "p_within2_nm": 0.0,
      "W_order3_nm": 55210.9011023268,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 97627.81392484193,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 47278.854527650285,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 133628.2450481906,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 38.0013889485296,
      "z_gamma_nm": 312.45449896719674,
      "z_gamma123_nm": 217.43701278220846,
      "kappa2_nm": 1.4936092154944536,
      "kappa3_nm": 10.247184783827416,
      "gamma_ratio_nm": 2.29668060581473,
      "W_order2_src": 14704.389115000899,
      "p_order2_src": 0.0,
      "W_cross2_src": 7305.983135457859,
      "p_cross2_src": 0.0,
      "W_adj2_src": 830.3895037722069,
      "p_adj2_src": 1.333484712065919e-182,
      "W_within2_src": 14485.830875555388,
      "p_within2_src": 0.0,
      "W_order3_src": 7316.415579625579,
      "p_order3_src": 0.0,
      "W_gamma_src": 444.5278336889267,
      "p_gamma_src": 1.1195059995937939e-98,
      "W_gamma123_src": 274.4040979966146,
      "p_gamma123_src": 1.2447538081594086e-61,
      "W_joint_src": 20402.20329320205,
      "p_joint_src": 0.0,
      "z_adj2_src": 28.81647972553565,
      "z_gamma_src": 21.08382872461562,
      "z_gamma123_src": 16.565147086476916,
      "kappa2_src": 1.4936092154944536,
      "kappa3_src": 10.247184783827516,
      "gamma_ratio_src": 2.296680605814753,
      "W_order2_emp": 5167.19415176939,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4141.17916956927,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 826.5932349657667,
      "p_adj2_emp": 8.919283184366823e-182,
      "W_within2_emp": 5059.851427157184,
      "p_within2_emp": 0.0,
      "W_order3_emp": 542.6861605266583,
      "p_order3_emp": 4.116102724133981e-111,
      "W_gamma_emp": 363.5341340756038,
      "p_gamma_emp": 4.786815824630042e-81,
      "W_gamma123_emp": 428.0504727498001,
      "p_gamma123_emp": 4.317225133069249e-95,
      "W_joint_emp": 11258.21754906963,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 28.75053451617494,
      "z_gamma_emp": 19.066571114796805,
      "z_gamma123_emp": 20.689380675839484,
      "kappa2_emp": 1.1244277131550098,
      "kappa3_emp": 4.434906112059155,
      "gamma_ratio_emp": 1.7538455804996655
     },
     "k_hat": 0.669519168485415,
     "kappa2_tot": 1.493609215494454,
     "k_reg": 0.7525325765647244,
     "k_reg_each": [
      0.9403870506919263,
      0.5646781024375226
     ],
     "gauss": {
      "cov": [
       [
        0.6979813451771552,
        0.33980178870159955,
        0.47899401975829664
       ],
       [
        0.33980178870159955,
        1.1294094470498093,
        0.7691808833790356
       ],
       [
        0.47899401975829664,
        0.7691808833790356,
        1.972127929198413
       ]
      ],
      "c1": 0.30086678448565657,
      "c3": 0.6810469713957626,
      "rho_pc": 0.2665302299663911,
      "IG_pc": 0.036843918242425944,
      "IG_slope": 0.04919233743471102,
      "rho_slope": 0.3061042211776377
     },
     "cmi_full_grass": 0.02175403375113838,
     "cmi_full_plugin": 0.022448544765218514,
     "ncells": 2610,
     "cmi_blocks": [
      [
       2000000,
       0.02175403375113838,
       NaN,
       1,
       NaN,
       -0.015089884491287564,
       NaN
      ],
      [
       1000000,
       0.02198919044658343,
       0.00018120602367499572,
       2,
       0.0002562640162648791,
       -0.014855023430797702,
       0.00010519793181071671
      ],
      [
       500000,
       0.02233214536052852,
       0.00021758350557565985,
       4,
       0.0004351670111513197,
       -0.014512141397710203,
       0.00027467712581960357
      ],
      [
       250000,
       0.022803324626847754,
       0.00021475030380894124,
       8,
       0.0006074055843406945,
       -0.014046883040875098,
       0.0002673418404480783
      ],
      [
       125000,
       0.023562110900468003,
       0.00017636492036506265,
       16,
       0.0007054596814602506,
       -0.013287788280622433,
       0.00029224042829831357
      ],
      [
       62500,
       0.02469871418727701,
       0.00018220714418370543,
       32,
       0.001030719257863465,
       -0.012166281850163621,
       0.0002807217315349751
      ],
      [
       31250,
       0.026384439981829447,
       0.00019130805077157548,
       64,
       0.0015304644061726038,
       -0.0104971090986241,
       0.0002702500617942471
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.02173403668582189,
      "se": 0.00010235253640791686,
      "coef": [
       0.02173403668582189,
       241.99474131029328,
       -3046768.8597698105
      ],
      "chi2": 2.196175372264748,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.021715211789619493,
      "se": 0.00010692906854085572,
      "coef": [
       0.021715211789619493,
       238.68143491799478
      ],
      "chi2": 1.3558973223889608,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.03240390645090157,
      "IG": 0.038662598031546334,
      "norm_deficit": 0.0,
      "c1": 0.2896408824217904,
      "c3": 0.49548286467871816,
      "nb": 42,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.04294371700835845,
      "IG": 0.0542673452466448,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.36517731310596474,
      "c3": 0.6247015259051985,
      "nb": 53,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.295631647109985
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      0.597694,
      0.79163,
      1.0674835
     ],
     "ratio_l1l3_l22": 1.0181120529497194,
     "rate_triple": 0.2899901855049359,
     "F": {
      "11": 1.4884046693633612,
      "12": 1.6256502856831716,
      "13": 1.7198292021497865,
      "22": 1.8837374790807044,
      "23": 2.02928767906066,
      "33": 2.272875116359654
     },
     "F_se": {
      "11": 0.009211476770999762,
      "12": 0.009981426722970203,
      "13": 0.01185637472900691,
      "22": 0.013431179177218441,
      "23": 0.015571300129889045,
      "33": 0.020723577896501925
     },
     "T": {
      "111": 9.590307061941559,
      "112": 11.19904312237914,
      "113": 12.440457231962373,
      "122": 13.391114025631078,
      "123": 15.155281404545269,
      "133": 17.50040164822959,
      "222": 16.608191483393504,
      "223": 19.100906501602882,
      "233": 22.461768509577386,
      "333": 27.010874199809084
     },
     "T_se": {
      "111": 0.26674340446952144,
      "112": 0.3341433785543567,
      "113": 0.4351162210644741,
      "122": 0.4491091541704325,
      "123": 0.5819911651167741,
      "133": 0.8367682253099615,
      "222": 0.6480595612806147,
      "223": 0.8258793278119098,
      "233": 1.159593567521843,
      "333": 1.7628828416218327
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.09417891646661491,
       "se": 0.0047917810305858535,
       "z": -19.654261299811605
      },
      "F23-F13": {
       "value": 0.3094584769108737,
       "se": 0.007057674341260245,
       "z": 43.84708927439908
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.10763978022212939,
       "se": 0.004340311392166213,
       "z": 24.80001329314929
      },
      "F11-F13": {
       "value": -0.23142453278642527,
       "se": 0.006347477937181403,
       "z": -36.45928903995361
      },
      "F22-F13": {
       "value": 0.16390827693091792,
       "se": 0.008110537265195773,
       "z": 20.20929952868683
      },
      "F33-F13": {
       "value": 0.5530459142098674,
       "se": 0.011409667557662376,
       "z": 48.471693974857224
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.09008336597003375,
       "se": 0.002267606167254055,
       "z": 39.726195523237486
      },
      "T123-2F12F23": {
       "value": 8.557457214148663,
       "se": 0.5067092770550888,
       "z": 16.888297889241734
      }
     },
     "tests": {
      "kappa2_tot": 1.8994454902750961,
      "W_order2_nm": 26445.25576939147,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 14674.65811644634,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1325.327280846719,
      "p_adj2_nm": 3.542330073655538e-290,
      "W_within2_nm": 25525.717894814858,
      "p_within2_nm": 0.0,
      "W_order3_nm": 91335.62349066888,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 150087.76283340357,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 83834.81890123228,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 217599.9702134105,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 36.4050447169993,
      "z_gamma_nm": 387.4116193835745,
      "z_gamma123_nm": 289.5424302260936,
      "kappa2_nm": 1.8994454902750957,
      "kappa3_nm": 17.71731230738383,
      "gamma_ratio_nm": 2.4553543397737077,
      "W_order2_src": 13651.509841748271,
      "p_order2_src": 0.0,
      "W_cross2_src": 6624.773482207736,
      "p_cross2_src": 0.0,
      "W_adj2_src": 616.2593368709177,
      "p_adj2_src": 4.867900611347041e-136,
      "W_within2_src": 13522.30439274943,
      "p_within2_src": 0.0,
      "W_order3_src": 9558.785720561105,
      "p_order3_src": 0.0,
      "W_gamma_src": 224.1573569925043,
      "p_gamma_src": 1.1209742758686322e-50,
      "W_gamma123_src": 146.822752749222,
      "p_gamma123_src": 8.579826632953452e-34,
      "W_joint_src": 20675.574500813054,
      "p_joint_src": 0.0,
      "z_adj2_src": 24.824571232368093,
      "z_gamma_src": 14.971885552344578,
      "z_gamma123_src": 12.117043894829381,
      "kappa2_src": 1.899445490275097,
      "kappa3_src": 17.71731230738434,
      "gamma_ratio_src": 2.455354339773775,
      "W_order2_emp": 2603.0181985893228,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2378.09776337077,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 615.0406593403817,
      "p_adj2_emp": 8.961952202048794e-136,
      "W_within2_emp": 2552.373459197319,
      "p_within2_emp": 0.0,
      "W_order3_emp": 293.06349759060595,
      "p_order3_emp": 7.719922114357608e-58,
      "W_gamma_emp": 367.09678644610807,
      "p_gamma_emp": 8.022695889463387e-82,
      "W_gamma123_emp": 285.2146055957669,
      "p_gamma123_emp": 5.486304706482346e-64,
      "W_joint_emp": 8289.006411896497,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 24.80001329314929,
      "z_gamma_emp": 19.159769999822753,
      "z_gamma123_emp": 16.888297889241734,
      "kappa2_emp": 1.4044955004960922,
      "kappa3_emp": 7.017244166270901,
      "gamma_ratio_emp": 1.7786720804094212
     },
     "k_hat": 0.5264694381175268,
     "kappa2_tot": 1.8994454902750961,
     "k_reg": 0.5884106961971418,
     "k_reg_each": [
      0.7408171213274605,
      0.43600427106682316
     ],
     "gauss": {
      "cov": [
       [
        1.1294094470498093,
        0.7691808833790356,
        1.0973005656225803
       ],
       [
        0.7691808833790356,
        1.972127929198413,
        1.7148543942806582
       ],
       [
        1.0973005656225803,
        1.7148543942806582,
        3.65747430588157
       ]
      ],
      "c1": 0.39002585582349886,
      "c3": 0.8695452099690482,
      "rho_pc": 0.3196440070424919,
      "IG_pc": 0.05388854507732138,
      "IG_slope": 0.06992127248510228,
      "rho_slope": 0.3612545764376814
     },
     "cmi_full_grass": 0.031647276565573534,
     "cmi_full_plugin": 0.03288524282515981,
     "ncells": 4441,
     "cmi_blocks": [
      [
       2000000,
       0.031647276565573534,
       NaN,
       1,
       NaN,
       -0.022241268511747847,
       NaN
      ],
      [
       1000000,
       0.03196072610292244,
       0.00017817900354533123,
       2,
       0.0002519831633439312,
       -0.02192703015643287,
       0.0002552486198754873
      ],
      [
       500000,
       0.03267174983341725,
       0.00019007792381464634,
       4,
       0.0003801558476292927,
       -0.021221947136344867,
       0.00036031758327480077
      ],
      [
       250000,
       0.03352388321184163,
       0.00014216175003231533,
       8,
       0.0004020941498927883,
       -0.0203714105025688,
       0.00031108802789135166
      ],
      [
       125000,
       0.034896076817017674,
       0.00015568781431055418,
       16,
       0.0006227512572422167,
       -0.019010533475273764,
       0.0002618480457502306
      ],
      [
       62500,
       0.03690684167623881,
       0.00018950008302274476,
       32,
       0.0010719743499263727,
       -0.017008582483353043,
       0.0003145347082777636
      ],
      [
       31250,
       0.03981537900735613,
       0.00021886660146755652,
       64,
       0.0017509328117404522,
       -0.014134778701908763,
       0.00036301357524982507
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03160815332896801,
      "se": 9.764947165039331e-05,
      "coef": [
       0.03160815332896801,
       445.95092791755565,
       -5997628.930112919
      ],
      "chi2": 9.065912005801271,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03157704865038538,
      "se": 0.00010177076149213908,
      "coef": [
       0.03157704865038538,
       433.326347012295
      ],
      "chi2": 6.022568895983444,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0416662001671093,
      "IG": 0.049025398602390254,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.33360347839676713,
      "c3": 0.5958169376489565,
      "nb": 51,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.05818251234445536,
      "IG": 0.0751810791621526,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.4534513730266132,
      "c3": 0.8098656817004265,
      "nb": 76,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.965
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.093989372253418
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      0.79163,
      1.0674835,
      1.4600755
     ],
     "ratio_l1l3_l22": 1.0143205302637153,
     "rate_triple": 0.306074657377782,
     "F": {
      "11": 1.8837374790807044,
      "12": 2.02928767906066,
      "13": 2.1350289435637517,
      "22": 2.272875116359654,
      "23": 2.4275758396025893,
      "33": 2.6654235784500204
     },
     "F_se": {
      "11": 0.013431179177218441,
      "12": 0.015571300129889045,
      "13": 0.017997827029515644,
      "22": 0.020723577896501925,
      "23": 0.023645899574978736,
      "33": 0.028291532091253582
     },
     "T": {
      "111": 16.608191483393504,
      "112": 19.100906501602882,
      "113": 21.219850812867627,
      "122": 22.461768509577386,
      "123": 25.190154965460636,
      "133": 28.55943040883081,
      "222": 27.010874199809084,
      "223": 30.61298787338946,
      "233": 35.08677141378011,
      "333": 40.66754880866381
     },
     "T_se": {
      "111": 0.6480595612806147,
      "112": 0.8258793278119098,
      "113": 0.9691103620000558,
      "122": 1.159593567521843,
      "123": 1.3611708421119866,
      "133": 1.6119610657984613,
      "222": 1.7628828416218327,
      "223": 2.0724123578707947,
      "233": 2.4432317841654876,
      "333": 2.8897499090228402
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.10574126450309151,
       "se": 0.004986518523759881,
       "z": -21.205428998058075
      },
      "F23-F13": {
       "value": 0.29254689603883755,
       "se": 0.00884748897427192,
       "z": 33.06552818427353
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.09340281576787302,
       "se": 0.004910134713736807,
       "z": 19.022454823197666
      },
      "F11-F13": {
       "value": -0.2512914644830473,
       "se": 0.007560906981467353,
       "z": -33.23562438990341
      },
      "F22-F13": {
       "value": 0.13784617279590217,
       "se": 0.00904836149268221,
       "z": 15.234379495932401
      },
      "F33-F13": {
       "value": 0.5303946348862687,
       "se": 0.012716621857746965,
       "z": 41.70876832066469
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.07671457055445918,
       "se": 0.0019882071935424968,
       "z": 38.58479679764797
      },
      "T123-2F12F23": {
       "value": 15.337655482878892,
       "se": 1.2116482465751564,
       "z": 12.658505078707696
      }
     },
     "tests": {
      "kappa2_tot": 2.304178487452324,
      "W_order2_nm": 27906.588001650372,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 15827.811925584741,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1147.4346761297618,
      "p_adj2_nm": 1.6196616975814432e-251,
      "W_within2_nm": 27456.450107696015,
      "p_within2_nm": 0.0,
      "W_order3_nm": 127796.01629099864,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 223296.54824761723,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 143093.42188890232,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 321949.41880436125,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 33.87380516165495,
      "z_gamma_nm": 472.5426417241276,
      "z_gamma123_nm": 378.2769116519039,
      "kappa2_nm": 2.3041784874523232,
      "kappa3_nm": 28.671928222981805,
      "gamma_ratio_nm": 2.7001921473272876,
      "W_order2_src": 13458.738036446968,
      "p_order2_src": 0.0,
      "W_cross2_src": 5772.328520357199,
      "p_cross2_src": 0.0,
      "W_adj2_src": 426.49156997122725,
      "p_adj2_src": 9.429848881219445e-95,
      "W_within2_src": 13321.251226463683,
      "p_within2_src": 0.0,
      "W_order3_src": 10442.24279146763,
      "p_order3_src": 0.0,
      "W_gamma_src": 133.08294802704518,
      "p_gamma_src": 8.671209540494776e-31,
      "W_gamma123_src": 95.18182386285187,
      "p_gamma123_src": 1.7367762853068978e-22,
      "W_joint_src": 21415.91784428488,
      "p_joint_src": 0.0,
      "z_adj2_src": 20.651672328681453,
      "z_gamma_src": 11.536158287187515,
      "z_gamma123_src": 9.75611725343909,
      "kappa2_src": 2.304178487452323,
      "kappa3_src": 28.67192822298931,
      "gamma_ratio_src": 2.7001921473279955,
      "W_order2_emp": 1893.2189710171026,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1444.7697347368671,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 361.85378750059624,
      "p_adj2_emp": 1.11155230682388e-80,
      "W_within2_emp": 1792.0829181675294,
      "p_within2_emp": 0.0,
      "W_order3_emp": 239.0018672577662,
      "p_order3_emp": 2.086210152092461e-46,
      "W_gamma_emp": 142.86752170998776,
      "p_gamma_emp": 6.283429511373016e-33,
      "W_gamma123_emp": 160.23775082766855,
      "p_gamma123_emp": 1.0039287200677359e-36,
      "W_joint_emp": 5938.631686261597,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 19.022454823197666,
      "z_gamma_emp": 11.95272026402307,
      "z_gamma123_emp": 12.658505078707696,
      "kappa2_emp": 1.6611598586003828,
      "kappa3_emp": 9.184375966515333,
      "gamma_ratio_emp": 1.6641666015831507
     },
     "k_hat": 0.433994156896099,
     "kappa2_tot": 2.304178487452324,
     "k_reg": 0.4824134016454341,
     "k_reg_each": [
      0.620920130314961,
      0.3439066729759073
     ],
     "gauss": {
      "cov": [
       [
        1.972127929198413,
        1.7148543942806582,
        2.4677521658181787
       ],
       [
        1.7148543942806582,
        3.65747430588157,
        3.7836373868449376
       ],
       [
        2.4677521658181787,
        3.7836373868449376,
        7.142283605538593
       ]
      ],
      "c1": 0.4688630051407354,
      "c3": 1.0344945911883743,
      "rho_pc": 0.3572602629702783,
      "IG_pc": 0.06827362243938503,
      "IG_slope": 0.08855159809742605,
      "rho_slope": 0.4028730156042937
     },
     "cmi_full_grass": 0.041651825416920474,
     "cmi_full_plugin": 0.043822569095129715,
     "ncells": 7319,
     "cmi_blocks": [
      [
       2000000,
       0.041651825416920474,
       NaN,
       1,
       NaN,
       -0.02662179702246456,
       NaN
      ],
      [
       1000000,
       0.04235445612705213,
       9.43131245083606e-05,
       2,
       0.00013337889978950592,
       -0.025925734700267912,
       0.0006541624374939644
      ],
      [
       500000,
       0.043485280610453536,
       0.0001899607683385416,
       4,
       0.0003799215366770832,
       -0.024802331593624643,
       0.0004394382407612171
      ],
      [
       250000,
       0.044969138271738096,
       0.00011235528154755841,
       8,
       0.00031778872593760934,
       -0.023336203535813345,
       0.000656848539251778
      ],
      [
       125000,
       0.04721129961557963,
       0.00020292005615800198,
       16,
       0.0008116802246320079,
       -0.02109987592461375,
       0.0006524554537893781
      ],
      [
       62500,
       0.0502203187724079,
       0.00023900525379541647,
       32,
       0.0013520178855836065,
       -0.018122974090950972,
       0.000588048939674583
      ],
      [
       31250,
       0.05477985755596375,
       0.0002753178905585847,
       64,
       0.0022025431244686775,
       -0.013630506239026733,
       0.0005910461757223312
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.041452973374181266,
      "se": 5.993204760436738e-05,
      "coef": [
       0.041452973374181266,
       816.6054211158752,
       -12786345.060699303
      ],
      "chi2": 52.14615503797626,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04141776852729702,
      "se": 6.125455454384771e-05,
      "coef": [
       0.04141776852729702,
       805.2015218585922
      ],
      "chi2": 32.977617797511286,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.052534063060032415,
      "IG": 0.06085896084871045,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.38289543785960084,
      "c3": 0.7062090217406815,
      "nb": 62,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.07118625479269267,
      "IG": 0.09328387466663023,
      "norm_deficit": 1.7763568394002505e-15,
      "c1": 0.5272339527425816,
      "c3": 0.9724257256137352,
      "nb": 111,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.97
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.896734714508057
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      1.0674835,
      1.4600755,
      2.021455
     ],
     "ratio_l1l3_l22": 1.0122193182828336,
     "rate_triple": 0.3192567699133499,
     "F": {
      "11": 2.272875116359654,
      "12": 2.4275758396025893,
      "13": 2.5580906187566943,
      "22": 2.6654235784500204,
      "23": 2.8381165794669743,
      "33": 3.0910421466559708
     },
     "F_se": {
      "11": 0.020723577896501925,
      "12": 0.023645899574978736,
      "13": 0.029666628965521018,
      "22": 0.028291532091253582,
      "23": 0.03524026919440973,
      "33": 0.04622101510146338
     },
     "T": {
      "111": 27.010874199809084,
      "112": 30.61298787338946,
      "113": 34.735189799107964,
      "122": 35.08677141378011,
      "123": 40.08799771879541,
      "133": 46.54196886816791,
      "222": 40.66754880866381,
      "223": 46.74878139206044,
      "233": 54.6238121291385,
      "333": 64.90045084812856
     },
     "T_se": {
      "111": 1.7628828416218327,
      "112": 2.0724123578707947,
      "113": 2.825023484996672,
      "122": 2.4432317841654876,
      "123": 3.342314691545777,
      "133": 4.6519720140147385,
      "222": 2.8897499090228402,
      "223": 3.9525771849860907,
      "233": 5.513753578539504,
      "333": 7.775214159497247
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.13051477915410503,
       "se": 0.008146813923087927,
       "z": -16.02034616062955
      },
      "F23-F13": {
       "value": 0.28002596071027996,
       "se": 0.008395587493270787,
       "z": 33.35394466852091
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.07475559077808747,
       "se": 0.004680685290054422,
       "z": 15.971078195949014
      },
      "F11-F13": {
       "value": -0.2852155023970404,
       "se": 0.011259647370691449,
       "z": -25.330766853271843
      },
      "F22-F13": {
       "value": 0.10733295969332612,
       "se": 0.009452997520231071,
       "z": 11.354383566018587
      },
      "F33-F13": {
       "value": 0.5329515278992765,
       "se": 0.018518888752072794,
       "z": 28.778807143037884
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.06851926787979579,
       "se": 0.002258543809696026,
       "z": 30.337807743927577
      },
      "T123-2F12F23": {
       "value": 26.30851124221627,
       "se": 3.0787754784650088,
       "z": 8.545121729803096
      }
     },
     "tests": {
      "kappa2_tot": 2.718900934429352,
      "W_order2_nm": 33392.54262261732,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 18811.661913790856,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 848.0980305908593,
      "p_adj2_nm": 1.8839052442907727e-186,
      "W_within2_nm": 33097.354956371775,
      "p_within2_nm": 0.0,
      "W_order3_nm": 286341.4274774342,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 338793.93492646515,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 228207.33958244114,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 678731.8423129558,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 29.122122700635327,
      "z_gamma_nm": 582.0600784510696,
      "z_gamma123_nm": 477.7105186014237,
      "kappa2_nm": 2.7189009344293527,
      "kappa3_nm": 45.43317487804728,
      "gamma_ratio_nm": 3.0729558653515037,
      "W_order2_src": 15209.827767952705,
      "p_order2_src": 0.0,
      "W_cross2_src": 5453.651169911526,
      "p_cross2_src": 0.0,
      "W_adj2_src": 247.6157281007178,
      "p_adj2_src": 8.594927836244465e-56,
      "W_within2_src": 14805.74101818945,
      "p_within2_src": 0.0,
      "W_order3_src": 24459.31034469133,
      "p_order3_src": 0.0,
      "W_gamma_src": 62.72504086065029,
      "p_gamma_src": 2.3767453930071006e-15,
      "W_gamma123_src": 45.93609390189073,
      "p_gamma123_src": 1.221740989428149e-11,
      "W_joint_src": 35523.70465173409,
      "p_joint_src": 0.0,
      "z_adj2_src": 15.735810373181224,
      "z_gamma_src": 7.919914195283323,
      "z_gamma123_src": 6.777617125649009,
      "kappa2_src": 2.7189009344293824,
      "kappa3_src": 45.433174877960624,
      "gamma_ratio_src": 3.072955865345575,
      "W_order2_emp": 1273.258393782656,
      "p_order2_emp": 3.968891850486466e-273,
      "W_cross2_emp": 1131.040080595885,
      "p_cross2_emp": 2.499004814927613e-246,
      "W_adj2_emp": 255.07533874111806,
      "p_adj2_emp": 2.032420392385058e-57,
      "W_within2_emp": 1215.5274230135685,
      "p_within2_emp": 3.1351121614718888e-263,
      "W_order3_emp": 194.82312486676597,
      "p_order3_emp": 4.02634791874928e-37,
      "W_gamma_emp": 120.26273135139138,
      "p_gamma_emp": 5.541344793009189e-28,
      "W_gamma123_emp": 73.01910537715305,
      "p_gamma123_emp": 1.2840085973467544e-17,
      "W_joint_emp": 4635.849717236335,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 15.971078195949014,
      "z_gamma_emp": 10.966436584022695,
      "z_gamma123_emp": 8.545121729803096,
      "kappa2_emp": 1.940587785453582,
      "kappa3_emp": 12.607498406922133,
      "gamma_ratio_emp": 1.6739109074472724
     },
     "k_hat": 0.36779567336824714,
     "kappa2_tot": 2.718900934429352,
     "k_reg": 0.40924605962933713,
     "k_reg_each": [
      0.5549880808128032,
      0.26350403844587106
     ],
     "gauss": {
      "cov": [
       [
        3.65747430588157,
        3.7836373868449376,
        5.520029401548282
       ],
       [
        3.7836373868449376,
        7.142283605538593,
        8.37663976845095
       ],
       [
        5.520029401548282,
        8.37663976845095,
        14.652327008927267
       ]
      ],
      "c1": 0.5297517706956999,
      "c3": 1.172823739728727,
      "rho_pc": 0.3831706289192557,
      "IG_pc": 0.07939220918738796,
      "IG_slope": 0.10346392698237351,
      "rho_slope": 0.432344413346749
     },
     "cmi_full_grass": 0.05233266544192361,
     "cmi_full_plugin": 0.055758288300351566,
     "ncells": 11519,
     "cmi_blocks": [
      [
       2000000,
       0.05233266544192361,
       NaN,
       1,
       NaN,
       -0.02705954374546435,
       NaN
      ],
      [
       1000000,
       0.05344936749433593,
       0.00018440949753362188,
       2,
       0.0002607944124424559,
       -0.025953099636904425,
       0.00022383889033346371
      ],
      [
       500000,
       0.055298531600426415,
       0.00032427816379081853,
       4,
       0.0006485563275816371,
       -0.02409579637879778,
       0.0004637991201176082
      ],
      [
       250000,
       0.05763212299717835,
       0.0003296552071479465,
       8,
       0.0009324057297110762,
       -0.021774375895966598,
       0.0004962554565302448
      ],
      [
       125000,
       0.061053065546439134,
       0.0002896680680060293,
       16,
       0.0011586722720241171,
       -0.018359562680592297,
       0.0005052781190960085
      ],
      [
       62500,
       0.06620949031181275,
       0.00029581183346015787,
       32,
       0.0016733644271592265,
       -0.013212000843726288,
       0.0005314451885281286
      ],
      [
       31250,
       0.07319788605128051,
       0.00034031346299248524,
       64,
       0.002722507703939882,
       -0.006231839087282147,
       0.0006442311147478903
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0520769787349576,
      "se": 0.00011225952168889922,
      "coef": [
       0.0520769787349576,
       1210.6431441252416,
       -17405484.388110477
      ],
      "chi2": 33.48905435996951,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.05203149161168837,
      "se": 0.00011593119454792456,
      "coef": [
       0.05203149161168837,
       1188.3388545618143
      ],
      "chi2": 23.54764349447876,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0644020860692283,
      "IG": 0.07337922651629976,
      "norm_deficit": -1.5543122344752192e-15,
      "c1": 0.433923064556352,
      "c3": 0.8217044558185307,
      "nb": 78,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0813411924452543,
      "IG": 0.1075969263617743,
      "norm_deficit": 1.509903313490213e-14,
      "c1": 0.5840036844789949,
      "c3": 1.1059067123833637,
      "nb": 164,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.965
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.42910623550415
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      1.4600755,
      2.021455,
      2.817752
     ],
     "ratio_l1l3_l22": 1.0068155733552995,
     "rate_triple": 0.32872562860700005,
     "F": {
      "11": 2.6654235784500204,
      "12": 2.8381165794669743,
      "13": 2.9690003425667952,
      "22": 3.0910421466559708,
      "23": 3.261190267966138,
      "33": 3.494147846057121
     },
     "F_se": {
      "11": 0.028291532091253582,
      "12": 0.03524026919440973,
      "13": 0.04036961821170686,
      "22": 0.04622101510146338,
      "23": 0.05313721951875546,
      "33": 0.061775594452936296
     },
     "T": {
      "111": 40.66754880866381,
      "112": 46.74878139206044,
      "113": 51.61063954785276,
      "122": 54.6238121291385,
      "123": 60.7202523936317,
      "133": 67.93662147126298,
      "222": 64.90045084812856,
      "223": 72.6579848841849,
      "233": 81.8322251752397,
      "333": 92.7144189248075
     },
     "T_se": {
      "111": 2.8897499090228402,
      "112": 3.9525771849860907,
      "113": 4.540812552925797,
      "122": 5.513753578539504,
      "123": 6.36280618351474,
      "133": 7.346574548865669,
      "222": 7.775214159497247,
      "223": 9.012434177328714,
      "233": 10.443111409297156,
      "333": 12.09956834343264
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.13088376309982097,
       "se": 0.006999348799065371,
       "z": -18.699420025659816
      },
      "F23-F13": {
       "value": 0.29218992539934296,
       "se": 0.01525398127559423,
       "z": 19.15499436641078
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.080653081149761,
       "se": 0.006405001374414604,
       "z": 12.592203566409449
      },
      "F11-F13": {
       "value": -0.3035767641167748,
       "se": 0.014436523439756816,
       "z": -21.028384387944346
      },
      "F22-F13": {
       "value": 0.12204180408917553,
       "se": 0.011221335570403721,
       "z": 10.87587153271317
      },
      "F33-F13": {
       "value": 0.5251475034903259,
       "se": 0.02350179302882997,
       "z": 22.344997373014063
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.06076879372106836,
       "se": 0.002519917027377523,
       "z": 24.11539469786052
      },
      "T123-2F12F23": {
       "value": 42.208976057009615,
       "se": 5.88622790552911,
       "z": 7.170802207193075
      }
     },
     "tests": {
      "kappa2_tot": 3.134748754535673,
      "W_order2_nm": 39367.14472669492,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 23124.066788231477,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1149.49119045909,
      "p_adj2_nm": 5.787216573122014e-252,
      "W_within2_nm": 39134.8835903463,
      "p_within2_nm": 0.0,
      "W_order3_nm": 540251.8139579168,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 476289.3927548857,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 334078.01956546644,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1252596.809328732,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 33.90414709823991,
      "z_gamma_nm": 690.1372274808002,
      "z_gamma123_nm": 577.9948265905729,
      "kappa2_nm": 3.1347487545356767,
      "kappa3_nm": 68.37679345454077,
      "gamma_ratio_nm": 3.479150838070186,
      "W_order2_src": 17659.478940905963,
      "p_order2_src": 0.0,
      "W_cross2_src": 5415.831363371038,
      "p_cross2_src": 0.0,
      "W_adj2_src": 270.55003460504975,
      "p_adj2_src": 8.61057298395469e-61,
      "W_within2_src": 17240.344220257677,
      "p_within2_src": 0.0,
      "W_order3_src": 47192.10620426631,
      "p_order3_src": 0.0,
      "W_gamma_src": 44.560758100559,
      "p_gamma_src": 2.4658481722122003e-11,
      "W_gamma123_src": 33.289575621766346,
      "p_gamma123_src": 7.940716233747477e-09,
      "W_joint_src": 58705.51494333218,
      "p_joint_src": 0.0,
      "z_adj2_src": 16.448405229840667,
      "z_gamma_src": 6.675384490840884,
      "z_gamma123_src": 5.769711918438072,
      "kappa2_src": 3.1347487545356336,
      "kappa3_src": 68.37679345419971,
      "gamma_ratio_src": 3.4791508380529277,
      "W_order2_emp": 707.0167028440987,
      "p_order2_emp": 1.4930641632057202e-150,
      "W_cross2_emp": 462.28805592549577,
      "p_cross2_emp": 4.125001690689676e-101,
      "W_adj2_emp": 158.56359065789485,
      "p_adj2_emp": 2.330746639122709e-36,
      "W_within2_emp": 532.5109063821008,
      "p_within2_emp": 4.291839695929025e-115,
      "W_order3_emp": 164.84922516149982,
      "p_order3_emp": 7.287981118880629e-31,
      "W_gamma_emp": 108.18925332938694,
      "p_gamma_emp": 2.443007020702112e-25,
      "W_gamma123_emp": 51.42040429468507,
      "p_gamma123_emp": 7.455956157440855e-13,
      "W_joint_emp": 3283.5629037000253,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 12.592203566409449,
      "z_gamma_emp": 10.401406314983898,
      "z_gamma123_emp": 7.170802207193075,
      "kappa2_emp": 2.2439063058444466,
      "kappa3_emp": 17.608063478426743,
      "gamma_ratio_emp": 1.7485262697076984
     },
     "k_hat": 0.3190048320628881,
     "kappa2_tot": 3.134748754535673,
     "k_reg": 0.36683151371064016,
     "k_reg_each": [
      0.5324931552373333,
      0.20116987218394702
     ],
     "gauss": {
      "cov": [
       [
        7.142283605538593,
        8.37663976845095,
        12.214861447263576
       ],
       [
        8.37663976845095,
        14.652327008927267,
        18.57561491854029
       ],
       [
        12.214861447263576,
        18.57561491854029,
        30.56034494559594
       ]
      ],
      "c1": 0.571693476629841,
      "c3": 1.267758691655098,
      "rho_pc": 0.3927406674900052,
      "IG_pc": 0.08376291680989716,
      "IG_slope": 0.11366726686288596,
      "rho_slope": 0.45093876524474313
     },
     "cmi_full_grass": 0.06315289111649491,
     "cmi_full_plugin": 0.06843454263900384,
     "ncells": 17553,
     "cmi_blocks": [
      [
       2000000,
       0.06315289111649491,
       NaN,
       1,
       NaN,
       -0.020610025693402242,
       NaN
      ],
      [
       1000000,
       0.0650725185371126,
       0.00015553330983131275,
       2,
       0.00021995731616421914,
       -0.018746653240072873,
       0.0023334808939548183
      ],
      [
       500000,
       0.0678445899235749,
       0.00012066467146834361,
       4,
       0.00024132934293668722,
       -0.01602121858632239,
       0.0016118997461522253
      ],
      [
       250000,
       0.07169647290291381,
       0.00014372740410324467,
       8,
       0.0004065224883349741,
       -0.012347157916144696,
       0.0016035746744520298
      ],
      [
       125000,
       0.07698399715486298,
       0.0002202305235464368,
       16,
       0.0008809220941857472,
       -0.00710599825263045,
       0.001270508524028478
      ],
      [
       62500,
       0.08455417819098643,
       0.00032641860800804043,
       32,
       0.001846502489823671,
       0.00036950317199992144,
       0.0010585751491069939
      ],
      [
       31250,
       0.09485851671984047,
       0.0003637128099220914,
       64,
       0.002909702479376731,
       0.010381485802223757,
       0.0009163857785528969
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06308158262939316,
      "se": 8.884029878011532e-05,
      "coef": [
       0.06308158262939316,
       2041.7563674816158,
       -33493423.085143548
      ],
      "chi2": 235.86029010749857,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06308207083655777,
      "se": 8.98053955935185e-05,
      "coef": [
       0.06308207083655777,
       1933.7019794508162
      ],
      "chi2": 209.66615229626063,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07634587272529914,
      "IG": 0.08552252920092245,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.48323589131726274,
      "c3": 0.9325811570915338,
      "nb": 101,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08850704001305443,
      "IG": 0.11777393206333935,
      "norm_deficit": 6.816769371198461e-14,
      "c1": 0.6238412981918537,
      "c3": 1.203930937586921,
      "nb": 217,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.94
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 5.916585922241211
    },
    "6": {
     "y0": 6,
     "windows": [
      [
       6,
       7
      ],
      [
       7,
       8
      ],
      [
       8,
       9
      ]
     ],
     "lam": [
      2.021455,
      2.817752,
      3.9610535
     ],
     "ratio_l1l3_l22": 1.0084845580954387,
     "rate_triple": 0.3363462380426906,
     "F": {
      "11": 3.0910421466559708,
      "12": 3.261190267966138,
      "13": 3.41164865277545,
      "22": 3.494147846057121,
      "23": 3.678307239251186,
      "33": 3.915237487210277
     },
     "F_se": {
      "11": 0.04622101510146338,
      "12": 0.05313721951875546,
      "13": 0.06099783451833967,
      "22": 0.061775594452936296,
      "23": 0.0708595811312421,
      "33": 0.08193930064690372
     },
     "T": {
      "111": 64.90045084812856,
      "112": 72.6579848841849,
      "113": 80.4357108480805,
      "122": 81.8322251752397,
      "123": 90.92960399647637,
      "133": 101.56396449262887,
      "222": 92.7144189248075,
      "223": 103.38456276757331,
      "233": 115.85689199768771,
      "333": 130.49242135485082
     },
     "T_se": {
      "111": 7.775214159497247,
      "112": 9.012434177328714,
      "113": 10.42331864497043,
      "122": 10.443111409297156,
      "123": 12.089560271158492,
      "133": 13.993826829555582,
      "222": 12.09956834343264,
      "223": 14.020057009817739,
      "233": 16.242479501771278,
      "333": 18.816843926417413
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.15045838480931195,
       "se": 0.009361723957345806,
       "z": -16.0716536286303
      },
      "F23-F13": {
       "value": 0.26665858647573604,
       "se": 0.01195514175053457,
       "z": 22.304928878305645
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05810010083321204,
       "se": 0.004859325094874607,
       "z": 11.956413637460347
      },
      "F11-F13": {
       "value": -0.3206065061194794,
       "se": 0.01620814539463807,
       "z": -19.780579351511832
      },
      "F22-F13": {
       "value": 0.08249919328167099,
       "se": 0.009324840061463247,
       "z": 8.847250219616665
      },
      "F33-F13": {
       "value": 0.5035888344348267,
       "se": 0.02244982426271107,
       "z": 22.431749511343956
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04976043997686497,
       "se": 0.0017741878844913161,
       "z": 28.046882977747288
      },
      "T123-2F12F23": {
       "value": 66.93828445400565,
       "se": 11.318493958842147,
       "z": 5.914062833572716
      }
     },
     "tests": {
      "kappa2_tot": 3.559944360248684,
      "W_order2_nm": 44760.15398657061,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 26090.985340768864,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 698.5287067320716,
      "p_adj2_nm": 6.246647825729821e-154,
      "W_within2_nm": 44476.23723883503,
      "p_within2_nm": 0.0,
      "W_order3_nm": 714743.1278472084,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 646481.0000956435,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 491516.07040274434,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1724342.7377114352,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 26.429693655660703,
      "z_gamma_nm": 804.0404219289248,
      "z_gamma123_nm": 701.0820710892159,
      "kappa2_nm": 3.5599443602486844,
      "kappa3_nm": 100.02390747644807,
      "gamma_ratio_nm": 3.9462754910120457,
      "W_order2_src": 19654.515743178068,
      "p_order2_src": 0.0,
      "W_cross2_src": 5035.491028634406,
      "p_cross2_src": 0.0,
      "W_adj2_src": 134.71151722921346,
      "p_adj2_src": 3.8180118243025857e-31,
      "W_within2_src": 18960.005701048096,
      "p_within2_src": 0.0,
      "W_order3_src": 50324.48232885313,
      "p_order3_src": 0.0,
      "W_gamma_src": 34.382796306911025,
      "p_gamma_src": 4.527072078125993e-09,
      "W_gamma123_src": 27.52187616451217,
      "p_gamma123_src": 1.553276275588054e-07,
      "W_joint_src": 63814.71093363408,
      "p_joint_src": 0.0,
      "z_adj2_src": 11.606529077601687,
      "z_gamma_src": 5.863684533372427,
      "z_gamma123_src": 5.24612963664759,
      "kappa2_src": 3.559944360248684,
      "kappa3_src": 100.02390747609269,
      "gamma_ratio_src": 3.9462754909980253,
      "W_order2_emp": 864.6706193107157,
      "p_order2_emp": 1.1769593654330488e-184,
      "W_cross2_emp": 507.49292508629344,
      "p_cross2_emp": 6.299578832586123e-111,
      "W_adj2_emp": 142.95582707004775,
      "p_adj2_emp": 6.010202734446777e-33,
      "W_within2_emp": 788.8820658291702,
      "p_within2_emp": 1.1154023314488677e-170,
      "W_order3_emp": 78.80930502399292,
      "p_order3_emp": 2.785055402424625e-13,
      "W_gamma_emp": 196.71780415234346,
      "p_gamma_emp": 1.0866995427983752e-44,
      "W_gamma123_emp": 34.976139199446145,
      "p_gamma123_emp": 3.3377046248136263e-09,
      "W_joint_emp": 2892.3808005725878,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 11.956413637460347,
      "z_gamma_emp": 14.025612434127199,
      "z_gamma123_emp": 5.914062833572716,
      "kappa2_emp": 2.421313705073535,
      "kappa3_emp": 21.506891027929896,
      "gamma_ratio_emp": 1.8341950560640843
     },
     "k_hat": 0.28090326668199495,
     "kappa2_tot": 3.559944360248684,
     "k_reg": 0.31935373749316676,
     "k_reg_each": [
      0.5079178291231671,
      0.13078964586316646
     ],
     "gauss": {
      "cov": [
       [
        14.652327008927267,
        18.57561491854029,
        27.317396255932636
       ],
       [
        18.57561491854029,
        30.56034494559594,
        41.0545876052984
       ],
       [
        27.317396255932636,
        41.0545876052984,
        65.39094636504105
       ]
      ],
      "c1": 0.6078339413906788,
      "c3": 1.3433941167347585,
      "rho_pc": 0.40279907782907326,
      "IG_pc": 0.08851604362788607,
      "IG_slope": 0.1221334381042972,
      "rho_slope": 0.46553349186476056
     },
     "cmi_full_grass": 0.07466197819154452,
     "cmi_full_plugin": 0.08268078398005319,
     "ncells": 25935,
     "cmi_blocks": [
      [
       2000000,
       0.07466197819154452,
       NaN,
       1,
       NaN,
       -0.013854065436341545,
       NaN
      ],
      [
       1000000,
       0.07751350790205969,
       0.00014921607341555895,
       2,
       0.00021102339474834294,
       -0.011005920772939097,
       0.0006764127317402737
      ],
      [
       500000,
       0.08154605333544929,
       0.0002472823683431438,
       4,
       0.0004945647366862876,
       -0.00698200238939841,
       0.0007289980274067964
      ],
      [
       250000,
       0.0874390950070093,
       0.0004060069976981784,
       8,
       0.001148361205126292,
       -0.0011701833966029675,
       0.0009952898203966914
      ],
      [
       125000,
       0.09562430201848826,
       0.00032650949554560276,
       16,
       0.001306037982182411,
       0.006990994064308208,
       0.0008697005065470474
      ],
      [
       62500,
       0.10639648549460198,
       0.00033858240983509563,
       32,
       0.0019153113438790316,
       0.017600601745960412,
       0.0008104173933334766
      ],
      [
       31250,
       0.12167589238008544,
       0.00039760065383585353,
       64,
       0.0031808052306868282,
       0.03264873863567334,
       0.0008516162255499692
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07400456120634182,
      "se": 9.351650445564238e-05,
      "coef": [
       0.07400456120634182,
       2901.181594196245,
       -44795951.59421151
      ],
      "chi2": 249.14727588056195,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07389004124137406,
      "se": 9.655720469911956e-05,
      "coef": [
       0.07389004124137406,
       2900.0589004512685
      ],
      "chi2": 164.33839303131785,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08801239683405199,
      "IG": 0.09696352848575589,
      "norm_deficit": 1.2212453270876722e-15,
      "c1": 0.5294882957300526,
      "c3": 1.0375355706709077,
      "nb": 133,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09366028123916606,
      "IG": 0.12520459489094588,
      "norm_deficit": 1.6697754290362354e-13,
      "c1": 0.6523652442837086,
      "c3": 1.2783137067846373,
      "nb": 372,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.875
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.7204554080963135
    },
    "7": {
     "y0": 7,
     "windows": [
      [
       7,
       8
      ],
      [
       8,
       9
      ],
      [
       9,
       10
      ]
     ],
     "lam": [
      2.817752,
      3.9610535,
      5.591839
     ],
     "ratio_l1l3_l22": 1.0042365156019695,
     "rate_triple": 0.3426844047304374,
     "F": {
      "11": 3.494147846057121,
      "12": 3.678307239251186,
      "13": 3.844665455438613,
      "22": 3.915237487210277,
      "23": 4.115790301548632,
      "33": 4.3629318223335956
     },
     "F_se": {
      "11": 0.061775594452936296,
      "12": 0.0708595811312421,
      "13": 0.08174631368049928,
      "22": 0.08193930064690372,
      "23": 0.0945790040742609,
      "33": 0.11024840274727132
     },
     "T": {
      "111": 92.7144189248075,
      "112": 103.38456276757331,
      "113": 114.35086704961131,
      "122": 115.85689199768771,
      "123": 128.5920437349985,
      "133": 143.41830576658458,
      "222": 130.49242135485082,
      "223": 145.3190227139584,
      "233": 162.61980778537728,
      "333": 182.8742160513983
     },
     "T_se": {
      "111": 12.09956834343264,
      "112": 14.020057009817739,
      "113": 16.405368344267202,
      "122": 16.242479501771278,
      "123": 19.020838073339164,
      "133": 22.411308068484473,
      "222": 18.816843926417413,
      "223": 22.049622579136788,
      "233": 25.999839287979533,
      "333": 30.84479575988233
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.16635821618742686,
       "se": 0.012613741380934941,
       "z": -13.188649676841262
      },
      "F23-F13": {
       "value": 0.27112484611001886,
       "se": 0.014744055111929028,
       "z": 18.388756963520766
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.052383314961296,
       "se": 0.005170558271568317,
       "z": 10.131075255323884
      },
      "F11-F13": {
       "value": -0.3505176093814919,
       "se": 0.021578655004098578,
       "z": -16.243719050835917
      },
      "F22-F13": {
       "value": 0.07057203177166382,
       "se": 0.010202216995445525,
       "z": 6.917323146838437
      },
      "F33-F13": {
       "value": 0.5182663668949825,
       "se": 0.030342463524287606,
       "z": 17.080563233770935
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04451805312085422,
       "se": 0.002374197997954875,
       "z": 18.750775276199327
      },
      "T123-2F12F23": {
       "value": 98.31376121214619,
       "se": 17.854463221916888,
       "z": 5.5063969154481835
      }
     },
     "tests": {
      "kappa2_tot": 3.993828313622674,
      "W_order2_nm": 60181.53628982318,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 33852.993386220034,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 670.7822822921606,
      "p_adj2_nm": 6.752775969392985e-148,
      "W_within2_nm": 59669.339022068285,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1747812.1999488967,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 829161.0262534578,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 640079.508063866,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 3805587.819679685,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 25.899464903587496,
      "z_gamma_nm": 910.5827948371624,
      "z_gamma123_nm": 800.0496909966693,
      "kappa2_nm": 3.993828313622676,
      "kappa3_nm": 141.16799536112617,
      "gamma_ratio_nm": 4.425144622898137,
      "W_order2_src": 27308.303083461167,
      "p_order2_src": 0.0,
      "W_cross2_src": 5510.825177757427,
      "p_cross2_src": 0.0,
      "W_adj2_src": 109.00535371324452,
      "p_adj2_src": 1.6184812499414923e-25,
      "W_within2_src": 26091.955143343424,
      "p_within2_src": 0.0,
      "W_order3_src": 166085.49894290057,
      "p_order3_src": 0.0,
      "W_gamma_src": 28.8895303566853,
      "p_gamma_src": 7.662597412621658e-08,
      "W_gamma123_src": 23.31075479858779,
      "p_gamma123_src": 1.3782717078162913e-06,
      "W_joint_src": 181521.69722446054,
      "p_joint_src": 0.0,
      "z_adj2_src": 10.440562902125752,
      "z_gamma_src": 5.374898171750354,
      "z_gamma123_src": 4.828121249366858,
      "kappa2_src": 3.9938283136229606,
      "kappa3_src": 141.16799536292166,
      "gamma_ratio_src": 4.425144622953789,
      "W_order2_emp": 425.06982155054993,
      "p_order2_emp": 1.1690463674074012e-89,
      "W_cross2_emp": 338.1862741133217,
      "p_cross2_emp": 3.6625507280102374e-74,
      "W_adj2_emp": 102.63868582903591,
      "p_adj2_emp": 4.022019849166171e-24,
      "W_within2_emp": 379.79179102579553,
      "p_within2_emp": 5.273662288813959e-82,
      "W_order3_emp": 54.560326562114824,
      "p_order3_emp": 1.4769728187147271e-08,
      "W_gamma_emp": 158.03919519481445,
      "p_gamma_emp": 3.034426427532426e-36,
      "W_gamma123_emp": 30.320406990457275,
      "p_gamma123_emp": 3.6625226149592634e-08,
      "W_joint_emp": 2204.940949695745,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 10.131075255323884,
      "z_gamma_emp": 12.571364094433605,
      "z_gamma123_emp": 5.5063969154481835,
      "kappa2_emp": 2.691373474933318,
      "kappa3_emp": 25.76068385965209,
      "gamma_ratio_emp": 1.7781952938094172
     },
     "k_hat": 0.25038632647003595,
     "kappa2_tot": 3.993828313622674,
     "k_reg": 0.2884803877275899,
     "k_reg_each": [
      0.5270069251449743,
      0.04995385031020553
     ],
     "gauss": {
      "cov": [
       [
        30.56034494559594,
        41.0545876052984,
        60.578176763357305
       ],
       [
        41.0545876052984,
        65.39094636504105,
        91.16304513943749
       ],
       [
        60.578176763357305,
        91.16304513943749,
        142.01495660601736
       ]
      ],
      "c1": 0.6278329017615623,
      "c3": 1.3941233489805338,
      "rho_pc": 0.39562288769791154,
      "IG_pc": 0.08510804383376248,
      "IG_slope": 0.12718118266027933,
      "rho_slope": 0.47390846251218804
     },
     "cmi_full_grass": 0.0854525910324071,
     "cmi_full_plugin": 0.09720452542847635,
     "ncells": 37676,
     "cmi_blocks": [
      [
       2000000,
       0.0854525910324071,
       NaN,
       1,
       NaN,
       0.00034454719864461525,
       NaN
      ],
      [
       1000000,
       0.08979023262694863,
       0.0003006215016050362,
       2,
       0.0004251430047108074,
       0.004586031529929979,
       0.0015907496575912061
      ],
      [
       500000,
       0.09603337340903062,
       0.0002180389293482443,
       4,
       0.0004360778586964886,
       0.01083792452457295,
       0.0013029883836076508
      ],
      [
       250000,
       0.10434533730051265,
       0.00028486634273460686,
       8,
       0.0008057236907178069,
       0.018895089256162404,
       0.0016661471158569043
      ],
      [
       125000,
       0.11564561033982762,
       0.0002380926590031425,
       16,
       0.00095237063601257,
       0.03000692429094304,
       0.001500235566573228
      ],
      [
       62500,
       0.13120275610337165,
       0.00037175913439961393,
       32,
       0.002102987239216065,
       0.045134002326986306,
       0.0015025051999089487
      ],
      [
       31250,
       0.15286858011022433,
       0.0004590820211150843,
       64,
       0.0036726561689206746,
       0.0664648381403421,
       0.0011271279014424813
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08612402117817917,
      "se": 0.00015814991619340622,
      "coef": [
       0.08612402117817917,
       4113.653045509664,
       -64623871.475333974
      ],
      "chi2": 485.34707314719765,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0860073076195999,
      "se": 0.00016062309494724878,
      "coef": [
       0.0860073076195999,
       3885.4294674478087
      ],
      "chi2": 378.3264959035914,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09826020702274581,
      "IG": 0.10656153619661986,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.5679745239594776,
      "c3": 1.1271474899434162,
      "nb": 178,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09672344882899679,
      "IG": 0.12980975794003013,
      "norm_deficit": 4.903855099769316e-13,
      "c1": 0.6690709391808636,
      "c3": 1.3277736903312218,
      "nb": 567,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.87
      },
      {
       "size": 100000,
       "blocks": 20,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 2,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 6.043584823608398
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A19.json <==
{
 "config": "A19",
 "meta": {
  "abar": 0.19099,
  "rho": 0.01,
  "R": null,
  "ymax": 8.0,
  "cuts": [
   0.0,
   0.1,
   0.3
  ],
  "toy": 0,
  "nev": 10000000,
  "h": 0.5,
  "nbins": 16,
  "chunk": 250000,
  "nchunks": 40,
  "r0": 1.0,
  "rate_r0": 1.7590638076888834
 },
 "variants": {
  "0": {
   "cut": 0.0,
   "N": 10000000,
   "window_means": [
    2.7006652,
    5.499612,
    10.3132687,
    18.4395152,
    31.9714587,
    54.3128914,
    90.9646163,
    150.8487092
   ],
   "Nbar": [
    1.0,
    3.7006652,
    9.2002772,
    19.5135459,
    37.9530611,
    69.9245198,
    124.2374112,
    215.20202749999999,
    366.0507367
   ],
   "rate_eff": [
    1.308512587274795,
    0.91072102676107,
    0.7518752719066506,
    0.6652412760427424,
    0.6110662097213018,
    0.5747779698272727,
    0.5493829081778168,
    0.5311946989455668
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      2.7006652,
      5.499612,
      10.3132687
     ],
     "ratio_l1l3_l22": 0.9208798695203112,
     "rate_triple": 0.6699665882261946,
     "F": {
      "11": 0.48024090552191434,
      "12": 0.4584358047496686,
      "13": 0.4328878111501344,
      "22": 0.5330769302989415,
      "23": 0.5414700017657241,
      "33": 0.6059013560855242
     },
     "F_se": {
      "11": 0.0005026995973820014,
      "12": 0.000427498290417559,
      "13": 0.00045660229507752184,
      "22": 0.0005560342449483822,
      "23": 0.0006083503979999937,
      "33": 0.0008022430160423282
     },
     "T": {
      "111": 0.5371933343084878,
      "112": 0.5473901918508892,
      "113": 0.5460065610740988,
      "122": 0.6230883913620108,
      "123": 0.6529759044472943,
      "133": 0.7193192779744324,
      "222": 0.8216337221804066,
      "223": 0.9108965646237561,
      "233": 1.0656956426923836,
      "333": 1.3232988143885116
     },
     "T_se": {
      "111": 0.0022933569677035083,
      "112": 0.0022065134295202776,
      "113": 0.0024596557047487587,
      "122": 0.002784791311080024,
      "123": 0.003264834572886508,
      "133": 0.0042010902290826645,
      "222": 0.0045841723761354605,
      "223": 0.005746636716461201,
      "233": 0.007875499789182188,
      "333": 0.011797314847823983
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.02554799359953419,
       "se": 0.0002235116662642102,
       "z": 114.30272981515982
      },
      "F23-F13": {
       "value": 0.10858219061558971,
       "se": 0.00038447705991534334,
       "z": 282.4152646181232
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.06706509210756195,
       "se": 0.00023296125290320582,
       "z": 287.8808869362801
      },
      "F11-F13": {
       "value": 0.047353094371779925,
       "se": 0.0003682691476893688,
       "z": 128.58284401201527
      },
      "F22-F13": {
       "value": 0.10018911914880713,
       "se": 0.0004074634365718195,
       "z": 245.88493139837297
      },
      "F33-F13": {
       "value": 0.17301354493538978,
       "se": 0.0005678354645124566,
       "z": 304.68957250484374
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0621418580802843,
       "se": 0.00015008058650738132,
       "z": 414.0566046976903
      },
      "T123-2F12F23": {
       "value": 0.1565174324327458,
       "se": 0.0025383852008393935,
       "z": 61.66023674459991
      }
     },
     "tests": {
      "kappa2_tot": 0.534577396160878,
      "W_order2_nm": 1182836.3727637473,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 228524.4831463488,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 135196.4362679389,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1095440.805693388,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2036921.4089279494,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 247922.22597797267,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 40048.82906347318,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 2406410.255619563,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 367.6906801483264,
      "z_gamma_nm": 497.9178907992488,
      "z_gamma123_nm": 200.1220354270693,
      "kappa2_nm": 0.5345773961608784,
      "kappa3_nm": 0.9271406097399162,
      "gamma_ratio_nm": 1.622162755259084,
      "W_order2_src": 1094182.8987946261,
      "p_order2_src": 0.0,
      "W_cross2_src": 166532.5357530976,
      "p_cross2_src": 0.0,
      "W_adj2_src": 102482.82433645685,
      "p_adj2_src": 0.0,
      "W_within2_src": 993563.3992747865,
      "p_within2_src": 0.0,
      "W_order3_src": 1046744.7530569851,
      "p_order3_src": 0.0,
      "W_gamma_src": 4653.553151685221,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 865.7315027797827,
      "p_gamma123_src": 2.7640188944300576e-190,
      "W_joint_src": 1617396.1512379192,
      "p_joint_src": 0.0,
      "z_adj2_src": 320.12938686796133,
      "z_gamma_src": 68.21695648213296,
      "z_gamma123_src": 29.423315631991287,
      "kappa2_src": 0.5345773961608771,
      "kappa3_src": 0.9271406097399386,
      "gamma_ratio_src": 1.6221627552591316,
      "W_order2_emp": 199962.76725903567,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 86665.4799576057,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 82875.4050632193,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 187230.63707233037,
      "p_within2_emp": 0.0,
      "W_order3_emp": 13048.065883121422,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 3385.4535549842835,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3801.9847954001084,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 329413.3994602069,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 287.8808869362801,
      "z_gamma_emp": 58.184650510115496,
      "z_gamma123_emp": 61.66023674459991,
      "kappa2_emp": 0.4430549106730838,
      "kappa3_emp": 0.48237775919968695,
      "gamma_ratio_emp": 1.2286895683312038
     },
     "k_hat": 1.8706365199531478,
     "kappa2_tot": 0.534577396160878,
     "k_reg": 2.4191690506835872,
     "k_reg_each": [
      3.07676061748113,
      1.761577483886044
     ],
     "gauss": {
      "cov": [
       [
        6.203347297623902,
        6.808969238874794,
        12.05708942932515
       ],
       [
        6.808969238874794,
        21.622916210997612,
        30.71162726940126
       ],
       [
        12.05708942932515,
        30.71162726940126,
        74.75907189682766
       ]
      ],
      "c1": 0.3148959729775806,
      "c3": 1.4203277194304182,
      "rho_pc": 0.21223740242328445,
      "IG_pc": 0.0230453807869536,
      "IG_slope": 0.07572364270342118,
      "rho_slope": 0.37488239845176546
     },
     "cmi_full_grass": 0.031162312712869067,
     "cmi_full_plugin": 0.03362710172680572,
     "ncells": 40644,
     "cmi_blocks": [
      [
       10000000,
       0.031162312712869067,
       NaN,
       1,
       NaN,
       0.008116931925915467,
       NaN
      ],
      [
       5000000,
       0.03179776172847326,
       3.6060381165547994e-05,
       2,
       5.0997080108661295e-05,
       0.008751718163337611,
       0.00020265263819412187
      ],
      [
       2500000,
       0.03279815478042902,
       4.510033856479284e-05,
       4,
       9.020067712958568e-05,
       0.009752040825792606,
       0.000124618332094731
      ],
      [
       1250000,
       0.03443564691533707,
       8.600371726457347e-05,
       8,
       0.00024325524674012182,
       0.011388978544164981,
       0.00012368629916028026
      ],
      [
       625000,
       0.03721151373595638,
       8.91928888087819e-05,
       16,
       0.0003567715552351276,
       0.01416334429427936,
       7.750946021374425e-05
      ],
      [
       312500,
       0.041657402312570035,
       0.00010959832084373884,
       32,
       0.0006199817270021334,
       0.018606806022206168,
       9.344163944912215e-05
      ],
      [
       156250,
       0.04853755534162672,
       0.0001040604329775074,
       64,
       0.0008324834638200591,
       0.025481603924182968,
       0.00011254865746056213
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03085600299870351,
      "se": 2.2948399109249364e-05,
      "coef": [
       0.03085600299870351,
       4340.089617713762,
       -249034275.54896304
      ],
      "chi2": 94.19123632873404,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03086474796412855,
      "se": 2.345232929607768e-05,
      "coef": [
       0.03086474796412855,
       4186.968627952046
      ],
      "chi2": 84.71278289000244,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09282113024055934,
      "IG": 0.09926377312648374,
      "norm_deficit": 3.1530333899354446e-14,
      "c1": 0.41551175670178464,
      "c3": 1.5867514399321068,
      "nb": 237,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0815783029143376,
      "IG": 0.08503688000883765,
      "norm_deficit": -1.7763568394002505e-15,
      "c1": 0.36642796951671425,
      "c3": 1.3993108471280642,
      "nb": 148,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.510324716567993
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      5.499612,
      10.3132687,
      18.4395152
     ],
     "ratio_l1l3_l22": 0.9534301552218198,
     "rate_triple": 0.6049091914074793,
     "F": {
      "11": 0.5330769302989415,
      "12": 0.5414700017657241,
      "13": 0.5458836325959115,
      "22": 0.6059013560855242,
      "23": 0.6375039767259787,
      "33": 0.7063038303527107
     },
     "F_se": {
      "11": 0.0005560342449483822,
      "12": 0.0006083503979999937,
      "13": 0.0007258975029214371,
      "22": 0.0008022430160423282,
      "23": 0.0009844249524561968,
      "33": 0.0013022294808014302
     },
     "T": {
      "111": 0.8216337221804066,
      "112": 0.9108965646237561,
      "113": 0.9896396922817869,
      "122": 1.0656956426923836,
      "123": 1.1920099633786516,
      "133": 1.3715466415978999,
      "222": 1.3232988143885116,
      "223": 1.525086734881009,
      "233": 1.8088496098805122,
      "333": 2.2089844363446938
     },
     "T_se": {
      "111": 0.0045841723761354605,
      "112": 0.005746636716461201,
      "113": 0.007450219520649645,
      "122": 0.007875499789182188,
      "123": 0.010475212161145393,
      "133": 0.01441938590169163,
      "222": 0.011797314847823983,
      "223": 0.016034649433578223,
      "233": 0.022487285757228904,
      "333": 0.032393868119005034
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0044136308301874205,
       "se": 0.00022128651548585548,
       "z": -19.94532211100562
      },
      "F23-F13": {
       "value": 0.09162034413006714,
       "se": 0.00040784999011257163,
       "z": 224.64226149614174
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.04360335664993986,
       "se": 0.0002000272753030132,
       "z": 217.98705493481782
      },
      "F11-F13": {
       "value": -0.012806702296970007,
       "se": 0.0003635904747405902,
       "z": -35.22287624863431
      },
      "F22-F13": {
       "value": 0.06001772348961265,
       "se": 0.0003472898254817276,
       "z": 172.81739655448226
      },
      "F33-F13": {
       "value": 0.16042019775679917,
       "se": 0.0007198592937870499,
       "z": 222.84938062389588
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04014150188318735,
       "se": 0.0001235154201702882,
       "z": 324.9918255376137
      },
      "T123-2F12F23": {
       "value": 0.501631404571708,
       "se": 0.009023005674690075,
       "z": 55.59471230067005
      }
     },
     "tests": {
      "kappa2_tot": 0.6267616575598907,
      "W_order2_nm": 1988426.8538760343,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 366725.6831393459,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 103113.65918854841,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1844984.1363595617,
      "p_within2_nm": 0.0,
      "W_order3_nm": 7708340.549101675,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 727115.370261283,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 268005.04803512123,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 8625615.88390588,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 321.1131563616608,
      "z_gamma_nm": 852.7106017056918,
      "z_gamma123_nm": 517.6920397641065,
      "kappa2_nm": 0.6267616575598904,
      "kappa3_nm": 1.5675493038936716,
      "gamma_ratio_nm": 1.9951997098345406,
      "W_order2_src": 1745533.615320485,
      "p_order2_src": 0.0,
      "W_cross2_src": 216268.99078492727,
      "p_cross2_src": 0.0,
      "W_adj2_src": 62063.13776116256,
      "p_adj2_src": 0.0,
      "W_within2_src": 1575976.0485996737,
      "p_within2_src": 0.0,
      "W_order3_src": 3479208.327338741,
      "p_order3_src": 0.0,
      "W_gamma_src": 2425.9073568057543,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 980.7888143305519,
      "p_gamma123_src": 2.692313588377294e-215,
      "W_joint_src": 4323023.871490281,
      "p_joint_src": 0.0,
      "z_adj2_src": 249.12474337400243,
      "z_gamma_src": 49.25350095988867,
      "z_gamma123_src": 31.31754802551681,
      "kappa2_src": 0.6267616575598856,
      "kappa3_src": 1.5675493038966866,
      "gamma_ratio_src": 1.995199709838409,
      "W_order2_emp": 128908.55290068836,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 53095.64980973891,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 47518.35611915528,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 122307.37798217523,
      "p_within2_emp": 0.0,
      "W_order3_emp": 5171.549896334756,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 5002.403188121736,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3090.7720357942726,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 253851.9916725476,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 217.98705493481782,
      "z_gamma_emp": 70.72766918343723,
      "z_gamma123_emp": 55.59471230067005,
      "kappa2_emp": 0.5075095068189035,
      "kappa3_emp": 0.6699391069431079,
      "gamma_ratio_emp": 1.3005198052489524
     },
     "k_hat": 1.5955028325970055,
     "kappa2_tot": 0.6267616575598907,
     "k_reg": 2.065699565278582,
     "k_reg_each": [
      3.07403524537872,
      1.0573638851784442
     ],
     "gauss": {
      "cov": [
       [
        21.622916210997612,
        30.71162726940126,
        55.3581624678204
       ],
       [
        30.71162726940126,
        74.75907189682766,
        121.23521116814037
       ],
       [
        55.3581624678204,
        121.23521116814037,
        258.593947048846
       ]
      ],
      "c1": 0.41080803292723167,
      "c3": 1.621678922598889,
      "rho_pc": 0.2350470638192421,
      "IG_pc": 0.028415945335480728,
      "IG_slope": 0.0992972378347621,
      "rho_slope": 0.4244027472209579
     },
     "cmi_full_grass": 0.04572886212608651,
     "cmi_full_plugin": 0.05301517806809741,
     "ncells": 112541,
     "cmi_blocks": [
      [
       10000000,
       0.04572886212608651,
       NaN,
       1,
       NaN,
       0.017312916790605783,
       NaN
      ],
      [
       5000000,
       0.04785954751584498,
       2.5822515290485626e-05,
       2,
       3.6518551338391396e-05,
       0.019443506220361284,
       0.00012402309729861967
      ],
      [
       2500000,
       0.05111607109903238,
       0.00011141597518613775,
       4,
       0.0002228319503722755,
       0.022698969280993887,
       6.698404544896602e-05
      ],
      [
       1250000,
       0.0561915886470814,
       0.00012503400780673144,
       8,
       0.0003536495791962861,
       0.027773885952617434,
       6.79507144336404e-05
      ],
      [
       625000,
       0.06423801939804186,
       0.00014811695535047657,
       16,
       0.0005924678214019063,
       0.03581897400537319,
       9.390793629797595e-05
      ],
      [
       312500,
       0.07667757422151872,
       0.00016873114774214792,
       32,
       0.0009544875101268962,
       0.04825255756128401,
       0.00013831314416487789
      ],
      [
       156250,
       0.09549702242165731,
       0.00020590334810810233,
       64,
       0.0016472267848648187,
       0.0670621363750383,
       0.00022238246597601225
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.044638530166158465,
      "se": 1.9454606211974872e-05,
      "coef": [
       0.044638530166158465,
       13792.788115104297,
       -934596655.0647682
      ],
      "chi2": 1030.570900835599,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04465040833449766,
      "se": 2.002408036617223e-05,
      "coef": [
       0.04465040833449766,
       13487.581521343007
      ],
      "chi2": 921.0974930536887,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10823092346811179,
      "IG": 0.11327912560729142,
      "norm_deficit": 2.1316282072803006e-14,
      "c1": 0.48612051440093523,
      "c3": 1.6299016393025296,
      "nb": 422,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.10341804011539386,
      "IG": 0.10656589162581187,
      "norm_deficit": -3.774758283725532e-15,
      "c1": 0.46181186572824207,
      "c3": 1.5483977629033245,
      "nb": 291,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.766743898391724
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      10.3132687,
      18.4395152,
      31.9714587
     ],
     "ratio_l1l3_l22": 0.9697499971988219,
     "rate_triple": 0.5657061498462349,
     "F": {
      "11": 0.6059013560855242,
      "12": 0.6375039767259787,
      "13": 0.6646571637931291,
      "22": 0.7063038303527107,
      "23": 0.7565885887383685,
      "33": 0.8354008366497689
     },
     "F_se": {
      "11": 0.0008022430160423282,
      "12": 0.0009844249524561968,
      "13": 0.0012079711447730357,
      "22": 0.0013022294808014302,
      "23": 0.0016333327940526205,
      "33": 0.0021242196333932485
     },
     "T": {
      "111": 1.3232988143885116,
      "112": 1.525086734881009,
      "113": 1.7147393727695432,
      "122": 1.8088496098805122,
      "123": 2.071941824527352,
      "133": 2.414789617885379,
      "222": 2.2089844363446938,
      "223": 2.577635505084069,
      "233": 3.06054155545708,
      "333": 3.69764149117849
     },
     "T_se": {
      "111": 0.011797314847823983,
      "112": 0.016034649433578223,
      "113": 0.020877420959129842,
      "122": 0.022487285757228904,
      "123": 0.029709155434369496,
      "133": 0.040133494591519575,
      "222": 0.032393868119005034,
      "223": 0.043347767829149925,
      "233": 0.05926186272133247,
      "333": 0.08269129303214585
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.02715318706715042,
       "se": 0.00029224342825994023,
       "z": -92.9129090389626
      },
      "F23-F13": {
       "value": 0.09193142494523943,
       "se": 0.0005252825439213106,
       "z": 175.01328762794583
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0323891189390445,
       "se": 0.00019522488735067224,
       "z": 165.90671086348547
      },
      "F11-F13": {
       "value": -0.05875580770760491,
       "se": 0.0005217190870785586,
       "z": -112.61962455047706
      },
      "F22-F13": {
       "value": 0.0416466665595816,
       "se": 0.00032182253507559124,
       "z": 129.40879528464168
      },
      "F33-F13": {
       "value": 0.17074367285663983,
       "se": 0.0010299841804765422,
       "z": 165.77310224089263
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.02961876461017582,
       "se": 0.00014173731050532278,
       "z": 208.9694273482318
      },
      "T123-2F12F23": {
       "value": 1.10728535639494,
       "se": 0.02675259318476617,
       "z": 41.389832706964114
      }
     },
     "tests": {
      "kappa2_tot": 0.7407283521290757,
      "W_order2_nm": 3750902.5820156266,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 802420.7332167367,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 87735.2140502486,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 3462594.295843023,
      "p_within2_nm": 0.0,
      "W_order3_nm": 36919395.50489321,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1518568.4363313965,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 718601.6692569044,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 42057021.92741239,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 296.2013066315687,
      "z_gamma_nm": 1232.3020880982863,
      "z_gamma123_nm": 847.7037626770949,
      "kappa2_nm": 0.7407283521290742,
      "kappa3_nm": 2.6381005244554507,
      "gamma_ratio_nm": 2.4040495158944606,
      "W_order2_src": 3119103.503457033,
      "p_order2_src": 0.0,
      "W_cross2_src": 378762.97224783234,
      "p_cross2_src": 0.0,
      "W_adj2_src": 41542.85484046311,
      "p_adj2_src": 0.0,
      "W_within2_src": 2779933.343166142,
      "p_within2_src": 0.0,
      "W_order3_src": 16948108.318535805,
      "p_order3_src": 0.0,
      "W_gamma_src": 1280.7530716694669,
      "p_gamma_src": 1.7213654084016003e-280,
      "W_gamma123_src": 653.9406855183013,
      "p_gamma123_src": 3.1052293111913993e-144,
      "W_joint_src": 18314315.213514507,
      "p_joint_src": 0.0,
      "z_adj2_src": 203.82064380347515,
      "z_gamma_src": 35.78761058899388,
      "z_gamma123_src": 25.57226398890605,
      "kappa2_src": 0.7407283521290718,
      "kappa3_src": 2.63810052450951,
      "gamma_ratio_src": 2.404049515943739,
      "W_order2_emp": 58373.30399065731,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 31903.183627010203,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 27525.036709540174,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 53027.14846875939,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2963.3892519532674,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2817.1254480008165,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1713.1182515104763,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 158233.77561630803,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 165.90671086348547,
      "z_gamma_emp": 53.0765998157457,
      "z_gamma123_emp": 41.389832706964114,
      "kappa2_emp": 0.5644229938862058,
      "kappa3_emp": 0.7831225536834516,
      "gamma_ratio_emp": 1.2291088334842357
     },
     "k_hat": 1.3500225786223785,
     "kappa2_tot": 0.7407283521290757,
     "k_reg": 1.8274043462794376,
     "k_reg_each": [
      3.5586224236442243,
      0.09618626891465079
     ],
     "gauss": {
      "cov": [
       [
        74.75907189682766,
        121.23521116814037,
        219.1575909114671
       ],
       [
        121.23521116814037,
        258.593947048846,
        446.0379183386942
       ],
       [
        219.1575909114671,
        446.0379183386942,
        885.8967053010257
       ]
      ],
      "c1": 0.46882462854105456,
      "c3": 1.7248583094423389,
      "rho_pc": 0.21977624400027154,
      "IG_pc": 0.024753549201792287,
      "IG_slope": 0.1128520809558835,
      "rho_slope": 0.449495125696068
     },
     "cmi_full_grass": 0.05829592374251824,
     "cmi_full_plugin": 0.07582708147714357,
     "ncells": 258626,
     "cmi_blocks": [
      [
       10000000,
       0.05829592374251824,
       NaN,
       1,
       NaN,
       0.03354237454072595,
       NaN
      ],
      [
       5000000,
       0.06376589304938474,
       8.261336655035478e-05,
       2,
       0.00011683294340881153,
       0.039008036971639876,
       0.00039348478171299933
      ],
      [
       2500000,
       0.07214162127697232,
       0.00015068461696335852,
       4,
       0.00030136923392671703,
       0.04738167757623498,
       0.0002817699113896125
      ],
      [
       1250000,
       0.08464712638557104,
       0.00016996692210755935,
       8,
       0.0004807390527986438,
       0.05988660380412625,
       0.00022269537890937945
      ],
      [
       625000,
       0.1037329500861075,
       0.00016145962724420254,
       16,
       0.0006458385089768102,
       0.07896906577906476,
       0.00025124431572311505
      ],
      [
       312500,
       0.13165656592095998,
       0.00017748312080552168,
       32,
       0.0010039961461418849,
       0.10687402960198834,
       0.00023809368251168463
      ],
      [
       156250,
       0.173833245165553,
       0.0002536107689942079,
       64,
       0.0020288861519536633,
       0.14903426616574944,
       0.00027859593316912067
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05647972645167412,
      "se": 5.1720547469407095e-05,
      "coef": [
       0.05647972645167412,
       31784.40046256275,
       -2146404134.9505668
      ],
      "chi2": 2589.7615522150127,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.056345052889951945,
      "se": 5.300227224871685e-05,
      "coef": [
       0.056345052889951945,
       31169.983447906143
      ],
      "chi2": 1721.7513470643032,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11770440294620307,
      "IG": 0.12139486435332857,
      "norm_deficit": 1.1213252548714081e-14,
      "c1": 0.5305311677731552,
      "c3": 1.644663376173085,
      "nb": 729,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11626100845409988,
      "IG": 0.11888520554788948,
      "norm_deficit": 5.551115123125783e-16,
      "c1": 0.5211475283238245,
      "c3": 1.6155737975111841,
      "nb": 569,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.844927787780762
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      18.4395152,
      31.9714587,
      54.3128914
     ],
     "ratio_l1l3_l22": 0.9797776294316577,
     "rate_triple": 0.5401328411667212,
     "F": {
      "11": 0.7063038303527107,
      "12": 0.7565885887383685,
      "13": 0.8024100792720466,
      "22": 0.8354008366497689,
      "23": 0.9022185558185201,
      "33": 0.9932869009691199
     },
     "F_se": {
      "11": 0.0013022294808014302,
      "12": 0.0016333327940526205,
      "13": 0.0020318482614328235,
      "22": 0.0021242196333932485,
      "23": 0.0026946540777896323,
      "33": 0.003504940181900271
     },
     "T": {
      "111": 2.2089844363446938,
      "112": 2.577635505084069,
      "113": 2.9452715997356984,
      "122": 3.06054155545708,
      "123": 3.542192421733406,
      "133": 4.150255772592144,
      "222": 3.69764149117849,
      "223": 4.335330394076386,
      "233": 5.1465940511463995,
      "333": 6.1870035877000165
     },
     "T_se": {
      "111": 0.032393868119005034,
      "112": 0.043347767829149925,
      "113": 0.057078378595183665,
      "122": 0.05926186272133247,
      "123": 0.07931351476012202,
      "133": 0.10810552128083149,
      "222": 0.08269129303214585,
      "223": 0.11254415144382443,
      "233": 0.15610407511513028,
      "333": 0.22058505734538217
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.04582149053367801,
       "se": 0.0004578264941974792,
       "z": -100.08483806512372
      },
      "F23-F13": {
       "value": 0.09980847654647351,
       "se": 0.0007493566099835403,
       "z": 133.1922281284285
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.02699349300639775,
       "se": 0.00020796588374827037,
       "z": 129.79769816029864
      },
      "F11-F13": {
       "value": -0.09610624891933583,
       "se": 0.0008290728780414739,
       "z": -115.92014582164173
      },
      "F22-F13": {
       "value": 0.03299075737772239,
       "se": 0.00030647397395497925,
       "z": 107.64619570133124
      },
      "F33-F13": {
       "value": 0.19087682169707332,
       "se": 0.0016008326545171804,
       "z": 119.235962084146
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.02459144804755481,
       "se": 0.0002052598817008901,
       "z": 119.80640271141776
      },
      "T123-2F12F23": {
       "value": 2.1769758939728,
       "se": 0.07337756908551102,
       "z": 29.66813865741242
      }
     },
     "tests": {
      "kappa2_tot": 0.880526587155944,
      "W_order2_nm": 7608106.156633051,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1707962.9545276999,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 85916.28151901072,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 6953606.195572905,
      "p_within2_nm": 0.0,
      "W_order3_nm": 225164230.6172266,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2647394.377368927,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1402887.1667131393,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 259086597.3607893,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 293.1147923920093,
      "z_gamma_nm": 1627.0815521567833,
      "z_gamma123_nm": 1184.4353788675596,
      "kappa2_nm": 0.8805265871559478,
      "kappa3_nm": 4.425046624131686,
      "gamma_ratio_nm": 2.8536644671791125,
      "W_order2_src": 6168226.083074546,
      "p_order2_src": 0.0,
      "W_cross2_src": 639257.6929571279,
      "p_cross2_src": 0.0,
      "W_adj2_src": 32111.03246381171,
      "p_adj2_src": 0.0,
      "W_within2_src": 5421584.525559319,
      "p_within2_src": 0.0,
      "W_order3_src": 107490364.55225778,
      "p_order3_src": 0.0,
      "W_gamma_src": 623.0275862490585,
      "p_gamma_src": 1.641612825980014e-137,
      "W_gamma123_src": 354.55057255116526,
      "p_gamma123_src": 4.327189976878046e-79,
      "W_joint_src": 109875454.7661004,
      "p_joint_src": 0.0,
      "z_adj2_src": 179.19551463084034,
      "z_gamma_src": 24.960520552445583,
      "z_gamma123_src": 18.829513338139286,
      "kappa2_src": 0.8805265871559519,
      "kappa3_src": 4.425046621451556,
      "gamma_ratio_src": 2.853664465450699,
      "W_order2_emp": 28371.085553768542,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 18809.61065846501,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 16847.442447711986,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 19565.30228994401,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3374.3778940419434,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2698.8016743765957,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 880.1984513954491,
      "p_gamma123_emp": 1.9792130208180923e-193,
      "W_joint_emp": 86512.05778250587,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 129.79769816029864,
      "z_gamma_emp": 51.949992053672105,
      "z_gamma123_emp": 29.66813865741242,
      "kappa2_emp": 0.5948464879801663,
      "kappa3_emp": 0.8990359493952695,
      "gamma_ratio_emp": 1.2703905623131497
     },
     "k_hat": 1.135684049280044,
     "kappa2_tot": 0.880526587155944,
     "k_reg": 1.6963578041815133,
     "k_reg_each": [
      4.652122146828335,
      -1.259406538465308
     ],
     "gauss": {
      "cov": [
       [
        258.593947048846,
        446.0379183386942,
        803.6164921358659
       ],
       [
        446.0379183386942,
        885.8967053010257,
        1566.6687231957364
       ],
       [
        803.6164921358659,
        1566.6687231957364,
        2984.400457199257
       ]
      ],
      "c1": 0.5034875010480274,
      "c3": 1.7684552993832232,
      "rho_pc": 0.1737464751589056,
      "IG_pc": 0.015326436639051767,
      "IG_slope": 0.12034649205912204,
      "rho_slope": 0.46251169791886604
     },
     "cmi_full_grass": 0.07425385929920658,
     "cmi_full_plugin": 0.1111809963052579,
     "ncells": 524563,
     "cmi_blocks": [
      [
       10000000,
       0.07425385929920658,
       NaN,
       1,
       NaN,
       0.05892742266015481,
       NaN
      ],
      [
       5000000,
       0.08669835906645673,
       0.0003059513795076185,
       2,
       0.00043268059032643195,
       0.07136047877145871,
       0.0003072459455684476
      ],
      [
       2500000,
       0.10490299952720461,
       0.0001515256250079936,
       4,
       0.0003030512500159872,
       0.0895637111242654,
       0.0003579177100680675
      ],
      [
       1250000,
       0.1320873493740944,
       0.00012375268364739683,
       8,
       0.0003500254471884315,
       0.11674540564852497,
       0.00030420362733260835
      ],
      [
       625000,
       0.1713247226536011,
       0.00016544474275469992,
       16,
       0.0006617789710187997,
       0.15595151145547226,
       0.00035796449834152755
      ],
      [
       312500,
       0.2280001777825661,
       0.00021064749884725588,
       32,
       0.0011916021989990407,
       0.21258137782673558,
       0.00036769976274925365
      ],
      [
       156250,
       0.30942190806662057,
       0.0003009132844057057,
       64,
       0.0024073062752456454,
       0.2939628665171733,
       0.0004031256427252112
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07946572612205458,
      "se": 0.0001265997739869188,
      "coef": [
       0.07946572612205458,
       62865.28994699595,
       -4293505032.66648
      ],
      "chi2": 6829.121176038352,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07821824807147452,
      "se": 0.00013507360490399057,
      "coef": [
       0.07821824807147452,
       61087.3470202946
      ],
      "chi2": 4953.834585971699,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12366936533417554,
      "IG": 0.12627494030101868,
      "norm_deficit": -1.3322676295501878e-15,
      "c1": 0.5592568823774848,
      "c3": 1.6472698977070128,
      "nb": 1233,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12347626687229563,
      "IG": 0.12567479783812072,
      "norm_deficit": 1.3655743202889425e-14,
      "c1": 0.5569648622245116,
      "c3": 1.6405188394332548,
      "nb": 1107,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 12.51476502418518
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      31.9714587,
      54.3128914,
      90.9646163
     ],
     "ratio_l1l3_l22": 0.9858914411718723,
     "rate_triple": 0.5228135049263445,
     "F": {
      "11": 0.8354008366497689,
      "12": 0.9022185558185201,
      "13": 0.965070374162172,
      "22": 0.9932869009691199,
      "23": 1.0763188337706913,
      "33": 1.1816669603306602
     },
     "F_se": {
      "11": 0.0021242196333932485,
      "12": 0.0026946540777896323,
      "13": 0.003360654146445153,
      "22": 0.003504940181900271,
      "23": 0.004456480805717005,
      "33": 0.00578240002905472
     },
     "T": {
      "111": 3.69764149117849,
      "112": 4.335330394076386,
      "113": 4.986647605768588,
      "122": 5.1465940511463995,
      "123": 5.979990583138627,
      "133": 7.014620149197715,
      "222": 6.1870035877000165,
      "223": 7.263830385405859,
      "233": 8.611932923757179,
      "333": 10.31337831422471
     },
     "T_se": {
      "111": 0.08269129303214585,
      "112": 0.11254415144382443,
      "113": 0.14926224442362915,
      "122": 0.15610407511513028,
      "123": 0.21059277203925755,
      "133": 0.28857110963316623,
      "222": 0.22058505734538217,
      "223": 0.30249936541296346,
      "233": 0.4208537887211481,
      "333": 0.5929674315762559
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.06285181834365194,
       "se": 0.0007342978189918836,
       "z": -85.59445053226648
      },
      "F23-F13": {
       "value": 0.11124845960851926,
       "se": 0.0011915423681115602,
       "z": 93.36508930423818
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.024198320632433656,
       "se": 0.0002690145255888062,
       "z": 89.95172502105426
      },
      "F11-F13": {
       "value": -0.12966953751240307,
       "se": 0.0013547445060328965,
       "z": -95.71512335718184
      },
      "F22-F13": {
       "value": 0.02821652680694786,
       "se": 0.0003123301715105929,
       "z": 90.34198223782835
      },
      "F33-F13": {
       "value": 0.2165965861684882,
       "se": 0.0025953871947162863,
       "z": 83.45444048172757
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.022248978066055247,
       "se": 0.0003250194153468595,
       "z": 68.45430462149844
      },
      "T123-2F12F23": {
       "value": 4.037840935528894,
       "se": 0.19886743646952143,
       "z": 20.30418356676376
      }
     },
     "tests": {
      "kappa2_tot": 1.0485886603278272,
      "W_order2_nm": 16345338.778992275,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 3325031.2691271277,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 92425.13421792892,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 14723579.119437035,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1670730842.3904476,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 4164696.5905890292,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 2338599.37519137,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1879757285.0247726,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 304.01502301354935,
      "z_gamma_nm": 2040.7588271496045,
      "z_gamma123_nm": 1529.2479770107168,
      "kappa2_nm": 1.0485886603277583,
      "kappa3_nm": 7.387260912940059,
      "gamma_ratio_nm": 3.3592562118039493,
      "W_order2_src": 13397745.083098287,
      "p_order2_src": 0.0,
      "W_cross2_src": 987401.7323229009,
      "p_cross2_src": 0.0,
      "W_adj2_src": 27400.124006356436,
      "p_adj2_src": 0.0,
      "W_within2_src": 11617379.080161678,
      "p_within2_src": 0.0,
      "W_order3_src": 777438083.4659452,
      "p_order3_src": 0.0,
      "W_gamma_src": 276.95682527330274,
      "p_gamma_src": 3.4575571623578593e-62,
      "W_gamma123_src": 166.84227972603577,
      "p_gamma123_src": 3.6214388884163103e-38,
      "W_joint_src": 781930048.7294769,
      "p_joint_src": 0.0,
      "z_adj2_src": 165.52982814694286,
      "z_gamma_src": 16.642019867591276,
      "z_gamma123_src": 12.916744161205477,
      "kappa2_src": 1.0485886603279044,
      "kappa3_src": 7.387261014819935,
      "gamma_ratio_src": 3.359256258131498,
      "W_order2_emp": 21444.078019275563,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 8851.98502841816,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 8091.312834263356,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 14692.188218921969,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2806.302434716432,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 3740.1560664002145,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 412.25987031283967,
      "p_gamma123_emp": 1.1809023900374138e-91,
      "W_joint_emp": 59780.70954604959,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 89.95172502105426,
      "z_gamma_emp": 61.1568153716347,
      "z_gamma123_emp": 20.30418356676376,
      "kappa2_emp": 0.6214574816539864,
      "kappa3_emp": 1.1302977776825074,
      "gamma_ratio_emp": 1.4633224531584006
     },
     "k_hat": 0.953662802044191,
     "kappa2_tot": 1.0485886603278272,
     "k_reg": 1.664892646038951,
     "k_reg_each": [
      6.59062607558704,
      -3.260840783509138
     ],
     "gauss": {
      "cov": [
       [
        885.8967053010257,
        1566.6687231957364,
        2806.6869194697965
       ],
       [
        1566.6687231957364,
        2984.400457199257,
        5317.608973516591
       ],
       [
        2806.6869194697965,
        5317.608973516591,
        9868.741442592174
       ]
      ],
      "c1": 0.5249525811512553,
      "c3": 1.7818014203452304,
      "rho_pc": 0.09610603127399327,
      "IG_pc": 0.004639644495918961,
      "IG_slope": 0.12454749100091625,
      "rho_slope": 0.4695679601137087
     },
     "cmi_full_grass": 0.10190549617949252,
     "cmi_full_plugin": 0.17208703937471093,
     "ncells": 967062,
     "cmi_blocks": [
      [
       10000000,
       0.10190549617949252,
       NaN,
       1,
       NaN,
       0.09726585168357356,
       NaN
      ],
      [
       5000000,
       0.12684097647673287,
       3.86527539131265e-06,
       2,
       5.466324880701322e-06,
       0.12218172137186573,
       0.0004952249631029261
      ],
      [
       2500000,
       0.1628129971150849,
       0.0001881855209196102,
       4,
       0.0003763710418392204,
       0.158149717537576,
       0.0003840820703972459
      ],
      [
       1250000,
       0.21452604860968605,
       0.00035439748250014726,
       8,
       0.0010023874524451798,
       0.2098472821466637,
       0.0004539179320505865
      ],
      [
       625000,
       0.2882854997448354,
       0.0003065901345417751,
       16,
       0.0012263605381671004,
       0.2834977060267037,
       0.0004033714376661081
      ],
      [
       312500,
       0.39058122212505836,
       0.0003331311764072405,
       32,
       0.0018844745108976943,
       0.38565354932630325,
       0.0004044319073463815
      ],
      [
       156250,
       0.5309096558862936,
       0.0003599650008703978,
       64,
       0.0028797200069631823,
       0.5258282514382905,
       0.00041894212432384554
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07763313084061714,
      "se": 6.610094132591887e-06,
      "coef": [
       0.07763313084061714,
       248656.3109547962,
       -29246375234.096077
      ],
      "chi2": 522115.88509435765,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07790079641001604,
      "se": 6.520226788564936e-06,
      "coef": [
       0.07790079641001604,
       242273.8533232838
      ],
      "chi2": 386769.38048455946,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12744262860657193,
      "IG": 0.12924473835364175,
      "norm_deficit": 5.551115123125783e-15,
      "c1": 0.5780109824452243,
      "c3": 1.6445463977317953,
      "nb": 2052,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12742712343084195,
      "IG": 0.12936985229337108,
      "norm_deficit": -2.4868995751603507e-14,
      "c1": 0.5784956048303341,
      "c3": 1.6459252365807062,
      "nb": 2137,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 13.440470457077026
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      54.3128914,
      90.9646163,
      150.8487092
     ],
     "ratio_l1l3_l22": 0.990146685259582,
     "rate_triple": 0.5107578996400397,
     "F": {
      "11": 0.9932869009691199,
      "12": 1.0763188337706913,
      "13": 1.1553962443027825,
      "22": 1.1816669603306602,
      "23": 1.2809032837667922,
      "33": 1.4018611921583366
     },
     "F_se": {
      "11": 0.003504940181900271,
      "12": 0.004456480805717005,
      "13": 0.005552626212574105,
      "22": 0.00578240002905472,
      "23": 0.007316661579285739,
      "33": 0.009378939677473615
     },
     "T": {
      "111": 6.1870035877000165,
      "112": 7.263830385405859,
      "113": 8.379761454321695,
      "122": 8.611932923757179,
      "123": 10.019270976255179,
      "133": 11.747968349305093,
      "222": 10.31337831422471,
      "223": 12.103712503680535,
      "233": 14.31934636153652,
      "333": 17.079879442265387
     },
     "T_se": {
      "111": 0.22058505734538217,
      "112": 0.30249936541296346,
      "113": 0.39810024827662777,
      "122": 0.4208537887211481,
      "123": 0.5590210275321899,
      "133": 0.7468891312470503,
      "222": 0.5929674315762559,
      "223": 0.7938313352466944,
      "233": 1.0677833641351253,
      "333": 1.4420022833050017
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.07907741053209127,
       "se": 0.0011737654423233023,
       "z": -67.37070941155734
      },
      "F23-F13": {
       "value": 0.12550703946400965,
       "se": 0.0018832565753207136,
       "z": 66.64362206866907
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.023214814465959188,
       "se": 0.00038670624956737426,
       "z": 60.03216780678008
      },
      "F11-F13": {
       "value": -0.16210934333366267,
       "se": 0.0021986818231915254,
       "z": -73.73024219500333
      },
      "F22-F13": {
       "value": 0.026270716027877672,
       "se": 0.00037155846827433486,
       "z": 70.70412403703061
      },
      "F33-F13": {
       "value": 0.24646494785555406,
       "se": 0.004037658897391579,
       "z": 61.04154761928407
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.021398897205950285,
       "se": 0.00047469697931317074,
       "z": 45.07906757045707
      },
      "T123-2F12F23": {
       "value": 7.2619503191413335,
       "se": 0.5359611813657479,
       "z": 13.549396060058443
      }
     },
     "tests": {
      "kappa2_tot": 1.2467466311128161,
      "W_order2_nm": 37099465.409365855,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 6043794.5806136895,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 110530.81203668246,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 32900945.621374965,
      "p_within2_nm": 0.0,
      "W_order3_nm": 12826916471.520828,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 6186798.453380095,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3610999.053190457,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 13969069196.98291,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 332.4617452229391,
      "z_gamma_nm": 2487.3275725927406,
      "z_gamma123_nm": 1900.2628905471097,
      "kappa2_nm": 1.2467466311131212,
      "kappa3_nm": 12.270428254777451,
      "gamma_ratio_nm": 3.947056272196579,
      "W_order2_src": 31511873.80733708,
      "p_order2_src": 0.0,
      "W_cross2_src": 1426428.791243656,
      "p_cross2_src": 0.0,
      "W_adj2_src": 26056.626772975047,
      "p_adj2_src": 0.0,
      "W_within2_src": 27050354.5311559,
      "p_within2_src": 0.0,
      "W_order3_src": 5392312678.00663,
      "p_order3_src": 0.0,
      "W_gamma_src": 130.3419121350622,
      "p_gamma_src": 3.44938020721883e-30,
      "W_gamma123_src": 81.56590159547378,
      "p_gamma123_src": 1.6951373634892398e-19,
      "W_joint_src": 5401999315.459198,
      "p_joint_src": 0.0,
      "z_adj2_src": 161.420651630995,
      "z_gamma_src": 11.416738244133576,
      "z_gamma123_src": 9.031384256882982,
      "kappa2_src": 1.2467466311070594,
      "kappa3_src": 12.270427097053423,
      "gamma_ratio_src": 3.947055899827267,
      "W_order2_emp": 19681.55981414218,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4550.944072406605,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3603.8611715814022,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 13579.662668583289,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2201.0165567670483,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2976.0592406300048,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 183.58613359232726,
      "p_gamma123_emp": 7.988468014670782e-42,
      "W_joint_emp": 53159.39318886646,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 60.03216780678008,
      "z_gamma_emp": 54.55326975195899,
      "z_gamma123_emp": 13.549396060058443,
      "kappa2_emp": 0.6602717802306678,
      "kappa3_emp": 1.4371519518571372,
      "gamma_ratio_emp": 1.6482657002243835
     },
     "k_hat": 0.8020875894466416,
     "kappa2_tot": 1.2467466311128161,
     "k_reg": 1.782938420758855,
     "k_reg_each": [
      9.832543644561646,
      -6.266666803043936
     ],
     "gauss": {
      "cov": [
       [
        2984.400457199257,
        5317.608973516591,
        9466.196530408888
       ],
       [
        5317.608973516591,
        9868.741442592174,
        17576.422060808887
       ],
       [
        9466.196530408888,
        17576.422060808887,
        32050.67025622828
       ]
      ],
      "c1": 0.5388335487812558,
      "c3": 1.7810196125872129,
      "rho_pc": -0.015322512161809503,
      "IG_pc": 0.00011740347197085751,
      "IG_slope": 0.1269608838502778,
      "rho_slope": 0.4735477921249316
     },
     "cmi_full_grass": 0.1517894536842963,
     "cmi_full_plugin": 0.27532270669982495,
     "ncells": 1649282,
     "cmi_blocks": [
      [
       10000000,
       0.1517894536842963,
       NaN,
       1,
       NaN,
       0.15167205021232544,
       NaN
      ],
      [
       5000000,
       0.19847671488239715,
       0.0001627485095214709,
       2,
       0.00023016114942127095,
       0.19830715722598796,
       3.5888674865675037e-06
      ],
      [
       2500000,
       0.26410992621946905,
       0.0003582452007891489,
       4,
       0.0007164904015782978,
       0.2639275169289226,
       0.00039516268104496945
      ],
      [
       1250000,
       0.3554886101205428,
       0.0005330446430118292,
       8,
       0.0015076779269953076,
       0.35525029651914064,
       0.0005567037081273803
      ],
      [
       625000,
       0.48039351617949433,
       0.00037270208499872,
       16,
       0.00149080833999488,
       0.4799210014697345,
       0.0004663696196345793
      ],
      [
       312500,
       0.6486230120290374,
       0.00046865025098067736,
       32,
       0.0026510861637857154,
       0.6478821249277831,
       0.0006205113170334528
      ],
      [
       156250,
       0.8683296175943074,
       0.0004515990921131762,
       64,
       0.0036127927369054096,
       0.8673344472421408,
       0.0006641921907446569
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.13949157594615982,
      "se": 0.00010497215774534212,
      "coef": [
       0.13949157594615982,
       234527.52740243098,
       -19062629924.92749
      ],
      "chi2": 41602.46104119604,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.13940747224684275,
      "se": 0.00010661583388188804,
      "coef": [
       0.13940747224684275,
       225850.16884608084
      ],
      "chi2": 31753.69831083488,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12988841939857923,
      "IG": 0.13111878833649596,
      "norm_deficit": 2.6423307986078726e-14,
      "c1": 0.5905846572862828,
      "c3": 1.6402907473447481,
      "nb": 3378,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12959021929600226,
      "IG": 0.1314444670274057,
      "norm_deficit": -2.886579864025407e-15,
      "c1": 0.5918583658124185,
      "c3": 1.6438283473898194,
      "nb": 4084,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 14.916919231414795
    }
   }
  },
  "1": {
   "cut": 0.1,
   "N": 10000000,
   "window_means": [
    1.1000025,
    1.6966864,
    2.6191193,
    4.0682581,
    6.3630773,
    10.0156807,
    15.8563441,
    25.2294779
   ],
   "Nbar": [
    1.0,
    2.1000025,
    3.7966889,
    6.4158082,
    10.4840663,
    16.8471436,
    26.8628243,
    42.7191684,
    67.94864630000001
   ],
   "rate_eff": [
    0.7419385352048592,
    0.592190809583023,
    0.5246356313145337,
    0.4910916332609154,
    0.4743245137771872,
    0.46656221134714054,
    0.46390439368267494,
    0.46410449022690164
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      1.1000025,
      1.6966864,
      2.6191193
     ],
     "ratio_l1l3_l22": 1.0007965408747335,
     "rate_triple": 0.4337628318482077,
     "F": {
      "11": 0.5394168042958307,
      "12": 0.5768415700186835,
      "13": 0.5957457536407016,
      "22": 0.7340150138130832,
      "23": 0.80510871406936,
      "33": 0.97175602593524
     },
     "F_se": {
      "11": 0.0009584038498912205,
      "12": 0.00086600619040716,
      "13": 0.0009933909393379293,
      "22": 0.0013246939651651662,
      "23": 0.00153721629710232,
      "33": 0.0022427407301201492
     },
     "T": {
      "111": 0.9130068025655036,
      "112": 1.0826770985333918,
      "113": 1.196605399447633,
      "122": 1.4148578892390593,
      "123": 1.6258986812854843,
      "133": 1.9579670212698097,
      "222": 2.120472500364867,
      "223": 2.5640867896275434,
      "233": 3.2602232196920196,
      "333": 4.396592786907126
     },
     "T_se": {
      "111": 0.006771328698400026,
      "112": 0.007160465409701924,
      "113": 0.008838261672120692,
      "122": 0.01050148461774328,
      "123": 0.013516188383463993,
      "133": 0.019483769933498173,
      "222": 0.021597007158875605,
      "223": 0.029279168319661222,
      "233": 0.04351861633475586,
      "333": 0.07232376403081732
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.018904183622018067,
       "se": 0.0005767098301956959,
       "z": -32.77936777253004
      },
      "F23-F13": {
       "value": 0.20936296042865843,
       "se": 0.0010664788783701442,
       "z": 196.31233648866936
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.09522938840332018,
       "se": 0.0006344866061840173,
       "z": 150.08888678684136
      },
      "F11-F13": {
       "value": -0.05632894934487087,
       "se": 0.0008135953152228155,
       "z": -69.23460385147908
      },
      "F22-F13": {
       "value": 0.13826926017238161,
       "se": 0.0010717236516385275,
       "z": 129.0157774916936
      },
      "F33-F13": {
       "value": 0.37601027229453843,
       "se": 0.0017125776155072063,
       "z": 219.5580912011262
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.08916393543846962,
       "se": 0.00043768020486783523,
       "z": 203.71936963745972
      },
      "T123-2F12F23": {
       "value": 0.6970583319664984,
       "se": 0.011220055975277818,
       "z": 62.12610110879938
      }
     },
     "tests": {
      "kappa2_tot": 0.7559659072289666,
      "W_order2_nm": 528747.393781319,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 208042.49126597698,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 42096.12296241724,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 518736.5791870537,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1625263.8217646542,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 568060.1079807837,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 129566.81419014595,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 2161936.1799506857,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 205.17339730680789,
      "z_gamma_nm": 753.6976237064727,
      "z_gamma123_nm": 359.9539056464674,
      "kappa2_nm": 0.7559659072289674,
      "kappa3_nm": 2.42928240588899,
      "gamma_ratio_nm": 2.1254142554477222,
      "W_order2_src": 382280.83626120276,
      "p_order2_src": 0.0,
      "W_cross2_src": 127745.27949731638,
      "p_cross2_src": 0.0,
      "W_adj2_src": 27253.39047911843,
      "p_adj2_src": 0.0,
      "W_within2_src": 375280.6214972757,
      "p_within2_src": 0.0,
      "W_order3_src": 460462.55673122813,
      "p_order3_src": 0.0,
      "W_gamma_src": 2760.7903758203597,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 784.042786750924,
      "p_gamma123_src": 1.5903403833285323e-172,
      "W_joint_src": 686955.7869880679,
      "p_joint_src": 0.0,
      "z_adj2_src": 165.0860093379158,
      "z_gamma_src": 52.54322388110916,
      "z_gamma123_src": 28.000764038699444,
      "kappa2_src": 0.7559659072289672,
      "kappa3_src": 2.429282405888934,
      "gamma_ratio_src": 2.1254142554476743,
      "W_order2_emp": 53080.34349408324,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 41622.77301520856,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 22526.67393691328,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 51835.819390084405,
      "p_within2_emp": 0.0,
      "W_order3_emp": 4528.933675030926,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 3062.4294639253726,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3859.6524389807637,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 122059.03646421595,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 150.08888678684136,
      "z_gamma_emp": 55.33922175026834,
      "z_gamma123_emp": 62.12610110879938,
      "kappa2_emp": 0.5429904479394282,
      "kappa3_emp": 0.86241996443326,
      "gamma_ratio_emp": 1.4625287984050552
     },
     "k_hat": 1.322810976576382,
     "kappa2_tot": 0.7559659072289666,
     "k_reg": 1.6440619847970193,
     "k_reg_each": [
      2.195878574430763,
      1.0922453951632753
     ],
     "gauss": {
      "cov": [
       [
        1.7526999753099903,
        1.0765937259330733,
        1.7163661938797647
       ],
       [
        1.0765937259330733,
        3.8097286408521738,
        3.5777618614852273
       ],
       [
        1.7163661938797647,
        3.5777618614852273,
        9.285158521190565
       ]
      ],
      "c1": 0.28259065865968264,
      "c3": 0.9391119942560898,
      "rho_pc": 0.24075861098858065,
      "IG_pc": 0.02985627047582349,
      "IG_slope": 0.05641912762399061,
      "rho_slope": 0.32665710732861536
     },
     "cmi_full_grass": 0.027920393174095892,
     "cmi_full_plugin": 0.028542005553632954,
     "ncells": 10769,
     "cmi_blocks": [
      [
       10000000,
       0.027920393174095892,
       NaN,
       1,
       NaN,
       -0.0019358773017275968,
       NaN
      ],
      [
       5000000,
       0.02807698885819221,
       1.179623623492887e-05,
       2,
       1.6682397268393343e-05,
       -0.0017798852323936097,
       0.0001971988259694794
      ],
      [
       2500000,
       0.02837245539126565,
       2.386112251372209e-05,
       4,
       4.772224502744418e-05,
       -0.0014845094029144502,
       0.00016056493596131225
      ],
      [
       1250000,
       0.02881320096759299,
       6.910700585095687e-05,
       8,
       0.0001954641298588401,
       -0.0010451553618226177,
       0.00011396332517411045
      ],
      [
       625000,
       0.029488285581118046,
       8.004926469474856e-05,
       16,
       0.00032019705877899424,
       -0.0003712428140855528,
       9.322952876855203e-05
      ],
      [
       312500,
       0.030536758751193854,
       7.800041409964505e-05,
       32,
       0.0004412369739617425,
       0.0006757062491101235,
       7.287979957315709e-05
      ],
      [
       156250,
       0.032152051258603986,
       7.589681066917013e-05,
       64,
       0.0006071744853533611,
       0.002285822081747781,
       9.129461595761617e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.027822198403079628,
      "se": 9.029820961866186e-06,
      "coef": [
       0.027822198403079628,
       1188.0575970510456,
       -81295545.6538968
      ],
      "chi2": 35.36833520021321,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.027817034408381344,
      "se": 9.589893862123161e-06,
      "coef": [
       0.027817034408381344,
       1201.3621131762668
      ],
      "chi2": 26.7604319196876,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06815128369182975,
      "IG": 0.07701259938960706,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.4079089433610078,
      "c3": 0.9712361437355118,
      "nb": 88,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0599067003333727,
      "IG": 0.06621255609941142,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.36429986941973225,
      "c3": 0.8674024095260697,
      "nb": 73,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 10.919679880142212
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      1.6966864,
      2.6191193,
      4.0682581
     ],
     "ratio_l1l3_l22": 1.006235221172101,
     "rate_triple": 0.4372688750548359,
     "F": {
      "11": 0.7340150138130832,
      "12": 0.80510871406936,
      "13": 0.8578465616781143,
      "22": 0.97175602593524,
      "23": 1.0726214068793989,
      "33": 1.249462867696772
     },
     "F_se": {
      "11": 0.0013246939651651662,
      "12": 0.00153721629710232,
      "13": 0.0019316872741495558,
      "22": 0.0022427407301201492,
      "23": 0.002846527906013188,
      "33": 0.003960880709194188
     },
     "T": {
      "111": 2.120472500364867,
      "112": 2.5640867896275434,
      "113": 2.9494093883593755,
      "122": 3.2602232196920196,
      "123": 3.8448330343988144,
      "133": 4.659245569762482,
      "222": 4.396592786907126,
      "223": 5.325235262449902,
      "233": 6.633392931558285,
      "333": 8.51291372623059
     },
     "T_se": {
      "111": 0.021597007158875605,
      "112": 0.029279168319661222,
      "113": 0.040051455194126895,
      "122": 0.04351861633475586,
      "123": 0.05997535217967332,
      "133": 0.08607983684683233,
      "222": 0.07232376403081732,
      "223": 0.09948255468503335,
      "233": 0.14249561900240837,
      "333": 0.21217469964972274
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.05273784760875433,
       "se": 0.0006919526615109515,
       "z": -76.2159762397556
      },
      "F23-F13": {
       "value": 0.21477484520128454,
       "se": 0.0013314986477951977,
       "z": 161.30308923477014
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0810184987962651,
       "se": 0.0006642858112932462,
       "z": 121.96331371060977
      },
      "F11-F13": {
       "value": -0.12383154786503114,
       "se": 0.0010620705141224129,
       "z": -116.59446921690784
      },
      "F22-F13": {
       "value": 0.11390946425712567,
       "se": 0.0011410020907938142,
       "z": 99.83282693012153
      },
      "F33-F13": {
       "value": 0.3916163060186577,
       "se": 0.0023890505842172724,
       "z": 163.9213119244034
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.07321907493940738,
       "se": 0.0004354137924688456,
       "z": 168.1597510364725
      },
      "T123-2F12F23": {
       "value": 2.117679351246933,
       "se": 0.053594299788176626,
       "z": 39.51314523404058
      }
     },
     "tests": {
      "kappa2_tot": 1.014544499338836,
      "W_order2_nm": 762832.1130770296,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 323791.35643886327,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 39552.62290318107,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 754103.4870458248,
      "p_within2_nm": 0.0,
      "W_order3_nm": 3883356.4750703564,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1309108.7419645672,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 509543.8886882628,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 5510269.937888868,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 198.87841236087206,
      "z_gamma_nm": 1144.162900099705,
      "z_gamma123_nm": 713.8234296296688,
      "kappa2_nm": 1.0145444993388362,
      "kappa3_nm": 5.185581369315748,
      "gamma_ratio_nm": 2.518983116233023,
      "W_order2_src": 485314.0975797057,
      "p_order2_src": 0.0,
      "W_cross2_src": 149026.64426019165,
      "p_cross2_src": 0.0,
      "W_adj2_src": 18720.20096266201,
      "p_adj2_src": 0.0,
      "W_within2_src": 471439.3995849709,
      "p_within2_src": 0.0,
      "W_order3_src": 883928.0717287126,
      "p_order3_src": 0.0,
      "W_gamma_src": 1181.7897785379994,
      "p_gamma_src": 5.532398282498979e-259,
      "W_gamma123_src": 532.4869218014047,
      "p_gamma123_src": 8.12658110912551e-118,
      "W_joint_src": 1196919.1302190707,
      "p_joint_src": 0.0,
      "z_adj2_src": 136.8217854095685,
      "z_gamma_src": 34.377169437549675,
      "z_gamma123_src": 23.075678143911713,
      "kappa2_src": 1.0145444993388322,
      "kappa3_src": 5.1855813693129855,
      "gamma_ratio_src": 2.518983116231701,
      "W_order2_emp": 31634.50967772098,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 27233.81943856262,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 14875.049891272613,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 30269.14457935204,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2475.2601084352855,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2677.4268636060115,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1561.2886462863835,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 91614.35565970137,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 121.96331371060977,
      "z_gamma_emp": 51.7438582211069,
      "z_gamma123_emp": 39.51314523404058,
      "kappa2_emp": 0.6748691649970324,
      "kappa3_emp": 1.3790010688723995,
      "gamma_ratio_emp": 1.5138938895851723
     },
     "k_hat": 0.9856640104516713,
     "kappa2_tot": 1.014544499338836,
     "k_reg": 1.2350979269955153,
     "k_reg_each": [
      1.7841928249182928,
      0.6860030290727378
     ],
     "gauss": {
      "cov": [
       [
        3.8097286408521738,
        3.5777618614852273,
        5.92133640224044
       ],
       [
        3.5777618614852273,
        9.285158521190565,
        11.429053935869076
       ],
       [
        5.92133640224044,
        11.429053935869076,
        24.747775606298134
       ]
      ],
      "c1": 0.38532049327107,
      "c3": 1.2308948640764419,
      "rho_pc": 0.29780917074587815,
      "IG_pc": 0.04643624289724734,
      "IG_slope": 0.08330277596004641,
      "rho_slope": 0.3917480580838251
     },
     "cmi_full_grass": 0.04252087018220507,
     "cmi_full_plugin": 0.04407838410596554,
     "ncells": 25514,
     "cmi_blocks": [
      [
       10000000,
       0.04252087018220507,
       NaN,
       1,
       NaN,
       -0.003915372715042269,
       NaN
      ],
      [
       5000000,
       0.04300856066917014,
       5.129973084727623e-05,
       2,
       7.254877511030748e-05,
       -0.003428035359750725,
       0.00014135822652470292
      ],
      [
       2500000,
       0.04375224505485953,
       7.124428862771899e-05,
       4,
       0.00014248857725543797,
       -0.0026854356148414294,
       0.0001411608897444368
      ],
      [
       1250000,
       0.04484906277189471,
       9.56226979253362e-05,
       8,
       0.00027046183255343217,
       -0.0015884535128049314,
       0.00013229253890622105
      ],
      [
       625000,
       0.04655115925976011,
       8.694731412528753e-05,
       16,
       0.0003477892565011501,
       0.00011375108911647249,
       9.398061988076871e-05
      ],
      [
       312500,
       0.04904467173546259,
       9.589926798751191e-05,
       32,
       0.0005424881816383654,
       0.0025996447943214193,
       0.00014181587034580134
      ],
      [
       156250,
       0.05287109982133334,
       0.00010631917296946653,
       64,
       0.0008505533837557323,
       0.006417406117654699,
       0.00015690713114560143
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04238685415329676,
      "se": 3.116270713848102e-05,
      "coef": [
       0.04238685415329676,
       2786.622512741563,
       -181814769.72270048
      ],
      "chi2": 68.11936684180742,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04236917464732479,
      "se": 3.207503208952683e-05,
      "coef": [
       0.04236917464732479,
       2745.8441948515524
      ],
      "chi2": 45.223957152382866,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08369774729071898,
      "IG": 0.09251032805157222,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.4688119565442344,
      "c3": 1.12410168407546,
      "nb": 125,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08402427584468891,
      "IG": 0.09297572420243587,
      "norm_deficit": -8.881784197001252e-16,
      "c1": 0.47067639130503214,
      "c3": 1.1285721636039912,
      "nb": 126,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.458462238311768
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      2.6191193,
      4.0682581,
      6.3630773
     ],
     "ratio_l1l3_l22": 1.006944384778998,
     "rate_triple": 0.4438369981545635,
     "F": {
      "11": 0.97175602593524,
      "12": 1.0726214068793989,
      "13": 1.153434751021913,
      "22": 1.249462867696772,
      "23": 1.3755576652194348,
      "33": 1.5656429157885574
     },
     "F_se": {
      "11": 0.0022427407301201492,
      "12": 0.002846527906013188,
      "13": 0.003616066469362797,
      "22": 0.003960880709194188,
      "23": 0.0051119984773409215,
      "33": 0.0069437690540285705
     },
     "T": {
      "111": 4.396592786907126,
      "112": 5.325235262449902,
      "113": 6.188546258566475,
      "122": 6.633392931558285,
      "123": 7.845536360391783,
      "133": 9.456111835533152,
      "222": 8.51291372623059,
      "223": 10.251921386477,
      "233": 12.58779462361133,
      "333": 15.77094637375618
     },
     "T_se": {
      "111": 0.07232376403081732,
      "112": 0.09948255468503335,
      "113": 0.13374432432108904,
      "122": 0.14249561900240837,
      "123": 0.19378096021704247,
      "133": 0.27303784641375084,
      "222": 0.21217469964972274,
      "223": 0.2919219101963886,
      "233": 0.4167839395298833,
      "333": 0.6185926023754802
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.08081334414251407,
       "se": 0.0010103303646978863,
       "z": -79.987048757739
      },
      "F23-F13": {
       "value": 0.22212291419752184,
       "se": 0.0018449299787901422,
       "z": 120.396392682168
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.07065478502750389,
       "se": 0.0007391905813272365,
       "z": 95.58398985636603
      },
      "F11-F13": {
       "value": -0.18167872508667293,
       "se": 0.0017035713088536795,
       "z": -106.64579999819509
      },
      "F22-F13": {
       "value": 0.09602811667485911,
       "se": 0.0012355463504292888,
       "z": 77.72117706591443
      },
      "F33-F13": {
       "value": 0.41220816476664446,
       "se": 0.003688890124133871,
       "z": 111.74313977796464
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0617493287666076,
       "se": 0.0005569463733379366,
       "z": 110.87122876216334
      },
      "T123-2F12F23": {
       "value": 4.894631164168961,
       "se": 0.17785128887587978,
       "z": 27.520920399878932
      }
     },
     "tests": {
      "kappa2_tot": 1.3108537130866607,
      "W_order2_nm": 1102787.5295175659,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 479018.8182873675,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 36493.45525114498,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1087282.321463906,
      "p_within2_nm": 0.0,
      "W_order3_nm": 11495952.328692043,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2287269.263741165,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1085366.3323893747,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 16773120.2194314,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 191.0326025869537,
      "z_gamma_nm": 1512.3720652475583,
      "z_gamma123_nm": 1041.8091631337165,
      "kappa2_nm": 1.3108537130866618,
      "kappa3_nm": 10.119939728515352,
      "gamma_ratio_nm": 2.9446892653779044,
      "W_order2_src": 656435.5584634802,
      "p_order2_src": 0.0,
      "W_cross2_src": 166191.05585428778,
      "p_cross2_src": 0.0,
      "W_adj2_src": 12763.478145392788,
      "p_adj2_src": 0.0,
      "W_within2_src": 623747.7881476579,
      "p_within2_src": 0.0,
      "W_order3_src": 2686305.3227633373,
      "p_order3_src": 0.0,
      "W_gamma_src": 559.6587244202665,
      "p_gamma_src": 9.97373850221788e-124,
      "W_gamma123_src": 296.86779194533545,
      "p_gamma123_src": 1.5855712757590415e-66,
      "W_joint_src": 3081720.726794608,
      "p_joint_src": 0.0,
      "z_adj2_src": 112.97556437297753,
      "z_gamma_src": 23.657107270760438,
      "z_gamma123_src": 17.22985176794436,
      "kappa2_src": 1.3108537130866433,
      "kappa3_src": 10.119939728452383,
      "gamma_ratio_src": 2.944689265359665,
      "W_order2_emp": 16550.90997415748,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 14587.555571701088,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 9136.299116861886,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 14998.058621359716,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1676.923431387393,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 1520.8458040686016,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 757.4010596564723,
      "p_gamma123_emp": 9.866319806335741e-167,
      "W_joint_emp": 55908.84507909113,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 95.58398985636603,
      "z_gamma_emp": 38.998023078979294,
      "z_gamma123_emp": 27.520920399878932,
      "kappa2_emp": 0.8256657913394869,
      "kappa3_emp": 1.9848577996101966,
      "gamma_ratio_emp": 1.4557634780027557
     },
     "k_hat": 0.7628616298040649,
     "kappa2_tot": 1.3108537130866607,
     "k_reg": 0.9785356001038588,
     "k_reg_each": [
      1.6030229252037596,
      0.3540482750039579
     ],
     "gauss": {
      "cov": [
       [
        9.285158521190565,
        11.429053935869076,
        19.22275165857505
       ],
       [
        11.429053935869076,
        24.747775606298134,
        35.60857069424287
       ],
       [
        19.22275165857505,
        35.60857069424287,
        69.7540131476097
       ]
      ],
      "c1": 0.4618214629746547,
      "c3": 1.4388594458235164,
      "rho_pc": 0.3224895017489406,
      "IG_pc": 0.054907142121031635,
      "IG_slope": 0.10313410986865866,
      "rho_slope": 0.43172350010083754
     },
     "cmi_full_grass": 0.05643986661259426,
     "cmi_full_plugin": 0.05984256682935829,
     "ncells": 53212,
     "cmi_blocks": [
      [
       10000000,
       0.05643986661259426,
       NaN,
       1,
       NaN,
       0.0015327244915626231,
       NaN
      ],
      [
       5000000,
       0.057552280711559156,
       1.0875653090103299e-05,
       2,
       1.5380496099688946e-05,
       0.00264076072449183,
       0.00043684879230808724
      ],
      [
       2500000,
       0.0591530297427767,
       3.807245707283543e-05,
       4,
       7.614491414567086e-05,
       0.004240048446965173,
       0.00031525052951199707
      ],
      [
       1250000,
       0.061517110743505854,
       8.132723344821844e-05,
       8,
       0.00023002815306550668,
       0.006603238993104726,
       0.00023921135899830013
      ],
      [
       625000,
       0.06503700909202387,
       9.579497344384987e-05,
       16,
       0.0003831798937753995,
       0.010110516581676273,
       0.0003011099495344651
      ],
      [
       312500,
       0.07031268664565352,
       0.00012034053515673192,
       32,
       0.0006807488676875462,
       0.015362217434206545,
       0.00034032335286843436
      ],
      [
       156250,
       0.07815910394385998,
       0.00012773315350154407,
       64,
       0.0010218652280123525,
       0.023190360611073112,
       0.0003038908938498674
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05587804664957852,
      "se": 9.577946311087488e-06,
      "coef": [
       0.05587804664957852,
       7140.62214143227,
       -588739289.9215487
      ],
      "chi2": 1658.1506803005966,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.055883097693948364,
      "se": 9.720763586075136e-06,
      "coef": [
       0.055883097693948364,
       6989.954525864099
      ],
      "chi2": 1568.1376946845762,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0970936794084698,
      "IG": 0.10514302106054353,
      "norm_deficit": 2.6645352591003757e-15,
      "c1": 0.5167691242874943,
      "c3": 1.2554761763218016,
      "nb": 182,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.10077512241400537,
      "IG": 0.11146514542971608,
      "norm_deficit": 1.2323475573339238e-14,
      "c1": 0.5421350424917378,
      "c3": 1.31710196721994,
      "nb": 225,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.561926364898682
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      4.0682581,
      6.3630773,
      10.0156807
     ],
     "ratio_l1l3_l22": 1.006362789458056,
     "rate_triple": 0.4504685061356493,
     "F": {
      "11": 1.249462867696772,
      "12": 1.3755576652194348,
      "13": 1.482241834952526,
      "22": 1.5656429157885574,
      "23": 1.715413284922359,
      "33": 1.9206442513304265
     },
     "F_se": {
      "11": 0.003960880709194188,
      "12": 0.0051119984773409215,
      "13": 0.006521847563360941,
      "22": 0.0069437690540285705,
      "23": 0.009064217494914605,
      "33": 0.012257977032486296
     },
     "T": {
      "111": 8.51291372623059,
      "112": 10.251921386477,
      "113": 11.941566885230015,
      "122": 12.58779462361133,
      "123": 14.866392612648617,
      "133": 17.81030133071245,
      "222": 15.77094637375618,
      "223": 18.898636680519157,
      "233": 22.98399104335007,
      "333": 28.38341097816014
     },
     "T_se": {
      "111": 0.21217469964972274,
      "112": 0.2919219101963886,
      "113": 0.3958778083011646,
      "122": 0.4167839395298833,
      "123": 0.5781534332689312,
      "133": 0.8234077138172282,
      "222": 0.6185926023754802,
      "223": 0.8793557244082706,
      "233": 1.2817014752186016,
      "333": 1.9054643515071037
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.10668416973309114,
       "se": 0.0016507297399577657,
       "z": -64.62848954052326
      },
      "F23-F13": {
       "value": 0.23317144996983297,
       "se": 0.002912888553872313,
       "z": 80.04818778935478
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.06324364011837091,
       "se": 0.0009213064177416077,
       "z": 68.64560899662419
      },
      "F11-F13": {
       "value": -0.23277896725575387,
       "se": 0.002907847558912733,
       "z": -80.05198434225753
      },
      "F22-F13": {
       "value": 0.08340108083603148,
       "se": 0.0013704522609160232,
       "z": 60.8566115103385
      },
      "F33-F13": {
       "value": 0.43840241637790056,
       "se": 0.006234088132312682,
       "z": 70.32342294064823
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.05417908324047871,
       "se": 0.0008864584539355486,
       "z": 61.118581474341596
      },
      "T123-2F12F23": {
       "value": 10.147092826460216,
       "se": 0.5416344804723034,
       "z": 18.734207647954733
      }
     },
     "tests": {
      "kappa2_tot": 1.6441697156808295,
      "W_order2_nm": 1659352.5840768404,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 701716.3018022508,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 34489.3311303815,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1619813.1132945775,
      "p_within2_nm": 0.0,
      "W_order3_nm": 45718403.90591964,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 3616246.0367405564,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1884377.3542783672,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 66003782.57351625,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 185.71303435780024,
      "z_gamma_nm": 1901.6429835120357,
      "z_gamma123_nm": 1372.7262488487524,
      "kappa2_nm": 1.6441697156808284,
      "kappa3_nm": 18.773723137775157,
      "gamma_ratio_nm": 3.472379024076236,
      "W_order2_src": 979373.5706091811,
      "p_order2_src": 0.0,
      "W_cross2_src": 184377.0907357963,
      "p_cross2_src": 0.0,
      "W_adj2_src": 9058.393378706593,
      "p_adj2_src": 0.0,
      "W_within2_src": 909996.8003401269,
      "p_within2_src": 0.0,
      "W_order3_src": 11737189.936464638,
      "p_order3_src": 0.0,
      "W_gamma_src": 229.9029928180696,
      "p_gamma_src": 6.258903455149689e-52,
      "W_gamma123_src": 131.57762554950867,
      "p_gamma123_src": 1.8509321132741017e-30,
      "W_joint_src": 12244203.982101947,
      "p_joint_src": 0.0,
      "z_adj2_src": 95.17559234754776,
      "z_gamma_src": 15.162552318724893,
      "z_gamma123_src": 11.470729076632779,
      "kappa2_src": 1.644169715680779,
      "kappa3_src": 18.773723133588895,
      "gamma_ratio_src": 3.4723790233021554,
      "W_order2_emp": 10709.314705149649,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 6408.228556840316,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4712.2196345174125,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 8939.807403733394,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1191.5507826921094,
      "p_order3_emp": 8.08601137160777e-251,
      "W_gamma_emp": 1818.7604609502273,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 350.9705361966857,
      "p_gamma123_emp": 2.604908207720027e-78,
      "W_joint_emp": 33919.81711911683,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 68.64560899662419,
      "z_gamma_emp": 42.64692791925613,
      "z_gamma123_emp": 18.734207647954733,
      "kappa2_emp": 0.966310569063368,
      "kappa3_emp": 2.932635607757142,
      "gamma_ratio_emp": 1.5703434536448122
     },
     "k_hat": 0.6082097185362114,
     "kappa2_tot": 1.6441697156808295,
     "k_reg": 0.8168378781730784,
     "k_reg_each": [
      1.6062773655370333,
      0.027398390809123565
     ],
     "gauss": {
      "cov": [
       [
        24.747775606298134,
        35.60857069424287,
        60.39598640495288
       ],
       [
        35.60857069424287,
        69.7540131476097,
        109.32424392676221
       ],
       [
        60.39598640495288,
        109.32424392676221,
        202.68293929475442
       ]
      ],
      "c1": 0.5104877710604252,
      "c3": 1.5672824973584834,
      "rho_pc": 0.31968097468050566,
      "IG_pc": 0.05390170720483556,
      "IG_slope": 0.11553758765732317,
      "rho_slope": 0.45422483566630173
     },
     "cmi_full_grass": 0.06962167555966836,
     "cmi_full_plugin": 0.07632091178300904,
     "ncells": 101848,
     "cmi_blocks": [
      [
       10000000,
       0.06962167555966836,
       NaN,
       1,
       NaN,
       0.015719968354832803,
       NaN
      ],
      [
       5000000,
       0.07192827567808058,
       5.194825151244586e-05,
       2,
       7.346592183046959e-05,
       0.01800934957790335,
       0.000897850105865433
      ],
      [
       2500000,
       0.07526757294138564,
       8.748855534465687e-05,
       4,
       0.00017497711068931374,
       0.021344926720270406,
       0.000565133314204558
      ],
      [
       1250000,
       0.08004666167736396,
       0.00012525173111568288,
       8,
       0.0003542653937090139,
       0.026110557331706235,
       0.0005926333775875289
      ],
      [
       625000,
       0.08700290373984326,
       0.00010328388243577813,
       16,
       0.0004131355297431125,
       0.03299094567294354,
       0.0007423893368848063
      ],
      [
       312500,
       0.09714563774351506,
       0.00012864466263917237,
       32,
       0.0007277241065249159,
       0.043054960492735654,
       0.0006328455262054898
      ],
      [
       156250,
       0.11146147803999297,
       0.0001916304160684716,
       64,
       0.0015330433285477727,
       0.057274059847134975,
       0.0005556564381423008
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.068979799077985,
      "se": 3.2826853553702104e-05,
      "coef": [
       0.068979799077985,
       12416.132482298106,
       -926029971.8829602
      ],
      "chi2": 1136.9075683113997,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06897730595027542,
      "se": 3.3292172999531034e-05,
      "coef": [
       0.06897730595027542,
       11926.88502844806
      ],
      "chi2": 896.6252120584998,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10791292192235193,
      "IG": 0.11477173840104789,
      "norm_deficit": 1.7763568394002505e-15,
      "c1": 0.552521443717561,
      "c3": 1.3602574429036622,
      "nb": 271,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.11069693015209985,
      "IG": 0.12249081831585638,
      "norm_deficit": 5.084821452783217e-14,
      "c1": 0.5835734619995934,
      "c3": 1.4367046821295608,
      "nb": 408,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.985
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 12.024423837661743
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      6.3630773,
      10.0156807,
      15.8563441
     ],
     "ratio_l1l3_l22": 1.0057946461238412,
     "rate_triple": 0.456528783190838,
     "F": {
      "11": 1.5656429157885574,
      "12": 1.715413284922359,
      "13": 1.8473367139189305,
      "22": 1.9206442513304265,
      "23": 2.0935114886409294,
      "33": 2.315928842454939
     },
     "F_se": {
      "11": 0.0069437690540285705,
      "12": 0.009064217494914605,
      "13": 0.01152641589575132,
      "22": 0.012257977032486296,
      "23": 0.015942044922109898,
      "33": 0.0211955482729963
     },
     "T": {
      "111": 15.77094637375618,
      "112": 18.898636680519157,
      "113": 22.003699194639697,
      "122": 22.98399104335007,
      "123": 27.074485812099493,
      "133": 32.253635562699486,
      "222": 28.38341097816014,
      "223": 33.847434547662246,
      "233": 40.83980556416682,
      "333": 49.87769310453874
     },
     "T_se": {
      "111": 0.6185926023754802,
      "112": 0.8793557244082706,
      "113": 1.1940613948857663,
      "122": 1.2817014752186016,
      "123": 1.7687703315518892,
      "133": 2.469304884204988,
      "222": 1.9054643515071037,
      "223": 2.6639720230408512,
      "233": 3.758509601012195,
      "333": 5.339637496022034
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.1319234289965716,
       "se": 0.0027303443143068453,
       "z": -48.31750644242945
      },
      "F23-F13": {
       "value": 0.2461747747219989,
       "se": 0.004806159247053382,
       "z": 51.220686221108195
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05712567286271364,
       "se": 0.0012350752645623375,
       "z": 46.25278677486651
      },
      "F11-F13": {
       "value": -0.2816937981303731,
       "se": 0.005040173793662696,
       "z": -55.88969937595468
      },
      "F22-F13": {
       "value": 0.07330753741149598,
       "se": 0.0015112579877538208,
       "z": 48.5076261005924
      },
      "F33-F13": {
       "value": 0.4685921285360086,
       "se": 0.010293452231022295,
       "z": 45.523320846991524
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04865150736390145,
       "se": 0.0013599563909756065,
       "z": 35.77431429915175
      },
      "T123-2F12F23": {
       "value": 19.892010972595024,
       "se": 1.6893625251592235,
       "z": 11.774862219534667
      }
     },
     "tests": {
      "kappa2_tot": 2.0158855731846628,
      "W_order2_nm": 2608269.043003108,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1020097.2260047483,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 33022.868554250206,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 2509031.109991433,
      "p_within2_nm": 0.0,
      "W_order3_nm": 223330025.36019123,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 5500545.1482689595,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3041487.5436767656,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 305625079.52578115,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 181.72195396883174,
      "z_gamma_nm": 2345.3241030333015,
      "z_gamma123_nm": 1743.986107650163,
      "kappa2_nm": 2.0158855731846477,
      "kappa3_nm": 33.73008567753666,
      "gamma_ratio_nm": 4.150072608355511,
      "W_order2_src": 1594153.3581128716,
      "p_order2_src": 0.0,
      "W_cross2_src": 204020.0641108072,
      "p_cross2_src": 0.0,
      "W_adj2_src": 6587.271894148648,
      "p_adj2_src": 0.0,
      "W_within2_src": 1450948.095316622,
      "p_within2_src": 0.0,
      "W_order3_src": 58045798.21694282,
      "p_order3_src": 0.0,
      "W_gamma_src": 92.62622538674968,
      "p_gamma_src": 6.31648400808329e-22,
      "W_gamma123_src": 55.66995191127252,
      "p_gamma123_src": 8.57185202080127e-14,
      "W_joint_src": 58743097.78673971,
      "p_joint_src": 0.0,
      "z_adj2_src": 81.16201016577058,
      "z_gamma_src": 9.624251939072963,
      "z_gamma123_src": 7.461229919475241,
      "kappa2_src": 2.0158855731842378,
      "kappa3_src": 33.73008563427638,
      "gamma_ratio_src": 4.150072603034553,
      "W_order2_emp": 8529.821115020372,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2626.2454897302096,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2139.320284441266,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 6473.858932219455,
      "p_within2_emp": 0.0,
      "W_order3_emp": 903.8854054175681,
      "p_order3_emp": 9.0010783350969e-189,
      "W_gamma_emp": 1302.7754820181433,
      "p_gamma_emp": 2.818844051717774e-285,
      "W_gamma123_emp": 138.64738028902488,
      "p_gamma123_emp": 5.260297829781866e-32,
      "W_joint_emp": 24090.618264595687,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 46.25278677486651,
      "z_gamma_emp": 36.09398124366642,
      "z_gamma123_emp": 11.774862219534667,
      "kappa2_emp": 1.1027455483867614,
      "kappa3_emp": 4.1383923743150035,
      "gamma_ratio_emp": 1.7015747913999193
     },
     "k_hat": 0.4960599020609173,
     "kappa2_tot": 2.0158855731846628,
     "k_reg": 0.715931281172417,
     "k_reg_each": [
      1.781219637931526,
      -0.34935707558669205
     ],
     "gauss": {
      "cov": [
       [
        69.7540131476097,
        109.32424392676221,
        186.38732093485729
       ],
       [
        109.32424392676221,
        202.68293929475442,
        332.4749463736372
       ],
       [
        186.38732093485729,
        332.4749463736372,
        598.1356824917665
       ]
      ],
      "c1": 0.5393855265132895,
      "c3": 1.6403696706318778,
      "rho_pc": 0.29576497162758797,
      "IG_pc": 0.045770949493586524,
      "IG_slope": 0.12274902517682773,
      "rho_slope": 0.46656745596941174
     },
     "cmi_full_grass": 0.08253173189152818,
     "cmi_full_plugin": 0.09490209652810044,
     "ncells": 182234,
     "cmi_blocks": [
      [
       10000000,
       0.08253173189152818,
       NaN,
       1,
       NaN,
       0.03676078239794166,
       NaN
      ],
      [
       5000000,
       0.08695290927298327,
       0.0003015159154715618,
       2,
       0.0004264078969312225,
       0.041130734739970504,
       0.0021790746130481535
      ],
      [
       2500000,
       0.09308421600499628,
       0.00024432630637647026,
       4,
       0.0004886526127529405,
       0.0472535416583953,
       0.0013676919895536704
      ],
      [
       1250000,
       0.10217829971513148,
       0.00020321108019341432,
       8,
       0.0005747677312680264,
       0.05629541955115435,
       0.0012441031430428127
      ],
      [
       625000,
       0.11466207011930851,
       0.0001858380312800866,
       16,
       0.0007433521251203465,
       0.06850955295246794,
       0.0014053144784495252
      ],
      [
       312500,
       0.13232265808185356,
       0.00019212517821898525,
       32,
       0.0010868241308425476,
       0.08587637151365207,
       0.0011785208049162374
      ],
      [
       156250,
       0.15729091678208196,
       0.00020906785338513514,
       64,
       0.001672542827081081,
       0.11051070381607761,
       0.0009499465506647875
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08390117902612297,
      "se": 0.00014781776882846848,
      "coef": [
       0.08390117902612297,
       20412.295920623725,
       -1410875214.2285411
      ],
      "chi2": 741.226608383344,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08306021874893375,
      "se": 0.00015916672088368703,
      "coef": [
       0.08306021874893375,
       20534.872407828396
      ],
      "chi2": 422.8321852432182,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11617782456933419,
      "IG": 0.12170402279598592,
      "norm_deficit": 5.995204332975845e-15,
      "c1": 0.5776381390575345,
      "c3": 1.4394338880937243,
      "nb": 411,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11590895047980321,
      "IG": 0.12857821806090647,
      "norm_deficit": 2.3880897259687117e-13,
      "c1": 0.6053305100348902,
      "c3": 1.5084413419497076,
      "nb": 653,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.985
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.60632872581482
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      10.0156807,
      15.8563441,
      25.2294779
     ],
     "ratio_l1l3_l22": 1.005038295583896,
     "rate_triple": 0.46193056698207796,
     "F": {
      "11": 1.9206442513304265,
      "12": 2.0935114886409294,
      "13": 2.2503054704916354,
      "22": 2.315928842454939,
      "23": 2.5131894165102673,
      "33": 2.7567847559785945
     },
     "F_se": {
      "11": 0.012257977032486296,
      "12": 0.015942044922109898,
      "13": 0.020191257772433562,
      "22": 0.0211955482729963,
      "23": 0.027240043770966522,
      "33": 0.03542003016442342
     },
     "T": {
      "111": 28.38341097816014,
      "112": 33.847434547662246,
      "113": 39.45391025219226,
      "122": 40.83980556416682,
      "123": 48.08002171346126,
      "133": 57.11588009408628,
      "222": 49.87769310453874,
      "223": 59.327569983733845,
      "233": 71.22544400182247,
      "333": 86.31744144125754
     },
     "T_se": {
      "111": 1.9054643515071037,
      "112": 2.6639720230408512,
      "113": 3.537840588017701,
      "122": 3.758509601012195,
      "123": 5.018654779122631,
      "133": 6.721246882457889,
      "222": 5.339637496022034,
      "223": 7.160478549929742,
      "233": 9.624525574990951,
      "333": 12.961730251186749
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.15679398185070603,
       "se": 0.004515076152281409,
       "z": -34.72676352789312
      },
      "F23-F13": {
       "value": 0.26288394601863185,
       "se": 0.007461088637618061,
       "z": 35.23399315928206
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.05304498208396291,
       "se": 0.001627620173508506,
       "z": 32.590516477575285
      },
      "F11-F13": {
       "value": -0.32966121916120894,
       "se": 0.008457994639690927,
       "z": -38.97628612983556
      },
      "F22-F13": {
       "value": 0.0656233719633037,
       "se": 0.0016861739880359933,
       "z": 38.91850569924869
      },
      "F33-F13": {
       "value": 0.5064792854869591,
       "se": 0.015909428449161288,
       "z": 31.835165361560154
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04545049137370938,
       "se": 0.0019100888364953638,
       "z": 23.794962048520247
      },
      "T123-2F12F23": {
       "value": 37.55723988027118,
       "se": 4.849896230930417,
       "z": 7.743926486663427
      }
     },
     "tests": {
      "kappa2_tot": 2.4288894321557826,
      "W_order2_nm": 4457248.9871195145,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 1491640.253409171,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 33626.93664600449,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 4205450.342155523,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1234946426.9741335,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 8247285.812727245,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 4754702.579597316,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1572604251.402542,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 183.37648880378447,
      "z_gamma_nm": 2871.8088050438255,
      "z_gamma123_nm": 2180.528050632992,
      "kappa2_nm": 2.428889432155856,
      "kappa3_nm": 59.32821136961152,
      "gamma_ratio_nm": 5.028237343373595,
      "W_order2_src": 2939288.594688851,
      "p_order2_src": 0.0,
      "W_cross2_src": 227839.62254649584,
      "p_cross2_src": 0.0,
      "W_adj2_src": 5123.782592078898,
      "p_adj2_src": 0.0,
      "W_within2_src": 2623785.531718105,
      "p_within2_src": 0.0,
      "W_order3_src": 294585618.118289,
      "p_order3_src": 0.0,
      "W_gamma_src": 44.91828347301989,
      "p_gamma_src": 2.0543076695544017e-11,
      "W_gamma123_src": 27.957793347296192,
      "p_gamma123_src": 1.2399057616081017e-07,
      "W_joint_src": 295692316.8743715,
      "p_joint_src": 0.0,
      "z_adj2_src": 71.58060206563576,
      "z_gamma_src": 6.70211037457754,
      "z_gamma123_src": 5.287512964267434,
      "kappa2_src": 2.428889432155723,
      "kappa3_src": 59.32821110935059,
      "gamma_ratio_src": 5.028237321316279,
      "W_order2_emp": 7007.769696281641,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1245.8112920079657,
      "p_cross2_emp": 2.9889262147609056e-271,
      "W_adj2_emp": 1062.1417642751062,
      "p_adj2_emp": 5.588397362613899e-233,
      "W_within2_emp": 4572.710460395396,
      "p_within2_emp": 0.0,
      "W_order3_emp": 730.3239284087031,
      "p_order3_emp": 2.0864126358853656e-151,
      "W_gamma_emp": 1193.0594306640787,
      "p_gamma_emp": 1.9664463611154607e-261,
      "W_gamma123_emp": 59.96839743084737,
      "p_gamma123_emp": 9.639275417945677e-15,
      "W_joint_emp": 19959.432404634077,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 32.590516477575285,
      "z_gamma_emp": 34.54069238831322,
      "z_gamma123_emp": 7.743926486663427,
      "kappa2_emp": 1.2826050944672698,
      "kappa3_emp": 6.641853920755125,
      "gamma_ratio_emp": 2.0187075289420418
     },
     "k_hat": 0.4117107953787921,
     "kappa2_tot": 2.4288894321557826,
     "k_reg": 0.657799472625705,
     "k_reg_each": [
      2.1622647499483265,
      -0.8466658046969163
     ],
     "gauss": {
      "cov": [
       [
        202.68293929475442,
        332.4749463736372,
        568.6306347876815
       ],
       [
        332.4749463736372,
        598.1356824917665,
        1005.3946983893516
       ],
       [
        568.6306347876815,
        1005.3946983893516,
        1779.9963596530372
       ]
      ],
      "c1": 0.5558520518096892,
      "c3": 1.6808806560427718,
      "rho_pc": 0.24376037930185523,
      "IG_pc": 0.030628819902386445,
      "IG_slope": 0.12680214244793928,
      "rho_slope": 0.47328763373907995
     },
     "cmi_full_grass": 0.09686771981147402,
     "cmi_full_plugin": 0.11834736229810083,
     "ncells": 310077,
     "cmi_blocks": [
      [
       10000000,
       0.09686771981147402,
       NaN,
       1,
       NaN,
       0.06623889990908757,
       NaN
      ],
      [
       5000000,
       0.10465329681925262,
       7.586523789626652e-05,
       2,
       0.00010728964834556142,
       0.07388027841199649,
       0.0029089391382460454
      ],
      [
       2500000,
       0.11570149701955179,
       0.00015232531162380394,
       4,
       0.0003046506232476079,
       0.08489668542759798,
       0.0019015223336237986
      ],
      [
       1250000,
       0.1310661917820548,
       0.00020820534942382735,
       8,
       0.0005888936578276119,
       0.10009864487408986,
       0.001704031121688001
      ],
      [
       625000,
       0.15242599692271508,
       0.00024180301740345486,
       16,
       0.0009672120696138194,
       0.12078002048208594,
       0.0018930113061752837
      ],
      [
       312500,
       0.1819729847272995,
       0.0002523974602971149,
       32,
       0.0014277756458428187,
       0.14944984415898904,
       0.0016581363817165106
      ],
      [
       156250,
       0.22223623456362698,
       0.0002598915396464264,
       64,
       0.002079132317171411,
       0.18887437235933707,
       0.001296555168434602
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.09469695181025084,
      "se": 5.001254737163591e-05,
      "coef": [
       0.09469695181025084,
       40392.87370939586,
       -3246263537.9960747
      ],
      "chi2": 5272.324877740234,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0944662700334476,
      "se": 5.1784805132269636e-05,
      "coef": [
       0.0944662700334476,
       40399.343099908016
      ],
      "chi2": 4000.2353863688563,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12218052392200829,
      "IG": 0.12643790411633274,
      "norm_deficit": 8.659739592076221e-15,
      "c1": 0.5941787045033092,
      "c3": 1.496734864352941,
      "nb": 632,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11819253773817173,
      "IG": 0.13177129712409688,
      "norm_deficit": 4.5075054799781356e-13,
      "c1": 0.6156655337353896,
      "c3": 1.5508601404564257,
      "nb": 1363,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.98
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 12.564682245254517
    }
   }
  },
  "2": {
   "cut": 0.3,
   "N": 10000000,
   "window_means": [
    0.5092494,
    0.7002978,
    1.0082938,
    1.5023242,
    2.2901354,
    3.5498006,
    5.5691837,
    8.8157069
   ],
   "Nbar": [
    1.0,
    1.5092493999999999,
    2.2095472,
    3.217841,
    4.7201652,
    7.010300600000001,
    10.560101200000002,
    16.129284900000002,
    24.944991800000004
   ],
   "rate_eff": [
    0.41161244114586815,
    0.38117516651378136,
    0.3759230301186866,
    0.3831331612066422,
    0.39553678273984855,
    0.4097022798407022,
    0.42355369604884047,
    0.43603651497538626
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.5092494,
      0.7002978,
      1.0082938
     ],
     "ratio_l1l3_l22": 1.0470130594587443,
     "rate_triple": 0.3415384987568408,
     "F": {
      "11": 0.7665948902225914,
      "12": 0.9270977106292198,
      "13": 1.0143578619919502,
      "22": 1.2974696636675396,
      "23": 1.473294623461185,
      "33": 1.8339169816914271
     },
     "F_se": {
      "11": 0.0022038711457401986,
      "12": 0.0021067366725389496,
      "13": 0.0024740788281456447,
      "22": 0.0034873225538497744,
      "23": 0.004086616435044998,
      "33": 0.006141394664969052
     },
     "T": {
      "111": 2.7338408191593127,
      "112": 3.4178995342506155,
      "113": 3.863345492933421,
      "122": 4.7068811602735225,
      "123": 5.517410272920693,
      "133": 6.7653563117232745,
      "222": 7.446488827533887,
      "223": 9.14517961504575,
      "233": 11.802714131170182,
      "333": 16.198585871494227
     },
     "T_se": {
      "111": 0.028240562775658673,
      "112": 0.03166370153452288,
      "113": 0.0406424584934862,
      "122": 0.049727084486294586,
      "123": 0.06553071828288846,
      "133": 0.09685970648916559,
      "222": 0.10954094162829901,
      "223": 0.14926784458577874,
      "233": 0.22812148439127575,
      "333": 0.3937657862186318
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.08726015136273046,
       "se": 0.0014680847250032065,
       "z": -59.43808955749463
      },
      "F23-F13": {
       "value": 0.4589367614692348,
       "se": 0.0028905132682441824,
       "z": 158.773449169466
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.18583830505325216,
       "se": 0.0016830450084283006,
       "z": 110.41790571411748
      },
      "F11-F13": {
       "value": -0.2477629717693588,
       "se": 0.001954399288241015,
       "z": -126.77193102764006
      },
      "F22-F13": {
       "value": 0.28311180167558936,
       "se": 0.002874903447168606,
       "z": 98.4769773588106
      },
      "F33-F13": {
       "value": 0.8195591196994769,
       "se": 0.004788095292939936,
       "z": 171.16600016459986
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.161077113166401,
       "se": 0.0011943858514219014,
       "z": 134.86187313307565
      },
      "T123-2F12F23": {
       "value": 2.785634127934287,
       "se": 0.055439309857310985,
       "z": 50.24655132078516
      }
     },
     "tests": {
      "kappa2_tot": 1.318023593150651,
      "W_order2_nm": 388168.12001526076,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 185010.0089484192,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 25431.08032157364,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 372328.69098699174,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1174052.334515988,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 579206.501456562,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 150183.25681534183,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 1708861.3912649432,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 159.47125233587914,
      "z_gamma_nm": 761.0561749677628,
      "z_gamma123_nm": 387.53484593690644,
      "kappa2_nm": 1.318023593150651,
      "kappa3_nm": 8.170224807059942,
      "gamma_ratio_nm": 2.3515685434890288,
      "W_order2_src": 227669.1704927466,
      "p_order2_src": 0.0,
      "W_cross2_src": 100759.93136130738,
      "p_cross2_src": 0.0,
      "W_adj2_src": 14538.189255456675,
      "p_adj2_src": 0.0,
      "W_within2_src": 224750.23187213414,
      "p_within2_src": 0.0,
      "W_order3_src": 232876.0195568114,
      "p_order3_src": 0.0,
      "W_gamma_src": 1599.6481892427962,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 545.8607535482977,
      "p_gamma123_src": 1.0010379606428188e-120,
      "W_joint_src": 407781.79204514745,
      "p_joint_src": 0.0,
      "z_adj2_src": 120.57441376783332,
      "z_gamma_src": 39.99560212376851,
      "z_gamma123_src": 23.36366310209719,
      "kappa2_src": 1.318023593150651,
      "kappa3_src": 8.1702248070599,
      "gamma_ratio_src": 2.351568543489017,
      "W_order2_emp": 36150.69351428952,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 30854.17348555799,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 12192.11390229174,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 35307.03788513305,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2941.3093460416853,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2912.326228134731,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2524.7159196322973,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 95381.44980511624,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 110.41790571411748,
      "z_gamma_emp": 53.96597287304966,
      "z_gamma123_emp": 50.24655132078516,
      "kappa2_emp": 0.8222628259834005,
      "kappa3_emp": 2.4758040183329464,
      "gamma_ratio_emp": 1.8309013917543175
     },
     "k_hat": 0.7587117599386548,
     "kappa2_tot": 1.318023593150651,
     "k_reg": 0.97678880383811,
     "k_reg_each": [
      1.3584012230365736,
      0.5951763846396463
     ],
     "gauss": {
      "cov": [
       [
        0.7080543193685108,
        0.3306273985907573,
        0.5208454393898563
       ],
       [
        0.3306273985907573,
        1.336599125041514,
        1.0403021741723553
       ],
       [
        0.5208454393898563,
        1.0403021741723553,
        2.872757500399245
       ]
      ],
      "c1": 0.24736466783224045,
      "c3": 0.7783202567486673,
      "rho_pc": 0.2318260234753183,
      "IG_pc": 0.02762069956388505,
      "IG_slope": 0.04539721255287766,
      "rho_slope": 0.29460919246946904
     },
     "cmi_full_grass": 0.019033769815118617,
     "cmi_full_plugin": 0.019334992220051195,
     "ncells": 5313,
     "cmi_blocks": [
      [
       10000000,
       0.019033769815118617,
       NaN,
       1,
       NaN,
       -0.008586929748766431,
       NaN
      ],
      [
       5000000,
       0.019113604948970853,
       8.339975486482132e-05,
       2,
       0.00011794506442842182,
       -0.008508851558524409,
       0.00024148887363882596
      ],
      [
       2500000,
       0.019255185587307988,
       7.628642348590118e-05,
       4,
       0.00015257284697180236,
       -0.008367707182354711,
       0.00016498893961264827
      ],
      [
       1250000,
       0.019440023378643145,
       7.971022951263785e-05,
       8,
       0.0002254545752732892,
       -0.008183556051225314,
       0.00012013933937112559
      ],
      [
       625000,
       0.019755720152877188,
       6.824029634072431e-05,
       16,
       0.00027296118536289724,
       -0.007869246882830982,
       0.00011654213861808376
      ],
      [
       312500,
       0.020288337124476974,
       7.216219554627435e-05,
       32,
       0.0004082110225286422,
       -0.007338174867814936,
       0.0001108650029272821
      ],
      [
       156250,
       0.021046019864041726,
       7.547810545948918e-05,
       64,
       0.0006038248436759134,
       -0.0065891708272647585,
       0.00010732361288613022
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.019021472247033756,
      "se": 4.433990567173447e-05,
      "coef": [
       0.019021472247033756,
       495.42174685425897,
       -28142157.436060313
      ],
      "chi2": 1.1517456853948143,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.019019994931300934,
      "se": 4.670840718093617e-05,
      "coef": [
       0.019019994931300934,
       473.24620049841485
      ],
      "chi2": 1.0548460493941507,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.03790382488153705,
      "IG": 0.044851176345688436,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.29950600418350243,
      "c3": 0.593010118580404,
      "nb": 47,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.04554208442093784,
      "IG": 0.05587575578840397,
      "norm_deficit": 0.0,
      "c1": 0.3490377403842452,
      "c3": 0.6910810098066763,
      "nb": 55,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.218298196792603
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.7002978,
      1.0082938,
      1.5023242
     ],
     "ratio_l1l3_l22": 1.0348376752234913,
     "rate_triple": 0.3816314907131539,
     "F": {
      "11": 1.2974696636675396,
      "12": 1.473294623461185,
      "13": 1.5822634551462729,
      "22": 1.8339169816914271,
      "23": 2.026809014301492,
      "33": 2.3695239358021656
     },
     "F_se": {
      "11": 0.0034873225538497744,
      "12": 0.004086616435044998,
      "13": 0.005079429469804355,
      "22": 0.006141394664969052,
      "23": 0.007679119372700882,
      "33": 0.010615291078634929
     },
     "T": {
      "111": 7.446488827533887,
      "112": 9.14517961504575,
      "113": 10.473711254252667,
      "122": 11.802714131170182,
      "123": 13.858642217699746,
      "133": 16.722308332073563,
      "222": 16.198585871494227,
      "223": 19.54600062784355,
      "233": 24.26623739637135,
      "333": 31.08431054192358
     },
     "T_se": {
      "111": 0.10954094162829901,
      "112": 0.14926784458577874,
      "113": 0.19548912528330814,
      "122": 0.22812148439127575,
      "123": 0.302137895454039,
      "133": 0.42085767845551786,
      "222": 0.3937657862186318,
      "223": 0.5239297750848529,
      "233": 0.7292165654220703,
      "333": 1.0668101986931235
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.10896883168508786,
       "se": 0.00188486532227511,
       "z": -57.81252930769505
      },
      "F23-F13": {
       "value": 0.4445455591552192,
       "se": 0.003779390043380979,
       "z": 117.62362551961856
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.16778836373506567,
       "se": 0.0019262152053642235,
       "z": 87.10779733635161
      },
      "F11-F13": {
       "value": -0.2847937914787333,
       "se": 0.0028291367158976765,
       "z": -100.66455603873816
      },
      "F22-F13": {
       "value": 0.25165352654515427,
       "se": 0.0033230867561858594,
       "z": 75.7288464036355
      },
      "F33-F13": {
       "value": 0.7872604806558927,
       "se": 0.006553554012205653,
       "z": 120.12725907037023
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.13951449608406075,
       "se": 0.001225375239871841,
       "z": 113.85450884306445
      },
      "T123-2F12F23": {
       "value": 7.8864685705936415,
       "se": 0.26988187760529186,
       "z": 29.221927165216236
      }
     },
     "tests": {
      "kappa2_tot": 1.881575483993283,
      "W_order2_nm": 387485.0971525791,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 191794.7035829225,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 22613.012428564645,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 381332.4993058143,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1870213.324013366,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1016522.3823864582,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 407613.6122700714,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 3008232.66276321,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 150.37623624949737,
      "z_gamma_nm": 1008.227346577377,
      "z_gamma123_nm": 638.4462485362972,
      "kappa2_nm": 1.8815754839932834,
      "kappa3_nm": 18.402755738529134,
      "gamma_ratio_nm": 2.5990197186509727,
      "W_order2_src": 208413.62612634661,
      "p_order2_src": 0.0,
      "W_cross2_src": 77869.3729947646,
      "p_cross2_src": 0.0,
      "W_adj2_src": 9509.571279162059,
      "p_adj2_src": 0.0,
      "W_within2_src": 204843.1242107724,
      "p_within2_src": 0.0,
      "W_order3_src": 296027.0080897397,
      "p_order3_src": 0.0,
      "W_gamma_src": 651.242904946569,
      "p_gamma_src": 1.1989587215239128e-143,
      "W_gamma123_src": 310.5887399901456,
      "p_gamma123_src": 1.625444085662271e-69,
      "W_joint_src": 454577.3184818893,
      "p_joint_src": 0.0,
      "z_adj2_src": 97.51703071341979,
      "z_gamma_src": 25.51946129812636,
      "z_gamma123_src": 17.62352802335973,
      "kappa2_src": 1.88157548399328,
      "kappa3_src": 18.40275573852965,
      "gamma_ratio_src": 2.5990197186510553,
      "W_order2_emp": 16963.100663545818,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 14980.473387444885,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 7587.768356790904,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 16162.976244523537,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1307.6496898563905,
      "p_order3_emp": 6.890899598249691e-276,
      "W_gamma_emp": 1216.8306700218977,
      "p_gamma_emp": 1.3413623469861408e-266,
      "W_gamma123_emp": 853.9210272492024,
      "p_gamma123_emp": 1.021242879916143e-187,
      "W_joint_emp": 51618.769551549936,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 87.10779733635161,
      "z_gamma_emp": 34.88310006323833,
      "z_gamma123_emp": 29.221927165216236,
      "kappa2_emp": 1.190258086567013,
      "kappa3_emp": 4.642976899646259,
      "gamma_ratio_emp": 1.6386426177202351
     },
     "k_hat": 0.5314695097311174,
     "kappa2_tot": 1.881575483993283,
     "k_reg": 0.6614902343735782,
     "k_reg_each": [
      0.9255536987458611,
      0.39742677000129545
     ],
     "gauss": {
      "cov": [
       [
        1.336599125041514,
        1.0403021741723553,
        1.6646589343115725
       ],
       [
        1.0403021741723553,
        2.872757500399245,
        3.070178530273139
       ],
       [
        1.6646589343115725,
        3.070178530273139,
        6.850288283910064
       ]
      ],
      "c1": 0.36212669326519137,
      "c3": 1.0687217872885049,
      "rho_pc": 0.2986968779637867,
      "IG_pc": 0.04672685575215878,
      "IG_slope": 0.07386889027309697,
      "rho_slope": 0.3705977727799898
     },
     "cmi_full_grass": 0.03125347065036976,
     "cmi_full_plugin": 0.0319540176048263,
     "ncells": 11808,
     "cmi_blocks": [
      [
       10000000,
       0.03125347065036976,
       NaN,
       1,
       NaN,
       -0.015473385101789014,
       NaN
      ],
      [
       5000000,
       0.031462629524959596,
       2.4809745321263676e-05,
       2,
       3.508627831235353e-05,
       -0.015263661000937824,
       7.205235588794711e-07
      ],
      [
       2500000,
       0.03179605573237865,
       4.206062714393665e-05,
       4,
       8.41212542878733e-05,
       -0.014931776567957744,
       8.801694713195421e-05
      ],
      [
       1250000,
       0.03228541132825158,
       5.635183741686631e-05,
       8,
       0.00015938706547915195,
       -0.014443449951149922,
       0.00022991425543938067
      ],
      [
       625000,
       0.03304963246850956,
       6.788398042425173e-05,
       16,
       0.0002715359216970069,
       -0.013679331723869257,
       0.0001926798224077896
      ],
      [
       312500,
       0.03417486204987341,
       7.565613036720321e-05,
       32,
       0.00042797570256786297,
       -0.012559168411281393,
       0.00018904321706572958
      ],
      [
       156250,
       0.03584111795743061,
       9.410473704164167e-05,
       64,
       0.0007528378963331334,
       -0.010897856622384322,
       0.0001789847994404835
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03117018132393559,
      "se": 1.6088573702741813e-05,
      "coef": [
       0.03117018132393559,
       1297.346281884338,
       -90447479.93247564
      ],
      "chi2": 32.3772060020396,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.031167437175166016,
      "se": 1.6510289913270117e-05,
      "coef": [
       0.031167437175166016,
       1271.0823924212116
      ],
      "chi2": 24.577070786501658,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.050484331290274936,
      "IG": 0.05862761287996575,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.3487028640928932,
      "c3": 0.7480599701099512,
      "nb": 60,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.06620601419663144,
      "IG": 0.08384760305250705,
      "norm_deficit": 1.3322676295501878e-15,
      "c1": 0.4548087329878578,
      "c3": 0.9756851527150266,
      "nb": 91,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 10.96733283996582
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      1.0082938,
      1.5023242,
      2.2901354
     ],
     "ratio_l1l3_l22": 1.0231067041995299,
     "rate_triple": 0.41017567351063333,
     "F": {
      "11": 1.8339169816914271,
      "12": 2.026809014301492,
      "13": 2.162315172651321,
      "22": 2.3695239358021656,
      "23": 2.5832216932773897,
      "33": 2.924186002315608
     },
     "F_se": {
      "11": 0.006141394664969052,
      "12": 0.007679119372700882,
      "13": 0.009668771304278697,
      "22": 0.010615291078634929,
      "23": 0.013559600239750398,
      "33": 0.01832218392777145
     },
     "T": {
      "111": 16.198585871494227,
      "112": 19.54600062784355,
      "113": 22.503843541223432,
      "122": 24.26623739637135,
      "123": 28.450278241784694,
      "133": 34.03844229677917,
      "222": 31.08431054192358,
      "223": 37.12915540781523,
      "233": 45.29005112829676,
      "333": 56.46352125390647
     },
     "T_se": {
      "111": 0.3937657862186318,
      "112": 0.5239297750848529,
      "113": 0.6928528707832949,
      "122": 0.7292165654220703,
      "123": 0.9816119344128966,
      "133": 1.3672149590447917,
      "222": 1.0668101986931235,
      "223": 1.4611366839377715,
      "233": 2.076804022058463,
      "333": 3.0474325222587217
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.1355061583498287,
       "se": 0.0027565420644669854,
       "z": -49.15802305234571
      },
      "F23-F13": {
       "value": 0.4209065206260689,
       "se": 0.004976841806918225,
       "z": 84.57301577096017
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.1427001811381201,
       "se": 0.00212141113850688,
       "z": 67.26663141712231
      },
      "F11-F13": {
       "value": -0.32839819095989364,
       "se": 0.004523217063808196,
       "z": -72.60279273075787
      },
      "F22-F13": {
       "value": 0.2072087631508448,
       "se": 0.0036399989236011554,
       "z": 56.92550121576608
      },
      "F33-F13": {
       "value": 0.7618708296642871,
       "se": 0.009723870948133312,
       "z": 78.35056982225203
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.11842701319299931,
       "se": 0.0014865744861489887,
       "z": 79.66436549021346
      },
      "T123-2F12F23": {
       "value": 17.978884214037137,
       "se": 0.9009056056640754,
       "z": 19.956457259231442
      }
     },
     "tests": {
      "kappa2_tot": 2.4493496761140543,
      "W_order2_nm": 434253.1812588962,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 207780.17987064703,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 18588.987207269995,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 430143.34723078465,
      "p_within2_nm": 0.0,
      "W_order3_nm": 4106348.7444666773,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 1674416.6635438455,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 816047.311561259,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 7027407.772193205,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 136.3414361346909,
      "z_gamma_nm": 1293.9925283956802,
      "z_gamma123_nm": 903.3533702606411,
      "kappa2_nm": 2.4493496761140525,
      "kappa3_nm": 36.07138599480443,
      "gamma_ratio_nm": 3.0062926345903747,
      "W_order2_src": 226496.4777492829,
      "p_order2_src": 0.0,
      "W_cross2_src": 62948.22991344807,
      "p_cross2_src": 0.0,
      "W_adj2_src": 5724.0984335752755,
      "p_adj2_src": 0.0,
      "W_within2_src": 217386.41105551002,
      "p_within2_src": 0.0,
      "W_order3_src": 631874.0679298596,
      "p_order3_src": 0.0,
      "W_gamma_src": 303.5629332246821,
      "p_gamma_src": 5.51497088743181e-68,
      "W_gamma123_src": 167.56581211515444,
      "p_gamma123_src": 2.516745879756199e-38,
      "W_joint_src": 786153.4738729829,
      "p_joint_src": 0.0,
      "z_adj2_src": 75.6577717989056,
      "z_gamma_src": 17.423057516540606,
      "z_gamma123_src": 12.944721399673089,
      "kappa2_src": 2.4493496761140627,
      "kappa3_src": 36.07138599482593,
      "gamma_ratio_src": 3.0062926345921417,
      "W_order2_emp": 8458.751929917884,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 7185.363584222223,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4524.799702206986,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 7641.151030125277,
      "p_within2_emp": 0.0,
      "W_order3_emp": 694.9251236053647,
      "p_order3_emp": 8.527949474863367e-144,
      "W_gamma_emp": 624.9946139005351,
      "p_gamma_emp": 6.129905603146069e-138,
      "W_gamma123_emp": 398.2601863395314,
      "p_gamma123_emp": 1.317262272232036e-88,
      "W_joint_emp": 27085.596760817225,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 67.26663141712231,
      "z_gamma_emp": 24.99989227777862,
      "z_gamma123_emp": 19.956457259231442,
      "kappa2_emp": 1.5894063712763236,
      "kappa3_emp": 7.667139055596987,
      "gamma_ratio_emp": 1.5175165811417377
     },
     "k_hat": 0.40827163624367485,
     "kappa2_tot": 2.4493496761140543,
     "k_reg": 0.5051245117386192,
     "k_reg_each": [
      0.7474157212366535,
      0.2628333022405848
     ],
     "gauss": {
      "cov": [
       [
        2.872757500399245,
        3.070178530273139,
        4.993065874329707
       ],
       [
        3.070178530273139,
        6.850288283910064,
        8.887641855910406
       ],
       [
        4.993065874329707,
        8.887641855910406,
        17.62667441273651
       ]
      ],
      "c1": 0.44818238343112726,
      "c3": 1.2974113624948707,
      "rho_pc": 0.3343013706864959,
      "IG_pc": 0.05925519117855176,
      "IG_slope": 0.09604744175371788,
      "rho_slope": 0.41805673754139977
     },
     "cmi_full_grass": 0.043756311622384914,
     "cmi_full_plugin": 0.045195586400762267,
     "ncells": 23440,
     "cmi_blocks": [
      [
       10000000,
       0.043756311622384914,
       NaN,
       1,
       NaN,
       -0.015498879556166849,
       NaN
      ],
      [
       5000000,
       0.0442023681007786,
       9.193800694262677e-05,
       2,
       0.00013001997631581456,
       -0.01505581610707353,
       0.00012643546525900606
      ],
      [
       2500000,
       0.04488939290419269,
       0.00018846567546552365,
       4,
       0.0003769313509310473,
       -0.014370378640399112,
       0.00019368424902258194
      ],
      [
       1250000,
       0.04592499843638964,
       0.00013047939736892107,
       8,
       0.0003690514667387931,
       -0.013336845503286572,
       0.0001946641134489414
      ],
      [
       625000,
       0.04741978742391861,
       0.00010588064799062131,
       16,
       0.00042352259196248523,
       -0.011864428477292268,
       0.0003282822308426929
      ],
      [
       312500,
       0.049699239638763326,
       0.00010777938994292596,
       32,
       0.000609692300006337,
       -0.009616550169075047,
       0.0003181988048632053
      ],
      [
       156250,
       0.05282231285557465,
       9.66056408471543e-05,
       64,
       0.0007728451267772344,
       -0.006513178316449236,
       0.0002955710308049044
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04365036989170481,
      "se": 5.4858266407742237e-05,
      "coef": [
       0.04365036989170481,
       2514.184383897636,
       -169863195.25186545
      ],
      "chi2": 24.09369103874006,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04362380433196047,
      "se": 5.689840016894211e-05,
      "coef": [
       0.04362380433196047,
       2453.541442267607
      ],
      "chi2": 14.424719222894863,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0649128683495359,
      "IG": 0.07381403538091846,
      "norm_deficit": 0.0,
      "c1": 0.40294291203354055,
      "c3": 0.9152033137832419,
      "nb": 80,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0808436654512949,
      "IG": 0.10432702087532705,
      "norm_deficit": 3.008704396734174e-14,
      "c1": 0.5277378820119042,
      "c3": 1.1986498434449215,
      "nb": 155,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.985
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 10.75974416732788
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      1.5023242,
      2.2901354,
      3.5498006
     ],
     "ratio_l1l3_l22": 1.0168228606469605,
     "rate_triple": 0.4299390286528874,
     "F": {
      "11": 2.3695239358021656,
      "12": 2.5832216932773897,
      "13": 2.745469591224555,
      "22": 2.924186002315608,
      "23": 3.1598451064634867,
      "33": 3.5016009139053814
     },
     "F_se": {
      "11": 0.010615291078634929,
      "12": 0.013559600239750398,
      "13": 0.017348251581910074,
      "22": 0.01832218392777145,
      "23": 0.02400600552463284,
      "33": 0.03270517538614587
     },
     "T": {
      "111": 31.08431054192358,
      "112": 37.12915540781523,
      "113": 42.89033473624053,
      "122": 45.29005112829676,
      "123": 53.12030229406272,
      "133": 63.33178365698022,
      "222": 56.46352125390647,
      "223": 67.29231695221875,
      "233": 81.57449574140315,
      "333": 100.64548772176035
     },
     "T_se": {
      "111": 1.0668101986931235,
      "112": 1.4611366839377715,
      "113": 1.9999474859309496,
      "122": 2.076804022058463,
      "123": 2.9131127906340595,
      "133": 4.189853233351603,
      "222": 3.0474325222587217,
      "223": 4.370211272612258,
      "233": 6.404848741005982,
      "333": 9.526968214773312
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.16224789794716532,
       "se": 0.004550386786346368,
       "z": -35.65584763783095
      },
      "F23-F13": {
       "value": 0.4143755152389317,
       "se": 0.007721745407613945,
       "z": 53.66345215556332
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.12606380864588318,
       "se": 0.0025184278732445346,
       "z": 50.05654916115306
      },
      "F11-F13": {
       "value": -0.37594565542238945,
       "se": 0.00781298842760229,
       "z": -48.11803561544024
      },
      "F22-F13": {
       "value": 0.17871641109105285,
       "se": 0.0039601518934893895,
       "z": 45.128675843183714
      },
      "F33-F13": {
       "value": 0.7561313226808264,
       "se": 0.01671639802282493,
       "z": 45.232909724235355
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.10225815368590774,
       "se": 0.00236867452374197,
       "z": 43.171044675383676
      },
      "T123-2F12F23": {
       "value": 36.79514144123695,
       "se": 2.7325412149543764,
       "z": 13.465539417985063
      }
     },
     "tests": {
      "kappa2_tot": 3.0281286477956746,
      "W_order2_nm": 551586.5763472272,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 253123.53525428733,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 16930.010289239548,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 543773.7244671609,
      "p_within2_nm": 0.0,
      "W_order3_nm": 14285279.80064191,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2759636.2661400735,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1459189.0744376788,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 24367957.7301386,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 130.11537299350738,
      "z_gamma_nm": 1661.2152979490868,
      "z_gamma123_nm": 1207.9689873658508,
      "kappa2_nm": 3.028128647795673,
      "kappa3_nm": 66.37725593110727,
      "gamma_ratio_nm": 3.6194339442457037,
      "W_order2_src": 290717.4324226362,
      "p_order2_src": 0.0,
      "W_cross2_src": 56677.38365390747,
      "p_cross2_src": 0.0,
      "W_adj2_src": 3807.384009474254,
      "p_adj2_src": 0.0,
      "W_within2_src": 273121.4517678239,
      "p_within2_src": 0.0,
      "W_order3_src": 2452679.5283111995,
      "p_order3_src": 0.0,
      "W_gamma_src": 120.71109967600616,
      "p_gamma_src": 4.420364128508822e-28,
      "W_gamma123_src": 70.39120283860255,
      "p_gamma123_src": 4.863633120823539e-17,
      "W_joint_src": 2614821.407129191,
      "p_joint_src": 0.0,
      "z_adj2_src": 61.70400318840143,
      "z_gamma_src": 10.986860319308978,
      "z_gamma123_src": 8.38994653371537,
      "kappa2_src": 3.0281286477955516,
      "kappa3_src": 66.37725592976047,
      "gamma_ratio_src": 3.6194339441725547,
      "W_order2_emp": 4672.875183322214,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2982.449882074844,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2505.6581139229324,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 3655.5066818883924,
      "p_within2_emp": 0.0,
      "W_order3_emp": 507.7949831917749,
      "p_order3_emp": 1.2313598861402313e-103,
      "W_gamma_emp": 699.8600313289446,
      "p_gamma_emp": 3.2073124241033104e-154,
      "W_gamma123_emp": 181.32075181730949,
      "p_gamma123_emp": 2.4948952043104404e-41,
      "W_joint_emp": 15890.179372298799,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 50.05654916115306,
      "z_gamma_emp": 26.454867819154657,
      "z_gamma123_emp": 13.465539417985063,
      "kappa2_emp": 1.9695928001013328,
      "kappa3_emp": 12.011009044472303,
      "gamma_ratio_emp": 1.5480914152010976
     },
     "k_hat": 0.3302369602850096,
     "kappa2_tot": 3.0281286477956746,
     "k_reg": 0.41753363187892223,
     "k_reg_each": [
      0.6893927993912287,
      0.14567446436661585
     ],
     "gauss": {
      "cov": [
       [
        6.850288283910064,
        8.887641855910406,
        14.641457217760674
       ],
       [
        8.887641855910406,
        17.62667441273651,
        25.688039252032137
       ],
       [
        14.641457217760674,
        25.688039252032137,
        47.67377366521541
       ]
      ],
      "c1": 0.5042154661623783,
      "c3": 1.457338954049706,
      "rho_pc": 0.34299415552432844,
      "IG_pc": 0.0625803995552232,
      "IG_slope": 0.1108181216711652,
      "rho_slope": 0.44586236034765964
     },
     "cmi_full_grass": 0.056087818035949866,
     "cmi_full_plugin": 0.05885487122317823,
     "ncells": 43386,
     "cmi_blocks": [
      [
       10000000,
       0.056087818035949866,
       NaN,
       1,
       NaN,
       -0.00649258151927333,
       NaN
      ],
      [
       5000000,
       0.057040822751939224,
       7.050541306963253e-05,
       2,
       9.97097113837916e-05,
       -0.005562702990036483,
       0.0010907835295110337
      ],
      [
       2500000,
       0.05837598900689622,
       5.4619991077357856e-05,
       4,
       0.00010923998215471571,
       -0.004231674640369706,
       0.0006987456919478122
      ],
      [
       1250000,
       0.06035178260089458,
       8.747447216249469e-05,
       8,
       0.0002474151697872555,
       -0.0022687047789278405,
       0.0006999195256958674
      ],
      [
       625000,
       0.06321593645223278,
       8.194643945678427e-05,
       16,
       0.00032778575782713707,
       0.00048052524801855045,
       0.0008892405344653608
      ],
      [
       312500,
       0.067341742734815,
       0.00012099655405549448,
       32,
       0.0006844598709827585,
       0.004503994089801281,
       0.0007544493662784214
      ],
      [
       156250,
       0.07298145809341296,
       0.00014329327224511882,
       64,
       0.0011463461779609506,
       0.010001105089634836,
       0.0006627494517183641
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05602029589618685,
      "se": 3.9266388380156973e-05,
      "coef": [
       0.05602029589618685,
       5045.180915054218,
       -380866539.3295636
      ],
      "chi2": 230.11938778005083,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.056028402225125014,
      "se": 3.975303874949719e-05,
      "coef": [
       0.056028402225125014,
       4754.23376347975
      ],
      "chi2": 198.54583688536871,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07979469864337216,
      "IG": 0.08877961756733162,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.45661470345566935,
      "c3": 1.0789223446548735,
      "nb": 112,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0900560205544628,
      "IG": 0.11763787842953652,
      "norm_deficit": 3.9834802123550617e-13,
      "c1": 0.5733247010118047,
      "c3": 1.354693193151335,
      "nb": 268,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.965
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.226629734039307
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      2.2901354,
      3.5498006,
      5.5691837
     ],
     "ratio_l1l3_l22": 1.0121497830718846,
     "rate_triple": 0.4443187738905839,
     "F": {
      "11": 2.924186002315608,
      "12": 3.1598451064634867,
      "13": 3.3522655135965573,
      "22": 3.5016009139053814,
      "23": 3.7626403711154994,
      "33": 4.11366079137276
     },
     "F_se": {
      "11": 0.01832218392777145,
      "12": 0.02400600552463284,
      "13": 0.03053272375485909,
      "22": 0.03270517538614587,
      "23": 0.042612582061719036,
      "33": 0.05696506956163263
     },
     "T": {
      "111": 56.46352125390647,
      "112": 67.29231695221875,
      "113": 77.5116488272911,
      "122": 81.57449574140315,
      "123": 95.25239774377124,
      "133": 112.70813221328157,
      "222": 100.64548772176035,
      "223": 119.21261913346045,
      "233": 143.17513229643353,
      "333": 174.45472252223112
     },
     "T_se": {
      "111": 3.0474325222587217,
      "112": 4.370211272612258,
      "113": 5.9913419612948084,
      "122": 6.404848741005982,
      "123": 8.910204527587519,
      "133": 12.539879001512842,
      "222": 9.526968214773312,
      "223": 13.400220259303229,
      "233": 19.01809673598007,
      "333": 27.164538325874656
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.19242040713307063,
       "se": 0.007403839986348607,
       "z": -25.989271443988578
      },
      "F23-F13": {
       "value": 0.4103748575189421,
       "se": 0.013135400445164301,
       "z": 31.241899265432636
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.10897722519293573,
       "se": 0.0034832893132184578,
       "z": 31.28572317532934
      },
      "F11-F13": {
       "value": -0.42807951128094945,
       "se": 0.013612448555325589,
       "z": -31.44764952029679
      },
      "F22-F13": {
       "value": 0.14933540030882408,
       "se": 0.004524824957840084,
       "z": 33.00357509964518
      },
      "F33-F13": {
       "value": 0.7613952777762023,
       "se": 0.02813692208349886,
       "z": 27.060361311613722
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.08823223880606856,
       "se": 0.0037488094676121496,
       "z": 23.536069135641927
      },
      "T123-2F12F23": {
       "value": 71.4736762156687,
       "se": 8.520617875243989,
       "z": 8.388320807500365
      }
     },
     "tests": {
      "kappa2_tot": 3.631513472577004,
      "W_order2_nm": 759786.7250007514,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 325351.98531427834,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 15045.616241772566,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 740805.4550061775,
      "p_within2_nm": 0.0,
      "W_order3_nm": 63160706.46016046,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 4518091.024505803,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 2524754.7133985204,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 100827221.91692555,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 122.6605732979125,
      "z_gamma_nm": 2125.5801618630626,
      "z_gamma123_nm": 1588.9476748460033,
      "kappa2_nm": 3.631513472577019,
      "kappa3_nm": 117.97726581530395,
      "gamma_ratio_nm": 4.472939374957712,
      "W_order2_src": 417011.99588855135,
      "p_order2_src": 0.0,
      "W_cross2_src": 53782.415036728366,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2484.0279979537013,
      "p_adj2_src": 0.0,
      "W_within2_src": 383717.68723517266,
      "p_within2_src": 0.0,
      "W_order3_src": 11288628.437788628,
      "p_order3_src": 0.0,
      "W_gamma_src": 46.8679125488996,
      "p_gamma_src": 7.593586255836168e-12,
      "W_gamma123_src": 28.42790395553191,
      "p_gamma123_src": 9.725341370680346e-08,
      "W_joint_src": 11479526.598935306,
      "p_joint_src": 0.0,
      "z_adj2_src": 49.84002405651206,
      "z_gamma_src": 6.846014355002449,
      "z_gamma123_src": 5.331782437002837,
      "kappa2_src": 3.6315134725773386,
      "kappa3_src": 117.97726600428925,
      "gamma_ratio_src": 4.472939382122032,
      "W_order2_emp": 2906.4775043112386,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 1024.3455252464114,
      "p_cross2_emp": 3.682946512192418e-223,
      "W_adj2_emp": 978.7964746033396,
      "p_adj2_emp": 7.297891042133648e-215,
      "W_within2_emp": 1861.8142396489152,
      "p_within2_emp": 0.0,
      "W_order3_emp": 415.3167709911095,
      "p_order3_emp": 7.371130550318657e-84,
      "W_gamma_emp": 565.2328782851279,
      "p_gamma_emp": 6.113661115037373e-125,
      "W_gamma123_emp": 70.36392596954356,
      "p_gamma123_emp": 4.931350009632973e-17,
      "W_joint_emp": 9222.903145615357,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 31.28572317532934,
      "z_gamma_emp": 23.774626774886034,
      "z_gamma123_emp": 8.388320807500365,
      "kappa2_emp": 2.301251243437213,
      "kappa3_emp": 17.278139283584665,
      "gamma_ratio_emp": 1.6313190307219727
     },
     "k_hat": 0.27536728351729817,
     "kappa2_tot": 3.631513472577004,
     "k_reg": 0.3599502327184099,
     "k_reg_each": [
      0.7004029928515074,
      0.019497472585312373
     ],
     "gauss": {
      "cov": [
       [
        17.62667441273651,
        25.688039252032137,
        42.7554179340373
       ],
       [
        25.688039252032137,
        47.67377366521541,
        74.3854947988407
       ],
       [
        42.7554179340373,
        74.3854947988407,
        133.15770653815517
       ]
      ],
      "c1": 0.5388295760353267,
      "c3": 1.5603022181798705,
      "rho_pc": 0.33246652608001726,
      "IG_pc": 0.05856699308437948,
      "IG_slope": 0.12001270576149249,
      "rho_slope": 0.4619438581596686
     },
     "cmi_full_grass": 0.0678770851948336,
     "cmi_full_plugin": 0.07287053551590184,
     "ncells": 76072,
     "cmi_blocks": [
      [
       10000000,
       0.0678770851948336,
       NaN,
       1,
       NaN,
       0.009310092110454117,
       NaN
      ],
      [
       5000000,
       0.06964392000067487,
       5.6044046385927964e-05,
       2,
       7.925825048924617e-05,
       0.01101505969091138,
       0.002243005505020799
      ],
      [
       2500000,
       0.072194139206184,
       6.531600796855666e-05,
       4,
       0.00013063201593711333,
       0.01355698841624048,
       0.0013645667931236898
      ],
      [
       1250000,
       0.07568503235341673,
       5.142934937586373e-05,
       8,
       0.00014546416678274152,
       0.016941327845415896,
       0.0015137119763769494
      ],
      [
       625000,
       0.08074628522337596,
       0.00013800861236925522,
       16,
       0.0005520344494770209,
       0.021656258074796486,
       0.0015815714570570488
      ],
      [
       312500,
       0.0877524590933588,
       0.00013866548599087125,
       32,
       0.0007844104436853861,
       0.02827379979806527,
       0.0014331348989517366
      ],
      [
       156250,
       0.09742220109516692,
       0.00015490103930821506,
       64,
       0.0012392083144657205,
       0.03743605553059387,
       0.0011242300559167545
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0675614415266452,
      "se": 3.4756237532919804e-05,
      "coef": [
       0.0675614415266452,
       9804.518649681517,
       -821592243.9497955
      ],
      "chi2": 1125.7603462389454,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06741506374357191,
      "se": 3.609524733723148e-05,
      "coef": [
       0.06741506374357191,
       9794.047340432428
      ],
      "chi2": 726.3756726890881,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09347750462130269,
      "IG": 0.10183829913902222,
      "norm_deficit": 8.881784197001252e-16,
      "c1": 0.5033485203725192,
      "c3": 1.2240500605674893,
      "nb": 161,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09514120884791477,
      "IG": 0.12551927862340226,
      "norm_deficit": 1.0660361482450753e-12,
      "c1": 0.5987019314546232,
      "c3": 1.455931836089519,
      "nb": 470,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.95
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.192796230316162
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      3.5498006,
      5.5691837,
      8.8157069
     ],
     "ratio_l1l3_l22": 1.0089694444494681,
     "rate_triple": 0.4548217862959741,
     "F": {
      "11": 3.5016009139053814,
      "12": 3.7626403711154994,
      "13": 3.990967233323337,
      "22": 4.11366079137276,
      "23": 4.408252863189081,
      "33": 4.784084671125341
     },
     "F_se": {
      "11": 0.03270517538614587,
      "12": 0.042612582061719036,
      "13": 0.053069590853698015,
      "22": 0.05696506956163263,
      "23": 0.0717834216755389,
      "33": 0.09130971969079993
     },
     "T": {
      "111": 100.64548772176035,
      "112": 119.21261913346045,
      "113": 137.78686945089686,
      "122": 143.17513229643353,
      "123": 167.24755170038299,
      "133": 197.16310900111995,
      "222": 174.45472252223112,
      "223": 206.02455913093777,
      "233": 245.57947018928778,
      "333": 295.49343197881683
     },
     "T_se": {
      "111": 9.526968214773312,
      "112": 13.400220259303229,
      "113": 17.14498914037619,
      "122": 19.01809673598007,
      "123": 24.398927403631586,
      "133": 31.34725865939014,
      "222": 27.164538325874656,
      "223": 34.91940440051583,
      "233": 44.94085820737415,
      "333": 57.912860308814395
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.2283268622078376,
       "se": 0.011107752036886583,
       "z": -20.555631909103713
      },
      "F23-F13": {
       "value": 0.41728562986574413,
       "se": 0.019952865781136,
       "z": 20.91356872957356
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.09447938382895327,
       "se": 0.005037805422846301,
       "z": 18.75407561405449
      },
      "F11-F13": {
       "value": -0.4893663194179556,
       "se": 0.02175595045321599,
       "z": -22.493447044305846
      },
      "F22-F13": {
       "value": 0.12269355804942261,
       "se": 0.006276047402075651,
       "z": 19.549495118351828
      },
      "F33-F13": {
       "value": 0.793117437802004,
       "se": 0.03995397379182486,
       "z": 19.850777345313446
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.07916196959185506,
       "se": 0.00467242655922831,
       "z": 16.942367865687615
      },
      "T123-2F12F23": {
       "value": 134.07421132214154,
       "se": 23.586898642979264,
       "z": 5.684266225566254
      }
     },
     "tests": {
      "kappa2_tot": 4.274576755215139,
      "W_order2_nm": 1182819.363399542,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 450642.0366127769,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 13653.398478309717,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 1133245.0727614202,
      "p_within2_nm": 0.0,
      "W_order3_nm": 273087380.7515992,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 7257877.024011583,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 4273811.351831141,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 404051421.3086586,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 116.84775769483007,
      "z_gamma_nm": 2694.044733112571,
      "z_gamma123_nm": 2067.319847491225,
      "kappa2_nm": 4.2745767552151435,
      "kappa3_nm": 204.7818476832529,
      "gamma_ratio_nm": 5.603704453531099,
      "W_order2_src": 699321.2188330276,
      "p_order2_src": 0.0,
      "W_cross2_src": 55363.96537115637,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1672.6699714428125,
      "p_adj2_src": 0.0,
      "W_within2_src": 629014.8072326379,
      "p_within2_src": 0.0,
      "W_order3_src": 44524575.89197746,
      "p_order3_src": 0.0,
      "W_gamma_src": 25.53301610720816,
      "p_gamma_src": 4.348772154642502e-07,
      "W_gamma123_src": 16.170811243851208,
      "p_gamma123_src": 5.787913414525087e-05,
      "W_joint_src": 44805002.347871065,
      "p_joint_src": 0.0,
      "z_adj2_src": 40.898288123622144,
      "z_gamma_src": 5.053020493448265,
      "z_gamma123_src": 4.021294722331504,
      "kappa2_src": 4.274576755215701,
      "kappa3_src": 204.7818485087887,
      "gamma_ratio_src": 5.603704476119817,
      "W_order2_emp": 2260.653227913732,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 442.73841696853344,
      "p_cross2_emp": 7.253945561074231e-97,
      "W_adj2_emp": 351.7153521376732,
      "p_adj2_emp": 1.793081163793148e-78,
      "W_within2_emp": 917.7541878701022,
      "p_within2_emp": 1.2473430872535738e-198,
      "W_order3_emp": 358.7592993143626,
      "p_order3_emp": 8.462113371534918e-72,
      "W_gamma_emp": 617.9104721519839,
      "p_gamma_emp": 2.1292324596618155e-136,
      "W_gamma123_emp": 32.31088252311323,
      "p_gamma123_emp": 1.3137549100456405e-08,
      "W_joint_emp": 6879.369587611349,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 18.75407561405449,
      "z_gamma_emp": 24.85780505499196,
      "z_gamma123_emp": 5.684266225566254,
      "kappa2_emp": 2.6726390257585173,
      "kappa3_emp": 26.584003011203322,
      "gamma_ratio_emp": 1.8608431601296038
     },
     "k_hat": 0.23394128992536248,
     "kappa2_tot": 4.274576755215139,
     "k_reg": 0.3199993106803061,
     "k_reg_each": [
      0.7853254397460727,
      -0.14532681838546047
     ],
     "gauss": {
      "cov": [
       [
        47.67377366521541,
        74.3854947988407,
        124.89334764843149
       ],
       [
        74.3854947988407,
        133.15770653815517,
        216.42888777093924
       ],
       [
        124.89334764843149,
        216.42888777093924,
        380.6189614227947
       ]
      ],
      "c1": 0.5586270350603116,
      "c3": 1.6253575808541239,
      "rho_pc": 0.30032993491770144,
      "IG_pc": 0.047264181145867966,
      "IG_slope": 0.125444499884606,
      "rho_slope": 0.4710533547115839
     },
     "cmi_full_grass": 0.07970215606396636,
     "cmi_full_plugin": 0.08821226871170218,
     "ncells": 127531,
     "cmi_blocks": [
      [
       10000000,
       0.07970215606396636,
       NaN,
       1,
       NaN,
       0.03243797491809839,
       NaN
      ],
      [
       5000000,
       0.08287103229591608,
       0.00017945437053512592,
       2,
       0.0002537868046379018,
       0.0354459039811932,
       0.003246613710644788
      ],
      [
       2500000,
       0.08722222829472837,
       0.00023639763316229498,
       4,
       0.00047279526632458996,
       0.03974720341553248,
       0.002220559662992143
      ],
      [
       1250000,
       0.09325037393120716,
       0.00015796718662561775,
       8,
       0.00044679867547174086,
       0.04552273856461741,
       0.0022676148210100558
      ],
      [
       625000,
       0.10162047811662328,
       0.00014937833361787316,
       16,
       0.0005975133344714926,
       0.052999105012068566,
       0.0023926729356992986
      ],
      [
       312500,
       0.11330914357884264,
       0.000165378726667763,
       32,
       0.0009355233527261741,
       0.06350037228380528,
       0.0021665549826153066
      ],
      [
       156250,
       0.1289339304563641,
       0.0001946008366617615,
       64,
       0.001556806693294092,
       0.07804479839841025,
       0.001657941079852474
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07998426080794988,
      "se": 9.988030539628713e-05,
      "coef": [
       0.07998426080794988,
       14590.188829889195,
       -1098284551.419011
      ],
      "chi2": 668.5696420445398,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07959797610266382,
      "se": 0.0001047746519339194,
      "coef": [
       0.07959797610266382,
       14419.940737491377
      ],
      "chi2": 406.36993485578074,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10497279193781339,
      "IG": 0.11220693006852418,
      "norm_deficit": 3.6637359812630166e-15,
      "c1": 0.5403716446535055,
      "c3": 1.3419790498475481,
      "nb": 240,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09748794464382278,
      "IG": 0.12995328164605982,
      "norm_deficit": 2.8638202920205913e-12,
      "c1": 0.6117050048314842,
      "c3": 1.5191309708656446,
      "nb": 831,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.945
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 11.601443767547607
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A19_nmbias.json <==
{
 "config": "A19",
 "variants": {
  "0": {
   "0": {
    "k": 1.8706365199531478,
    "lam": [
     2.7006652,
     5.499612,
     10.3132687
    ],
    "N": 10000000,
    "exact": 0.0815783029143376,
    "IG_exact": 0.08503688000883765,
    "grass_full": 0.08190340010322572,
    "plugin_full": 0.083479629127436,
    "bias_full": 0.0003250971888881238,
    "bias_plugin": 0.0019013262130984088,
    "se_full": 8.831409323343402e-05,
    "extrap2": {
     "I_inf": 0.0817542789547304,
     "se": 6.0944196800452783e-05,
     "coef": [
      0.0817542789547304,
      2512.0759907606553,
      -99398446.3787503
     ],
     "chi2": 3.6718534894590125,
     "dof": 4
    },
    "bias_extrap2": 0.00017597604039280845,
    "extrap1": {
     "I_inf": 0.0817514793472204,
     "se": 6.549737450796853e-05,
     "coef": [
      0.0817514793472204,
      2438.9434935690524
     ],
     "chi2": 3.04071094098337,
     "dof": 3
    },
    "bias_extrap1": 0.00017317643288279616,
    "IG_pc": 0.08496138485304733,
    "IG_slope": 0.08505271247402571,
    "blocks": [
     [
      10000000,
      0.08190340010322572,
      NaN,
      1,
      NaN,
      -0.0030579847498216073,
      NaN
     ],
     [
      5000000,
      0.08222496417268843,
      0.00012489498839940438,
      2,
      0.00017662818646686806,
      -0.0027366062262184354,
      4.5904393560503014e-05
     ],
     [
      2500000,
      0.0827777513673027,
      8.272919937304463e-05,
      4,
      0.00016545839874608926,
      -0.0021839220710602597,
      6.630752365992716e-05
     ],
     [
      1250000,
      0.08377404390744358,
      7.526754857054337e-05,
      8,
      0.0002128887759900762,
      -0.0011877953984514092,
      7.054576333144785e-05
     ],
     [
      625000,
      0.08556239849007946,
      0.00011186951199546195,
      16,
      0.0004474780479818478,
      0.0006001498202606462,
      6.974225851828147e-05
     ],
     [
      312500,
      0.08865857973412469,
      0.00011738062323439274,
      32,
      0.0006640050773515386,
      0.003695781135932166,
      0.00011252782588156107
     ],
     [
      156250,
      0.09378633309361746,
      0.00012472014226607583,
      64,
      0.0009977611381286066,
      0.008821623463045755,
      0.0001168235870487444
     ]
    ],
    "ncells": 27448
   },
   "1": {
    "k": 1.5955028325970055,
    "lam": [
     5.499612,
     10.3132687,
     18.4395152
    ],
    "N": 10000000,
    "exact": 0.10341804011539386,
    "IG_exact": 0.10656589162581187,
    "grass_full": 0.10468127001040806,
    "plugin_full": 0.10954519264391038,
    "bias_full": 0.0012632298950141924,
    "bias_plugin": 0.006127152528516519,
    "se_full": 4.5927272546055205e-05,
    "extrap2": {
     "I_inf": 0.10402907428564077,
     "se": 4.109777460192722e-05,
     "coef": [
      0.10402907428564077,
      8494.495537199802,
      -415204734.24209267
     ],
     "chi2": 86.93279746034929,
     "dof": 4
    },
    "bias_extrap2": 0.0006110341702469102,
    "extrap1": {
     "I_inf": 0.10405388040872644,
     "se": 4.1353786234604286e-05,
     "coef": [
      0.10405388040872644,
      8153.539685299985
     ],
     "chi2": 75.32635750105032,
     "dof": 3
    },
    "bias_extrap1": 0.0006358402933325791,
    "IG_pc": 0.10637758032211585,
    "IG_slope": 0.10654098164561489,
    "blocks": [
     [
      10000000,
      0.10468127001040806,
      NaN,
      1,
      NaN,
      -0.001696310311707791,
      NaN
     ],
     [
      5000000,
      0.10581942397816846,
      6.495097171743679e-05,
      2,
      9.185454509211044e-05,
      -0.0005582966739518247,
      2.3157580806384966e-05
     ],
     [
      2500000,
      0.1077883270100215,
      9.974254397101416e-05,
      4,
      0.0001994850879420283,
      0.0014105564747489661,
      7.440080325571772e-05
     ],
     [
      1250000,
      0.11101256381501656,
      0.0001046085721204352,
      8,
      0.00029587772286640703,
      0.004634737669392848,
      0.00011135108819720835
     ],
     [
      625000,
      0.11662263371793669,
      0.00012560820678561482,
      16,
      0.0005024328271424593,
      0.010244575298783087,
      0.00011149405985966143
     ],
     [
      312500,
      0.12599535062085304,
      0.0001830266185464848,
      32,
      0.0010353549048949034,
      0.019615451914861318,
      0.00014907918722589891
     ],
     [
      156250,
      0.14159033072126126,
      0.00018224229782700378,
      64,
      0.0014579383826160302,
      0.035207624662436,
      0.0001646019201471831
     ]
    ],
    "ncells": 79463
   },
   "2": {
    "k": 1.3500225786223785,
    "lam": [
     10.3132687,
     18.4395152,
     31.9714587
    ],
    "N": 10000000,
    "exact": 0.11626100845409988,
    "IG_exact": 0.11888520554788948,
    "grass_full": 0.12070612044204765,
    "plugin_full": 0.1336084831382376,
    "bias_full": 0.004445111987947767,
    "bias_plugin": 0.017347474684137706,
    "se_full": 4.846312917062473e-05,
    "extrap2": {
     "I_inf": 0.11878232270123755,
     "se": 4.467360741432949e-05,
     "coef": [
      0.11878232270123755,
      24143.17391906825,
      -1367693598.3119378
     ],
     "chi2": 557.1296719247421,
     "dof": 4
    },
    "bias_extrap2": 0.002521314247137668,
    "extrap1": {
     "I_inf": 0.11884681414256683,
     "se": 4.510554638567928e-05,
     "coef": [
      0.11884681414256683,
      23151.803678540145
     ],
     "chi2": 428.2491038752595,
     "dof": 3
    },
    "bias_extrap1": 0.0025858056884669467,
    "IG_pc": 0.11878440223411012,
    "IG_slope": 0.11888364190958708,
    "blocks": [
     [
      10000000,
      0.12070612044204765,
      NaN,
      1,
      NaN,
      0.0019217182079375311,
      NaN
     ],
     [
      5000000,
      0.12400503225697168,
      6.853721454813666e-05,
      2,
      9.692625834124946e-05,
      0.0052205705488444845,
      6.988111378371242e-06
     ],
     [
      2500000,
      0.12963268559785757,
      0.00015072674872254783,
      4,
      0.00030145349744509567,
      0.010847862886064808,
      6.974280246539349e-05
     ],
     [
      1250000,
      0.13895102199132192,
      0.00015418008738906407,
      8,
      0.00043608714126696686,
      0.0201660589304409,
      0.0001079648163999012
     ],
     [
      625000,
      0.15449180743474633,
      0.0001639749940534988,
      16,
      0.0006558999762139952,
      0.035705452218387806,
      0.00012508391599415247
     ],
     [
      312500,
      0.17909543603108669,
      0.00021828283655488652,
      32,
      0.0012347941915567605,
      0.060307253796517274,
      0.00015809850432804896
     ],
     [
      156250,
      0.21805971572322624,
      0.00024860587228725783,
      64,
      0.0019888469782980626,
      0.09926833067195605,
      0.0002560369829054924
     ]
    ],
    "ncells": 200019
   },
   "3": {
    "k": 1.135684049280044,
    "lam": [
     18.4395152,
     31.9714587,
     54.3128914
    ],
    "N": 10000000,
    "exact": 0.12347626687229563,
    "IG_exact": 0.12567479783812072,
    "grass_full": 0.13586397996933108,
    "plugin_full": 0.16651792365979645,
    "bias_full": 0.012387713097035458,
    "bias_plugin": 0.043041656787500826,
    "se_full": 3.857827088574397e-05,
    "extrap2": {
     "I_inf": 0.1307905457063443,
     "se": 3.852884766327815e-05,
     "coef": [
      0.1307905457063443,
      62168.04671708429,
      -4225736729.1277695
     ],
     "chi2": 4308.705746725581,
     "dof": 4
    },
    "bias_extrap2": 0.007314278834048671,
    "extrap1": {
     "I_inf": 0.13115310843198255,
     "se": 3.8251970985168575e-05,
     "coef": [
      0.13115310843198255,
      58558.40661138006
     ],
     "chi2": 4088.249737571189,
     "dof": 3
    },
    "bias_extrap1": 0.0076768415596869255,
    "IG_pc": 0.12571337476277056,
    "IG_slope": 0.12567361451473463,
    "blocks": [
     [
      10000000,
      0.13586397996933108,
      NaN,
      1,
      NaN,
      0.010150605206560526,
      NaN
     ],
     [
      5000000,
      0.14463999944708394,
      5.455791389952225e-05,
      2,
      7.715654177148796e-05,
      0.018926444287462693,
      1.0938185402417642e-05
     ],
     [
      2500000,
      0.1590536861871681,
      0.0001595873778453222,
      4,
      0.0003191747556906444,
      0.033340095434345476,
      0.00011548257799406918
     ],
     [
      1250000,
      0.18239815089746325,
      0.0001804379650794331,
      8,
      0.0005103556347646744,
      0.05668444872257554,
      0.00014335070624966694
     ],
     [
      625000,
      0.21928406014593027,
      0.0002007959889279549,
      16,
      0.0008031839557118196,
      0.0935702891878249,
      0.00015205185875839908
     ],
     [
      312500,
      0.2752803163822709,
      0.00031172702982451464,
      32,
      0.0017633943733444436,
      0.14956542308083873,
      0.00024277489592031902
     ],
     [
      156250,
      0.3582666090547893,
      0.00032247145062717946,
      64,
      0.0025797716050174357,
      0.23254832715794924,
      0.00029047385877491253
     ]
    ],
    "ncells": 450056
   },
   "4": {
    "k": 0.953662802044191,
    "lam": [
     31.9714587,
     54.3128914,
     90.9646163
    ],
    "N": 10000000,
    "exact": 0.12742712343084195,
    "IG_exact": 0.12936985229337108,
    "grass_full": 0.16065050685507565,
    "plugin_full": 0.22590714473010465,
    "bias_full": 0.0332233834242337,
    "bias_plugin": 0.0984800212992627,
    "se_full": 0.00018882212469397002,
    "extrap2": {
     "I_inf": 0.15832594348942647,
     "se": 0.0001476963254692872,
     "coef": [
      0.15832594348942647,
      126689.88480305209,
      -9192722810.663008
     ],
     "chi2": 10956.997882935628,
     "dof": 4
    },
    "bias_extrap2": 0.03089882005858452,
    "extrap1": {
     "I_inf": 0.15743645558857453,
     "se": 0.00015220140928255015,
     "coef": [
      0.15743645558857453,
      121096.27528963372
     ],
     "chi2": 7887.704479115935,
     "dof": 3
    },
    "bias_extrap1": 0.030009332157732577,
    "IG_pc": 0.1293051780356636,
    "IG_slope": 0.1293577598455716,
    "blocks": [
     [
      10000000,
      0.16065050685507565,
      NaN,
      1,
      NaN,
      0.031345328819412044,
      NaN
     ],
     [
      5000000,
      0.18194879210869086,
      0.0002670348096183161,
      2,
      0.0003776442493879401,
      0.05264358329133613,
      0.00023227665398449504
     ],
     [
      2500000,
      0.21530096589770364,
      0.0002624518972104843,
      4,
      0.0005249037944209686,
      0.08599551615040658,
      0.000241604320447626
     ],
     [
      1250000,
      0.26595892866449855,
      0.00021355510158179786,
      8,
      0.0006040250419418851,
      0.13665304982423243,
      0.000268190426239535
     ],
     [
      625000,
      0.3416303160657054,
      0.0002551881266561042,
      16,
      0.0010207525066244169,
      0.2123241115541346,
      0.0002616676308209945
     ],
     [
      312500,
      0.4494010458133328,
      0.00034392871788574235,
      32,
      0.0019455546292944277,
      0.32009273625747214,
      0.0003032368339362223
     ],
     [
      156250,
      0.597010637669488,
      0.0003588030113625734,
      64,
      0.0028704240909005873,
      0.4676971218211266,
      0.0003803073619519314
     ]
    ],
    "ncells": 903648
   },
   "5": {
    "k": 0.8020875894466416,
    "lam": [
     54.3128914,
     90.9646163,
     150.8487092
    ],
    "N": 10000000,
    "exact": 0.12959021929600226,
    "IG_exact": 0.1314444670274057,
    "grass_full": 0.20895943336631362,
    "plugin_full": 0.33238218960065247,
    "bias_full": 0.07936921407031136,
    "bias_plugin": 0.2027919703046502,
    "se_full": 0.00014992291209051044,
    "extrap2": {
     "I_inf": 0.19921204754027375,
     "se": 0.0001302549254528035,
     "coef": [
      0.19921204754027375,
      236614.56566862547,
      -19133012753.993713
     ],
     "chi2": 38136.0349506165,
     "dof": 4
    },
    "bias_extrap2": 0.06962182824427149,
    "extrap1": {
     "I_inf": 0.1967140302200817,
     "se": 0.0001359483237485104,
     "coef": [
      0.1967140302200817,
      237769.62310344254
     ],
     "chi2": 24837.874919400554,
     "dof": 3
    },
    "bias_extrap1": 0.06712381092407943,
    "IG_pc": 0.1317011098406802,
    "IG_slope": 0.13145676758049576,
    "blocks": [
     [
      10000000,
      0.20895943336631362,
      NaN,
      1,
      NaN,
      0.07725832352563342,
      NaN
     ],
     [
      5000000,
      0.2543650320428128,
      0.00021202301558886916,
      2,
      0.00029984582418102093,
      0.12266372661702624,
      0.00013725830848401732
     ],
     [
      2500000,
      0.3218233459395585,
      0.0003245202567322503,
      4,
      0.0006490405134645006,
      0.19012166946017858,
      0.00018710580457415808
     ],
     [
      1250000,
      0.4182848781139854,
      0.0004706236805958214,
      8,
      0.0013311247837451085,
      0.286583306996422,
      0.0002782859999441742
     ],
     [
      625000,
      0.5505669730512237,
      0.0004388368821583195,
      16,
      0.001755347528633278,
      0.4188650872266456,
      0.00034670376948781913
     ],
     [
      312500,
      0.7240020032282393,
      0.0004048905255843614,
      32,
      0.002290406690231098,
      0.5922978136564943,
      0.00037972249353831664
     ],
     [
      156250,
      0.9396772766556714,
      0.0004704004496283063,
      64,
      0.0037632035970264505,
      0.8079700115879379,
      0.0004574571068287091
     ]
    ],
    "ncells": 1612455
   }
  },
  "1": {
   "0": {
    "k": 1.322810976576382,
    "lam": [
     1.1000025,
     1.6966864,
     2.6191193
    ],
    "N": 10000000,
    "exact": 0.0599067003333727,
    "IG_exact": 0.06621255609941142,
    "grass_full": 0.06015629118947352,
    "plugin_full": 0.06048018916047582,
    "bias_full": 0.0002495908561008231,
    "bias_plugin": 0.0005734888271031191,
    "se_full": 4.570515711965627e-05,
    "extrap2": {
     "I_inf": 0.06011313902876895,
     "se": 3.962318647464787e-05,
     "coef": [
      0.06011313902876895,
      481.63877350492703,
      -16339987.214413134
     ],
     "chi2": 0.2584564616471134,
     "dof": 4
    },
    "bias_extrap2": 0.00020643869539625076,
    "extrap1": {
     "I_inf": 0.060110036828923144,
     "se": 4.1046424307462714e-05,
     "coef": [
      0.060110036828923144,
      482.98040517210904
     ],
     "chi2": 0.032929111441008005,
     "dof": 3
    },
    "bias_extrap1": 0.0002033364955504463,
    "IG_pc": 0.06647928673967067,
    "IG_slope": 0.06619541639403775,
    "blocks": [
     [
      10000000,
      0.06015629118947352,
      NaN,
      1,
      NaN,
      -0.00632299555019715,
      NaN
     ],
     [
      5000000,
      0.0602089902933054,
      6.463685306901112e-05,
      2,
      9.141031423931254e-05,
      -0.006270390817924111,
      2.7519251465997485e-05
     ],
     [
      2500000,
      0.06029683101605121,
      0.00013083575390303306,
      4,
      0.0002616715078060661,
      -0.006182855479075981,
      2.2001497771282606e-05
     ],
     [
      1250000,
      0.060512546105670584,
      0.00010703256389048784,
      8,
      0.00030273380693898543,
      -0.00596753325508979,
      5.933559694713342e-05
     ],
     [
      625000,
      0.06087552569051402,
      0.00010838258478503616,
      16,
      0.00043353033914014463,
      -0.005605494756375188,
      6.850809094148538e-05
     ],
     [
      312500,
      0.06145458745545024,
      0.00010659423196952282,
      32,
      0.0006029880340881717,
      -0.005026532996119373,
      8.323581877578946e-05
     ],
     [
      156250,
      0.06253293145114017,
      0.00011432026229817136,
      64,
      0.0009145620983853709,
      -0.003950324244474257,
      9.150795793082031e-05
     ]
    ],
    "ncells": 6142
   },
   "1": {
    "k": 0.9856640104516713,
    "lam": [
     1.6966864,
     2.6191193,
     4.0682581
    ],
    "N": 10000000,
    "exact": 0.08402427584468891,
    "IG_exact": 0.09297572420243587,
    "grass_full": 0.08428790148909471,
    "plugin_full": 0.08516258732638704,
    "bias_full": 0.00026362564440579606,
    "bias_plugin": 0.0011383114816981288,
    "se_full": 2.9984897308309154e-05,
    "extrap2": {
     "I_inf": 0.08416750599292229,
     "se": 2.7789229860967145e-05,
     "coef": [
      0.08416750599292229,
      1478.8425861747012,
      -66100592.416205324
     ],
     "chi2": 3.549642167831752,
     "dof": 4
    },
    "bias_extrap2": 0.0001432301482333781,
    "extrap1": {
     "I_inf": 0.08416830616300626,
     "se": 2.8630496708201017e-05,
     "coef": [
      0.08416830616300626,
      1448.5434963923287
     ],
     "chi2": 2.997637731603347,
     "dof": 3
    },
    "bias_extrap1": 0.00014403031831734803,
    "IG_pc": 0.09306640776404597,
    "IG_slope": 0.09294228757299929,
    "blocks": [
     [
      10000000,
      0.08428790148909471,
      NaN,
      1,
      NaN,
      -0.008778506274951262,
      NaN
     ],
     [
      5000000,
      0.08448079120208796,
      4.240504843977532e-05,
      2,
      5.996979461661832e-05,
      -0.00858547790321463,
      7.457456238350174e-05
     ],
     [
      2500000,
      0.0848118728667937,
      6.0248774990323966e-05,
      4,
      0.00012049754998064793,
      -0.00825473526090776,
      0.00014915814889951344
     ],
     [
      1250000,
      0.08537774115609609,
      0.0001124525584658892,
      8,
      0.00031806386661202785,
      -0.007689304047262783,
      0.0001340943301765627
     ],
     [
      625000,
      0.08637977105223132,
      0.00013039564255068025,
      16,
      0.000521582570202721,
      -0.0066879795337053795,
      0.00013388958779835008
     ],
     [
      312500,
      0.08807569554553854,
      0.0001482909038826775,
      32,
      0.0008388600297897904,
      -0.004993390314655354,
      0.0001323729632216289
     ],
     [
      156250,
      0.09094811395058774,
      0.00012686683184021024,
      64,
      0.001014934654721682,
      -0.002121885798749848,
      0.00013554006005436637
     ]
    ],
    "ncells": 15473
   },
   "2": {
    "k": 0.7628616298040649,
    "lam": [
     2.6191193,
     4.0682581,
     6.3630773
    ],
    "N": 10000000,
    "exact": 0.10077512241400537,
    "IG_exact": 0.11146514542971608,
    "grass_full": 0.10178989104020708,
    "plugin_full": 0.10398654961231912,
    "bias_full": 0.0010147686262017147,
    "bias_plugin": 0.003211427198313757,
    "se_full": 6.08090912420577e-05,
    "extrap2": {
     "I_inf": 0.10152834980281025,
     "se": 5.1653602270596996e-05,
     "coef": [
      0.10152834980281025,
      3803.388515003456,
      -186746161.95105532
     ],
     "chi2": 20.261263866294577,
     "dof": 4
    },
    "bias_extrap2": 0.0007532273888048863,
    "extrap1": {
     "I_inf": 0.10151564192561204,
     "se": 5.312887941724544e-05,
     "coef": [
      0.10151564192561204,
      3713.557353923584
     ],
     "chi2": 12.243668846230136,
     "dof": 3
    },
    "bias_extrap1": 0.0007405195116066687,
    "IG_pc": 0.11153295205208752,
    "IG_slope": 0.11142709219233032,
    "blocks": [
     [
      10000000,
      0.10178989104020708,
      NaN,
      1,
      NaN,
      -0.009743061011880438,
      NaN
     ],
     [
      5000000,
      0.10231192592422111,
      8.5997041550101e-05,
      2,
      0.00012161818248411542,
      -0.009221577140266973,
      0.0003887240992801605
     ],
     [
      2500000,
      0.1032262982521126,
      0.0001289015739731923,
      4,
      0.0002578031479463846,
      -0.008307122092505555,
      0.0002865962770675054
     ],
     [
      1250000,
      0.10476788657344305,
      0.00013167759603979106,
      8,
      0.0003724404843603166,
      -0.006764837997823148,
      0.00020571075240180732
     ],
     [
      625000,
      0.10730080744826748,
      0.00012056810500779158,
      16,
      0.0004822724200311663,
      -0.004233433797366522,
      0.00017456101770764224
     ],
     [
      312500,
      0.11145720903647188,
      0.00013547283176923124,
      32,
      0.0007663500640845422,
      -7.887736714135875e-05,
      0.000154428498225231
     ],
     [
      156250,
      0.1183088331877527,
      0.00015960479806166491,
      64,
      0.0012768383844933193,
      0.006767649570080251,
      0.000188266989541058
     ]
    ],
    "ncells": 36762
   },
   "3": {
    "k": 0.6082097185362114,
    "lam": [
     4.0682581,
     6.3630773,
     10.0156807
    ],
    "N": 10000000,
    "exact": 0.11069693015209985,
    "IG_exact": 0.12249081831585638,
    "grass_full": 0.11285124613737096,
    "plugin_full": 0.11802328160233433,
    "bias_full": 0.0021543159852711186,
    "bias_plugin": 0.007326351450234483,
    "se_full": 4.1120056589545623e-05,
    "extrap2": {
     "I_inf": 0.1121332045754889,
     "se": 3.687034302158846e-05,
     "coef": [
      0.1121332045754889,
      9751.799114383,
      -569460052.6134669
     ],
     "chi2": 228.93834418330087,
     "dof": 4
    },
    "bias_extrap2": 0.0014362744233890612,
    "extrap1": {
     "I_inf": 0.11208531011444971,
     "se": 3.831946996936977e-05,
     "coef": [
      0.11208531011444971,
      9661.009748587418
     ],
     "chi2": 141.18654378135037,
     "dof": 3
    },
    "bias_extrap1": 0.0013883799623498616,
    "IG_pc": 0.1229086077639561,
    "IG_slope": 0.12244956168063637,
    "blocks": [
     [
      10000000,
      0.11285124613737096,
      NaN,
      1,
      NaN,
      -0.010057361626585132,
      NaN
     ],
     [
      5000000,
      0.11415073182381352,
      5.8152541714484585e-05,
      2,
      8.224011317909126e-05,
      -0.00875793902067419,
      3.165754623994654e-05
     ],
     [
      2500000,
      0.11644529929508152,
      9.487189879056143e-05,
      4,
      0.00018974379758112287,
      -0.006463824839773587,
      0.00010503174313296733
     ],
     [
      1250000,
      0.12032050079836831,
      8.479153134399268e-05,
      8,
      0.0002398266672021157,
      -0.0025893628478328486,
      0.0002235198604915931
     ],
     [
      625000,
      0.1264830952324022,
      0.0001509589716189925,
      16,
      0.00060383588647597,
      0.0035720430229352097,
      0.00017918909300813525
     ],
     [
      312500,
      0.13623572349483168,
      0.0001461427752881578,
      32,
      0.0008267083794214255,
      0.013322867264824468,
      0.00016475228091652314
     ],
     [
      156250,
      0.15163640794021804,
      0.00018267997338106674,
      64,
      0.001461439787048534,
      0.02872158549247747,
      0.00020031198476194224
     ]
    ],
    "ncells": 82053
   },
   "4": {
    "k": 0.4960599020609173,
    "lam": [
     6.3630773,
     10.0156807,
     15.8563441
    ],
    "N": 10000000,
    "exact": 0.11590895047980321,
    "IG_exact": 0.12857821806090647,
    "grass_full": 0.12098247020487207,
    "plugin_full": 0.13229206835235363,
    "bias_full": 0.005073519725068865,
    "bias_plugin": 0.016383117872550423,
    "se_full": 2.2699626081486303e-06,
    "extrap2": {
     "I_inf": 0.1178872875330789,
     "se": 5.236152684369239e-06,
     "coef": [
      0.1178872875330789,
      31892.06206530337,
      -3088139360.4189982
     ],
     "chi2": 15097.288380299651,
     "dof": 4
    },
    "bias_extrap2": 0.001978337053275686,
    "extrap1": {
     "I_inf": 0.11797308237560233,
     "se": 5.113664117567393e-06,
     "coef": [
      0.11797308237560233,
      30782.02861808579
     ],
     "chi2": 17529.51056218748,
     "dof": 3
    },
    "bias_extrap1": 0.002064131895799126,
    "IG_pc": 0.12888310072176332,
    "IG_slope": 0.12855583209228724,
    "blocks": [
     [
      10000000,
      0.12098247020487207,
      NaN,
      1,
      NaN,
      -0.007900630516891244,
      NaN
     ],
     [
      5000000,
      0.12427802221453055,
      3.2102119065235968e-06,
      2,
      4.5399252162972615e-06,
      -0.004605435423109885,
      2.7476295299713734e-05
     ],
     [
      2500000,
      0.1295974471089245,
      0.00013904779674280408,
      4,
      0.00027809559348560816,
      0.000714205872737711,
      0.00017165303171026117
     ],
     [
      1250000,
      0.13821755428718185,
      0.00018439319428947923,
      8,
      0.0005215427123469574,
      0.009334141443395866,
      0.00017872471671815935
     ],
     [
      625000,
      0.1516913864181682,
      0.00013184075655149778,
      16,
      0.0005273630262059911,
      0.022807819052742928,
      0.00022157193048043836
     ],
     [
      312500,
      0.17199735499215307,
      0.00020395994000316851,
      32,
      0.0011537716533331348,
      0.04311236410406076,
      0.00024989069196072283
     ],
     [
      156250,
      0.20212266033169374,
      0.00023165101769226438,
      64,
      0.001853208141538115,
      0.07323132338774105,
      0.0002731434282297076
     ]
    ],
    "ncells": 170287
   },
   "5": {
    "k": 0.4117107953787921,
    "lam": [
     10.0156807,
     15.8563441,
     25.2294779
    ],
    "N": 10000000,
    "exact": 0.11819253773817173,
    "IG_exact": 0.13177129712409688,
    "grass_full": 0.12993742942338216,
    "plugin_full": 0.15286380785193998,
    "bias_full": 0.011744891685210423,
    "bias_plugin": 0.03467127011376825,
    "se_full": 6.878907643502511e-06,
    "extrap2": {
     "I_inf": 0.12438350860575202,
     "se": 1.2975411199770552e-05,
     "coef": [
      0.12438350860575202,
      61137.76191531407,
      -5941924499.952015
     ],
     "chi2": 36811.246755679625,
     "dof": 4
    },
    "bias_extrap2": 0.006190970867580289,
    "extrap1": {
     "I_inf": 0.12412634525081154,
     "se": 1.3566437126103433e-05,
     "coef": [
      0.12412634525081154,
      62165.55776963699
     ],
     "chi2": 29673.76906461552,
     "dof": 3
    },
    "bias_extrap1": 0.005933807512639805,
    "IG_pc": 0.13184036091276446,
    "IG_slope": 0.13175320246320088,
    "blocks": [
     [
      10000000,
      0.12993742942338216,
      NaN,
      1,
      NaN,
      -0.001902931489382309,
      NaN
     ],
     [
      5000000,
      0.1374358765266095,
      9.7282444837532e-06,
      2,
      1.3757815287005025e-05,
      0.005595534880981079,
      2.459148430128399e-05
     ],
     [
      2500000,
      0.14907061317540338,
      0.00020944588054368882,
      4,
      0.00041889176108737765,
      0.01722996443466516,
      0.00014133407033370426
     ],
     [
      1250000,
      0.1665649878323774,
      0.00022638675572766732,
      8,
      0.0006403184405834242,
      0.03472341414681235,
      0.0002585307855822987
     ],
     [
      625000,
      0.19267468950488564,
      0.00023680627716506287,
      16,
      0.0009472251086602515,
      0.06083239624071417,
      0.0002771872777923859
     ],
     [
      312500,
      0.23055195741251222,
      0.0002395918954037564,
      32,
      0.0013553364316586734,
      0.0987096329882091,
      0.0002593450039118629
     ],
     [
      156250,
      0.2832554590974392,
      0.0002871762989093027,
      64,
      0.0022974103912744214,
      0.15141159508175728,
      0.0002894403612734826
     ]
    ],
    "ncells": 328159
   }
  },
  "2": {
   "0": {
    "k": 0.7587117599386548,
    "lam": [
     0.5092494,
     0.7002978,
     1.0082938
    ],
    "N": 10000000,
    "exact": 0.04554208442093784,
    "IG_exact": 0.05587575578840397,
    "grass_full": 0.04561149122663366,
    "plugin_full": 0.04574976762365157,
    "bias_full": 6.940680569582358e-05,
    "bias_plugin": 0.00020768320271373486,
    "se_full": 6.857939809974629e-05,
    "extrap2": {
     "I_inf": 0.04559288158587271,
     "se": 5.747677803561816e-05,
     "coef": [
      0.04559288158587271,
      225.44787398758675,
      -9476409.116791302
     ],
     "chi2": 0.018022615736939935,
     "dof": 4
    },
    "bias_extrap2": 5.0797164934876515e-05,
    "extrap1": {
     "I_inf": 0.045594406494738254,
     "se": 5.9572989186756837e-05,
     "coef": [
      0.045594406494738254,
      212.47542984582174
     ],
     "chi2": 0.025651104359813316,
     "dof": 3
    },
    "bias_extrap1": 5.2322073800417646e-05,
    "IG_pc": 0.05598633209373896,
    "IG_slope": 0.05579249146816281,
    "blocks": [
     [
      10000000,
      0.04561149122663366,
      NaN,
      1,
      NaN,
      -0.0103748408671053,
      NaN
     ],
     [
      5000000,
      0.045638301293429606,
      9.698591489204488e-05,
      2,
      0.0001371587961994926,
      -0.010348162984050873,
      0.00011645526552897868
     ],
     [
      2500000,
      0.04569115391159029,
      0.0001783661474870276,
      4,
      0.0003567322949740552,
      -0.010296188943182266,
      0.00012050745781301173
     ],
     [
      1250000,
      0.04578207731156669,
      0.00014470434239655274,
      8,
      0.0004092856871029699,
      -0.01020441272509634,
      9.77451716518855e-05
     ],
     [
      625000,
      0.04592920581889637,
      0.00010390261264458325,
      16,
      0.000415610450578333,
      -0.01005846803666209,
      9.698202725189313e-05
     ],
     [
      312500,
      0.04621345621934553,
      0.00010729617813527229,
      32,
      0.0006069588412388065,
      -0.009776906103888467,
      0.00011219696879679662
     ],
     [
      156250,
      0.04664837254851156,
      0.0001042948246716055,
      64,
      0.000834358597372844,
      -0.009344851675538841,
      0.00010564787784954802
     ]
    ],
    "ncells": 2717
   },
   "1": {
    "k": 0.5314695097311174,
    "lam": [
     0.7002978,
     1.0082938,
     1.5023242
    ],
    "N": 10000000,
    "exact": 0.06620601419663144,
    "IG_exact": 0.08384760305250705,
    "grass_full": 0.06631159778484452,
    "plugin_full": 0.06669117452674689,
    "bias_full": 0.00010558358821308178,
    "bias_plugin": 0.00048516033011544724,
    "se_full": 5.892004256752737e-05,
    "extrap2": {
     "I_inf": 0.06627320124592023,
     "se": 4.586544556165364e-05,
     "coef": [
      0.06627320124592023,
      620.2544357974186,
      -28437510.349169906
     ],
     "chi2": 0.4533818609282236,
     "dof": 4
    },
    "bias_extrap2": 6.71870492887916e-05,
    "extrap1": {
     "I_inf": 0.06627421146184707,
     "se": 4.8779876886625806e-05,
     "coef": [
      0.06627421146184707,
      599.3845556291366
     ],
     "chi2": 0.46348047653075936,
     "dof": 3
    },
    "bias_extrap1": 6.819726521563318e-05,
    "IG_pc": 0.08362764028311297,
    "IG_slope": 0.08388256877614989,
    "blocks": [
     [
      10000000,
      0.06631159778484452,
      NaN,
      1,
      NaN,
      -0.017316042498268444,
      NaN
     ],
     [
      5000000,
      0.0663959614557621,
      8.332552329459729e-05,
      2,
      0.00011784008513505476,
      -0.01723184893226129,
      7.339025621623528e-05
     ],
     [
      2500000,
      0.0665473649273749,
      6.900194326408452e-05,
      4,
      0.00013800388652816903,
      -0.01708098672625435,
      0.00010089774292197962
     ],
     [
      1250000,
      0.06677446063342751,
      0.0001322426733490671,
      8,
      0.0003740387643494515,
      -0.016854130890914976,
      0.00014045773284897492
     ],
     [
      625000,
      0.06720406548078262,
      0.00012152935431525753,
      16,
      0.00048611741726103014,
      -0.016427482619926895,
      0.00015982335880244012
     ],
     [
      312500,
      0.06794155287383175,
      0.00010610424546029312,
      32,
      0.0006002162518212418,
      -0.01569130150194107,
      0.00015340451997029978
     ],
     [
      156250,
      0.06908525615910643,
      0.0001241186497972612,
      64,
      0.0009929491983780897,
      -0.014553314159658496,
      0.00014820882090443808
     ]
    ],
    "ncells": 6755
   },
   "2": {
    "k": 0.40827163624367485,
    "lam": [
     1.0082938,
     1.5023242,
     2.2901354
    ],
    "N": 10000000,
    "exact": 0.0808436654512949,
    "IG_exact": 0.10432702087532705,
    "grass_full": 0.08122656241275017,
    "plugin_full": 0.08215105942088918,
    "bias_full": 0.0003828969614552702,
    "bias_plugin": 0.0013073939695942838,
    "se_full": 0.0001227275639624412,
    "extrap2": {
     "I_inf": 0.0812086480693038,
     "se": 8.208141381558868e-05,
     "coef": [
      0.0812086480693038,
      1522.7007864660043,
      -73783813.87845564
     ],
     "chi2": 2.8902621707905385,
     "dof": 4
    },
    "bias_extrap2": 0.00036498261800889387,
    "extrap1": {
     "I_inf": 0.08118370380405479,
     "se": 9.140867595733086e-05,
     "coef": [
      0.08118370380405479,
      1511.3649702291107
     ],
     "chi2": 2.1270308477782582,
     "dof": 3
    },
    "bias_extrap1": 0.0003400383527598916,
    "IG_pc": 0.10462623796598752,
    "IG_slope": 0.10429178875879283,
    "blocks": [
     [
      10000000,
      0.08122656241275017,
      NaN,
      1,
      NaN,
      -0.023399675553237353,
      NaN
     ],
     [
      5000000,
      0.08146431757204375,
      0.00017356298543269585,
      2,
      0.00024545512792488244,
      -0.023162308939751693,
      0.0002759316339030274
     ],
     [
      2500000,
      0.08185146836515811,
      0.00012401671006876977,
      4,
      0.00024803342013753955,
      -0.02277559410067856,
      0.00022045884627465247
     ],
     [
      1250000,
      0.08245873672533577,
      8.770939591656362e-05,
      8,
      0.0002480796345055113,
      -0.022168428513512604,
      0.0001841017903161495
     ],
     [
      625000,
      0.08349548397319839,
      0.00014928857357545913,
      16,
      0.0005971542943018365,
      -0.02113289320790975,
      0.00022161728772207204
     ],
     [
      312500,
      0.08522522687692419,
      0.00013174940201366562,
      32,
      0.0007452871646490844,
      -0.01940255624395265,
      0.00021465925390710405
     ],
     [
      156250,
      0.08796081339303312,
      0.00015771149242612467,
      64,
      0.0012616919394089973,
      -0.016670687922745522,
      0.00020865788855392575
     ]
    ],
    "ncells": 15558
   },
   "3": {
    "k": 0.3302369602850096,
    "lam": [
     1.5023242,
     2.2901354,
     3.5498006
    ],
    "N": 10000000,
    "exact": 0.0900560205544628,
    "IG_exact": 0.11763787842953652,
    "grass_full": 0.09079130259582335,
    "plugin_full": 0.0928983367778562,
    "bias_full": 0.0007352820413605576,
    "bias_plugin": 0.0028423162233933985,
    "se_full": 3.589393761934107e-05,
    "extrap2": {
     "I_inf": 0.09049738976582648,
     "se": 3.310208527515509e-05,
     "coef": [
      0.09049738976582648,
      3796.242909958627,
      -208706310.49407455
     ],
     "chi2": 31.326450520372838,
     "dof": 4
    },
    "bias_extrap2": 0.00044136921136368745,
    "extrap1": {
     "I_inf": 0.0904900558956024,
     "se": 3.4383035204449794e-05,
     "coef": [
      0.0904900558956024,
      3754.102785898083
     ],
     "chi2": 21.69333855944067,
     "dof": 3
    },
    "bias_extrap1": 0.00043403534113960196,
    "IG_pc": 0.11765503708710898,
    "IG_slope": 0.11768921213007338,
    "blocks": [
     [
      10000000,
      0.09079130259582335,
      NaN,
      1,
      NaN,
      -0.026863734491285624,
      NaN
     ],
     [
      5000000,
      0.09135136540479838,
      5.076169338824599e-05,
      2,
      7.178787523868214e-05,
      -0.026304678215627417,
      0.00043304232651861224
     ],
     [
      2500000,
      0.09231396562047411,
      0.00016338561798075882,
      4,
      0.00032677123596151764,
      -0.025342493112289637,
      0.00028890248566447495
     ],
     [
      1250000,
      0.09386820096618687,
      0.00015923120476874975,
      8,
      0.00045037385867394673,
      -0.023787394344218275,
      0.0002752586115466017
     ],
     [
      625000,
      0.09622932232440629,
      0.00014818531769270619,
      16,
      0.0005927412707708247,
      -0.021426704997865635,
      0.00027198686101361365
     ],
     [
      312500,
      0.10012490965664794,
      0.000144365507037307,
      32,
      0.0008166546319641123,
      -0.01753482440559781,
      0.00022688940929661272
     ],
     [
      156250,
      0.10632905752549518,
      0.00015114834786758224,
      64,
      0.001209186782940658,
      -0.011332745573380659,
      0.00022148604193552413
     ]
    ],
    "ncells": 33905
   },
   "4": {
    "k": 0.27536728351729817,
    "lam": [
     2.2901354,
     3.5498006,
     5.5691837
    ],
    "N": 10000000,
    "exact": 0.09514120884791477,
    "IG_exact": 0.12551927862340226,
    "grass_full": 0.09709124553487491,
    "plugin_full": 0.10160949924757201,
    "bias_full": 0.0019500366869601438,
    "bias_plugin": 0.006468290399657239,
    "se_full": 0.00012249751092231273,
    "extrap2": {
     "I_inf": 0.09689924853408358,
     "se": 9.000397692253284e-05,
     "coef": [
      0.09689924853408358,
      7999.843768963154,
      -465570950.2919395
     ],
     "chi2": 84.49844024840218,
     "dof": 4
    },
    "bias_extrap2": 0.0017580396861688052,
    "extrap1": {
     "I_inf": 0.0967809348791171,
     "se": 9.59045386692884e-05,
     "coef": [
      0.0967809348791171,
      7865.391336336622
     ],
     "chi2": 49.86493054058427,
     "dof": 3
    },
    "bias_extrap1": 0.0016397260312023265,
    "IG_pc": 0.12497425294102614,
    "IG_slope": 0.12558402764772503,
    "blocks": [
     [
      10000000,
      0.09709124553487491,
      NaN,
      1,
      NaN,
      -0.027883007406151225,
      NaN
     ],
     [
      5000000,
      0.0983564768239491,
      0.000173237641303281,
      2,
      0.00024499502184462547,
      -0.026618700002657238,
      0.0005155360456014432
     ],
     [
      2500000,
      0.10041225465816472,
      0.00014557603313702732,
      4,
      0.00029115206627405464,
      -0.02456390007880205,
      0.00045245783651269377
     ],
     [
      1250000,
      0.10379329626563649,
      0.00016963467937968307,
      8,
      0.00047979932845511883,
      -0.021182584583297998,
      0.00037062461096442
     ],
     [
      625000,
      0.10901956361347509,
      0.00014586739907293297,
      16,
      0.0005834695962917319,
      -0.01595537770825098,
      0.00031430143670504985
     ],
     [
      312500,
      0.11717693462727513,
      0.00013283503161388036,
      32,
      0.0007514284130664339,
      -0.007803229399099423,
      0.0002762926992236254
     ],
     [
      156250,
      0.12921199803612077,
      0.0001769523301743365,
      64,
      0.001415618641394692,
      0.004224214869843966,
      0.0002944293399715332
     ]
    ],
    "ncells": 69863
   },
   "5": {
    "k": 0.23394128992536248,
    "lam": [
     3.5498006,
     5.5691837,
     8.8157069
    ],
    "N": 10000000,
    "exact": 0.09748794464382278,
    "IG_exact": 0.12995328164605982,
    "grass_full": 0.10173591823715533,
    "plugin_full": 0.11089290559273657,
    "bias_full": 0.004247973593332552,
    "bias_plugin": 0.013404960948913788,
    "se_full": 7.403161375467581e-05,
    "extrap2": {
     "I_inf": 0.1015006470272968,
     "se": 5.3477707407958014e-05,
     "coef": [
      0.1015006470272968,
      17860.013297320056,
      -1281706228.247773
     ],
     "chi2": 1052.4349443383605,
     "dof": 4
    },
    "bias_extrap2": 0.004012702383474023,
    "extrap1": {
     "I_inf": 0.10138797933560881,
     "se": 5.6579918102841935e-05,
     "coef": [
      0.10138797933560881,
      17542.23768078763
     ],
     "chi2": 865.7672214281085,
     "dof": 3
    },
    "bias_extrap1": 0.003900034691786028,
    "IG_pc": 0.12986329469076802,
    "IG_slope": 0.12989828037755008,
    "blocks": [
     [
      10000000,
      0.10173591823715533,
      NaN,
      1,
      NaN,
      -0.028127376453612685,
      NaN
     ],
     [
      5000000,
      0.10461320319419354,
      0.00010469651221622911,
      2,
      0.00014806322750935164,
      -0.02525051367516848,
      0.0002805437693377544
     ],
     [
      2500000,
      0.10908591789504873,
      4.6579665393398816e-05,
      4,
      9.315933078679763e-05,
      -0.020778013343606835,
      0.00034016039260613727
     ],
     [
      1250000,
      0.11616771845756646,
      0.00011595162565209113,
      8,
      0.0003279607231527907,
      -0.013698621353351918,
      0.00031800112351647926
     ],
     [
      625000,
      0.1266671179185942,
      0.0001790817006139548,
      16,
      0.0007163268024558192,
      -0.00320864925925261,
      0.00041986765818981833
     ],
     [
      312500,
      0.14205916962417062,
      0.0002031268646242382,
      32,
      0.0011490590673356854,
      0.012183138598026222,
      0.0003746383777008017
     ],
     [
      156250,
      0.16405057406919143,
      0.0001989219188408209,
      64,
      0.0015913753507265673,
      0.03416311326752214,
      0.00036917682887614093
     ]
    ],
    "ncells": 136072
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A19cap.json <==
{
 "config": "A19cap",
 "meta": {
  "abar": 0.19099,
  "rho": 0.01,
  "R": 2.0,
  "ymax": 8.0,
  "cuts": [
   0.0,
   0.1,
   0.3
  ],
  "toy": 0,
  "nev": 10000000,
  "h": 0.5,
  "nbins": 16,
  "chunk": 250000,
  "nchunks": 40,
  "r0": 1.0,
  "rate_r0": 1.7225397759552608
 },
 "variants": {
  "0": {
   "cut": 0.0,
   "N": 10000000,
   "window_means": [
    2.582901,
    5.0423855,
    9.0517615,
    15.4432046,
    25.480402,
    41.0883552,
    65.159236,
    102.085332
   ],
   "Nbar": [
    1.0,
    3.582901,
    8.6252865,
    17.677048,
    33.1202526,
    58.6006546,
    99.68900980000001,
    164.84824580000003,
    266.9335778
   ],
   "rate_eff": [
    1.2761728074638343,
    0.8785253722932079,
    0.7175688951859004,
    0.6278778813566265,
    0.5706009108694706,
    0.5313095710245882,
    0.5029698900785347,
    0.481974526894485
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      2.582901,
      5.0423855,
      9.0517615
     ],
     "ratio_l1l3_l22": 0.9195360756818471,
     "rate_triple": 0.6270230969013404,
     "F": {
      "11": 0.4474070595293247,
      "12": 0.4094164153749684,
      "13": 0.3733243885753712,
      "22": 0.4426566790565789,
      "23": 0.4226075794525106,
      "33": 0.4379651815095573
     },
     "F_se": {
      "11": 0.00045492123867363685,
      "12": 0.00032639230122010176,
      "13": 0.0003022203782366348,
      "22": 0.0003571825713929602,
      "23": 0.00029171388329604,
      "33": 0.0003122719366220891
     },
     "T": {
      "111": 0.41259054875136114,
      "112": 0.3794714657038197,
      "113": 0.3486988943215421,
      "122": 0.376867514275983,
      "123": 0.35369094894440023,
      "133": 0.3438969307061233,
      "222": 0.419194711389276,
      "223": 0.40410554973918894,
      "233": 0.40459229064497537,
      "333": 0.4253027902275671
     },
     "T_se": {
      "111": 0.0016367525700184927,
      "112": 0.001150528330459527,
      "113": 0.0010586466051483142,
      "122": 0.001058777753178558,
      "123": 0.0009116469979694946,
      "133": 0.0009276373741775361,
      "222": 0.001267869177594287,
      "223": 0.0010464609530454931,
      "233": 0.00100044796236047,
      "333": 0.0011094618289321221
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.03609202679959722,
       "se": 0.00020370308283753085,
       "z": 177.1795806761719
      },
      "F23-F13": {
       "value": 0.04928319087713939,
       "se": 0.00023331604538225027,
       "z": 211.2293254259343
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.04268760883836831,
       "se": 0.00018066596736789729,
       "z": 236.27919225894843
      },
      "F11-F13": {
       "value": 0.07408267095395349,
       "se": 0.0003284677952287282,
       "z": 225.5401352280704
      },
      "F22-F13": {
       "value": 0.0693322904812077,
       "se": 0.0003289033224554296,
       "z": 210.7983889113892
      },
      "F33-F13": {
       "value": 0.06464079293418612,
       "se": 0.00024149194378119776,
       "z": 267.67266817295365
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.04089351223087023,
       "se": 0.0001109191943628404,
       "z": 368.6784101325043
      },
      "T123-2F12F23": {
       "value": 0.0076459883649221405,
       "se": 0.0005964668344095342,
       "z": 12.818798839823513
      }
     },
     "tests": {
      "kappa2_tot": 0.42003843037917865,
      "W_order2_nm": 338308.978950711,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 64268.120504772465,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 63212.26014570584,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 314347.7168594491,
      "p_within2_nm": 0.0,
      "W_order3_nm": 76527.33092502762,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 5714.687376954187,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 224.75700045354444,
      "p_gamma123_nm": 8.29487156300768e-51,
      "W_joint_nm": 379915.55321888346,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 251.42048473763197,
      "z_gamma_nm": 75.59555130399002,
      "z_gamma123_nm": 14.99189782694454,
      "kappa2_nm": 0.42003843037917854,
      "kappa3_nm": 0.3882870174048376,
      "gamma_ratio_nm": 1.100385402298944,
      "W_order2_src": 336972.2319120838,
      "p_order2_src": 0.0,
      "W_cross2_src": 61686.45275434675,
      "p_cross2_src": 0.0,
      "W_adj2_src": 60801.10794006518,
      "p_adj2_src": 0.0,
      "W_within2_src": 312431.17103374284,
      "p_within2_src": 0.0,
      "W_order3_src": 69318.69570984117,
      "p_order3_src": 0.0,
      "W_gamma_src": 3622.858528192116,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 147.5321928475607,
      "p_gamma123_src": 6.003335272057817e-34,
      "W_joint_src": 379081.3061796403,
      "p_joint_src": 0.0,
      "z_adj2_src": 246.57880675367292,
      "z_gamma_src": 60.19018631132584,
      "z_gamma123_src": 12.146283087741727,
      "kappa2_src": 0.42003843037917843,
      "kappa3_src": 0.38828701740483834,
      "gamma_ratio_src": 1.1003854022989468,
      "W_order2_emp": 200018.78166621545,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 56200.40071365807,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 55827.85669454113,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 186619.69642203412,
      "p_within2_emp": 0.0,
      "W_order3_emp": 33160.97192144944,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 622.113702181567,
      "p_gamma_emp": 2.5943936902656814e-137,
      "W_gamma123_emp": 164.32160369586066,
      "p_gamma123_emp": 1.286784900779677e-37,
      "W_joint_emp": 238573.305717893,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 236.27919225894843,
      "z_gamma_emp": 24.94220724357744,
      "z_gamma123_emp": 12.818798839823513,
      "kappa2_emp": 0.4145197185099376,
      "kappa3_emp": 0.35806931198058434,
      "gamma_ratio_emp": 1.0419496113010174
     },
     "k_hat": 2.380734541592483,
     "kappa2_tot": 0.42003843037917865,
     "k_reg": 2.7286842007815437,
     "k_reg_each": [
      2.851889127669846,
      2.6054792738932417
     ],
     "gauss": {
      "cov": [
       [
        5.567722980886207,
        5.33223278297349,
        8.72825184278998
       ],
       [
        5.33223278297349,
        16.29722159984335,
        19.28885609196438
       ],
       [
        8.72825184278998,
        19.28885609196438,
        44.93617434113328
       ]
      ],
      "c1": 0.3271866158477432,
      "c3": 1.1835671481665184,
      "rho_pc": 0.2629327079701339,
      "IG_pc": 0.03581976159829912,
      "IG_slope": 0.07171910444968536,
      "rho_slope": 0.36554844719012647
     },
     "cmi_full_grass": 0.036261317762713574,
     "cmi_full_plugin": 0.03760693969736817,
     "ncells": 23587,
     "cmi_blocks": [
      [
       10000000,
       0.036261317762713574,
       NaN,
       1,
       NaN,
       0.00044155616441445694,
       NaN
      ],
      [
       5000000,
       0.03652019465353895,
       1.9844857016337866e-05,
       2,
       2.8064865935859887e-05,
       0.0007004217659290699,
       4.0470981624018965e-05
      ],
      [
       2500000,
       0.03704123174044738,
       5.146420298160245e-05,
       4,
       0.0001029284059632049,
       0.001221391809733234,
       4.7646350274379106e-05
      ],
      [
       1250000,
       0.037830301805162336,
       8.388851099281843e-05,
       8,
       0.00023727253994665663,
       0.002010379342474543,
       9.047514334658252e-05
      ],
      [
       625000,
       0.03941587608276231,
       7.446818950754198e-05,
       16,
       0.0002978727580301679,
       0.0035950668407894915,
       8.719037622268972e-05
      ],
      [
       312500,
       0.041999302151793816,
       8.913903492140171e-05,
       32,
       0.000504246528490781,
       0.006177487791081545,
       9.903685579164917e-05
      ],
      [
       156250,
       0.04648562142881062,
       0.0001082759903017863,
       64,
       0.0008662079224142904,
       0.010662436265187206,
       0.00011188920088009496
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03606141051952286,
      "se": 1.3710964951733593e-05,
      "coef": [
       0.03606141051952286,
       2204.1182784433336,
       -91231969.84916614
      ],
      "chi2": 13.580730696449082,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03606553708359057,
      "se": 1.4000765743071324e-05,
      "coef": [
       0.03606553708359057,
       2149.2870429121886
      ],
      "chi2": 10.207548471258928,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09221326039638625,
      "IG": 0.09896963664649147,
      "norm_deficit": 1.2989609388114332e-14,
      "c1": 0.4274637889290579,
      "c3": 1.4980443568190078,
      "nb": 220,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.07362750300063495,
      "IG": 0.0764744480203809,
      "norm_deficit": 1.4432899320127035e-15,
      "c1": 0.34795355396756994,
      "c3": 1.2194012018237717,
      "nb": 117,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 15.9546537399292
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      5.0423855,
      9.0517615,
      15.4432046
     ],
     "ratio_l1l3_l22": 0.9504018338312017,
     "rate_triple": 0.5596448956381809,
     "F": {
      "11": 0.4426566790565789,
      "12": 0.4226075794525106,
      "13": 0.402510534074751,
      "22": 0.4379651815095573,
      "23": 0.4284770216187941,
      "33": 0.4386494540294634
     },
     "F_se": {
      "11": 0.0003571825713929602,
      "12": 0.00029171388329604,
      "13": 0.0002812923186059857,
      "22": 0.0003122719366220891,
      "23": 0.0002773009861436648,
      "33": 0.00029199701367966884
     },
     "T": {
      "111": 0.419194711389276,
      "112": 0.40410554973918894,
      "113": 0.3886106201207963,
      "122": 0.40459229064497537,
      "123": 0.3942911129355194,
      "133": 0.3918734720340815,
      "222": 0.4253027902275671,
      "223": 0.4206563873860797,
      "233": 0.4246807147583942,
      "333": 0.43920482486608914
     },
     "T_se": {
      "111": 0.001267869177594287,
      "112": 0.0010464609530454931,
      "113": 0.0010099446658863186,
      "122": 0.00100044796236047,
      "123": 0.000927001568764882,
      "133": 0.0009462498804348079,
      "222": 0.0011094618289321221,
      "223": 0.0009948621636711266,
      "233": 0.0009759623344172247,
      "333": 0.0010484168043850461
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.02009704537775958,
       "se": 0.00013640734844324473,
       "z": 147.3311050109694
      },
      "F23-F13": {
       "value": 0.02596648754404307,
       "se": 0.00016361675995385711,
       "z": 158.70310322344784
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.023031766460901326,
       "se": 0.00012480172976645333,
       "z": 184.5468528681584
      },
      "F11-F13": {
       "value": 0.04014614498182789,
       "se": 0.00020109955188071687,
       "z": 199.63318966339995
      },
      "F22-F13": {
       "value": 0.03545464743480631,
       "se": 0.00023486132271461867,
       "z": 150.95992403094593
      },
      "F33-F13": {
       "value": 0.03613891995471241,
       "se": 0.00016815463597782656,
       "z": 214.91479996708395
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.021892059816514653,
       "se": 5.8917226190605476e-05,
       "z": 371.5731583440601
      },
      "T123-2F12F23": {
       "value": 0.03213583902084016,
       "se": 0.0005959760796572054,
       "z": 53.92135711105068
      }
     },
     "tests": {
      "kappa2_tot": 0.42731265226275905,
      "W_order2_nm": 341727.00456938,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 38979.211138788996,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 38949.4609421911,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 315047.51613694103,
      "p_within2_nm": 0.0,
      "W_order3_nm": 69831.4890012063,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 11616.807551215465,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 4760.541323167188,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 399259.511072167,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 197.35617786679774,
      "z_gamma_nm": 107.781294996931,
      "z_gamma123_nm": 68.99667617477807,
      "kappa2_nm": 0.42731265226275894,
      "kappa3_nm": 0.4134078924266543,
      "gamma_ratio_nm": 1.1320282473828793,
      "W_order2_src": 340844.4884402106,
      "p_order2_src": 0.0,
      "W_cross2_src": 36676.53780503759,
      "p_cross2_src": 0.0,
      "W_adj2_src": 36661.94245136879,
      "p_adj2_src": 0.0,
      "W_within2_src": 313689.08892723126,
      "p_within2_src": 0.0,
      "W_order3_src": 61726.80225799244,
      "p_order3_src": 0.0,
      "W_gamma_src": 6627.007796041203,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 2770.297822749113,
      "p_gamma123_src": 0.0,
      "W_joint_src": 395767.903416087,
      "p_joint_src": 0.0,
      "z_adj2_src": 191.47308544902282,
      "z_gamma_src": 81.40643583919642,
      "z_gamma123_src": 52.63361875027323,
      "kappa2_src": 0.42731265226275983,
      "kappa3_src": 0.41340789242665477,
      "gamma_ratio_src": 1.1320282473828758,
      "W_order2_emp": 197458.06081564975,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 34058.55096473896,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 34057.5409035417,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 182897.63729919097,
      "p_within2_emp": 0.0,
      "W_order3_emp": 30461.89299115329,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 2860.1095042940265,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2907.5127526974557,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 242006.7814955554,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 184.5468528681584,
      "z_gamma_emp": 53.47999162578493,
      "z_gamma123_emp": 53.92135711105068,
      "kappa2_emp": 0.42525235283570284,
      "kappa3_emp": 0.3932193206704263,
      "gamma_ratio_emp": 1.087204903781262
     },
     "k_hat": 2.340206859555119,
     "kappa2_tot": 0.42731265226275905,
     "k_reg": 2.6147461105764265,
     "k_reg_each": [
      2.69520331962954,
      2.534288901523313
     ],
     "gauss": {
      "cov": [
       [
        16.29722159984335,
        19.28885609196438,
        31.34373628607136
       ],
       [
        19.28885609196438,
        44.93617434113328,
        59.896039654734366
       ],
       [
        31.34373628607136,
        59.896039654734366,
        120.05785148767802
       ]
      ],
      "c1": 0.4292500724590593,
      "c3": 1.3329136387987364,
      "rho_pc": 0.3137029994934535,
      "IG_pc": 0.051797466436848,
      "IG_slope": 0.09412676551467869,
      "rho_slope": 0.41424068568694994
     },
     "cmi_full_grass": 0.05277064678250909,
     "cmi_full_plugin": 0.05633387518270183,
     "ncells": 59169,
     "cmi_blocks": [
      [
       10000000,
       0.05277064678250909,
       NaN,
       1,
       NaN,
       0.0009731803456610871,
       NaN
      ],
      [
       5000000,
       0.05358025896314089,
       5.636587338919696e-05,
       2,
       7.971338260200708e-05,
       0.0017828406738751232,
       8.889496721913719e-05
      ],
      [
       2500000,
       0.05489205185872459,
       0.00011160405683244654,
       4,
       0.00022320811366489308,
       0.0030946580406771527,
       0.00010289904173529864
      ],
      [
       1250000,
       0.057320138759274775,
       9.405904399302938e-05,
       8,
       0.0002660391513575795,
       0.005522912593301481,
       0.00010092971915717313
      ],
      [
       625000,
       0.06128016168553474,
       7.71235192339755e-05,
       16,
       0.000308494076935902,
       0.00948273301931335,
       0.00010520161514992312
      ],
      [
       312500,
       0.06824961768317833,
       0.0001222547403939959,
       32,
       0.0006915772477183635,
       0.016451024176314777,
       0.00011596700831721317
      ],
      [
       156250,
       0.07971672395916465,
       0.00013835800007631907,
       64,
       0.0011068640006105526,
       0.027915532386656096,
       0.0001318134339569065
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05229914819749981,
      "se": 3.512084993459043e-05,
      "coef": [
       0.05229914819749981,
       6001.242915445602,
       -271310345.5644098
      ],
      "chi2": 51.41458380408315,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.052323730715144644,
      "se": 3.525097973940913e-05,
      "coef": [
       0.052323730715144644,
       5708.062920306829
      ],
      "chi2": 46.475196739000424,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.1075667667133436,
      "IG": 0.11304480393331796,
      "norm_deficit": 1.1879386363489175e-14,
      "c1": 0.501641975886515,
      "c3": 1.5363679888345938,
      "nb": 374,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0946778636413451,
      "IG": 0.09713824972525016,
      "norm_deficit": 4.6629367034256575e-15,
      "c1": 0.4426263610336183,
      "c3": 1.3556221464613594,
      "nb": 195,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 17.911841869354248
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      9.0517615,
      15.4432046,
      25.480402
     ],
     "ratio_l1l3_l22": 0.9670847333117364,
     "rate_triple": 0.5174751140019176,
     "F": {
      "11": 0.4379651815095573,
      "12": 0.4284770216187941,
      "13": 0.4180237512479408,
      "22": 0.4386494540294634,
      "23": 0.43485195498379636,
      "33": 0.44255917685768287
     },
     "F_se": {
      "11": 0.0003122719366220891,
      "12": 0.0002773009861436648,
      "13": 0.0002729234984392616,
      "22": 0.00029199701367966884,
      "23": 0.0002727732409934738,
      "33": 0.00028368888797469945
     },
     "T": {
      "111": 0.4253027902275671,
      "112": 0.4206563873860797,
      "113": 0.41389685571036705,
      "122": 0.4246807147583942,
      "123": 0.4211508225210705,
      "133": 0.42259511580616294,
      "222": 0.43920482486608914,
      "223": 0.43926089578817906,
      "233": 0.4447108727650148,
      "333": 0.4562611610945921
     },
     "T_se": {
      "111": 0.0011094618289321221,
      "112": 0.0009948621636711266,
      "113": 0.0009811891621506084,
      "122": 0.0009759623344172247,
      "123": 0.00093993579597299,
      "133": 0.0009580223191999845,
      "222": 0.0010484168043850461,
      "223": 0.0009881212521378074,
      "233": 0.0009836434888934084,
      "333": 0.001035900321663351
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.010453270370853307,
       "se": 9.836090921506167e-05,
       "z": 106.27464156515376
      },
      "F23-F13": {
       "value": 0.016828203735855585,
       "se": 0.00012151220705715617,
       "z": 138.48982043376134
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.013640737053354446,
       "se": 9.164637265630147e-05,
       "z": 148.84099237086966
      },
      "F11-F13": {
       "value": 0.019941430261616544,
       "se": 0.00013638406480496486,
       "z": 146.21525095423468
      },
      "F22-F13": {
       "value": 0.020625702781522648,
       "se": 0.0001766299164779527,
       "z": 116.77355225436678
      },
      "F33-F13": {
       "value": 0.02453542560974209,
       "se": 0.0001247813178033152,
       "z": 196.62739616531144
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.012607028182057445,
       "se": 3.368642731892369e-05,
       "z": 374.2465196056965
      },
      "T123-2F12F23": {
       "value": 0.048502681487936516,
       "se": 0.0005963001218354153,
       "z": 81.33937879912716
      }
     },
     "tests": {
      "kappa2_tot": 0.4334985404490266,
      "W_order2_nm": 351692.16281418887,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 26227.944495777563,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 25423.290254771553,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 325914.17818330997,
      "p_within2_nm": 0.0,
      "W_order3_nm": 71268.44660666912,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 17843.411556675004,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 11603.058404496542,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 422018.5105579549,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 159.44682579083081,
      "z_gamma_nm": 133.5792332538071,
      "z_gamma123_nm": 107.71749349338083,
      "kappa2_nm": 0.43349854044902686,
      "kappa3_nm": 0.43469290043737197,
      "gamma_ratio_nm": 1.156584245843303,
      "W_order2_src": 350631.1621072204,
      "p_order2_src": 0.0,
      "W_cross2_src": 24189.919935395083,
      "p_cross2_src": 0.0,
      "W_adj2_src": 23492.96997031818,
      "p_adj2_src": 0.0,
      "W_within2_src": 324436.94624232926,
      "p_within2_src": 0.0,
      "W_order3_src": 61603.68897794899,
      "p_order3_src": 0.0,
      "W_gamma_src": 9635.223888037759,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 6334.1636883654255,
      "p_gamma123_src": 0.0,
      "W_joint_src": 415505.39854374016,
      "p_joint_src": 0.0,
      "z_adj2_src": 153.27416602388735,
      "z_gamma_src": 98.15917628035474,
      "z_gamma123_src": 79.58745936619302,
      "kappa2_src": 0.43349854044902525,
      "kappa3_src": 0.43469290043737235,
      "gamma_ratio_src": 1.1565842458433127,
      "W_order2_emp": 198554.16904331086,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 22499.802798945915,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 22153.641009945284,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 184916.07070900334,
      "p_within2_emp": 0.0,
      "W_order3_emp": 29016.85161849138,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 4827.3053023086,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 6616.094543427896,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 249398.2778376707,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 148.84099237086966,
      "z_gamma_emp": 69.47881189476833,
      "z_gamma123_emp": 81.33937879912716,
      "kappa2_emp": 0.4319668424105292,
      "kappa3_emp": 0.41459449814117366,
      "gamma_ratio_emp": 1.1109454003116845
     },
     "k_hat": 2.3068128417783824,
     "kappa2_tot": 0.4334985404490266,
     "k_reg": 2.5674897903224014,
     "k_reg_each": [
      2.7004830984400554,
      2.434496482204747
     ],
     "gauss": {
      "cov": [
       [
        44.93617434113328,
        59.896039654734366,
        96.41406181284874
       ],
       [
        59.896039654734366,
        120.05785148767802,
        171.11385323515384
       ],
       [
        96.41406181284874,
        171.11385323515384,
        312.8123710049092
       ]
      ],
      "c1": 0.498893149532013,
      "c3": 1.4252616643961507,
      "rho_pc": 0.3429164086547675,
      "IG_pc": 0.06255018167966367,
      "IG_slope": 0.1088304352000263,
      "rho_slope": 0.4422689332839098
     },
     "cmi_full_grass": 0.0655688076343175,
     "cmi_full_plugin": 0.07374429590815623,
     "ncells": 131148,
     "cmi_blocks": [
      [
       10000000,
       0.0655688076343175,
       NaN,
       1,
       NaN,
       0.003018625954653825,
       NaN
      ],
      [
       5000000,
       0.06741737189119856,
       2.7859471582125647e-05,
       2,
       3.939924255198992e-05,
       0.004867025231803639,
       0.00017209060766215295
      ],
      [
       2500000,
       0.07078389361901305,
       0.00012832453430721748,
       4,
       0.00025664906861443495,
       0.008233321587667495,
       7.469476766573728e-05
      ],
      [
       1250000,
       0.07657651902681484,
       0.00013957519800575078,
       8,
       0.0003947782759812859,
       0.014025342118241552,
       0.00013951323267580358
      ],
      [
       625000,
       0.08618628887850921,
       0.00013710627933949396,
       16,
       0.0005484251173579758,
       0.023634610614347885,
       0.0001319462920234877
      ],
      [
       312500,
       0.10204838806385685,
       0.0001728199561553773,
       32,
       0.000977617303374633,
       0.039495971030059335,
       0.00015627901067848766
      ],
      [
       156250,
       0.12815227751177322,
       0.0002265531384637649,
       64,
       0.0018124251077101191,
       0.06559637449741187,
       0.00021167642732280285
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0642435414349649,
      "se": 2.057357841064896e-05,
      "coef": [
       0.0642435414349649,
       14799.046519537891,
       -767411198.6351986
      ],
      "chi2": 322.706289346428,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06428721909733293,
      "se": 2.0855573067483163e-05,
      "coef": [
       0.06428721909733293,
       14306.332457887615
      ],
      "chi2": 275.6231156105678,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11736294397270318,
      "IG": 0.12153763059511041,
      "norm_deficit": 1.0547118733938987e-14,
      "c1": 0.550486460528503,
      "c3": 1.5496007390189623,
      "nb": 616,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.10910385749035773,
      "IG": 0.11098528096538332,
      "norm_deficit": 6.217248937900877e-15,
      "c1": 0.5099578932635178,
      "c3": 1.435514195046735,
      "nb": 317,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 20.992313146591187
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      15.4432046,
      25.480402,
      41.0883552
     ],
     "ratio_l1l3_l22": 0.977335402436893,
     "rate_triple": 0.4892778390078694,
     "F": {
      "11": 0.4386494540294634,
      "12": 0.43485195498379636,
      "13": 0.43020407699620433,
      "22": 0.44255917685768287,
      "23": 0.44228264593555355,
      "33": 0.4491005988023091
     },
     "F_se": {
      "11": 0.00029199701367966884,
      "12": 0.0002727732409934738,
      "13": 0.0002717893846718534,
      "22": 0.00028368888797469945,
      "23": 0.00027354041082315627,
      "33": 0.0002819768895004376
     },
     "T": {
      "111": 0.43920482486608914,
      "112": 0.43926089578817906,
      "113": 0.4378943772872952,
      "122": 0.4447108727650148,
      "123": 0.4454451503517136,
      "133": 0.44937508022227607,
      "222": 0.4562611610945921,
      "223": 0.4593309105100697,
      "233": 0.4657915023568957,
      "333": 0.47598140280481727
     },
     "T_se": {
      "111": 0.0010484168043850461,
      "112": 0.0009881212521378074,
      "113": 0.0009886210121531195,
      "122": 0.0009836434888934084,
      "123": 0.0009702678360735893,
      "133": 0.0009902071603158798,
      "222": 0.001035900321663351,
      "223": 0.0010076631796152892,
      "233": 0.0010138770602795089,
      "333": 0.0010549986390659156
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.004647877987592031,
       "se": 7.447392883258438e-05,
       "z": 62.40946409635981
      },
      "F23-F13": {
       "value": 0.012078568939349221,
       "se": 9.365254647750374e-05,
       "z": 128.9721357683596
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.008363223463470626,
       "se": 7.013882539130229e-05,
       "z": 119.23814544672608
      },
      "F11-F13": {
       "value": 0.008445377033259094,
       "se": 9.934725440438059e-05,
       "z": 85.00866062068754
      },
      "F22-F13": {
       "value": 0.012355099861478536,
       "se": 0.0001370156201263211,
       "z": 90.1729295542201
      },
      "F33-F13": {
       "value": 0.018896521806104793,
       "se": 9.60788461951034e-05,
       "z": 196.6772349423555
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.007656850591300363,
       "se": 2.013989596901035e-05,
       "z": 380.18322453512707
      },
      "T123-2F12F23": {
       "value": 0.06079020387075024,
       "se": 0.000612625982387099,
       "z": 99.2289024926449
      }
     },
     "tests": {
      "kappa2_tot": 0.4407433816546351,
      "W_order2_nm": 375418.7345002126,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 20936.788658294125,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 16420.919715864387,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 349261.208680463,
      "p_within2_nm": 0.0,
      "W_order3_nm": 76177.8582034973,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 23287.969058062234,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 18264.670856373108,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 457985.1340987396,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 128.14413648647522,
      "z_gamma_nm": 152.60396147565186,
      "z_gamma123_nm": 135.14684922843412,
      "kappa2_nm": 0.44074338165463267,
      "kappa3_nm": 0.45625310019755955,
      "gamma_ratio_nm": 1.1743680676027297,
      "W_order2_src": 373737.73983806185,
      "p_order2_src": 0.0,
      "W_cross2_src": 19014.00626164819,
      "p_cross2_src": 0.0,
      "W_adj2_src": 14957.452383300935,
      "p_adj2_src": 0.0,
      "W_within2_src": 347177.9301741724,
      "p_within2_src": 0.0,
      "W_order3_src": 64469.991794652655,
      "p_order3_src": 0.0,
      "W_gamma_src": 11934.821579242285,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 9420.572100358773,
      "p_gamma123_src": 0.0,
      "W_joint_src": 448536.1020277837,
      "p_joint_src": 0.0,
      "z_adj2_src": 122.30066387105565,
      "z_gamma_src": 109.24660900569081,
      "z_gamma123_src": 97.05963167228059,
      "kappa2_src": 0.44074338165463356,
      "kappa3_src": 0.45625310019755183,
      "gamma_ratio_src": 1.174368067602705,
      "W_order2_emp": 207957.26852114956,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 16827.43105095956,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 14217.7353295746,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 194177.97002288955,
      "p_within2_emp": 0.0,
      "W_order3_emp": 29035.505864162944,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 6080.906296655434,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 9846.375089894827,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 264782.11566379655,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 119.23814544672608,
      "z_gamma_emp": 77.98016604660081,
      "z_gamma123_emp": 99.2289024926449,
      "kappa2_emp": 0.43903053480891513,
      "kappa3_emp": 0.43328696744407763,
      "gamma_ratio_emp": 1.1239737726001613
     },
     "k_hat": 2.2688939678363593,
     "kappa2_tot": 0.4407433816546351,
     "k_reg": 2.5140856001809846,
     "k_reg_each": [
      2.7512423438459694,
      2.276928856516
     ],
     "gauss": {
      "cov": [
       [
        120.05785148767802,
        171.11385323515384,
        272.97994816706785
       ],
       [
        171.11385323515384,
        312.8123710049092,
        463.0468929899532
       ],
       [
        272.97994816706785,
        463.0468929899532,
        799.2838382915176
       ]
      ],
      "c1": 0.5470175386141247,
      "c3": 1.4802703982020144,
      "rho_pc": 0.3586870370416621,
      "IG_pc": 0.0688594399860938,
      "IG_slope": 0.1185146730610287,
      "rho_slope": 0.4593820474042237
     },
     "cmi_full_grass": 0.07572368780050454,
     "cmi_full_plugin": 0.09303489962244882,
     "ncells": 266891,
     "cmi_blocks": [
      [
       10000000,
       0.07572368780050454,
       NaN,
       1,
       NaN,
       0.006864247814410737,
       NaN
      ],
      [
       5000000,
       0.08009776245280786,
       0.00014311464956673348,
       2,
       0.00020239467839154728,
       0.011238407375407919,
       8.745654882372222e-05
      ],
      [
       2500000,
       0.08748990507202814,
       5.086115396338833e-05,
       4,
       0.00010172230792677666,
       0.01863060249617024,
       6.295119708445565e-05
      ],
      [
       1250000,
       0.10009626009221062,
       0.0001480922385258242,
       8,
       0.000418868104410824,
       0.031236541374343202,
       0.00011729061747350364
      ],
      [
       625000,
       0.12058994637057097,
       0.00020393647919116618,
       16,
       0.0008157459167646647,
       0.051729811973364834,
       0.00015558679686837083
      ],
      [
       312500,
       0.15438762188427335,
       0.000208447258030228,
       32,
       0.00117915575738333,
       0.08552602596345407,
       0.0001977345260695719
      ],
      [
       156250,
       0.20764651368728107,
       0.00024027950488572414,
       64,
       0.001922236039085793,
       0.13878301597608228,
       0.00024575928932652304
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.07474216524504751,
      "se": 6.410942080224561e-05,
      "coef": [
       0.07474216524504751,
       31079.397011503923,
       -1633155355.7128193
      ],
      "chi2": 936.9695614271172,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07464612188853387,
      "se": 7.007174041404693e-05,
      "coef": [
       0.07464612188853387,
       30515.32128863786
      ],
      "chi2": 807.0317941542414,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.1237178505893874,
      "IG": 0.12680257426352448,
      "norm_deficit": -6.217248937900877e-15,
      "c1": 0.5831937370135091,
      "c3": 1.5516514892787503,
      "nb": 992,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.11867284342937896,
      "IG": 0.12002626035842993,
      "norm_deficit": -1.6653345369377348e-14,
      "c1": 0.5565259968360964,
      "c3": 1.4806990147650834,
      "nb": 511,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 20.31350016593933
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      25.480402,
      41.0883552,
      65.159236
     ],
     "ratio_l1l3_l22": 0.9834329292719733,
     "rate_triple": 0.46946222551044225,
     "F": {
      "11": 0.44255917685768287,
      "12": 0.44228264593555355,
      "13": 0.440788645117981,
      "22": 0.4491005988023091,
      "23": 0.4504815914152456,
      "33": 0.45636284546386596
     },
     "F_se": {
      "11": 0.00028368888797469945,
      "12": 0.00027354041082315627,
      "13": 0.00027382219269803777,
      "22": 0.0002819768895004376,
      "23": 0.0002765165236377716,
      "33": 0.00028275001422439235
     },
     "T": {
      "111": 0.4562611610945921,
      "112": 0.4593309105100697,
      "113": 0.46040308751146086,
      "122": 0.4657915023568957,
      "123": 0.468271492709934,
      "133": 0.47281739714541904,
      "222": 0.47598140280481727,
      "223": 0.48000355589842797,
      "233": 0.48619553579312946,
      "333": 0.4947301356527325
     },
     "T_se": {
      "111": 0.001035900321663351,
      "112": 0.0010076631796152892,
      "113": 0.001008757080307839,
      "122": 0.0010138770602795089,
      "123": 0.001006089341270704,
      "133": 0.0010195112077806944,
      "222": 0.0010549986390659156,
      "223": 0.0010383442847292103,
      "233": 0.001043021831839004,
      "333": 0.001069717744281886
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0014940008175725605,
       "se": 5.8137415229515155e-05,
       "z": 25.69775095219726
      },
      "F23-F13": {
       "value": 0.009692946297264582,
       "se": 7.35520860994597e-05,
       "z": 131.78343146049508
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.005593473557418571,
       "se": 5.4937834204656076e-05,
       "z": 101.81459896255821
      },
      "F11-F13": {
       "value": 0.001770531739701875,
       "se": 7.559229339208427e-05,
       "z": 23.422119640138845
      },
      "F22-F13": {
       "value": 0.008311953684328133,
       "se": 0.00010823852508008381,
       "z": 76.79293188980783
      },
      "F33-F13": {
       "value": 0.01557420034588497,
       "se": 7.548459092915883e-05,
       "z": 206.3229084794422
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.004823246218359278,
       "se": 1.2428873027029399e-05,
       "z": 388.06786487158064
      },
      "T123-2F12F23": {
       "value": 0.06979111231714652,
       "se": 0.0006321908505672267,
       "z": 110.39563804905934
      }
     },
     "tests": {
      "kappa2_tot": 0.4486455935396563,
      "W_order2_nm": 406224.12390684313,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 24421.77213140509,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 12014.073877153241,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 379879.1211026028,
      "p_within2_nm": 0.0,
      "W_order3_nm": 82362.34221882156,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 27131.30389904385,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 23334.748968656604,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 501466.4468101623,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 109.60873084363874,
      "z_gamma_nm": 164.71582771259065,
      "z_gamma123_nm": 152.75715684921806,
      "kappa2_nm": 0.4486455935396486,
      "kappa3_nm": 0.4771740891552971,
      "gamma_ratio_nm": 1.1853320962389817,
      "W_order2_src": 403455.4286220884,
      "p_order2_src": 0.0,
      "W_cross2_src": 21978.816669467622,
      "p_cross2_src": 0.0,
      "W_adj2_src": 10834.935915504526,
      "p_adj2_src": 0.0,
      "W_within2_src": 376706.99719076446,
      "p_within2_src": 0.0,
      "W_order3_src": 68666.68635630913,
      "p_order3_src": 0.0,
      "W_gamma_src": 13624.707241034377,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 11761.876549093713,
      "p_gamma123_src": 0.0,
      "W_joint_src": 490105.05770477594,
      "p_joint_src": 0.0,
      "z_adj2_src": 104.09099824434641,
      "z_gamma_src": 116.72492125092387,
      "z_gamma123_src": 108.45218554318633,
      "kappa2_src": 0.44864559353965144,
      "kappa3_src": 0.47717408915528575,
      "gamma_ratio_src": 1.1853320962389389,
      "W_order2_emp": 218944.87181302242,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 18093.291294513783,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 10366.21256190656,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 205703.58803107878,
      "p_within2_emp": 0.0,
      "W_order3_emp": 29998.586977137224,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 7125.736028384445,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 12187.196900258916,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 283676.7367031767,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 101.81459896255821,
      "z_gamma_emp": 84.41407482395601,
      "z_gamma123_emp": 110.39563804905934,
      "kappa2_emp": 0.44657350534121687,
      "kappa3_emp": 0.4521391697737509,
      "gamma_ratio_emp": 1.133590584828976
     },
     "k_hat": 2.2289308407341104,
     "kappa2_tot": 0.4486455935396563,
     "k_reg": 2.4941382100343055,
     "k_reg_each": [
      2.894390003762213,
      2.093886416306398
     ],
     "gauss": {
      "cov": [
       [
        312.8123710049092,
        463.0468929899532,
        731.8341996884477
       ],
       [
        463.0468929899532,
        799.2838382915176,
        1206.0681034806726
       ],
       [
        731.8341996884477,
        1206.0681034806726,
        2002.7510511707562
       ]
      ],
      "c1": 0.5793272312120356,
      "c3": 1.508935932019673,
      "rho_pc": 0.3669786511917191,
      "IG_pc": 0.07232409533078624,
      "IG_slope": 0.12462441766827391,
      "rho_slope": 0.4696956349881577
     },
     "cmi_full_grass": 0.08677117281393798,
     "cmi_full_plugin": 0.12119507448166189,
     "ncells": 509197,
     "cmi_blocks": [
      [
       10000000,
       0.08677117281393798,
       NaN,
       1,
       NaN,
       0.014447077483151743,
       NaN
      ],
      [
       5000000,
       0.09625507286058177,
       3.422210796788505e-05,
       2,
       4.83973692211794e-05,
       0.023930852567999657,
       9.841826131671422e-05
      ],
      [
       2500000,
       0.11180335420779786,
       6.045373987608209e-05,
       4,
       0.00012090747975216418,
       0.03947889810158188,
       0.00010528492576470465
      ],
      [
       1250000,
       0.13748715792703714,
       0.0001470924310477398,
       8,
       0.00041604022182028594,
       0.0651626010415588,
       0.00013968617856561073
      ],
      [
       625000,
       0.17875494944356618,
       0.0002743202224406175,
       16,
       0.00109728088976247,
       0.10643010805955264,
       0.00027261148035085113
      ],
      [
       312500,
       0.24424250836647998,
       0.0002691764157841645,
       32,
       0.0015226917514917788,
       0.1719165489788918,
       0.0002585929623293521
      ],
      [
       156250,
       0.3440086045454418,
       0.0003290953242177101,
       64,
       0.0026327625937416807,
       0.2716798477406728,
       0.0003167642615475647
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08070430028395632,
      "se": 2.721479982198596e-05,
      "coef": [
       0.08070430028395632,
       72060.80233031223,
       -4973384990.628027
      ],
      "chi2": 10556.901844239299,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08059402108241027,
      "se": 2.8174146329788664e-05,
      "coef": [
       0.08059402108241027,
       71470.13294244865
      ],
      "chi2": 8569.539865984641,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.12786675563720362,
      "IG": 0.13010641426889427,
      "norm_deficit": 5.218048215738236e-15,
      "c1": 0.6054026554119178,
      "c3": 1.548153537727224,
      "nb": 1569,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12487531245188234,
      "IG": 0.12581692310357123,
      "norm_deficit": 1.1657341758564144e-14,
      "c1": 0.588227110443602,
      "c3": 1.5042317272307058,
      "nb": 814,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 20.776267051696777
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      41.0883552,
      65.159236,
      102.085332
     ],
     "ratio_l1l3_l22": 0.9879390111980084,
     "rate_triple": 0.45504214944236643,
     "F": {
      "11": 0.4491005988023091,
      "12": 0.4504815914152456,
      "13": 0.45075401174090324,
      "22": 0.45636284546386596,
      "23": 0.4586110674732602,
      "33": 0.46378200699430505
     },
     "F_se": {
      "11": 0.0002819768895004376,
      "12": 0.0002765165236377716,
      "13": 0.00027758421043637253,
      "22": 0.00028275001422439235,
      "23": 0.000280256792648685,
      "33": 0.00028524468457951106
     },
     "T": {
      "111": 0.47598140280481727,
      "112": 0.48000355589842797,
      "113": 0.48235828800221353,
      "122": 0.48619553579312946,
      "123": 0.4895877694138533,
      "133": 0.4943697525227495,
      "222": 0.4947301356527325,
      "223": 0.49922665965981766,
      "233": 0.5051818306728142,
      "333": 0.512673237650597
     },
     "T_se": {
      "111": 0.0010549986390659156,
      "112": 0.0010383442847292103,
      "113": 0.0010446167000962947,
      "122": 0.001043021831839004,
      "123": 0.00104411231564007,
      "133": 0.0010588790948639812,
      "222": 0.001069717744281886,
      "223": 0.001065508494540461,
      "233": 0.0010751962330822304,
      "333": 0.0010991633765385657
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.00027242032565766294,
       "se": 4.625028020481464e-05,
       "z": -5.890133518138212
      },
      "F23-F13": {
       "value": 0.007857055732356955,
       "se": 5.853742786072122e-05,
       "z": 134.22277027701557
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.003792317703349646,
       "se": 4.359781900266028e-05,
       "z": 86.98411503378743
      },
      "F11-F13": {
       "value": -0.001653412938594112,
       "se": 5.9521439752591575e-05,
       "z": -27.77844328811153
      },
      "F22-F13": {
       "value": 0.005608833722962725,
       "se": 8.636260106437415e-05,
       "z": 64.94516901803287
      },
      "F33-F13": {
       "value": 0.013027995253401814,
       "se": 6.043432298704835e-05,
       "z": 215.57278396572485
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0031329268770237118,
       "se": 7.863001700986199e-06,
       "z": 398.4390435310184
      },
      "T123-2F12F23": {
       "value": 0.07639608238185563,
       "se": 0.0006548391207095536,
       "z": 116.66389494121296
      }
     },
     "tests": {
      "kappa2_tot": 0.45674122826343333,
      "W_order2_nm": 450332.0792211567,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 31201.64842506702,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 8754.906068971964,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 422621.44995531096,
      "p_within2_nm": 0.0,
      "W_order3_nm": 92891.93132304386,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 29415.231394856095,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 26670.335782003927,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 556061.4528712634,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 93.56765503619273,
      "z_gamma_nm": 171.50869189302358,
      "z_gamma123_nm": 163.3105501246136,
      "kappa2_nm": 0.4567412282634325,
      "kappa3_nm": 0.4969760555598243,
      "gamma_ratio_nm": 1.1911461139879878,
      "W_order2_src": 446347.96967856854,
      "p_order2_src": 0.0,
      "W_cross2_src": 27932.42575789552,
      "p_cross2_src": 0.0,
      "W_adj2_src": 7845.34551133808,
      "p_adj2_src": 0.0,
      "W_within2_src": 418242.44231876795,
      "p_within2_src": 0.0,
      "W_order3_src": 76808.57984340446,
      "p_order3_src": 0.0,
      "W_gamma_src": 14565.094181247328,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 13235.781174775424,
      "p_gamma123_src": 0.0,
      "W_joint_src": 543891.6345650671,
      "p_joint_src": 0.0,
      "z_adj2_src": 88.57395503949273,
      "z_gamma_src": 120.68593199394589,
      "z_gamma123_src": 115.04686512363308,
      "kappa2_src": 0.45674122826343544,
      "kappa3_src": 0.49697605555978674,
      "gamma_ratio_src": 1.1911461139878825,
      "W_order2_emp": 233164.6269387446,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 21720.40022730649,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 7566.236268211166,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 220058.7257474057,
      "p_within2_emp": 0.0,
      "W_order3_emp": 31156.806822665832,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 7562.970223995181,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 13610.464382854372,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 305467.4486892035,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 86.98411503378743,
      "z_gamma_emp": 86.96533921048766,
      "z_gamma123_emp": 116.66389494121296,
      "kappa2_emp": 0.45389246133560135,
      "kappa3_emp": 0.4687625441952451,
      "gamma_ratio_emp": 1.1376717334869855
     },
     "k_hat": 2.1894235469000245,
     "kappa2_tot": 0.45674122826343333,
     "k_reg": 2.4658011619780305,
     "k_reg_each": [
      3.0705317305219437,
      1.8610705934341174
     ],
     "gauss": {
      "cov": [
       [
        799.2838382915176,
        1206.0681034806726,
        1890.6961770455393
       ],
       [
        1206.0681034806726,
        2002.7510511707562,
        3050.5904309328453
       ],
       [
        1890.6961770455393,
        3050.5904309328453,
        4935.350594384558
       ]
      ],
      "c1": 0.6022057023890396,
      "c3": 1.5232000148743148,
      "rho_pc": 0.36935589787491385,
      "IG_pc": 0.0733365579002307,
      "IG_slope": 0.12867254136403788,
      "rho_slope": 0.47633876202311026
     },
     "cmi_full_grass": 0.1029830245813308,
     "cmi_full_plugin": 0.1671987276731386,
     "ncells": 915343,
     "cmi_blocks": [
      [
       10000000,
       0.1029830245813308,
       NaN,
       1,
       NaN,
       0.02964646668110009,
       NaN
      ],
      [
       5000000,
       0.12185834688138986,
       9.898750830661383e-05,
       2,
       0.0001399894767527327,
       0.04852179086003566,
       0.00011012876080876421
      ],
      [
       2500000,
       0.15271158050631906,
       0.00012467462285182087,
       4,
       0.00024934924570364173,
       0.07937533284438032,
       0.0001288883733991813
      ],
      [
       1250000,
       0.2022171784346265,
       0.00023422032613145403,
       8,
       0.0006624751235971035,
       0.1288807522420577,
       0.00024324169948457692
      ],
      [
       625000,
       0.2798462014924601,
       0.00027494906643893077,
       16,
       0.001099796265755723,
       0.20650865412205566,
       0.00027294510758037416
      ],
      [
       312500,
       0.3978170976003716,
       0.00043166463598111744,
       32,
       0.002441863930405366,
       0.3244783814290726,
       0.00041679472977286714
      ],
      [
       156250,
       0.5698127401095007,
       0.0004056106771276487,
       64,
       0.0032448854170211896,
       0.49647172481887253,
       0.0003926417884298545
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0933779618783952,
      "se": 6.577626703821481e-05,
      "coef": [
       0.0933779618783952,
       132959.2761999755,
       -9274487106.135326
      ],
      "chi2": 12105.858586700158,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.09419598132205757,
      "se": 6.551121023763911e-05,
      "coef": [
       0.09419598132205757,
       125176.84798462458
      ],
      "chi2": 12097.28319480854,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.13067433370864312,
      "IG": 0.13228417957394542,
      "norm_deficit": 4.6629367034256575e-15,
      "c1": 0.6210524438341458,
      "c3": 1.5430246504055758,
      "nb": 2447,
      "mode": "spline"
     },
     "nm_khat": {
      "cmi": 0.12893545393154418,
      "IG": 0.12957905403728387,
      "norm_deficit": -7.460698725481052e-14,
      "c1": 0.6100842314669533,
      "c3": 1.5157737761493255,
      "nb": 1282,
      "mode": "spline"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 21.931142568588257
    }
   }
  },
  "1": {
   "cut": 0.1,
   "N": 10000000,
   "window_means": [
    1.0152799,
    1.4519891,
    2.0670667,
    2.9488384,
    4.2238942,
    6.0911365,
    8.8378105,
    12.9004734
   ],
   "Nbar": [
    1.0,
    2.0152799,
    3.467269,
    5.5343357,
    8.4831741,
    12.7070683,
    18.7982048,
    27.6360153,
    40.5364887
   ],
   "rate_eff": [
    0.7007580939403828,
    0.5426091584460514,
    0.4676042885045741,
    0.4271131431237279,
    0.40407371368337874,
    0.3916029782166871,
    0.38535844833729876,
    0.38308269979910187
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      1.0152799,
      1.4519891,
      2.0670667
     ],
     "ratio_l1l3_l22": 0.9954365127136602,
     "rate_triple": 0.3554831055715504,
     "F": {
      "11": 0.4283880533743494,
      "12": 0.42435348854118016,
      "13": 0.41672741870145624,
      "22": 0.4652826069178999,
      "23": 0.4649455796562325,
      "33": 0.49993172725602
     },
     "F_se": {
      "11": 0.0007817643395559425,
      "12": 0.0005379606565707212,
      "13": 0.0005018357315427941,
      "22": 0.000660750287922173,
      "23": 0.0004803948533645836,
      "33": 0.0005752192645096615
     },
     "T": {
      "111": 0.4297875591551564,
      "112": 0.4370520739042261,
      "113": 0.43185574833536466,
      "122": 0.46704486620282687,
      "123": 0.46577095564285736,
      "133": 0.48280986377245644,
      "222": 0.5303668493436043,
      "223": 0.5354928523035476,
      "233": 0.5590339782688352,
      "333": 0.6086860818895562
     },
     "T_se": {
      "111": 0.0032492023697958546,
      "112": 0.0021487855975692288,
      "113": 0.0020064346900539962,
      "122": 0.0020469945976582245,
      "123": 0.0016177945823518541,
      "133": 0.0018343702911756514,
      "222": 0.0028230772427119866,
      "223": 0.0020170645050638803,
      "233": 0.0019256239559472298,
      "333": 0.0024997002865581896
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.007626069839723915,
       "se": 0.0005024796284201026,
       "z": 15.176873664912183
      },
      "F23-F13": {
       "value": 0.04821816095477627,
       "se": 0.0005132393847953776,
       "z": 93.94867654983312
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.02792211539725009,
       "se": 0.00043406719171914615,
       "z": 64.32671238446534
      },
      "F11-F13": {
       "value": 0.011660634672893133,
       "se": 0.0006838831722705294,
       "z": 17.05062376981611
      },
      "F22-F13": {
       "value": 0.04855518821644367,
       "se": 0.000734533338454783,
       "z": 66.10345055077805
      },
      "F33-F13": {
       "value": 0.08320430855456373,
       "se": 0.0005423810487519188,
       "z": 153.40563381782312
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.02919196688313347,
       "se": 0.00029123978229424197,
       "z": 100.23344562742662
      },
      "T123-2F12F23": {
       "value": 0.07116839822501053,
       "se": 0.00115473545543419,
       "z": 61.63177712270957
      }
     },
     "tests": {
      "kappa2_tot": 0.45475350679617654,
      "W_order2_nm": 32178.38931797666,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 11644.42189872665,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4430.815794345595,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 30776.992702114985,
      "p_within2_nm": 0.0,
      "W_order3_nm": 10325.287636323963,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 14358.381883493303,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 5773.170468881383,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 47575.19203693805,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 66.56437331144639,
      "z_gamma_nm": 119.82646570559153,
      "z_gamma123_nm": 75.98138238332719,
      "kappa2_nm": 0.45475350679617665,
      "kappa3_nm": 0.5081820382446397,
      "gamma_ratio_nm": 1.2286755088387586,
      "W_order2_src": 30754.594727027397,
      "p_order2_src": 0.0,
      "W_cross2_src": 10873.566450404283,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4192.848332247926,
      "p_adj2_src": 0.0,
      "W_within2_src": 29510.197567032727,
      "p_within2_src": 0.0,
      "W_order3_src": 7888.065065289735,
      "p_order3_src": 0.0,
      "W_gamma_src": 8047.669768641552,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 3557.884859563555,
      "p_gamma123_src": 0.0,
      "W_joint_src": 40948.94796500768,
      "p_joint_src": 0.0,
      "z_adj2_src": 64.75220716120745,
      "z_gamma_src": 89.70880541307832,
      "z_gamma123_src": 59.648008010021215,
      "kappa2_src": 0.45475350679617665,
      "kappa3_src": 0.5081820382446396,
      "gamma_ratio_src": 1.2286755088387584,
      "W_order2_emp": 25652.754785921792,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 9831.145851067624,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4137.925926193727,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 24676.56976737278,
      "p_within2_emp": 0.0,
      "W_order3_emp": 5780.965564447697,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 6309.147734711282,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 3798.4759513033473,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 36536.110673875875,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 64.32671238446534,
      "z_gamma_emp": 79.43014374097079,
      "z_gamma123_emp": 61.63177712270957,
      "kappa2_emp": 0.45010437358049216,
      "kappa3_emp": 0.4880273959956194,
      "gamma_ratio_emp": 1.2044471292014851
     },
     "k_hat": 2.1989934878021873,
     "kappa2_tot": 0.45475350679617654,
     "k_reg": 2.32420645291878,
     "k_reg_each": [
      2.4965710481257304,
      2.15184185771183
     ],
     "gauss": {
      "cov": [
       [
        1.4568595703433487,
        0.6255715143251714,
        0.8745656149913004
       ],
       [
        0.6255715143251714,
        2.4329317967065403,
        1.39546842217492
       ],
       [
        0.8745656149913004,
        1.39546842217492,
        4.203157778307216
       ]
      ],
      "c1": 0.25712661373081136,
      "c3": 0.5735748219756779,
      "rho_pc": 0.24559704430758514,
      "IG_pc": 0.031106830552153797,
      "IG_slope": 0.03873972376543751,
      "rho_slope": 0.27304570239716913
     },
     "cmi_full_grass": 0.027633265308292465,
     "cmi_full_plugin": 0.027815842155357373,
     "ncells": 3517,
     "cmi_blocks": [
      [
       10000000,
       0.027633265308292465,
       NaN,
       1,
       NaN,
       -0.003473565243861332,
       NaN
      ],
      [
       5000000,
       0.02766916714875567,
       0.0001629759726275992,
       2,
       0.00023048283083089712,
       -0.003437795463305122,
       2.419889056737463e-05
      ],
      [
       2500000,
       0.02772165348411848,
       0.00014293595842956606,
       4,
       0.0002858719168591321,
       -0.00338559344317542,
       2.9452561821354554e-05
      ],
      [
       1250000,
       0.027839155028676732,
       0.00010752201848215556,
       8,
       0.00030411819358239,
       -0.003268274748058458,
       2.0776721039115258e-05
      ],
      [
       625000,
       0.028022485376080652,
       9.305762370456861e-05,
       16,
       0.00037223049481827444,
       -0.0030854241557229933,
       3.6788475924960466e-05
      ],
      [
       312500,
       0.028386239812621922,
       8.307950482980958e-05,
       32,
       0.00046996864994223114,
       -0.002722736872722442,
       5.530229274411044e-05
      ],
      [
       156250,
       0.028951308281526242,
       8.06628460018759e-05,
       64,
       0.0006453027680150072,
       -0.0021591631383747756,
       5.493425106762624e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.02761377948830984,
      "se": 7.889489793473588e-05,
      "coef": [
       0.02761377948830984,
       274.2461194139227,
       -10202117.890042722
      ],
      "chi2": 0.020083956657310713,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.02761799629663534,
      "se": 8.664808603485181e-05,
      "coef": [
       0.02761799629663534,
       256.3719178180964
      ],
      "chi2": 0.03422789805213566,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06308276399205456,
      "IG": 0.07189960849977782,
      "norm_deficit": 6.661338147750939e-16,
      "c1": 0.4140637900878107,
      "c3": 0.8430162678945023,
      "nb": 78,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.037962963921075704,
      "IG": 0.040960053747815514,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.2780840159008199,
      "c3": 0.5661672304069599,
      "nb": 49,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.995,
       "order2_emp": 0.98
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 16.097455739974976
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      1.4519891,
      2.0670667,
      2.9488384
     ],
     "ratio_l1l3_l22": 1.002086815621835,
     "rate_triple": 0.3542384603037977,
     "F": {
      "11": 0.4652826069178999,
      "12": 0.4649455796562325,
      "13": 0.4608006030142364,
      "22": 0.49993172725602,
      "23": 0.5012754948450597,
      "33": 0.5280980254233199
     },
     "F_se": {
      "11": 0.000660750287922173,
      "12": 0.0004803948533645836,
      "13": 0.0004585698123260244,
      "22": 0.0005752192645096615,
      "23": 0.00044285376784467705,
      "33": 0.0005145260596551196
     },
     "T": {
      "111": 0.5303668493436043,
      "112": 0.5354928523035476,
      "113": 0.5341443427327054,
      "122": 0.5590339782688352,
      "123": 0.5601559383936183,
      "133": 0.5727928460083443,
      "222": 0.6086860818895562,
      "223": 0.614343335191173,
      "233": 0.6325799197440898,
      "333": 0.6682995639531898
     },
     "T_se": {
      "111": 0.0028230772427119866,
      "112": 0.0020170645050638803,
      "113": 0.001977352214351643,
      "122": 0.0019256239559472298,
      "123": 0.0016448884602531253,
      "133": 0.0018168110799389743,
      "222": 0.0024997002865581896,
      "223": 0.0019293330038002501,
      "233": 0.001864254112408533,
      "333": 0.0022726203244549815
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.00414497664199609,
       "se": 0.00038913382590281007,
       "z": 10.651802454796972
      },
      "F23-F13": {
       "value": 0.04047489183082331,
       "se": 0.00041215630716202547,
       "z": 98.20277192776759
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0223099342364097,
       "se": 0.00034263530955053087,
       "z": 65.11277038456977
      },
      "F11-F13": {
       "value": 0.0044820039036634896,
       "se": 0.0005149977851418092,
       "z": 8.702957630059185
      },
      "F22-F13": {
       "value": 0.039131124241783555,
       "se": 0.000602062355297658,
       "z": 64.99513530029166
      },
      "F33-F13": {
       "value": 0.06729742240908343,
       "se": 0.0004275857722207207,
       "z": 157.3892930523992
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.022096894027237024,
       "se": 0.00020694018840605095,
       "z": 106.77913361071874
      },
      "T123-2F12F23": {
       "value": 0.09402428735721613,
       "se": 0.0011169282084224632,
       "z": 84.1811377384899
      }
     },
     "tests": {
      "kappa2_tot": 0.49140151941535004,
      "W_order2_nm": 35199.68479843676,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 13432.648780634754,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4623.262277397816,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 33860.76368583307,
      "p_within2_nm": 0.0,
      "W_order3_nm": 9220.315678455972,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 19998.49698229769,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 11824.954543636,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 58585.608683309736,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 67.99457535272808,
      "z_gamma_nm": 141.4160421674206,
      "z_gamma123_nm": 108.74260684587252,
      "kappa2_nm": 0.4914015194153498,
      "kappa3_nm": 0.5923622414472971,
      "gamma_ratio_nm": 1.226547529763447,
      "W_order2_src": 33438.93415835854,
      "p_order2_src": 0.0,
      "W_cross2_src": 12330.23604466589,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4299.591295789811,
      "p_adj2_src": 0.0,
      "W_within2_src": 32238.051931399987,
      "p_within2_src": 0.0,
      "W_order3_src": 7027.018892478483,
      "p_order3_src": 0.0,
      "W_gamma_src": 10743.059793808674,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 6776.617782730316,
      "p_gamma123_src": 0.0,
      "W_joint_src": 49281.228903267234,
      "p_joint_src": 0.0,
      "z_adj2_src": 65.57126882857928,
      "z_gamma_src": 103.64873271684837,
      "z_gamma123_src": 82.32021490940313,
      "kappa2_src": 0.4914015194153497,
      "kappa3_src": 0.5923622414472969,
      "gamma_ratio_src": 1.226547529763447,
      "W_order2_emp": 27843.031802097226,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 11179.567792754891,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4239.672867153706,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 26841.69508718806,
      "p_within2_emp": 0.0,
      "W_order3_emp": 5231.242314945478,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 9506.17657961195,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 7086.463950946609,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 44285.045277884135,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 65.11277038456977,
      "z_gamma_emp": 97.49962348446249,
      "z_gamma123_emp": 84.1811377384899,
      "kappa2_emp": 0.48788983661041596,
      "kappa3_emp": 0.578485604696734,
      "gamma_ratio_emp": 1.2151195772830707
     },
     "k_hat": 2.034995742768073,
     "kappa2_tot": 0.49140151941535004,
     "k_reg": 2.147850731445089,
     "k_reg_each": [
      2.306331639011142,
      1.9893698238790358
     ],
     "gauss": {
      "cov": [
       [
        2.4329317967065403,
        1.39546842217492,
        1.9730014828864384
       ],
       [
        1.39546842217492,
        4.203157778307216,
        3.055497845206911
       ],
       [
        1.9730014828864384,
        3.055497845206911,
        7.540993644918501
       ]
      ],
      "c1": 0.33200476779078525,
      "c3": 0.7269529259587979,
      "rho_pc": 0.29612869316630647,
      "IG_pc": 0.045888924522415275,
      "IG_slope": 0.055421905892848365,
      "rho_slope": 0.32391582435779115
     },
     "cmi_full_grass": 0.04035017076646241,
     "cmi_full_plugin": 0.04069942644739566,
     "ncells": 6503,
     "cmi_blocks": [
      [
       10000000,
       0.04035017076646241,
       NaN,
       1,
       NaN,
       -0.005538753755952863,
       NaN
      ],
      [
       5000000,
       0.040413180291714035,
       0.0001292929581220292,
       2,
       0.00018284785489551035,
       -0.005475888222585098,
       8.981015522617832e-05
      ],
      [
       2500000,
       0.040527173753296175,
       7.450218473757945e-05,
       4,
       0.0001490043694751589,
       -0.005361718305051711,
       7.377996758846912e-05
      ],
      [
       1250000,
       0.04073961228105816,
       7.624358894166464e-05,
       8,
       0.00021564943505060293,
       -0.005149367600429408,
       4.8148230180338474e-05
      ],
      [
       625000,
       0.04106391329081999,
       7.125871494818562e-05,
       16,
       0.00028503485979274246,
       -0.004825399074583282,
       4.6877539587879544e-05
      ],
      [
       312500,
       0.04174245048078132,
       8.287265266980934e-05,
       32,
       0.00046879851742191703,
       -0.004147969990428015,
       5.45600534912837e-05
      ],
      [
       156250,
       0.04294054279172735,
       0.00010370089622010086,
       64,
       0.0008296071697608069,
       -0.002952608557884397,
       6.583890807592273e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04033065301240819,
      "se": 5.7709582360788315e-05,
      "coef": [
       0.04033065301240819,
       480.881932377465,
       -11506343.452537332
      ],
      "chi2": 0.3080748049408654,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04033284374306981,
      "se": 6.166357272589004e-05,
      "coef": [
       0.04033284374306981,
       466.2530182187431
      ],
      "chi2": 0.36378139206169896,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07658390955162046,
      "IG": 0.08568759957083198,
      "norm_deficit": -8.881784197001252e-16,
      "c1": 0.47341295186048615,
      "c3": 0.9614523218552763,
      "nb": 103,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.05405101050652874,
      "IG": 0.05789353794240575,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.3539656258913985,
      "c3": 0.7188672627835775,
      "nb": 65,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.985
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 16.526519536972046
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      2.0670667,
      2.9488384,
      4.2238942
     ],
     "ratio_l1l3_l22": 1.0040736626181281,
     "rate_triple": 0.35731347478695713,
     "F": {
      "11": 0.49993172725602,
      "12": 0.5012754948450597,
      "13": 0.4963327903817114,
      "22": 0.5280980254233199,
      "23": 0.5277859191583991,
      "33": 0.5467637511059189
     },
     "F_se": {
      "11": 0.0005752192645096615,
      "12": 0.00044285376784467705,
      "13": 0.00042717217942939476,
      "22": 0.0005145260596551196,
      "23": 0.00041718057717160875,
      "33": 0.00046971166338050904
     },
     "T": {
      "111": 0.6086860818895562,
      "112": 0.614343335191173,
      "113": 0.6095207639408211,
      "122": 0.6325799197440898,
      "123": 0.6301012243000479,
      "133": 0.6370272293664062,
      "222": 0.6682995639531898,
      "223": 0.6697036619098866,
      "233": 0.6809775895349934,
      "333": 0.7053723548401054
     },
     "T_se": {
      "111": 0.0024997002865581896,
      "112": 0.0019293330038002501,
      "113": 0.0018921670037205958,
      "122": 0.001864254112408533,
      "123": 0.0016560459414595658,
      "133": 0.0017824013872174522,
      "222": 0.0022726203244549815,
      "223": 0.0018682245086491785,
      "233": 0.00182577947183676,
      "333": 0.002118911600706798
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.004942704463348324,
       "se": 0.0003073231360179699,
       "z": 16.08308612033463
      },
      "F23-F13": {
       "value": 0.03145312877668771,
       "se": 0.0003327476689999157,
       "z": 94.52546691377628
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.018197916620018018,
       "se": 0.0002735703134083198,
       "z": 66.52007081212996
      },
      "F11-F13": {
       "value": 0.003598936874308567,
       "se": 0.0003967657995005222,
       "z": 9.070683206161348
      },
      "F22-F13": {
       "value": 0.03176523504160844,
       "se": 0.0004955152711936475,
       "z": 64.10546130110001
      },
      "F33-F13": {
       "value": 0.050430960724207496,
       "se": 0.0003388807169555764,
       "z": 148.81625953010024
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.016466433133362823,
       "se": 0.00014697743209910754,
       "z": 112.0337517004613
      },
      "T123-2F12F23": {
       "value": 0.10096892870328544,
       "se": 0.0010820982276400686,
       "z": 93.30846879167987
      }
     },
     "tests": {
      "kappa2_tot": 0.52017075386052,
      "W_order2_nm": 34210.29082019086,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 11861.829270473374,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4887.559971786614,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 33223.17750128648,
      "p_within2_nm": 0.0,
      "W_order3_nm": 7560.898752292012,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 21131.74837330213,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 14915.08963155866,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 60658.37846567007,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 69.91108618657427,
      "z_gamma_nm": 145.36763179367725,
      "z_gamma123_nm": 122.12735005541822,
      "kappa2_nm": 0.5201707538605198,
      "kappa3_nm": 0.6529785237164236,
      "gamma_ratio_nm": 1.2066381177325467,
      "W_order2_src": 32759.345466316627,
      "p_order2_src": 0.0,
      "W_cross2_src": 10799.226035943913,
      "p_cross2_src": 0.0,
      "W_adj2_src": 4501.77960995157,
      "p_adj2_src": 0.0,
      "W_within2_src": 31782.872477349418,
      "p_within2_src": 0.0,
      "W_order3_src": 5925.577454121713,
      "p_order3_src": 0.0,
      "W_gamma_src": 11341.451554498597,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8346.801840881948,
      "p_gamma123_src": 0.0,
      "W_joint_src": 50945.46154200944,
      "p_joint_src": 0.0,
      "z_adj2_src": 67.09530244325285,
      "z_gamma_src": 106.49625136359775,
      "z_gamma123_src": 91.36083318841804,
      "kappa2_src": 0.5201707538605199,
      "kappa3_src": 0.6529785237164235,
      "gamma_ratio_src": 1.206638117732546,
      "W_order2_emp": 27375.715319087063,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 9891.52085873072,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 4424.919820850783,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 26544.23816131764,
      "p_within2_emp": 0.0,
      "W_order3_emp": 4438.539619270463,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 10272.5359815756,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 8706.470348247898,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 45914.34977618659,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 66.52007081212996,
      "z_gamma_emp": 101.35351982825065,
      "z_gamma123_emp": 93.30846879167987,
      "kappa2_emp": 0.517641525716763,
      "kappa3_emp": 0.6417887635326549,
      "gamma_ratio_emp": 1.1975782401509456
     },
     "k_hat": 1.9224456442011784,
     "kappa2_tot": 0.52017075386052,
     "k_reg": 2.0245752570087396,
     "k_reg_each": [
      2.1526991032172837,
      1.8964514108001953
     ],
     "gauss": {
      "cov": [
       [
        4.203157778307216,
        3.055497845206911,
        4.333517288297864
       ],
       [
        3.055497845206911,
        7.540993644918501,
        6.573881142880023
       ],
       [
        4.333517288297864,
        6.573881142880023,
        13.978861985499924
       ]
      ],
      "c1": 0.40518504444913017,
      "c3": 0.8717526432753107,
      "rho_pc": 0.33766664644599936,
      "IG_pc": 0.060529753534345226,
      "IG_slope": 0.0721064059580634,
      "rho_slope": 0.3664648735765056
     },
     "cmi_full_grass": 0.05361589232216524,
     "cmi_full_plugin": 0.05427545543820056,
     "ncells": 11842,
     "cmi_blocks": [
      [
       10000000,
       0.05361589232216524,
       NaN,
       1,
       NaN,
       -0.006913861212179989,
       NaN
      ],
      [
       5000000,
       0.05373702943066405,
       4.796727169775749e-05,
       2,
       6.783596618500377e-05,
       -0.006792852428752102,
       5.983319592413674e-05
      ],
      [
       2500000,
       0.05399376523258104,
       0.00010183635145644587,
       4,
       0.00020367270291289175,
       -0.006536305362449837,
       4.593700510995489e-05
      ],
      [
       1250000,
       0.054365536489209054,
       0.0001050736019419729,
       8,
       0.00029719302582746014,
       -0.006164547234314313,
       5.2886348009635556e-05
      ],
      [
       625000,
       0.05510342572592264,
       0.00011733625513364532,
       16,
       0.0004693450205345813,
       -0.005427733016996782,
       9.185967320137079e-05
      ],
      [
       312500,
       0.056412372814827694,
       0.0001295197901351997,
       32,
       0.0007326745752196657,
       -0.004119581610874705,
       9.063475141750762e-05
      ],
      [
       156250,
       0.05858993956776308,
       0.00012301145725229133,
       64,
       0.0009840916580183307,
       -0.001945767628046872,
       0.00010760806078512784
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.053523045739795654,
      "se": 3.078583090733961e-05,
      "coef": [
       0.053523045739795654,
       1045.4545135412502,
       -39871052.48801225
      ],
      "chi2": 0.7035233344514673,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.0535263584908824,
      "se": 3.162526394395262e-05,
      "coef": [
       0.0535263584908824,
       1009.7804270326301
      ],
      "chi2": 0.7327581462762677,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08892544541716926,
      "IG": 0.09775332645582727,
      "norm_deficit": 8.881784197001252e-16,
      "c1": 0.5234619628901501,
      "c3": 1.069654863566967,
      "nb": 138,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.07015225045875723,
      "IG": 0.07445692406191155,
      "norm_deficit": 0.0,
      "c1": 0.4243371319027588,
      "c3": 0.8671007811642933,
      "nb": 88,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 15.977867364883423
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      2.9488384,
      4.2238942,
      6.0911365
     ],
     "ratio_l1l3_l22": 1.0067537185170221,
     "rate_triple": 0.362711675810778,
     "F": {
      "11": 0.5280980254233199,
      "12": 0.5277859191583991,
      "13": 0.5228601757452909,
      "22": 0.5467637511059189,
      "23": 0.5447030071219257,
      "33": 0.5570333892866424
     },
     "F_se": {
      "11": 0.0005145260596551196,
      "12": 0.00041718057717160875,
      "13": 0.00040376078669088455,
      "22": 0.00046971166338050904,
      "23": 0.00039719808155710875,
      "33": 0.0004328703398734542
     },
     "T": {
      "111": 0.6682995639531898,
      "112": 0.6697036619098866,
      "113": 0.6626130588437834,
      "122": 0.6809775895349934,
      "123": 0.675621737422917,
      "133": 0.677331792391469,
      "222": 0.7053723548401054,
      "223": 0.7021806404671382,
      "233": 0.7060379585694152,
      "333": 0.7200383719153558
     },
     "T_se": {
      "111": 0.0022726203244549815,
      "112": 0.0018682245086491785,
      "113": 0.001816677475214447,
      "122": 0.00182577947183676,
      "123": 0.0016544272090919122,
      "133": 0.0017274655447825295,
      "222": 0.002118911600706798,
      "223": 0.0018107757713712869,
      "233": 0.0017625310722743886,
      "333": 0.0019578290760228884
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.004925743413108252,
       "se": 0.00024382045262535374,
       "z": 20.202338893517613
      },
      "F23-F13": {
       "value": 0.021842831376634786,
       "se": 0.0002690198044191003,
       "z": 81.19413893635243
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.013384287394871519,
       "se": 0.00021923844620164423,
       "z": 61.04899768611451
      },
      "F11-F13": {
       "value": 0.005237849678028983,
       "se": 0.00030983326862119324,
       "z": 16.905381727850717
      },
      "F22-F13": {
       "value": 0.023903575360628038,
       "se": 0.00040710990250406595,
       "z": 58.71528846044049
      },
      "F33-F13": {
       "value": 0.0341732135413515,
       "se": 0.0002694430463648413,
       "z": 126.82907947484759
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.0121820212634218,
       "se": 0.00010375826105028441,
       "z": 117.40772387769704
      },
      "T123-2F12F23": {
       "value": 0.10064858285853784,
       "se": 0.0010515286124191964,
       "z": 95.71644715114404
      }
     },
     "tests": {
      "kappa2_tot": 0.5398360770968991,
      "W_order2_nm": 30597.237562892933,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 8235.742578085512,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 4137.280107978773,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 29375.12299995161,
      "p_within2_nm": 0.0,
      "W_order3_nm": 5653.275749298657,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 19713.286240228772,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 15799.476259828898,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 56790.572860308996,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 64.32169235941147,
      "z_gamma_nm": 140.40401076973825,
      "z_gamma123_nm": 125.6959675559598,
      "kappa2_nm": 0.5398360770968992,
      "kappa3_nm": 0.6900798787774366,
      "gamma_ratio_nm": 1.183983251384674,
      "W_order2_src": 29730.663520665803,
      "p_order2_src": 0.0,
      "W_cross2_src": 7486.5858079772415,
      "p_cross2_src": 0.0,
      "W_adj2_src": 3796.385900130405,
      "p_adj2_src": 0.0,
      "W_within2_src": 28459.11221541494,
      "p_within2_src": 0.0,
      "W_order3_src": 4631.31862388715,
      "p_order3_src": 0.0,
      "W_gamma_src": 10769.887133592201,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8866.04418093228,
      "p_gamma123_src": 0.0,
      "W_joint_src": 47985.63376607254,
      "p_joint_src": 0.0,
      "z_adj2_src": 61.614818835491235,
      "z_gamma_src": 103.77806672699295,
      "z_gamma123_src": 94.15967385740181,
      "kappa2_src": 0.5398360770968992,
      "kappa3_src": 0.6900798787774362,
      "gamma_ratio_src": 1.1839832513846733,
      "W_order2_emp": 25050.455273262804,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 6968.352887676977,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3726.980118479215,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 23946.09746571938,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3645.5182174025485,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 9939.13540267079,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 9161.638255237747,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 43484.94238586476,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 61.04899768611451,
      "z_gamma_emp": 99.695212536364,
      "z_gamma123_emp": 95.71644715114404,
      "kappa2_emp": 0.5385301664030804,
      "kappa3_emp": 0.6826763620044775,
      "gamma_ratio_emp": 1.1769683873784773
     },
     "k_hat": 1.8524141724238685,
     "kappa2_tot": 0.5398360770968991,
     "k_reg": 1.9492154452175554,
     "k_reg_each": [
      2.0465880486466936,
      1.8518428417884174
     ],
     "gauss": {
      "cov": [
       [
        7.540993644918501,
        6.573881142880023,
        9.391498928478054
       ],
       [
        6.573881142880023,
        13.978861985499924,
        14.014292567750374
       ],
       [
        9.391498928478054,
        14.014292567750374,
        26.75816071196405
       ]
      ],
      "c1": 0.4702729842886364,
      "c3": 1.0025345827355046,
      "rho_pc": 0.3724837391587125,
      "IG_pc": 0.07468182394839372,
      "IG_slope": 0.08725379240234514,
      "rho_slope": 0.40016186231140777
     },
     "cmi_full_grass": 0.06717480952346833,
     "cmi_full_plugin": 0.06838529120937853,
     "ncells": 21042,
     "cmi_blocks": [
      [
       10000000,
       0.06717480952346833,
       NaN,
       1,
       NaN,
       -0.007507014424925393,
       NaN
      ],
      [
       5000000,
       0.06741808703992902,
       5.659000458102525e-05,
       2,
       8.003035197324149e-05,
       -0.007263598163822466,
       8.760359311257848e-06
      ],
      [
       2500000,
       0.0678267273551385,
       0.0001309977873255784,
       4,
       0.0002619955746511568,
       -0.006855510366689448,
       7.372132242638603e-05
      ],
      [
       1250000,
       0.06864785720913713,
       0.00015505285063123256,
       8,
       0.00043855568849459763,
       -0.006034566438478073,
       8.257747834292391e-05
      ],
      [
       625000,
       0.06997624828939059,
       0.00011917110917239213,
       16,
       0.0004766844366895685,
       -0.004707062863929563,
       9.056552919234737e-05
      ],
      [
       312500,
       0.07232744843141761,
       9.973203189951343e-05,
       32,
       0.0005641695684612722,
       -0.002356841557595976,
       9.055619252151459e-05
      ],
      [
       156250,
       0.07628481546466515,
       0.00010885860418906937,
       64,
       0.000870868833512555,
       0.0015980978181302323,
       9.527479378103793e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0670104373689867,
      "se": 3.520839176971182e-05,
      "coef": [
       0.0670104373689867,
       1923.6524082986484,
       -74559367.30640359
      ],
      "chi2": 2.7939116059402846,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06700954543742375,
      "se": 3.6791022744518455e-05,
      "coef": [
       0.06700954543742375,
       1888.293497126232
      ],
      "chi2": 1.7553761808252302,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09985546147742107,
      "IG": 0.1079812350749313,
      "norm_deficit": 1.2212453270876722e-15,
      "c1": 0.5644904523525763,
      "c3": 1.1660145222696126,
      "nb": 188,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.08498215271593819,
      "IG": 0.0893044188744575,
      "norm_deficit": -1.3322676295501878e-15,
      "c1": 0.48530097869665795,
      "c3": 1.002440318474195,
      "nb": 120,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 18.876328229904175
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      4.2238942,
      6.0911365,
      8.8378105
     ],
     "ratio_l1l3_l22": 1.0061461105883636,
     "rate_triple": 0.369140833117144,
     "F": {
      "11": 0.5467637511059189,
      "12": 0.5447030071219257,
      "13": 0.5391355893853953,
      "22": 0.5570333892866424,
      "23": 0.5535753642896144,
      "33": 0.560514329540192
     },
     "F_se": {
      "11": 0.00046971166338050904,
      "12": 0.00039719808155710875,
      "13": 0.00038740592342687713,
      "22": 0.0004328703398734542,
      "23": 0.0003807308307848553,
      "33": 0.0004054772522410269
     },
     "T": {
      "111": 0.7053723548401054,
      "112": 0.7021806404671382,
      "113": 0.6940362775953933,
      "122": 0.7060379585694152,
      "123": 0.6997368839756338,
      "133": 0.6985452790204637,
      "222": 0.7200383719153558,
      "223": 0.714980341522656,
      "233": 0.7155265239650206,
      "333": 0.7222675392250882
     },
     "T_se": {
      "111": 0.002118911600706798,
      "112": 0.0018107757713712869,
      "113": 0.0017707326192890377,
      "122": 0.0017625310722743886,
      "123": 0.0016335958864403684,
      "133": 0.0016766693760456482,
      "222": 0.0019578290760228884,
      "223": 0.0017304913749296702,
      "233": 0.001683246773498556,
      "333": 0.0018092959836903072
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.005567417736530356,
       "se": 0.0001941260767018944,
       "z": 28.67939140953146
      },
      "F23-F13": {
       "value": 0.014439774904219105,
       "se": 0.00021784182586213256,
       "z": 66.28559436220357
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.01000359632037473,
       "se": 0.00017601116109828348,
       "z": 56.8350112456152
      },
      "F11-F13": {
       "value": 0.007628161720523607,
       "se": 0.0002434246676087605,
       "z": 31.336847639384764
      },
      "F22-F13": {
       "value": 0.01789779990124707,
       "se": 0.0003337870669167295,
       "z": 53.620411559301274
      },
      "F33-F13": {
       "value": 0.021378740154796683,
       "se": 0.00021527757974640685,
       "z": 99.30778755493469
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.008965836378605957,
       "se": 7.261628274968632e-05,
       "z": 123.46867725950467
      },
      "T123-2F12F23": {
       "value": 0.09666855278129693,
       "se": 0.0010200991766670304,
       "z": 94.76387687826791
      }
     },
     "tests": {
      "kappa2_tot": 0.5508878566977244,
      "W_order2_nm": 28512.43058303942,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 5074.1447031908165,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 3589.166987730304,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 26963.449856907482,
      "p_within2_nm": 0.0,
      "W_order3_nm": 4500.224382931153,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 18035.83733579336,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 15514.765273921852,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 53261.90288284961,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 59.909656882094595,
      "z_gamma_nm": 134.29757010383085,
      "z_gamma123_nm": 124.55828063168602,
      "kappa2_nm": 0.5508878566977243,
      "kappa3_nm": 0.7079892282642056,
      "gamma_ratio_nm": 1.1664610886078854,
      "W_order2_src": 28120.519101828977,
      "p_order2_src": 0.0,
      "W_cross2_src": 4618.946979847252,
      "p_cross2_src": 0.0,
      "W_adj2_src": 3289.225249973507,
      "p_adj2_src": 0.0,
      "W_within2_src": 26510.667240653416,
      "p_within2_src": 0.0,
      "W_order3_src": 3822.78134801091,
      "p_order3_src": 0.0,
      "W_gamma_src": 10176.9685425998,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8902.673493313932,
      "p_gamma123_src": 0.0,
      "W_joint_src": 45618.008149245084,
      "p_joint_src": 0.0,
      "z_adj2_src": 57.35176762727986,
      "z_gamma_src": 100.88096224065174,
      "z_gamma123_src": 94.35397974284886,
      "kappa2_src": 0.5508878566977239,
      "kappa3_src": 0.7079892282642062,
      "gamma_ratio_src": 1.166461088607888,
      "W_order2_emp": 23827.712321332878,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4397.496661021988,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 3230.2185032892057,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 22419.70472600379,
      "p_within2_emp": 0.0,
      "W_order3_emp": 3114.68930259941,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 9571.878570938305,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 8980.192360999521,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 41029.21843125063,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 56.8350112456152,
      "z_gamma_emp": 97.83597789636646,
      "z_gamma123_emp": 94.76387687826791,
      "kappa2_emp": 0.5505099295689773,
      "kappa3_emp": 0.7040713700252983,
      "gamma_ratio_emp": 1.1615993907430753
     },
     "k_hat": 1.8152514851107096,
     "kappa2_tot": 0.5508878566977244,
     "k_reg": 1.9091177723665267,
     "k_reg_each": [
      1.9737472097936943,
      1.844488334939359
     ],
     "gauss": {
      "cov": [
       [
        13.978861985499924,
        14.014292567750374,
        20.12592090101781
       ],
       [
        14.014292567750374,
        26.75816071196405,
        29.800243663193594
       ],
       [
        20.12592090101781,
        29.800243663193594,
        52.61784932795809
       ]
      ],
      "c1": 0.523739008768429,
      "c3": 1.113688043956974,
      "rho_pc": 0.39782931865315896,
      "IG_pc": 0.08614690166505853,
      "IG_slope": 0.09989882883251697,
      "rho_slope": 0.4255626467022124
     },
     "cmi_full_grass": 0.07926335790857131,
     "cmi_full_plugin": 0.08146584019815872,
     "ncells": 37077,
     "cmi_blocks": [
      [
       10000000,
       0.07926335790857131,
       NaN,
       1,
       NaN,
       -0.006883543756487226,
       NaN
      ],
      [
       5000000,
       0.07971540697630752,
       7.481973242340345e-05,
       2,
       0.00010581108032630317,
       -0.0064313377387286985,
       7.236342254812733e-05
      ],
      [
       2500000,
       0.08057409677575578,
       2.5690950547935437e-05,
       4,
       5.1381901095870875e-05,
       -0.0055724912688106115,
       3.8154674056934646e-05
      ],
      [
       1250000,
       0.08200706894370757,
       8.268569139720798e-05,
       8,
       0.0002338704523762558,
       -0.004139270092276881,
       2.431714212428674e-05
      ],
      [
       625000,
       0.08452001199428882,
       0.00011458255309503877,
       16,
       0.0004583302123801551,
       -0.001626556538906975,
       0.00011244811765053907
      ],
      [
       312500,
       0.08864748227200794,
       0.00010840998916826224,
       32,
       0.0006132595079139072,
       0.0024995981631435035,
       9.778189573937806e-05
      ],
      [
       156250,
       0.09586877448776107,
       0.00013185254479098894,
       64,
       0.0010548203583279115,
       0.009718298269799962,
       0.00012260861012663627
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0791161888453846,
      "se": 3.3310789944441875e-05,
      "coef": [
       0.0791161888453846,
       3559.807543747728,
       -149723509.90350688
      ],
      "chi2": 35.632334935905526,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.07908446689840581,
      "se": 3.7181888837515405e-05,
      "coef": [
       0.07908446689840581,
       3573.917007413083
      ],
      "chi2": 24.782412003378568,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10890896130994082,
      "IG": 0.11603955375631922,
      "norm_deficit": 4.6629367034256575e-15,
      "c1": 0.5956582841128499,
      "c3": 1.246317920970778,
      "nb": 260,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09758078283724485,
      "IG": 0.10154195025330168,
      "norm_deficit": 8.881784197001252e-16,
      "c1": 0.5342381638688143,
      "c3": 1.1178063252958674,
      "nb": 165,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.995
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 20.920522451400757
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      6.0911365,
      8.8378105,
      12.9004734
     ],
     "ratio_l1l3_l22": 1.0060385189236778,
     "rate_triple": 0.3752146633260876,
     "F": {
      "11": 0.5570333892866424,
      "12": 0.5535753642896144,
      "13": 0.5480402078974966,
      "22": 0.560514329540192,
      "23": 0.5564086422612491,
      "33": 0.5596663068499592
     },
     "F_se": {
      "11": 0.0004328703398734542,
      "12": 0.0003807308307848553,
      "13": 0.00037295853028664267,
      "22": 0.0004054772522410269,
      "23": 0.00036755905201735976,
      "33": 0.0003837170093628942
     },
     "T": {
      "111": 0.7200383719153558,
      "112": 0.714980341522656,
      "113": 0.7073195987478914,
      "122": 0.7155265239650206,
      "123": 0.708505438982752,
      "133": 0.7057064321879833,
      "222": 0.7222675392250882,
      "223": 0.7160715933937029,
      "233": 0.7140668601116016,
      "333": 0.7164905058740102
     },
     "T_se": {
      "111": 0.0019578290760228884,
      "112": 0.0017304913749296702,
      "113": 0.0017061659776443762,
      "122": 0.001683246773498556,
      "123": 0.0015952659471592,
      "133": 0.0016277271693903668,
      "222": 0.0018092959836903072,
      "223": 0.0016526169051541242,
      "233": 0.0016206726680548518,
      "333": 0.0017042563913100145
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.005535156392117768,
       "se": 0.0001557009533816739,
       "z": 35.549919714038566
      },
      "F23-F13": {
       "value": 0.008368434363752453,
       "se": 0.0001766840643420989,
       "z": 47.363832131172494
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0069517953779351105,
       "se": 0.00014219419455102083,
       "z": 48.88944587284631
      },
      "F11-F13": {
       "value": 0.008993181389145732,
       "se": 0.00019175908398887603,
       "z": 46.898333064979745
      },
      "F22-F13": {
       "value": 0.012474121642695346,
       "se": 0.00027322524655310995,
       "z": 45.65508422103522
      },
      "F33-F13": {
       "value": 0.011626098952462582,
       "se": 0.00017211879699475727,
       "z": 67.54694522305262
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.006396603742811147,
       "se": 5.034772212934255e-05,
       "z": 127.04852319591276
      },
      "T123-2F12F23": {
       "value": 0.09247720531543058,
       "se": 0.0009845137639078521,
       "z": 93.93185621738671
      }
     },
     "tests": {
      "kappa2_tot": 0.5554606562583881,
      "W_order2_nm": 27100.657970009768,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 2794.119848850854,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2678.9713947656496,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 25110.711520064906,
      "p_within2_nm": 0.0,
      "W_order3_nm": 3724.6579741683827,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 16755.322337301648,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 15153.076777488595,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 50487.06877436992,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 51.75878084697947,
      "z_gamma_nm": 129.44235140517821,
      "z_gamma123_nm": 123.09783417058398,
      "kappa2_nm": 0.5554606562583881,
      "kappa3_nm": 0.712348754234319,
      "gamma_ratio_nm": 1.154399334243025,
      "W_order2_src": 26986.67219431179,
      "p_order2_src": 0.0,
      "W_cross2_src": 2553.5877401026055,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2454.007353244055,
      "p_adj2_src": 0.0,
      "W_within2_src": 24953.32333626283,
      "p_within2_src": 0.0,
      "W_order3_src": 3222.3103166815654,
      "p_order3_src": 0.0,
      "W_gamma_src": 9621.558568499682,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 8797.743173720422,
      "p_gamma123_src": 0.0,
      "W_joint_src": 43619.79867815407,
      "p_joint_src": 0.0,
      "z_adj2_src": 49.53793852436792,
      "z_gamma_src": 98.08954362468857,
      "z_gamma123_src": 93.7962855006552,
      "kappa2_src": 0.555460656258388,
      "kappa3_src": 0.7123487542343186,
      "gamma_ratio_src": 1.1543993342430248,
      "W_order2_emp": 22956.841177389444,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2480.8958192973796,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2390.1779177539693,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 21197.889931929356,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2708.795019742905,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 9033.379334656096,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 8823.19361244381,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 39062.747363540344,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 48.88944587284631,
      "z_gamma_emp": 95.04409152943752,
      "z_gamma123_emp": 93.93185621738671,
      "kappa2_emp": 0.5555034299686012,
      "kappa3_emp": 0.7094995169288566,
      "gamma_ratio_emp": 1.1496049330992495
     },
     "k_hat": 1.800307526254068,
     "kappa2_tot": 0.5554606562583881,
     "k_reg": 1.8898363550011363,
     "k_reg_each": [
      1.917219096918362,
      1.8624536130839107
     ],
     "gauss": {
      "cov": [
       [
        26.75816071196405,
        29.800243663193594,
        43.06420611282759
       ],
       [
        29.800243663193594,
        52.61784932795809,
        63.43723467447164
       ],
       [
        43.06420611282759,
        63.43723467447164,
        106.04138986097632
       ]
      ],
      "c1": 0.5663523698479912,
      "c3": 1.2056219606977503,
      "rho_pc": 0.417571446873378,
      "IG_pc": 0.09580179892706889,
      "IG_slope": 0.11009965069007419,
      "rho_slope": 0.4445684752703102
     },
     "cmi_full_grass": 0.0900640141311424,
     "cmi_full_plugin": 0.09399653292128995,
     "ncells": 64262,
     "cmi_blocks": [
      [
       10000000,
       0.0900640141311424,
       NaN,
       1,
       NaN,
       -0.005737784795926487,
       NaN
      ],
      [
       5000000,
       0.09098868918990899,
       0.0002106304649762691,
       2,
       0.000297876460218391,
       -0.004813222075041278,
       3.1305540303470936e-05
      ],
      [
       2500000,
       0.09255363490177615,
       0.00017034415613562644,
       4,
       0.00034068831227125287,
       -0.003248511913874267,
       9.348920779012166e-05
      ],
      [
       1250000,
       0.09521948722307871,
       0.00017756607596045482,
       8,
       0.0005022327056812928,
       -0.0005835932659288869,
       0.00010387642156930542
      ],
      [
       625000,
       0.0997889746303029,
       0.00013150360988532266,
       16,
       0.0005260144395412906,
       0.003985822276188409,
       7.869571854461204e-05
      ],
      [
       312500,
       0.10742463683841419,
       0.00014780751553948758,
       32,
       0.0008361255723864614,
       0.011619459164882683,
       9.023476587588188e-05
      ],
      [
       156250,
       0.11985304914262063,
       0.00017615826305822618,
       64,
       0.0014092661044658094,
       0.02404483096434358,
       0.00014276037187362485
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08979053075496493,
      "se": 0.00010653043825767886,
      "coef": [
       0.08979053075496493,
       6560.26338328803,
       -293326266.45617175
      ],
      "chi2": 21.969283835833767,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08973317818402693,
      "se": 0.00011276734146424417,
      "coef": [
       0.08973317818402693,
       6367.681001131923
      ],
      "chi2": 12.695100025536917,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.11626151681384489,
      "IG": 0.12227922792274691,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.6191557054285606,
      "c3": 1.3113155005374417,
      "nb": 366,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.10790738367720346,
      "IG": 0.11128922364196896,
      "norm_deficit": 5.662137425588298e-15,
      "c1": 0.5725765107105917,
      "c3": 1.212665000347111,
      "nb": 231,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.98
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 21.86591935157776
    }
   }
  },
  "2": {
   "cut": 0.3,
   "N": 10000000,
   "window_means": [
    0.4380824,
    0.5275533,
    0.6620038,
    0.8598063,
    1.1469954,
    1.569088,
    2.1864723,
    3.093373
   ],
   "Nbar": [
    1.0,
    1.4380823999999999,
    1.9656357,
    2.6276395,
    3.4874457999999997,
    4.6344411999999995,
    6.203529199999999,
    8.3900015,
    11.4833745
   ],
   "rate_eff": [
    0.3633105594652357,
    0.31250514498782467,
    0.29027021019961696,
    0.2830836911554025,
    0.2843460249923841,
    0.2916027251094774,
    0.3019223433534243,
    0.3138595944274267
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.4380824,
      0.5275533,
      0.6620038
     ],
     "ratio_l1l3_l22": 1.0420381040395572,
     "rate_triple": 0.2064321377826503,
     "F": {
      "11": 0.3902547832282419,
      "12": 0.4555564753247934,
      "13": 0.4946870504141361,
      "22": 0.5385238682844447,
      "23": 0.5760514028791668,
      "33": 0.6478055821340643
     },
     "F_se": {
      "11": 0.0015398221057552697,
      "12": 0.001073452554678887,
      "13": 0.001019445306767543,
      "22": 0.0014458136751931447,
      "23": 0.0010042734630377134,
      "33": 0.0013096797552979962
     },
     "T": {
      "111": 0.6774105135653842,
      "112": 0.7035938756141785,
      "113": 0.7041784640057427,
      "122": 0.7743391109976419,
      "123": 0.7920847187713009,
      "133": 0.8465612978984048,
      "222": 0.8840882383564164,
      "223": 0.9108717743221766,
      "233": 0.9702016712839361,
      "333": 1.0786018954825782
     },
     "T_se": {
      "111": 0.008391094712399173,
      "112": 0.005398190278129814,
      "113": 0.005165120940706293,
      "122": 0.0053720519306839866,
      "123": 0.003991517901251716,
      "133": 0.005042629339583603,
      "222": 0.008425554261167232,
      "223": 0.005352165711685043,
      "233": 0.005293091664769137,
      "333": 0.007985311027409894
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0391305750893427,
       "se": 0.0012077315140626528,
       "z": -32.40006129981034
      },
      "F23-F13": {
       "value": 0.08136435246503071,
       "se": 0.0012284390424482103,
       "z": 66.2339356317397
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.021116888687844004,
       "se": 0.0010484304924015292,
       "z": 20.141429346902886
      },
      "F11-F13": {
       "value": -0.10443226718589416,
       "se": 0.0015154241832617918,
       "z": -68.91289471249867
      },
      "F22-F13": {
       "value": 0.043836817870308575,
       "se": 0.0017019441982208596,
       "z": 25.756906669521673
      },
      "F33-F13": {
       "value": 0.15311853171992817,
       "se": 0.0013671347846977498,
       "z": 111.99958733679655
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.016763101676218223,
       "se": 0.0007490992993850089,
       "z": 22.37767635075923
      },
      "T123-2F12F23": {
       "value": 0.26723682536822946,
       "se": 0.0031267007703065933,
       "z": 85.4692677681546
      }
     },
     "tests": {
      "kappa2_tot": 0.5316817754069014,
      "W_order2_nm": 25913.60431373937,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 11056.77116431643,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 430.8154001184965,
      "p_adj2_nm": 1.0799823674013562e-95,
      "W_within2_nm": 21913.791213903678,
      "p_within2_nm": 0.0,
      "W_order3_nm": 4253.460794859631,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 24120.412897350318,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 11451.608393376051,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 54896.701346449394,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 20.756093084164384,
      "z_gamma_nm": 155.3074785622068,
      "z_gamma123_nm": 107.0121880599404,
      "kappa2_nm": 0.5316817754069014,
      "kappa3_nm": 0.8479048120512644,
      "gamma_ratio_nm": 1.4997316472852131,
      "W_order2_src": 22425.154081144607,
      "p_order2_src": 0.0,
      "W_cross2_src": 10207.166680079725,
      "p_cross2_src": 0.0,
      "W_adj2_src": 399.781812964275,
      "p_adj2_src": 6.1437178033052006e-89,
      "W_within2_src": 19487.460465633936,
      "p_within2_src": 0.0,
      "W_order3_src": 2775.8531487672194,
      "p_order3_src": 0.0,
      "W_gamma_src": 12036.419902660524,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 6954.413802466947,
      "p_gamma123_src": 0.0,
      "W_joint_src": 41219.25178286798,
      "p_joint_src": 0.0,
      "z_adj2_src": 19.99454458006671,
      "z_gamma_src": 109.71061891476378,
      "z_gamma123_src": 83.39312802903454,
      "kappa2_src": 0.5316817754069013,
      "kappa3_src": 0.8479048120512644,
      "gamma_ratio_src": 1.4997316472852136,
      "W_order2_emp": 21351.443789852954,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 9770.40077256775,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 405.67717613628093,
      "p_adj2_emp": 3.1996777075664906e-90,
      "W_within2_emp": 18547.63835695845,
      "p_within2_emp": 0.0,
      "W_order3_emp": 2336.0981199264706,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 11426.150738185765,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 7304.995732824511,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 40875.69622485941,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 20.141429346902886,
      "z_gamma_emp": 106.89317442281225,
      "z_gamma123_emp": 85.4692677681546,
      "kappa2_emp": 0.5219314919995708,
      "kappa3_emp": 0.8177233182009871,
      "gamma_ratio_emp": 1.5008917931625558
     },
     "k_hat": 1.8808242942588917,
     "kappa2_tot": 0.5316817754069014,
     "k_reg": 1.9963926630226192,
     "k_reg_each": [
      2.291197203158757,
      1.7015881228864813
     ],
     "gauss": {
      "cov": [
       [
        0.5129786620945975,
        0.10528449472738138,
        0.14346530083138662
       ],
       [
        0.10528449472738138,
        0.677431283447182,
        0.2011815308246369
       ],
       [
        0.14346530083138662,
        0.2011815308246369,
        0.9459040633182699
       ]
      ],
      "c1": 0.15541723168087235,
      "c3": 0.2969770303504483,
      "rho_pc": 0.16912984986644097,
      "IG_pc": 0.0145109998225812,
      "IG_slope": 0.015642151885466804,
      "rho_slope": 0.17549932566322576
     },
     "cmi_full_grass": 0.01183595446429564,
     "cmi_full_plugin": 0.01188095301286296,
     "ncells": 930,
     "cmi_blocks": [
      [
       10000000,
       0.01183595446429564,
       NaN,
       1,
       NaN,
       -0.00267504535828556,
       NaN
      ],
      [
       5000000,
       0.011842483360847922,
       6.31826149515291e-05,
       2,
       8.935371097064955e-05,
       -0.0026686415803731213,
       2.1239558900204916e-06
      ],
      [
       2500000,
       0.011858963621780294,
       8.368220516066293e-05,
       4,
       0.00016736441032132586,
       -0.002652618053047725,
       2.8405348137456495e-05
      ],
      [
       1250000,
       0.011885986066008991,
       6.279042094105906e-05,
       8,
       0.00017759812976392265,
       -0.002625872899646716,
       3.51344599283825e-05
      ],
      [
       625000,
       0.011930306705466243,
       6.037728067602104e-05,
       16,
       0.00024150912270408417,
       -0.002582482342026622,
       2.9606949307142268e-05
      ],
      [
       312500,
       0.012010687186224,
       5.8564921164701074e-05,
       32,
       0.0003312932231617255,
       -0.002503398069666399,
       3.12690756898542e-05
      ],
      [
       156250,
       0.012143454684692079,
       5.3765388029850673e-05,
       64,
       0.0004301231042388054,
       -0.002372684565460738,
       2.875260251968568e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.011831115073020369,
      "se": 3.546031362263963e-05,
      "coef": [
       0.011831115073020369,
       65.15482759163174,
       -2565506.1328493194
      ],
      "chi2": 0.010292426741101353,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.011830888317729434,
      "se": 3.7408199993359416e-05,
      "coef": [
       0.011830888317729434,
       63.442010151272896
      ],
      "chi2": 0.008141095168358266,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.029060987988260567,
      "IG": 0.034880885330627054,
      "norm_deficit": -4.440892098500626e-16,
      "c1": 0.28678698150827203,
      "c3": 0.4333752544019249,
      "nb": 39,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.015031212786708142,
      "IG": 0.016873150933677424,
      "norm_deficit": 5.551115123125783e-16,
      "c1": 0.1818993836532544,
      "c3": 0.27487541886209604,
      "nb": 29,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 1.0,
       "order2_emp": 0.96
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 18.323028087615967
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.5275533,
      0.6620038,
      0.8598063
     ],
     "ratio_l1l3_l22": 1.0350134709227496,
     "rate_triple": 0.24422861421048353,
     "F": {
      "11": 0.5385238682844447,
      "12": 0.5760514028791668,
      "13": 0.5885048181987955,
      "22": 0.6478055821340643,
      "23": 0.6604860146829421,
      "33": 0.7135305873627253
     },
     "F_se": {
      "11": 0.0014458136751931447,
      "12": 0.0010042734630377134,
      "13": 0.0009426463266495239,
      "22": 0.0013096797552979962,
      "23": 0.0009120189073296166,
      "33": 0.0011447975561120164
     },
     "T": {
      "111": 0.8840882383564164,
      "112": 0.9108717743221766,
      "113": 0.9024761672733556,
      "122": 0.9702016712839361,
      "123": 0.9660952633226322,
      "133": 0.9923274658269696,
      "222": 1.0786018954825782,
      "223": 1.0752629388269468,
      "233": 1.1042894386268427,
      "333": 1.1804300933252523
     },
     "T_se": {
      "111": 0.008425554261167232,
      "112": 0.005352165711685043,
      "113": 0.005165859178898797,
      "122": 0.005293091664769137,
      "123": 0.0040355441512615895,
      "133": 0.004809909714660431,
      "222": 0.007985311027409894,
      "223": 0.0052239474824240725,
      "233": 0.004982769608788308,
      "333": 0.0070190572060468874
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.012453415319628736,
       "se": 0.001055105364775212,
       "z": -11.80300634930608
      },
      "F23-F13": {
       "value": 0.07198119648414658,
       "se": 0.0010601229865148405,
       "z": 67.89891116386895
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.029763890582258923,
       "se": 0.0009087263637442041,
       "z": 32.75341375551542
      },
      "F11-F13": {
       "value": -0.04998094991435087,
       "se": 0.0013465559282559263,
       "z": -37.117619005314346
      },
      "F22-F13": {
       "value": 0.05930076393526873,
       "se": 0.0015130046823920117,
       "z": 39.19403860767709
      },
      "F33-F13": {
       "value": 0.12502576916392982,
       "se": 0.0011501241837734207,
       "z": 108.70632139369084
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.024939267340109955,
       "se": 0.0006285878381265796,
       "z": 39.67507137019711
      },
      "T123-2F12F23": {
       "value": 0.20514747264227473,
       "se": 0.0029561963359786394,
       "z": 69.39575363973967
      }
     },
     "tests": {
      "kappa2_tot": 0.6308272923674876,
      "W_order2_nm": 17673.58136139531,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 8150.46792165913,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1132.8923073504325,
      "p_adj2_nm": 2.3443605423156046e-248,
      "W_within2_nm": 15842.068867869806,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2690.8294050186314,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 13073.75478075596,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 6989.649897015377,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 35873.92109801294,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 33.65846561194423,
      "z_gamma_nm": 114.34052116706467,
      "z_gamma123_nm": 83.6041260765004,
      "kappa2_nm": 0.6308272923674875,
      "kappa3_nm": 1.017272059788359,
      "gamma_ratio_nm": 1.2781627942932279,
      "W_order2_src": 16002.585486228561,
      "p_order2_src": 0.0,
      "W_cross2_src": 7592.983428326119,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1064.3340937402602,
      "p_adj2_src": 1.8654434091502282e-233,
      "W_within2_src": 14563.496710485759,
      "p_within2_src": 0.0,
      "W_order3_src": 2009.8337128717576,
      "p_order3_src": 0.0,
      "W_gamma_src": 7743.558894447524,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 4667.272783624465,
      "p_gamma123_src": 0.0,
      "W_joint_src": 29627.252384533404,
      "p_joint_src": 0.0,
      "z_adj2_src": 32.62413360903643,
      "z_gamma_src": 87.99749368276079,
      "z_gamma123_src": 68.31744128423183,
      "kappa2_src": 0.6308272923674874,
      "kappa3_src": 1.0172720597883593,
      "gamma_ratio_src": 1.2781627942932285,
      "W_order2_emp": 14817.518320950474,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 7133.120714873805,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1072.7861126399864,
      "p_adj2_emp": 2.7147829286921278e-235,
      "W_within2_emp": 13506.2533757425,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1680.6583825871776,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 7388.22201255474,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 4815.770623227441,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 29114.67732706515,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 32.75341375551542,
      "z_gamma_emp": 85.95476724740018,
      "z_gamma123_emp": 69.39575363973967,
      "kappa2_emp": 0.6252476768040522,
      "kappa3_emp": 0.9966949752242661,
      "gamma_ratio_emp": 1.2747590377166658
     },
     "k_hat": 1.585219935946353,
     "kappa2_tot": 0.6308272923674876,
     "k_reg": 1.6598719057198204,
     "k_reg_each": [
      1.8184167835471872,
      1.5013270278924538
     ],
     "gauss": {
      "cov": [
       [
        0.677431283447182,
        0.2011815308246369,
        0.26694207575942686
       ],
       [
        0.2011815308246369,
        0.9459040633182699,
        0.37594539972832985
       ],
       [
        0.26694207575942686,
        0.37594539972832985,
        1.3872959653424417
       ]
      ],
      "c1": 0.21268703521463256,
      "c3": 0.39744559126799617,
      "rho_pc": 0.21095966143214123,
      "IG_pc": 0.02276233968117548,
      "IG_slope": 0.025584013932848187,
      "rho_slope": 0.2233405233054878
     },
     "cmi_full_grass": 0.018357776330638842,
     "cmi_full_plugin": 0.018427127616757577,
     "ncells": 1423,
     "cmi_blocks": [
      [
       10000000,
       0.018357776330638842,
       NaN,
       1,
       NaN,
       -0.004404563350536638,
       NaN
      ],
      [
       5000000,
       0.018366384250278145,
       0.00012921121173015138,
       2,
       0.00018273224803944162,
       -0.0043964432399224065,
       9.723370000268813e-05
      ],
      [
       2500000,
       0.01839934252395148,
       0.00010485432697870767,
       4,
       0.00020970865395741534,
       -0.004363645703807931,
       6.278607894395075e-05
      ],
      [
       1250000,
       0.01844177802145186,
       7.909302197770538e-05,
       8,
       0.00022370884873988846,
       -0.004321450974994605,
       4.713187806012118e-05
      ],
      [
       625000,
       0.018509519684974274,
       8.442019303608471e-05,
       16,
       0.00033768077214433884,
       -0.004254224084058284,
       3.5647296239393096e-05
      ],
      [
       312500,
       0.018615002059368002,
       6.409434569360379e-05,
       32,
       0.00036257237180529627,
       -0.0041500016840866835,
       3.2418517551032975e-05
      ],
      [
       156250,
       0.01880630610673828,
       6.823826086484564e-05,
       64,
       0.0005459060869187651,
       -0.003961086321571825,
       3.07970275794393e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.018358727554446695,
      "se": 6.0965513830249484e-05,
      "coef": [
       0.018358727554446695,
       94.55837394962624,
       -3880768.386125742
      ],
      "chi2": 0.06034649962063244,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.01835346185896044,
      "se": 6.809224873902455e-05,
      "coef": [
       0.01835346185896044,
       100.49934169791528
      ],
      "chi2": 0.023134397092792545,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.03610099285441538,
      "IG": 0.042859696451178694,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.3174200323729705,
      "c3": 0.5173311276424278,
      "nb": 45,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.02387899992845633,
      "IG": 0.027023828045776657,
      "norm_deficit": 3.3306690738754696e-16,
      "c1": 0.234757799840449,
      "c3": 0.38260823176910663,
      "nb": 36,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.965,
       "order2_emp": 0.915
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 17.652156591415405
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      0.6620038,
      0.8598063,
      1.1469954
     ],
     "ratio_l1l3_l22": 1.0271193537556718,
     "rate_triple": 0.2748149052787257,
     "F": {
      "11": 0.6478055821340643,
      "12": 0.6604860146829421,
      "13": 0.6515740929990173,
      "22": 0.7135305873627253,
      "23": 0.7047682503953716,
      "33": 0.7356706403301727
     },
     "F_se": {
      "11": 0.0013096797552979962,
      "12": 0.0009120189073296166,
      "13": 0.0008470674721496595,
      "22": 0.0011447975561120164,
      "23": 0.0008075293025938155,
      "33": 0.0009752685485730837
     },
     "T": {
      "111": 1.0786018954825782,
      "112": 1.0752629388269468,
      "113": 1.0471871749701236,
      "122": 1.1042894386268427,
      "123": 1.0741644540052868,
      "133": 1.0720063648582798,
      "222": 1.1804300933252523,
      "223": 1.1499276517795214,
      "233": 1.1466620148309004,
      "333": 1.1865634854053246
     },
     "T_se": {
      "111": 0.007985311027409894,
      "112": 0.0052239474824240725,
      "113": 0.00490160528864279,
      "122": 0.004982769608788308,
      "123": 0.00384064877054167,
      "133": 0.004366024036914009,
      "222": 0.0070190572060468874,
      "223": 0.00470094984821133,
      "233": 0.00439619411943839,
      "333": 0.005726180283495479
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.00891192168392485,
       "se": 0.0008859024525349555,
       "z": 10.059709913234729
      },
      "F23-F13": {
       "value": 0.05319415739635436,
       "se": 0.0008803168413229227,
       "z": 60.42614988078069
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.031053039540139604,
       "se": 0.0007577557584192289,
       "z": 40.98027523396198
      },
      "F11-F13": {
       "value": -0.003768510864953001,
       "se": 0.0011476822441052173,
       "z": -3.2835838354292
      },
      "F22-F13": {
       "value": 0.06195649436370809,
       "se": 0.0012883324913058394,
       "z": 48.090453964185656
      },
      "F33-F13": {
       "value": 0.08409654733115546,
       "se": 0.0009288990158462349,
       "z": 90.53357350641909
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.026726150583210456,
       "se": 0.0005025859939650261,
       "z": 53.177268973138695
      },
      "T123-2F12F23": {
       "value": 0.1431853080478691,
       "se": 0.002651427890197534,
       "z": 54.00309341892064
      }
     },
     "tests": {
      "kappa2_tot": 0.6894613528446922,
      "W_order2_nm": 10491.945081389033,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 4581.714640397071,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 1771.353258359664,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 9952.50708121067,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1399.4667549457213,
      "p_order3_nm": 1.007975085531136e-295,
      "W_gamma_nm": 6960.271229187956,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 3969.7164879178795,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 21705.829967981812,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 42.087447752978136,
      "z_gamma_nm": 83.42823999814425,
      "z_gamma123_nm": 63.0056861554406,
      "kappa2_nm": 0.6894613528446929,
      "kappa3_nm": 1.1097450069235864,
      "gamma_ratio_nm": 1.1672754447227882,
      "W_order2_src": 9962.49185467272,
      "p_order2_src": 0.0,
      "W_cross2_src": 4317.083756737025,
      "p_cross2_src": 0.0,
      "W_adj2_src": 1684.7953528011872,
      "p_adj2_src": 0.0,
      "W_within2_src": 9486.132228878756,
      "p_within2_src": 0.0,
      "W_order3_src": 1180.052560029325,
      "p_order3_src": 2.453733432890382e-248,
      "W_gamma_src": 4688.736265495911,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 2874.463679579002,
      "p_gamma123_src": 0.0,
      "W_joint_src": 19038.475252771925,
      "p_joint_src": 0.0,
      "z_adj2_src": 41.04625869432179,
      "z_gamma_src": 68.47434749959952,
      "z_gamma123_src": 53.61402502684351,
      "kappa2_src": 0.6894613528446929,
      "kappa3_src": 1.1097450069235864,
      "gamma_ratio_src": 1.1672754447227882,
      "W_order2_emp": 9204.84716793188,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4091.570652586738,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 1679.3829582512778,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 8798.286690237755,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1036.5135736727516,
      "p_order3_emp": 2.302171701950834e-217,
      "W_gamma_emp": 4593.603790137565,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 2916.3340988126697,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 18275.19366765928,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 40.98027523396198,
      "z_gamma_emp": 67.77612994364289,
      "z_gamma123_emp": 54.00309341892064,
      "kappa2_emp": 0.6875726339017045,
      "kappa3_emp": 1.1027826364983693,
      "gamma_ratio_emp": 1.1663335214201596
     },
     "k_hat": 1.4504076202009535,
     "kappa2_tot": 0.6894613528446922,
     "k_reg": 1.5063424635539837,
     "k_reg_each": [
      1.5830888689394962,
      1.4295960581684712
     ],
     "gauss": {
      "cov": [
       [
        0.9459040633182699,
        0.37594539972832985,
        0.49475023611474006
       ],
       [
        0.37594539972832985,
        1.3872959653424417,
        0.695038198510166
       ],
       [
        0.49475023611474006,
        0.695038198510166,
        2.1148427636817515
       ]
      ],
      "c1": 0.27099148928579997,
      "c3": 0.5010021047229111,
      "rho_pc": 0.25092244721659773,
      "IG_pc": 0.03251576106378422,
      "IG_slope": 0.03691250695732956,
      "rho_slope": 0.26676916485153823
     },
     "cmi_full_grass": 0.026614625933355285,
     "cmi_full_plugin": 0.026725243728296988,
     "ncells": 2177,
     "cmi_blocks": [
      [
       10000000,
       0.026614625933355285,
       NaN,
       1,
       NaN,
       -0.005901135130428933,
       NaN
      ],
      [
       5000000,
       0.026644024504974162,
       7.068554387945625e-05,
       2,
       9.996445481804555e-05,
       -0.005871876465662687,
       7.607994574316407e-05
      ],
      [
       2500000,
       0.026669458943096913,
       0.00010132595912336668,
       4,
       0.00020265191824673335,
       -0.005846749153408756,
       4.907830291149621e-05
      ],
      [
       1250000,
       0.026730047891360798,
       8.420856217059293e-05,
       8,
       0.00023817778137918096,
       -0.00578639569650903,
       4.0148808167199526e-05
      ],
      [
       625000,
       0.026856132381049225,
       6.624423482198466e-05,
       16,
       0.00026497693928793865,
       -0.005661379401461006,
       4.880191014688309e-05
      ],
      [
       312500,
       0.027044050124704955,
       6.472327552121326e-05,
       32,
       0.00036613013617324146,
       -0.00547486452695543,
       4.998386704910641e-05
      ],
      [
       156250,
       0.027389127251452317,
       7.244683830068229e-05,
       64,
       0.0005795747064054583,
       -0.005131648763865254,
       5.39888878768716e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.026605719780437128,
      "se": 4.0349612490479785e-05,
      "coef": [
       0.026605719780437128,
       157.73353848979843,
       -5568474.397036043
      ],
      "chi2": 0.0852427157349689,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.026603443228465907,
      "se": 4.2280099708644995e-05,
      "coef": [
       0.026603443228465907,
       158.3808489970588
      ],
      "chi2": 0.025357180833870518,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.045030227866219935,
      "IG": 0.05275770913272657,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.35595309038365985,
      "c3": 0.6167284195133654,
      "nb": 53,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.03397778340972031,
      "IG": 0.038383904404173316,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.286555194829064,
      "c3": 0.4964888272771851,
      "nb": 44,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.775,
       "order2_emp": 0.65
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 18.275585174560547
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      0.8598063,
      1.1469954,
      1.569088
     ],
     "ratio_l1l3_l22": 1.0254738063075692,
     "rate_triple": 0.3007713532594476,
     "F": {
      "11": 0.7135305873627253,
      "12": 0.7047682503953716,
      "13": 0.6831624244233478,
      "22": 0.7356706403301727,
      "23": 0.7175516667236956,
      "33": 0.7322320245975928
     },
     "F_se": {
      "11": 0.0011447975561120164,
      "12": 0.0008075293025938155,
      "13": 0.000744768336387922,
      "22": 0.0009752685485730837,
      "23": 0.0007053758252884733,
      "33": 0.0008213230511146643
     },
     "T": {
      "111": 1.1804300933252523,
      "112": 1.1499276517795214,
      "113": 1.102264799063418,
      "122": 1.1466620148309004,
      "123": 1.1041092263780954,
      "133": 1.0790457600661445,
      "222": 1.1865634854053246,
      "223": 1.145910666156804,
      "233": 1.1269963533052472,
      "333": 1.1351544677342416
     },
     "T_se": {
      "111": 0.0070190572060468874,
      "112": 0.00470094984821133,
      "113": 0.004341988593223557,
      "122": 0.00439619411943839,
      "123": 0.0034480772923120556,
      "133": 0.00375161623891333,
      "222": 0.005726180283495479,
      "223": 0.004029027556881583,
      "233": 0.003730801938907511,
      "333": 0.004584281270624286
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.021605825972023762,
       "se": 0.0007154187596134878,
       "z": 30.20025080652977
      },
      "F23-F13": {
       "value": 0.03438924230034779,
       "se": 0.000710365814188714,
       "z": 48.41060987657836
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.027997534136185775,
       "se": 0.000610616632748791,
       "z": 45.85124714037068
      },
      "F11-F13": {
       "value": 0.030368162939377497,
       "se": 0.0009409709959481976,
       "z": 32.27321890912919
      },
      "F22-F13": {
       "value": 0.05250821590682486,
       "se": 0.001058252364903082,
       "z": 49.61785831835465
      },
      "F33-F13": {
       "value": 0.049069600174245,
       "se": 0.0007336826578269892,
       "z": 66.88123216593212
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.025316970249358584,
       "se": 0.0003861237083811194,
       "z": 65.56699239086798
      },
      "T123-2F12F23": {
       "value": 0.0926939609278119,
       "se": 0.0022575376743303784,
       "z": 41.059762581949556
      }
     },
     "tests": {
      "kappa2_tot": 0.7127815449381705,
      "W_order2_nm": 8025.630815487027,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 2569.3137501861693,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2204.619652465969,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 7791.751978757385,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1297.8668887319025,
      "p_order3_nm": 8.936909106665227e-274,
      "W_gamma_nm": 3625.0952220112563,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 2124.2155410358987,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 14431.179841767967,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 46.95337743406718,
      "z_gamma_nm": 60.20876366453023,
      "z_gamma123_nm": 46.08921284895087,
      "kappa2_nm": 0.7127815449381707,
      "kappa3_nm": 1.1225018765530859,
      "gamma_ratio_nm": 1.1046995748451407,
      "W_order2_src": 7927.977582317285,
      "p_order2_src": 0.0,
      "W_cross2_src": 2459.447837736748,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2120.7357924482912,
      "p_adj2_src": 0.0,
      "W_within2_src": 7679.460156332884,
      "p_within2_src": 0.0,
      "W_order3_src": 1177.0296001949994,
      "p_order3_src": 1.1024591790862547e-247,
      "W_gamma_src": 2778.2339214547123,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1689.8559326486854,
      "p_gamma123_src": 0.0,
      "W_joint_src": 13508.883226376614,
      "p_joint_src": 0.0,
      "z_adj2_src": 46.05144723511186,
      "z_gamma_src": 52.708954850715,
      "z_gamma123_src": 41.10785731035717,
      "kappa2_src": 0.7127815449381708,
      "kappa3_src": 1.122501876553086,
      "gamma_ratio_src": 1.1046995748451407,
      "W_order2_emp": 7313.6398416065385,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2417.0604439621598,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2102.33686432735,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 7108.636312354754,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1065.86307616896,
      "p_order3_emp": 1.0748199343205464e-223,
      "W_gamma_emp": 2576.2528948033832,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1685.9041032860655,
      "p_gamma123_emp": 0.0,
      "W_joint_emp": 12810.304991621586,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 45.85124714037068,
      "z_gamma_emp": 50.756801463482546,
      "z_gamma123_emp": 41.059762581949556,
      "kappa2_emp": 0.7123409820684374,
      "kappa3_emp": 1.117175641612981,
      "gamma_ratio_emp": 1.1008181992885209
     },
     "k_hat": 1.4029543933923598,
     "kappa2_tot": 0.7127815449381705,
     "k_reg": 1.4458949498045475,
     "k_reg_each": [
      1.4691991280427419,
      1.4225907715663528
     ],
     "gauss": {
      "cov": [
       [
        1.3872959653424417,
        0.695038198510166,
        0.9216625445551961
       ],
       [
        0.695038198510166,
        2.1148427636817515,
        1.2914042109578592
       ],
       [
        0.9216625445551961,
        1.2914042109578592,
        3.3718707857298678
       ]
      ],
      "c1": 0.32864769449817954,
      "c3": 0.6106384044881145,
      "rho_pc": 0.28738649215648193,
      "IG_pc": 0.043100941018097326,
      "IG_slope": 0.04923618185421164,
      "rho_slope": 0.3062340006453878
     },
     "cmi_full_grass": 0.03631224933880439,
     "cmi_full_plugin": 0.03649546653943769,
     "ncells": 3444,
     "cmi_blocks": [
      [
       10000000,
       0.03631224933880439,
       NaN,
       1,
       NaN,
       -0.006788691679292934,
       NaN
      ],
      [
       5000000,
       0.03635092048192501,
       4.582637184480376e-05,
       2,
       6.480827657727403e-05,
       -0.006750186025835551,
       7.075116879680723e-05
      ],
      [
       2500000,
       0.036410929762471955,
       0.00012330015239368647,
       4,
       0.00024660030478737294,
       -0.006690410058647581,
       5.905601986833737e-05
      ],
      [
       1250000,
       0.03652385392087565,
       9.389352924249349e-05,
       8,
       0.0002655710049476182,
       -0.0065776291429594045,
       6.491747471544e-05
      ],
      [
       625000,
       0.03670551106172182,
       0.00010020954954110208,
       16,
       0.0004008381981644083,
       -0.006397117728665008,
       6.45260948107925e-05
      ],
      [
       312500,
       0.03708440565513149,
       0.00010046093069026308,
       32,
       0.0005682928426831742,
       -0.006019924143314102,
       5.192518768430956e-05
      ],
      [
       156250,
       0.03762389872301468,
       9.751312327141117e-05,
       64,
       0.0007801049861712894,
       -0.005483043539525239,
       5.8770056370257916e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.03628749303499509,
      "se": 2.901368376744196e-05,
      "coef": [
       0.03628749303499509,
       289.1905970694567,
       -12569393.300303621
      ],
      "chi2": 0.07440714697197606,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.036290530878216015,
      "se": 2.9976921573187373e-05,
      "coef": [
       0.036290530878216015,
       268.06863610620667
      ],
      "chi2": 0.11763642916693236,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.055753951611889375,
      "IG": 0.06433834687879936,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.40046955852816457,
      "c3": 0.7308296980980957,
      "nb": 65,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.04510349449891285,
      "IG": 0.05049446411004965,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.3371855799780847,
      "c3": 0.6153407428122508,
      "nb": 53,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.595,
       "order2_emp": 0.505
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 17.819313287734985
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      1.1469954,
      1.569088,
      2.1864723
     ],
     "ratio_l1l3_l22": 1.0186173139389678,
     "rate_triple": 0.32257179773247424,
     "F": {
      "11": 0.7356706403301727,
      "12": 0.7175516667236956,
      "13": 0.6918403228205898,
      "22": 0.7322320245975928,
      "23": 0.7098120722146204,
      "33": 0.7145674199732903
     },
     "F_se": {
      "11": 0.0009752685485730837,
      "12": 0.0007053758252884733,
      "13": 0.0006574702442733696,
      "22": 0.0008213230511146643,
      "23": 0.0006175120922115063,
      "33": 0.0007045099878470798
     },
     "T": {
      "111": 1.1865634854053246,
      "112": 1.145910666156804,
      "113": 1.1016672509606018,
      "122": 1.1269963533052472,
      "123": 1.0858139314862056,
      "133": 1.06071880493623,
      "222": 1.1351544677342416,
      "223": 1.0978911652804884,
      "233": 1.0769921602815835,
      "333": 1.0785789190321324
     },
     "T_se": {
      "111": 0.005726180283495479,
      "112": 0.004029027556881583,
      "113": 0.003802042112158725,
      "122": 0.003730801938907511,
      "123": 0.003069597158827344,
      "133": 0.003327058732551581,
      "222": 0.004584281270624286,
      "223": 0.003380199984489161,
      "233": 0.003190999073146097,
      "333": 0.0038433935865313323
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.02571134390310581,
       "se": 0.000564778161155672,
       "z": 45.52467795584414
      },
      "F23-F13": {
       "value": 0.017971749394030567,
       "se": 0.0005645117934608949,
       "z": 31.83591485990011
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.02184154664856819,
       "se": 0.00048377835310069184,
       "z": 45.14783786537503
      },
      "F11-F13": {
       "value": 0.04383031750958288,
       "se": 0.0007410062493169003,
       "z": 59.149727212136256
      },
      "F22-F13": {
       "value": 0.04039170177700302,
       "se": 0.0008531106476002397,
       "z": 47.34638102410629
      },
      "F33-F13": {
       "value": 0.022727097152700493,
       "se": 0.0005725846303364886,
       "z": 39.69211876914081
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.021088674380716654,
       "se": 0.0002854665087407932,
       "z": 73.87442566814522
      },
      "T123-2F12F23": {
       "value": 0.0671602605298034,
       "se": 0.001946841421956561,
       "z": 34.49703698121845
      }
     },
     "tests": {
      "kappa2_tot": 0.7118785817323829,
      "W_order2_nm": 8988.759526019632,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 2350.806631515053,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2142.3639629552044,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 8354.806788873877,
      "p_within2_nm": 0.0,
      "W_order3_nm": 1582.7034841263073,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2456.733790979684,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1497.0694806117235,
      "p_gamma123_nm": 0.0,
      "W_joint_nm": 13627.969853315222,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 46.28567773032177,
      "z_gamma_nm": 49.56544956902624,
      "z_gamma123_nm": 38.691982123066836,
      "kappa2_nm": 0.7118785817323832,
      "kappa3_nm": 1.0918273571765196,
      "gamma_ratio_nm": 1.0772391367431482,
      "W_order2_src": 8953.703329453407,
      "p_order2_src": 0.0,
      "W_cross2_src": 2280.7745535956133,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2071.741985630978,
      "p_adj2_src": 0.0,
      "W_within2_src": 8308.665338288938,
      "p_within2_src": 0.0,
      "W_order3_src": 1454.95571816169,
      "p_order3_src": 1.0308528479543963e-307,
      "W_gamma_src": 1936.9685034032116,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1210.9539283201077,
      "p_gamma123_src": 2.5392993186210714e-265,
      "W_joint_src": 13126.768058493531,
      "p_joint_src": 0.0,
      "z_adj2_src": 45.51639249359486,
      "z_gamma_src": 44.011004344404725,
      "z_gamma123_src": 34.798763315958624,
      "kappa2_src": 0.7118785817323834,
      "kappa3_src": 1.0918273571765191,
      "gamma_ratio_src": 1.0772391367431473,
      "W_order2_emp": 8158.909846710589,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 2214.319620999696,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2038.3272639181919,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 7620.533089231667,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1291.7099373220894,
      "p_order3_emp": 1.9095696802378138e-272,
      "W_gamma_emp": 1800.2553861841768,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1190.0455604835531,
      "p_gamma123_emp": 8.885544078185076e-261,
      "W_joint_emp": 12299.930617213948,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 45.14783786537503,
      "z_gamma_emp": 42.42941651948771,
      "z_gamma123_emp": 34.49703698121845,
      "kappa2_emp": 0.7116670303206403,
      "kappa3_emp": 1.088372355168115,
      "gamma_ratio_emp": 1.0744688103245847
     },
     "k_hat": 1.4047339330907567,
     "kappa2_tot": 0.7118785817323829,
     "k_reg": 1.442057103393087,
     "k_reg_each": [
      1.42572977108186,
      1.4583844357043139
     ],
     "gauss": {
      "cov": [
       [
        2.1148427636817515,
        1.2914042109578592,
        1.7350483032241495
       ],
       [
        1.2914042109578592,
        3.3718707857298678,
        2.4352003952968926
       ],
       [
        1.7350483032241495,
        2.4352003952968926,
        5.602577541949013
       ]
      ],
      "c1": 0.38299338646760295,
      "c3": 0.7222104730711899,
      "rho_pc": 0.32152012117819323,
      "IG_pc": 0.05455888728517336,
      "IG_slope": 0.06172329364919109,
      "rho_slope": 0.34078020804259945
     },
     "cmi_full_grass": 0.047088438561765145,
     "cmi_full_plugin": 0.04738164809936318,
     "ncells": 5484,
     "cmi_blocks": [
      [
       10000000,
       0.047088438561765145,
       NaN,
       1,
       NaN,
       -0.007470448723408213,
       NaN
      ],
      [
       5000000,
       0.04713978938884278,
       9.026971982439846e-05,
       2,
       0.00012766066204728376,
       -0.007419196693104573,
       2.5272560268744384e-05
      ],
      [
       2500000,
       0.04722291297811232,
       7.000261970145847e-05,
       4,
       0.00014000523940291694,
       -0.007336017052613865,
       5.266909724265792e-05
      ],
      [
       1250000,
       0.047422723697989166,
       8.295969957713947e-05,
       8,
       0.0002346454645447763,
       -0.007136744460481814,
       6.373722742174752e-05
      ],
      [
       625000,
       0.04774825483742351,
       0.00010825642979778299,
       16,
       0.00043302571919113196,
       -0.006812224072702822,
       7.73764439258383e-05
      ],
      [
       312500,
       0.04827881812869983,
       0.00010052188221810011,
       32,
       0.0005686376365924322,
       -0.00628398941888761,
       7.337002584525004e-05
      ],
      [
       156250,
       0.049201893888471335,
       0.00011246013273348705,
       64,
       0.0008996810618678964,
       -0.005362886217848429,
       6.94440082052772e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.04705202322671634,
      "se": 4.7709976176678194e-05,
      "coef": [
       0.04705202322671634,
       448.3495836847585,
       -17715438.73704825
      ],
      "chi2": 0.22512697414035637,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.04704830627592683,
      "se": 5.10030372816872e-05,
      "coef": [
       0.04704830627592683,
       445.4901985628961
      ],
      "chi2": 0.06938298555676195,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06742335324901039,
      "IG": 0.07652419418736625,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.44646014461162875,
      "c3": 0.8510694456554234,
      "nb": 83,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.056799706922374495,
      "IG": 0.06274555224213496,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.3856974041508609,
      "c3": 0.7352398190592242,
      "nb": 67,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.61,
       "order2_emp": 0.57
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 18.79458785057068
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      1.569088,
      2.1864723,
      3.093373
     ],
     "ratio_l1l3_l22": 1.0152935615685497,
     "rate_triple": 0.339383761233067,
     "F": {
      "11": 0.7322320245975928,
      "12": 0.7098120722146204,
      "13": 0.6825619479631737,
      "22": 0.7145674199732903,
      "23": 0.690441911465473,
      "33": 0.6873967575353257
     },
     "F_se": {
      "11": 0.0008213230511146643,
      "12": 0.0006175120922115063,
      "13": 0.0005776591997782,
      "22": 0.0007045099878470798,
      "23": 0.000548506587568139,
      "33": 0.0006037050987082555
     },
     "T": {
      "111": 1.1351544677342416,
      "112": 1.0978911652804884,
      "113": 1.0531755805344998,
      "122": 1.0769921602815835,
      "123": 1.034920816752758,
      "133": 1.005528232826592,
      "222": 1.0785789190321324,
      "223": 1.037582536747166,
      "233": 1.0103363505030132,
      "333": 0.9985014753654236
     },
     "T_se": {
      "111": 0.004584281270624286,
      "112": 0.003380199984489161,
      "113": 0.003200240062160207,
      "122": 0.003190999073146097,
      "123": 0.002692968600625443,
      "133": 0.0028023429006247213,
      "222": 0.0038433935865313323,
      "223": 0.00296115747328046,
      "233": 0.002748450782736658,
      "333": 0.0030936425535605626
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.027250124251446683,
       "se": 0.0004382993942872967,
       "z": 62.17239769577404
      },
      "F23-F13": {
       "value": 0.007879963502299248,
       "se": 0.00044510654487568116,
       "z": 17.703544450239733
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.017565043876872966,
       "se": 0.00037817182695864057,
       "z": 46.447256576820564
      },
      "F11-F13": {
       "value": 0.049670076634419136,
       "se": 0.0005725861622819089,
       "z": 86.7469036214054
      },
      "F22-F13": {
       "value": 0.03200547201011661,
       "se": 0.0006838693701458616,
       "z": 46.80056368556206
      },
      "F33-F13": {
       "value": 0.004834809572151988,
       "se": 0.00044224495064211646,
       "z": 10.932424587622986
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.017126756820980582,
       "se": 0.0002062094711582426,
       "z": 83.05514157416039
      },
      "T123-2F12F23": {
       "value": 0.054752808910496276,
       "se": 0.0016547140887529538,
       "z": 33.08898454581949
      }
     },
     "tests": {
      "kappa2_tot": 0.6956755653939628,
      "W_order2_nm": 13391.039797713736,
      "p_order2_nm": 0.0,
      "W_cross2_nm": 4445.323537060148,
      "p_cross2_nm": 0.0,
      "W_adj2_nm": 2271.287219602854,
      "p_adj2_nm": 0.0,
      "W_within2_nm": 12181.767031968333,
      "p_within2_nm": 0.0,
      "W_order3_nm": 2403.7885311395294,
      "p_order3_nm": 0.0,
      "W_gamma_nm": 2213.2080184221777,
      "p_gamma_nm": 0.0,
      "W_gamma123_nm": 1367.7414512468297,
      "p_gamma123_nm": 2.1495058683919975e-299,
      "W_joint_nm": 18542.77906692582,
      "p_joint_nm": 0.0,
      "z_adj2_nm": 47.658023664466555,
      "z_gamma_nm": 47.04474485446996,
      "z_gamma123_nm": 36.98298867380555,
      "kappa2_nm": 0.695675565393963,
      "kappa3_nm": 1.033045086157997,
      "gamma_ratio_nm": 1.0672736353838412,
      "W_order2_src": 13268.929830766301,
      "p_order2_src": 0.0,
      "W_cross2_src": 4323.832666082774,
      "p_cross2_src": 0.0,
      "W_adj2_src": 2197.8024641870975,
      "p_adj2_src": 0.0,
      "W_within2_src": 12071.366979082552,
      "p_within2_src": 0.0,
      "W_order3_src": 2189.2069833924447,
      "p_order3_src": 0.0,
      "W_gamma_src": 1764.3565216167244,
      "p_gamma_src": 0.0,
      "W_gamma123_src": 1110.0432875470856,
      "p_gamma123_src": 2.1679163087712021e-243,
      "W_joint_src": 18111.40449265669,
      "p_joint_src": 0.0,
      "z_adj2_src": 46.88072593494151,
      "z_gamma_src": 42.00424409052881,
      "z_gamma123_src": 33.31731212968845,
      "kappa2_src": 0.695675565393963,
      "kappa3_src": 1.0330450861579972,
      "gamma_ratio_src": 1.0672736353838415,
      "W_order2_emp": 11731.198910637639,
      "p_order2_emp": 0.0,
      "W_cross2_emp": 4027.6468006217465,
      "p_cross2_emp": 0.0,
      "W_adj2_emp": 2157.3476435130005,
      "p_adj2_emp": 0.0,
      "W_within2_emp": 10770.903861500889,
      "p_within2_emp": 0.0,
      "W_order3_emp": 1940.5475452083256,
      "p_order3_emp": 0.0,
      "W_gamma_emp": 1551.6958608010161,
      "p_gamma_emp": 0.0,
      "W_gamma123_emp": 1094.8808982734815,
      "p_gamma123_emp": 4.2805013053846176e-240,
      "W_joint_emp": 16673.558242979703,
      "p_joint_emp": 0.0,
      "z_adj2_emp": 46.447256576820564,
      "z_gamma_emp": 39.39157093593776,
      "z_gamma123_emp": 33.08898454581949,
      "kappa2_emp": 0.6949376316629344,
      "kappa3_emp": 1.0268104799044135,
      "gamma_ratio_emp": 1.0630865833173861
     },
     "k_hat": 1.4374516653228973,
     "kappa2_tot": 0.6956755653939628,
     "k_reg": 1.4741097563882586,
     "k_reg_each": [
      1.4234717551667317,
      1.5247477576097854
     ],
     "gauss": {
      "cov": [
       [
        3.3718707857298678,
        2.4352003952968926,
        3.313002077430346
       ],
       [
        2.4352003952968926,
        5.602577541949013,
        4.669855688868367
       ],
       [
        3.313002077430346,
        4.669855688868367,
        9.671043650850045
       ]
      ],
      "c1": 0.4346571514742017,
      "c3": 0.8335191532652714,
      "rho_pc": 0.3509639846170324,
      "IG_pc": 0.06572433492662687,
      "IG_slope": 0.07409346898661374,
      "rho_slope": 0.3711200494643127
     },
     "cmi_full_grass": 0.05812047758726102,
     "cmi_full_plugin": 0.058618617828375186,
     "ncells": 8994,
     "cmi_blocks": [
      [
       10000000,
       0.05812047758726102,
       NaN,
       1,
       NaN,
       -0.0076038573393658465,
       NaN
      ],
      [
       5000000,
       0.05822416275179254,
       9.492485297979414e-05,
       2,
       0.00013424401449029698,
       -0.007500158606069562,
       1.16555943675406e-05
      ],
      [
       2500000,
       0.05837374338386381,
       7.868499505541145e-05,
       4,
       0.0001573699901108229,
       -0.007350919983032382,
       6.631892242616705e-05
      ],
      [
       1250000,
       0.058697841293557707,
       9.545905884420473e-05,
       8,
       0.0002699989913376914,
       -0.007026866110571279,
       7.0379245320747e-05
      ],
      [
       625000,
       0.059241729886696626,
       0.00011757289176084729,
       16,
       0.00047029156704338915,
       -0.00648401489510033,
       8.065552711046009e-05
      ],
      [
       312500,
       0.06016801932432625,
       0.0001144116021325312,
       32,
       0.0006472097577146406,
       -0.005559897295272924,
       8.230423789861615e-05
      ],
      [
       156250,
       0.06177891291901219,
       0.0001144560688651843,
       64,
       0.0009156485509214744,
       -0.003953303437773144,
       9.768235338228261e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05806767153494707,
      "se": 5.1371483940088205e-05,
      "coef": [
       0.05806767153494707,
       761.8940270537129,
       -28647096.5828591
      ],
      "chi2": 0.5080096662388639,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.05806336036307964,
      "se": 5.445026147790591e-05,
      "coef": [
       0.05806336036307964,
       753.602187049855
      ],
      "chi2": 0.26192817752407904,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.07949545700443501,
      "IG": 0.08868389465570452,
      "norm_deficit": 0.0,
      "c1": 0.4924216664303029,
      "c3": 0.9707829564374371,
      "nb": 107,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0688628397117815,
      "IG": 0.07491424795109608,
      "norm_deficit": 9.992007221626409e-16,
      "c1": 0.43298038673396716,
      "c3": 0.8535976553592993,
      "nb": 84,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.795,
       "order2_emp": 0.78
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 1.0,
       "order2_emp": 1.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 1.0,
       "order2_emp": 1.0
      }
     ],
     "seconds": 19.178534269332886
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/A19cap_nmbias.json <==
{
 "config": "A19cap",
 "variants": {
  "0": {
   "0": {
    "k": 2.380734541592483,
    "lam": [
     2.582901,
     5.0423855,
     9.0517615
    ],
    "N": 10000000,
    "exact": 0.07362750300063495,
    "IG_exact": 0.0764744480203809,
    "grass_full": 0.07401038174288921,
    "plugin_full": 0.0751246396019436,
    "bias_full": 0.0003828787422542612,
    "bias_plugin": 0.0014971366013086518,
    "se_full": 0.00010520691179606512,
    "extrap2": {
     "I_inf": 0.07390994772127502,
     "se": 7.591031153143013e-05,
     "coef": [
      0.07390994772127502,
      1729.8244797988134,
      -64354626.038651116
     ],
     "chi2": 1.36754580267826,
     "dof": 4
    },
    "bias_extrap2": 0.0002824447206400682,
    "extrap1": {
     "I_inf": 0.07392005503959714,
     "se": 7.881356839983213e-05,
     "coef": [
      0.07392005503959714,
      1651.9178440864741
     ],
     "chi2": 1.6751254646165086,
     "dof": 3
    },
    "bias_extrap1": 0.00029255203896219606,
    "IG_pc": 0.07659555357111753,
    "IG_slope": 0.07650472174855406,
    "blocks": [
     [
      10000000,
      0.07401038174288921,
      NaN,
      1,
      NaN,
      -0.0025851718282283165,
      NaN
     ],
     [
      5000000,
      0.07422344721051566,
      0.00014878504151738525,
      2,
      0.00021041382359213026,
      -0.002372249402101685,
      1.5441056600264125e-05
     ],
     [
      2500000,
      0.07464211133805643,
      0.00011159100504727691,
      4,
      0.00022318201009455382,
      -0.001953621285225162,
      5.652674854739441e-05
     ],
     [
      1250000,
      0.07532202905588337,
      0.00010402761095931123,
      8,
      0.0002942345165598599,
      -0.001274085339397395,
      0.00010200698583598622
     ],
     [
      625000,
      0.0765090811259575,
      0.00011118167962161303,
      16,
      0.00044472671848645213,
      -8.81167425466501e-05,
      0.00010111496573746616
     ],
     [
      312500,
      0.0787194009612581,
      0.0001504158699109379,
      32,
      0.0008508806528967821,
      0.0021201074356453553,
      9.866060082768274e-05
     ],
     [
      156250,
      0.08236076024102082,
      0.0001568303700860746,
      64,
      0.0012546429606885969,
      0.00575931108114954,
      0.0001117712755979883
     ]
    ],
    "ncells": 19956
   },
   "1": {
    "k": 2.340206859555119,
    "lam": [
     5.0423855,
     9.0517615,
     15.4432046
    ],
    "N": 10000000,
    "exact": 0.0946778636413451,
    "IG_exact": 0.09713824972525016,
    "grass_full": 0.09559376248199847,
    "plugin_full": 0.09853606988330021,
    "bias_full": 0.0009158988406533647,
    "bias_plugin": 0.0038582062419551116,
    "se_full": 7.158993972287557e-05,
    "extrap2": {
     "I_inf": 0.09522098922233228,
     "se": 6.091206792241812e-05,
     "coef": [
      0.09522098922233228,
      4819.2602870042965,
      -202090542.29773682
     ],
     "chi2": 13.71621760210641,
     "dof": 4
    },
    "bias_extrap2": 0.0005431255809871804,
    "extrap1": {
     "I_inf": 0.09520537309975172,
     "se": 6.337289581612396e-05,
     "coef": [
      0.09520537309975172,
      4740.3453453084585
     ],
     "chi2": 8.183872852244082,
     "dof": 3
    },
    "bias_extrap1": 0.0005275094584066137,
    "IG_pc": 0.09724024674787302,
    "IG_slope": 0.09705825104599788,
    "blocks": [
     [
      10000000,
      0.09559376248199847,
      NaN,
      1,
      NaN,
      -0.0016464842658745482,
      NaN
     ],
     [
      5000000,
      0.09620149070126516,
      0.00010124346368556302,
      2,
      0.00014317987944575117,
      -0.001038761573190626,
      5.9861376846111196e-05
     ],
     [
      2500000,
      0.09729140077200249,
      0.00016457926578238513,
      4,
      0.00032915853156477025,
      5.1034223331348355e-05,
      5.104852357175975e-05
     ],
     [
      1250000,
      0.09929448722412837,
      0.00015340367964442012,
      8,
      0.0004338911285421529,
      0.0020535748258214918,
      8.045006577059587e-05
     ],
     [
      625000,
      0.102598907362629,
      0.00015852582152693875,
      16,
      0.000634103286107755,
      0.005357305524611793,
      6.707545489021583e-05
     ],
     [
      312500,
      0.10828025826856874,
      0.00015318354101660544,
      32,
      0.000866536964952075,
      0.011037748568732141,
      0.00012081322977192718
     ],
     [
      156250,
      0.11784693821260939,
      0.0001582190454738095,
      64,
      0.001265752363790476,
      0.020603770558376797,
      0.00013726471801812405
     ]
    ],
    "ncells": 50113
   },
   "2": {
    "k": 2.3068128417783824,
    "lam": [
     9.0517615,
     15.4432046,
     25.480402
    ],
    "N": 10000000,
    "exact": 0.10910385749035773,
    "IG_exact": 0.11098528096538332,
    "grass_full": 0.11094664060931159,
    "plugin_full": 0.11781775678112538,
    "bias_full": 0.0018427831189538613,
    "bias_plugin": 0.008713899290767657,
    "se_full": 3.503465764401789e-05,
    "extrap2": {
     "I_inf": 0.10989643115752695,
     "se": 3.39829380249424e-05,
     "coef": [
      0.10989643115752695,
      11932.73529662298,
      -547771915.3934816
     ],
     "chi2": 92.2239833102241,
     "dof": 4
    },
    "bias_extrap2": 0.0007925736671692274,
    "extrap1": {
     "I_inf": 0.10991850498166005,
     "se": 3.4739593587911274e-05,
     "coef": [
      0.10991850498166005,
      11610.788155535834
     ],
     "chi2": 77.53769649960644,
     "dof": 3
    },
    "bias_extrap1": 0.00081464749130232,
    "IG_pc": 0.11080882806072583,
    "IG_slope": 0.11096015695686862,
    "blocks": [
     [
      10000000,
      0.11094664060931159,
      NaN,
      1,
      NaN,
      0.0001378125485857612,
      NaN
     ],
     [
      5000000,
      0.11243074807165243,
      4.954648799326833e-05,
      2,
      7.006931528803579e-05,
      0.0016219063889285068,
      5.59760714640145e-05
     ],
     [
      2500000,
      0.11514276077742025,
      0.00014538663899188255,
      4,
      0.0002907732779837651,
      0.004333833711704097,
      5.01573459002686e-05
     ],
     [
      1250000,
      0.11975552030388936,
      0.00014407103795450142,
      8,
      0.00040749443164084974,
      0.008946187161635083,
      8.295181407304641e-05
     ],
     [
      625000,
      0.12771157866007166,
      0.00018473355379066493,
      16,
      0.0007389342151626597,
      0.016901909795020514,
      0.00012129556918094811
     ],
     [
      312500,
      0.14137229217019615,
      0.00021218375854940781,
      32,
      0.0012002925962234829,
      0.03056261405512696,
      0.00016607922003487142
     ],
     [
      156250,
      0.1641468126070331,
      0.0002463333536929995,
      64,
      0.001970666829543996,
      0.05333392032062054,
      0.00017762777721535295
     ]
    ],
    "ncells": 112490
   },
   "3": {
    "k": 2.2688939678363593,
    "lam": [
     15.4432046,
     25.480402,
     41.0883552
    ],
    "N": 10000000,
    "exact": 0.11867284342937896,
    "IG_exact": 0.12002626035842993,
    "grass_full": 0.12327705419751567,
    "plugin_full": 0.13808044447949896,
    "bias_full": 0.0046042107681367045,
    "bias_plugin": 0.019407601050120002,
    "se_full": 2.4198353006434388e-05,
    "extrap2": {
     "I_inf": 0.1209401567958296,
     "se": 2.4791034961125348e-05,
     "coef": [
      0.1209401567958296,
      27218.207413689022,
      -1442586427.5932465
     ],
     "chi2": 1174.9925298646626,
     "dof": 4
    },
    "bias_extrap2": 0.0022673133664506406,
    "extrap1": {
     "I_inf": 0.12090833964135482,
     "se": 2.606975763990201e-05,
     "coef": [
      0.12090833964135482,
      27032.483909866463
     ],
     "chi2": 895.8204137808166,
     "dof": 3
    },
    "bias_extrap1": 0.002235496211975857,
    "IG_pc": 0.12010954462764177,
    "IG_slope": 0.12000288369422803,
    "blocks": [
     [
      10000000,
      0.12327705419751567,
      NaN,
      1,
      NaN,
      0.003167509569873897,
      NaN
     ],
     [
      5000000,
      0.12691988706608903,
      3.422163900879127e-05,
      2,
      4.839670601286878e-05,
      0.006810313111503187,
      3.7085429696999406e-05
     ],
     [
      2500000,
      0.13299675931763444,
      0.00013842355302386123,
      4,
      0.00027684710604772246,
      0.012886885222983539,
      0.00011230265556724727
     ],
     [
      1250000,
      0.14343220917291988,
      0.00011556680167521788,
      8,
      0.0003268722765783497,
      0.02332214043533769,
      0.0001440646976125245
     ],
     [
      625000,
      0.16104078475487427,
      0.0001985533618468884,
      16,
      0.0007942134473875536,
      0.04093024946440772,
      0.00015720910792343248
     ],
     [
      312500,
      0.19021678479417392,
      0.0001764066684827353,
      32,
      0.0009979068122453548,
      0.0701052081916905,
      0.00014839440328312208
     ],
     [
      156250,
      0.23768367523728431,
      0.0002753735886737882,
      64,
      0.0022029887093903055,
      0.11757113738744226,
      0.00022425940104965655
     ]
    ],
    "ncells": 231872
   },
   "4": {
    "k": 2.2289308407341104,
    "lam": [
     25.480402,
     41.0883552,
     65.159236
    ],
    "N": 10000000,
    "exact": 0.12487531245188234,
    "IG_exact": 0.12581692310357123,
    "grass_full": 0.1349285692828346,
    "plugin_full": 0.16471969250741303,
    "bias_full": 0.010053256830952248,
    "bias_plugin": 0.03984438005553069,
    "se_full": 0.0002037797031490088,
    "extrap2": {
     "I_inf": 0.13291335965534493,
     "se": 0.000151265239647991,
     "coef": [
      0.13291335965534493,
      54356.40307963526,
      -2889726389.2643933
     ],
     "chi2": 932.1438357491176,
     "dof": 4
    },
    "bias_extrap2": 0.008038047203462587,
    "extrap1": {
     "I_inf": 0.13260906861499044,
     "se": 0.00015837564447094272,
     "coef": [
      0.13260906861499044,
      52544.7930837066
     ],
     "chi2": 687.6489751365301,
     "dof": 3
    },
    "bias_extrap1": 0.007733756163108105,
    "IG_pc": 0.1255143081608925,
    "IG_slope": 0.12580313695532122,
    "blocks": [
     [
      10000000,
      0.1349285692828346,
      NaN,
      1,
      NaN,
      0.009414261121942075,
      NaN
     ],
     [
      5000000,
      0.14282930308231734,
      0.00028818801992969156,
      2,
      0.00040755940629801763,
      0.017315201291475263,
      8.165490449218993e-05
     ],
     [
      2500000,
      0.1559460500062233,
      0.00024425984302364355,
      4,
      0.0004885196860472871,
      0.030431847893007912,
      0.00014315297199782702
     ],
     [
      1250000,
      0.17794075979187451,
      0.00020259338928446777,
      8,
      0.0005730206375464528,
      0.052425315123434166,
      0.00021222763252195327
     ],
     [
      625000,
      0.2139170785537875,
      0.0002477766740137723,
      16,
      0.0009911066960550893,
      0.08840131512840405,
      0.0002440686432338076
     ],
     [
      312500,
      0.2723180451050879,
      0.00030185317839618664,
      32,
      0.0017075394349332501,
      0.1468015835141617,
      0.0003100701434261054
     ],
     [
      156250,
      0.36365796138145284,
      0.0003380573786681031,
      64,
      0.002704459029344825,
      0.23813981993873234,
      0.00031989054825502246
     ]
    ],
    "ncells": 449230
   },
   "5": {
    "k": 2.1894235469000245,
    "lam": [
     41.0883552,
     65.159236,
     102.085332
    ],
    "N": 10000000,
    "exact": 0.12893545393154418,
    "IG_exact": 0.12957905403728387,
    "grass_full": 0.15120608566928162,
    "plugin_full": 0.2077505499784582,
    "bias_full": 0.02227063173773744,
    "bias_plugin": 0.07881509604691403,
    "se_full": 4.1937893709390234e-05,
    "extrap2": {
     "I_inf": 0.14165885164323183,
     "se": 4.173705783190364e-05,
     "coef": [
      0.14165885164323183,
      116314.03450485079,
      -7740423188.527967
     ],
     "chi2": 13571.385031206215,
     "dof": 4
    },
    "bias_extrap2": 0.01272339771168765,
    "extrap1": {
     "I_inf": 0.14170904836606749,
     "se": 4.259015058839083e-05,
     "coef": [
      0.14170904836606749,
      113308.7313627294
     ],
     "chi2": 10236.376035610772,
     "dof": 3
    },
    "bias_extrap1": 0.012773594434523305,
    "IG_pc": 0.12970885017462044,
    "IG_slope": 0.129563614882578,
    "blocks": [
     [
      10000000,
      0.15120608566928162,
      NaN,
      1,
      NaN,
      0.021497235494661177,
      NaN
     ],
     [
      5000000,
      0.16717913698381537,
      5.930913806118098e-05,
      2,
      8.387578741878048e-05,
      0.037470107209899406,
      0.00010335990346607703
     ],
     [
      2500000,
      0.19397099183413857,
      0.00018796716941315891,
      4,
      0.00037593433882631783,
      0.06426146536335643,
      0.00018683035760190032
     ],
     [
      1250000,
      0.23709993183059952,
      0.00013423256543310943,
      8,
      0.00037966702909527457,
      0.10739007218191918,
      0.0001991773122643286
     ],
     [
      625000,
      0.30688798527722205,
      0.0002735441591584249,
      16,
      0.0010941766366336996,
      0.17717711243232231,
      0.00018709266191070493
     ],
     [
      312500,
      0.4145332302623635,
      0.0002938066654521197,
      32,
      0.0016620214839920095,
      0.28482067682239504,
      0.0002835623387455679
     ],
     [
      156250,
      0.5755895354002319,
      0.0003573934446802637,
      64,
      0.0028591475574421097,
      0.445874449764561,
      0.0003576755046890868
     ]
    ],
    "ncells": 820745
   }
  },
  "1": {
   "0": {
    "k": 2.1989934878021873,
    "lam": [
     1.0152799,
     1.4519891,
     2.0670667
    ],
    "N": 10000000,
    "exact": 0.037962963921075704,
    "IG_exact": 0.040960053747815514,
    "grass_full": 0.037918371361021386,
    "plugin_full": 0.03807942988210922,
    "bias_full": -4.459256005431844e-05,
    "bias_plugin": 0.00011646596103351281,
    "se_full": 1.1817670604978971e-05,
    "extrap2": {
     "I_inf": 0.03789883256387304,
     "se": 1.1488128325100069e-05,
     "coef": [
      0.03789883256387304,
      229.5371054516891,
      -6992496.765405085
     ],
     "chi2": 0.2833398220035229,
     "dof": 4
    },
    "bias_extrap2": -6.413135720266527e-05,
    "extrap1": {
     "I_inf": 0.037899094873187086,
     "se": 1.2094489547267563e-05,
     "coef": [
      0.037899094873187086,
      225.85262156118208
     ],
     "chi2": 0.29130630155693016,
     "dof": 3
    },
    "bias_extrap1": -6.38690478886178e-05,
    "IG_pc": 0.040899836281220625,
    "IG_slope": 0.04102239426136036,
    "blocks": [
     [
      10000000,
      0.037918371361021386,
      NaN,
      1,
      NaN,
      -0.0029814649201992394,
      NaN
     ],
     [
      5000000,
      0.037950865277751156,
      1.6712710045219122e-05,
      2,
      2.363534120995795e-05,
      -0.0029489798389685205,
      3.1455618976754945e-05
     ],
     [
      2500000,
      0.03799573612523144,
      8.527893748221819e-05,
      4,
      0.00017055787496443638,
      -0.002904268120454719,
      3.5381915876026175e-05
     ],
     [
      1250000,
      0.038089954814081395,
      7.57711603157047e-05,
      8,
      0.00021431320511043126,
      -0.0028101965140628783,
      3.979563767549548e-05
     ],
     [
      625000,
      0.03824746646612309,
      7.102184049444033e-05,
      16,
      0.00028408736197776133,
      -0.002652906323212734,
      4.0700762667257595e-05
     ],
     [
      312500,
      0.03855137996689276,
      6.703141710477913e-05,
      32,
      0.0003791869566986661,
      -0.0023496873252927663,
      4.3487145371344125e-05
     ],
     [
      156250,
      0.03908534710473535,
      8.539455456562126e-05,
      64,
      0.0006831564365249701,
      -0.001818386485001782,
      6.33166324032023e-05
     ]
    ],
    "ncells": 3079
   },
   "1": {
    "k": 2.034995742768073,
    "lam": [
     1.4519891,
     2.0670667,
     2.9488384
    ],
    "N": 10000000,
    "exact": 0.05405101050652874,
    "IG_exact": 0.05789353794240575,
    "grass_full": 0.05424256651844672,
    "plugin_full": 0.05455134042978926,
    "bias_full": 0.00019155601191798294,
    "bias_plugin": 0.0005003299232605243,
    "se_full": 3.5045333991376365e-05,
    "extrap2": {
     "I_inf": 0.054208525891587554,
     "se": 2.9976178209281457e-05,
     "coef": [
      0.054208525891587554,
      449.72379238377147,
      -15372554.415403705
     ],
     "chi2": 0.2497285438125218,
     "dof": 4
    },
    "bias_extrap2": 0.00015751538505881513,
    "extrap1": {
     "I_inf": 0.05420974983654656,
     "se": 3.1692698224796144e-05,
     "coef": [
      0.05420974983654656,
      436.9609081566494
     ],
     "chi2": 0.29214290606095167,
     "dof": 3
    },
    "bias_extrap1": 0.0001587393300178236,
    "IG_pc": 0.05803034988743625,
    "IG_slope": 0.0579146568852207,
    "blocks": [
     [
      10000000,
      0.05424256651844672,
      NaN,
      1,
      NaN,
      -0.0037877833689895293,
      NaN
     ],
     [
      5000000,
      0.054309599764891914,
      4.956158662849929e-05,
      2,
      7.009066798275274e-05,
      -0.0037207503072959267,
      5.6084544611763314e-05
     ],
     [
      2500000,
      0.054397910711346587,
      5.870759995983888e-05,
      4,
      0.00011741519991967776,
      -0.0036324902951192124,
      5.332899641415536e-05
     ],
     [
      1250000,
      0.0545755330032871,
      9.2086993279972e-05,
      8,
      0.00026046134962939295,
      -0.0034546724470916656,
      6.16321395985399e-05
     ],
     [
      625000,
      0.05488413386968671,
      0.0001110666846085135,
      16,
      0.000444266738434054,
      -0.0031467582410547824,
      6.023569703756429e-05
     ],
     [
      312500,
      0.055476317748549386,
      9.78390436582599e-05,
      32,
      0.0005534612098844981,
      -0.0025557159654707425,
      7.271442534684833e-05
     ],
     [
      156250,
      0.056460806761515145,
      0.00010458671851721597,
      64,
      0.0008366937481377278,
      -0.0015724327996774427,
      7.13132130761599e-05
     ]
    ],
    "ncells": 5750
   },
   "2": {
    "k": 1.9224456442011784,
    "lam": [
     2.0670667,
     2.9488384,
     4.2238942
    ],
    "N": 10000000,
    "exact": 0.07015225045875723,
    "IG_exact": 0.07445692406191155,
    "grass_full": 0.0702366416239677,
    "plugin_full": 0.07081548202262145,
    "bias_full": 8.43911652104734e-05,
    "bias_plugin": 0.0006632315638642194,
    "se_full": 0.00017764963268751394,
    "extrap2": {
     "I_inf": 0.0702133838661257,
     "se": 0.0001131499350851497,
     "coef": [
      0.0702133838661257,
      850.6818831409704,
      -29011199.859480064
     ],
     "chi2": 0.5517502135608301,
     "dof": 4
    },
    "bias_extrap2": 6.113340736847717e-05,
    "extrap1": {
     "I_inf": 0.07019169759629909,
     "se": 0.00012365171712070574,
     "coef": [
      0.07019169759629909,
      853.1882155686934
     ],
     "chi2": 0.2518901160843016,
     "dof": 3
    },
    "bias_extrap1": 3.9447137541864796e-05,
    "IG_pc": 0.07440596837210775,
    "IG_slope": 0.07447361338665594,
    "blocks": [
     [
      10000000,
      0.0702366416239677,
      NaN,
      1,
      NaN,
      -0.004169326748140051,
      NaN
     ],
     [
      5000000,
      0.07033785260872882,
      0.00025123451989728096,
      2,
      0.00035529926537502794,
      -0.0040689607888985055,
      9.818570766371298e-05
     ],
     [
      2500000,
      0.07053937144335354,
      0.00016980346967573252,
      4,
      0.00033960693935146505,
      -0.0038674517774576235,
      0.00011378276370662576
     ],
     [
      1250000,
      0.07093448284001258,
      0.00014814233450831206,
      8,
      0.0004190097972465334,
      -0.0034730308514961377,
      7.494835637672173e-05
     ],
     [
      625000,
      0.07153832996546167,
      0.0001192212095923062,
      16,
      0.0004768848383692248,
      -0.00286978993786691,
      7.965377502858806e-05
     ],
     [
      312500,
      0.07259338805848173,
      0.0001245711193800355,
      32,
      0.0007046806660289765,
      -0.0018160972191379149,
      8.55505793736648e-05
     ],
     [
      156250,
      0.07447831406515272,
      0.0001306466231108275,
      64,
      0.00104517298488662,
      6.646833808076399e-05,
      0.00010635325265006851
     ]
    ],
    "ncells": 10494
   },
   "3": {
    "k": 1.8524141724238685,
    "lam": [
     2.9488384,
     4.2238942,
     6.0911365
    ],
    "N": 10000000,
    "exact": 0.08498215271593819,
    "IG_exact": 0.0893044188744575,
    "grass_full": 0.08525382973103568,
    "plugin_full": 0.08633510959206792,
    "bias_full": 0.00027167701509749065,
    "bias_plugin": 0.0013529568761297267,
    "se_full": 0.00014015287868091757,
    "extrap2": {
     "I_inf": 0.08514139100942913,
     "se": 0.00010817733344290034,
     "coef": [
      0.08514139100942913,
      1652.3493872711322,
      -59304895.979693666
     ],
     "chi2": 0.6879931460600802,
     "dof": 4
    },
    "bias_extrap2": 0.00015923829349094587,
    "extrap1": {
     "I_inf": 0.08512822858576116,
     "se": 0.00011497007017379725,
     "coef": [
      0.08512822858576116,
      1618.51443426456
     ],
     "chi2": 0.3188470805179525,
     "dof": 3
    },
    "bias_extrap1": 0.00014607586982297305,
    "IG_pc": 0.08944067272211301,
    "IG_slope": 0.08931743271031056,
    "blocks": [
     [
      10000000,
      0.08525382973103568,
      NaN,
      1,
      NaN,
      -0.0041868429910773275,
      NaN
     ],
     [
      5000000,
      0.08544687523380023,
      0.00019820610183618467,
      2,
      0.0002803057573618352,
      -0.003994115624587825,
      3.796962392656894e-05
     ],
     [
      2500000,
      0.08584124497882906,
      0.0002649517411100026,
      4,
      0.0005299034822200052,
      -0.0036004532866404197,
      6.712221024546447e-05
     ],
     [
      1250000,
      0.08649199765808613,
      0.00017377447620412032,
      8,
      0.0004915084420842953,
      -0.0029501304626139216,
      9.649102703911072e-05
     ],
     [
      625000,
      0.08769171988648572,
      0.00014493534316152627,
      16,
      0.0005797413726461051,
      -0.0017507386667562968,
      0.00010490196569546995
     ],
     [
      312500,
      0.08975861847811914,
      0.0001454277266425065,
      32,
      0.0008226634534516793,
      0.00031441104037063924,
      0.00010387540414125383
     ],
     [
      156250,
      0.09329775605513949,
      0.00013979748959744528,
      64,
      0.0011183799167795623,
      0.0038506963789744037,
      0.00011063277593510818
     ]
    ],
    "ncells": 18851
   },
   "4": {
    "k": 1.8152514851107096,
    "lam": [
     4.2238942,
     6.0911365,
     8.8378105
    ],
    "N": 10000000,
    "exact": 0.09758078283724485,
    "IG_exact": 0.10154195025330168,
    "grass_full": 0.0979011406802357,
    "plugin_full": 0.0998471778982255,
    "bias_full": 0.000320357842990851,
    "bias_plugin": 0.0022663950609806555,
    "se_full": 0.00011800576563071659,
    "extrap2": {
     "I_inf": 0.09771830207830212,
     "se": 8.77092532002838e-05,
     "coef": [
      0.09771830207830212,
      3112.063254138638,
      -122567829.01716198
     ],
     "chi2": 4.133310304790469,
     "dof": 4
    },
    "bias_extrap2": 0.00013751924105727398,
    "extrap1": {
     "I_inf": 0.09770598837337781,
     "se": 9.221689144071367e-05,
     "coef": [
      0.09770598837337781,
      3027.003174975599
     ],
     "chi2": 2.762759737747992,
     "dof": 3
    },
    "bias_extrap1": 0.0001252055361329607,
    "IG_pc": 0.10125496365694964,
    "IG_slope": 0.10145695631609324,
    "blocks": [
     [
      10000000,
      0.0979011406802357,
      NaN,
      1,
      NaN,
      -0.0033538229767139383,
      NaN
     ],
     [
      5000000,
      0.09831182413562756,
      0.00016688535419318026,
      2,
      0.00023601153126143323,
      -0.0029435404341317875,
      3.1388336301500785e-05
     ],
     [
      2500000,
      0.09901985520460133,
      0.00014464388248996805,
      4,
      0.0002892877649799361,
      -0.002235767162890742,
      4.764031586624827e-05
     ],
     [
      1250000,
      0.1002835214684118,
      0.00014857007891493638,
      8,
      0.0004202196411286881,
      -0.0009726444307032039,
      9.698099422225401e-05
     ],
     [
      625000,
      0.10247380648169596,
      0.0001326711444878491,
      16,
      0.0005306845779513964,
      0.001217209385439763,
      8.512494297799761e-05
     ],
     [
      312500,
      0.10626584596124453,
      0.00014846674568176873,
      32,
      0.000839854741218218,
      0.005007334798994419,
      9.586629779168342e-05
     ],
     [
      156250,
      0.11264159156954752,
      0.00014109814186272392,
      64,
      0.0011287851349017913,
      0.011380074942208405,
      0.00012614779224996844
     ]
    ],
    "ncells": 33210
   },
   "5": {
    "k": 1.800307526254068,
    "lam": [
     6.0911365,
     8.8378105,
     12.9004734
    ],
    "N": 10000000,
    "exact": 0.10790738367720346,
    "IG_exact": 0.11128922364196896,
    "grass_full": 0.10870002369806464,
    "plugin_full": 0.11223658689709382,
    "bias_full": 0.000792640020861185,
    "bias_plugin": 0.00432920321989036,
    "se_full": 1.4545103056333404e-05,
    "extrap2": {
     "I_inf": 0.10813853591350643,
     "se": 1.8047440400364877e-05,
     "coef": [
      0.10813853591350643,
      6338.328153798614,
      -324539178.06423795
     ],
     "chi2": 96.3866190686278,
     "dof": 4
    },
    "bias_extrap2": 0.00023115223630297554,
    "extrap1": {
     "I_inf": 0.10812266151571077,
     "se": 1.949510588054147e-05,
     "coef": [
      0.10812266151571077,
      6387.740710234299
     ],
     "chi2": 81.46995427745321,
     "dof": 3
    },
    "bias_extrap1": 0.00021527783850731896,
    "IG_pc": 0.11098208675692724,
    "IG_slope": 0.11128504466797044,
    "blocks": [
     [
      10000000,
      0.10870002369806464,
      NaN,
      1,
      NaN,
      -0.002282063058862596,
      NaN
     ],
     [
      5000000,
      0.1095268443853703,
      2.0569882008381057e-05,
      2,
      2.909020611266681e-05,
      -0.0014550275720302264,
      2.9376589677554407e-05
     ],
     [
      2500000,
      0.11080620142183006,
      8.182276755914807e-05,
      4,
      0.00016364553511829613,
      -0.00017583068790073125,
      0.0001101418358904503
     ],
     [
      1250000,
      0.11309273334220515,
      0.00013028933526043572,
      8,
      0.0003685138899157666,
      0.002109916183579273,
      0.00012671003032061596
     ],
     [
      625000,
      0.11723347058435885,
      0.00023590825560927187,
      16,
      0.0009436330224370875,
      0.006249142343407119,
      0.00012669863214319896
     ],
     [
      312500,
      0.12410502409128782,
      0.00020320814819405642,
      32,
      0.0011495188766430255,
      0.013120514158849798,
      0.00014037454414482162
     ],
     [
      156250,
      0.1356417764334773,
      0.00019903034720150677,
      64,
      0.0015922427776120542,
      0.024653788036643268,
      0.00014413199270695403
     ]
    ],
    "ncells": 58563
   }
  },
  "2": {
   "0": {
    "k": 1.8808242942588917,
    "lam": [
     0.4380824,
     0.5275533,
     0.6620038
    ],
    "N": 10000000,
    "exact": 0.015031212786708142,
    "IG_exact": 0.016873150933677424,
    "grass_full": 0.014919497360875056,
    "plugin_full": 0.014956630257853654,
    "bias_full": -0.00011171542583308589,
    "bias_plugin": -7.45825288544881e-05,
    "se_full": 3.7754622469351134e-05,
    "extrap2": {
     "I_inf": 0.014916264330051159,
     "se": 2.848478950433831e-05,
     "coef": [
      0.014916264330051159,
      49.76094593220785,
      -2327270.2231732123
     ],
     "chi2": 0.024105143169531433,
     "dof": 4
    },
    "bias_extrap2": -0.0001149484566569832,
    "extrap1": {
     "I_inf": 0.014918123148408246,
     "se": 2.9943544434047545e-05,
     "coef": [
      0.014918123148408246,
      42.77999725451591
     ],
     "chi2": 0.018706732438714346,
     "dof": 3
    },
    "bias_extrap1": -0.00011308963829989582,
    "IG_pc": 0.01675631967247813,
    "IG_slope": 0.016864862346716625,
    "blocks": [
     [
      10000000,
      0.014919497360875056,
      NaN,
      1,
      NaN,
      -0.001836822311603075,
      NaN
     ],
     [
      5000000,
      0.014927816756527434,
      5.339309913843237e-05,
      2,
      7.550924493870228e-05,
      -0.0018286528336246347,
      6.489772722886866e-05
     ],
     [
      2500000,
      0.014939320896958819,
      4.0335680514717676e-05,
      4,
      8.067136102943535e-05,
      -0.0018172742370031287,
      4.700769415881435e-05
     ],
     [
      1250000,
      0.01494943409755578,
      6.71745918635534e-05,
      8,
      0.00018999843772062917,
      -0.0018077838251272702,
      4.188575520644994e-05
     ],
     [
      625000,
      0.014985708464487435,
      6.156641736206419e-05,
      16,
      0.00024626566944825677,
      -0.0017720481781208497,
      3.65001682546935e-05
     ],
     [
      312500,
      0.015055009140432896,
      6.352363510618587e-05,
      32,
      0.0003593439451936309,
      -0.0017038403104938419,
      3.495488634293646e-05
     ],
     [
      156250,
      0.01513895933757406,
      5.9204868232662426e-05,
      64,
      0.0004736389458612994,
      -0.001621393555125761,
      3.2520783858801754e-05
     ]
    ],
    "ncells": 764
   },
   "1": {
    "k": 1.585219935946353,
    "lam": [
     0.5275533,
     0.6620038,
     0.8598063
    ],
    "N": 10000000,
    "exact": 0.02387899992845633,
    "IG_exact": 0.027023828045776657,
    "grass_full": 0.023945045283596755,
    "plugin_full": 0.02400223884053654,
    "bias_full": 6.60453551404247e-05,
    "bias_plugin": 0.0001232389120802077,
    "se_full": 2.7763854705527113e-05,
    "extrap2": {
     "I_inf": 0.023936698643955673,
     "se": 2.4252883338523666e-05,
     "coef": [
      0.023936698643955673,
      87.5923017829498,
      -3070705.0106779467
     ],
     "chi2": 0.04199253415821472,
     "dof": 4
    },
    "bias_extrap2": 5.769871549934219e-05,
    "extrap1": {
     "I_inf": 0.023936523897780886,
     "se": 2.5298481523662853e-05,
     "coef": [
      0.023936523897780886,
      86.51707422110233
     ],
     "chi2": 0.03313351659536545,
     "dof": 3
    },
    "bias_extrap1": 5.7523969324554947e-05,
    "IG_pc": 0.02706408475892193,
    "IG_slope": 0.02706219015612877,
    "blocks": [
     [
      10000000,
      0.023945045283596755,
      NaN,
      1,
      NaN,
      -0.0031190394753251756,
      NaN
     ],
     [
      5000000,
      0.02395200992612878,
      3.9264019868312516e-05,
      2,
      5.5527709411054225e-05,
      -0.0031121091708077604,
      2.1230346089176965e-05
     ],
     [
      2500000,
      0.023981023572471116,
      6.332041313801888e-05,
      4,
      0.00012664082627603776,
      -0.003083785237643027,
      6.522112273382738e-05
     ],
     [
      1250000,
      0.024000986391155443,
      5.9970496020597775e-05,
      8,
      0.0001696221776291422,
      -0.003064064224612262,
      4.802394262443314e-05
     ],
     [
      625000,
      0.0240763557472522,
      8.346505829485863e-05,
      16,
      0.00033386023317943453,
      -0.0029891037848542193,
      3.3152283013631265e-05
     ],
     [
      312500,
      0.024181037239924708,
      7.994132983484571e-05,
      32,
      0.00045221645138631897,
      -0.0028850862831953463,
      3.557880676088317e-05
     ],
     [
      156250,
      0.024372263446363285,
      7.942059083895982e-05,
      64,
      0.0006353647267116786,
      -0.002695719774261398,
      3.612719914350239e-05
     ]
    ],
    "ncells": 1243
   },
   "2": {
    "k": 1.4504076202009535,
    "lam": [
     0.6620038,
     0.8598063,
     1.1469954
    ],
    "N": 10000000,
    "exact": 0.03397778340972031,
    "IG_exact": 0.038383904404173316,
    "grass_full": 0.03397357372144505,
    "plugin_full": 0.03407465043417579,
    "bias_full": -4.2096882752612474e-06,
    "bias_plugin": 9.686702445547979e-05,
    "se_full": 0.00011836627827467973,
    "extrap2": {
     "I_inf": 0.03396219412874,
     "se": 8.518155392022987e-05,
     "coef": [
      0.03396219412874,
      133.58977529717868,
      -4181110.044129041
     ],
     "chi2": 0.023075756751328582,
     "dof": 4
    },
    "bias_extrap2": -1.5589280980311815e-05,
    "extrap1": {
     "I_inf": 0.03395827483432725,
     "se": 9.237337281533316e-05,
     "coef": [
      0.03395827483432725,
      135.550791403491
     ],
     "chi2": 0.004408264753986473,
     "dof": 3
    },
    "bias_extrap1": -1.9508575393061e-05,
    "IG_pc": 0.038316717635609635,
    "IG_slope": 0.038450489152941435,
    "blocks": [
     [
      10000000,
      0.03397357372144505,
      NaN,
      1,
      NaN,
      -0.004343143914164585,
      NaN
     ],
     [
      5000000,
      0.03399131190507276,
      0.00016739519606367992,
      2,
      0.0002367325565493595,
      -0.004325683465869777,
      1.713779464058984e-05
     ],
     [
      2500000,
      0.03400462118006242,
      0.0001775516129250319,
      4,
      0.0003551032258500638,
      -0.004312836147601187,
      2.4139344140630683e-05
     ],
     [
      1250000,
      0.03406330013287073,
      0.0001221599107747569,
      8,
      0.00034552040519189684,
      -0.004254260802008151,
      3.94494776605944e-05
     ],
     [
      625000,
      0.034176482673348496,
      9.643177184323574e-05,
      16,
      0.00038572708737294296,
      -0.004141068354132944,
      5.307232464950954e-05
     ],
     [
      312500,
      0.034340347521400694,
      9.371206625265251e-05,
      32,
      0.0005301155002100288,
      -0.003978627749696553,
      5.712533605148319e-05
     ],
     [
      156250,
      0.03464674125720202,
      8.520303573480313e-05,
      64,
      0.000681624285878425,
      -0.0036743403909168322,
      6.012481785638455e-05
     ]
    ],
    "ncells": 1987
   },
   "3": {
    "k": 1.4029543933923598,
    "lam": [
     0.8598063,
     1.1469954,
     1.569088
    ],
    "N": 10000000,
    "exact": 0.04510349449891285,
    "IG_exact": 0.05049446411004965,
    "grass_full": 0.04502017566310279,
    "plugin_full": 0.045185057898224024,
    "bias_full": -8.331883581005894e-05,
    "bias_plugin": 8.156339931117418e-05,
    "se_full": 1.1283619076605817e-05,
    "extrap2": {
     "I_inf": 0.04499472477912432,
     "se": 1.1922459477083482e-05,
     "coef": [
      0.04499472477912432,
      276.0311865903091,
      -13065227.791083297
     ],
     "chi2": 0.4400697404310416,
     "dof": 4
    },
    "bias_extrap2": -0.00010876971978852901,
    "extrap1": {
     "I_inf": 0.044994890926320835,
     "se": 1.2255420578654813e-05,
     "coef": [
      0.044994890926320835,
      271.15411557907686
     ],
     "chi2": 0.3907537808097673,
     "dof": 3
    },
    "bias_extrap1": -0.00010860357259201425,
    "IG_pc": 0.05035605339420037,
    "IG_slope": 0.05055482364102436,
    "blocks": [
     [
      10000000,
      0.04502017566310279,
      NaN,
      1,
      NaN,
      -0.005335877731097581,
      NaN
     ],
     [
      5000000,
      0.045049539719013154,
      1.5957447130787727e-05,
      2,
      2.2567238153211638e-05,
      -0.0053066576002931826,
      6.210635095323103e-05
     ],
     [
      2500000,
      0.045118833208490194,
      2.894558897986907e-05,
      4,
      5.789117795973814e-05,
      -0.005237420902866226,
      5.7068390403313305e-05
     ],
     [
      1250000,
      0.04520476188689271,
      4.409070165242938e-05,
      8,
      0.00012470733650282294,
      -0.005151893552054941,
      8.276820533535774e-05
     ],
     [
      625000,
      0.04540405235576761,
      0.00010811616468225043,
      16,
      0.0004324646587290017,
      -0.004953388249862088,
      7.316276666618426e-05
     ],
     [
      312500,
      0.0457105755993773,
      0.00010543972456106554,
      32,
      0.0005964571539485697,
      -0.004648500133139853,
      6.459090163485128e-05
     ],
     [
      156250,
      0.04623389817594961,
      0.00010503998603099867,
      64,
      0.0008403198882479893,
      -0.004128044588357915,
      6.526103654880523e-05
     ]
    ],
    "ncells": 3200
   },
   "4": {
    "k": 1.4047339330907567,
    "lam": [
     1.1469954,
     1.569088,
     2.1864723
    ],
    "N": 10000000,
    "exact": 0.056799706922374495,
    "IG_exact": 0.06274555224213496,
    "grass_full": 0.05679907574904597,
    "plugin_full": 0.05707478617639428,
    "bias_full": -6.311733285260801e-07,
    "bias_plugin": 0.0002750792540197819,
    "se_full": 1.6781204341150284e-05,
    "extrap2": {
     "I_inf": 0.05676206428931501,
     "se": 1.6798135426219535e-05,
     "coef": [
      0.05676206428931501,
      426.7479242358101,
      -17619382.108306095
     ],
     "chi2": 0.4800085956974064,
     "dof": 4
    },
    "bias_extrap2": -3.764263305948423e-05,
    "extrap1": {
     "I_inf": 0.056761643608927916,
     "se": 1.7791600967871156e-05,
     "coef": [
      0.056761643608927916,
      424.6846598478362
     ],
     "chi2": 0.38232258013811893,
     "dof": 3
    },
    "bias_extrap1": -3.8063313446579095e-05,
    "IG_pc": 0.06271956508027136,
    "IG_slope": 0.06282424874007272,
    "blocks": [
     [
      10000000,
      0.05679907574904597,
      NaN,
      1,
      NaN,
      -0.005920489331225395,
      NaN
     ],
     [
      5000000,
      0.056854747052305754,
      2.3732206772208993e-05,
      2,
      3.3562408682300575e-05,
      -0.005864888935357068,
      1.308323552592916e-05
     ],
     [
      2500000,
      0.05695021904605557,
      6.151526660982215e-05,
      4,
      0.0001230305332196443,
      -0.005769593595442702,
      9.340301424008624e-05
     ],
     [
      1250000,
      0.05711044303986745,
      0.0001102260363350709,
      8,
      0.00031176631102337366,
      -0.005610464383517763,
      9.24736435532101e-05
     ],
     [
      625000,
      0.057408711999747064,
      0.00011866731775902391,
      16,
      0.00047466927103609563,
      -0.0053130109342544515,
      0.00010391696650495325
     ],
     [
      312500,
      0.057909101055475115,
      0.00011428691979630544,
      32,
      0.0006465044479111253,
      -0.004813175568732297,
      8.701006967630013e-05
     ],
     [
      156250,
      0.05877986226816209,
      0.00011419607830192757,
      64,
      0.0009135686264154205,
      -0.00394491375061569,
      8.229031166327359e-05
     ]
    ],
    "ncells": 5153
   },
   "5": {
    "k": 1.4374516653228973,
    "lam": [
     1.569088,
     2.1864723,
     3.093373
    ],
    "N": 10000000,
    "exact": 0.0688628397117815,
    "IG_exact": 0.07491424795109608,
    "grass_full": 0.06898570534698578,
    "plugin_full": 0.06943847023220862,
    "bias_full": 0.00012286563520427785,
    "bias_plugin": 0.0005756305204271117,
    "se_full": 5.4481338824244854e-05,
    "extrap2": {
     "I_inf": 0.06893334551732828,
     "se": 4.389630096352136e-05,
     "coef": [
      0.06893334551732828,
      694.3323879025962,
      -24726765.931899026
     ],
     "chi2": 0.43165832675751653,
     "dof": 4
    },
    "bias_extrap2": 7.050580554678054e-05,
    "extrap1": {
     "I_inf": 0.06892967033712837,
     "se": 4.655743340276911e-05,
     "coef": [
      0.06892967033712837,
      693.6754634822345
     ],
     "chi2": 0.21584418044454207,
     "dof": 3
    },
    "bias_extrap1": 6.683062534686146e-05,
    "IG_pc": 0.07504024066919031,
    "IG_slope": 0.07487701743191336,
    "blocks": [
     [
      10000000,
      0.06898570534698578,
      NaN,
      1,
      NaN,
      -0.006054535322204527,
      NaN
     ],
     [
      5000000,
      0.06907244975749904,
      7.704824826149093e-05,
      2,
      0.00010896267764848971,
      -0.005967786699436463,
      1.3192579824440607e-05
     ],
     [
      2500000,
      0.06922589699751835,
      6.995676116450182e-05,
      4,
      0.00013991352232900364,
      -0.005814105771669121,
      4.1739989918003094e-05
     ],
     [
      1250000,
      0.06951304173175754,
      0.0001385558178747559,
      8,
      0.00039189503356835265,
      -0.005527429846124667,
      5.744790015429337e-05
     ],
     [
      625000,
      0.07001346326098523,
      0.00013174442917312314,
      16,
      0.0005269777166924925,
      -0.00502774357491036,
      7.511351262270512e-05
     ],
     [
      312500,
      0.07086242670721896,
      0.00011698759115369706,
      32,
      0.0006617817521556684,
      -0.004180020806795928,
      7.991881400890142e-05
     ],
     [
      156250,
      0.07237346435796145,
      0.00012821707777381028,
      64,
      0.0010257366221904823,
      -0.002672708231905115,
      8.675216094076675e-05
     ]
    ],
    "ncells": 8366
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/TOY.json <==
{
 "config": "TOY",
 "meta": {
  "abar": 0.14770774922753835,
  "rho": 0.25,
  "R": null,
  "ymax": 8.0,
  "cuts": [
   0.0
  ],
  "toy": 1,
  "nev": 10000000,
  "h": 0.5,
  "nbins": 16,
  "chunk": 250000,
  "nchunks": 40,
  "r0": 1.0,
  "rate_r0": 0.4
 },
 "variants": {
  "0": {
   "cut": 0.0,
   "N": 10000000,
   "window_means": [
    0.4920163,
    0.7338871,
    1.0948115,
    1.633423,
    2.4367513,
    3.6351365,
    5.4211157,
    8.0872604
   ],
   "Nbar": [
    1.0,
    1.4920163,
    2.2259034,
    3.3207149,
    4.9541379,
    7.3908892,
    11.0260257,
    16.4471414,
    24.534401799999998
   ],
   "rate_eff": [
    0.4001284266548683,
    0.40003442903042624,
    0.4000172353879417,
    0.4000430756985617,
    0.4000248857130625,
    0.4000103985342595,
    0.39989323601563537,
    0.3999246007140557
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.4920163,
      0.7338871,
      1.0948115
     ],
     "ratio_l1l3_l22": 1.0001389328482844,
     "rate_triple": 0.399912817644108,
     "F": {
      "11": 1.002220427052996,
      "12": 1.0006994732246985,
      "13": 1.0012504859528009,
      "22": 1.00097560043513,
      "23": 1.0013600123298954,
      "33": 1.0008931653767261
     },
     "F_se": {
      "11": 0.0019161535822961786,
      "12": 0.0012785909929886408,
      "13": 0.0011665912150994463,
      "22": 0.0014955686388781662,
      "23": 0.001054138179793386,
      "33": 0.001213454630465422
     },
     "T": {
      "111": 2.0028985680471574,
      "112": 2.002389264953497,
      "113": 2.0013213927337685,
      "122": 2.006436301409,
      "123": 2.011131203579821,
      "133": 2.0066973157513015,
      "222": 2.0094650732465413,
      "223": 2.0108821157484966,
      "233": 2.011696514073406,
      "333": 2.0089028167396292
     },
     "T_se": {
      "111": 0.015161098829397798,
      "112": 0.009623326743914607,
      "113": 0.009161373468260348,
      "122": 0.008788352845164117,
      "123": 0.0068884535037557985,
      "133": 0.007596093275078549,
      "222": 0.011298692007409825,
      "223": 0.007835380249451015,
      "233": 0.007192390893493677,
      "333": 0.008868950681264528
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.000551012728102318,
       "se": 0.0011740462905114768,
       "z": -0.46932794094708796
      },
      "F23-F13": {
       "value": 0.0001095263770944932,
       "se": 0.0011387055329289137,
       "z": 0.09618498718696454
      },
      "adj=(F12+F23)/2-F13": {
       "value": -0.00022074317550391243,
       "se": 0.0009949513688413145,
       "z": -0.22186328137925193
      },
      "F11-F13": {
       "value": 0.0009699411001951042,
       "se": 0.0016171547744998304,
       "z": 0.5997824793827153
      },
      "F22-F13": {
       "value": -0.0002748855176708531,
       "se": 0.0016703108862904542,
       "z": -0.1645714698545362
      },
      "F33-F13": {
       "value": -0.00035732057607473777,
       "se": 0.001139194231703238,
       "z": -0.3136608017585366
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.00025974045248577937,
       "se": 0.0006600120801153949,
       "z": 0.39353893710607085
      },
      "T123-2F12F23": {
       "value": 0.007010329886212752,
       "se": 0.004429658620243025,
       "z": 1.5825891986746696
      }
     },
     "tests": {
      "kappa2_tot": 1.0011458650899243,
      "W_order2_nm": 1.4069901975699852,
      "p_order2_nm": 0.9235470957557529,
      "W_cross2_nm": 0.3540824587286783,
      "p_cross2_nm": 0.8377452441070664,
      "W_adj2_nm": 0.04907826936974787,
      "p_adj2_nm": 0.8246749857920925,
      "W_within2_nm": 0.4351907254005741,
      "p_within2_nm": 0.932880710952045,
      "W_order3_nm": 7.678045650260034,
      "p_order3_nm": 0.5668884400645737,
      "W_gamma_nm": 1.3579628192528648,
      "p_gamma_nm": 0.24389085501352822,
      "W_gamma123_nm": 2.5435233095132745,
      "p_gamma123_nm": 0.11074741070515555,
      "W_joint_nm": 14.650278837304361,
      "p_joint_nm": 0.47688909426505743,
      "z_adj2_nm": -0.22153615815425676,
      "z_gamma_nm": 1.1653166175992105,
      "z_gamma123_nm": 1.5948427225006467,
      "kappa2_nm": 1.0011458650899243,
      "kappa3_nm": 2.0089271360633383,
      "gamma_ratio_nm": 1.0021655591244205,
      "W_order2_src": 1.4069284708457919,
      "p_order2_src": 0.9235538747774028,
      "W_cross2_src": 0.3538110138995811,
      "p_cross2_src": 0.8378589526305964,
      "W_adj2_src": 0.04903326783949824,
      "p_adj2_src": 0.8247540791460949,
      "W_within2_src": 0.43475543424515894,
      "p_within2_src": 0.9329728551272048,
      "W_order3_src": 7.666597636409881,
      "p_order3_src": 0.5680624481945555,
      "W_gamma_src": 1.3345016819369218,
      "p_gamma_src": 0.24800594014854435,
      "W_gamma123_src": 2.509304729253088,
      "p_gamma123_src": 0.11317585383511812,
      "W_joint_src": 14.595476540362323,
      "p_joint_src": 0.48092866725770134,
      "z_adj2_src": -0.22143456785131413,
      "z_gamma_src": 1.1552063373860628,
      "z_gamma123_src": 1.5840785110761044,
      "kappa2_src": 1.001145865089924,
      "kappa3_src": 2.0089271360633383,
      "gamma_ratio_src": 1.002165559124421,
      "W_order2_emp": 1.40469428596167,
      "p_order2_emp": 0.9237990803861094,
      "W_cross2_emp": 0.354807844796208,
      "p_cross2_emp": 0.8374414548374153,
      "W_adj2_emp": 0.04922331562436912,
      "p_adj2_emp": 0.8244203153831976,
      "W_within2_emp": 0.4354932306229413,
      "p_within2_emp": 0.9328166601013186,
      "W_order3_emp": 7.694247267981304,
      "p_order3_emp": 0.5652279599720171,
      "W_gamma_emp": 1.2516709418975132,
      "p_gamma_emp": 0.2632335762646701,
      "W_gamma123_emp": 2.504588571761733,
      "p_gamma123_emp": 0.11351512699202407,
      "W_joint_emp": 14.553203986998307,
      "p_joint_emp": 0.48405294697327217,
      "z_adj2_emp": -0.22186328137925193,
      "z_gamma_emp": 1.1187810071222666,
      "z_gamma123_emp": 1.5825891986746696,
      "kappa2_emp": 1.0011475806458925,
      "kappa3_emp": 2.0087964507093283,
      "gamma_ratio_emp": 1.0020969315638475
     },
     "k_hat": 0.9988554464140733,
     "kappa2_tot": 1.0011458650899243,
     "k_reg": 0.9989318115199858,
     "k_reg_each": [
      0.9995035200986848,
      0.9983601029412867
     ],
     "gauss": {
      "cov": [
       [
        0.7346339339430429,
        0.3613370205657878,
        0.5393387505160873
       ],
       [
        0.3613370205657878,
        1.2730029516159163,
        0.8045608436235917
       ],
       [
        0.5393387505160873,
        0.8045608436235917,
        2.2944945090496374
       ]
      ],
      "c1": 0.28384617656001204,
      "c3": 0.6320180503920305,
      "rho_pc": 0.292679078174832,
      "IG_pc": 0.04477696297456724,
      "IG_slope": 0.044754450198170974,
      "rho_slope": 0.29260873749334276
     },
     "cmi_full_grass": 0.03791003040994845,
     "cmi_full_plugin": 0.03801820765548092,
     "ncells": 2184,
     "cmi_blocks": [
      [
       10000000,
       0.03791003040994845,
       NaN,
       1,
       NaN,
       -0.006866932564618795,
       NaN
      ],
      [
       5000000,
       0.03792885345351582,
       0.00012265627095420226,
       2,
       0.000173462161893542,
       -0.006848359414251225,
       4.1531991072898254e-05
      ],
      [
       2500000,
       0.03796663968302694,
       9.800414056807292e-05,
       4,
       0.00019600828113614584,
       -0.0068107605644714235,
       6.806576194144395e-05
      ],
      [
       1250000,
       0.03804186311158686,
       9.006115989917092e-05,
       8,
       0.0002547314275449189,
       -0.0067357669953991405,
       4.1367777883660865e-05
      ],
      [
       625000,
       0.03816386138262551,
       7.773023504806206e-05,
       16,
       0.00031092094019224823,
       -0.0066146766392672016,
       7.198541445821675e-05
      ],
      [
       312500,
       0.03834923476707375,
       9.404612710861538e-05,
       32,
       0.0005320052337826715,
       -0.006431400667906352,
       7.483947244633317e-05
      ],
      [
       156250,
       0.0387409294901577,
       9.041315026741986e-05,
       64,
       0.0007233052021393589,
       -0.006041930262264282,
       7.344482345521627e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0379044685928978,
      "se": 6.16617151692102e-05,
      "coef": [
       0.0379044685928978,
       160.50034222060725,
       -4736717.941783164
      ],
      "chi2": 0.12015383067915282,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03789765516561,
      "se": 6.506831536195798e-05,
      "coef": [
       0.03789765516561,
       168.5046695740401
      ],
      "chi2": 0.01615781694534986,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.03787182389218591,
      "IG": 0.04471687258857661,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.2837649002636908,
      "c3": 0.6314202925899847
     },
     "nm_khat": {
      "cmi": 0.03790315691596213,
      "IG": 0.0447598842288663,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.2839523396122709,
      "c3": 0.6318373738012739
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.035,
       "order2_emp": 0.075
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.06,
       "order2_emp": 0.06
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.0,
       "order2_emp": 0.0
      }
     ],
     "seconds": 12.08974552154541
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.7338871,
      1.0948115,
      1.633423
     ],
     "ratio_l1l3_l22": 1.0001133377490425,
     "rate_triple": 0.40003894490651565,
     "F": {
      "11": 1.00097560043513,
      "12": 1.0013600123298954,
      "13": 0.9998056830348987,
      "22": 1.0008931653767261,
      "23": 0.9993330112347183,
      "33": 0.9986222277159931
     },
     "F_se": {
      "11": 0.0014955686388781662,
      "12": 0.001054138179793386,
      "13": 0.0009824368257096438,
      "22": 0.001213454630465422,
      "23": 0.000904317017312148,
      "33": 0.0010154078326037213
     },
     "T": {
      "111": 2.0094650732465413,
      "112": 2.0108821157484966,
      "113": 2.005954853240667,
      "122": 2.011696514073406,
      "123": 2.0057115601202464,
      "133": 1.9998109028225195,
      "222": 2.0089028167396292,
      "223": 2.0012032773312227,
      "233": 1.994586035786508,
      "333": 1.9891294318205262
     },
     "T_se": {
      "111": 0.011298692007409825,
      "112": 0.007835380249451015,
      "113": 0.007524962508338441,
      "122": 0.007192390893493677,
      "123": 0.005967783376785204,
      "133": 0.00642395596663667,
      "222": 0.008868950681264528,
      "223": 0.006568749528065948,
      "233": 0.006095975498622351,
      "333": 0.007118517354173017
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0015543292949966592,
       "se": 0.0008492431067922885,
       "z": 1.8302524713654504
      },
      "F23-F13": {
       "value": -0.000472671800180402,
       "se": 0.0008550591105490411,
       "z": -0.5527942973169366
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0005408287474081286,
       "se": 0.0007335844172043395,
       "z": 0.737241324548857
      },
      "F11-F13": {
       "value": 0.0011699174002313129,
       "se": 0.001141768153328086,
       "z": 1.02465408307385
      },
      "F22-F13": {
       "value": 0.0010874823418274282,
       "se": 0.0012755384080402935,
       "z": 0.8525673041066713
      },
      "F33-F13": {
       "value": -0.001183455318905624,
       "se": 0.0008396677491554025,
       "z": -1.409432862100548
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -2.5710238877318936e-06,
       "se": 0.0004411555708261276,
       "z": -0.005827930230864544
      },
      "T123-2F12F23": {
       "value": 0.00432732721690865,
       "se": 0.003644359287826186,
       "z": 1.187404115550266
      }
     },
     "tests": {
      "kappa2_tot": 0.9997709093225988,
      "W_order2_nm": 7.089157762241609,
      "p_order2_nm": 0.2140935367301702,
      "W_cross2_nm": 6.016995577241841,
      "p_cross2_nm": 0.04936578092581291,
      "W_adj2_nm": 0.5433438702392255,
      "p_adj2_nm": 0.4610502125618883,
      "W_within2_nm": 4.082621973483414,
      "p_within2_nm": 0.2526795511575795,
      "W_order3_nm": 10.826055000872502,
      "p_order3_nm": 0.28782073931039537,
      "W_gamma_nm": 0.31871631310733056,
      "p_gamma_nm": 0.5723801168656378,
      "W_gamma123_nm": 1.4472757770873288,
      "p_gamma123_nm": 0.2289655806027213,
      "W_joint_nm": 14.237192255605635,
      "p_joint_nm": 0.507621348632066,
      "z_adj2_nm": 0.7371186269788774,
      "z_gamma_nm": 0.5645496551299368,
      "z_gamma123_nm": 1.2030277540802328,
      "kappa2_nm": 0.9997709093225986,
      "kappa3_nm": 2.000900539540986,
      "gamma_ratio_nm": 1.000908814997147,
      "W_order2_src": 7.085227419380704,
      "p_order2_src": 0.2143786164335235,
      "W_cross2_src": 6.014502749676483,
      "p_cross2_src": 0.04942734947752647,
      "W_adj2_src": 0.5430859671985344,
      "p_adj2_src": 0.46115660801478275,
      "W_within2_src": 4.079983491583908,
      "p_within2_src": 0.2529558760288004,
      "W_order3_src": 10.770681297692501,
      "p_order3_src": 0.2917557144232761,
      "W_gamma_src": 0.3146423993405383,
      "p_gamma_src": 0.5748452976168412,
      "W_gamma123_src": 1.4313084801553748,
      "p_gamma123_src": 0.23155101250934948,
      "W_joint_src": 14.172429176354528,
      "p_joint_src": 0.5124939667667437,
      "z_adj2_src": 0.736943666231371,
      "z_gamma_src": 0.5609299415618124,
      "z_gamma123_src": 1.1963730522522542,
      "kappa2_src": 0.9997709093225988,
      "kappa3_src": 2.0009005395409862,
      "gamma_ratio_src": 1.0009088149971468,
      "W_order2_emp": 7.107842991918875,
      "p_order2_emp": 0.21274265374097545,
      "W_cross2_emp": 6.0337865552462295,
      "p_cross2_emp": 0.048953065951136424,
      "W_adj2_emp": 0.5435247706225533,
      "p_adj2_emp": 0.4609756070764619,
      "W_within2_emp": 4.104653765117224,
      "p_within2_emp": 0.250382908561743,
      "W_order3_emp": 11.083784246496961,
      "p_order3_emp": 0.27000966215635513,
      "W_gamma_emp": 0.19223080541856366,
      "p_gamma_emp": 0.661066387013262,
      "W_gamma123_emp": 1.4099285336257095,
      "p_gamma123_emp": 0.23506825742438564,
      "W_joint_emp": 14.535288504013394,
      "p_joint_emp": 0.48537918219449505,
      "z_adj2_emp": 0.737241324548857,
      "z_gamma_emp": 0.4384413363479357,
      "z_gamma123_emp": 1.187404115550266,
      "kappa2_emp": 0.9997570676941583,
      "kappa3_emp": 2.000447713457952,
      "gamma_ratio_emp": 1.0007100072500492
     },
     "k_hat": 1.0002291431719657,
     "kappa2_tot": 0.9997709093225988,
     "k_reg": 1.0002540343158755,
     "k_reg_each": [
      0.9981314198025493,
      1.0023766488292019
     ],
     "gauss": {
      "cov": [
       [
        1.2730029516159163,
        0.8045608436235917,
        1.1985152513313018
       ],
       [
        0.8045608436235917,
        2.2944945090496374,
        1.7870976939039622
       ],
       [
        1.1985152513313018,
        1.7870976939039622,
        4.297818132442178
       ]
      ],
      "c1": 0.35064840663176605,
      "c3": 0.7788633561141817,
      "rho_pc": 0.3370125805481918,
      "IG_pc": 0.06028077827582787,
      "IG_slope": 0.060333320313635364,
      "rho_slope": 0.3371507429101514
     },
     "cmi_full_grass": 0.05214882107261509,
     "cmi_full_plugin": 0.0523541144240216,
     "ncells": 3990,
     "cmi_blocks": [
      [
       10000000,
       0.05214882107261509,
       NaN,
       1,
       NaN,
       -0.008131957203212775,
       NaN
      ],
      [
       5000000,
       0.05218372781658864,
       4.70785863555534e-05,
       2,
       6.657917532137656e-05,
       -0.00809707083213753,
       6.199971388846232e-05
      ],
      [
       2500000,
       0.052258245036189255,
       8.857782912167429e-05,
       4,
       0.00017715565824334857,
       -0.00802275887324145,
       5.368931711478596e-05
      ],
      [
       1250000,
       0.052404660236748946,
       9.896655011137841e-05,
       8,
       0.0002799196747775758,
       -0.007876568454296837,
       6.518278802961108e-05
      ],
      [
       625000,
       0.05262184938347558,
       0.00011517885317421938,
       16,
       0.00046071541269687754,
       -0.007660271528952434,
       7.474026288977835e-05
      ],
      [
       312500,
       0.05303064631996496,
       0.00011083917741564106,
       32,
       0.000627001071773909,
       -0.007252715843978184,
       8.198625053727296e-05
      ],
      [
       156250,
       0.05370262277140808,
       0.00011303726999699901,
       64,
       0.0009042981599759921,
       -0.006583283603667431,
       9.079367188621867e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05211832471945119,
      "se": 2.975506737270933e-05,
      "coef": [
       0.05211832471945119,
       334.4728614853031,
       -13676514.902628997
      ],
      "chi2": 0.12187758139272085,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.05211865059689871,
      "se": 3.0960662873913774e-05,
      "coef": [
       0.05211865059689871,
       326.25579805611164
      ],
      "chi2": 0.10649840852340631,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.05216246978710622,
      "IG": 0.06033181162575569,
      "norm_deficit": 0.0,
      "c1": 0.35033562685711817,
      "c3": 0.7797470082630347
     },
     "nm_khat": {
      "cmi": 0.05215580935449222,
      "IG": 0.06032267725385322,
      "norm_deficit": 4.440892098500626e-16,
      "c1": 0.35029730921538066,
      "c3": 0.7796617241405589
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.05,
       "order2_emp": 0.065
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.0,
       "order2_emp": 0.06
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.0,
       "order2_emp": 0.1
      }
     ],
     "seconds": 12.02939510345459
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      1.0948115,
      1.633423,
      2.4367513
     ],
     "ratio_l1l3_l22": 0.9998923000618459,
     "rate_triple": 0.40004175770081374,
     "F": {
      "11": 1.0008931653767261,
      "12": 0.9993330112347183,
      "13": 1.0005914679100676,
      "22": 0.9986222277159931,
      "23": 0.9998022892365981,
      "33": 1.0005754031287033
     },
     "F_se": {
      "11": 0.001213454630465422,
      "12": 0.000904317017312148,
      "13": 0.0008607712328786662,
      "22": 0.0010154078326037213,
      "23": 0.0008082871221174879,
      "33": 0.0008914816239354525
     },
     "T": {
      "111": 2.0089028167396292,
      "112": 2.0012032773312227,
      "113": 2.0042755796398297,
      "122": 1.994586035786508,
      "123": 2.000573589000404,
      "133": 2.0020853838105226,
      "222": 1.9891294318205262,
      "223": 1.9963154615713288,
      "233": 2.0005393482610336,
      "333": 2.002104876563842
     },
     "T_se": {
      "111": 0.008868950681264528,
      "112": 0.006568749528065948,
      "113": 0.0064056365653168326,
      "122": 0.006095975498622351,
      "123": 0.005325481074749908,
      "133": 0.0056489856150892925,
      "222": 0.007118517354173017,
      "223": 0.005714236424241369,
      "233": 0.005433184405879009,
      "333": 0.006163001371332492
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0012584566753492954,
       "se": 0.000624343354313328,
       "z": -2.01564838747004
      },
      "F23-F13": {
       "value": -0.0007891786734695039,
       "se": 0.0006556736645924616,
       "z": -1.203615023885431
      },
      "adj=(F12+F23)/2-F13": {
       "value": -0.0010238176744093996,
       "se": 0.000550714189521004,
       "z": -1.859072625856777
      },
      "F11-F13": {
       "value": 0.0003016974666585348,
       "se": 0.0008223621532975216,
       "z": 0.36686691556607176
      },
      "F22-F13": {
       "value": -0.0019692401940745174,
       "se": 0.0009860560417864533,
       "z": -1.99708749870526
      },
      "F33-F13": {
       "value": -1.6064781364288905e-05,
       "se": 0.0006390274788087496,
       "z": -0.025139421851210923
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 0.00012134261334617591,
       "se": 0.00029601896044790756,
       "z": 0.4099150039665428
      },
      "T123-2F12F23": {
       "value": 0.0023027243160553823,
       "se": 0.00312183410325254,
       "z": 0.7376190533815512
      }
     },
     "tests": {
      "kappa2_tot": 1.0000002838240616,
      "W_order2_nm": 6.044728610605289,
      "p_order2_nm": 0.30189093344802825,
      "W_cross2_nm": 4.119052141347691,
      "p_cross2_nm": 0.12751438838480497,
      "W_adj2_nm": 3.4466545850093655,
      "p_adj2_nm": 0.06337993234867759,
      "W_within2_nm": 4.559686954108482,
      "p_within2_nm": 0.20702773678118558,
      "W_order3_nm": 9.324787025064115,
      "p_order3_nm": 0.40784967902939423,
      "W_gamma_nm": 0.00048665468169556896,
      "p_gamma_nm": 0.9823998937244018,
      "W_gamma123_nm": 0.5447186090725492,
      "p_gamma123_nm": 0.46048373385354235,
      "W_joint_nm": 13.887585393352857,
      "p_joint_nm": 0.5340714811704581,
      "z_adj2_nm": -1.8565167882379534,
      "z_gamma_nm": -0.022060251170273854,
      "z_gamma123_nm": 0.738050546421144,
      "kappa2_nm": 1.0000002838240616,
      "kappa3_nm": 1.9999371928518623,
      "gamma_ratio_nm": 0.9999680287958758,
      "W_order2_src": 6.044849676357955,
      "p_order2_src": 0.30187928487927884,
      "W_cross2_src": 4.119123240201482,
      "p_cross2_src": 0.1275098554019499,
      "W_adj2_src": 3.446722933981469,
      "p_adj2_src": 0.06337731113717554,
      "W_within2_src": 4.559800215144633,
      "p_within2_src": 0.20701786660129867,
      "W_order3_src": 9.33029809274394,
      "p_order3_src": 0.40736024777014035,
      "W_gamma_src": 0.0004931546923038559,
      "p_gamma_src": 0.9822827647494693,
      "W_gamma123_src": 0.5510716396643228,
      "p_gamma123_src": 0.4578801530916565,
      "W_joint_src": 13.891105788103639,
      "p_joint_src": 0.5338034828330084,
      "z_adj2_src": -1.8565351959985754,
      "z_gamma_src": -0.02220708653344369,
      "z_gamma123_src": 0.7423419964304343,
      "kappa2_src": 1.0000002838240616,
      "kappa3_src": 1.999937192851863,
      "gamma_ratio_src": 0.9999680287958761,
      "W_order2_emp": 6.078492061308819,
      "p_order2_emp": 0.2986560683612675,
      "W_cross2_emp": 4.134655780122511,
      "p_cross2_emp": 0.12652341488204846,
      "W_adj2_emp": 3.4561510282100114,
      "p_adj2_emp": 0.0630168447906465,
      "W_within2_emp": 4.593352888657988,
      "p_within2_emp": 0.204113046674104,
      "W_order3_emp": 9.512805442281767,
      "p_order3_emp": 0.39134432834271904,
      "W_gamma_emp": 0.004132788511821293,
      "p_gamma_emp": 0.948741889440725,
      "W_gamma123_emp": 0.5440818679114956,
      "p_gamma123_emp": 0.4607459738043783,
      "W_joint_emp": 14.10937994523007,
      "p_joint_emp": 0.5172501998126771,
      "z_adj2_emp": -1.859072625856777,
      "z_gamma_emp": -0.06428676778172389,
      "z_gamma123_emp": 0.7376190533815512,
      "kappa2_emp": 0.9999953207712657,
      "kappa3_emp": 1.9997962383088947,
      "gamma_ratio_emp": 0.9999074767241476
     },
     "k_hat": 0.999999716176019,
     "kappa2_tot": 1.0000002838240616,
     "k_reg": 0.9988877386779803,
     "k_reg_each": [
      0.9995056487004331,
      0.9982698286555275
     ],
     "gauss": {
      "cov": [
       [
        2.2944945090496374,
        1.7870976939039622,
        2.6693615210814166
       ],
       [
        1.7870976939039622,
        4.297818132442178,
        3.979459079478634
       ],
       [
        2.6693615210814166,
        3.979459079478634,
        8.377925639918885
       ]
      ],
      "c1": 0.4158151040440764,
      "c3": 0.9259254246799317,
      "rho_pc": 0.3760240537498052,
      "IG_pc": 0.07622261937523707,
      "IG_slope": 0.07610876712526751,
      "rho_slope": 0.37576396621824043
     },
     "cmi_full_grass": 0.0673376741007985,
     "cmi_full_plugin": 0.06774625395362044,
     "ncells": 7416,
     "cmi_blocks": [
      [
       10000000,
       0.0673376741007985,
       NaN,
       1,
       NaN,
       -0.008884945274438574,
       NaN
      ],
      [
       5000000,
       0.06742126727895048,
       0.00011759235457553528,
       2,
       0.0001663007026721079,
       -0.008801488869666182,
       4.877052713123108e-05
      ],
      [
       2500000,
       0.0675816819792936,
       8.587883403894322e-05,
       4,
       0.00017175766807788644,
       -0.008641427337063527,
       9.633564697826888e-05
      ],
      [
       1250000,
       0.06783277766768125,
       9.17479146278262e-05,
       8,
       0.0002595022903722414,
       -0.008390979691115328,
       9.148041844574047e-05
      ],
      [
       625000,
       0.06830102772892577,
       0.00010482838826051368,
       16,
       0.00041931355304205474,
       -0.007923121465214053,
       9.359146431937519e-05
      ],
      [
       312500,
       0.06906923310484306,
       0.00010122508395415864,
       32,
       0.0005726155463213053,
       -0.007156909393322806,
       9.931068703718595e-05
      ],
      [
       156250,
       0.0703291301717495,
       9.897914698203681e-05,
       64,
       0.0007918331758562945,
       -0.005899152511128804,
       0.00010882642468333126
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06730409529041805,
      "se": 5.90358541909967e-05,
      "coef": [
       0.06730409529041805,
       652.5564369433599,
       -28257690.044486526
      ],
      "chi2": 0.45846675932363806,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06730002265917542,
      "se": 6.332344325430386e-05,
      "coef": [
       0.06730002265917542,
       638.618935759047
      ],
      "chi2": 0.2916380973460202,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06717252501150218,
      "IG": 0.07606981938473609,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.4157370464220902,
      "c3": 0.9253170873042424
     },
     "nm_khat": {
      "cmi": 0.06717253286535742,
      "IG": 0.07606983023886603,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.41573709122923136,
      "c3": 0.9253171870326976
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.04,
       "order2_emp": 0.065
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.0,
       "order2_emp": 0.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.0,
       "order2_emp": 0.0
      }
     ],
     "seconds": 11.692738056182861
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      1.633423,
      2.4367513,
      3.6351365
     ],
     "ratio_l1l3_l22": 0.9999930393222728,
     "rate_triple": 0.39998442448073296,
     "F": {
      "11": 0.9986222277159931,
      "12": 0.9998022892365981,
      "13": 0.9991417348269227,
      "22": 1.0005754031287033,
      "23": 0.9996664134574886,
      "33": 0.9989895166026899
     },
     "F_se": {
      "11": 0.0010154078326037213,
      "12": 0.0008082871221174879,
      "13": 0.0007818825247996945,
      "22": 0.0008914816239354525,
      "23": 0.0007482853967275989,
      "33": 0.0008082261467637338
     },
     "T": {
      "111": 1.9891294318205262,
      "112": 1.9963154615713288,
      "113": 1.99650696788955,
      "122": 2.0005393482610336,
      "123": 1.999662980088766,
      "133": 1.9994726499847868,
      "222": 2.002104876563842,
      "223": 2.0001856533104805,
      "233": 2.00005834068999,
      "333": 2.001354353254039
     },
     "T_se": {
      "111": 0.007118517354173017,
      "112": 0.005714236424241369,
      "113": 0.005632207112509826,
      "122": 0.005433184405879009,
      "123": 0.004940960305635259,
      "133": 0.005175553952139658,
      "222": 0.006163001371332492,
      "223": 0.0052222969829495884,
      "233": 0.005051480234398246,
      "333": 0.005583312475845819
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0006605544096753846,
       "se": 0.0004693520971240055,
       "z": 1.4073750042302726
      },
      "F23-F13": {
       "value": 0.0005246786305659334,
       "se": 0.0005094679776687973,
       "z": 1.0298559547682202
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.000592616520120659,
       "se": 0.0004214655439743941,
       "z": 1.406085333885949
      },
      "F11-F13": {
       "value": -0.000519507110929629,
       "se": 0.0005976427559911269,
       "z": -0.8692602825379883
      },
      "F22-F13": {
       "value": 0.0014336683017805996,
       "se": 0.0007785781306217494,
       "z": 1.8413929770101745
      },
      "F33-F13": {
       "value": -0.00015221822423283626,
       "se": 0.0004910923423524382,
       "z": -0.309958456089293
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -0.0001410966912077094,
       "se": 0.00019778821195705215,
       "z": -0.7133726009836583
      },
      "T123-2F12F23": {
       "value": 0.0007254427932925633,
       "se": 0.0028125224594324812,
       "z": 0.25793315564809577
      }
     },
     "tests": {
      "kappa2_tot": 0.9994730151092097,
      "W_order2_nm": 6.098132086876715,
      "p_order2_nm": 0.2967870386056298,
      "W_cross2_nm": 2.13500817776615,
      "p_cross2_nm": 0.3438657054781426,
      "W_adj2_nm": 1.9705908740060463,
      "p_adj2_nm": 0.160385157991547,
      "W_within2_nm": 5.760127585878314,
      "p_within2_nm": 0.12388196010322589,
      "W_order3_nm": 13.109779248993691,
      "p_order3_nm": 0.1577014630889402,
      "W_gamma_nm": 0.4328565858780379,
      "p_gamma_nm": 0.5105905837784288,
      "W_gamma123_nm": 0.06624186012422667,
      "p_gamma123_nm": 0.7968893458285167,
      "W_joint_nm": 26.368561703128307,
      "p_joint_nm": 0.034322650126165505,
      "z_adj2_nm": 1.4037773591300173,
      "z_gamma_nm": 0.6579183732637643,
      "z_gamma123_nm": 0.2573749407464267,
      "kappa2_nm": 0.9994730151092093,
      "kappa3_nm": 1.9996602763294002,
      "gamma_ratio_nm": 1.0008847625004358,
      "W_order2_src": 6.094924831272305,
      "p_order2_src": 0.2970916190123119,
      "W_cross2_src": 2.133766643717191,
      "p_cross2_src": 0.34407923223728126,
      "W_adj2_src": 1.969355972390073,
      "p_adj2_src": 0.16051623845457752,
      "W_within2_src": 5.7568601395394,
      "p_within2_src": 0.12405768445892702,
      "W_order3_src": 13.097597824449183,
      "p_order3_src": 0.15823956754827131,
      "W_gamma_src": 0.43613200168566674,
      "p_gamma_src": 0.5089953061532687,
      "W_gamma123_src": 0.06668902291974947,
      "p_gamma123_src": 0.7962200075898878,
      "W_joint_src": 26.371568320339115,
      "p_joint_src": 0.03429385915529281,
      "z_adj2_src": 1.4033374406713708,
      "z_gamma_src": 0.6604029085987332,
      "z_gamma123_src": 0.2582421788162218,
      "kappa2_src": 0.9994730151092094,
      "kappa3_src": 1.9996602763294,
      "gamma_ratio_src": 1.0008847625004353,
      "W_order2_emp": 6.10240687894453,
      "p_order2_emp": 0.2963814640904843,
      "W_cross2_emp": 2.1412574875994936,
      "p_cross2_emp": 0.34279292072476397,
      "W_adj2_emp": 1.9770759661691608,
      "p_adj2_emp": 0.15969878684647526,
      "W_within2_emp": 5.763586874522968,
      "p_within2_emp": 0.12369617677150732,
      "W_order3_emp": 13.580635101257643,
      "p_order3_emp": 0.13804432672487515,
      "W_gamma_emp": 0.3300911843326351,
      "p_gamma_emp": 0.5656054003698648,
      "W_gamma123_emp": 0.0665295127825848,
      "p_gamma123_emp": 0.7964584958948894,
      "W_joint_emp": 26.75443572307634,
      "p_joint_emp": 0.030801990099395472,
      "z_adj2_emp": 1.406085333885949,
      "z_gamma_emp": 0.5745356249464737,
      "z_gamma123_emp": 0.25793315564809577,
      "kappa2_emp": 0.9994738116327588,
      "kappa3_emp": 1.9994331716148026,
      "gamma_ratio_emp": 1.0007694952535346
     },
     "k_hat": 1.0005272627502932,
     "kappa2_tot": 0.9994730151092097,
     "k_reg": 1.0023157136911318,
     "k_reg_each": [
      1.0020820085526077,
      1.0025494188296562
     ],
     "gauss": {
      "cov": [
       [
        4.297818132442178,
        3.979459079478634,
        5.932620025798495
       ],
       [
        3.979459079478634,
        8.377925639918885,
        8.854969593446413
       ],
       [
        5.932620025798495,
        8.854969593446413,
        16.83600281018511
       ]
      ],
      "c1": 0.47499336357408434,
      "c3": 1.05694058100188,
      "rho_pc": 0.4069422722508127,
      "IG_pc": 0.0905223938720697,
      "IG_slope": 0.09044489941039366,
      "rho_slope": 0.406783333577843
     },
     "cmi_full_grass": 0.08183639919279173,
     "cmi_full_plugin": 0.08261124392038965,
     "ncells": 13611,
     "cmi_blocks": [
      [
       10000000,
       0.08183639919279173,
       NaN,
       1,
       NaN,
       -0.00868599467927797,
       NaN
      ],
      [
       5000000,
       0.08199555165044714,
       0.00012765059869046522,
       2,
       0.0001805252079131012,
       -0.00852684841674197,
       9.00594679170627e-05
      ],
      [
       2500000,
       0.0823263380183974,
       9.021920366904045e-05,
       4,
       0.0001804384073380809,
       -0.008195626892467296,
       6.979037944977707e-05
      ],
      [
       1250000,
       0.0828326407879656,
       9.812704748238917e-05,
       8,
       0.0002775452027704469,
       -0.0076888853602177405,
       0.00011536508425999235
      ],
      [
       625000,
       0.08368498313913109,
       0.00011501074456339866,
       16,
       0.00046004297825359464,
       -0.006837177932929111,
       0.0001312113360370706
      ],
      [
       312500,
       0.08513461236379247,
       0.00011660536369580497,
       32,
       0.0006596195471362189,
       -0.005388394158142502,
       0.0001370991121736527
      ],
      [
       156250,
       0.0876789444088618,
       0.00011620948699972908,
       64,
       0.0009296758959978326,
       -0.002847632865416533,
       0.00011234112503317952
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.08179488563007958,
      "se": 6.399265818603965e-05,
      "coef": [
       0.08179488563007958,
       1230.104383925331,
       -48999907.177122936
      ],
      "chi2": 2.802618442679965,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08177733397228776,
      "se": 6.83292891784224e-05,
      "coef": [
       0.08177733397228776,
       1231.058613801104
      ],
      "chi2": 1.75140352329616,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08159111390945141,
      "IG": 0.09052137185009021,
      "norm_deficit": 7.771561172376096e-16,
      "c1": 0.47528111795578576,
      "c3": 1.0577246308163177
     },
     "nm_khat": {
      "cmi": 0.08157855482519058,
      "IG": 0.09050365641098246,
      "norm_deficit": 1.4432899320127035e-15,
      "c1": 0.4752082120144019,
      "c3": 1.0575623807141756
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.035,
       "order2_emp": 0.045
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.0,
       "order2_emp": 0.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.0,
       "order2_emp": 0.0
      }
     ],
     "seconds": 11.314643621444702
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      2.4367513,
      3.6351365,
      5.4211157
     ],
     "ratio_l1l3_l22": 0.9996740901042361,
     "rate_triple": 0.39981796262178854,
     "F": {
      "11": 1.0005754031287033,
      "12": 0.9996664134574886,
      "13": 1.0005601204505266,
      "22": 0.9989895166026899,
      "23": 0.9996277367750739,
      "33": 1.0001828176076355
     },
     "F_se": {
      "11": 0.0008914816239354525,
      "12": 0.0007482853967275989,
      "13": 0.0007321207703881524,
      "22": 0.0008082261467637338,
      "23": 0.0007108406357525882,
      "33": 0.0007528188343297649
     },
     "T": {
      "111": 2.002104876563842,
      "112": 2.0001856533104805,
      "113": 2.004378571399401,
      "122": 2.00005834068999,
      "123": 2.002909020608509,
      "133": 2.0067908365983196,
      "222": 2.001354353254039,
      "223": 2.0025265067043043,
      "233": 2.004812038945704,
      "333": 2.0079684527584156
     },
     "T_se": {
      "111": 0.006163001371332492,
      "112": 0.0052222969829495884,
      "113": 0.005174149190549717,
      "122": 0.005051480234398246,
      "123": 0.004714514618026509,
      "133": 0.004876166310105557,
      "222": 0.005583312475845819,
      "223": 0.004946570883952166,
      "233": 0.004818725781406115,
      "333": 0.005177522661620102
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0008937069930379238,
       "se": 0.0003608234740355578,
       "z": -2.476853800675541
      },
      "F23-F13": {
       "value": -0.0009323836754526749,
       "se": 0.00040374534072308744,
       "z": -2.309336062634984
      },
      "adj=(F12+F23)/2-F13": {
       "value": -0.0009130453342452993,
       "se": 0.00032964993758849236,
       "z": -2.7697421723315157
      },
      "F11-F13": {
       "value": 1.5282678176742337e-05,
       "se": 0.0004491140974985818,
       "z": 0.03402849801834732
      },
      "F22-F13": {
       "value": -0.0015706038478366935,
       "se": 0.0006213738792026025,
       "z": -2.5276309487811432
      },
      "F33-F13": {
       "value": -0.00037730284289105853,
       "se": 0.0003847854482318391,
       "z": -0.9805538245399754
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -3.551111468680368e-05,
       "se": 0.00013298160530366232,
       "z": -0.26703779523276444
      },
      "T123-2F12F23": {
       "value": 0.004320471779379664,
       "se": 0.0026297005371056104,
       "z": 1.642952008571671
      }
     },
     "tests": {
      "kappa2_tot": 0.9999216672706714,
      "W_order2_nm": 8.23179854376202,
      "p_order2_nm": 0.14391497303846582,
      "W_cross2_nm": 7.780425324166619,
      "p_cross2_nm": 0.020440998550344504,
      "W_adj2_nm": 7.713851349703124,
      "p_adj2_nm": 0.005479871602580384,
      "W_within2_nm": 6.857215249853271,
      "p_within2_nm": 0.07659077222805769,
      "W_order3_nm": 10.92229703765779,
      "p_order3_nm": 0.28107272702434005,
      "W_gamma_nm": 2.9584157269196973,
      "p_gamma_nm": 0.08543161055666827,
      "W_gamma123_nm": 2.691119833416015,
      "p_gamma123_nm": 0.10090887351917557,
      "W_joint_nm": 29.48069528810009,
      "p_joint_nm": 0.013938142949360967,
      "z_adj2_nm": -2.7773821036550093,
      "z_gamma_nm": 1.7200045717729058,
      "z_gamma123_nm": 1.6404632984056715,
      "kappa2_nm": 0.9999216672706717,
      "kappa3_nm": 2.00407600198781,
      "gamma_ratio_nm": 1.0021950041844139,
      "W_order2_src": 8.219497284356015,
      "p_order2_src": 0.14454639114042767,
      "W_cross2_src": 7.767299890135114,
      "p_cross2_src": 0.020575588193163425,
      "W_adj2_src": 7.7005965326525425,
      "p_adj2_src": 0.005520257844416847,
      "W_within2_src": 6.845565727462207,
      "p_within2_src": 0.07698645526001166,
      "W_order3_src": 10.875253437017196,
      "p_order3_src": 0.2843567363904624,
      "W_gamma_src": 2.941920508120248,
      "p_gamma_src": 0.08630805902495878,
      "W_gamma123_src": 2.6761283885701577,
      "p_gamma123_src": 0.10186310412311252,
      "W_joint_src": 29.384001698138885,
      "p_joint_src": 0.014347177986499395,
      "z_adj2_src": -2.7749948707434657,
      "z_gamma_src": 1.715202760060818,
      "z_gamma123_src": 1.635887645460457,
      "kappa2_src": 0.9999216672706717,
      "kappa3_src": 2.00407600198781,
      "gamma_ratio_src": 1.0021950041844139,
      "W_order2_emp": 8.201278370039056,
      "p_order2_emp": 0.14548610194382244,
      "W_cross2_emp": 7.737387346389079,
      "p_cross2_emp": 0.020885635077361832,
      "W_adj2_emp": 7.6714717011917015,
      "p_adj2_emp": 0.005610068168020189,
      "W_within2_emp": 6.833108210156922,
      "p_within2_emp": 0.07741176555451547,
      "W_order3_emp": 10.840492427723708,
      "p_order3_emp": 0.2868010823730739,
      "W_gamma_emp": 2.7813614715910475,
      "p_gamma_emp": 0.09536706756485007,
      "W_gamma123_emp": 2.6992913024696876,
      "p_gamma123_emp": 0.10039286311691441,
      "W_joint_emp": 29.082489597964383,
      "p_joint_emp": 0.015695654406673035,
      "z_adj2_emp": -2.7697421723315157,
      "z_gamma_emp": 1.667741428276892,
      "z_gamma123_emp": 1.642952008571671,
      "kappa2_emp": 0.9999222014675773,
      "kappa3_emp": 2.003955236156787,
      "gamma_ratio_emp": 1.002133541050439
     },
     "k_hat": 1.0000783388658256,
     "kappa2_tot": 0.9999216672706714,
     "k_reg": 0.9979618924630591,
     "k_reg_each": [
      0.9978722643536406,
      0.9980515205724777
     ],
     "gauss": {
      "cov": [
       [
        8.377925639918885,
        8.854969593446413,
        13.217311192637975
       ],
       [
        8.854969593446413,
        16.83600281018511,
        19.699161517788195
       ],
       [
        13.217311192637975,
        19.699161517788195,
        34.814987349553384
       ]
      ],
      "c1": 0.525954390319388,
      "c3": 1.170061667242713,
      "rho_pc": 0.4317272522995358,
      "IG_pc": 0.10313610088772708,
      "IG_slope": 0.10280024007934237,
      "rho_slope": 0.4310936282253577
     },
     "cmi_full_grass": 0.09485048942782726,
     "cmi_full_plugin": 0.09631513826140736,
     "ncells": 24878,
     "cmi_blocks": [
      [
       10000000,
       0.09485048942782726,
       NaN,
       1,
       NaN,
       -0.008285611459899825,
       NaN
      ],
      [
       5000000,
       0.0951616182637558,
       9.589154002398457e-06,
       2,
       1.3561111641876146e-05,
       -0.007974632241631578,
       0.00027289152687254986
      ],
      [
       2500000,
       0.09573717810511484,
       6.338865287532826e-05,
       4,
       0.00012677730575065652,
       -0.0073991320377677985,
       0.00016432693724978878
      ],
      [
       1250000,
       0.0967379208910184,
       0.00013003852936576904,
       8,
       0.00036780450372024515,
       -0.006399764551281927,
       0.0001771142944780711
      ],
      [
       625000,
       0.09832937489915017,
       8.822106201556699e-05,
       16,
       0.00035288424806226797,
       -0.004808709943314591,
       0.00018461191680858426
      ],
      [
       312500,
       0.10120507039633997,
       0.0001259312126412769,
       32,
       0.0007123745153735358,
       -0.0019341288038765576,
       0.00015997844471093078
      ],
      [
       156250,
       0.10599052498425536,
       0.0001380457546910762,
       64,
       0.0011043660375286096,
       0.0028494744970943174,
       0.00016601456158060426
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.09461078191812476,
      "se": 9.064961617881863e-06,
      "coef": [
       0.09461078191812476,
       2596.2910605406432,
       -130730308.37442309
      ],
      "chi2": 37.187877416672556,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.09462018464247769,
      "se": 9.060067412578425e-06,
      "coef": [
       0.09462018464247769,
       2504.4516937687376
      ],
      "chi2": 42.17836994647893,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.09438792451900943,
      "IG": 0.10274379716195789,
      "norm_deficit": 6.661338147750939e-16,
      "c1": 0.525712953653037,
      "c3": 1.1695698066281328
     },
     "nm_khat": {
      "cmi": 0.0943864579269777,
      "IG": 0.10274164512700652,
      "norm_deficit": 3.3306690738754696e-16,
      "c1": 0.5257040686805016,
      "c3": 1.169550039955963
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.06,
       "order2_emp": 0.045
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.04,
       "order2_emp": 0.0
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.1,
       "order2_emp": 0.1
      }
     ],
     "seconds": 12.569109678268433
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      3.6351365,
      5.4211157,
      8.0872604
     ],
     "ratio_l1l3_l22": 1.0003334649193094,
     "rate_triple": 0.3998216857799407,
     "F": {
      "11": 0.9989895166026899,
      "12": 0.9996277367750739,
      "13": 0.9990737854131175,
      "22": 1.0001828176076355,
      "23": 1.0000073913446745,
      "33": 0.9997600359699428
     },
     "F_se": {
      "11": 0.0008082261467637338,
      "12": 0.0007108406357525882,
      "13": 0.0006984907029444499,
      "22": 0.0007528188343297649,
      "23": 0.0006848776136627794,
      "33": 0.0007112848233997273
     },
     "T": {
      "111": 2.001354353254039,
      "112": 2.0025265067043043,
      "113": 1.9989831423233706,
      "122": 2.004812038945704,
      "123": 2.0015631444613486,
      "133": 1.9982478101189742,
      "222": 2.0079684527584156,
      "223": 2.0052127197154963,
      "233": 2.00230571745864,
      "333": 1.999318282864454
     },
     "T_se": {
      "111": 0.005583312475845819,
      "112": 0.004946570883952166,
      "113": 0.004901401028832128,
      "122": 0.004818725781406115,
      "123": 0.004579720213009986,
      "133": 0.004672730143069202,
      "222": 0.005177522661620102,
      "223": 0.004732174471725037,
      "233": 0.004626426645605183,
      "333": 0.004845070761807556
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0005539513619563508,
       "se": 0.00028063240417880805,
       "z": 1.9739394086628517
      },
      "F23-F13": {
       "value": 0.0009336059315570022,
       "se": 0.00032219623304534855,
       "z": 2.897631430177518
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0007437786467566765,
       "se": 0.0002597799241808284,
       "z": 2.8631105698489034
      },
      "F11-F13": {
       "value": -8.426881042766787e-05,
       "se": 0.0003424478403069993,
       "z": -0.2460777978687854
      },
      "F22-F13": {
       "value": 0.001109032194517967,
       "se": 0.0004991303603862199,
       "z": 2.2219289438931624
      },
      "F33-F13": {
       "value": 0.0006862505568252519,
       "se": 0.000305002409639037,
       "z": 2.249984049756895
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": 7.448554913408456e-05,
       "se": 8.930292710714528e-05,
       "z": 0.8340773538667675
      },
      "T123-2F12F23": {
       "value": 0.0022928937249033776,
       "se": 0.0025307328515199842,
       "z": 0.9060196628523006
      }
     },
     "tests": {
      "kappa2_tot": 0.9996864350966024,
      "W_order2_nm": 13.607799709420227,
      "p_order2_nm": 0.018302345097566758,
      "W_cross2_nm": 8.863957765159519,
      "p_cross2_nm": 0.011890935609778351,
      "W_adj2_nm": 8.222157927933408,
      "p_adj2_nm": 0.004138196248771673,
      "W_within2_nm": 11.274485842037851,
      "p_within2_nm": 0.010330554569401126,
      "W_order3_nm": 15.029712167617388,
      "p_order3_nm": 0.09012306084505167,
      "W_gamma_nm": 1.5569682920555072,
      "p_gamma_nm": 0.2121096732745556,
      "W_gamma123_nm": 0.8337967669571972,
      "p_gamma123_nm": 0.36117694689221935,
      "W_joint_nm": 31.86185628150806,
      "p_joint_nm": 0.006722701049909413,
      "z_adj2_nm": 2.8674305445700696,
      "z_gamma_nm": 1.2477853549611435,
      "z_gamma123_nm": 0.9131247269443519,
      "kappa2_nm": 0.9996864350966027,
      "kappa3_nm": 2.0018155204856276,
      "gamma_ratio_nm": 1.0015357546932038,
      "W_order2_src": 13.599385486332006,
      "p_order2_src": 0.01836476180334111,
      "W_cross2_src": 8.852078927148623,
      "p_cross2_src": 0.011961771011059474,
      "W_adj2_src": 8.211512857724077,
      "p_adj2_src": 0.004162543157509275,
      "W_within2_src": 11.266577767994743,
      "p_within2_src": 0.010368362973161046,
      "W_order3_src": 14.946239563737088,
      "p_order3_src": 0.09242330829577912,
      "W_gamma_src": 1.5309714133127785,
      "p_gamma_src": 0.2159667114590045,
      "W_gamma123_src": 0.8202198379787123,
      "p_gamma123_src": 0.3651158982217657,
      "W_joint_src": 31.68489609830435,
      "p_joint_src": 0.007104622878386852,
      "z_adj2_src": 2.865573739711487,
      "z_gamma_src": 1.2373242959357011,
      "z_gamma123_src": 0.9056598908965289,
      "kappa2_src": 0.9996864350966027,
      "kappa3_src": 2.0018155204856267,
      "gamma_ratio_src": 1.0015357546932033,
      "W_order2_emp": 13.563625291746472,
      "p_order2_emp": 0.01863232566177101,
      "W_cross2_emp": 8.825875354022067,
      "p_cross2_emp": 0.012119522739915815,
      "W_adj2_emp": 8.197402135180512,
      "p_adj2_emp": 0.004195041426961217,
      "W_within2_emp": 11.202625533106895,
      "p_within2_emp": 0.010679174374206924,
      "W_order3_emp": 14.693499117835128,
      "p_order3_emp": 0.09970645599288852,
      "W_gamma_emp": 1.492985487639207,
      "p_gamma_emp": 0.22175382175516686,
      "W_gamma123_emp": 0.8208716294749966,
      "p_gamma123_emp": 0.364925445083634,
      "W_joint_emp": 31.147612829705036,
      "p_joint_emp": 0.008393793572603881,
      "z_adj2_emp": 2.8631105698489034,
      "z_gamma_emp": 1.2218778529948102,
      "z_gamma123_emp": 0.9060196628523006,
      "kappa2_emp": 0.9996801592133042,
      "kappa3_emp": 2.001751952898259,
      "gamma_ratio_emp": 1.0015165256627765
     },
     "k_hat": 1.0003136632571865,
     "kappa2_tot": 0.9996864350966024,
     "k_reg": 1.002163144059752,
     "k_reg_each": [
      1.003382680152858,
      1.0009436079666458
     ],
     "gauss": {
      "cov": [
       [
        16.83600281018511,
        19.699161517788195,
        29.371069271735717
       ],
       [
        19.699161517788195,
        34.814987349553384,
        43.84230275937626
       ],
       [
        29.371069271735717,
        43.84230275937626,
        73.47535397173338
       ]
      ],
      "c1": 0.5658241756632694,
      "c3": 1.2592939448515605,
      "rho_pc": 0.44770581758720157,
      "IG_pc": 0.11184716341999379,
      "IG_slope": 0.11245724479126433,
      "rho_slope": 0.44879337881248654
     },
     "cmi_full_grass": 0.1056971196457841,
     "cmi_full_plugin": 0.10840359152098866,
     "ncells": 44624,
     "cmi_blocks": [
      [
       10000000,
       0.1056971196457841,
       NaN,
       1,
       NaN,
       -0.00615004377420969,
       NaN
      ],
      [
       5000000,
       0.106315772664205,
       0.00021921958496662342,
       2,
       0.0003100233101975999,
       -0.005531342501906823,
       0.00013859647969758496
      ],
      [
       2500000,
       0.10739801158368145,
       0.000205972360177637,
       4,
       0.000411944720355274,
       -0.004449432355884294,
       9.874707513174191e-05
      ],
      [
       1250000,
       0.10924610492853959,
       0.00021350310155575746,
       8,
       0.0006038779636577449,
       -0.0026019120215805772,
       0.00016892528691293135
      ],
      [
       625000,
       0.11242493885100907,
       0.00014240020257654415,
       16,
       0.0005696008103061766,
       0.0005766856482428331,
       0.00015542310529225432
      ],
      [
       312500,
       0.11774308161118238,
       0.00015780016698881098,
       32,
       0.0008926525452012627,
       0.005892901079861012,
       0.000159444468087459
      ],
      [
       156250,
       0.12625223310061806,
       0.00016144371168706973,
       64,
       0.0012915496934965578,
       0.014398937208548224,
       0.00018589421872494883
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.1054609464018399,
      "se": 0.00011530876867427084,
      "coef": [
       0.1054609464018399,
       4575.668812808969,
       -208384886.6062413
      ],
      "chi2": 7.638155391763716,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.10542729328491252,
      "se": 0.0001217275677880014,
      "coef": [
       0.10542729328491252,
       4422.133216853007
      ],
      "chi2": 4.229369198857751,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10512354743291852,
      "IG": 0.11250787164073323,
      "norm_deficit": 4.551914400963142e-15,
      "c1": 0.566122255046736,
      "c3": 1.259479003002547
     },
     "nm_khat": {
      "cmi": 0.10511929463921545,
      "IG": 0.11250120880833478,
      "norm_deficit": 0.0,
      "c1": 0.5660946020522952,
      "c3": 1.2594174820756485
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.065,
       "order2_emp": 0.08
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.06,
       "order2_emp": 0.04
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.0,
       "order2_emp": 0.2
      }
     ],
     "seconds": 13.867948532104492
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/TOY2.json <==
{
 "config": "TOY2",
 "meta": {
  "abar": 0.14770774922753835,
  "rho": 0.25,
  "R": null,
  "ymax": 8.0,
  "cuts": [
   0.0
  ],
  "toy": 1,
  "nev": 10000000,
  "h": 0.5,
  "nbins": 16,
  "chunk": 250000,
  "nchunks": 40,
  "r0": 1.0,
  "rate_r0": 0.4
 },
 "variants": {
  "0": {
   "cut": 0.0,
   "N": 10000000,
   "window_means": [
    0.4922743,
    0.7346339,
    1.0947899,
    1.6332389,
    2.4373065,
    3.6377729,
    5.4250427,
    8.0948011
   ],
   "Nbar": [
    1.0,
    1.4922743,
    2.2269082,
    3.3216981,
    4.954937,
    7.3922435,
    11.030016400000001,
    16.4550591,
    24.549860199999998
   ],
   "rate_eff": [
    0.4003013320687331,
    0.4003128339828276,
    0.3998619620212359,
    0.39990832519845704,
    0.4000468215429023,
    0.4001890453041846,
    0.40001265388400453,
    0.40007318572095274
   ],
   "depths": {
    "0": {
     "y0": 0,
     "windows": [
      [
       0,
       1
      ],
      [
       1,
       2
      ],
      [
       2,
       3
      ]
     ],
     "lam": [
      0.4922743,
      0.7346339,
      1.0947899
     ],
     "ratio_l1l3_l22": 0.9986102399993674,
     "rate_triple": 0.3996408351169361,
     "F": {
      "11": 0.998481546536724,
      "12": 1.0018740173644431,
      "13": 1.0001689189504566,
      "22": 0.9995602375582158,
      "23": 0.9998057270827687,
      "33": 1.0000942374614925
     },
     "F_se": {
      "11": 0.0019108644313532788,
      "12": 0.001278045721582507,
      "13": 0.0011608708248036256,
      "22": 0.0014957323648662987,
      "23": 0.0010511459171342176,
      "33": 0.001211332023496589
     },
     "T": {
      "111": 1.9857602295995147,
      "112": 2.0008352985719444,
      "113": 1.9870873738279708,
      "122": 2.009936743042595,
      "123": 2.003280790350578,
      "133": 1.9953083306721011,
      "222": 2.003914050403684,
      "223": 2.002058677383437,
      "233": 2.0010507455994553,
      "333": 2.0043932984097066
     },
     "T_se": {
      "111": 0.015055384833453355,
      "112": 0.009692783653967902,
      "113": 0.00898425802500361,
      "122": 0.008817392193490207,
      "123": 0.006809065103290781,
      "133": 0.007473497683840197,
      "222": 0.011406475868975169,
      "223": 0.0078018670968330985,
      "233": 0.007095482439296333,
      "333": 0.008748507493399272
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0017050984139865832,
       "se": 0.0011724605657623096,
       "z": 1.4542906292784044
      },
      "F23-F13": {
       "value": -0.00036319186768785094,
       "se": 0.0011353671326233908,
       "z": -0.3198893619975207
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0006709532731493661,
       "se": 0.000992073093223327,
       "z": 0.6763143539851321
      },
      "F11-F13": {
       "value": -0.001687372413732513,
       "se": 0.0016158930921942138,
       "z": -1.0442351798417788
      },
      "F22-F13": {
       "value": -0.0006086813922407952,
       "se": 0.0016677307307654272,
       "z": -0.3649758207438156
      },
      "F33-F13": {
       "value": -7.46814889640568e-05,
       "se": 0.0011373953472626113,
       "z": -0.06566009711908354
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -0.001237547280412088,
       "se": 0.0006573838617890929,
       "z": -1.8825337102801099
      },
      "T123-2F12F23": {
       "value": -7.79704022049188e-05,
       "se": 0.004354746763682356,
       "z": -0.017904692611560115
      }
     },
     "tests": {
      "kappa2_tot": 1.0001359232974454,
      "W_order2_nm": 7.70219149563646,
      "p_order2_nm": 0.17343020968919898,
      "W_cross2_nm": 3.45271212263086,
      "p_cross2_nm": 0.17793160193732813,
      "W_adj2_nm": 0.45420403468523796,
      "p_adj2_nm": 0.500345256947085,
      "W_within2_nm": 1.194596869238741,
      "p_within2_nm": 0.7543004952463945,
      "W_order3_nm": 12.21007039653728,
      "p_order3_nm": 0.2017239792041381,
      "W_gamma_nm": 0.0036613195439244048,
      "p_gamma_nm": 0.9517503765970371,
      "W_gamma123_nm": 0.0003159182009597947,
      "p_gamma123_nm": 0.9858190763484671,
      "W_joint_nm": 18.556245195349675,
      "p_joint_nm": 0.23455123680789533,
      "z_adj2_nm": 0.6739466111534637,
      "z_gamma_nm": 0.06050883856036574,
      "z_gamma123_nm": -0.01777408790795732,
      "kappa2_nm": 1.0001359232974452,
      "kappa3_nm": 2.000768710613436,
      "gamma_ratio_nm": 1.0001124596628308,
      "W_order2_src": 7.702180944210918,
      "p_order2_src": 0.1734308472366074,
      "W_cross2_src": 3.452573959854205,
      "p_cross2_src": 0.17794389412399306,
      "W_adj2_src": 0.4541824110999683,
      "p_adj2_src": 0.5003554567231969,
      "W_within2_src": 1.1945760065149735,
      "p_within2_src": 0.754305501221834,
      "W_order3_src": 12.219524091846552,
      "p_order3_src": 0.20121463097377768,
      "W_gamma_src": 0.0037307074416295855,
      "p_gamma_src": 0.9512958814633165,
      "W_gamma123_src": 0.0003203702335939218,
      "p_gamma123_src": 0.9857195151852002,
      "W_joint_src": 18.588288283132325,
      "p_joint_src": 0.23300034287198879,
      "z_adj2_src": 0.6739305684564013,
      "z_gamma_src": 0.06107951736572241,
      "z_gamma123_src": -0.017898889172066567,
      "kappa2_src": 1.0001359232974452,
      "kappa3_src": 2.000768710613435,
      "gamma_ratio_src": 1.0001124596628304,
      "W_order2_emp": 7.745556533739027,
      "p_order2_emp": 0.170827260382479,
      "W_cross2_emp": 3.451447741808876,
      "p_cross2_emp": 0.17804412415387091,
      "W_adj2_emp": 0.4574011054063266,
      "p_adj2_emp": 0.4988410812394021,
      "W_within2_emp": 1.1935519205408314,
      "p_within2_emp": 0.7545512393682045,
      "W_order3_emp": 12.469257810141888,
      "p_order3_emp": 0.1881282877616891,
      "W_gamma_emp": 0.0005431714264209188,
      "p_gamma_emp": 0.981406155067732,
      "W_gamma123_emp": 0.0003205780175144554,
      "p_gamma123_emp": 0.985714885452343,
      "W_joint_emp": 18.883851722058964,
      "p_joint_emp": 0.21904549706466922,
      "z_adj2_emp": 0.6763143539851321,
      "z_gamma_emp": -0.02330603841112682,
      "z_gamma123_emp": -0.017904692611560115,
      "kappa2_emp": 1.0001284173961575,
      "kappa3_emp": 2.0004279092436126,
      "gamma_ratio_emp": 0.9999571143536968
     },
     "k_hat": 0.9998640951751866,
     "kappa2_tot": 1.0001359232974454,
     "k_reg": 0.998223408364242,
     "k_reg_each": [
      0.9964328862421725,
      1.0000139304863114
     ],
     "gauss": {
      "cov": [
       [
        0.7342403870380193,
        0.36231914733767834,
        0.5390280221984887
       ],
       [
        0.36231914733767834,
        1.274083660219189,
        0.8041136064903447
       ],
       [
        0.5390280221984887,
        0.8041136064903447,
        2.2934680038399042
       ]
      ],
      "c1": 0.28437626087704965,
      "c3": 0.6311309308778105,
      "rho_pc": 0.2923073577648301,
      "IG_pc": 0.04465806530392705,
      "IG_slope": 0.04478217880469766,
      "rho_slope": 0.2926953720592204
     },
     "cmi_full_grass": 0.037924327493554344,
     "cmi_full_plugin": 0.038034093922224343,
     "ncells": 2183,
     "cmi_blocks": [
      [
       10000000,
       0.037924327493554344,
       NaN,
       1,
       NaN,
       -0.006733737810372703,
       NaN
      ],
      [
       5000000,
       0.037945895020173204,
       6.234572036500907e-05,
       2,
       8.81701632961163e-05,
       -0.006712310701729705,
       7.0608741102075315e-06
      ],
      [
       2500000,
       0.037975568921635894,
       3.3065258305469566e-05,
       4,
       6.613051661093913e-05,
       -0.006682798680782738,
       3.666108622621219e-05
      ],
      [
       1250000,
       0.03805437236120324,
       0.00011323444549537869,
       8,
       0.00032027537709472314,
       -0.006605025158301657,
       2.347882502160682e-05
      ],
      [
       625000,
       0.0381627196627875,
       9.357303807267951e-05,
       16,
       0.00037429215229071804,
       -0.0064970302654369354,
       5.9972868460512564e-05
      ],
      [
       312500,
       0.03836172154622158,
       9.39366616991166e-05,
       32,
       0.0005313860039157759,
       -0.00630022050961458,
       7.058834241146539e-05
      ],
      [
       156250,
       0.038722009889499476,
       8.903021580618434e-05,
       64,
       0.0007122417264494748,
       -0.005942525170426996,
       8.408011495302002e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.037911819607931364,
      "se": 3.161575277664465e-05,
      "coef": [
       0.037911819607931364,
       161.22420523664402,
       -5453358.737069561
      ],
      "chi2": 0.04786921925385974,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.03791104435597634,
      "se": 3.395016928994888e-05,
      "coef": [
       0.03791104435597634,
       160.72388864406972
      ],
      "chi2": 0.026335937533748053,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.037865034611584476,
      "IG": 0.044707371087818804,
      "norm_deficit": 1.1102230246251565e-16,
      "c1": 0.28379146746757344,
      "c3": 0.631135999359865,
      "nb": 48,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.03786875114631915,
      "IG": 0.04471247200192592,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.28381370365912684,
      "c3": 0.6311854513786422,
      "nb": 48,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.075,
       "order2_emp": 0.05
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.02,
       "order2_emp": 0.04
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.2,
       "order2_emp": 0.0
      }
     ],
     "seconds": 14.504481077194214
    },
    "1": {
     "y0": 1,
     "windows": [
      [
       1,
       2
      ],
      [
       2,
       3
      ],
      [
       3,
       4
      ]
     ],
     "lam": [
      0.7346339,
      1.0947899,
      1.6332389
     ],
     "ratio_l1l3_l22": 1.0010577129115883,
     "rate_triple": 0.3994740487742744,
     "F": {
      "11": 0.9995602375582158,
      "12": 0.9998057270827687,
      "13": 1.000407952323504,
      "22": 1.0000942374614925,
      "23": 1.0006753690637291,
      "33": 1.0001971872938507
     },
     "F_se": {
      "11": 0.0014957323648662987,
      "12": 0.0010511459171342176,
      "13": 0.000982260587608067,
      "22": 0.001211332023496589,
      "23": 0.0009066996895236117,
      "33": 0.0010229643509002356
     },
     "T": {
      "111": 2.003914050403684,
      "112": 2.002058677383437,
      "113": 2.002769071117409,
      "122": 2.0010507455994553,
      "123": 2.00434709632101,
      "133": 2.0036456486293774,
      "222": 2.0043932984097066,
      "223": 2.006236613817229,
      "233": 2.0067005864458394,
      "333": 2.0055690941630475
     },
     "T_se": {
      "111": 0.011406475868975169,
      "112": 0.0078018670968330985,
      "113": 0.007554399990501967,
      "122": 0.007095482439296333,
      "123": 0.0059382081720818465,
      "133": 0.006470003592695331,
      "222": 0.008748507493399272,
      "223": 0.006556893038074648,
      "233": 0.006168642208900281,
      "333": 0.007332333920859586
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.0006022252407353879,
       "se": 0.0008474355592588031,
       "z": -0.7106442892980738
      },
      "F23-F13": {
       "value": 0.0002674167402250127,
       "se": 0.000857070516077775,
       "z": 0.31201253013438857
      },
      "adj=(F12+F23)/2-F13": {
       "value": -0.00016740425025518757,
       "se": 0.0007330297188850347,
       "z": -0.2283730740273609
      },
      "F11-F13": {
       "value": -0.0008477147652883321,
       "se": 0.0011426449241182547,
       "z": -0.7418881818798508
      },
      "F22-F13": {
       "value": -0.0003137148620115937,
       "se": 0.0012756994582430227,
       "z": -0.24591596397137494
      },
      "F33-F13": {
       "value": -0.000210765029653448,
       "se": 0.0008445925145923464,
       "z": -0.24954640967328073
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -0.0003457953854810736,
       "se": 0.00044173813691326724,
       "z": -0.7828062749967376
      },
      "T123-2F12F23": {
       "value": 0.00338516643985054,
       "se": 0.003623552363845319,
       "z": 0.9342120935319385
      }
     },
     "tests": {
      "kappa2_tot": 1.0002905123000896,
      "W_order2_nm": 2.3789654375815967,
      "p_order2_nm": 0.794602407533339,
      "W_cross2_nm": 1.0579190035474164,
      "p_cross2_nm": 0.5892177308384591,
      "W_adj2_nm": 0.05205666313663804,
      "p_adj2_nm": 0.8195224060362262,
      "W_within2_nm": 0.7554926485454676,
      "p_within2_nm": 0.8600802353494018,
      "W_order3_nm": 2.848049568126165,
      "p_order3_nm": 0.9700156097661878,
      "W_gamma_nm": 1.2264127014553796,
      "p_gamma_nm": 0.26810581823172536,
      "W_gamma123_nm": 0.8841325082212079,
      "p_gamma123_nm": 0.34707231139429373,
      "W_joint_nm": 6.812264387582623,
      "p_joint_nm": 0.9626513054347966,
      "z_adj2_nm": -0.2281592933383123,
      "z_gamma_nm": 1.1074351906343682,
      "z_gamma123_nm": 0.9402832063911425,
      "kappa2_nm": 1.0002905123000896,
      "kappa3_nm": 2.0047292924339373,
      "gamma_ratio_nm": 1.001782501391796,
      "W_order2_src": 2.3786201890695597,
      "p_order2_src": 0.7946536827207652,
      "W_cross2_src": 1.0570295703503345,
      "p_cross2_src": 0.5894798240177916,
      "W_adj2_src": 0.05200818371904899,
      "p_adj2_src": 0.8196050158698902,
      "W_within2_src": 0.75544657747484,
      "p_within2_src": 0.860091184961365,
      "W_order3_src": 2.840620507631509,
      "p_order3_src": 0.9702798189355885,
      "W_gamma_src": 1.2100752052247925,
      "p_gamma_src": 0.27131722820243787,
      "W_gamma123_src": 0.8737358403991003,
      "p_gamma123_src": 0.3499231421038258,
      "W_joint_src": 6.785355583978461,
      "p_joint_src": 0.9633344435776572,
      "z_adj2_src": -0.22805302830492952,
      "z_gamma_src": 1.1000341836619407,
      "z_gamma123_src": 0.9347383807243075,
      "kappa2_src": 1.0002905123000896,
      "kappa3_src": 2.004729292433937,
      "gamma_ratio_src": 1.0017825013917958,
      "W_order2_emp": 2.3846246555603887,
      "p_order2_emp": 0.7937615906017741,
      "W_cross2_emp": 1.058444386119024,
      "p_cross2_emp": 0.5890629688033356,
      "W_adj2_emp": 0.05215426094070646,
      "p_adj2_emp": 0.819356220210848,
      "W_within2_emp": 0.7544306365102794,
      "p_within2_emp": 0.8603326206705908,
      "W_order3_emp": 2.8573245281694977,
      "p_order3_emp": 0.9696837387680879,
      "W_gamma_emp": 1.1741041976434028,
      "p_gamma_emp": 0.2785595404316087,
      "W_gamma123_emp": 0.8727522357013273,
      "p_gamma123_emp": 0.35019449867540964,
      "W_joint_emp": 6.769485679475132,
      "p_joint_emp": 0.9637334110785889,
      "z_adj2_emp": -0.2283730740273609,
      "z_gamma_emp": 1.083560887833906,
      "z_gamma123_emp": 0.9342120935319385,
      "kappa2_emp": 1.000289002890603,
      "kappa3_emp": 2.0046688852704686,
      "gamma_ratio_emp": 1.0017553385888944
     },
     "k_hat": 0.9997095720727955,
     "kappa2_tot": 1.0002905123000896,
     "k_reg": 0.9995997644275706,
     "k_reg_each": [
      1.0005102299653477,
      0.9986892988897935
     ],
     "gauss": {
      "cov": [
       [
        1.274083660219189,
        0.8041136064903447,
        1.200322257300911
       ],
       [
        0.8041136064903447,
        2.2934680038399042,
        1.7892612268433956
       ],
       [
        1.200322257300911,
        1.7892612268433956,
        4.301234625970699
       ]
      ],
      "c1": 0.3506103443100294,
      "c3": 0.7801553036047043,
      "rho_pc": 0.3374883591044281,
      "IG_pc": 0.060461826918089566,
      "IG_slope": 0.060387916322486225,
      "rho_slope": 0.3372942309827233
     },
     "cmi_full_grass": 0.05235084411297031,
     "cmi_full_plugin": 0.05256453272259787,
     "ncells": 4050,
     "cmi_blocks": [
      [
       10000000,
       0.05235084411297031,
       NaN,
       1,
       NaN,
       -0.008110982805119259,
       NaN
      ],
      [
       5000000,
       0.052383851730017916,
       1.3835372333126372e-05,
       2,
       1.9566171193988807e-05,
       -0.008078114299128716,
       0.000150548777574578
      ],
      [
       2500000,
       0.05247272994551677,
       5.134197634392774e-05,
       4,
       0.00010268395268785548,
       -0.007989187335473547,
       0.00010044395572186318
      ],
      [
       1250000,
       0.052600370070413405,
       6.0177458979819276e-05,
       8,
       0.00017020755727682204,
       -0.00786198637649137,
       0.00010787896428160092
      ],
      [
       625000,
       0.05282859379840166,
       7.409191951246142e-05,
       16,
       0.00029636767804984567,
       -0.007633578947803498,
       0.0001177707710398693
      ],
      [
       312500,
       0.053232074399381935,
       9.666731459223228e-05,
       32,
       0.000546832909338086,
       -0.007231864103031489,
       9.468564280086235e-05
      ],
      [
       156250,
       0.05394153499334048,
       0.00010203096117635205,
       64,
       0.0008162476894108164,
       -0.006526041272757204,
       8.796284761538044e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.05231751584986746,
      "se": 1.0411255966976282e-05,
      "coef": [
       0.05231751584986746,
       339.87446510941555,
       -13648435.748357324
      ],
      "chi2": 0.41602367132995227,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.05231826417585854,
      "se": 1.050875560663706e-05,
      "coef": [
       0.05231826417585854,
       331.3653679491391
      ],
      "chi2": 0.33970908116395915,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.052201796049986454,
      "IG": 0.06037692051315652,
      "norm_deficit": 0.0,
      "c1": 0.3506957428045647,
      "c3": 0.7796671637570908,
      "nb": 63,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.052210244912786245,
      "IG": 0.06038850873064579,
      "norm_deficit": 2.220446049250313e-16,
      "c1": 0.3507443710515613,
      "c3": 0.7797752741296636,
      "nb": 63,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.06,
       "order2_emp": 0.06
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.02,
       "order2_emp": 0.04
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.0,
       "order2_emp": 0.0
      }
     ],
     "seconds": 14.445458173751831
    },
    "2": {
     "y0": 2,
     "windows": [
      [
       2,
       3
      ],
      [
       3,
       4
      ],
      [
       4,
       5
      ]
     ],
     "lam": [
      1.0947899,
      1.6332389,
      2.4373065
     ],
     "ratio_l1l3_l22": 1.0003258650173341,
     "rate_triple": 0.4001655317054124,
     "F": {
      "11": 1.0000942374614925,
      "12": 1.0006753690637291,
      "13": 1.0006292759207658,
      "22": 1.0001971872938507,
      "23": 1.0011963778791642,
      "33": 1.0014531948354723
     },
     "F_se": {
      "11": 0.001211332023496589,
      "12": 0.0009066996895236117,
      "13": 0.0008616149087959395,
      "22": 0.0010229643509002356,
      "23": 0.0008127133659686601,
      "33": 0.0008958468359851023
     },
     "T": {
      "111": 2.0043932984097066,
      "112": 2.006236613817229,
      "113": 2.0036629412735003,
      "122": 2.0067005864458394,
      "123": 2.0060936076205125,
      "133": 2.006048226658659,
      "222": 2.0055690941630475,
      "223": 2.007033978925342,
      "233": 2.009148563441201,
      "333": 2.01099031731496
     },
     "T_se": {
      "111": 0.008748507493399272,
      "112": 0.006556893038074648,
      "113": 0.006372409351236546,
      "122": 0.006168642208900281,
      "123": 0.005358701802903345,
      "133": 0.005699188968986003,
      "222": 0.007332333920859586,
      "223": 0.0058584789497602525,
      "233": 0.005580350563758936,
      "333": 0.0063510036895119346
     },
     "contrasts": {
      "F12-F13": {
       "value": 4.609314296333267e-05,
       "se": 0.0006263015321352067,
       "z": 0.07359576912767639
      },
      "F23-F13": {
       "value": 0.000567101958398375,
       "se": 0.000656671621627136,
       "z": 0.8636005268404617
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0003065975506808538,
       "se": 0.0005518415329787921,
       "z": 0.5555898430222661
      },
      "F11-F13": {
       "value": -0.0005350384592732738,
       "se": 0.0008213351706588483,
       "z": -0.6514252383032414
      },
      "F22-F13": {
       "value": -0.00043208862691512806,
       "se": 0.000990020846504098,
       "z": -0.43644396826682325
      },
      "F33-F13": {
       "value": 0.0008239189147065673,
       "se": 0.0006392644778120413,
       "z": 1.2888545246977086
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -0.0002521344242811807,
       "se": 0.00029553781733073663,
       "z": -0.8531376003194098
      },
      "T123-2F12F23": {
       "value": 0.002348497741509803,
       "se": 0.0031350147256271805,
       "z": 0.7491185678689182
      }
     },
     "tests": {
      "kappa2_tot": 1.0009208861648027,
      "W_order2_nm": 4.482311342846401,
      "p_order2_nm": 0.4822536027324429,
      "W_cross2_nm": 0.8986766807392792,
      "p_cross2_nm": 0.6380501840343908,
      "W_adj2_nm": 0.30877833411357813,
      "p_adj2_nm": 0.5784308175902949,
      "W_within2_nm": 2.3691520586615944,
      "p_within2_nm": 0.4994027876545304,
      "W_order3_nm": 4.224401789423357,
      "p_order3_nm": 0.8960317629542205,
      "W_gamma_nm": 1.4965206536385012,
      "p_gamma_nm": 0.22120749325957084,
      "W_gamma123_nm": 0.564911137463458,
      "p_gamma123_nm": 0.45228821081838066,
      "W_joint_nm": 10.516022878572317,
      "p_joint_nm": 0.7860878743497849,
      "z_adj2_nm": 0.555678264928167,
      "z_gamma_nm": 1.2233236095320408,
      "z_gamma123_nm": 0.7516057061142218,
      "kappa2_nm": 1.0009208861648031,
      "kappa3_nm": 2.007237264872825,
      "gamma_ratio_nm": 1.0017727455783803,
      "W_order2_src": 4.479887724481709,
      "p_order2_src": 0.48257889334201476,
      "W_cross2_src": 0.89754048372227,
      "p_cross2_src": 0.6384127623726472,
      "W_adj2_src": 0.3084388953338613,
      "p_adj2_src": 0.5786397250806483,
      "W_within2_src": 2.3660243395230385,
      "p_within2_src": 0.49999051466536504,
      "W_order3_src": 4.204634071162952,
      "p_order3_src": 0.8974349753683447,
      "W_gamma_src": 1.4520266526050116,
      "p_gamma_src": 0.2282030371751557,
      "W_gamma123_src": 0.549819323897745,
      "p_gamma123_src": 0.4583915276813042,
      "W_joint_src": 10.447789373307295,
      "p_joint_src": 0.7906680366397318,
      "z_adj2_src": 0.5553727535033217,
      "z_gamma_src": 1.2050006857280253,
      "z_gamma123_src": 0.7414980269007767,
      "kappa2_src": 1.0009208861648031,
      "kappa3_src": 2.0072372648728245,
      "gamma_ratio_src": 1.00177274557838,
      "W_order2_emp": 4.480652655080334,
      "p_order2_emp": 0.48247621263688045,
      "W_cross2_emp": 0.8966321388802352,
      "p_cross2_emp": 0.6387027776960377,
      "W_adj2_emp": 0.30868007366950634,
      "p_adj2_emp": 0.5784912764899368,
      "W_within2_emp": 2.3591711399773083,
      "p_within2_emp": 0.5012801494814303,
      "W_order3_emp": 4.167920344587062,
      "p_order3_emp": 0.9000166797685111,
      "W_gamma_emp": 1.3087956875324473,
      "p_gamma_emp": 0.2526128184800467,
      "W_gamma123_emp": 0.5611786287259789,
      "p_gamma123_emp": 0.4537857446111382,
      "W_joint_emp": 10.398440042029538,
      "p_joint_emp": 0.7939569678485203,
      "z_adj2_emp": 0.5555898430222661,
      "z_gamma_emp": 1.1440260869108043,
      "z_gamma123_emp": 0.7491185678689182,
      "kappa2_emp": 1.0009182743742564,
      "kappa3_emp": 2.007044729341858,
      "gamma_ratio_emp": 1.001681882417331
     },
     "k_hat": 0.999079961086304,
     "kappa2_tot": 1.0009208861648027,
     "k_reg": 0.9978598570552771,
     "k_reg_each": [
      0.9985446290884267,
      0.9971750850221276
     ],
     "gauss": {
      "cov": [
       [
        2.2934680038399042,
        1.7892612268433956,
        2.6700179278252274
       ],
       [
        1.7892612268433956,
        4.301234625970699,
        3.985466611566569
       ],
       [
        2.6700179278252274,
        3.985466611566569,
        8.386402964024708
       ]
      ],
      "c1": 0.41598782266838014,
      "c3": 0.9265866566549208,
      "rho_pc": 0.3753457692992221,
      "IG_pc": 0.07592592256314769,
      "IG_slope": 0.07616336573168599,
      "rho_slope": 0.3758887227782641
     },
     "cmi_full_grass": 0.06724356507777784,
     "cmi_full_plugin": 0.06764689651924893,
     "ncells": 7428,
     "cmi_blocks": [
      [
       10000000,
       0.06724356507777784,
       NaN,
       1,
       NaN,
       -0.008682357485369843,
       NaN
      ],
      [
       5000000,
       0.06734574077231414,
       0.00013481164424966607,
       2,
       0.00019065245566369463,
       -0.00858038944272567,
       9.807132423809982e-05
      ],
      [
       2500000,
       0.06749938065433181,
       9.676936645832943e-05,
       4,
       0.00019353873291665886,
       -0.008426812036059623,
       5.589107317988811e-05
      ],
      [
       1250000,
       0.06775003103889365,
       8.073713487199137e-05,
       8,
       0.0002283591022462319,
       -0.00817677222091766,
       8.813887109142432e-05
      ],
      [
       625000,
       0.06820876705535883,
       0.00011984350148232978,
       16,
       0.0004793740059293191,
       -0.00771902952629873,
       7.9066079298789e-05
      ],
      [
       312500,
       0.06900703493768917,
       0.00013004406037507902,
       32,
       0.0007356402955540094,
       -0.00692278453053592,
       8.254359847925221e-05
      ],
      [
       156250,
       0.07031667262940883,
       0.00012180862471704827,
       64,
       0.0009744689977363862,
       -0.00561491568431721,
       9.089365922178091e-05
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.06721858192600771,
      "se": 6.706593028153927e-05,
      "coef": [
       0.06721858192600771,
       657.774125803215,
       -27302883.47918111
      ],
      "chi2": 0.3996473413025283,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.06721704679193545,
      "se": 7.179882022687364e-05,
      "coef": [
       0.06721704679193545,
       638.9871289052749
      ],
      "chi2": 0.3684796697404739,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.06718625342180737,
      "IG": 0.07608543784263112,
      "norm_deficit": -2.220446049250313e-16,
      "c1": 0.4157579093943964,
      "c3": 0.9255926228341833,
      "nb": 85,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.06721172188162333,
      "IG": 0.07612064284753417,
      "norm_deficit": 6.661338147750939e-16,
      "c1": 0.4159032236498137,
      "c3": 0.9259161327416746,
      "nb": 85,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.06,
       "order2_emp": 0.05
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.02,
       "order2_emp": 0.02
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.1,
       "order2_emp": 0.0
      }
     ],
     "seconds": 15.970792531967163
    },
    "3": {
     "y0": 3,
     "windows": [
      [
       3,
       4
      ],
      [
       4,
       5
      ],
      [
       5,
       6
      ]
     ],
     "lam": [
      1.6332389,
      2.4373065,
      3.6377729
     ],
     "ratio_l1l3_l22": 1.0001496911448333,
     "rate_triple": 0.40040327764395883,
     "F": {
      "11": 1.0001971872938507,
      "12": 1.0011963778791642,
      "13": 1.0004374729214267,
      "22": 1.0014531948354723,
      "23": 1.0010395836374064,
      "33": 1.0004235237790966
     },
     "F_se": {
      "11": 0.0010229643509002356,
      "12": 0.0008127133659686601,
      "13": 0.0007833317781590921,
      "22": 0.0008958468359851023,
      "23": 0.0007499181260617327,
      "33": 0.0008067507269369521
     },
     "T": {
      "111": 2.0055690941630475,
      "112": 2.007033978925342,
      "113": 2.0047047374018487,
      "122": 2.009148563441201,
      "123": 2.00645739148356,
      "133": 2.0039759820727383,
      "222": 2.01099031731496,
      "223": 2.0078604943753486,
      "233": 2.0054814631633304,
      "333": 2.003032322035052
     },
     "T_se": {
      "111": 0.007332333920859586,
      "112": 0.0058584789497602525,
      "113": 0.005702760711151211,
      "122": 0.005580350563758936,
      "123": 0.004998573994865004,
      "133": 0.005181694924397304,
      "222": 0.0063510036895119346,
      "223": 0.005307520386297098,
      "233": 0.0050720276872499815,
      "333": 0.005554074126596717
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0007589049577374496,
       "se": 0.00047058349061328546,
       "z": 1.6126892950460516
      },
      "F23-F13": {
       "value": 0.000602110715979709,
       "se": 0.000510931942167441,
       "z": 1.1784558104264837
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.0006805078368585793,
       "se": 0.00042241015715030136,
       "z": 1.611012011286561
      },
      "F11-F13": {
       "value": -0.00024028562757605343,
       "se": 0.000601444357031691,
       "z": -0.3995143104541463
      },
      "F22-F13": {
       "value": 0.001015721914045642,
       "se": 0.0007803255572892402,
       "z": 1.301664291983645
      },
      "F33-F13": {
       "value": -1.3949142330105246e-05,
       "se": 0.0004919617968289086,
       "z": -0.028354116966030175
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -0.00019984284319252144,
       "se": 0.0001980798316590756,
       "z": -1.0089005100553612
      },
      "T123-2F12F23": {
       "value": 0.001982980980684168,
       "se": 0.0028557692094952954,
       "z": 0.6943771835941265
      }
     },
     "tests": {
      "kappa2_tot": 1.000806507015486,
      "W_order2_nm": 3.8414475797537277,
      "p_order2_nm": 0.5724621117479504,
      "W_cross2_nm": 2.8133451086581833,
      "p_cross2_nm": 0.24495700972874143,
      "W_adj2_nm": 2.5950356164352746,
      "p_adj2_nm": 0.10719902965986752,
      "W_within2_nm": 2.168618397169582,
      "p_within2_nm": 0.5381559890283978,
      "W_order3_nm": 2.8818497465330344,
      "p_order3_nm": 0.9687953978007287,
      "W_gamma_nm": 1.0273337266903935,
      "p_gamma_nm": 0.310785722288544,
      "W_gamma123_nm": 0.49247791778732264,
      "p_gamma123_nm": 0.48282403939871477,
      "W_joint_nm": 8.108412277550428,
      "p_joint_nm": 0.919362740657151,
      "z_adj2_nm": 1.6109114241432625,
      "z_gamma_nm": 1.013574726742135,
      "z_gamma123_nm": 0.7017677092794471,
      "kappa2_nm": 1.000806507015486,
      "kappa3_nm": 2.0059575601134743,
      "gamma_ratio_nm": 1.0013629162825985,
      "W_order2_src": 3.838452219827274,
      "p_order2_src": 0.5729015436905067,
      "W_cross2_src": 2.810823570958312,
      "p_cross2_src": 0.24526603866227295,
      "W_adj2_src": 2.5925285044666175,
      "p_adj2_src": 0.10736880886652123,
      "W_within2_src": 2.166333644939597,
      "p_within2_src": 0.5386099984709543,
      "W_order3_src": 2.869636104684214,
      "p_order3_src": 0.9692397545298755,
      "W_gamma_src": 1.0092875663540257,
      "p_gamma_src": 0.3150735765642349,
      "W_gamma123_src": 0.4843997959297446,
      "p_gamma123_src": 0.4864361199698318,
      "W_joint_src": 8.078837446189432,
      "p_joint_src": 0.9205830952334503,
      "z_adj2_src": 1.6101330704220127,
      "z_gamma_src": 1.0046330505980905,
      "z_gamma123_src": 0.695988359047581,
      "kappa2_src": 1.0008065070154855,
      "kappa3_src": 2.0059575601134747,
      "gamma_ratio_src": 1.0013629162825997,
      "W_order2_emp": 3.8467957897292653,
      "p_order2_emp": 0.5716778654327257,
      "W_cross2_emp": 2.812034046769471,
      "p_cross2_emp": 0.2451176392717214,
      "W_adj2_emp": 2.5953597005095705,
      "p_adj2_emp": 0.1071771045122877,
      "W_within2_emp": 2.162931685905031,
      "p_within2_emp": 0.539286528738226,
      "W_order3_emp": 2.823024483318725,
      "p_order3_emp": 0.9708998944232673,
      "W_gamma_emp": 0.9000364906681139,
      "p_gamma_emp": 0.3427719268482469,
      "W_gamma123_emp": 0.4821596730961111,
      "p_gamma123_emp": 0.4874456986107686,
      "W_joint_emp": 7.959156550529147,
      "p_joint_emp": 0.9254097152482459,
      "z_adj2_emp": 1.611012011286561,
      "z_gamma_emp": 0.9487025301263372,
      "z_gamma123_emp": 0.6943771835941265,
      "kappa2_emp": 1.0008027854720307,
      "kappa3_emp": 2.005789253213527,
      "gamma_ratio_emp": 1.0012863450509464
     },
     "k_hat": 0.9991941429139075,
     "kappa2_tot": 1.000806507015486,
     "k_reg": 0.999699395968359,
     "k_reg_each": [
      0.9994302454965496,
      0.9999685464401684
     ],
     "gauss": {
      "cov": [
       [
        4.301234625970699,
        3.985466611566569,
        5.943951984874536
       ],
       [
        3.985466611566569,
        8.386402964024708,
        8.87558575290748
       ],
       [
        5.943951984874536,
        8.87558575290748,
        16.876770915711283
       ]
      ],
      "c1": 0.47522956250291,
      "c3": 1.0583304655143841,
      "rho_pc": 0.40666237935861255,
      "IG_pc": 0.09038595353214614,
      "IG_slope": 0.09054168724264336,
      "rho_slope": 0.40698182886047873
     },
     "cmi_full_grass": 0.08163213350211507,
     "cmi_full_plugin": 0.08241550144009757,
     "ncells": 13671,
     "cmi_blocks": [
      [
       10000000,
       0.08163213350211507,
       NaN,
       1,
       NaN,
       -0.00875382003003107,
       NaN
      ],
      [
       5000000,
       0.0817917211519763,
       0.0002460004244539959,
       2,
       0.000347897136612379,
       -0.008594833169562138,
       9.746847979127947e-05
      ],
      [
       2500000,
       0.0820828401826228,
       0.00015927930211593073,
       4,
       0.00031855860423186147,
       -0.008303552399480996,
       0.00011797976253276565
      ],
      [
       1250000,
       0.08255684128753993,
       0.00012489752250016743,
       8,
       0.00035326354045307117,
       -0.007830715246393857,
       0.00014056250425997644
      ],
      [
       625000,
       0.08344009972956595,
       0.0001332102066121616,
       16,
       0.0005328408264486464,
       -0.006947469397927034,
       0.00013197453519887142
      ],
      [
       312500,
       0.08491181889361141,
       0.00014893387123020513,
       32,
       0.0008424972023619369,
       -0.005479240175120864,
       0.00011261987046171344
      ],
      [
       156250,
       0.08746111122202824,
       0.00014111220378219117,
       64,
       0.0011288976302575293,
       -0.002932500594704135,
       0.00014087023132167554
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.0815911910012763,
      "se": 0.00011006309919275788,
      "coef": [
       0.0815911910012763,
       1198.618235461018,
       -44222039.739280574
      ],
      "chi2": 0.6099255644100611,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.08157597178751719,
      "se": 0.0001194453396910066,
      "coef": [
       0.08157597178751719,
       1180.0873513097126
      ],
      "chi2": 0.3003332860775249,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.08160014132214638,
      "IG": 0.09053009303215115,
      "norm_deficit": -6.661338147750939e-16,
      "c1": 0.47515079030630525,
      "c3": 1.0583207811116058,
      "nb": 117,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.0816193336325106,
      "IG": 0.0905571759896211,
      "norm_deficit": 0.0,
      "c1": 0.4752622128465921,
      "c3": 1.0585689566219396,
      "nb": 118,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.05,
       "order2_emp": 0.095
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.04,
       "order2_emp": 0.08
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.0,
       "order2_emp": 0.0
      }
     ],
     "seconds": 16.021048545837402
    },
    "4": {
     "y0": 4,
     "windows": [
      [
       4,
       5
      ],
      [
       5,
       6
      ],
      [
       6,
       7
      ]
     ],
     "lam": [
      2.4373065,
      3.6377729,
      5.4250427
     ],
     "ratio_l1l3_l22": 0.9991763384053731,
     "rate_triple": 0.400066117119967,
     "F": {
      "11": 1.0014531948354723,
      "12": 1.0010395836374064,
      "13": 1.0013226953922527,
      "22": 1.0004235237790966,
      "23": 1.0007153289460202,
      "33": 1.0009614937126359
     },
     "F_se": {
      "11": 0.0008958468359851023,
      "12": 0.0007499181260617327,
      "13": 0.0007345123453547626,
      "22": 0.0008067507269369521,
      "23": 0.0007106595766302612,
      "33": 0.0007529496394163528
     },
     "T": {
      "111": 2.01099031731496,
      "112": 2.0078604943753486,
      "113": 2.010498762764461,
      "122": 2.0054814631633304,
      "123": 2.007740789361301,
      "133": 2.0098767224581793,
      "222": 2.003032322035052,
      "223": 2.0051967667995663,
      "233": 2.0070407435376922,
      "333": 2.008997054291841
     },
     "T_se": {
      "111": 0.0063510036895119346,
      "112": 0.005307520386297098,
      "113": 0.005283237891350674,
      "122": 0.0050720276872499815,
      "123": 0.004748857072444159,
      "133": 0.004931515223707687,
      "222": 0.005554074126596717,
      "223": 0.004927985807920552,
      "233": 0.004824490577005758,
      "333": 0.005206795609876074
     },
     "contrasts": {
      "F12-F13": {
       "value": -0.00028311175484629914,
       "se": 0.0003602246325004123,
       "z": -0.7859311365831572
      },
      "F23-F13": {
       "value": -0.0006073664462324935,
       "se": 0.0004036789580872832,
       "z": -1.5045779178343228
      },
      "adj=(F12+F23)/2-F13": {
       "value": -0.0004452391005393963,
       "se": 0.00032925920292326623,
       "z": -1.352244968664275
      },
      "F11-F13": {
       "value": 0.0001304994432196338,
       "se": 0.0004493295160017875,
       "z": 0.29043149531070345
      },
      "F22-F13": {
       "value": -0.0008991716131561134,
       "se": 0.0006205535731747172,
       "z": -1.4489830564603825
      },
      "F33-F13": {
       "value": -0.00036120167961684047,
       "se": 0.0003853587560641503,
       "z": -0.9373127609865742
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -7.979854949152765e-05,
       "se": 0.00013277729580667114,
       "z": -0.6009954413269375
      },
      "T123-2F12F23": {
       "value": 0.004229476905912133,
       "se": 0.0026616676755909694,
       "z": 1.5890326747771257
      }
     },
     "tests": {
      "kappa2_tot": 1.0009389787012122,
      "W_order2_nm": 2.6245875675150545,
      "p_order2_nm": 0.7576260336220045,
      "W_cross2_nm": 2.274440295637613,
      "p_cross2_nm": 0.3207093082807592,
      "W_adj2_nm": 1.8331842008929002,
      "p_adj2_nm": 0.17575190610789454,
      "W_within2_nm": 2.5263484580563014,
      "p_within2_nm": 0.4705481407986688,
      "W_order3_nm": 4.1218704974488745,
      "p_order3_nm": 0.9032096186855846,
      "W_gamma_nm": 2.2408463828480873,
      "p_gamma_nm": 0.1344073916043627,
      "W_gamma123_nm": 2.569426783946122,
      "p_gamma123_nm": 0.10894720303657639,
      "W_joint_nm": 8.320601969029754,
      "p_joint_nm": 0.9102870557477585,
      "z_adj2_nm": -1.3539513288493426,
      "z_gamma_nm": 1.4969456846686482,
      "z_gamma123_nm": 1.6029431630429452,
      "kappa2_nm": 1.000938978701212,
      "kappa3_nm": 2.007585380810864,
      "gamma_ratio_nm": 1.001910262246638,
      "W_order2_src": 2.6207394113776115,
      "p_order2_src": 0.7582117011615268,
      "W_cross2_src": 2.270789126129045,
      "p_cross2_src": 0.3212953250534018,
      "W_adj2_src": 1.830439998478287,
      "p_adj2_src": 0.17607558390120764,
      "W_within2_src": 2.522678278630119,
      "p_within2_src": 0.4712065487848399,
      "W_order3_src": 4.096008087091196,
      "p_order3_src": 0.9049805346794222,
      "W_gamma_src": 2.1983919007201234,
      "p_gamma_src": 0.13815479698681557,
      "W_gamma123_src": 2.5225970197351053,
      "p_gamma123_src": 0.11222562362493187,
      "W_joint_src": 8.245030864771715,
      "p_joint_src": 0.913583631621518,
      "z_adj2_src": -1.3529375441897853,
      "z_gamma_src": 1.48269750816548,
      "z_gamma123_src": 1.5882685603307476,
      "kappa2_src": 1.000938978701212,
      "kappa3_src": 2.007585380810864,
      "gamma_ratio_src": 1.001910262246638,
      "W_order2_emp": 2.622777295639248,
      "p_order2_emp": 0.7579015669275903,
      "W_cross2_emp": 2.2679792404952726,
      "p_cross2_emp": 0.3217470438576768,
      "W_adj2_emp": 1.8285664552778462,
      "p_adj2_emp": 0.17629696251154725,
      "W_within2_emp": 2.522461431036133,
      "p_within2_emp": 0.4712454727603239,
      "W_order3_emp": 4.056410932067687,
      "p_order3_emp": 0.9076605823394661,
      "W_gamma_emp": 2.0273066718841686,
      "p_gamma_emp": 0.15449418397618447,
      "W_gamma123_emp": 2.5250248415093464,
      "p_gamma123_emp": 0.11205301601477413,
      "W_joint_emp": 7.974301091210698,
      "p_joint_emp": 0.9248088662292788,
      "z_adj2_emp": -1.352244968664275,
      "z_gamma_emp": 1.4238351982881194,
      "z_gamma123_emp": 1.5890326747771257,
      "kappa2_emp": 1.0009345775904648,
      "kappa3_emp": 2.007413217239803,
      "gamma_ratio_emp": 1.0018331519570818
     },
     "k_hat": 0.9990619021526861,
     "kappa2_tot": 1.0009389787012122,
     "k_reg": 0.9974735788574964,
     "k_reg_each": [
      0.9967227374737708,
      0.9982244202412222
     ],
     "gauss": {
      "cov": [
       [
        8.386402964024708,
        8.87558575290748,
        13.239982488329076
       ],
       [
        8.87558575290748,
        16.876770915711283,
        19.749192359560695
       ],
       [
        13.239982488329076,
        19.749192359560695,
        34.88443228930001
       ]
      ],
      "c1": 0.5259054470334031,
      "c3": 1.1701997057491227,
      "rho_pc": 0.431284897571571,
      "IG_pc": 0.10290154918057821,
      "IG_slope": 0.10279948384877641,
      "rho_slope": 0.431092200013886
     },
     "cmi_full_grass": 0.09472811556849337,
     "cmi_full_plugin": 0.09617984721332196,
     "ncells": 24855,
     "cmi_blocks": [
      [
       10000000,
       0.09472811556849337,
       NaN,
       1,
       NaN,
       -0.008173433612084849,
       NaN
      ],
      [
       5000000,
       0.09506844112280888,
       6.0869913761862904e-05,
       2,
       8.608305758250723e-05,
       -0.00783312399942604,
       8.208573822623964e-06
      ],
      [
       2500000,
       0.09560717073502412,
       0.00011054120861114908,
       4,
       0.00022108241722229815,
       -0.0072943093751521165,
       6.691878196320976e-05
      ],
      [
       1250000,
       0.09655175125519433,
       0.00011934349156938889,
       8,
       0.0003375543687167778,
       -0.006349049150596564,
       9.528328306195699e-05
      ],
      [
       625000,
       0.0982235938804284,
       0.00015250852910028416,
       16,
       0.0006100341164011366,
       -0.004679387642896226,
       0.00010780490912391212
      ],
      [
       312500,
       0.10105603629261731,
       0.00014249328361161915,
       32,
       0.0008060637369225107,
       -0.0018494654553800269,
       0.0001267338679891198
      ],
      [
       156250,
       0.10573486775920803,
       0.00015169990438770233,
       64,
       0.0012135992351016186,
       0.0028277066380001463,
       0.00013905113229195008
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.09453741094704571,
      "se": 3.8421688779626335e-05,
      "coef": [
       0.09453741094704571,
       2435.8047960128606,
       -108176690.03294516
      ],
      "chi2": 6.040394135927567,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.09453492885102577,
      "se": 4.0103200739465136e-05,
      "coef": [
       0.09453492885102577,
       2394.919448905166
      ],
      "chi2": 4.624914752217925,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.0943748006079012,
      "IG": 0.10272649374262902,
      "norm_deficit": 6.661338147750939e-16,
      "c1": 0.5255338181824298,
      "c3": 1.1697516926712819,
      "nb": 165,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.09439234563559165,
      "IG": 0.1027522510139154,
      "norm_deficit": 1.2212453270876722e-15,
      "c1": 0.5256401411731256,
      "c3": 1.1699883501308657,
      "nb": 165,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.05,
       "order2_emp": 0.04
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.0,
       "order2_emp": 0.04
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.1,
       "order2_emp": 0.0
      }
     ],
     "seconds": 16.401134252548218
    },
    "5": {
     "y0": 5,
     "windows": [
      [
       5,
       6
      ],
      [
       6,
       7
      ],
      [
       7,
       8
      ]
     ],
     "lam": [
      3.6377729,
      5.4250427,
      8.0948011
     ],
     "ratio_l1l3_l22": 1.0005422760954654,
     "rate_triple": 0.3999251811833175,
     "F": {
      "11": 1.0004235237790966,
      "12": 1.0007153289460202,
      "13": 1.0006059845121218,
      "22": 1.0009614937126359,
      "23": 1.0008722846772033,
      "33": 1.000529859998787
     },
     "F_se": {
      "11": 0.0008067507269369521,
      "12": 0.0007106595766302612,
      "13": 0.0006984656942490517,
      "22": 0.0007529496394163528,
      "23": 0.0006858610729680785,
      "33": 0.0007123577510423769
     },
     "T": {
      "111": 2.003032322035052,
      "112": 2.0051967667995663,
      "113": 2.0044681349751223,
      "122": 2.0070407435376922,
      "123": 2.0063418451348145,
      "133": 2.005186436713919,
      "222": 2.008997054291841,
      "223": 2.008195447600141,
      "233": 2.00709390236249,
      "333": 2.0052960361433194
     },
     "T_se": {
      "111": 0.005554074126596717,
      "112": 0.004927985807920552,
      "113": 0.004872610905727475,
      "122": 0.004824490577005758,
      "123": 0.004576630379375263,
      "133": 0.004652433481213647,
      "222": 0.005206795609876074,
      "223": 0.004763506404749691,
      "233": 0.004654943960687317,
      "333": 0.004858301363223176
     },
     "contrasts": {
      "F12-F13": {
       "value": 0.0001093444338984284,
       "se": 0.00027993936531944217,
       "z": 0.3906004208220382
      },
      "F23-F13": {
       "value": 0.00026630016508155663,
       "se": 0.0003214932894453775,
       "z": 0.8283226239059701
      },
      "adj=(F12+F23)/2-F13": {
       "value": 0.00018782229948999252,
       "se": 0.0002591837486363761,
       "z": 0.7246685044034119
      },
      "F11-F13": {
       "value": -0.0001824607330251915,
       "se": 0.0003416811057320991,
       "z": -0.5340088461556693
      },
      "F22-F13": {
       "value": 0.0003555092005140814,
       "se": 0.0004980057490805941,
       "z": 0.7138656555078203
      },
      "F33-F13": {
       "value": -7.612451333471881e-05,
       "se": 0.0003045822285725259,
       "z": -0.2499309092703429
      },
      "within=mean(Fjj)-mean(Fjl)": {
       "value": -9.290688160862315e-05,
       "se": 8.890789858340339e-05,
       "z": -1.044978939879772
      },
      "T123-2F12F23": {
       "value": 0.0031653699474096797,
       "se": 0.002517963686964935,
       "z": 1.257115010751051
      }
     },
     "tests": {
      "kappa2_tot": 1.0007104913520104,
      "W_order2_nm": 3.70623477345666,
      "p_order2_nm": 0.5924364083990927,
      "W_cross2_nm": 0.6867339849096652,
      "p_cross2_nm": 0.7093778274733252,
      "W_adj2_nm": 0.5240556398392666,
      "p_adj2_nm": 0.4691167701627098,
      "W_within2_nm": 1.7737151852519073,
      "p_within2_nm": 0.620671441216081,
      "W_order3_nm": 5.901851873096973,
      "p_order3_nm": 0.7496997968158343,
      "W_gamma_nm": 2.103665523247885,
      "p_gamma_nm": 0.14694649182837483,
      "W_gamma123_nm": 1.5825890460166439,
      "p_gamma123_nm": 0.20838815615101075,
      "W_joint_nm": 9.29530165203753,
      "p_joint_nm": 0.8615777340372281,
      "z_adj2_nm": 0.7239168735699333,
      "z_gamma_nm": 1.4504018488846062,
      "z_gamma123_nm": 1.2580099546572134,
      "kappa2_nm": 1.0007104913520102,
      "kappa3_nm": 2.0064183079111086,
      "gamma_ratio_nm": 1.0017851289151305,
      "W_order2_src": 3.7046306036962324,
      "p_order2_src": 0.5926750098276886,
      "W_cross2_src": 0.6856431553588351,
      "p_cross2_src": 0.7097648381528585,
      "W_adj2_src": 0.5232665151460912,
      "p_adj2_src": 0.46945159605742215,
      "W_within2_src": 1.7725209853599608,
      "p_within2_src": 0.6209328548414885,
      "W_order3_src": 5.881027073861816,
      "p_order3_src": 0.7517640644918742,
      "W_gamma_src": 2.075469424572016,
      "p_gamma_src": 0.14968388126089446,
      "W_gamma123_src": 1.5618392421782377,
      "p_gamma123_src": 0.21139612294559776,
      "W_joint_src": 9.245107058716481,
      "p_joint_src": 0.8643566714099792,
      "z_adj2_src": 0.7233716300395607,
      "z_gamma_src": 1.4406489595220675,
      "z_gamma123_src": 1.2497356689229278,
      "kappa2_src": 1.00071049135201,
      "kappa3_src": 2.0064183079111086,
      "gamma_ratio_src": 1.001785128915131,
      "W_order2_emp": 3.7290066178955774,
      "p_order2_emp": 0.5890533255986932,
      "W_cross2_emp": 0.6862404579344802,
      "p_cross2_emp": 0.7095528976196248,
      "W_adj2_emp": 0.5251444412742777,
      "p_adj2_emp": 0.46865542154538964,
      "W_within2_emp": 1.7792058999176694,
      "p_within2_emp": 0.6194703854895003,
      "W_order3_emp": 6.010668431930505,
      "p_order3_emp": 0.7388500749265503,
      "W_gamma_emp": 1.9025446649841136,
      "p_gamma_emp": 0.1677937664347524,
      "W_gamma123_emp": 1.5803381502556146,
      "p_gamma123_emp": 0.20871199240834235,
      "W_joint_emp": 9.121315854975418,
      "p_joint_emp": 0.8710892026596451,
      "z_adj2_emp": 0.7246685044034119,
      "z_gamma_emp": 1.379327613362436,
      "z_gamma123_emp": 1.257115010751051,
      "kappa2_emp": 1.0007055639439506,
      "kappa3_emp": 2.006242854408796,
      "gamma_ratio_emp": 1.0017073912985663
     },
     "k_hat": 0.9992900130875509,
     "kappa2_tot": 1.0007104913520104,
     "k_reg": 1.0001158488780322,
     "k_reg_each": [
      1.0006196817057882,
      0.999612016050276
     ],
     "gauss": {
      "cov": [
       [
        16.876770915711283,
        19.749192359560695,
        29.46489547378797
       ],
       [
        19.749192359560695,
        34.88443228930001,
        43.95295208049768
       ],
       [
        29.46489547378797,
        43.95295208049768,
        73.65533281805513
       ]
      ],
      "c1": 0.5661319695782552,
      "c3": 1.2599589328555372,
      "rho_pc": 0.4490490296985205,
      "IG_pc": 0.1126009786101417,
      "IG_slope": 0.11253052869210117,
      "rho_slope": 0.44892375194878925
     },
     "cmi_full_grass": 0.10601622963593549,
     "cmi_full_plugin": 0.10870866219903963,
     "ncells": 44543,
     "cmi_blocks": [
      [
       10000000,
       0.10601622963593549,
       NaN,
       1,
       NaN,
       -0.006584748974206217,
       NaN
      ],
      [
       5000000,
       0.1066450214825716,
       1.718212752788162e-05,
       2,
       2.4299197780354284e-05,
       -0.005956060955360776,
       2.410720958744006e-05
      ],
      [
       2500000,
       0.10772347694296203,
       7.97136407501016e-05,
       4,
       0.0001594272815002032,
       -0.004877668516558329,
       0.00017307311168517295
      ],
      [
       1250000,
       0.10954827555195568,
       8.3901611499359e-05,
       8,
       0.00023730959377470386,
       -0.0030532737945292883,
       0.0001348317187228582
      ],
      [
       625000,
       0.11268668456070213,
       0.00014872474190645343,
       16,
       0.0005948989676258137,
       8.421238706447787e-05,
       0.00010633635129871713
      ],
      [
       312500,
       0.11789970039548864,
       0.00017110309146947973,
       32,
       0.0009679052500804099,
       0.005296602802830936,
       0.00011047713755035302
      ],
      [
       156250,
       0.12647918306165326,
       0.00018057263745448304,
       64,
       0.0014445810996358643,
       0.013872211537474831,
       0.00013600594199652738
      ]
     ],
     "cmi_extrap2": {
      "I_inf": 0.10556815043000614,
      "se": 1.4480695436411046e-05,
      "coef": [
       0.10556815043000614,
       4992.90506789053,
       -275070689.472131
      ],
      "chi2": 79.32046504153807,
      "dof": 4
     },
     "cmi_extrap1": {
      "I_inf": 0.10557586405444974,
      "se": 1.4753758052695298e-05,
      "coef": [
       0.10557586405444974,
       4881.141954733595
      ],
      "chi2": 73.42788343641391,
      "dof": 3
     },
     "nm_k1": {
      "cmi": 0.10515200674111642,
      "IG": 0.11253492787182849,
      "norm_deficit": 2.6645352591003757e-15,
      "c1": 0.5661865718028614,
      "c3": 1.2598828487163207,
      "nb": 234,
      "mode": "full"
     },
     "nm_khat": {
      "cmi": 0.10516162349623409,
      "IG": 0.11255000506641175,
      "norm_deficit": -1.1102230246251565e-15,
      "c1": 0.566249144068953,
      "c3": 1.2600220850189463,
      "nb": 235,
      "mode": "full"
     },
     "block_tests": [
      {
       "size": 10000,
       "blocks": 200,
       "bonf": 0.045,
       "order2_emp": 0.02
      },
      {
       "size": 100000,
       "blocks": 50,
       "bonf": 0.04,
       "order2_emp": 0.02
      },
      {
       "size": 1000000,
       "blocks": 10,
       "bonf": 0.1,
       "order2_emp": 0.1
      }
     ],
     "seconds": 17.30198860168457
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/results/TOY_nmbias.json <==
{
 "config": "TOY",
 "variants": {
  "0": {
   "0": {
    "k": 0.9988554464140733,
    "lam": [
     0.4920163,
     0.7338871,
     1.0948115
    ],
    "N": 10000000,
    "exact": 0.03790315691596213,
    "IG_exact": 0.0447598842288663,
    "grass_full": 0.037890607989742975,
    "plugin_full": 0.038002263926983915,
    "bias_full": -1.2548926219158041e-05,
    "bias_plugin": 9.910701102178177e-05,
    "se_full": 1.1472218322107564e-05,
    "extrap2": {
     "I_inf": 0.037876370673442794,
     "se": 1.2365094965666439e-05,
     "coef": [
      0.037876370673442794,
      163.19510441080146,
      -5537767.502307444
     ],
     "chi2": 0.17554626608697532,
     "dof": 4
    },
    "bias_extrap2": -2.678624251933881e-05,
    "extrap1": {
     "I_inf": 0.0378752455367243,
     "se": 1.3362198020418908e-05,
     "coef": [
      0.0378752455367243,
      169.92039825642607
     ],
     "chi2": 0.09758467130560194,
     "dof": 3
    },
    "bias_extrap1": -2.79113792378341e-05,
    "IG_pc": 0.04472848414740301,
    "IG_slope": 0.04487700607969069,
    "blocks": [
     [
      10000000,
      0.037890607989742975,
      NaN,
      1,
      NaN,
      -0.0068378761576600375,
      NaN
     ],
     [
      5000000,
      0.03791245773494989,
      1.622416674162963e-05,
      2,
      2.294443664421513e-05,
      -0.006816049257820537,
      3.223948336647866e-05
     ],
     [
      2500000,
      0.0379461808763466,
      7.729366529466638e-05,
      4,
      0.00015458733058933277,
      -0.006782562361291926,
      2.5151548550610914e-05
     ],
     [
      1250000,
      0.038024480846260866,
      0.0001147943593388124,
      8,
      0.00032468747972175813,
      -0.006705379271045197,
      7.509040834559489e-05
     ],
     [
      625000,
      0.03813060121595746,
      0.00010909113096073316,
      16,
      0.00043636452384293264,
      -0.0066005531333146565,
      6.868340425872755e-05
     ],
     [
      312500,
      0.03831919399076622,
      0.00010362456025873891,
      32,
      0.0005861890340514265,
      -0.0064134981940421375,
      7.969966713012138e-05
     ],
     [
      156250,
      0.038698528514045316,
      0.00010021859303812994,
      64,
      0.0008017487443050395,
      -0.006037036869526894,
      7.113170621909741e-05
     ]
    ],
    "ncells": 2195
   },
   "1": {
    "k": 1.0002291431719657,
    "lam": [
     0.7338871,
     1.0948115,
     1.633423
    ],
    "N": 10000000,
    "exact": 0.05215580935449222,
    "IG_exact": 0.06032267725385322,
    "grass_full": 0.05212957790413242,
    "plugin_full": 0.05234374389325325,
    "bias_full": -2.6231450359799624e-05,
    "bias_plugin": 0.00018793453876102956,
    "se_full": 3.652306817912045e-05,
    "extrap2": {
     "I_inf": 0.052100499807484726,
     "se": 3.201705352757538e-05,
     "coef": [
      0.052100499807484726,
      323.66639946098104,
      -10406507.120300304
     ],
     "chi2": 0.21795994949545885,
     "dof": 4
    },
    "bias_extrap2": -5.53095470074913e-05,
    "extrap1": {
     "I_inf": 0.052099036542548376,
     "se": 3.2690398954134655e-05,
     "coef": [
      0.052099036542548376,
      323.2954660116524
     ],
     "chi2": 0.09553233769350321,
     "dof": 3
    },
    "bias_extrap1": -5.6772811943842094e-05,
    "IG_pc": 0.060260152890236625,
    "IG_slope": 0.060275027474612164,
    "blocks": [
     [
      10000000,
      0.05212957790413242,
      NaN,
      1,
      NaN,
      -0.008130574986104207,
      NaN
     ],
     [
      5000000,
      0.052162440948769984,
      5.165141835838937e-05,
      2,
      7.304613635824092e-05,
      -0.00809772365042874,
      1.253992364175227e-05
     ],
     [
      2500000,
      0.05223111315991513,
      8.616424210849773e-05,
      4,
      0.00017232848421699546,
      -0.008028869583432525,
      1.7244722181106525e-05
     ],
     [
      1250000,
      0.052385333785699206,
      9.976369972554065e-05,
      8,
      0.00028217435436875325,
      -0.007875584779134578,
      9.60980178597247e-05
     ],
     [
      625000,
      0.05260537950976274,
      9.031638276342208e-05,
      16,
      0.0003612655310536883,
      -0.00765593536939449,
      7.880925611241059e-05
     ],
     [
      312500,
      0.05299989656971488,
      0.00010867867041099829,
      32,
      0.0006147793985436375,
      -0.0072629481472769155,
      8.196031560917223e-05
     ],
     [
      156250,
      0.05375149994005651,
      0.00011043112372806115,
      64,
      0.0008834489898244892,
      -0.006513121335839657,
      8.656096107956776e-05
     ]
    ],
    "ncells": 4053
   },
   "2": {
    "k": 0.999999716176019,
    "lam": [
     1.0948115,
     1.633423,
     2.4367513
    ],
    "N": 10000000,
    "exact": 0.06717253286535742,
    "IG_exact": 0.07606983023886603,
    "grass_full": 0.06742380220259392,
    "plugin_full": 0.06783255418399392,
    "bias_full": 0.000251269337236501,
    "bias_plugin": 0.0006600213186365028,
    "se_full": 0.00010757460813130612,
    "extrap2": {
     "I_inf": 0.06738725646078152,
     "se": 7.85312146199927e-05,
     "coef": [
      0.06738725646078152,
      630.3960323721991,
      -24172002.72495597
     ],
     "chi2": 0.3869094915468178,
     "dof": 4
    },
    "bias_extrap2": 0.0002147235954240989,
    "extrap1": {
     "I_inf": 0.06737549151135486,
     "se": 8.318884749614243e-05,
     "coef": [
      0.06737549151135486,
      631.4056029774177
     ],
     "chi2": 0.03905098980781816,
     "dof": 3
    },
    "bias_extrap1": 0.00020295864599743918,
    "IG_pc": 0.0762826146106275,
    "IG_slope": 0.07602435959000194,
    "blocks": [
     [
      10000000,
      0.06742380220259392,
      NaN,
      1,
      NaN,
      -0.008858812408033587,
      NaN
     ],
     [
      5000000,
      0.06751579843303368,
      0.00015213346978626416,
      2,
      0.0002151492162626123,
      -0.008766811483797182,
      0.00011637414213615249
     ],
     [
      2500000,
      0.06763702332996191,
      0.00013100963588545805,
      4,
      0.0002620192717709161,
      -0.008645647624504735,
      6.957020066424275e-05
     ],
     [
      1250000,
      0.067889218057815,
      0.00012411608573707647,
      8,
      0.0003510533035160709,
      -0.008394302334926239,
      0.00010253087251449088
     ],
     [
      625000,
      0.06838067042195328,
      0.00011181682798896678,
      16,
      0.0004472673119558671,
      -0.007903412674686172,
      9.135145879373774e-05
     ],
     [
      312500,
      0.0691122327960749,
      0.0001207606417905393,
      32,
      0.0006831253496842394,
      -0.0071730228388461595,
      9.796685815174544e-05
     ],
     [
      156250,
      0.0704393422242132,
      0.0001210651674336772,
      64,
      0.0009685213394694176,
      -0.00584871696440909,
      9.849753359278457e-05
     ]
    ],
    "ncells": 7410
   },
   "3": {
    "k": 1.0005272627502932,
    "lam": [
     1.633423,
     2.4367513,
     3.6351365
    ],
    "N": 10000000,
    "exact": 0.08157855482519058,
    "IG_exact": 0.09050365641098246,
    "grass_full": 0.08192488489353522,
    "plugin_full": 0.08270059502894611,
    "bias_full": 0.0003463300683446413,
    "bias_plugin": 0.001122040203755531,
    "se_full": 5.358138157052595e-05,
    "extrap2": {
     "I_inf": 0.08182502643283834,
     "se": 4.742080302120822e-05,
     "coef": [
      0.08182502643283834,
      1318.5417384106909,
      -59713583.68854513
     ],
     "chi2": 1.869340125554424,
     "dof": 4
    },
    "bias_extrap2": 0.00024647160764776355,
    "extrap1": {
     "I_inf": 0.08182659356616528,
     "se": 4.795922346634639e-05,
     "coef": [
      0.08182659356616528,
      1271.7524422928311
     ],
     "chi2": 1.4342505364432896,
     "dof": 3
    },
    "bias_extrap1": 0.00024803874097470424,
    "IG_pc": 0.0905454191703638,
    "IG_slope": 0.09045254022130139,
    "blocks": [
     [
      10000000,
      0.08192488489353522,
      NaN,
      1,
      NaN,
      -0.008620534276828573,
      NaN
     ],
     [
      5000000,
      0.08210900445032099,
      7.577551650772561e-05,
      2,
      0.00010716276314105193,
      -0.00843645961893194,
      3.240909213557408e-05
     ],
     [
      2500000,
      0.0824158036246998,
      0.00015927265120361815,
      4,
      0.0003185453024072363,
      -0.00812972899140281,
      3.8684284155522135e-05
     ],
     [
      1250000,
      0.0829469001443004,
      0.00013615226060340128,
      8,
      0.00038509674698617227,
      -0.007599102481624941,
      6.018224511682998e-05
     ],
     [
      625000,
      0.08381077137336052,
      0.00011940073577120086,
      16,
      0.00047760294308480343,
      -0.006735204500562079,
      0.00010187903072214123
     ],
     [
      312500,
      0.0853096567987654,
      0.00016575319653819044,
      32,
      0.0009376416742040083,
      -0.005238337436679685,
      0.00011915135901365229
     ],
     [
      156250,
      0.08783769665776471,
      0.0001491427678694697,
      64,
      0.0011931421429557576,
      -0.002713388764401966,
      0.00012120947164797081
     ]
    ],
    "ncells": 13634
   },
   "4": {
    "k": 1.0000783388658256,
    "lam": [
     2.4367513,
     3.6351365,
     5.4211157
    ],
    "N": 10000000,
    "exact": 0.0943864579269777,
    "IG_exact": 0.10274164512700652,
    "grass_full": 0.09477282811216448,
    "plugin_full": 0.09620303252479001,
    "bias_full": 0.00038637018518677957,
    "bias_plugin": 0.001816574597812315,
    "se_full": 0.00015684253501869474,
    "extrap2": {
     "I_inf": 0.09474454149608792,
     "se": 9.383874130323297e-05,
     "coef": [
      0.09474454149608792,
      2281.4158904108435,
      -92932218.51959747
     ],
     "chi2": 4.461597331459346,
     "dof": 4
    },
    "bias_extrap2": 0.0003580835691102263,
    "extrap1": {
     "I_inf": 0.09472241091558185,
     "se": 0.00010231254354565227,
     "coef": [
      0.09472241091558185,
      2223.4571296110294
     ],
     "chi2": 3.487801473859384,
     "dof": 3
    },
    "bias_extrap1": 0.00033595298860415734,
    "IG_pc": 0.10291045578695864,
    "IG_slope": 0.10274479195761861,
    "blocks": [
     [
      10000000,
      0.09477282811216448,
      NaN,
      1,
      NaN,
      -0.00813762767479416,
      NaN
     ],
     [
      5000000,
      0.09507229652576576,
      0.00022180884018041522,
      2,
      0.00031368507003738953,
      -0.007838275202774761,
      0.00012193404068977508
     ],
     [
      2500000,
      0.0956699411043771,
      0.00012371455636690592,
      4,
      0.00024742911273381183,
      -0.00724061893048919,
      8.505133109073235e-05
     ],
     [
      1250000,
      0.09664183593642828,
      0.0001142392126140167,
      8,
      0.00032311728766713197,
      -0.006269052324704937,
      8.804952060058182e-05
     ],
     [
      625000,
      0.09821519296294445,
      0.0001069466828516519,
      16,
      0.0004277867314066076,
      -0.004695717530476241,
      8.160875182680133e-05
     ],
     [
      312500,
      0.10098933926145581,
      0.00011512510710394283,
      32,
      0.0006512459513442044,
      -0.0019220176329073214,
      0.0001103048627171382
     ],
     [
      156250,
      0.10556843342853188,
      0.00014054873283274465,
      64,
      0.0011243898626619572,
      0.002653003096964729,
      0.00014218413765309783
     ]
    ],
    "ncells": 24722
   },
   "5": {
    "k": 1.0003136632571865,
    "lam": [
     3.6351365,
     5.4211157,
     8.0872604
    ],
    "N": 10000000,
    "exact": 0.10511929463921545,
    "IG_exact": 0.11250120880833478,
    "grass_full": 0.10584452158763824,
    "plugin_full": 0.10854241117743513,
    "bias_full": 0.0007252269484227941,
    "bias_plugin": 0.003423116538219681,
    "se_full": 4.5981145669032086e-05,
    "extrap2": {
     "I_inf": 0.10550024182034616,
     "se": 3.964644250995285e-05,
     "coef": [
      0.10550024182034616,
      4795.336382277211,
      -247352567.95890698
     ],
     "chi2": 33.65243127741921,
     "dof": 4
    },
    "bias_extrap2": 0.00038094718113071413,
    "extrap1": {
     "I_inf": 0.10552247170219434,
     "se": 3.97178035558394e-05,
     "coef": [
      0.10552247170219434,
      4568.841397124805
     ],
     "chi2": 30.298211691227177,
     "dof": 3
    },
    "bias_extrap1": 0.00040317706297889055,
    "IG_pc": 0.11261959388746767,
    "IG_slope": 0.11250246229760805,
    "blocks": [
     [
      10000000,
      0.10584452158763824,
      NaN,
      1,
      NaN,
      -0.006775072299829432,
      NaN
     ],
     [
      5000000,
      0.10649214863730272,
      6.502715981859808e-05,
      2,
      9.196229133806417e-05,
      -0.006127354237157899,
      3.795347982995384e-05
     ],
     [
      2500000,
      0.10757798695633136,
      6.568539888217636e-05,
      4,
      0.00013137079776435272,
      -0.0050417282319323055,
      0.00012507127255181638
     ],
     [
      1250000,
      0.10942396617688654,
      0.00011976968943755106,
      8,
      0.0003387598383275967,
      -0.0031967843267557434,
      0.00015045802445414245
     ],
     [
      625000,
      0.11259215785503512,
      0.00011114349205668655,
      16,
      0.0004445739682267462,
      -2.9479292552013654e-05,
      0.0001544743397958744
     ],
     [
      312500,
      0.11774716639972238,
      0.00017308040204836695,
      32,
      0.0009790906078311543,
      0.005122821338565193,
      0.0001625695154081787
     ],
     [
      156250,
      0.1262048921911069,
      0.00019088304449221577,
      64,
      0.0015270643559377262,
      0.013578510752774482,
      0.00016083903126687851
     ]
    ],
    "ncells": 44515
   }
  }
 }
}

==> anc/calc_SHORT/item13/run_cascade.py <==
#!/usr/bin/env python3
"""Production runs of the transverse dipole cascade (cascade2d.py), restartable, in chunks.

Configurations (one initial dipole of size r0 = 1; sizes in units of r0):
  A14      abar = 0.14324 (alpha_s = 0.15), rho = 0.01, no infrared cap,  y in [0, 10]
  A14cap   abar = 0.14324, rho = 0.01, infrared cap R = 2,                y in [0, 10]
  A19      abar = 0.19099 (alpha_s = 0.20), rho = 0.01, no infrared cap,  y in [0, 8]
  A19cap   abar = 0.19099, rho = 0.01, infrared cap R = 2,                y in [0, 8]
  A14uv    abar = 0.14324, rho = 0.001, no cap, y in [0, 10]  (cutoff check, fewer events)
  TOY      1+0 control: both children set to size r0, rho = 0.25, abar chosen so that the rate is
           0.4 by quadrature (kernel_quad.rate), y in [0, 8]
  TOY2     the same as TOY with the seeds of its own tag (a replicate of the control, added after
           the analysis of TOY)
Counts: splittings per rapidity bin of width 0.5, for every size cut in CUTS (smaller child >= cut;
0 = every splitting).  Every splitting of the first chunk's first events is also stored with its
rapidity and sizes (store array, 200000 rows).

Run:   ( ulimit -v 1500000; python3 run_cascade.py CONFIG SHARD NSHARDS ) >> logs/run_CONFIG_SHARD.log
Output: runs/CONFIG/chunk_NNNN.npz (counts uint16 [nev, ncut, nbin], ndip int64 [nev]),
        runs/CONFIG/store.npy (from chunk 0), runs/CONFIG/meta.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, os, json, time
sys.dont_write_bytecode = True
import numpy as np
HERE = _PKG + '/calc_SHORT/item13'
sys.path.insert(0, HERE)
from cascade2d import run_chunk, chunk_seed
from kernel_quad import rate

H = 0.5
CHUNK = 250_000
_toy_abar = 0.4/rate(1.0, 1.0, 0.25)
CONFIGS = {
    'A14':    dict(abar=0.14324, rho=0.01, R=np.inf, ymax=10.0, cuts=[0.0, 0.1, 0.3], toy=0, nev=10_000_000),
    'A14cap': dict(abar=0.14324, rho=0.01, R=2.0, ymax=10.0, cuts=[0.0, 0.1, 0.3], toy=0, nev=10_000_000),
    'A19':    dict(abar=0.19099, rho=0.01, R=np.inf, ymax=8.0, cuts=[0.0, 0.1, 0.3], toy=0, nev=10_000_000),
    'A19cap': dict(abar=0.19099, rho=0.01, R=2.0, ymax=8.0, cuts=[0.0, 0.1, 0.3], toy=0, nev=10_000_000),
    'A14uv':  dict(abar=0.14324, rho=0.001, R=np.inf, ymax=10.0, cuts=[0.0, 0.01, 0.1, 0.3], toy=0, nev=2_000_000),
    'TOY':    dict(abar=_toy_abar, rho=0.25, R=np.inf, ymax=8.0, cuts=[0.0], toy=1, nev=10_000_000),
    'TOY2':   dict(abar=_toy_abar, rho=0.25, R=np.inf, ymax=8.0, cuts=[0.0], toy=1, nev=10_000_000),
}


def main():
    name, shard, nshards = sys.argv[1], int(sys.argv[2]), int(sys.argv[3])
    cfg = CONFIGS[name]
    outd = os.path.join(HERE, 'runs', name)
    os.makedirs(outd, exist_ok=True)
    nb = int(round(cfg['ymax']/H))
    cuts = np.array(cfg['cuts'], dtype=float)
    nchunks = cfg['nev']//CHUNK
    meta = dict(cfg, R=(None if not np.isfinite(cfg['R']) else cfg['R']), h=H, nbins=nb, chunk=CHUNK,
                nchunks=nchunks, r0=1.0, rate_r0=rate(1.0, cfg['abar'], cfg['rho'], cfg['R']))
    if shard == 0:
        with open(os.path.join(outd, 'meta.json'), 'w') as f:
            json.dump(meta, f, indent=1)
    for c in range(shard, nchunks, nshards):
        fn = os.path.join(outd, f'chunk_{c:04d}.npz')
        if os.path.exists(fn):
            continue
        t = time.time()
        seed = chunk_seed(name, c)
        counts, ndip, store, ms = run_chunk(CHUNK, seed, cfg['abar'], cfg['rho'], cfg['R'], 1.0,
                                            cfg['ymax'], H, nb, cuts, cfg['toy'],
                                            200_000 if c == 0 else 1)
        mx = int(counts.max())
        if mx >= 65535:
            raise RuntimeError(f'count {mx} does not fit uint16 in chunk {c}')
        if c == 0:
            np.save(os.path.join(outd, 'store.npy'), store)
        np.savez_compressed(fn + '.tmp.npz', counts=counts.astype(np.uint16), ndip=ndip.astype(np.int64))
        os.replace(fn + '.tmp.npz', fn)
        print(f"{name} chunk {c}/{nchunks} seed {seed} {time.time()-t:.1f} s  max count {mx} "
              f"max ndip {int(ndip.max())} max stack {ms}  <ndip> {ndip.mean():.2f}", flush=True)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/slope_se/README.md <==
# slope_se: the standard error of the comparison with I_G(slope)

slope_se.py forms, for every triple, the m = 6 row of cmi_est.est_blocks (64 disjoint consecutive blocks
of N/64 events) and keeps for each block the Grassberger estimate, I_G(pc) and I_G(slope) of the same
gaussian_values call. summarize.py and ../uvcheck/uv_summary.py read these block values and form the
standard error of (estimate - I_G(slope)) for the slope comparison (see ../README.md, correction of
24 September 2026). check_slope_blocks.py recomputes the block values of I_G(slope) and I_G(pc) with
integer-sum covariances and no import from item13, as a check.

Commands, from this folder:

    ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -u slope_se.py prod ) > logs/prod.log
    ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -u slope_se.py uv ) > logs/uv.log
    then, in ..: summarize.py > summary.log; uvcheck/uv_summary.py > uvcheck/logs/uv_summary.log; uv_compare.py > uv_compare.log
    ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -u slope_se.py report ) > logs/report.log
    ( ulimit -v 1500000; PYTHONDONTWRITEBYTECODE=1 python3 check_slope_blocks.py ) > logs/check_slope_blocks.log

Running times: prod 71 s, uv 14 s, report under 1 s, check 66 s. Outputs: prod_blocks.json and
uv_blocks.json (block values), slope_se.json (guards, table per triple, counts). The report checks that
the block values reproduce SE_diff of summary.json and uv_summary.json to 1e-12 relative, that the
block mean and spread reproduce cmi_blocks[6] of the analysis results, and that three mutations of the
standard error (ddof = 0, the slope differences in place of the pc differences, one block changed by
1e-9) make that check fail. Result: no sign against I_G(slope) changes, 79 / 0 / 5 of the 84
production triples and 38 / 0 / 4 of the 42 at each cutoff.


==> anc/calc_SHORT/item13/slope_se/check_slope_blocks.py <==
#!/usr/bin/env python3
"""Independent check of the block values of I_G(pc) and I_G(slope) stored by slope_se.py.

No item13 function is imported. The unit windows are summed here from the chunk files (item13/runs/NAME,
counts[:, ic, :], pairs of 0.5-wide bins, int64) or read from the raw int32 window files of uvcheck; the
covariances of every block of N/64 events are formed from integer sums (no rounding in int64: counts below 7e4,
so a block sum of squares stays below 1e15), and

    I_G(slope) = (1/2) ln[(1 + c1)(1 + c3)/(1 + c1 + c3)],  c_j = C_j2/C_22,
    I_G(pc)    = -(1/2) ln(1 - rho^2),  rho = s13/sqrt(s11 s33),  s_jl = C_jl - C_j2 C_l2/C_22.

It prints the largest relative difference from the stored block values over every triple, and over
the full samples against I_G(slope) of summary.json and uv_summary.json.

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -u check_slope_blocks.py ) > logs/check_slope_blocks.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, glob, time
sys.dont_write_bytecode = True
import numpy as np

ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'slope_se')


def ig(x1, x2, x3):
    n = len(x1)
    X = [np.asarray(x, np.int64) for x in (x1, x2, x3)]
    S = [int(x.sum()) for x in X]
    C = np.empty((3, 3))
    for a in range(3):
        for b in range(a, 3):
            sab = int(np.dot(X[a], X[b]))
            C[a, b] = C[b, a] = (sab - S[a]*S[b]/n)/(n - 1)
    c1, c3 = C[0, 1]/C[1, 1], C[2, 1]/C[1, 1]
    s11 = C[0, 0] - C[0, 1]**2/C[1, 1]; s33 = C[2, 2] - C[2, 1]**2/C[1, 1]; s13 = C[0, 2] - C[0, 1]*C[2, 1]/C[1, 1]
    rho = s13/np.sqrt(s11*s33)
    return -0.5*np.log1p(-rho*rho), 0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3))


def per_block(W, y0, B):
    size = B['size']
    wp = ws = 0.0
    for b in range(B['nb']):
        s = slice(b*size, (b + 1)*size)
        p, q = ig(W[s, y0], W[s, y0 + 1], W[s, y0 + 2])
        wp = max(wp, abs(p - B['IG_pc'][b])/abs(B['IG_pc'][b]))
        ws = max(ws, abs(q - B['IG_slope'][b])/abs(B['IG_slope'][b]))
    return wp, ws


def main():
    PB = json.load(open(os.path.join(HERE, 'prod_blocks.json')))
    UB = json.load(open(os.path.join(HERE, 'uv_blocks.json')))
    S = json.load(open(os.path.join(ITEM, 'summary.json')))
    US = json.load(open(os.path.join(ITEM, 'uvcheck', 'uv_summary.json')))
    worst = dict(block_pc=0.0, block_slope=0.0, full_slope=0.0)
    wkey = {}
    t0 = time.time()
    for name in ('A14', 'A14cap', 'A19', 'A19cap'):
        files = sorted(glob.glob(os.path.join(ITEM, 'runs', name, 'chunk_*.npz')))
        for iv in ('0', '1', '2'):
            meta = json.load(open(os.path.join(ITEM, 'runs', name, 'meta.json')))
            nunit = meta['nbins']//2
            W = np.empty((meta['nev'], nunit), np.int32)       # filled chunk by chunk, no concatenation
            i0 = 0
            for f in files:
                c = np.load(f)['counts'][:, int(iv), :].astype(np.int64)
                w = c[:, :2*nunit].reshape(len(c), nunit, 2).sum(2)
                assert w.min() >= 0 and w.max() < 2**31 - 1
                W[i0:i0 + len(c)] = w
                i0 += len(c)
                del c, w
            assert i0 == meta['nev']
            for y0 in range(nunit - 2):
                B = PB[f'{name}|{iv}|{y0}']
                wp, ws = per_block(W, y0, B)
                _, full = ig(W[:, y0], W[:, y0 + 1], W[:, y0 + 2])
                wf = abs(full - S[name]['variants'][iv]['depths'][str(y0)]['IG_slope'])/abs(full)
                for k, v in (('block_pc', wp), ('block_slope', ws), ('full_slope', wf)):
                    if v > worst[k]:
                        worst[k] = v; wkey[k] = f'{name}|{iv}|{y0}'
            del W
            print(f'{name} variant {iv} done ({time.time()-t0:.0f} s); running largest {worst}', flush=True)
    uvfull = {}
    for r in US['table']:
        uvfull[({'A14': 'U14', 'A19': 'U19'}[r['coupling']], {0.01: 1, 0.1: 2, 0.3: 3}[r['r_c']], r['y0'])] = r['rho0.001']['IG_slope']
    for name in ('U14', 'U19'):
        Wj = json.load(open(os.path.join(ITEM, 'uvcheck', 'runs', name, 'windows.json')))
        for ic in (1, 2, 3):
            W = np.stack([np.fromfile(os.path.join(ITEM, 'uvcheck', 'runs', name, f'win_c{ic}_w{j}.bin'), dtype=np.int32)
                          for j in range(Wj['nunit'])], axis=1)
            for y0 in range(Wj['nunit'] - 2):
                B = UB[f'{name}|{ic}|{y0}']
                wp, ws = per_block(W, y0, B)
                _, full = ig(W[:, y0], W[:, y0 + 1], W[:, y0 + 2])
                wf = abs(full - uvfull[(name, ic, y0)])/abs(full)
                for k, v in (('block_pc', wp), ('block_slope', ws), ('full_slope', wf)):
                    if v > worst[k]:
                        worst[k] = v; wkey[k] = f'{name}|{ic}|{y0}'
            del W
            print(f'{name} cut index {ic} done ({time.time()-t0:.0f} s); running largest {worst}', flush=True)
    print('\nlargest relative differences, independent integer-sum I_G against the stored values:')
    for k, v in worst.items():
        print(f'  {k}: {v:.2e} at {wkey.get(k)}')
    ok = worst['block_slope'] < 1e-8 and worst['block_pc'] < 1e-6 and worst['full_slope'] < 1e-8
    print('check ' + ('passed' if ok else 'FAILED') + ' (limits 1e-8 for I_G(slope), 1e-6 for I_G(pc), whose small values '
          'lose relative precision)')


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/slope_se/logs/check_slope_blocks.log <==
A14 variant 0 done (5 s); running largest {'block_pc': np.float64(1.0609948273208396e-10), 'block_slope': np.float64(4.6910841878274325e-12), 'full_slope': np.float64(4.534392271519233e-11)}
A14 variant 1 done (10 s); running largest {'block_pc': np.float64(1.0609948273208396e-10), 'block_slope': np.float64(5.954584372734938e-12), 'full_slope': np.float64(1.8147894909229675e-10)}
A14 variant 2 done (15 s); running largest {'block_pc': np.float64(1.0609948273208396e-10), 'block_slope': np.float64(5.954584372734938e-12), 'full_slope': np.float64(2.1149206211550458e-10)}
A14cap variant 0 done (20 s); running largest {'block_pc': np.float64(1.0609948273208396e-10), 'block_slope': np.float64(5.954584372734938e-12), 'full_slope': np.float64(2.1149206211550458e-10)}
A14cap variant 1 done (25 s); running largest {'block_pc': np.float64(1.0609948273208396e-10), 'block_slope': np.float64(5.954584372734938e-12), 'full_slope': np.float64(2.1149206211550458e-10)}
A14cap variant 2 done (30 s); running largest {'block_pc': np.float64(1.0609948273208396e-10), 'block_slope': np.float64(7.803006848078875e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
A19 variant 0 done (33 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(7.803006848078875e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
A19 variant 1 done (37 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(7.803006848078875e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
A19 variant 2 done (41 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(7.803006848078875e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
A19cap variant 0 done (45 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(7.803006848078875e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
A19cap variant 1 done (49 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(7.803006848078875e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
A19cap variant 2 done (53 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(9.290669542079742e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
U14 cut index 1 done (54 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(9.290669542079742e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
U14 cut index 2 done (56 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(9.290669542079742e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
U14 cut index 3 done (57 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(9.290669542079742e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
U19 cut index 1 done (58 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(9.290669542079742e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
U19 cut index 2 done (60 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(9.290669542079742e-12), 'full_slope': np.float64(3.4874399952472726e-10)}
U19 cut index 3 done (61 s); running largest {'block_pc': np.float64(2.530123001440991e-08), 'block_slope': np.float64(9.290669542079742e-12), 'full_slope': np.float64(3.4874399952472726e-10)}

largest relative differences, independent integer-sum I_G against the stored values:
  block_pc: 2.53e-08 at A19|0|5
  block_slope: 9.29e-12 at A19cap|2|0
  full_slope: 3.49e-10 at A14cap|2|2
check passed (limits 1e-8 for I_G(slope), 1e-6 for I_G(pc), whose small values lose relative precision)


==> anc/calc_SHORT/item13/slope_se/logs/prod.log <==
A14 variant 0 (cut 0.0): N = 10000000, 10 unit windows, loaded in 4 s
  A14|0|0: 0.2 s
  A14|0|1: 0.3 s
  A14|0|2: 0.3 s
  A14|0|3: 0.3 s
  A14|0|4: 0.4 s
  A14|0|5: 0.5 s
  A14|0|6: 0.6 s
  A14|0|7: 0.7 s
A14 variant 1 (cut 0.1): N = 10000000, 10 unit windows, loaded in 4 s
  A14|1|0: 0.2 s
  A14|1|1: 0.2 s
  A14|1|2: 0.2 s
  A14|1|3: 0.2 s
  A14|1|4: 0.2 s
  A14|1|5: 0.3 s
  A14|1|6: 0.3 s
  A14|1|7: 0.3 s
A14 variant 2 (cut 0.3): N = 10000000, 10 unit windows, loaded in 4 s
  A14|2|0: 0.2 s
  A14|2|1: 0.2 s
  A14|2|2: 0.2 s
  A14|2|3: 0.2 s
  A14|2|4: 0.2 s
  A14|2|5: 0.2 s
  A14|2|6: 0.2 s
  A14|2|7: 0.2 s
A14cap variant 0 (cut 0.0): N = 10000000, 10 unit windows, loaded in 4 s
  A14cap|0|0: 0.3 s
  A14cap|0|1: 0.2 s
  A14cap|0|2: 0.3 s
  A14cap|0|3: 0.3 s
  A14cap|0|4: 0.4 s
  A14cap|0|5: 0.4 s
  A14cap|0|6: 0.5 s
  A14cap|0|7: 0.6 s
A14cap variant 1 (cut 0.1): N = 10000000, 10 unit windows, loaded in 4 s
  A14cap|1|0: 0.2 s
  A14cap|1|1: 0.2 s
  A14cap|1|2: 0.2 s
  A14cap|1|3: 0.2 s
  A14cap|1|4: 0.2 s
  A14cap|1|5: 0.2 s
  A14cap|1|6: 0.2 s
  A14cap|1|7: 0.3 s
A14cap variant 2 (cut 0.3): N = 10000000, 10 unit windows, loaded in 4 s
  A14cap|2|0: 0.2 s
  A14cap|2|1: 0.2 s
  A14cap|2|2: 0.2 s
  A14cap|2|3: 0.2 s
  A14cap|2|4: 0.2 s
  A14cap|2|5: 0.2 s
  A14cap|2|6: 0.2 s
  A14cap|2|7: 0.2 s
A19 variant 0 (cut 0.0): N = 10000000, 8 unit windows, loaded in 3 s
  A19|0|0: 0.2 s
  A19|0|1: 0.3 s
  A19|0|2: 0.4 s
  A19|0|3: 0.5 s
  A19|0|4: 0.6 s
  A19|0|5: 0.8 s
  A19|0|5|int16: smallest narrowed count -30509
  A19|0|5|int16: 0.8 s
A19 variant 1 (cut 0.1): N = 10000000, 8 unit windows, loaded in 3 s
  A19|1|0: 0.2 s
  A19|1|1: 0.2 s
  A19|1|2: 0.2 s
  A19|1|3: 0.3 s
  A19|1|4: 0.3 s
  A19|1|5: 0.4 s
A19 variant 2 (cut 0.3): N = 10000000, 8 unit windows, loaded in 3 s
  A19|2|0: 0.2 s
  A19|2|1: 0.2 s
  A19|2|2: 0.2 s
  A19|2|3: 0.2 s
  A19|2|4: 0.2 s
  A19|2|5: 0.3 s
A19cap variant 0 (cut 0.0): N = 10000000, 8 unit windows, loaded in 3 s
  A19cap|0|0: 0.2 s
  A19cap|0|1: 0.3 s
  A19cap|0|2: 0.4 s
  A19cap|0|3: 0.5 s
  A19cap|0|4: 0.6 s
  A19cap|0|5: 0.7 s
A19cap variant 1 (cut 0.1): N = 10000000, 8 unit windows, loaded in 3 s
  A19cap|1|0: 0.2 s
  A19cap|1|1: 0.2 s
  A19cap|1|2: 0.2 s
  A19cap|1|3: 0.2 s
  A19cap|1|4: 0.3 s
  A19cap|1|5: 0.3 s
A19cap variant 2 (cut 0.3): N = 10000000, 8 unit windows, loaded in 3 s
  A19cap|2|0: 0.2 s
  A19cap|2|1: 0.2 s
  A19cap|2|2: 0.2 s
  A19cap|2|3: 0.2 s
  A19cap|2|4: 0.2 s
  A19cap|2|5: 0.2 s
prod done, 65 s


==> anc/calc_SHORT/item13/slope_se/logs/report.log <==
1. Production triples (A14, A14cap, A19, A19cap; 84 triples), rho = 0.01 r0
  guard G1 sed_pc = summary.json SE_diff (84): largest relative difference 0.00e+00 (tolerance 1e-12) passed
  guard G2 block mean, block sd, mean(d_pc), SE of d_pc, block size = results cmi_blocks[6] (84): largest relative difference 0.00e+00 (tolerance 1e-12) passed
  guard G3 unc and allowance = summary.json (84): largest relative difference 0.00e+00 (tolerance 1e-12) passed
  guard G3 signs: pc and slope signs reproduced in 84 of 84

2. Cutoff check (uvcheck): 42 triples at rho = 0.01 r0 and 42 at rho = 0.001 r0
  guard G1 sed_pc = uv_summary.json SE_diff, rho = 0.01 (42): largest relative difference 0.00e+00 (tolerance 1e-12) passed
  guard G1 sed_pc = uv_summary.json SE_diff, rho = 0.001 (42): largest relative difference 0.00e+00 (tolerance 1e-12) passed
  guard G2/G3 rho = 0.001: block pieces, unc, allowance, SE_NM = uvcheck results (42): largest relative difference 0.00e+00 (tolerance 1e-12) passed
  guard G3 signs rho = 0.001: pc and slope signs reproduced in 42 of 42
  A19 all splittings y0 = 5, rho = 0.01: uv_summary.json SE_diff 0.0006641921907; recomputed from int16-narrowed windows 0.001414369761 (rel 1.1e+00); from the current int32 windows 0.0006641921907 (rel 0.0e+00, the current value is the one in summary.json)

3. Mutations of the guard (each must fail G1 on the production triples)
  ddof = 0: largest relative difference 7.84e-03  fires
  slope differences in place of covariance ones: largest relative difference 1.41e+00  fires
  first block value + 1e-9: largest relative difference 1.21e-07  fires

4. Production, 84 triples (rho = 0.01 r0)
   config  r_c   y0 |  D_slope   sed_pc    sed_sl  ratio  corr  |  se_nm    allow  |  hw_old   hw_new  | |D|/hw old  new | slope sign old -> new
   A14     0.0    0 | -0.03050 0.000077 0.000105 1.362 +0.286 | 0.000137 0.00032 | 0.00126 0.00132 | 24.177 23.057 | < -> <
   A14     0.0    1 | -0.03768 0.000106 0.000137 1.293 +0.306 | 0.000155 0.00062 | 0.00198 0.00206 | 19.018 18.315 | < -> <
   A14     0.0    2 | -0.04184 0.000171 0.000135 0.790 +0.353 | 0.000172 0.00117 | 0.00331 0.00322 | 12.628 13.001 | < -> <
   A14     0.0    3 | -0.04408 0.000275 0.000189 0.689 +0.705 | 0.000218 0.00332 | 0.00803 0.00778 |  5.488  5.663 | < -> <
   A14     0.0    4 | -0.04365 0.000336 0.000252 0.751 +0.653 | 0.000215 0.00616 | 0.01391 0.01364 |  3.138  3.200 | < -> <
   A14     0.0    5 | -0.04236 0.000467 0.000331 0.708 +0.663 | 0.000315 0.01224 | 0.02673 0.02630 |  1.585  1.611 | < -> <
   A14     0.0    6 | -0.04160 0.000586 0.000379 0.647 +0.480 | 0.000330 0.02407 | 0.05083 0.05015 |  0.819  0.830 | undecided -> undecided
   A14     0.0    7 | -0.04079 0.000771 0.000401 0.519 +0.530 | 0.000383 0.04568 | 0.09481 0.09358 |  0.430  0.436 | undecided -> undecided
   A14     0.1    0 | -0.01752 0.000070 0.000089 1.274 +0.056 | 0.000086 0.00000 | 0.00045 0.00050 | 39.326 35.222 | < -> <
   A14     0.1    1 | -0.02777 0.000099 0.000139 1.398 +0.208 | 0.000108 0.00024 | 0.00107 0.00119 | 25.909 23.367 | < -> <
   A14     0.1    2 | -0.03668 0.000141 0.000119 0.848 +0.022 | 0.000134 0.00022 | 0.00121 0.00115 | 30.244 31.805 | < -> <
   A14     0.1    3 | -0.04244 0.000190 0.000142 0.747 +0.137 | 0.000152 0.00045 | 0.00188 0.00173 | 22.636 24.474 | < -> <
   A14     0.1    4 | -0.04419 0.000270 0.000194 0.719 -0.236 | 0.000171 0.00101 | 0.00330 0.00305 | 13.408 14.481 | < -> <
   A14     0.1    5 | -0.04346 0.000466 0.000185 0.396 +0.216 | 0.000212 0.00220 | 0.00645 0.00553 |  6.738  7.861 | < -> <
   A14     0.1    6 | -0.04029 0.000665 0.000233 0.351 +0.166 | 0.000190 0.00359 | 0.00994 0.00838 |  4.053  4.809 | < -> <
   A14     0.1    7 | -0.03682 0.000901 0.000217 0.241 +0.074 | 0.000220 0.00659 | 0.01688 0.01441 |  2.182  2.556 | < -> <
   A14     0.3    0 | -0.01527 0.000069 0.000100 1.463 +0.104 | 0.000079 0.00014 | 0.00069 0.00079 | 22.017 19.427 | < -> <
   A14     0.3    1 | -0.02766 0.000119 0.000129 1.083 +0.128 | 0.000108 0.00019 | 0.00102 0.00105 | 27.163 26.391 | < -> <
   A14     0.3    2 | -0.03935 0.000158 0.000142 0.895 +0.249 | 0.000104 0.00028 | 0.00132 0.00127 | 29.724 31.004 | < -> <
   A14     0.3    3 | -0.04801 0.000251 0.000200 0.795 +0.254 | 0.000126 0.00029 | 0.00170 0.00152 | 28.255 31.583 | < -> <
   A14     0.3    4 | -0.05294 0.000337 0.000205 0.608 -0.081 | 0.000134 0.00053 | 0.00252 0.00205 | 21.006 25.837 | < -> <
   A14     0.3    5 | -0.05460 0.000426 0.000183 0.429 -0.133 | 0.000164 0.00144 | 0.00471 0.00387 | 11.590 14.121 | < -> <
   A14     0.3    6 | -0.05285 0.000642 0.000195 0.303 -0.204 | 0.000135 0.00143 | 0.00549 0.00381 |  9.628 13.863 | < -> <
   A14     0.3    7 | -0.04959 0.000896 0.000183 0.204 -0.032 | 0.000198 0.00258 | 0.00883 0.00624 |  5.617  7.953 | < -> <
   A14cap  0.0    0 | -0.02316 0.000069 0.000105 1.523 +0.252 | 0.000100 0.00011 | 0.00070 0.00079 | 33.082 29.185 | < -> <
   A14cap  0.0    1 | -0.02626 0.000103 0.000115 1.116 +0.484 | 0.000111 0.00029 | 0.00119 0.00122 | 22.117 21.511 | < -> <
   A14cap  0.0    2 | -0.02820 0.000131 0.000148 1.127 +0.425 | 0.000180 0.00038 | 0.00166 0.00170 | 17.001 16.590 | < -> <
   A14cap  0.0    3 | -0.02903 0.000146 0.000200 1.375 +0.662 | 0.000157 0.00114 | 0.00313 0.00329 |  9.273  8.820 | < -> <
   A14cap  0.0    4 | -0.02991 0.000185 0.000216 1.166 +0.652 | 0.000210 0.00232 | 0.00576 0.00585 |  5.190  5.115 | < -> <
   A14cap  0.0    5 | -0.03017 0.000233 0.000229 0.981 +0.779 | 0.000273 0.00431 | 0.01006 0.01005 |  3.000  3.004 | < -> <
   A14cap  0.0    6 | -0.02992 0.000277 0.000267 0.966 +0.795 | 0.000309 0.00792 | 0.01749 0.01746 |  1.711  1.713 | < -> <
   A14cap  0.0    7 | -0.02946 0.000360 0.000357 0.992 +0.902 | 0.000265 0.01364 | 0.02907 0.02906 |  1.013  1.014 | < -> <
   A14cap  0.1    0 | -0.00658 0.000036 0.000075 2.086 -0.112 | 0.000066 0.00009 | 0.00049 0.00059 | 13.547 11.250 | < -> <
   A14cap  0.1    1 | -0.00884 0.000048 0.000102 2.141 +0.088 | 0.000075 0.00006 | 0.00048 0.00063 | 18.425 14.026 | < -> <
   A14cap  0.1    2 | -0.01138 0.000067 0.000127 1.895 -0.109 | 0.000116 0.00007 | 0.00068 0.00083 | 16.726 13.658 | < -> <
   A14cap  0.1    3 | -0.01368 0.000076 0.000119 1.565 -0.130 | 0.000099 0.00011 | 0.00072 0.00084 | 18.960 16.249 | < -> <
   A14cap  0.1    4 | -0.01524 0.000103 0.000139 1.349 +0.199 | 0.000134 0.00002 | 0.00073 0.00082 | 21.017 18.566 | < -> <
   A14cap  0.1    5 | -0.01661 0.000097 0.000125 1.297 +0.058 | 0.000149 0.00036 | 0.00143 0.00150 | 11.623 11.091 | < -> <
   A14cap  0.1    6 | -0.01653 0.000114 0.000159 1.395 +0.214 | 0.000144 0.00011 | 0.00095 0.00108 | 17.332 15.349 | < -> <
   A14cap  0.1    7 | -0.01679 0.000121 0.000149 1.226 +0.396 | 0.000141 0.00054 | 0.00183 0.00191 |  9.168  8.803 | < -> <
   A14cap  0.3    0 | -0.00182 0.000021 0.000044 2.051 -0.108 | 0.000047 0.00000 | 0.00021 0.00027 |  8.476  6.868 | < -> <
   A14cap  0.3    1 | -0.00347 0.000027 0.000064 2.409 -0.054 | 0.000060 0.00004 | 0.00034 0.00043 | 10.102  8.015 | < -> <
   A14cap  0.3    2 | -0.00511 0.000033 0.000073 2.218 +0.001 | 0.000068 0.00012 | 0.00054 0.00064 |  9.431  7.995 | < -> <
   A14cap  0.3    3 | -0.00698 0.000041 0.000082 2.023 -0.376 | 0.000075 0.00000 | 0.00035 0.00045 | 20.213 15.562 | < -> <
   A14cap  0.3    4 | -0.00858 0.000058 0.000093 1.600 -0.163 | 0.000088 0.00004 | 0.00051 0.00060 | 16.933 14.384 | < -> <
   A14cap  0.3    5 | -0.01025 0.000062 0.000108 1.753 -0.055 | 0.000099 0.00012 | 0.00072 0.00083 | 14.337 12.290 | < -> <
   A14cap  0.3    6 | -0.01133 0.000068 0.000110 1.611 -0.134 | 0.000098 0.00011 | 0.00071 0.00082 | 16.051 13.864 | < -> <
   A14cap  0.3    7 | -0.01224 0.000095 0.000110 1.155 +0.051 | 0.000121 0.00015 | 0.00092 0.00096 | 13.303 12.776 | < -> <
   A19     0.0    0 | -0.04489 0.000113 0.000113 1.000 +0.337 | 0.000125 0.00048 | 0.00163 0.00163 | 27.457 27.458 | < -> <
   A19     0.0    1 | -0.05483 0.000222 0.000199 0.895 +0.805 | 0.000182 0.00179 | 0.00473 0.00466 | 11.597 11.772 | < -> <
   A19     0.0    2 | -0.05900 0.000279 0.000259 0.931 +0.747 | 0.000249 0.00575 | 0.01299 0.01293 |  4.543  4.562 | < -> <
   A19     0.0    3 | -0.05848 0.000403 0.000302 0.750 +0.784 | 0.000322 0.01444 | 0.03094 0.03064 |  1.890  1.908 | < -> <
   A19     0.0    4 | -0.05587 0.000419 0.000363 0.867 +0.880 | 0.000359 0.03555 | 0.07332 0.07315 |  0.762  0.764 | undecided -> undecided
   A19     0.0    5 | -0.05454 0.000664 0.000453 0.681 +0.649 | 0.000470 0.08118 | 0.16562 0.16497 |  0.329  0.331 | undecided -> undecided
   A19     0.1    0 | -0.02875 0.000091 0.000101 1.111 +0.072 | 0.000114 0.00044 | 0.00146 0.00149 | 19.685 19.340 | < -> <
   A19     0.1    1 | -0.04105 0.000157 0.000109 0.694 -0.044 | 0.000127 0.00043 | 0.00168 0.00154 | 24.483 26.682 | < -> <
   A19     0.1    2 | -0.04771 0.000304 0.000150 0.493 +0.234 | 0.000160 0.00147 | 0.00431 0.00381 | 11.068 12.510 | < -> <
   A19     0.1    3 | -0.04807 0.000556 0.000212 0.381 +0.125 | 0.000183 0.00267 | 0.00769 0.00647 |  6.253  7.434 | < -> <
   A19     0.1    4 | -0.04529 0.000950 0.000221 0.232 +0.272 | 0.000232 0.00543 | 0.01477 0.01214 |  3.066  3.731 | < -> <
   A19     0.1    5 | -0.04168 0.001297 0.000272 0.210 +0.396 | 0.000287 0.01174 | 0.02880 0.02507 |  1.447  1.662 | < -> <
   A19     0.3    0 | -0.02643 0.000107 0.000100 0.932 -0.019 | 0.000104 0.00014 | 0.00087 0.00085 | 30.381 31.113 | < -> <
   A19     0.3    1 | -0.04272 0.000179 0.000157 0.879 -0.022 | 0.000124 0.00018 | 0.00124 0.00117 | 34.442 36.500 | < -> <
   A19     0.3    2 | -0.05267 0.000296 0.000145 0.490 -0.072 | 0.000158 0.00058 | 0.00249 0.00201 | 21.122 26.203 | < -> <
   A19     0.3    3 | -0.05547 0.000663 0.000177 0.267 +0.057 | 0.000151 0.00094 | 0.00460 0.00281 | 12.056 19.719 | < -> <
   A19     0.3    4 | -0.05409 0.001124 0.000179 0.159 +0.070 | 0.000177 0.00212 | 0.00880 0.00525 |  6.147 10.294 | < -> <
   A19     0.3    5 | -0.04999 0.001658 0.000215 0.130 +0.320 | 0.000199 0.00425 | 0.01518 0.00967 |  3.294  5.171 | < -> <
   A19cap  0.0    0 | -0.03584 0.000112 0.000105 0.936 +0.627 | 0.000157 0.00045 | 0.00168 0.00166 | 21.389 21.600 | < -> <
   A19cap  0.0    1 | -0.04227 0.000132 0.000135 1.027 +0.686 | 0.000158 0.00108 | 0.00299 0.00300 | 14.154 14.111 | < -> <
   A19cap  0.0    2 | -0.04510 0.000212 0.000230 1.088 +0.794 | 0.000246 0.00215 | 0.00560 0.00565 |  8.060  7.989 | < -> <
   A19cap  0.0    3 | -0.04740 0.000246 0.000242 0.984 +0.889 | 0.000275 0.00530 | 0.01208 0.01207 |  3.925  3.928 | < -> <
   A19cap  0.0    4 | -0.04791 0.000317 0.000331 1.046 +0.913 | 0.000338 0.01140 | 0.02464 0.02468 |  1.944  1.941 | < -> <
   A19cap  0.0    5 | -0.04796 0.000393 0.000404 1.028 +0.954 | 0.000357 0.02484 | 0.05180 0.05183 |  0.926  0.925 | undecided -> undecided
   A19cap  0.1    0 | -0.01106 0.000055 0.000093 1.696 +0.091 | 0.000085 0.00005 | 0.00051 0.00061 | 21.774 18.211 | < -> <
   A19cap  0.1    1 | -0.01526 0.000066 0.000113 1.715 +0.267 | 0.000105 0.00022 | 0.00093 0.00105 | 16.454 14.552 | < -> <
   A19cap  0.1    2 | -0.01857 0.000108 0.000132 1.224 +0.177 | 0.000131 0.00010 | 0.00087 0.00093 | 21.412 19.922 | < -> <
   A19cap  0.1    3 | -0.02035 0.000095 0.000123 1.286 +0.029 | 0.000140 0.00030 | 0.00128 0.00135 | 15.859 15.073 | < -> <
   A19cap  0.1    4 | -0.02096 0.000123 0.000133 1.083 +0.296 | 0.000141 0.00036 | 0.00146 0.00149 | 14.324 14.062 | < -> <
   A19cap  0.1    5 | -0.02083 0.000143 0.000173 1.209 +0.265 | 0.000199 0.00087 | 0.00272 0.00279 |  7.659  7.456 | < -> <
   A19cap  0.3    0 | -0.00369 0.000029 0.000063 2.175 -0.298 | 0.000059 0.00014 | 0.00054 0.00062 |  6.902  5.993 | < -> <
   A19cap  0.3    1 | -0.00729 0.000031 0.000072 2.348 -0.137 | 0.000079 0.00008 | 0.00049 0.00058 | 14.823 12.555 | < -> <
   A19cap  0.3    2 | -0.01029 0.000054 0.000097 1.805 -0.139 | 0.000085 0.00000 | 0.00041 0.00053 | 24.942 19.533 | < -> <
   A19cap  0.3    3 | -0.01284 0.000059 0.000108 1.832 -0.054 | 0.000105 0.00009 | 0.00066 0.00078 | 19.432 16.442 | < -> <
   A19cap  0.3    4 | -0.01463 0.000069 0.000125 1.801 -0.066 | 0.000114 0.00000 | 0.00054 0.00068 | 27.305 21.560 | < -> <
   A19cap  0.3    5 | -0.01610 0.000098 0.000126 1.285 -0.003 | 0.000128 0.00013 | 0.00091 0.00098 | 17.709 16.391 | < -> <
   against I_G(slope), '<' / '>' / 'undecided': before 79 / 0 / 5, after 79 / 0 / 5
   against I_G(pc) (the same half-width as before, so unchanged): 49 / 14 / 21
   sed_slope / sed_pc: smallest 0.130, median 1.037, largest 2.409; larger in 44 of 84
   slope signs that change: none

5. uvcheck, 42 triples at rho = 0.01 r0 (the uncapped production triples)
   config  r_c   y0 |  D_slope   sed_pc    sed_sl  ratio  corr  |  se_nm    allow  |  hw_old   hw_new  | |D|/hw old  new | slope sign old -> new
   A14     0.0    0 | -0.03050 0.000077 0.000105 1.362 +0.286 | 0.000137 0.00032 | 0.00126 0.00132 | 24.177 23.057 | < -> <
   A14     0.0    1 | -0.03768 0.000106 0.000137 1.293 +0.306 | 0.000155 0.00062 | 0.00198 0.00206 | 19.018 18.315 | < -> <
   A14     0.0    2 | -0.04184 0.000171 0.000135 0.790 +0.353 | 0.000172 0.00117 | 0.00331 0.00322 | 12.628 13.001 | < -> <
   A14     0.0    3 | -0.04408 0.000275 0.000189 0.689 +0.705 | 0.000218 0.00332 | 0.00803 0.00778 |  5.488  5.663 | < -> <
   A14     0.0    4 | -0.04365 0.000336 0.000252 0.751 +0.653 | 0.000215 0.00616 | 0.01391 0.01364 |  3.138  3.200 | < -> <
   A14     0.0    5 | -0.04236 0.000467 0.000331 0.708 +0.663 | 0.000315 0.01224 | 0.02673 0.02630 |  1.585  1.611 | < -> <
   A14     0.0    6 | -0.04160 0.000586 0.000379 0.647 +0.480 | 0.000330 0.02407 | 0.05083 0.05015 |  0.819  0.830 | undecided -> undecided
   A14     0.0    7 | -0.04079 0.000771 0.000401 0.519 +0.530 | 0.000383 0.04568 | 0.09481 0.09358 |  0.430  0.436 | undecided -> undecided
   A14     0.1    0 | -0.01752 0.000070 0.000089 1.274 +0.056 | 0.000086 0.00000 | 0.00045 0.00050 | 39.326 35.222 | < -> <
   A14     0.1    1 | -0.02777 0.000099 0.000139 1.398 +0.208 | 0.000108 0.00024 | 0.00107 0.00119 | 25.909 23.367 | < -> <
   A14     0.1    2 | -0.03668 0.000141 0.000119 0.848 +0.022 | 0.000134 0.00022 | 0.00121 0.00115 | 30.244 31.805 | < -> <
   A14     0.1    3 | -0.04244 0.000190 0.000142 0.747 +0.137 | 0.000152 0.00045 | 0.00188 0.00173 | 22.636 24.474 | < -> <
   A14     0.1    4 | -0.04419 0.000270 0.000194 0.719 -0.236 | 0.000171 0.00101 | 0.00330 0.00305 | 13.408 14.481 | < -> <
   A14     0.1    5 | -0.04346 0.000466 0.000185 0.396 +0.216 | 0.000212 0.00220 | 0.00645 0.00553 |  6.738  7.861 | < -> <
   A14     0.1    6 | -0.04029 0.000665 0.000233 0.351 +0.166 | 0.000190 0.00359 | 0.00994 0.00838 |  4.053  4.809 | < -> <
   A14     0.1    7 | -0.03682 0.000901 0.000217 0.241 +0.074 | 0.000220 0.00659 | 0.01688 0.01441 |  2.182  2.556 | < -> <
   A14     0.3    0 | -0.01527 0.000069 0.000100 1.463 +0.104 | 0.000079 0.00014 | 0.00069 0.00079 | 22.017 19.427 | < -> <
   A14     0.3    1 | -0.02766 0.000119 0.000129 1.083 +0.128 | 0.000108 0.00019 | 0.00102 0.00105 | 27.163 26.391 | < -> <
   A14     0.3    2 | -0.03935 0.000158 0.000142 0.895 +0.249 | 0.000104 0.00028 | 0.00132 0.00127 | 29.724 31.004 | < -> <
   A14     0.3    3 | -0.04801 0.000251 0.000200 0.795 +0.254 | 0.000126 0.00029 | 0.00170 0.00152 | 28.255 31.583 | < -> <
   A14     0.3    4 | -0.05294 0.000337 0.000205 0.608 -0.081 | 0.000134 0.00053 | 0.00252 0.00205 | 21.006 25.837 | < -> <
   A14     0.3    5 | -0.05460 0.000426 0.000183 0.429 -0.133 | 0.000164 0.00144 | 0.00471 0.00387 | 11.590 14.121 | < -> <
   A14     0.3    6 | -0.05285 0.000642 0.000195 0.303 -0.204 | 0.000135 0.00143 | 0.00549 0.00381 |  9.628 13.863 | < -> <
   A14     0.3    7 | -0.04959 0.000896 0.000183 0.204 -0.032 | 0.000198 0.00258 | 0.00883 0.00624 |  5.617  7.953 | < -> <
   A19     0.0    0 | -0.04489 0.000113 0.000113 1.000 +0.337 | 0.000125 0.00048 | 0.00163 0.00163 | 27.457 27.458 | < -> <
   A19     0.0    1 | -0.05483 0.000222 0.000199 0.895 +0.805 | 0.000182 0.00179 | 0.00473 0.00466 | 11.597 11.772 | < -> <
   A19     0.0    2 | -0.05900 0.000279 0.000259 0.931 +0.747 | 0.000249 0.00575 | 0.01299 0.01293 |  4.543  4.562 | < -> <
   A19     0.0    3 | -0.05848 0.000403 0.000302 0.750 +0.784 | 0.000322 0.01444 | 0.03094 0.03064 |  1.890  1.908 | < -> <
   A19     0.0    4 | -0.05587 0.000419 0.000363 0.867 +0.880 | 0.000359 0.03555 | 0.07332 0.07315 |  0.762  0.764 | undecided -> undecided
   A19     0.0    5 | -0.05454 0.000664 0.000453 0.681 +0.649 | 0.000470 0.08118 | 0.16562 0.16497 |  0.329  0.331 | undecided -> undecided
   A19     0.1    0 | -0.02875 0.000091 0.000101 1.111 +0.072 | 0.000114 0.00044 | 0.00146 0.00149 | 19.685 19.340 | < -> <
   A19     0.1    1 | -0.04105 0.000157 0.000109 0.694 -0.044 | 0.000127 0.00043 | 0.00168 0.00154 | 24.483 26.682 | < -> <
   A19     0.1    2 | -0.04771 0.000304 0.000150 0.493 +0.234 | 0.000160 0.00147 | 0.00431 0.00381 | 11.068 12.510 | < -> <
   A19     0.1    3 | -0.04807 0.000556 0.000212 0.381 +0.125 | 0.000183 0.00267 | 0.00769 0.00647 |  6.253  7.434 | < -> <
   A19     0.1    4 | -0.04529 0.000950 0.000221 0.232 +0.272 | 0.000232 0.00543 | 0.01477 0.01214 |  3.066  3.731 | < -> <
   A19     0.1    5 | -0.04168 0.001297 0.000272 0.210 +0.396 | 0.000287 0.01174 | 0.02880 0.02507 |  1.447  1.662 | < -> <
   A19     0.3    0 | -0.02643 0.000107 0.000100 0.932 -0.019 | 0.000104 0.00014 | 0.00087 0.00085 | 30.381 31.113 | < -> <
   A19     0.3    1 | -0.04272 0.000179 0.000157 0.879 -0.022 | 0.000124 0.00018 | 0.00124 0.00117 | 34.442 36.500 | < -> <
   A19     0.3    2 | -0.05267 0.000296 0.000145 0.490 -0.072 | 0.000158 0.00058 | 0.00249 0.00201 | 21.122 26.203 | < -> <
   A19     0.3    3 | -0.05547 0.000663 0.000177 0.267 +0.057 | 0.000151 0.00094 | 0.00460 0.00281 | 12.056 19.719 | < -> <
   A19     0.3    4 | -0.05409 0.001124 0.000179 0.159 +0.070 | 0.000177 0.00212 | 0.00880 0.00525 |  6.147 10.294 | < -> <
   A19     0.3    5 | -0.04999 0.001658 0.000215 0.130 +0.320 | 0.000199 0.00425 | 0.01518 0.00967 |  3.294  5.171 | < -> <
   against I_G(slope), '<' / '>' / 'undecided': before 38 / 0 / 4, after 38 / 0 / 4
   against I_G(pc) (the same half-width as before, so unchanged): 18 / 14 / 10
   sed_slope / sed_pc: smallest 0.130, median 0.713, largest 1.463; larger in 7 of 42
   slope signs that change: none

6. uvcheck, 42 triples at rho = 0.001 r0
   config  r_c   y0 |  D_slope   sed_pc    sed_sl  ratio  corr  |  se_nm    allow  |  hw_old   hw_new  | |D|/hw old  new | slope sign old -> new
   U14     0.01   0 | -0.02978 0.000083 0.000097 1.161 +0.084 | 0.000112 0.00040 | 0.00136 0.00139 | 21.930 21.401 | < -> <
   U14     0.01   1 | -0.03626 0.000123 0.000150 1.215 +0.550 | 0.000166 0.00039 | 0.00161 0.00168 | 22.497 21.590 | < -> <
   U14     0.01   2 | -0.04032 0.000212 0.000174 0.820 +0.568 | 0.000181 0.00152 | 0.00415 0.00404 |  9.725  9.993 | < -> <
   U14     0.01   3 | -0.04151 0.000256 0.000205 0.799 +0.638 | 0.000214 0.00328 | 0.00790 0.00775 |  5.257  5.359 | < -> <
   U14     0.01   4 | -0.04126 0.000357 0.000239 0.668 +0.524 | 0.000278 0.00698 | 0.01578 0.01543 |  2.615  2.673 | < -> <
   U14     0.01   5 | -0.03884 0.000433 0.000325 0.750 +0.636 | 0.000338 0.01291 | 0.02803 0.02770 |  1.386  1.402 | < -> <
   U14     0.01   6 | -0.03715 0.000483 0.000373 0.771 +0.515 | 0.000368 0.02538 | 0.05320 0.05286 |  0.698  0.703 | undecided -> undecided
   U14     0.01   7 | -0.03582 0.000657 0.000356 0.543 +0.525 | 0.000376 0.04921 | 0.10144 0.10049 |  0.353  0.356 | undecided -> undecided
   U14     0.1    0 | -0.01764 0.000067 0.000096 1.435 +0.162 | 0.000097 0.00015 | 0.00077 0.00084 | 23.039 20.986 | < -> <
   U14     0.1    1 | -0.02745 0.000119 0.000129 1.085 +0.188 | 0.000110 0.00005 | 0.00075 0.00078 | 36.565 35.139 | < -> <
   U14     0.1    2 | -0.03660 0.000131 0.000143 1.085 +0.173 | 0.000150 0.00022 | 0.00124 0.00127 | 29.589 28.885 | < -> <
   U14     0.1    3 | -0.04208 0.000201 0.000173 0.861 +0.146 | 0.000155 0.00047 | 0.00196 0.00187 | 21.512 22.502 | < -> <
   U14     0.1    4 | -0.04435 0.000298 0.000168 0.562 +0.099 | 0.000131 0.00158 | 0.00446 0.00400 |  9.952 11.074 | < -> <
   U14     0.1    5 | -0.04309 0.000349 0.000155 0.444 +0.419 | 0.000209 0.00188 | 0.00539 0.00481 |  7.989  8.962 | < -> <
   U14     0.1    6 | -0.04035 0.000452 0.000218 0.483 +0.166 | 0.000182 0.00385 | 0.00964 0.00883 |  4.185  4.570 | < -> <
   U14     0.1    7 | -0.03643 0.000699 0.000200 0.286 +0.305 | 0.000233 0.00635 | 0.01564 0.01392 |  2.329  2.617 | < -> <
   U14     0.3    0 | -0.01517 0.000073 0.000098 1.355 +0.014 | 0.000083 0.00017 | 0.00078 0.00086 | 19.368 17.702 | < -> <
   U14     0.3    1 | -0.02730 0.000117 0.000121 1.040 +0.264 | 0.000094 0.00008 | 0.00076 0.00077 | 35.960 35.277 | < -> <
   U14     0.3    2 | -0.03904 0.000155 0.000149 0.962 +0.320 | 0.000114 0.00008 | 0.00093 0.00091 | 42.077 42.953 | < -> <
   U14     0.3    3 | -0.04764 0.000214 0.000194 0.910 +0.256 | 0.000139 0.00000 | 0.00103 0.00097 | 46.272 49.317 | < -> <
   U14     0.3    4 | -0.05265 0.000299 0.000195 0.650 +0.041 | 0.000130 0.00041 | 0.00212 0.00175 | 24.879 30.135 | < -> <
   U14     0.3    5 | -0.05404 0.000386 0.000164 0.426 +0.136 | 0.000170 0.00067 | 0.00302 0.00228 | 17.876 23.667 | < -> <
   U14     0.3    6 | -0.05237 0.000459 0.000237 0.516 +0.162 | 0.000169 0.00131 | 0.00457 0.00378 | 11.452 13.854 | < -> <
   U14     0.3    7 | -0.04958 0.000648 0.000187 0.289 -0.003 | 0.000219 0.00246 | 0.00765 0.00607 |  6.481  8.172 | < -> <
   U19     0.01   0 | -0.04364 0.000123 0.000131 1.065 +0.638 | 0.000151 0.00057 | 0.00191 0.00193 | 22.853 22.610 | < -> <
   U19     0.01   1 | -0.05273 0.000204 0.000177 0.866 +0.713 | 0.000164 0.00228 | 0.00560 0.00551 |  9.422  9.563 | < -> <
   U19     0.01   2 | -0.05548 0.000277 0.000233 0.841 +0.751 | 0.000264 0.00582 | 0.01316 0.01304 |  4.216  4.255 | < -> <
   U19     0.01   3 | -0.05425 0.000354 0.000289 0.816 +0.768 | 0.000312 0.01524 | 0.03237 0.03218 |  1.676  1.686 | < -> <
   U19     0.01   4 | -0.05079 0.000385 0.000368 0.955 +0.817 | 0.000398 0.03788 | 0.07797 0.07793 |  0.651  0.652 | undecided -> undecided
   U19     0.01   5 | -0.04699 0.000484 0.000476 0.984 +0.993 | 0.000543 0.08604 | 0.17499 0.17497 |  0.269  0.269 | undecided -> undecided
   U19     0.1    0 | -0.02836 0.000096 0.000109 1.137 +0.116 | 0.000125 0.00008 | 0.00078 0.00082 | 36.220 34.752 | < -> <
   U19     0.1    1 | -0.04131 0.000191 0.000108 0.564 +0.342 | 0.000137 0.00072 | 0.00238 0.00213 | 17.376 19.356 | < -> <
   U19     0.1    2 | -0.04716 0.000281 0.000142 0.507 +0.161 | 0.000180 0.00125 | 0.00384 0.00342 | 12.282 13.770 | < -> <
   U19     0.1    3 | -0.04770 0.000403 0.000168 0.417 +0.219 | 0.000205 0.00238 | 0.00657 0.00582 |  7.264  8.197 | < -> <
   U19     0.1    4 | -0.04447 0.000644 0.000188 0.293 +0.258 | 0.000196 0.00516 | 0.01302 0.01141 |  3.416  3.896 | < -> <
   U19     0.1    5 | -0.04088 0.000930 0.000257 0.276 +0.389 | 0.000287 0.01130 | 0.02649 0.02414 |  1.543  1.694 | < -> <
   U19     0.3    0 | -0.02655 0.000100 0.000105 1.052 -0.011 | 0.000098 0.00007 | 0.00070 0.00071 | 38.095 37.297 | < -> <
   U19     0.3    1 | -0.04296 0.000216 0.000115 0.533 +0.079 | 0.000107 0.00050 | 0.00197 0.00164 | 21.772 26.231 | < -> <
   U19     0.3    2 | -0.05249 0.000295 0.000162 0.551 +0.102 | 0.000124 0.00058 | 0.00243 0.00197 | 21.569 26.620 | < -> <
   U19     0.3    3 | -0.05563 0.000423 0.000164 0.389 -0.088 | 0.000151 0.00079 | 0.00337 0.00247 | 16.507 22.554 | < -> <
   U19     0.3    4 | -0.05401 0.000741 0.000175 0.236 +0.055 | 0.000197 0.00214 | 0.00734 0.00533 |  7.356 10.134 | < -> <
   U19     0.3    5 | -0.04993 0.001015 0.000216 0.213 +0.131 | 0.000215 0.00427 | 0.01269 0.00976 |  3.935  5.116 | < -> <
   against I_G(slope), '<' / '>' / 'undecided': before 38 / 0 / 4, after 38 / 0 / 4
   against I_G(pc) (the same half-width as before, so unchanged): 19 / 14 / 9
   sed_slope / sed_pc: smallest 0.213, median 0.761, largest 1.435; larger in 10 of 42
   slope signs that change: none

7. Representative triple (abar 0.19099, windows [0,1],[1,2],[2,3], no cap), 1e7 events, 64 blocks:
   rho = 0.01, all splittings: sed_pc 0.00011255, sed_slope 0.00011253
   rho = 0.001, r_c = 0.01:    sed_pc 0.00012288, sed_slope 0.00013085

8. Twin comparison, I_corr + 2 unc below the summed I of Eq. (nm) at k = 1 (not printed in the draft):
   with unc from SE(I - I_G(pc)) 79 of 84; with unc from SE(I) alone 79 of 84; changes: none

9. Dependence of the slope decisions on the standard error
   production_84: D_slope > 0 in 0 of 84; undecided 5, of which 2 allowance >= |D_slope| in 5; smallest factor on sed_slope that would make a '<' undecided 1.33 (A14cap r_c=0.0 y0=7)
   uv_rho0.001_42: D_slope > 0 in 0 of 42; undecided 4, of which 2 allowance >= |D_slope| in 4; smallest factor on sed_slope that would make a '<' undecided 9.96 (U14 r_c=0.01 y0=5)

written slope_se.json


==> anc/calc_SHORT/item13/slope_se/logs/uv.log <==
U14 cut index 1 (r_c 0.01): N = 10000000, 10 unit windows
  U14|1|0: 0.2 s
  U14|1|1: 0.2 s
  U14|1|2: 0.3 s
  U14|1|3: 0.3 s
  U14|1|4: 0.4 s
  U14|1|5: 0.5 s
  U14|1|6: 0.6 s
  U14|1|7: 0.7 s
U14 cut index 2 (r_c 0.1): N = 10000000, 10 unit windows
  U14|2|0: 0.2 s
  U14|2|1: 0.2 s
  U14|2|2: 0.2 s
  U14|2|3: 0.2 s
  U14|2|4: 0.2 s
  U14|2|5: 0.3 s
  U14|2|6: 0.3 s
  U14|2|7: 0.3 s
U14 cut index 3 (r_c 0.3): N = 10000000, 10 unit windows
  U14|3|0: 0.2 s
  U14|3|1: 0.2 s
  U14|3|2: 0.2 s
  U14|3|3: 0.2 s
  U14|3|4: 0.2 s
  U14|3|5: 0.2 s
  U14|3|6: 0.2 s
  U14|3|7: 0.2 s
U19 cut index 1 (r_c 0.01): N = 10000000, 8 unit windows
  U19|1|0: 0.2 s
  U19|1|1: 0.3 s
  U19|1|2: 0.4 s
  U19|1|3: 0.5 s
  U19|1|4: 0.7 s
  U19|1|5: 0.8 s
U19 cut index 2 (r_c 0.1): N = 10000000, 8 unit windows
  U19|2|0: 0.2 s
  U19|2|1: 0.2 s
  U19|2|2: 0.2 s
  U19|2|3: 0.3 s
  U19|2|4: 0.3 s
  U19|2|5: 0.4 s
U19 cut index 3 (r_c 0.3): N = 10000000, 8 unit windows
  U19|3|0: 0.2 s
  U19|3|1: 0.2 s
  U19|3|2: 0.2 s
  U19|3|3: 0.2 s
  U19|3|4: 0.2 s
  U19|3|5: 0.3 s
uv done, 12 s


==> anc/calc_SHORT/item13/slope_se/prod_blocks.json <==
{
"A14|0|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.0409374978665582,
0.04104553157297097,
0.040607578173630365,
0.04094215349817176,
0.041805038722255716,
0.039569147827897666,
0.03980481313689932,
0.041019631792109656,
0.040002894690590374,
0.04069663529118639,
0.04108566666793756,
0.040329122262144246,
0.040033120158812,
0.039171219668157065,
0.042731147926247104,
0.03948403415135715,
0.04065272351288218,
0.040754975055461884,
0.041169937390802325,
0.040549744433961976,
0.0407357106037356,
0.04147981293851455,
0.04188293206040328,
0.03985669291778127,
0.03949532104539344,
0.039680676283174954,
0.04005157485098998,
0.040715629121574004,
0.04130242451018962,
0.04147317313015897,
0.03886901639541929,
0.04089530866451607,
0.03988941925133194,
0.040962694364984564,
0.04123030752196044,
0.04067603881441517,
0.03951622214938677,
0.0403388958412263,
0.04023988776584453,
0.03937045605660483,
0.040975342729404396,
0.04037190530172996,
0.039428068621732315,
0.04053360363478742,
0.041735258505502415,
0.040622544701020225,
0.0402241575480895,
0.04021563660438776,
0.03994765764460162,
0.040424433468223775,
0.03945130533455288,
0.03975814904207642,
0.04005185020795121,
0.0409177409943684,
0.04163722134901171,
0.03930734227185351,
0.04070005328109172,
0.04161584659459461,
0.041875752394107124,
0.039827766339326054,
0.04067737897404644,
0.040211529685826974,
0.04084640886066371,
0.04179634756945649
],
"IG_pc": [
0.03303623524445527,
0.032215226269717505,
0.031837320602431156,
0.03375382915669117,
0.03400853384722961,
0.03179899906736565,
0.03225643974433775,
0.03364731224327621,
0.03238305359195637,
0.032403621667795174,
0.03323838673367466,
0.032674436379450944,
0.031795684890638574,
0.03158374583412587,
0.03444259268604325,
0.0319414306214008,
0.031326599494861794,
0.03284579442630536,
0.033223210789955174,
0.033433700827235846,
0.033756972502367644,
0.03332907895439449,
0.034318465368343785,
0.032488363724192164,
0.032073565512890485,
0.03236723978274726,
0.03162923639773136,
0.03279181229238716,
0.03357161437249378,
0.03299199373520351,
0.032312919846628825,
0.033527055713510404,
0.032690927986515725,
0.031730167484219376,
0.03269035787989705,
0.03336500925064244,
0.03204373809178161,
0.0334071410487939,
0.033135949533876365,
0.032896066218808154,
0.03376654424082848,
0.03225974361643959,
0.03142451362247263,
0.03275874736447257,
0.03313882538471144,
0.033871468089310484,
0.032270428773074664,
0.03195852095622172,
0.03312583188664719,
0.03297487789547754,
0.03253772747796113,
0.03150185544132997,
0.032653620358113394,
0.032839393899312876,
0.03306852764490041,
0.031001819078756026,
0.032244838636931644,
0.03369432657394193,
0.03348382774858838,
0.03165985017755545,
0.03237102970488633,
0.03282092859882102,
0.03250524047383007,
0.034039410947770875
],
"IG_slope": [
0.06386852373196514,
0.06438643142673608,
0.06458241575627674,
0.06497583822940611,
0.06421542487030038,
0.06494954337423339,
0.06438122886351434,
0.06395008181157465,
0.06385807660627825,
0.06446823939411217,
0.06423598894614457,
0.06419383969638283,
0.06473257176195166,
0.06427045889443585,
0.06429136045637615,
0.06420431630407733,
0.06437455258029526,
0.06464047716090247,
0.06453390700800131,
0.06442564105250705,
0.06360902485461312,
0.06474433214573982,
0.06442516851913031,
0.06473881241402246,
0.0643841655860782,
0.06441252821817027,
0.06488204776422164,
0.06403068088628032,
0.06460126261517646,
0.06427210853379778,
0.06418193435972551,
0.06429878491491368,
0.06422207504041627,
0.0645565205212488,
0.06469289966128328,
0.06440597224812415,
0.06418627740160952,
0.06453818511290339,
0.0650955820147747,
0.06425375259971156,
0.06432846772949853,
0.0640863121654013,
0.06405580597664112,
0.06459814509484714,
0.06469297408676933,
0.06347137902889766,
0.06433808669197201,
0.06398915513057402,
0.06364909031605741,
0.06478103523275483,
0.06420651825148671,
0.06450172280315868,
0.06443612877593993,
0.0643076709127125,
0.06410411671319004,
0.06367872090482872,
0.06404871836575508,
0.06456178964511487,
0.06421356984768353,
0.06482180729183842,
0.06471544969334043,
0.06466883316777242,
0.06505548933175227,
0.06441958343760654
]
},
"A14|0|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.06676779572164016,
0.06517390074545659,
0.06455251995059985,
0.06779539251767908,
0.06575588535680943,
0.06478418236994443,
0.06562972246709986,
0.06634221062927192,
0.06582328464280796,
0.06634376072639192,
0.06642551944962971,
0.0659747966411599,
0.06603396382254711,
0.06604818532939571,
0.06648861040905452,
0.06877676622740392,
0.0669733512114048,
0.06612609662222813,
0.06818209041795775,
0.06469379794413133,
0.06668852893283717,
0.0652777776691229,
0.06568186780958118,
0.06640189079170433,
0.06652986561011165,
0.0669263433550018,
0.0683587600870128,
0.06745632984034522,
0.06604565112409233,
0.06597704259928783,
0.06510041602084371,
0.06668362905328351,
0.06507704684496574,
0.06662650018493288,
0.06795241823948306,
0.06523789369772359,
0.0673345986068723,
0.06664627850485338,
0.0671951608282928,
0.06609099708763644,
0.06465144525522692,
0.06733773520718866,
0.06688154578619798,
0.06639167541368352,
0.0660955848184841,
0.06733757651218752,
0.06677881669582852,
0.06566044020063089,
0.06718757036220868,
0.06605437068557496,
0.06602730487629493,
0.06664298744350461,
0.06531312465776029,
0.06673009530533491,
0.06553878859065332,
0.06515780091524448,
0.06547698477600772,
0.06547668954676844,
0.06684909197190958,
0.06408505799402064,
0.06780196711142761,
0.06531425017057035,
0.0668021362749851,
0.06471627552183001
],
"IG_pc": [
0.04773840894209107,
0.046629454962547445,
0.04705306873948158,
0.048401127700874035,
0.045465880522332906,
0.04565186082161868,
0.04702603929647595,
0.047977225662904216,
0.04717802041443884,
0.04738937942374386,
0.04757106079232083,
0.048502432932609744,
0.045788847883845525,
0.04626693575296056,
0.046857348636094615,
0.04903013163820655,
0.04746023198715485,
0.04848844090613181,
0.047940792912581395,
0.04652943071707253,
0.0475391750268352,
0.045509473444697315,
0.04737136337761365,
0.04598703244134499,
0.04688702950915405,
0.04915818454896081,
0.04918868840626301,
0.048012208013247064,
0.04840826393982173,
0.047422026891458094,
0.04567891786092088,
0.04787972130201209,
0.04581991754251039,
0.047657605354151235,
0.04902035417335196,
0.04740390227691003,
0.04838494926862798,
0.04811984100812361,
0.0484976644883356,
0.04709372373310107,
0.04718790577428788,
0.04871578760955324,
0.04678547096017208,
0.048040163173773784,
0.04808965042086196,
0.047604969867048055,
0.04914152895594467,
0.04710196594051552,
0.048211915614510874,
0.04717542046405151,
0.0487104909826991,
0.04681144487438471,
0.04550537785078558,
0.04779178249023498,
0.045823574086702346,
0.045790902267987335,
0.04810913535130222,
0.04801218365725161,
0.04853902021080254,
0.04706028035593835,
0.048967326976841745,
0.0457338672936684,
0.04825331277473384,
0.04552357976036097
],
"IG_slope": [
0.08735967216337406,
0.08684227413533394,
0.08723157582941299,
0.08749981475234757,
0.08758610127996386,
0.08828415404341183,
0.0865788848302771,
0.08735589482617942,
0.08722602040153826,
0.08709735313444049,
0.08797181338812347,
0.08806435317089457,
0.08780409970135808,
0.08760838825603047,
0.08767610095980415,
0.08691637501649341,
0.08800620539742461,
0.08752778531046164,
0.08712693357519204,
0.08764907689751933,
0.08762220153999167,
0.08751293174169004,
0.08754082893548361,
0.08770905169882168,
0.08807269988935458,
0.08737787842153354,
0.08780370917601017,
0.08688672166244248,
0.08740014822571027,
0.08728431247099747,
0.08724947612302057,
0.08713019027284552,
0.08807510923068272,
0.0870023371470881,
0.08737927874595551,
0.08744655111447022,
0.08729113617575619,
0.08701131114321849,
0.08786294244592993,
0.08679458547605272,
0.08788390604681555,
0.08719727977200634,
0.08769825289558995,
0.08760671155370438,
0.08779036038543805,
0.08698950306151697,
0.08818044859845774,
0.08728533095916649,
0.086908708555276,
0.08707375233937724,
0.08764500271733015,
0.08723483685628314,
0.08706309492361886,
0.08785530851545792,
0.08748385953639133,
0.0875572981708671,
0.0874695736808277,
0.08715624332508688,
0.08760871791345784,
0.08739114921709921,
0.0875060866634064,
0.08764108717393972,
0.08777421045439539,
0.08703906372076274
]
},
"A14|0|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09660461920168295,
0.09706371024492277,
0.1003949733462477,
0.09693102042794521,
0.09832394591131788,
0.09834922134298729,
0.09656686120145075,
0.09891844935305016,
0.09747496754658158,
0.09790134771574266,
0.09961854861767527,
0.09867099072008223,
0.09804077187775562,
0.09760764076718154,
0.09733077361328313,
0.09729061683023588,
0.09790276847998136,
0.09784595716005917,
0.09856976946956131,
0.09698836860144588,
0.0977611930430804,
0.09627760849236466,
0.09689745083288237,
0.0989225143279846,
0.09566159384361228,
0.098635073740585,
0.09839877890505377,
0.0987347019312601,
0.09875435677687427,
0.09720013994432364,
0.09682250359603017,
0.09694546872798604,
0.09686428011614012,
0.09771168321836043,
0.09544469070742068,
0.09808258966426386,
0.09694308476940172,
0.09940139355046895,
0.09626792256277028,
0.0988280832342614,
0.0965951643410854,
0.09453694373430821,
0.09516511510144277,
0.09604221811278002,
0.09855160576011102,
0.0971696488542797,
0.09893699335014006,
0.0991107058896663,
0.0984532611003921,
0.09728299930232254,
0.0974797497969142,
0.09725735569808691,
0.09807493905774578,
0.09747416574187895,
0.0986139950060334,
0.09676544017499289,
0.09678040529490417,
0.09914420266455437,
0.09587052309762889,
0.09758962295977192,
0.09633989712732571,
0.09762466935903547,
0.0972452242707913,
0.09748678275458289
],
"IG_pc": [
0.05632773616251188,
0.056913614215159766,
0.05698380537477276,
0.054382968426400356,
0.05737043824547566,
0.05453514638004619,
0.05591552753857338,
0.056968611934701804,
0.0537350764064752,
0.057146400169952025,
0.05723898999189937,
0.05552678666742847,
0.055977447093439804,
0.05565158124054592,
0.056608308768808666,
0.05690871388461117,
0.05585155558963403,
0.05449496741764478,
0.05816227372548826,
0.05499553716670726,
0.05489236316743365,
0.05478374124213374,
0.05662249731808005,
0.05569311278544837,
0.053428827041243535,
0.05495182941237473,
0.0545865672123073,
0.05665805762530052,
0.05721273330938882,
0.05311426978385715,
0.05508421370760927,
0.056385180210350494,
0.05616914105415405,
0.05601546192319811,
0.05587530142486915,
0.05823252937679,
0.057408797521452365,
0.058597598742609815,
0.05551263986657851,
0.059744509756658855,
0.0563430416908248,
0.05540097518037259,
0.05583673092477703,
0.056680492899886914,
0.057092867369335144,
0.056221281632215576,
0.05540913883186726,
0.058115101165280396,
0.05868644815424599,
0.056826708915275435,
0.05603368281063834,
0.055604191771472175,
0.05467405596335739,
0.056459804306046635,
0.058160857757923345,
0.0549700649280575,
0.055768202442304585,
0.057408618918301714,
0.05541589945900976,
0.056230969375278474,
0.05390216748677,
0.05307471356025713,
0.05683595011225461,
0.05518143871091894
],
"IG_slope": [
0.10386070218465406,
0.10415195327213482,
0.10414124803485664,
0.1038825389344335,
0.10421210217743368,
0.1055646307289359,
0.10397789820098587,
0.10416897240489018,
0.10378038300036432,
0.10453357811686204,
0.10439460242968732,
0.10402594092798395,
0.10450557594440797,
0.10456444058829636,
0.10445090790221963,
0.10444381756648513,
0.1041808703948262,
0.10441785185187816,
0.10453834343577217,
0.10448032083340977,
0.1037238864721519,
0.10450292978575557,
0.1043191487227449,
0.10496181789669161,
0.10389875288349196,
0.10427165862551072,
0.10426129732385774,
0.10404915940030304,
0.10443051223011728,
0.10487482061454337,
0.10414684870443452,
0.10457249459963226,
0.10441843637331767,
0.10423566852020233,
0.1038679465131604,
0.10408585469062266,
0.10403179312579407,
0.10499990451727956,
0.10455473279164831,
0.10405372672106591,
0.10460707411751426,
0.10372711886461125,
0.10441868642007646,
0.104064314733734,
0.1041672077232591,
0.10378261610911957,
0.10431044276274713,
0.10459080967214504,
0.10363787241790008,
0.10410871484210704,
0.10414755734709824,
0.10420542286449759,
0.10452347644828408,
0.10434764145446357,
0.10463345656936558,
0.10414627015949698,
0.10385678143446575,
0.10436142288718538,
0.104018453480248,
0.10444323342206072,
0.10409720756149742,
0.10448102017234673,
0.10435912818793257,
0.10422085842055268
]
},
"A14|0|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.13968489015507224,
0.13984192795480688,
0.1391415931049611,
0.14035834861387464,
0.13931010489618068,
0.1418544797510748,
0.14100645133842882,
0.1389088733385737,
0.14169660271998552,
0.1381718969099648,
0.14264728382948455,
0.1410677545891339,
0.1421626875039781,
0.14202464240337953,
0.14121189385547162,
0.14008821804643112,
0.13958364996826944,
0.13827813173020154,
0.13895219526028235,
0.1405941576562686,
0.1397786280768223,
0.14248688193330672,
0.14152135762004114,
0.1403134336490428,
0.14078952865661698,
0.1398591969523757,
0.1438230154466975,
0.13908853766129603,
0.1424017219346574,
0.14068301083038648,
0.14160801480101348,
0.1420749631353786,
0.1393326423500465,
0.14041021711787316,
0.14030057299813947,
0.13901006068475397,
0.14263935369130465,
0.13994359937738388,
0.1416531813842159,
0.14002195590183497,
0.1419808784860752,
0.1410741804126996,
0.14149234610458628,
0.14180472829180601,
0.1403984673504155,
0.1363951077150407,
0.14185562152029796,
0.13817857036724135,
0.13908076874633934,
0.14122304909287386,
0.14063054389596452,
0.14008472118545434,
0.14245195465925065,
0.14055373197478893,
0.14054946004398872,
0.14231534237139876,
0.1386571182893679,
0.14211522168923985,
0.14227324569220734,
0.1417429987489811,
0.13855737477597074,
0.14353454773617003,
0.14077284747216545,
0.13862153559239232
],
"IG_pc": [
0.059133256556436295,
0.058122360020776975,
0.0583903419521225,
0.05918198991177865,
0.057521526375279235,
0.059038552414317005,
0.05978607377398412,
0.054784790031845054,
0.05632101429929814,
0.056743635370684775,
0.058573640256175626,
0.060727565805250565,
0.05785802427113574,
0.05881100751072979,
0.058756622129378336,
0.05817764393884723,
0.05965965082837604,
0.059267051744685016,
0.05784729377380933,
0.0589119902866429,
0.058339626722561724,
0.05672364714590119,
0.058267098253887435,
0.05500990998910844,
0.060272730307010525,
0.0565009396768482,
0.055773796838472646,
0.06068040396229071,
0.057478336170469026,
0.056850418779349085,
0.058006494097660656,
0.058519095791476135,
0.058754177089740844,
0.059292131956094125,
0.05721741116361794,
0.05713133043890194,
0.060487582543487635,
0.05937137881454352,
0.05962702232886422,
0.05872246275389879,
0.059664695616702776,
0.060073167859332866,
0.05845943028001009,
0.061408185431591024,
0.060278378155182444,
0.05854213136424865,
0.059620794996154976,
0.05864361052359792,
0.058137514854085366,
0.0598679376958015,
0.0590186731996995,
0.06020287321921829,
0.05340404969305319,
0.06008850644145859,
0.057165419196133,
0.05855000169455355,
0.05897778757268399,
0.05796732831809688,
0.058078914375278595,
0.059709322571158754,
0.05828462705436535,
0.05542044553813597,
0.059043844952432124,
0.058260389412857605
],
"IG_slope": [
0.11597370578574791,
0.11611430807096274,
0.11584251733597167,
0.11612723765660189,
0.1155553104043251,
0.11633065629159779,
0.11529656151576717,
0.11562081674606071,
0.11515802441700272,
0.11531792563525922,
0.11611059323217506,
0.11580591103597342,
0.11595240054415704,
0.11542818447816645,
0.11534366072340839,
0.11531169418436649,
0.11593521248737942,
0.11623232394550392,
0.11526745198880044,
0.11634138907376115,
0.11591378521836992,
0.11630409916710752,
0.11547435877957042,
0.11577214360895804,
0.11585127277253465,
0.11627852392047704,
0.11560717732141712,
0.1157367599575667,
0.11538972713157955,
0.11547865266684851,
0.115638070872272,
0.11502851706634559,
0.11568686604267293,
0.11565159507363079,
0.11602201405786423,
0.11570625844249387,
0.11509991176925963,
0.11546226669673292,
0.11554276077276121,
0.11545124088273816,
0.11538049154808763,
0.11595731969771214,
0.11592089964412514,
0.11600480144107025,
0.11566185501043473,
0.11573330642729168,
0.11611073263767158,
0.11551590309766134,
0.11554670885831912,
0.11585022585099661,
0.11584252238300918,
0.11565080367007892,
0.11595370595233606,
0.1155932750771092,
0.1158702483887845,
0.11514853640592942,
0.11552144928561209,
0.11594964965086121,
0.11587325341736537,
0.11547210951140868,
0.1158236744291118,
0.11563950472506684,
0.1157535038379901,
0.1155888739846145
]
},
"A14|0|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.20274529902666139,
0.20280130175031275,
0.20500277927027355,
0.2030268704584568,
0.20498908224979928,
0.20264544108255045,
0.20267066815627288,
0.19986268817958575,
0.20279890928438604,
0.20034113785565033,
0.20530751607587483,
0.20227083137412905,
0.205336105785916,
0.2060792078365239,
0.20021240570867782,
0.2005046008949236,
0.20349313609007247,
0.20341966664613942,
0.2050439894675673,
0.20334025670069877,
0.20050988958997884,
0.20434131274821077,
0.20390934342522904,
0.2068411268786381,
0.20528729854970074,
0.2008510737506981,
0.2043198225084506,
0.20265374342085707,
0.20140763540429774,
0.20520080509808913,
0.20248100930927215,
0.20199874108073423,
0.20616585275268484,
0.20777486655781452,
0.20377406015278154,
0.20398122567391397,
0.20470611627293245,
0.20015874937065803,
0.2056312576164352,
0.20447418826393715,
0.20072109689003526,
0.20387051577874615,
0.20358802322431657,
0.199238505523045,
0.20302165911911452,
0.20027736050585254,
0.20028790428466614,
0.20230589516737396,
0.20235332313251675,
0.20340455417922065,
0.20334569385365775,
0.20125092451585402,
0.20687940711867192,
0.20465424148357414,
0.20305991287721703,
0.20034233147531033,
0.20494106138007773,
0.20324693313029485,
0.20125836285149923,
0.2016428999631632,
0.2036402979652756,
0.20351075440434485,
0.19864384689732617,
0.20206806490897655
],
"IG_pc": [
0.054846305431712476,
0.05240539971093807,
0.057590970383908695,
0.05522802483969965,
0.0554602608031086,
0.05482137077669144,
0.05790364339697878,
0.05605857482268226,
0.054754545788265184,
0.056690023826902296,
0.058309201145806996,
0.05697934168012244,
0.051921469895693295,
0.0571653756647365,
0.056686251994861096,
0.05574990833630223,
0.05581644758334964,
0.05890951925752683,
0.057226480158236524,
0.05528055240186957,
0.05509734871907361,
0.05479361688204161,
0.05578521259482722,
0.05416917826323224,
0.056021106561386064,
0.05374426490694128,
0.053775168205062916,
0.055341014130338574,
0.055605305593505,
0.05121375811049642,
0.055581569111439355,
0.056443511102890184,
0.05715481151890891,
0.05786771379055868,
0.05611876268049765,
0.058248760386957525,
0.05712784022682784,
0.056880742915465764,
0.058385539885191046,
0.06048093476234947,
0.05531503837962311,
0.05624769276259838,
0.05563662751407535,
0.05536760386684108,
0.05898905402417749,
0.05491238376541209,
0.0527128033186265,
0.05637053214213056,
0.05806667423440352,
0.05816395589370184,
0.055833330225094124,
0.05702012326809247,
0.051360192178855915,
0.057990775259267636,
0.05399389025744527,
0.05608715503586376,
0.059135073826223156,
0.05594991554992491,
0.05109478030378312,
0.05652752973544175,
0.05674270983987008,
0.05161410288560763,
0.05552525946340958,
0.05663057941053399
],
"IG_slope": [
0.12283258482509515,
0.12266604742187955,
0.12293371100133776,
0.12293682980446108,
0.12351916560865259,
0.12337485467590127,
0.12332340506498035,
0.1231444186258344,
0.12348081766263927,
0.12272349329555429,
0.1232386574163753,
0.12292698739398092,
0.12338799423493102,
0.12362237655275284,
0.12334051410353344,
0.1230053027984815,
0.12349339137139276,
0.1230961773090871,
0.12276676145259455,
0.12301557969151163,
0.12288245086074095,
0.12297094509015445,
0.12339903865009309,
0.12308286314210726,
0.12293673197153518,
0.12330775063726226,
0.1233488667267722,
0.12275082133737088,
0.122899357993611,
0.12338002446528856,
0.12283130375875408,
0.12324184452563798,
0.12321520777909473,
0.12317916996446025,
0.12297594227028616,
0.12291796844455008,
0.12319363869755857,
0.12342977912716943,
0.12304966009865649,
0.1226555320989254,
0.12332575995638063,
0.12297061019653743,
0.12263710839158878,
0.12312422367025751,
0.1230602819976062,
0.12283359422129496,
0.12313450519082222,
0.12298142195454669,
0.12294426426457894,
0.12289863007788054,
0.12299551047373869,
0.12364145620585809,
0.12296111168337967,
0.12310740631645066,
0.12310459923628835,
0.12322197729217982,
0.1227937560842305,
0.12328244673779447,
0.12291167042412945,
0.12303092669686935,
0.12287806293378396,
0.123483858198187,
0.12292999202923865,
0.12308435102128983
]
},
"A14|0|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.2918738944566055,
0.2983056699952318,
0.2921928795397388,
0.29163900084053296,
0.29158757697671334,
0.29554344482552786,
0.2984724812104407,
0.29306811317066384,
0.2945176725835381,
0.2881677801210536,
0.30084328615873446,
0.29616625768302285,
0.2931251709569125,
0.2945029812965618,
0.29479248984573836,
0.2909551344594803,
0.29010886287016824,
0.29430173790131064,
0.29822869993113876,
0.2894765351713833,
0.2955047053831734,
0.2925063298137971,
0.2969042080624007,
0.2958825020085296,
0.29723884411166246,
0.2914454032091065,
0.2929700936918831,
0.29309428997055775,
0.28973866369262957,
0.29508438743570053,
0.29182200432390104,
0.29413809933289947,
0.2969470669593619,
0.2960092368895353,
0.29812800724653954,
0.29145175679650137,
0.2959935461833414,
0.2969888138400645,
0.2946737505313486,
0.2981821706496106,
0.29389753794278306,
0.2964019724603091,
0.2926422145594447,
0.2947967595766521,
0.29071417158625756,
0.29501575787644896,
0.29287771728182044,
0.29315245035915716,
0.2923207419243994,
0.29697971662814737,
0.2913087812269506,
0.294310674159572,
0.29226170145433983,
0.2939764100883444,
0.2962707714380173,
0.29441141142445737,
0.29806412791330494,
0.2972037108670289,
0.29124165096533794,
0.29692689418738816,
0.29547633873763957,
0.29773030852167004,
0.29210980168405065,
0.29393000364313515
],
"IG_pc": [
0.050663486221412236,
0.04660591541251615,
0.04947304604407944,
0.04902140109340281,
0.046667842304798916,
0.04554050932122014,
0.048284021071641876,
0.04685804953489733,
0.04965175314520108,
0.050320762094179385,
0.049972061722713755,
0.05007110405662112,
0.04379760940296598,
0.04801222552572154,
0.05181257875952531,
0.05109810441233712,
0.05129974484559553,
0.04838749412789543,
0.051010882959083445,
0.04460035696651532,
0.04729856028236892,
0.04730680297486536,
0.04903625034742553,
0.048818882479921756,
0.051620629297305064,
0.0432566920152963,
0.04587678119263413,
0.04996726854898575,
0.05105074940021041,
0.040881169970375233,
0.05034912506863082,
0.05110471714215087,
0.0490283712215659,
0.05015613034449865,
0.05031504722130225,
0.05153561745496576,
0.05055706726144807,
0.05179442396949249,
0.052665069488527956,
0.052556900588673364,
0.05090693709359467,
0.05188372514407734,
0.05080922022534483,
0.04716045249459033,
0.05102217784332283,
0.04989592439144066,
0.04801569598987971,
0.051115250508674326,
0.050830381597743814,
0.0515148922613008,
0.050213368441373966,
0.04716587135939529,
0.04197573411956407,
0.05043261754356516,
0.04658564384963942,
0.049439342984856166,
0.052763216809050786,
0.04955971629051492,
0.04676643998548959,
0.05003512350757485,
0.04996965616500182,
0.039404769237245195,
0.05091894261641297,
0.04963747006211373
],
"IG_slope": [
0.12780277671664558,
0.1278841528090421,
0.12782706443867356,
0.12806121863579323,
0.1274656640830504,
0.12773237275046967,
0.12740010319499093,
0.127809397948229,
0.12731617278379215,
0.12804582089406816,
0.12807619302461892,
0.12771725209900606,
0.12775195777857054,
0.1276115554613617,
0.12763617241169867,
0.12804609200668446,
0.1275673255189079,
0.12786712972123243,
0.1280022647575899,
0.12774297631689416,
0.12807016324046222,
0.12792583827629164,
0.12756866039969658,
0.1279592519260027,
0.12775394500293244,
0.12746393690910834,
0.12789119217654976,
0.12773499827292614,
0.12778888235619829,
0.12758388610870014,
0.1277192323474326,
0.1278071116780909,
0.12774080080352743,
0.1278417128812365,
0.12735770345255015,
0.12748930506854056,
0.1276382976718093,
0.12799307118314654,
0.12834535096551167,
0.12823714277307507,
0.1277163051307629,
0.12738720596843955,
0.1280293627617135,
0.1276540322244723,
0.12795498553980839,
0.12801246011686998,
0.12751999837691805,
0.12773954945540045,
0.12788644683209432,
0.128022403337727,
0.1276058904720431,
0.12734039193556054,
0.12749184084546117,
0.1277801014993411,
0.1282563450289492,
0.12782144016160912,
0.127631541224701,
0.12762924476839846,
0.12779295031688065,
0.12752200228331562,
0.12793504114419102,
0.12805227643127862,
0.12764439712849698,
0.12747320199717396
]
},
"A14|0|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.4242149600959131,
0.42751209032785553,
0.42648318331515433,
0.4262048963137701,
0.42590215461943615,
0.42657846096942365,
0.4296215502557317,
0.4238389873785202,
0.42393998899912333,
0.419552391613367,
0.4276040021182954,
0.4251809407278273,
0.42721263092971995,
0.4202847727231678,
0.4234836086706313,
0.4275638351261648,
0.4239300792178913,
0.4213723088289587,
0.42916744862605505,
0.4227738790681048,
0.42899825094039556,
0.4226497721383389,
0.4354867673755738,
0.4271443211511947,
0.42550601963087153,
0.42271700124082123,
0.4270987161994704,
0.42862868369028817,
0.42273800487543944,
0.42262833622305784,
0.42593258255197064,
0.4255480386940178,
0.4272546467633376,
0.4255512253373013,
0.42243074939716685,
0.42481772859065003,
0.4243392223976308,
0.42818599837699267,
0.42814596192319954,
0.4277333103024272,
0.4268017951627474,
0.42476227271704126,
0.4276227203711098,
0.42881449920329295,
0.4262397008180674,
0.4289431308074576,
0.42147430631167104,
0.4213471606399981,
0.42516298715120193,
0.4270556108839063,
0.4207599955391714,
0.42113951020815676,
0.42145836245695634,
0.42454811419970717,
0.43151376488241944,
0.4230199631664444,
0.42919341146222045,
0.42860229609727263,
0.4228231765244175,
0.4252041457586415,
0.42684973765339684,
0.4260067060977022,
0.42262563375849105,
0.4259035178267503
],
"IG_pc": [
0.04026826547867147,
0.03543174104022474,
0.04019084764113248,
0.03615431287037167,
0.03983951561884098,
0.037536513190125874,
0.03928801049496775,
0.036408668550909726,
0.039905937121811126,
0.03972271911513142,
0.041182780644874704,
0.03892210724830286,
0.03489972588719397,
0.037899502032493634,
0.04178661720355247,
0.04046090062441881,
0.0422432370691389,
0.04179930969507587,
0.040823123012092434,
0.03323917374756762,
0.039753382115558775,
0.03520582409349928,
0.039700162157734024,
0.03565476899213432,
0.04147439673248689,
0.028817040356048523,
0.03261946143495601,
0.04303534043470263,
0.03990023396901747,
0.028460273420630667,
0.04020759654569484,
0.04268799918498549,
0.041835051988918424,
0.03727680822750665,
0.03652526146685702,
0.04370114435835573,
0.03815830907684009,
0.043979455906020315,
0.04107411783682036,
0.0420971905857808,
0.04243439290054624,
0.041165407011694445,
0.040579153318512445,
0.03935931313392441,
0.04387238510788927,
0.04037860895757824,
0.0386790327075193,
0.04390319046898986,
0.04127447439627093,
0.041965149694753866,
0.04052659191650171,
0.04114841642912963,
0.023615501869640777,
0.042751130788559924,
0.03466660494014493,
0.03754362834229217,
0.04106946170034106,
0.03759890866471342,
0.0363712812202545,
0.04406434281516927,
0.03957772668884487,
0.0256635211075654,
0.037288040775929614,
0.03859130473301411
],
"IG_slope": [
0.130848840059197,
0.130474231474594,
0.13071534908281465,
0.13078580731592038,
0.13089555863990807,
0.1312770542428716,
0.13079140956899854,
0.13059773374219202,
0.13119798379484046,
0.13064917361087197,
0.13084818789530303,
0.1309381207309932,
0.13077710779735865,
0.13048668579565664,
0.13114176457539667,
0.1305403763236799,
0.13092531815219016,
0.13066553595460595,
0.13075717906531706,
0.13089045253920575,
0.13041496793152563,
0.13044630629672832,
0.13069167835250656,
0.13095733110310034,
0.13096681222146836,
0.13108771934374333,
0.13093179133782473,
0.1305920169149356,
0.1308158062673739,
0.13090170583487556,
0.1310976158073166,
0.13079547857716803,
0.13086590046190671,
0.13046216344014885,
0.1310229949141625,
0.13120418980544332,
0.1308111258147062,
0.13048697519619007,
0.1304100842681356,
0.1304849359519339,
0.13117480710120136,
0.13134841743016096,
0.13085949578243675,
0.13071148263501056,
0.13066779890015306,
0.1307071017712556,
0.13137021264663115,
0.13086684246700456,
0.1306098760988524,
0.13057144243468327,
0.13087381790361996,
0.13068773635911177,
0.13108076089989926,
0.13099337120964324,
0.13040424236324,
0.13080984204300727,
0.13067568135995983,
0.1309464084557718,
0.1306975303902375,
0.13079970624721357,
0.1307018577903167,
0.130336808087215,
0.13097385817418059,
0.13120217744564985
]
},
"A14|0|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.6116469143082366,
0.6126027278374799,
0.6084200448154995,
0.609845567362207,
0.6143503855505212,
0.6061138332507863,
0.6137182470054174,
0.6031226906547182,
0.6160338091693749,
0.6052909405028597,
0.6142350651026529,
0.6105575183106904,
0.6107981306376704,
0.6082419686228562,
0.6137323319620993,
0.6064927563947098,
0.6113765778417033,
0.6100590161957964,
0.6162511607221326,
0.6049913795910395,
0.6066704038763326,
0.6141413053332325,
0.6162640954522036,
0.6130571787394921,
0.6127731636267786,
0.6093238885408869,
0.6081657527002271,
0.6107724039124633,
0.6140991665066426,
0.6116412571944156,
0.611169390044056,
0.6156112243152272,
0.6146097904541019,
0.6150532165763245,
0.6142660434873477,
0.6121923758568872,
0.6098505064840669,
0.6138489741302671,
0.6154187491957153,
0.6126110431574467,
0.6111463542792173,
0.6120810595789923,
0.6124534480990107,
0.611870032200418,
0.6048939307157646,
0.6132739112418477,
0.6102464630768321,
0.6059475017354146,
0.6082836513385228,
0.6123745639556617,
0.606320788842794,
0.6096086769284792,
0.612950866938796,
0.6129069205765081,
0.6133526242709006,
0.6060092412531599,
0.613175514838689,
0.6142498224342567,
0.6101576622494669,
0.6103557125968724,
0.6129119154024814,
0.6147654622882346,
0.6089037395473671,
0.613149247796116
],
"IG_pc": [
0.029002304488608004,
0.019961539521369715,
0.03057140802801772,
0.022538725842310613,
0.027035096268212124,
0.02186128225865311,
0.02696497817741183,
0.025107034715684897,
0.025430312409852687,
0.030616132797394256,
0.027261854977629892,
0.025084581561172246,
0.02050152401426106,
0.029736089463140304,
0.02979855186046662,
0.028511719588423017,
0.027497537717930613,
0.03333442169076712,
0.028228276390869837,
0.020272173166685142,
0.0280715917074861,
0.022407491643972946,
0.027055295148469657,
0.025228683660305663,
0.028913816245408196,
0.012015377082052104,
0.016328000271668378,
0.030714531427134265,
0.026623103577058244,
0.013148997253775633,
0.02750017981171617,
0.029699493325048024,
0.0312510673262702,
0.026809234801114013,
0.022844208463153912,
0.02992113785841406,
0.02637191931811884,
0.031271573237736675,
0.02872963142508275,
0.030473893114664665,
0.03040887215789,
0.03041991418792705,
0.02899840135960242,
0.026184740309882416,
0.03196288816913109,
0.027952347827876426,
0.02280188732655169,
0.02959973252582624,
0.02997047439905079,
0.03014079168664677,
0.025961725758656583,
0.02777714041371074,
0.006140429539027389,
0.030378364621549008,
0.021357883282598546,
0.02409933676121824,
0.030956703794833996,
0.025292190617539897,
0.020295782256852985,
0.030242705514429494,
0.026969616419029393,
0.01203596934465628,
0.0259396362351049,
0.0271051193752885
],
"IG_slope": [
0.1324831323923288,
0.13267895624406995,
0.13267725525562135,
0.1325915030835049,
0.13274313332296017,
0.13259605953406015,
0.132591585375437,
0.1327109489314261,
0.1325876901289665,
0.13281082188817725,
0.13263686046079026,
0.1325566549232805,
0.13269149673580236,
0.1326862645770956,
0.13248232565872575,
0.13270317172402832,
0.1329609962139581,
0.13298992128726567,
0.1325062430380282,
0.13255965214077936,
0.13287871551535257,
0.13313080816955908,
0.13280201473717596,
0.13253572290076965,
0.13275329118501508,
0.1321647815422577,
0.1325117384533877,
0.1326489004744859,
0.13256771986276566,
0.13251812175416205,
0.13231302494754577,
0.1328624522607042,
0.13265185958240297,
0.13271064416888864,
0.13251810711580178,
0.1323712629106051,
0.1325702998569964,
0.132979170973987,
0.13292664731270912,
0.1328255273075842,
0.1325003118892627,
0.13233503646322825,
0.13278763575232458,
0.13274166852511307,
0.1330246995086167,
0.13280584491536818,
0.13239412052177732,
0.13279066818352808,
0.13280272432321058,
0.13266696180575238,
0.13271913149187373,
0.1326580170339692,
0.13232406517138068,
0.13270032098293916,
0.13267578042897238,
0.13245914182867918,
0.13275498555509016,
0.13269326112879748,
0.13277059714913853,
0.1328366763493096,
0.13272494094038897,
0.13289733257553957,
0.1324208766230558,
0.13229079936415575
]
},
"A14|1|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.024018556831773452,
0.02338446267438332,
0.023911828496154364,
0.023460538410574827,
0.02342816860756347,
0.023598955589034354,
0.02289182192154371,
0.023383424859980018,
0.023558826418481615,
0.023495595464291696,
0.0243743051952805,
0.02405060632638989,
0.02377011807721363,
0.0237065141521553,
0.024212361995400222,
0.023718602803503686,
0.0222287640604657,
0.02376010617842006,
0.02323584791155575,
0.02349885820720221,
0.02425296840076907,
0.023184038088478687,
0.023786457668511396,
0.023672596618221853,
0.0233396723622743,
0.02319514492705732,
0.023479718498006008,
0.023225131936666976,
0.023692302283421895,
0.023130137380429794,
0.02333660434071394,
0.022254469156280265,
0.023653996191699278,
0.02357588166120994,
0.02337139344846939,
0.02311415150314211,
0.024404746418624335,
0.024696535053336355,
0.023681735605766363,
0.024098032545531112,
0.02475021139934963,
0.023827817722872346,
0.02273480490303026,
0.023296516070695716,
0.02371470696546396,
0.023749455125467556,
0.022540339959524758,
0.023687864405146364,
0.023692386936811083,
0.023948841824996236,
0.023331253095994597,
0.023469686083519292,
0.023626888667899415,
0.02325673360008995,
0.022592653673003227,
0.023360605315760452,
0.023070626559445806,
0.02398494431310816,
0.023410188532223764,
0.022753534541914533,
0.023113329495643598,
0.02310087511220349,
0.023400231128045235,
0.023932106179290535
],
"IG_pc": [
0.02727825186300348,
0.026243743677676117,
0.02704570988270594,
0.0268887207892996,
0.026338321162117987,
0.027897217240476304,
0.026194810525669097,
0.026723598385522792,
0.025904073568718773,
0.025574626647635244,
0.027661134619365018,
0.026425422123681357,
0.02738205029120864,
0.025793437149401296,
0.027778915312504954,
0.026486634471307845,
0.02538123910246057,
0.02785416495898366,
0.025704056018744835,
0.026663446123123866,
0.0272921249559085,
0.025382498572030756,
0.027219229863912574,
0.027828536006965915,
0.025553825545005168,
0.026222719896255815,
0.02629321009166424,
0.02681583418987179,
0.026984311195402098,
0.025820454650197836,
0.025589544706104576,
0.025249821003734445,
0.02649639604595786,
0.025180783740611983,
0.026437682124694772,
0.026319563498069926,
0.027010173998453946,
0.02853471871031405,
0.02683799901365451,
0.02774683400918323,
0.027703425255424578,
0.026503446204884606,
0.02505779678558295,
0.026214669382403438,
0.026043166785401115,
0.02699241691583017,
0.026142493686210314,
0.026243365770057574,
0.02626753296522189,
0.0268775799390181,
0.027296880439623143,
0.026089042560621185,
0.026882838001874996,
0.026304558546054235,
0.025063930858953882,
0.02600852398511312,
0.02503537351625391,
0.02749184644205645,
0.026272381292675947,
0.025386881954107154,
0.026006055959512425,
0.025884226347841013,
0.02683855984812198,
0.02742258779814996
],
"IG_slope": [
0.039087663858879504,
0.03911510393635763,
0.03935759994879692,
0.03984276254792383,
0.03914246349042439,
0.04007224383052101,
0.03875810592303079,
0.038558826284182654,
0.03867786619026178,
0.0394216470869316,
0.04004768913978786,
0.03886680493263558,
0.04009048636453597,
0.03939875566227328,
0.03943168664207786,
0.03896974475892288,
0.03963482098203784,
0.04020880710309446,
0.03959987049460322,
0.0394289606346,
0.0387675053510928,
0.03983371803935642,
0.03908296558998633,
0.03987069618934513,
0.03948559654119458,
0.03928843567410324,
0.03951434459847842,
0.03865276866201004,
0.038869171138324554,
0.03862545877322155,
0.03924227484049948,
0.03875985785416351,
0.039009442908423675,
0.03887898818880287,
0.039273255776929104,
0.039476508331408915,
0.0394849184303552,
0.03967768516602113,
0.040308604553186654,
0.03896840765260992,
0.03891020585956709,
0.03844194431984023,
0.0391055101922909,
0.03908891746977771,
0.039854650747055,
0.03969356719126926,
0.03960284039699441,
0.03850085963315251,
0.038848860319008346,
0.03913990812514551,
0.03902716427417036,
0.039668943880353566,
0.03946449508745335,
0.0392590219006462,
0.039616115916181194,
0.0381442130858085,
0.03813187635559669,
0.039333992392540165,
0.03947014541502689,
0.039812875020474515,
0.039809392198533036,
0.040084969362371596,
0.039481392229365975,
0.038575867401072196
]
},
"A14|1|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.03725798583020623,
0.036585825481053824,
0.03643162624673746,
0.038336993531256525,
0.03644091774673175,
0.035937010069220676,
0.03758047863246805,
0.03691752055844155,
0.035100856207928466,
0.03641706311001691,
0.036141119139585065,
0.036593367342401706,
0.037794067897789496,
0.03605256161179771,
0.03608191972068564,
0.03738523766140478,
0.035871350254638834,
0.03677203654916372,
0.037446582963481134,
0.037376319381804635,
0.03786396166229711,
0.036532878898383636,
0.03760407029860513,
0.03685776880898395,
0.0377310960874766,
0.037763545392537345,
0.037902972467908747,
0.03786853514543065,
0.036477180613089466,
0.03726012749950591,
0.03670949600764928,
0.03857077229860284,
0.03707323768801185,
0.03568211168298152,
0.0362236005789347,
0.03764182539552596,
0.037281042319738944,
0.03723840617764562,
0.03823164213989205,
0.036037658559047614,
0.0353205669937271,
0.036872181179663066,
0.03701783090154542,
0.037699732562061605,
0.038663131178054755,
0.0378668470191883,
0.03717218349106144,
0.03667424715951917,
0.03683198306739843,
0.0376572988790036,
0.03663829573262589,
0.03670579164728327,
0.03611982158682725,
0.03747913727738439,
0.03778377053670212,
0.035858945624077876,
0.03648941976283826,
0.03611829458008042,
0.03692443412636237,
0.035617986414486325,
0.036449911339346386,
0.03704191241503896,
0.038365137148345774,
0.036323334003683705
],
"IG_pc": [
0.0434618422431184,
0.04231492812089291,
0.04237077825041646,
0.044796471483603356,
0.042201454280678466,
0.042084558533247676,
0.042029056908094685,
0.04446912008657271,
0.04179942446293008,
0.043841200281948045,
0.04371080291029087,
0.04274879270659551,
0.043510735412739546,
0.04216473477430143,
0.043248417554541584,
0.04561302118114761,
0.04240114831293206,
0.043355574733160714,
0.042696878637113043,
0.04257173589636717,
0.04367170238431575,
0.042065913495564024,
0.04369668659366333,
0.042787456850635175,
0.04329208102913614,
0.04544424296450484,
0.044057302398593005,
0.04301964473251694,
0.042838351320719927,
0.04238758248545558,
0.042274933566293256,
0.0452637947451225,
0.04385635441157427,
0.041694006682387076,
0.042407482377520844,
0.04372293379416463,
0.04414086633619382,
0.04358300102383676,
0.044550461712310925,
0.04158967289852464,
0.0435909360322092,
0.043749893713893456,
0.042654995896613285,
0.04400788181505838,
0.044683590441649754,
0.0439731809293049,
0.04281229007006867,
0.04294269502659208,
0.04348751826600877,
0.042975003973879856,
0.042375972278524035,
0.04312420331287772,
0.041007252738603193,
0.04327924616193953,
0.04568347602681119,
0.041679168779825304,
0.04224398848779965,
0.042545155474846524,
0.04434644039732663,
0.04235857239316179,
0.042504905737653274,
0.04222246291031581,
0.0438390031514563,
0.04327108154116802
],
"IG_slope": [
0.06067822151471315,
0.06071182046944365,
0.0602520352221952,
0.060518801883175655,
0.06078899185432563,
0.06247651513176888,
0.06008131821954,
0.059947021448706055,
0.06018739366715417,
0.060861440735760865,
0.061803610498744964,
0.06090454540264355,
0.061635288132067985,
0.06175914114051983,
0.06142147012239171,
0.06077590184221977,
0.06158881224084313,
0.061376450726876995,
0.06076572513614006,
0.060998518248276824,
0.06053335897775795,
0.06106304327493027,
0.06056474069792953,
0.06107437408065512,
0.060624336292596885,
0.06091073710848867,
0.06164798865733052,
0.05959953881027509,
0.061275282657087024,
0.059930238233011496,
0.05980234118139621,
0.05981100759401383,
0.061208715685174,
0.060823022096751035,
0.0610774287487682,
0.060096177967063555,
0.06047303319795126,
0.060436077737341345,
0.06096701925756257,
0.05963819614876242,
0.06117043236333532,
0.0609054798439879,
0.06126558462373631,
0.061223915640939874,
0.06026005797124654,
0.06038361343961545,
0.06199380888965888,
0.06048782048365031,
0.06068084533989744,
0.06010734288680504,
0.06089939268804359,
0.0603061702830879,
0.061198712633039075,
0.060470657488408366,
0.061199310430247865,
0.060633912678664664,
0.06051329915512899,
0.06076818822382712,
0.060460644291654694,
0.06065654373838324,
0.060646617920782714,
0.06169821635635577,
0.060393024339824866,
0.06010461080656349
]
},
"A14|1|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.05266497554228522,
0.05300088368152078,
0.0525747094437925,
0.052416782581480525,
0.052884830314980924,
0.053688547930928365,
0.052841161306666606,
0.053273708421429866,
0.05218013561266588,
0.0514476068476597,
0.05274846867649963,
0.05141571014263224,
0.053937590576770944,
0.05103721710267273,
0.05194581507502338,
0.05203282415490129,
0.05225267529590205,
0.052893357096666094,
0.05228660835636578,
0.05121093709317748,
0.05223812690950158,
0.052057801085825695,
0.05203364150875611,
0.05219213323739247,
0.05160338617507243,
0.05233442058156079,
0.05302733417937322,
0.05281842204862208,
0.050678656039762515,
0.053010262215237525,
0.0518025569845868,
0.05244642283860124,
0.05385637536531984,
0.05216257490382947,
0.051657681198006955,
0.05213909262867311,
0.051685564444702514,
0.05223628745008835,
0.052671068146533884,
0.05270150546580954,
0.05219447754501161,
0.051169410059391573,
0.0527970262953108,
0.051938211529131806,
0.054663148020112295,
0.05239984616296578,
0.05125778609912324,
0.05299961250854324,
0.05234641647193783,
0.052171198251225626,
0.0523956408286006,
0.05265588193141557,
0.052072510494351576,
0.05253828236254865,
0.05338836539197356,
0.051681540984669816,
0.052822061166363454,
0.053130203857186586,
0.052511038161488166,
0.052029474258185715,
0.0522352401938031,
0.05219619024922828,
0.051351261367383216,
0.05335137396015721
],
"IG_pc": [
0.05982571498689462,
0.06017320754893336,
0.05953656260745102,
0.06002981237746713,
0.060884756684478764,
0.06168776792483667,
0.0605847830915513,
0.0614072437558504,
0.0578642671183089,
0.058027333253267845,
0.06103844914447945,
0.05750160739228025,
0.061573352619140265,
0.057113390391683574,
0.058003091368384746,
0.05902751938129121,
0.06026728907256132,
0.05896001671358963,
0.06009442761024453,
0.05868785453857226,
0.05783950607739784,
0.05772252477530572,
0.05832975475734405,
0.06061384605028861,
0.057518358857047765,
0.06062790835134736,
0.057058517215914234,
0.05896744578255531,
0.05831069306741301,
0.06004493164717946,
0.057827112788475514,
0.06178282189708848,
0.05906701066255696,
0.061319821998302715,
0.05804577867379848,
0.05909388018768549,
0.05939279274719197,
0.06096193604048279,
0.059724350420609015,
0.06112333434456288,
0.058181441449765094,
0.056496591148044215,
0.06001833019891872,
0.057706369481822076,
0.062033008152566606,
0.05873819020823028,
0.057744575673715264,
0.06005453322130301,
0.059236235739204245,
0.05854392515334018,
0.058253901802363464,
0.06097425418641484,
0.05727316811906302,
0.06162131158137448,
0.06253847376697184,
0.057693780553875175,
0.059171424963542385,
0.06055833935082062,
0.058682788857804126,
0.06049267703322022,
0.05862025625452829,
0.058732958132602604,
0.057843945210867866,
0.06043364545560561
],
"IG_slope": [
0.08056278154594583,
0.08133169491491338,
0.0814122562167506,
0.08184366244798102,
0.08182313641116519,
0.08363333725707416,
0.08010851400043711,
0.08121724528315247,
0.08017247719151206,
0.08122501630543022,
0.0826378848352024,
0.08120425646596141,
0.08232357839815878,
0.08228865022906452,
0.08109620966587136,
0.08187156293221338,
0.0818515477246553,
0.08183067081459369,
0.08167946530554032,
0.08153704380809414,
0.08086322618802257,
0.08290440818210106,
0.08131310958928362,
0.08299489461853933,
0.08183467757270231,
0.08161638865879461,
0.08207855374674626,
0.08124680327365644,
0.08041439334231211,
0.08299383303306535,
0.08213086795381833,
0.08138480607506485,
0.0814036591922458,
0.08282927271202742,
0.08137193882391867,
0.0807884631101864,
0.08104956037093046,
0.08323458524840899,
0.08119229364507609,
0.08093481185628255,
0.08190507627524184,
0.08047005756188612,
0.08132590016855265,
0.08058689214146714,
0.08099305623762122,
0.0816728673389694,
0.08227248880814271,
0.08123148625117983,
0.080398199216702,
0.08084573940058133,
0.08115091068470022,
0.08175264165581027,
0.08214251734581124,
0.08157036135443921,
0.08248427425847117,
0.08090227614400616,
0.08115971678318942,
0.08214349146100548,
0.08172953638114426,
0.08161125330255875,
0.08193993642567936,
0.08266947990943577,
0.0811363340778959,
0.08176639229324371
]
},
"A14|1|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.06986556115497855,
0.06990161615178803,
0.07130901249935295,
0.06927429149973907,
0.06995649304171891,
0.07186727367118895,
0.07012082286626242,
0.06919752258350975,
0.07045422617189434,
0.07044111535796738,
0.07037939486312261,
0.07004232305412383,
0.07068377555897154,
0.0715574492528619,
0.0684586552227131,
0.0713593046208647,
0.07003788278184242,
0.06919163757727187,
0.06902653443664342,
0.07079200066678304,
0.06892783622795662,
0.0679434597110582,
0.0697714635638853,
0.06909153919547784,
0.06921014723962582,
0.07036509858721463,
0.07023130057780058,
0.06791068380473053,
0.06732984857319568,
0.06938685252931798,
0.0705347133137888,
0.069223511005438,
0.07006089021833972,
0.07050603872556849,
0.06969003090648762,
0.07084919288643832,
0.06874697986188671,
0.07044131155449573,
0.06970597779711873,
0.06821365483744657,
0.06976241025712504,
0.07116659611682064,
0.06998821142270106,
0.0709353110965214,
0.06852473640555701,
0.06932108333223219,
0.06885953944771028,
0.0709650654130547,
0.07030294977455576,
0.06956678498402624,
0.07156680668487692,
0.06974376643081115,
0.06984407986390462,
0.07086969851038027,
0.07017502319400126,
0.06934780411293495,
0.068811430448104,
0.0691455857497969,
0.07023150858578653,
0.07036693503924152,
0.06963678514497218,
0.06963648179666748,
0.07001085843900334,
0.0691214571196106
],
"IG_pc": [
0.07210603663749955,
0.07189012958822395,
0.07225191273459157,
0.07366217793365909,
0.07104195543129686,
0.07402854262911542,
0.07178240342643598,
0.0708928028569243,
0.06961395988182663,
0.07195453649950138,
0.07291596302363204,
0.07406783935185371,
0.069364073141004,
0.07230838839725054,
0.0721167558021808,
0.07080704263713598,
0.07150578220931479,
0.07332577066478618,
0.06883035163429722,
0.07436926780166252,
0.07301872178743657,
0.07172606049190138,
0.07061750770455831,
0.06730317590031022,
0.0724790614477208,
0.0731626543176301,
0.07131928230642175,
0.06851180403083768,
0.06948739576772328,
0.07002018262487097,
0.07288267947118422,
0.06992615040031913,
0.07438346456058627,
0.07054269394783565,
0.06983410922270179,
0.0716353619860175,
0.07192370003787248,
0.07221825389481416,
0.07178902818194931,
0.06910906167774382,
0.07051362646428884,
0.07555389049689237,
0.07042603664585999,
0.07432940275186456,
0.07145431320964378,
0.0696288842427428,
0.07210004866387582,
0.07087190595676118,
0.07287516932106206,
0.0709151830852759,
0.07244665718856705,
0.07045238761710336,
0.06782862514710171,
0.07330488635152722,
0.07109468299552192,
0.07249803478184422,
0.06990404816085365,
0.06970582669429064,
0.0713087168471945,
0.07114113459834757,
0.07182132944743944,
0.07035300897574147,
0.07163736729422558,
0.07053315428228545
],
"IG_slope": [
0.09871604203239434,
0.09939397222285914,
0.09830118128844857,
0.09927189833918858,
0.09947054677560843,
0.099740431205096,
0.09879854441493728,
0.09849987876218973,
0.09916284316007389,
0.09852881761985925,
0.10007327236915027,
0.0985343520585171,
0.10062344521302459,
0.09878400059240981,
0.09844565935627261,
0.09869265591909844,
0.09883412364255284,
0.09984885682379781,
0.09822624395217942,
0.09952072307034852,
0.09916595088104388,
0.1002835694700118,
0.0981336759027459,
0.0991395314340941,
0.09816343311868228,
0.09914593075891809,
0.09983774356582373,
0.0981657545999081,
0.09875957053081713,
0.09888481950285274,
0.09930671496731369,
0.0982205463514378,
0.09825260988624078,
0.09930852057371475,
0.09958824772205756,
0.09762642331322291,
0.09831251941496506,
0.09769271012592505,
0.09895927111118563,
0.09732249691795532,
0.09799587065906126,
0.09918154156362062,
0.09980673918972885,
0.09955720099681153,
0.09777852221599251,
0.09819556632094328,
0.10026147272602656,
0.09814963675958153,
0.09844814533965798,
0.09863245595212135,
0.0991035723586482,
0.09887851954371929,
0.09960098026326747,
0.0980874333203238,
0.09909229920938975,
0.09921851293408948,
0.09782351336697416,
0.09871545042930067,
0.09911276396829927,
0.09842407305502691,
0.09806835944469955,
0.10156202217444538,
0.09829615596717675,
0.09810787736869378
]
},
"A14|1|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.08876656071642763,
0.0891186176620602,
0.0904262011459025,
0.09044874949709847,
0.09135520349769699,
0.09076654358085445,
0.09072902279028572,
0.08854603067046174,
0.08883621164531341,
0.08909803080828649,
0.0922655156796015,
0.08881553876036907,
0.08841612191787185,
0.09011241481894494,
0.09030283622828517,
0.08901277255694584,
0.09278269592820898,
0.0925881557887136,
0.09227989464548614,
0.08996830921963905,
0.08970547660462724,
0.0893473346781235,
0.09095695685799932,
0.09022038359493845,
0.08720989563808246,
0.08749409372008987,
0.09093436779822284,
0.08793240523830015,
0.09157270796710115,
0.09085531120840784,
0.0901946091140351,
0.08989825328571222,
0.09160268016336204,
0.09120294587443745,
0.09141682112042826,
0.0888022377679345,
0.09011699244109828,
0.09220404051543074,
0.08909144691850912,
0.0913527505222822,
0.08918583750315356,
0.08873266356429532,
0.09114508513952302,
0.087965083356079,
0.0916025479502025,
0.09012476523188617,
0.0879989873831244,
0.0902246747039861,
0.09050918592949131,
0.0906046226925783,
0.08966502097459905,
0.08906018387552095,
0.08984817825068081,
0.08962837379210065,
0.08992784114083463,
0.08788851275286902,
0.089823941898163,
0.09227688440578685,
0.08753367532208056,
0.09177007428884032,
0.09056879382795202,
0.09000501754692092,
0.08994946203546395,
0.09225308363852669
],
"IG_pc": [
0.07689939621907861,
0.075431830015278,
0.0797138040550915,
0.07612821219251352,
0.08195863972932953,
0.07663482613822857,
0.08023484108416229,
0.07854375186647768,
0.07467653265854267,
0.0790143702592064,
0.08332972494979081,
0.075953416556256,
0.07427576921668286,
0.08315997736695052,
0.08227256433588405,
0.07620080753673493,
0.08262397814643102,
0.08246185868012489,
0.08355332779514002,
0.07887958654200725,
0.07787370786485372,
0.07695712672230827,
0.08137235547112663,
0.0789349281080556,
0.07829606770384326,
0.07410012791287784,
0.07607252618837605,
0.07710700259918893,
0.0779788227989366,
0.07710851814447799,
0.0780951949396665,
0.08076788591513995,
0.082106080168641,
0.07934368903368759,
0.07824224767823573,
0.0780187715119545,
0.07993615762707273,
0.08229366255183294,
0.07882975019692094,
0.08199444248334467,
0.07915892881127652,
0.07814447425423263,
0.07815309584076773,
0.0754053119700502,
0.0826719914050979,
0.08349215111616798,
0.07438550361966013,
0.07998910725225819,
0.0797146048553483,
0.08334654505688403,
0.07933278928102984,
0.07760578179702252,
0.07312560015988744,
0.07937390648466554,
0.07468832783543031,
0.07601233993558296,
0.08140504252413261,
0.07980917971774368,
0.07432921717358434,
0.07930690989185513,
0.07804746432787009,
0.07474214444905371,
0.07922096876797453,
0.07945008793339224
],
"IG_slope": [
0.1106758060629204,
0.11156036163108453,
0.11106990206493061,
0.11158579316606097,
0.1116381223131934,
0.11292649481689106,
0.11169854958901375,
0.11271331278523954,
0.1112124421846662,
0.11083767056775479,
0.11203582164121326,
0.1111318005651283,
0.11241657428811862,
0.11283981499432491,
0.11132897860874773,
0.11139452507338261,
0.11106072738726964,
0.11190614582140887,
0.11174145465802578,
0.11172333922042993,
0.1117105732665132,
0.11237385816369264,
0.11219603715138109,
0.11157887791577174,
0.11156450655287867,
0.11262442352434641,
0.11205478521402348,
0.1110420053236055,
0.11031086372648,
0.11302195825351351,
0.11181280171071552,
0.11168670686500771,
0.11113900273952304,
0.11138970180886064,
0.11159914294921884,
0.11137830862543308,
0.11083311631542875,
0.11199942317147099,
0.11137370192057418,
0.11052275486488723,
0.11195005884597511,
0.10996006613971669,
0.11038072843895849,
0.11105621620924003,
0.1107431093983846,
0.1116478635129663,
0.1125004222179675,
0.11144801156216845,
0.1114624178139953,
0.11136339122574018,
0.11095163433716591,
0.11217774612239724,
0.11211763542585851,
0.11186039562749328,
0.11139034360610482,
0.11163623071959788,
0.11041903095274441,
0.1115220767071065,
0.11139231870156024,
0.11152703073394549,
0.11139545414868547,
0.11268383405226154,
0.1112225540587756,
0.11144855425244497
]
},
"A14|1|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.1118324645883666,
0.11618576340708842,
0.11392805537450634,
0.11512018373193644,
0.1132264913987111,
0.1150566476838728,
0.1143812496103962,
0.11072541717508422,
0.11462836662279319,
0.11210624705093064,
0.11743106634934186,
0.1159937504545514,
0.11572967242655618,
0.11470704304007473,
0.11361598023569197,
0.11334719211108357,
0.11344547236584823,
0.11437015642635018,
0.11434993198868515,
0.11206860024084087,
0.11283949181066166,
0.11551026112767193,
0.11461906035875202,
0.11391276879759626,
0.1132337694621981,
0.114883439511682,
0.11425322135944427,
0.1108574796000461,
0.11301710673535581,
0.1165888503520911,
0.11407540735221033,
0.11400375633475335,
0.1160457616448376,
0.11314829228846612,
0.11549600828661788,
0.1137946204098661,
0.11406707794281612,
0.11489401642042374,
0.11662084101453374,
0.11359816149748792,
0.11374137376270266,
0.11518057341426147,
0.11745994431490114,
0.11489333308708538,
0.11559455005421526,
0.11437251183021768,
0.11295630994461892,
0.11230048690117478,
0.11164835725951505,
0.11492714040235974,
0.11200229160860697,
0.1138791837676747,
0.1114027876771484,
0.11412657488524225,
0.1157297217986617,
0.11726994428399884,
0.115785995712403,
0.1138805913906511,
0.11481319301546034,
0.11286114194356678,
0.11479611018052438,
0.11546781634709191,
0.11373499295652945,
0.1136214829540636
],
"IG_pc": [
0.0803678509365776,
0.07778007155530646,
0.08338744361127097,
0.07921860387512811,
0.0799922074820479,
0.08067208895139573,
0.08215577934110463,
0.07872480942257432,
0.0781539133765207,
0.0837965980444751,
0.0806143929670197,
0.08237076485671879,
0.08052743410064045,
0.08123583601041935,
0.08417078697758307,
0.08291940495601989,
0.0836591611064766,
0.07939529306970967,
0.08242871587451335,
0.0792827857053187,
0.08186870428845278,
0.08058213794696992,
0.0825815376125683,
0.08497641469571304,
0.0841317196169555,
0.0752614536284713,
0.08176818528439819,
0.08457194380945061,
0.08299398440433817,
0.07043253484696861,
0.08548261737172298,
0.08345401724639975,
0.08082430823264854,
0.0817366155727791,
0.08414560674589322,
0.08490101934576007,
0.07954419038877943,
0.0849224929247925,
0.08569582850383556,
0.08655487240575792,
0.08451254035685456,
0.08383055431236601,
0.08392288860572389,
0.08167582274009623,
0.0841901131555448,
0.07947897931466177,
0.08048379617304402,
0.08284661120296742,
0.08130999881462324,
0.08403292898676207,
0.08352290087975117,
0.07894706600609946,
0.0674553424929167,
0.08310210600202533,
0.08445270256013193,
0.08473189410145028,
0.08359487112219441,
0.07977003047478806,
0.0810312363559893,
0.08217444921912723,
0.08125368869169053,
0.07178452991878172,
0.08285344323297823,
0.08219443905038758
],
"IG_slope": [
0.12039819375488912,
0.12008119748247606,
0.1201035910052141,
0.12040589882603464,
0.12023397771583774,
0.12132357439842086,
0.11989945967401743,
0.11988380090940413,
0.1206393721840011,
0.12114598601102665,
0.12181748907723713,
0.11939063339200338,
0.12132949315124004,
0.12011875326262464,
0.11977778801562393,
0.12067738671703417,
0.11978257986043542,
0.12104898221356257,
0.12039717303614067,
0.12017733604338952,
0.12054021397653952,
0.12136628265308161,
0.11962437591812052,
0.12139585600035259,
0.12020113297716364,
0.1205687206202334,
0.121537507752029,
0.11953626279664516,
0.12016341882789518,
0.12050944349433541,
0.12047322389929957,
0.11991184393428712,
0.11996472197369228,
0.12108685150279007,
0.11995657304515443,
0.11940582360169903,
0.12038047588194793,
0.12021971796290488,
0.12062427024736071,
0.12003613432282444,
0.11989259238211522,
0.11984113073136211,
0.12093382833246884,
0.12033995032385623,
0.12036465050421392,
0.12070726333476149,
0.11970682367769472,
0.12033541000643636,
0.12032997915673077,
0.12021677123076593,
0.12069111737698125,
0.11977384186602875,
0.12142144827492732,
0.12022195323574529,
0.12192766659653351,
0.12125501432408788,
0.12025751458567469,
0.12032345611878678,
0.1211226797274664,
0.11943705322405358,
0.12037335644558729,
0.12254322547268443,
0.1198141109604549,
0.1197908148044398
]
},
"A14|1|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.14602449966158915,
0.14358071813335727,
0.14134665970287497,
0.1430759278860272,
0.14680573546725206,
0.14425327337058835,
0.14163998386940335,
0.14335516193571962,
0.14542938919878168,
0.1427329355992475,
0.14637727042845228,
0.14531736462831635,
0.14519910111219048,
0.14234879239572962,
0.14186830133632267,
0.14342917735268124,
0.14408004508262007,
0.14555277366069497,
0.14892878706002488,
0.1432089196489148,
0.14203695666949834,
0.1453409068596363,
0.1455646066777767,
0.14471893329459995,
0.14153286746580118,
0.1412680139688236,
0.14619008457055038,
0.14279423845931305,
0.14069357926483583,
0.14455552866345656,
0.14443037052310714,
0.14244154455792835,
0.14385364046013915,
0.14631804747420052,
0.14406025050394256,
0.14329038764112312,
0.14356981634851884,
0.14428206044824599,
0.14455954646313618,
0.14399839912020962,
0.14415902036010664,
0.1429656086473967,
0.14409198633249254,
0.1417561271957659,
0.14041466431324068,
0.1421636280775962,
0.14243109182857872,
0.14380046973852423,
0.14367709250800065,
0.14854153250819824,
0.14363674097124157,
0.14206162446454496,
0.14384516995237107,
0.1440534997805223,
0.14403530582076662,
0.14334355542093924,
0.14671026375572893,
0.1420078647828067,
0.14476321280837823,
0.1443960305478198,
0.14305030634196036,
0.1455670686892514,
0.14418158279832838,
0.145245027794644
],
"IG_pc": [
0.08321809427764418,
0.0777151876947034,
0.08175624678207871,
0.07781529226873991,
0.08507555081717229,
0.08111618264747665,
0.078708992291674,
0.08014607513441256,
0.08425481157275416,
0.08300747871772182,
0.081597079574823,
0.08152718144084165,
0.07838174810522305,
0.08097503033244235,
0.08374445074318082,
0.08625679379216224,
0.08104275938258944,
0.08290362568000144,
0.08541666975781027,
0.07987079728340014,
0.08117200761157994,
0.07905544632154816,
0.08653610708970053,
0.07925114096298583,
0.08400838869069195,
0.06374798818867708,
0.07041771637609938,
0.08440507310321355,
0.07882093158650874,
0.07190544717123973,
0.08484419990338751,
0.08169591175630721,
0.08529682188092619,
0.08218974213403084,
0.07812404680598019,
0.08774218042452625,
0.07865660616383925,
0.08535882365153144,
0.07970053937604563,
0.08164381562617999,
0.08178128317208641,
0.08411186973560451,
0.08067209820099532,
0.0776081421367945,
0.08472468707939525,
0.08035765845083297,
0.08354296620736412,
0.0847506960200959,
0.08493901224071894,
0.0850238828775273,
0.08181228093825497,
0.0835962445681782,
0.05787912650672955,
0.08309681752709816,
0.07458223364521054,
0.07787930476564996,
0.08321276554168505,
0.07842460660506848,
0.0787352675999057,
0.08487976985780125,
0.08217070015077943,
0.06754616669626305,
0.08019260184085208,
0.0795552506556149
],
"IG_slope": [
0.12573251360390833,
0.1270551815173291,
0.1260376151612694,
0.12644834401440794,
0.12690611977634134,
0.12686628657763754,
0.1263221961455823,
0.12628262144544702,
0.12633583501293486,
0.12609396303519152,
0.125515744320356,
0.12644024952875674,
0.12681757102611743,
0.1259251802305384,
0.12694209729932387,
0.1263674428596006,
0.12604308120550178,
0.12528744547254242,
0.12662450677424186,
0.12696578684220097,
0.12588146162138023,
0.12631367830541737,
0.1271443986580472,
0.12671866194992504,
0.12592556521218315,
0.12731180057554167,
0.1268756586346627,
0.1261434081135245,
0.12647462757794833,
0.12739096313074452,
0.12674089370956704,
0.12648711994377212,
0.12653229014592923,
0.1260745297062253,
0.1273828035794886,
0.12664143526284996,
0.1259151435407921,
0.12610208391981081,
0.12595463351703085,
0.1257818989986113,
0.12633491629006646,
0.1272257136174553,
0.12641900996745536,
0.12618739759819952,
0.12558402176819844,
0.1261472915282123,
0.12820647479567385,
0.1263342856752452,
0.12593638969907903,
0.12540328826884464,
0.12601833086212694,
0.1263947158425899,
0.12715754493159254,
0.12584674315318017,
0.12570845802790262,
0.12557847812989523,
0.1259972322640786,
0.1266736695812262,
0.126497972423042,
0.1265921167025373,
0.126286238909597,
0.12590073547555286,
0.12625426358910444,
0.12639416746067367
]
},
"A14|1|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.18443238348162438,
0.18613637883085588,
0.1809492561433963,
0.1806123036205829,
0.18213626838470098,
0.1812851553921373,
0.18185594242467573,
0.18083715513107457,
0.18021209328913912,
0.1798372315465837,
0.18432035530658553,
0.1847282994267534,
0.18285084062203616,
0.186247093755874,
0.1822578938031807,
0.17962856207000577,
0.18347683657744263,
0.18460999502274866,
0.18555025711330408,
0.17713852136371244,
0.18325083478753434,
0.18335884593936136,
0.18190689589662945,
0.18294334653345423,
0.18291395534728494,
0.18073866772087221,
0.1851150535605104,
0.18237786700879965,
0.18303655956367493,
0.1816082720402843,
0.1835669173390535,
0.18200913938789398,
0.18297457129721018,
0.18126994822126363,
0.18020776236906322,
0.18208382956704838,
0.182158286308562,
0.1832499129990488,
0.18305887532647347,
0.18177348214639188,
0.18043707877227355,
0.18356025330619374,
0.18348539178356837,
0.1828673220445065,
0.1804817363768727,
0.18251802957979635,
0.18107365500977046,
0.1833963481910139,
0.1818757513566034,
0.18266404461665608,
0.18076543327774175,
0.18143523541777817,
0.18206159295240987,
0.1831341820460235,
0.1836356226392013,
0.17808669372522878,
0.18303070139785405,
0.18349371195232322,
0.1814103884347098,
0.18389015984950596,
0.18279274624448405,
0.18302442038050515,
0.1814676068956036,
0.18041165197550058
],
"IG_pc": [
0.0792904093228114,
0.07016490159181549,
0.08116185934707879,
0.06782658842990134,
0.0781202839070951,
0.0754272595392949,
0.0762268532978617,
0.07656330478036584,
0.07785840592344997,
0.07776302729360597,
0.08082394397029337,
0.07248515202192628,
0.07153469478236156,
0.08244521440734981,
0.08055445803014229,
0.0788160090458046,
0.07783457807127689,
0.08194436806294789,
0.07765766918560049,
0.07031233275484304,
0.0773815083822229,
0.07752019453502469,
0.07503094488910235,
0.07069268933200465,
0.08266868266890937,
0.05297971742129853,
0.05967317286499793,
0.08487326747543678,
0.0786964363369862,
0.05977973713156194,
0.07998979111288373,
0.07695153773155605,
0.0788083849695388,
0.07869444326896562,
0.06870604505708187,
0.07735869392315146,
0.07856357863008083,
0.07820695685504062,
0.07736759892216337,
0.08160916589848109,
0.07935373150390987,
0.07715032968293999,
0.07772205582274462,
0.07476006317776772,
0.07555628921054967,
0.07880017075992572,
0.07092732183882076,
0.08017895008254865,
0.0773224822006051,
0.07555309808537714,
0.07831786853618515,
0.07437402802857,
0.0408807166979031,
0.08087186104266389,
0.07294417868903194,
0.07177578145501821,
0.08101777154492097,
0.06827107103473593,
0.06740619381594334,
0.08047902700169705,
0.07661938642247965,
0.06495392282952141,
0.0729544784842314,
0.07259448773753883
],
"IG_slope": [
0.1299345151413513,
0.13016836348376734,
0.13022124059761925,
0.1305841392150385,
0.13045501177446525,
0.13051222472254023,
0.13000790578625973,
0.13059243257393557,
0.13045910228387977,
0.12983232583122156,
0.13109034342174491,
0.13007306964300713,
0.13072850442566997,
0.13080923181432647,
0.12952247881713902,
0.13025683549065326,
0.13018446453098226,
0.13112216587163636,
0.12966630083916858,
0.13030326818465743,
0.13062482148035434,
0.13156544366621015,
0.1296010091815527,
0.12997021521341373,
0.13065066693849933,
0.12966779334563194,
0.13032930537285142,
0.13009445400893693,
0.13035875332318375,
0.13077958183203675,
0.12999338581351688,
0.13002194029568523,
0.13021650149758932,
0.13057943451215565,
0.1296718191740959,
0.12954953277452436,
0.13004364160421006,
0.13013243936030738,
0.1304820976692509,
0.1297705750639122,
0.12987969800135316,
0.12892715262060944,
0.13029542606931255,
0.1297192906948843,
0.13034989683923567,
0.13048026523287065,
0.1299473081327399,
0.1297138892963882,
0.1302552699000511,
0.1300478738641113,
0.13055168246218565,
0.13048091653365224,
0.13010939618324216,
0.13042878180249437,
0.1306424666278716,
0.1302667915566093,
0.13005461374922303,
0.12965329006758233,
0.1306448044627593,
0.1301544431882352,
0.13016214859567285,
0.13180259870144617,
0.1296972020498912,
0.13022215925909558
]
},
"A14|2|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.014898768595111633,
0.013668877591561213,
0.014678543460524551,
0.014749238995293013,
0.013865194597183716,
0.014721995806191046,
0.013323329977032117,
0.013334182750570633,
0.013733308502621,
0.013899409030477372,
0.014228022840315546,
0.014417256680745894,
0.014220839926704087,
0.013987732711521872,
0.013582038890520565,
0.01407538032488631,
0.013733945296793948,
0.014194775311899832,
0.014224110319174699,
0.013712217450024156,
0.01459139983696467,
0.013294860298850963,
0.0144369033560654,
0.01448235498646433,
0.014265492144286185,
0.014096817421901164,
0.014342682024421904,
0.014450984932896205,
0.014225153681582725,
0.014434622092844407,
0.013287366445901228,
0.013312031813473624,
0.014397945574391002,
0.014418269225528135,
0.013981723027377768,
0.013569578871457821,
0.013799959450976118,
0.013651035851047766,
0.013795481163182188,
0.014254204491772171,
0.014884894022154427,
0.0142166823605816,
0.013432301241032008,
0.014277314040592515,
0.013556630803954306,
0.014157665866033398,
0.012855614316642061,
0.014179267965227282,
0.013900228666463121,
0.014905464267021884,
0.014237472994365064,
0.014540442555308175,
0.013957101198126765,
0.014061630886571308,
0.013659701693560677,
0.014006262563320604,
0.013711179711574317,
0.015112751951548375,
0.014255284609761887,
0.01369533606150597,
0.013700784701871527,
0.013931197082253988,
0.014085097566681526,
0.014910855198943196
],
"IG_pc": [
0.02196532862356656,
0.019768363533088827,
0.021823563045035407,
0.021443376828301334,
0.020402358666473813,
0.02208543334319885,
0.01930447685797271,
0.019447689717712015,
0.019328451301363292,
0.02007963721980823,
0.021021264935058025,
0.020941559762083856,
0.021264482040683364,
0.02006338199209784,
0.01945418004936856,
0.0209029035597471,
0.019870387275889877,
0.02160588164526687,
0.020660136379904485,
0.020000153328809174,
0.021233347541634962,
0.01931393170465075,
0.020324929967039145,
0.021529295951782823,
0.020508876988207202,
0.020343360562256853,
0.02137946203199236,
0.020753380281129278,
0.021981980259854577,
0.020506421932203672,
0.0183666729104307,
0.019481024106228373,
0.02034056182458076,
0.02024589721598862,
0.02061884230733101,
0.019937963938281223,
0.0205283450940951,
0.020737277418186973,
0.020722170496467834,
0.02061169074546838,
0.021629735014251243,
0.019661758365652558,
0.019663081564419906,
0.02035960450663424,
0.019415190059862322,
0.020136262957951685,
0.019264289987760117,
0.02030466277935027,
0.020782723702313915,
0.020612824882221416,
0.020778480593869466,
0.021376325596058357,
0.02085653347137944,
0.020743995746145796,
0.01993528933864385,
0.019970593603285014,
0.018749446791491233,
0.022429081435363905,
0.020882685684397898,
0.02002047736428078,
0.019317454227676317,
0.019803866387476454,
0.02100059455505531,
0.021349846140183613
],
"IG_slope": [
0.02851647944598973,
0.028193512509890786,
0.028132120983061535,
0.028886511624628085,
0.02789209032390839,
0.029251360868863607,
0.02792255616270473,
0.027534271227183788,
0.027505573341296857,
0.028343165906024932,
0.029146894237862632,
0.027959735532921474,
0.029485478809091237,
0.028748569931605485,
0.028475386669568507,
0.02851880823577915,
0.02784702445626203,
0.029803974067959434,
0.028082651441855653,
0.028433538478622716,
0.027374586481645563,
0.029468906170026506,
0.028557326388233658,
0.029284219351492606,
0.028837959992927254,
0.028905698733289596,
0.028362377787548656,
0.027317488855421977,
0.027662471816249864,
0.02837774248957423,
0.028370755503557124,
0.028188637716573726,
0.027961748688377235,
0.02801331236200065,
0.029090579549453283,
0.027850579167969416,
0.028458355976734392,
0.0290455236253583,
0.029272311897037846,
0.028160912614620368,
0.0281850620081669,
0.027283689739132175,
0.028285154554644216,
0.02851690549540808,
0.028474572597184427,
0.02808355089408336,
0.029074341668898065,
0.027624402469636232,
0.028349377077835705,
0.027887014323829656,
0.028350040922295202,
0.02849274892921722,
0.02873100331929794,
0.028214708942213722,
0.029175910167541085,
0.027402436319583126,
0.02664729516307024,
0.028658598819579176,
0.028368069955112853,
0.02934194839098736,
0.028274736600904495,
0.028846155719428994,
0.028425251575516154,
0.027703871855235745
]
},
"A14|2|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.023761713025610476,
0.02375202564371115,
0.02216725939232589,
0.023895859970364697,
0.022602715717512822,
0.023708107275270507,
0.023548922333779032,
0.024157129572124347,
0.022731447496354917,
0.0235775091440118,
0.023303243294336085,
0.02299932202192423,
0.02410099974499147,
0.022745179354128453,
0.022911062145761107,
0.023803510413525686,
0.02366297521352756,
0.02372395137797234,
0.02286998423788411,
0.02303407606024699,
0.023727751341731107,
0.02343553787529018,
0.02448820322383405,
0.023414802515130617,
0.024113284384087663,
0.024287916168622914,
0.024101363789339914,
0.02403095676322131,
0.023302950897697627,
0.02332420511393707,
0.02307374665706341,
0.024226750516852746,
0.024293828649170734,
0.023657848493403577,
0.023357083920586774,
0.024408195406634192,
0.024068102873552988,
0.023400905688111706,
0.023341300323014735,
0.023479496143202994,
0.022171372692421087,
0.02373654752410026,
0.021801588393216775,
0.022699523140120803,
0.022911755396146205,
0.023561778150147816,
0.023977876661124498,
0.02434965432411751,
0.023702670944194537,
0.022786462575899336,
0.022770271663762998,
0.023074068809826542,
0.023111466944083503,
0.022837933276464994,
0.023062154687295333,
0.02332248923400826,
0.023824692085989696,
0.023394540655862883,
0.02282704297743443,
0.023229947456631095,
0.023181432331213614,
0.023190748896560365,
0.02291113130118383,
0.0233329782612266
],
"IG_pc": [
0.03590621250639003,
0.03698690603288654,
0.03501558121432375,
0.03740630438168992,
0.03506642010770639,
0.03684757589975341,
0.03578295435226595,
0.03911773701329943,
0.035855872067675834,
0.03862299729168395,
0.03763315918662912,
0.035022791364405344,
0.03727460599047134,
0.03644940043701319,
0.03656430413174606,
0.039563117901310514,
0.03769846473004766,
0.03814528063177705,
0.03456580091396797,
0.036187470017609774,
0.03790513924008682,
0.036563339003064355,
0.036628044758311586,
0.03599245961021879,
0.03827701110927128,
0.03951133625354245,
0.038529043293908535,
0.035840199451927554,
0.036310489954785655,
0.03621279484278146,
0.03487028062147962,
0.03805078030785923,
0.03809436393472797,
0.035838618875254316,
0.03673235392996275,
0.037727060415370835,
0.03776700239052302,
0.03554259809355158,
0.03686063545395076,
0.035802751350658385,
0.03770366412643087,
0.03799619323342565,
0.03459915170103735,
0.035880533454256555,
0.036291895325220806,
0.03827354489660903,
0.03678226899450953,
0.03819487937788953,
0.0371407291066345,
0.03501990612874821,
0.03486336737468756,
0.036077319340927304,
0.03583604168737523,
0.035879801023851604,
0.03726405620852869,
0.03618703177711347,
0.0365405660225602,
0.037508794599926044,
0.037486644671548,
0.036956009577347265,
0.03645470498775458,
0.03593596201989332,
0.03537872015491463,
0.03677027283856332
],
"IG_slope": [
0.04838458833463241,
0.048804652614264386,
0.04887232404847901,
0.04953672748379924,
0.049471319543076556,
0.05117957803051338,
0.04817771879296856,
0.04917683254406364,
0.04904022945369541,
0.04916953916400154,
0.050095174389659526,
0.04846010479262662,
0.050703997545822305,
0.05040011812918453,
0.04991179751904982,
0.04936381561226798,
0.04951869252341544,
0.04940001767048173,
0.048468130836089605,
0.050245587655828094,
0.0486253889594032,
0.05021492343948935,
0.048510387110751375,
0.049585238040023,
0.04905315844627901,
0.050535846731498614,
0.04995541314486139,
0.0469180905681892,
0.049227179631642526,
0.0490022965858563,
0.048496508996940586,
0.04838849265708406,
0.04907579094419436,
0.04948101026419557,
0.04882130255852646,
0.047506061084859205,
0.04858348032787426,
0.04865316920851084,
0.04916552557586271,
0.047148827183212456,
0.0488934349450276,
0.049317799936477696,
0.04958195616561262,
0.049434052673797725,
0.04874376938561912,
0.04914825885384094,
0.05040850920857612,
0.048554486695670585,
0.04879777277643029,
0.04811086666568331,
0.049194189005830134,
0.049730351726402396,
0.04961810717011704,
0.04891146175535308,
0.05005857050025599,
0.048785141798286635,
0.04871358910524205,
0.049399053751893615,
0.04917191182767086,
0.04903554776126134,
0.048352764984707884,
0.050641408495906516,
0.04887209555133925,
0.049052699995509284
]
},
"A14|2|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.034374329237579104,
0.033938866851233485,
0.03446639271999885,
0.03429240488175367,
0.03420217906107226,
0.03398685890108055,
0.033481737404001066,
0.03436862273372654,
0.03373280085992114,
0.034024553807464386,
0.03446283548241347,
0.03261586153685947,
0.03473852317982917,
0.03385662634785547,
0.03375332385168761,
0.034015372337144356,
0.03421340027729691,
0.03466397105130525,
0.03548836047008663,
0.033299071908755806,
0.03317865013914023,
0.03461845621255932,
0.0346983549829325,
0.03614012313279957,
0.034260136761837146,
0.034526156682987974,
0.03524157464541311,
0.034637430182009155,
0.033712624440612515,
0.035059228442715806,
0.03502144327820922,
0.03361091063049848,
0.03451195663599371,
0.03406399189787024,
0.03448686919501576,
0.033545625553104585,
0.034210554097926504,
0.03315305921082867,
0.03459101129522324,
0.034286995397941666,
0.03506564847979021,
0.03243472163816996,
0.034279685964307305,
0.033954827992159764,
0.034674405430697774,
0.03439835089952936,
0.034523098014696885,
0.03516102335579063,
0.03430006024501431,
0.034636057920295116,
0.03354395223548501,
0.0352075763774522,
0.034032935678212084,
0.03560582758223596,
0.035077936195291315,
0.03434511132267026,
0.0351611794983242,
0.03505331074060436,
0.03373159668866954,
0.035030310065030434,
0.03394082962469902,
0.034555157498131095,
0.03246794920592855,
0.03548408953055038
],
"IG_pc": [
0.05512900770450086,
0.05579678823423683,
0.053124463754071975,
0.054330594870746755,
0.0548831525391659,
0.0550121334180601,
0.05288307512239111,
0.05388873153779743,
0.0528991959198445,
0.055824478432485176,
0.05471409329939112,
0.05054059292684188,
0.05434232674274637,
0.054970459111542705,
0.05289628228531095,
0.05336238036930458,
0.05238820464556068,
0.0529555109052408,
0.05610635974686386,
0.053991385524867715,
0.05273198369137687,
0.054250249471101866,
0.05352572151491102,
0.05836661723971802,
0.05409745377570253,
0.05275497597572881,
0.05379083085132831,
0.05323673248918059,
0.051457727473302385,
0.055526956153872764,
0.054734950861286234,
0.05433918907700444,
0.053483778406551614,
0.05659676522674031,
0.052627418554120876,
0.051810207254824873,
0.05297450472721485,
0.05477498425922206,
0.056644596454149966,
0.05435432628964832,
0.05458377641559077,
0.051218267820704454,
0.056207138098040295,
0.05177446392627119,
0.05348589233504774,
0.05224278961207406,
0.05452050987540133,
0.055111082765944515,
0.05383307385920961,
0.05297745464062746,
0.05207790346542611,
0.05613558787480695,
0.05247784166047916,
0.056334909614888136,
0.05693014036948305,
0.052404013480325626,
0.05395911257767153,
0.05476638030527351,
0.052121210830690066,
0.05540786045286666,
0.05384498262511897,
0.053281698344256063,
0.0509414427828086,
0.055108145975741915
],
"IG_slope": [
0.06840151030846954,
0.0703431799661567,
0.06997718305578754,
0.06986230352117422,
0.07132177359021664,
0.07204168057304561,
0.06906530582375321,
0.07045845766903683,
0.06955588600256458,
0.0694810408085419,
0.07187177829946344,
0.06957306898614468,
0.07219889312995073,
0.07114910893937228,
0.06912036635504025,
0.07056781408438627,
0.06956492840678741,
0.07029906948948178,
0.07047190696559172,
0.07138094560145418,
0.06975906569172324,
0.0721217583619378,
0.0698231651952871,
0.07204554135892553,
0.07017488153569244,
0.07027928211422942,
0.0704554821417555,
0.06854280816886946,
0.0685706429780599,
0.0724695079646601,
0.07161942482393895,
0.06996869779587579,
0.06870001843395757,
0.07162352717727641,
0.07092322002597391,
0.06931599204984516,
0.06860270938500367,
0.07233702234299084,
0.06980893247084764,
0.06909206663754112,
0.06975368433398974,
0.06922150566803938,
0.07007999995019637,
0.06990306666746077,
0.0690365194028876,
0.070358287880413,
0.07062763403865922,
0.06917833976938373,
0.06941741340460053,
0.06977680968928618,
0.06909780641626319,
0.07062521061373181,
0.07103266855983024,
0.07124301176241753,
0.07200067650512848,
0.07035613599681875,
0.06971103331565638,
0.07074083442278442,
0.06988258771347479,
0.06921754102392248,
0.07069304129890383,
0.07216080962437865,
0.06973148859557615,
0.07049926374047698
]
},
"A14|2|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04749150644295952,
0.04846621629511105,
0.04566580357297845,
0.04823763844081341,
0.04624495064680012,
0.049462933889337535,
0.04667150231955297,
0.045469037328381035,
0.04649525501409357,
0.045850747674206715,
0.048317408805603534,
0.047412793795627906,
0.047291856549472655,
0.046526483012758746,
0.04708413465432848,
0.0471999105015275,
0.047030125329763806,
0.045744527343668295,
0.047081568173357624,
0.04554311699607716,
0.046186816486082805,
0.04731001804243995,
0.04697333782881152,
0.045555583294548896,
0.047088205044314435,
0.04707190349238388,
0.04779041150475649,
0.04546217303715139,
0.04472706748654609,
0.04653702327254905,
0.04570071834926992,
0.04631638693893869,
0.04653122492339001,
0.04696025004490423,
0.0450953038139712,
0.046352727553458095,
0.04675908788023264,
0.045366510141045424,
0.04631201382768779,
0.04709497653414374,
0.04678309777634304,
0.04704072350179267,
0.046981508037861275,
0.04708716600883278,
0.04575373137819483,
0.04596943596222758,
0.044917413271585716,
0.046442068412295257,
0.047115621299655075,
0.04635935958842907,
0.04635209775975291,
0.046057513013044726,
0.047050727551670946,
0.04608980722866818,
0.04776449233029467,
0.045849692436991774,
0.04512059767820631,
0.046411589944142406,
0.04650281275171686,
0.045692980703172736,
0.04620634394323986,
0.045606503031452306,
0.045594278904269814,
0.04756263554196849
],
"IG_pc": [
0.07119663854729187,
0.06844979437775622,
0.06574263376587361,
0.0753623979472922,
0.0654896156207437,
0.07249758142785168,
0.0699210338082634,
0.06743284665002268,
0.06735009377051507,
0.0684144068486306,
0.06955360588129371,
0.0695914864851382,
0.06676058075141783,
0.06994268676224169,
0.06783696759433233,
0.06852538120787338,
0.06753061088833245,
0.07320288787905645,
0.06753336042847333,
0.0695042876967632,
0.07012435437504617,
0.07063307394521337,
0.06697451437069221,
0.06423343376307157,
0.07145493602673281,
0.06893789913998047,
0.06933492317646121,
0.06385944801026401,
0.0678186875908254,
0.06674106228842,
0.07030582602449456,
0.06823783462592767,
0.07049674083309422,
0.07089125649567428,
0.06653416369944534,
0.06556417190549202,
0.06993662044074617,
0.06643578730921425,
0.06647465271134101,
0.06716649389834067,
0.0690162262945232,
0.06779369302494938,
0.06749449435320812,
0.06941829842029457,
0.06734882697432151,
0.0666199774067976,
0.06798036187485593,
0.06797668633344237,
0.06916118827891411,
0.06634630763149936,
0.06751851190230734,
0.06614228929579506,
0.06583516374533553,
0.06720452998816445,
0.0664286736310857,
0.07181396679347962,
0.06713895155517849,
0.06480169345482412,
0.06841928715294926,
0.06701410639751652,
0.06690081667478621,
0.07069149129740057,
0.06848113721155911,
0.0670852461998042
],
"IG_slope": [
0.08755767771212199,
0.0886361962866374,
0.08767926412305435,
0.08837421522125323,
0.08932617125309109,
0.090961707438275,
0.08875886958377388,
0.08824191558972823,
0.089646542903224,
0.0883134062510614,
0.08980739635475463,
0.08821921979448355,
0.09150829451639436,
0.0894329223747119,
0.08787492350262986,
0.08770073396926402,
0.08813496333092041,
0.09038373879125966,
0.08737303281823504,
0.0907398900284744,
0.08892127064006149,
0.09143530146599577,
0.08839583789293787,
0.08977028082320096,
0.08792186638920085,
0.09034770440742487,
0.08985626371568006,
0.08785303515194189,
0.08861297822930227,
0.08987114756885593,
0.08918604519159029,
0.08815944420257917,
0.0877940773512817,
0.08942454328026654,
0.08916324648241467,
0.08720993098128492,
0.08750897076925625,
0.08697224117157738,
0.0882977458066599,
0.08551751168821947,
0.08783616094184488,
0.08823571650320601,
0.08919400446380699,
0.08893994848335428,
0.08732647778046954,
0.088340283933341,
0.09073222481756377,
0.08862048426000489,
0.08834271743872903,
0.08791517222323783,
0.08884977985795071,
0.08865481460241953,
0.09081517295873721,
0.08729535829971635,
0.08900389179859265,
0.0893642511296637,
0.08701997024568696,
0.08840987598512126,
0.08884055183439736,
0.08790462887453952,
0.08760460071812375,
0.09440612800288013,
0.08790788130179462,
0.0876117038700484
]
},
"A14|2|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.058941118628371036,
0.06005683328763656,
0.05891022674626356,
0.05953552450759414,
0.05953667815265895,
0.05986137301539607,
0.059211416250732896,
0.058748594347585836,
0.060395106894783446,
0.05865359503019185,
0.06273784726959786,
0.05868341672458843,
0.05861238811255731,
0.06089114933779882,
0.05885358914427119,
0.05996464939655244,
0.06136052909598266,
0.060331158502762605,
0.06121895610775141,
0.059177270213971234,
0.058593673269402125,
0.06041489481781159,
0.057797698980592394,
0.06157474176351041,
0.060137129889074714,
0.06001793942290412,
0.05956506371051429,
0.06158802032490307,
0.060893754043510384,
0.06054084026067752,
0.06139437591037744,
0.058618633851739155,
0.060502131781546176,
0.05933494922547311,
0.06040567127662211,
0.05930060434747375,
0.059666353306964126,
0.059543858484144785,
0.060287466282301416,
0.058489133953715466,
0.060585307361210816,
0.059795034950393955,
0.059266731036024645,
0.059868263709365266,
0.06043901443420285,
0.0600200661877075,
0.059448613329731614,
0.05822536296659031,
0.059620542902886875,
0.061066520539108105,
0.059882440251602276,
0.060075492709804834,
0.0600661032391443,
0.06010747336185318,
0.06154558668817156,
0.0592080125502461,
0.060982459244813825,
0.06255246202683562,
0.05863322613422195,
0.06148089592274797,
0.057947236563791193,
0.05908103961735822,
0.05959729824960647,
0.06156943345098309
],
"IG_pc": [
0.07251570921243938,
0.07820325214865456,
0.07621571928273768,
0.07340369913546255,
0.08145678055394348,
0.07616638713595894,
0.08117256980255269,
0.07899181525181052,
0.07575221189700772,
0.07759544749648765,
0.08281412935436241,
0.07493907819775583,
0.07470971576523677,
0.08518940693385678,
0.07826808781130017,
0.07844884659346169,
0.08297380627720127,
0.0809477646795573,
0.08172266973900245,
0.0762148928562345,
0.07952695308193969,
0.07631060168813229,
0.07739867717483985,
0.07773871944702916,
0.07799740804863375,
0.0754366393506634,
0.07460950920767073,
0.080901621746391,
0.07786286398288436,
0.07728108562442507,
0.08193993125306061,
0.07777966572807908,
0.08205967814479419,
0.07929941741252511,
0.07935877941003673,
0.07763715940796692,
0.0775096874477989,
0.08033603668237682,
0.07943707374919143,
0.07841565787940194,
0.0809821055338405,
0.07645720966831075,
0.07822476993555545,
0.07609758806531271,
0.07852640439134567,
0.08376931703916728,
0.07590035003323602,
0.07707058427211695,
0.07940649032105351,
0.08487041558428728,
0.07561825972822003,
0.07815296076897786,
0.06824831270288721,
0.08140989724334415,
0.07586076471684411,
0.07644469215687295,
0.08074844426730719,
0.08015845236123621,
0.07680779485386655,
0.0816639454617938,
0.07767720407084136,
0.07634023231578338,
0.08036768797201806,
0.07951205490786399
],
"IG_slope": [
0.1017167526092457,
0.10359089320642385,
0.10330897661682206,
0.10323110396981346,
0.10424941883736091,
0.10536882820064067,
0.10376760820976515,
0.10573221848952265,
0.10257780314324633,
0.10237309022640313,
0.10328510918305023,
0.10172589305347284,
0.10473543377881622,
0.10439000199758225,
0.10354601622275934,
0.10387036613553702,
0.1021038165796563,
0.10325200654397164,
0.103922439933681,
0.104567600412139,
0.10336018794709328,
0.10466349094366793,
0.10374187353126108,
0.10300743807742505,
0.102444564104027,
0.10529206213675107,
0.10449537141128154,
0.10256609212040586,
0.10157323180334912,
0.10658352200128249,
0.10404459178963398,
0.10262660115232568,
0.10267254848303624,
0.10299498157271793,
0.1049339354967476,
0.10267389278845193,
0.10195880098587772,
0.10432571805662709,
0.1020386331210363,
0.10167088633961667,
0.10262909988673385,
0.10162019579303339,
0.10268408072084245,
0.10304792116934436,
0.10131319729333726,
0.10478243346434345,
0.10517796927667271,
0.10204534082626306,
0.10276397199372439,
0.10337009987374789,
0.10195437686111011,
0.10391952856946554,
0.10449403796357953,
0.1035649899204022,
0.10415720260145166,
0.10343576993559328,
0.10167485456974881,
0.10305484140294484,
0.10402325168904275,
0.10398710090008095,
0.10389327080923258,
0.10588031425059045,
0.10297607367017475,
0.102817312607041
]
},
"A14|2|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07467697434460963,
0.07638711487122851,
0.0751607956935958,
0.07498274715667108,
0.0739036544963847,
0.07754545262730961,
0.0759815085448654,
0.07593424028935036,
0.07488053583295606,
0.07514385255886857,
0.07638252153981195,
0.07604784000692533,
0.07841490316087185,
0.07434419831775418,
0.07445344208535953,
0.07492481709210086,
0.07530830890037876,
0.0764396204413913,
0.07382175934342161,
0.07434827288726176,
0.07445234267652712,
0.07514206561171743,
0.07497271160702823,
0.07675270505235865,
0.07675582600032715,
0.07462463477725478,
0.07616184643937718,
0.07310848557274419,
0.07410542555359267,
0.07573069539744282,
0.07693809530938545,
0.07540861438674895,
0.07553883603593992,
0.07478540906682785,
0.07680550754066662,
0.07487772031010298,
0.07558039731703836,
0.07431583057694269,
0.07695268340704509,
0.07511857592241178,
0.07459756036352605,
0.07532850385255863,
0.07588860665815655,
0.07591611102186047,
0.07523269842459346,
0.07628705156042326,
0.07450149531703687,
0.07387986599380003,
0.07444065853550708,
0.0744327971387495,
0.07355461135210017,
0.07485115983965418,
0.07524252661753295,
0.07466977769398664,
0.07801060773494939,
0.07440890560074909,
0.07521742900435058,
0.07531100701278781,
0.07610987201736119,
0.07414697001579196,
0.07205134296188032,
0.07329573526533562,
0.07510766774640132,
0.07596139319026562
],
"IG_pc": [
0.08590029515339719,
0.08387982145904688,
0.0912100989370179,
0.08328577789456297,
0.0848194992901118,
0.08501072264673437,
0.07949694193223733,
0.08433712374615336,
0.08327759697222917,
0.09022149702317103,
0.08436893378290652,
0.08413569147318715,
0.08411547465157633,
0.08633594243586529,
0.0863041809334708,
0.08419159753633769,
0.08551079145552475,
0.08583422885644708,
0.08449988907661578,
0.08163140522921385,
0.08828273850773337,
0.08465393759528711,
0.08782252363270604,
0.0897083223282573,
0.0906775535360458,
0.07772328814638933,
0.08667731659813643,
0.08524514217986498,
0.08696108474975649,
0.07848040946220906,
0.08588872245458727,
0.08764726666295766,
0.08441915235994096,
0.0850524765647335,
0.08786904298740547,
0.08949450519273909,
0.0837528493802362,
0.08420094975099637,
0.08748843849540221,
0.0931033434262796,
0.08879484737493908,
0.08272525194685687,
0.08680249897555291,
0.08725259845219505,
0.086311463070942,
0.08320642158469724,
0.08145987894531957,
0.0869504990396054,
0.08320726278448383,
0.08749367356656947,
0.08849632407357579,
0.08461512582790051,
0.07486344548693949,
0.0845558480278108,
0.08987942261672066,
0.08515496594452766,
0.0875024653586613,
0.08082488742591297,
0.08191009078632942,
0.08309692729853663,
0.08488757745497354,
0.07653990311721635,
0.08577578959586978,
0.08759892890474237
],
"IG_slope": [
0.11342152280292497,
0.11426746436850224,
0.11324985006809295,
0.11400463603772497,
0.1145661582918721,
0.1148623567246853,
0.11359870123968198,
0.113298849376785,
0.1148722005434935,
0.11505705508976376,
0.11600744580722476,
0.11287504179834275,
0.11572512037566711,
0.11406672813728368,
0.11344607348450804,
0.1142315757244525,
0.11261583325087647,
0.11437749227526803,
0.11388631209543369,
0.11416733383616441,
0.11412210292260253,
0.11605591939731606,
0.11406912253715423,
0.11588094388468147,
0.11413426833099703,
0.11518148228773797,
0.11585929326707882,
0.1128201390034574,
0.11410388035256187,
0.11494805079351066,
0.11374080102692477,
0.11353939468344278,
0.11322092757711483,
0.11491494800138635,
0.11414649184137632,
0.11315719036359917,
0.11359573946297959,
0.11433612695316299,
0.11432472593684853,
0.11292809951003699,
0.11335040232197963,
0.11273014610288079,
0.11520748518963946,
0.11435605954288722,
0.11361424742505928,
0.11356486225180847,
0.11356054601426671,
0.11417933355291382,
0.11363119595085223,
0.11336256727159948,
0.11444332614376675,
0.11334343782879776,
0.11682355988238803,
0.11284864279342918,
0.11651477841656939,
0.11531134404030294,
0.11377168883565897,
0.1139764500094985,
0.1152700520472327,
0.11246968870184258,
0.11363193148938835,
0.11891497398156342,
0.11352631731330472,
0.11350169431297882
]
},
"A14|2|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09348452770472448,
0.09257215161441845,
0.09112338222126048,
0.09301826240879674,
0.09298958347318909,
0.09316983636220044,
0.09261595384900367,
0.09184951366432603,
0.09288601947673936,
0.09470496227208702,
0.09320160315643733,
0.09333544172552344,
0.09099487508826964,
0.09204139457332605,
0.09226533931061542,
0.0949994552446709,
0.09293737617706999,
0.09298290328089909,
0.09390923013980679,
0.09395901737695311,
0.09199096873754797,
0.09151484881072491,
0.09194290503276825,
0.09133500358597502,
0.09141756625842756,
0.09188437883347511,
0.09281697805944145,
0.0931494342283763,
0.08997156573989518,
0.09167430302916024,
0.0933678042425905,
0.09115761452554416,
0.09184556093929874,
0.09350495585772656,
0.09415294995572232,
0.09173425464588547,
0.0919413434845886,
0.09525335791709377,
0.09133701488477008,
0.09117585761756786,
0.09266726289129945,
0.09354572593514288,
0.09294989066501369,
0.09298217877815951,
0.09136847938285708,
0.0900331891940338,
0.09085690094669374,
0.09208595937559938,
0.0926749966390279,
0.09185522983365146,
0.09272838958653029,
0.09264649442267192,
0.09222092443887497,
0.09361198834784634,
0.09368134441503528,
0.09184002494942067,
0.09155724770980278,
0.09365131956533723,
0.09118484156904039,
0.09419483847309884,
0.09271327197110324,
0.0922820856263149,
0.09194765080889056,
0.09194121227247543
],
"IG_pc": [
0.09036423400019128,
0.08247822994308064,
0.09087860853235323,
0.08592191782283562,
0.09046581199923803,
0.09047392524403024,
0.08848394235127356,
0.09096007977128819,
0.09138378989717127,
0.09200510198019377,
0.08784825038085828,
0.09001890665371652,
0.08388742840670105,
0.08835604987079691,
0.0899679436003112,
0.0935860138314878,
0.08888651713214937,
0.08891467722008932,
0.08886770368175144,
0.08926095900504016,
0.08846428567689174,
0.08622663669343682,
0.0937508394363494,
0.08583014461435576,
0.09116053674929873,
0.07162833880526072,
0.07777619984981098,
0.09167767800680186,
0.08580643903316278,
0.0781582067398577,
0.09511984786212999,
0.08728138498378978,
0.09272238535077425,
0.08934662679178247,
0.08951317719232764,
0.09479356696787464,
0.0869455408540162,
0.09325907896222628,
0.08482962770819245,
0.08732951812643584,
0.08703794757400321,
0.09240049224429367,
0.08739944115196198,
0.084553874359475,
0.08918450826557536,
0.09042242605020655,
0.09042204531896657,
0.09076174983723907,
0.09419552841039003,
0.08711668165850205,
0.08785174644495887,
0.08575745221872642,
0.06391627192475294,
0.09102783697047413,
0.08291545021777555,
0.08549186977588191,
0.09214637277041912,
0.08924770769787571,
0.08161775068509206,
0.09380503286407978,
0.08843470541672858,
0.07896463035426439,
0.08732532905669589,
0.08336028095167772
],
"IG_slope": [
0.12152603715299948,
0.12266252977991092,
0.12177076118383937,
0.12258517601581488,
0.12264570929575115,
0.1229376965699675,
0.12178435986967703,
0.12264053035960999,
0.12118902797974666,
0.12138026500560413,
0.12041188474574065,
0.12265552992615888,
0.12334417045387988,
0.12176729816719889,
0.12195650752886741,
0.12227942379425401,
0.12109089369620045,
0.12029191188071774,
0.12174153146713185,
0.12328476157647691,
0.12260219685629592,
0.12261822351124327,
0.12321037114108,
0.12273557450664598,
0.12148139116800395,
0.1243187629139467,
0.12352336476481961,
0.12145697165454801,
0.12151324732548728,
0.12432143920081438,
0.12306579568541619,
0.12173720170289577,
0.12258132361590574,
0.12242253989882097,
0.12365317323416912,
0.12161902297350842,
0.12068140717313906,
0.12051779123004241,
0.12131881207495054,
0.12076472205410868,
0.12197363583496292,
0.12244925901548033,
0.12141798128430085,
0.12149647850353769,
0.12053055863038976,
0.12229392858128989,
0.12503838523844035,
0.12167939001618999,
0.12165961813778702,
0.12072056069284215,
0.12146873350130091,
0.1220291456976715,
0.12305348155054327,
0.1220235626902455,
0.12067869024626947,
0.12142064020507053,
0.12158019196714483,
0.12209135701305515,
0.1223206305757375,
0.12177905959998807,
0.12188196757132848,
0.12239556127168967,
0.12168494116276624,
0.12246400735225133
]
},
"A14|2|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.11385650408263448,
0.11432827576981008,
0.11172014004944852,
0.11091325020519793,
0.11310957538444999,
0.11281162715058812,
0.11283248232056042,
0.11193711275764695,
0.113241631944204,
0.11090746808113927,
0.11465095652853918,
0.11268497168409564,
0.11420320570209253,
0.11341041071367197,
0.11317869638312494,
0.11204742191545947,
0.11284053182569931,
0.11299879942187374,
0.11279314630617421,
0.1127214572504105,
0.11226127673057018,
0.11359640252319991,
0.11262563306194551,
0.113136589134891,
0.11518757002445845,
0.11245366150320457,
0.11428800666910899,
0.11243749236992162,
0.11488030173614572,
0.11523094956220081,
0.11407919962973256,
0.11539592787873154,
0.11291648876302851,
0.1133087793408789,
0.11228934796078605,
0.11341177384473955,
0.1125087798878388,
0.11437598144958461,
0.11359402376313366,
0.11209017607274774,
0.11146875461498418,
0.11175324100154871,
0.11449395699221121,
0.11257749394560346,
0.11122675988835162,
0.10955408712389492,
0.11330898610525697,
0.11341842719654771,
0.11150703462204437,
0.11293806235585624,
0.11362006554900539,
0.1128576248765798,
0.11426859849167048,
0.11203722096492275,
0.11359121018287421,
0.10988799544057937,
0.11313229400719305,
0.11174062210556546,
0.11270878772067316,
0.11206250011895591,
0.11095745746998098,
0.1116491402297548,
0.10996161177179697,
0.11265766389139031
],
"IG_pc": [
0.09270429797737792,
0.08435476905293018,
0.088118498938672,
0.07971338210382117,
0.08509833550216099,
0.0882818500739346,
0.08715498147654302,
0.0886282148405825,
0.09352189127287207,
0.08607765721829698,
0.09498179423569046,
0.07641243291960632,
0.08183885771444332,
0.09486220394597174,
0.09211551839930929,
0.09131278198672897,
0.08883034762057504,
0.09490409702238017,
0.08847369954560565,
0.08023786446165941,
0.08778606445872052,
0.09049938368648354,
0.08712318410050224,
0.08374813271064353,
0.09571158620740836,
0.06777809847022774,
0.06967580699507682,
0.09262687229662696,
0.08902561209171184,
0.06917721715423047,
0.0930695561762965,
0.09055942806477567,
0.08932933740620205,
0.09409004828962383,
0.07893396869277332,
0.08893255455738536,
0.09010255557166837,
0.09168653504007622,
0.08523595016967822,
0.09137218922098128,
0.09003639275960595,
0.08649916899598278,
0.09205974358937924,
0.08661657474165474,
0.08617689493329146,
0.08441112916443447,
0.08231318537325555,
0.08572367916023522,
0.08586664722127842,
0.0855746286981962,
0.0927060307726006,
0.0860382265649642,
0.05558430680750234,
0.0908529288559878,
0.08370550922601788,
0.08220631525991809,
0.09245141803858824,
0.07996568046182433,
0.08095592215823974,
0.08936712135558748,
0.08482600416449974,
0.08289689262584989,
0.08221687594351716,
0.08190987564184125
],
"IG_slope": [
0.12578927746611904,
0.12825789868575035,
0.12682171227006056,
0.12801245748519127,
0.12758299611538196,
0.12847681699554023,
0.12711114994857034,
0.1278938805234613,
0.12763505500741604,
0.12607970416221556,
0.12856876682322546,
0.12646813767189496,
0.12798348359404602,
0.12783843143821313,
0.12640215922635342,
0.12702206153553053,
0.12683744277618475,
0.12819835807570773,
0.12668057387293774,
0.12747651557029022,
0.12714114437945007,
0.1290453007296301,
0.1258520211082729,
0.1271032669344332,
0.12725972747762834,
0.12633071930962897,
0.12713453792364562,
0.12643124024026964,
0.12727628156927995,
0.1279203975718874,
0.12647456807672433,
0.12652098017031155,
0.12630305373844403,
0.12806351057744017,
0.12690105264231022,
0.12603595811461912,
0.12722387669123694,
0.12707736805761136,
0.12705336360332156,
0.12585907096691762,
0.12638269104327515,
0.126032115547665,
0.12746249625776745,
0.1267474638048486,
0.12641595138706843,
0.12754092062972522,
0.1269099863869187,
0.12630297311962063,
0.12671887737854556,
0.12651550921507923,
0.1268357590632002,
0.12802830856538125,
0.12891246468764211,
0.1261547817074524,
0.12868050967680755,
0.12723482509373726,
0.12607668254502405,
0.12706566048553802,
0.12812900246452433,
0.1273487351786572,
0.12685288917513016,
0.1311576993826565,
0.1267087533000567,
0.1265025536453053
]
},
"A14cap|0|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.041449238438860725,
0.040381733657163466,
0.038913531734600326,
0.040161973004521734,
0.03978378537193539,
0.03979708713121077,
0.039821589576553684,
0.040141373566948246,
0.04025432595017886,
0.04088542671956663,
0.04041614764277668,
0.040581964503322965,
0.038589643665035034,
0.04141044111703973,
0.03953229087416421,
0.04044048571585446,
0.04034517342965316,
0.0400046298193697,
0.04024536105408405,
0.03999344924649151,
0.038560218036014504,
0.038978267718503545,
0.038801434159263515,
0.04081205191012671,
0.038703268993169004,
0.040745482504906505,
0.04113456551728234,
0.04131441884764975,
0.03960746922319647,
0.03954344466863802,
0.03958229530196533,
0.039537732759334254,
0.04023406484544001,
0.04004829843389146,
0.041571140073449975,
0.038856610905190436,
0.0402411101797151,
0.03990669024704818,
0.038963807074776646,
0.04106942186410478,
0.039633745857442726,
0.040022542194786404,
0.039499692222271676,
0.04028167861659693,
0.040139584893639224,
0.0411394636637743,
0.040932039988525126,
0.03999032005095149,
0.04043357454589991,
0.039209254163886875,
0.03911023547819159,
0.04027506756657573,
0.04070943535421012,
0.03847271518426698,
0.04050680094793524,
0.04060087466694462,
0.03967456970138006,
0.039744222390561745,
0.04002863959170888,
0.03983056581120081,
0.04110358553996196,
0.03882652813308063,
0.04085996641333711,
0.03969854521737126
],
"IG_pc": [
0.03959095004808136,
0.03759194974273304,
0.036161627759234545,
0.037436686298999725,
0.03605573019502421,
0.037646759225064795,
0.03693115616122925,
0.03683037474106634,
0.03748134750625411,
0.037960376597213075,
0.03787439040612347,
0.037336579808120766,
0.03657867549788569,
0.038546918193145284,
0.03694850511514753,
0.03764719619700364,
0.03649247269947513,
0.03676120106168505,
0.03712704035296796,
0.03685808356498713,
0.03642225593198648,
0.03620888266299529,
0.036713874744217036,
0.03758336745688555,
0.035713261553927185,
0.037372749109962876,
0.0376842323217708,
0.03809868648571356,
0.036985791701870746,
0.03822676333191822,
0.03647931648905322,
0.035879862355499226,
0.03777774537697184,
0.03701991755851584,
0.03846531713234287,
0.036584060216312386,
0.037940261644409584,
0.03717135966348467,
0.036389904982286975,
0.038435743668612674,
0.03730200090555519,
0.03706576161955589,
0.03739800186728649,
0.03722078767895343,
0.03668389212973109,
0.037654680215919036,
0.03842984611410894,
0.037233941727076246,
0.03784833770905137,
0.03591898766051823,
0.03669490635955796,
0.03767049614656414,
0.03693528330329456,
0.035302840021442614,
0.036557255523775,
0.038013726667221755,
0.03714849590414177,
0.03690875833046128,
0.037896261247086636,
0.03765738890980351,
0.037793929971353356,
0.0358692830764324,
0.03687376918353095,
0.035918030843995495
],
"IG_slope": [
0.058855829258482276,
0.05923143544701138,
0.05910626803917068,
0.05876019625743332,
0.05893048676760696,
0.059433754924183534,
0.0592477774116489,
0.059129493926471925,
0.05894461619196552,
0.059233962969751086,
0.05908179345776894,
0.05945772950462478,
0.05891417822817055,
0.05882474939911352,
0.05918601874694754,
0.05890645001824341,
0.05927465002144871,
0.05906766436275526,
0.05950896031020522,
0.05920475844620323,
0.05985943639957141,
0.05848367448638459,
0.058421356203388494,
0.05855761171520479,
0.05928570180660513,
0.05915573076750522,
0.05919193095649278,
0.05922696680603553,
0.059227607205707425,
0.05871367900084743,
0.0588798067912436,
0.058893400131323825,
0.05911638004825431,
0.05910137330885958,
0.05939526981968332,
0.0591293368301889,
0.0589552614029453,
0.059572849262751366,
0.05952962644494601,
0.05874824328498028,
0.05949701157859551,
0.05923467005310481,
0.058958426956670855,
0.05939479451593172,
0.05942272040394056,
0.059082998792077145,
0.0592646528181317,
0.058702958432077464,
0.059307259619023237,
0.05963721811809793,
0.05905613679182228,
0.05909521578214346,
0.059027163873622564,
0.05885632755257007,
0.059661477680400234,
0.05905198047364304,
0.05952809245536712,
0.058622889231251495,
0.059471294846391125,
0.059030750084804025,
0.05919311948484267,
0.0592287275057516,
0.058841539299975334,
0.058902045118093584
]
},
"A14cap|0|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.06145634405401612,
0.06044969286568147,
0.06291219088263489,
0.06097280788203552,
0.06353927961038774,
0.06153449578458936,
0.061216434055880065,
0.06277287203129767,
0.06126976303491549,
0.06174172491025853,
0.060989440458491195,
0.06167697375915715,
0.06289791361484731,
0.061391227698050166,
0.06128318590002202,
0.06181619036699271,
0.062448746543523725,
0.06268012375118648,
0.061778428261148655,
0.06338948593661264,
0.060404102235288804,
0.06298930689987436,
0.06113033042132798,
0.06213425703412856,
0.06100248823843302,
0.06294948393875277,
0.06028885868255074,
0.06288527963350798,
0.06099326911179137,
0.06147193303298604,
0.06204770684409944,
0.06290878556891677,
0.0626258496637,
0.06210387928994976,
0.062202754212295375,
0.06172228173795258,
0.06334569335238882,
0.06450855890997431,
0.0630412077537219,
0.06068073627510717,
0.06203726357190398,
0.06276271930655586,
0.06147702070716221,
0.0608227202495204,
0.06227708847444191,
0.06145401935628669,
0.06290400014250075,
0.06271246155165677,
0.06171168377605074,
0.063204143706316,
0.0602185229466734,
0.062331426412622015,
0.06217522775002049,
0.060802597772030786,
0.061010933933968836,
0.059859048552403316,
0.06161574867403896,
0.06331290275315471,
0.06082730178791351,
0.0611270138216522,
0.060661548334553395,
0.0621488456413779,
0.060601974442029416,
0.061509219271239424
],
"IG_pc": [
0.05485945667834969,
0.05351540474859721,
0.05455019209272957,
0.05425721822472209,
0.05572251358287137,
0.05317374504985445,
0.054501624597597914,
0.05618287035123905,
0.054518335942467806,
0.05488580574095929,
0.053584081561341826,
0.05400728875974125,
0.05618192815728418,
0.05422829623061033,
0.05408534728913501,
0.054920968924647456,
0.0557635710580511,
0.05455540233311873,
0.054288571198346264,
0.05608126270204997,
0.05370164226632217,
0.0556630921655683,
0.054118721925403825,
0.054381223527518625,
0.05397971983374603,
0.05416619100474104,
0.052834271291051234,
0.05491975569664495,
0.055023933864416834,
0.054380762317634154,
0.053763633633043525,
0.056644529264446936,
0.05441912820777702,
0.055662576418616126,
0.05382522323661525,
0.055189117989880625,
0.054490221957412,
0.05523484070615454,
0.05402514614925065,
0.05298213521489328,
0.05543534450711589,
0.055211273836922335,
0.05319153394832376,
0.05445208025104221,
0.05425832867787334,
0.05443863460544313,
0.05414382934131788,
0.05458230866784664,
0.05423971736443382,
0.05559747416600348,
0.05388841310246249,
0.054902301407120366,
0.05346394083341445,
0.05414062039380246,
0.053030572401744004,
0.054031543764914265,
0.05417168248868086,
0.05656593854362928,
0.05458749300734595,
0.054344631889273784,
0.05378815152644613,
0.05450077107760187,
0.05401618362670595,
0.05552606981166196
],
"IG_slope": [
0.07886477674886212,
0.0789472322972629,
0.07878750421115215,
0.078443284131437,
0.0788600347877882,
0.07944478906916652,
0.07936000380848807,
0.0790497771951301,
0.07870235385815434,
0.07912333290316144,
0.07858125452888026,
0.07956342057967626,
0.07905195790855339,
0.07909461431105198,
0.07886312868238084,
0.07877154288822584,
0.07912345668469965,
0.07959435937609069,
0.07900437708098933,
0.07923452451708346,
0.07880527629685533,
0.07920400038583454,
0.07897102929747382,
0.07820695798745997,
0.07884429627758285,
0.07967635406210362,
0.07894450378211162,
0.07851860662195316,
0.07883928876553506,
0.07850073852336682,
0.07869155014258566,
0.07884277703303748,
0.07914754349137113,
0.07882602716077036,
0.07883265198591853,
0.07849864238548165,
0.07923459538245876,
0.07920103355012341,
0.07894281938304155,
0.07824236665566153,
0.0788199830697568,
0.07909010081726472,
0.07859295576660266,
0.07859534513768711,
0.07933509492619957,
0.0789338326936343,
0.07899632638950566,
0.07957572064858608,
0.07848405516599753,
0.07848298096909684,
0.07859902294979892,
0.07870736663982188,
0.07840786965710023,
0.07851695027531515,
0.07927442849969017,
0.07893812253429934,
0.07908931064835066,
0.07920556151196688,
0.07819085654513742,
0.07855636433334363,
0.07908399150057327,
0.07909914537517602,
0.0785229704824704,
0.07886434963174534
]
},
"A14cap|0|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.08698599302387144,
0.08532150625431711,
0.08567907223893734,
0.08617902953287704,
0.08375767587186189,
0.08700554250099302,
0.08519875623114093,
0.08557256580264472,
0.08443045805396032,
0.08455749611532859,
0.08578423909207977,
0.08514592785314079,
0.08604256880179761,
0.08621627557311129,
0.08539206439844094,
0.08420828170230799,
0.08374641518976222,
0.08477031081391218,
0.08586105975681768,
0.08424089479536345,
0.08556977903084828,
0.08447213354227845,
0.08567720359396702,
0.08487293449258182,
0.08296507528709185,
0.08602149732458919,
0.0850674445493631,
0.08420625245961944,
0.08670913650470968,
0.08521889862183052,
0.08415638772487988,
0.08510786614217025,
0.08667582379789618,
0.08481098763039618,
0.08634788076404121,
0.08466697275354029,
0.08342445470099946,
0.08819085020534612,
0.08424632502491036,
0.08517062600967407,
0.0832111491963392,
0.08452839515175992,
0.08376465120977539,
0.08730670755860714,
0.08410739323401195,
0.0842610557384944,
0.08431668187813379,
0.08556284641181122,
0.08519747433363367,
0.0820422281455242,
0.08581775953794235,
0.08667239619881784,
0.0862399297866947,
0.08444674437354394,
0.08591788357995167,
0.08705844088397363,
0.08338726545063224,
0.08681738472773937,
0.08466653042603856,
0.08572500566555519,
0.08527017569539375,
0.08574241091479351,
0.08586810761494057,
0.08529252933863773
],
"IG_pc": [
0.07056233903992126,
0.07009050965290188,
0.06814603039051194,
0.06981798651207138,
0.06783442401229182,
0.06919434527266438,
0.069793755840267,
0.0691682496611654,
0.06869915950929502,
0.06882443966741489,
0.06833022067205523,
0.06808496273092213,
0.06782231503881583,
0.06880602104058947,
0.06872374959534468,
0.06894441935499916,
0.06777875561751573,
0.06853654717385524,
0.0698539190361172,
0.06851836713724677,
0.06797368152005992,
0.0674747096528603,
0.0703486971780879,
0.06821916573888932,
0.06786683180481276,
0.06984889459620477,
0.06786043683940979,
0.06749130462071566,
0.0701163790524513,
0.06952819212402912,
0.06857510560965234,
0.06761212080113779,
0.06898652614205597,
0.06816866998869886,
0.06906472417272896,
0.06718310697403894,
0.06548871935519407,
0.06916724193403215,
0.06750598674202118,
0.06852603963264314,
0.06786920024008508,
0.06761035204730079,
0.06717846145321202,
0.06947641497379842,
0.06932089953946793,
0.06922590781217541,
0.0651665956249512,
0.06855395111611931,
0.06874040486050995,
0.06618481608250222,
0.0696256919846502,
0.06709925248016492,
0.06866241690315485,
0.06692168587424976,
0.07049590451199488,
0.07096615151382678,
0.06768544156652105,
0.06877296578855652,
0.06735081989216135,
0.0698636174540812,
0.06863644623010821,
0.06999871734391903,
0.07025134525332058,
0.06738114095000321
],
"IG_slope": [
0.09467491355739105,
0.09528494985275843,
0.09528318335969134,
0.09432385765049793,
0.0944016778101548,
0.09557354595929227,
0.09481614650274119,
0.09488101604020145,
0.0946040502798148,
0.09496796026350805,
0.09506731134718259,
0.09513308748506949,
0.09458090521560711,
0.09469261978092829,
0.09507195287056791,
0.09433203974674609,
0.09435983428986723,
0.09516841765185866,
0.09475588999264362,
0.09435707765191326,
0.09452862518000649,
0.09445896644450026,
0.09460756850400553,
0.09425597439901948,
0.09489979047479032,
0.09502181438223031,
0.0947524905331402,
0.09509025143401248,
0.09501000749587396,
0.094853992319532,
0.09493505956588741,
0.09500315962469506,
0.09520538753654455,
0.09422919820605562,
0.09491085891608714,
0.09440340154368036,
0.09471171868715801,
0.09496482386376674,
0.09525249075232772,
0.09513584907309348,
0.09524913259297733,
0.09458715852969081,
0.0943139160098534,
0.09539353895926138,
0.09496747463954756,
0.09544380790442743,
0.09524440339010386,
0.09407085567923561,
0.09502738245771536,
0.09488093289313587,
0.09439223055872861,
0.09477592264756028,
0.09472079369279968,
0.09437448833738848,
0.09545594099435668,
0.09482501902494231,
0.09473590540301861,
0.09398581648227845,
0.09480428290153148,
0.09482062050550204,
0.0941175645090785,
0.09452935883951853,
0.09443275591549968,
0.09427451279416972
]
},
"A14cap|0|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.11341646656650362,
0.1119867531981118,
0.11132367463441817,
0.11288345588858206,
0.11373109702314999,
0.11486236547428952,
0.11549072635335556,
0.11440412226778207,
0.1159197744253575,
0.1135454541149965,
0.11517937179108273,
0.11358469833770712,
0.11315256209551805,
0.11305097256518692,
0.11395039335288892,
0.111605310844201,
0.11459325598235459,
0.11163812833058984,
0.11195566260766654,
0.11568945046551349,
0.11265091509408443,
0.11392685255875534,
0.11326678775031773,
0.11004626981650212,
0.11128625304361428,
0.11242964017895041,
0.1130149312779487,
0.11454947441590058,
0.11366320558814635,
0.10977264158637823,
0.11466764900555226,
0.11097987549919885,
0.11275657294729768,
0.11394092858425608,
0.1128985330582104,
0.1116885716600553,
0.11274665287525032,
0.11283656041064205,
0.11434997987646689,
0.11238502743004908,
0.11086544632818196,
0.1128850295522632,
0.11553815379692978,
0.11242914689841754,
0.11293737754915689,
0.11396234322123355,
0.11645644593900428,
0.11335484007704011,
0.11634841746313818,
0.11312576593361001,
0.11224463582635025,
0.11454866494642424,
0.11137904136031729,
0.11455626455277468,
0.11613663445709399,
0.11372859930759383,
0.11048058919201686,
0.11486073449173162,
0.11351594077432026,
0.11103724346048871,
0.11336178398549634,
0.11546010931454731,
0.11348940748048086,
0.11339344363758741
],
"IG_pc": [
0.07869864263358096,
0.07862022870557643,
0.07813544610832111,
0.08067299069678018,
0.07965332603385425,
0.08093355849341444,
0.07993215759692679,
0.07768215785764343,
0.08228394009189381,
0.07964593704833033,
0.08040696602663511,
0.0784408366083147,
0.08100424745195096,
0.07852813779873026,
0.07991655511928751,
0.07799376377835039,
0.08063363155704717,
0.07932655887774459,
0.07883592292940714,
0.08054079082164314,
0.08016880016963268,
0.08099061184471312,
0.07991956445022833,
0.07764048822570296,
0.07933821857782597,
0.07943326971686908,
0.07905967640863364,
0.07971448254914289,
0.07902728204320707,
0.07767108966456313,
0.08050495809988786,
0.07740322459127119,
0.07984221692064673,
0.07984143758013247,
0.07853972638887019,
0.07890399301486863,
0.07965550252546436,
0.0788531841538177,
0.08001395096624639,
0.07793140956758654,
0.07622488920131486,
0.08056629002439379,
0.07982681390936965,
0.07728755101716428,
0.07779339624973766,
0.07912859292065831,
0.08079467802428092,
0.07945596101961155,
0.08022101298719908,
0.07980534160226271,
0.08033548488953376,
0.08075993686064367,
0.07952679635081494,
0.07996514903737703,
0.0812884975765153,
0.08009249045223635,
0.07986732207059828,
0.0807106232350163,
0.08034130531650725,
0.07750331755505109,
0.07939921385032475,
0.08032796258791132,
0.0794995212439935,
0.07934576144860968
],
"IG_slope": [
0.10697012780097799,
0.10658223563327322,
0.10702534995959918,
0.10686676341706534,
0.10646347427937833,
0.10694880456760694,
0.10671110800405231,
0.10688033920901016,
0.10643934586226925,
0.1070087297123761,
0.1069915471251442,
0.10703890368997203,
0.10698773863999399,
0.10661711645020373,
0.10675767598394935,
0.10686275683292298,
0.10646132462974597,
0.10735057126519405,
0.10699611290766688,
0.10645088760904034,
0.10701201677099943,
0.10658453071351824,
0.10680715789972701,
0.10674433960060606,
0.10623929349055776,
0.10702634568719031,
0.10672517919880858,
0.10692262902235614,
0.10678848395916109,
0.10660528772041668,
0.10688377232849713,
0.10686967875799117,
0.10629069645429208,
0.10687196552373128,
0.10683430861963748,
0.10705078484916178,
0.10711192385427223,
0.10727991083837839,
0.1068689976899297,
0.10679724294470154,
0.10655301503777873,
0.10728894795774394,
0.10689063344104081,
0.1065843910216004,
0.10699581955762806,
0.10623766727922003,
0.1060653369542023,
0.1069778841703893,
0.10697305935024834,
0.10708414176739488,
0.10696880723218834,
0.10675592449979414,
0.1065299588514994,
0.10708036746636661,
0.106413269077278,
0.1068922196868016,
0.10661829675804754,
0.10656296323539129,
0.1062275470696225,
0.10628429973540982,
0.1072085038833838,
0.10709610239582805,
0.10674673770436637,
0.10661780433699593
]
},
"A14cap|0|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.14961296958615122,
0.14853070260791235,
0.14968076081284032,
0.15107343611351354,
0.14766744790832576,
0.15244315619147208,
0.1497537149416015,
0.1544162955298738,
0.15024375196204964,
0.15230585106932004,
0.15243458312346014,
0.15046190237672974,
0.14776062818054214,
0.1490669730600711,
0.15193144870620934,
0.15169168868711225,
0.1530153937184746,
0.15149157717585915,
0.15102738130982551,
0.14698698925374565,
0.14836020432253605,
0.1513799805376479,
0.15075964198044645,
0.14933164911519015,
0.14957349163583622,
0.1503507808290525,
0.15010168790710132,
0.15288790499896088,
0.14849741687453388,
0.14994952637738201,
0.14818212103763884,
0.14756266338693536,
0.15067056972627846,
0.1512335753467493,
0.14936167606816042,
0.14993338540849876,
0.15079576356420432,
0.1489386549696654,
0.1493815632367106,
0.14800373506641762,
0.14873255519555073,
0.15184572221390624,
0.15082283396875162,
0.15095484258580782,
0.15080000130333282,
0.1482177732926182,
0.1473157560715066,
0.15205906996505192,
0.15028851443212332,
0.15336557687213315,
0.1488332667733374,
0.15129057732057305,
0.14871824476016648,
0.14942102316109107,
0.14666974546923583,
0.15213065014687643,
0.15139873230991618,
0.1490057780417775,
0.1478278616430373,
0.151593290813139,
0.14953502852534228,
0.14880993048918256,
0.15143652067628643,
0.14976253739778045
],
"IG_pc": [
0.0864481084510525,
0.08630951272946184,
0.08705553285135995,
0.08689484028785101,
0.08603384083930843,
0.08675838833239426,
0.0879493147251667,
0.08950448821814012,
0.08752703073614639,
0.0875840179539469,
0.0893913151728324,
0.08671353367084339,
0.08525140079966541,
0.08755996444001218,
0.0877477611637368,
0.08743099194322147,
0.0907972812200554,
0.08814258251967107,
0.0878082193646676,
0.08543809822311779,
0.08526247686247386,
0.08768119696345866,
0.08857944577629552,
0.08495908630555739,
0.08564591737730383,
0.08803281498919126,
0.08693893902894302,
0.08784349795980533,
0.08741521417816325,
0.08795444345377541,
0.08641660530926461,
0.08624274369348932,
0.08825370252575773,
0.08441854001991034,
0.08450906222401128,
0.08681203947507861,
0.0856427227280482,
0.08809684891884556,
0.0855637075648174,
0.08801264555886834,
0.08472455732895215,
0.08683337766054047,
0.0871813579659574,
0.08830294457588021,
0.08690437883920213,
0.08682940473125202,
0.08473066896003259,
0.0884567218784102,
0.08799682766946947,
0.08681377205709014,
0.08735360348558252,
0.0858282937388352,
0.0872136762954859,
0.0867170259636222,
0.08551592612637145,
0.08854125915239573,
0.0861852497973161,
0.08864453282563113,
0.08691037116323243,
0.08838463451368518,
0.08755978939244387,
0.08569407320516188,
0.0882451796084973,
0.08769557840193315
],
"IG_slope": [
0.11568465065527357,
0.11597645727035896,
0.11550705698212352,
0.11560546669689131,
0.11577965107406937,
0.11603573242625911,
0.11596386520925397,
0.11575667238080851,
0.11538110550935154,
0.11559179883936817,
0.11598024217241104,
0.11613594658113044,
0.115554770471311,
0.11624156547995558,
0.11594698864139627,
0.11602873736045619,
0.11543797736809513,
0.11596167723850495,
0.1157211987601053,
0.11579450035292672,
0.11599190173184892,
0.11593537740358456,
0.1153542150454977,
0.11548971246140691,
0.1159695656266951,
0.11606361605502544,
0.1154382945171706,
0.11616301004748204,
0.11603433849858746,
0.11594264851487816,
0.11588666685042828,
0.11599759779935431,
0.1159282790574349,
0.11555888061444827,
0.11627870183605543,
0.11546438899373253,
0.11570726234270266,
0.11564219007010164,
0.11566708729634695,
0.1155700410366667,
0.1157693827805635,
0.11554420708789612,
0.11561633688359566,
0.11591552044635495,
0.1160967929188691,
0.1163307831242005,
0.1160939579981633,
0.11567801726495631,
0.11580823017790534,
0.11612485709231465,
0.11505300191224213,
0.11554255608285122,
0.11622510527354055,
0.11557849455797357,
0.11596105739056405,
0.11583494846822157,
0.11608665015847978,
0.11540003146985635,
0.1159452505213995,
0.11584700136957388,
0.11532257273265759,
0.11592738622568041,
0.11569970629382867,
0.11566923868951985
]
},
"A14cap|0|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.20458540495678967,
0.20351962391130662,
0.20435343267484818,
0.20499282196793445,
0.203472494746455,
0.20628568924519008,
0.20694871567399176,
0.20506102230037193,
0.20437770461760074,
0.20238210303506854,
0.2030275295571542,
0.20351236245329574,
0.2049003053918561,
0.20662868430698467,
0.20444713571950857,
0.20224836629260956,
0.20434905451366525,
0.20455461333812686,
0.20029563859486998,
0.20359425481251847,
0.20392358953265344,
0.20228357416680254,
0.20376087552492272,
0.2037070165649233,
0.20754502981762535,
0.20432662380517463,
0.2006781553579451,
0.20220234507182866,
0.2040064312777563,
0.2039763027001289,
0.20718186131633232,
0.2036106024812412,
0.20286376532703265,
0.2016386110945696,
0.20427693503521915,
0.2030144217707388,
0.20314383102037148,
0.20388055552871798,
0.2020843539427979,
0.20338132367082729,
0.20362659417117612,
0.2035124583938277,
0.19981899304878503,
0.20302687087004756,
0.20779702250125354,
0.2052682356806912,
0.20121720289580836,
0.20387940256062187,
0.20361573404480104,
0.2017164675002654,
0.2012609036676558,
0.1996879371698146,
0.20265931625395872,
0.2013089053709738,
0.20440538899905292,
0.20513532778489996,
0.2044468357263831,
0.20295273032961525,
0.2002429289531431,
0.20552803821549226,
0.20284039929556563,
0.20082981544740441,
0.20291537752546418,
0.20158492561314745
],
"IG_pc": [
0.0905523755739483,
0.09315344901540083,
0.09349948358930962,
0.09314947095758921,
0.09173714400348727,
0.09231210615128568,
0.09232548072216568,
0.09382564235654224,
0.09267482478333042,
0.09112276321071004,
0.092040492449423,
0.09211340074131132,
0.09376813918853263,
0.09622550590516588,
0.09324968449895572,
0.09106352500565074,
0.09229168022050431,
0.09384557763587896,
0.09276792331178488,
0.09396581276825973,
0.09227725003239766,
0.09294072353688922,
0.09285841190266546,
0.09138222835396873,
0.09423976330948332,
0.09272941408093571,
0.09336523658473671,
0.09227521662850853,
0.09284881836351828,
0.09254669393403625,
0.09402819408902219,
0.095348750945148,
0.09051799228655025,
0.09303484426010215,
0.09417738017525204,
0.09193518987349156,
0.0926436967984271,
0.09210109859084432,
0.09033013934074631,
0.09139388517460913,
0.0945015831554212,
0.09366274635028296,
0.09204072099941016,
0.09223817183126823,
0.09324508925751307,
0.09190616791453408,
0.09367514555688355,
0.09254771016915184,
0.09326304730972716,
0.08931528130024848,
0.09183612894602212,
0.09276538992474044,
0.09430033980875185,
0.09162054697652902,
0.09427201948371923,
0.09344516070972414,
0.09261476080063029,
0.09326920804073806,
0.09392625994908792,
0.09239323880266767,
0.09107516644364308,
0.09334896049175725,
0.09105445304922485,
0.09282901267392292
],
"IG_slope": [
0.12224341788338962,
0.122411714859919,
0.12259944035461118,
0.12239946296206498,
0.12222340260883777,
0.12236421310816263,
0.12251332043565445,
0.12253012166055488,
0.1219115676635835,
0.12264710780145928,
0.12212888278722156,
0.12257979442969869,
0.12234799527826723,
0.12226153077028962,
0.12241386412107715,
0.12225462196311541,
0.1222019457554442,
0.12303049273358922,
0.1224588549968259,
0.12255031144707415,
0.12245660318671008,
0.122451623475876,
0.12260955887434868,
0.12247797047003385,
0.12226145783529994,
0.12256721558478852,
0.12251684302242699,
0.12247383208258306,
0.12232672022984487,
0.12220867497262704,
0.12252832803344653,
0.12264357733980714,
0.12236105473827245,
0.12269730381396937,
0.12237673626710253,
0.12248078172513222,
0.12250564883879884,
0.12241685380406366,
0.12246316723400917,
0.12219069007183048,
0.12218796047861363,
0.12214084041808716,
0.12271526167116978,
0.12225474524166553,
0.1226172404421987,
0.12238896363052326,
0.12274162791007182,
0.12226861519103692,
0.12249812452801181,
0.12221225971362473,
0.12270128003168308,
0.12242114222063223,
0.12210190913709265,
0.1223754879116752,
0.12243079175785841,
0.12214631355324705,
0.12232658434040074,
0.12225753215430417,
0.12213754355450218,
0.12193363135872189,
0.12256620421063869,
0.12232329693333052,
0.12250478232378506,
0.12207380125861896
]
},
"A14cap|0|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.28291784269185527,
0.2811818632565277,
0.28317191899718175,
0.28143207233098266,
0.282003085985318,
0.28470452161332815,
0.28394743278463963,
0.2866634278861646,
0.28027849152712037,
0.2838074664433954,
0.28405510682880397,
0.2842234335049465,
0.28476121338098004,
0.2828785839840684,
0.2878544580849347,
0.2854515902867867,
0.28411055869229074,
0.285727511180502,
0.2817110186259342,
0.28096029732907546,
0.2835008622353854,
0.28511332836835024,
0.28411245106886085,
0.2806784314817019,
0.2837699946141541,
0.28222205284612656,
0.279904557625267,
0.2826877093493465,
0.2844279888961676,
0.28142649035596534,
0.2796812185075943,
0.28180258278171166,
0.2828244922907164,
0.27964600319969257,
0.2813282421244825,
0.28305384113228094,
0.28175890330527587,
0.2798928000040757,
0.2815284141374139,
0.28083222489950366,
0.27898312919325186,
0.2847992646226931,
0.28234811012596417,
0.28109785120022046,
0.28430503582005784,
0.2834377200538114,
0.2820820497159531,
0.2816098992955425,
0.28579585975128374,
0.2864296628544327,
0.28669818155970717,
0.280587147809765,
0.281366441223442,
0.28504862701295686,
0.2813539898467461,
0.28630146353226493,
0.28101151131232704,
0.27851131767974735,
0.28365618742679466,
0.2828440162412331,
0.2805869725307346,
0.28621287977726695,
0.2848760511375463,
0.2829544586361994
],
"IG_pc": [
0.09881615879852451,
0.09785194090342289,
0.09847528473988992,
0.09576269137521846,
0.09392814034560931,
0.09733977038586555,
0.0974674794327137,
0.09854529955832463,
0.09918248293670401,
0.09582732796985499,
0.09751147518229403,
0.09566996215543035,
0.09760975377173947,
0.09500788038149298,
0.09783624359961939,
0.09796851022450025,
0.09744456821907382,
0.09951365607444904,
0.09532228354355585,
0.09733877040959732,
0.09728105275982843,
0.09579119852933014,
0.09642343817861111,
0.09407249868149704,
0.09535028403166498,
0.0950445392246397,
0.09717451324751368,
0.09869444960716024,
0.09891451678336446,
0.09619622122165941,
0.09489831309777094,
0.09436593520931433,
0.09525962604804604,
0.09552766746482436,
0.09673359037157207,
0.0967712658212525,
0.0974610127505124,
0.0972427415330863,
0.09851571934029557,
0.09594558947301485,
0.09777019031977159,
0.09656327378889523,
0.09728897493664289,
0.09727397875452035,
0.09407028302483243,
0.0967969838789913,
0.09489669079175939,
0.09738894825248802,
0.09841680472019,
0.09900786786875385,
0.09651446691190703,
0.0951922325774976,
0.09520657501705872,
0.09916659763278261,
0.09751084687682185,
0.09764529404983463,
0.09626701208359031,
0.0977480143455488,
0.09717070416151967,
0.09912364187712182,
0.09524048670652657,
0.09604961679165279,
0.09658196047777817,
0.0976416892564698
],
"IG_slope": [
0.12746054489260242,
0.1274966794630416,
0.12699952467178632,
0.12711816060214792,
0.12723890481520614,
0.1274413903091857,
0.1272709925607758,
0.12699047937086647,
0.12726978372472753,
0.1271169650867762,
0.1273172214201136,
0.12724272481677748,
0.12724359117104697,
0.12728265619826604,
0.12706072426228585,
0.127037758059732,
0.12727707559720436,
0.12698611866752688,
0.1272834670999106,
0.127068211387972,
0.12692847906442112,
0.12698317113429208,
0.1268392525199317,
0.12699036745217754,
0.1267749132813838,
0.12713531937359326,
0.12700230018442044,
0.12734597449080062,
0.1270829466745542,
0.12738542093885039,
0.126976238852143,
0.12702663966589695,
0.12713921354250082,
0.12716156973596304,
0.1271840411330053,
0.1271673405742663,
0.12711142671626874,
0.1272683802287064,
0.12742042278780122,
0.12746547716515036,
0.1273439167781773,
0.12739714580401784,
0.1270443833694295,
0.1274440223261688,
0.12694558907337838,
0.1273717081884514,
0.12680790453140686,
0.12735325483548274,
0.12694771955043468,
0.12745644517802335,
0.12684534418450305,
0.12703792715296605,
0.12712406044943025,
0.12724443963352414,
0.12708857944771668,
0.127347457766235,
0.12695887075307005,
0.126673282556717,
0.12712203895031832,
0.127380404125108,
0.12723448709001187,
0.127367598199343,
0.1270389805695253,
0.1272688521061829
]
},
"A14cap|0|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.4009934853327213,
0.39890103536345656,
0.4000298538823941,
0.3980654477430061,
0.396288885456622,
0.4065358578220106,
0.40043380641727033,
0.40282288192188,
0.3975344716648319,
0.3996394601231792,
0.4011163922774994,
0.40262744152248686,
0.39612641477270394,
0.39991787113933697,
0.4023497051172402,
0.4016070174828723,
0.39216854356247666,
0.40237214861397774,
0.39690607761551,
0.4015780613457256,
0.40063220172340763,
0.4004528359397028,
0.4013810299359193,
0.39828000970332234,
0.3995305944917611,
0.3976237118031367,
0.39542379600537636,
0.3991009329627282,
0.39903094926935445,
0.39727156925690466,
0.40304626189183423,
0.4013302402938326,
0.39551443678163345,
0.39984964384682264,
0.3973636164182075,
0.39541763801520524,
0.3985545588469215,
0.39682199263963014,
0.40153842763804803,
0.39568939569318395,
0.3973981374179374,
0.4009241776907384,
0.3983687941960934,
0.400596722435143,
0.4015777844013986,
0.400463613330988,
0.404606631957801,
0.3939589058377724,
0.4007962022072338,
0.4019249091179873,
0.39595008286889843,
0.3968269482466411,
0.3959869660139166,
0.39572130605866285,
0.3992559913800946,
0.40493158923895756,
0.3976355613128053,
0.3964597246868564,
0.39666718882057417,
0.3950641952088727,
0.3963792265175954,
0.4008692978018136,
0.4025879859483936,
0.3969641009482139
],
"IG_pc": [
0.10126385047387777,
0.09700570875917112,
0.09953302371579983,
0.09710136752364086,
0.1002055589700114,
0.09804620512471965,
0.09902184823163242,
0.0976114001502755,
0.09765844077832765,
0.09881976649087473,
0.0987381943013867,
0.09727491008661983,
0.0994130968125778,
0.09842901397122976,
0.09913785691299985,
0.0976048294855687,
0.09817693848725423,
0.09789945801471932,
0.1017691601210744,
0.10043522561921833,
0.09991152714618406,
0.09929690033298828,
0.10230555663750956,
0.09809164116424812,
0.09821818341894757,
0.0998302751031455,
0.0979646244789462,
0.09834656840051251,
0.1005997543556064,
0.09822872798669881,
0.09915207426785548,
0.10119718461317805,
0.09883045945565792,
0.09941033257409836,
0.09931979989496509,
0.09850561393509498,
0.09918856538942221,
0.09822317986437604,
0.09800538435101404,
0.09813113833438189,
0.09850054714742042,
0.09951100746128903,
0.0978199103569098,
0.09858537882726409,
0.10007237180156199,
0.09646883130880243,
0.10073033901968956,
0.0976940401152201,
0.09951932088032908,
0.10020678507683074,
0.10033988292767046,
0.09743834113960752,
0.0989683480229308,
0.09665693214553318,
0.10074640029695404,
0.09907623742739208,
0.10018206220659177,
0.09983578802084535,
0.09691535462661717,
0.09710633406529372,
0.1002462231456505,
0.0998312062317633,
0.10016087887812142,
0.09686503207389452
],
"IG_slope": [
0.1305025266228196,
0.13034195951660524,
0.1307395707079597,
0.13056203802494246,
0.13053415812377303,
0.1305404703414957,
0.13062387289879568,
0.13058374940740647,
0.13054046634797892,
0.13055111995017588,
0.13055976260521973,
0.13048664396612705,
0.13090521909375377,
0.13077574014908233,
0.13078460877536188,
0.13064167767881082,
0.13049832824416505,
0.13089340764767754,
0.13089671469210404,
0.13078777147569576,
0.13101006465704437,
0.1306816915120166,
0.13056849891137665,
0.1305987846879468,
0.13056708563652505,
0.13076845352030878,
0.13046577717722038,
0.13063489365359796,
0.13080761603107258,
0.13053121505443602,
0.1307055144826754,
0.13083276342225006,
0.13090505984545722,
0.13071649441794134,
0.13081870282602096,
0.13056481799106834,
0.13083228017534027,
0.1304838729354935,
0.13059691534661527,
0.13021824378686603,
0.13037007012447402,
0.13050901306607887,
0.13047431126815262,
0.13036935349760662,
0.13061595428787431,
0.1304722658241885,
0.13058901466734293,
0.13063337895162774,
0.13062580349605007,
0.13042657324363177,
0.13082980952298473,
0.13055558005297133,
0.1304239919765572,
0.13067588725103893,
0.13054367602274955,
0.1305243862680228,
0.13086333707994766,
0.13069335653728378,
0.13067899150163065,
0.13063327537313926,
0.1305103740787767,
0.13075691108258564,
0.13061914847700806,
0.1304458731325517
]
},
"A14cap|1|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.020407177874082194,
0.01979854214679122,
0.019459202838014278,
0.019042669265379786,
0.019053774327872475,
0.01852656175316092,
0.01929748769902595,
0.01938526093840487,
0.019659383922157048,
0.02000623622669906,
0.02012709817291558,
0.019956635120113475,
0.019825828537737067,
0.0205028538732428,
0.019207165095458834,
0.019337122032496268,
0.01921185423845273,
0.019475800450058145,
0.020336216645329586,
0.019368309179453647,
0.01927250118465018,
0.018785810833385597,
0.01989366986309271,
0.019400527239138654,
0.018780779749471677,
0.019900059251703794,
0.020051431175962975,
0.020576805143431187,
0.019978989804082303,
0.019430033982095196,
0.01959756633755383,
0.019454471177677846,
0.019609915028125258,
0.019318630239890666,
0.019603638122456246,
0.01922662050061774,
0.01997929056861203,
0.019676287171275675,
0.02078717436837252,
0.020282254983538195,
0.019568137650200157,
0.019375844978506862,
0.0198884551827323,
0.020035993658257922,
0.0193036197171903,
0.019646368830688488,
0.02034373109931309,
0.01969683115397558,
0.01936012410751431,
0.019940782089365783,
0.019485838012251122,
0.019840091188186193,
0.01942335589567712,
0.019688750628112928,
0.01896350878427988,
0.019578324208485043,
0.02039934712725966,
0.019268283940931497,
0.020086955822321784,
0.019102580784082335,
0.019528839453453628,
0.019348047863438467,
0.019031719786346102,
0.01962425730458861
],
"IG_pc": [
0.022181792393277,
0.022048672423525283,
0.021394438434751382,
0.02091375661085679,
0.020513243899580334,
0.02082318921879245,
0.02145431072640322,
0.021704039306133568,
0.02192960428945781,
0.0218056364299645,
0.0224142378206939,
0.022399447430556475,
0.021934090483894695,
0.022475270831689282,
0.02147475475722539,
0.02103467350082638,
0.020968157682268812,
0.02145052124575313,
0.022655386777675642,
0.02103825667291403,
0.021465560842985336,
0.02074065085327699,
0.02154274728525479,
0.020977516318070915,
0.020779350950055724,
0.021830222916518312,
0.02163415280720308,
0.022557131869265456,
0.022210531828676456,
0.021829126664063336,
0.02151900168928422,
0.021085501136186968,
0.021335452964900616,
0.020909621268687995,
0.021482663316434322,
0.02147301673629224,
0.021675684365457384,
0.021978245347346218,
0.02288386111560606,
0.02256085132726751,
0.02125669130635731,
0.021480507125572423,
0.022001646662000853,
0.021798433363826825,
0.02081224634733901,
0.0215074870540817,
0.022469062089929468,
0.022000808385175534,
0.021463633646460607,
0.02207666389183329,
0.0215609441525798,
0.022489428549225362,
0.021208703768751287,
0.021416309952074615,
0.021027809739808202,
0.02141815010227602,
0.022122592703937037,
0.020705045189332593,
0.022395552809395102,
0.02094003288258786,
0.021412136514230632,
0.020833523018278326,
0.021147785140710963,
0.020959056412086022
],
"IG_slope": [
0.02548386142453249,
0.025397849421326314,
0.025492278296037417,
0.0253048837875267,
0.026113554540334934,
0.025972427592351282,
0.025845227626745335,
0.025977838258703676,
0.024824420439849147,
0.025532823644125974,
0.025062640374662312,
0.025675607527753844,
0.025607794042956395,
0.02585785470096875,
0.025218197171708326,
0.02544021574027089,
0.025450311873311152,
0.02575253448022041,
0.025547745181927806,
0.025665312435419047,
0.025901640551043017,
0.025499832245264437,
0.025355774294350115,
0.024776893978633828,
0.02538496338582633,
0.025549532620224275,
0.025460412356907308,
0.025556359626290725,
0.025310139401759576,
0.025303529734966072,
0.02602190007165789,
0.02550601736354267,
0.02597788988824742,
0.025301322348544597,
0.025932135953585456,
0.025704404617143402,
0.025468372216264076,
0.0256354652931241,
0.025731891929266597,
0.025299389269928675,
0.0252710806743677,
0.02586275631281202,
0.025206058091770494,
0.025730891006473553,
0.025822590953584506,
0.0255950966482758,
0.025643538067591717,
0.025057460027854514,
0.0255411808716986,
0.025603981025763216,
0.02543470891057652,
0.02484687892240444,
0.025239467262058616,
0.024945840963775504,
0.02636211067304136,
0.025301879245051784,
0.025573415349510242,
0.025317402094831114,
0.02522411742215551,
0.025491513838608922,
0.024755687730906452,
0.025698760680464283,
0.025092257745864842,
0.024866705323530476
]
},
"A14cap|1|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.028688840820211503,
0.02855685293327337,
0.02794666818069569,
0.029259557620751053,
0.028292716396962625,
0.029141154342166686,
0.02867102674705979,
0.026842730048618257,
0.02952959822588852,
0.028549593493259806,
0.028008397556308573,
0.028076831793939938,
0.028166245559618552,
0.027292103030850612,
0.028341389586181265,
0.02931895141134966,
0.02965183688799744,
0.02926756458437385,
0.028449706858224566,
0.027673292670278293,
0.02828889126794909,
0.028495833409345472,
0.02803180477138323,
0.02764660350384318,
0.027043506356648095,
0.029480747431983367,
0.02749746992642521,
0.027793065677881756,
0.027155878978857295,
0.029322636664590007,
0.02752937241515596,
0.02884675489552002,
0.027378060012851257,
0.02940857993839696,
0.028013386376977145,
0.028576056657463766,
0.028216540522825184,
0.028800397477128925,
0.027446544952073992,
0.02835348305210328,
0.028928655616719645,
0.028094359859650808,
0.02842195351009913,
0.028787604044977044,
0.027387021346053864,
0.02879892840423537,
0.02838800316269552,
0.02747666168549756,
0.02875837419554461,
0.0301099814306518,
0.02771968887887244,
0.0285106465211733,
0.02850138372337696,
0.02791313703816556,
0.0279432760067575,
0.028304005253557918,
0.02824842906795766,
0.02780845607498872,
0.027256795104552367,
0.02748026418415339,
0.0285326467395155,
0.029045967755411795,
0.027647074060287657,
0.028801137298662738
],
"IG_pc": [
0.03187930117374371,
0.03094366585643492,
0.030768185819951648,
0.03120153012027008,
0.03091634192990197,
0.03266021901637354,
0.032098197007668965,
0.029744396373508793,
0.032435776781301884,
0.0320059848353214,
0.03062379157014071,
0.03096944288242371,
0.03162734047885138,
0.030260842733397488,
0.03161659753210109,
0.03228875332479952,
0.03270368135396661,
0.03238091758356184,
0.03097347469293933,
0.030240235390365217,
0.03090303240812838,
0.031097035530263176,
0.030614990629196558,
0.03089425714155979,
0.02981238742014222,
0.03301540478460148,
0.03021688154802169,
0.03058474208914732,
0.03019294812542668,
0.031662512799072506,
0.03063145953068009,
0.03199738973207573,
0.029792343316325652,
0.03259094860085928,
0.03128393457970733,
0.031725680889735056,
0.03130933479717421,
0.03129675596096225,
0.030240819323744242,
0.031103726980496387,
0.032040311174146546,
0.03229562166860431,
0.03139664789149088,
0.03197250066798455,
0.03009761259998561,
0.03171976219411114,
0.03127599031223985,
0.03031182214239262,
0.03106129321225384,
0.03275567641654168,
0.030986884335030218,
0.032045021753951526,
0.03120931623301209,
0.030801602867079805,
0.03099903281057229,
0.031324829441612655,
0.03137693283676196,
0.030708022381876678,
0.02995783665954945,
0.030346493078977486,
0.030812379955332092,
0.03250841477588543,
0.030297721196296926,
0.031298953635778434
],
"IG_slope": [
0.03515220162286335,
0.035974330849618395,
0.03617159126215732,
0.03538565670466805,
0.03626090808910933,
0.036765948578387546,
0.036062771963103375,
0.03672790781959369,
0.035607551039018054,
0.036129610299230036,
0.0362815168366778,
0.03611298704343786,
0.03649156949306516,
0.03642771229651126,
0.03649167470671495,
0.03625641097135857,
0.03600919918607386,
0.03715189104817387,
0.035805066042357336,
0.03644013311361383,
0.03583951382222563,
0.03613756048426885,
0.035904688858901426,
0.0355522073114458,
0.035548861848291695,
0.03640362631189235,
0.03598354997727898,
0.03601159373582073,
0.03606658021977989,
0.035814567015381146,
0.036144955496975016,
0.035925972590992394,
0.036324971439850945,
0.03626643512910749,
0.03591878168576261,
0.0356403418226397,
0.036243783960731364,
0.03628368972661959,
0.036096365346482036,
0.035967467766077635,
0.03580107941061862,
0.0365040833913788,
0.036228885063403916,
0.03615322817695767,
0.03661430220972733,
0.03640478735263176,
0.036706528970797625,
0.03577865312102315,
0.03640724312108562,
0.0357663273303185,
0.035488248588530814,
0.035428474615947086,
0.03600250956020178,
0.035873302116805464,
0.036598166458439545,
0.036258084443263956,
0.036198525047264056,
0.036183366591433924,
0.03499953737140587,
0.035697279717627255,
0.035278620128775064,
0.03671045260887176,
0.0354790925366965,
0.035482781553431444
]
},
"A14cap|1|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.039636044279764526,
0.03847987702947897,
0.038662661714382374,
0.03875685168409326,
0.03758493506683802,
0.038265303192899225,
0.03884335872658351,
0.0375026480656091,
0.03813711214562154,
0.03953505117099443,
0.036771428396782824,
0.03730172652409536,
0.03915384345987594,
0.04031149404408385,
0.039043817118505686,
0.0376985192006023,
0.03828115896873374,
0.03809207665350822,
0.03976411333447505,
0.03929136652473186,
0.03932580967266741,
0.03731941588314314,
0.03799661924021436,
0.037373790942598184,
0.03884476260396941,
0.03856139167245409,
0.03880416816158405,
0.038916706866575446,
0.03894794160401194,
0.03818598074154789,
0.037503588170923585,
0.039460868821374895,
0.03780349454405574,
0.038353025877552405,
0.03956137946837135,
0.03804660937879856,
0.03754234130235812,
0.03841819996751994,
0.037893060395393086,
0.03875687881553436,
0.037084174766300215,
0.03599436363753217,
0.03746018065400758,
0.03831494396451429,
0.04023761045394547,
0.03852448033107869,
0.03732152958702262,
0.03857340211442484,
0.03728662311379427,
0.03777352890470098,
0.03898693733218739,
0.038916479976881746,
0.03825278253943587,
0.0379574641363023,
0.0376561593863487,
0.0387791964408839,
0.03685417147961356,
0.03933514857372433,
0.03758845538736377,
0.038128316379171245,
0.03845516146331551,
0.037948336348603284,
0.03839621642837354,
0.0393749602622373
],
"IG_pc": [
0.043689064977544836,
0.043424955961266005,
0.04168668714703599,
0.042480676669633226,
0.04088728419770975,
0.04219453770976834,
0.04376431915488951,
0.04193959790136332,
0.04110369635920179,
0.04351464349094055,
0.04008228133497049,
0.041560330244368164,
0.04261645686036309,
0.044817085914750025,
0.043360512081015615,
0.04233469430437698,
0.041944146541201106,
0.04290920477731934,
0.044418216814478745,
0.04370824806922425,
0.04348635769741938,
0.04091209896903137,
0.04245248017607098,
0.041647252808966057,
0.042865015814153785,
0.043282805714727625,
0.04317090783255422,
0.04339265072463363,
0.043377725981793624,
0.04272405153405598,
0.04183986580649406,
0.04392482629548891,
0.04171864459356854,
0.04202687706075009,
0.04420993494432708,
0.04130193013511245,
0.0414424575294919,
0.04250361055634024,
0.041840275053830596,
0.04299984165081208,
0.04138089942889229,
0.03972472884758182,
0.040824222784108945,
0.04332738116524347,
0.04348046315486577,
0.04282615249804469,
0.040647407024834846,
0.04206326733287358,
0.04102485678541843,
0.041730967650694235,
0.0443289634371295,
0.04289434109490053,
0.04133744273486798,
0.04158033946848285,
0.04202388848448565,
0.04340748751834423,
0.04034710201964239,
0.04256854784177804,
0.04140338481672258,
0.04245498631695088,
0.042736058819550116,
0.04160295753266188,
0.042472945342720565,
0.04329509361035273
],
"IG_slope": [
0.04719466509217417,
0.04824613417457236,
0.04816028463861695,
0.04739869978468535,
0.04798795348700305,
0.04894796823980119,
0.04784376478847824,
0.04808116592543243,
0.04712467501993098,
0.04819613321154188,
0.048278511753586224,
0.04858169286397259,
0.04791637297299882,
0.048324813931055303,
0.0486416678257882,
0.04779690716254103,
0.047569240493038796,
0.04868305582721828,
0.04762631403065171,
0.048424816992206465,
0.04830969633333281,
0.04795372094330842,
0.048289189352052835,
0.047914369156626904,
0.04775716975597427,
0.04834478188872236,
0.048333259247107276,
0.04864047992767933,
0.048511528684205746,
0.04728403535053634,
0.04835526064113625,
0.04785235401378574,
0.04808592222402059,
0.0480616162419701,
0.04820346768444379,
0.048055236015791446,
0.04789144236323874,
0.04771184770593038,
0.04833023107862267,
0.04777788652221764,
0.04730149512207226,
0.048357643044243746,
0.04847042135005948,
0.048709825285326636,
0.0483876624636754,
0.04879196461448477,
0.0482860552183748,
0.04737315777226771,
0.0483208895350185,
0.04815755587502627,
0.047710010093289595,
0.04706643294360732,
0.04807677990606464,
0.04785139550542727,
0.04893025721017424,
0.048265736982857896,
0.0475869772024587,
0.04720802748422047,
0.04823397112576684,
0.04814297270986997,
0.04783677948156719,
0.04863367222286228,
0.04839295402799259,
0.04765687784511555
]
},
"A14cap|1|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04900094722808035,
0.05148906471748749,
0.04866981775944357,
0.049736027581622544,
0.048626316429781546,
0.04932602880936532,
0.04965270652527387,
0.0487103812391636,
0.05020857315964822,
0.04924611644157295,
0.048231959794134305,
0.049301805033197255,
0.04963681356040084,
0.05087777108384994,
0.04921936455995368,
0.049821355510994536,
0.048863695682648256,
0.05003333357830542,
0.05042432385836726,
0.050830021856168806,
0.05082078851145422,
0.04995169681085798,
0.048500222302783946,
0.04979246775909374,
0.049418131601818516,
0.04967570109087571,
0.04952209769870297,
0.050298872236330006,
0.048259980890901666,
0.04969259336890275,
0.05180541505739544,
0.05011847611956366,
0.04882706321915542,
0.05126127777763578,
0.049068292646055944,
0.05141214223142221,
0.048822111320268036,
0.048657425483343175,
0.049435061494968124,
0.049188850148011554,
0.04819917973727783,
0.04877840009245382,
0.05024270304072331,
0.0494053343851073,
0.04935006399717334,
0.04917766702008919,
0.05071597334384492,
0.0503437460138807,
0.05045958689771446,
0.05092424650043892,
0.04850476279044269,
0.04952668606763577,
0.049564317866821916,
0.049602859006353306,
0.050147440183740954,
0.050085319382779936,
0.04961415769158517,
0.050358723917918624,
0.04913261245745648,
0.04861146172523956,
0.05075458631495344,
0.050848228068801404,
0.049073457255873976,
0.04881514116022334
],
"IG_pc": [
0.05255522590247078,
0.0565758354866705,
0.05217509286553599,
0.05447782609865299,
0.052172296325877394,
0.053950351894761835,
0.05415894378545022,
0.05274555719777848,
0.054297243145080686,
0.053303912211358016,
0.05286185172365061,
0.05374546977402332,
0.05428826751125941,
0.054422310079721446,
0.05361165702748638,
0.055037763579650276,
0.05317605825045039,
0.054765625550891955,
0.05452867081793904,
0.055682931420990435,
0.055795198462419204,
0.05406361926777368,
0.052596522212190855,
0.05352907252014962,
0.051951981588016935,
0.055144796626567884,
0.0532714588981733,
0.05437827268730954,
0.05250471581041535,
0.05360338713429227,
0.05778228606199207,
0.05504756914113728,
0.05266765741172037,
0.05557846122244213,
0.053726602672807176,
0.05520520347003924,
0.05313349553646126,
0.05426491496415521,
0.05446598593903634,
0.05332105187095876,
0.052246245370183374,
0.05380371713664524,
0.05473871200490402,
0.05315182745298085,
0.05353557527483437,
0.054639898573976504,
0.055134949801476894,
0.05487266282622409,
0.054610624571836124,
0.054626844501273294,
0.05285549765448407,
0.05353501890141614,
0.05413456580400553,
0.0540520518188263,
0.05521706388988994,
0.05516767900195865,
0.05457565477944346,
0.055587643475349,
0.052582323776599285,
0.052533197970517996,
0.05494533621580831,
0.05540257972327079,
0.0540222310246384,
0.052784586287993526
],
"IG_slope": [
0.059667477169407644,
0.06025498072650344,
0.06013806249655585,
0.06024972777097783,
0.059579726903637255,
0.06108608401520374,
0.06084550684272512,
0.06006699483088656,
0.06016699852973997,
0.06138699364462189,
0.06133422806367285,
0.061054676682761926,
0.05999773944291502,
0.05953728650138793,
0.06091160702978495,
0.06009931374284496,
0.060405783382280955,
0.061699165553571134,
0.06034431788737653,
0.06036453678860941,
0.060761547605511806,
0.06075345988369395,
0.06069123921678767,
0.06056398470976952,
0.06008388915222996,
0.060251437744274376,
0.06063470101395913,
0.06054730310534935,
0.06004137264403349,
0.059941099661682096,
0.06024751410965819,
0.0605077948200816,
0.05956220755620346,
0.0616464201271123,
0.06060104748637843,
0.060064245075268766,
0.061132267971290115,
0.060499808603496845,
0.060400715474657383,
0.06083606922979451,
0.060370442773412615,
0.06065987018719106,
0.06114789120214959,
0.06052935683204535,
0.06079026461132601,
0.060203154832725994,
0.060376031792286976,
0.06015429287709506,
0.06110322954142463,
0.06105829254481536,
0.06045773922333158,
0.05985524276655166,
0.06065462300286053,
0.060466853866383556,
0.06029979976717636,
0.060769657870159775,
0.05980490226431619,
0.05969804847462776,
0.059847784265424156,
0.060241788320296204,
0.06069859286937695,
0.06074458904665503,
0.05956818756963259,
0.06015673618544734
]
},
"A14cap|1|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.06180556634741752,
0.0612090151674165,
0.06275776987794135,
0.06131178503124879,
0.06303758398983472,
0.06278694595555478,
0.0621843287202033,
0.06315399029205526,
0.06009298893007475,
0.06367946014211423,
0.06277790371379499,
0.06268361085862484,
0.061655562068626324,
0.06213582824395303,
0.061836607244941,
0.06219006886118095,
0.0629328908877218,
0.06177495361135232,
0.06268473968854504,
0.060952727577186394,
0.06197890945986284,
0.060860067500543735,
0.0615003011254327,
0.06085370683495128,
0.06337863993699155,
0.06286463968036582,
0.060698457314785514,
0.06205158103520514,
0.06158571426346704,
0.06255606087967536,
0.06053702255051174,
0.06344125849360971,
0.06262731107754416,
0.061762977778891504,
0.062026442870932286,
0.06282360861762637,
0.06297031999869507,
0.061593455194528524,
0.0613830168669276,
0.061137108923655425,
0.06033625455402003,
0.06098081558876789,
0.06303271653537568,
0.06112391936117767,
0.061255938971270574,
0.06051616748448474,
0.060902426839132495,
0.06239818975314737,
0.06250657462157427,
0.06357268794371507,
0.06352475276041591,
0.06406009760782627,
0.061770111222295476,
0.061516313384575305,
0.061910659036015225,
0.0622915452366577,
0.06269015196220096,
0.060669377601259455,
0.06325643475555331,
0.06199006003234153,
0.062019192508291354,
0.06245134360410276,
0.061546643015980784,
0.059403654381287474
],
"IG_pc": [
0.0651564961715237,
0.06573731005046418,
0.06673782821440637,
0.06528017542466054,
0.06617596063088406,
0.06762660495737788,
0.06698790367291577,
0.06680312739053457,
0.0628283149633731,
0.0667217854083647,
0.06734231252003786,
0.06781593256465736,
0.06373144593421903,
0.06725835835275212,
0.06611017634022587,
0.06599339785934269,
0.06652246092532971,
0.06611896557983442,
0.06629325962704306,
0.06360646505629883,
0.06591966926374297,
0.06300935989137071,
0.06585491537611866,
0.06251715719847457,
0.06678117601687568,
0.06683287827914891,
0.063127847886727,
0.0670918904826953,
0.06626155851185547,
0.06508827793689764,
0.06482885758290713,
0.06698960195771693,
0.06622349969425055,
0.06438679316500985,
0.06536674354114562,
0.06692779369825455,
0.06665215991328598,
0.06463251416890174,
0.06540722705679418,
0.06428043519580992,
0.06386535166419866,
0.0651541732444712,
0.06518065392844785,
0.06494415338079777,
0.06449387854271726,
0.06492638444362524,
0.06443280294609592,
0.06629404295334912,
0.06699392338339931,
0.06622701392850568,
0.06689561578959823,
0.06690271646628367,
0.06499375122489305,
0.06375500129343883,
0.06525344394618235,
0.06592480712790218,
0.06604917240756662,
0.06413653708755283,
0.06619632220395351,
0.06460155937086265,
0.06626095612032958,
0.0662903023561369,
0.0648124602439538,
0.0645907104745406
],
"IG_slope": [
0.07286440761588832,
0.07240466627875101,
0.07238430392061795,
0.072457121344068,
0.07304402106026503,
0.07384698232597106,
0.07350199560803075,
0.07285318005815668,
0.072196312362529,
0.07273696852580598,
0.0730999749070452,
0.07375418393224334,
0.07282596102012431,
0.07296198284855912,
0.07325776566299605,
0.07303889178984076,
0.07263118488157365,
0.07324629176725352,
0.0727482221872515,
0.07352789426766441,
0.07338144446608333,
0.07274810291903923,
0.07268166880644485,
0.07239716173169468,
0.0723611109487161,
0.0728717826002413,
0.07223644368580273,
0.07327230174033986,
0.0730593889175302,
0.07227147024591501,
0.0726069775296686,
0.07264178529744336,
0.07280496566456561,
0.0723683057733674,
0.07308542648547194,
0.07177389900937281,
0.07268317928539403,
0.0730233237322189,
0.07289457443343737,
0.07258522048104378,
0.07247499192352848,
0.07206150176180148,
0.07194273506505575,
0.07296067924747063,
0.07318277584977699,
0.07393577685394648,
0.072755303033625,
0.07218234168263202,
0.07329701953712632,
0.07325375470929103,
0.07228787524767225,
0.07183458523090148,
0.07293747860999375,
0.07263233416922323,
0.07261577320270998,
0.07295538312269975,
0.07249223940856865,
0.07187884102933877,
0.07282779051899513,
0.07264849389795058,
0.07240426368328438,
0.0727579727465936,
0.07301604093357453,
0.07311541944454747
]
},
"A14cap|1|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07344577016695197,
0.07570990732672289,
0.0749825418389749,
0.07389982244179905,
0.07385329041617794,
0.07480361157035187,
0.07360004148643284,
0.07429548328714919,
0.07592809242410237,
0.0749377966224829,
0.07484254655839795,
0.07590175218363715,
0.0747954046517405,
0.07638547547819385,
0.0748865062984736,
0.07741502038591452,
0.07555080595258357,
0.07693527413755596,
0.0743919265308044,
0.07512316391395757,
0.07464931606994796,
0.07538826549718625,
0.07448892188296519,
0.07629416072196538,
0.07401187812807652,
0.07524454347001086,
0.0764932906067175,
0.07386001813516607,
0.07620728042255642,
0.0747379319599224,
0.07529843351866994,
0.07703443493335538,
0.07444643333222523,
0.07654095741686362,
0.0765660323055668,
0.07562947555622213,
0.07437191116008979,
0.07501601492098242,
0.073708251384911,
0.07417963770472102,
0.07528959925678436,
0.07528216877518545,
0.07495803893452013,
0.07451335626159405,
0.07655040635861354,
0.07492003261262958,
0.07541756847222292,
0.07407912890765544,
0.07378085306628179,
0.07486720488546883,
0.07667784084285856,
0.07626027411254643,
0.07392292247774179,
0.07496922868367939,
0.07518614713862881,
0.07453829012543878,
0.07503940705824697,
0.07448002185627534,
0.07343534014205666,
0.07406647474714667,
0.07464032339720816,
0.07477720294639933,
0.07511416910055324,
0.07346358230768857
],
"IG_pc": [
0.07388268172095834,
0.07578215390085287,
0.07626991427037355,
0.07394547701414744,
0.07446712233973811,
0.0757640438410366,
0.07684980409637045,
0.07672982564863443,
0.07643548801400006,
0.07705242955847434,
0.07736915074935578,
0.07696464936742979,
0.07640142735919347,
0.07711465239521298,
0.07533749614223843,
0.07942468193409835,
0.07759051960661943,
0.07911131164758876,
0.07627047432017824,
0.07698957601260875,
0.07519017250824,
0.07680138558546497,
0.07593669970626458,
0.07718104714863518,
0.07462459021559531,
0.07781951957637304,
0.07793548991250343,
0.07644100951359942,
0.07564998481403114,
0.07559754375174027,
0.07778368755288621,
0.07948874448335994,
0.07532217571460174,
0.07866213767412612,
0.07846895625180336,
0.07531295981957878,
0.07591927390814797,
0.07671369315948783,
0.07418116007102865,
0.07586148903879097,
0.07591835355220573,
0.07636956687299702,
0.07599920184400186,
0.07598110277561375,
0.07783330316935753,
0.07725988374210796,
0.0774306919191777,
0.0753220466533131,
0.07523283256159302,
0.07618974611711371,
0.07875675533224864,
0.07662040516630644,
0.07605943689239753,
0.07660378373625878,
0.07646544048708241,
0.07588663135044081,
0.0763413436853487,
0.07632950294398377,
0.07567072107737381,
0.07609085298516644,
0.07543378644163856,
0.0761646464434267,
0.07633157258218339,
0.0748876237689118
],
"IG_slope": [
0.08416229621566185,
0.08384328238180037,
0.08468525017921286,
0.08467826590346414,
0.08406489409172935,
0.08420723470635735,
0.08466520055814378,
0.08381077131280153,
0.08405279755184836,
0.08481075061307712,
0.08420058274598712,
0.0843665334312778,
0.08386534569734479,
0.08407226317201635,
0.08481092905804478,
0.0832573602003503,
0.08388870616042092,
0.08526860138731528,
0.08410512765289996,
0.08412794896214443,
0.08414048732767034,
0.08485930679570022,
0.08444461921739371,
0.08469004652664702,
0.08409195289432561,
0.08423079968195733,
0.08445681695827417,
0.08425352427258914,
0.08396311367296298,
0.08421805022435218,
0.0849011383083705,
0.08447089910105574,
0.08389956313815645,
0.0850598747196843,
0.08471882788248324,
0.0845013299122949,
0.08425865355347807,
0.08449667694781095,
0.08410757143995853,
0.08470702804185833,
0.08394018757060391,
0.08421705873020202,
0.08462921403172272,
0.08380891521040047,
0.08464055566498825,
0.08446801068482461,
0.08450528955977599,
0.08391313774753448,
0.08415085380615171,
0.08465809926815993,
0.08372775170306856,
0.08403437021470535,
0.08404474768612381,
0.08404457982661216,
0.08429600630423842,
0.08443132548191375,
0.0839650133071349,
0.08398470681742737,
0.08395052704856638,
0.08384174094862983,
0.08472811229125773,
0.08442029060316611,
0.08448896164931095,
0.08445033818489087
]
},
"A14cap|1|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.08997864016606894,
0.0884532768052031,
0.08880818751304798,
0.08949214517608173,
0.08862017766230057,
0.0913332161557241,
0.08796604147731113,
0.09046631420468199,
0.08709052769286174,
0.09068469007393443,
0.08796120296149468,
0.09107470488940006,
0.088404186042923,
0.08807149495328837,
0.09147197111969962,
0.08968202803393943,
0.08773141852414668,
0.09116669272222211,
0.08985652580988024,
0.08785565200231016,
0.0887808653706248,
0.08903407470782998,
0.08861130995046995,
0.0881076957741751,
0.0873906906476094,
0.08917036479037765,
0.08690447236507737,
0.09014230478304963,
0.09000779404348247,
0.08803475853085363,
0.08902413914194529,
0.08834187057318044,
0.08994184036765063,
0.09018790030720059,
0.08840380454944263,
0.09089786244772746,
0.08894888102582676,
0.0903321804165671,
0.08959525147848257,
0.09047102903213844,
0.0920114887506518,
0.08954635562714852,
0.0873475000322621,
0.08715699293709989,
0.08899356112472656,
0.08920246077311411,
0.08846147486064648,
0.09024741963222382,
0.09016675410855424,
0.08862947465771409,
0.0877139965734175,
0.08994423679351371,
0.08812003565006865,
0.08824724091757208,
0.09014839508285721,
0.08991062732738087,
0.08858252987025406,
0.08634783064063711,
0.08933809493113021,
0.08925244951567546,
0.08829555168569225,
0.08927245193873734,
0.0884918558578267,
0.08933664256981189
],
"IG_pc": [
0.08761119025071124,
0.08574576109771,
0.08707480576636183,
0.08559610987835399,
0.08552837888001431,
0.09046189197916923,
0.08602643643913,
0.08689678626718673,
0.08483751144722383,
0.08692982691586948,
0.08669388459045205,
0.08641359477636466,
0.0857422933058292,
0.08515665638278959,
0.08794348503519653,
0.08743114005097868,
0.08678934103139936,
0.08808020226101684,
0.08898796900597844,
0.08436081462910362,
0.08554620115220932,
0.08611351026432382,
0.08615346442383738,
0.08456117605040869,
0.08526251026212342,
0.08677157458166322,
0.08388534928042865,
0.08832544368639399,
0.0875155863246197,
0.08484299252912325,
0.0860018316130395,
0.08606578955169836,
0.08672232906738607,
0.0867789594033793,
0.08590278271747061,
0.08772629166511975,
0.0858142304928043,
0.08651324063131151,
0.0872963724310645,
0.08900794858493455,
0.08816157553698793,
0.08858557025571391,
0.08255582986242796,
0.08508949397883371,
0.08530445946347014,
0.08645402038845418,
0.08551496326329987,
0.0876341373476737,
0.08625875533411052,
0.08639785815543759,
0.08500800660020423,
0.08756197524017893,
0.08579668583879983,
0.08614227603397066,
0.08674518344708075,
0.08680625276716655,
0.08443522652984788,
0.0835627169195294,
0.08775646015144731,
0.08700157437666839,
0.08771364550793999,
0.08613486706085231,
0.0852341087843269,
0.08753789027979517
],
"IG_slope": [
0.09496048346637138,
0.09491332559814844,
0.0939779380348384,
0.09431515770641856,
0.09447944389096509,
0.09559071081115705,
0.09515837892633347,
0.09522576696635823,
0.09513017462435269,
0.09488549780136966,
0.09461044745211093,
0.09468601906353613,
0.09593884467905811,
0.09456306431312075,
0.09513635461886573,
0.09498368808788177,
0.09433241466006712,
0.09499752177804958,
0.09461766883270674,
0.09548194802632448,
0.09527702173337083,
0.0943948497459389,
0.09402464796323709,
0.09449836321944077,
0.09440007105204133,
0.0944420431589915,
0.09407662852425248,
0.09479744215223923,
0.0941887965669412,
0.09426334931161215,
0.0942453921198351,
0.09472338748127872,
0.09449235858157361,
0.09458898650102908,
0.09451161711677854,
0.09428888516347284,
0.09475848592947123,
0.09402616180979866,
0.09512117533873135,
0.09442328642936944,
0.09422961446081332,
0.09532314159293495,
0.09421180579678948,
0.09511354348698525,
0.09452095672347288,
0.09457834791788874,
0.09393282398410435,
0.09445890909814049,
0.09440611045104721,
0.09472056385217983,
0.09409938358241098,
0.0935828171443128,
0.09434237436051023,
0.0951213976391759,
0.09426155622937898,
0.09515385213492435,
0.09443360366248883,
0.09460409620577265,
0.09468486905545934,
0.09441407796383686,
0.09494991786189289,
0.09513346995147533,
0.09447786385625198,
0.09431767040934536
]
},
"A14cap|1|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.1045665711798831,
0.10495609277680806,
0.10224462165740089,
0.10632468659878391,
0.10368126010611345,
0.10247941072250999,
0.10394891198403577,
0.10308795399599013,
0.10571225963426745,
0.10556824954785249,
0.10401714864834144,
0.10437380833447918,
0.10475623320128413,
0.10451739692610662,
0.10460744663020005,
0.10604444706175098,
0.10509318715357363,
0.10338114202371962,
0.10521768111354923,
0.10587579008487147,
0.10274348486336304,
0.10530498917907227,
0.10724758326332395,
0.10608912244508151,
0.10326674821009707,
0.10437530970430409,
0.10288353628894154,
0.10402406565719335,
0.10291709154457251,
0.10418023196641268,
0.10448517003384783,
0.10460511516711613,
0.10424567728825895,
0.10665942965733155,
0.10329867359828793,
0.10308345835476906,
0.10605852712258468,
0.10497952203519834,
0.10506319857745439,
0.1030175118230563,
0.10357643763746438,
0.10343247955216395,
0.10350702068986006,
0.10456373243144945,
0.10326298503829978,
0.1057029016356612,
0.10600924101905651,
0.10327483359594947,
0.10594187193107274,
0.10438967202304017,
0.10373596430270648,
0.10469667803002469,
0.10361683255456544,
0.10605571699122063,
0.10422708811861447,
0.10477409190012654,
0.10555341722972944,
0.10438722246431542,
0.10465254307005889,
0.10476336695038846,
0.10583708289514782,
0.10453860450579189,
0.10420679179478931,
0.10235613292773493
],
"IG_pc": [
0.09409466739010654,
0.09544081088672444,
0.0922806922480979,
0.09723839242494063,
0.09339298826674756,
0.09245148389612776,
0.0945184776128165,
0.09432498183275446,
0.09547601820005938,
0.09623062377237973,
0.09446471945062351,
0.09512446241761881,
0.09550396042969192,
0.09503360070272612,
0.0949871388308618,
0.09564823706412084,
0.09452782890371154,
0.09328216730052141,
0.09501310946392923,
0.09548601291868906,
0.09578452736749675,
0.09519652390425937,
0.09734180062881512,
0.09320755217870122,
0.09195855518536042,
0.0947706454460579,
0.09393310715139527,
0.09477605378122093,
0.09486272613125377,
0.09454600761511568,
0.09489801246521067,
0.09534412063126907,
0.09349313276017143,
0.09530876682216917,
0.09266680480038433,
0.09401631457483375,
0.09540107258953523,
0.09557186954483217,
0.09443531372481648,
0.09319431203368216,
0.09201861098619304,
0.09359978492373659,
0.09440127389127448,
0.09414233282275725,
0.09339002624955077,
0.09482703068335874,
0.09562567890445026,
0.09293049396543303,
0.09606345447252725,
0.09541519873106405,
0.09649975986351739,
0.09604938478833618,
0.09335686709180727,
0.0947850749718149,
0.09402922866071013,
0.09379556793500643,
0.09626211346457976,
0.09598016637176439,
0.09464611609646993,
0.09569702308312095,
0.09504562715415335,
0.09439208271042958,
0.09527587507546446,
0.09342345346173526
],
"IG_slope": [
0.10354114468081499,
0.1033028846367415,
0.10366315674272517,
0.1035428603929264,
0.10337352134210555,
0.10349299011951708,
0.10375372738335356,
0.10345865716043195,
0.10379997086198378,
0.1035637685913696,
0.10354822079791558,
0.10383606801303677,
0.10330635136195691,
0.10328950492008034,
0.10381868380386652,
0.10329784245745711,
0.10331487529151509,
0.1042704537159488,
0.1036954241461758,
0.10317321917931074,
0.10371944440758514,
0.10383074983835822,
0.10379852889731517,
0.1034707587289445,
0.10322894096885527,
0.1037082718855321,
0.10342866967776121,
0.10349276757995249,
0.10360219088655158,
0.10372591597143987,
0.10371672677063222,
0.10337510866726149,
0.10319335453299026,
0.10340973059874027,
0.10389577657835342,
0.10405459197297813,
0.10322814829170945,
0.10408881047597238,
0.10342152210622782,
0.10283773908287862,
0.10319653257900689,
0.1032737989198146,
0.10439384875386265,
0.10377325133565182,
0.10384713549112429,
0.10354959836464106,
0.10391177725328507,
0.10320093043366348,
0.1042115033458976,
0.10364118642015396,
0.10376008133798799,
0.10374351170472114,
0.10321986954975164,
0.10346743883074429,
0.10396513199631578,
0.10378165878218834,
0.10333156542416817,
0.10256408371327522,
0.10291401911536448,
0.10333187838327554,
0.10362412686781348,
0.10366917884679024,
0.10346168063023604,
0.10350075025532167
]
},
"A14cap|2|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.0070944546717761625,
0.0070133842633506305,
0.0068469790685288245,
0.00673818670454196,
0.006400144727237489,
0.006608938464683689,
0.0071052977111421,
0.0066004516980182615,
0.00654448614001879,
0.006847073523131186,
0.006733921437067636,
0.007014145657620929,
0.0066829482257517725,
0.0070348708504273105,
0.0073021561328783235,
0.006520532653890854,
0.006495364985680041,
0.0067078200675094735,
0.0069823977217069455,
0.006933011299699032,
0.006773066215743029,
0.006233432222664703,
0.00681064824979849,
0.006203208958162065,
0.006420432215895389,
0.006877734811508773,
0.006773021251451183,
0.007331850015354746,
0.00705867125716253,
0.00721815510320134,
0.007159149137500265,
0.006814702371134018,
0.006989930649483611,
0.006473384743880928,
0.006740375097285423,
0.006547765116240001,
0.006948197502330444,
0.006777097136343002,
0.006775188389894993,
0.006897268580868143,
0.006376324333661643,
0.007290841001358572,
0.006939335488485909,
0.006871306819419942,
0.006730602582765144,
0.006759290298591125,
0.007134056078959006,
0.006660429713711835,
0.006564620463420212,
0.006877927574473475,
0.006889332315068941,
0.006680125311506302,
0.006750738618936936,
0.006643613525003644,
0.00701201958346509,
0.006542575126111672,
0.006844766733108187,
0.006201658107176655,
0.007558865631507317,
0.006363061615381582,
0.006952185361612351,
0.006632481657206313,
0.0063863287865348894,
0.006480062974681289
],
"IG_pc": [
0.008454677161878503,
0.008139260926602212,
0.00788393141416246,
0.007718036219633487,
0.007763636535544078,
0.007669827126075092,
0.008380844000405651,
0.007779746678718432,
0.007504878615007504,
0.00800632345929243,
0.008117154397299499,
0.008052260288886955,
0.007907995247027608,
0.008616193575400484,
0.00840105927679622,
0.007547016597891601,
0.007844113949032722,
0.008066381453460858,
0.00798180792594865,
0.007921443642170805,
0.007930528904531072,
0.007569108595365575,
0.007908731002928911,
0.007206122739255591,
0.007253653206761611,
0.008140868149392685,
0.00794772631191394,
0.008464587593995014,
0.007930934107882256,
0.008406632294167134,
0.008533765606236678,
0.007901916621252069,
0.008231857438097187,
0.00766430416747021,
0.008006617625756109,
0.007738016481034635,
0.008243287150477145,
0.008080825844211959,
0.0081975756550184,
0.00829743419122089,
0.007329741028842771,
0.008467971166750797,
0.0083144532072411,
0.008394589263801417,
0.007702559211660339,
0.0077761570770053245,
0.008431687016891329,
0.007796289191934138,
0.007832128754417538,
0.008070262167247542,
0.008156789754358925,
0.0077063539180659705,
0.007696146446319483,
0.007720602301229341,
0.008488036309462543,
0.007766195969777136,
0.008364759480933874,
0.007483547860016842,
0.008913661744222066,
0.007507441916033745,
0.00826975774528712,
0.007956761937561284,
0.00779925767355664,
0.007432161714688631
],
"IG_slope": [
0.008245197429123004,
0.008328536941330523,
0.008618326911829724,
0.007883239170439494,
0.008306960766119122,
0.00850482800679147,
0.008659011913987687,
0.008449462506237878,
0.007802358282931833,
0.008530939489164464,
0.008080624114614866,
0.008726368017928279,
0.009019997607206925,
0.008473081446946142,
0.008578381760851635,
0.008552435198024325,
0.008237333475475235,
0.008593849469859322,
0.00884420499476861,
0.008192126501757551,
0.008570015537937011,
0.008546181032630681,
0.008193937301597592,
0.00831720574801041,
0.008513035464647196,
0.008464641169807507,
0.008264185987956765,
0.008734696925305284,
0.008610754876192036,
0.008275571155106985,
0.008655358366517443,
0.00819877436352584,
0.008773489722570468,
0.008536067760707734,
0.008556087189990734,
0.008307862536682645,
0.008383309066343927,
0.008829834085110995,
0.00839301202317373,
0.008461212738458623,
0.008354538454942103,
0.008428805881075495,
0.00795740320440651,
0.008475488010040987,
0.008614508368563634,
0.0087118935264855,
0.008562327202159952,
0.008007942584422853,
0.008289042405909823,
0.008066665582515594,
0.008541383998470872,
0.00817836120617591,
0.00837480024114888,
0.008614241314231436,
0.00881337384235512,
0.008776846615199323,
0.008548754618830645,
0.007959050287605492,
0.00801063113053951,
0.00835995411525813,
0.008264731768550835,
0.008762721755829588,
0.00806203097791829,
0.008076949464096496
]
},
"A14cap|2|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.010384451670685024,
0.009885789884132024,
0.010382840525741344,
0.010251384024094534,
0.010313777720812212,
0.010768287184138359,
0.010306840395562844,
0.010653754157939233,
0.010775526367311272,
0.010417683387492715,
0.01036012126045982,
0.010750809397082506,
0.010246774620339849,
0.0095207514197444,
0.010393520120320687,
0.010636209985783296,
0.010764388025757299,
0.010821744110925735,
0.010453873163273286,
0.00991466697187171,
0.010678322172280375,
0.009717989329244503,
0.009536607219491344,
0.010197928447464477,
0.009774885347129114,
0.010537033357914893,
0.010608098903803764,
0.009759202969688019,
0.010322849280754554,
0.010244474320870722,
0.010010967713235175,
0.01023649741467203,
0.01022137490063102,
0.010391651305674543,
0.010366914465613775,
0.01024495434286088,
0.009735660959464099,
0.010182835080785324,
0.010225114377854894,
0.01053488788116752,
0.010278177440893543,
0.01060396805494257,
0.010923727666114047,
0.010380769757521335,
0.010603025641524155,
0.010701229093255549,
0.009618443152007217,
0.010739161601611258,
0.01040048444817998,
0.009980056363973588,
0.010119647944623722,
0.010135253970343427,
0.010767876132881327,
0.009555905483939142,
0.010413704748959418,
0.010680061755552472,
0.00954739137535654,
0.009386224223185025,
0.00968250362578793,
0.010177007220322665,
0.009403618015653592,
0.010266686710075135,
0.009757985535550517,
0.010107250075076735
],
"IG_pc": [
0.012439034095430332,
0.012256086878915457,
0.01246155469248279,
0.012456042303892833,
0.01250808474633974,
0.012997355700885248,
0.012586272290870042,
0.012948094519379115,
0.01297547526879167,
0.012720941673315361,
0.012480144588756311,
0.012845233915438955,
0.012334527239883979,
0.011899129150095476,
0.01268888053748617,
0.012749785910176465,
0.013100151551618157,
0.013061177396589274,
0.012503443594430253,
0.012027424408635825,
0.012733270864280541,
0.011937120832822319,
0.011718897501131826,
0.012263738771714053,
0.011562247337500144,
0.01302142572034237,
0.012750591380816233,
0.011681065989161752,
0.012422950608158696,
0.01226435629182503,
0.012184340039739547,
0.012813074533722022,
0.012253385012185699,
0.012620271592201611,
0.012857617352454262,
0.012347732526496362,
0.011674418512033461,
0.012614425160484305,
0.012116855397591502,
0.012782861921551082,
0.012203575318675356,
0.013310397577952772,
0.013345878321495192,
0.012805373960899017,
0.012460950986882515,
0.012740054470034578,
0.011569320780853475,
0.012964305433527121,
0.012487724381631008,
0.011885178144883683,
0.012228157770408117,
0.012157218587729859,
0.013203596687374655,
0.011391277204614077,
0.012811737766655429,
0.01286179721311078,
0.011991655314888133,
0.011841720742810868,
0.011446795697629663,
0.012285229735374707,
0.010993129984620658,
0.012746504768166899,
0.011745441515406768,
0.012185599469636666
],
"IG_slope": [
0.01275635628775035,
0.013654813322646276,
0.013762359609568224,
0.012891288771171364,
0.013300677619603813,
0.01399855613176637,
0.01379706033827648,
0.013636470362287066,
0.013085129859682958,
0.013797351071987037,
0.01331452469550416,
0.01371299808648766,
0.013940621900100288,
0.013410622341652587,
0.01424702544139756,
0.013595522299562698,
0.01317678428573372,
0.014274674847799863,
0.013673549148706846,
0.013577944355151384,
0.013747456665678488,
0.01392747123494554,
0.013505638007171982,
0.013159582786329591,
0.01328160411086571,
0.013466769881595564,
0.01347511734204348,
0.01398776344857152,
0.013492354293361574,
0.013340948831760995,
0.013482188346658383,
0.013370910299739658,
0.013499846790387491,
0.01356718516732905,
0.01352650895756253,
0.013318953857805996,
0.013680885188860079,
0.014159972396568523,
0.013264660101389752,
0.013323365708545625,
0.012996655354520967,
0.014194939130450718,
0.01350831533731234,
0.013291737118047223,
0.01334774059622118,
0.013506388507817843,
0.013751448561689562,
0.012956221885988028,
0.013809314101689155,
0.013678587064824329,
0.013221580395800238,
0.01357374799247091,
0.013330148345857013,
0.01379294084355725,
0.013892629483563596,
0.013583972842550867,
0.013583934293580601,
0.013729513030600889,
0.013237279930232574,
0.01316356219290606,
0.013189819474862547,
0.014061681383741578,
0.013093885372068207,
0.012979508564676587
]
},
"A14cap|2|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.01458288531382479,
0.014636348586819281,
0.01502632920114344,
0.014410749002729872,
0.014755635935967959,
0.015211079492635449,
0.014446182422684473,
0.015188544864850329,
0.01394787417901,
0.014909376458994927,
0.01462518809180402,
0.01472305952631281,
0.015422420376442147,
0.014908408182472854,
0.01556433398559598,
0.014888553754383693,
0.015068353284467761,
0.015108806081356008,
0.015540872493261304,
0.014467961192893952,
0.015259641093056331,
0.015338501625214107,
0.015221304186912477,
0.01553795310002748,
0.014336446025687621,
0.014521294584460165,
0.014835161501206784,
0.01505213220033319,
0.015039023374386673,
0.014669447253139012,
0.015060246891092532,
0.014924117304078166,
0.014702670583842448,
0.015632050971625233,
0.014829848002055002,
0.013882254327880261,
0.01417139398105327,
0.015054549380296933,
0.015467854911676682,
0.01421947682826108,
0.014851341097237736,
0.013929023696025666,
0.015000263017425297,
0.01548439677899438,
0.015213945593361089,
0.014346806458940264,
0.01432390530301575,
0.015115126099608744,
0.013987287555382366,
0.015528215974345727,
0.014808156096515646,
0.01505933477684529,
0.015342053912606346,
0.01569185721399613,
0.014591753583420797,
0.01530867357128507,
0.015272659670138466,
0.014315091379879519,
0.014529996691148739,
0.014824754584795485,
0.014969484765885,
0.01573739626048898,
0.014209044034604545,
0.015348622214059304
],
"IG_pc": [
0.018079945824629896,
0.0176215981731065,
0.017677467237533728,
0.01746072032416105,
0.018020819235487595,
0.01883076064220678,
0.01777197431735479,
0.018032743298784196,
0.017003383152818293,
0.018127171493608953,
0.017751126716297645,
0.01821940614318815,
0.018408786549190002,
0.018290454225426224,
0.01903830239233277,
0.01818516242062492,
0.01787623806191707,
0.01838736086208485,
0.018515856593601575,
0.01727094383978577,
0.01888809167797547,
0.018784271379716642,
0.01877902129071414,
0.018341878474972602,
0.0174843243572334,
0.01792056847414904,
0.01843626832164824,
0.01807359265934979,
0.01836689451808852,
0.017869474794446033,
0.018760046679950796,
0.018209368401244763,
0.017756848223605185,
0.018998302955566152,
0.018154529129466367,
0.016812658439976338,
0.017177907272369338,
0.018473220494819833,
0.018524603870829052,
0.017644056993626284,
0.017601382284266828,
0.017007861885712044,
0.01765906654480716,
0.018682590745973025,
0.01782513338786928,
0.01732707362568146,
0.01762632197649297,
0.018398395204153133,
0.017032670506110483,
0.019261419158384446,
0.017816798790826524,
0.018401057646727812,
0.018542867718265858,
0.018984773539913388,
0.017734115311723173,
0.018744371002292454,
0.018630751006887096,
0.017567073491298643,
0.017421500200650773,
0.01807377669165056,
0.018040031209285608,
0.01870856221603269,
0.017298851636012646,
0.01879879675154332
],
"IG_slope": [
0.019630544880046095,
0.02004794686143905,
0.01945497381126564,
0.019724508523059216,
0.01947345169145092,
0.02059802207974009,
0.02038696135387267,
0.019745693913058932,
0.018861159175960072,
0.020191137031072302,
0.01988719958872294,
0.020197521162612884,
0.019502609267757758,
0.01939839491354315,
0.020625562646154547,
0.02032859363479334,
0.01961133460388817,
0.02060722086202409,
0.019507546796806805,
0.02003328015216149,
0.01926603113187818,
0.019913945327438478,
0.01982036205808271,
0.01930046754461173,
0.019891389366482288,
0.019484859476299854,
0.019955728137269313,
0.01988135445326305,
0.019890285451033766,
0.019227600588357617,
0.0199392539854756,
0.020118490896991078,
0.019702105828915975,
0.019715786873928453,
0.01972618166794327,
0.019407759545847322,
0.019597206763072802,
0.01963753421350487,
0.019520425405942666,
0.018992948186951093,
0.019001482780653833,
0.02018079578908793,
0.020133087695455253,
0.019866278277331024,
0.019578473736366835,
0.01998803088668258,
0.01985565316008459,
0.019256577260398207,
0.02029904799239208,
0.019813278114485074,
0.01949558872971579,
0.020104591363013676,
0.020039677366693705,
0.019916226539743197,
0.020117094948771747,
0.019690557810340407,
0.019540146896633727,
0.019649683847413807,
0.019424836106758207,
0.019814147288170044,
0.019952706544826643,
0.019821100491934977,
0.020161636087648187,
0.019850319300216416
]
},
"A14cap|2|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.019452745404853644,
0.021397357001452733,
0.020355993640892578,
0.02036918632027529,
0.020201393551408486,
0.020020330240202,
0.021749800056198865,
0.020943066437311586,
0.020051831524066088,
0.021192274426816482,
0.020572269294531154,
0.020678584745061457,
0.02077639175333168,
0.021112239834055302,
0.019967107137805584,
0.020661470528349213,
0.01962094316828633,
0.020641705494876206,
0.020642586975629484,
0.019859799302647474,
0.021380834248441616,
0.02038995254973841,
0.020551977829544654,
0.020336380661120756,
0.01950212190511813,
0.019924194890640123,
0.019886639347976853,
0.021473375412925932,
0.02018086800466712,
0.020555961309840498,
0.020948069848522266,
0.02068240013047884,
0.019617033513883442,
0.020852471986856358,
0.020630242475295546,
0.02004713194478569,
0.020422363973775504,
0.02083197828533656,
0.020385947231320145,
0.020556508112697713,
0.019770689402966113,
0.020601412016141296,
0.020905626614471373,
0.02006729238051186,
0.020648178953161178,
0.021087726518198124,
0.021358428246152528,
0.019713400891859578,
0.020642747126833783,
0.02039805153588503,
0.019730808575866732,
0.019718036730290933,
0.020387464496501195,
0.019820288811869702,
0.021057962812390585,
0.020181302816615343,
0.020230440702764696,
0.020359210288994234,
0.019546696147623166,
0.01995007348519451,
0.020422716209097302,
0.020205672610662972,
0.020950773407811596,
0.018962379868316503
],
"IG_pc": [
0.0227484718496055,
0.02555673391858894,
0.024055995682795542,
0.024802337618910486,
0.024431373742796116,
0.023828353508536005,
0.026707084297192096,
0.02514768051971718,
0.024107055301213435,
0.02532486039469143,
0.024822951776773513,
0.02474991107053186,
0.024829483609792792,
0.025496920394932617,
0.0237128032370253,
0.024993255075439712,
0.02360702552513446,
0.024936693279727227,
0.024402290906762165,
0.02411807212520188,
0.026182281782183587,
0.02467552282738308,
0.024163225106174895,
0.023991143867615094,
0.023425157439941422,
0.024372730488031836,
0.024002898240883693,
0.025978910142928163,
0.02433027909236734,
0.02464691333738324,
0.025560098619963383,
0.025222684349956163,
0.0234048669486246,
0.025261328627945008,
0.025220753474508233,
0.024011699222519573,
0.024255529800710295,
0.02489689232070754,
0.02457490670535717,
0.024807126408303733,
0.02366932317101242,
0.02479477317081843,
0.025235678123222534,
0.02397387370213437,
0.02485666386796898,
0.02483524452986001,
0.025695146197125516,
0.023423496379011994,
0.024605875020050214,
0.024479742725268018,
0.02377872669165474,
0.023329468193247334,
0.024533645129872574,
0.023731358851974176,
0.025406503777494236,
0.023989814422516707,
0.02358752239456252,
0.02468423006856133,
0.02350481105392877,
0.024484667482585074,
0.023986544742466996,
0.024167818208133046,
0.02518534072226414,
0.023189922081307414
],
"IG_slope": [
0.0263296045338916,
0.027145041909460318,
0.026094236840472938,
0.027349168537899277,
0.026398192565525287,
0.027366811102420483,
0.027506220775025986,
0.026842700789680915,
0.026874275788328898,
0.027070691700656707,
0.026953656451789702,
0.02720293919765673,
0.026709286964538524,
0.02631765361406644,
0.02713675341359601,
0.026939171383264997,
0.026858040993162628,
0.027744403888161226,
0.02743567527920016,
0.027256209059695054,
0.026646970635898395,
0.02682949197301063,
0.026926711483799617,
0.027013215862465922,
0.02673659035081479,
0.026772121774465783,
0.026804283683384132,
0.025887323038002955,
0.026995193927952688,
0.02621010391896172,
0.027216152958187,
0.027162886224595454,
0.026381859970970305,
0.027300063087420536,
0.0265831360415216,
0.02633442650708947,
0.026589351504660297,
0.026326200239004425,
0.027062977668377154,
0.02721984480286237,
0.02678515528775812,
0.02673671634809433,
0.027503426030090105,
0.026906396670777485,
0.02700114003229133,
0.02715990326710406,
0.026852769878521515,
0.026936969162138315,
0.027106683473395322,
0.027185866312221335,
0.026992879204224947,
0.02724195665884891,
0.027469963720873267,
0.027024194877361258,
0.026587149561030858,
0.02700670120189175,
0.026290307369182232,
0.026886945669232578,
0.026601050769031194,
0.026530393532394173,
0.027619325888710234,
0.027192823125224433,
0.027044813864267454,
0.02707853791531915
]
},
"A14cap|2|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.026833700292929308,
0.02730989499082881,
0.02753804754952327,
0.026921637170673307,
0.026591820832843283,
0.02822771109796207,
0.026911915066587966,
0.02721721243544195,
0.026644243688478397,
0.027547586717723505,
0.02656119071438212,
0.027594677136129064,
0.026660116608997697,
0.027272744141210836,
0.02641274580609121,
0.027161462303803674,
0.027387193930630715,
0.02650717428875282,
0.026922309185390958,
0.0260279577851108,
0.026274105180913665,
0.027570419029949278,
0.027117206840825858,
0.026442562636949773,
0.02779966606161466,
0.0278139558568693,
0.027323589392240777,
0.02751795130425272,
0.027813179846292613,
0.027034206681149087,
0.027063768526321752,
0.026609075899544976,
0.02724636350104248,
0.027289449920260722,
0.027451698653644385,
0.028068902054128486,
0.027210637316125386,
0.02749393193285421,
0.026971193691139206,
0.025850733210280197,
0.02678815561083603,
0.026968319756484505,
0.027246299758711956,
0.026061940621646684,
0.026996024543395336,
0.026317072250904516,
0.0270343583058672,
0.02740924097008879,
0.0275028796418475,
0.026736336487328316,
0.02721409086748494,
0.027003934170702237,
0.027079495138453424,
0.02815582141531614,
0.02664758775945586,
0.027105203072386175,
0.026718474706591167,
0.02698691038679968,
0.026999130047205,
0.02688719719093413,
0.027264404542842513,
0.027550028924721914,
0.026626322008221237,
0.02598170468709249
],
"IG_pc": [
0.032358333798176396,
0.03245661534766044,
0.032398495822405116,
0.03248586114226759,
0.031707654435654216,
0.03349813801820744,
0.032104124851113185,
0.031287932963604416,
0.031121715240064695,
0.03244947271808583,
0.03137281100707413,
0.0332875336311465,
0.03007182429429484,
0.032750244680712824,
0.03128514623489459,
0.03241928641623838,
0.03213975208100825,
0.031289417022039426,
0.03150850049081211,
0.030366226846002087,
0.03047020479317017,
0.03227427059375658,
0.03292514903909077,
0.03135035567039231,
0.03318569975771715,
0.0323960551949256,
0.03142745201410447,
0.03257579811458507,
0.032839868994953655,
0.03204249623734416,
0.03230128623134218,
0.031510756864073744,
0.03233005522154752,
0.031969940175637535,
0.03294224066615725,
0.033148617216456365,
0.03253138218686344,
0.03168797091164596,
0.03146169101485835,
0.02976077103840169,
0.03129186050409288,
0.03171355201990706,
0.03139278385179592,
0.030960167367248378,
0.031626179128661176,
0.03154427952931026,
0.03134630493573888,
0.03228792719926659,
0.032072865518381295,
0.03102199054082894,
0.03222892261820751,
0.03246487322622122,
0.031497487259164555,
0.03273905444043946,
0.03170494274296956,
0.031572784519317665,
0.031520045975115166,
0.03167632896347282,
0.03130735882547421,
0.0317929103580611,
0.032327587168960455,
0.03251578837114473,
0.0318760439380967,
0.030789227573162752
],
"IG_slope": [
0.03483777970168927,
0.03458250820012771,
0.034023446821505356,
0.03450401288817883,
0.035328414282606066,
0.03578746015831838,
0.0358103067475046,
0.03555671449448035,
0.03426556247495203,
0.03575076334516206,
0.034985101145108784,
0.035720810311036355,
0.03520155694569799,
0.03491748489596605,
0.035408981622914,
0.03566920720738495,
0.03529892023094612,
0.0356242651066549,
0.034688265200523316,
0.03484162346348071,
0.03501693910342588,
0.034809003211025355,
0.034970807216834744,
0.03532336052384687,
0.034654245104125056,
0.03486200517174463,
0.03453292935193854,
0.03416811854721625,
0.034560198911180014,
0.03488426974531231,
0.03490593241279498,
0.03467438233962479,
0.03506458176778949,
0.0348029243669702,
0.034903742164456325,
0.03468795887343063,
0.03443126577613125,
0.035100195203374034,
0.03452365401551586,
0.03483029196099053,
0.03499097670571001,
0.03436750555735076,
0.03529340766282629,
0.0351665417416356,
0.03479303145196163,
0.03612460748537921,
0.03491260589729171,
0.03420148649593374,
0.03525006559554455,
0.03586122532670695,
0.034493990008465245,
0.03432452691310713,
0.03462007502015171,
0.03518041772383368,
0.03490435959070712,
0.03545439724422463,
0.03471400366267503,
0.034716667890181616,
0.03462007372273687,
0.034588541036241975,
0.03469021420011476,
0.035420114509481716,
0.03523632919305735,
0.035591362278807624
]
},
"A14cap|2|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.033884901005508894,
0.03460577307410517,
0.03514342876846932,
0.033096953847634225,
0.03369293910940918,
0.03487761439848036,
0.034588601614242265,
0.035486506987080446,
0.03492846091774915,
0.035387624722197586,
0.035397203317558024,
0.03555964153214042,
0.034019110503576755,
0.034720510548014616,
0.034446084406836164,
0.034890267949514,
0.03345462988240655,
0.03476267890281548,
0.03507897476136712,
0.03466076874572899,
0.03383346525419739,
0.03373505431731161,
0.03409364678665483,
0.033393060242207895,
0.03349926925144864,
0.03507194926100965,
0.03445126334494475,
0.03354931747549372,
0.03355833040027356,
0.035530980212316265,
0.033680040430654756,
0.03542587019247456,
0.033882145366005645,
0.03606111811487267,
0.0341863016619115,
0.03432695856729495,
0.034276780808067286,
0.032774436002297236,
0.033229619014566225,
0.03465153399021759,
0.034248430948117914,
0.034125617045017265,
0.034697167874000456,
0.03458537908358217,
0.033708836542302834,
0.03474669295628452,
0.03500327885468302,
0.03374947775719761,
0.03385631536158051,
0.03374716555049062,
0.03346105134874655,
0.035060412298483,
0.033557607152371105,
0.03430002482383365,
0.034320863865268336,
0.03466564577657216,
0.033570262599385,
0.034550809035117425,
0.03401430967157992,
0.03408654753711282,
0.032977874930988804,
0.03329039522421695,
0.034882917777739664,
0.03431344926149649
],
"IG_pc": [
0.038935178384557484,
0.03880308252359233,
0.039698440087485916,
0.03922362398404777,
0.03912762178457241,
0.04030738058848605,
0.040355601281927514,
0.04072683445329722,
0.04038495096188952,
0.04127635129393746,
0.041689265368521994,
0.04102675977979521,
0.03886211794097818,
0.04023007105550113,
0.03915253051933788,
0.041004483296601675,
0.03883424660684214,
0.040065891364550923,
0.04060607610339347,
0.039829395361442574,
0.038913214535527776,
0.03903428356497395,
0.03872554988985,
0.03881704653678789,
0.038162983976169025,
0.04015572864152586,
0.03935829687269304,
0.03958891702046673,
0.03887426975582337,
0.04099576771321725,
0.03893354023445066,
0.04161109574482858,
0.038456955013142086,
0.04173135835561923,
0.03978127241632421,
0.0393986101949689,
0.03967058591892281,
0.038145058350398595,
0.03787361002594353,
0.0395167408638751,
0.03955408254382724,
0.03969661529389669,
0.04029371393412682,
0.039156694232217286,
0.03771195477989734,
0.039793945377267825,
0.04028163973375963,
0.03795056495981858,
0.039033975092274485,
0.03945512127538104,
0.038769076767319444,
0.04043025011586928,
0.038170217819404974,
0.03963498712832884,
0.0398006033875694,
0.04030605280976643,
0.03839292507098313,
0.039337147950279545,
0.038328167661460036,
0.03946353911033088,
0.03829310494494627,
0.038657538367036746,
0.03961739103037876,
0.03960276937986006
],
"IG_slope": [
0.04283214228451558,
0.0434366085764328,
0.04338266945866962,
0.04371458808093337,
0.04392133317519528,
0.04377357244070427,
0.044286262477393624,
0.042851293935244374,
0.043561318243423325,
0.043625629717625965,
0.04424565591234505,
0.043296187018681535,
0.04403955476782611,
0.0435007051921028,
0.04407397289864102,
0.043132655274478245,
0.042808934662320205,
0.04425010116908126,
0.043292255734237464,
0.04296824742311959,
0.04394277443148108,
0.044067389769274656,
0.04342919524338451,
0.04401341688998329,
0.04353976347053968,
0.04303288872863604,
0.042709854422652044,
0.043596111161921636,
0.043763222174839564,
0.04322875037620296,
0.044089276401728224,
0.042888377000162514,
0.04322941546990377,
0.0435957254790399,
0.04393612057303779,
0.043479347683916016,
0.04304707876549161,
0.04369283443821516,
0.0434535587812536,
0.04340213763305596,
0.0428719078150018,
0.04323383166715934,
0.044092415663750155,
0.04360899890814005,
0.043267897381026994,
0.04387165602747452,
0.04374083926799447,
0.04278644936557389,
0.043504057106931435,
0.043981443729752046,
0.043293772134395524,
0.04423601655113315,
0.043021090778629256,
0.043245780531927853,
0.04458251603615109,
0.04419068667264124,
0.04292430758686668,
0.0434997806461849,
0.04330550564131408,
0.04280682111549473,
0.04352753448466905,
0.044018112059549246,
0.04385916054648846,
0.04394274363955727
]
},
"A14cap|2|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04409541264087302,
0.04216898431692595,
0.04203413199270756,
0.04158400570677667,
0.04232873240425228,
0.04378816504015415,
0.04290247239593459,
0.042240465956883355,
0.0430838682521113,
0.04189005076647767,
0.043207878240771436,
0.043381726035219614,
0.0438898639148233,
0.04261635058864499,
0.04313086050067039,
0.042790094666153244,
0.04389641170335423,
0.04327819324902382,
0.0424770898783402,
0.04236039992189067,
0.04262651643309656,
0.043125396963561435,
0.04312536269936018,
0.0418901717486877,
0.043302334688256394,
0.04310868995896655,
0.04227951030117261,
0.04315228641790636,
0.04238572330122814,
0.04146582174841473,
0.04293509561636544,
0.04264640746020376,
0.04347010036732524,
0.04328353778863292,
0.04345373815219755,
0.042827271794757316,
0.04267661691062852,
0.044178134466582364,
0.04265931977031201,
0.044535213975360755,
0.043076745759669244,
0.04244644425165145,
0.04320224276627371,
0.04430715351257408,
0.043034250495745496,
0.04249928471857434,
0.04248527632498256,
0.044283699093187856,
0.04260539853280498,
0.04396882572215244,
0.04297944713783952,
0.04179276628519801,
0.04241140306466207,
0.043361433718930975,
0.04247586145699955,
0.041728421861666476,
0.04184862181752891,
0.04174496066488853,
0.04345333137147911,
0.04324953605717052,
0.04396141519492236,
0.04442024708467951,
0.04270393515643356,
0.043083889454897495
],
"IG_pc": [
0.050053151994633935,
0.046813581260599514,
0.04706931724762066,
0.04641780010776911,
0.04845204769253737,
0.049815051772124266,
0.048039034716270086,
0.04769876460596866,
0.04782645047932862,
0.046923125720392006,
0.04940639190031758,
0.048626116479308173,
0.049301509030672416,
0.048091677088875046,
0.04836855395164402,
0.04799865884909257,
0.04997492529014302,
0.04847880461157589,
0.04725548308166603,
0.04789855810584152,
0.047954833125402836,
0.049665185627599626,
0.048018934058905026,
0.04753373558956323,
0.04915510804376411,
0.048976788717330216,
0.04762086356825802,
0.04913386424108589,
0.04799659794985101,
0.047390359618346804,
0.04776034863864148,
0.0484362098144311,
0.04822072295109242,
0.04839280620065086,
0.04850244549120885,
0.04717388552348196,
0.04822150534790084,
0.04913134307749434,
0.04779657031901115,
0.05027674347678125,
0.04814164365283015,
0.0486179941863081,
0.04886440245477134,
0.049823382959680154,
0.049448933430355,
0.04723859388183932,
0.04758118938824108,
0.05087824746232797,
0.048042022768760705,
0.048905757679919976,
0.04745522812394172,
0.04691276182958044,
0.04651070329858003,
0.048744301273140715,
0.047932239441408744,
0.04745894715118098,
0.04673882275809297,
0.046948579477610795,
0.0495767790412442,
0.049147628689449115,
0.049894732731398314,
0.049598581055060015,
0.04888630949263653,
0.048869393980859724
],
"IG_slope": [
0.05271145294996763,
0.05314971236577471,
0.05252586530989036,
0.05264978096152594,
0.05337771560557618,
0.05296910926718017,
0.0529911663259281,
0.05337453326328124,
0.05261097272005105,
0.053311713985928155,
0.052497554226024215,
0.05238598365711372,
0.053173191505055915,
0.052600095465941146,
0.05367957856380326,
0.053692129688386735,
0.052659323824059794,
0.053291153512006355,
0.05286965038448939,
0.052633815111020055,
0.05315712355522368,
0.053220217129510985,
0.051595070995055954,
0.05256759260495723,
0.052743375844006804,
0.05213871047619021,
0.05229982344544809,
0.05296422242960962,
0.05263720351704688,
0.05283144234625872,
0.05292694511756196,
0.052688710780545774,
0.052731035859223147,
0.0525598601624685,
0.05273588794836688,
0.05303471959366477,
0.052282665518531946,
0.05279810858186223,
0.05321191549036636,
0.052413829863923206,
0.05209983963602074,
0.05304065979486409,
0.05256022410394838,
0.05225741972856816,
0.05279146492025797,
0.052388007429500304,
0.052106695979064165,
0.05206494617119453,
0.05272397482640713,
0.052835336187364176,
0.05191759698556045,
0.052052158963100066,
0.052362900050499074,
0.052891609928753636,
0.05270665613111179,
0.053527540760587466,
0.05208100605725697,
0.05252399316684177,
0.05265994875558351,
0.05240137623392975,
0.05303655955703918,
0.053287415109882656,
0.05312538703605319,
0.052288740816030806
]
},
"A14cap|2|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.052484565225075386,
0.052598045977855,
0.05280461856607488,
0.053610572193329986,
0.051708902935022394,
0.051810805077583844,
0.05183682785520105,
0.051772207441716844,
0.052138295721610994,
0.052213564594130624,
0.05195557800348993,
0.051926656100789614,
0.05297207113485136,
0.052530226628816123,
0.05380460824101174,
0.05330855818303526,
0.05072436675155778,
0.05116007355255814,
0.051471687093436636,
0.05259622961898813,
0.051578326419103426,
0.052912493305546704,
0.0530985645936175,
0.052015279534887604,
0.050775603488659726,
0.05190662869569973,
0.050547589760584266,
0.05127923922017086,
0.052635321623276,
0.05219092683588755,
0.05220783478490887,
0.05248953288656111,
0.05200545641943943,
0.053211211870404895,
0.051356574406318245,
0.05120109640482795,
0.051962747692699374,
0.051879180578484174,
0.050699926408348084,
0.0524825438675407,
0.05201462041150684,
0.051885497345861786,
0.051414677534155295,
0.05116973626321464,
0.05179323881484699,
0.052681735110788885,
0.05249521205633734,
0.052918160632108524,
0.053019414663624254,
0.053475738998850275,
0.05239359618602002,
0.053032210959689685,
0.051220977910729104,
0.05326011432158051,
0.05282303619329021,
0.05220210883609244,
0.050956090015476185,
0.05287196967080465,
0.05170338317240031,
0.05170170729203605,
0.05032482315084774,
0.0525052324854034,
0.0525402742785559,
0.051486782685000954
],
"IG_pc": [
0.05839818406901904,
0.057685144205693886,
0.05683265909024971,
0.05945632337004786,
0.056270772295750615,
0.057386430105574246,
0.05702416987236559,
0.05687989463752513,
0.055735414001677155,
0.05831803560164429,
0.056631069028196306,
0.05748197187391147,
0.05778928730022575,
0.057163401110375704,
0.057789941695200846,
0.05832290888869472,
0.05590390714360502,
0.05665916342071257,
0.055300778362624065,
0.05643977451695691,
0.05575101793799741,
0.05761563114626735,
0.05923880112450256,
0.055355674817067685,
0.05609669443347434,
0.05648008851606798,
0.05589511570439783,
0.05655078829699727,
0.05828500953733988,
0.056407342003370727,
0.057728746850821855,
0.057602210167079636,
0.05776261914060235,
0.05822269263806046,
0.05634163907143328,
0.05566224810883238,
0.05548779222955573,
0.05759596305156284,
0.05637841880532208,
0.055487081625778215,
0.05649353707832919,
0.05662226296302228,
0.055762354442803426,
0.056624859120090826,
0.05687503179397535,
0.0579722161241789,
0.057388127362224484,
0.05813957559533094,
0.05803378096573028,
0.05862899252219464,
0.05895958875987353,
0.05783392553935607,
0.05586924914148261,
0.05716982948915991,
0.05712517223609996,
0.056624032728915176,
0.055837108392285235,
0.05754826456746364,
0.05705306707208245,
0.05792814686005958,
0.05537688420744435,
0.05875485597463974,
0.05683506305163543,
0.05765186116839928
],
"IG_slope": [
0.0620627554085983,
0.06233032495238138,
0.062089254098677556,
0.06235339360712962,
0.061590482721426254,
0.06264614060490112,
0.06262716286683849,
0.06254927042381712,
0.06196068989384515,
0.062234738256634094,
0.06182995201571921,
0.06263841201734598,
0.062113958092579726,
0.06162743656138537,
0.06216570449035951,
0.062125912781674904,
0.0617897311219608,
0.063158232097745,
0.06200962853321441,
0.062119263992666415,
0.062047784759101304,
0.062148417562186295,
0.06150881776665806,
0.06175203403664919,
0.061807627239807476,
0.062112474761566665,
0.06146783660685767,
0.06209203001703914,
0.0624211279479432,
0.06220794832443015,
0.06219097133099828,
0.06163295972756735,
0.06102661218066783,
0.062214636715666315,
0.062191534956319156,
0.0628006155070786,
0.061282925596686286,
0.06261181016166532,
0.06206541886705372,
0.06195655944527105,
0.06233796674335517,
0.06167764893334176,
0.06235011706572907,
0.062064248065454714,
0.06202415025734671,
0.06281314575335696,
0.0618541415875422,
0.061366634897479136,
0.0626594484860897,
0.06289846578323863,
0.061383619908538856,
0.06219042094218602,
0.062083403499256756,
0.062137336435958514,
0.06255654647756334,
0.06263459527437212,
0.06161703420796512,
0.06161239505005432,
0.061880917379504304,
0.0608789452456321,
0.06250493291117458,
0.06193398765495895,
0.0620954557189794,
0.06114260632495463
]
},
"A19|0|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.048731771722778205,
0.048409213816255736,
0.048504359515590956,
0.04768762249372305,
0.048680825505765135,
0.04825188765687649,
0.04843622261639435,
0.048513104514205097,
0.047959811405948294,
0.04779041603960099,
0.05037082349892952,
0.04746453733494782,
0.04911642462533017,
0.04755780938013565,
0.04890128587534548,
0.046943460962549644,
0.047953972238874876,
0.049346773307766156,
0.04793329215860176,
0.04869311382882824,
0.04944691297586434,
0.048882948066786724,
0.047430976262493374,
0.047044294507251116,
0.04768935058355517,
0.04822215357448112,
0.04918383828933326,
0.04881051866599595,
0.04919127093348408,
0.049646857065301475,
0.048079181605469756,
0.04937827271844064,
0.0489956839453507,
0.04861342778411348,
0.04923825197529563,
0.048839958681373474,
0.04827206827612063,
0.04920574017859636,
0.050492536890176964,
0.04740286667392013,
0.04781424211952068,
0.04968916052973338,
0.04781287759949748,
0.04865361841605331,
0.04765696952660026,
0.04897882316384994,
0.04752580451600963,
0.049152634115952054,
0.04981709450712657,
0.049028942330708425,
0.04927196786171617,
0.04854852996632175,
0.048233355566852154,
0.04841877486335555,
0.04840584017945471,
0.04704221866054148,
0.048403266808998424,
0.047848590703784666,
0.048524450023941235,
0.04693012079460068,
0.04917803458842851,
0.049742128228113636,
0.04822339991498925,
0.05018885872610834
],
"IG_pc": [
0.02335148285021648,
0.023158717794661145,
0.02361322637507159,
0.022900504272615016,
0.024010967957066177,
0.023233418273513943,
0.022122453907893233,
0.023157557728369037,
0.023226741573703847,
0.022046654876767265,
0.02438819493095048,
0.02402131852822124,
0.02391321871976948,
0.02237215872724892,
0.023191421495058692,
0.02263203096728395,
0.022840056195903496,
0.022985358753727227,
0.023526603030906718,
0.02186139237020468,
0.023153908351911338,
0.023995597409010163,
0.023425248451303782,
0.02246331067473116,
0.024058120421369313,
0.022991912417611074,
0.023506659001414108,
0.023597706001545576,
0.025722915523640026,
0.023799831672000983,
0.023791109448227772,
0.022302394329741584,
0.02341812137076602,
0.022841097559076873,
0.02315709042460055,
0.024207589935178717,
0.023097748646665108,
0.02282698712620606,
0.023746199573954477,
0.02205297403647093,
0.022839880464979208,
0.023834531735203137,
0.02177050653382887,
0.021908528349069957,
0.021989726953341702,
0.022643171340259036,
0.021151386865700447,
0.0248771074530766,
0.022244565628015522,
0.023614607971285263,
0.023251207350165393,
0.02179374186485074,
0.021437336479115547,
0.022289595290625214,
0.023753814322108338,
0.021759108082231426,
0.02221065686638959,
0.0215456539304817,
0.023583226872718098,
0.022046495341814677,
0.023603857488957998,
0.022781303407406577,
0.022905138636461334,
0.025035739783735793
],
"IG_slope": [
0.07700078961955373,
0.0756225524954869,
0.07601048903414508,
0.07622020825272931,
0.07574036775109394,
0.07573909201483661,
0.07594654293987506,
0.07545220185008188,
0.07563139111437525,
0.07541777449419956,
0.07541955148748396,
0.07547544299995695,
0.07579712650090199,
0.07627605473228069,
0.07533329093145429,
0.07574799588494704,
0.07575488883728203,
0.07557158293270166,
0.075495950337792,
0.07583441019242707,
0.07556087103550238,
0.07517980621250932,
0.07581782126353705,
0.07583290729908329,
0.07594081630616771,
0.07557724028159782,
0.07609467652032469,
0.07577303416434748,
0.07568305552740036,
0.07534996662223516,
0.07569084313597552,
0.07579805237920285,
0.07511943163841421,
0.0758603219121205,
0.0764948645496083,
0.07573766488771635,
0.0758217190440973,
0.07497787658438108,
0.07628085017371652,
0.07536169674698202,
0.07553376840672076,
0.07578790556485235,
0.07555111177712688,
0.07593160626649019,
0.07603387137226507,
0.07689970721026321,
0.07567249581607718,
0.07524274722035652,
0.07620902229998656,
0.0757100615515244,
0.07605277979234386,
0.07570848740857543,
0.07621234692403703,
0.07568326115195265,
0.07573570766280352,
0.07554185615605599,
0.07546290349988387,
0.07508986634183043,
0.07557368766167544,
0.07560687441358788,
0.0752363923293655,
0.07610380942762317,
0.07499901835978721,
0.07524957469251442
]
},
"A19|0|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09494720841069082,
0.09646364142490427,
0.09313782524658443,
0.09729205834114474,
0.0975262896619391,
0.0941456269626908,
0.09598964776091279,
0.09540298110554168,
0.0975872524177781,
0.09376345470229097,
0.09920939576198862,
0.09564179108125082,
0.09551268655820166,
0.09450279347194623,
0.09452639174068977,
0.09933897291221072,
0.09548145184497692,
0.09771954509241176,
0.09671617901670793,
0.09459894670194124,
0.09640168875367117,
0.09614878113217706,
0.09436733506315598,
0.09442129118555087,
0.09410912858762721,
0.09639074926034752,
0.09378290702552405,
0.095385657716756,
0.09447975856408775,
0.09279898210794357,
0.09460511470257238,
0.09864985654145997,
0.09364688210816396,
0.09707624681132643,
0.09380610765893671,
0.09643099157240265,
0.09748082582105866,
0.09642232252872773,
0.09530657912341844,
0.09364236240022272,
0.09365142763232726,
0.0951535161694892,
0.09703541209438882,
0.09625817699230232,
0.0980669952485087,
0.09358441619815139,
0.09594308846321375,
0.09414226342833665,
0.09575136239338988,
0.09485996547485698,
0.09641997468444607,
0.09828011724472319,
0.09333812920163531,
0.09239874670561754,
0.09712501799854678,
0.09449433003793928,
0.09523126594236686,
0.09405864977155787,
0.09452356333536827,
0.09246744576994992,
0.09766417891509604,
0.09490608059021355,
0.09563028551811392,
0.0959673162935939
],
"IG_pc": [
0.029194401163980883,
0.026765163126362044,
0.02739550663660047,
0.029601744419769246,
0.027869214723179943,
0.02772445791573058,
0.028791857990285843,
0.030641789631134994,
0.0299816069903349,
0.027948235174727058,
0.0293428263633814,
0.028788801450251585,
0.028460692029494153,
0.026651969776521865,
0.029739400394984353,
0.029697832599843453,
0.029075947737362138,
0.0288000732796563,
0.02720381960907111,
0.028508059173782397,
0.028249067205587817,
0.0288052572261404,
0.027336962147469765,
0.028687076341875867,
0.029378926870430172,
0.02952212677012995,
0.029642447945454252,
0.02706710832189477,
0.02793140291639639,
0.02645129471714082,
0.028878373134844277,
0.028789088011826343,
0.029736436111432327,
0.02675421140328737,
0.027855862515228272,
0.029636184883505775,
0.027669953681171547,
0.027499601088898498,
0.02818651866439564,
0.028315752663958055,
0.02893878309095136,
0.0271079040591834,
0.02823219736541929,
0.028080722987810423,
0.027459696805192012,
0.028835865275126393,
0.026693259376864606,
0.02953358974081479,
0.029592857063416283,
0.029232474099040194,
0.026965454183041786,
0.028308844493137707,
0.02543197865308816,
0.028017054793663374,
0.030213368736624207,
0.02841969258228763,
0.02825506087083667,
0.028181776053638533,
0.02875214672026867,
0.028089294117031843,
0.03014765693472071,
0.028977337626166822,
0.028046748768539576,
0.02974188977922946
],
"IG_slope": [
0.09861812044505766,
0.0992423430015334,
0.09828658214035506,
0.0994450903005812,
0.09953005584139721,
0.0987911930316755,
0.09968270261032934,
0.09924915096715126,
0.09922098575183624,
0.09948221727968382,
0.09916313708983904,
0.09924716443894241,
0.09883996399620516,
0.09944513721451495,
0.09895074242900988,
0.0998340000398462,
0.09922513111072687,
0.09973906464605681,
0.09876392291985521,
0.09951218356564938,
0.09968469501048868,
0.09904771978991593,
0.09883191987780916,
0.09932450221354028,
0.09922581207104386,
0.09998254522977063,
0.09925404479245052,
0.0991003100602347,
0.098945109105504,
0.09907289636893364,
0.09901779030137446,
0.09957771475655498,
0.09944860694415246,
0.09920866868235732,
0.09880017409790269,
0.09930637473867471,
0.09922550786695593,
0.09964824537652779,
0.09892107359625421,
0.0994657316634085,
0.09890569477372602,
0.09893889210239468,
0.09934454842982084,
0.0993695068697871,
0.09915527826113367,
0.09925812654258431,
0.099343023618137,
0.09985279022107903,
0.09913667210100974,
0.09941269391764336,
0.09967141051949815,
0.0992908659360065,
0.09939910683822971,
0.09920924697257226,
0.09973680695950946,
0.09987663123073376,
0.1000354848362577,
0.0993689566834148,
0.09893394845143207,
0.09947497842227422,
0.09923132756112055,
0.0996134727842366,
0.09971997130603678,
0.09928940133904864
]
},
"A19|0|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.17236945821167993,
0.17203083451008538,
0.17393254725480034,
0.17404722219229463,
0.17526320249420024,
0.17167464244047537,
0.1742430076196353,
0.17269801013205033,
0.1711254084130971,
0.17207396533620667,
0.17438663841977764,
0.17431561717909538,
0.17634735832913861,
0.1759408248249894,
0.17134925704552728,
0.1757971008627024,
0.1754843635703569,
0.1727927968944467,
0.1751358257265263,
0.176071299081082,
0.1752039716051499,
0.17586004894504725,
0.1760003149304481,
0.17408375079748772,
0.1781952022463429,
0.17189753708433742,
0.17193920621718917,
0.1703425781238952,
0.17459268101375613,
0.17430449134107917,
0.1730384662129918,
0.17776905648135077,
0.1715719020093882,
0.17642235196776923,
0.17474852053484646,
0.17151478922676588,
0.1765314646298055,
0.17260265342329184,
0.1729401545791731,
0.1712478873872012,
0.17311235201888486,
0.1775792834162555,
0.17837732350579039,
0.17381917558071613,
0.17099670233383613,
0.17334467177191293,
0.17463592512576476,
0.17520710697986708,
0.17253104765715577,
0.17261135050748244,
0.17282162754866448,
0.17672511244425237,
0.1699357571733522,
0.17330314552159543,
0.1734159772461492,
0.17520095521190449,
0.1749934324387592,
0.17189889767415778,
0.17511690638601785,
0.17023671702997945,
0.1736389160671461,
0.17334248516700512,
0.1712581137507918,
0.17333829874246653
],
"IG_pc": [
0.02600820190058072,
0.024560091785838928,
0.02469497847824665,
0.026566427756516298,
0.024488659882485442,
0.02675413946462592,
0.02450333896039149,
0.02527569239739632,
0.025239799362725968,
0.024439295159893758,
0.02691167354057621,
0.02856540491677782,
0.025437947064839386,
0.025260287247783713,
0.025834998419198688,
0.02438835055880715,
0.022951519108567044,
0.022494994123630003,
0.02621997222100206,
0.025835286960526477,
0.025118899960410154,
0.027034466715144922,
0.02639454840188907,
0.02571214981708732,
0.02774373030241439,
0.024442597919821795,
0.02321963543435359,
0.02334742308501167,
0.025947683923972627,
0.024422992295910474,
0.023834026172423962,
0.02481747990447681,
0.024850180180098654,
0.024676260581384234,
0.02693371661685097,
0.025791028556113735,
0.022293514336923007,
0.023259346677290738,
0.024977180462280868,
0.025176057382207757,
0.024715462341820565,
0.024196158532228326,
0.023824823849600045,
0.024875664002532143,
0.023816229633840228,
0.025025934467841064,
0.02258570450180108,
0.02700989413982153,
0.025183896874166473,
0.02502875568781121,
0.023138642724018735,
0.023501418291402985,
0.02028061199893981,
0.022926326085606966,
0.02640248520688226,
0.025489773893615196,
0.022872839291635014,
0.02171840300268744,
0.02528922717648156,
0.02505906022362802,
0.02470216039902402,
0.025567452591113635,
0.021599717205043185,
0.025900035829408977
],
"IG_slope": [
0.11286532310203698,
0.11255626156618159,
0.1133429367684022,
0.11324503776728785,
0.11281819263965269,
0.11303419075112903,
0.11302372734915876,
0.11314762040671524,
0.11258960593095041,
0.11249625649015843,
0.11282873483103927,
0.11280196506921938,
0.11334014360389466,
0.11289367376027891,
0.11300895829865078,
0.11283750311448583,
0.1127882232699557,
0.11232342716468222,
0.11273193700885216,
0.1127003753262155,
0.11223507759245786,
0.11270570021362943,
0.11283953870250503,
0.11288749535593404,
0.11257795437007741,
0.11259211494472009,
0.11259539516294573,
0.11296509893742444,
0.11275692086822195,
0.1129630775365807,
0.11299230956698637,
0.11290900328159359,
0.11273833655899851,
0.1124450449997338,
0.11258114937667703,
0.11268230206304665,
0.11287570678278316,
0.11288775562944699,
0.11332274788853082,
0.11298508816304,
0.11305082499464479,
0.11291166462023669,
0.11251214497557312,
0.11325018321554792,
0.11309862685777802,
0.11258169677693368,
0.11293877764094958,
0.11278383541381735,
0.11331823779614304,
0.11305064519586797,
0.11279632247727667,
0.11288318207831549,
0.11277951149187602,
0.1128956358704142,
0.1129897499305954,
0.11307381370704596,
0.11265834577100751,
0.11294822334898594,
0.11265062299145302,
0.11303329745762938,
0.11264504450376667,
0.11283223441868193,
0.11266432774528166,
0.11323029417870292
]
},
"A19|0|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.30772698083253225,
0.30821788803712735,
0.30681674660862335,
0.30902731465272737,
0.3119336767760963,
0.30367296255307075,
0.30801482193352925,
0.3092227746267149,
0.308838240800938,
0.3074060733328121,
0.3056716699093496,
0.3127778317048495,
0.31154011923118574,
0.31216900304904094,
0.30800367470122936,
0.3101002213684918,
0.3143967243018153,
0.31064763617894897,
0.3068474868886497,
0.3109484371957336,
0.3098101332740679,
0.31125581103245104,
0.3097248896512177,
0.3063100606564628,
0.31312891722690495,
0.31100945964485405,
0.31225352573662235,
0.30418118836319863,
0.3088906556566329,
0.31030054699839305,
0.3134207486689018,
0.31050710735442344,
0.30784933241280754,
0.3084283993158756,
0.3102616746597029,
0.30839168990817534,
0.310496121610754,
0.3074470662476294,
0.31120453633884715,
0.31264001488829507,
0.30951398979238753,
0.3118580138482905,
0.3101850606507188,
0.3088946700687387,
0.30511581847333247,
0.3115290008971954,
0.3091086201896722,
0.3084052614220081,
0.30605242405846944,
0.31299418762092834,
0.3113457014222316,
0.30962794314674547,
0.31077716608133343,
0.3065363436497215,
0.30999276721072455,
0.3098771378718137,
0.3061870241624636,
0.3081756588109563,
0.3108844247998732,
0.3050335371595043,
0.3079087355655954,
0.3072494940936483,
0.31296091158353256,
0.31129605935414695
],
"IG_pc": [
0.01769312216140011,
0.016448367612316734,
0.01513640246249312,
0.017053819254471112,
0.014730986654626865,
0.018568304383551445,
0.015063664344753026,
0.013120129217984569,
0.016649418564588403,
0.01566581791163497,
0.016655924097514492,
0.01849524578064528,
0.015919309937897967,
0.018176529499644843,
0.016029751356172017,
0.015050336683884136,
0.014273056894081653,
0.014978981176662758,
0.01698422370110243,
0.016877437933182766,
0.014166458019221522,
0.01631399715485428,
0.01651668213239165,
0.016041820741771014,
0.018424122287096105,
0.01666314543114272,
0.015710523280670137,
0.01432673841253435,
0.01801950848727506,
0.013884695589131935,
0.014088244801362301,
0.014365892270642378,
0.015388207040851257,
0.014521967582833441,
0.01838376924210255,
0.017330473980793386,
0.006715017129948796,
0.014247124402461465,
0.015003749653675211,
0.014812150077947004,
0.016052985918778646,
0.013407771122344602,
0.016559149790859713,
0.013940267837581169,
0.016354023317462895,
0.016281434647136855,
0.014271310213753465,
0.016477006742722473,
0.01657394322097851,
0.017212461566832978,
0.013991540439372,
0.014930516963911858,
0.01057617345021154,
0.012989780568288126,
0.015939065851114678,
0.01577361215909079,
0.011478230604568658,
0.01132371405801933,
0.016080682573216296,
0.014043834466942665,
0.017164897313802698,
0.018649292621141348,
0.014338893052317662,
0.016472953316860238
],
"IG_slope": [
0.12025830161311306,
0.12058931423264525,
0.11998401598209564,
0.1206317117112468,
0.12038943089783341,
0.12057498237612896,
0.12061750063300902,
0.12029644830134126,
0.12036356255807423,
0.1205160782468934,
0.12048342846084738,
0.12036425124342277,
0.12018878811913104,
0.12064159906223049,
0.12011805223310225,
0.11984900972675996,
0.12045415318931832,
0.12087853146159612,
0.12011664935610313,
0.1205253666487342,
0.12065230586905555,
0.12009179984861118,
0.12042227717894319,
0.12039056109586024,
0.12062373273014607,
0.12063503051963291,
0.12069234514080518,
0.12017972577473394,
0.12054517581744721,
0.12010291034145672,
0.12021557985161174,
0.12031649790803009,
0.12032302096075359,
0.12037935884573935,
0.12068733460891407,
0.12058785238852462,
0.12035987183027487,
0.11986141803337455,
0.1202768434322117,
0.12009884333667292,
0.12016791382185954,
0.12050783196990132,
0.12051032323954503,
0.1200791788163307,
0.12038094279066715,
0.12051568038650783,
0.12012304173551425,
0.12057728240304906,
0.1202593510487327,
0.120609749946881,
0.12045219075542184,
0.12034564980497713,
0.11980412132736919,
0.12040510241929589,
0.12026453661104802,
0.11969429416430977,
0.12078057140504098,
0.12002403741200739,
0.12047138967769286,
0.12015780434332049,
0.12051472612197117,
0.12044959812958855,
0.11979054726794093,
0.11994640969197948
]
},
"A19|0|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.5313782308788806,
0.5305043952349511,
0.5268839486177459,
0.5334512745239746,
0.5339108069943617,
0.528494407458469,
0.5276414221061163,
0.5351519609091397,
0.5299890080614826,
0.5299379824516386,
0.526104047429639,
0.531798115290746,
0.5335466623017364,
0.5347603040730906,
0.5342913969871042,
0.5319506829336476,
0.5282677753265066,
0.5311115609338817,
0.5285314295155032,
0.5344462592607115,
0.533313067044153,
0.531883521342996,
0.5263679184071623,
0.5317839418274897,
0.5327031976236452,
0.5313041985509557,
0.5321327087084757,
0.5318627702244534,
0.5294081224080571,
0.5306777137314089,
0.5287287434148684,
0.5314702343592685,
0.5280031136246937,
0.5277646067970192,
0.5316198079466101,
0.5273782368320621,
0.5339537293720067,
0.5243855738169092,
0.5312652464423451,
0.529805744156226,
0.533243158195452,
0.5355989656796538,
0.5326403964691391,
0.5281551031743366,
0.5277343901765992,
0.5357223716450452,
0.5328877781512009,
0.5325071582730931,
0.5308367802455098,
0.5334373713671265,
0.5285541239077052,
0.5296650266903828,
0.530061359501639,
0.5241555673791378,
0.5345121916653479,
0.528104319412849,
0.5300666084365009,
0.5311325063216579,
0.5343923630213592,
0.5300995405143141,
0.5301499672246344,
0.5278944638839551,
0.5388035678576824,
0.5298990296083392
],
"IG_pc": [
0.007057002124936097,
0.004875016635118572,
0.005592785042530508,
0.005647297763914389,
0.003995797693563346,
0.007838303171388686,
0.005401794768993253,
0.002398844543081008,
0.007587550881105865,
0.004007526435098508,
0.0055930924372907505,
0.007870557948716475,
0.004847449957604896,
0.005579175357494746,
0.005553731407948387,
0.0059652455143344605,
0.00446173460520343,
0.003350903073584676,
0.0066349711247782415,
0.005876670721146918,
0.0041583037080638666,
0.005708722574833631,
0.0029045924854774817,
0.005970921322002824,
0.00711284398004625,
0.0064162565049279766,
0.005508685755238954,
0.005268301835863735,
0.006172980144496266,
0.003040106311730456,
0.0031558045617071082,
0.0038077259030425597,
0.0052730713903988485,
0.005754152227920572,
0.005875320742552926,
0.007427380299715663,
0.0011000134601778103,
0.005856750311363314,
0.0042509017986038875,
0.005293210505293953,
0.0052737850136369575,
0.0037157366610218404,
0.005346435224580124,
0.005269558903997143,
0.004447979202702523,
0.005554923783602412,
0.004597086768483849,
0.007532532917237665,
0.006157002634345297,
0.007401799329241825,
0.004222284153687094,
0.0037696400737784255,
0.0019212278068337855,
0.002431295737172361,
0.004498278000946295,
0.005241789430835908,
0.0008253575654216078,
0.0008079854044338125,
0.0061459202539435615,
0.005320433864701749,
0.0072585630526296845,
0.006282562802960923,
0.004586598593075492,
0.00640961046163597
],
"IG_slope": [
0.12457779080574548,
0.12453926686037815,
0.12475892676578255,
0.12439633785726882,
0.12450917879173184,
0.12453055313888699,
0.124502581157651,
0.12439992697933057,
0.12487176300960479,
0.12469280024844667,
0.12446346783558937,
0.12440739301698955,
0.12492696742685977,
0.12435102251708911,
0.12455749022401144,
0.12484129255544621,
0.12463378758745937,
0.12454794187562505,
0.12482271737474028,
0.1246426576738245,
0.12442943308964816,
0.12471021020871215,
0.12427891490380706,
0.1243936195931197,
0.1245832994944625,
0.1245114331789478,
0.12463584652739877,
0.12462082391549666,
0.12440320694681511,
0.12426155975239532,
0.12472954242346788,
0.12465375791211838,
0.12457558691128097,
0.12448070676579022,
0.12471956888405825,
0.1244077614391259,
0.1243178094803881,
0.12456432897174995,
0.12474045186820751,
0.12481118675108273,
0.12430563826427828,
0.12414306981349812,
0.12444473591899428,
0.1245813594750758,
0.12469423812182812,
0.12481257400819899,
0.12457193298219454,
0.12441931908930828,
0.12477035315138203,
0.12442102366885013,
0.1247089797856619,
0.12450197641018931,
0.1245796167745053,
0.12438057615435873,
0.12442175340139708,
0.12487287984724545,
0.12387883611008765,
0.12430582699723004,
0.12469448051240221,
0.12436056768951674,
0.12452966197985758,
0.12455920562175622,
0.12450557390189312,
0.1247157795045678
]
},
"A19|0|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.8749201849630595,
0.8692942848746963,
0.8634265831976915,
0.869146523218916,
0.8664817204737947,
0.8632240999958896,
0.865717636335475,
0.8751892783021891,
0.8666788304865225,
0.8683468590249923,
0.8574204961206036,
0.8683583008703941,
0.8739360619035903,
0.8754175436259111,
0.8626291570414342,
0.8648596656519452,
0.8664597903518221,
0.8711137518541534,
0.8662485433574485,
0.8664785532724348,
0.8716344791171942,
0.874598416948901,
0.8640087300092247,
0.8704166780918783,
0.8723039456403701,
0.8689166211437769,
0.8658393623811822,
0.8655728704026338,
0.8683446838800748,
0.8656661474622869,
0.8674658088716729,
0.8663158719838062,
0.8644608138328937,
0.8716150865739642,
0.8712078243592174,
0.8635771338930542,
0.8686404211912233,
0.8708505572022709,
0.8719265241603917,
0.8677635271662005,
0.8756019455942674,
0.8681671076655206,
0.8720690398933932,
0.8666883220183994,
0.8706394571768925,
0.8759073102638482,
0.8703992586237366,
0.8718796749867739,
0.8659380122842517,
0.8671551437339424,
0.869248617728843,
0.8666613260992655,
0.8649779788242551,
0.8638228750931596,
0.8669288648814195,
0.8672921270525293,
0.8675686051279907,
0.8668018839981553,
0.8692155556853987,
0.8666044055671893,
0.8703317599906377,
0.866093138711868,
0.8691092069770807,
0.8675205388216689
],
"IG_pc": [
0.0004956392033069197,
2.2938008537596064e-06,
5.946636965258079e-07,
2.351945430887685e-05,
1.0867040756439931e-05,
0.0006908438953207109,
4.7485314258380296e-07,
0.0023818123717033036,
0.00030302550326573774,
2.9162018677808242e-05,
1.5604820117583531e-07,
0.0004722667063671522,
0.00025057091247593746,
6.521065163439248e-08,
1.8028740204077476e-05,
3.806400510819379e-05,
0.00019151991438231972,
0.0006879135449263147,
0.00015172612591140614,
2.7943364992379125e-06,
0.0001298782990570436,
0.00020895354108883417,
0.0024285409790431034,
4.0377585775565386e-05,
0.0009300928334431339,
0.00019227985849791288,
7.239259592997919e-06,
5.604501402478502e-05,
5.924450457573158e-05,
0.00020912864433941846,
0.001560584103441558,
0.00029056692931654486,
3.5282686958483775e-07,
0.00010536025809793267,
1.1862693965653357e-05,
0.000586268188724072,
0.029547152258792925,
6.545349915387311e-05,
0.0002706918205589304,
2.037110207914162e-05,
1.587714075081588e-05,
2.2037751142003163e-05,
7.897291638856106e-06,
3.230415812717313e-05,
3.3200125490444435e-06,
0.00012075896270537475,
7.970465752537807e-07,
0.00044887447049507295,
1.33404610170397e-05,
0.00026245676332298435,
0.0007518027632449313,
0.00020675290296931774,
0.003966125983111519,
0.0024676038471967998,
0.0009121963130672078,
4.182671397407304e-05,
0.004877887962773976,
0.006686698732015872,
2.371613484698801e-05,
1.616463351890703e-05,
3.7577862403391324e-06,
9.408546607361869e-06,
0.00013532061404831553,
0.00019219299651832957
],
"IG_slope": [
0.12716054292241832,
0.1268016839093951,
0.12695325459458282,
0.12728177505642643,
0.12711702516496873,
0.12701967594416916,
0.12702340098245923,
0.12704097062498587,
0.1270501339467294,
0.1267036013005703,
0.1271164823185275,
0.12709626172979246,
0.1266610599443123,
0.12726892054965158,
0.12715162847827627,
0.12693943166317082,
0.12700586584731513,
0.12675795510853238,
0.1270551446059716,
0.1270244313387977,
0.12700218010474004,
0.1268130211762068,
0.12689017525547142,
0.1270913706897967,
0.1271068787696812,
0.12712851652840104,
0.1269879030382518,
0.12704078532840662,
0.12731621473738558,
0.127088256257221,
0.1266893458770589,
0.1268582393386675,
0.12695506092646447,
0.12731679021735604,
0.12681345022521495,
0.12721748449268447,
0.1253463685399332,
0.12703251825236256,
0.1269742995185389,
0.12704823667801138,
0.12712250115298998,
0.12695670178649532,
0.12691696820116843,
0.12700458895361,
0.1269088529795742,
0.12683008418294098,
0.12673005705130294,
0.127280237706532,
0.12696660540180382,
0.1273819506168099,
0.1269512579169153,
0.12664820627821366,
0.12653813260283722,
0.12660297179733113,
0.12713963530572275,
0.12696657921195295,
0.12671164776639815,
0.1265439010911069,
0.12703817003989828,
0.12700077750355535,
0.1271059357178606,
0.1273688984084975,
0.12691440698830803,
0.1271037979542237
]
},
"A19|0|5|int16": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.8749201849630595,
0.8692942848746963,
0.8634265831976915,
0.869146523218916,
0.8664817204737947,
0.8632240999958896,
0.865717636335475,
0.8751892783021891,
0.8666788304865225,
0.8683468590249923,
0.8574204961206036,
0.8683583008703941,
0.8739360619035903,
0.8754175436259111,
0.8626291570414342,
0.8648596656519452,
0.8664597903518221,
0.8711137518541534,
0.8662485433574485,
0.8664785532724348,
0.8716344791171942,
0.874598416948901,
0.8640087300092247,
0.8704166780918783,
0.8723039456403701,
0.8689166211437769,
0.8658393623811822,
0.8655728704026338,
0.8683446838800748,
0.8656661474622869,
0.8674658088716729,
0.8663158719838062,
0.8644608138328937,
0.8716150865739642,
0.8712078243592174,
0.8635771338930542,
0.8686404211912233,
0.8708505572022709,
0.8719265241603917,
0.8677635271662005,
0.8756019455942674,
0.8681671076655206,
0.8720690398933932,
0.8666883220183994,
0.8706394571768925,
0.8759073102638482,
0.8703992586237366,
0.8718796749867739,
0.8659380122842517,
0.8671551437339424,
0.869248617728843,
0.8666613260992655,
0.8649779788242551,
0.8638228750931596,
0.8669288648814195,
0.8672921270525293,
0.8675686051279907,
0.8668018839981553,
0.8692155556853987,
0.8666044055671893,
0.8703317599906377,
0.866093138711868,
0.8691092069770807,
0.8675205388216689
],
"IG_pc": [
0.0004956392033069197,
2.2938008537596064e-06,
5.946636965258079e-07,
2.351945430887685e-05,
1.0867040756439931e-05,
0.0006908438953207109,
4.7485314258380296e-07,
0.0023818123717033036,
0.00030302550326573774,
2.9162018677808242e-05,
1.5604820117583531e-07,
0.0004722667063671522,
0.00025057091247593746,
6.521065163439248e-08,
1.8028740204077476e-05,
3.806400510819379e-05,
0.00019151991438231972,
0.0006879135449263147,
0.00015172612591140614,
2.7943364992379125e-06,
0.0001298782990570436,
0.00020895354108883417,
0.0024285409790431034,
4.0377585775565386e-05,
0.0009300928334431339,
0.00019227985849791288,
7.239259592997919e-06,
5.604501402478502e-05,
5.924450457573158e-05,
0.00020912864433941846,
0.001560584103441558,
0.00029056692931654486,
3.5282686958483775e-07,
0.00010536025809793267,
1.1862693965653357e-05,
0.000586268188724072,
0.08576905924673585,
6.545349915387311e-05,
0.0002706918205589304,
2.037110207914162e-05,
1.587714075081588e-05,
2.2037751142003163e-05,
7.897291638856106e-06,
3.230415812717313e-05,
3.3200125490444435e-06,
0.00012075896270537475,
7.970465752537807e-07,
0.00044887447049507295,
1.33404610170397e-05,
0.00026245676332298435,
0.0007518027632449313,
0.00020675290296931774,
0.003966125983111519,
0.0024676038471967998,
0.0009121963130672078,
4.182671397407304e-05,
0.004877887962773976,
0.006686698732015872,
2.371613484698801e-05,
1.616463351890703e-05,
3.7577862403391324e-06,
9.408546607361869e-06,
0.00013532061404831553,
0.00019219299651832957
],
"IG_slope": [
0.12716054292241832,
0.1268016839093951,
0.12695325459458282,
0.12728177505642643,
0.12711702516496873,
0.12701967594416916,
0.12702340098245923,
0.12704097062498587,
0.1270501339467294,
0.1267036013005703,
0.1271164823185275,
0.12709626172979246,
0.1266610599443123,
0.12726892054965158,
0.12715162847827627,
0.12693943166317082,
0.12700586584731513,
0.12675795510853238,
0.1270551446059716,
0.1270244313387977,
0.12700218010474004,
0.1268130211762068,
0.12689017525547142,
0.1270913706897967,
0.1271068787696812,
0.12712851652840104,
0.1269879030382518,
0.12704078532840662,
0.12731621473738558,
0.127088256257221,
0.1266893458770589,
0.1268582393386675,
0.12695506092646447,
0.12731679021735604,
0.12681345022521495,
0.12721748449268447,
0.10605450929889133,
0.12703251825236256,
0.1269742995185389,
0.12704823667801138,
0.12712250115298998,
0.12695670178649532,
0.12691696820116843,
0.12700458895361,
0.1269088529795742,
0.12683008418294098,
0.12673005705130294,
0.127280237706532,
0.12696660540180382,
0.1273819506168099,
0.1269512579169153,
0.12664820627821366,
0.12653813260283722,
0.12660297179733113,
0.12713963530572275,
0.12696657921195295,
0.12671164776639815,
0.1265439010911069,
0.12703817003989828,
0.12700077750355535,
0.1271059357178606,
0.1273688984084975,
0.12691440698830803,
0.1271037979542237
]
},
"A19|1|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.03138581781051819,
0.032259462190229016,
0.032657702830383606,
0.03215597017483862,
0.03150188108712548,
0.03227591607957159,
0.03194238129303528,
0.03261257454037381,
0.03157020011614531,
0.03233629618464917,
0.03239455990978257,
0.03219374816296927,
0.03175818242052486,
0.0326887317747282,
0.03169770035828723,
0.03249830269630838,
0.0315115589118502,
0.03318899967563116,
0.03197075143458061,
0.03228567335380461,
0.03094948170239853,
0.031984320717607595,
0.032109053969963774,
0.03218147843582475,
0.032984469698947194,
0.033013299060606904,
0.03260181883567448,
0.03227329399626644,
0.03295948159226825,
0.03323331161930643,
0.032407901371458436,
0.03179732749579944,
0.03186779606643686,
0.032049052775334985,
0.03258737971683523,
0.032921014377500946,
0.033378868467731415,
0.03210785529356741,
0.03183516487742555,
0.032036360094613414,
0.0305626789477893,
0.03274415331801972,
0.031510879054946095,
0.03261756133689708,
0.031365487980800744,
0.031161965459421737,
0.031952328231689364,
0.03185017951282809,
0.03283624818888953,
0.03244548918872869,
0.032436426478367864,
0.03158008250142075,
0.03181084262865497,
0.031417567818831316,
0.03254139195315986,
0.03272189608094145,
0.031204723927379163,
0.031702506427037314,
0.031541806306218056,
0.031649137010751005,
0.03206031647213692,
0.033197131698380566,
0.03159000568524295,
0.033065333171217404
],
"IG_pc": [
0.02986542143705833,
0.029223144926120125,
0.030389065892803328,
0.030696266048555357,
0.0294440420258321,
0.03030782271405626,
0.029284366878307787,
0.03128817743384422,
0.029283746388547555,
0.029090144535877296,
0.03085144849444044,
0.029715772067461035,
0.030728159024407613,
0.02985674902146572,
0.029638453199768756,
0.030631786181937425,
0.02883866941255853,
0.030445588074247038,
0.028787034681589215,
0.03067042790164542,
0.028524327568657217,
0.029955508090993052,
0.030339410373479956,
0.03116547827456189,
0.03046005220790701,
0.03113541549268215,
0.03103381316523373,
0.030018616351944152,
0.03153658899520589,
0.030525189189592468,
0.029558207972567037,
0.02900991174785122,
0.029028802682868803,
0.03022829790478412,
0.0307303845974831,
0.032215712861196566,
0.031182476223770954,
0.029732609207100878,
0.030092521156776995,
0.029810549758644785,
0.02942104242684382,
0.029802992391055928,
0.027635419693192366,
0.03033951973325841,
0.02957109917693168,
0.02993079046586548,
0.028458207617873297,
0.029805080401304754,
0.029969444054210717,
0.029777657100180918,
0.03143293127525812,
0.027791782080735593,
0.028811589597294303,
0.028144460163891397,
0.03049175573735041,
0.028962787709852507,
0.02885945554909084,
0.028463627037250857,
0.029356896785770054,
0.028447540983180475,
0.02990173064437577,
0.030714659925246458,
0.028745130065361047,
0.031282906539596436
],
"IG_slope": [
0.056584395830091276,
0.05638203711517169,
0.05629400322741433,
0.0567462065460099,
0.05652804483126139,
0.056032207120479065,
0.05651734579069615,
0.05603308993353703,
0.05564528603085918,
0.05631052773063271,
0.055944140133293,
0.055874578448296144,
0.0569981522969818,
0.05759225695868089,
0.05592477660645822,
0.05638981941223904,
0.057357415266913944,
0.05745571971181139,
0.055629130021164534,
0.056765567888756856,
0.05653985964770953,
0.054975202442269264,
0.05679376261958296,
0.05678390978575121,
0.05635406893060716,
0.056557153909568725,
0.05688268390423479,
0.0567310233726731,
0.05594985094959892,
0.0560940151428259,
0.05599596187501507,
0.05674390273769016,
0.05601520597899831,
0.05697659587695347,
0.056524950706049584,
0.05618695758379952,
0.05617035926745039,
0.05610543600042553,
0.05700158864053518,
0.05618090228968615,
0.05566676575706655,
0.05695572607800436,
0.056253507128156216,
0.05624888530338067,
0.05764901683418431,
0.057611195144342695,
0.05597741898822233,
0.05606911283963599,
0.05730545072641199,
0.05651520845869376,
0.056993435420457435,
0.05661095335224376,
0.05642780002883187,
0.05564594813458491,
0.056796486849595366,
0.05621568828779415,
0.05676035548515968,
0.05558511092517662,
0.056234054623117605,
0.05610980280518076,
0.05584270806554763,
0.05580456169348616,
0.05667115980157617,
0.05611789230570186
]
},
"A19|1|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.052934171861396706,
0.05272306921002823,
0.05300616598943453,
0.052743218071444886,
0.052949027188484266,
0.051921990504682825,
0.053798507446999544,
0.052316596040923535,
0.052872725836149215,
0.05436504556749089,
0.05371104792121528,
0.052032752057464826,
0.05213733678277688,
0.05304455109058104,
0.05206869544115644,
0.054465488581620036,
0.05299625788086715,
0.05300201692275408,
0.05239351130848302,
0.052689586325749715,
0.05395648879674031,
0.05321425114429523,
0.05212863461404105,
0.05199016661737321,
0.052909361406782374,
0.05265961928149743,
0.05525597250436487,
0.0519583538219095,
0.052261881534208854,
0.0524774610928036,
0.053976970902915866,
0.0529097613866103,
0.052064565927650186,
0.05226205874262124,
0.052462445545586434,
0.05157205610363125,
0.0527495143655079,
0.052946251525958665,
0.05209217586579307,
0.05150504456324967,
0.054148859661057536,
0.05390562674774291,
0.053940897156560474,
0.052792110398951486,
0.05175632447057499,
0.05301088823587197,
0.053816889130079204,
0.05340425514087066,
0.05454831050671327,
0.05279093462376849,
0.051275699041368306,
0.052674700424203635,
0.05223391680695677,
0.05323297596932797,
0.05252008495593241,
0.05310828564932635,
0.05440291430874389,
0.05241912029279394,
0.052822924200338406,
0.05363190727748801,
0.05325542536272643,
0.05278919662194692,
0.050937551035350026,
0.05280579277339559
],
"IG_pc": [
0.04839973206054332,
0.043813421568674,
0.04693570553882263,
0.04759864713056924,
0.04766078639621713,
0.046722921442627116,
0.04805526622529375,
0.045897872709524785,
0.0464156682563084,
0.04519928256690521,
0.04722666171124763,
0.04743495171819603,
0.0461209836888704,
0.04541587888314976,
0.0468831740944717,
0.04987420685793687,
0.04543489520917487,
0.04758243299649924,
0.04451428295101065,
0.04720208754436765,
0.04725246980729399,
0.04649540108201627,
0.04414687547620446,
0.045497566983255154,
0.047863668451112895,
0.046712223897700106,
0.04977035154145188,
0.04511493765278968,
0.045275999637486186,
0.04557036393274891,
0.04737910260585304,
0.046893854824582484,
0.04718561777250754,
0.045334444829910045,
0.045087659416971425,
0.04759964801910009,
0.04506833186876639,
0.04698341766799728,
0.0464431766063348,
0.045693321974570406,
0.04667149349725091,
0.04755710003670861,
0.04554764659739367,
0.0477093350422926,
0.044461013457622836,
0.04790828823076979,
0.04736635959596218,
0.04752475674962726,
0.04774854140599391,
0.04702972064944146,
0.04299106722519666,
0.045123777248251874,
0.0431298330447312,
0.045423707344959874,
0.0480045914222984,
0.04899064771101365,
0.04566160478052796,
0.04493038315703049,
0.046100268497241054,
0.04803752344174951,
0.04565252138340421,
0.04718864925938223,
0.04377755734436232,
0.04674271631315694
],
"IG_slope": [
0.0827222269907775,
0.08267227781158103,
0.08298252252542446,
0.08371289116719788,
0.08449939867320092,
0.08227135139139174,
0.08430580394256557,
0.08302863169270908,
0.08331591377389355,
0.08420555710280558,
0.08239066850133561,
0.08283085752258537,
0.08300916359409616,
0.0832580447306598,
0.08162482442718266,
0.08315048877110114,
0.08395765440847927,
0.08400228805840956,
0.08165662050894452,
0.08304551499800371,
0.0842683669187369,
0.08309600068912451,
0.0821065812546189,
0.0831129992102731,
0.08243073071463232,
0.0841736265217908,
0.08475891216896617,
0.08278096715508006,
0.08245282163681501,
0.08229275750828391,
0.08312495487133888,
0.08445767731094672,
0.08324545463498212,
0.08260431256563389,
0.08318497235896903,
0.08167847194135797,
0.08333553761748055,
0.0831524265167955,
0.08374195718075798,
0.08297044120937162,
0.08290868626180328,
0.08355576390445064,
0.08431819615943299,
0.08442308624963572,
0.08328034690557919,
0.08254907362735121,
0.08478421679256028,
0.08326341633498867,
0.08368842972759269,
0.08376346574972385,
0.08388580835158933,
0.08377672576940229,
0.08330985950386584,
0.08367405157720441,
0.08309035737703663,
0.08299264850161006,
0.08413988004946235,
0.08401818787342345,
0.08246117610825,
0.08374831094462508,
0.08330161929099272,
0.08383047769653593,
0.08386548420015616,
0.08261279713679591
]
},
"A19|1|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07912144180737446,
0.0760970910245522,
0.07855043230770775,
0.07856708401042845,
0.07831138361959056,
0.07650540479739387,
0.07790402093017601,
0.0776276134887679,
0.07606566895432909,
0.07706458475593525,
0.07859782811375471,
0.07814536434430064,
0.08037373249879742,
0.0785685263326874,
0.0772321667494209,
0.07831600812173978,
0.07855125916681427,
0.07767762005328382,
0.07838290563225137,
0.07855641542574432,
0.07980674944193122,
0.07991188896365387,
0.07786051637308322,
0.0778658261146381,
0.07831160470245013,
0.07764942611660253,
0.07800089385372644,
0.07829682511030356,
0.07935593492042159,
0.07721622983818044,
0.07576796765214144,
0.07772231090729242,
0.07847797351920871,
0.07890819002356242,
0.07806613104068205,
0.07624242941901649,
0.07957125452328118,
0.07864468810993408,
0.0782786011628831,
0.07782415248615493,
0.0783349363771233,
0.07825907901132823,
0.07928625043316107,
0.07725192030036254,
0.07870999834592762,
0.07859978434735293,
0.07738427244860002,
0.0787680017373189,
0.07976165993165019,
0.07755736231658883,
0.0796394659295796,
0.07829938124588498,
0.07680453239890728,
0.07812982020421266,
0.08008476806632459,
0.07694123581985224,
0.0788005921648125,
0.079025678099379,
0.0769399089994467,
0.07846606491037722,
0.07682181927178888,
0.07953861879945023,
0.07703586053132128,
0.0777454943020901
],
"IG_pc": [
0.05489404385072503,
0.056365866252858374,
0.059105808325207065,
0.05771381124349904,
0.054216120081945596,
0.05786264346108253,
0.05364767398330163,
0.05250023393501845,
0.056472074506956106,
0.05467153249180531,
0.05459057739593169,
0.0589995286345069,
0.054662437987320116,
0.058073892546234754,
0.05314024427674027,
0.05596181404424961,
0.05250340687409297,
0.05176203771345794,
0.059945810260231686,
0.05610088072526245,
0.053231982147662116,
0.05598063650595402,
0.05611224066318758,
0.058083963806974344,
0.05923581287034681,
0.05371464519907643,
0.05463333931691656,
0.05439621859344299,
0.05577552939623052,
0.0513033421641198,
0.052784846618063326,
0.05374216294454253,
0.05598822296939349,
0.05685048093598574,
0.057490410860668105,
0.055137024163095946,
0.0479617594341184,
0.05386469252931559,
0.05431545257682558,
0.052968053938525606,
0.05541740874530452,
0.05309083839074058,
0.0553311728482093,
0.05547599077255307,
0.05637296096721227,
0.05457616829188436,
0.05327727723874077,
0.057661814146883816,
0.05758274397908149,
0.05512638696704047,
0.05422645530329394,
0.054513161069477276,
0.05203861750993349,
0.051956005454131156,
0.057029757881443474,
0.055028540526079056,
0.05118014526127309,
0.05103627479473588,
0.05595604290631895,
0.05556752529558764,
0.0545607661268262,
0.05519309096523803,
0.05272145513565501,
0.05631771649584303
],
"IG_slope": [
0.1015088715575327,
0.10271357278667603,
0.10370899072855068,
0.10330813034454513,
0.10366691063097395,
0.1031862864763905,
0.10285596166339343,
0.10289082358923149,
0.1021757505228131,
0.10304633325867563,
0.10238737137960781,
0.1032437381133873,
0.1037774482678769,
0.10285752564267608,
0.1029620480921485,
0.10256526531679963,
0.10284162057081422,
0.10326001498208104,
0.10298324951492295,
0.1032932644581696,
0.10250709496220922,
0.10225979495755867,
0.10347295296633498,
0.10340002314096501,
0.10245417361423624,
0.1028835195993752,
0.10269313132991986,
0.1031572706088892,
0.10192476469840335,
0.10349509948565484,
0.10338505853169859,
0.10398395594503561,
0.10297584065241015,
0.10372177366777854,
0.10271984248538704,
0.1026945344878659,
0.10371736503484738,
0.10269278985951223,
0.10351638989122983,
0.10310079420524264,
0.10387879456324445,
0.10370287532610432,
0.1026184250277758,
0.10365573861142455,
0.10457805974140948,
0.10241601225934213,
0.10334248045455018,
0.10229228208999051,
0.10384148129851226,
0.10348284435635152,
0.10341731510863464,
0.10331121182118734,
0.1038080274622558,
0.10280674999725084,
0.1031422201697968,
0.10283210221769674,
0.10404806677101285,
0.10412113842275005,
0.10313918346138443,
0.10402676999679236,
0.10282838054756845,
0.10179224044863625,
0.10331677712786898,
0.10359544741138826
]
},
"A19|1|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.11405651974773079,
0.11007791648319198,
0.11289061320713678,
0.11236902497243406,
0.11205209585742804,
0.10928719048272395,
0.11333395792074885,
0.11138035679952729,
0.11029461471158264,
0.11099417694221625,
0.1128385261537792,
0.1129946092470755,
0.11252772819831147,
0.11325905139800607,
0.1100888863432532,
0.11054278436558906,
0.11020184196095961,
0.11296535011448228,
0.11273150657043374,
0.11323339129476917,
0.1114226780596832,
0.11161081089332114,
0.10925016137078458,
0.11201230025084641,
0.11477092214673235,
0.10969855255213279,
0.11016114157198764,
0.10879560980968517,
0.11024510487396189,
0.11109607733083848,
0.10945789471618106,
0.11167935834829734,
0.11051311770703531,
0.11093885154839445,
0.11312146773932064,
0.11128485113517783,
0.11087797026531376,
0.11031718854869688,
0.110676938606451,
0.11419071087669064,
0.11335738463606138,
0.1141075881353606,
0.10928144781284743,
0.11153786884074535,
0.11242023170037907,
0.11075917010055392,
0.11225046376732717,
0.11044920672446512,
0.11129118399876248,
0.11067305511072156,
0.11093401977754702,
0.11254864468856329,
0.10854919510035899,
0.11439509436530493,
0.11051351252624375,
0.1112037250589859,
0.11080002977628833,
0.11080974954449285,
0.11036155832103756,
0.11128110025943094,
0.1094864105935569,
0.11128889499368633,
0.11002101757427862,
0.1149721900296381
],
"IG_pc": [
0.06142832004996765,
0.0568271204227419,
0.053227592754061616,
0.055751326982552876,
0.05318780916885433,
0.056529659933461304,
0.05766577290539268,
0.04924849801953922,
0.057090894309010064,
0.05509147721052451,
0.05797649360445116,
0.05700478674932706,
0.05499818055355157,
0.05887497454076011,
0.050731708225431785,
0.054218396297453716,
0.05236898437074347,
0.05144750106223308,
0.058124911765403096,
0.05502464625112868,
0.051425110900878736,
0.056389110833182994,
0.05130922199777831,
0.055043775642240084,
0.059103552563985376,
0.057720170158745955,
0.05474243278593494,
0.0560330194224807,
0.05459707731224787,
0.04890029000692712,
0.04992253616697513,
0.05355049858292235,
0.05333907375882033,
0.05524688557247119,
0.05822211628438545,
0.054634849403630614,
0.03055108836158918,
0.055219305723245155,
0.052362532222391,
0.05267975314500826,
0.058428398441926606,
0.05182872372927324,
0.05711801642460881,
0.049799224362052294,
0.06013732879061282,
0.057470592805023625,
0.05725541582315543,
0.057272744420310245,
0.057118541559512355,
0.05742320678498554,
0.051643121064706025,
0.05727156792480466,
0.04674000471514426,
0.05109375020225526,
0.052441763647513934,
0.05578909210625114,
0.04397212614137996,
0.04634623096845704,
0.05542638405700034,
0.05412241560839208,
0.05603250241752496,
0.05810059719783727,
0.05264887041469518,
0.054702688713057696
],
"IG_slope": [
0.11584283034927398,
0.11553603189551165,
0.11484701385913916,
0.11588528838690926,
0.11599568547366326,
0.1151917952365227,
0.116004357950279,
0.1154060386893957,
0.11536165972078995,
0.11607135010675285,
0.11544600098147795,
0.1146068541464587,
0.11518701935670973,
0.11608541081579246,
0.11401534867701882,
0.11513290003997856,
0.1163197766835025,
0.1163942058459377,
0.11545510240622991,
0.11564717139214928,
0.11553472184199591,
0.11473333079087705,
0.11645161578596207,
0.11559383135041956,
0.11537259557146397,
0.11640678463031999,
0.11642451829495927,
0.1157625234443216,
0.11561068812666792,
0.1153405034151834,
0.11545709287105886,
0.11577731004827348,
0.11544968882658857,
0.1159570502816203,
0.11558963431118127,
0.11503278146517754,
0.11557388518420933,
0.11401951999455055,
0.11535596195958754,
0.11473154244543468,
0.1150441497973533,
0.11608878585396648,
0.11698239049846088,
0.11528024651550299,
0.11595862239988172,
0.11561831391746591,
0.11634158324607345,
0.11534096065128767,
0.11586192719642262,
0.11537302861659042,
0.11596654296406905,
0.1156740250454656,
0.11514840839049426,
0.11540437552766974,
0.11490247440844961,
0.11485288867760891,
0.11621730140984728,
0.11533534544688738,
0.11502567029168147,
0.11546120923379315,
0.11536558293727991,
0.11565617574416329,
0.11573933714830785,
0.11433104925493649
]
},
"A19|1|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.15829262947412204,
0.1571159568487701,
0.1559352148322688,
0.15908897715388726,
0.1570609310416753,
0.15502333749224206,
0.15651830580382864,
0.15734928378571844,
0.1565394075752824,
0.1563478258727038,
0.157476524350173,
0.1567595364091101,
0.15738249604549814,
0.15673943526906164,
0.15743099187613474,
0.15912178973394298,
0.16006081465833155,
0.15833620940695425,
0.15932694552906312,
0.15665247263045323,
0.1550919794944221,
0.15662972332312108,
0.1578327770037209,
0.1575051875878195,
0.15414624748370542,
0.15601320772635496,
0.15757758794387833,
0.15466587810003318,
0.1544625278289118,
0.15629178255142762,
0.15903237718764274,
0.16071952276150014,
0.15523646203067898,
0.1590997239644878,
0.1571108244882442,
0.1608700398515719,
0.15730207886563896,
0.15624358891620638,
0.15845398267603805,
0.15490070834477265,
0.1568594651568027,
0.15610546586950313,
0.15727336501503686,
0.15640260166516917,
0.15771140767461844,
0.15872934159660268,
0.15705162616817958,
0.15778225038366855,
0.15753155213265124,
0.15534722598710538,
0.15726844922329342,
0.15824164932986484,
0.1555638180787451,
0.15749068517811615,
0.15766111185305043,
0.155460504852714,
0.1603692498196878,
0.15483208912475632,
0.15414161726032205,
0.15953586537803943,
0.15751995669099905,
0.15969277043907937,
0.1605623318368199,
0.15973897941902138
],
"IG_pc": [
0.05447913461563995,
0.047733524171124656,
0.04554553745948221,
0.04880321062322139,
0.0485227337848171,
0.05337795023460116,
0.049464286660439574,
0.03408496948237872,
0.05544576315171877,
0.049169656108414894,
0.04990149788938326,
0.0541987123974079,
0.04668341544716373,
0.04720494938053013,
0.04496304962179144,
0.052186290458688146,
0.047107418852521205,
0.04389959146746312,
0.05207266119229967,
0.051117926365699604,
0.046602171828553696,
0.05086439427695551,
0.03522963051910884,
0.04791913804706217,
0.053775490200364824,
0.050870499567199336,
0.05071368427441146,
0.04980412974290394,
0.049168763336733506,
0.04279268632669703,
0.03744857392596833,
0.045991966605794556,
0.046859871659450436,
0.05050445690720514,
0.050350201599722165,
0.05233136195062795,
0.011853491282207963,
0.05335816526726548,
0.041163631528578416,
0.04539091505163994,
0.048356166461434126,
0.047332400594422765,
0.04805870372464332,
0.04821750652885841,
0.048138770966995,
0.04640135109966036,
0.0492034855907353,
0.05348433657478106,
0.05054054754588584,
0.053599473481981796,
0.04324290261558112,
0.044727994839228374,
0.038154968366783275,
0.035546615931060295,
0.03981121166392049,
0.04446532676268084,
0.030953533550730106,
0.02668907732967704,
0.05131922459405006,
0.05136370596965018,
0.053177407514649506,
0.050016312869096254,
0.04779556215713029,
0.054381539827404596
],
"IG_slope": [
0.12265995966540448,
0.12260538407840701,
0.12297135689254217,
0.12199567453191902,
0.12281486818878275,
0.12280142479707291,
0.12254269771604571,
0.1221479841982351,
0.12280014413877159,
0.123420150307494,
0.12242748982547766,
0.12297322048727731,
0.12297550163608363,
0.12271906790074631,
0.12238755056086072,
0.12280886893347946,
0.12283821933924735,
0.12233169686342198,
0.12249148240684919,
0.12284153573867099,
0.1228026594293953,
0.12293157285484951,
0.12201606586133566,
0.1222353360448446,
0.12224398112326271,
0.12231529454678569,
0.12356660924717779,
0.12308533839631715,
0.12207562171773698,
0.12226491681466567,
0.12266984313355216,
0.12322277548839247,
0.1222965376402517,
0.1231425366294234,
0.12314535459256819,
0.12228002427264763,
0.12233592985250065,
0.12388054982143845,
0.12320751684181527,
0.12198809175897991,
0.1228798034655047,
0.12264054331677858,
0.12236293483980397,
0.12320144012383143,
0.12331614841688346,
0.12332024853962077,
0.12306443799284839,
0.12208801468606395,
0.12296920094048949,
0.12228933650310969,
0.12328299993531575,
0.12274411369794917,
0.12419990392649188,
0.12273829778665882,
0.12215429217008779,
0.12288292987886461,
0.12201057213994165,
0.1229876010907185,
0.1228174061635805,
0.12236004015731454,
0.1232408172859474,
0.12248871295454222,
0.12319882456598186,
0.12241209990949727
]
},
"A19|1|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.22053393389533227,
0.2240197425330237,
0.2233837362187856,
0.22116224202913948,
0.22425069161763922,
0.2171583596389901,
0.22317945649720627,
0.2247313406360103,
0.21840214402637237,
0.2194518646158521,
0.22058193179038454,
0.21865598244687412,
0.22570721240481717,
0.2237118092296324,
0.22121240089893845,
0.22287141286446754,
0.22219539451623405,
0.223962399565659,
0.2227430350160109,
0.21968493503958086,
0.22524914432080578,
0.22079101303812543,
0.21850403308226163,
0.22226124908175038,
0.21897863822861297,
0.22300494816691874,
0.22503892301216055,
0.2194126070139646,
0.22426811636608868,
0.22228874151349132,
0.220772696787229,
0.22297043202144984,
0.21988385361435725,
0.22480312758666976,
0.22214890751432037,
0.2221688037502343,
0.22287115447041828,
0.2222065908127533,
0.2251453680674178,
0.2204899747108442,
0.2240502558423465,
0.22203937886074065,
0.21801197009392048,
0.22135805712062329,
0.22248454119459105,
0.22555928090356758,
0.22194869045251586,
0.22450408045443204,
0.2186022648455559,
0.22238999012254723,
0.22176757240703004,
0.2230169302599716,
0.2234640569074049,
0.22177578500563122,
0.22107080236550836,
0.22148233838334797,
0.2229903842370522,
0.223166531261489,
0.2234493240961566,
0.22352876259513366,
0.22195249195981503,
0.22426036780593073,
0.22335229236747622,
0.22603451388851425
],
"IG_pc": [
0.045036419316017574,
0.036303631172290234,
0.037782530197001896,
0.03702618401774359,
0.03786124870056858,
0.04536227480904857,
0.0380755057986014,
0.015003256648993737,
0.04265578235266586,
0.03452073437405046,
0.032022545366243625,
0.044001261883877055,
0.0238499664106414,
0.03675456676424,
0.030694941739261853,
0.03982227308848449,
0.030397333231321096,
0.031453722251250364,
0.042733575399563316,
0.03322690252738511,
0.035944926592335245,
0.04096650288330585,
0.008446990634994139,
0.03771814348374206,
0.04826700296589428,
0.040343978294035576,
0.036669310312904636,
0.03116422672190329,
0.043553410509463625,
0.03125178279844181,
0.02169559394031073,
0.028240262230600208,
0.036716593934133596,
0.04098194074823059,
0.03601347034829593,
0.042032769245965704,
0.0003047791348937976,
0.04060271647031172,
0.027539125355569967,
0.034463285228876483,
0.03632626473712506,
0.038523220804397226,
0.03314861983726292,
0.03752599067339742,
0.034760766219299015,
0.026174131374604365,
0.03565962137192308,
0.04778920056450033,
0.038777976223632826,
0.043143129989505154,
0.02258957891865747,
0.027940369575558077,
0.01290249312449904,
0.017390568967984812,
0.020903685195381445,
0.03198864672112591,
0.011612740796138613,
0.012783746738494164,
0.036415302172204664,
0.0427441410746333,
0.03537131794663873,
0.0378017700279602,
0.03336445166176413,
0.04201997847440773
],
"IG_slope": [
0.12669727177532253,
0.12673262482548425,
0.12710687399703227,
0.12725413811176775,
0.1269106566851475,
0.12687131935079748,
0.12698795060442944,
0.1268814551262977,
0.12710078186358278,
0.1266345704935821,
0.12652357400340913,
0.1267208719595249,
0.1264336489096867,
0.12643265180007993,
0.12712684956430723,
0.12684954515040497,
0.1265720595740095,
0.12703707701508674,
0.12716870289423826,
0.12685364860032772,
0.12696249709468493,
0.12661380043043655,
0.12696844178432262,
0.12708348536813294,
0.12693362903355118,
0.1276157751103801,
0.12664202193769325,
0.12626310233749394,
0.12718340397601824,
0.12701132129708684,
0.12654559088330092,
0.12701754659110262,
0.12694814987949446,
0.12680728905526295,
0.12654253315214187,
0.12694260880202551,
0.12455817202874175,
0.12636239688374407,
0.1260283687340863,
0.12735672426231479,
0.1267913256036369,
0.1271071224270502,
0.12750549236799805,
0.12697951481122816,
0.12629460274252424,
0.1263989139711631,
0.12695453648635366,
0.1271489453645488,
0.12701872564282762,
0.1276085952595055,
0.12682927034225977,
0.12672356380637528,
0.12591223392619771,
0.1260155104904079,
0.1268007037469971,
0.12682636109354092,
0.12678998882115095,
0.12638390281509462,
0.12714329531292753,
0.12709098155709544,
0.12629828681304825,
0.1271192808405756,
0.1272163470451234,
0.12711763219737884
]
},
"A19|2|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.020665603560717116,
0.02128694823028532,
0.021378393871264834,
0.022174904630698933,
0.021410155256065266,
0.02174943722415712,
0.021570933337596188,
0.021255146741520292,
0.0206670015597048,
0.021493896587568173,
0.02131969295022884,
0.020579400948676607,
0.0214478282281938,
0.020445208047583208,
0.02057277707096361,
0.021693365268182774,
0.021672808713708136,
0.021641458536715064,
0.021587838706278006,
0.0215887075052148,
0.020384915970605988,
0.020349941531028648,
0.021070054972225805,
0.022312522840126192,
0.021168945112975734,
0.020929161572789567,
0.02171209224783155,
0.020354848092182465,
0.021485261881306172,
0.020347283465149246,
0.020198111387214723,
0.020625238640576526,
0.02004581716716025,
0.022140054307698165,
0.020486117764558998,
0.021770636156412948,
0.022633767387466364,
0.020706788943620325,
0.020476904636378634,
0.020930240538181266,
0.02086901110020456,
0.0206677557312549,
0.020128606137484795,
0.021477800667575764,
0.020799805519281733,
0.021820339091823016,
0.021238052774856797,
0.021044459406700966,
0.02178000758628862,
0.02121815770476765,
0.020882396599848363,
0.020441992391056374,
0.02098915516272548,
0.020310032683983792,
0.020265438250882895,
0.020188395405078552,
0.021366786279953587,
0.021047762146761073,
0.02097928498886148,
0.020046599104116325,
0.020651544606009153,
0.02071373584484526,
0.020970748122758565,
0.020717192400738327
],
"IG_pc": [
0.028398121269978597,
0.027731350929341914,
0.027192120857293646,
0.029835396716680358,
0.028468268884197935,
0.028267099367225924,
0.027184330984139575,
0.028333075763241497,
0.02634082015527674,
0.026272073481713343,
0.028768845825345654,
0.02692530999917865,
0.02979110495195812,
0.02793433359127162,
0.02647267549349177,
0.028291324142484697,
0.027830085430136778,
0.028830551500248026,
0.02792594243262251,
0.028332017137058702,
0.026359223795001288,
0.026626950876784027,
0.02794901577527185,
0.030384244995483638,
0.028668442606691696,
0.027980701828028733,
0.0290220956403622,
0.027008516830330283,
0.02927479387772166,
0.026774460205704734,
0.027456719390114098,
0.027964386459609844,
0.026588789933352983,
0.029322273483342313,
0.027135880022457447,
0.030298658078596438,
0.02794333595417427,
0.026702091131954233,
0.027092289242662243,
0.028255311689790147,
0.02756017006304313,
0.027413109933295314,
0.02569022551654635,
0.028470345970873282,
0.027267797266496932,
0.029441369556329543,
0.02534578593985608,
0.02837724835386255,
0.028203397860434597,
0.02765221367413121,
0.02860048664465909,
0.026483995896103448,
0.026410562890978696,
0.026454814669869004,
0.027071847171840305,
0.02525810477366081,
0.027185610224367995,
0.02726698004133854,
0.02703296023740555,
0.025662196083381706,
0.027475368189814883,
0.02682859051764949,
0.026234957565667735,
0.027331034471688637
],
"IG_slope": [
0.04500800262069688,
0.04497441135039999,
0.04536034158290369,
0.04630588742232122,
0.04630970839197542,
0.04519221446210989,
0.046141066920591355,
0.044265121665006894,
0.04453974339116817,
0.04596168630344269,
0.04471602189100623,
0.04503695805504096,
0.04564268779561332,
0.046337002455276374,
0.04415528016030341,
0.04509717154250172,
0.04527526741912421,
0.046911895220163195,
0.044194704021693725,
0.0459627604912842,
0.04540240401303322,
0.04391888611742761,
0.04557818661727835,
0.045458348294616216,
0.045035164360419,
0.04523665125175499,
0.046169084555314086,
0.0451531648824538,
0.045201226198078925,
0.045613855775687245,
0.045243250134840214,
0.046257595076855486,
0.04497526888068514,
0.045609524066178846,
0.04522978120038699,
0.04482724592847921,
0.04509612546649381,
0.04447786733999202,
0.045298164980849875,
0.044904230511930425,
0.045054101573288166,
0.04612208713146957,
0.045412810035171954,
0.04602138812805325,
0.04677229586482815,
0.04605460174330809,
0.044969699389742934,
0.04447798714094456,
0.045801294717098616,
0.0459014775864893,
0.04695535221687382,
0.04539644683405048,
0.04595818060730289,
0.0444646118162793,
0.04619716389468014,
0.04508097752793672,
0.045581132880063324,
0.0451726576670624,
0.04528064093395649,
0.045218861854182,
0.04537386730900956,
0.04522081111382224,
0.04546656774419037,
0.044956897624865454
]
},
"A19|2|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.03501989741406675,
0.036390543349671844,
0.03478971175908896,
0.035881118340938656,
0.035904717174645384,
0.035708968806863695,
0.03615809256833735,
0.03629723001700036,
0.03673563695860693,
0.036407147272315754,
0.034972107426758825,
0.03625863391633466,
0.034947435446488484,
0.0366000020652919,
0.035398187844611684,
0.03620844028059622,
0.03572972611259928,
0.035846048102341044,
0.03538663654335927,
0.036878693631466675,
0.03602458646093787,
0.03644741902904691,
0.035157412937964594,
0.035112563516555895,
0.03578495908463353,
0.03660695002416503,
0.036127557900329066,
0.035462107148537925,
0.03450232511624485,
0.036399569094729856,
0.036384666785455266,
0.036787820424574846,
0.035115652720122625,
0.03684572531089181,
0.03707527166458924,
0.03596395779376138,
0.03563656253631642,
0.03670635935461419,
0.035793479296337694,
0.033895271649633685,
0.03588780860718899,
0.036448422190845875,
0.03742058237704882,
0.03498203067709227,
0.03523655598005604,
0.03512452130192045,
0.03731171973843672,
0.03558786891716004,
0.03710053547146863,
0.03521807291044077,
0.036218939365801006,
0.0341564417091238,
0.03549136881128767,
0.03650282111851233,
0.036102962104752834,
0.036093416209086016,
0.035939460421108294,
0.03497264725198512,
0.03520328774497905,
0.03547448375162965,
0.034906492219333174,
0.036193816035769544,
0.03569702852680656,
0.03521107295289916
],
"IG_pc": [
0.048272113785728196,
0.04515417347176666,
0.04595649268035486,
0.04814245053195926,
0.04604295071618932,
0.04806273782927573,
0.04423687388903139,
0.04780828726488747,
0.0475663131503173,
0.04697423861223675,
0.045852451920814094,
0.04700271886052665,
0.04593670567380254,
0.04739635087423752,
0.047378455696557895,
0.049682464914365725,
0.0441162236849179,
0.046285831594769504,
0.04639478451184606,
0.047307675641232436,
0.04585972528570617,
0.04613931710877009,
0.04439446904986675,
0.04338053356174203,
0.0475182617146686,
0.04994394562222028,
0.04965520656335613,
0.045257444418427606,
0.04421438447922508,
0.04677985512670967,
0.048176768939163096,
0.04928700296421694,
0.047175146489643285,
0.04533887305800058,
0.046117947602346554,
0.047627561779396525,
0.044264644666615206,
0.047967212679362305,
0.04804179112916965,
0.043180252964107504,
0.047378270383757734,
0.048011001199311294,
0.04912420336924462,
0.047100835898864296,
0.04585103648784793,
0.047384459781710964,
0.04927713743685333,
0.04729800234989339,
0.04739550487341759,
0.0465909836823362,
0.04604243530774209,
0.04554870882125378,
0.04314189825782261,
0.04620707490607843,
0.047558677488180184,
0.049028723503174915,
0.04560938249146549,
0.04546289528358976,
0.047142298216981515,
0.04845650234425588,
0.04475713661885004,
0.04801482853036404,
0.045292404427209026,
0.047729330940419375
],
"IG_slope": [
0.07339901586914786,
0.07278698264741468,
0.0744038742404168,
0.07373658894106942,
0.07533771656847175,
0.0735401212569758,
0.07457741389858064,
0.0732632351782381,
0.07318396976001718,
0.0749249622655593,
0.07272469082911369,
0.07277078974647662,
0.0736578871475274,
0.07354966834275523,
0.07138210784212552,
0.07368154679713264,
0.07484496351184415,
0.07460065078791259,
0.0716135225401382,
0.07312003897890128,
0.0741595390173273,
0.07319089641815812,
0.07292154901086756,
0.07360177542139638,
0.07228470619026349,
0.07520872010994079,
0.07580187328267023,
0.07365453188358796,
0.07200185130280476,
0.072457470639762,
0.0734494677531234,
0.07576292294742087,
0.07339308244551145,
0.0733502139707279,
0.0739895562123809,
0.07088047427609397,
0.07409384974931772,
0.07375361363897778,
0.07485965192228024,
0.07392091268601877,
0.07329214081345431,
0.07388556619467754,
0.07518322703727878,
0.07555355374529214,
0.07493806902568652,
0.07275207546428551,
0.07667335753243057,
0.07315892654127623,
0.07461472037952195,
0.0740598349547433,
0.07532206589393961,
0.07520664081373434,
0.07483031785017233,
0.07397436309991125,
0.07339683290032911,
0.07336986138450576,
0.07399571293983509,
0.07573288547219423,
0.07267441819016526,
0.07408373754536536,
0.07413250517165045,
0.07322944069040417,
0.07497110948968809,
0.07368573163893288
]
},
"A19|2|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.05203462553850535,
0.05176166199725252,
0.05438140592476515,
0.05288908035646411,
0.05326233984429418,
0.05235337918819294,
0.05268471411817277,
0.05290392025450075,
0.05176029881664057,
0.05340613050396925,
0.05326637569097237,
0.054951193462168035,
0.05279090922815133,
0.053639282411266365,
0.053161215236555925,
0.05356819535135582,
0.051923102713665514,
0.052897069820176945,
0.052438799044955964,
0.05374999988747575,
0.052142776510677,
0.05202365600430081,
0.05260048786316229,
0.053183206032932695,
0.052972146796079755,
0.05133130759615678,
0.05143522781231091,
0.05285101218129551,
0.05395992234931679,
0.05262380470315087,
0.05299755709650711,
0.052087933721675306,
0.05215880980934884,
0.05293001041456513,
0.052300460037312035,
0.053776518703782195,
0.051855084192611756,
0.05205476242576257,
0.052653418260670826,
0.05194372868699304,
0.05208320113284515,
0.05307867708817149,
0.052483277677660034,
0.05268142785923402,
0.05265448054135913,
0.05259368760596672,
0.05257525351410752,
0.053184647834804366,
0.054006393731282465,
0.052172795125944305,
0.05496059027057498,
0.054071316002535674,
0.05278440720045108,
0.05289676447649683,
0.05296912819112265,
0.052527330229127145,
0.05352773957481993,
0.053884248631375975,
0.05209385815181111,
0.05350181832580336,
0.05266993135236664,
0.052818583526470064,
0.05206726864863409,
0.05263566547569898
],
"IG_pc": [
0.058481566496348975,
0.05955128512726588,
0.06390930072546874,
0.06171194563368274,
0.06114071632398778,
0.06274462354568286,
0.06065493169989801,
0.054516701005718635,
0.05999668781453139,
0.061490394437146906,
0.0561147081282824,
0.0646403155782048,
0.05826950469952211,
0.060357965311722536,
0.05846630251048626,
0.060479658376168234,
0.057524859739616664,
0.05557479478735832,
0.062351021768777,
0.06168235487351711,
0.0577170349123727,
0.05930517450504594,
0.05783783023337543,
0.06179122429318227,
0.0624967813567032,
0.05455690589918775,
0.059476398918913286,
0.058780115269360216,
0.05989521331521194,
0.05738026923040478,
0.05749876573304712,
0.05817624809556226,
0.05979598488046603,
0.06243045398633557,
0.060564626223611,
0.062231744029795026,
0.05151339679586182,
0.05833445250326708,
0.0564347653227555,
0.056983928753813175,
0.05999526446438656,
0.05711678060396136,
0.05996194466979607,
0.060360438726101494,
0.06103318552720898,
0.057922384528735577,
0.06012947130645648,
0.06133429985732499,
0.06365953836281935,
0.06188068134783001,
0.05758204040738461,
0.05959416553086773,
0.05667819884497585,
0.05452690089192136,
0.05925451731040499,
0.06161847888549517,
0.059623558429822976,
0.05575980652990265,
0.060637719237394645,
0.05968703903201085,
0.05813349447053716,
0.05889304199142581,
0.059425641395512936,
0.059801889815591654
],
"IG_slope": [
0.09362530768929424,
0.09539152079144234,
0.09694862173751642,
0.0959893701075484,
0.09743292022859495,
0.09537044287058026,
0.09630757984256522,
0.09428812301341442,
0.0939384457034597,
0.09627051420225452,
0.09490375850760711,
0.09618759236977573,
0.09672147727278863,
0.09555328727268357,
0.09470936645063609,
0.09528020960779585,
0.0968315855703071,
0.09684486715101359,
0.09589802916465327,
0.0956087967640111,
0.09515917071437152,
0.09442936187912165,
0.0966973823818965,
0.09620493098704047,
0.09532507783997672,
0.09529220269788194,
0.09558350520165684,
0.09601008199731938,
0.09477410124143369,
0.09715509072070727,
0.09646015537616191,
0.09677676250271416,
0.09561899974148526,
0.09756837962787128,
0.09532998645073083,
0.09516922662232227,
0.09763612436093547,
0.09536531129556758,
0.09506667833654205,
0.09475932345370902,
0.09656334664489312,
0.09685637530542858,
0.09615666317010928,
0.0978446385721399,
0.09775297322106094,
0.09533616269871378,
0.09653229831855668,
0.09418831753881864,
0.09679304107585726,
0.09640351756862496,
0.09631610448315729,
0.09667784087080025,
0.09795921206659229,
0.09627932248243339,
0.09647891290330136,
0.09609555696345047,
0.09747637917172497,
0.09783891781206468,
0.09606460368375841,
0.09757560550380463,
0.09507695997735774,
0.09456832369279569,
0.0962824440271005,
0.09572699325692492
]
},
"A19|2|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07476166679547358,
0.07138715723166911,
0.07082516778770209,
0.07331177578280812,
0.07318715060433956,
0.07295134126900571,
0.07243897666913668,
0.07205360056570598,
0.07249504633995318,
0.0736578059950812,
0.07305575066513637,
0.07310892891971132,
0.07332279010911069,
0.07467828786723629,
0.06931714557085478,
0.07235632855166418,
0.07197727339771376,
0.0723106005994163,
0.07378587982848028,
0.07299477908625107,
0.07277759126047467,
0.07278654542994278,
0.07322858959926659,
0.07084416992518694,
0.0732886404134403,
0.07355417207502146,
0.0722810696806695,
0.07239232380778482,
0.07101539478896601,
0.0740478939318896,
0.0727787409053402,
0.073940797493945,
0.07171573761799177,
0.07272604193666687,
0.07475880659007128,
0.07423239439285467,
0.07301813421593195,
0.07263417917477533,
0.07259509885719506,
0.0730895456017775,
0.07410191563429702,
0.07390118094039799,
0.07331076270555315,
0.07394607492858718,
0.07269058833534459,
0.07463571303744043,
0.07351388045200657,
0.0744626167825384,
0.07331191211656574,
0.07364225483319409,
0.07489832947842512,
0.07196970749386722,
0.07117667531005267,
0.07362581513935762,
0.07415171365581763,
0.0721105407067908,
0.07211590274226154,
0.07302076531302593,
0.07180114776852431,
0.074866261509416,
0.07103930696772043,
0.07259567725330118,
0.07488982019925494,
0.07335143333904615
],
"IG_pc": [
0.07198125000029314,
0.06520339132690349,
0.06184659294087708,
0.06367609243809876,
0.06164217525750429,
0.06667272683819835,
0.06748538092889768,
0.055827819461418175,
0.06817261688075045,
0.06508575104667663,
0.06664085654596823,
0.06635920011289159,
0.06498799829370482,
0.0685236664955164,
0.05779448785299878,
0.06029765843198447,
0.06092240314306097,
0.059965066989728776,
0.06798944669329646,
0.06279246115239975,
0.05941958201604569,
0.06817803635500802,
0.05694555480149662,
0.06282363530601137,
0.06681394513120091,
0.07032401572174247,
0.06391075854191063,
0.06784731286732147,
0.06359974166332336,
0.059788670219683,
0.054658703113256886,
0.06328811991341665,
0.06127486553004514,
0.06554750253225458,
0.06629094353574443,
0.06498357304757121,
0.03778691227254032,
0.06306516879336617,
0.0635543839330815,
0.06023683355003756,
0.06419107166668425,
0.059165415120565265,
0.06669143180852993,
0.05790525030569166,
0.07030584714029099,
0.06492568351180719,
0.06742838283844854,
0.0677788551347586,
0.06488029505619135,
0.06685566660094207,
0.059673878196442945,
0.06771917834093186,
0.05780103477850059,
0.05532032331182448,
0.0580965835817457,
0.06144327079860463,
0.052849552703028,
0.053525982652731154,
0.06748709045697834,
0.06145736499222898,
0.06497725462479557,
0.06369635159115092,
0.06826893608430121,
0.06409258926839924
],
"IG_slope": [
0.11034666552484924,
0.11103623067907062,
0.11032630787660593,
0.11050127177732187,
0.11123194032355617,
0.11057192625871416,
0.11213875822020054,
0.11043695988996685,
0.11067811461206287,
0.11109552562651577,
0.11090538794696436,
0.10924168075082986,
0.11028083171632953,
0.1113269504464374,
0.10797208995729454,
0.1100627746832868,
0.1118829538073935,
0.11229926719529774,
0.11147266993520152,
0.11076621107274442,
0.11126386224046823,
0.11040300931129174,
0.1115659007933989,
0.11071731410938697,
0.10938216365893845,
0.11179980348918722,
0.11154916724149606,
0.1114894371166516,
0.10979326338967407,
0.11016931683224129,
0.11047050664276155,
0.11169577377669382,
0.1107160712538436,
0.1110749551253675,
0.11101548338611729,
0.10909860035925774,
0.11154733628230892,
0.10956833053826494,
0.11085034831333647,
0.10986193735225908,
0.11008162151313884,
0.11149673252647133,
0.112377500908418,
0.11013155797114606,
0.11203228347178659,
0.11100841075595831,
0.11325214263138125,
0.11014270724498987,
0.11190113601825695,
0.11110008945530804,
0.11119731837718883,
0.11209067218523233,
0.11105263568019559,
0.1106064737703496,
0.10920799637671733,
0.11034648563939588,
0.11240649779927278,
0.11056336967631789,
0.10947594653248437,
0.1100073560624193,
0.11074374250895555,
0.10997925616027672,
0.11120767573330936,
0.10918325142896755
]
},
"A19|2|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09872659878084633,
0.09780400225740049,
0.09653221217139762,
0.09547729685915929,
0.09907563361570926,
0.0960780037130986,
0.09729022052836633,
0.09748100843164309,
0.09580892773024363,
0.09710503626975076,
0.09716939140047032,
0.09793843371328137,
0.09749134647841196,
0.09713140910519602,
0.09579719541969389,
0.09888080017599865,
0.09869719232684115,
0.09760539146961733,
0.09666667670009588,
0.09681004363700207,
0.09634667810202302,
0.09527702241580904,
0.09694640463848003,
0.09725082076202529,
0.09692312837583295,
0.09630816653422603,
0.09544250081192907,
0.09636788646460648,
0.09752667549360527,
0.100404366285753,
0.09894061631551754,
0.098724685968957,
0.09743087455065691,
0.0996585894017672,
0.0976294944041971,
0.09706005346546487,
0.09748419663425345,
0.09789015290551895,
0.09660157925936197,
0.0963327200516968,
0.0957608965767971,
0.09890800268175681,
0.0988125334063712,
0.09602094674289319,
0.09738096927573725,
0.09685831168128445,
0.09922879608925328,
0.0972882226768581,
0.09795959706026292,
0.09838680818856993,
0.09665704180053947,
0.09797222527372007,
0.09658372193128262,
0.09886587752142528,
0.09511179753554,
0.09734534008232476,
0.09976013882222379,
0.09753711532877674,
0.09576384775623037,
0.09580208314945882,
0.09894885659498964,
0.0980611722899063,
0.0980462589848301,
0.09984687501374445
],
"IG_pc": [
0.06922433852788158,
0.05995372715401861,
0.060189139005274825,
0.06012491906786008,
0.06443650680788084,
0.06876047531787914,
0.06289828016295225,
0.04427189390889859,
0.06701612969465406,
0.06506841133134997,
0.05981968890122379,
0.06788501894863881,
0.061688357257496586,
0.061953983824025394,
0.05465902615482782,
0.06780178093849172,
0.058554197313672354,
0.05663156886879813,
0.06384875111224542,
0.0628425873491739,
0.06014598994975287,
0.06534287363227415,
0.04317321940795467,
0.0636237072925504,
0.0674338544724347,
0.06668729610773569,
0.06279490671325193,
0.06420851010971157,
0.06456707655047912,
0.05867766369383346,
0.047347248031388046,
0.06043355377353994,
0.057454474627165034,
0.063709143894325,
0.06472571692458941,
0.06572942191272098,
0.01647553148642776,
0.07031986672234083,
0.051053292843155386,
0.05936157403729288,
0.06339802159756132,
0.06543783457273264,
0.06210782687685261,
0.060082892278988796,
0.061680017092616835,
0.05966476002291959,
0.06689527655193105,
0.0661172903011165,
0.06287152198823576,
0.06441344339506727,
0.056665100891838904,
0.05852399899921818,
0.05129094007602862,
0.046729480591470196,
0.05105646433218976,
0.055174703332165946,
0.04062944888413032,
0.04199121974496527,
0.06578736376875664,
0.06887815838524967,
0.06661219219444922,
0.06411521568178494,
0.06195971226230063,
0.06613672847993635
],
"IG_slope": [
0.11974322504177368,
0.1194270050091658,
0.1207044788244969,
0.11875084162489553,
0.12009327667699743,
0.11996175754278575,
0.11961564897847603,
0.11955858205709498,
0.11959720859655698,
0.12095851717373637,
0.11915221796353975,
0.12027626891072564,
0.12038955983445392,
0.11938885760818359,
0.11926110094946839,
0.11990065442493442,
0.12005434942762076,
0.11922791922030966,
0.11890855532668723,
0.11991970967974394,
0.11984941108954679,
0.11930332269549929,
0.11912646298924426,
0.12030433272858272,
0.11902546821581306,
0.11994387805472445,
0.12169591239886922,
0.12014416851452506,
0.11896282514875757,
0.11980707288538484,
0.11947145154338842,
0.12090492029249914,
0.11955382247566898,
0.12056763603299951,
0.1199911097148079,
0.1188598697211116,
0.12090028187398405,
0.12183770944660915,
0.12040571589810803,
0.1191785696641597,
0.11988436364378174,
0.11984136852894585,
0.12045852222741874,
0.12036163327337837,
0.12057267026808823,
0.12030355778046682,
0.11972120393985528,
0.11859990518599584,
0.11958230832244278,
0.11894429078680833,
0.12101836280495606,
0.11956993421831198,
0.12227035966169991,
0.12031821879016877,
0.11939652935366629,
0.11979416737021326,
0.11997902524497521,
0.12150030062148857,
0.12040270759270703,
0.12006053607034495,
0.12008304927629468,
0.11976699338754164,
0.12105153842341679,
0.11938916840693603
]
},
"A19|2|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.127486761384346,
0.12700622933760997,
0.12967008371992428,
0.13096174753345213,
0.1289870236164843,
0.12829647346316175,
0.1306003763272603,
0.12793867208037657,
0.12607273954681109,
0.12949824844426772,
0.12915281580753213,
0.12737589003228944,
0.12951710271165773,
0.12931912563093562,
0.12930516184162943,
0.127035035541609,
0.13038641907998993,
0.12960547253220156,
0.12738351598703535,
0.1269597005853269,
0.12954537455367632,
0.12782799213497587,
0.12836105972033085,
0.12921567960989577,
0.1297259934332784,
0.12711486493773982,
0.1318596535503973,
0.12827550763570272,
0.12932811026103863,
0.12907594443935633,
0.13006420524220186,
0.13072519594468446,
0.12842470163343922,
0.12937507712448237,
0.13016229556061631,
0.12982378798006167,
0.12904583913510947,
0.12831387728028698,
0.12580422137684888,
0.12687703904609826,
0.1247083592807634,
0.12768816524800108,
0.12868323329955356,
0.12881254860102143,
0.1270288464113829,
0.12889043003907386,
0.13108170280021536,
0.12780023612683422,
0.12677296253147574,
0.13145821437593685,
0.13052957276965937,
0.12733321307225776,
0.12914019992419945,
0.13129775121988807,
0.12938436236458983,
0.13057844015036313,
0.13098229582105247,
0.12968572320768512,
0.12940161002623185,
0.13204568324065225,
0.1299049749649317,
0.1272443287516971,
0.13116088609355092,
0.12865279308216238
],
"IG_pc": [
0.05983005388722184,
0.05537267813332027,
0.05280903426280432,
0.05672164605818706,
0.06308731567084533,
0.061551796769316124,
0.059908083595141985,
0.028662591345196043,
0.06265209970423156,
0.05500205619404824,
0.04779916936709526,
0.062452156808206566,
0.0313087871650713,
0.056271026605748196,
0.04573131947736303,
0.060145268609042915,
0.048272751386163944,
0.05247707889450301,
0.058012475330370815,
0.0462195619139209,
0.05524113908087906,
0.05950060689175946,
0.012536242545141433,
0.05609284710395691,
0.06826585547236859,
0.056928675707587466,
0.05610151729825578,
0.051014581032691145,
0.06505614086369242,
0.049001722181188215,
0.03899042189420801,
0.04707847504958197,
0.05395419589729889,
0.06264226131739492,
0.055391982555997865,
0.061680937539718095,
0.005589009203970516,
0.05711836618490688,
0.045196557332251426,
0.054463814253665484,
0.053810805806862906,
0.06243936438649522,
0.05128322066549946,
0.05778618202208475,
0.05143724748071987,
0.046020175625787814,
0.0571264360688041,
0.06484030466970156,
0.05858286042544219,
0.06392049287428259,
0.037454605378546106,
0.04049060114667807,
0.02916119095941177,
0.034638167585831145,
0.033881422004747426,
0.05091443443328875,
0.019134040485274197,
0.024856842526056803,
0.05479409489588568,
0.06403562602929702,
0.052632543341909976,
0.05665075501851373,
0.05266376087053461,
0.06221697642307725
],
"IG_slope": [
0.12446138583369981,
0.12559394754872802,
0.12514091401248315,
0.1258334015189275,
0.12501727078281213,
0.12508228729886078,
0.1253786695359892,
0.1248240692279427,
0.12565993095633457,
0.12577908775582622,
0.1250706477679661,
0.12510401806177973,
0.12507966326732972,
0.1250630440724164,
0.1258045985309706,
0.12567337300088977,
0.12528904586841785,
0.1261779038825198,
0.12589777888840994,
0.12517779470603688,
0.12568664891233902,
0.12530745916754643,
0.12615301739639112,
0.12531263099227602,
0.12534376315294643,
0.12652076046300592,
0.12437139405341112,
0.12569576909995764,
0.12555219796635622,
0.12522003600929874,
0.12514592321594112,
0.12594315382735116,
0.12578012045436116,
0.12549885916654085,
0.12527706889153212,
0.12505390181417536,
0.12188242216390135,
0.1251598283996729,
0.12391032363131367,
0.12630462190287944,
0.12554665122764538,
0.12606488185738937,
0.12595979455103273,
0.12547673344229207,
0.12558637396735384,
0.12482090240427626,
0.12634879027495613,
0.12560486598458107,
0.12609299266956742,
0.12598690749681296,
0.12573958900144708,
0.12665927151311232,
0.12571051768843639,
0.12462331636956316,
0.12554660417897232,
0.125146553446622,
0.12571222393307527,
0.1258543248802454,
0.1253031535419676,
0.1261628057116119,
0.12489754506304196,
0.12551148511657453,
0.12546131132585925,
0.12564335626622491
]
},
"A19cap|0|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04706150024393985,
0.04737318034529814,
0.045772001326613854,
0.04572408961810215,
0.04710922802525008,
0.045298795012773674,
0.04628571404668236,
0.046264333583204476,
0.0472376160735033,
0.04501029119014888,
0.04641376329794511,
0.04652126158685732,
0.046386650631529136,
0.04642064064479445,
0.0465546690381613,
0.046920468871000764,
0.04626050945249727,
0.046157453299021434,
0.047054658869496,
0.04657295125005945,
0.04732714807413707,
0.04643680302054154,
0.045544230297022814,
0.04696021233043002,
0.046439223820118336,
0.04494031586920322,
0.04812485351498452,
0.04615398753870892,
0.04683647601053487,
0.04587519499281356,
0.04724658277552418,
0.04695146292513286,
0.044655809138681946,
0.04677670515428911,
0.047602040708228266,
0.04582530103914717,
0.04599156863707421,
0.0465174132833166,
0.04710016855095578,
0.045895532410020756,
0.04504906652957974,
0.04655140346388631,
0.0456803754231494,
0.047328003314230926,
0.046555174683840406,
0.048135253222008956,
0.04571429602592403,
0.04623197174243909,
0.04574215100294943,
0.04623292748252439,
0.047060658152025425,
0.046576006580034246,
0.04668389434971765,
0.04534940887880179,
0.0469957668963783,
0.045583151970639335,
0.046750436688392405,
0.045118004484190344,
0.04608480061520126,
0.04856662481970986,
0.04821588173278801,
0.0456386386183274,
0.04695768827929836,
0.04867737999009769
],
"IG_pc": [
0.0364987787235838,
0.03616998566959894,
0.0350231693745162,
0.03451972392732238,
0.036506933546350706,
0.035516912106641395,
0.03768156878896544,
0.036295877442301394,
0.03617369660797231,
0.0349689686876668,
0.034888885654201375,
0.03561168833162749,
0.03623188338159205,
0.03609809236055182,
0.035753467187552936,
0.036173475691724855,
0.036138479556958675,
0.035158841018113826,
0.036522371483722,
0.035304112404612405,
0.035898049316913455,
0.03584565640090576,
0.0364343601934072,
0.03595788496564978,
0.03700819360483567,
0.03591167654444255,
0.03579369717897192,
0.035611319992627656,
0.03678730952840373,
0.03499644514776208,
0.035125400337346076,
0.03566894404880316,
0.03580169508378916,
0.0361960379912141,
0.036970612285999224,
0.035658767578201876,
0.03663706126881937,
0.03581671844471116,
0.03423458872895473,
0.034666354118628694,
0.03474150083262672,
0.03601631499656503,
0.03562255776812901,
0.035873236961695504,
0.035734792410490795,
0.036619185580913406,
0.03586086629325119,
0.03618554367060247,
0.03522315315786661,
0.035777622020331266,
0.03591484971474302,
0.0355151992415191,
0.03528605743844383,
0.03420694264214065,
0.03604442635957109,
0.03750582719397166,
0.036435902386126984,
0.03500600906433216,
0.03486739565687586,
0.03628505381298133,
0.03632645116980753,
0.035039778081272885,
0.03588359912061888,
0.03645390019105712
],
"IG_slope": [
0.07140896157195162,
0.07213453905380458,
0.071688954102026,
0.07180060665470504,
0.07186746922647094,
0.07158405411071192,
0.071702145259148,
0.07183068073855055,
0.07248896860589474,
0.07164974420586735,
0.07201147597831474,
0.07193673809751944,
0.0718375182761165,
0.07174188902846347,
0.07154706279433068,
0.07127242707351822,
0.07163635731117524,
0.07183887990648248,
0.07140137953021222,
0.07222147053501804,
0.07228137968224586,
0.07124813711185472,
0.07261292786303644,
0.07180164657412715,
0.07191744845780208,
0.0715857155727702,
0.07176409293363596,
0.07193220883091693,
0.07150905259528346,
0.07149697048573238,
0.07167320139518946,
0.07177474132661156,
0.0715080309037271,
0.0718193491936434,
0.07190746460123718,
0.07192580620936785,
0.07206301612547998,
0.07189828890446535,
0.07203970518356659,
0.07111491309337532,
0.07092543942670203,
0.0714673285530712,
0.0717102179983764,
0.0721434325036785,
0.07148764983961775,
0.07203419058803456,
0.07150836697384352,
0.0713262049180122,
0.071246528262126,
0.07126034674228629,
0.07152044943426966,
0.07183221522939101,
0.0716324814828896,
0.0720723235555617,
0.07191904145468839,
0.07162126087616007,
0.07130827568904641,
0.0713109180922955,
0.0715834356675813,
0.07174762133554319,
0.07204318219385503,
0.07179137401321802,
0.07128264868347883,
0.07174870104675413
]
},
"A19cap|0|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07952156993120063,
0.08139651515040747,
0.07914360607101578,
0.07899329710247649,
0.07988357820703307,
0.0796489664754585,
0.07948702585411027,
0.07842415518981838,
0.08119509979630024,
0.07877733319096336,
0.07898329483645661,
0.07919236851203593,
0.07979845972903199,
0.08004663104244969,
0.0795778121859545,
0.08085428155658114,
0.07933576331400438,
0.08187737993359256,
0.07930422642226098,
0.08061862585740975,
0.08191094995685688,
0.08077207772319817,
0.07858042792590858,
0.08002529155876381,
0.07963787575778802,
0.07848269542813213,
0.07783120097427343,
0.08072321009391281,
0.07949711311026597,
0.08188749578240007,
0.08076160251552267,
0.08018148522172552,
0.0802739793195908,
0.0815731218180904,
0.07928468278874945,
0.0811446165601275,
0.07875134313619547,
0.07821216534312647,
0.07981444326705933,
0.07913134947048484,
0.08062815495915565,
0.07985564904180187,
0.07887160635503143,
0.07773786926217241,
0.07987555759039289,
0.07783568632439852,
0.07780556211070788,
0.07950416748229117,
0.07999699890563328,
0.07895312203375582,
0.08101226075095269,
0.07683185373883283,
0.08119352224133003,
0.08132611269451573,
0.0796742896895104,
0.07917783292959335,
0.07893737310834936,
0.07984860689009032,
0.07997240343600609,
0.07868421592785779,
0.08017234494197822,
0.08065961297877777,
0.07920907191253335,
0.07956933997013493
],
"IG_pc": [
0.052361843015772576,
0.05147130321087435,
0.05170475609223058,
0.05072138868028716,
0.05197761832033289,
0.05194276728814132,
0.05277098587321553,
0.05147668204562982,
0.05331903487875465,
0.05094085766874076,
0.0519554918645412,
0.051902079810645915,
0.05265154123382913,
0.05145413991177299,
0.0505721720168873,
0.05106251121911046,
0.051732157354757745,
0.05166470983237564,
0.05122853243332596,
0.05319688456737312,
0.05279468209981895,
0.05194422065086384,
0.05132236345478259,
0.051215549484267556,
0.05205570212022478,
0.05141973221806436,
0.05196324841729787,
0.05244066455970154,
0.04959606116265469,
0.05263763737622398,
0.05259499960538348,
0.050506126357182234,
0.05098833522145453,
0.05177810226311235,
0.0518701486173184,
0.05196148427130274,
0.05210136771858567,
0.04977884398751849,
0.05180461670234188,
0.053033953865849345,
0.05273072305358104,
0.05290517231252808,
0.05137817057484458,
0.05172589820873542,
0.0521188509130699,
0.05076532306390034,
0.05230201219994308,
0.05121852273063615,
0.05171518700126592,
0.05186301499153208,
0.05281885676218014,
0.04928979523899688,
0.0520047699625255,
0.05271458637615595,
0.0527077946014056,
0.0515150487743997,
0.052355015209196464,
0.05262594175907723,
0.05235431531503195,
0.05054694332866061,
0.05256208601706142,
0.05165243958170342,
0.0521651028353484,
0.05132539235621942
],
"IG_slope": [
0.09413172145642365,
0.09399432365294078,
0.0940457835685708,
0.0940951465856442,
0.09438782303019508,
0.09465870785644086,
0.09470286460252328,
0.0944230040838403,
0.09416087531884285,
0.09434767204207836,
0.09433683623916334,
0.09409424211431842,
0.09419103596305693,
0.09392836509165234,
0.09385633448579166,
0.09449797576159827,
0.094149007807715,
0.09429223368840607,
0.0943956365314389,
0.0944670543499533,
0.09440267992497146,
0.09452033253871991,
0.09395078975924052,
0.09402945399319575,
0.09402350458601312,
0.0936446263524956,
0.09395191536708887,
0.09415049747162096,
0.09390649181310139,
0.09404882338081051,
0.09406719567711576,
0.09422616911661214,
0.09419175344122103,
0.09416160803850208,
0.09426044139380318,
0.09396710002767754,
0.09444316872555332,
0.09416500686889977,
0.09398010085877584,
0.09426246940998595,
0.09380616234934334,
0.0938001281871726,
0.09387267045471809,
0.09399355207187055,
0.09427582770632859,
0.09398033624876102,
0.09397354358650212,
0.09383526464296142,
0.09424562550672945,
0.09398356284837847,
0.09476606380539943,
0.09429450134662139,
0.09428382460390866,
0.09393863648864961,
0.09406608871519728,
0.09350563623892101,
0.09360521262473481,
0.0940293732135646,
0.09402752466360556,
0.09381757032562986,
0.09390644695190058,
0.09426941759265517,
0.09403139427522478,
0.09427694123041035
]
},
"A19cap|0|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.13086697462003372,
0.129065954093722,
0.12748603814016946,
0.1306856366757554,
0.12616199459972854,
0.1303049302836179,
0.1278132213788492,
0.12919747611156218,
0.12897728281828513,
0.12847224458453255,
0.1285883628209259,
0.12757020606388103,
0.12922319603166166,
0.1285236292609202,
0.12879493656956775,
0.1294907212985592,
0.12668100824401307,
0.12883463058579103,
0.1281146307871346,
0.12345193553664657,
0.12744915675296653,
0.12679938376034627,
0.12844382235917529,
0.12839058314179397,
0.12970967717738802,
0.12711287934615534,
0.12868165750096772,
0.1259247556129548,
0.13080652015606198,
0.12679942309245185,
0.13136246737052204,
0.12673339377726478,
0.12729609151329946,
0.1313109887744801,
0.12864646779749833,
0.12834388576742484,
0.12941179203802378,
0.12559120857403805,
0.1253875065928387,
0.12812554673386245,
0.1267967659396554,
0.128826027271435,
0.12823976481093524,
0.12973222361120307,
0.1291847059048692,
0.1297971575129182,
0.1238904075366154,
0.12848965426618797,
0.12877647412940085,
0.12638538955984657,
0.1296315784458244,
0.12688557382744037,
0.12998693229387115,
0.13290550342620833,
0.12914232508567736,
0.12859038239353104,
0.12719011392280777,
0.1271212935290702,
0.12684186183388668,
0.12535056428048286,
0.12668418047777052,
0.12988062498328112,
0.12566350184603614,
0.12512053551965963
],
"IG_pc": [
0.06167863650460343,
0.06339283081272312,
0.061087034209164545,
0.06372754118873473,
0.0627281516683215,
0.06117491042473385,
0.0611668191314193,
0.06339955169960582,
0.06409100246850227,
0.06316366379101661,
0.06280692995088924,
0.06153106986566658,
0.0636772564016702,
0.0632000877397812,
0.06331151446367847,
0.06352899302645669,
0.06132782131381236,
0.06337955631668823,
0.06206193991751222,
0.059940561648266714,
0.061149203502061884,
0.061234925261366875,
0.06208863873656952,
0.06041059048137093,
0.06260800710638793,
0.061505236757329086,
0.06215039539498684,
0.06282601130964151,
0.06498220323389275,
0.060759137609346224,
0.0647215369811311,
0.06234967167188322,
0.06288663857741078,
0.06483953001048695,
0.06144012986163487,
0.06398281132593771,
0.06090419533465499,
0.06372965071479995,
0.0637783940223872,
0.06360403485581662,
0.06301059787285357,
0.06293667604729809,
0.06237485679526067,
0.0620078198600272,
0.06254995556880337,
0.06315796035087759,
0.061524553475771966,
0.061699715745525636,
0.06156363706536989,
0.06419415825149664,
0.06339436605442884,
0.06287197335796293,
0.06209277249309586,
0.06416426246978224,
0.06243646948006247,
0.06151100643512921,
0.06302820529922945,
0.06329404623453423,
0.06321283053888845,
0.061767815961491265,
0.06166206714856934,
0.06403556365070985,
0.06205344864983064,
0.060706218819782526
],
"IG_slope": [
0.10890530425986773,
0.10890510469307804,
0.10860726740277975,
0.10884963331238133,
0.1088296749095285,
0.10846846407264452,
0.10837200739518596,
0.10890229234502578,
0.10962182360179608,
0.10881229495649569,
0.10838095787330075,
0.10876000785299111,
0.10871559531866137,
0.10871785178078913,
0.10866097123534597,
0.10864006624605033,
0.1092632724431425,
0.10881939487267324,
0.10876780769436017,
0.10894956240709777,
0.10911132937887137,
0.10892467868964122,
0.10835937821762952,
0.10899842541998092,
0.10898192886166834,
0.10911447954416915,
0.1085125033062459,
0.10892033352264086,
0.10931205484845158,
0.10870031764009301,
0.10851033690085504,
0.1089975416912205,
0.10909979605060689,
0.10901358719232504,
0.10850226979582878,
0.10908196312126053,
0.10885411357805974,
0.1093407021168088,
0.10858996542080304,
0.1093081542053226,
0.10858112450405831,
0.1084873931044007,
0.10900453065448729,
0.10865177873436722,
0.1087378097550039,
0.10893636472950878,
0.10844489684162108,
0.10858302011049635,
0.10859245172850818,
0.1086146433272265,
0.10885822130782832,
0.10894829427453043,
0.10871293902382663,
0.10862044957629724,
0.10905370610392659,
0.10909227329750336,
0.10871924706785488,
0.1086302510523064,
0.10897880666759002,
0.1090749811108843,
0.10898326206993829,
0.10917240022000767,
0.10865053203438993,
0.10881247239457176
]
},
"A19cap|0|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.2058636230023545,
0.20665712369051015,
0.20775541862285785,
0.20886303547103857,
0.20899297346127454,
0.20579875835327854,
0.20745195878520306,
0.20648061872191015,
0.20794521034944857,
0.20549724480919807,
0.20969992490210032,
0.20628147712241152,
0.20748735058051615,
0.21103421322210458,
0.209933593167543,
0.20766570420343022,
0.20774471997222577,
0.20891828139207824,
0.2065781935906834,
0.20800205771833902,
0.2087416327234486,
0.20479460301620378,
0.20653573065438025,
0.20399575578056428,
0.2106320973497553,
0.2075279678131583,
0.20550454820911135,
0.20770695475333767,
0.20751879199760737,
0.20783728821259295,
0.20881224481485816,
0.20556381573681115,
0.20845981959817728,
0.2097263461443699,
0.20694170938489798,
0.2070078317878643,
0.20728084025476257,
0.2052127112737292,
0.20520848882321197,
0.204079003432307,
0.20766185508384005,
0.2096927509401567,
0.20830502004757534,
0.20577767229174526,
0.20791345658716587,
0.20612043462224428,
0.20530128708024264,
0.21040049124037452,
0.2107595860884004,
0.21127849265492848,
0.210595504706113,
0.21061816342765916,
0.2034398423786996,
0.20967522211672573,
0.20773973272112656,
0.20647266163596711,
0.20760138172823872,
0.20413505763609407,
0.2082355477814879,
0.2076244308136168,
0.21117950322650536,
0.20777972436208714,
0.2096270204595374,
0.20770237345580078
],
"IG_pc": [
0.07034323248872537,
0.06925512395636589,
0.06921945595007299,
0.07052795016449187,
0.06915358518898887,
0.0710560176810831,
0.06719939510930509,
0.06803614612484911,
0.0672457152530585,
0.06853502261364872,
0.06956205195700906,
0.06826416018906349,
0.07060625987060469,
0.06954640628361651,
0.06860485569944806,
0.0684714465055611,
0.06975103163312664,
0.06749380299404284,
0.06859696059599707,
0.06929514690885646,
0.0681470798978363,
0.06958348454032195,
0.06874999878522192,
0.06882818113809148,
0.06892538613522559,
0.06922561877190636,
0.0693541276730259,
0.06861371003609108,
0.06837617718102974,
0.06986767371983943,
0.06753865530130342,
0.06745132131031686,
0.06920684255237715,
0.06861342740376956,
0.07012396173054834,
0.06772098418927039,
0.06938986502519513,
0.06824977818551432,
0.06942713234625313,
0.06839770065882474,
0.06916130708616573,
0.06934476628173931,
0.06822844913640974,
0.06863321203490226,
0.06884431397314367,
0.06796352416604547,
0.0685532708152444,
0.07126178698744588,
0.06847950096927564,
0.06934089283260028,
0.06946143013578858,
0.07047402734421682,
0.06813923746210031,
0.06835717751602796,
0.06947935045641265,
0.06684645412690372,
0.06850350375070112,
0.0680401801443124,
0.06701213356966457,
0.06899957480449263,
0.06868138592494147,
0.06805202195842373,
0.06977555923736642,
0.06907591905251755
],
"IG_slope": [
0.11855380464386313,
0.11864000109372064,
0.11848076471074027,
0.11820970735820935,
0.11840905625104554,
0.11899832354380388,
0.11863064656863137,
0.11847127224085979,
0.11823752314611924,
0.11835542408366073,
0.11877882454357662,
0.11843078144502898,
0.11856218390541988,
0.11892817835917611,
0.1186903689050691,
0.11855886598396906,
0.11875258422061404,
0.11884734159656761,
0.1183951973893567,
0.11845399465931748,
0.11857772277056573,
0.1180803979420236,
0.11866307377669326,
0.11875619776666625,
0.11867745654848286,
0.11853527683065089,
0.11878989918378385,
0.11837030055847292,
0.1184568257018758,
0.1185907620487905,
0.11839812686935569,
0.11855873174036292,
0.11867753383065362,
0.1185070517607476,
0.11860780517113467,
0.11842735007443692,
0.11858233345169061,
0.1179991320183142,
0.11896021186668275,
0.11812650990809474,
0.1186327636066489,
0.11867102157172922,
0.11815565533491612,
0.11845768520268965,
0.11853742038915248,
0.11858020049034415,
0.11843863885749153,
0.11834146988002853,
0.11835005977999655,
0.11846613734538426,
0.11831883785306137,
0.1186101884320385,
0.11874788089629096,
0.11818565792482323,
0.118704300340417,
0.11833426400207848,
0.1183707254045901,
0.11857941346697762,
0.11864429755783841,
0.1185176434001409,
0.1182931665848031,
0.11820392291694476,
0.11854386393657465,
0.11853655579751055
]
},
"A19cap|0|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.339981969691749,
0.34551737156312434,
0.34559036079535055,
0.3457055654285899,
0.34162596592463146,
0.3430554095185929,
0.34210145397334557,
0.34264738249722804,
0.3453908371500809,
0.343540112571997,
0.3482479821328113,
0.3437305076449828,
0.3435222058453409,
0.34125419538953494,
0.3452903377797405,
0.3361633791106886,
0.3469554243928261,
0.3433836164743731,
0.34152051820617757,
0.33809936002640306,
0.3476126686996004,
0.3490407315547017,
0.3425723982462081,
0.34105527943303393,
0.3425943598141483,
0.3413540544739657,
0.3438040998584171,
0.3420661623944117,
0.34358397523073947,
0.3496213830109802,
0.34655298503281173,
0.3433917662631636,
0.3454447311659923,
0.3483903758843532,
0.34479163538299495,
0.3484186911484066,
0.343114923051111,
0.34835351372558065,
0.3426402596802234,
0.3448673343716937,
0.34037806264397474,
0.34479869157101284,
0.3403849274744566,
0.3463363085844495,
0.34518315499996,
0.34224476875969856,
0.34377561636102527,
0.34438876821982944,
0.34086546486250846,
0.3435593908440264,
0.3462490532202498,
0.346991149532089,
0.34679592694353367,
0.34271870570281493,
0.3456092659590837,
0.3452799489842864,
0.34282115739485697,
0.34212064602342096,
0.3462318051687827,
0.34549715018221683,
0.344546228922999,
0.3426936575319939,
0.3419189173621593,
0.34256663911873986
],
"IG_pc": [
0.07041606908155915,
0.0752274683957266,
0.0716512583589982,
0.07214967282952951,
0.07158662147331585,
0.07190432859051252,
0.07095905291133106,
0.07188220637175972,
0.07398408865419887,
0.07268732323578983,
0.07234763018175891,
0.07138276023682365,
0.07304542323174035,
0.0712555262172881,
0.07175079354762935,
0.0715100822904176,
0.0721543875599366,
0.07335595327579698,
0.07280051194694491,
0.07166705171536196,
0.07279621763488307,
0.07429671009041873,
0.07220979897534509,
0.07269100070970846,
0.0716527001994245,
0.07249562381039304,
0.07085563210957237,
0.07221318124220429,
0.07249559984312781,
0.07341778611926476,
0.07146260407780505,
0.07206775829695604,
0.07295380130251689,
0.07442386141273999,
0.07224174593588346,
0.07302339269084414,
0.07162000390205264,
0.074455209938123,
0.07314422891909769,
0.07256905615382345,
0.07068595985277946,
0.07238542603306064,
0.07208310599339084,
0.07174516556572491,
0.07226458792368395,
0.07087894470383267,
0.07311350959002813,
0.07368835067355989,
0.07339139422979286,
0.07443950512333707,
0.07425587046683708,
0.06989713817273256,
0.07052556713549309,
0.07433712691236825,
0.07179091647011106,
0.07168133978232541,
0.07196455366218199,
0.07143023345227033,
0.07143901673535204,
0.07229629789878746,
0.07067530189219358,
0.07332905041619579,
0.07273663294115648,
0.0712013164074185
],
"IG_slope": [
0.12471032115779483,
0.12490084580246309,
0.12439096675716485,
0.12468148379546319,
0.12489645064348122,
0.12459616088321668,
0.12472873903806102,
0.12471464916644287,
0.12463168613086913,
0.12472054847548278,
0.12446270568819802,
0.12462794881744234,
0.12489964062578308,
0.1241556258621379,
0.12414996907359302,
0.12461226676682371,
0.12444497421553924,
0.12468168054709847,
0.12493971631422743,
0.12471061667279063,
0.12504080281306987,
0.12453371132579705,
0.12464150509396404,
0.12458611603576368,
0.12449134930107159,
0.12448710618522428,
0.12440074563542175,
0.12476932253045125,
0.12485311432935203,
0.12455211137904185,
0.12471465629672882,
0.12500005495106814,
0.12474194382515282,
0.12483640236807932,
0.12457882909286018,
0.12480840382243213,
0.12462611376898537,
0.12478427177013866,
0.12431400538316213,
0.12459677389204207,
0.12473817022377659,
0.124565193085519,
0.12456592283203748,
0.1244697464888012,
0.12439012533635974,
0.12438925992081502,
0.12453587030442585,
0.12447873974560202,
0.12462884316877752,
0.1245576480276994,
0.12496508552570416,
0.12442955787812486,
0.12442441182285835,
0.12476976576276319,
0.1245393109595288,
0.12468634577259503,
0.12464530435781265,
0.12472891194508937,
0.12442047293208339,
0.12437005512745293,
0.12459010442993544,
0.12464955288811809,
0.1248553831830654,
0.12454627078997285
]
},
"A19cap|0|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.5655070311289965,
0.5698236878115317,
0.5693615832913501,
0.5627227335283091,
0.5703279702767716,
0.5734225912901305,
0.5737816071402335,
0.5679056352440632,
0.5700204746012716,
0.5712246428275982,
0.5646571261351614,
0.5679976339711494,
0.5651110419374579,
0.5645936957946631,
0.5683731352577119,
0.5673582364959824,
0.5734261682440636,
0.5731141073613788,
0.5705253598591096,
0.5718050142573627,
0.5712362553028392,
0.5713775962970686,
0.5655761758823079,
0.5737427720059678,
0.5714442858133175,
0.5677258052408636,
0.5696859348801393,
0.5690952488456453,
0.5736213013461278,
0.572267978465705,
0.5690958752179114,
0.5687421432612307,
0.5650932197259984,
0.5707909333464674,
0.5717104049952368,
0.5717432411105978,
0.574510353425568,
0.5724575165475798,
0.5690441625671703,
0.5684869808576316,
0.5622926625746381,
0.570713609612449,
0.5691363035480617,
0.5654534119513848,
0.5720982081425987,
0.5731096402134028,
0.5689001168053043,
0.5674410533320664,
0.5704569866043858,
0.566978343807083,
0.5714966563821271,
0.5704876506126251,
0.567345096991879,
0.5746707326589835,
0.5707312030549261,
0.5728650870225884,
0.5730512705608906,
0.5709272633072349,
0.5753582544875115,
0.5712901554156478,
0.5763149196593105,
0.5706251057943472,
0.5655199911251341,
0.5622439817537899
],
"IG_pc": [
0.07424170551228597,
0.07357334626304535,
0.07177000136517374,
0.07340824249911607,
0.07283548548794684,
0.07350446288341968,
0.07451235325485518,
0.07358149232586646,
0.0719144408682706,
0.07314867198333241,
0.07325845853329256,
0.07229596538861999,
0.07375185221030817,
0.07326466475935296,
0.07301855531420601,
0.07460283488464096,
0.07284227636059087,
0.0758002666147931,
0.07415937804068677,
0.07398535044457441,
0.0737720444999684,
0.07167145837936616,
0.07223071052537468,
0.07428623834488238,
0.07197375232250476,
0.07444683616125684,
0.07312084436392483,
0.07284749897237068,
0.07414549137507075,
0.0735695763624536,
0.07277593654561129,
0.07228977840609091,
0.0713599455002468,
0.07412292123738148,
0.07371197959283576,
0.07452238441658245,
0.07312849808487756,
0.07277036248155615,
0.0719368923974098,
0.07367232358388055,
0.07335223483411879,
0.07415671842095302,
0.07409359701591942,
0.07356663448897856,
0.07375513870664242,
0.07408868626045281,
0.072624257572305,
0.07320015004010275,
0.07312979989350286,
0.07233501773442763,
0.07260576133533748,
0.07206619193108052,
0.07327518568438075,
0.07420952045430634,
0.07386027034130503,
0.07504887451946272,
0.07320101329668237,
0.07523219262501461,
0.07263725456890575,
0.0732063905636411,
0.07446607785101296,
0.07171534572883265,
0.07389452579138325,
0.07227886039342599
],
"IG_slope": [
0.1287474052501732,
0.12845751477559106,
0.12871650873122367,
0.12868638348396416,
0.12848870706396456,
0.1286125511796045,
0.12880045125442663,
0.1286326514758014,
0.12892841431530108,
0.12847667743836522,
0.12866172086208033,
0.12852375817689496,
0.128364463101421,
0.1289264487277032,
0.1289757235503988,
0.12870057572283655,
0.12883533452280252,
0.12856874150142578,
0.12858494144596203,
0.12859873899910101,
0.12853643935359685,
0.12877686863436763,
0.12856671947931372,
0.12866810128544356,
0.12873695218069256,
0.12874137080536122,
0.12869860687136844,
0.12867762626253068,
0.12860888783361857,
0.12858084156087896,
0.12871221880264402,
0.12853132150285285,
0.1285294812615921,
0.1284335087839067,
0.12871393159746708,
0.12833034887512648,
0.12873232003942414,
0.12854375351838213,
0.12867904969802815,
0.12887090403974483,
0.12841550623443385,
0.12865128044416096,
0.12876179668339313,
0.12880229066506538,
0.1289157687709642,
0.12878885839440637,
0.12850748589703093,
0.12847512770765876,
0.1286405440653023,
0.12873942461586885,
0.12870426283593828,
0.12877272626823133,
0.12874902655728873,
0.12882952079339882,
0.12860722250352627,
0.1286488480605293,
0.12877246937215125,
0.12866160721870568,
0.12865055959202584,
0.12877763360482888,
0.12895974894033307,
0.12884362043156122,
0.12856949961460126,
0.12884747038051156
]
},
"A19cap|1|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.02836744743114572,
0.02910616279274514,
0.028033973310177096,
0.029167192529807373,
0.028761302442325665,
0.028372489803140333,
0.029608507096412495,
0.029083641656673542,
0.029167797354743286,
0.028369517727115934,
0.029347479814735067,
0.029316045748952746,
0.02886344433332333,
0.028824432272169354,
0.029814183350210577,
0.028269639928930168,
0.029636570390805694,
0.029510872502807928,
0.02957275274720761,
0.02946111611890956,
0.02973104643379454,
0.028678170555791027,
0.028934846112912638,
0.029777939609046733,
0.030000427459397905,
0.029123885953252326,
0.028865435493461433,
0.029825418129452608,
0.02990965954052527,
0.028804750623174336,
0.02932197337851772,
0.02859490499139028,
0.028839661817815276,
0.02905550379581978,
0.028097404511368218,
0.027898493837992255,
0.02908830544287344,
0.02901434670368097,
0.02815741068970823,
0.027069501786849415,
0.02839971896902771,
0.029182417558080154,
0.02824675603056903,
0.028720261115617873,
0.029002912788460122,
0.029212212801303927,
0.027931444762261393,
0.02888222112281369,
0.028372791641469775,
0.029647851052887475,
0.028844033566138627,
0.0279993441518247,
0.02914284907785003,
0.02887284369473253,
0.029960254830477595,
0.030454101296212066,
0.02881402269763811,
0.02824089689250897,
0.0280053606783639,
0.029620559645737288,
0.029430512074015702,
0.02809874967030268,
0.028798382985036675,
0.02955957469518644
],
"IG_pc": [
0.031097780355209027,
0.03147491797663298,
0.03019107028750272,
0.03188052294089125,
0.03014506969279086,
0.030291358823108825,
0.03143055283107994,
0.031436283122150896,
0.03144942275563327,
0.030465423438497976,
0.030886013337613347,
0.03235683569504462,
0.03172148468635344,
0.031288613623060374,
0.031335239868807756,
0.030792767855361797,
0.032423714726166356,
0.03178973438342434,
0.03150435453062722,
0.03145469740839341,
0.03192883334420368,
0.030034806827551313,
0.0313981995142144,
0.031874255520899286,
0.03258805769643158,
0.030866043524107493,
0.030898374206668244,
0.03197836022658259,
0.03151861802916093,
0.03024493342715973,
0.03149736773930337,
0.0312518113231829,
0.0309117686071991,
0.03114619595754294,
0.029636731739295367,
0.03059726151492676,
0.03151517098651477,
0.031017440476761214,
0.030101678322451635,
0.02988736709891762,
0.030410982487058067,
0.0320616186842837,
0.02957729549433181,
0.03050539030258119,
0.03160117020691915,
0.030850308036214105,
0.03029385116251525,
0.03148764229044209,
0.029807420096591843,
0.03203037424646883,
0.030230667803800283,
0.03038358827395193,
0.03095111500500767,
0.030660856830681656,
0.031981687612458405,
0.033036748724304836,
0.03087157762859712,
0.030900103538102488,
0.030381998561920854,
0.03200123081312425,
0.03124201786539923,
0.030709084440044384,
0.031049707773208285,
0.03173459857423235
],
"IG_slope": [
0.03868442483154398,
0.03967844239310453,
0.03865847321630392,
0.03874511558136402,
0.03890075125533346,
0.03936712763169644,
0.03834985046155762,
0.038486572385109094,
0.03912338744958422,
0.03834567884360492,
0.038893587168782086,
0.039058862857925675,
0.03887586093014227,
0.03838962155655856,
0.03841069969252459,
0.03771188116527388,
0.03900029559364132,
0.03865615383556024,
0.038341345342440734,
0.03862649164089016,
0.038433335966691684,
0.038958418030066715,
0.039080031329903106,
0.038951059838531435,
0.03898227848318062,
0.03873167242575905,
0.03881952525264043,
0.03810549187956656,
0.038765231150887605,
0.0386082688560635,
0.03889653767468965,
0.03865016728853668,
0.03848335038177567,
0.03867491846500315,
0.038516989405041446,
0.039119123278181504,
0.03901541163185321,
0.038734987483987134,
0.03881070666554997,
0.038931215606031,
0.03809882767068049,
0.038756367696372515,
0.03854512809135769,
0.038899091345482854,
0.03904089497823299,
0.03892873053400998,
0.03862519344256151,
0.03854116762847999,
0.03834476874903583,
0.038359989884633405,
0.0390495136337108,
0.03894697170703627,
0.03930494747730383,
0.03884021536677469,
0.03862183908728445,
0.03852140390197715,
0.03830193517630094,
0.03840957693578637,
0.03895195186860177,
0.03831505156631369,
0.039021994379479466,
0.039209151956409706,
0.039021214746698035,
0.03911537566759281
]
},
"A19cap|1|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04347950008818735,
0.04205127744259762,
0.042743471568701175,
0.04342087450957788,
0.04321692530922139,
0.043127516618466366,
0.04402657218137218,
0.042826329428534926,
0.04383308013371057,
0.04185031505035486,
0.04227968345978006,
0.043344436723878665,
0.041793350125093554,
0.0433742386324818,
0.042816970516931896,
0.04508480170377105,
0.042997342897075796,
0.04343404574622589,
0.04369849690909344,
0.04290166323295619,
0.04403087402877759,
0.04295055634179601,
0.04260840150340783,
0.04211711534629803,
0.043736828581277365,
0.04353168406401764,
0.04409367571369138,
0.04285409811356189,
0.04216688454052342,
0.04335012769580171,
0.042312182202626225,
0.04301103423339825,
0.04455436599254892,
0.042510706820466204,
0.043451065449668036,
0.04476426872763639,
0.04325344410864407,
0.04098050828855193,
0.04356418847448662,
0.04344905764024354,
0.042341555812820175,
0.04241879294511541,
0.04404957729252246,
0.0420261146566796,
0.04103547972065691,
0.042007575402157826,
0.043382623409003784,
0.04263138728953919,
0.04232901446517623,
0.04251619943663698,
0.04329197697067322,
0.04235749915766007,
0.043347133681116645,
0.043590915977214095,
0.041872248170929716,
0.04280724425456661,
0.043600312092404,
0.04252572154071377,
0.04204059393553994,
0.04230036695284323,
0.04202836618465078,
0.04286278906285723,
0.04352213012800732,
0.041717159985629415
],
"IG_pc": [
0.046677696806403914,
0.045127861485079766,
0.0461837742195892,
0.04503844283532438,
0.04675088846257543,
0.04573232535270774,
0.047122036081126674,
0.04545895375098123,
0.04714223326678923,
0.044320126906119625,
0.04541095279192101,
0.0466079382272793,
0.04486473999662488,
0.04708398253267114,
0.04541051049495178,
0.047978523449520936,
0.04624664284425366,
0.04569509968871591,
0.046037077194287665,
0.046060579877872126,
0.04716737237967117,
0.04588833870641008,
0.0459576672023424,
0.04557472999813056,
0.04739407861009739,
0.047016771288468207,
0.04676156148468097,
0.046005567994579576,
0.044853317697673784,
0.046403616692899094,
0.045021720662578105,
0.046583527115856484,
0.04622316977959139,
0.04522868241178136,
0.04613726802929336,
0.046137770463450675,
0.04629636626075639,
0.04390551830801483,
0.04584788128605756,
0.04683896124981449,
0.0451243811249617,
0.04525380659955107,
0.04667680722924891,
0.04512869260413893,
0.04438684161309893,
0.044902021952425486,
0.04691288605535491,
0.045505680961383084,
0.044744328631188664,
0.04559688142579611,
0.046430359376559364,
0.044881173816175735,
0.046411986368694286,
0.0456825015775004,
0.045228430760227416,
0.0466877179912953,
0.04599671888206328,
0.04660437394302094,
0.044504796370914694,
0.04493637033332179,
0.04523674977009021,
0.04609600910916665,
0.046482663985754576,
0.045555232006275814
],
"IG_slope": [
0.055810250585024195,
0.05530407882981961,
0.055766594512293766,
0.054818172814749815,
0.054856684498158934,
0.055867814773161786,
0.05484522301199234,
0.05555983858715705,
0.055350760197737825,
0.055231070729427546,
0.05545516510956157,
0.05507028531048555,
0.054988253092419,
0.05496814050638915,
0.05467476374518704,
0.05539021543688521,
0.055842458720807724,
0.05582211609273911,
0.055144609392871156,
0.05554652554633423,
0.05610235910093794,
0.05585447899045599,
0.05536547344993135,
0.05562713699137643,
0.05523118697524028,
0.05504612771616526,
0.05481417805741139,
0.05562824217146816,
0.0558007699967406,
0.05637446579654062,
0.05495044333866463,
0.05594341118265123,
0.05591524016863142,
0.05544933495458508,
0.05521358174637526,
0.055596824848818234,
0.055080109067511866,
0.05533841956495282,
0.05519174161989592,
0.055772863712165964,
0.05530928738428105,
0.05539395779695405,
0.055599824403842285,
0.055410147902273575,
0.05523707006858998,
0.05563387248559362,
0.05506741870860401,
0.055145583304086115,
0.05536322816724566,
0.05513000337985946,
0.05587298422764259,
0.05483014008234159,
0.05581119644082364,
0.05560314070537998,
0.05558106645447335,
0.05492382542127463,
0.054785187869449,
0.055688432850647944,
0.0560120073957241,
0.055120240897908665,
0.055661583360366654,
0.05618675971206987,
0.05556972272128854,
0.05540728227244024
]
},
"A19cap|1|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.05807295787455491,
0.059145580419024846,
0.058997585163556465,
0.05899116747558519,
0.05618925855963841,
0.05898232539147941,
0.059700886505023476,
0.05899183672298225,
0.0579195163117836,
0.059419900238836476,
0.05846856796900912,
0.057855918533394224,
0.05846394602303828,
0.05774182307409603,
0.05878119961262396,
0.059058237311052864,
0.059011653376694895,
0.05859753143038571,
0.05716500096675503,
0.05725960078008541,
0.057818518594466184,
0.05895587613593101,
0.05767547019080599,
0.05785186427818978,
0.05806802483432971,
0.06019596499929314,
0.058028348571528277,
0.059625894145691305,
0.058933760378024225,
0.05911383581875285,
0.059955520037926924,
0.05855998259106432,
0.05895808339367736,
0.060453384272424415,
0.057359594528495705,
0.05850773357837369,
0.058704547211774205,
0.06044338374726799,
0.06036172949845664,
0.058487905985158406,
0.05937474852864355,
0.057503950947759286,
0.057995608138442734,
0.058562454121990015,
0.059044963076977375,
0.05809094305256135,
0.05820888910588362,
0.059537493900468696,
0.05617590637691805,
0.05966854930884313,
0.059475807918232704,
0.06014779169348117,
0.05889088911544249,
0.05857360424634184,
0.05828325903060083,
0.05729255585947701,
0.058802970864729964,
0.05853365468027327,
0.05820042421109051,
0.05730551596040456,
0.05810041840521407,
0.060535729574538344,
0.05664991168167344,
0.05792617600561645
],
"IG_pc": [
0.059620017180638876,
0.06209036989831341,
0.060910052126168936,
0.06157616951707272,
0.0586304651568084,
0.05912080747171222,
0.06132674906130656,
0.06081649395009725,
0.060250781151562544,
0.0593700026152575,
0.05893915412788184,
0.06000726561793437,
0.06323765896689051,
0.05875658150336666,
0.06130940754587793,
0.06211148107556439,
0.059960570552015244,
0.05960484436725458,
0.06048423112265823,
0.05901149573184457,
0.06021060988672785,
0.060534358680681306,
0.059445763335887754,
0.0593519432756141,
0.05969865602774603,
0.061361938523282006,
0.0592592821478132,
0.06196089045842136,
0.05991450063582301,
0.0606561781275403,
0.06274608955861846,
0.06136441056788636,
0.06073094080295187,
0.06162420614160371,
0.05803808610029491,
0.060496181376152744,
0.0602826806076923,
0.06389973602943892,
0.062303998327486385,
0.06144840782010392,
0.06211740677469303,
0.060201679335104175,
0.06092540146828666,
0.0602070120921583,
0.06041340222877939,
0.06057790346939527,
0.060069579473194634,
0.06117902908368675,
0.05834710587518393,
0.062496032839957805,
0.05967756395304359,
0.061672679444786764,
0.06085625906182317,
0.06006508591703358,
0.06064124679691832,
0.05935710383775503,
0.06090175844689065,
0.06106549987328702,
0.05982723367731737,
0.060149320068786455,
0.06007551375914296,
0.061402693556647195,
0.059515096281285776,
0.0600801960446859
],
"IG_slope": [
0.07210289894015902,
0.07214065591940665,
0.07209939407969732,
0.07269759218490979,
0.07207293300462067,
0.07226923265645765,
0.0716881757168732,
0.07228797099644992,
0.07280404733754174,
0.07150663114595683,
0.07224544617133354,
0.07156901451882264,
0.07213703545555225,
0.07165649953262901,
0.07153283947872878,
0.07139895453862581,
0.07302790910469226,
0.07249337154810527,
0.07214296237586752,
0.07199132037327115,
0.07234477777669575,
0.0714471183714526,
0.07206381181270013,
0.07237480119266654,
0.07172636741071346,
0.07192742379089816,
0.0725139130999478,
0.07213240826029908,
0.07292189108218282,
0.07221543294741171,
0.07210716205200753,
0.07249299986185263,
0.07213847082202599,
0.0725674557702301,
0.07137819441582043,
0.07249401018799913,
0.0719510689384554,
0.07238367129305458,
0.07179964901355122,
0.07271382564905089,
0.07168644603937385,
0.07246954001407199,
0.07150578756814964,
0.07151805106626215,
0.07246605339796991,
0.07209766335264299,
0.07110249592076558,
0.07204895878405826,
0.0719423298680139,
0.07195399853724446,
0.07181807161420535,
0.07191032248020601,
0.07225443369428333,
0.07189924747850583,
0.07200209866487219,
0.0723984786472552,
0.07202221553041604,
0.07197015360544128,
0.07261246608651342,
0.07193560575883443,
0.07241607438801896,
0.07260253208463406,
0.07239299526297252,
0.0721809069734433
]
},
"A19cap|1|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07594462523432988,
0.07562695126529295,
0.07654134204338359,
0.07593585027283112,
0.07533982256160154,
0.07722556275486081,
0.07634512040052588,
0.07377946165076743,
0.07714216209511271,
0.07649101838617867,
0.07681228309913735,
0.07670989091022129,
0.07466016913439688,
0.07679693334628102,
0.0748514993675693,
0.07722402804604922,
0.07633252798664092,
0.07630993257749452,
0.07650903911895046,
0.07735666888022052,
0.07641165934689642,
0.07659870003999991,
0.07692594831781019,
0.07659182338018855,
0.07604673428049757,
0.07741225901830528,
0.07675326431835572,
0.07786140845576206,
0.07723391687765702,
0.07551353854768994,
0.07743989698194298,
0.07506836607165912,
0.07529954423321428,
0.07420475144098493,
0.07642892200381723,
0.0740803196796529,
0.07669359676655052,
0.07698931213017524,
0.07607334363152951,
0.07597422584014701,
0.07548843499959901,
0.07688415072266519,
0.0764984154250774,
0.07587889660588232,
0.07747062958182127,
0.07648285937722221,
0.07714467940808767,
0.07694822873549079,
0.07753086050067992,
0.07553850210813184,
0.07708607219014141,
0.0756127107865634,
0.07666570003922857,
0.0767250583071224,
0.07596600305166312,
0.07688076165234659,
0.07579326822308907,
0.0752222558574056,
0.07682278502225515,
0.07660563044330537,
0.07536646795292512,
0.07615055964737305,
0.07619488405418195,
0.07573395455162846
],
"IG_pc": [
0.07376144779769936,
0.07459813928943118,
0.07409189906927965,
0.07478513796548432,
0.07337023634046465,
0.075019558068949,
0.07428672109945939,
0.07135727475967168,
0.07578031494882104,
0.07464670321501565,
0.0750245877070176,
0.07570157242434172,
0.07289801137241324,
0.07541394105032902,
0.07600225186368945,
0.075709981624532,
0.07559297486251576,
0.07526339057029806,
0.07467688169795973,
0.07615901796426572,
0.0739341705359118,
0.07343675893655943,
0.07512915868586785,
0.07587462448843853,
0.07334243035107414,
0.07551426512802081,
0.07432080500091962,
0.075870284866004,
0.07681270126917002,
0.07296153249861669,
0.07648177892041699,
0.07373509532841366,
0.07374445082217225,
0.07287478962458463,
0.07528026141560851,
0.07157562157385515,
0.07372405897836334,
0.07590192144379425,
0.07534519621165574,
0.07517536608554073,
0.07438732941971651,
0.07569489545739491,
0.07542807266698472,
0.074127307172929,
0.07560585766533905,
0.07514443852584551,
0.07473845109400845,
0.07478123959136004,
0.07531859500375851,
0.07403813708467387,
0.07657194010515046,
0.07490886122295518,
0.07628009467607094,
0.07409962514117961,
0.07421401507636409,
0.07509746944222111,
0.07301243169571366,
0.0742780634531872,
0.07520827954244955,
0.07533039484537361,
0.07422319617538871,
0.07463102892499611,
0.07331390329937568,
0.07434098623917162
],
"IG_slope": [
0.08763807451786713,
0.08734844876398867,
0.08715381469803418,
0.08712506865934701,
0.08738020935993761,
0.08766213748328677,
0.08719382632643627,
0.08737452408184805,
0.08719802776296155,
0.08692348551760772,
0.0879236669752535,
0.08715036304695686,
0.08725413611446178,
0.08745775055039061,
0.08679486112616595,
0.08699405028226435,
0.08795646039652592,
0.08736289989412686,
0.08657766625171967,
0.08693547460145165,
0.08779956693805016,
0.08762988829213855,
0.0871391449066221,
0.0873771436039624,
0.08734912138336472,
0.0871162242170383,
0.08764596944572545,
0.08702693469619087,
0.08793240021279097,
0.08765967187488005,
0.08676962010196038,
0.08819767121612782,
0.08737345473419779,
0.08645870291593424,
0.08773499133400678,
0.08738942884247103,
0.08667094327960828,
0.0864039441726179,
0.08743644228135923,
0.08656294411627413,
0.08776721010269668,
0.0877308088087205,
0.0871008645445544,
0.08723892531340403,
0.08695032179305627,
0.08654154979268558,
0.08716588107175342,
0.08733625989275842,
0.08681211593106032,
0.08721739810807962,
0.08775382164349736,
0.0870292391192681,
0.08719186048053139,
0.08686463712206088,
0.08689162857535951,
0.08761089216218614,
0.08687592190135722,
0.0872178155970782,
0.08696253554904043,
0.08729970138529757,
0.08749930153579205,
0.0874523595956174,
0.08762888361244754,
0.08699419949482522
]
},
"A19cap|1|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09608040082379876,
0.09523501611222507,
0.09738571548501174,
0.09654262875271513,
0.0952333541819339,
0.09550679315395261,
0.0967912915656477,
0.09541411979065462,
0.09739170069013436,
0.09506383678778718,
0.0931751776643388,
0.09786558346170793,
0.09449140037608483,
0.09565651562859312,
0.09435320493252863,
0.09679839428191972,
0.09585499148781196,
0.09600205256507444,
0.0980633307352381,
0.09500658104249116,
0.09487260623247185,
0.0947804227511968,
0.09686040782901717,
0.09699268082119694,
0.0955045254466631,
0.09623837538626923,
0.09725232922067928,
0.09502881284528009,
0.09372620520674069,
0.09601801330733206,
0.09471198025863181,
0.09624581851968195,
0.09496623702611195,
0.09537249797728808,
0.09449288408693679,
0.0959056104885736,
0.09703279754941807,
0.0969515050969516,
0.0959413482980036,
0.09610535850014656,
0.09541985614222792,
0.09745491053338906,
0.09722759563125738,
0.09577251153907351,
0.09400276707950539,
0.09644784864556133,
0.09544799854249852,
0.0950263277442609,
0.0954422762651479,
0.09501386467857831,
0.09774381612101557,
0.09503761433466984,
0.09466874036585438,
0.0964787338595654,
0.09722785132468115,
0.09684244079686621,
0.09559777117438983,
0.09591875605389788,
0.09533750646474104,
0.09527493147383215,
0.09555641961658079,
0.09630657609708937,
0.0967764009199561,
0.09666554544382766
],
"IG_pc": [
0.08418342813056169,
0.08667672714679997,
0.08697111067086892,
0.08598464530621507,
0.08500564042494249,
0.08715133777187271,
0.08692432906870186,
0.08411085378332692,
0.08729558006493819,
0.08561418542635804,
0.08338404171890829,
0.08696491264702624,
0.08643336520420956,
0.08662806592089421,
0.08630972162062053,
0.08703008269503505,
0.08856284948635905,
0.08530551959089208,
0.08843601201574741,
0.0851995025338297,
0.08706299994891512,
0.08466836821426012,
0.08638942755799604,
0.08662847062039532,
0.08608368168462405,
0.08499381681866712,
0.08786969400928403,
0.08583751164712161,
0.08439997305933943,
0.08623498086356071,
0.08527709860964473,
0.0870942370428345,
0.08542363132366775,
0.08795707572363862,
0.08440253929448716,
0.08636723156600909,
0.0868208487111825,
0.08743836779351855,
0.08565343606371335,
0.08641263129527942,
0.08597695920294718,
0.08729600654571075,
0.08807158866350734,
0.08648960278738921,
0.08319424376961473,
0.08571403566425935,
0.08649495602833603,
0.08460737123930437,
0.08488424088019403,
0.08560275344470751,
0.0865127957174175,
0.08355640825159098,
0.08650441097242934,
0.08747082772901689,
0.08860973430452332,
0.08586724002371243,
0.08720916570540009,
0.08553482718623022,
0.08648837883525755,
0.08531080239737242,
0.08503182469152132,
0.08624557837715612,
0.08715936069978963,
0.0866094317558755
],
"IG_slope": [
0.0997365428597265,
0.09999282681888803,
0.10013157266170443,
0.100595799154055,
0.10015138639001478,
0.10001022885077616,
0.09977988268963886,
0.10020887268146302,
0.10011090486315681,
0.09992543389548442,
0.09931835572365696,
0.10030805987836773,
0.10018557567782517,
0.09903674118092318,
0.09951123806570245,
0.09953806702926818,
0.10042812103324722,
0.10025442062545065,
0.1002852246359003,
0.09989420616740954,
0.10044424129791125,
0.09982270830149709,
0.09942024872639141,
0.09986353460308624,
0.09982041572523805,
0.09984241912637933,
0.09994135912280463,
0.10032805816574779,
0.09965863029760329,
0.10003870302268676,
0.10045899642248166,
0.10064483015806552,
0.10012189883917404,
0.10020149312382709,
0.1000066438484807,
0.10023349353779659,
0.09983363575681108,
0.09913738764219293,
0.09936856194167022,
0.10013230990178941,
0.09988829201451273,
0.10014530931457417,
0.09998332049922891,
0.09941373685411169,
0.09945127242758635,
0.09928274515071474,
0.09909318418849067,
0.09951636607581343,
0.09976521597678457,
0.10006816515864446,
0.10008954791767823,
0.09987296133200518,
0.0999500967684165,
0.0996647246936926,
0.10003126353157928,
0.09960353556307919,
0.09961173060244267,
0.09952411608883815,
0.09928761951377206,
0.0997652410405033,
0.10039073172135253,
0.0999135493768349,
0.10006022305982354,
0.10041156128747379
]
},
"A19cap|1|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.12068613591249644,
0.12316210708057973,
0.11700034740812448,
0.11945082697842402,
0.11925230253235064,
0.12023728817134227,
0.12228001264098509,
0.12260997298169585,
0.11941760263892931,
0.1216665755657953,
0.12245914922997336,
0.11908504787059648,
0.118417555053826,
0.11714511405548933,
0.11925201230100413,
0.1199216030537027,
0.12034770913590265,
0.12053926659289615,
0.11907425268989513,
0.11904527089054184,
0.11935935276280674,
0.12006647612740018,
0.11946013406937617,
0.11932402697919997,
0.11962904983096223,
0.12058780903242372,
0.11946343754557098,
0.12015346538628968,
0.12103867058649342,
0.12203072347030641,
0.11861651276331209,
0.11958373896461438,
0.11955879102927547,
0.11787167484381555,
0.12084175374618589,
0.12011642060993921,
0.12025040006017917,
0.12014853203972287,
0.11825109085095775,
0.1221132790344086,
0.12010342044341904,
0.12118589794230417,
0.11818508623614576,
0.11945063360844088,
0.12095489416127414,
0.11909864807236659,
0.11622318183495217,
0.12029671825085586,
0.11982178304705471,
0.11898703939887412,
0.11939361104966295,
0.11878870885645654,
0.11825902313257863,
0.11839234645891139,
0.11918132014905503,
0.12194029961044706,
0.1189180742227336,
0.11989362728219,
0.12184444175613507,
0.11888472984834308,
0.1209521580128694,
0.12221055374527268,
0.11836080901287893,
0.11975264647670691
],
"IG_pc": [
0.09665180534599403,
0.09784262581393886,
0.09360443868878769,
0.09675347053327339,
0.09614302648795765,
0.09581176199585272,
0.09880136460673754,
0.09702096406390327,
0.09422743434509236,
0.09681894411363773,
0.09783441803110397,
0.09466590183574876,
0.09452888078577373,
0.09420212431895368,
0.09720476636233454,
0.09499004089733173,
0.09607216134803535,
0.09675355433172914,
0.09552292913898311,
0.09596676501431213,
0.0961055946930078,
0.09547147535269063,
0.09591147246868717,
0.0954972657635159,
0.09538237810058649,
0.09640443494920559,
0.0947045062312425,
0.09805349944295728,
0.09654676799855401,
0.09681069817869778,
0.09702127698718306,
0.0942238574899416,
0.09736954219864787,
0.09609307922393892,
0.09492338499352607,
0.09467878761919407,
0.09608402497337966,
0.09512028900996183,
0.09359056577514788,
0.09826134902595435,
0.0960827961411725,
0.09902163277644631,
0.09206332452613218,
0.09438954654058397,
0.09555310513763045,
0.09609345745723888,
0.09172523560964009,
0.09688148501508219,
0.09761555431279147,
0.09406653770006561,
0.0959817960979141,
0.09258640852512977,
0.09457231041496676,
0.09503387175195271,
0.0946858479467973,
0.09780949822663151,
0.09457156319596287,
0.0975082317850613,
0.0968113289660164,
0.09514730892648651,
0.09867135720793409,
0.09625384519146475,
0.09441101429496318,
0.0945172771261642
],
"IG_slope": [
0.11057541800191466,
0.10980384128025583,
0.10982651498795863,
0.10979955601788143,
0.1095750691819604,
0.11031115274241753,
0.1104965390213765,
0.11028759899082342,
0.11019459626234762,
0.10957758249923463,
0.11009718382144733,
0.10960943543529185,
0.1102125023190747,
0.11043074414356804,
0.11019452470101061,
0.11029006851921656,
0.11014242621097976,
0.11020184081697851,
0.11014377878552219,
0.10989931707219229,
0.10997592428069092,
0.11026693833129106,
0.10999470137095864,
0.11055369656968667,
0.11040124703372013,
0.1099591079272859,
0.11023556315350515,
0.10973627492163501,
0.1107140823410524,
0.11018799756511956,
0.1102629898410916,
0.10997235027598405,
0.1100120915887582,
0.10967424660292917,
0.11026968751825192,
0.10986423334056755,
0.1098916529108416,
0.11020682561336755,
0.11010224518509268,
0.10980488891532171,
0.11009964022828245,
0.10987024712556401,
0.1100713065138217,
0.11002090651378216,
0.11036549117915587,
0.11040027695090414,
0.11014437448777606,
0.11024010169921482,
0.10995707811674676,
0.10987897899413591,
0.11004495001452202,
0.10975878682403337,
0.11020807920389922,
0.10989639723663726,
0.10963146542008716,
0.11077769130507084,
0.11013184192787939,
0.11022201873557157,
0.10995517454255013,
0.11017335201631846,
0.11071074816708397,
0.11034263935922968,
0.10964600686313795,
0.1100724577211892
]
},
"A19cap|2|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.012266813267689969,
0.012745900609658634,
0.011798109371191856,
0.01235507887524534,
0.012390895121145107,
0.012283276634640572,
0.012144127404436489,
0.012626863641322927,
0.012753718780583512,
0.011844444475583416,
0.011917403875090216,
0.012306308017672407,
0.012181115223734551,
0.011787374825832586,
0.011885248659618597,
0.010923942209274173,
0.013008961442404043,
0.01176385264180091,
0.012513277573674486,
0.012039772765687573,
0.01262308797322298,
0.011763306725397271,
0.012193926642600772,
0.011991391888235725,
0.01284877006567342,
0.011790442540673851,
0.013061077307488844,
0.012459725168847413,
0.012294811667052485,
0.012578831729607387,
0.01187764381311851,
0.01196382363910864,
0.012354131980732319,
0.011828696339476252,
0.01116185282502613,
0.011984589363878584,
0.012075843033622746,
0.012650010711674042,
0.011814679252548643,
0.012340551975656311,
0.011868843436072751,
0.011402790082623682,
0.011986159175998878,
0.011637516684055882,
0.011574161162402063,
0.011988162408250957,
0.01173969330056579,
0.012224541858493865,
0.01145691773986357,
0.012192105720977509,
0.012072894793742961,
0.01263866377149192,
0.012095070749877479,
0.011847671092180434,
0.012838399978019055,
0.012855706094589081,
0.012126139746342801,
0.011934858653598113,
0.011914177057665398,
0.01238097163050611,
0.01240725975743473,
0.012404558415628486,
0.012510598597335942,
0.011889557852645893
],
"IG_pc": [
0.01471285060858338,
0.015321335141510762,
0.014248491825437299,
0.014536399903079604,
0.014780193987822406,
0.014465163169592395,
0.01464783157258681,
0.015184090601923364,
0.015292306168042542,
0.014083783191657893,
0.01455925213309433,
0.014667176663687794,
0.014673758375387933,
0.013791278809094575,
0.013840093948646172,
0.01294755799439597,
0.01561483656476095,
0.014518072461366858,
0.014671420654985303,
0.01447757848832005,
0.015251024091623667,
0.013901999361076584,
0.014956465405106121,
0.014348297806469807,
0.01520727951066684,
0.013732481055992299,
0.01542650768883429,
0.014921986794311988,
0.01449628629287367,
0.014609752662844378,
0.0142141129685556,
0.014476704157786936,
0.014719182785262463,
0.01440738227268108,
0.012953102494969775,
0.014405092637474907,
0.0141799826383582,
0.01531628828972993,
0.014068181667021088,
0.01455052892113118,
0.014089957404220128,
0.013669603753793997,
0.014521990062635269,
0.013738485432232165,
0.013841671267910123,
0.01469680261255518,
0.013974911077060278,
0.014341442439826301,
0.013538783250653746,
0.01448569521755072,
0.014517181033302651,
0.015004015628538385,
0.01429346908498636,
0.014297593320587762,
0.015529296794068172,
0.01564623937842708,
0.014374936190031683,
0.014628281349508668,
0.014330550347228351,
0.015025295362583959,
0.014981033313132257,
0.015073255097165684,
0.015092493749990917,
0.014163817075043236
],
"IG_slope": [
0.015578586462245336,
0.015914085108606448,
0.015322620750144856,
0.01568838995788944,
0.01581737085774977,
0.01588658607246784,
0.015858745780438742,
0.01579560476794181,
0.015806705164882733,
0.015244996165560904,
0.01567675635203089,
0.015731310566480413,
0.015895401403031393,
0.015373960111830771,
0.015981288825898454,
0.015800882409681336,
0.015900783659744917,
0.015811182980769146,
0.015014001817453052,
0.01547877000747284,
0.01556563504437107,
0.015749232523258036,
0.015493301289271753,
0.015196046201248342,
0.015662541153281674,
0.015470381985763813,
0.0155839286668673,
0.015362461819775372,
0.01534249563418156,
0.01598425620729477,
0.015419043032866278,
0.01589640540102371,
0.015984901839973812,
0.0155303011924983,
0.01530922417621778,
0.016088412275733446,
0.015902562212954836,
0.01517406968644227,
0.015142563624292128,
0.015572773158629954,
0.016222777573691848,
0.01583463730851879,
0.015519471738525874,
0.015608405992018405,
0.01603024028778532,
0.015468931893146333,
0.015086910234524303,
0.015453678122220978,
0.015364912990644844,
0.015442478024440928,
0.01573888697382193,
0.015205287188739747,
0.015500849844714722,
0.015409212578068968,
0.015556119436896325,
0.015558099040690155,
0.01555205177402876,
0.016178977420651487,
0.015916050142834842,
0.015748712958429223,
0.015991681649105107,
0.016252735336261422,
0.015794369655404986,
0.015617346033241403
]
},
"A19cap|2|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.019089284475715118,
0.01922352397489213,
0.019767975691500794,
0.018817920900957574,
0.018221266456940555,
0.018530382737214524,
0.018750707464974425,
0.018711707822754775,
0.018055448948560482,
0.018608211602028746,
0.01813129362733612,
0.018629785500275275,
0.01810954838805401,
0.018594331097498085,
0.018946429717200175,
0.01972060665115727,
0.019334930886008905,
0.019108258235069897,
0.019062018498265942,
0.018886347205924636,
0.01964614736530379,
0.018962778778961464,
0.019388791367381586,
0.01918319136957969,
0.01927139891382268,
0.019062523554117305,
0.019437817864202955,
0.017702580456317563,
0.019404020287280943,
0.019432937221120383,
0.018832212100472034,
0.019393313619321617,
0.01957939069660064,
0.01795712200334698,
0.01802883975004832,
0.019230614375548072,
0.018985081157980588,
0.017744865815419786,
0.018923506023405423,
0.01829036480299706,
0.01936656491551325,
0.019530813454700535,
0.019666683775485083,
0.0186239779392956,
0.018316947440894182,
0.01892444994569331,
0.017967330315526553,
0.018409385960618252,
0.017891379940843777,
0.019165018205768547,
0.019074017890959638,
0.0181615149014398,
0.018427727529864768,
0.01876335545108887,
0.018173725249798878,
0.018693902905676296,
0.018390398959279963,
0.019408982790498186,
0.018268970868961176,
0.01841305902616419,
0.019224211223821897,
0.018950797918648732,
0.018973909586536664,
0.018058987228613432
],
"IG_pc": [
0.023177051252966367,
0.02285679412710022,
0.024331076533051634,
0.02305166697455076,
0.022071821011709406,
0.02215579765750352,
0.022574242173260532,
0.022797436831826102,
0.022353410626734117,
0.02259983012066149,
0.022397156886143927,
0.02249536099908934,
0.021819736184813275,
0.02295506838387339,
0.023015533263340805,
0.024011891317131825,
0.023259452505271453,
0.02324696873180404,
0.022608234239261258,
0.02297744130167363,
0.02413581166166829,
0.023047974047914872,
0.023370047025713655,
0.023217643738438994,
0.023176362665622112,
0.023288799534060583,
0.023557063254437828,
0.02143468092256977,
0.023522517278824113,
0.023467309061420024,
0.023007810934374873,
0.023815931827257077,
0.02338367635771127,
0.021854814798101946,
0.021954285113965452,
0.022892494543609573,
0.022803314953687266,
0.02162077841930697,
0.02310942755561497,
0.022345279997556203,
0.023627919194617097,
0.02332346736404971,
0.02366977839351425,
0.022523580659533898,
0.022013377600062355,
0.022939938854580306,
0.02168774818387457,
0.022244006293252815,
0.021844313328944327,
0.023152073863491968,
0.02292110274486618,
0.02201787732802692,
0.021979895008617415,
0.02267781867567857,
0.021787766521465825,
0.02270245942314361,
0.022049070113980038,
0.023302060035104752,
0.022503826500170337,
0.021794849324182537,
0.0229296392530114,
0.023202374894189845,
0.022745379864507663,
0.021710797175357316
],
"IG_slope": [
0.025613522432201555,
0.025515743519046355,
0.025809849858299785,
0.02501419070896697,
0.025671043305134058,
0.02564869963715709,
0.025243924332536687,
0.025979318501368063,
0.025792902290315108,
0.0249306497434218,
0.025495537211846213,
0.025342774131786403,
0.025675272208113366,
0.0254639654635184,
0.025808871424527962,
0.02631613583922716,
0.025636800579601132,
0.025925127305930266,
0.025101325599257703,
0.025426853513941593,
0.02583069970349079,
0.02594885755192551,
0.025378058509070232,
0.02553267540943321,
0.02503595220338731,
0.025904540242328532,
0.02543882269959995,
0.025999616772985908,
0.02606654289475596,
0.025946342334323573,
0.025743795986411626,
0.026285804628728548,
0.02571857580438871,
0.02563611686886298,
0.0253875822511487,
0.025835861591305437,
0.02533492921132845,
0.025811095309368395,
0.024873235082876394,
0.026041686246799457,
0.026086087047590672,
0.025573313691444343,
0.025928584949628936,
0.02548029516779422,
0.02552980582364352,
0.02576728213781133,
0.025323045834136755,
0.02499348032411507,
0.02561041173228686,
0.025548725793660406,
0.02583953043871365,
0.025031532627877405,
0.02541549862510955,
0.025408396701819567,
0.024971460703751315,
0.025098091447695127,
0.025551631796585844,
0.026017633847737056,
0.025693336038639505,
0.02615109321924046,
0.024960896725542785,
0.025785647096119926,
0.025184256964050484,
0.025232807596307055
]
},
"A19cap|2|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.027088898920602844,
0.028604490789394532,
0.026476225614320725,
0.027554466183172366,
0.026872419748016796,
0.027828561518740358,
0.02742753600434611,
0.027426108010624617,
0.0270772256250833,
0.02665140014998535,
0.028355008561682382,
0.026898950356839535,
0.028458601337781886,
0.02759476222511026,
0.02782004817858663,
0.027267800554472643,
0.026775975931847995,
0.027330114703346453,
0.028353562757871487,
0.027600143070742433,
0.027365257327936376,
0.026854193039406837,
0.027253526871344746,
0.026185295184149027,
0.027431399931488798,
0.027729849343108626,
0.02759864595816275,
0.027290982051312085,
0.02697587671357482,
0.026949668233163138,
0.027009456635786577,
0.026933717390683398,
0.027367983742900392,
0.02663852618775131,
0.026155211207459672,
0.027511311884438783,
0.027785363112332817,
0.028101349290745148,
0.027583459289891366,
0.02663759483806949,
0.02802123387491484,
0.02783134864112924,
0.027900778060720555,
0.026943103429090343,
0.027845113847549285,
0.028136937094460635,
0.027266493978030937,
0.02843925899764521,
0.026505166709750227,
0.028242715630709014,
0.027375074608761096,
0.02757947870716393,
0.027223200210308107,
0.027585411368365342,
0.028057585515734118,
0.027496264021955596,
0.027928163632664038,
0.027497032732714644,
0.027820487900537927,
0.026522626076005196,
0.027512046465542284,
0.027213932740126623,
0.0267538291356324,
0.026385892237161812
],
"IG_pc": [
0.03190515992876428,
0.034113225276331566,
0.0312863675025417,
0.03295233326698236,
0.032059661389971954,
0.0326410086845572,
0.0324548535273966,
0.032252093707170075,
0.03209939786845156,
0.03190077124446788,
0.033232305766994305,
0.0324787401713722,
0.034112682130659905,
0.03252753694318963,
0.032360848526792246,
0.03380139738624033,
0.031515311711249536,
0.03244117068705,
0.033673537713436924,
0.03197633675639397,
0.03264380928530767,
0.031688686201165654,
0.031554601705937435,
0.03098429684386155,
0.032100692511797486,
0.032409440804838235,
0.03242139644242925,
0.03221523356635203,
0.03131475760880011,
0.03222425324515852,
0.03242395440376976,
0.03219173898428765,
0.032852472726726124,
0.0319155824789077,
0.031122538472593886,
0.0328496346820887,
0.03303617934107274,
0.03350309197186401,
0.03225700962166601,
0.032542933434636455,
0.03302923817528363,
0.03320077761321748,
0.03290002327459314,
0.03151169709923248,
0.03293896208969223,
0.033143614723126345,
0.032940928667377,
0.034247045157880726,
0.032378013683075205,
0.0344559337601518,
0.032406963652276334,
0.03221861314582752,
0.032259645677373855,
0.032378138403197074,
0.03346750829818,
0.03267826901358132,
0.03300646746507634,
0.03283371494016825,
0.03283285557492443,
0.03157607787632887,
0.03315839381317129,
0.03287702145736538,
0.03153696890146202,
0.03131574799448658
],
"IG_slope": [
0.03691514770466048,
0.03699770823186192,
0.037053325993432085,
0.037575552645966785,
0.036546867349991866,
0.036816559041843853,
0.036635265684724645,
0.03736808441596317,
0.037955700952048435,
0.036349491437021486,
0.03674269689835032,
0.036843834932407976,
0.036891380590308734,
0.03587011018753554,
0.036553586699369596,
0.037104853607423466,
0.037699240993951076,
0.03703133289022406,
0.0374954622811357,
0.03675458156819788,
0.037199916644635546,
0.03708825466447253,
0.03655151340648149,
0.03687802729096591,
0.037293785378217606,
0.03685865293759593,
0.036967854754980586,
0.037124052669543044,
0.037368714301639995,
0.037504199645988584,
0.0362425876711439,
0.03748053340909154,
0.03712250008404626,
0.03687315889691518,
0.03706633610886809,
0.03655012668024648,
0.036727661735371654,
0.036789138015830086,
0.037070020878750165,
0.03743473676245394,
0.037043806435372716,
0.03630215064355432,
0.036743816965157855,
0.03650728143434353,
0.03749561961663669,
0.03662631819176311,
0.036671807481412154,
0.036254698262128494,
0.036553271093467975,
0.0361353035938438,
0.03651342220308113,
0.03646388013926065,
0.03713660110504844,
0.036265957422570216,
0.03656080099008418,
0.0369199711992976,
0.036705129949828094,
0.0367731122104693,
0.03773896405022246,
0.03706653509865037,
0.037243505514809226,
0.03717471765461848,
0.037185199246500274,
0.03692891787384787
]
},
"A19cap|2|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.03794492830757523,
0.037570747278810046,
0.038314324002898914,
0.03772267124710105,
0.03620943672661614,
0.036915587536292094,
0.03818579255379362,
0.03718383561715388,
0.03788373596345895,
0.037098406834526365,
0.03765600231579391,
0.0378294872505629,
0.0367009196519712,
0.0372883211813706,
0.038372031143500074,
0.039217622535838714,
0.038061889011727246,
0.03678787217133106,
0.03633153907420361,
0.03801578990914045,
0.0359964347444679,
0.03771315424013455,
0.03845627504539628,
0.03823125005397454,
0.03781094479492797,
0.037838787690174236,
0.038528254849382826,
0.03739512627527031,
0.038616189156043035,
0.03746877941588789,
0.03790223433739648,
0.037829294452698115,
0.03768919749058153,
0.03733129974649252,
0.03644889304681076,
0.035731674299683824,
0.03743691551576411,
0.03700948264693693,
0.0379872448473888,
0.037483345648721134,
0.03575125308154803,
0.03784626408947034,
0.038694845387262866,
0.03780650418811948,
0.038424526221986,
0.03678998723746041,
0.0368450504578286,
0.037437399562205265,
0.0378545416183238,
0.03748545500904932,
0.03904691309609554,
0.03796617580455397,
0.03768296629603807,
0.03749916743200643,
0.03770241425998133,
0.03845559594407266,
0.03702529854765757,
0.03822651321753323,
0.0364154456505279,
0.038389361097740604,
0.03716812559363181,
0.03943195670882105,
0.03813915668996781,
0.03764888246925757
],
"IG_pc": [
0.043736428472140855,
0.0431399905563381,
0.04378027312091621,
0.04302253616612025,
0.0415123954460966,
0.04202484126309613,
0.04330175381439062,
0.042808542294130794,
0.04260574849763667,
0.04265657023782441,
0.042857798600389255,
0.043862173430742175,
0.04191140923624799,
0.04304418022249268,
0.043905101075020665,
0.04534713043204599,
0.04352152988761346,
0.04214093638144496,
0.041764098908053,
0.04458479306140514,
0.04111446232146594,
0.04385974301694475,
0.043672375362599006,
0.04337250615269989,
0.04266915393818267,
0.04401237660458559,
0.044556755296193615,
0.04282135624296554,
0.04509948123166991,
0.04278639197847438,
0.043422210617142507,
0.04420969639743149,
0.043196426420134035,
0.041928563043766395,
0.04192212425243452,
0.04057860283981947,
0.04222330412948982,
0.043246069772233796,
0.043608522460492564,
0.04309073604663767,
0.04145119616056559,
0.043942933563288544,
0.04478394627328268,
0.04288480338562209,
0.043016258153720226,
0.041777810723052373,
0.0420602295378844,
0.04277531430737302,
0.04362811006134466,
0.04316240473988431,
0.04478750793439907,
0.04394793686078725,
0.04361498848914728,
0.04194858378853542,
0.04254628327583235,
0.04393528161870315,
0.04226751889530512,
0.04386534984535628,
0.041850289931235095,
0.044277942332104615,
0.0423539643810509,
0.044616686925997684,
0.04341068747613909,
0.04301918691243402
],
"IG_slope": [
0.04898845640179799,
0.04878064779333674,
0.04945130178513909,
0.04907424387494518,
0.04876617760587489,
0.048868313870335786,
0.04876417432047299,
0.049129785348792095,
0.049921224079553364,
0.04882446811624621,
0.04919994468578733,
0.049202729337838674,
0.0495015354064405,
0.049110466992978025,
0.048742453775940206,
0.04877498880073548,
0.04962509858088636,
0.04878846693181418,
0.04898136582928428,
0.049851263537078645,
0.04907287357718766,
0.0493096445850639,
0.04889428903388353,
0.049499626589272074,
0.049113541595899673,
0.04986446887232911,
0.04963656527896445,
0.04891017182210552,
0.050217827884535444,
0.04963230295622998,
0.04929723066374363,
0.05050083216854466,
0.0495715455232992,
0.04817248684328539,
0.050247730306010485,
0.04919212065112877,
0.04856649272715801,
0.04911824929734707,
0.049270547944317726,
0.04925264975761504,
0.048971227299102256,
0.04887201785145391,
0.04898363284105099,
0.04867926381857955,
0.048784046631171335,
0.04927455921709587,
0.049617693587203804,
0.04957574070353179,
0.048832884661068936,
0.04968708699140577,
0.04942905509896963,
0.0490216810467559,
0.049810120831742445,
0.04927427895177258,
0.049015144608281096,
0.049414705707901116,
0.04871018412088591,
0.04885481460226031,
0.04918634478611504,
0.050075345652589164,
0.05010816140580182,
0.0496196280591687,
0.04870743751342014,
0.048928811303759215
]
},
"A19cap|2|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04890592917286618,
0.04930473958597137,
0.05034474110947951,
0.049731528230670285,
0.04875641880309978,
0.049108013403004414,
0.049250010768454366,
0.04916142926202749,
0.050222537849227145,
0.048954494215551314,
0.04973958749617591,
0.04981033383627498,
0.04889189421104856,
0.05017401821591605,
0.04854096582119993,
0.04968327967577224,
0.049087954714043924,
0.04740030368057724,
0.051032785447696405,
0.04891971480549895,
0.04911837182954226,
0.050419202040226985,
0.049229906626848674,
0.04961236284428061,
0.04930034094370317,
0.048715044651850725,
0.049609465468904546,
0.048916334632389535,
0.04736452030767424,
0.04802672251277418,
0.05001571228793722,
0.04907670449946977,
0.04990887550063405,
0.04826159255056428,
0.050010909205396636,
0.05034327992326304,
0.04895144231209514,
0.04916634967225253,
0.04933068283253572,
0.04957745069260522,
0.05052958157280951,
0.0495740218121945,
0.050081362140988794,
0.049434415225498185,
0.04769182090763291,
0.049403693010057204,
0.0480547889329479,
0.04734938170492242,
0.05103534910656471,
0.0468143907094456,
0.04881459603192351,
0.04811461437297915,
0.04804724419498996,
0.049490804337099625,
0.05071083374698748,
0.04850460746314411,
0.05031889863226979,
0.04871148702097994,
0.04886597038874463,
0.04909871738726235,
0.050138778527968775,
0.04834191296386248,
0.04899084824700761,
0.04882713878437972
],
"IG_pc": [
0.05343102702950663,
0.0547410168413343,
0.05533099524745352,
0.05551008553163524,
0.05357501512673935,
0.05429469558077594,
0.054056736687054296,
0.05372003425464776,
0.05539769780896283,
0.05411886992054638,
0.05492685383116066,
0.05614752884909569,
0.0547130666339521,
0.05601216850357516,
0.05326677652778362,
0.05601226800870703,
0.05472932193380631,
0.05259193692344205,
0.057241221897441914,
0.054360389524199894,
0.05469875910996065,
0.05564027092792283,
0.05451820359974969,
0.055014681934764616,
0.0548623942481988,
0.05395085269924247,
0.055957559141276356,
0.05408260077079238,
0.052578234356603755,
0.054210537716252054,
0.05579018939921642,
0.054274811202683675,
0.056004444309132026,
0.05349668242031308,
0.05531848528733751,
0.05623889207109576,
0.05335206645828668,
0.053732483881291225,
0.05344311241466644,
0.05547371249822261,
0.05557603167500724,
0.055262566057441904,
0.05641917434970248,
0.05527648077845615,
0.052879242367122346,
0.05488724672346899,
0.05254577609465998,
0.052873618052790436,
0.05585694460193643,
0.051267299567577404,
0.05363652500261873,
0.05351376476842262,
0.05406260558728448,
0.055077659750125935,
0.0553371669796738,
0.05393133467044762,
0.05624258057128046,
0.053892273288716395,
0.054242265540821115,
0.0536288855924379,
0.056253128234904755,
0.05407843900279502,
0.05374436513184336,
0.05484387130609965
],
"IG_slope": [
0.06086206045712879,
0.061223142012711375,
0.0620936604323353,
0.06140611121083578,
0.061049085139997517,
0.06199697634342022,
0.0624988653801775,
0.062182370892217946,
0.06185977545952682,
0.061679259828035994,
0.06105335697914717,
0.062461065654128296,
0.06213921676535954,
0.06102104193825887,
0.060969773017725354,
0.06195998504617267,
0.06201446023154566,
0.06215975287976105,
0.06234145628771562,
0.06147964544575716,
0.06204907959822114,
0.06144040945697611,
0.06192784984069702,
0.06133834004494942,
0.06211184065484175,
0.06132506484047114,
0.06170241501909064,
0.06184634800289971,
0.06179407484341544,
0.06192761436670561,
0.06182258068349102,
0.06192563752235225,
0.062018208452398985,
0.06186843047515501,
0.06102151444410192,
0.062131583320414366,
0.061992704544758796,
0.06119821390872295,
0.06112834265656186,
0.06169249746647246,
0.06123650118148428,
0.06187754069202808,
0.06212100978092845,
0.06076788295853918,
0.061350347255463664,
0.06168800154966383,
0.06215376898690207,
0.06178913991277502,
0.061693063797066475,
0.06148094106979696,
0.06170770824615186,
0.06172976661170741,
0.06240963374321627,
0.061337049723353375,
0.06208575980591753,
0.06197758346600378,
0.06147627861428246,
0.061295210674232575,
0.06216387552965253,
0.061162647514747225,
0.06265524074326027,
0.06225722086073611,
0.06146758257616407,
0.061670245121710016
]
},
"A19cap|2|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.060975774689890905,
0.0618863682185955,
0.06256432308277216,
0.06161419361757137,
0.06196744708635382,
0.06275604149218239,
0.06191107805020213,
0.0623245340232188,
0.06161963882643828,
0.061653871592064036,
0.06211579933542399,
0.060917800100214414,
0.06039165233611765,
0.0614817763581188,
0.061906626828599265,
0.06047984105159898,
0.05943920531457714,
0.06232741325325897,
0.06089929802222738,
0.06197526441792789,
0.06147310804792472,
0.061327177241776276,
0.061446905959201104,
0.06317056788699293,
0.06158293567327178,
0.061453706862980795,
0.06298409413819872,
0.06190594554763429,
0.06296993026352204,
0.0626802897214116,
0.06288135550880014,
0.06110120074012482,
0.06077328538530136,
0.06164588916419511,
0.060155135776275515,
0.06251803425949998,
0.06275378668462395,
0.06273013419787787,
0.06100854601021233,
0.06254663613055023,
0.061287858344905466,
0.06168079942745219,
0.06141914069316545,
0.06128614124267617,
0.06247416778329473,
0.061799218354887664,
0.06087798216118401,
0.06303073642844659,
0.06293507090739325,
0.06219897536143648,
0.06027283700636854,
0.05947675608699399,
0.0628286319610245,
0.06184741432422847,
0.06247117383664502,
0.06264283958607386,
0.061064310877506855,
0.06271275581814706,
0.062434772685496576,
0.06249712292062437,
0.0637723325429782,
0.060641135726737794,
0.060936111442825514,
0.060945528398558046
],
"IG_pc": [
0.06492630815124496,
0.06600631733067983,
0.06643091095839493,
0.06475138870795925,
0.06530841755958317,
0.06615124279284318,
0.06703061465413966,
0.06586050207710828,
0.0642709442311804,
0.06530856749699909,
0.06549406409508746,
0.06524524382596435,
0.0642625667242997,
0.06546143758609452,
0.0659426332391714,
0.06473806531509936,
0.0629354192410798,
0.0662959896108922,
0.06476431050026447,
0.0668385990513773,
0.0647369214031818,
0.06631941626437973,
0.06575862784444964,
0.06733688527384282,
0.06455115193990975,
0.06500526775840727,
0.06756474530826102,
0.06541706585936669,
0.0678004565011129,
0.06589965494061477,
0.06728925215469388,
0.06502776517126675,
0.06464553907738614,
0.06702054366355531,
0.06469386226221156,
0.06748311654880534,
0.06561086433164234,
0.06589897836426761,
0.06344705767534324,
0.06588862349553305,
0.06449911367852534,
0.06639702759295762,
0.06405775154867532,
0.06434449694209458,
0.06634393902853908,
0.06684167546641477,
0.06490536465483687,
0.06771727040908955,
0.06610188897320624,
0.06743325409459339,
0.06395243244226645,
0.06377090478486569,
0.06865974440208047,
0.06577283479075073,
0.06533612450111363,
0.06754830663039975,
0.06543028511015511,
0.06593481059920972,
0.06762449056651554,
0.06613506362982183,
0.06862907776553329,
0.06503834685836728,
0.06551625449538505,
0.06345204888116922
],
"IG_slope": [
0.07448585672918345,
0.07374241197987903,
0.07397917779516376,
0.07395955851913559,
0.07319857058334732,
0.07421449410411006,
0.0746793756993051,
0.07374434897922473,
0.07395336780346247,
0.07407654022648029,
0.07441185940101475,
0.07397720141101533,
0.07430993254391194,
0.07371554241050197,
0.07442317072486145,
0.07441382207702674,
0.07423648544911958,
0.07409875321677352,
0.07399902806831685,
0.07464637377565399,
0.0741841524829409,
0.07405210046641474,
0.07436079596571321,
0.07465731733636373,
0.07394629903189523,
0.07423794616763733,
0.07419870490989366,
0.0738585030522279,
0.07434579130570404,
0.07450169366114354,
0.0739149781769037,
0.0743543131638236,
0.07392410857689787,
0.07345771081931732,
0.07416822494672605,
0.07318480584248153,
0.07393895048525433,
0.07371429827177386,
0.0740470718050595,
0.0740008243369838,
0.073720434579994,
0.07374891443473032,
0.07416012944153068,
0.0739433217695033,
0.07394448599933408,
0.07365081445275339,
0.07406771363904528,
0.07473217982029876,
0.07370145784782617,
0.07411914688591249,
0.07423507246092885,
0.07457737577013966,
0.07446467932802797,
0.07384764792321766,
0.07360415090132322,
0.07486143442938882,
0.07397422252841325,
0.0734328997633332,
0.07376131835899896,
0.07419302500913422,
0.0750480346020541,
0.074874337479427,
0.07429807747213336,
0.07368913963861395
]
}
}

==> anc/calc_SHORT/item13/slope_se/slope_se.json <==
{
"guards": {
"G1 sed_pc = summary.json SE_diff (84)": {
"largest_rel_diff": 0.0,
"tol": 1e-12,
"passed": true
},
"G2 block mean, block sd, mean(d_pc), SE of d_pc, block size = results cmi_blocks[6] (84)": {
"largest_rel_diff": 0.0,
"tol": 1e-12,
"passed": true
},
"G3 unc and allowance = summary.json (84)": {
"largest_rel_diff": 0.0,
"tol": 1e-12,
"passed": true
},
"G3 signs (84)": {
"reproduced": 84,
"of": 84,
"passed": true
},
"G1 sed_pc = uv_summary.json SE_diff, rho = 0.01 (42)": {
"largest_rel_diff": 0.0,
"tol": 1e-12,
"passed": true
},
"G1 sed_pc = uv_summary.json SE_diff, rho = 0.001 (42)": {
"largest_rel_diff": 0.0,
"tol": 1e-12,
"passed": true
},
"G2/G3 rho = 0.001: block pieces, unc, allowance, SE_NM = uvcheck results (42)": {
"largest_rel_diff": 0.0,
"tol": 1e-12,
"passed": true
},
"G3 signs rho=0.001 (42)": {
"reproduced": 42,
"of": 42,
"passed": true
}
},
"mutations": {
"ddof = 0": {
"largest_rel_diff": 0.00784325835077876,
"fired": true
},
"slope differences in place of covariance ones": {
"largest_rel_diff": 1.4092198971336227,
"fired": true
},
"first block value + 1e-9": {
"largest_rel_diff": 1.2127381993361097e-07,
"fired": true
}
},
"production": [
{
"sed_pc": 7.698479378333437e-05,
"sed_slope": 0.00010481488523207204,
"ratio_sed": 1.3615011495265226,
"corr_blocks": 0.2864385435163665,
"se_nm": 0.00013745831425290557,
"allowance": 0.0003156832492457457,
"unc_pc": 0.0006307797210197918,
"unc_slope_old": 0.0006307797210197918,
"unc_slope_new": 0.0006614053823148507,
"hw_old": 0.0012615594420395835,
"hw_new": 0.0013228107646297014,
"diff_pc": 0.0011432549329080874,
"diff_slope": -0.030500667520968375,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -24.1769563165866,
"z_new": -23.05746848794848,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 0,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00010558135049079951,
"sed_slope": 0.0001365177995057101,
"ratio_sed": 1.2930105446757514,
"corr_blocks": 0.3062852305729323,
"se_nm": 0.0001549041910282443,
"allowance": 0.0006157170649809064,
"unc_pc": 0.0009906449512181179,
"unc_slope_old": 0.0009906449512181179,
"unc_slope_new": 0.0010286694495484062,
"hw_old": 0.0019812899024362358,
"hw_new": 0.0020573388990968123,
"diff_pc": 0.0023658049899876604,
"diff_slope": -0.03768020711080691,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -19.018018041920335,
"z_new": -18.31502195741733,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 1,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0001709108392899329,
"sed_slope": 0.00013507072836076224,
"ratio_sed": 0.7902993685007212,
"corr_blocks": 0.3526041446226463,
"se_nm": 0.00017196694559105496,
"allowance": 0.0011719019047268927,
"unc_pc": 0.0016568066185118017,
"unc_slope_old": 0.0016568066185118017,
"unc_slope_new": 0.001609242650762858,
"hw_old": 0.0033136132370236034,
"hw_new": 0.003218485301525716,
"diff_pc": 0.006373913207335123,
"diff_slope": -0.04184281488277758,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -12.627549412001436,
"z_new": -13.000778615624586,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 2,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00027465746023064893,
"sed_slope": 0.00018922868687823072,
"ratio_sed": 0.6889624870168182,
"corr_blocks": 0.7051567038136587,
"se_nm": 0.00021756314354599206,
"allowance": 0.0033155228015665722,
"unc_pc": 0.0040162950666854606,
"unc_slope_old": 0.0040162950666854606,
"unc_slope_new": 0.0038922071775202597,
"hw_old": 0.008032590133370921,
"hw_new": 0.0077844143550405195,
"diff_pc": 0.013225886093047534,
"diff_slope": -0.04408055008005686,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -5.487713097289356,
"z_new": -5.662667487826374,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 3,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00033613875114232904,
"sed_slope": 0.00025240086598225277,
"ratio_sed": 0.7508829765223359,
"corr_blocks": 0.6525645539605659,
"se_nm": 0.00021485028808969686,
"allowance": 0.006157177540601112,
"unc_pc": 0.006955049475968563,
"unc_slope_old": 0.006955049475968563,
"unc_slope_new": 0.006820100894966659,
"hw_old": 0.013910098951937126,
"hw_new": 0.013640201789933318,
"diff_pc": 0.023604770871748074,
"diff_slope": -0.04365124132820927,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.1380971105263336,
"z_new": -3.2001902904709643,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 4,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00046734521316025467,
"sed_slope": 0.00033078401653930127,
"ratio_sed": 0.7077937405253234,
"corr_blocks": 0.6634744218619656,
"se_nm": 0.00031526328197943777,
"allowance": 0.01223810516778151,
"unc_pc": 0.013365584631413997,
"unc_slope_old": 0.013365584631413997,
"unc_slope_new": 0.013152017641845233,
"hw_old": 0.026731169262827995,
"hw_new": 0.026304035283690467,
"diff_pc": 0.03651982050361283,
"diff_slope": -0.04236441059640059,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.584831930839328,
"z_new": -1.6105669772526567,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 5,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0005857849177846406,
"sed_slope": 0.0003790657724077172,
"ratio_sed": 0.6471074295345342,
"corr_blocks": 0.47985468745498316,
"se_nm": 0.0003296517817042319,
"allowance": 0.024068345917046083,
"unc_pc": 0.02541268853272816,
"unc_slope_old": 0.02541268853272816,
"unc_slope_new": 0.025073057133250688,
"hw_old": 0.05082537706545632,
"hw_new": 0.050146114266501375,
"diff_pc": 0.050666746650031326,
"diff_slope": -0.04160164206348374,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.8185210708797371,
"z_new": -0.8296084885539075,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 6,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0007714347923236441,
"sed_slope": 0.0004006107899251191,
"ratio_sed": 0.519306095487911,
"corr_blocks": 0.5296091964349445,
"se_nm": 0.00038337867652489126,
"allowance": 0.045681626529779,
"unc_pc": 0.04740452043065787,
"unc_slope_old": 0.04740452043065787,
"unc_slope_new": 0.0467906228591118,
"hw_old": 0.09480904086131574,
"hw_new": 0.0935812457182236,
"diff_pc": 0.06649281295873223,
"diff_slope": -0.040786469199142195,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.43019599005124004,
"z_new": -0.43584020373004734,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 7,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 6.974560216361425e-05,
"sed_slope": 8.88621782113089e-05,
"ratio_sed": 1.274090056643996,
"corr_blocks": 0.05633571995998285,
"se_nm": 8.551231984201368e-05,
"allowance": 2.053780579512697e-06,
"unc_pc": 0.0002227509111990837,
"unc_slope_old": 0.0002227509111990837,
"unc_slope_new": 0.0002487020610212889,
"hw_old": 0.0004455018223981674,
"hw_new": 0.0004974041220425778,
"diff_pc": -0.004733691622766177,
"diff_slope": -0.01751964291081265,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -39.32563691098543,
"z_new": -35.22215063049471,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 0,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 9.930014354060341e-05,
"sed_slope": 0.0001388319057696067,
"ratio_sed": 1.3981037772905025,
"corr_blocks": 0.2076471478358166,
"se_nm": 0.00010822440088895264,
"allowance": 0.00024215517506138046,
"unc_pc": 0.0005359104436436285,
"unc_slope_old": 0.0005359104436436285,
"unc_slope_new": 0.0005942166413276772,
"hw_old": 0.001071820887287257,
"hw_new": 0.0011884332826553544,
"diff_pc": -0.010156277453005451,
"diff_slope": -0.027770108384358838,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -25.90928084508976,
"z_new": -23.366989792065734,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 1,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0001407888029809677,
"sed_slope": 0.00011941594202269502,
"ratio_sed": 0.8481920400931179,
"corr_blocks": 0.0219917848123877,
"se_nm": 0.0001340396044674229,
"allowance": 0.00021760738786972698,
"unc_pc": 0.0006063906313903135,
"unc_slope_old": 0.0006063906313903135,
"unc_slope_new": 0.0005766437803145644,
"hw_old": 0.001212781262780627,
"hw_new": 0.0011532875606291289,
"diff_pc": -0.014435635280935208,
"diff_slope": -0.03667992127521408,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -30.244465676453068,
"z_new": -31.804662191279377,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 2,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00018977305070314295,
"sed_slope": 0.00014185339233089878,
"ratio_sed": 0.7474896556982495,
"corr_blocks": 0.13731079046558878,
"se_nm": 0.0001522191280447383,
"allowance": 0.0004510044655787836,
"unc_pc": 0.0009375616511834281,
"unc_slope_old": 0.0009375616511834281,
"unc_slope_new": 0.0008671440953113257,
"hw_old": 0.0018751233023668562,
"hw_new": 0.0017342881906226514,
"diff_pc": -0.015002061720923304,
"diff_slope": -0.042444989184033416,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -22.635839003471208,
"z_new": -24.474011535991973,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 3,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0002702201523804042,
"sed_slope": 0.00019425549612516892,
"ratio_sed": 0.7188786417813298,
"corr_blocks": -0.23638816156088777,
"se_nm": 0.00017063721311683452,
"allowance": 0.0010085781447576362,
"unc_pc": 0.0016477525787043294,
"unc_slope_old": 0.0016477525787043294,
"unc_slope_new": 0.0015256942101631332,
"hw_old": 0.003295505157408659,
"hw_new": 0.0030513884203262663,
"diff_pc": -0.011257897121589006,
"diff_slope": -0.04418596588010609,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -13.407949242856189,
"z_new": -14.480610067787293,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 4,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00046561800639401607,
"sed_slope": 0.0001845784548302085,
"ratio_sed": 0.3964160584331316,
"corr_blocks": 0.21576752290464604,
"se_nm": 0.00021209492822564985,
"allowance": 0.0022019343042667433,
"unc_pc": 0.003225231693020143,
"unc_slope_old": 0.003225231693020143,
"unc_slope_new": 0.002764263263387829,
"hw_old": 0.006450463386040286,
"hw_new": 0.005528526526775658,
"diff_pc": -0.00442105332875449,
"diff_slope": -0.04346147067587605,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.73772845063082,
"z_new": -7.86131177364968,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 5,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0006651234143986294,
"sed_slope": 0.00023340889865487336,
"ratio_sed": 0.3509256983020358,
"corr_blocks": 0.16581087921382598,
"se_nm": 0.00019015587053353394,
"allowance": 0.003587033330326915,
"unc_pc": 0.004970577202388306,
"unc_slope_old": 0.004970577202388306,
"unc_slope_new": 0.0041891594602022,
"hw_old": 0.009941154404776612,
"hw_new": 0.0083783189204044,
"diff_pc": 0.0058224732536248935,
"diff_slope": -0.04029119751943118,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -4.052969693345847,
"z_new": -4.808983508768896,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 6,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0009006503188700397,
"sed_slope": 0.00021749051305074182,
"ratio_sed": 0.2414816366507331,
"corr_blocks": 0.0741354612494825,
"se_nm": 0.0002198226855965325,
"allowance": 0.0065851735632536795,
"unc_pc": 0.008439350480361188,
"unc_slope_old": 0.008439350480361188,
"unc_slope_new": 0.007203636614275959,
"hw_old": 0.016878700960722377,
"hw_new": 0.014407273228551919,
"diff_pc": 0.019182947792208443,
"diff_slope": -0.03682423858538107,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -2.181698619524868,
"z_new": -2.5559478189393854,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 7,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 6.855951800901614e-05,
"sed_slope": 0.00010027788982744548,
"ratio_sed": 1.4626399475891607,
"corr_blocks": 0.10367841745513509,
"se_nm": 7.866963785740397e-05,
"allowance": 0.00013797747340686672,
"unc_pc": 0.0003466812772077912,
"unc_slope_old": 0.0003466812772077912,
"unc_slope_new": 0.0003928858264191631,
"hw_old": 0.0006933625544155824,
"hw_new": 0.0007857716528383263,
"diff_pc": -0.007352585447100109,
"diff_slope": -0.015265562524776788,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -22.01671034520135,
"z_new": -19.427479306023912,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 0,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0001188177146990186,
"sed_slope": 0.00012870885908667157,
"ratio_sed": 1.083246377972414,
"corr_blocks": 0.12774221429753513,
"se_nm": 0.00010822592921539917,
"allowance": 0.0001876634929646422,
"unc_pc": 0.0005091008963938882,
"unc_slope_old": 0.0005091008963938882,
"unc_slope_new": 0.0005239896570490278,
"hw_old": 0.0010182017927877764,
"hw_new": 0.0010479793140980556,
"diff_pc": -0.015231107363129125,
"diff_slope": -0.0276577060670522,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -27.163285571641975,
"z_new": -26.3914618303853,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 1,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00015825513270249024,
"sed_slope": 0.00014162683463071627,
"ratio_sed": 0.8949272747884005,
"corr_blocks": 0.2485675392967708,
"se_nm": 0.00010407523039954412,
"allowance": 0.0002830918714098282,
"unc_pc": 0.0006619128877719143,
"unc_slope_old": 0.0006619128877719143,
"unc_slope_new": 0.0006346018363908196,
"hw_old": 0.0013238257755438286,
"hw_new": 0.0012692036727816392,
"diff_pc": -0.023028476603275283,
"diff_slope": -0.03934986526899308,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -29.724353457937564,
"z_new": -31.003586038127587,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 2,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00025090722370006913,
"sed_slope": 0.00019950077867362032,
"ratio_sed": 0.7951177161487414,
"corr_blocks": 0.2540896041546189,
"se_nm": 0.00012641855228748584,
"allowance": 0.00028775074304545554,
"unc_pc": 0.0008496620715211869,
"unc_slope_old": 0.0008496620715211869,
"unc_slope_new": 0.0007601159028692708,
"hw_old": 0.0016993241430423738,
"hw_new": 0.0015202318057385416,
"diff_pc": -0.0274931780974582,
"diff_slope": -0.0480137646006617,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -28.25462393225378,
"z_new": -31.583186471576422,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 3,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00033700235833412657,
"sed_slope": 0.0002048622565705431,
"ratio_sed": 0.6078956170610207,
"corr_blocks": -0.08081811451956912,
"se_nm": 0.0001344238388209848,
"allowance": 0.0005344847920125659,
"unc_pc": 0.0012601303197081017,
"unc_slope_old": 0.0012601303197081017,
"unc_slope_new": 0.001024539126186013,
"hw_old": 0.0025202606394162034,
"hw_new": 0.002049078252372026,
"diff_pc": -0.027793250804781677,
"diff_slope": -0.05294108776839815,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.006195526134746,
"z_new": -25.83653782236633,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 4,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.00042602069728144124,
"sed_slope": 0.0001826505510971419,
"ratio_sed": 0.42873633197327454,
"corr_blocks": -0.13260902523638346,
"se_nm": 0.00016382212759959928,
"allowance": 0.001442459123009244,
"unc_pc": 0.0023553256499526404,
"unc_slope_old": 0.0023553256499526404,
"unc_slope_new": 0.0019331684598160712,
"hw_old": 0.004710651299905281,
"hw_new": 0.0038663369196321423,
"diff_pc": -0.025362033696601893,
"diff_slope": -0.05459645850602228,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.5900021101371,
"z_new": -14.120977980164437,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 5,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0006422710476304791,
"sed_slope": 0.00019471324164320624,
"ratio_sed": 0.3031636602047669,
"corr_blocks": -0.20437963564612746,
"se_nm": 0.0001353347091505886,
"allowance": 0.0014320216701507176,
"unc_pc": 0.002744770819265243,
"unc_slope_old": 0.002744770819265243,
"unc_slope_new": 0.0019062736283842288,
"hw_old": 0.005489541638530486,
"hw_new": 0.0038125472567684575,
"diff_pc": -0.018150720138856324,
"diff_slope": -0.05285460596464696,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.62823664432497,
"z_new": -13.86333136482796,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 6,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 0.0008960546920867058,
"sed_slope": 0.00018251254320936932,
"ratio_sed": 0.2036846018677046,
"corr_blocks": -0.03243721071129811,
"se_nm": 0.00019803672576898214,
"allowance": 0.002579011654924017,
"unc_pc": 0.004414367267293348,
"unc_slope_old": 0.004414367267293348,
"unc_slope_new": 0.003117637213849885,
"hw_old": 0.008828734534586696,
"hw_new": 0.00623527442769977,
"diff_pc": -0.007756677091482658,
"diff_slope": -0.049590952951128614,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -5.616994457909606,
"z_new": -7.953291154407619,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 7,
"cap": null,
"abar": 0.14324
},
{
"sed_pc": 6.863256944374107e-05,
"sed_slope": 0.00010454018519138294,
"ratio_sed": 1.5231862370689149,
"corr_blocks": 0.25213298379318194,
"se_nm": 0.00010005987548132442,
"allowance": 0.00010738182972265994,
"unc_pc": 0.0003500536926964138,
"unc_slope_old": 0.0003500536926964138,
"unc_slope_new": 0.0003967993758471946,
"hw_old": 0.0007001073853928276,
"hw_new": 0.0007935987516943892,
"diff_pc": -0.0012052667431403166,
"diff_slope": -0.023161098564441554,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -33.08220859782239,
"z_new": -29.184897928570297,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 0,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00010289232098271197,
"sed_slope": 0.00011485608912584081,
"ratio_sed": 1.1162746454629884,
"corr_blocks": 0.4837734893412238,
"se_nm": 0.00011134195400933194,
"allowance": 0.00029052042948029866,
"unc_pc": 0.0005937290074580704,
"unc_slope_old": 0.0005937290074580704,
"unc_slope_new": 0.0006104513716031217,
"hw_old": 0.0011874580149161408,
"hw_new": 0.0012209027432062433,
"diff_pc": -0.001888154642287608,
"diff_slope": -0.026262613718617975,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -22.116667190521817,
"z_new": -21.510815554111268,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 1,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00013143202560053405,
"sed_slope": 0.0001481544409766635,
"ratio_sed": 1.1272324252762753,
"corr_blocks": 0.425090475251156,
"se_nm": 0.00017974203472873536,
"allowance": 0.0003841651279812485,
"unc_pc": 0.0008295035449267681,
"unc_slope_old": 0.0008295035449267681,
"unc_slope_new": 0.0008500275000592414,
"hw_old": 0.0016590070898535362,
"hw_new": 0.0017000550001184827,
"diff_pc": -0.0019740105459236934,
"diff_slope": -0.028204593203143932,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -17.00088768495495,
"z_new": -16.59040042891451,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 2,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00014550934653364089,
"sed_slope": 0.00020000845763053828,
"ratio_sed": 1.3745402779628149,
"corr_blocks": 0.662308087274864,
"se_nm": 0.00015670950826501712,
"allowance": 0.0011374232312487036,
"unc_pc": 0.001565118636458115,
"unc_slope_old": 0.001565118636458115,
"unc_slope_new": 0.0016456013618462739,
"hw_old": 0.00313023727291623,
"hw_new": 0.0032912027236925477,
"diff_pc": -0.0017120670109953828,
"diff_slope": -0.02902732892773703,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.273204040757662,
"z_new": -8.81967212738873,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 3,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00018523507238121716,
"sed_slope": 0.00021589309020567736,
"ratio_sed": 1.1655087097186727,
"corr_blocks": 0.6523867489801015,
"se_nm": 0.00021046324962302324,
"allowance": 0.0023202711860386602,
"unc_pc": 0.0028810093120188998,
"unc_slope_old": 0.0028810093120188998,
"unc_slope_new": 0.002923278999720837,
"hw_old": 0.0057620186240377996,
"hw_new": 0.005846557999441674,
"diff_pc": -0.001160308566744872,
"diff_slope": -0.029907126042368087,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -5.190390381176924,
"z_new": -5.115338981538216,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 4,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00023328083365262473,
"sed_slope": 0.00022884771931706721,
"ratio_sed": 0.9809966628370387,
"corr_blocks": 0.7794625768178872,
"se_nm": 0.0002729386085139951,
"allowance": 0.004310147440698202,
"unc_pc": 0.005028243343394268,
"unc_slope_old": 0.005028243343394268,
"unc_slope_new": 0.005022514656828139,
"hw_old": 0.010056486686788536,
"hw_new": 0.010045029313656278,
"diff_pc": -0.0004888797107061998,
"diff_slope": -0.03017429470029795,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.0004807484047777,
"z_new": -3.0039031005390706,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 5,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.0002766008179346863,
"sed_slope": 0.0002672687910699279,
"ratio_sed": 0.9662617524617663,
"corr_blocks": 0.7947178029571332,
"se_nm": 0.00030852499905046954,
"allowance": 0.007915582247864766,
"unc_pc": 0.008744305814613607,
"unc_slope_old": 0.008744305814613607,
"unc_slope_new": 0.008731965201432693,
"hw_old": 0.017488611629227213,
"hw_new": 0.017463930402865386,
"diff_pc": 0.0003938384431122349,
"diff_slope": -0.029922850855511524,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.71099064293383,
"z_new": -1.713408732469636,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 6,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00036049961162464,
"sed_slope": 0.0003574663876028525,
"ratio_sed": 0.9915860546752939,
"corr_blocks": 0.9024520205559452,
"se_nm": 0.0002652865016006241,
"allowance": 0.013641355501641821,
"unc_pc": 0.014536535702300915,
"unc_slope_old": 0.014536535702300915,
"unc_slope_new": 0.014531656902735475,
"hw_old": 0.02907307140460183,
"hw_new": 0.02906331380547095,
"diff_pc": 0.002237695480364371,
"diff_slope": -0.029463835154826284,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.013440745382086,
"z_new": -1.0137809938686324,
"config": "A14cap",
"variant": "0",
"cut": 0.0,
"y0": 7,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 3.60677587967703e-05,
"sed_slope": 7.522556142474408e-05,
"ratio_sed": 2.085673297545734,
"corr_blocks": -0.11206374491350685,
"se_nm": 6.62646105919841e-05,
"allowance": 9.205381885970524e-05,
"unc_pc": 0.00024294294161584422,
"unc_slope_old": 0.00024294294161584422,
"unc_slope_new": 0.00029255203539616464,
"hw_old": 0.00048588588323168844,
"hw_new": 0.0005851040707923293,
"diff_pc": -0.0026753258943384567,
"diff_slope": -0.006582514652360403,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -13.547449883868339,
"z_new": -11.250160408979161,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 0,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 4.754750414157925e-05,
"sed_slope": 0.00010177675584580628,
"ratio_sed": 2.140527829657514,
"corr_blocks": 0.08833141474572255,
"se_nm": 7.496658351426959e-05,
"allowance": 6.244409870512613e-05,
"unc_pc": 0.00023999131827102585,
"unc_slope_old": 0.00023999131827102585,
"unc_slope_new": 0.0003152562556461943,
"hw_old": 0.0004799826365420517,
"hw_new": 0.0006305125112923886,
"diff_pc": -0.004011380623476984,
"diff_slope": -0.008843779530583733,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -18.425207199779447,
"z_new": -14.026334723249596,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 1,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 6.722388790017667e-05,
"sed_slope": 0.0001273969612341682,
"ratio_sed": 1.8951144483542044,
"corr_blocks": -0.10855993322711448,
"se_nm": 0.00011618016313336488,
"allowance": 7.163379360952e-05,
"unc_pc": 0.0003400877480233881,
"unc_slope_old": 0.0003400877480233881,
"unc_slope_new": 0.0004164689196474306,
"hw_old": 0.0006801754960467762,
"hw_new": 0.0008329378392948612,
"diff_pc": -0.005691849222496208,
"diff_slope": -0.011376356286271955,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -16.72561912681664,
"z_new": -13.658109584627368,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 2,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 7.626847913546632e-05,
"sed_slope": 0.00011938230379278475,
"ratio_sed": 1.5652902109237112,
"corr_blocks": -0.13034140780733253,
"se_nm": 9.92364229566932e-05,
"allowance": 0.00011039184702059412,
"unc_pc": 0.00036070963345117733,
"unc_slope_old": 0.00036070963345117733,
"unc_slope_new": 0.0004208753544738078,
"hw_old": 0.0007214192669023547,
"hw_new": 0.0008417507089476156,
"diff_pc": -0.0072774287942115184,
"diff_slope": -0.01367798179437247,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -18.959823256597065,
"z_new": -16.2494449353932,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 3,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00010276173073336115,
"sed_slope": 0.00013867478518680615,
"ratio_sed": 1.3494788789284762,
"corr_blocks": 0.19904757186657793,
"se_nm": 0.0001344162365019338,
"allowance": 2.416052810156914e-05,
"unc_pc": 0.00036255496031734676,
"unc_slope_old": 0.00036255496031734676,
"unc_slope_new": 0.0004104165089326788,
"hw_old": 0.0007251099206346935,
"hw_new": 0.0008208330178653576,
"diff_pc": -0.008055966082142249,
"diff_slope": -0.015239617580567619,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.016975698289,
"z_new": -18.56603870565474,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 4,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 9.65683175956693e-05,
"sed_slope": 0.00012526745616684592,
"ratio_sed": 1.2971900027433392,
"corr_blocks": 0.05755568144924037,
"se_nm": 0.00014881092404531293,
"allowance": 0.0003595743930612249,
"unc_pc": 0.0007143708478263645,
"unc_slope_old": 0.0007143708478263645,
"unc_slope_new": 0.0007486071767169603,
"hw_old": 0.001428741695652729,
"hw_new": 0.0014972143534339206,
"diff_pc": -0.008742499988422123,
"diff_slope": -0.016606166571741895,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.622931298407492,
"z_new": -11.091375482511902,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 5,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00011387406449357594,
"sed_slope": 0.00015884153740912895,
"ratio_sed": 1.3948877482816975,
"corr_blocks": 0.2144509747783264,
"se_nm": 0.00014396292331664564,
"allowance": 0.0001098636992426889,
"unc_pc": 0.0004769747225267166,
"unc_slope_old": 0.0004769747225267166,
"unc_slope_new": 0.0005386105116920415,
"hw_old": 0.0009539494450534332,
"hw_new": 0.001077221023384083,
"diff_pc": -0.008310213516447673,
"diff_slope": -0.016533934711931014,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -17.332086933605698,
"z_new": -15.348692935819024,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 6,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00012143116882778145,
"sed_slope": 0.00014888336619525678,
"ratio_sed": 1.2260720837366652,
"corr_blocks": 0.39565018492042964,
"se_nm": 0.00014102598924485476,
"allowance": 0.0005433452063379759,
"unc_pc": 0.0009155486904988367,
"unc_slope_old": 0.0009155486904988367,
"unc_slope_new": 0.0009534895047117108,
"hw_old": 0.0018310973809976734,
"hw_new": 0.0019069790094234215,
"diff_pc": -0.0078646463139566,
"diff_slope": -0.01678674672037264,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.167588187596218,
"z_new": -8.802795750461954,
"config": "A14cap",
"variant": "1",
"cut": 0.1,
"y0": 7,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 2.1355828427643895e-05,
"sed_slope": 4.379023502222751e-05,
"ratio_sed": 2.0505050960956197,
"corr_blocks": -0.10788275861310875,
"se_nm": 4.7205633095085436e-05,
"allowance": 3.764693676915017e-06,
"unc_pc": 0.00010738791894497524,
"unc_slope_old": 0.00010738791894497524,
"unc_slope_new": 0.00013254289803168534,
"hw_old": 0.00021477583788995049,
"hw_new": 0.0002650857960633707,
"diff_pc": -0.0013750288484228566,
"diff_slope": -0.0018204787177559245,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -8.476180261434827,
"z_new": -6.867507594864592,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 0,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 2.6726337917088067e-05,
"sed_slope": 6.438962508736536e-05,
"ratio_sed": 2.4092198971336227,
"corr_blocks": -0.05369060832481476,
"se_nm": 5.997440766508724e-05,
"allowance": 4.025688788102669e-05,
"unc_pc": 0.00017157675253579176,
"unc_slope_old": 0.00017157675253579176,
"unc_slope_new": 0.00021624499422539923,
"hw_old": 0.00034315350507158353,
"hw_new": 0.00043248998845079846,
"diff_pc": -0.0023462479033092218,
"diff_slope": -0.0034665632010586703,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -10.102077204006784,
"z_new": -8.015360571642546,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 1,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 3.294610117981782e-05,
"sed_slope": 7.306586193857164e-05,
"ratio_sed": 2.217739256605284,
"corr_blocks": 0.0008649715337007133,
"se_nm": 6.778862270333868e-05,
"allowance": 0.00011992826559963024,
"unc_pc": 0.0002706696726643966,
"unc_slope_old": 0.0002706696726643966,
"unc_slope_new": 0.0003192663457433099,
"hw_old": 0.0005413393453287932,
"hw_new": 0.0006385326914866198,
"diff_pc": -0.0033955391011319495,
"diff_slope": -0.005105273219681558,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.430818697615207,
"z_new": -7.9953200325508105,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 2,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 4.0537999822822755e-05,
"sed_slope": 8.202608751076256e-05,
"ratio_sed": 2.0234369694920704,
"corr_blocks": -0.37641394190920047,
"se_nm": 7.540251676393707e-05,
"allowance": 1.5008812269031277e-06,
"unc_pc": 0.00017271850840320745,
"unc_slope_old": 0.00017271850840320745,
"unc_slope_new": 0.0002243355155785594,
"hw_old": 0.0003454370168064149,
"hw_new": 0.0004486710311571188,
"diff_pc": -0.0045728978842419915,
"diff_slope": -0.006982181263146418,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -20.21260294480622,
"z_new": -15.56191681272453,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 3,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 5.782324163317199e-05,
"sed_slope": 9.25128155472208e-05,
"ratio_sed": 1.5999244064197902,
"corr_blocks": -0.1629492184075095,
"se_nm": 8.750726060575635e-05,
"allowance": 4.366070473623567e-05,
"unc_pc": 0.0002534324657689538,
"unc_slope_old": 0.0002534324657689538,
"unc_slope_new": 0.00029834593555418365,
"hw_old": 0.0005068649315379076,
"hw_new": 0.0005966918711083673,
"diff_pc": -0.005494971251258286,
"diff_slope": -0.008582755378719775,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -16.93302267465684,
"z_new": -14.383898615506748,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 4,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 6.154132633641057e-05,
"sed_slope": 0.0001078693260702032,
"ratio_sed": 1.7527949508358731,
"corr_blocks": -0.05451620390460744,
"se_nm": 9.944849209758019e-05,
"allowance": 0.00012364834109897653,
"unc_pc": 0.0003575486397539979,
"unc_slope_old": 0.0003575486397539979,
"unc_slope_new": 0.00041708176855619235,
"hw_old": 0.0007150972795079958,
"hw_new": 0.0008341635371123847,
"diff_pc": -0.0062313408343627336,
"diff_slope": -0.010252032893843646,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -14.336556979908094,
"z_new": -12.290195432580285,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 5,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 6.81651956214647e-05,
"sed_slope": 0.00010984181847831555,
"ratio_sed": 1.6114061945672347,
"corr_blocks": -0.13355055646868602,
"se_nm": 9.787344319622351e-05,
"allowance": 0.00011451036678405345,
"unc_pc": 0.0003530534847078111,
"unc_slope_old": 0.0003530534847078111,
"unc_slope_new": 0.0004087513290561859,
"hw_old": 0.0007061069694156222,
"hw_new": 0.0008175026581123718,
"diff_pc": -0.006948813218323947,
"diff_slope": -0.011333686895742275,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -16.050948916595587,
"z_new": -13.86379210302748,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 6,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 9.483000540902923e-05,
"sed_slope": 0.00010951990803371748,
"ratio_sed": 1.1549077484634367,
"corr_blocks": 0.05106130470879282,
"se_nm": 0.0001208810745145186,
"allowance": 0.00015296270367539652,
"unc_pc": 0.00046024084544054786,
"unc_slope_old": 0.00046024084544054786,
"unc_slope_new": 0.00047919479548427134,
"hw_old": 0.0009204816908810957,
"hw_new": 0.0009583895909685427,
"diff_pc": -0.007244227936543536,
"diff_slope": -0.012244728461016943,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -13.30252256217736,
"z_new": -12.776357940868802,
"config": "A14cap",
"variant": "2",
"cut": 0.3,
"y0": 7,
"cap": 2.0,
"abar": 0.14324
},
{
"sed_pc": 0.00011254865746056213,
"sed_slope": 0.00011253304828372224,
"ratio_sed": 0.9998613117455856,
"corr_blocks": 0.3365217165173445,
"se_nm": 0.00012472014226607583,
"allowance": 0.00048139209214401424,
"unc_pc": 0.0008173820573694366,
"unc_slope_old": 0.0008173820573694366,
"unc_slope_new": 0.0008173611433549659,
"hw_old": 0.0016347641147388733,
"hw_new": 0.0016347222867099317,
"diff_pc": 0.007791834737027343,
"diff_slope": -0.04488642717944023,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -27.457433628955147,
"z_new": -27.458136188856503,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 0,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.00022238246597601225,
"sed_slope": 0.00019907871705794852,
"ratio_sed": 0.8952086945533851,
"corr_blocks": 0.8053813692318221,
"se_nm": 0.00018224229782700378,
"allowance": 0.0017890736017365594,
"unc_pc": 0.0023641082660511158,
"unc_slope_old": 0.0023641082660511158,
"unc_slope_new": 0.002328868343106666,
"hw_old": 0.0047282165321022316,
"hw_new": 0.004657736686213332,
"diff_pc": 0.01604968689559159,
"diff_slope": -0.054831605603689784,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.596678204437241,
"z_new": -11.772156585405225,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 1,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.00027859593316912067,
"sed_slope": 0.00025949753542541426,
"ratio_sed": 0.9314476793452947,
"corr_blocks": 0.7469538518703664,
"se_nm": 0.00024860587228725783,
"allowance": 0.005747561646618467,
"unc_pc": 0.006494342936459292,
"unc_slope_old": 0.006494342936459292,
"unc_slope_new": 0.006466293448134366,
"hw_old": 0.012988685872918584,
"hw_new": 0.012932586896268732,
"diff_pc": 0.029097262552778187,
"diff_slope": -0.05900126920131303,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -4.54251259739299,
"z_new": -4.562217108963396,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 2,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0004031256427252112,
"sed_slope": 0.0003021750901951479,
"ratio_sed": 0.7495804239898581,
"corr_blocks": 0.7837895131835506,
"se_nm": 0.00032247145062717946,
"allowance": 0.014438505308939802,
"unc_pc": 0.015470974427688081,
"unc_slope_old": 0.015470974427688081,
"unc_slope_new": 0.015322355118814858,
"hw_old": 0.030941948855376163,
"hw_new": 0.030644710237629717,
"diff_pc": 0.046539709563119355,
"diff_slope": -0.058480345856950916,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.8900020205672972,
"z_new": -1.9083341106335816,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 3,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.00041894212432384554,
"sed_slope": 0.0003630874989445161,
"ratio_sed": 0.8666769891677129,
"corr_blocks": 0.8797372756049552,
"se_nm": 0.0003588030113625734,
"allowance": 0.03555485279777777,
"unc_pc": 0.03665803384274877,
"unc_slope_old": 0.03665803384274877,
"unc_slope_new": 0.036575778128745,
"hw_old": 0.07331606768549755,
"hw_new": 0.07315155625749,
"diff_pc": 0.06404246825933986,
"diff_slope": -0.05586537824565743,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.7619800135122088,
"z_new": -0.7636936396679513,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 4,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0006641921907446569,
"sed_slope": 0.0004525595044821824,
"ratio_sed": 0.6813683009051894,
"corr_blocks": 0.6486888086378789,
"se_nm": 0.0004704004496283063,
"allowance": 0.08118193445417779,
"unc_pc": 0.08280972786767558,
"unc_slope_old": 0.08280972786767558,
"unc_slope_new": 0.08248744077451128,
"hw_old": 0.16561945573535117,
"hw_new": 0.16497488154902257,
"diff_pc": 0.07230283614201409,
"diff_slope": -0.054540644236292846,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.3293130266255986,
"z_new": -0.33059968720199384,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 5,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 9.129461595761617e-05,
"sed_slope": 0.00010141087953231964,
"ratio_sed": 1.1108089832964518,
"corr_blocks": 0.07220380525076672,
"se_nm": 0.00011432026229817136,
"allowance": 0.00043761705134317223,
"unc_pc": 0.0007302180033222888,
"unc_slope_old": 0.0007302180033222888,
"unc_slope_new": 0.0007432527093377285,
"hw_old": 0.0014604360066445775,
"hw_new": 0.001486505418675457,
"diff_pc": -0.00218546815782842,
"diff_slope": -0.02874832530599554,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -19.68475522049488,
"z_new": -19.33953616638114,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 0,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.00015690713114560143,
"sed_slope": 0.00010895303968835763,
"ratio_sed": 0.6943791457588696,
"corr_blocks": -0.043812352174843985,
"se_nm": 0.00012686683184021024,
"allowance": 0.00043470204170939573,
"unc_pc": 0.0008382614094634606,
"unc_slope_old": 0.0008382614094634606,
"unc_slope_new": 0.0007691625498624811,
"hw_old": 0.0016765228189269212,
"hw_new": 0.0015383250997249621,
"diff_pc": -0.004178998359448065,
"diff_slope": -0.041045531422247136,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -24.482536687761176,
"z_new": -26.681961719005745,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 1,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0003038908938498674,
"sed_slope": 0.00014994126380433846,
"ratio_sed": 0.49340492538224795,
"corr_blocks": 0.23354777272641372,
"se_nm": 0.00015960479806166491,
"allowance": 0.0014688501207074057,
"unc_pc": 0.0021553582908821712,
"unc_slope_old": 0.0021553582908821712,
"unc_slope_new": 0.001906827627689429,
"hw_old": 0.0043107165817643425,
"hw_new": 0.003813655255378858,
"diff_pc": 0.0005179558653609084,
"diff_slope": -0.04770901188226612,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.067536215229254,
"z_new": -12.510048414831505,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 2,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0005556564381423008,
"sed_slope": 0.00021173386786726192,
"ratio_sed": 0.3810517674826939,
"corr_blocks": 0.12450596889573434,
"se_nm": 0.00018267997338106674,
"allowance": 0.002674037201173545,
"unc_pc": 0.0038438680435152845,
"unc_slope_old": 0.0038438680435152845,
"unc_slope_new": 0.003233333914829323,
"hw_old": 0.007687736087030569,
"hw_new": 0.006466667829658646,
"diff_pc": 0.013565652369561684,
"diff_slope": -0.04807022808292592,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.2528457713346555,
"z_new": -7.43353908831643,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 3,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0009499465506647875,
"sed_slope": 0.00022073624554299462,
"ratio_sed": 0.23236701621635442,
"corr_blocks": 0.27197923712620115,
"se_nm": 0.00023165101769226438,
"allowance": 0.005429467860601217,
"unc_pc": 0.007385034932442825,
"unc_slope_old": 0.007385034932442825,
"unc_slope_new": 0.006069426247042957,
"hw_old": 0.01477006986488565,
"hw_new": 0.012138852494085915,
"diff_pc": 0.03168726267287279,
"diff_slope": -0.045290813010368414,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.0663912510016456,
"z_new": -3.7310621438421987,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 4,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.001296555168434602,
"sed_slope": 0.00027185348828163964,
"ratio_sed": 0.2096736759839247,
"corr_blocks": 0.3956235812433297,
"se_nm": 0.0002871762989093027,
"allowance": 0.011744891685210423,
"unc_pc": 0.014400847657322705,
"unc_slope_old": 0.014400847657322705,
"unc_slope_new": 0.012535776116075365,
"hw_old": 0.02880169531464541,
"hw_new": 0.02507155223215073,
"diff_pc": 0.05449400822387715,
"diff_slope": -0.04167931432167568,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.4471132294938942,
"z_new": -1.6624145938689763,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 5,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.00010732361288613022,
"sed_slope": 0.00010006509178145059,
"ratio_sed": 0.9323679019976631,
"corr_blocks": -0.018906532686229757,
"se_nm": 0.0001042948246716055,
"allowance": 0.0001357226200448696,
"unc_pc": 0.000435026935658346,
"unc_slope_old": 0.000435026935658346,
"unc_slope_new": 0.0004247930823651216,
"hw_old": 0.000870053871316692,
"hw_new": 0.0008495861647302432,
"diff_pc": -0.008656336554462254,
"diff_slope": -0.026432849543454866,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -30.380704476899616,
"z_new": -31.11261769646132,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 0,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0001789847994404835,
"sed_slope": 0.00015723911316481746,
"ratio_sed": 0.878505401890863,
"corr_blocks": -0.022237056957417362,
"se_nm": 0.0001241186497972612,
"allowance": 0.0001845641761095588,
"unc_pc": 0.0006201832650312693,
"unc_slope_old": 0.0006201832650312693,
"unc_slope_new": 0.0005852115419381809,
"hw_old": 0.0012403665300625387,
"hw_new": 0.0011704230838763619,
"diff_pc": -0.015578968690002096,
"diff_slope": -0.042721003210940287,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -34.442241204933445,
"z_new": -36.50047901435028,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 1,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0002955710308049044,
"sed_slope": 0.00014481928572335402,
"ratio_sed": 0.4899644100065541,
"corr_blocks": -0.07191644440840715,
"se_nm": 0.00015771149242612467,
"allowance": 0.0005768803687178001,
"unc_pc": 0.0012469106638369068,
"unc_slope_old": 0.0012469106638369068,
"unc_slope_new": 0.0010051118031580944,
"hw_old": 0.0024938213276738137,
"hw_new": 0.002010223606316189,
"diff_pc": -0.01588177651762212,
"diff_slope": -0.052674027092788234,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.121812741060126,
"z_new": -26.2030686174835,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 2,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0006627494517183641,
"sed_slope": 0.0001770178236175822,
"ratio_sed": 0.267096144943785,
"corr_blocks": 0.05737358816171326,
"se_nm": 0.00015114834786758224,
"allowance": 0.0009408920998811135,
"unc_pc": 0.0023004253415726756,
"unc_slope_old": 0.0023004253415726756,
"unc_slope_new": 0.0014064289209443034,
"hw_old": 0.004600850683145351,
"hw_new": 0.0028128578418886068,
"diff_pc": -0.007227863560633888,
"diff_slope": -0.05546558567657589,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -12.05550657833066,
"z_new": -19.71858828078394,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 3,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.0011242300559167545,
"sed_slope": 0.0001792599714328298,
"ratio_sed": 0.15945132447704582,
"corr_blocks": 0.06959066359000068,
"se_nm": 0.0001769523301743365,
"allowance": 0.002123344128514837,
"unc_pc": 0.00439948590422277,
"unc_slope_old": 0.00439948590422277,
"unc_slope_new": 0.0026271149673383096,
"hw_old": 0.00879897180844554,
"hw_new": 0.005254229934676619,
"diff_pc": 0.007360055423493973,
"diff_slope": -0.05408565725361904,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.146815608808504,
"z_new": -10.293736270783862,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 4,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.001657941079852474,
"sed_slope": 0.000215067696611346,
"ratio_sed": 0.12971974651263424,
"corr_blocks": 0.31972780786528,
"se_nm": 0.0001989219188408209,
"allowance": 0.004247973593332552,
"unc_pc": 0.007587637381235581,
"unc_slope_old": 0.007587637381235581,
"unc_slope_new": 0.004833888412810687,
"hw_old": 0.015175274762471162,
"hw_new": 0.009667776825621375,
"diff_pc": 0.02819000132476584,
"diff_slope": -0.04999031741397218,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.294195208748345,
"z_new": -5.170818308661068,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 5,
"cap": null,
"abar": 0.19099
},
{
"sed_pc": 0.00011188920088009496,
"sed_slope": 0.00010467564814960932,
"ratio_sed": 0.9355294999540128,
"corr_blocks": 0.6271392784254978,
"se_nm": 0.0001568303700860746,
"allowance": 0.0004525436406870745,
"unc_pc": 0.0008378484979360916,
"unc_slope_old": 0.0008378484979360916,
"unc_slope_new": 0.0008296524117167388,
"hw_old": 0.0016756969958721833,
"hw_new": 0.0016593048234334776,
"diff_pc": 5.8677422160195725e-05,
"diff_slope": -0.03584066542922605,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.388512074386902,
"z_new": -21.599807897299783,
"config": "A19cap",
"variant": "0",
"cut": 0.0,
"y0": 0,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.0001318134339569065,
"sed_slope": 0.00013537759460824505,
"ratio_sed": 1.0270394340269124,
"corr_blocks": 0.6861893932068215,
"se_nm": 0.0001582190454738095,
"allowance": 0.0010814123780779226,
"unc_pc": 0.001493276665056802,
"unc_slope_old": 0.001493276665056802,
"unc_slope_new": 0.0014978753871078135,
"hw_old": 0.002986553330113604,
"hw_new": 0.002995750774215627,
"diff_pc": 5.7281505007722444e-05,
"diff_slope": -0.042272017572822965,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -14.154114425679786,
"z_new": -14.110658982935917,
"config": "A19cap",
"variant": "0",
"cut": 0.0,
"y0": 1,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.00021167642732280285,
"sed_slope": 0.000230377926123424,
"ratio_sed": 1.0883494635522248,
"corr_blocks": 0.7940806657397177,
"se_nm": 0.0002463333536929995,
"allowance": 0.0021484338206468217,
"unc_pc": 0.0027980091620069636,
"unc_slope_old": 0.0027980091620069636,
"unc_slope_new": 0.002822982884797296,
"hw_old": 0.005596018324013927,
"hw_new": 0.005645965769594592,
"diff_pc": 0.001175842835699964,
"diff_slope": -0.04510441068466267,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -8.060089884107109,
"z_new": -7.988785714494579,
"config": "A19cap",
"variant": "0",
"cut": 0.0,
"y0": 2,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.00024575928932652304,
"sed_slope": 0.00024193981821948619,
"ratio_sed": 0.9844584873373303,
"corr_blocks": 0.8888054662370648,
"se_nm": 0.0002753735886737882,
"allowance": 0.005299572247269067,
"unc_pc": 0.006037754451414787,
"unc_slope_old": 0.006037754451414787,
"unc_slope_new": 0.006032690215891194,
"hw_old": 0.012075508902829574,
"hw_new": 0.012065380431782388,
"diff_pc": 0.0022600370462740327,
"diff_slope": -0.047395196028660866,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.924902578437507,
"z_new": -3.9281973988829537,
"config": "A19cap",
"variant": "0",
"cut": 0.0,
"y0": 3,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.0003167642615475647,
"sed_slope": 0.0003312521140769892,
"ratio_sed": 1.0457370173599871,
"corr_blocks": 0.9129756535782357,
"se_nm": 0.0003380573786681031,
"allowance": 0.011395250135900077,
"unc_pc": 0.012321797250008633,
"unc_slope_old": 0.012321797250008633,
"unc_slope_new": 0.01234184562364006,
"hw_old": 0.024643594500017265,
"hw_new": 0.02468369124728012,
"diff_pc": 0.0043938206521994955,
"diff_slope": -0.04790650168528818,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.9439737853686325,
"z_new": -1.9408159503116036,
"config": "A19cap",
"variant": "0",
"cut": 0.0,
"y0": 4,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.0003926417884298545,
"sed_slope": 0.00040369313311643183,
"ratio_sed": 1.028146124565016,
"corr_blocks": 0.9543031674142367,
"se_nm": 0.0003573934446802637,
"allowance": 0.024837515753024144,
"unc_pc": 0.02589939643995996,
"unc_slope_old": 0.02589939643995996,
"unc_slope_new": 0.025915844497008622,
"hw_old": 0.05179879287991992,
"hw_new": 0.051831688994017244,
"diff_pc": 0.00737583494336265,
"diff_slope": -0.04796014852044453,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.9258931695884469,
"z_new": -0.9253055312548354,
"config": "A19cap",
"variant": "0",
"cut": 0.0,
"y0": 5,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 5.493425106762624e-05,
"sed_slope": 9.317342446321405e-05,
"ratio_sed": 1.6960898283388604,
"corr_blocks": 0.09111737373073243,
"se_nm": 8.539455456562126e-05,
"allowance": 5.0936029136420254e-05,
"unc_pc": 0.000254012388073859,
"unc_slope_old": 0.000254012388073859,
"unc_slope_new": 0.00030370878855216993,
"hw_old": 0.000508024776147718,
"hw_new": 0.0006074175771043399,
"diff_pc": -0.0034289726838070134,
"diff_slope": -0.011061865897090725,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.774264595855605,
"z_new": -18.211303581013365,
"config": "A19cap",
"variant": "1",
"cut": 0.1,
"y0": 0,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 6.583890807592273e-05,
"sed_slope": 0.00011290514534915889,
"ratio_sed": 1.714869651528262,
"corr_blocks": 0.26694506151768244,
"se_nm": 0.00010458671851721597,
"allowance": 0.00021664152095698139,
"unc_pc": 0.00046381064125180436,
"unc_slope_old": 0.00046381064125180436,
"unc_slope_new": 0.0005244463522154531,
"hw_old": 0.0009276212825036087,
"hw_new": 0.0010488927044309062,
"diff_pc": -0.005730309767870846,
"diff_slope": -0.015263291138303936,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -16.45422698486282,
"z_new": -14.551813616231874,
"config": "A19cap",
"variant": "1",
"cut": 0.1,
"y0": 1,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.00010760806078512784,
"sed_slope": 0.00013166090044441735,
"ratio_sed": 1.2235226569812303,
"corr_blocks": 0.17708293071974948,
"se_nm": 0.0001306466231108275,
"allowance": 9.523157789426587e-05,
"unc_pc": 0.0004337461854148181,
"unc_slope_old": 0.0004337461854148181,
"unc_slope_new": 0.00046619320844975816,
"hw_old": 0.0008674923708296362,
"hw_new": 0.0009323864168995163,
"diff_pc": -0.006998252377390463,
"diff_slope": -0.01857490480110864,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.412182315037906,
"z_new": -19.921895540773914,
"config": "A19cap",
"variant": "1",
"cut": 0.1,
"y0": 2,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 9.527479378103793e-05,
"sed_slope": 0.00012253812121586316,
"ratio_sed": 1.286154672740434,
"corr_blocks": 0.028761394464077588,
"se_nm": 0.00013979748959744528,
"allowance": 0.0003032532890393824,
"unc_pc": 0.0006416059123646176,
"unc_slope_old": 0.0006416059123646176,
"unc_slope_new": 0.0006750539305066149,
"hw_old": 0.0012832118247292352,
"hw_new": 0.0013501078610132298,
"diff_pc": -0.0077786914400228835,
"diff_slope": -0.020350659893974304,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -15.859158637560409,
"z_new": -15.073358567589947,
"config": "A19cap",
"variant": "1",
"cut": 0.1,
"y0": 3,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.00012260861012663627,
"sed_slope": 0.00013276032385478722,
"ratio_sed": 1.0827977229141228,
"corr_blocks": 0.2956450176980851,
"se_nm": 0.00014109814186272392,
"allowance": 0.00035766057647009284,
"unc_pc": 0.0007315137931971868,
"unc_slope_old": 0.0007315137931971868,
"unc_slope_new": 0.0007451343909512335,
"hw_old": 0.0014630275863943736,
"hw_new": 0.001490268781902467,
"diff_pc": -0.007203901599478077,
"diff_slope": -0.02095582876693651,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -14.323604668714468,
"z_new": -14.061777996976117,
"config": "A19cap",
"variant": "1",
"cut": 0.1,
"y0": 4,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 0.00014276037187362485,
"sed_slope": 0.00017258890441555937,
"ratio_sed": 1.2089412639548145,
"corr_blocks": 0.26512860350090306,
"se_nm": 0.00019903034720150677,
"allowance": 0.0008697749948018624,
"unc_pc": 0.0013596468265482816,
"unc_slope_old": 0.0013596468265482816,
"unc_slope_new": 0.0013966526239891925,
"hw_old": 0.002719293653096563,
"hw_new": 0.002793305247978385,
"diff_pc": -0.006530424816787672,
"diff_slope": -0.02082827657979297,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -7.659443677984178,
"z_new": -7.456498567375384,
"config": "A19cap",
"variant": "1",
"cut": 0.1,
"y0": 5,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 2.875260251968568e-05,
"sed_slope": 6.254664228497036e-05,
"ratio_sed": 2.1753384669143374,
"corr_blocks": -0.29847291245902985,
"se_nm": 5.9204868232662426e-05,
"allowance": 0.0001359886728072904,
"unc_pc": 0.00026762344897380283,
"unc_slope_old": 0.00026762344897380283,
"unc_slope_new": 0.0003082361561975677,
"hw_old": 0.0005352468979476057,
"hw_new": 0.0006164723123951354,
"diff_pc": -0.002563329932452474,
"diff_slope": -0.0036944819953380788,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.902388429535046,
"z_new": -5.992940673984488,
"config": "A19cap",
"variant": "2",
"cut": 0.3,
"y0": 0,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 3.07970275794393e-05,
"sed_slope": 7.230557187342399e-05,
"ratio_sed": 2.3478100828697057,
"corr_blocks": -0.13707849400293728,
"se_nm": 7.942059083895982e-05,
"allowance": 7.560944518489489e-05,
"unc_pc": 0.0002459747838772265,
"unc_slope_old": 0.0002459747838772265,
"unc_slope_new": 0.0002904184391600295,
"hw_old": 0.000491949567754453,
"hw_new": 0.000580836878320059,
"diff_pc": -0.004470608705677063,
"diff_slope": -0.0072922829573497695,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -14.823232776961335,
"z_new": -12.554786428921439,
"config": "A19cap",
"variant": "2",
"cut": 0.3,
"y0": 1,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 5.39888878768716e-05,
"sed_slope": 9.744692540165125e-05,
"ratio_sed": 1.8049441141275429,
"corr_blocks": -0.1388711239722381,
"se_nm": 8.520303573480313e-05,
"allowance": 4.612225151104044e-06,
"unc_pc": 0.0002063482637025493,
"unc_slope_old": 0.0002063482637025493,
"unc_slope_new": 0.0002634979958582723,
"hw_old": 0.0004126965274050986,
"hw_new": 0.0005269959917165447,
"diff_pc": -0.005896925442153672,
"diff_slope": -0.010293671335699014,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -24.942471409736033,
"z_new": -19.53273174274098,
"config": "A19cap",
"variant": "2",
"cut": 0.3,
"y0": 2,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 5.8770056370257916e-05,
"sed_slope": 0.00010764452765821278,
"ratio_sed": 1.8316219909683298,
"corr_blocks": -0.05440523085775313,
"se_nm": 0.00010503998603099867,
"allowance": 8.967189704057594e-05,
"unc_pc": 0.0003303984488885654,
"unc_slope_old": 0.0003303984488885654,
"unc_slope_new": 0.00039047577334639836,
"hw_old": 0.0006607968977771308,
"hw_new": 0.0007809515466927967,
"diff_pc": -0.006705372843482875,
"diff_slope": -0.012840613679597192,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -19.432012654405632,
"z_new": -16.442266788477607,
"config": "A19cap",
"variant": "2",
"cut": 0.3,
"y0": 3,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 6.94440082052772e-05,
"sed_slope": 0.00012505888195136754,
"ratio_sed": 1.8008592128163483,
"corr_blocks": -0.06642786108442261,
"se_nm": 0.00011419607830192757,
"allowance": 6.717163853361194e-07,
"unc_pc": 0.0002679783910132218,
"unc_slope_old": 0.0002679783910132218,
"unc_slope_new": 0.00033937789143661005,
"hw_old": 0.0005359567820264436,
"hw_new": 0.0006787557828732201,
"diff_pc": -0.007469817550079687,
"diff_slope": -0.014634223914097418,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -27.30485816181981,
"z_new": -21.560367194441774,
"config": "A19cap",
"variant": "2",
"cut": 0.3,
"y0": 4,
"cap": 2.0,
"abar": 0.19099
},
{
"sed_pc": 9.768235338228261e-05,
"sed_slope": 0.0001255450468584989,
"ratio_sed": 1.2852377375386816,
"corr_blocks": -0.002790906764823061,
"se_nm": 0.00012821707777381028,
"allowance": 0.00013208863531284664,
"unc_pc": 0.0004544639519557711,
"unc_slope_old": 0.0004544639519557711,
"unc_slope_new": 0.0004909823679054234,
"hw_old": 0.0009089279039115422,
"hw_new": 0.0009819647358108468,
"diff_pc": -0.007726722974570124,
"diff_slope": -0.016095857034557,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -17.70861799411042,
"z_new": -16.39148173815633,
"config": "A19cap",
"variant": "2",
"cut": 0.3,
"y0": 5,
"cap": 2.0,
"abar": 0.19099
}
],
"uv_rho0_01": [
{
"sed_pc": 7.698479378333437e-05,
"sed_slope": 0.00010481488523207204,
"ratio_sed": 1.3615011495265226,
"corr_blocks": 0.2864385435163665,
"se_nm": 0.00013745831425290557,
"allowance": 0.0003156832492457457,
"unc_pc": 0.0006307797210197918,
"unc_slope_old": 0.0006307797210197918,
"unc_slope_new": 0.0006614053823148507,
"hw_old": 0.0012615594420395835,
"hw_new": 0.0013228107646297014,
"diff_pc": 0.0011432549329080874,
"diff_slope": -0.030500667520968375,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -24.1769563165866,
"z_new": -23.05746848794848,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 0,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 0.00010558135049079951,
"sed_slope": 0.0001365177995057101,
"ratio_sed": 1.2930105446757514,
"corr_blocks": 0.3062852305729323,
"se_nm": 0.0001549041910282443,
"allowance": 0.0006157170649809064,
"unc_pc": 0.0009906449512181179,
"unc_slope_old": 0.0009906449512181179,
"unc_slope_new": 0.0010286694495484062,
"hw_old": 0.0019812899024362358,
"hw_new": 0.0020573388990968123,
"diff_pc": 0.0023658049899876604,
"diff_slope": -0.03768020711080691,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -19.018018041920335,
"z_new": -18.31502195741733,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 1,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 0.0001709108392899329,
"sed_slope": 0.00013507072836076224,
"ratio_sed": 0.7902993685007212,
"corr_blocks": 0.3526041446226463,
"se_nm": 0.00017196694559105496,
"allowance": 0.0011719019047268927,
"unc_pc": 0.0016568066185118017,
"unc_slope_old": 0.0016568066185118017,
"unc_slope_new": 0.001609242650762858,
"hw_old": 0.0033136132370236034,
"hw_new": 0.003218485301525716,
"diff_pc": 0.006373913207335123,
"diff_slope": -0.04184281488277758,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -12.627549412001436,
"z_new": -13.000778615624586,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 2,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 0.00027465746023064893,
"sed_slope": 0.00018922868687823072,
"ratio_sed": 0.6889624870168182,
"corr_blocks": 0.7051567038136587,
"se_nm": 0.00021756314354599206,
"allowance": 0.0033155228015665722,
"unc_pc": 0.0040162950666854606,
"unc_slope_old": 0.0040162950666854606,
"unc_slope_new": 0.0038922071775202597,
"hw_old": 0.008032590133370921,
"hw_new": 0.0077844143550405195,
"diff_pc": 0.013225886093047534,
"diff_slope": -0.04408055008005686,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -5.487713097289356,
"z_new": -5.662667487826374,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 3,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 0.00033613875114232904,
"sed_slope": 0.00025240086598225277,
"ratio_sed": 0.7508829765223359,
"corr_blocks": 0.6525645539605659,
"se_nm": 0.00021485028808969686,
"allowance": 0.006157177540601112,
"unc_pc": 0.006955049475968563,
"unc_slope_old": 0.006955049475968563,
"unc_slope_new": 0.006820100894966659,
"hw_old": 0.013910098951937126,
"hw_new": 0.013640201789933318,
"diff_pc": 0.023604770871748074,
"diff_slope": -0.04365124132820927,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.1380971105263336,
"z_new": -3.2001902904709643,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 4,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 0.00046734521316025467,
"sed_slope": 0.00033078401653930127,
"ratio_sed": 0.7077937405253234,
"corr_blocks": 0.6634744218619656,
"se_nm": 0.00031526328197943777,
"allowance": 0.01223810516778151,
"unc_pc": 0.013365584631413997,
"unc_slope_old": 0.013365584631413997,
"unc_slope_new": 0.013152017641845233,
"hw_old": 0.026731169262827995,
"hw_new": 0.026304035283690467,
"diff_pc": 0.03651982050361283,
"diff_slope": -0.04236441059640059,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.584831930839328,
"z_new": -1.6105669772526567,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 5,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 0.0005857849177846406,
"sed_slope": 0.0003790657724077172,
"ratio_sed": 0.6471074295345342,
"corr_blocks": 0.47985468745498316,
"se_nm": 0.0003296517817042319,
"allowance": 0.024068345917046083,
"unc_pc": 0.02541268853272816,
"unc_slope_old": 0.02541268853272816,
"unc_slope_new": 0.025073057133250688,
"hw_old": 0.05082537706545632,
"hw_new": 0.050146114266501375,
"diff_pc": 0.050666746650031326,
"diff_slope": -0.04160164206348374,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.8185210708797371,
"z_new": -0.8296084885539075,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 6,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 0.0007714347923236441,
"sed_slope": 0.0004006107899251191,
"ratio_sed": 0.519306095487911,
"corr_blocks": 0.5296091964349445,
"se_nm": 0.00038337867652489126,
"allowance": 0.045681626529779,
"unc_pc": 0.04740452043065787,
"unc_slope_old": 0.04740452043065787,
"unc_slope_new": 0.0467906228591118,
"hw_old": 0.09480904086131574,
"hw_new": 0.0935812457182236,
"diff_pc": 0.06649281295873223,
"diff_slope": -0.040786469199142195,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.43019599005124004,
"z_new": -0.43584020373004734,
"config": "A14",
"variant": "0",
"cut": 0.0,
"y0": 7,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.01
},
{
"sed_pc": 6.974560216361425e-05,
"sed_slope": 8.88621782113089e-05,
"ratio_sed": 1.274090056643996,
"corr_blocks": 0.05633571995998285,
"se_nm": 8.551231984201368e-05,
"allowance": 2.053780579512697e-06,
"unc_pc": 0.0002227509111990837,
"unc_slope_old": 0.0002227509111990837,
"unc_slope_new": 0.0002487020610212889,
"hw_old": 0.0004455018223981674,
"hw_new": 0.0004974041220425778,
"diff_pc": -0.004733691622766177,
"diff_slope": -0.01751964291081265,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -39.32563691098543,
"z_new": -35.22215063049471,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 0,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 9.930014354060341e-05,
"sed_slope": 0.0001388319057696067,
"ratio_sed": 1.3981037772905025,
"corr_blocks": 0.2076471478358166,
"se_nm": 0.00010822440088895264,
"allowance": 0.00024215517506138046,
"unc_pc": 0.0005359104436436285,
"unc_slope_old": 0.0005359104436436285,
"unc_slope_new": 0.0005942166413276772,
"hw_old": 0.001071820887287257,
"hw_new": 0.0011884332826553544,
"diff_pc": -0.010156277453005451,
"diff_slope": -0.027770108384358838,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -25.90928084508976,
"z_new": -23.366989792065734,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 1,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 0.0001407888029809677,
"sed_slope": 0.00011941594202269502,
"ratio_sed": 0.8481920400931179,
"corr_blocks": 0.0219917848123877,
"se_nm": 0.0001340396044674229,
"allowance": 0.00021760738786972698,
"unc_pc": 0.0006063906313903135,
"unc_slope_old": 0.0006063906313903135,
"unc_slope_new": 0.0005766437803145644,
"hw_old": 0.001212781262780627,
"hw_new": 0.0011532875606291289,
"diff_pc": -0.014435635280935208,
"diff_slope": -0.03667992127521408,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -30.244465676453068,
"z_new": -31.804662191279377,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 2,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 0.00018977305070314295,
"sed_slope": 0.00014185339233089878,
"ratio_sed": 0.7474896556982495,
"corr_blocks": 0.13731079046558878,
"se_nm": 0.0001522191280447383,
"allowance": 0.0004510044655787836,
"unc_pc": 0.0009375616511834281,
"unc_slope_old": 0.0009375616511834281,
"unc_slope_new": 0.0008671440953113257,
"hw_old": 0.0018751233023668562,
"hw_new": 0.0017342881906226514,
"diff_pc": -0.015002061720923304,
"diff_slope": -0.042444989184033416,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -22.635839003471208,
"z_new": -24.474011535991973,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 3,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 0.0002702201523804042,
"sed_slope": 0.00019425549612516892,
"ratio_sed": 0.7188786417813298,
"corr_blocks": -0.23638816156088777,
"se_nm": 0.00017063721311683452,
"allowance": 0.0010085781447576362,
"unc_pc": 0.0016477525787043294,
"unc_slope_old": 0.0016477525787043294,
"unc_slope_new": 0.0015256942101631332,
"hw_old": 0.003295505157408659,
"hw_new": 0.0030513884203262663,
"diff_pc": -0.011257897121589006,
"diff_slope": -0.04418596588010609,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -13.407949242856189,
"z_new": -14.480610067787293,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 4,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 0.00046561800639401607,
"sed_slope": 0.0001845784548302085,
"ratio_sed": 0.3964160584331316,
"corr_blocks": 0.21576752290464604,
"se_nm": 0.00021209492822564985,
"allowance": 0.0022019343042667433,
"unc_pc": 0.003225231693020143,
"unc_slope_old": 0.003225231693020143,
"unc_slope_new": 0.002764263263387829,
"hw_old": 0.006450463386040286,
"hw_new": 0.005528526526775658,
"diff_pc": -0.00442105332875449,
"diff_slope": -0.04346147067587605,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.73772845063082,
"z_new": -7.86131177364968,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 5,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 0.0006651234143986294,
"sed_slope": 0.00023340889865487336,
"ratio_sed": 0.3509256983020358,
"corr_blocks": 0.16581087921382598,
"se_nm": 0.00019015587053353394,
"allowance": 0.003587033330326915,
"unc_pc": 0.004970577202388306,
"unc_slope_old": 0.004970577202388306,
"unc_slope_new": 0.0041891594602022,
"hw_old": 0.009941154404776612,
"hw_new": 0.0083783189204044,
"diff_pc": 0.0058224732536248935,
"diff_slope": -0.04029119751943118,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -4.052969693345847,
"z_new": -4.808983508768896,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 6,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 0.0009006503188700397,
"sed_slope": 0.00021749051305074182,
"ratio_sed": 0.2414816366507331,
"corr_blocks": 0.0741354612494825,
"se_nm": 0.0002198226855965325,
"allowance": 0.0065851735632536795,
"unc_pc": 0.008439350480361188,
"unc_slope_old": 0.008439350480361188,
"unc_slope_new": 0.007203636614275959,
"hw_old": 0.016878700960722377,
"hw_new": 0.014407273228551919,
"diff_pc": 0.019182947792208443,
"diff_slope": -0.03682423858538107,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -2.181698619524868,
"z_new": -2.5559478189393854,
"config": "A14",
"variant": "1",
"cut": 0.1,
"y0": 7,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.1
},
{
"sed_pc": 6.855951800901614e-05,
"sed_slope": 0.00010027788982744548,
"ratio_sed": 1.4626399475891607,
"corr_blocks": 0.10367841745513509,
"se_nm": 7.866963785740397e-05,
"allowance": 0.00013797747340686672,
"unc_pc": 0.0003466812772077912,
"unc_slope_old": 0.0003466812772077912,
"unc_slope_new": 0.0003928858264191631,
"hw_old": 0.0006933625544155824,
"hw_new": 0.0007857716528383263,
"diff_pc": -0.007352585447100109,
"diff_slope": -0.015265562524776788,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -22.01671034520135,
"z_new": -19.427479306023912,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 0,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.0001188177146990186,
"sed_slope": 0.00012870885908667157,
"ratio_sed": 1.083246377972414,
"corr_blocks": 0.12774221429753513,
"se_nm": 0.00010822592921539917,
"allowance": 0.0001876634929646422,
"unc_pc": 0.0005091008963938882,
"unc_slope_old": 0.0005091008963938882,
"unc_slope_new": 0.0005239896570490278,
"hw_old": 0.0010182017927877764,
"hw_new": 0.0010479793140980556,
"diff_pc": -0.015231107363129125,
"diff_slope": -0.0276577060670522,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -27.163285571641975,
"z_new": -26.3914618303853,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 1,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.00015825513270249024,
"sed_slope": 0.00014162683463071627,
"ratio_sed": 0.8949272747884005,
"corr_blocks": 0.2485675392967708,
"se_nm": 0.00010407523039954412,
"allowance": 0.0002830918714098282,
"unc_pc": 0.0006619128877719143,
"unc_slope_old": 0.0006619128877719143,
"unc_slope_new": 0.0006346018363908196,
"hw_old": 0.0013238257755438286,
"hw_new": 0.0012692036727816392,
"diff_pc": -0.023028476603275283,
"diff_slope": -0.03934986526899308,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -29.724353457937564,
"z_new": -31.003586038127587,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 2,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.00025090722370006913,
"sed_slope": 0.00019950077867362032,
"ratio_sed": 0.7951177161487414,
"corr_blocks": 0.2540896041546189,
"se_nm": 0.00012641855228748584,
"allowance": 0.00028775074304545554,
"unc_pc": 0.0008496620715211869,
"unc_slope_old": 0.0008496620715211869,
"unc_slope_new": 0.0007601159028692708,
"hw_old": 0.0016993241430423738,
"hw_new": 0.0015202318057385416,
"diff_pc": -0.0274931780974582,
"diff_slope": -0.0480137646006617,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -28.25462393225378,
"z_new": -31.583186471576422,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 3,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.00033700235833412657,
"sed_slope": 0.0002048622565705431,
"ratio_sed": 0.6078956170610207,
"corr_blocks": -0.08081811451956912,
"se_nm": 0.0001344238388209848,
"allowance": 0.0005344847920125659,
"unc_pc": 0.0012601303197081017,
"unc_slope_old": 0.0012601303197081017,
"unc_slope_new": 0.001024539126186013,
"hw_old": 0.0025202606394162034,
"hw_new": 0.002049078252372026,
"diff_pc": -0.027793250804781677,
"diff_slope": -0.05294108776839815,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.006195526134746,
"z_new": -25.83653782236633,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 4,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.00042602069728144124,
"sed_slope": 0.0001826505510971419,
"ratio_sed": 0.42873633197327454,
"corr_blocks": -0.13260902523638346,
"se_nm": 0.00016382212759959928,
"allowance": 0.001442459123009244,
"unc_pc": 0.0023553256499526404,
"unc_slope_old": 0.0023553256499526404,
"unc_slope_new": 0.0019331684598160712,
"hw_old": 0.004710651299905281,
"hw_new": 0.0038663369196321423,
"diff_pc": -0.025362033696601893,
"diff_slope": -0.05459645850602228,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.5900021101371,
"z_new": -14.120977980164437,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 5,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.0006422710476304791,
"sed_slope": 0.00019471324164320624,
"ratio_sed": 0.3031636602047669,
"corr_blocks": -0.20437963564612746,
"se_nm": 0.0001353347091505886,
"allowance": 0.0014320216701507176,
"unc_pc": 0.002744770819265243,
"unc_slope_old": 0.002744770819265243,
"unc_slope_new": 0.0019062736283842288,
"hw_old": 0.005489541638530486,
"hw_new": 0.0038125472567684575,
"diff_pc": -0.018150720138856324,
"diff_slope": -0.05285460596464696,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.62823664432497,
"z_new": -13.86333136482796,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 6,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.0008960546920867058,
"sed_slope": 0.00018251254320936932,
"ratio_sed": 0.2036846018677046,
"corr_blocks": -0.03243721071129811,
"se_nm": 0.00019803672576898214,
"allowance": 0.002579011654924017,
"unc_pc": 0.004414367267293348,
"unc_slope_old": 0.004414367267293348,
"unc_slope_new": 0.003117637213849885,
"hw_old": 0.008828734534586696,
"hw_new": 0.00623527442769977,
"diff_pc": -0.007756677091482658,
"diff_slope": -0.049590952951128614,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -5.616994457909606,
"z_new": -7.953291154407619,
"config": "A14",
"variant": "2",
"cut": 0.3,
"y0": 7,
"cap": null,
"abar": 0.14324,
"coupling": "A14",
"r_c": 0.3
},
{
"sed_pc": 0.00011254865746056213,
"sed_slope": 0.00011253304828372224,
"ratio_sed": 0.9998613117455856,
"corr_blocks": 0.3365217165173445,
"se_nm": 0.00012472014226607583,
"allowance": 0.00048139209214401424,
"unc_pc": 0.0008173820573694366,
"unc_slope_old": 0.0008173820573694366,
"unc_slope_new": 0.0008173611433549659,
"hw_old": 0.0016347641147388733,
"hw_new": 0.0016347222867099317,
"diff_pc": 0.007791834737027343,
"diff_slope": -0.04488642717944023,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -27.457433628955147,
"z_new": -27.458136188856503,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 0,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.01
},
{
"sed_pc": 0.00022238246597601225,
"sed_slope": 0.00019907871705794852,
"ratio_sed": 0.8952086945533851,
"corr_blocks": 0.8053813692318221,
"se_nm": 0.00018224229782700378,
"allowance": 0.0017890736017365594,
"unc_pc": 0.0023641082660511158,
"unc_slope_old": 0.0023641082660511158,
"unc_slope_new": 0.002328868343106666,
"hw_old": 0.0047282165321022316,
"hw_new": 0.004657736686213332,
"diff_pc": 0.01604968689559159,
"diff_slope": -0.054831605603689784,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.596678204437241,
"z_new": -11.772156585405225,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 1,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.01
},
{
"sed_pc": 0.00027859593316912067,
"sed_slope": 0.00025949753542541426,
"ratio_sed": 0.9314476793452947,
"corr_blocks": 0.7469538518703664,
"se_nm": 0.00024860587228725783,
"allowance": 0.005747561646618467,
"unc_pc": 0.006494342936459292,
"unc_slope_old": 0.006494342936459292,
"unc_slope_new": 0.006466293448134366,
"hw_old": 0.012988685872918584,
"hw_new": 0.012932586896268732,
"diff_pc": 0.029097262552778187,
"diff_slope": -0.05900126920131303,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -4.54251259739299,
"z_new": -4.562217108963396,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 2,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.01
},
{
"sed_pc": 0.0004031256427252112,
"sed_slope": 0.0003021750901951479,
"ratio_sed": 0.7495804239898581,
"corr_blocks": 0.7837895131835506,
"se_nm": 0.00032247145062717946,
"allowance": 0.014438505308939802,
"unc_pc": 0.015470974427688081,
"unc_slope_old": 0.015470974427688081,
"unc_slope_new": 0.015322355118814858,
"hw_old": 0.030941948855376163,
"hw_new": 0.030644710237629717,
"diff_pc": 0.046539709563119355,
"diff_slope": -0.058480345856950916,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.8900020205672972,
"z_new": -1.9083341106335816,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 3,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.01
},
{
"sed_pc": 0.00041894212432384554,
"sed_slope": 0.0003630874989445161,
"ratio_sed": 0.8666769891677129,
"corr_blocks": 0.8797372756049552,
"se_nm": 0.0003588030113625734,
"allowance": 0.03555485279777777,
"unc_pc": 0.03665803384274877,
"unc_slope_old": 0.03665803384274877,
"unc_slope_new": 0.036575778128745,
"hw_old": 0.07331606768549755,
"hw_new": 0.07315155625749,
"diff_pc": 0.06404246825933986,
"diff_slope": -0.05586537824565743,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.7619800135122088,
"z_new": -0.7636936396679513,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 4,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.01
},
{
"sed_pc": 0.0006641921907446569,
"sed_slope": 0.0004525595044821824,
"ratio_sed": 0.6813683009051894,
"corr_blocks": 0.6486888086378789,
"se_nm": 0.0004704004496283063,
"allowance": 0.08118193445417779,
"unc_pc": 0.08280972786767558,
"unc_slope_old": 0.08280972786767558,
"unc_slope_new": 0.08248744077451128,
"hw_old": 0.16561945573535117,
"hw_new": 0.16497488154902257,
"diff_pc": 0.07230283614201409,
"diff_slope": -0.054540644236292846,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.3293130266255986,
"z_new": -0.33059968720199384,
"config": "A19",
"variant": "0",
"cut": 0.0,
"y0": 5,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.01
},
{
"sed_pc": 9.129461595761617e-05,
"sed_slope": 0.00010141087953231964,
"ratio_sed": 1.1108089832964518,
"corr_blocks": 0.07220380525076672,
"se_nm": 0.00011432026229817136,
"allowance": 0.00043761705134317223,
"unc_pc": 0.0007302180033222888,
"unc_slope_old": 0.0007302180033222888,
"unc_slope_new": 0.0007432527093377285,
"hw_old": 0.0014604360066445775,
"hw_new": 0.001486505418675457,
"diff_pc": -0.00218546815782842,
"diff_slope": -0.02874832530599554,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -19.68475522049488,
"z_new": -19.33953616638114,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 0,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.1
},
{
"sed_pc": 0.00015690713114560143,
"sed_slope": 0.00010895303968835763,
"ratio_sed": 0.6943791457588696,
"corr_blocks": -0.043812352174843985,
"se_nm": 0.00012686683184021024,
"allowance": 0.00043470204170939573,
"unc_pc": 0.0008382614094634606,
"unc_slope_old": 0.0008382614094634606,
"unc_slope_new": 0.0007691625498624811,
"hw_old": 0.0016765228189269212,
"hw_new": 0.0015383250997249621,
"diff_pc": -0.004178998359448065,
"diff_slope": -0.041045531422247136,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -24.482536687761176,
"z_new": -26.681961719005745,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 1,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.1
},
{
"sed_pc": 0.0003038908938498674,
"sed_slope": 0.00014994126380433846,
"ratio_sed": 0.49340492538224795,
"corr_blocks": 0.23354777272641372,
"se_nm": 0.00015960479806166491,
"allowance": 0.0014688501207074057,
"unc_pc": 0.0021553582908821712,
"unc_slope_old": 0.0021553582908821712,
"unc_slope_new": 0.001906827627689429,
"hw_old": 0.0043107165817643425,
"hw_new": 0.003813655255378858,
"diff_pc": 0.0005179558653609084,
"diff_slope": -0.04770901188226612,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.067536215229254,
"z_new": -12.510048414831505,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 2,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.1
},
{
"sed_pc": 0.0005556564381423008,
"sed_slope": 0.00021173386786726192,
"ratio_sed": 0.3810517674826939,
"corr_blocks": 0.12450596889573434,
"se_nm": 0.00018267997338106674,
"allowance": 0.002674037201173545,
"unc_pc": 0.0038438680435152845,
"unc_slope_old": 0.0038438680435152845,
"unc_slope_new": 0.003233333914829323,
"hw_old": 0.007687736087030569,
"hw_new": 0.006466667829658646,
"diff_pc": 0.013565652369561684,
"diff_slope": -0.04807022808292592,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.2528457713346555,
"z_new": -7.43353908831643,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 3,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.1
},
{
"sed_pc": 0.0009499465506647875,
"sed_slope": 0.00022073624554299462,
"ratio_sed": 0.23236701621635442,
"corr_blocks": 0.27197923712620115,
"se_nm": 0.00023165101769226438,
"allowance": 0.005429467860601217,
"unc_pc": 0.007385034932442825,
"unc_slope_old": 0.007385034932442825,
"unc_slope_new": 0.006069426247042957,
"hw_old": 0.01477006986488565,
"hw_new": 0.012138852494085915,
"diff_pc": 0.03168726267287279,
"diff_slope": -0.045290813010368414,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.0663912510016456,
"z_new": -3.7310621438421987,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 4,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.1
},
{
"sed_pc": 0.001296555168434602,
"sed_slope": 0.00027185348828163964,
"ratio_sed": 0.2096736759839247,
"corr_blocks": 0.3956235812433297,
"se_nm": 0.0002871762989093027,
"allowance": 0.011744891685210423,
"unc_pc": 0.014400847657322705,
"unc_slope_old": 0.014400847657322705,
"unc_slope_new": 0.012535776116075365,
"hw_old": 0.02880169531464541,
"hw_new": 0.02507155223215073,
"diff_pc": 0.05449400822387715,
"diff_slope": -0.04167931432167568,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.4471132294938942,
"z_new": -1.6624145938689763,
"config": "A19",
"variant": "1",
"cut": 0.1,
"y0": 5,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.1
},
{
"sed_pc": 0.00010732361288613022,
"sed_slope": 0.00010006509178145059,
"ratio_sed": 0.9323679019976631,
"corr_blocks": -0.018906532686229757,
"se_nm": 0.0001042948246716055,
"allowance": 0.0001357226200448696,
"unc_pc": 0.000435026935658346,
"unc_slope_old": 0.000435026935658346,
"unc_slope_new": 0.0004247930823651216,
"hw_old": 0.000870053871316692,
"hw_new": 0.0008495861647302432,
"diff_pc": -0.008656336554462254,
"diff_slope": -0.026432849543454866,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -30.380704476899616,
"z_new": -31.11261769646132,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 0,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.3
},
{
"sed_pc": 0.0001789847994404835,
"sed_slope": 0.00015723911316481746,
"ratio_sed": 0.878505401890863,
"corr_blocks": -0.022237056957417362,
"se_nm": 0.0001241186497972612,
"allowance": 0.0001845641761095588,
"unc_pc": 0.0006201832650312693,
"unc_slope_old": 0.0006201832650312693,
"unc_slope_new": 0.0005852115419381809,
"hw_old": 0.0012403665300625387,
"hw_new": 0.0011704230838763619,
"diff_pc": -0.015578968690002096,
"diff_slope": -0.042721003210940287,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -34.442241204933445,
"z_new": -36.50047901435028,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 1,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.3
},
{
"sed_pc": 0.0002955710308049044,
"sed_slope": 0.00014481928572335402,
"ratio_sed": 0.4899644100065541,
"corr_blocks": -0.07191644440840715,
"se_nm": 0.00015771149242612467,
"allowance": 0.0005768803687178001,
"unc_pc": 0.0012469106638369068,
"unc_slope_old": 0.0012469106638369068,
"unc_slope_new": 0.0010051118031580944,
"hw_old": 0.0024938213276738137,
"hw_new": 0.002010223606316189,
"diff_pc": -0.01588177651762212,
"diff_slope": -0.052674027092788234,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.121812741060126,
"z_new": -26.2030686174835,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 2,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.3
},
{
"sed_pc": 0.0006627494517183641,
"sed_slope": 0.0001770178236175822,
"ratio_sed": 0.267096144943785,
"corr_blocks": 0.05737358816171326,
"se_nm": 0.00015114834786758224,
"allowance": 0.0009408920998811135,
"unc_pc": 0.0023004253415726756,
"unc_slope_old": 0.0023004253415726756,
"unc_slope_new": 0.0014064289209443034,
"hw_old": 0.004600850683145351,
"hw_new": 0.0028128578418886068,
"diff_pc": -0.007227863560633888,
"diff_slope": -0.05546558567657589,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -12.05550657833066,
"z_new": -19.71858828078394,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 3,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.3
},
{
"sed_pc": 0.0011242300559167545,
"sed_slope": 0.0001792599714328298,
"ratio_sed": 0.15945132447704582,
"corr_blocks": 0.06959066359000068,
"se_nm": 0.0001769523301743365,
"allowance": 0.002123344128514837,
"unc_pc": 0.00439948590422277,
"unc_slope_old": 0.00439948590422277,
"unc_slope_new": 0.0026271149673383096,
"hw_old": 0.00879897180844554,
"hw_new": 0.005254229934676619,
"diff_pc": 0.007360055423493973,
"diff_slope": -0.05408565725361904,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.146815608808504,
"z_new": -10.293736270783862,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 4,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.3
},
{
"sed_pc": 0.001657941079852474,
"sed_slope": 0.000215067696611346,
"ratio_sed": 0.12971974651263424,
"corr_blocks": 0.31972780786528,
"se_nm": 0.0001989219188408209,
"allowance": 0.004247973593332552,
"unc_pc": 0.007587637381235581,
"unc_slope_old": 0.007587637381235581,
"unc_slope_new": 0.004833888412810687,
"hw_old": 0.015175274762471162,
"hw_new": 0.009667776825621375,
"diff_pc": 0.02819000132476584,
"diff_slope": -0.04999031741397218,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.294195208748345,
"z_new": -5.170818308661068,
"config": "A19",
"variant": "2",
"cut": 0.3,
"y0": 5,
"cap": null,
"abar": 0.19099,
"coupling": "A19",
"r_c": 0.3
}
],
"uv_rho0_001": [
{
"sed_pc": 8.329015709622856e-05,
"sed_slope": 9.670572840232191e-05,
"ratio_sed": 1.1610703085911316,
"corr_blocks": 0.08362059321462235,
"se_nm": 0.00011204676925314059,
"allowance": 0.00039975306704011985,
"unc_pc": 0.000678978630119011,
"unc_slope_old": 0.000678978630119011,
"unc_slope_new": 0.0006957697990394458,
"hw_old": 0.001357957260238022,
"hw_new": 0.0013915395980788915,
"diff_pc": 0.0010390110925871665,
"diff_slope": -0.02978043032944648,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.930314893877135,
"z_new": -21.401065676147663,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 0
},
{
"sed_pc": 0.00012343704871846536,
"sed_slope": 0.0001500300971261726,
"ratio_sed": 1.2154381418204558,
"corr_blocks": 0.5504459926886155,
"se_nm": 0.00016559682281582522,
"allowance": 0.0003929029383037154,
"unc_pc": 0.0008059841057418866,
"unc_slope_old": 0.0008059841057418866,
"unc_slope_new": 0.0008398093614859499,
"hw_old": 0.0016119682114837733,
"hw_new": 0.0016796187229718997,
"diff_pc": 0.002336398870573471,
"diff_slope": -0.03626379581622846,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -22.4965948818858,
"z_new": -21.590492723291202,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 1
},
{
"sed_pc": 0.0002120660725376189,
"sed_slope": 0.00017384909518240664,
"ratio_sed": 0.8197874044730429,
"corr_blocks": 0.5678890040962836,
"se_nm": 0.00018136296258904915,
"allowance": 0.0015151616803821294,
"unc_pc": 0.0020732460586641503,
"unc_slope_old": 0.0020732460586641503,
"unc_slope_new": 0.002017619766573678,
"hw_old": 0.004146492117328301,
"hw_new": 0.004035239533147356,
"diff_pc": 0.005950402369182525,
"diff_slope": -0.04032303259354769,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.724613348482364,
"z_new": -9.992723421327367,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 2
},
{
"sed_pc": 0.00025620288259545643,
"sed_slope": 0.0002047905343213997,
"ratio_sed": 0.7993295479222352,
"corr_blocks": 0.6377755666823766,
"se_nm": 0.0002136223461421384,
"allowance": 0.003281679757058423,
"unc_pc": 0.003948836181958889,
"unc_slope_old": 0.003948836181958889,
"unc_slope_new": 0.003873536732074908,
"hw_old": 0.007897672363917778,
"hw_new": 0.007747073464149816,
"diff_pc": 0.01305638649436193,
"diff_slope": -0.04151435141160342,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -5.256529962077271,
"z_new": -5.358714049081154,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 3
},
{
"sed_pc": 0.00035703880199161136,
"sed_slope": 0.00023856836237371167,
"ratio_sed": 0.6681860936204823,
"corr_blocks": 0.5244555690120036,
"se_nm": 0.0002784900041986915,
"allowance": 0.006983839423359628,
"unc_pc": 0.007889451677177325,
"unc_slope_old": 0.007889451677177325,
"unc_slope_new": 0.007717246666204316,
"hw_old": 0.01577890335435465,
"hw_new": 0.015434493332408632,
"diff_pc": 0.02263523451901823,
"diff_slope": -0.041262839285322525,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -2.615063820258132,
"z_new": -2.6734171570556664,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 4
},
{
"sed_pc": 0.00043315712356315085,
"sed_slope": 0.00032485777737071436,
"ratio_sed": 0.7499767629317371,
"corr_blocks": 0.6361453631169244,
"se_nm": 0.0003382251987933953,
"allowance": 0.012914313030614898,
"unc_pc": 0.014013442465744964,
"unc_slope_old": 0.014013442465744964,
"unc_slope_new": 0.013852244500642581,
"hw_old": 0.02802688493148993,
"hw_new": 0.027704489001285162,
"diff_pc": 0.035788598450919355,
"diff_slope": -0.038835212430035404,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.3856414126994776,
"z_new": -1.4017660613857166,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 5
},
{
"sed_pc": 0.000483045258952125,
"sed_slope": 0.00037262652943978724,
"ratio_sed": 0.7714112136161522,
"corr_blocks": 0.5150557186202067,
"se_nm": 0.0003679858834150141,
"allowance": 0.02538459474271394,
"unc_pc": 0.026599084483450934,
"unc_slope_old": 0.026599084483450934,
"unc_slope_new": 0.02643199942254895,
"hw_old": 0.05319816896690187,
"hw_new": 0.0528639988450979,
"diff_pc": 0.05033588138334645,
"diff_slope": -0.03715025150432258,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.698337033506477,
"z_new": -0.7027514436276426,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 6
},
{
"sed_pc": 0.0006565092167651693,
"sed_slope": 0.0003563869616655844,
"ratio_sed": 0.5428514216778507,
"corr_blocks": 0.5254149292636687,
"se_nm": 0.0003755481317587609,
"allowance": 0.04920768568029499,
"unc_pc": 0.05072035319295613,
"unc_slope_old": 0.05072035319295613,
"unc_slope_new": 0.050243152851600234,
"hw_old": 0.10144070638591227,
"hw_new": 0.10048630570320047,
"diff_pc": 0.06554385518510768,
"diff_slope": -0.0358224910263,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.35313723950245385,
"z_new": -0.3564912728716134,
"config": "U14",
"coupling": "A14",
"cut_index": 1,
"r_c": 0.01,
"y0": 7
},
{
"sed_pc": 6.72045646351177e-05,
"sed_slope": 9.644358030476257e-05,
"ratio_sed": 1.4350748469005934,
"corr_blocks": 0.16175610094965498,
"se_nm": 9.742334374882932e-05,
"allowance": 0.00014617653071348442,
"unc_pc": 0.00038288530887769427,
"unc_slope_old": 0.00038288530887769427,
"unc_slope_new": 0.0004203492652383,
"hw_old": 0.0007657706177553885,
"hw_new": 0.0008406985304766,
"diff_pc": -0.004762359804205831,
"diff_slope": -0.01764278133880018,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -23.039250827505427,
"z_new": -20.98585961462109,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 0
},
{
"sed_pc": 0.00011902745666940532,
"sed_slope": 0.00012919130075608195,
"ratio_sed": 1.0853907524455164,
"corr_blocks": 0.18842958279584893,
"se_nm": 0.00010965713456127773,
"allowance": 5.1622742427540894e-05,
"unc_pc": 0.00037530297105683075,
"unc_slope_old": 0.00037530297105683075,
"unc_slope_new": 0.0003905332282566966,
"hw_old": 0.0007506059421136615,
"hw_new": 0.0007810664565133932,
"diff_pc": -0.010072555968136838,
"diff_slope": -0.027445992058207018,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -36.56511428742589,
"z_new": -35.13912526819207,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 1
},
{
"sed_pc": 0.0001313971841363879,
"sed_slope": 0.00014258657623494655,
"ratio_sed": 1.0851570158987902,
"corr_blocks": 0.17284072714519674,
"se_nm": 0.00015029084873486592,
"allowance": 0.00021927423590906427,
"unc_pc": 0.0006185363513791808,
"unc_slope_old": 0.0006185363513791808,
"unc_slope_new": 0.0006336087429723818,
"hw_old": 0.0012370727027583616,
"hw_new": 0.0012672174859447635,
"diff_pc": -0.014291989376681559,
"diff_slope": -0.036603238888304565,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -29.588591524724887,
"z_new": -28.88473312141469,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 2
},
{
"sed_pc": 0.00020141523066476283,
"sed_slope": 0.00017349502262825348,
"ratio_sed": 0.8613798572016633,
"corr_blocks": 0.14630162249989745,
"se_nm": 0.00015488703395214354,
"allowance": 0.00046998621040820435,
"unc_pc": 0.0009781518858733309,
"unc_slope_old": 0.0009781518858733309,
"unc_slope_new": 0.0009351335684068096,
"hw_old": 0.0019563037717466618,
"hw_new": 0.0018702671368136191,
"diff_pc": -0.014903087237771784,
"diff_slope": -0.0420844274063118,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.512215032299014,
"z_new": -22.5018269197689,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 3
},
{
"sed_pc": 0.00029838347705815366,
"sed_slope": 0.00016783292503851473,
"ratio_sed": 0.5624739234666295,
"corr_blocks": 0.09873264269455004,
"se_nm": 0.00013114819845321955,
"allowance": 0.001576446072380458,
"unc_pc": 0.0022283127745177547,
"unc_slope_old": 0.0022283127745177547,
"unc_slope_new": 0.0020024401600601286,
"hw_old": 0.004456625549035509,
"hw_new": 0.004004880320120257,
"diff_pc": -0.011947585134866615,
"diff_slope": -0.0443510151403288,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.951703290380122,
"z_new": -11.0742423231756,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 4
},
{
"sed_pc": 0.00034869839520434125,
"sed_slope": 0.00015495024260426944,
"ratio_sed": 0.4443675242998088,
"corr_blocks": 0.4185130067581599,
"se_nm": 0.00020907852594554167,
"allowance": 0.0018838745306989496,
"unc_pc": 0.0026970274088950327,
"unc_slope_old": 0.0026970274088950327,
"unc_slope_new": 0.002404348959253062,
"hw_old": 0.005394054817790065,
"hw_new": 0.004808697918506124,
"diff_pc": -0.004780255126456537,
"diff_slope": -0.04309494349480965,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -7.98934103388767,
"z_new": -8.961873718238799,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 5
},
{
"sed_pc": 0.00045180354334856956,
"sed_slope": 0.00021814351741974175,
"ratio_sed": 0.4828282571733673,
"corr_blocks": 0.16595357680338063,
"se_nm": 0.00018190362182420652,
"allowance": 0.003846577116452999,
"unc_pc": 0.004820672326204257,
"unc_slope_old": 0.004820672326204257,
"unc_slope_new": 0.004414645851114646,
"hw_old": 0.009641344652408514,
"hw_new": 0.008829291702229292,
"diff_pc": 0.005085322875683723,
"diff_slope": -0.04035197296382732,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -4.185305516875902,
"z_new": -4.570238964201277,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 6
},
{
"sed_pc": 0.0006994030942952477,
"sed_slope": 0.00020017452566970182,
"ratio_sed": 0.28620766379566465,
"corr_blocks": 0.30511196905000015,
"se_nm": 0.0002329623704968899,
"allowance": 0.006345753320089603,
"unc_pc": 0.007820115764507253,
"unc_slope_old": 0.007820115764507253,
"unc_slope_new": 0.006960053920104353,
"hw_old": 0.015640231529014507,
"hw_new": 0.013920107840208706,
"diff_pc": 0.01731507658360891,
"diff_slope": -0.03642730547834891,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -2.3290771246430646,
"z_new": -2.6168838558223952,
"config": "U14",
"coupling": "A14",
"cut_index": 2,
"r_c": 0.1,
"y0": 7
},
{
"sed_pc": 7.254830094887595e-05,
"sed_slope": 9.833417366562403e-05,
"ratio_sed": 1.3554304150405827,
"corr_blocks": 0.014232699442998693,
"se_nm": 8.317568137942272e-05,
"allowance": 0.0001707901401615477,
"unc_pc": 0.0003915293522965911,
"unc_slope_old": 0.0003915293522965911,
"unc_slope_new": 0.0004283774355270789,
"hw_old": 0.0007830587045931822,
"hw_new": 0.0008567548710541578,
"diff_pc": -0.007187545039025401,
"diff_slope": -0.015166380447261887,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -19.368127010530056,
"z_new": -17.702123395693164,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 0
},
{
"sed_pc": 0.00011676140432639742,
"sed_slope": 0.00012144710821797725,
"ratio_sed": 1.0401305886873484,
"corr_blocks": 0.2637789074254629,
"se_nm": 9.419980544697726e-05,
"allowance": 7.948645095376109e-05,
"unc_pc": 0.0003795319734100765,
"unc_slope_old": 0.0003795319734100765,
"unc_slope_new": 0.0003868819840426948,
"hw_old": 0.000759063946820153,
"hw_new": 0.0007737639680853896,
"diff_pc": -0.01525761566040549,
"diff_slope": -0.02729610797927385,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -35.960221920197704,
"z_new": -35.277047142445326,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 1
},
{
"sed_pc": 0.00015492424356220873,
"sed_slope": 0.00014901760369627633,
"ratio_sed": 0.9618740119033686,
"corr_blocks": 0.3195489048237682,
"se_nm": 0.00011368203901355182,
"allowance": 7.961969075392595e-05,
"unc_pc": 0.00046393792991309617,
"unc_slope_old": 0.00046393792991309617,
"unc_slope_new": 0.00045447887607907807,
"hw_old": 0.0009278758598261923,
"hw_new": 0.0009089577521581561,
"diff_pc": -0.022665635789043813,
"diff_slope": -0.03904259881319649,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -42.07739472876238,
"z_new": -42.95315015521555,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 2
},
{
"sed_pc": 0.00021374698554577103,
"sed_slope": 0.0001944960425351528,
"ratio_sed": 0.9099358385735181,
"corr_blocks": 0.25645089467317905,
"se_nm": 0.00013936154675910174,
"allowance": 4.445360730458068e-06,
"unc_pc": 0.0005147762907944445,
"unc_slope_old": 0.0005147762907944445,
"unc_slope_new": 0.00048298627340951115,
"hw_old": 0.001029552581588889,
"hw_new": 0.0009659725468190223,
"diff_pc": -0.02699203960459226,
"diff_slope": -0.047639220731465606,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -46.27177045969318,
"z_new": -49.31736506212629,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 3
},
{
"sed_pc": 0.00029921562191214106,
"sed_slope": 0.00019452670577819456,
"ratio_sed": 0.6501221578441302,
"corr_blocks": 0.04111587470884724,
"se_nm": 0.00012990302076231695,
"allowance": 0.0004057716209312207,
"unc_pc": 0.0010581665418171646,
"unc_slope_old": 0.0010581665418171646,
"unc_slope_new": 0.0008735982301106953,
"hw_old": 0.0021163330836343293,
"hw_new": 0.0017471964602213906,
"diff_pc": -0.027953511794544597,
"diff_slope": -0.05265193720024172,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -24.878851825074616,
"z_new": -30.13509836985939,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 4
},
{
"sed_pc": 0.000385589340058402,
"sed_slope": 0.00016425596961354522,
"ratio_sed": 0.4259868013692151,
"corr_blocks": 0.13580473129259935,
"se_nm": 0.00017028381617237526,
"allowance": 0.0006684865756789991,
"unc_pc": 0.0015115185257660673,
"unc_slope_old": 0.0015115185257660673,
"unc_slope_new": 0.001141674071726446,
"hw_old": 0.0030230370515321346,
"hw_new": 0.002283348143452892,
"diff_pc": -0.02445004639782028,
"diff_slope": -0.05403904604862837,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -17.875747179889945,
"z_new": -23.66658198995017,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 5
},
{
"sed_pc": 0.00045909683898304323,
"sed_slope": 0.00023699391696405066,
"ratio_sed": 0.5162177058091312,
"corr_blocks": 0.16177211719435647,
"se_nm": 0.0001686344976523457,
"allowance": 0.0013084062310807702,
"unc_pc": 0.0022865831094881087,
"unc_slope_old": 0.0022865831094881087,
"unc_slope_new": 0.0018901405707115757,
"hw_old": 0.004573166218976217,
"hw_new": 0.0037802811414231513,
"diff_pc": -0.018843410377654912,
"diff_slope": -0.05237371894513515,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -11.452397843710985,
"z_new": -13.85445076326206,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 6
},
{
"sed_pc": 0.0006478186314915151,
"sed_slope": 0.00018719625804609742,
"ratio_sed": 0.28896399230615405,
"corr_blocks": -0.0032550301226353007,
"se_nm": 0.00021887096512393243,
"allowance": 0.002457562182419969,
"unc_pc": 0.0038251490771828885,
"unc_slope_old": 0.0038251490771828885,
"unc_slope_new": 0.0030335723851099656,
"hw_old": 0.007650298154365777,
"hw_new": 0.006067144770219931,
"diff_pc": -0.0093758503769059,
"diff_slope": -0.04958147098717723,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -6.480985444846054,
"z_new": -8.17212591177051,
"config": "U14",
"coupling": "A14",
"cut_index": 3,
"r_c": 0.3,
"y0": 7
},
{
"sed_pc": 0.0001228757631744843,
"sed_slope": 0.0001308524751387624,
"ratio_sed": 1.0649168864404213,
"corr_blocks": 0.637736500652084,
"se_nm": 0.00015097365929379284,
"allowance": 0.0005654821053535819,
"unc_pc": 0.0009547968827575237,
"unc_slope_old": 0.0009547968827575237,
"unc_slope_new": 0.0009650589617929842,
"hw_old": 0.0019095937655150474,
"hw_new": 0.0019301179235859684,
"diff_pc": 0.007949517904127193,
"diff_slope": -0.04363921073328317,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -22.85261479239957,
"z_new": -22.60960856329743,
"config": "U19",
"coupling": "A19",
"cut_index": 1,
"r_c": 0.01,
"y0": 0
},
{
"sed_pc": 0.0002040774193995962,
"sed_slope": 0.00017679455733100586,
"ratio_sed": 0.8663112158667157,
"corr_blocks": 0.713231760203167,
"se_nm": 0.0001637026869282839,
"allowance": 0.0022751250160013676,
"unc_pc": 0.00279836936739501,
"unc_slope_old": 0.00279836936739501,
"unc_slope_new": 0.0027570166436912706,
"hw_old": 0.00559673873479002,
"hw_new": 0.005514033287382541,
"diff_pc": 0.015935364041765224,
"diff_slope": -0.052730146819137846,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -9.42158448300628,
"z_new": -9.562899618288004,
"config": "U19",
"coupling": "A19",
"cut_index": 1,
"r_c": 0.01,
"y0": 1
},
{
"sed_pc": 0.00027702569699833353,
"sed_slope": 0.0002330367758115356,
"ratio_sed": 0.8412099611572764,
"corr_blocks": 0.7514524358359848,
"se_nm": 0.0002635221367743064,
"allowance": 0.005815930668907931,
"unc_pc": 0.006580619241772751,
"unc_slope_old": 0.006580619241772751,
"unc_slope_new": 0.006519493190509906,
"hw_old": 0.013161238483545503,
"hw_new": 0.013038986381019812,
"diff_pc": 0.029450742590207357,
"diff_slope": -0.055484089698309536,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -4.2157194984102055,
"z_new": -4.255245620861672,
"config": "U19",
"coupling": "A19",
"cut_index": 1,
"r_c": 0.01,
"y0": 2
},
{
"sed_pc": 0.000354172795567503,
"sed_slope": 0.0002889415890443609,
"ratio_sed": 0.8158209570596184,
"corr_blocks": 0.7675794680757151,
"se_nm": 0.00031184859345977285,
"allowance": 0.015239443086229123,
"unc_pc": 0.016183239493009607,
"unc_slope_old": 0.016183239493009607,
"unc_slope_new": 0.01608970607406834,
"hw_old": 0.032366478986019215,
"hw_new": 0.03217941214813668,
"diff_pc": 0.04712014932125158,
"diff_slope": -0.054247951332085126,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.6760535291935112,
"z_new": -1.6857968406121522,
"config": "U19",
"coupling": "A19",
"cut_index": 1,
"r_c": 0.01,
"y0": 3
},
{
"sed_pc": 0.0003850229108579785,
"sed_slope": 0.00036776245917133376,
"ratio_sed": 0.9551703257133923,
"corr_blocks": 0.8167056901844028,
"se_nm": 0.0003981311062418947,
"allowance": 0.03787959039808906,
"unc_pc": 0.038987292559580035,
"unc_slope_old": 0.038987292559580035,
"unc_slope_new": 0.03896357859753247,
"hw_old": 0.07797458511916007,
"hw_new": 0.07792715719506493,
"diff_pc": 0.0657761229814128,
"diff_slope": -0.050788116362944766,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.6513419248763019,
"z_new": -0.6517383437434201,
"config": "U19",
"coupling": "A19",
"cut_index": 1,
"r_c": 0.01,
"y0": 4
},
{
"sed_pc": 0.00048410644075414714,
"sed_slope": 0.00047642889838941016,
"ratio_sed": 0.9841407969024811,
"corr_blocks": 0.9929186283993381,
"se_nm": 0.0005425614966307032,
"allowance": 0.086038467326129,
"unc_pc": 0.08749274656149723,
"unc_slope_old": 0.08749274656149723,
"unc_slope_new": 0.08748256908548906,
"hw_old": 0.17498549312299447,
"hw_new": 0.1749651381709781,
"diff_pc": 0.0793928445366616,
"diff_slope": -0.04699185414491419,
"sign_pc": "undecided",
"sign_slope_old": "undecided",
"sign_slope_new": "undecided",
"z_old": -0.2685471424301692,
"z_new": -0.2685783844493248,
"config": "U19",
"coupling": "A19",
"cut_index": 1,
"r_c": 0.01,
"y0": 5
},
{
"sed_pc": 9.571049575775664e-05,
"sed_slope": 0.00010879473654900015,
"ratio_sed": 1.1367064362968062,
"corr_blocks": 0.11571255859385456,
"se_nm": 0.0001251942773914125,
"allowance": 7.637439860569816e-05,
"unc_pc": 0.00039155121304326735,
"unc_slope_old": 0.00039155121304326735,
"unc_slope_new": 0.0004080965823216763,
"hw_old": 0.0007831024260865347,
"hw_new": 0.0008161931646433526,
"diff_pc": -0.0020491610002137603,
"diff_slope": -0.02836415878978788,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -36.22024124166559,
"z_new": -34.751772029580785,
"config": "U19",
"coupling": "A19",
"cut_index": 2,
"r_c": 0.1,
"y0": 0
},
{
"sed_pc": 0.00019101891318680885,
"sed_slope": 0.00010771719841454788,
"ratio_sed": 0.5639085502973455,
"corr_blocks": 0.34201140571567284,
"se_nm": 0.00013700641156755907,
"allowance": 0.0007186374323276982,
"unc_pc": 0.0011887820143689635,
"unc_slope_old": 0.0011887820143689635,
"unc_slope_new": 0.0010671987706594097,
"hw_old": 0.002377564028737927,
"hw_new": 0.0021343975413188193,
"diff_pc": -0.004219653649440859,
"diff_slope": -0.04131292516723124,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -17.376156716654744,
"z_new": -19.3557780907602,
"config": "U19",
"coupling": "A19",
"cut_index": 2,
"r_c": 0.1,
"y0": 1
},
{
"sed_pc": 0.00028052845991127486,
"sed_slope": 0.0001422470259640903,
"ratio_sed": 0.5070680743375556,
"corr_blocks": 0.1614362440411563,
"se_nm": 0.00018045260100998792,
"allowance": 0.0012528967808699877,
"unc_pc": 0.001920008040050828,
"unc_slope_old": 0.001920008040050828,
"unc_slope_new": 0.001712450292909221,
"hw_old": 0.003840016080101656,
"hw_new": 0.003424900585818442,
"diff_pc": 0.000452136198639895,
"diff_slope": -0.04716117327896334,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -12.281504112273105,
"z_new": -13.770085319919826,
"config": "U19",
"coupling": "A19",
"cut_index": 2,
"r_c": 0.1,
"y0": 2
},
{
"sed_pc": 0.0004026865327526208,
"sed_slope": 0.00016789564040307358,
"ratio_sed": 0.41693880164156266,
"corr_blocks": 0.2192552474951696,
"se_nm": 0.00020515052049686083,
"allowance": 0.0023793538899458343,
"unc_pc": 0.003283219321789448,
"unc_slope_old": 0.003283219321789448,
"unc_slope_new": 0.0029095451087584098,
"hw_old": 0.006566438643578896,
"hw_new": 0.0058190902175168195,
"diff_pc": 0.012044795453259566,
"diff_slope": -0.04769977500105213,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -7.26417737074208,
"z_new": -8.197119002806431,
"config": "U19",
"coupling": "A19",
"cut_index": 2,
"r_c": 0.1,
"y0": 3
},
{
"sed_pc": 0.0006438286259868467,
"sed_slope": 0.00018844439217398308,
"ratio_sed": 0.2926934040640699,
"corr_blocks": 0.25830882514115616,
"se_nm": 0.00019620788912524782,
"allowance": 0.005162946449056348,
"unc_pc": 0.00650907101297322,
"unc_slope_old": 0.00650907101297322,
"unc_slope_new": 0.00570703770866932,
"hw_old": 0.01301814202594644,
"hw_new": 0.01141407541733864,
"diff_pc": 0.029862638065285746,
"diff_slope": -0.04447445173419039,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.416344025556675,
"z_new": -3.8964567963718837,
"config": "U19",
"coupling": "A19",
"cut_index": 2,
"r_c": 0.1,
"y0": 4
},
{
"sed_pc": 0.0009298914442397837,
"sed_slope": 0.0002567671398928186,
"ratio_sed": 0.276125930057066,
"corr_blocks": 0.388864686410912,
"se_nm": 0.00028682814069392844,
"allowance": 0.011300121096519844,
"unc_pc": 0.013246367206716894,
"unc_slope_old": 0.013246367206716894,
"unc_slope_new": 0.012070055500018413,
"hw_old": 0.026492734413433788,
"hw_new": 0.024140111000036827,
"diff_pc": 0.04978015862449215,
"diff_slope": -0.04088168012584059,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -1.5431279945610499,
"z_new": -1.6935166588827295,
"config": "U19",
"coupling": "A19",
"cut_index": 2,
"r_c": 0.1,
"y0": 5
},
{
"sed_pc": 0.00010002843765531363,
"sed_slope": 0.00010519143069097995,
"ratio_sed": 1.0516152521891564,
"corr_blocks": -0.010734236404555314,
"se_nm": 9.810535189997788e-05,
"allowance": 6.828599673489116e-05,
"unc_pc": 0.00034850268725265067,
"unc_slope_old": 0.00034850268725265067,
"unc_slope_new": 0.0003559656599871533,
"hw_old": 0.0006970053745053013,
"hw_new": 0.0007119313199743066,
"diff_pc": -0.008852111165901622,
"diff_slope": -0.026552577254864124,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -38.09522598546644,
"z_new": -37.296543233724286,
"config": "U19",
"coupling": "A19",
"cut_index": 3,
"r_c": 0.3,
"y0": 0
},
{
"sed_pc": 0.00021586112414906936,
"sed_slope": 0.00011510224796911206,
"ratio_sed": 0.5332236104247505,
"corr_blocks": 0.07885966849327787,
"se_nm": 0.00010663266415247422,
"allowance": 0.0005049852846198857,
"unc_pc": 0.0009865101541049594,
"unc_slope_old": 0.0009865101541049594,
"unc_slope_new": 0.000818794478569313,
"hw_old": 0.0019730203082099188,
"hw_new": 0.001637588957138626,
"diff_pc": -0.01567149030529063,
"diff_slope": -0.04295631160080525,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.771854766045788,
"z_new": -26.23143702425986,
"config": "U19",
"coupling": "A19",
"cut_index": 3,
"r_c": 0.3,
"y0": 1
},
{
"sed_pc": 0.0002946640310663165,
"sed_slope": 0.00016234843146745425,
"ratio_sed": 0.55096114337388,
"corr_blocks": 0.10151851245784668,
"se_nm": 0.00012383219540445942,
"allowance": 0.0005775588055710946,
"unc_pc": 0.0012168124448190517,
"unc_slope_old": 0.0012168124448190517,
"unc_slope_new": 0.0009859283725989567,
"hw_old": 0.0024336248896381033,
"hw_new": 0.0019718567451979135,
"diff_pc": -0.01564989793404084,
"diff_slope": -0.052490823263249456,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -21.56898685855206,
"z_new": -26.61999832953433,
"config": "U19",
"coupling": "A19",
"cut_index": 3,
"r_c": 0.3,
"y0": 2
},
{
"sed_pc": 0.0004227687826430501,
"sed_slope": 0.00016430966929864072,
"ratio_sed": 0.3886513764602383,
"corr_blocks": -0.08821941989894956,
"se_nm": 0.00015075285488100142,
"allowance": 0.0007872294416859917,
"unc_pc": 0.0016849150588867103,
"unc_slope_old": 0.0016849150588867103,
"unc_slope_new": 0.0012332074262538443,
"hw_old": 0.0033698301177734207,
"hw_new": 0.0024664148525076887,
"diff_pc": -0.008997990543334944,
"diff_slope": -0.05562736130580638,
"sign_pc": "<",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -16.50746754633482,
"z_new": -22.55393542138628,
"config": "U19",
"coupling": "A19",
"cut_index": 3,
"r_c": 0.3,
"y0": 3
},
{
"sed_pc": 0.0007409980829035251,
"sed_slope": 0.00017492174717794568,
"ratio_sed": 0.23606234781678886,
"corr_blocks": 0.054735257063604326,
"se_nm": 0.00019700857690861697,
"allowance": 0.0021377833265304124,
"unc_pc": 0.003671263731677159,
"unc_slope_old": 0.003671263731677159,
"unc_slope_new": 0.0026646988681928068,
"hw_old": 0.007342527463354318,
"hw_new": 0.0053293977363856136,
"diff_pc": 0.004906116065164945,
"diff_slope": -0.054009877548616,
"sign_pc": "undecided",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -7.35576105342103,
"z_new": -10.134330410333641,
"config": "U19",
"coupling": "A19",
"cut_index": 3,
"r_c": 0.3,
"y0": 4
},
{
"sed_pc": 0.0010148573577596614,
"sed_slope": 0.00021609837882583958,
"ratio_sed": 0.2129347313428219,
"corr_blocks": 0.13060907808618888,
"se_nm": 0.0002153597356601761,
"allowance": 0.004270083099314162,
"unc_pc": 0.00634499540815282,
"unc_slope_old": 0.00634499540815282,
"unc_slope_new": 0.0048802579105765645,
"hw_old": 0.01268999081630564,
"hw_new": 0.009760515821153129,
"diff_pc": 0.021528370482601443,
"diff_slope": -0.0499302747481082,
"sign_pc": ">",
"sign_slope_old": "<",
"sign_slope_new": "<",
"z_old": -3.9346186668592167,
"z_new": -5.115536480141612,
"config": "U19",
"coupling": "A19",
"cut_index": 3,
"r_c": 0.3,
"y0": 5
}
],
"counts": {
"production_84": {
"slope_before": {
"<": 79,
">": 0,
"undecided": 5
},
"slope_after": {
"<": 79,
">": 0,
"undecided": 5
},
"pc_unchanged": {
"<": 49,
">": 14,
"undecided": 21
},
"ratio_sed_min": 0.12971974651263424,
"ratio_sed_median": 1.0369415709625016,
"ratio_sed_max": 2.4092198971336227,
"n_sed_slope_larger": 44,
"n": 84
},
"uv_rho0.01_42": {
"slope_before": {
"<": 38,
">": 0,
"undecided": 4
},
"slope_after": {
"<": 38,
">": 0,
"undecided": 4
},
"pc_unchanged": {
"<": 18,
">": 14,
"undecided": 10
},
"ratio_sed_min": 0.12971974651263424,
"ratio_sed_median": 0.7133361911533266,
"ratio_sed_max": 1.4626399475891607,
"n_sed_slope_larger": 7,
"n": 42
},
"uv_rho0.001_42": {
"slope_before": {
"<": 38,
">": 0,
"undecided": 4
},
"slope_after": {
"<": 38,
">": 0,
"undecided": 4
},
"pc_unchanged": {
"<": 19,
">": 14,
"undecided": 9
},
"ratio_sed_min": 0.2129347313428219,
"ratio_sed_median": 0.7606939882739446,
"ratio_sed_max": 1.4350748469005934,
"n_sed_slope_larger": 10,
"n": 42
}
},
"changes": {
"production_84": [],
"uv_rho0.01_42": [],
"uv_rho0.001_42": []
},
"int16_row": {
"sed_pc_now": 0.0006641921907446569,
"sed_pc_int16": 0.0014143697612581901,
"uv_summary_SE_diff": 0.0006641921907446569,
"rel_now": 0.0,
"rel_int16": 1.1294585828726382
},
"representative": {
"A19_all_y0_0": {
"sed_pc": 0.00011254865746056213,
"sed_slope": 0.00011253304828372224
},
"U19_rc001_y0_0": {
"sed_pc": 0.0001228757631744843,
"sed_slope": 0.0001308524751387624
}
},
"one_zero_twin": {
"below_before": 79,
"below_after": 79,
"of": 84,
"changes": []
},
"sensitivity": {
"production_84": {
"undecided": 5,
"undecided_by_allowance_alone": 5,
"smallest_factor": 1.332705440629651,
"smallest_factor_triple": [
"A14cap",
0.0,
7
],
"positive_D_slope": 0
},
"uv_rho0.001_42": {
"undecided": 4,
"undecided_by_allowance_alone": 4,
"smallest_factor": 9.95515102929607,
"smallest_factor_triple": [
"U14",
0.01,
5
],
"positive_D_slope": 0
}
}
}

==> anc/calc_SHORT/item13/slope_se/slope_se.py <==
#!/usr/bin/env python3
"""Standard error of I_grass - I_G(slope) from the 64 disjoint blocks, and the slope classification redone
with it (correction of 24 September 2026, item13 README).

Before this correction item13/summarize.py and uvcheck/uv_summary.py classified I_corr - I_G(slope) with the
half-width of the covariance comparison, 2 allowance + 4 hypot(SE_diff, SE_NM), where SE_diff is the standard
deviation over the 64 blocks of (Grassberger estimate - I_G(pc)), divided by 8 (cmi_est.est_blocks, m = 6). Both
programs now use the standard error of (estimate - I_G(slope)) for the slope comparison of the 84 production
triples and of the 84 triples of the cutoff check (the six TOY triples of summarize.py have no block values and keep
SE_diff, as its docstring says), which this program forms, on the same blocks, from both block differences

    d_pc(b) = I_grass(b) - I_G(pc)(b),    d_sl(b) = I_grass(b) - I_G(slope)(b),

block b = events [b N/64, (b+1) N/64), b = 0..63, with cmi_est.cmi and cmi_est.gaussian_values imported
unchanged (est_blocks calls gaussian_values once per block and keeps IG_pc; here IG_slope of the same
call is kept as well), and

    sed_pc = std(d_pc, ddof=1)/8,   sed_sl = std(d_sl, ddof=1)/8,
    unc_pc = allowance + 2 hypot(sed_pc, SE_NM),   unc_sl = allowance + 2 hypot(sed_sl, SE_NM),
    sign '<' or '>' where |D| > 2 unc, otherwise 'undecided'  (summarize.py sign()).

allowance, I_corr, I_G(pc), I_G(slope) and SE_NM (= blocks[6][4]/8 of the matched sample of Eq. (nm)) are
read from the saved results; none of them depends on which Gaussian value is subtracted.

Guards, all of which must pass before any decision is printed:
  G1  sed_pc reproduces SE_diff of item13/summary.json (84 production triples) and of uvcheck/uv_summary.json
      (42 triples at each cutoff) to relative 1e-12;
  G2  the block mean and the block standard deviation of I_grass reproduce cmi_blocks[6][1] and [6][4] of
      the analysis results, and mean(d_pc) reproduces cmi_blocks[6][5], to relative 1e-12;
  G3  unc_pc and the signs recomputed from the saved pieces reproduce 'unc', 'sign_pc', and 'sign_slope', which
      summarize.py and uv_summary.py form with the slope standard error since 24 September 2026.
Mutations that must make a guard fail: ddof = 0 in place of 1; the slope differences in place of the
covariance ones; one block value changed by 1e-9.

The row of uv_summary.json for A19 (all splittings, y0 = 5) at rho = 0.01 was first written before the
int16 correction of item13 (README, 'Correction of 23 September 2026') and matched the same triple formed
from int16-narrowed windows (kept as A19|0|5|int16 in prod_blocks.json). uv_summary.json was regenerated
on 24 September 2026 from the corrected results, and G1 now compares the current value.

Run (one configuration in memory at a time):
  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -u slope_se.py prod ) > logs/prod.log
  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -u slope_se.py uv ) > logs/uv.log
  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -u slope_se.py report ) > logs/report.log
Outputs: prod_blocks.json, uv_blocks.json (the 64 block values of I_grass, I_G(pc), I_G(slope) per triple),
slope_se.json (guards, per-triple table, counts, changes).

Section 8 of the report redoes the one other comparison that uses the same unc, I_corr + 2 unc below the
summed information of Eq. (nm) at k = 1 (uv_compare.py Part 2), with the standard error of I_grass alone.
Section 9 gives, for every slope decision, how much the standard error would have to change to alter it.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, time
sys.dont_write_bytecode = True
import numpy as np

ITEM = _PKG + '/calc_SHORT/item13'
UV = os.path.join(ITEM, 'uvcheck')
HERE = os.path.join(ITEM, 'slope_se')
sys.path.insert(0, ITEM)
from cmi_est import cmi, gaussian_values          # imported unchanged

M = 6
PROD = ['A14', 'A14cap', 'A19', 'A19cap']
UVNAMES = {'U14': 'A14', 'U19': 'A19'}
MATCH = {'0': 1, '1': 2, '2': 3}                  # item13 variant -> uvcheck cut index (uv_summary.py)
RC = {'0': 0.01, '1': 0.1, '2': 0.3}
TOL = 1e-12


def save(obj, fn):
    with open(fn + '.tmp', 'w') as f:
        json.dump(obj, f, indent=0)
    os.replace(fn + '.tmp', fn)


def blocks_m6(n1, n2, n3):
    """The m = 6 row of cmi_est.est_blocks, keeping I_G(slope) of the same gaussian_values call."""
    N = len(n1)
    nb = 2**M
    size = N//nb
    v = np.empty(nb); gp = np.empty(nb); gs = np.empty(nb)
    for b in range(nb):
        s = slice(b*size, (b + 1)*size)
        v[b] = cmi(n1[s], n2[s], n3[s])['grass']
        g = gaussian_values(n1[s], n2[s], n3[s])
        gp[b] = g['IG_pc']; gs[b] = g['IG_slope']
    return dict(N=int(N), size=int(size), nb=nb, I=v.tolist(), IG_pc=gp.tolist(), IG_slope=gs.tolist())


def run_prod():
    from analyze import load_windows                  # imported unchanged
    fn = os.path.join(HERE, 'prod_blocks.json')
    OUT = json.load(open(fn)) if os.path.exists(fn) else {}
    t0 = time.time()
    for name in PROD:
        meta = json.load(open(os.path.join(ITEM, 'runs', name, 'meta.json')))
        for ic, cut in enumerate(meta['cuts']):
            keys = [f'{name}|{ic}|{y0}' for y0 in range(int(round(meta['nbins']*meta['h'])) - 2)]
            if (name, ic) == ('A19', 0):
                keys.append('A19|0|5|int16')
            if all(k in OUT for k in keys):
                print(f'{name} variant {ic}: already done', flush=True)
                continue
            t1 = time.time()
            _, W = load_windows(name, ic)
            N, nunit = W.shape
            print(f'{name} variant {ic} (cut {cut}): N = {N}, {nunit} unit windows, loaded in {time.time()-t1:.0f} s',
                  flush=True)
            for y0 in range(nunit - 2):
                key = f'{name}|{ic}|{y0}'
                if key not in OUT:
                    t2 = time.time()
                    n1 = W[:, y0].astype(np.int64); n2 = W[:, y0 + 1].astype(np.int64); n3 = W[:, y0 + 2].astype(np.int64)
                    OUT[key] = blocks_m6(n1, n2, n3)
                    del n1, n2, n3
                    save(OUT, fn)
                    print(f'  {key}: {time.time()-t2:.1f} s', flush=True)
                if (name, ic, y0) == ('A19', 0, 5) and 'A19|0|5|int16' not in OUT:
                    # the triple as the analysis of uv_summary.json's time formed it (unit windows narrowed to int16)
                    t2 = time.time()
                    n1, n2, n3 = (W[:, j].astype(np.int16).astype(np.int64) for j in (5, 6, 7))
                    print(f'  A19|0|5|int16: smallest narrowed count {min(n1.min(), n2.min(), n3.min())}', flush=True)
                    OUT['A19|0|5|int16'] = blocks_m6(n1, n2, n3)
                    del n1, n2, n3
                    save(OUT, fn)
                    print(f'  A19|0|5|int16: {time.time()-t2:.1f} s', flush=True)
            del W
    print(f'prod done, {time.time()-t0:.0f} s', flush=True)


def run_uv():
    sys.path.insert(0, UV)
    from uv_analyze import read_window                # imported unchanged
    fn = os.path.join(HERE, 'uv_blocks.json')
    OUT = json.load(open(fn)) if os.path.exists(fn) else {}
    t0 = time.time()
    for name in ('U14', 'U19'):
        Wj = json.load(open(os.path.join(UV, 'runs', name, 'windows.json')))
        N, nunit = Wj['N'], Wj['nunit']
        for ic in (1, 2, 3):
            print(f'{name} cut index {ic} (r_c {Wj["cuts"][ic]}): N = {N}, {nunit} unit windows', flush=True)
            for y0 in range(nunit - 2):
                key = f'{name}|{ic}|{y0}'
                if key in OUT:
                    continue
                t2 = time.time()
                n1 = read_window(name, ic, y0, N); n2 = read_window(name, ic, y0 + 1, N); n3 = read_window(name, ic, y0 + 2, N)
                OUT[key] = blocks_m6(n1, n2, n3)
                del n1, n2, n3
                save(OUT, fn)
                print(f'  {key}: {time.time()-t2:.1f} s', flush=True)
    print(f'uv done, {time.time()-t0:.0f} s', flush=True)


# ------------------------------------------------------------------------------------------ report
def sign(diff, unc):
    """item13/summarize.py sign()."""
    if abs(diff) > 2*unc:
        return '<' if diff < 0 else '>'
    return 'undecided'


def se_of(B, form, ddof=1, perturb=0.0):
    I = np.array(B['I']); I[0] += perturb
    d = I - np.array(B[f'IG_{form}'])
    return float(d.std(ddof=ddof)/np.sqrt(B['nb']))


def rel(a, b):
    return abs(a - b)/max(abs(b), 1e-300)


def decide(B, allow, se_nm, Icorr, IGpc, IGsl):
    sed_pc = se_of(B, 'pc'); sed_sl = se_of(B, 'slope')
    unc_pc = allow + 2*np.hypot(sed_pc, se_nm)
    unc_sl = allow + 2*np.hypot(sed_sl, se_nm)
    dpc = Icorr - IGpc; dsl = Icorr - IGsl
    dI = np.array(B['I'])
    corr = float(np.corrcoef(dI - np.array(B['IG_pc']), dI - np.array(B['IG_slope']))[0, 1])
    return dict(sed_pc=sed_pc, sed_slope=sed_sl, ratio_sed=sed_sl/sed_pc, corr_blocks=corr, se_nm=se_nm,
                allowance=allow, unc_pc=float(unc_pc), unc_slope_old=float(unc_pc), unc_slope_new=float(unc_sl),
                hw_old=float(2*unc_pc), hw_new=float(2*unc_sl), diff_pc=dpc, diff_slope=dsl,
                sign_pc=sign(dpc, unc_pc), sign_slope_old=sign(dsl, unc_pc), sign_slope_new=sign(dsl, unc_sl),
                z_old=dsl/(2*unc_pc), z_new=dsl/(2*unc_sl))


def report():
    PB = json.load(open(os.path.join(HERE, 'prod_blocks.json')))
    UB = json.load(open(os.path.join(HERE, 'uv_blocks.json')))
    S = json.load(open(os.path.join(ITEM, 'summary.json')))
    US = json.load(open(os.path.join(UV, 'uv_summary.json')))
    OUT = dict(guards={}, mutations={}, production=[], uv_rho0_01=[], uv_rho0_001=[], counts={}, changes={})
    fails = []

    def guard(name, worst, tol=TOL):
        ok = worst <= tol
        OUT['guards'][name] = dict(largest_rel_diff=worst, tol=tol, passed=bool(ok))
        print(f'  guard {name}: largest relative difference {worst:.2e} (tolerance {tol:g}) {"passed" if ok else "FAILED"}')
        if not ok:
            fails.append(name)

    # ---- production: 84 triples
    print('1. Production triples (A14, A14cap, A19, A19cap; 84 triples), rho = 0.01 r0')
    prod = {}
    w1 = w2 = w3 = 0.0; nsig = 0; ntr = 0
    for name in PROD:
        R = json.load(open(os.path.join(ITEM, 'results', f'{name}.json')))
        Bn = json.load(open(os.path.join(ITEM, 'results', f'{name}_nmbias.json')))
        for iv, var in S[name]['variants'].items():
            for y0, s in var['depths'].items():
                B = PB[f'{name}|{iv}|{y0}']
                bl = R['variants'][iv]['depths'][y0]['cmi_blocks'][M]
                b = Bn['variants'][iv][y0]
                se_nm = b['blocks'][M][4]/8.0
                allow = abs(b['bias_full'])*max(1.0, R['variants'][iv]['depths'][y0]['ncells']/b['ncells'])
                r = decide(B, allow, se_nm, s['I_corr'], s['IG_pc'], s['IG_slope'])
                # G1 and G2
                w1 = max(w1, rel(r['sed_pc'], s['SE_diff']))
                I = np.array(B['I'])
                dpc = I - np.array(B['IG_pc'])
                w2 = max(w2, rel(float(I.mean()), bl[1]), rel(float(I.std(ddof=1)), bl[4]),
                         rel(float(dpc.mean()), bl[5]), rel(r['sed_pc'], bl[6]), rel(B['size'], bl[0]))
                # G3
                w3 = max(w3, rel(r['unc_pc'], s['unc']), rel(allow, s['bias_allowance']))
                nsig += (r['sign_pc'] == s['sign_pc'] and r['sign_slope_new'] == s['sign_slope'])
                ntr += 1
                r.update(config=name, variant=iv, cut=var['cut'], y0=int(y0), cap=S[name]['meta']['R'],
                         abar=S[name]['meta']['abar'])
                prod[(name, iv, int(y0))] = r
                OUT['production'].append(r)
    guard('G1 sed_pc = summary.json SE_diff (84)', w1)
    guard('G2 block mean, block sd, mean(d_pc), SE of d_pc, block size = results cmi_blocks[6] (84)', w2)
    guard('G3 unc and allowance = summary.json (84)', w3)
    print(f'  guard G3 signs: pc and slope signs reproduced in {nsig} of {ntr}')
    OUT['guards']['G3 signs (84)'] = dict(reproduced=nsig, of=ntr, passed=bool(nsig == ntr))
    if nsig != ntr:
        fails.append('G3 signs (84)')

    # ---- uvcheck: 42 at rho = 0.01 (production subset) and 42 at rho = 0.001
    print('\n2. Cutoff check (uvcheck): 42 triples at rho = 0.01 r0 and 42 at rho = 0.001 r0')
    uvrow = {(r['coupling'], {0.01: '0', 0.1: '1', 0.3: '2'}[r['r_c']], r['y0']): r for r in US['table']}
    assert len(uvrow) == 42
    w4 = 0.0; w5 = 0.0; w6 = 0.0; nsig_u = 0
    int16_row = None
    for (cp, iv, y0), row in sorted(uvrow.items()):
        # rho = 0.01: the production recomputation; compare with uv_summary.json's rho0.01 row
        o = prod[(cp, iv, y0)]
        OUT['uv_rho0_01'].append(dict(o, coupling=cp, r_c=RC[iv]))
        if (cp, iv, y0) == ('A19', '0', 5):
            B16 = PB['A19|0|5|int16']
            int16_row = dict(sed_pc_now=o['sed_pc'], sed_pc_int16=se_of(B16, 'pc'), uv_summary_SE_diff=row['rho0.01']['SE_diff'],
                             rel_now=rel(o['sed_pc'], row['rho0.01']['SE_diff']),
                             rel_int16=rel(se_of(B16, 'pc'), row['rho0.01']['SE_diff']))
            # uv_summary.json was regenerated on 24 September 2026 from the int32 results, so the current
            # value is compared; the int16-narrowed value is kept for the record of the earlier row
            w4 = max(w4, int16_row['rel_now'])
        else:
            w4 = max(w4, rel(o['sed_pc'], row['rho0.01']['SE_diff']))
        # rho = 0.001
        name = {'A14': 'U14', 'A19': 'U19'}[cp]; ic = MATCH[iv]
        U = json.load(open(os.path.join(UV, 'results', f'{name}_c{ic}.json')))
        d = U['depths'][str(y0)]; b = U['nmbias'][str(y0)]
        B = UB[f'{name}|{ic}|{y0}']
        bl = d['cmi_blocks'][M]
        se_nm = b['blocks'][M][4]/8.0
        allow = abs(b['bias_full'])*max(1.0, d['ncells']/b['ncells'])
        u = row['rho0.001']
        r = decide(B, allow, se_nm, u['I_corr'], u['IG_pc'], u['IG_slope'])
        I = np.array(B['I']); dpc = I - np.array(B['IG_pc'])
        w5 = max(w5, rel(r['sed_pc'], u['SE_diff']))
        w6 = max(w6, rel(float(I.mean()), bl[1]), rel(float(I.std(ddof=1)), bl[4]), rel(float(dpc.mean()), bl[5]),
                 rel(r['sed_pc'], bl[6]), rel(r['unc_pc'], u['unc']), rel(allow, u['allowance']),
                 rel(se_nm, u['SE_NM']), rel(B['size'], bl[0]))
        nsig_u += (r['sign_pc'] == u['sign_pc'] and r['sign_slope_new'] == u['sign_slope'])
        r.update(config=name, coupling=cp, cut_index=ic, r_c=RC[iv], y0=y0)
        OUT['uv_rho0_001'].append(r)
    guard('G1 sed_pc = uv_summary.json SE_diff, rho = 0.01 (42)', w4)
    guard('G1 sed_pc = uv_summary.json SE_diff, rho = 0.001 (42)', w5)
    guard('G2/G3 rho = 0.001: block pieces, unc, allowance, SE_NM = uvcheck results (42)', w6)
    print(f'  guard G3 signs rho = 0.001: pc and slope signs reproduced in {nsig_u} of 42')
    OUT['guards']['G3 signs rho=0.001 (42)'] = dict(reproduced=nsig_u, of=42, passed=bool(nsig_u == 42))
    if nsig_u != 42:
        fails.append('G3 signs rho=0.001')
    OUT['int16_row'] = int16_row
    print(f"  A19 all splittings y0 = 5, rho = 0.01: uv_summary.json SE_diff {int16_row['uv_summary_SE_diff']:.10g}; "
          f"recomputed from int16-narrowed windows {int16_row['sed_pc_int16']:.10g} (rel {int16_row['rel_int16']:.1e}); "
          f"from the current int32 windows {int16_row['sed_pc_now']:.10g} (rel {int16_row['rel_now']:.1e}, "
          f"the current value is the one in summary.json)")

    # ---- mutations: each must make G1 fail
    print('\n3. Mutations of the guard (each must fail G1 on the production triples)')
    for mname, fn_ in (('ddof = 0', lambda B: se_of(B, 'pc', ddof=0)),
                       ('slope differences in place of covariance ones', lambda B: se_of(B, 'slope')),
                       ('first block value + 1e-9', lambda B: se_of(B, 'pc', perturb=1e-9))):
        worst = 0.0
        for name in PROD:
            for iv, var in S[name]['variants'].items():
                for y0, s in var['depths'].items():
                    worst = max(worst, rel(fn_(PB[f'{name}|{iv}|{y0}']), s['SE_diff']))
        fired = worst > TOL
        OUT['mutations'][mname] = dict(largest_rel_diff=worst, fired=bool(fired))
        print(f'  {mname}: largest relative difference {worst:.2e}  {"fires" if fired else "DOES NOT FIRE"}')
        if not fired:
            fails.append(f'mutation {mname}')

    if fails:
        print('\nGUARDS FAILED: ' + ', '.join(fails) + '; no decision is reported')
        OUT['failed'] = fails
        save(OUT, os.path.join(HERE, 'slope_se.json'))
        sys.exit(1)

    # ---- decisions
    def counts(rows, key):
        c = {'<': 0, '>': 0, 'undecided': 0}
        for r in rows:
            c[r[key]] += 1
        return c

    def table(title, rows, label):
        print(f'\n{title}')
        print('   config  r_c   y0 |  D_slope   sed_pc    sed_sl  ratio  corr  |  se_nm    allow  |  hw_old   hw_new  | '
              '|D|/hw old  new | slope sign old -> new')
        for r in rows:
            cut = r.get('cut', r.get('r_c'))
            flag = '  <-- changes' if r['sign_slope_old'] != r['sign_slope_new'] else ''
            print(f"   {r['config']:7s} {cut:<4} {r['y0']:3d} | {r['diff_slope']:+.5f} {r['sed_pc']:.6f} {r['sed_slope']:.6f} "
                  f"{r['ratio_sed']:.3f} {r['corr_blocks']:+.3f} | {r['se_nm']:.6f} {r['allowance']:.5f} | "
                  f"{r['hw_old']:.5f} {r['hw_new']:.5f} | {abs(r['z_old']):6.3f} {abs(r['z_new']):6.3f} | "
                  f"{r['sign_slope_old']} -> {r['sign_slope_new']}{flag}")
        cb = counts(rows, 'sign_slope_old'); ca = counts(rows, 'sign_slope_new'); cp = counts(rows, 'sign_pc')
        ch = [dict(config=r['config'], r_c=r.get('cut', r.get('r_c')), y0=r['y0'], before=r['sign_slope_old'],
                   after=r['sign_slope_new'], D_slope=r['diff_slope'], hw_old=r['hw_old'], hw_new=r['hw_new'])
              for r in rows if r['sign_slope_old'] != r['sign_slope_new']]
        rat = np.array([r['ratio_sed'] for r in rows])
        OUT['counts'][label] = dict(slope_before=cb, slope_after=ca, pc_unchanged=cp,
                                    ratio_sed_min=float(rat.min()), ratio_sed_median=float(np.median(rat)),
                                    ratio_sed_max=float(rat.max()),
                                    n_sed_slope_larger=int((rat > 1).sum()), n=len(rows))
        OUT['changes'][label] = ch
        print(f"   against I_G(slope), '<' / '>' / 'undecided': before {cb['<']} / {cb['>']} / {cb['undecided']}, "
              f"after {ca['<']} / {ca['>']} / {ca['undecided']}")
        print(f"   against I_G(pc) (the same half-width as before, so unchanged): {cp['<']} / {cp['>']} / {cp['undecided']}")
        print(f"   sed_slope / sed_pc: smallest {rat.min():.3f}, median {np.median(rat):.3f}, largest {rat.max():.3f}; "
              f"larger in {(rat > 1).sum()} of {len(rows)}")
        print('   slope signs that change: ' + ('none' if not ch else
              '; '.join(f"{c['config']} r_c={c['r_c']} y0={c['y0']}: {c['before']} -> {c['after']} "
                        f"(D {c['D_slope']:+.5f}, hw {c['hw_old']:.5f} -> {c['hw_new']:.5f})" for c in ch)))

    table('4. Production, 84 triples (rho = 0.01 r0)', OUT['production'], 'production_84')
    table('5. uvcheck, 42 triples at rho = 0.01 r0 (the uncapped production triples)', OUT['uv_rho0_01'], 'uv_rho0.01_42')
    table('6. uvcheck, 42 triples at rho = 0.001 r0', OUT['uv_rho0_001'], 'uv_rho0.001_42')

    # the representative triple of the report (abar 0.19099, first three windows, no cap)
    a = prod[('A19', '0', 0)]
    u = [r for r in OUT['uv_rho0_001'] if r['config'] == 'U19' and r['cut_index'] == 1 and r['y0'] == 0][0]
    OUT['representative'] = dict(A19_all_y0_0=dict(sed_pc=a['sed_pc'], sed_slope=a['sed_slope']),
                                 U19_rc001_y0_0=dict(sed_pc=u['sed_pc'], sed_slope=u['sed_slope']))
    print(f"\n7. Representative triple (abar 0.19099, windows [0,1],[1,2],[2,3], no cap), 1e7 events, 64 blocks:"
          f"\n   rho = 0.01, all splittings: sed_pc {a['sed_pc']:.8f}, sed_slope {a['sed_slope']:.8f}"
          f"\n   rho = 0.001, r_c = 0.01:    sed_pc {u['sed_pc']:.8f}, sed_slope {u['sed_slope']:.8f}")
    # the twin comparison: I_corr + 2 unc < I of Eq. (nm) at k = 1 (uv_compare.py Part 2, make_numbers.py
    # NtBelowOneZero) uses the same unc, built on the SE of I_grass - I_G(pc); the summed value has no sampling
    # error, so the matching error is the SE of I_grass alone, SE_2D = std(I_grass over blocks, ddof=1)/8.
    n_old = n_new = 0; ch10 = []
    for (name, iv, y0), r in sorted(prod.items()):
        s = S[name]['variants'][iv]['depths'][str(y0)]
        se2 = float(np.array(PB[f'{name}|{iv}|{y0}']['I']).std(ddof=1)/8.0)
        if rel(se2, s['SE_2D']) > TOL:
            print(f'  GUARD FAILED: SE_2D of {name} {iv} {y0}')
            sys.exit(1)
        unc_I = r['allowance'] + 2*np.hypot(se2, r['se_nm'])
        a = s['I_corr'] + 2*r['unc_pc'] < s['nm_k1_I']; b = s['I_corr'] + 2*unc_I < s['nm_k1_I']
        n_old += a; n_new += b
        if a != b:
            ch10.append(dict(config=name, variant=iv, y0=y0, before=bool(a), after=bool(b)))
    OUT['one_zero_twin'] = dict(below_before=int(n_old), below_after=int(n_new), of=len(prod), changes=ch10)
    print(f"\n8. Twin comparison, I_corr + 2 unc below the summed I of Eq. (nm) at k = 1 (not printed in the draft):"
          f"\n   with unc from SE(I - I_G(pc)) {n_old} of {len(prod)}; with unc from SE(I) alone {n_new} of {len(prod)}; "
          f"changes: {ch10 if ch10 else 'none'}")
    # how far the slope decisions are from depending on the standard error at all: an 'undecided' triple with
    # 2 allowance >= |D| stays undecided for any standard error; a '<' triple becomes undecided only when
    # sed_slope grows by the factor f = sqrt(((|D| - 2 allowance)/4)^2 - SE_NM^2)/sed_slope.
    print('\n9. Dependence of the slope decisions on the standard error')
    OUT['sensitivity'] = {}
    for lab, rows in (('production_84', OUT['production']), ('uv_rho0.001_42', OUT['uv_rho0_001'])):
        und = [r for r in rows if r['sign_slope_new'] == 'undecided']
        und_allow = sum(2*r['allowance'] >= abs(r['diff_slope']) for r in und)
        fac = []
        for r in rows:
            if r['sign_slope_new'] == '<':
                q = (abs(r['diff_slope']) - 2*r['allowance'])/4.0
                fac.append((float(np.sqrt(max(q*q - r['se_nm']**2, 0.0))/r['sed_slope']), r['config'],
                            r.get('cut', r.get('r_c')), r['y0']))
        fmin = min(fac)
        npos = sum(r['diff_slope'] > 0 for r in rows)
        OUT['sensitivity'][lab] = dict(undecided=len(und), undecided_by_allowance_alone=int(und_allow),
                                       smallest_factor=fmin[0], smallest_factor_triple=list(fmin[1:]),
                                       positive_D_slope=int(npos))
        print(f"   {lab}: D_slope > 0 in {npos} of {len(rows)}; undecided {len(und)}, of which 2 allowance >= |D_slope| in "
              f"{und_allow}; smallest factor on sed_slope that would make a '<' undecided {fmin[0]:.2f} ({fmin[1]} r_c={fmin[2]} "
              f"y0={fmin[3]})")
    save(OUT, os.path.join(HERE, 'slope_se.json'))
    print('\nwritten slope_se.json')


if __name__ == '__main__':
    mode = sys.argv[1]
    {'prod': run_prod, 'uv': run_uv, 'report': report}[mode]()


==> anc/calc_SHORT/item13/slope_se/uv_blocks.json <==
{
"U14|1|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04188860808530137,
0.041417296608992515,
0.0421713179977008,
0.041580651865762874,
0.04190621351265289,
0.042275547900255006,
0.042754054662145435,
0.04111787045521975,
0.04264386412999954,
0.0421719577084918,
0.04122471241240255,
0.0416710173167143,
0.040601162380278666,
0.04180268741055304,
0.04196620236757287,
0.042851698722929044,
0.04144308148848275,
0.041953954089664514,
0.04361198214295925,
0.042097928096658244,
0.04127170616800324,
0.041753915648522266,
0.042243393773760296,
0.04186298134672839,
0.041035765775299105,
0.04178665317019181,
0.04186281646579548,
0.04002863968664183,
0.042041103675601654,
0.041215850424420886,
0.04248047011157663,
0.04157269684262488,
0.04224019439308435,
0.042418778578741545,
0.04092594931352789,
0.042545919577727354,
0.0424291594393118,
0.04129992371267299,
0.041881934900572126,
0.042887481092137136,
0.04202393233838286,
0.04125159057387062,
0.04224781567266955,
0.0409680433557007,
0.04333408053303334,
0.0420364158703741,
0.04201137583398307,
0.04196315027789854,
0.04262812294171425,
0.040334264910275586,
0.04216287478016234,
0.04242154983456192,
0.04334441587980287,
0.042905590569957575,
0.041892020248976536,
0.041637337591607704,
0.04100558167185042,
0.041093900454387544,
0.0415539237696132,
0.04301297649732483,
0.04057553345941489,
0.04090338218318834,
0.0417761913748631,
0.043445360692631496
],
"IG_pc": [
0.034391500289825516,
0.03328405257208959,
0.03297706336276646,
0.03245928457734786,
0.03319376874646653,
0.03453489353618478,
0.03334699851910524,
0.033336119123379034,
0.035389497097809364,
0.033384233358291625,
0.03452242310437524,
0.03266768349742748,
0.03267181939647254,
0.03349240186863434,
0.0342945379644791,
0.035375259439798835,
0.033423205071054916,
0.03343773834775728,
0.0352835095247878,
0.03336351885974626,
0.03356933347542295,
0.03374128251158161,
0.03463968294617471,
0.03362276441540269,
0.03291197916571852,
0.033988557990600465,
0.03369273795207266,
0.03184741317759245,
0.0353505971227555,
0.033633363435717475,
0.03579931345594056,
0.03483749879292738,
0.03480476710332684,
0.034696490137510264,
0.03370326357713344,
0.034787083054492324,
0.0345635315452821,
0.03328892361452552,
0.03403104352088836,
0.03505201649483338,
0.034296346475576764,
0.03310478386145207,
0.035234598509009216,
0.03333243249369341,
0.03485228601035745,
0.034353757258646866,
0.0326846308366062,
0.0332445083713984,
0.03526879899415233,
0.03277674622473837,
0.034681090832004574,
0.034325686253382746,
0.034824525605845334,
0.03350756238330417,
0.03372563604467061,
0.032924167021630195,
0.0334703707812024,
0.03434324929175728,
0.034485440059064815,
0.03458374466182502,
0.03291730162057794,
0.033043619077778086,
0.03416115599727427,
0.035497865995109484
],
"IG_slope": [
0.06452186162079762,
0.06481804885576384,
0.06508638911241112,
0.06478157026705415,
0.06520658506458828,
0.06542817143107262,
0.06465494186228997,
0.06386987397260338,
0.0646807268120489,
0.06527932475075797,
0.06417384493721048,
0.06456433081037459,
0.0644960986635003,
0.0648338391886739,
0.06472439864031297,
0.0641438590637632,
0.06487892107024434,
0.06443142062222901,
0.06494066078925566,
0.06479807772402338,
0.06505263712249891,
0.06496528391774906,
0.06425119005641698,
0.06527580780918564,
0.06440248060260481,
0.06523999032880155,
0.06513201811925878,
0.06525508001920091,
0.0648198887976039,
0.06462271030867917,
0.06515546674326395,
0.06404180450381683,
0.06468147691885101,
0.06458534538800069,
0.06469380779823874,
0.06539884339689979,
0.06465914172390726,
0.06525489473391805,
0.06487722369637486,
0.06507685618049847,
0.06399402490968809,
0.06482384625623873,
0.06455798129117372,
0.06511242727626088,
0.0647487704573224,
0.06528781116065194,
0.0651376713413977,
0.06493507345533166,
0.06482560303767683,
0.0640581281268558,
0.06485422599024043,
0.0645382866648303,
0.06434271352124031,
0.06537327909299068,
0.06466383478096842,
0.0640074195719977,
0.06390714722306295,
0.06523126336896874,
0.06439637751524614,
0.06514680677661751,
0.0638437775565673,
0.06490701838066826,
0.06534854752371351,
0.0652554330875195
]
},
"U14|1|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.06725695815227262,
0.06719437250005722,
0.0681429240578586,
0.06921573747946841,
0.06954302397535095,
0.06834269281436,
0.06881236962245652,
0.06927396088893989,
0.06732320142469295,
0.06989423426011587,
0.06816034796919812,
0.0686179595867058,
0.0698279507155295,
0.06762937785987866,
0.06910364122504475,
0.06933043678632345,
0.065799732355039,
0.06691574087982399,
0.06882059053006095,
0.06768086288116582,
0.06838129697749906,
0.069344593289701,
0.06781362127403145,
0.0665928080014,
0.06914314802595456,
0.06836653578828233,
0.06728096372450931,
0.06721793261475462,
0.0667666360822432,
0.06607776777657914,
0.06650172075862848,
0.07058715532711357,
0.06737086749653187,
0.06817831911730465,
0.06794886923222876,
0.06722660419733284,
0.06738294981313331,
0.0674050382281024,
0.06955892663210861,
0.0692236869207914,
0.06906966570317152,
0.06448734297077152,
0.06874298951163116,
0.06886446695221071,
0.06985536113977897,
0.06846907486843179,
0.06782242316903009,
0.07063434291408743,
0.06812749190383371,
0.06701597453681529,
0.06686575512255377,
0.06832519117686253,
0.06830938809478404,
0.06803454899569239,
0.06738196367797222,
0.06681902550069552,
0.06769779207662108,
0.06786208971909513,
0.06755305796952804,
0.06727003809358756,
0.0685656418833247,
0.06881031521229275,
0.0691922107917291,
0.06753386462380462
],
"IG_pc": [
0.04843047681525887,
0.048382031318268334,
0.04894349617861914,
0.04910543952419462,
0.049717631715955474,
0.050037080475044515,
0.0495883998451048,
0.050476931222655314,
0.04922446206585488,
0.04968176239297641,
0.049852440025814994,
0.04889261545653147,
0.050046726183011835,
0.049524557521575176,
0.049167801963763025,
0.05143073842072809,
0.04746862555748137,
0.04785402775118818,
0.04977511771164845,
0.04796193091706165,
0.04891353941060089,
0.050586086989911405,
0.049404602825950515,
0.048208278914041044,
0.05049193835691497,
0.05000980628525992,
0.048860859712983776,
0.05019378388407438,
0.048758162566061726,
0.04898738576980165,
0.04817826498661514,
0.051706348757915375,
0.04734540475058555,
0.04834370641162019,
0.049047402107716624,
0.04812645350721377,
0.04880040097902141,
0.04923180595816618,
0.05034703834250739,
0.048425431683770274,
0.05009027125550826,
0.04790279346131185,
0.048366314961679126,
0.04811189255444029,
0.04908407064610618,
0.04941297673718382,
0.04827963846132387,
0.04924866133494287,
0.04984282787215395,
0.049163596766407545,
0.04914499624810365,
0.049661520970841075,
0.04870977316156912,
0.0500726339573271,
0.049184452081961635,
0.04891729910116318,
0.04955311760929591,
0.047762159102050526,
0.04832212076238202,
0.04735762155963835,
0.05121151692380937,
0.04997031095918552,
0.049027928278163685,
0.04951323336817717
],
"IG_slope": [
0.08792496959745778,
0.08768108386787128,
0.08828653453928659,
0.08807472470993372,
0.08836092855754134,
0.0879598421633076,
0.08731648676717514,
0.08789870299453081,
0.08805212998022792,
0.0880079911150965,
0.08775112010952495,
0.0875167888173667,
0.08741023629268665,
0.0884751397777438,
0.0877281589792516,
0.0877031163584963,
0.08749548495832975,
0.08788591307104145,
0.08780013563561688,
0.08777983480236438,
0.0881359744204744,
0.08753131107740454,
0.0879991632635235,
0.08819790421264832,
0.08772901134421345,
0.08798647970338763,
0.08769182701792629,
0.08806180402945271,
0.08713177191435753,
0.08806736864375254,
0.08765828568606,
0.0872514621377073,
0.08793173054955845,
0.08837136256560925,
0.0882886651696405,
0.08755856879235994,
0.08748452079015513,
0.08806187547300479,
0.08777640988830489,
0.08752181444976583,
0.088175302957561,
0.08758751017244563,
0.08790051241301952,
0.08855249559319131,
0.08804660918956567,
0.08720606340077938,
0.08790987362901145,
0.08777934153726225,
0.08786561413051426,
0.08707169654107974,
0.08752776933456816,
0.08690338938023713,
0.08695346004864121,
0.08776659095800118,
0.08783275589220785,
0.08765162405692771,
0.08778681495135282,
0.08818372444941641,
0.08780112604803124,
0.087671122126838,
0.08773813960202718,
0.08753054079133382,
0.08729480486046651,
0.08716792638113799
]
},
"U14|1|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.10142104938216967,
0.09965714520476254,
0.09975183762477435,
0.09772900809311125,
0.10010317378798206,
0.10223595603914681,
0.10097007907702249,
0.10154025583608473,
0.09995629019395835,
0.0996284910917673,
0.10258950574338144,
0.09941635836641183,
0.0983952531179284,
0.1017843759064867,
0.09980772574768615,
0.10069372365747498,
0.10097145802289731,
0.10050913135842343,
0.10040236721800433,
0.1016579693409696,
0.10029547252027804,
0.10031603636519293,
0.09841552637396056,
0.0995524601916582,
0.09911511097034698,
0.09893925634306555,
0.09953244824884422,
0.10348082305519135,
0.10042088919229997,
0.09737064640018289,
0.0995050208084507,
0.1028827752858632,
0.10191992533318484,
0.10055370334101355,
0.10092310801551463,
0.10018537793066606,
0.10074430446098148,
0.10213264235639485,
0.09775429790932222,
0.10041949002208916,
0.10042439856857399,
0.09961328973899164,
0.09782475551875791,
0.09894478543186658,
0.10258138308465803,
0.10211159664381242,
0.10120481075248478,
0.10034883488667568,
0.09955451691292616,
0.1015421300913193,
0.10043158243080441,
0.10273085490576506,
0.10029667277166432,
0.09966034863873574,
0.10056011410823196,
0.09908988401922336,
0.10192707458028671,
0.10168181721856939,
0.09860079525218701,
0.09976452015784432,
0.09917333225999947,
0.10290494595141375,
0.10124115576045867,
0.09997241929864842
],
"IG_pc": [
0.05850731318911589,
0.05677179842741212,
0.0562392955626555,
0.056611043232771587,
0.058937146441821166,
0.06079395165855348,
0.05922117247799172,
0.056558345195679455,
0.05750049922460557,
0.05721019715113877,
0.05950283680667097,
0.06038289419824529,
0.05888913656954249,
0.06007834963272951,
0.057815078222034376,
0.05798130480605145,
0.05715930676654349,
0.055585821872352704,
0.059972166956543164,
0.0598062371960563,
0.058117225731595445,
0.05751291305579566,
0.05611207050067976,
0.06002141944427722,
0.05905644691906534,
0.05722755615835782,
0.05925747902715793,
0.058489421941792935,
0.057883997769526144,
0.058898762864384335,
0.054878895184293106,
0.059761118532293635,
0.057995891176540054,
0.058382715668680515,
0.05823130353460692,
0.05902851710748431,
0.057527903745144125,
0.057333270458273265,
0.0573450131734108,
0.05963332341205411,
0.05809580046140441,
0.05835432676968006,
0.05635461166848471,
0.05660321335757833,
0.05798221683424965,
0.05847930793698714,
0.05994865377839706,
0.05791855274157011,
0.05970989961262079,
0.06079269396614631,
0.05868488023767138,
0.06056212467151949,
0.05682819328193296,
0.06113319232614394,
0.0567782512820178,
0.05820492461542346,
0.05610764135034713,
0.05664974278407956,
0.05720233373713903,
0.0571835222867669,
0.056641474776847146,
0.05731514790786622,
0.060184886867241605,
0.056392127723516844
],
"IG_slope": [
0.10397764121138717,
0.10441632892722469,
0.10414343699867938,
0.10465742034209476,
0.10506137110409926,
0.10478724957050324,
0.10490893056107857,
0.10365857267886916,
0.10443968273847953,
0.10445437583429763,
0.10416092349061638,
0.10376873451837222,
0.10430976267386513,
0.10389383574953116,
0.10420074070047926,
0.10454915751027342,
0.10459139427599784,
0.10416994716690266,
0.10491318644395296,
0.1047749927538686,
0.1046309103098483,
0.10398637212359849,
0.10407116856698194,
0.10468994716083493,
0.10448206123224485,
0.1045726569590242,
0.10479891994301692,
0.10415948650246931,
0.10436479497831698,
0.10379906985872837,
0.1045305866933053,
0.10446399353785636,
0.10443776705426443,
0.10367384213898906,
0.10396960349731574,
0.10416634214420975,
0.10481472681104449,
0.10507997130824578,
0.10401099693729657,
0.1044522645483316,
0.10374272556391428,
0.10374113310895065,
0.10425703095534661,
0.104186593510353,
0.10410255153752847,
0.10461709478263076,
0.10478142823009166,
0.10404057172472234,
0.10429852781632602,
0.10408736939927982,
0.10486082664705476,
0.10454781543763242,
0.10500190664645506,
0.10492459615395368,
0.10487543605722856,
0.1044304726836501,
0.10391269333278455,
0.10448243537824338,
0.1044098709730248,
0.10530462352737799,
0.10452402086906262,
0.10535738518677247,
0.1049053555129966,
0.10450151402984047
]
},
"U14|1|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.14633532869827803,
0.1449108639097183,
0.14586961754416627,
0.146165173273749,
0.1452542679924118,
0.1467170087462808,
0.14569206849305338,
0.1451668471371086,
0.14712335467544335,
0.14639402513266653,
0.1461088751297943,
0.14245367680648435,
0.14540275578925055,
0.14491516240624236,
0.14030393911347616,
0.1461810069108047,
0.14488329746556872,
0.14450639864368853,
0.1449781170699751,
0.14263475892480848,
0.14587663002878237,
0.14722111964067963,
0.14376269554619903,
0.1470864099196625,
0.1444146943330029,
0.14516665218183,
0.14421463731339834,
0.14250639469507753,
0.1475245986663296,
0.141410851891278,
0.14687569337738005,
0.14629494003160382,
0.14762681459711047,
0.14438072915356592,
0.14594988535551678,
0.14330650811950996,
0.1463401492513583,
0.1451809681963514,
0.14611268969071567,
0.14796716757584605,
0.1445893640321696,
0.14512772429664267,
0.14755107999994088,
0.14371537844010795,
0.14649737858254142,
0.14503917072377526,
0.1456351827934359,
0.14645033147258957,
0.14319307554500327,
0.1442651576849041,
0.1448656249224527,
0.14505997143596439,
0.14599722504503987,
0.1479819742435211,
0.14630296546855703,
0.14630872033901987,
0.14599398532421048,
0.14576924966785754,
0.14636956331241358,
0.14411940601437934,
0.14463933203387036,
0.14713448355601244,
0.14600483644681717,
0.14859524081906272
],
"IG_pc": [
0.06335189886254121,
0.06061795352667619,
0.060653758627048346,
0.06085479414475086,
0.06327549950506066,
0.06195283813915809,
0.060183273175149286,
0.062208688737307526,
0.061829857642457915,
0.06138473383365465,
0.06389222958003243,
0.06374351665980099,
0.06287205413754943,
0.06080309500314137,
0.06090987638220923,
0.06299378874427737,
0.06323050773604912,
0.061582820801823285,
0.06172707449102213,
0.06013058817732529,
0.060697210581747985,
0.062166493830750645,
0.06057041362670578,
0.06413057874122075,
0.06108274373154947,
0.06029041489499799,
0.06147329518229542,
0.06069424944489831,
0.061610439920230235,
0.06062439346604073,
0.05800553356241492,
0.061125453169776404,
0.061505098745480775,
0.06124250747453057,
0.06161374356173469,
0.060781275091036424,
0.06265356177739838,
0.060952596908757074,
0.062174877622902844,
0.06416180437519486,
0.05994604224557104,
0.05940539422967698,
0.0602816490835933,
0.05775735348643298,
0.05981232350223827,
0.059173365114433864,
0.06175492872235415,
0.06376614319572767,
0.06254686091290432,
0.06348349635883212,
0.0626864090297793,
0.0623734458383144,
0.06000619386129731,
0.06245035053395219,
0.060519547266081934,
0.05961411137658196,
0.06025124771385254,
0.06119978470753457,
0.0624697195416979,
0.059889683965907346,
0.056736195263562335,
0.05890819847334317,
0.061943055314104614,
0.06042453740513217
],
"IG_slope": [
0.11599812652707255,
0.11563398380099334,
0.11600646427081347,
0.11600210699276181,
0.1157621029200292,
0.1156435471230366,
0.11544145080068277,
0.1162544544172366,
0.11605368691458855,
0.11600555620839156,
0.11524363380178947,
0.11592042805099508,
0.11541262330835562,
0.11621746019111888,
0.11636709572836065,
0.11555168582353452,
0.1154700855111885,
0.11565624043979025,
0.11574011883538778,
0.1154844898559119,
0.1160525865332804,
0.11584263045515948,
0.11610500009498191,
0.11584596094681245,
0.11552167559832288,
0.1163554413990712,
0.11582130213662102,
0.11575165821640633,
0.11555999971283583,
0.11594634060204695,
0.1159771824154321,
0.11569694999024198,
0.11611117418139565,
0.11657183942331167,
0.1161419082869061,
0.1159958720908866,
0.1158376672622546,
0.11639391758392453,
0.11612061945569094,
0.11614274533830808,
0.115672574685691,
0.11558788240914968,
0.11519875260263188,
0.11621105107914625,
0.1159810283536057,
0.1155926941263979,
0.11599837377341227,
0.11589716155205829,
0.11577536823021659,
0.11550191253963715,
0.11534149269426654,
0.1160081172889178,
0.11562153495851693,
0.11541030224235221,
0.11605029865058315,
0.1153762331695115,
0.11554221675328132,
0.11639124118236577,
0.11568731559012159,
0.11585143334871276,
0.11570272403537539,
0.11631112689376856,
0.11554228208414571,
0.11618600133539461
]
},
"U14|1|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.21198548571578968,
0.21169065778568985,
0.20889484378395906,
0.21034819696092377,
0.21181225024113104,
0.2071845002902517,
0.21060877698258018,
0.21123530719911265,
0.20811180471003077,
0.21190370281662396,
0.20959367965909514,
0.2105352257684583,
0.21073766379634762,
0.21225809770039916,
0.21064776563396137,
0.20827434487255303,
0.2119602532748246,
0.20920022878895672,
0.21003545318831662,
0.20837315863435002,
0.21069502636099458,
0.20860169115009164,
0.20937599060857792,
0.20813449001429873,
0.21004258068339432,
0.20845377672156395,
0.2089661549660029,
0.20837250987169398,
0.20754094053838124,
0.20698419418152625,
0.20948720718326008,
0.2102685737021357,
0.2134664810078739,
0.2114987367826533,
0.21329706615338573,
0.21110952914219894,
0.21048504236215848,
0.2090124621154601,
0.21054921983797392,
0.21007683490616458,
0.20836435091565875,
0.2111751898601817,
0.21315467516676811,
0.21177159381977262,
0.21162173965035613,
0.2102539420055809,
0.21056324494126955,
0.21104030327269108,
0.21047791883120937,
0.20859686870103467,
0.21541820697352776,
0.21055794948011908,
0.21160216619916206,
0.21696158147641675,
0.2092355100461365,
0.21157106718192153,
0.2125715339754901,
0.2106325168223595,
0.2103554766977549,
0.20975052882401357,
0.2144715072761496,
0.20766590866182355,
0.21056946552441502,
0.21250921421968627
],
"IG_pc": [
0.06050222525576263,
0.06254196487529205,
0.05774882969298303,
0.05659408304007558,
0.06059131201191924,
0.05905748734647738,
0.06008996934445047,
0.05749404586439503,
0.05894428071256481,
0.06047988382913696,
0.06204023362312091,
0.06044928923413807,
0.06213821681429166,
0.05914426124381238,
0.058549416342425324,
0.061785802845441364,
0.05946091493504132,
0.06018397288124022,
0.058061625604559665,
0.05817081248712324,
0.05861653870250521,
0.06070333439519177,
0.05929649910822649,
0.060899473471494284,
0.06206682264093662,
0.05669249433194565,
0.05902722384393525,
0.05759032248856005,
0.05934547300862383,
0.05985144676175102,
0.04819063461713321,
0.05876083259154934,
0.05850860006525568,
0.05996532783111332,
0.061942074469594315,
0.05837094090357541,
0.05877222401949015,
0.0600566554073317,
0.06063407641912833,
0.06004971650651988,
0.05764365755461476,
0.05929401997808709,
0.06089113887543773,
0.05764993443174177,
0.05915972261133465,
0.059364538214202865,
0.05868327665051196,
0.06090840042132605,
0.06333601493503403,
0.05987493676983789,
0.0608992405103307,
0.06218471273242047,
0.05918691318302895,
0.06351208891609278,
0.05919042919531013,
0.059445048652572934,
0.055514423000055955,
0.06114569371445412,
0.059592778014567485,
0.058760160357558766,
0.056138356266846774,
0.053605770951100654,
0.05833047236092673,
0.05283791212145214
],
"IG_slope": [
0.12281354207658116,
0.12299747671657613,
0.1234609457461835,
0.12349106955760483,
0.12338644334876347,
0.1233035310171878,
0.12308737113163207,
0.12266154386841678,
0.12290732926220123,
0.12304570290164105,
0.12316929001686097,
0.12230911752387623,
0.12268672494290152,
0.12304019508461185,
0.12278639046927851,
0.12304323404549242,
0.12312418666631396,
0.12306616982217423,
0.12310718695317782,
0.12320942359556523,
0.12322353065872739,
0.12307783769836259,
0.12279926663949794,
0.1233000857681439,
0.12311570638745913,
0.12323470148852163,
0.12308262490596206,
0.1234489451467755,
0.12264199445002956,
0.12262487798041052,
0.12328306955864268,
0.12307306510133417,
0.12310393006746212,
0.12282612910773776,
0.12282247758244101,
0.12307058775701647,
0.12337067021732108,
0.12313989118193999,
0.12254553936595318,
0.12283167838483408,
0.12312115871063799,
0.1229733483168165,
0.12343755790635108,
0.12340470957225277,
0.12315488643887615,
0.12312039599156176,
0.1233330846674126,
0.12313706104210564,
0.12292492556829315,
0.1227108677827732,
0.12334195128471769,
0.12323372909256691,
0.1228845358518561,
0.12330120904849785,
0.12296739650596247,
0.12303028102129124,
0.12298666884390105,
0.12314152395103252,
0.1228183608969047,
0.12343852938634209,
0.12299908810078067,
0.12276877645115644,
0.12327864387996497,
0.12267977030884936
]
},
"U14|1|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.30812041830320247,
0.3105247438495766,
0.3107796799707554,
0.3142193901221635,
0.31061638850581375,
0.30398177793739833,
0.3112177958960807,
0.3105233572081083,
0.308990467609469,
0.31037719455305,
0.31269530281022107,
0.3092609980771517,
0.3099179089089379,
0.31319881056243126,
0.30763963862379384,
0.3111588932634106,
0.3080236457333889,
0.307996381547321,
0.3056131599772094,
0.30355560410479576,
0.30731640752697764,
0.3058726041979227,
0.31013616980631653,
0.3092941007062482,
0.31135807750862554,
0.31068244896446373,
0.3089572743647757,
0.3105868280675992,
0.3054512852463951,
0.3060506677041559,
0.3064999153415897,
0.3073714411189936,
0.30918182780378345,
0.30705641533238115,
0.307828968851533,
0.31031358090950256,
0.3123449473893345,
0.3115229172234564,
0.3077839758969336,
0.3083867722250311,
0.3047286793727899,
0.30690359649280374,
0.30893727387884695,
0.31259885030605616,
0.31046425415857115,
0.31131254664864727,
0.31034120904708296,
0.3143819655270832,
0.30972533015486725,
0.3097642384819963,
0.31167088920978614,
0.3098980485941354,
0.31238161888347626,
0.31344665545108086,
0.313254559305955,
0.31176898217520943,
0.30740957518281675,
0.3131968434352199,
0.3086972042657212,
0.3100257862722309,
0.3079341361283845,
0.31016192744830917,
0.30364868222023667,
0.3111561411401471
],
"IG_pc": [
0.05533945919986381,
0.05394966223375359,
0.052020728843184795,
0.05550748538813737,
0.05345654130930734,
0.05521084274794621,
0.05574177516899419,
0.05162265891274734,
0.052831801104645096,
0.05155301835866987,
0.05615056508119385,
0.05516846731422536,
0.0539174563710915,
0.05300808092532382,
0.05326214434252395,
0.05531630976156534,
0.055531072416565595,
0.055822833745428624,
0.05371180089635309,
0.053402211630852583,
0.05261062028748866,
0.05392638465832848,
0.0549354915244737,
0.05816649567506674,
0.0576324716093036,
0.04787339678346253,
0.05660644145925231,
0.052044228656611506,
0.05575134058384605,
0.05482181599430623,
0.04403112916004515,
0.05006152676013481,
0.053865896937004304,
0.05143637254754264,
0.05631715237358264,
0.05396100284820974,
0.05141370958069114,
0.05275375624009806,
0.05493363451164315,
0.05253971597943622,
0.04682346313213656,
0.05430293821725001,
0.04984405053885656,
0.04933378035030591,
0.05040538764702744,
0.05338404566196459,
0.05530783853302221,
0.05565603592794291,
0.056718900927812156,
0.05728917422402845,
0.05544634457120929,
0.05408527992413056,
0.05377974811334548,
0.05382732779708084,
0.05498559287738585,
0.05189046730809865,
0.050719126933547395,
0.053772845984258896,
0.054844856691165234,
0.05086270874497347,
0.04752437931682808,
0.05005545774479713,
0.05029038856629201,
0.0487353355778294
],
"IG_slope": [
0.12805982808570354,
0.12795729511661247,
0.12755166772030413,
0.12767733773674417,
0.127616795295571,
0.12781878647482794,
0.12792344783341672,
0.12791207823429082,
0.12778859293713665,
0.128195525439501,
0.12765467789811896,
0.12769077681069554,
0.12803855407118372,
0.12753759131431214,
0.12813161221187302,
0.12789498577762204,
0.12772277475798827,
0.12790393812439857,
0.12785805821549312,
0.12785781957095865,
0.1276002786724364,
0.12787447542171318,
0.1277869976624748,
0.12786887552010992,
0.12776699516679002,
0.12755420898962433,
0.1277353832968307,
0.12735558347375509,
0.12800159811721434,
0.12804644852669714,
0.12700560562595073,
0.12763540408914462,
0.12763184635016342,
0.1277978658575915,
0.1278449988490331,
0.1275431437646553,
0.12764602850300572,
0.12776985303172625,
0.12790770945027105,
0.12798278368840335,
0.127881523552012,
0.12810312158118173,
0.12750362563773832,
0.12766834227019824,
0.12770210224671266,
0.12804183137243172,
0.12779983545940146,
0.12755244151843756,
0.12794151609438498,
0.12764542822558236,
0.12733875573943923,
0.127373803440492,
0.1280806586913163,
0.12768553028471244,
0.12785141845354112,
0.12781009143525143,
0.12742791798437947,
0.1279879500704447,
0.12780337435269093,
0.12777848956999144,
0.12758421144945165,
0.1280108542316487,
0.12751021756070446,
0.1278334505559499
]
},
"U14|1|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.45357064104932654,
0.4554250295011997,
0.4543297391716976,
0.457446308916591,
0.45702197491905316,
0.44773905081091137,
0.45281352220288973,
0.4521093171902084,
0.4527508609765043,
0.45215621379782256,
0.4521859251946587,
0.4500809407129509,
0.451761755336733,
0.4534603480584636,
0.4497133919469807,
0.45479000792630586,
0.4535911599968685,
0.44901608411699456,
0.44872199608620456,
0.45081422775576385,
0.4521761385652834,
0.4515185501002019,
0.44832902948236963,
0.45709665681109435,
0.4534549182805563,
0.4509136783114833,
0.45433844141406254,
0.45039451806006525,
0.4532213807454415,
0.45137198555278424,
0.44731190882613525,
0.45194287704275027,
0.4502188975625767,
0.4459947842851406,
0.4556326898611154,
0.4522173435889112,
0.4523350780862181,
0.45772715777097517,
0.4545518655040848,
0.45876787872167846,
0.4497254503112682,
0.4556091454056599,
0.44532911112437823,
0.4548165468151133,
0.4572304901560056,
0.452713165409234,
0.45560901805604104,
0.4581388758467728,
0.4483614922823307,
0.4515005246657111,
0.45243978426344,
0.4539061133852069,
0.4478448325934785,
0.4577086289279997,
0.4525846753297973,
0.4517216484283555,
0.4522236682665497,
0.4530728418462111,
0.4506921220605413,
0.45340616027113434,
0.4518479951997332,
0.4534834551378246,
0.4546743990704947,
0.45130666829258814
],
"IG_pc": [
0.04814852571169224,
0.04346536804647698,
0.04529341352866344,
0.045432247281001696,
0.044910380016111105,
0.043706273985562816,
0.04357638863189955,
0.03775943993870269,
0.044850243200362766,
0.041503060141479683,
0.04857438053727954,
0.041782442313038015,
0.043736534294841437,
0.04112169411939362,
0.04542348046906954,
0.04490573190478477,
0.04572150574807434,
0.04161520603906929,
0.04531980553160537,
0.043466821173501376,
0.043631701429871196,
0.04595700626552506,
0.04428578562181741,
0.04821185861569412,
0.047591766609571796,
0.041325218254557705,
0.0433870692110273,
0.04286693854958132,
0.04685342801569048,
0.038701514360744114,
0.03454748567839776,
0.041639084419237936,
0.04197783349388897,
0.044000463278461854,
0.048166911241238355,
0.047527912693988365,
0.045506142366157354,
0.04208899786077978,
0.04407775638748412,
0.04802934718871284,
0.03640053374631618,
0.04443704327161068,
0.03701250906690067,
0.03842715187343741,
0.03827703064492501,
0.04147080790165513,
0.044244153779768085,
0.04620767964787359,
0.04386969311551969,
0.051411245986956,
0.046233290956739774,
0.0454263567612701,
0.04279139095801637,
0.045248128532860976,
0.04303847369566026,
0.04371005600403361,
0.042214363422545156,
0.042650070736154316,
0.047388712049449805,
0.039320710474536155,
0.03592672406586334,
0.03930425937244114,
0.04112165387474571,
0.03590517560300477
],
"IG_slope": [
0.13037699931264463,
0.13030530967076498,
0.1307556414152776,
0.13068828826628343,
0.13088193919334762,
0.13057136829172827,
0.13039162147883226,
0.13077887106790664,
0.13059477635361258,
0.13018315703993405,
0.1305853251617599,
0.13083516198890363,
0.13031595314270572,
0.13095427543986995,
0.1304107914898062,
0.13038812186289858,
0.13074433252073106,
0.13068557500066416,
0.13058695199392126,
0.130642702408713,
0.1307427521639876,
0.13081222906963666,
0.13090464659638945,
0.13109112960282798,
0.1306765626262915,
0.13058312393924865,
0.13066842812200646,
0.13059713707072682,
0.13045177355524915,
0.13039913071189016,
0.1310276720093399,
0.13041130710517865,
0.1308587223598145,
0.1307986215272912,
0.13059017318476696,
0.13070763827872986,
0.13046052198030836,
0.13076777206647452,
0.1304998333924793,
0.13083688513566838,
0.13011327242269777,
0.13013473316458493,
0.13059653222414572,
0.13048069076637564,
0.13038840276392274,
0.13065821318500437,
0.13058334147637315,
0.13074378128049985,
0.13042967436699582,
0.1307565882366517,
0.1310226464967088,
0.13065413062059344,
0.13062232908777685,
0.1306762318967153,
0.1308092043830041,
0.13043838792352438,
0.13065099098422606,
0.13079845707240076,
0.13078766580895682,
0.1309797126619127,
0.13038209927213418,
0.1307889059944879,
0.13065432294131854,
0.13044042081196927
]
},
"U14|1|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.6593642342273096,
0.6549002565579443,
0.6548981366836255,
0.659749614783367,
0.6574100927851099,
0.6575554378732704,
0.6566610839423124,
0.6568378315133572,
0.6539317566313869,
0.6547927512540284,
0.6584645401555829,
0.6563327802653003,
0.653386086817612,
0.6569834686796536,
0.654380094081457,
0.6609060002891365,
0.6598742270573741,
0.6505386933190973,
0.6502837527810268,
0.6575482992030022,
0.6593023571351377,
0.6562245118479577,
0.6545867238243126,
0.655314023578109,
0.6534922061270461,
0.6606173319426123,
0.6572545668444203,
0.6601392170769191,
0.6605184507064941,
0.6538354580735426,
0.6545437231001205,
0.661907180756403,
0.6597050367769111,
0.6536206685086121,
0.6552136531383042,
0.6579361191485784,
0.6566851721722351,
0.6590250265694948,
0.6581344390996531,
0.6557824232025968,
0.6621325970856855,
0.6572469107602519,
0.6540038222792681,
0.6609880628276752,
0.6551302738907623,
0.6599688938461075,
0.6590401184132659,
0.6602605145416707,
0.6574955297712215,
0.6561577992930481,
0.6529184302911393,
0.6587746748807906,
0.6492301874090529,
0.6603111333373857,
0.6588713136247648,
0.6584299227036041,
0.659979815259863,
0.6583343155818842,
0.6561553050558899,
0.6577218295180582,
0.6534366230340325,
0.6610247935550682,
0.6568240602609752,
0.6583928814245361
],
"IG_pc": [
0.03507741296067112,
0.032693320255469956,
0.032046270854049666,
0.031608621307431486,
0.0332730171828839,
0.03256163075627359,
0.03400265859000696,
0.023212909228346013,
0.033940779511848616,
0.03303550772773137,
0.03870691855193779,
0.02827833982159771,
0.03412560482929157,
0.027811319380528145,
0.034727367916628976,
0.03582916477973697,
0.035198837254900056,
0.03019669685086137,
0.03262371596758135,
0.031461816227705275,
0.032169634156618866,
0.03497041754317348,
0.031538002065380384,
0.03704013450443207,
0.03478013802342539,
0.030980732118313994,
0.03232643583381982,
0.03137421578422984,
0.03515550377610437,
0.031573330037922454,
0.014192963435156638,
0.03030339323248098,
0.029413778595263427,
0.030278357118294973,
0.03435935343328052,
0.036653236704238715,
0.032825977083060606,
0.030426169558062457,
0.0371471257354982,
0.03636074934646987,
0.027169399836316065,
0.03304750069086224,
0.02595439500262212,
0.022736087031780945,
0.024533815029979082,
0.030385751028695528,
0.03375643506987066,
0.03442867554158596,
0.03323759398650966,
0.04008719535854797,
0.032364855700229504,
0.034924176890540254,
0.030289818281833185,
0.037011319159471305,
0.03127823565730523,
0.031001474647067012,
0.02927101020919911,
0.03271174263237918,
0.03575404510732912,
0.0283849979655376,
0.021907547768206644,
0.026691876589075788,
0.028239019269059713,
0.020683631597983115
],
"IG_slope": [
0.13280540439057653,
0.1328895236764347,
0.13251716155248647,
0.13243560691006684,
0.1324857724449977,
0.13267009115948955,
0.13242290088423692,
0.132185829322809,
0.1324726983282591,
0.1325241906942798,
0.13253983857239318,
0.1319901210889631,
0.132608712933943,
0.13251524006434937,
0.132769501175444,
0.13287224773899176,
0.1325975706577385,
0.13231167345342434,
0.13257531712497375,
0.13253305227575846,
0.13243815378287557,
0.1323957977507251,
0.1325257218513418,
0.13236796597217085,
0.1323861495477273,
0.1327537684708131,
0.1327386554702597,
0.132711587452179,
0.13281568462751656,
0.13243710222014768,
0.13233938095101805,
0.13268232843555833,
0.13243631842993017,
0.13257157411045978,
0.13259359008205246,
0.13272760136769401,
0.1328071539291779,
0.13248477426416636,
0.1326084015773979,
0.13233203525794024,
0.13236940590631907,
0.13254952385386445,
0.13234255468973807,
0.13260841739634183,
0.13266235028153242,
0.13254708579194868,
0.13273692343728952,
0.13259699608241315,
0.1327775109830937,
0.1326056805326987,
0.1325529281822725,
0.13277663751891833,
0.13243221609065647,
0.13247628019225113,
0.13239470838024386,
0.13289611778416807,
0.13250452692155243,
0.13234241215074452,
0.1323768101928669,
0.13200531359628048,
0.13283714582748582,
0.13235292007651894,
0.13247563446242513,
0.13226617768411678
]
},
"U14|2|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.023166184583375937,
0.02316567301427863,
0.023029395131741737,
0.024988542308552297,
0.02327818003081461,
0.023297004699733392,
0.023262869933376784,
0.023248533891355727,
0.023658183642774055,
0.023774568733474943,
0.024174307573783693,
0.022712054703291962,
0.023397472737084257,
0.023544315921907533,
0.023266544570487824,
0.023755453558939266,
0.023629380644560882,
0.023215116986446738,
0.024201662190566964,
0.023596208031091415,
0.022872203500286403,
0.024018611452639504,
0.024677150008121984,
0.025016892008795644,
0.023527151730976748,
0.023494871544405882,
0.02406320948238516,
0.02251334334893329,
0.023364508495827607,
0.0227782094990987,
0.02413884722042603,
0.023463000080681695,
0.023696441626750442,
0.023648483667374265,
0.023822134058201883,
0.022948444774375965,
0.024321773953698056,
0.02363858220770787,
0.023535426015668826,
0.024026751261567725,
0.023787580009089204,
0.022959563057369792,
0.023749565046698784,
0.023235396057392776,
0.024532817680071872,
0.02388892303993284,
0.023736463038118494,
0.023968255964597063,
0.023283110701014742,
0.02276014800195636,
0.023376027198351856,
0.023231282703697786,
0.023103588752082516,
0.02362188087293049,
0.023188621711696555,
0.02393333866053826,
0.023114057919979558,
0.02322302938064169,
0.02359469898996558,
0.023449137100385542,
0.024029833406849832,
0.023406725545023654,
0.02371491294715078,
0.023375395456426418
],
"IG_pc": [
0.026428551615628227,
0.025983852547570758,
0.025584027285178366,
0.02668278230932868,
0.026227969612247694,
0.0267031791164144,
0.026692779758085726,
0.026310163870218537,
0.0261792388835708,
0.025999435458508392,
0.028056297493250504,
0.02557909834625404,
0.026111561726694932,
0.02654935986424072,
0.02668797936785152,
0.027011858238842185,
0.027202484820651525,
0.025107486745125737,
0.026843336277293937,
0.027685228492715472,
0.02527143321151032,
0.027019831851983766,
0.027898207185891002,
0.026752860150413078,
0.026547222916865943,
0.026586285856783243,
0.027486941643985924,
0.025024060283509647,
0.02742350008488744,
0.02543958633670261,
0.02778230333619313,
0.02695978164992492,
0.02636659039372801,
0.026699704380362174,
0.02629039220225654,
0.02619925231663037,
0.026906043292390117,
0.025961944066174653,
0.02670925227862722,
0.02775961204740074,
0.027218896694874692,
0.026069358888343587,
0.026588040026303262,
0.027383840541506305,
0.027378205930976528,
0.02695837527150987,
0.02645721744958803,
0.026619129037434144,
0.026363041779329317,
0.02573225568233646,
0.025437186508060112,
0.026203064273001217,
0.02614888749806957,
0.026165812159304767,
0.02605598198006627,
0.025934355507536037,
0.025367354289662934,
0.026513248652368725,
0.026772862669497622,
0.026041160870663032,
0.026997224431658293,
0.026363909189577785,
0.027126411015193433,
0.02576719297898476
],
"IG_slope": [
0.0391586501974852,
0.039674135211403186,
0.04015823336580467,
0.039209659490496034,
0.04006495548366203,
0.04003497449364884,
0.03929581520601017,
0.03874605540858296,
0.03929584424898172,
0.03939146742282117,
0.03911200659687375,
0.03843961894034723,
0.03848958327849656,
0.039822507527972985,
0.03918536170024615,
0.03936775424335037,
0.039428175140805745,
0.038439823486526484,
0.03977989889797108,
0.03971482763062853,
0.03951189121701446,
0.038899854079632035,
0.03859362117760914,
0.03961269421892147,
0.03973636135607557,
0.04043854137063609,
0.03948500783783645,
0.039234075477274935,
0.03898085930169838,
0.03856992803924161,
0.039721716059852426,
0.03848509261354713,
0.04002458307985961,
0.040010443211293184,
0.03910616960113997,
0.040116183351251666,
0.039630773054823536,
0.04005113989161685,
0.04021728463181827,
0.0398750552763277,
0.03829940631252478,
0.038913114147569546,
0.038864417312682815,
0.04018792089529787,
0.039087378264980294,
0.039935140444706536,
0.03985272903379958,
0.03893951761481501,
0.03939072361360104,
0.038506025280328926,
0.03993028617181694,
0.0394245781575494,
0.039660349304689355,
0.03950678878688623,
0.039625503084731485,
0.03812387050202339,
0.03879136196805625,
0.03981471458856389,
0.038723755779126026,
0.03988176703378299,
0.038497257438450484,
0.04024920825836523,
0.03947021771250897,
0.039613921572786655
]
},
"U14|2|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.03664914303074607,
0.03628961293532207,
0.03651348415670963,
0.03952509095622858,
0.03765999670193132,
0.036532905109741165,
0.036252282032541494,
0.03799150955743347,
0.03666003344738744,
0.03676963152063539,
0.036007336626348696,
0.03600700921839817,
0.037923715907529854,
0.03640540056725872,
0.03604253483096809,
0.03796101021360965,
0.03631995456473369,
0.03636388362049381,
0.0369872045115347,
0.037180297841477916,
0.03586234465401361,
0.03664582311568232,
0.037147285173959155,
0.038788236704382584,
0.03622317216419724,
0.03624407100469984,
0.03777653542525883,
0.03594986040931847,
0.036846204671641125,
0.03917797056046446,
0.03575446554836148,
0.036974550051891875,
0.036401405705151824,
0.03653170588725363,
0.03723721397143098,
0.03658279650907392,
0.03658973613290328,
0.03807800075409862,
0.03692005237008189,
0.03614673796932344,
0.037608476649587,
0.037197773601881146,
0.03659267866589566,
0.03642663424062942,
0.03765065705193926,
0.03759732217088185,
0.03576115460551588,
0.03699815249522853,
0.03644268915019033,
0.037466122145555225,
0.03756092911662989,
0.036115614037191435,
0.037091039368545964,
0.03661602412354448,
0.03768226242516093,
0.03545026084914493,
0.03734795930974144,
0.03750139651344142,
0.03753508454469312,
0.0372138079176878,
0.03803577497631583,
0.03548996027702511,
0.03696625105877338,
0.03691399071702772
],
"IG_pc": [
0.04351501920364444,
0.04236457601317713,
0.042215236468790725,
0.04698335073431674,
0.04639370740078314,
0.04504572499760038,
0.04235076329419526,
0.04385091375313108,
0.04175451199857775,
0.04442518119443185,
0.04310107000752652,
0.04112319031886139,
0.04470822990768345,
0.04253393439099839,
0.043267295165938725,
0.045300049976688773,
0.043203293743960716,
0.04316573614959163,
0.042589458635613024,
0.04238850235768849,
0.04168976864120071,
0.043390569336716894,
0.04271909534597561,
0.045810692366934774,
0.043711857126191696,
0.043100122417932846,
0.04391765175335539,
0.043312485160050006,
0.04325561687122006,
0.04522928864721438,
0.04290904419938677,
0.0439839805294311,
0.04209536724469565,
0.04441599369310657,
0.04485394684802958,
0.042799301896887514,
0.04287905988237371,
0.04401820547396258,
0.04230825841408902,
0.04222364604930912,
0.04339307080031079,
0.04272213365119406,
0.041645050624401624,
0.040915537065627436,
0.04269365781863133,
0.042812746107833026,
0.04318984046115406,
0.04290577872436392,
0.04342742130841169,
0.044317930704919066,
0.04445400755979196,
0.04090963155393419,
0.04194231306425254,
0.042416437574745385,
0.04389664796557069,
0.04263294656033305,
0.042407900573796634,
0.045289396438036346,
0.04487181069804299,
0.043136484169285394,
0.0454636350652189,
0.042696237857955496,
0.0430197571652689,
0.04369541437573787
],
"IG_slope": [
0.06026664682345363,
0.06131818395603518,
0.061509782989868346,
0.06124210311791633,
0.06199915941464281,
0.060610030605662925,
0.06072533475113365,
0.06047425102081829,
0.06025141163453025,
0.06169126478657607,
0.06025043901369214,
0.06004516872660392,
0.0596727645839472,
0.06058052790012666,
0.061326504001177826,
0.060236614931184665,
0.059864894198670554,
0.06114429875205784,
0.061005012626996494,
0.06136091931812043,
0.06097372777340233,
0.060429885878565216,
0.060455685517347105,
0.06194379879996313,
0.06053930094038676,
0.06141440905394881,
0.06067059949660551,
0.0612503606080401,
0.059649054482728184,
0.06068091120548126,
0.060737310902379424,
0.06063373266908789,
0.06068302119438217,
0.060997462600173566,
0.06040490780380579,
0.060627888489163284,
0.060535447855184346,
0.061753474057734375,
0.06079649668091702,
0.060616428214007714,
0.05993901139691249,
0.05902068433875199,
0.05997640385868645,
0.061172508015761524,
0.060650409862597565,
0.06021509592590126,
0.06138356679508041,
0.0610564191903741,
0.06017458108979012,
0.05964614865956094,
0.06116271602463132,
0.060724678233738415,
0.059995020032280556,
0.06023453831508188,
0.06030527094154476,
0.06000221080090005,
0.06069807933586569,
0.06200354728029977,
0.060990365936876026,
0.06053107621826613,
0.06129931465366916,
0.062037209956211134,
0.05960351628658464,
0.06071379792052754
]
},
"U14|2|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.0532260451461557,
0.050985845398202834,
0.053704508390281624,
0.05229213485418427,
0.052510028217064963,
0.05292857630468184,
0.05103616510340547,
0.05290615709950952,
0.05335550317693194,
0.0512820268490799,
0.05240041087665048,
0.05208858047264986,
0.05155576464263234,
0.0532989515505804,
0.05073177983667865,
0.05338829985742066,
0.053303261631024945,
0.05263945073286269,
0.051096149346284925,
0.0502515831076602,
0.05270586828088053,
0.05228398321672767,
0.051268054815214015,
0.05308962164406417,
0.05436744038292396,
0.05269748314188494,
0.051388107426735274,
0.053234843155944844,
0.050371921293162814,
0.05224653786536404,
0.051708733126383244,
0.051680668592752,
0.05283397271082979,
0.05145734643987687,
0.05172538516188485,
0.051918203548853015,
0.051036456337922864,
0.0528779929130172,
0.05087496602615893,
0.05287248337410233,
0.0518915864801377,
0.050966454209876666,
0.051397311140118696,
0.052439222889392845,
0.05292542449719839,
0.05321496785054869,
0.05293657823831932,
0.05176796428948105,
0.05222019198932948,
0.051478159014366476,
0.05260915501972807,
0.05300269514602096,
0.05192152336738243,
0.05221201796467323,
0.05300266757410821,
0.052406924652196096,
0.052657195894559194,
0.05115599050266795,
0.05178638558614601,
0.051725372023004645,
0.05204721490490005,
0.05394069374477706,
0.051691218662035965,
0.05361376692088804
],
"IG_pc": [
0.0595246501409965,
0.0588537820107461,
0.060069073680039706,
0.05875330913452607,
0.06021109010959079,
0.06168838160477429,
0.05865407161167762,
0.05966462341811592,
0.05941026006454927,
0.056223662737729094,
0.05936856092983086,
0.059193751391547804,
0.05958386346895751,
0.060515473692606035,
0.05765579870715376,
0.06092412115425226,
0.05922644198114964,
0.05946455824342665,
0.05854421020387693,
0.05750003418336398,
0.059819995117739354,
0.05919593076861059,
0.056351628610296224,
0.06067225398386384,
0.062497896942140696,
0.059200308436615875,
0.0600763334343741,
0.060526663053204005,
0.05712014506732453,
0.05820316648352414,
0.056750237593177204,
0.05895895132639954,
0.05883459758508291,
0.058107575131787846,
0.05866221556775025,
0.060638756681162226,
0.05939722265784522,
0.059906907291534986,
0.058765739132591456,
0.05953713696858685,
0.057406030575688695,
0.05617376132601489,
0.05928987289309261,
0.0602403392817376,
0.06043809647409732,
0.060125005270171,
0.05981352938461494,
0.058764757268258215,
0.059327127772507315,
0.059560482540408397,
0.06002423182456559,
0.060235527745201925,
0.059011992245685214,
0.062029681397239,
0.05953212628904553,
0.05943091290877618,
0.0570289819950741,
0.057014128931928934,
0.05730814012977742,
0.05894557087813517,
0.056762989136564454,
0.060100962252643796,
0.059816164016203086,
0.059514611231298045
],
"IG_slope": [
0.08100845530216395,
0.08223382979048036,
0.08145097523466233,
0.08152026003179473,
0.08201810500917588,
0.0813663048207728,
0.08241885301216927,
0.08142502202243573,
0.08112628474252795,
0.08079057667965392,
0.08000247155436546,
0.08013939168185218,
0.08109393530313164,
0.08128385887176896,
0.08129481507450197,
0.08131360555238311,
0.08069841304624238,
0.08129699325697384,
0.08164080242999673,
0.0823651605932976,
0.08135503033523565,
0.0807060824862159,
0.08063298954447902,
0.08126956202244477,
0.08090594607670898,
0.08264059124332557,
0.08168011824214073,
0.08124537287863508,
0.08110768414852024,
0.08049791194262047,
0.08150504518693431,
0.08118947136685616,
0.08257130744283855,
0.08187615554155032,
0.0805958914631389,
0.08175418894941144,
0.08195632784875781,
0.08251644092364878,
0.08097464633001301,
0.08160084594275271,
0.08102377476747172,
0.08043606431125318,
0.08142515904284339,
0.08230284497229448,
0.08252409304135574,
0.08139280558655389,
0.08217013268063232,
0.0808285701955255,
0.08052327267224521,
0.08088826239696881,
0.08135519535527617,
0.08103745872401928,
0.0828965560948569,
0.08177635289856756,
0.08193634245378771,
0.08142922903926006,
0.08116318500916403,
0.08167549990746759,
0.08090955373644126,
0.08357412566345529,
0.08138034954802893,
0.0829169576853188,
0.08132207780893644,
0.08115811801006238
]
},
"U14|2|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07048211000332483,
0.06972093305011562,
0.06928956318707424,
0.06957186394647064,
0.07204336406324874,
0.06997331233734627,
0.0690756171952982,
0.07023337429561316,
0.0703713519708904,
0.07036276735880787,
0.07008939262567715,
0.06768426692561924,
0.0705407163911227,
0.07035144096063117,
0.06811768324530476,
0.06975508965025057,
0.06970515869860261,
0.06996638757643403,
0.06746339183604544,
0.0688769247446066,
0.07036007858733662,
0.0700358244409891,
0.07012256838800379,
0.07054519292727868,
0.0700448256570132,
0.06901517009319313,
0.06844565494040822,
0.06952158134968034,
0.06824159502663374,
0.07097375675930007,
0.07088892943278324,
0.07256604095359265,
0.06954846639807233,
0.06798764842921656,
0.06902703927252762,
0.06931868846737466,
0.07042730053888224,
0.07060567517626115,
0.07120400260545079,
0.06956696847153232,
0.06728830502018646,
0.07107300631975555,
0.07028811279589764,
0.068857556579907,
0.07133975981463436,
0.07028358848825178,
0.07012807311543678,
0.06966626400901976,
0.06967395053962555,
0.07106115930869361,
0.06856959922519046,
0.069117982508347,
0.06891911582448174,
0.07086042595738284,
0.07037080238031468,
0.06887398677913659,
0.07023832997838664,
0.06975116259444825,
0.07069098132511353,
0.0704251114401302,
0.07011618590799085,
0.07039613880969764,
0.06930550720886153,
0.07019958436833562
],
"IG_pc": [
0.07003912979143191,
0.07068378060886805,
0.07190965304112788,
0.07107446066638766,
0.07417896643808013,
0.07363637833777786,
0.07087534470361588,
0.07128772180724775,
0.07325840450390925,
0.07487184179686558,
0.07134319942304003,
0.0704895567276381,
0.07090165829487266,
0.07207956054716148,
0.07103360597648435,
0.0693321322687159,
0.07432451247837478,
0.07188274629802129,
0.07028290948502557,
0.0721390029903489,
0.07348386581274426,
0.0726563268620227,
0.07221318659341128,
0.07281000171271286,
0.07203023927844938,
0.0693052089416307,
0.07012236884850337,
0.07032100362074539,
0.069706983407499,
0.0712297404258951,
0.06604443726947222,
0.07199090857866117,
0.07120958863008171,
0.0727353220465819,
0.0699487826117408,
0.07259312053886925,
0.07139292035392514,
0.07287396362752346,
0.07544535887725677,
0.07163991564274927,
0.06857356427160426,
0.07251200484412251,
0.07124631570144227,
0.06811861174172633,
0.07215875477605771,
0.07190721929093642,
0.07308384725226136,
0.07233130507178637,
0.07312928695459478,
0.07375675837333266,
0.07165638951171997,
0.07303192786008643,
0.06853824638742431,
0.07170851880377471,
0.07314436424835696,
0.0710038953655202,
0.07032475050455717,
0.07266785382060166,
0.07368522867582948,
0.07095638513804507,
0.06935739939485394,
0.07051519987782481,
0.07114659633635197,
0.07012730933783355
],
"IG_slope": [
0.09826128240628558,
0.09820512302683236,
0.09996752538020408,
0.09912840855978214,
0.09829907551101441,
0.09777101382271411,
0.09765188572666779,
0.09914225288427192,
0.09866847712949887,
0.0998164916826995,
0.09789142905684908,
0.09808703926062469,
0.09662325210916381,
0.09886157930442528,
0.09980009105872419,
0.09661335916363734,
0.09840412554777664,
0.09835191595479614,
0.09821321800538216,
0.09860657247264035,
0.09903686060117246,
0.09869178554999694,
0.09930858412229385,
0.09822785863720657,
0.09818662966246715,
0.0994511677068346,
0.09856796586139505,
0.0990181669264558,
0.09852858783118887,
0.09911169523297274,
0.09951259222407179,
0.09818854324420764,
0.10002656860457805,
0.09973187067683056,
0.09857843950087725,
0.09823966158470082,
0.09878634137416202,
0.10029923941999881,
0.09830845451961724,
0.099411924720075,
0.09884823696487989,
0.0979879402385981,
0.09819158452303439,
0.09946666497364332,
0.09925028883211244,
0.09864694652124839,
0.09954185448389853,
0.09878544287882605,
0.09839133194379071,
0.09763662137141821,
0.09868840021102471,
0.09870438717308244,
0.09845566215936001,
0.0971104126217883,
0.0979787346749577,
0.09817290474559384,
0.09866333007795573,
0.1000033292907594,
0.09820399142436588,
0.09906271353636924,
0.10013127249804463,
0.10113418982082607,
0.0970626443591575,
0.09985329295941392
]
},
"U14|2|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09042117276450856,
0.08964141705952677,
0.091391789495332,
0.09138027332864151,
0.0901657757635892,
0.0894079979148783,
0.08987236284662536,
0.091076558135323,
0.09109603891083129,
0.0906863495781769,
0.0908454849925242,
0.08782465527146499,
0.08947135168707376,
0.09071603214360735,
0.08809522639923095,
0.09054340027285779,
0.09218829960403774,
0.09192671318901091,
0.08749476803579181,
0.09042381760037266,
0.08908837443317097,
0.09047654380011583,
0.0885341084469502,
0.0907551265637716,
0.09079189828989787,
0.0888676897422398,
0.088933009527417,
0.0919609473009455,
0.08949110820107808,
0.09040645262299574,
0.08945883106431829,
0.0892629881017859,
0.08911181635820409,
0.09133688571189325,
0.08880843771248959,
0.09006721065645529,
0.09144511429233493,
0.08806888256764633,
0.09253909608907307,
0.09083078187185123,
0.08934581853202062,
0.09070435706911262,
0.09037235146822553,
0.09024087216670473,
0.09190873987412829,
0.08926916230882487,
0.08879538733891756,
0.09039237908958864,
0.09006228916082826,
0.08856457434379816,
0.09012507827808225,
0.08951474742838439,
0.08941241092350793,
0.09131202723580856,
0.08974468062746777,
0.08793880260849107,
0.09129276419459931,
0.09099267827679824,
0.08928358714367857,
0.09262972504120803,
0.09051035109322836,
0.09037670587038171,
0.08928685196588404,
0.08857677202604819
],
"IG_pc": [
0.08120303197120754,
0.08213268838464163,
0.07908971680047237,
0.08030953324241191,
0.08284079831180344,
0.07933493419553586,
0.07807568748810131,
0.07610594505990011,
0.0798642525421799,
0.07761385198859705,
0.08089153008169084,
0.07718127294424744,
0.08215521785251766,
0.07725465591995852,
0.08088760472283957,
0.08044373250056304,
0.08003144592079121,
0.07930899973104895,
0.07764860234236168,
0.08164559134564861,
0.07652011505231864,
0.08098340420414343,
0.07652229159657667,
0.08197508038650503,
0.08245686357173634,
0.07684630367543309,
0.07805250185580459,
0.0786305755983646,
0.07837772707929343,
0.07961848165100768,
0.07219243795174093,
0.07793918349252393,
0.07730923652643192,
0.07868729244703501,
0.08274689126714806,
0.07967162811264347,
0.08191794308999534,
0.07685331643521,
0.08215477954982295,
0.07946909612090178,
0.07792236102440045,
0.07843394039694912,
0.07939059236423122,
0.07726204569802912,
0.0810097424078404,
0.07817164205078188,
0.08048892071562262,
0.08014151020677293,
0.08105103176304566,
0.07889338786503439,
0.07536131144201778,
0.0812338287802748,
0.08254648003335319,
0.08371521425280354,
0.07889890832298474,
0.0785874408148902,
0.07870711676019036,
0.08150922615913203,
0.07793603718142762,
0.0784698561432197,
0.07637626298967305,
0.07480581281072252,
0.0768273951192797,
0.07079570767123276
],
"IG_slope": [
0.1106671908645996,
0.11228285646587496,
0.11169063059421791,
0.11171028943980843,
0.11229588513049389,
0.11202294117290085,
0.11128462851902358,
0.11104948628967574,
0.11097102119733004,
0.11141890093762202,
0.11081885045375404,
0.10999692750314913,
0.1117017368719178,
0.11154057434587736,
0.11124805876795132,
0.1113813273389313,
0.11100517987002273,
0.11175670019758989,
0.11176440221670875,
0.11257939371139394,
0.1115687650551073,
0.11088112925050929,
0.11081065738335691,
0.11136467878259322,
0.11079120381520192,
0.11193946083534972,
0.11136462239848069,
0.11141671020690101,
0.11022163029415617,
0.11046542078985581,
0.1123911101711934,
0.1117532029948677,
0.11121858169010332,
0.11068692247715367,
0.11048782209993914,
0.11144737433116096,
0.11192038890334943,
0.11215796572385119,
0.1101210641830596,
0.11100004342781816,
0.11185246618684419,
0.11054279340744422,
0.11179697850094637,
0.11294114538352433,
0.11177615911633729,
0.11207396308428107,
0.11177252504656421,
0.11106149844123517,
0.11038568640495158,
0.10966149286023028,
0.1112061068217146,
0.11043285234233383,
0.11183923863365937,
0.11145082529388639,
0.11162920391999452,
0.11146196813187538,
0.11152012936854852,
0.11293463849856009,
0.11083555040236902,
0.1127044050112569,
0.11144264230549082,
0.11144727791954487,
0.11199687830252882,
0.11139487325591396
]
},
"U14|2|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.11272377493843866,
0.11553767453758912,
0.11460272654531423,
0.11559686101846456,
0.11250454664484888,
0.11380614434994918,
0.11454490985425281,
0.11622834957161032,
0.1135570088361888,
0.11614664346413583,
0.11517244895076573,
0.11210618763042834,
0.11346814055191512,
0.11430432816825054,
0.11364687525198391,
0.11239608817248925,
0.11348398893704736,
0.1138806227768061,
0.11520613748786612,
0.11557278139118665,
0.1125067879090178,
0.11361691775342742,
0.11521606184846078,
0.11290107814937311,
0.11275418803089732,
0.11453915415792881,
0.11205763586494477,
0.11334982662659865,
0.11401595752130866,
0.11548393658482237,
0.1144057153255984,
0.11592188172931106,
0.11268252656985656,
0.11533514396841404,
0.11414509909162174,
0.11411953045060663,
0.11440575216438464,
0.11631825103273208,
0.11399462802082017,
0.1142340003431439,
0.11358976123409636,
0.11537974635776926,
0.11249330997548235,
0.11714705229956657,
0.1167105337262484,
0.11519079155764445,
0.11346596437574608,
0.11368349948686518,
0.11247233971927262,
0.11523254304084762,
0.115093180859966,
0.11494358475262167,
0.11441776488552424,
0.1140390234636719,
0.11439290295825444,
0.11293828119104088,
0.11413640230172462,
0.11434985139920872,
0.1162801855529576,
0.1133207814042132,
0.11624368295611642,
0.11407997081013654,
0.11346143144881271,
0.11597061448398449
],
"IG_pc": [
0.08411694609523462,
0.08370032203456891,
0.08378102649711923,
0.08207804857221702,
0.0802605551796717,
0.08376674338761603,
0.0826407937142459,
0.08045956272892284,
0.07952525260430798,
0.08051856760151135,
0.08455464859286907,
0.08037583414970542,
0.081390748403574,
0.07702894186419017,
0.08370097725365434,
0.08149296016726972,
0.08537610612829119,
0.08436555923308779,
0.08204458442889659,
0.08329606585538685,
0.07669157458477151,
0.0812448675760253,
0.08343287381143363,
0.08519562473190248,
0.08545954753389567,
0.0806699850954817,
0.08492388040462776,
0.08097987101926758,
0.08427020774673384,
0.08224217332726828,
0.07759469157835824,
0.08049077577785599,
0.08278827407378188,
0.08214669041651343,
0.08380929848193065,
0.0857656599578243,
0.08213213925449105,
0.08099842963755045,
0.08566517155183892,
0.08281344754048273,
0.07995254559209676,
0.08405730212973987,
0.07862680226030143,
0.08178507947571736,
0.08013261397539172,
0.08461408514158351,
0.08323353318063596,
0.08254562025616594,
0.08491792378440997,
0.08805934381881315,
0.08441115024354016,
0.08176058971979996,
0.08485935627661105,
0.08014569246596798,
0.08342452111614417,
0.07941782506148098,
0.08312782489644707,
0.07999974585903986,
0.085915797764977,
0.07879532096001482,
0.08253665299588114,
0.08447559387986014,
0.07765408460967273,
0.07571096529031061
],
"IG_slope": [
0.12054076977179563,
0.12065766857900029,
0.12089043171495849,
0.12048558416207969,
0.12017810168334093,
0.11974700254869408,
0.12046625397560998,
0.12119417933653048,
0.11980162681880947,
0.12088470869957149,
0.11997078571153746,
0.11929336052555913,
0.11975750148107339,
0.11950544414100585,
0.12057675485911817,
0.12014132502602495,
0.11977433819593922,
0.12082919324081323,
0.11959570092142982,
0.11989573314463803,
0.12035895345325004,
0.12069999420500183,
0.12013270630613858,
0.12045916119953508,
0.12071544299141905,
0.12053699866029978,
0.12031700899437779,
0.12044635953242538,
0.12096901631330323,
0.12155995048785241,
0.12055668255796292,
0.11993154761678687,
0.12128903767647363,
0.12085355264163063,
0.12098047103854698,
0.12082641758665415,
0.12045779189095425,
0.1206952876246695,
0.12071496474041365,
0.12033724429148378,
0.12090821403667805,
0.12040425233936368,
0.12014760151810877,
0.12113741861436497,
0.12090699373927168,
0.12053968474435571,
0.12022882085005968,
0.11988131816403978,
0.1203832019571771,
0.12008113573914157,
0.11981833226440933,
0.1199913324998037,
0.12090534277492565,
0.12023388818703909,
0.12003783273679354,
0.12068622213844771,
0.12070521915255929,
0.1208411016377474,
0.1199717183433781,
0.12079028533442732,
0.12112032549870601,
0.121873637199374,
0.11958159123190461,
0.12075703185825581
]
},
"U14|2|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.14617645513091482,
0.14471484900959908,
0.1437765180900472,
0.14582925786399947,
0.14502060380835946,
0.14460038947454734,
0.1419491176302632,
0.14586557230126118,
0.1438975468570325,
0.14421383994859216,
0.14398363525389524,
0.14405100479186483,
0.1427307018464452,
0.14260956716282625,
0.14485008602122829,
0.1431614324932653,
0.1454962354577951,
0.14714822567193586,
0.14435198727925336,
0.14235407816018686,
0.14654256876742355,
0.1469390257864145,
0.14210639154171822,
0.14479220594583264,
0.14185185859203386,
0.14408135156359414,
0.14459554617020043,
0.1464154752565694,
0.14309060998556156,
0.146247829252955,
0.141734343305159,
0.14495093402321135,
0.14676240068081015,
0.14438299285731482,
0.14437965780811446,
0.14416828739550436,
0.14338639549006071,
0.1426692979768429,
0.14525372976508066,
0.14302002722534102,
0.14236550291193772,
0.1441795196808382,
0.14267679264712374,
0.14706513417738787,
0.14741132051403483,
0.14507374412810137,
0.14315218984051814,
0.14239725020933225,
0.14538102308573375,
0.14445016465658345,
0.1444715846974045,
0.14792872225714504,
0.14474986445485083,
0.14263544708694997,
0.1455962833845028,
0.14196863984512387,
0.14402618222681962,
0.144442134016046,
0.14393608265753688,
0.14718454798652303,
0.14219930763054123,
0.14323263910218742,
0.1437489177619078,
0.14639424749891283
],
"IG_pc": [
0.08373940393742482,
0.08052212240902219,
0.08152428066274273,
0.08316606426704443,
0.08427924974024442,
0.08213601319445436,
0.08002088835391245,
0.0780389528236238,
0.08260552603152764,
0.0825808001556254,
0.08708988003153992,
0.07973866920719223,
0.08118811708383533,
0.0754174000296266,
0.08097172874305766,
0.07997455636578592,
0.08200759511799402,
0.08375571319391549,
0.08381442632162378,
0.08380398716112382,
0.08259299693138646,
0.08463877000687241,
0.08282957849334427,
0.08677521624847759,
0.08072290109311223,
0.08155766014561563,
0.08381725560791649,
0.0800317401344485,
0.08521687498584075,
0.07715520450060176,
0.06879358560552458,
0.08172300085626062,
0.07693036346099456,
0.08248717864724123,
0.08038016331967902,
0.08397360806739551,
0.08204445827031902,
0.07785678294565523,
0.0782248543733041,
0.08499548163802804,
0.07494292338002653,
0.08122164808484834,
0.07751272536562515,
0.07725718716344028,
0.07586042410562313,
0.07913589071352962,
0.08274630877180722,
0.08034656179029738,
0.07652532463984721,
0.0880392247282025,
0.08554432756829242,
0.08595119914789612,
0.08455479922636341,
0.08333610661878849,
0.08099296533929172,
0.07949112794796606,
0.07754077589354963,
0.08120096559431858,
0.0848260534641595,
0.08025279882728978,
0.07496418332457332,
0.07696798125447914,
0.07659707553470982,
0.07953342279191267
],
"IG_slope": [
0.1253525899043171,
0.12603086741510225,
0.12667292475650008,
0.12594710247747615,
0.12644641047853505,
0.12623082975195882,
0.12572910945473642,
0.1265370030333096,
0.12644804953801697,
0.1253506529197528,
0.12594185843426683,
0.12653023128308966,
0.12506678264334886,
0.126696220502896,
0.12594219989010255,
0.12503595753741328,
0.1260894941622084,
0.12633427654650936,
0.12668385177207153,
0.12703156084557565,
0.1265463115714285,
0.1258239120370565,
0.12699895901084746,
0.12622038464310859,
0.12562867685504964,
0.12698264495036837,
0.12634006302129247,
0.12611576851860995,
0.12511970187780816,
0.12514859210501478,
0.12810473794996538,
0.12628439560282248,
0.126815617475804,
0.12666112304097765,
0.1256248110377508,
0.12578571276598363,
0.12610929981665867,
0.12734283035227553,
0.1262634349309124,
0.12652176049804176,
0.12583972710777822,
0.12543615554395146,
0.12667602869619743,
0.12712978095768865,
0.12633237380729498,
0.12662752299164898,
0.1260731847559688,
0.12603644562710895,
0.12501944505821433,
0.12597452705325982,
0.12724277579766258,
0.12610911802093117,
0.12646895495312102,
0.1255434010536634,
0.12660148791607453,
0.12586615399092374,
0.1263406386215952,
0.12632376433981132,
0.1258610845826768,
0.12674553132262825,
0.12741804229947976,
0.1277129485154489,
0.12553906842218773,
0.1270264458341917
]
},
"U14|2|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.18358775564519902,
0.1820140037801874,
0.18488868573467165,
0.18526046171065502,
0.18396226014251305,
0.1810284525169319,
0.18216532567881139,
0.18527607271552604,
0.18255684334001288,
0.18291043686868846,
0.18319452729548757,
0.18391226541486994,
0.1812960356725064,
0.18487189808724125,
0.18079431502414423,
0.18060907074351462,
0.18224201214919944,
0.18174740653292076,
0.1817675174134532,
0.18174731849157233,
0.18504128026896538,
0.18416498183002084,
0.18008683444016427,
0.18334476354418605,
0.18255616438641198,
0.18499734025322923,
0.18326950253357488,
0.1805846043404884,
0.18409724934896055,
0.1811148098551847,
0.18219245900652226,
0.1819452858463979,
0.18189865454889365,
0.18396326798844598,
0.1852281731798886,
0.18200079772530842,
0.18303448323655225,
0.18263377234526956,
0.1843964711589141,
0.1829208722275606,
0.18058385944666,
0.1835216841495395,
0.18268230528272866,
0.18160226144522085,
0.183515967207466,
0.18625506748031384,
0.18283106473322341,
0.18184487068187138,
0.1824701981124317,
0.18211274335888916,
0.17838525940132754,
0.18371989534991862,
0.18038711952457653,
0.1795915186068786,
0.18391706235519223,
0.18441156692442995,
0.18378560013205636,
0.18118228484054733,
0.1834004507670759,
0.18242559391752167,
0.18486743054613086,
0.18150028246048322,
0.18221810830937102,
0.18396333284213107
],
"IG_pc": [
0.08123407788630642,
0.07695464804951423,
0.08195366263985568,
0.08007503222067154,
0.07937917743829215,
0.07457910474837724,
0.07536660142324826,
0.07054313391215838,
0.07946360911096237,
0.08034279812188444,
0.08122588938304613,
0.0691320027380391,
0.08251153993766863,
0.06945202333809372,
0.07975017791708663,
0.07932493744013938,
0.07541907571922712,
0.07575575363321731,
0.08220522331438844,
0.07651807792241354,
0.07775196675957388,
0.08322138704539842,
0.07760972579910455,
0.08523064446418051,
0.08031806720082565,
0.07886590749917399,
0.07947929361747971,
0.07616424633623854,
0.08198271763894531,
0.07742231057692239,
0.054589500889719984,
0.07633568842475642,
0.07114168012293504,
0.07412850705412657,
0.08291892756333588,
0.0838416750945828,
0.07933498805234697,
0.07575920069241718,
0.08204014699411373,
0.08128858347366535,
0.07616768008530611,
0.07709286316961769,
0.07383282001069816,
0.06808938133736919,
0.06602898171979707,
0.07605675656111022,
0.08088805882273595,
0.07682159125182376,
0.07658664115610711,
0.08253060115722875,
0.07613935147691804,
0.08007089324054187,
0.07754615239385901,
0.08306731661687831,
0.07457908865563893,
0.07662356734771161,
0.07854036882537618,
0.07751478010744685,
0.07962565148201779,
0.07197585899050432,
0.06623985568263625,
0.0717258196443433,
0.06957552268270065,
0.06766875227391815
],
"IG_slope": [
0.13057977667255163,
0.13028562922840423,
0.13013492017390474,
0.1302778073885758,
0.13041087157092496,
0.12990746920761675,
0.12966818620632248,
0.129711104243422,
0.12987508962674651,
0.13089077974730925,
0.1295593197891473,
0.1287994985647997,
0.13031990351466183,
0.12996627005569286,
0.13055961695505053,
0.13047128764967797,
0.12991830490598585,
0.13033483436849452,
0.1298921307250343,
0.12986822808893328,
0.1301472949268876,
0.12967302147158138,
0.12959732148262695,
0.12992798905637315,
0.13004635240936188,
0.13073038878688645,
0.13025921927451206,
0.13043884652295962,
0.1305753491612945,
0.1302186640492142,
0.13025183350193698,
0.1301578037345098,
0.1297042334138124,
0.12993951862602587,
0.13011628342260725,
0.1305709446370447,
0.13012816731599292,
0.1299719610850995,
0.12961415108014707,
0.12965548034656282,
0.13038930943736568,
0.12993310449988174,
0.1295872013846102,
0.130249333714241,
0.13058812393472158,
0.13050355845816747,
0.13017138388856117,
0.1300535877488319,
0.13018260477901708,
0.12944483064603465,
0.12972977670097238,
0.1300013949701092,
0.13007642049468238,
0.1298869004769395,
0.12968814158811529,
0.13071193210167248,
0.13058541000842191,
0.13027978851615235,
0.12984142723760414,
0.13037710515682438,
0.13013112674608196,
0.12998493883463047,
0.1301282273193241,
0.13003537383486455
]
},
"U14|3|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.013855064924868543,
0.014353045773768613,
0.013938442024988618,
0.014670486169766406,
0.014324355264527355,
0.013739798726509989,
0.013763317943727316,
0.014038722099348533,
0.013718656277983854,
0.014294123373048251,
0.0145345368987293,
0.013510205788824337,
0.014478690222729185,
0.013859642054905308,
0.013610973348836097,
0.013981513505129328,
0.01462477697245923,
0.014012771865697715,
0.014079770195005281,
0.014138220293048676,
0.014572513229826,
0.013664966767578335,
0.014684352193860661,
0.013915337340412393,
0.01435699515526423,
0.01442792271391724,
0.014179411131715725,
0.013164879898814874,
0.014529519926012924,
0.013338457298324613,
0.014364935034068438,
0.013877395700919948,
0.014078594324436366,
0.013301185422099238,
0.013790109512694215,
0.013702314729162168,
0.01369673519612391,
0.013863722738411965,
0.01379699414532709,
0.014450531629131902,
0.014158145619962426,
0.013408236458456457,
0.013746411886787158,
0.014058828101603638,
0.015134964401315898,
0.013932498335485377,
0.014142816027858274,
0.014260498038751734,
0.01407675503469008,
0.013230954117663174,
0.014176290227252863,
0.013948033100891877,
0.014237592420871081,
0.013167250142361198,
0.013708521227693282,
0.013498653866307109,
0.013979894476776167,
0.013963569158160993,
0.014472662623681742,
0.013774793943998276,
0.01399827910169904,
0.014488302436923561,
0.014486095100538776,
0.013159051549274992
],
"IG_pc": [
0.020913898042348354,
0.020370074653993375,
0.020373422441992542,
0.020575151521321996,
0.02091683142128027,
0.020451346684639365,
0.020317603488050204,
0.02042220473460917,
0.019894186707550242,
0.01980530120527129,
0.021414359859731554,
0.019628763202425115,
0.020805838508721537,
0.019436016908024753,
0.020286214392432556,
0.02047788537308814,
0.021384599019128217,
0.0201321102473898,
0.020169187558997288,
0.021355341255509547,
0.021050901140558156,
0.020404231168741724,
0.021348602388481623,
0.019974794390421192,
0.021437949107357426,
0.020875333008096426,
0.021316373244280797,
0.019123909201985232,
0.02169031884320082,
0.01942231743524432,
0.021169050918064616,
0.01978827485001817,
0.020854345830422803,
0.01948055246892249,
0.020033733423867793,
0.020313747007656324,
0.019575259697206707,
0.02034127921949154,
0.02054600496015462,
0.02227205445128733,
0.020138048029756404,
0.019498821142476936,
0.01902592092523086,
0.020879321033521844,
0.02196057995590992,
0.020601355127845007,
0.020088442149144438,
0.02025767045552926,
0.021208299298401987,
0.019332206179624153,
0.0199906066086509,
0.019468183687776464,
0.02037461077369867,
0.019277343646176875,
0.020167531862707908,
0.018660402918715707,
0.01892065586979081,
0.02016323917377642,
0.0215519037812929,
0.02014346493999167,
0.02007397987155006,
0.02274132274070503,
0.02114737995154829,
0.01925469928374228
],
"IG_slope": [
0.028027595132642497,
0.028267300042038247,
0.028743169724608306,
0.028184070392505336,
0.029162976983663873,
0.029033232280240004,
0.029198440363112747,
0.027945819256557265,
0.028215490109030537,
0.02798917846425256,
0.027618712072435696,
0.0270473933051314,
0.027396896713368354,
0.028942710877717794,
0.02902508742114189,
0.027721718847372873,
0.02836151422834223,
0.02761291866737891,
0.02886494350260109,
0.02851895270017416,
0.02818750542363772,
0.027817893916734206,
0.02747345579884501,
0.028655227608735012,
0.02824036141531147,
0.029431141908865283,
0.028504673734856406,
0.028202448926100444,
0.028248245306001663,
0.028225056888271635,
0.028889991232463903,
0.027980081326707602,
0.028931293755183118,
0.029966913285914824,
0.02833333281436055,
0.02900113337988552,
0.028278473914810986,
0.029493829740029454,
0.02886666689389583,
0.028458962364258482,
0.027646718502312387,
0.02751490468579711,
0.028033358634370342,
0.02891932705891319,
0.02777345507192876,
0.028942516692714925,
0.028781823134383627,
0.027760888663832913,
0.027700840745629243,
0.02806151718164124,
0.028379119101061105,
0.02848784699042852,
0.02838337545517719,
0.028193210008482492,
0.028503104204058306,
0.0274422913474903,
0.027038768652127437,
0.02920787677399406,
0.027722873393447072,
0.029383896092217834,
0.027889985064212273,
0.029365024986393366,
0.02855311290356776,
0.0283686666345626
]
},
"U14|3|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.02381528811809197,
0.023581881118596826,
0.023316170756947585,
0.024879187690805438,
0.023947394943805378,
0.024415723139391332,
0.023378496588048137,
0.02415826979424196,
0.02320255979515551,
0.023796341149827427,
0.023202472652123163,
0.02295725047936159,
0.02236116828781043,
0.023594496785158015,
0.02439863686188737,
0.022940662897175557,
0.022220474956320402,
0.02260798865105862,
0.022485551153815564,
0.0229595500719757,
0.022973067044222972,
0.023228908229809164,
0.02406401391260715,
0.024216011740778143,
0.02304287964918217,
0.023942540579108496,
0.023227003007125546,
0.022517781922818614,
0.023391472475925212,
0.02370396693541288,
0.023157416180838553,
0.023106811483526002,
0.02271375978928525,
0.023175827851888542,
0.022901231852891613,
0.02357628932139022,
0.02368940234750383,
0.024495178054079858,
0.022487039403412012,
0.02300403121720329,
0.02454528923922794,
0.02275615621861249,
0.024119052204120806,
0.02362068669774864,
0.023857362671490634,
0.022944440420946677,
0.023253750491356584,
0.024821895765168023,
0.02405294699410021,
0.023434692773717458,
0.023871654071635717,
0.02297626384706497,
0.0234747216409108,
0.02408872414900287,
0.02417625689940195,
0.02266335960978516,
0.02393334430394667,
0.0238816372773627,
0.025085767099344736,
0.023276737155956795,
0.02346065328643121,
0.022418685054788057,
0.023385763951173644,
0.023670845865785495
],
"IG_pc": [
0.03701464644789615,
0.03731405168633691,
0.03712214914154798,
0.03983839778215369,
0.038841873231200995,
0.039249774728164925,
0.03720273479374333,
0.03869162428793122,
0.03653331737471518,
0.039050008611044164,
0.03627258127237354,
0.03627229667284412,
0.03543573183800863,
0.03704779187208969,
0.03841052030769801,
0.0364571622382822,
0.03628337732207437,
0.037316150971908844,
0.035985327183589495,
0.03618548374243574,
0.036477047764514436,
0.03671379276447009,
0.036277837960642205,
0.040133607949654766,
0.0377077694933916,
0.036377752505146424,
0.03642324199368732,
0.03687657505500245,
0.03622098910649169,
0.0391297048371565,
0.036216957491047023,
0.035548708529769525,
0.03624656526170118,
0.03700340540071192,
0.03589281918073753,
0.03719647870928433,
0.03704724228862314,
0.03922469541615025,
0.035428441507947106,
0.035592745856682165,
0.03893393346374462,
0.03439660790643531,
0.035778800353443725,
0.03693496853708027,
0.03605104736452854,
0.0356341853223716,
0.036980879717037896,
0.03805164336953141,
0.03822390006470155,
0.036819878458011046,
0.03744518697942981,
0.03529205227351617,
0.03710301281406169,
0.03704454694093162,
0.036575142791691696,
0.03572919961936775,
0.03647844714632729,
0.03911426904686606,
0.039227011426543515,
0.03627663174349712,
0.03818509357195606,
0.03725245016026027,
0.03584959740756178,
0.03664093323692474
],
"IG_slope": [
0.048232762150361985,
0.04954008780680253,
0.04948885890870692,
0.04939063401735773,
0.0506835057182981,
0.04844458669256767,
0.04840389284132676,
0.04901498636442545,
0.048816386987985676,
0.04939697759639502,
0.04753439747258914,
0.047809543710259694,
0.0482590348163201,
0.04863346742480462,
0.05021384480855823,
0.048054231457692276,
0.04847620471497263,
0.04914222499996959,
0.04878928300639324,
0.05023542390515196,
0.04902935062579286,
0.04844583909273582,
0.04865526739697389,
0.05081194989524013,
0.04870433657584209,
0.049584867386161115,
0.04898976990092859,
0.049423435410482754,
0.048527646914069564,
0.049721426859735574,
0.04955288675544993,
0.04914576153596843,
0.049400397606121214,
0.04989967453722037,
0.048718444767829466,
0.04906921951500084,
0.04902111862156608,
0.05063200765121246,
0.04833692567214432,
0.049177598772020874,
0.048298965198365,
0.046964827014060684,
0.048470783943412844,
0.050158083553037996,
0.04939221333462662,
0.04948039518405496,
0.04965304121501977,
0.04884085552039056,
0.048490676582905914,
0.04720630339171985,
0.04893920449400123,
0.04833266673137307,
0.048650206246259,
0.048581308508455975,
0.048836274252814504,
0.04950270848814278,
0.04879953554251288,
0.050058654447257316,
0.04926933704076132,
0.04950914666313398,
0.05002307413791696,
0.05119121985771538,
0.048137646219850685,
0.04962879003832718
]
},
"U14|3|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.03439758938713133,
0.03357793409551668,
0.034553015668208786,
0.033537074504037534,
0.03358543294039151,
0.03570501863055142,
0.03385543639110011,
0.0353549365928405,
0.03425429671123936,
0.03416775431730734,
0.03441484674871553,
0.03365690631196294,
0.03392570810093254,
0.035154184799877086,
0.03293003214896295,
0.03477731254344896,
0.035083156426724216,
0.034441772163424034,
0.03366133770031787,
0.03312032349869831,
0.03559030968173538,
0.034591686429669366,
0.03415859644187513,
0.03470454635532505,
0.03432691097710716,
0.03506160312486273,
0.034225363330980585,
0.035134102867877104,
0.0346292782756219,
0.034236951388813,
0.033727107490813424,
0.03375194196784648,
0.03562986040124372,
0.03364331004905452,
0.03353713163320826,
0.033756657407728596,
0.034554402072156876,
0.0359377617468688,
0.0339084578344373,
0.03356639909129555,
0.03234945368582132,
0.03368991760389406,
0.03308255285137385,
0.03478563738034879,
0.034099657323030996,
0.03622198932741405,
0.03499259665468202,
0.035192318506556575,
0.03363641320955324,
0.03417816235718796,
0.035420013849538634,
0.03449551889283242,
0.03457045963636851,
0.03479919445821622,
0.03376918068968493,
0.03332119353282437,
0.034149852826436344,
0.03451602961020761,
0.034449127296293014,
0.03372507309931372,
0.03341198261674272,
0.03436502768445493,
0.03364634199940042,
0.034315692288684474
],
"IG_pc": [
0.05377174051942452,
0.05538346462829928,
0.0531421889242385,
0.05319549937924659,
0.054961662576319494,
0.055343309313083,
0.05317776256325679,
0.054989541831794636,
0.05247862017880253,
0.05279444777374717,
0.053540507450269066,
0.05188930563511069,
0.053591466644056056,
0.05368697254582743,
0.05110670892975719,
0.05460773866444529,
0.052893467134815,
0.0551934407682051,
0.05222500477379212,
0.051675540963772325,
0.05702888046431068,
0.05362340251777947,
0.050964076767719545,
0.05371112003223866,
0.054474697054450516,
0.055439189359570824,
0.055208103826686825,
0.054221099533398924,
0.05225955160254285,
0.05051688372347616,
0.05282820427070413,
0.05240931476859676,
0.0546179102526555,
0.052342913067739,
0.05228831090997524,
0.05453985950877146,
0.054542870359957626,
0.05568276871743797,
0.05363786727983806,
0.052598046326475245,
0.05159147690860625,
0.051035902032137,
0.053615607300947145,
0.05647287457528273,
0.05525763172054211,
0.056632606190220494,
0.05515817488975596,
0.05436325435308277,
0.052643998548000843,
0.05439609438161422,
0.055492111993501306,
0.052843630592629476,
0.05492715541529111,
0.054429610619678784,
0.05320916075543832,
0.0516619898798843,
0.051628666172982104,
0.05238908641711355,
0.05305554752375502,
0.053498207350423925,
0.05027065200708131,
0.05625695802644751,
0.05447239584820507,
0.05456518334490667
],
"IG_slope": [
0.06958679833927552,
0.07055136184230877,
0.07014385017264459,
0.07105429737575739,
0.07057765461009845,
0.06968156734512418,
0.06996163317517781,
0.06989993951010903,
0.06911299610312915,
0.06903317352267663,
0.06860749693466493,
0.0682148609973138,
0.06996465652439766,
0.06883789305434576,
0.06953978523382669,
0.06895589032267417,
0.0685307638671171,
0.07049454371586947,
0.06979848248196542,
0.07114384937379252,
0.07073740658050164,
0.0688615752595902,
0.06934517291656817,
0.06872563905985864,
0.06992928869935221,
0.07145097208404519,
0.07078037236074537,
0.0695145774019784,
0.06887464600731531,
0.0687406085002373,
0.07076314022616793,
0.07005835021997393,
0.07141984607074786,
0.07076440678946988,
0.06906160859411772,
0.07057920120984405,
0.07042071441449313,
0.07124856511403094,
0.06940568770987551,
0.06952291833390857,
0.07014150676019887,
0.06878429332874121,
0.07039468799433825,
0.07088684017300555,
0.07146530084960502,
0.07056419335799158,
0.07104836880647138,
0.06881648850412721,
0.06890666734440322,
0.06854415250164657,
0.06947888813506095,
0.06971300270627889,
0.07142700963304836,
0.07038380583190398,
0.07142634017288871,
0.06955359335579528,
0.07006235975679205,
0.07031643776924618,
0.06966660580330321,
0.07169039382546595,
0.06983746356513458,
0.07212956668882696,
0.06931841355915801,
0.07055722294627946
]
},
"U14|3|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.045765640635030636,
0.047016570178165296,
0.047611426144458235,
0.04769608121584312,
0.04693598686860945,
0.04606369593533266,
0.04723437480654624,
0.04680587915331813,
0.04678059673405599,
0.04809128173420518,
0.04616770465054998,
0.04655867135248393,
0.04679101759624693,
0.04567871805492807,
0.04634690037275924,
0.04481094009166675,
0.048080316500387354,
0.046090755366650527,
0.045509985710337375,
0.0454173349018383,
0.04765399598860576,
0.0455594858168169,
0.04752594518559761,
0.04812744968667282,
0.04621399193280773,
0.045613010326805536,
0.04526328014029524,
0.045720117374139946,
0.04515114079965876,
0.04712805419437238,
0.047852956679905745,
0.046245060290889484,
0.04606265687994515,
0.04651639050411305,
0.04691563772017204,
0.045926597796571045,
0.047407939523152365,
0.047131660017436516,
0.04590847975615553,
0.046257408843585424,
0.045316070385855056,
0.04654629798347898,
0.047273482561315916,
0.04696300729193581,
0.04805901977489491,
0.04405279714949195,
0.045041564475717166,
0.04599635530801116,
0.04683269808296764,
0.046992398360297116,
0.044823217123639125,
0.04642618606410842,
0.04657370859178833,
0.04605936766661145,
0.04579017939704677,
0.04651232693010776,
0.04639276795271918,
0.04613868350310213,
0.04683114277034406,
0.04636870530398163,
0.048402315572051435,
0.045637460517818695,
0.04567179902005414,
0.04701980353137536
],
"IG_pc": [
0.06661702875379115,
0.06543812778477702,
0.06795517605804373,
0.06601808545353464,
0.0682454052408245,
0.06795966153498123,
0.06859535163754914,
0.06872149455242545,
0.0717186872091064,
0.07009369552107013,
0.06642786440732325,
0.06662053356745597,
0.06569665665514653,
0.06870245380611785,
0.07007668104135611,
0.06344656443203642,
0.07148118760628307,
0.06719599435456738,
0.06734991754981356,
0.0705443571854729,
0.07068415641928512,
0.06771385809763829,
0.06958374184274482,
0.0708377860857644,
0.0680610753351945,
0.06432721346108074,
0.06670618452603212,
0.06521768172506194,
0.06648665271209545,
0.06970872480663373,
0.06355210930075929,
0.06529938579858746,
0.06691826867985458,
0.07144509961772291,
0.0680353003837749,
0.06916724184568991,
0.06745956764654515,
0.06952479964242343,
0.06662775016627025,
0.06787955086718354,
0.06834049667519732,
0.06746897204616847,
0.0673038222490159,
0.06780489619039698,
0.0689274604800911,
0.06717001707730329,
0.06774114128102172,
0.06773717047044064,
0.06799683168263591,
0.06946312795052162,
0.0677842826432243,
0.06969517779189231,
0.06797065919831341,
0.0670828075137052,
0.0677945312425012,
0.06823404669688629,
0.06666233110327752,
0.06983337593430955,
0.06909461121478079,
0.06800446565971716,
0.06732626612963061,
0.06805628725720084,
0.06777198657832671,
0.06826484753006164
],
"IG_slope": [
0.08759784393628386,
0.08824316512312134,
0.09029697046955833,
0.08738676926860033,
0.0887714189794163,
0.0871459152907721,
0.08739520929172523,
0.0897568353017008,
0.088240419547075,
0.08958044913643477,
0.08740181001287507,
0.0870491738489438,
0.08578927137582773,
0.0883706317296389,
0.0896466673194617,
0.08388776219634637,
0.08745960883012627,
0.08965879893615451,
0.08808490828891362,
0.08927466349085476,
0.08848578203346626,
0.08889120685219071,
0.08992635690411026,
0.08739626939966436,
0.08746628976604436,
0.0903025901737273,
0.08803360544347713,
0.08811232702314906,
0.08778200024463459,
0.08902677575967283,
0.0905688268328781,
0.0882075954266605,
0.08994157198551819,
0.08995085336067267,
0.08802419971638212,
0.08748214937785379,
0.08842234589556165,
0.09025573662909024,
0.08771719301134681,
0.0890667059099275,
0.09044485934254222,
0.08790190791502807,
0.08858400944941643,
0.09062637225101604,
0.08911070618743037,
0.08871338708597087,
0.0892169490243155,
0.08842325842488817,
0.08711807344073133,
0.08676431324303659,
0.08851228453951612,
0.08782161274225908,
0.08942703550935381,
0.0857256130168279,
0.08788430805967576,
0.08828557485402876,
0.08876231428670164,
0.09080352998612364,
0.08741217232836382,
0.08953979097075583,
0.09018868653125074,
0.09203254332342037,
0.08714290823805211,
0.09022825330474658
]
},
"U14|3|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.0583474022977315,
0.059065305441714955,
0.0603214005492978,
0.059547854066955175,
0.05947698135490054,
0.058967278719475935,
0.060116952200252705,
0.0620741835010401,
0.06145889559790785,
0.05985313994349273,
0.06092949376069168,
0.05996867298701325,
0.06024682461939257,
0.05807593853800341,
0.05989069904329014,
0.05913347338926478,
0.06119738845915279,
0.05973113818078701,
0.058683202506391474,
0.06077568928967381,
0.06034705029814891,
0.058597551447915563,
0.05826829150394097,
0.06034680608995213,
0.06056530928352277,
0.05989154566153054,
0.05954893355812452,
0.06191616078989881,
0.061399473085381295,
0.059303516477517526,
0.06014105738332187,
0.05959085254152274,
0.05901979936457824,
0.0578467083215104,
0.058767994950255975,
0.06092739032174599,
0.0599644078649364,
0.05940393884508932,
0.06031468343127422,
0.060868752763336254,
0.05956537274085516,
0.06090740528585048,
0.0607915631781637,
0.06012637356672279,
0.06060167620168411,
0.06010011427721107,
0.06070626157494541,
0.05909838167172232,
0.059671922119266974,
0.05919639911348451,
0.05844303543336693,
0.058699355335094516,
0.06063853059003055,
0.06100770195227323,
0.060264013985309006,
0.06203311573819992,
0.06039036921511176,
0.05880064144582686,
0.05847420813974491,
0.06078115224489444,
0.060818609016352276,
0.0619219743250623,
0.06022008763858544,
0.05872906908140152
],
"IG_pc": [
0.07759607640620991,
0.08367252994941625,
0.07955635006404292,
0.08109366740286818,
0.07784471919938947,
0.07610218626053694,
0.07567964596095374,
0.07881574287578841,
0.07905884239956104,
0.07739146137374861,
0.08350655614707037,
0.07868659854750704,
0.081452931576849,
0.07414049949357211,
0.07940908000391812,
0.07755866895607288,
0.07930935555219135,
0.07734858828711337,
0.07830522009834374,
0.07909460263063944,
0.07669323163122517,
0.08171855284323164,
0.07670661348533059,
0.08277062378227208,
0.08089121714067331,
0.07896205762182722,
0.07810095500852554,
0.08322202055886449,
0.07463784112597491,
0.07644548662346794,
0.0733282438444356,
0.0776513559263528,
0.07793956907362946,
0.07377815871418102,
0.07883463570837819,
0.08231819911017756,
0.07957562172438198,
0.07768185333927419,
0.07949323501055668,
0.07775610375367958,
0.07643590644473439,
0.07663376486285521,
0.0802683651230802,
0.07890584243447372,
0.08062482671261616,
0.07986802690006985,
0.08129825635996994,
0.0790656797706091,
0.07871140767214554,
0.07642336975164982,
0.07099907798840265,
0.08078015078668785,
0.08238630147563765,
0.08180244013287438,
0.07985363611846244,
0.07950554391822728,
0.07874364117058508,
0.08107135174320941,
0.07701292726243776,
0.07937808140356377,
0.07873007958026365,
0.07816153225769276,
0.07599583633025482,
0.07320548560373336
],
"IG_slope": [
0.10177652169775855,
0.10371352017815715,
0.10269588771141291,
0.10438418228990388,
0.1038968563779953,
0.1034437376040591,
0.10202651378354817,
0.10274179205731633,
0.10195361500520286,
0.10255062872685278,
0.1023025406947885,
0.10112391967086395,
0.10330447848228752,
0.10364631281248655,
0.10270015169069162,
0.10287168642995723,
0.10201095293738725,
0.10355076170001057,
0.10394765696033112,
0.10438754184227694,
0.10409041258944544,
0.10207698010380876,
0.10289587740151965,
0.10246338049433078,
0.10148841569990362,
0.10459841392610075,
0.1025849009987686,
0.10371430968851827,
0.10110379390824464,
0.10312227409555208,
0.10488256061886281,
0.10452887098679085,
0.10316068034934404,
0.10327663198823771,
0.10216891359493553,
0.10323509786927136,
0.1042567348806235,
0.10453416260307204,
0.10170651238724611,
0.10228421354233563,
0.10313437006176061,
0.10111293280073656,
0.10361713485750974,
0.1066912559045226,
0.10484895200832074,
0.10455425178629353,
0.10373831968639892,
0.10195664042219367,
0.10226783623818661,
0.10097329147814725,
0.10271031994745564,
0.10125788716937385,
0.10335695642944295,
0.10302177363063776,
0.10278977407646907,
0.10327754733424735,
0.10471121966859051,
0.1051060551184901,
0.1019164499187615,
0.10471896087725564,
0.10550090594963102,
0.1034810055996309,
0.1029134829935061,
0.10421619588857708
]
},
"U14|3|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07394801976806242,
0.07660141124192865,
0.0759599274541447,
0.07598480093216864,
0.07373480931481335,
0.07554920425727563,
0.07470011891697048,
0.07577261940178293,
0.07510327228388647,
0.07577053767062036,
0.07230640998964422,
0.07360760183969361,
0.07541264630292233,
0.07466806222500733,
0.07303907363897189,
0.07366195913882834,
0.07509011780565267,
0.07528253637521409,
0.07371323046882683,
0.07454233090011897,
0.07432933393783969,
0.07395233589645134,
0.07338950534131072,
0.07461538966304371,
0.07195401542780822,
0.07497171101453848,
0.07543279350816867,
0.07408890426196546,
0.0752010032362227,
0.0761868888997208,
0.07492538194854781,
0.07611006003214627,
0.07734672851776381,
0.07399400275632129,
0.07487803084088807,
0.07558626700566329,
0.0753366424060733,
0.07514338773109674,
0.07636804047327139,
0.07646075900687421,
0.07536073808780586,
0.07608398161490015,
0.0725873927513021,
0.0774834822666417,
0.07648299991343599,
0.07555458985682773,
0.07480267626634429,
0.07583526123825646,
0.07353228711266624,
0.07352903665520216,
0.07503026635261989,
0.07545547272777053,
0.0760143988965174,
0.07589935495166245,
0.07565909028453888,
0.07328339200890532,
0.0744449877604696,
0.0765379014604397,
0.07578306655723654,
0.07522962803533328,
0.07620208880442014,
0.07473355445901753,
0.07287677879835996,
0.07575057769209437
],
"IG_pc": [
0.09001353837095732,
0.08715697093355054,
0.0884013364438508,
0.08426128924485284,
0.08268297337773042,
0.08312452128057712,
0.08318519683142013,
0.08261254331875367,
0.08404094875110699,
0.08484057300581656,
0.08365884283276045,
0.08281045041740932,
0.08267947486720208,
0.07770973175848868,
0.08496687417085962,
0.08210669615212764,
0.0852918439879364,
0.08506367214690251,
0.08268568560122803,
0.08660215850030135,
0.07717084157521811,
0.08526681419939235,
0.08308076758831118,
0.08775743244387069,
0.08530280477803354,
0.08191495666030293,
0.08666806989218988,
0.08353230927981416,
0.08813966700567215,
0.08230239355671642,
0.0840234959084548,
0.08343531034241455,
0.08835574317480159,
0.08150124579499364,
0.08854903071354074,
0.08961692134800979,
0.08631077626537968,
0.08167559411851098,
0.09263854852704048,
0.08651828427165884,
0.08749403531959525,
0.0887997911652095,
0.08217932143397633,
0.08377035449031385,
0.08245768821447383,
0.09093229381351815,
0.08455707719334034,
0.08469508015586841,
0.08400496707228144,
0.08600632601354263,
0.08854255153174075,
0.0829437888352232,
0.09244773270961766,
0.08551621535813334,
0.08333699713102026,
0.08319632872959615,
0.0831427734931354,
0.08263660411208347,
0.08759236558110325,
0.08308184935429205,
0.0846284316657839,
0.08888243894703868,
0.0783001309449064,
0.07874595790787262
],
"IG_slope": [
0.1142490176059903,
0.11400144909082552,
0.11571887525262649,
0.11401832143831848,
0.11407827198098089,
0.113486880763368,
0.11419236189002174,
0.11597704569510629,
0.11375948609961935,
0.11494095179053268,
0.11238717292366472,
0.11282930859784666,
0.1132428955564739,
0.11260546539732415,
0.11398341960598506,
0.113221431613221,
0.11359132335707069,
0.11490163786508382,
0.11337210060314445,
0.11534433398770907,
0.11333970755784065,
0.11372299124442758,
0.11358355189248417,
0.11347136377373453,
0.11472960182262872,
0.11410204667786661,
0.11446021768628845,
0.11426917250977608,
0.1143846744322795,
0.11553989044492113,
0.11660088706713806,
0.11348400403986404,
0.11520338515859695,
0.11457223097741948,
0.11433714207538566,
0.11418343368270269,
0.11322845372492128,
0.11446676504598238,
0.11452817868295062,
0.1139757236985202,
0.11600447390845624,
0.11354531389208294,
0.1149508687823006,
0.11492063672628408,
0.11537974833783973,
0.11488623348574695,
0.11375447618683854,
0.11289438099481423,
0.11349440881842458,
0.1129223849105529,
0.11258109370293211,
0.11291598297446538,
0.11571724696359734,
0.11347838156969042,
0.1137257347562609,
0.11384906642709913,
0.11475833049689485,
0.11542707234212576,
0.1126210426773447,
0.11520810825943045,
0.11478606200034826,
0.11642129050656257,
0.11393003177851352,
0.1153425208349142
]
},
"U14|3|6": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09328008180859015,
0.09360305164333393,
0.0921972258410042,
0.09323047973871734,
0.09180586041753447,
0.09498777363508548,
0.09351724572136977,
0.09192559367203845,
0.09255487802351503,
0.09205521337170364,
0.09155717947469277,
0.09185881879781288,
0.09414232284249824,
0.0922344094022467,
0.09153650412426106,
0.09042645723539344,
0.09291519438941531,
0.09346534752974023,
0.09166715452116225,
0.09201760599619124,
0.09326828339101656,
0.09449654669151109,
0.08977183550541135,
0.09330200461007099,
0.09282297668167594,
0.0907215095250109,
0.09230598057121764,
0.09272166301278784,
0.09163867984138019,
0.09262014267909446,
0.09027894018398808,
0.09251233224407596,
0.09378533150563406,
0.09038219304948925,
0.09255255099004778,
0.09207648215686959,
0.09189841584191871,
0.09337976615797583,
0.09099471659376235,
0.09240413935255187,
0.09192191307993536,
0.09211627696979807,
0.09078048408682715,
0.09192664054617161,
0.09534175784022914,
0.09175988671494206,
0.09093703145950283,
0.09214478313259633,
0.09169053650839842,
0.09223183647227007,
0.09116995157794339,
0.09399864696601323,
0.0941424134668587,
0.09044499243077997,
0.09379152570013982,
0.09121931066440059,
0.09042976165938033,
0.09342489996481973,
0.09264336047197919,
0.09404397633755401,
0.09134631022468476,
0.09202862270274004,
0.09268731631403426,
0.09562906571735308
],
"IG_pc": [
0.08976297492761055,
0.08888235670341288,
0.090881706104365,
0.08863041678531458,
0.08791237652887555,
0.09207503259115414,
0.08649592899139105,
0.08853015942661792,
0.08936290348500155,
0.09081792955882931,
0.09537029908175272,
0.08312607965911227,
0.08898774951002265,
0.08094931899604409,
0.08822251406798914,
0.0822252858266991,
0.08552414007451709,
0.09182869089882276,
0.09363116690560815,
0.09048296918760577,
0.08658013852753478,
0.0927788085671694,
0.09075405631550824,
0.09449572468931158,
0.08861729477969871,
0.09218048362051057,
0.08964248137962737,
0.08348048688772583,
0.09113720785997119,
0.08296425365276858,
0.08034447412066383,
0.08824626901644297,
0.08393003733874259,
0.09054524697732665,
0.08618413073864269,
0.08827991406580053,
0.09332094624413427,
0.0923061576980646,
0.08384899879876061,
0.09100246159989007,
0.08536490342870456,
0.08577782062687178,
0.0836653294477862,
0.08594108068480621,
0.08358185598242568,
0.08563170914982035,
0.09347653121065162,
0.08894644730978643,
0.08729730042381206,
0.09573434602246335,
0.09173704175355626,
0.09419005182166659,
0.09076767499539873,
0.08974691619961785,
0.08887036352487351,
0.08754222146899159,
0.084050663464735,
0.08879902896498265,
0.08938084329808633,
0.0851393924838084,
0.08858450417430755,
0.0874645419239651,
0.08497987689306999,
0.08915640973026683
],
"IG_slope": [
0.12039083814297956,
0.12097797229820689,
0.12222005213782262,
0.12113053171079562,
0.12188195482904249,
0.12122050086128779,
0.1208149156941276,
0.12194483834041203,
0.12166687460513995,
0.12136442447145818,
0.12173370023288861,
0.12225921154298275,
0.11957321539476831,
0.12256612999872438,
0.12185503117036357,
0.11879491909992831,
0.12114432179734842,
0.12186483957315936,
0.12168878383732933,
0.12176799301106114,
0.12300897702048834,
0.12163304304653996,
0.12255758418817002,
0.12057070499384187,
0.12035328887251463,
0.12385586196150732,
0.12117542455779381,
0.12197912535378641,
0.12060671179015967,
0.11984019983484478,
0.12521313591955002,
0.1224812439117095,
0.12226346847754573,
0.12207459168874028,
0.120984154137559,
0.12104364833163359,
0.12203239124222531,
0.12314384081579455,
0.12077781914769996,
0.12191254340238458,
0.1218086223470774,
0.1211198714306561,
0.12194497033036546,
0.12455345004569023,
0.1219293112114297,
0.12143979368592192,
0.12207848068979654,
0.12111826398595217,
0.11991276277390682,
0.12063390951422212,
0.1238877782111998,
0.12151910115954152,
0.12154586055631415,
0.12034006865394505,
0.12199144303059334,
0.12220354362130287,
0.12263566671785545,
0.12114841474676093,
0.12165934622166225,
0.12220725110482178,
0.12449390913440553,
0.1247836407771622,
0.12048704180159148,
0.1233802106416325
]
},
"U14|3|7": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.1144270970552892,
0.11344896239522573,
0.1129808431662358,
0.11319062080656561,
0.113241405479104,
0.11308908078014301,
0.1118697532523365,
0.11450089142716013,
0.11419163806887678,
0.11421336564502216,
0.11304163844563409,
0.11220029014453381,
0.11276794686782932,
0.11565942934860196,
0.11088231105164947,
0.11377109582558464,
0.11046173143122573,
0.11193078486157937,
0.1106397616920285,
0.11308518126209322,
0.11432909205060238,
0.11194451353598911,
0.1131840476635606,
0.11330712961373557,
0.1154384679762348,
0.11076224855286654,
0.11412470766048521,
0.11122982512598245,
0.11260964899690595,
0.11299269674294887,
0.11101712844921252,
0.1137005603318828,
0.11232498957067882,
0.11200528807528265,
0.1136357634227565,
0.11139637977914063,
0.11387907946871234,
0.11231178862343683,
0.11339159546449107,
0.11253035159177127,
0.11100983784988383,
0.11189875933999982,
0.10989748171360514,
0.11298307956068054,
0.11382641620152434,
0.11397468648163933,
0.11367648838409039,
0.11226494992707803,
0.11140101044725181,
0.1127369789093624,
0.11073046575615297,
0.11240408148023118,
0.11176169203546049,
0.11150491898904669,
0.11209849343270406,
0.11240332258463148,
0.11127533866430106,
0.11387870472750627,
0.11490151652172464,
0.11253029786013169,
0.11515471560275348,
0.1122105251976313,
0.11395844651842335,
0.1109208179522323
],
"IG_pc": [
0.0949916803289751,
0.09067576637094338,
0.08933847508085654,
0.08764735316811559,
0.09283477014264,
0.08523629617062782,
0.08555234063774057,
0.08566144249813355,
0.09465716249225217,
0.09599689623539828,
0.08533301167672802,
0.07762114511187418,
0.09108801100588854,
0.07995138736771441,
0.08403563597878355,
0.0934431046833983,
0.0854692249003858,
0.08606186659954755,
0.09632853670923541,
0.08645379471840345,
0.08715201691911378,
0.09398048159341948,
0.0878623224944231,
0.09243653473156854,
0.08983351603925621,
0.08204778532789954,
0.09004368815650265,
0.08441980756872129,
0.09294597422097228,
0.08780402183442854,
0.07135166128369609,
0.09156483932630011,
0.08272944890622756,
0.08323149318796429,
0.09083483515842514,
0.09340708644868774,
0.09422473114588847,
0.09094821195735248,
0.0900760419538986,
0.0908968369004981,
0.08385947597591635,
0.08763744642437073,
0.0862907380015385,
0.07526296109588304,
0.08034258719908412,
0.08876374282811557,
0.09234894070199053,
0.08560083021665359,
0.08548591171745816,
0.09061803436038494,
0.0876861340595369,
0.0895891592908091,
0.08650290630517199,
0.09316610292999192,
0.0856517398892882,
0.08831343258655414,
0.08908693077118451,
0.08786919208413015,
0.0873002393502496,
0.08749305937252932,
0.07605307537612102,
0.08639136387535164,
0.07988517471121033,
0.07790304336506215
],
"IG_slope": [
0.1271149000968156,
0.12762076184246493,
0.1264809970578765,
0.12790185919152117,
0.12727236721561,
0.1271712424152263,
0.12664170596081267,
0.1282494301824678,
0.12683381336056454,
0.1276734163684803,
0.12577755534995316,
0.1250375005392732,
0.12747707704486236,
0.1263377841040761,
0.12749576585407568,
0.12828594306752952,
0.12653773163697926,
0.12763646442780993,
0.12751958012627776,
0.1271550313707477,
0.12702467984959923,
0.12639166289491835,
0.12658956119705198,
0.12660480837203797,
0.12709003968309257,
0.12790719354382973,
0.1269077642844241,
0.12730932106701706,
0.1270250083023219,
0.12790578475841602,
0.1288417258346635,
0.12702371332139686,
0.12701713018699062,
0.12757288993399998,
0.12609456916066422,
0.12719616391356778,
0.12747397731026316,
0.12704079135269353,
0.12663906745625536,
0.12629496354494316,
0.12775138281510087,
0.1262266174421507,
0.1271376137680158,
0.1280796944959808,
0.1290750472639056,
0.12740556990461419,
0.12704136719692619,
0.12669870951003398,
0.12624920583059368,
0.12596380333325083,
0.12597031121118402,
0.1265204869968108,
0.1276494173357795,
0.12682873068998485,
0.12694336009515306,
0.12717129252547557,
0.12830581647183614,
0.12797775634410533,
0.1260715740391538,
0.1277613678697723,
0.12784675391693368,
0.12681220598159929,
0.12717095702865963,
0.12739492138127723
]
},
"U19|1|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.04998223832259363,
0.051399535234287974,
0.051946012506265404,
0.04929303650446215,
0.05062551864431697,
0.051584011672440866,
0.04937914353431694,
0.051392896125282306,
0.051345372100455755,
0.050591477534279505,
0.04954529527473994,
0.04940379519205074,
0.049094707919503655,
0.05124181440682474,
0.05041402259746253,
0.05086876668995277,
0.05235871491329913,
0.04881834839321897,
0.051176952903484896,
0.05029831460691181,
0.05149559166027462,
0.052519784603608954,
0.04886751386002253,
0.04857450783063921,
0.05100455368062029,
0.05097515593461921,
0.050617220410662966,
0.04974785838180029,
0.04847885469326574,
0.04926488824886288,
0.05006562758546362,
0.05086914144335086,
0.05154932144708546,
0.049350119259391256,
0.05056958940566947,
0.04981349321150397,
0.04885779675742796,
0.051275772362807004,
0.052507533944943674,
0.04861924547106966,
0.050151964779335145,
0.04992522119570353,
0.05061928453382869,
0.0506034052199924,
0.050357709499826875,
0.04937394190726785,
0.05059882203847277,
0.05051982470236638,
0.04873438981669409,
0.051288541675627464,
0.05150639149045144,
0.05110448399622314,
0.05185178308390803,
0.04871382046482964,
0.05117505216224316,
0.050514076761279725,
0.049946075286599445,
0.05075342190711485,
0.05158422807507357,
0.05003503897232697,
0.05065698632173987,
0.05001055208720473,
0.051396004460447564,
0.05103651600112791
],
"IG_pc": [
0.025870537962088463,
0.026608321370178104,
0.02577830299237067,
0.024478313716632876,
0.02406931488518461,
0.025333741020449652,
0.024119538822519195,
0.024258664673506188,
0.026232847048937896,
0.02385684589577189,
0.024261714702365343,
0.024996691061555183,
0.025880080829974183,
0.024622446616785254,
0.023723655499773393,
0.024957627278654776,
0.024927839618499273,
0.023866187195105,
0.024101940568304003,
0.024327353362834387,
0.025086673015818167,
0.02625378802582414,
0.025026104332939537,
0.024675483778519896,
0.024423440146246894,
0.024207445798083118,
0.024512291189031955,
0.025032571718508787,
0.024233992928346958,
0.024250331893002807,
0.02385967392256375,
0.024138555990476353,
0.024584356731624235,
0.024142836374232188,
0.02481848332995346,
0.02391048419541051,
0.024379352287327686,
0.025698870798787424,
0.02549289831349354,
0.02397687704419699,
0.024302066144180172,
0.023091327238851354,
0.024104843308133592,
0.0239023638782142,
0.024863839648536407,
0.02462810742995271,
0.024893611689939588,
0.024255451015317172,
0.023425274395164977,
0.02544747247331234,
0.02595299399557827,
0.024810022049866542,
0.025067892300049032,
0.022891299232746763,
0.025774747814561468,
0.024398973149649887,
0.023701380510474126,
0.02377209869425043,
0.023420165569081327,
0.02350086711574273,
0.024166878831374274,
0.023112803095619694,
0.02514184969937411,
0.024808467543555663
],
"IG_slope": [
0.07600585995143852,
0.07647266483031334,
0.07582111916736994,
0.07596009205535337,
0.07606782731613951,
0.07660416679299512,
0.07623015538652896,
0.0762326129488684,
0.07629924282507272,
0.07641440358231195,
0.076423374903256,
0.07607874972237849,
0.07607447202797285,
0.07569667347751285,
0.07632108264954489,
0.07619628250391347,
0.07629822672466295,
0.07649488816515919,
0.07640714194697909,
0.07598920618909226,
0.0763542965573462,
0.07619077884436708,
0.07628091417582328,
0.07608011425450335,
0.07567552106016336,
0.07606156989798625,
0.07628080801458717,
0.07579883172458239,
0.0760043871543915,
0.0763298214872096,
0.07599690973250615,
0.07651937886946736,
0.07576595781222112,
0.07649563083175788,
0.07607957148447374,
0.07575049698437172,
0.07596678832672148,
0.07589931289334345,
0.07594740948549726,
0.0759634667705798,
0.07547641135262596,
0.0761515542275878,
0.07611692916240628,
0.07596004238295206,
0.07599286490941937,
0.0765667151157691,
0.07634960584546754,
0.07650039644727778,
0.07617303815258261,
0.07593598693099869,
0.07583318876267627,
0.07651365651272726,
0.07657343449224982,
0.07570073431873682,
0.07567149318484043,
0.07621634743516818,
0.07588609375562205,
0.07635224513802764,
0.07644587287174619,
0.07620777713419198,
0.07644846450657773,
0.07615801950590177,
0.07669337106073244,
0.07596986694541297
]
},
"U19|1|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09832323781802543,
0.09701332106976857,
0.09613861056886286,
0.09939975915690624,
0.10190542609715791,
0.09767433872239195,
0.0971207425670535,
0.10220543306893148,
0.09820548766768233,
0.10113649490459764,
0.09739185048971244,
0.09848836354534285,
0.09913303178399602,
0.10004438053205256,
0.09909904418945992,
0.10005780843277101,
0.09958080801186853,
0.10145792096156292,
0.09691866486042677,
0.09790361854525287,
0.09766536480479715,
0.10041784319172997,
0.10065249572332924,
0.09922004075417767,
0.09840564456781209,
0.09869553932173325,
0.0966608543441243,
0.09768054056334208,
0.09986859641935553,
0.09722288098993914,
0.09976100195868476,
0.0995410107309116,
0.09706430816117617,
0.09946263208462902,
0.0992034245182527,
0.10107637556657956,
0.0991290697766356,
0.09877052613699533,
0.0985352458212212,
0.09907867673696202,
0.09635196674874713,
0.10156600632671164,
0.09883600918965918,
0.09897949185308796,
0.09699579628562738,
0.0978190737118183,
0.09916712349714807,
0.09827646003971324,
0.09826662585229684,
0.09859686680162305,
0.09894285272921444,
0.09836279438134099,
0.10013606869933511,
0.0992025704383277,
0.10000154483448931,
0.09915203377980575,
0.09896923585166917,
0.09922286886980025,
0.09914175974546602,
0.09858710898225631,
0.1024846653613043,
0.09888368785119717,
0.10079904532404171,
0.0992416959952429
],
"IG_pc": [
0.03215293855147871,
0.03152807939804487,
0.02990125381241275,
0.031013121828389074,
0.03228039093833507,
0.032255331288941334,
0.03077514480521696,
0.030620863491313842,
0.03205899569565695,
0.03190408759055886,
0.03184612363046925,
0.03181732309522443,
0.0291300352376726,
0.031108756022185213,
0.02912964998495206,
0.030747671265771485,
0.030943037995830622,
0.02980337131337325,
0.02890125639540447,
0.03119344523617714,
0.028749933052350716,
0.03224166039479081,
0.03226093475749343,
0.029582584097868538,
0.02897523433288691,
0.03110558730985578,
0.03027402730349551,
0.03018272389564778,
0.03185083607600456,
0.030843981295499187,
0.030254220188895058,
0.030106908988430874,
0.03023243533681909,
0.031264829445769776,
0.03040290077685025,
0.03222463343950399,
0.030580449356226187,
0.0304943168902891,
0.03083070313616751,
0.030147588688362707,
0.03272174685691188,
0.031275817349533615,
0.031704619827064254,
0.03139975700928616,
0.02909774539651914,
0.031140383156820668,
0.030045850472212084,
0.028906557378899495,
0.030005287322767388,
0.032565501159428585,
0.032199934147808695,
0.03195269734615425,
0.028159863542586653,
0.030705122500791292,
0.03262942200084751,
0.030946166661233072,
0.028916136502428483,
0.030588416054113242,
0.03007627408577449,
0.03094236096949312,
0.03132526517939065,
0.030807355786605883,
0.031476026050357445,
0.03214401971756917
],
"IG_slope": [
0.10013353345502661,
0.09874312635676619,
0.09947161778098969,
0.09924134004790974,
0.09923226428936227,
0.09964147430440473,
0.09874367802366288,
0.0993136365788871,
0.09939015907629985,
0.09983345175760568,
0.09923481002020403,
0.09873667820629106,
0.09967089396150665,
0.09970567521097276,
0.09976960477395785,
0.10022726809660296,
0.09925263207349472,
0.10002501275506266,
0.099164354112972,
0.09949565574170763,
0.09928632254311778,
0.09998211219104872,
0.09922776655847929,
0.09953487556573178,
0.09953580658177956,
0.0995791592456774,
0.09983202702351376,
0.09901207542219384,
0.09927214191154461,
0.09922550146498174,
0.09973045757080001,
0.09961238097482861,
0.09957107117575027,
0.09981238848923704,
0.09904133270497789,
0.09964578704344228,
0.09937280493802182,
0.0995261286661298,
0.09964056565089502,
0.10002558817744776,
0.09991680261702557,
0.09971509303341679,
0.09942788852743063,
0.1001759946760005,
0.09920280178021605,
0.09948387878061969,
0.09957930643763924,
0.09936986554562621,
0.09957834117023795,
0.0992246076950611,
0.0996305184644458,
0.09920966150489853,
0.09912562813868307,
0.09958401106287598,
0.09951900523819156,
0.09953893767620431,
0.0996782641414346,
0.09967657412526297,
0.099682711864639,
0.09998464392932234,
0.09901636578778072,
0.09929615666154759,
0.09886567199410158,
0.09903315085124
]
},
"U19|1|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.17956981073966283,
0.18018752174265984,
0.18231595226762387,
0.1804219179375579,
0.18126958134147308,
0.18022921480111265,
0.18124173671189858,
0.1823992776746639,
0.18055190715877423,
0.18184624640733738,
0.18399849364308984,
0.17940641725471096,
0.18028858189445174,
0.18104570318551438,
0.18074199275143066,
0.1842659149884085,
0.17889694602299322,
0.18241035962642194,
0.1795621217890755,
0.17872575057387508,
0.18269955931792126,
0.17941435366734737,
0.1812138444247129,
0.1809877436532492,
0.18091019338181447,
0.1822419082317417,
0.18078859818663595,
0.18185816580686875,
0.1806129792740485,
0.1831376835574936,
0.18000799862021566,
0.1796281707378231,
0.1818099104894273,
0.18350613806331673,
0.18272421836316788,
0.18186009484170818,
0.18170796316527316,
0.18057445270333616,
0.18063246456333992,
0.18190715564720783,
0.18386148181060946,
0.18210180025773504,
0.17960216932586803,
0.1871273747974005,
0.18050396885400488,
0.18162256208503358,
0.18145385522126034,
0.17991311353280715,
0.1807537732076181,
0.17880682975515505,
0.18547709706601445,
0.18147921153152957,
0.18310337742619964,
0.18055619162839776,
0.1800466006181871,
0.18585298524787142,
0.1796960585679912,
0.18199106053140568,
0.1822255458490698,
0.1833138818063471,
0.1835995225255811,
0.17941002072516277,
0.17823695379942883,
0.17822500679005948
],
"IG_pc": [
0.02565595557764564,
0.028070757973972047,
0.02919222266817994,
0.02788726218386366,
0.028391608482474,
0.027325665115226848,
0.02766184431263582,
0.028198856661132636,
0.029076333604734397,
0.02741823238561773,
0.030007298893345045,
0.026224313621894334,
0.026138784082098142,
0.0269688353673508,
0.026115739466958856,
0.027996504618157034,
0.027767055847259893,
0.02526639068296742,
0.02783384267834761,
0.030268112352241063,
0.026802748467246028,
0.029653617824112008,
0.029290934570787703,
0.025426077083949034,
0.026356086939622995,
0.02950722263252372,
0.030755148627329348,
0.02884699940051463,
0.029667023492887242,
0.030136058416442513,
0.02709779611521947,
0.026632012070127803,
0.026164995793057602,
0.027811951164721,
0.029205895866409426,
0.02788602377183482,
0.02846469556557699,
0.026515501035193748,
0.02843915583364788,
0.026322259728210298,
0.02983323026029021,
0.03001940163641869,
0.02837139282759001,
0.02746172599692985,
0.026216968745892483,
0.0270183250661497,
0.026239887223272442,
0.027717084614092467,
0.02946108069647424,
0.02781354742385287,
0.02881161635867336,
0.02929648856113,
0.026393480236711814,
0.0266569687902057,
0.027623672388644577,
0.028052772897346534,
0.024964935468992908,
0.026568506984590557,
0.02507563860797338,
0.03108411739543274,
0.027077997264631653,
0.027670506450061153,
0.02907424423308807,
0.02947563773355085
],
"IG_slope": [
0.11245560102754482,
0.11294050809551859,
0.11311499754805195,
0.1129849047809585,
0.11324639360379617,
0.11296038566839156,
0.11311191043131949,
0.11300415609629218,
0.11301034810964264,
0.11306660436154953,
0.113043778420921,
0.11282312496473249,
0.11266032168635118,
0.11239726528442154,
0.11262558251780669,
0.11239294344456854,
0.1131423365156399,
0.11265094060097254,
0.11322035887747506,
0.11262750002438299,
0.11279331820625035,
0.11256836833198741,
0.11301288502676644,
0.11206052692632605,
0.11305418570934617,
0.11203903183675135,
0.11263276765291513,
0.11282436619187573,
0.11258599292285493,
0.11276698728389051,
0.11252728109038913,
0.11296146198615735,
0.11281724785229084,
0.11258816459502238,
0.11300147362377018,
0.11275663791397564,
0.11221031625395853,
0.11277334624441099,
0.11300497837225967,
0.11258392477746644,
0.11221752088495839,
0.11286746873846581,
0.1128988097111192,
0.1130939923658588,
0.1128676691640164,
0.11254542775401857,
0.11238406499212461,
0.11287408947271169,
0.1130090854105114,
0.11237421682945145,
0.1124517347649017,
0.11269329897946193,
0.11250436624737113,
0.11272138431875421,
0.11264806403872976,
0.11265106397415886,
0.1127971523833061,
0.11266404721000221,
0.11253113352718265,
0.11268370610844873,
0.11268492853219009,
0.11286340761033525,
0.1128869790967921,
0.11310381086405653
]
},
"U19|1|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.32320423012629185,
0.32765258059303903,
0.3230836988676593,
0.323803088742876,
0.32436627066513246,
0.32782010646193704,
0.32565316545825773,
0.3248005410894095,
0.32486827856550526,
0.32366944768316586,
0.32279726663396247,
0.3249322868937625,
0.3240054238794041,
0.32855321153872374,
0.32017617771491835,
0.32757408654631526,
0.3229359171168369,
0.32287118497110434,
0.32328385197510023,
0.32190010247178513,
0.3286643846654229,
0.3223524588499256,
0.32681938716487835,
0.32429742559530617,
0.32108256207281016,
0.32730575099558834,
0.3281334681204626,
0.32147417631480835,
0.3203270670154712,
0.3229323255691412,
0.3218961361674211,
0.32668762714904176,
0.32219278634458703,
0.32420874033033975,
0.3252217549729757,
0.3234845758415634,
0.3235471376834518,
0.32282952678133725,
0.32409530641670337,
0.3265907164807835,
0.3252308974089324,
0.3277887307119176,
0.3281715645623393,
0.3254456029429793,
0.3230375444202185,
0.32502406469232525,
0.3227925854815563,
0.32463799786586023,
0.32500951427358693,
0.32268782858499456,
0.32874090690612157,
0.3269410503104968,
0.32937798800164586,
0.3250602406543166,
0.3218571612396133,
0.3246355452793033,
0.3289103801184492,
0.32593233863726034,
0.32385342733935474,
0.32523184997639376,
0.3207014104940402,
0.32506210113970013,
0.3256716760167784,
0.32460128507749353
],
"IG_pc": [
0.0181394436406292,
0.015713179547822594,
0.019502207141312157,
0.020012328904542496,
0.020658022728814417,
0.018088651306297755,
0.020969190858609273,
0.01762511635333077,
0.02167331508991331,
0.018710955734760556,
0.022425809285213913,
0.016256606854837444,
0.018995124593016676,
0.018860633514175617,
0.01597761980029837,
0.021453275385255245,
0.017225893897401666,
0.01751046197194359,
0.018613396447120668,
0.02182592711668759,
0.01609855130413377,
0.021300158555539142,
0.018243091934403165,
0.016425016137422144,
0.016033669266597536,
0.021355963774353233,
0.020116520301112273,
0.019712969538581582,
0.018677979684936032,
0.021284123596592937,
0.0168521842863283,
0.02101262985579546,
0.018766478941837497,
0.019981349210244727,
0.020094937942740282,
0.019662915093685618,
0.01879495075959824,
0.01730501023270164,
0.019056704159595133,
0.016709702788043217,
0.020548211353313223,
0.020638609475120806,
0.021718012322895056,
0.020077428684273584,
0.019520521177644967,
0.019861287847673475,
0.016975938592513003,
0.020790265416697352,
0.01876550631736964,
0.018617188494886715,
0.01925384712071681,
0.02004235447073752,
0.017075583526418105,
0.017558902689626572,
0.01945571007669231,
0.021742232389993968,
0.016395042558266956,
0.016086031827356774,
0.017418207689342977,
0.022612246030396816,
0.016011852876825553,
0.019773185802753532,
0.01892880018009471,
0.019460973841648133
],
"IG_slope": [
0.12035254427512264,
0.11998583843934464,
0.12003144838315302,
0.12015129914893626,
0.12037944154927874,
0.12018527994826214,
0.12033063492187854,
0.12013502508860642,
0.1202502415771765,
0.12037764717149843,
0.12003998038774522,
0.12005819146580049,
0.120437120545693,
0.12020353424181264,
0.12063613965239123,
0.12075023035395868,
0.12017715738820747,
0.12073107039447153,
0.12012960138472382,
0.12051281136501199,
0.12029847144928714,
0.12056509054063035,
0.11978498564797158,
0.12023617989390702,
0.11991172745871868,
0.12070342004562713,
0.12042937967060269,
0.12043255506083941,
0.12066398777944475,
0.12007552138227456,
0.12002525878105008,
0.12012351254983449,
0.11991594598480829,
0.12011460164756448,
0.12011942584285079,
0.12030026109628357,
0.12063656434323754,
0.12025447107205522,
0.12039314327366733,
0.12050993112046883,
0.120588451961305,
0.12013171013153368,
0.12019717636071227,
0.12000297385824252,
0.12045482456537698,
0.12049811056242067,
0.12027756165003964,
0.12003038139238202,
0.12014816897577246,
0.12048462360217904,
0.12041573025762457,
0.12041646144265436,
0.12038121005956129,
0.12046220434515827,
0.12011633308550647,
0.12070439476391705,
0.12021226063737665,
0.1202231581348923,
0.12000629414710834,
0.12053519981215896,
0.12038570324196707,
0.12049045569759168,
0.12048549319861156,
0.12055325360899788
]
},
"U19|1|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.5616084363893918,
0.5618817679969617,
0.5660927137623109,
0.5656491430434691,
0.5669394247976207,
0.5680307218558269,
0.5668908531057948,
0.5662834819637297,
0.5689705754971097,
0.5670446986802276,
0.5610910490935446,
0.5628325173558117,
0.5651646094155431,
0.5662315108472207,
0.5617475162573626,
0.568046438918886,
0.5692976516683537,
0.5638969625074033,
0.5653357948988589,
0.5625400895493211,
0.5639787510348473,
0.5640340547023115,
0.5657580862351672,
0.5691317697021994,
0.5636999780577856,
0.5612234389461754,
0.5681999743649531,
0.5596869315555093,
0.5612979006557595,
0.5679829847900404,
0.560673402994107,
0.5616555427315699,
0.560347661102794,
0.5656256144453149,
0.5648975870968957,
0.5597096972182758,
0.5678448393276181,
0.566885363163486,
0.5638010858657445,
0.5701817022932136,
0.5691166627497495,
0.567745751518359,
0.5641860432781076,
0.567484587444925,
0.5614144165603587,
0.5670522860284883,
0.5601828120251682,
0.5679129990618836,
0.5682772520783441,
0.5656075630742805,
0.5658266907460803,
0.563702537480955,
0.5673962316590906,
0.5617751425216131,
0.5612077085676201,
0.5641602699286974,
0.5637346552988802,
0.5614483628980427,
0.5643100682981022,
0.5635460975485174,
0.5594666626831621,
0.5591432414194131,
0.563870651173545,
0.5646092506233256
],
"IG_pc": [
0.006703280944951226,
0.004913041361199848,
0.008082031729759336,
0.010053511594516566,
0.009413438286177885,
0.006571406635081224,
0.010703806269046573,
0.006035090452041447,
0.008674299791612062,
0.010217629947141189,
0.010609622023671644,
0.004758290531449659,
0.00590491322278681,
0.007927005146846302,
0.005277620746306584,
0.01003052035527419,
0.007357910871433488,
0.003977629301086571,
0.00796791254097418,
0.010401127891300408,
0.005015798296240577,
0.010302515275308871,
0.00997804204550236,
0.005356769367057465,
0.004527207254158248,
0.008827221170711929,
0.009389007881379745,
0.008677008627045697,
0.007209904761794908,
0.0088070157680665,
0.00746560763407694,
0.008310100501690476,
0.007492916326872058,
0.010086673861768942,
0.008978597249609595,
0.007460458802257224,
0.00871837671924871,
0.006814155938896399,
0.008586703345466422,
0.004609349326345725,
0.009921022969147715,
0.009658882912352134,
0.009449234677192764,
0.010817028041795101,
0.007443303705005079,
0.009924242808058774,
0.0060435854239889505,
0.00844348515016003,
0.009101263771469314,
0.007918183596111277,
0.008860743560795737,
0.00841428997321521,
0.006809246870119444,
0.00791823072716584,
0.005717122676273725,
0.010408962340544396,
0.004294924781337553,
0.004830805230076818,
0.007298928579904529,
0.009936987193950914,
0.005139478972507054,
0.008088867814091898,
0.007303915629461202,
0.009728854264669273
],
"IG_slope": [
0.12438238582867454,
0.12417777163844235,
0.12429982547391627,
0.12444166265306539,
0.12466197970571795,
0.12445318648150416,
0.12430482401757618,
0.12434703311273673,
0.12424332196130942,
0.12432246875332957,
0.12482637640091958,
0.12441099769342553,
0.12416254297347841,
0.12418307350979228,
0.12373143868704377,
0.12446029927137207,
0.12419334485784154,
0.12406803922598286,
0.12430654912407287,
0.12454130668285533,
0.12410010773872561,
0.12422205237090607,
0.12449068816016594,
0.12417752363192072,
0.12419032387834744,
0.12420963088184313,
0.1243898101677972,
0.12428295034474414,
0.12403076325818661,
0.12439684033706348,
0.12422556097379697,
0.12432086642974242,
0.1245422230122678,
0.1243047777015689,
0.12444892028952954,
0.12447996271795553,
0.12384958433497846,
0.12391505482066427,
0.12456940693280188,
0.12382925467657181,
0.12422826169902504,
0.12442145336551497,
0.12431769525041834,
0.12468504573847679,
0.12417468650809153,
0.12409887806212651,
0.12402765217027534,
0.12471820512009543,
0.12434307614683075,
0.12401530937964815,
0.12415921539507814,
0.12407607605618176,
0.1241014091936415,
0.12402243306683759,
0.12436501232793525,
0.1243895330586261,
0.12429471412843693,
0.12408074832506683,
0.12447295244670568,
0.12425720817219904,
0.1242281191496864,
0.12430469262818862,
0.12406572220466676,
0.12434190617285089
]
},
"U19|1|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.931818955300491,
0.9344527425439821,
0.9325539395257234,
0.9382274613682782,
0.9326595657061141,
0.9405778617168252,
0.93731179248865,
0.9309069941296269,
0.9373861818351461,
0.9399316394981696,
0.9354200212952275,
0.9335702623285087,
0.9434204606671166,
0.9323360248124697,
0.9321137757370508,
0.9364445131778272,
0.9424264671320106,
0.9340911452897966,
0.9335257033565334,
0.9325395267489203,
0.9353683774617032,
0.9351557151782632,
0.9354224042750854,
0.9401498996540809,
0.9332524061608396,
0.9383366524983288,
0.937297902493345,
0.9320119411639602,
0.9365859957503897,
0.9405530389460743,
0.9279133900537744,
0.9351123459945665,
0.9295466220046347,
0.9388421245630454,
0.9383994123003294,
0.9284693569301705,
0.9288349930601338,
0.9333610279633842,
0.9343909701999813,
0.9426135981079913,
0.9408961278821302,
0.9324922589099156,
0.9367426250451469,
0.9374903351983921,
0.9346295185800191,
0.9278251935259227,
0.929311679929274,
0.9410733803435534,
0.9382057357591549,
0.9375191438800297,
0.9386238288545048,
0.9352639172135433,
0.941588823449905,
0.9388046544778152,
0.9336492286485889,
0.9353752902886736,
0.936227481849766,
0.9332183602683486,
0.9342985388655229,
0.9309587751004855,
0.9398371034241144,
0.9312265065885974,
0.9373004751921457,
0.9321104733666523
],
"IG_pc": [
2.677440747109719e-07,
0.0003837293262319585,
0.00044820954396042697,
0.0012714877128448957,
0.0005029250037048166,
6.805498226047296e-06,
0.0016176367911097907,
1.2596925373548368e-05,
0.0008347695212285135,
0.0010288940874316835,
0.0018602684609633374,
0.000633060826699635,
2.1412808288381904e-06,
0.0005824588652199203,
4.02776389866616e-06,
0.0011203278067941542,
0.00027621480117917654,
0.0006161458209106742,
0.0005247183917083776,
0.0018313011846805888,
8.473202759229777e-06,
0.0015618753272784065,
0.0016246144549492817,
1.1903704152443433e-05,
2.2495843957674994e-06,
0.0012361362196963465,
0.0015679392265661644,
0.00023712787787826892,
0.0007525249545328222,
0.0006111186424022342,
0.00021166804481419953,
0.0009154060158362336,
0.00024810048156745547,
0.0016726414226007,
0.0007489849813220317,
0.0006242218007484425,
0.00046622752747879685,
0.00029096872669378675,
0.0005528281797298418,
0.0001037863522483992,
0.000978018041435231,
0.0007777756120585944,
0.0017472318801459415,
0.001832781320680513,
0.0005360615386202997,
0.001620283564043937,
3.724132062063677e-05,
0.0006710082573833652,
0.000875915825347699,
0.0006985652139641633,
0.0007119212522104077,
0.0009557668107128736,
0.00026733206868818975,
0.0007389477502032733,
0.00011091231805156447,
0.0015106160850367118,
0.0004916203003805366,
0.0005533726488716197,
0.00016668664209861764,
0.00174379650025335,
1.0891456494706713e-05,
0.0006335239754823857,
0.0002288504975348641,
0.0015101716461114981
],
"IG_slope": [
0.12669190122353097,
0.12640680266290755,
0.12680815366446815,
0.12677043567628346,
0.12666982953939004,
0.12659200541416757,
0.1268827523971473,
0.12660515538908873,
0.12687482622832824,
0.1268860548974713,
0.12677575807305036,
0.12646706689599058,
0.1267143525925771,
0.12685278720846233,
0.12664140736183294,
0.12683060317436454,
0.1268339314275722,
0.12686317186893853,
0.12647021159045835,
0.12686762451554642,
0.12640161726079607,
0.1269642647520947,
0.12686289570317666,
0.12654525837571412,
0.12650404131668327,
0.12683852501951864,
0.1269916803531682,
0.1267399911149694,
0.1268123391853361,
0.12688376212228586,
0.12670602703438988,
0.12684404814932965,
0.12649374569239627,
0.12697999863254703,
0.12664094098718465,
0.12662286426604907,
0.1267418502240631,
0.1268098864910918,
0.12671626185145832,
0.12651383237664776,
0.12694310228996505,
0.1267652737222982,
0.12723341562998494,
0.12713013843825602,
0.12670229230387664,
0.1268852737048648,
0.12647937192633416,
0.12671398667587308,
0.12683578436361714,
0.1268127575620013,
0.12680275904161203,
0.1268607349765967,
0.12685122768943913,
0.1268471666336643,
0.12659104676063979,
0.1269633407403644,
0.12623633741032733,
0.126596328309572,
0.12643954680582,
0.12698677428975877,
0.12646283915298204,
0.12657858096927407,
0.12667952058803214,
0.12691917520697193
]
},
"U19|2|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.032708975668723994,
0.033027594044495956,
0.0329714759409212,
0.03349606363348823,
0.032579645671382274,
0.03262655300225514,
0.031288075255936576,
0.03175028798506396,
0.032115445329147896,
0.03203207495412386,
0.03277577889910077,
0.03238679171858383,
0.031931356682886936,
0.03218545135673967,
0.03175281014048448,
0.03329666413548704,
0.03299170657435013,
0.03327840250177605,
0.031624812746101405,
0.03247431076650287,
0.03190364376347432,
0.030972002496052475,
0.0314963163408315,
0.03228202666794289,
0.031277257778620005,
0.032292019355318224,
0.031928116575472565,
0.03113390316244935,
0.03184685137569687,
0.03133095669561392,
0.031675695341483845,
0.0321203117702229,
0.03220234745536921,
0.03161983140218094,
0.03308449484821008,
0.032835290478464785,
0.032361370842995285,
0.032275594793171436,
0.03351588366063396,
0.03225707617407547,
0.031940102386800895,
0.031416477113292096,
0.03230323887512032,
0.03172213353696218,
0.03254783038494846,
0.03236484197152656,
0.033106421403204855,
0.032872251297062505,
0.0313578643707908,
0.03187429537547981,
0.03209221226736769,
0.03162062701843027,
0.03245567194203236,
0.03133566627323603,
0.03225020874819862,
0.032601888589158357,
0.03141814848494562,
0.03300311273550083,
0.03201365714782067,
0.03085418641728399,
0.03173717888853478,
0.033137861419574755,
0.03262226169348903,
0.03281489563772588
],
"IG_pc": [
0.031742988764233725,
0.031616892550838105,
0.031533712405677636,
0.03135218160803819,
0.030434737765699087,
0.03172795331430757,
0.030002101740815263,
0.028968576404674935,
0.03087166530588883,
0.03005430475529164,
0.031095057983663545,
0.03144816053307242,
0.03048634837310022,
0.030351384994604852,
0.02963210937459736,
0.03065549226596022,
0.03158090488063475,
0.03118498826715737,
0.030023698054347958,
0.02986674718325002,
0.02911470986793368,
0.030212741221698952,
0.03038710854287058,
0.029265450065837372,
0.02857429964877205,
0.02950279324250751,
0.031110477821749746,
0.029547094616566735,
0.030791304113467623,
0.02973098282862783,
0.02900361052940593,
0.028808784492686822,
0.030200489350413483,
0.029367306548976613,
0.030294767401921392,
0.03028469822406578,
0.030248818695268413,
0.031449773627374396,
0.031532966533146564,
0.030210672894203282,
0.029744822487115376,
0.028128196754989274,
0.03037982355946261,
0.029800676605557234,
0.030244803834050343,
0.029898509436897806,
0.030433562389335617,
0.031171669736939397,
0.029464369597439234,
0.031135426384953577,
0.030474763088022747,
0.02959905339490854,
0.029031223811914284,
0.02807858697443067,
0.030788197302324623,
0.03081401440340313,
0.028234209178849848,
0.03046576684626601,
0.02995258498047939,
0.02770444294318002,
0.03035259113884046,
0.028915063954044664,
0.03054351475534521,
0.029977658113620513
],
"IG_slope": [
0.056728454310419466,
0.05665813265058698,
0.056508174630053164,
0.055355575421386465,
0.05699114914757319,
0.05751472109947032,
0.056996880904673614,
0.05675777565310091,
0.05649248558850937,
0.05708395082381243,
0.05640379320441567,
0.05597005308999216,
0.05671330223261433,
0.05575530309482219,
0.056456068028316854,
0.056500526901321436,
0.056008424882400695,
0.057116556411112004,
0.05711672475298835,
0.055875908880150094,
0.05723262042773922,
0.0569360173878863,
0.05689957930536074,
0.055899138263102034,
0.05593123619198134,
0.0555581128332418,
0.05654323207849908,
0.05603162911435873,
0.05637039110313465,
0.05700570924171976,
0.0555921092430938,
0.056657086768219594,
0.05613778387152272,
0.05689297914134907,
0.05616608898806495,
0.05628122396834666,
0.05584913293308772,
0.05567694236099344,
0.05702328901724288,
0.05710561983602158,
0.05552120400937196,
0.05638188989443296,
0.05634955441434782,
0.05636041681683704,
0.05715107192654936,
0.05632898079899887,
0.05582996302431253,
0.05700716021962572,
0.05633097618921271,
0.05533402115662121,
0.05633140438493057,
0.05675440515267321,
0.05715755247480798,
0.05597182171003488,
0.05597545017991431,
0.056354511608390334,
0.05644396983199996,
0.056332004870459765,
0.05734472215443699,
0.056934918706529655,
0.05676710013429465,
0.05613142269878579,
0.056706871607797096,
0.05631210147088919
]
},
"U19|2|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.052598595616990984,
0.053106596532304096,
0.052093044148796785,
0.053213332852565465,
0.05296977924894186,
0.05218730192362031,
0.052872222316877604,
0.05247176266601805,
0.05247610750856868,
0.05303782825957715,
0.05321085439829787,
0.0519725004846876,
0.05214252251950402,
0.05404348065886566,
0.0534623030668504,
0.05180745909703699,
0.052457594750467074,
0.05300048501336008,
0.05274143082498828,
0.053277303487226035,
0.05191926617507647,
0.054052136133132755,
0.052775321714119805,
0.0527741623029252,
0.05234355684680736,
0.052073865699681754,
0.05389035302866407,
0.05173199506804682,
0.05322269587969952,
0.05216672748456652,
0.052690615400836194,
0.053229902556780395,
0.05391643456060624,
0.053321865700875826,
0.05227254357846789,
0.05158082281203402,
0.05266214336456976,
0.05338253317248043,
0.05308266008500251,
0.05352686691253705,
0.05342583490759267,
0.05480317249827937,
0.052432518524780036,
0.053348599226214155,
0.05186174036589364,
0.05200743018457654,
0.05298348568646816,
0.052086963612142156,
0.052631319065948645,
0.052199558888857744,
0.051300721300904684,
0.05288489764689164,
0.05287153333600347,
0.05308860848772312,
0.052719821710677905,
0.052280000695657414,
0.05410601537839721,
0.05403523302192159,
0.052851755661941446,
0.05174860900378775,
0.05294606657423895,
0.05334403027110746,
0.05204089286483704,
0.05199982558603544
],
"IG_pc": [
0.04765628020492411,
0.04553297937488526,
0.04591960876087961,
0.0458734608101323,
0.04752325226589801,
0.04594028169624024,
0.04468806511840046,
0.04422648578128169,
0.046775718997581914,
0.0485175762600129,
0.04737491942110955,
0.044287731515220176,
0.04448511979283893,
0.04560430194649797,
0.043294981027385195,
0.04620761026118629,
0.04458243052960526,
0.04666302730786583,
0.04393720327556548,
0.049674500002626076,
0.043722645633540926,
0.04789323977550606,
0.04539037400895933,
0.04555461508328148,
0.04501162431868646,
0.04363494151409508,
0.046577327507352315,
0.0460912290724915,
0.047808385634401186,
0.04579025268285124,
0.04635671770848245,
0.046621957727868944,
0.047002447089711005,
0.046239855835136984,
0.04683608823052194,
0.04739783583006302,
0.043912025399033536,
0.04526390551982026,
0.04784392915897744,
0.04720706955689221,
0.049381710505576,
0.04847748058396642,
0.04657682041578448,
0.047608496083181205,
0.04626260007759254,
0.048434321007098664,
0.046754211739211356,
0.04607407614200229,
0.044398822608868765,
0.04604996318485873,
0.04544645848983764,
0.046454905794904765,
0.04275649987646246,
0.04487730278585515,
0.04743645696273787,
0.04803324354973745,
0.04498095012804278,
0.045424513226462016,
0.046211036727702326,
0.04799024129765947,
0.04538933604680495,
0.047113015305357935,
0.04741871745551324,
0.046241307141402586
],
"IG_slope": [
0.08408911557094816,
0.08249596454274263,
0.08312902686116297,
0.0824460529519874,
0.08341312760180447,
0.08411097435758955,
0.0827864849989157,
0.0822889827331649,
0.08254264669033294,
0.08404222080360614,
0.0839465407661366,
0.0829317758807186,
0.08309574935436362,
0.08318674988056471,
0.08382162920909579,
0.08429628057243782,
0.08321397568403836,
0.08422128928492184,
0.08302836427985442,
0.08283685747039865,
0.08405518155562458,
0.08295630800102344,
0.08306822193460787,
0.08255079644477381,
0.0833956300609401,
0.08276831061574914,
0.0832759955300303,
0.08303853853518707,
0.08332510816638422,
0.08239387017199537,
0.08254506983167018,
0.08320904358176154,
0.08285656170962721,
0.08314047963983935,
0.08367136686318245,
0.08357885852724413,
0.08215938268963481,
0.082856670218669,
0.08411394913731748,
0.08442453919998663,
0.08325275850279899,
0.08396359155502629,
0.08316676673941868,
0.0838559913360377,
0.08392444761725948,
0.08354267705807625,
0.0831511099088103,
0.08261556692875706,
0.08343274659274696,
0.08287602715614988,
0.08351391639867704,
0.08232664406191358,
0.08267851555602654,
0.08412120062961947,
0.08306226385664256,
0.08369054262186389,
0.08415112543824312,
0.08411824689597913,
0.08401812086646397,
0.08308197001553673,
0.08253488359779916,
0.08349753023658114,
0.08266166292402545,
0.08248997209628109
]
},
"U19|2|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07905954092382217,
0.07926001489625012,
0.07939369083254277,
0.07695671290891593,
0.07853722215454795,
0.07635709531315626,
0.08024743133952672,
0.07973846487298442,
0.077427783273607,
0.0784335466264201,
0.07908754896531445,
0.07713821349889116,
0.07731889235141143,
0.07662685049433371,
0.0772900389685871,
0.07943403939052374,
0.0783443658828924,
0.07829668173506121,
0.07777228027708993,
0.07725810829759805,
0.08018244762013893,
0.07851773088127434,
0.0809493125762808,
0.07870313437068877,
0.07802607609969936,
0.07845911872617162,
0.0782446814135973,
0.07934979510979101,
0.07776399427577108,
0.07783512442757612,
0.07921846017691614,
0.07622858586061376,
0.07889340015860835,
0.07744196353808164,
0.07759472726634709,
0.07995244427341763,
0.07792803856967812,
0.0778119520177949,
0.07846014852768146,
0.07900878926082555,
0.07775882820342339,
0.08026723109031053,
0.07824012228183186,
0.0792757599444629,
0.08035834891194771,
0.07858400538470445,
0.07743225453055302,
0.07929098191568151,
0.08125393918657853,
0.07683446871414912,
0.07981432814501943,
0.078503640148198,
0.0795371150462243,
0.07717143047224262,
0.07903731936437364,
0.07906052588412749,
0.07744275248224053,
0.07972836168502262,
0.07778012903403031,
0.07686573133993324,
0.07828960344316993,
0.07857102131151095,
0.07941640738391076,
0.07991972079139131
],
"IG_pc": [
0.051076668924514936,
0.052798139494408446,
0.05842201500864729,
0.05639074925926519,
0.05706214480617338,
0.053306491797994675,
0.057770889892437734,
0.05505871935283496,
0.05714255284771622,
0.055485114101243176,
0.05886773921059947,
0.051627608813318085,
0.05355346131151835,
0.0529074513143769,
0.05262948205059075,
0.05687003602356559,
0.05543386130682397,
0.05453432065656789,
0.05557520261341388,
0.0562787019104693,
0.05472858859710805,
0.057418539627874986,
0.05723812987472939,
0.05188720164284064,
0.05024686916107671,
0.05693098153755339,
0.056930232681213486,
0.057059833550664955,
0.05801876740009174,
0.056929051647946954,
0.051711965316661467,
0.05565868907335733,
0.05544501796547288,
0.05361756752233743,
0.05728497272615752,
0.05733636105420087,
0.05586618832157347,
0.05358320914918906,
0.05547264596377317,
0.05271852065466679,
0.05560057184953647,
0.05988383277826027,
0.05681755129603068,
0.05756202838007126,
0.057788556296168955,
0.056361056282932594,
0.05204832328869749,
0.05341267622484606,
0.0585300621616796,
0.052689826793246415,
0.05263418569569447,
0.054795688141726466,
0.05518207081523359,
0.05576741894632846,
0.057228167303631894,
0.05521394938138286,
0.05053553021398243,
0.05387302971956847,
0.05117206233156961,
0.05710832202306303,
0.05259655774082292,
0.05598266038453455,
0.0588441983391458,
0.0598228461088086
],
"IG_slope": [
0.1024056139535229,
0.10330063741273392,
0.10243343756581481,
0.10208992824438605,
0.1033825369561894,
0.10283086752379693,
0.10421787245812675,
0.10277829945883386,
0.10292052186810613,
0.10267698132912127,
0.10295323721253283,
0.10286057730962449,
0.10209575358121781,
0.10343599449595428,
0.10286469335609799,
0.10201984751092044,
0.10310340622534586,
0.10376467924610598,
0.10411079848431519,
0.10223446291018157,
0.10326556710571612,
0.10272636119619194,
0.10330978302458953,
0.10221961318281661,
0.10309379191041543,
0.10219350172205935,
0.10190311581250062,
0.10259024227211183,
0.10297263811942152,
0.10309806604630542,
0.10243226623125173,
0.1029289321038544,
0.10264335831288318,
0.10224576902812463,
0.10239039687124701,
0.10309247856925197,
0.1032884744050363,
0.10321951825852696,
0.10333317898412739,
0.10200291178078258,
0.1016476852552142,
0.10265881880599083,
0.10316794136592074,
0.10337985239260697,
0.10325553039216197,
0.1025300245195871,
0.10171728580047192,
0.10246228355228842,
0.1036798745306623,
0.10219531975290161,
0.10252252603401357,
0.10281158426444993,
0.10280530339220798,
0.10300187503985171,
0.1026995429227372,
0.10266825668568956,
0.10321819526933125,
0.10353291863136806,
0.10351362864032557,
0.10294433393446886,
0.10297755606863605,
0.10350154227909908,
0.10346066170521165,
0.10403292026510927
]
},
"U19|2|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.11186174565208784,
0.11165591234259775,
0.1126625999937021,
0.11232261435934898,
0.11065246494020542,
0.11180413559061275,
0.10998215290232771,
0.11282947702775203,
0.1137340329553318,
0.11469970364072957,
0.11452578348123765,
0.11124950441710535,
0.10983058546754432,
0.11179701279557808,
0.11226682836777346,
0.11348124060413056,
0.1131012367081734,
0.11322148605893201,
0.11245174002872727,
0.10918816924791752,
0.1110621900105464,
0.111869465215368,
0.11326723178140696,
0.11216408632654229,
0.1114489337100304,
0.11390896155982677,
0.11113715676596492,
0.11242475020769405,
0.10864828752946298,
0.11264162638872399,
0.11149295588752928,
0.1114855455983097,
0.11102030908218463,
0.1131900281206839,
0.1118980012026114,
0.11233656564409067,
0.11085013885853368,
0.11314101000855548,
0.11151985359874139,
0.1133895250280279,
0.11188643302925705,
0.11186260429299821,
0.11070324104346518,
0.10978585431581767,
0.11304370842014944,
0.10989264274428034,
0.11198217527447962,
0.11343396678610063,
0.11045115130341632,
0.11179517203771905,
0.11331220857472957,
0.11170511691743812,
0.11267905633477682,
0.11094513186091692,
0.109236932207323,
0.11236693050147828,
0.11267197738891088,
0.1129882855797506,
0.11242926010565402,
0.11236040913439638,
0.11208871649869323,
0.10971359389202462,
0.11060938039640966,
0.11004261198656895
],
"IG_pc": [
0.053452144314121694,
0.048990269268772695,
0.05834225051626085,
0.05868097224002176,
0.05730231270835649,
0.05380163138583678,
0.05779642517365679,
0.05377293559896275,
0.05843939572378978,
0.05978863753848313,
0.06188601055288693,
0.04830753907613476,
0.05468863025922901,
0.05623924687029668,
0.05125586744908114,
0.06026689410269392,
0.05656262606598733,
0.050202720800019085,
0.054637378122090186,
0.060443167869406456,
0.053674092226158425,
0.056441111319336594,
0.05694675578199091,
0.04976112283408527,
0.050425624320370184,
0.060339481629175656,
0.05825868297634847,
0.055954269235253616,
0.055331539290265595,
0.057774535529702166,
0.051706341008950996,
0.05832960080575641,
0.05382137952888835,
0.059303396189691535,
0.058918031914641754,
0.05344625232548768,
0.05633380103390438,
0.0536736059698544,
0.05485665112012355,
0.05822843481339045,
0.05779500922040864,
0.0583758298176534,
0.05911251969773823,
0.057698901474086135,
0.05801714847807019,
0.056359936460966986,
0.05557661096153098,
0.06125006234019747,
0.05705104308215049,
0.05779424038386059,
0.056276174212032265,
0.05547634414153725,
0.055246423573924876,
0.059288294777988755,
0.05081827872694408,
0.05979171085072884,
0.051303403515629786,
0.05291691226090878,
0.05588002299091649,
0.05986248702582968,
0.05335431105938647,
0.05762253925115134,
0.05451841949199072,
0.05719506831796443
],
"IG_slope": [
0.11545250446139138,
0.11490154397685874,
0.11595684433861726,
0.11514159424493169,
0.11528179761138223,
0.11658435230877849,
0.11543851452107859,
0.11578916059674081,
0.11512116329587795,
0.11592671269469464,
0.11524379532150739,
0.11535946594979257,
0.11598085460624183,
0.11496421368907356,
0.11716235162730727,
0.11607928398196472,
0.11570326500835144,
0.1161392568081755,
0.11540563722399218,
0.11505351252570524,
0.1168523960954556,
0.11494680342979753,
0.11518874494247701,
0.11616137868142008,
0.11462302020043454,
0.11611153180426334,
0.11661233961998,
0.11553294733667795,
0.11596840636289332,
0.1154316719310737,
0.11497961102619898,
0.11593224666582264,
0.1160094038884703,
0.11623827960665005,
0.11568226765125104,
0.11505690122315544,
0.11506130217814138,
0.11524359067645808,
0.11598511233920675,
0.11746565556352216,
0.11612781421605312,
0.11589507578474671,
0.11514146546273699,
0.11543776031200219,
0.11636238354945172,
0.11569457088684712,
0.11580897280214376,
0.11528291569765947,
0.11488764620008138,
0.11562597109560668,
0.11579186873602659,
0.11503488470588571,
0.11642968506485155,
0.11638808837283077,
0.11525966098875709,
0.11615729865128117,
0.11603867085297931,
0.11588376458224081,
0.11557579255228698,
0.11506296648977446,
0.11463202505102388,
0.11568945090718383,
0.11573165045455848,
0.11503857645169675
]
},
"U19|2|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.15836401394816235,
0.1582054620415665,
0.15741252740810552,
0.15438565509545654,
0.1556318565836481,
0.16030656298496027,
0.15778029870100596,
0.15727969062762703,
0.15872164062819394,
0.15699220609408826,
0.15824793000204096,
0.15503062396866696,
0.15594563547511875,
0.156508903186392,
0.15918675014095385,
0.15779580530378823,
0.15711008263825121,
0.1579764985359695,
0.15610497592645167,
0.15699676124429374,
0.15625245411043487,
0.15617116361434036,
0.15922503664960708,
0.15815631203977532,
0.15694405931628097,
0.15805628376816472,
0.1560571768098189,
0.15706918948121995,
0.15504005933008713,
0.159463464523661,
0.1565809044926869,
0.15999345763558281,
0.15785182888135907,
0.15819875872002065,
0.15622355638549124,
0.1590184243855255,
0.15827710750078872,
0.15751118300148015,
0.1579162500874567,
0.15619245894958134,
0.157848327343034,
0.16100408987439963,
0.15713900171011197,
0.1570505485165974,
0.1562628354850819,
0.15993041624339632,
0.1552779447439807,
0.15632672644160017,
0.15582301616597682,
0.15905403495217207,
0.1578156699194473,
0.15683640552313172,
0.16045952316108547,
0.1578675042567781,
0.15911104141412125,
0.1587799418764,
0.160298907999465,
0.15875345629782522,
0.15741213657089048,
0.15664624430000096,
0.15670129008007372,
0.15708644526138116,
0.15710902745873234,
0.15657236672070596
],
"IG_pc": [
0.04400239175300408,
0.03618844346649746,
0.04952621119049786,
0.050250196838581576,
0.048946741134681636,
0.04431117653436075,
0.05579156557744801,
0.039279507856632735,
0.047135851320806166,
0.05093276069270957,
0.05427360640595134,
0.03997522157175796,
0.04430289465437984,
0.051660358468160694,
0.04468069295467807,
0.05118419646102468,
0.0458242865704488,
0.03421226022771663,
0.05409353326560903,
0.05537980675513893,
0.042343587221534015,
0.05248359022721792,
0.0544177407217678,
0.043990260975316546,
0.046324277808102284,
0.052105275905432645,
0.05093747002395108,
0.046538637982257665,
0.045353577129087254,
0.05279508260351561,
0.05073508441274237,
0.053653577226913454,
0.0491463255453478,
0.0545030903885457,
0.04962284808581805,
0.048637054106353196,
0.05254997952027214,
0.04567673925920507,
0.05097917268412812,
0.04222087459009871,
0.05316914219538121,
0.052350585362692395,
0.05309106075823596,
0.05793816956181653,
0.048061222388867515,
0.05490144211168649,
0.043083179224197195,
0.05030170089260357,
0.052088740806700055,
0.047821173518917806,
0.05120071795876644,
0.05114310921755407,
0.048047175343511106,
0.0514495034890689,
0.0462841029307898,
0.05351930881597193,
0.03885679057027588,
0.04147260594531924,
0.046335953291277564,
0.053106647003908033,
0.046001169211739655,
0.05035975006721602,
0.04396710823211493,
0.05106086837187142
],
"IG_slope": [
0.12295015938259704,
0.1230796986175986,
0.12198563328741059,
0.12246530548468229,
0.12322362484473204,
0.1224603543169577,
0.12316519467008362,
0.12198148929739912,
0.1222218279602176,
0.12277063350033814,
0.12307468386935287,
0.12295575207631806,
0.12301623581132919,
0.12321920212895535,
0.12173711694250632,
0.12236256022830609,
0.12245469746947443,
0.12262710756878471,
0.12267127833641668,
0.1228924119896065,
0.12246522440021702,
0.12244791535277656,
0.1230632131471321,
0.1219942079527204,
0.12315815127620042,
0.12234337802839751,
0.12235899805703948,
0.1229623196902035,
0.12221559727171089,
0.12228772057107691,
0.12278641127135045,
0.12276587389667017,
0.12250395053111349,
0.12214625611191172,
0.12258791920439352,
0.12245429315632154,
0.12214312973778332,
0.12239913181204733,
0.12278340127946417,
0.12151145242912684,
0.12190031318839349,
0.12284981568577384,
0.1225008229681446,
0.12332309839463126,
0.12258915321773718,
0.12300608741352974,
0.12266210781446374,
0.12305010714973949,
0.12272627015676077,
0.12234865416101122,
0.12265767103442447,
0.12218328729270779,
0.1225292198519393,
0.122787848609061,
0.12242019958500285,
0.12276223150676388,
0.12281526130665506,
0.12299421362944483,
0.12349939995582397,
0.12239360799049105,
0.12278455392869397,
0.12252935493859392,
0.12273668016651419,
0.12253921136551764
]
},
"U19|2|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.2258256948622197,
0.2220105865217583,
0.22100064817443332,
0.22439641217428985,
0.22439293614555034,
0.22451339643180823,
0.22510568573191492,
0.22478044381071705,
0.22369573699698364,
0.22527469678797907,
0.22286728641467235,
0.2212448240079148,
0.22131239800677882,
0.22260150982523008,
0.2213443856546231,
0.22716696456760843,
0.2236296402283351,
0.22817073642021946,
0.22225688621469963,
0.2225433184282508,
0.22121222974265464,
0.225326897480846,
0.22217001047832952,
0.22093386316294605,
0.22174652801018446,
0.22323637183450806,
0.22681035110307946,
0.2222132627345612,
0.2218061724296927,
0.22511120930275652,
0.22136435989144587,
0.22530378123562933,
0.2215838012803566,
0.22706428650629462,
0.2249301321134034,
0.22427608473151572,
0.22548670758284217,
0.22861670068541962,
0.22269291140752046,
0.2264425698202963,
0.2207206793421772,
0.22212377005055117,
0.22052064995072485,
0.22224179391637477,
0.22126428580562063,
0.22272024802013668,
0.22376265774909143,
0.22423271802427003,
0.2246007902064786,
0.2252532891933896,
0.22293507015462133,
0.2265162846890174,
0.22509492156871325,
0.2222622508053309,
0.22141551663129633,
0.22428836942667196,
0.22555548228956468,
0.22732820860896652,
0.2218911890096127,
0.2243992850383325,
0.22156983935002827,
0.22175973615476963,
0.22174477576682605,
0.22123063844234636
],
"IG_pc": [
0.029945913741993874,
0.02283547354237322,
0.03980111023823636,
0.04275889248119891,
0.03784822780202429,
0.0272432512742615,
0.04396990016565342,
0.029046877720200072,
0.04039406186054,
0.04285106734703267,
0.0469162088043168,
0.016782775291065952,
0.03134449408197291,
0.037957918258218475,
0.03619766603704469,
0.041955896121871006,
0.036414482717654545,
0.018439086263977583,
0.0417614333606029,
0.04258999431373084,
0.03152515140580983,
0.043533748079672877,
0.04416874288251589,
0.030327638384510337,
0.03141835872916059,
0.045503283122481156,
0.04251603289320288,
0.029893889637291896,
0.040076964834858925,
0.04313874987338081,
0.037178992598785106,
0.03890707755435797,
0.03758513582180547,
0.04452481143552593,
0.03791208905628465,
0.0396154638931363,
0.03573916828444549,
0.036984474092229866,
0.037674311691723424,
0.03802896688395209,
0.04027760068775468,
0.041598937071121014,
0.043186033609997856,
0.04639912464548498,
0.04238746399191243,
0.04165368922279013,
0.03027748648590759,
0.035462095857840784,
0.0411382243727012,
0.03419756124088886,
0.03755588689698188,
0.044745604410435846,
0.03768597282046597,
0.040271461307953234,
0.03264325852440376,
0.04221306426592006,
0.021948127285412445,
0.017070523993749573,
0.037440673648889644,
0.043416196962269386,
0.03335979405252699,
0.03967214508234489,
0.030963759752527294,
0.041447541389915896
],
"IG_slope": [
0.12691238648800762,
0.12577821988134336,
0.12748393882335224,
0.1265768421299011,
0.1262621866149366,
0.12647481562162013,
0.12693914933725972,
0.126554560400367,
0.12664076310430006,
0.1268491357503773,
0.12679548389860298,
0.12640203373908082,
0.12618603574585652,
0.12682555918743063,
0.12746940568646983,
0.12677394659973004,
0.12689922427934391,
0.12644263761004143,
0.12694974063779932,
0.12627872587879896,
0.1266772407502224,
0.1269530727788065,
0.1267964204562137,
0.12725951067948757,
0.12650519521747583,
0.12637845072395115,
0.12686310481469712,
0.12623684307009833,
0.12710774128221633,
0.12700621377919064,
0.1265595508083985,
0.12643484258163615,
0.12694038238688105,
0.12760314608469792,
0.12680876660921148,
0.12671708946417673,
0.12735084886584924,
0.1269174540330584,
0.12699421718507717,
0.12735450890429148,
0.1270787971291846,
0.1263613817201753,
0.1272533937647808,
0.12716117559740983,
0.127159636037751,
0.12686646429632875,
0.12633839280173748,
0.1266448663789184,
0.12715275816809715,
0.12707044341175766,
0.12663066551929575,
0.1269593135627079,
0.12701679473396882,
0.12676378395585522,
0.1267162331738771,
0.127102970735857,
0.12639227848071252,
0.12693072399302607,
0.12679250003700665,
0.126782287165826,
0.12655031061716943,
0.1267525752769805,
0.12657138755935113,
0.12665363480741523
]
},
"U19|3|0": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.021627595872969252,
0.02201535603012772,
0.020752753166149773,
0.020785729478145498,
0.020849612459098665,
0.02148133697626875,
0.021063088926684514,
0.021426495481218666,
0.021331568654227695,
0.02022550619227914,
0.02168628297408759,
0.021236925275188057,
0.02043097276284911,
0.021182548363363196,
0.020391381098850303,
0.020996062436594798,
0.021087706507788795,
0.021343510318097003,
0.021617008340976795,
0.0208622638878726,
0.020848496958555174,
0.021067512254264287,
0.02051357361303907,
0.02137338787922083,
0.020840892363095165,
0.0207947152727872,
0.02156060126975312,
0.021459971134358824,
0.020424225252618555,
0.02090748273693066,
0.020238753045568103,
0.0206562240429502,
0.02106121174929676,
0.020388517106923132,
0.020678676446632238,
0.02058981993917186,
0.021681063512268395,
0.020500880090423834,
0.022048038738958553,
0.021671957245812834,
0.020694605405873645,
0.01929330172560917,
0.021651797694516972,
0.020814833166083346,
0.02183596358722184,
0.020272122085458477,
0.020781004474359932,
0.0218318284741148,
0.020427514317058026,
0.020793053133264294,
0.02089895905012007,
0.02033093391653651,
0.021162415831852854,
0.020787879089411376,
0.020914518747702004,
0.020472012239801884,
0.020704537192795414,
0.02101309310003785,
0.02022154179440605,
0.02054098519343661,
0.020999650358309196,
0.021212584781405752,
0.021339418148851763,
0.022032278563248298
],
"IG_pc": [
0.029445187419026943,
0.0289215102051598,
0.028856781319418937,
0.027091791130438837,
0.027809476577107375,
0.029775394383690413,
0.027838186851816958,
0.027357691463268226,
0.02916599239622504,
0.026542302160840574,
0.028841306345487365,
0.028683879894680138,
0.02662979712490592,
0.027505748519513894,
0.026119863864915806,
0.02758321458797126,
0.02897643978961114,
0.028673344823187574,
0.028877493415107893,
0.026913012354084897,
0.02757536158980265,
0.028457195354715404,
0.02750256953714789,
0.027343078518613555,
0.02781024765466358,
0.025965806381325594,
0.029090573680045338,
0.028631338526495635,
0.02875637424915112,
0.027144039202197073,
0.02538614325686975,
0.026941844087732904,
0.02795616325285136,
0.026851897156699864,
0.0274424351218381,
0.026934696138169525,
0.02940373429024175,
0.027920986193847766,
0.02965538948874436,
0.029556933390852504,
0.027437078105481072,
0.02478027348909404,
0.029328912486120632,
0.028085340205416642,
0.029373822795940273,
0.027260463663048202,
0.027802329514724274,
0.029106656365438577,
0.028013038631716298,
0.02853819569195157,
0.027822283101432928,
0.026756352152273972,
0.027122894153739356,
0.02606128696323076,
0.027454813364642384,
0.027753992935804724,
0.026800133780210626,
0.02841165130969709,
0.02701193409354665,
0.02565492025006853,
0.02781152334605161,
0.02683007575054549,
0.027899569146278898,
0.02770728793825015
],
"IG_slope": [
0.04536537001644749,
0.0456925511476259,
0.0446889211356281,
0.044762403501589346,
0.046119263575096735,
0.04628693114381885,
0.04675149961160845,
0.045315200243168804,
0.04572305136708075,
0.046073038125245186,
0.04511333619184046,
0.045142361845812114,
0.04599896258893829,
0.045539941216996616,
0.045435113064002546,
0.045698810585219386,
0.04514855323290086,
0.04679920607275295,
0.04620571070874547,
0.044700540030443305,
0.04635852790708955,
0.04582465997186033,
0.04594922627335829,
0.04396602714533897,
0.04523713817596931,
0.04369377931667451,
0.045564188519568366,
0.04507509364173871,
0.045782134011877966,
0.04602747067699386,
0.043936526522159965,
0.045816918019837595,
0.045732167443892746,
0.04624639403094061,
0.0453552420475323,
0.04574377014987358,
0.0447997172393924,
0.044505110883664795,
0.046194336719772446,
0.04647028261508066,
0.04424606415303643,
0.04536932320228745,
0.04503768574143688,
0.04647234120663214,
0.04625615068496356,
0.04602368048314679,
0.0448214306650959,
0.045082857848703146,
0.04521257736156573,
0.044640905418711664,
0.04574774855601844,
0.04546071326221507,
0.04625578545321865,
0.045254660911974755,
0.045275186038475655,
0.045903836797787714,
0.045381711396984305,
0.045625238325970575,
0.04628728176327024,
0.045416379544738525,
0.044862977115096785,
0.044679879488748374,
0.045051357432887386,
0.04530535232897987
]
},
"U19|3|1": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.03533983665389684,
0.035527986898559405,
0.03585845265168963,
0.03426842010151354,
0.03704279167144975,
0.036388111236650644,
0.03667070635354719,
0.03561831809574301,
0.03581039446651957,
0.03600082793407289,
0.036166519454525314,
0.035682072268841125,
0.03487883819001247,
0.03716551915349875,
0.03682501712454389,
0.03601110188553491,
0.03511909112674516,
0.03584165879116874,
0.03621288518794685,
0.03561070764424912,
0.03592501472361853,
0.035734643397546506,
0.03608774056210784,
0.03605384723722693,
0.03531126106673632,
0.03689772241163958,
0.035339591031341655,
0.0356613051985164,
0.03604444917692362,
0.035309569295245424,
0.0356140022693161,
0.035703469170503155,
0.03636679038380208,
0.03575526951279784,
0.03648388187707141,
0.03575522706334766,
0.03436118662902388,
0.03578994554453274,
0.03603124402120983,
0.03662090691475761,
0.035960364257269006,
0.036100198236457715,
0.035273419067694434,
0.03622080368801406,
0.035580769590863426,
0.03576878812273954,
0.03573018373626624,
0.03481220534609086,
0.03601571145979854,
0.0358055089897924,
0.03456729432882355,
0.03522157270185566,
0.03531122038116585,
0.03452978496172676,
0.0348113264898533,
0.03587699886584517,
0.037467896624942654,
0.035861209060481514,
0.03600807145338081,
0.035061386014746176,
0.0371390057311487,
0.03579969162593599,
0.03604909094525155,
0.03457454489892697
],
"IG_pc": [
0.04621253272707248,
0.04454140891297916,
0.048216810406851225,
0.04597102247831846,
0.04902196690524211,
0.04598973965752326,
0.047146430191219495,
0.04350579172388976,
0.04630780921542276,
0.04663269221952925,
0.049831694343878886,
0.045863476291263514,
0.04414088769696312,
0.047868744173869666,
0.04431552385179526,
0.04850357527913543,
0.04394682409680506,
0.04798330056203185,
0.045096480331208375,
0.04885350477808375,
0.04309023377418648,
0.04662071450576119,
0.045870998760353776,
0.045572897599053974,
0.044329711359927707,
0.04507527367192236,
0.04684740809551321,
0.04630939102123848,
0.04889127546284425,
0.044104262153353266,
0.04599810768892054,
0.046682627131949775,
0.04703076061743327,
0.046854930862486766,
0.05014814007517688,
0.04752750298027474,
0.04391114382994007,
0.04711831861962801,
0.04873710806992552,
0.047328771887962924,
0.04831145997838822,
0.04838692639822947,
0.04924754832426967,
0.047521237237745255,
0.048810216953449524,
0.04847246399256345,
0.04715178251071043,
0.047645216901842605,
0.044324298166822054,
0.0465219739008116,
0.044743816742646284,
0.046900355881258696,
0.04201350809948029,
0.0434933230693343,
0.04456451132553991,
0.04835866094396801,
0.04854647508591226,
0.046839443965928144,
0.04654076125718612,
0.04796794457589557,
0.04509596804524193,
0.04731485031788651,
0.049164846848239546,
0.044294194177256094
],
"IG_slope": [
0.07458214100211907,
0.07329655782520068,
0.07416273212594006,
0.07266189634703724,
0.07446940515391644,
0.07441055111625565,
0.07284053212773432,
0.07332352540820565,
0.07264234069714608,
0.07433164915911582,
0.07469531854058642,
0.07374549280578971,
0.07337859707081447,
0.07417964757459283,
0.07422045638677797,
0.07471955112734982,
0.07400567382105205,
0.07422690565958234,
0.07342268946912173,
0.07300918712951693,
0.07545772362080298,
0.07252394881055335,
0.07381213330436534,
0.07324955812238351,
0.07398281337136314,
0.07357427405895424,
0.0732228268936923,
0.07377349335226371,
0.07377773588686094,
0.07297266656304947,
0.07221878764173356,
0.07437688146458002,
0.0741508934505087,
0.07332521583781394,
0.07372254181685538,
0.07367810129465395,
0.0718233318751439,
0.07292869999298357,
0.07483577756414649,
0.07539993914842746,
0.07343477947541643,
0.07564005979179275,
0.0732369473607119,
0.07387299461995843,
0.07485088649686539,
0.07397339630225282,
0.07379800335274352,
0.07334321629671123,
0.07288832246895735,
0.07335286193140901,
0.07441351985634337,
0.0726642891248716,
0.07353915512027573,
0.07603749686076054,
0.07329783690227762,
0.07400113644571449,
0.07503878345003183,
0.07444384778092397,
0.07528324878283278,
0.07310329920713389,
0.07306014662633861,
0.07446690990203433,
0.07393039062075178,
0.07298579701818524
]
},
"U19|3|2": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.05276070925309373,
0.05407522615489668,
0.05207336474953106,
0.052090342183389815,
0.053692001747138285,
0.053277438616292194,
0.052688706628458704,
0.05262177680642299,
0.05362462908108512,
0.05190212452324339,
0.054840830966311316,
0.05227321604723212,
0.05233159729266035,
0.05186727644816713,
0.05172131094008936,
0.05249100372375448,
0.05188666181709056,
0.053195125067504456,
0.05202383671188038,
0.05330733542144195,
0.05259707325893892,
0.052306725285509614,
0.05326508367879246,
0.05206312181822792,
0.05376992691379723,
0.05330638795792275,
0.051813285115217766,
0.05254052170775747,
0.05281587580003322,
0.051263967115724896,
0.05104520449983507,
0.052593067272609595,
0.05316263615331085,
0.05174935250997237,
0.053336285339282696,
0.05366955724838007,
0.05303927410183551,
0.05292063329016283,
0.05273086068940991,
0.053633782577428235,
0.05315499783820421,
0.053253300109292745,
0.052906239783649056,
0.052858990023586294,
0.05334276169916485,
0.05294188636842101,
0.053737718729941264,
0.0522164205645721,
0.05357508464540395,
0.05118749761485919,
0.05140275423834417,
0.05042326502563199,
0.05355017564312625,
0.050729700944270206,
0.0534305543901592,
0.052292908015743045,
0.05319200556385706,
0.05266816996575496,
0.052048836558721945,
0.053008119912961504,
0.0504977772978501,
0.05294200379848313,
0.05322728602193738,
0.051772158361127474
],
"IG_pc": [
0.05596381193079908,
0.057961400057857666,
0.058631376740628606,
0.05960855901657583,
0.06244362604734247,
0.05928093450026242,
0.06367997290847648,
0.05522857526854499,
0.06340805580923933,
0.05862128421604243,
0.06391218479582071,
0.05169497614061745,
0.05630584693705108,
0.05656786782594468,
0.05868199354652697,
0.05835016917009246,
0.05897270693199333,
0.058091728731099274,
0.06322633364311088,
0.05948958967643645,
0.05909530472910006,
0.05888522747640052,
0.05766182345873391,
0.05586339524976472,
0.055832598795948554,
0.06114439952967917,
0.05912703377292579,
0.056478736422405765,
0.062435374335925324,
0.05973311169671013,
0.05367048932543858,
0.06025987226295144,
0.059039333564252686,
0.058542559450792765,
0.06292509274622625,
0.06110241001420986,
0.058359593940609904,
0.05870114624078819,
0.060851780256838815,
0.06055827327741999,
0.05802856045701895,
0.06075431902712337,
0.059575597412039084,
0.060375815581962,
0.06100914396297975,
0.057614276306053425,
0.05711454433328251,
0.056870619184060674,
0.05918455284890576,
0.056657302544216685,
0.05511038644402435,
0.05758076922205794,
0.05910395216514291,
0.05857543958604444,
0.05928194545659923,
0.05823291357938111,
0.054754904858533585,
0.06021380348968248,
0.05441227065995708,
0.06180642601480881,
0.055786233722668485,
0.0608869293170213,
0.06086515718912285,
0.06252019940562148
],
"IG_slope": [
0.09526247823516577,
0.09602439079708311,
0.09439286267472903,
0.09485802796410925,
0.09511678879014902,
0.09509445601561181,
0.09700512579978945,
0.09551437665799135,
0.09557431968470319,
0.0960922142054383,
0.0951674565886017,
0.09502880208904763,
0.09537093401804249,
0.09629836519510307,
0.09603405207887102,
0.09432933420946676,
0.09590569667908767,
0.0976420279576992,
0.09809166137540497,
0.09442301777932915,
0.09701268528761904,
0.09533601843535378,
0.09629876436036577,
0.09561116330565927,
0.09587766574768755,
0.09461503371751087,
0.09433139066347114,
0.09508679034379118,
0.09581285859385524,
0.0952367092632058,
0.0948772557168269,
0.09517861675279225,
0.0952798900506838,
0.09525559941172658,
0.09471675369029885,
0.09599150362004823,
0.09651511020842664,
0.09561785324718805,
0.0957541814611364,
0.0955912973596406,
0.09348870976152575,
0.09519980841295593,
0.0955186900710546,
0.09671562412626301,
0.09529680707170204,
0.09512385591082073,
0.09402442447647912,
0.09503040660679701,
0.09612954904609346,
0.09503217255712035,
0.0953500432153318,
0.09604337668300895,
0.09566777259246881,
0.09613956031577363,
0.09570185462858775,
0.09563968684536941,
0.09579659505783202,
0.09744671901091845,
0.09716774399066287,
0.09524735033161834,
0.09605916527346052,
0.09640443618171086,
0.09562657990307526,
0.0968723087037018
]
},
"U19|3|3": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.07144874327448036,
0.07255825356906254,
0.0720675804536457,
0.07269242388569808,
0.07312233226613873,
0.07319699322610163,
0.0715387349596277,
0.07336393126811558,
0.07341589793999148,
0.07426186429040982,
0.07380411348550808,
0.07256670833091672,
0.07180036168338333,
0.07338738682818846,
0.07223737939542474,
0.07424692695470014,
0.07235718866868357,
0.07159730268272746,
0.07412467688589164,
0.07131828266719964,
0.07315180770126162,
0.07068289491238389,
0.0729354720883224,
0.07260328527545568,
0.07168656772695048,
0.07505435153400164,
0.07303757417857248,
0.07280663087923944,
0.07426175866312779,
0.07335269202644845,
0.0720575015849878,
0.07468958229267031,
0.07418314250842073,
0.07328713079988791,
0.07277033291759594,
0.07379066188125982,
0.07415110888516718,
0.07227247007835746,
0.07191874818505362,
0.0738213940411363,
0.07266004577057927,
0.07488057395450909,
0.0716833078544683,
0.07366427915145035,
0.07314133093023933,
0.07275591895292166,
0.07464495580534614,
0.07377843199458933,
0.07231160600158049,
0.07237608489480252,
0.07251812350075149,
0.07368158671537284,
0.07473168945029407,
0.07303464613434318,
0.07244422759483449,
0.07435710634287851,
0.07156039786019619,
0.07313235790470518,
0.07437614819647465,
0.0721460813635657,
0.07241779518722868,
0.07126491856312622,
0.07293254347819733,
0.07306937311122752
],
"IG_pc": [
0.05956675571955611,
0.05570134791844533,
0.0632788763949041,
0.06548272063197981,
0.06443251242492108,
0.06120778157490512,
0.06646008170736491,
0.06469983526110833,
0.0626604890265552,
0.06922156829937336,
0.07034629022126933,
0.057385544942648914,
0.0652878721451472,
0.06491528624042345,
0.06524122593378691,
0.06880632326288368,
0.06353535851156467,
0.0576412731323615,
0.06464561764414342,
0.06720997905757434,
0.06245076309988102,
0.062307443853335184,
0.06441146377096028,
0.0603630117132434,
0.058856902491275113,
0.06929413247109216,
0.0679494254711441,
0.0647110261938123,
0.0658593755073463,
0.06562520862776651,
0.062269331379601965,
0.06479267029940772,
0.0651935414206477,
0.06912759595462618,
0.06435885769940984,
0.05991652934500623,
0.0634646475128729,
0.06040226939490637,
0.06464520330695868,
0.06523545603217255,
0.06693955195266453,
0.06813321247665016,
0.06748181009967001,
0.06957908256103337,
0.06735352131706938,
0.06537619184690961,
0.06282168668554772,
0.07012212413295729,
0.06601457047882715,
0.06745654130796543,
0.06416405617993386,
0.06129116712257493,
0.06657298973818598,
0.07227745605012116,
0.06147019198082039,
0.06988497934539672,
0.057483983820724054,
0.05857322394208981,
0.06365989794992752,
0.06713454549630486,
0.06249207965526362,
0.06735884341357959,
0.06058083492276303,
0.06663272790444866
],
"IG_slope": [
0.11025263488348026,
0.1100612238603395,
0.11108686415555948,
0.10984515387457759,
0.11049053674138269,
0.11243957353211002,
0.11041622427039159,
0.11130437536906021,
0.10993343674974115,
0.11030032786065679,
0.11037580669056984,
0.11024466494536662,
0.11200238359361443,
0.11012189616377153,
0.11390352783839203,
0.1113092111539394,
0.11121043063299557,
0.11199194946370811,
0.11000748780081736,
0.10932159899764378,
0.11270853357764417,
0.10918539905515669,
0.11069866300973716,
0.11170457644443513,
0.11117082485427564,
0.11172594837709676,
0.11152562123111114,
0.11116718281168413,
0.11129629896433715,
0.11142261577634194,
0.11016898883163474,
0.11112172171419928,
0.11216165744171233,
0.11172261026931249,
0.11026613644683575,
0.11025258136927217,
0.1103147332011693,
0.1107333312597336,
0.11176846459700349,
0.11322723474677038,
0.11102821475276091,
0.11134577146183629,
0.11025820070024714,
0.11068324115100951,
0.11308191084821037,
0.1115070883903284,
0.11184012821151565,
0.10921082390936454,
0.11047235224552766,
0.11099086223283827,
0.11107232575769788,
0.10962924519290158,
0.11231904927639134,
0.1115854542294844,
0.1099217465488339,
0.11098218625999692,
0.11237477498781764,
0.11176045836760781,
0.11062563523792572,
0.10945000060123174,
0.11018765132036175,
0.11094278957146488,
0.11146658187918784,
0.10959601862823187
]
},
"U19|3|4": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.09659160462812011,
0.09675456235530167,
0.09647438073183245,
0.09776413067748368,
0.09896081701191939,
0.1008828313359702,
0.09495711548377539,
0.09855016692877427,
0.09792180618048985,
0.09937840238464535,
0.09790279578438543,
0.09607062933046073,
0.09757109475997883,
0.0966581643559925,
0.09820374775980056,
0.0985414196736416,
0.09520438729178604,
0.09662328082369243,
0.09841489761181865,
0.10068228756469555,
0.09614265044336356,
0.09821375064166027,
0.09753780529932143,
0.09588688475232132,
0.09720363203980753,
0.09685018502045395,
0.09696133120775041,
0.09702343927580426,
0.09732132842323438,
0.09681815572727004,
0.09676724698735573,
0.09737731082297518,
0.09748240396726082,
0.09700419581703823,
0.095558944639345,
0.09712335455610166,
0.09699384286231094,
0.09784922352184466,
0.09788231578135953,
0.09717479316919331,
0.09813296457797094,
0.10022871942906786,
0.0973556461260987,
0.0964631076071445,
0.09814443658729566,
0.09804947108620343,
0.09760971213345027,
0.09913840256287543,
0.09665656506324449,
0.09490567650362358,
0.09776161853211907,
0.09821685148868475,
0.09795184210661567,
0.09771892299216756,
0.09749852082400956,
0.09595020202295057,
0.09682105079710279,
0.09779104776296954,
0.09889329503547906,
0.09678935487602569,
0.09626423228144354,
0.09779605223619381,
0.09768689310332146,
0.0966338698502689
],
"IG_pc": [
0.054899216575072574,
0.04338444385460926,
0.06333973256520886,
0.06265369022369872,
0.061188753214222215,
0.058401092457604,
0.06840685222793741,
0.05174190196890846,
0.060122189303290635,
0.06273186132189955,
0.06627156198500413,
0.052375699814236426,
0.0601354933546222,
0.06460658964692109,
0.058022601290125944,
0.06247360123664541,
0.057574238828554336,
0.04318313829809666,
0.0675713280885467,
0.0727353289939618,
0.05633156176557027,
0.06785849134649036,
0.06525249422980332,
0.05852217530092029,
0.060360167746675,
0.06770318125664865,
0.0660097620115333,
0.059313873203822885,
0.056529441993147536,
0.06126433961352426,
0.06552413594283178,
0.06589618150693409,
0.06064626921439821,
0.06488574279619827,
0.0619934664131949,
0.06244853286588744,
0.06214725174210885,
0.05991724776606006,
0.061801221573211176,
0.05857051389704256,
0.06372713334636258,
0.06243081991667338,
0.06671729264538744,
0.07141785353436841,
0.059457902352888455,
0.0687039658788502,
0.05507830430259203,
0.06603720913165557,
0.06406662378059699,
0.06120522512930382,
0.063921784967348,
0.06352492566208029,
0.06174025100189565,
0.06981653432277321,
0.059771869298983,
0.06596922368439875,
0.04618020546376686,
0.049550164873611635,
0.05777651494036177,
0.06518204331495969,
0.060493332442246174,
0.06845826048506952,
0.05988874164213177,
0.06531892211256833
],
"IG_slope": [
0.12007077704256258,
0.12087182026387368,
0.11910112582075875,
0.11950726799798035,
0.12007547075629217,
0.11939125109707498,
0.12084461809854148,
0.11919150377399927,
0.11918493807186871,
0.12001856721788055,
0.12003611188368787,
0.12059831969280649,
0.12052909084859723,
0.12104649896502563,
0.11898614789750474,
0.11907453509302567,
0.11984180453923891,
0.11977928567047551,
0.12046603163452572,
0.11968491850652425,
0.11993847407537446,
0.11958256896582908,
0.12020604457641658,
0.11967706142323441,
0.12076284051007544,
0.11926100938922829,
0.11882191496646542,
0.1200195364275261,
0.1196456654048005,
0.11873179228166433,
0.12042760517664232,
0.11972764317692813,
0.11890736419785534,
0.11911680463784491,
0.1198425885213287,
0.11921994582152655,
0.11946642521446008,
0.11975817311246209,
0.11891038060109507,
0.11947405509837825,
0.11867464963231357,
0.11958865787388477,
0.11923737274794075,
0.12059778043370882,
0.11896145060224202,
0.12026513322242838,
0.11953179203698086,
0.12134594313001713,
0.11992795779780313,
0.11963319991134813,
0.12021503688489439,
0.11935122224855607,
0.11981370279874609,
0.12110514870519438,
0.12022476628646617,
0.11983757344420334,
0.1197450225679072,
0.12044551590280342,
0.12218242974799876,
0.11959898565265413,
0.12023884023652467,
0.12007874292477756,
0.11954120377550174,
0.11952831706575244
]
},
"U19|3|5": {
"N": 10000000,
"size": 156250,
"nb": 64,
"I": [
0.12781227532388328,
0.1304301471544944,
0.1279389418498953,
0.1261458203640835,
0.13029046785490905,
0.12942832217106748,
0.12810540261836767,
0.12801074385335465,
0.12844895054217176,
0.13066979684501234,
0.1323176303623539,
0.12696550537874618,
0.12845603856335064,
0.12908859858077282,
0.12902344980053915,
0.12747518468372743,
0.13050833949284701,
0.13147275494595956,
0.12740959332461088,
0.12759640658340832,
0.13087788848278414,
0.12984473063887503,
0.1312725219724058,
0.1258322633776423,
0.12612150355327678,
0.1291409713125855,
0.13021391864875742,
0.12828779562872938,
0.12795426861892079,
0.12862900444027314,
0.13259193635090494,
0.12742400667780096,
0.12706412413584278,
0.12758859340996231,
0.13086133179533377,
0.13090589539234454,
0.12779631593012386,
0.12770650165699138,
0.1311841915195373,
0.12855854531035948,
0.1278373939302515,
0.13061945798263164,
0.12788339071394272,
0.1284218521792404,
0.12898537684533107,
0.12779059779802093,
0.13023362634337854,
0.12706392596927785,
0.12956180847830723,
0.12656174117356134,
0.12868192227212472,
0.13066136827681873,
0.13154296845995006,
0.12954834262790627,
0.1267671869688467,
0.13194730691706624,
0.12949510055772606,
0.1280263568727733,
0.12989825344640415,
0.12836571501878158,
0.12876535469220318,
0.12774251332486486,
0.13023585097652823,
0.1275266036740197
],
"IG_pc": [
0.044246018937438306,
0.03955081057565909,
0.057744950943418666,
0.06087178600682448,
0.056749360183804054,
0.04778888136409888,
0.05912602457560948,
0.04391824143109719,
0.061543140070550076,
0.057368628638573275,
0.06620987315967361,
0.03170454145103607,
0.05372225427542595,
0.051046623872444005,
0.053913140116085584,
0.059585713742246464,
0.056482976878345324,
0.029736822855682438,
0.060152357979052794,
0.061552366388157774,
0.053188991625093135,
0.06469558295983982,
0.06448388199068907,
0.05151524170919865,
0.04865040106355207,
0.0642736982036553,
0.06062828672077854,
0.04473736428702174,
0.05327950033704264,
0.05877768923376191,
0.05589095963323036,
0.05799924357527488,
0.056867422948652394,
0.06188691332954481,
0.05573734702320272,
0.053307924654741747,
0.051378454855785634,
0.05699664527018228,
0.06332774657168604,
0.05745514738441225,
0.057855343703885585,
0.05825520290308308,
0.060254952886132744,
0.06628861110477209,
0.06221105315546045,
0.059144226817506314,
0.050506965438399665,
0.051993402436028624,
0.05830757986213222,
0.051031778150776516,
0.05737120529121182,
0.06350769862014424,
0.059477054507508495,
0.058144913256961285,
0.052734795245676355,
0.06316964602142328,
0.03678177963523668,
0.030290866191071717,
0.055783985663986686,
0.05809004394684838,
0.048606777275770736,
0.055831814967294946,
0.050543756992497094,
0.05863859595035987
],
"IG_slope": [
0.12559225448957753,
0.12389364148271118,
0.12609488321997728,
0.1244299369381061,
0.1245680561213388,
0.1256086168313013,
0.1255205108951061,
0.12475944872786399,
0.12517260352917603,
0.12481103299915347,
0.12481316236696427,
0.12448399731999851,
0.12452979758819142,
0.12535137072834468,
0.1269452447776315,
0.1248797234771934,
0.12547114969457596,
0.12463092758345017,
0.12538516081697867,
0.12402056509961569,
0.12519119220024205,
0.12558457541450468,
0.12512740023308888,
0.12598540713140724,
0.12524223555764644,
0.12439743183478817,
0.1253628439131953,
0.12437103176936361,
0.12495881158906302,
0.12555321804655564,
0.1249917766727268,
0.12500574250170823,
0.12654101861758543,
0.12628885207299675,
0.12497342088347582,
0.12522186604238708,
0.12563710836086184,
0.1256871584384732,
0.1268606565641434,
0.12574827454515594,
0.12541920087166317,
0.12549831669387176,
0.12548389476463176,
0.1256868273895646,
0.12587920860781468,
0.12496288973329646,
0.12547268364697298,
0.12417404638385325,
0.1250701199717458,
0.12577104359295643,
0.12460945096350723,
0.12537022632938646,
0.12571856280121094,
0.1247736621814551,
0.1251968987211746,
0.12598729772589562,
0.12542879303419013,
0.12558480954578932,
0.12500745698241622,
0.1248426131394822,
0.12564410409793084,
0.12490312249568175,
0.1257099017135986,
0.12460392492221242
]
}
}

==> anc/calc_SHORT/item13/summarize.py <==
#!/usr/bin/env python3
"""Tables of item 13 from results/<CONFIG>.json (analyze.py) and results/<CONFIG>_nmbias.json
(nm_bias_control.py).  No new computation beyond arithmetic on those files.

Definitions used here:
  SE_2D     statistical standard deviation of the Grassberger estimate at full N, taken as the
            standard deviation over the 64 disjoint blocks of N/64 events divided by 8 (the per-block
            standard deviation scales as n^-1/2);  SE_diff the same for (estimate - I_G(pc)).
  bias_NM   Grassberger estimate at full N minus the directly summed value, on one sample of the same size
            from Eq. (nm) at the measured means and k_hat (nm_bias_control.py).
  allowance bias allowance for the cascade sample: |bias_NM| times max(1, cells_2D/cells_NM), the
            ratio of occupied triples in the cascade sample and in the matched sample.
  I_corr    I_grass(N) - bias_NM.
  sign      of I_corr - I_G(pc): '<' or '>' when |I_corr - I_G(pc)| > 2 (allowance + 2 hypot(SE_diff, SE_NM)),
            otherwise 'undecided'.
  sign_slope of I_corr - I_G(slope), with SE_diff_slope, the standard deviation over the same 64 blocks
            of (estimate - I_G(slope)) divided by 8, in place of SE_diff (correction of 24 September
            2026: the comparison with I_G(slope) used SE_diff before).  The 64 block values of the
            estimate, I_G(pc) and I_G(slope) are read from slope_se/prod_blocks.json (slope_se.py), and
            the block values of (estimate - I_G(pc)) must reproduce SE_diff to 1e-12 relative, and a
            production triple without block values stops the program.  The TOY triples have no block
            values, keep SE_diff for the slope comparison and are marked slope_se_source = 'pc'; the
            A14uv triples have no bias control and no sign.

Run:   python3 summarize.py > summary.log      Output: summary.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import json, os, sys
import numpy as np
HERE = _PKG + '/calc_SHORT/item13'
_SB = os.path.join(HERE, 'slope_se', 'prod_blocks.json')
SLOPE_BLOCKS = json.load(open(_SB)) if os.path.exists(_SB) else {}


def slope_se(name, iv, y0, sed):
    """(SE of estimate - I_G(slope) over the 64 blocks, source), with a guard on the pc blocks."""
    b = SLOPE_BLOCKS.get(f'{name}|{iv}|{y0}')
    if b is None:
        if name in ('A14', 'A14cap', 'A19', 'A19cap'):
            raise SystemExit(f'{name} {iv} {y0}: no block values in slope_se/prod_blocks.json; run slope_se.py prod first')
        return sed, 'pc'
    v = np.array(b['I']); gp = np.array(b['IG_pc']); gs = np.array(b['IG_slope'])
    sed_pc = (v - gp).std(ddof=1)/np.sqrt(len(v))
    if not abs(sed_pc - sed) <= 1e-12*max(abs(sed), 1e-300):
        raise SystemExit(f'{name} {iv} {y0}: block values of slope_se give SE_diff {sed_pc!r}, the analysis {sed!r}')
    return float((v - gs).std(ddof=1)/np.sqrt(len(v))), 'slope'
CONFIGS = ['TOY', 'A14', 'A14cap', 'A19', 'A19cap', 'A14uv']


def sign(diff, unc):
    if abs(diff) > 2*unc:
        return '<' if diff < 0 else '>'
    return 'undecided'


def main():
    OUT = {}
    for name in CONFIGS:
        fn = os.path.join(HERE, 'results', f'{name}.json')
        if not os.path.exists(fn):
            print(f"[{name}: no results]")
            continue
        R = json.load(open(fn))
        fb = os.path.join(HERE, 'results', f'{name}_nmbias.json')
        B = json.load(open(fb)) if os.path.exists(fb) else {'variants': {}}
        meta = R['meta']
        OUT[name] = dict(meta=meta, variants={})
        print(f"\n######## {name}: abar={meta['abar']:.5f} rho={meta['rho']} R={meta['R']} ymax={meta['ymax']} "
              f"toy={meta['toy']} N={R['variants']['0']['N']}")
        for iv, var in sorted(R['variants'].items()):
            cut = var['cut']
            print(f"\n  --- count: splittings with smaller child >= {cut}" + (" (all)" if cut == 0 else ""))
            print("  mean dipole number N(y) at y=0,1,..: " + " ".join(f"{v:.2f}" for v in var['Nbar']))
            print("  local effective rate ln N(y+1)/N(y): " + " ".join(f"{v:.3f}" for v in var['rate_eff']))
            hdr = ("   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | "
                   "adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5")
            print(hdr)
            rows = {}
            for y0, d in sorted(var['depths'].items(), key=lambda t: int(t[0])):
                F = d['F']; c = d['contrasts']
                bt = {b['size']: b for b in d['block_tests']}
                print(f"  {int(y0):3d} {d['lam'][0]:6.2f} {d['lam'][1]:6.2f} {d['lam'][2]:6.2f} {d['k_hat']:5.2f} {d['k_reg']:5.2f} | "
                      + " ".join(f"{F[l]:.4f}" for l in ('11', '12', '13', '22', '23', '33')) + " | "
                      f"{c['adj=(F12+F23)/2-F13']['value']:+.4f}({c['adj=(F12+F23)/2-F13']['z']:+6.0f}) "
                      f"{c['within=mean(Fjj)-mean(Fjl)']['value']:+.4f}({c['within=mean(Fjj)-mean(Fjl)']['z']:+6.0f}) "
                      f"{c['T123-2F12F23']['value']:+8.4f}({c['T123-2F12F23']['z']:+5.0f}) "
                      f"{d['tests']['gamma_ratio_nm']:7.3f} | {100*bt[10000]['bonf']:4.0f}% {100*bt[100000]['bonf']:4.0f}%")
                rows[y0] = dict(lam=d['lam'], k_hat=d['k_hat'], k_reg=d['k_reg'], F=F, F_se=d['F_se'],
                                F_spread=max(F.values()) - min(F.values()),
                                F_mean=float(np.mean(list(F.values()))),
                                adj=c['adj=(F12+F23)/2-F13'], within=c['within=mean(Fjj)-mean(Fjl)'],
                                F12_F13=c['F12-F13'], F23_F13=c['F23-F13'],
                                gamma123=c['T123-2F12F23'], gamma_ratio=d['tests']['gamma_ratio_nm'],
                                p_order2_emp=d['tests']['p_order2_emp'], p_gamma123_emp=d['tests']['p_gamma123_emp'],
                                block_bonf={str(k): v['bonf'] for k, v in bt.items()},
                                block_order2_emp={str(k): v['order2_emp'] for k, v in bt.items()},
                                ratio_l1l3_l22=d['ratio_l1l3_l22'], rate_triple=d['rate_triple'])
            print("\n   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | "
                  "I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG")
            for y0, d in sorted(var['depths'].items(), key=lambda t: int(t[0])):
                g = d['gauss']
                bl = d['cmi_blocks']
                se2 = bl[6][4]/8.0
                sed = None
                # rows: (size, mean, se, nblocks, sd, mean diff, se diff); sd of diff over blocks
                sd_diff = bl[6][6]*np.sqrt(bl[6][3])
                sed = sd_diff/8.0
                Ig = d['cmi_full_grass']
                b = B['variants'].get(iv, {}).get(y0)
                if b is not None:
                    bias = b['bias_full']
                    se_nm = b['blocks'][6][4]/8.0
                    allow = abs(bias)*max(1.0, d['ncells']/b['ncells'])
                    Icorr = Ig - bias
                    unc = allow + 2*np.hypot(sed, se_nm)
                    sed_sl, src_sl = slope_se(name, iv, y0, sed)
                    unc_sl = allow + 2*np.hypot(sed_sl, se_nm)
                    dpc = Icorr - g['IG_pc']; dsl = Icorr - g['IG_slope']
                    s_pc = sign(dpc, unc); s_sl = sign(dsl, unc_sl)
                else:
                    bias = allow = Icorr = dpc = dsl = unc = unc_sl = sed_sl = np.nan; src_sl = None
                    s_pc = s_sl = 'no bias control'
                nm1 = d['nm_k1'] or {}; nmk = d['nm_khat'] or {}
                print(f"  {int(y0):3d} {g['rho_pc']:.4f} {g['IG_pc']:.5f} {g['IG_slope']:.5f} | {Ig:.5f} {se2:.5f} {d['ncells']:7d} | "
                      f"{bias:+.5f} {allow:.5f} {Icorr:.5f} | {dpc:+.5f} {unc:.5f} {s_pc:>9s} | {dsl:+.5f} {s_sl:>9s} | "
                      f"{nm1.get('cmi', np.nan):.5f} {nm1.get('IG', np.nan):.5f} | {nmk.get('cmi', np.nan):.5f} {nmk.get('IG', np.nan):.5f}")
                rows[y0].update(rho_pc=g['rho_pc'], IG_pc=g['IG_pc'], IG_slope=g['IG_slope'], rho_slope=g['rho_slope'],
                                I_grass=Ig, SE_2D=se2, SE_diff=sed, ncells=d['ncells'], I_plugin=d['cmi_full_plugin'],
                                I_extrap2=d['cmi_extrap2']['I_inf'], bias_NM=bias, bias_allowance=allow,
                                I_corr=Icorr, diff_pc=dpc, diff_slope=dsl, unc=unc, sign_pc=s_pc, sign_slope=s_sl,
                                SE_diff_slope=sed_sl, unc_slope=unc_sl, slope_se_source=src_sl,
                                nm_k1_I=nm1.get('cmi'), nm_k1_IG=nm1.get('IG'),
                                nm_khat_I=nmk.get('cmi'), nm_khat_IG=nmk.get('IG'))
            # one-window F of every unit window (F11 of the triple starting there; the last two windows
            # from the deepest triple), and the within/adjacent excesses times the middle mean
            ks = sorted(var['depths'], key=int)
            Fone = [var['depths'][k]['F']['11'] for k in ks] + [var['depths'][ks[-1]]['F']['22'],
                                                                 var['depths'][ks[-1]]['F']['33']]
            print("  one-window F by unit window [j, j+1], j = 0,1,..: " + " ".join(f"{v:.4f}" for v in Fone))
            print("  lam2 x within excess by depth: " + " ".join(f"{rows[k]['within']['value']*rows[k]['lam'][1]:.4f}" for k in ks))
            print("  lam2 x adjacent excess by depth: " + " ".join(f"{rows[k]['adj']['value']*rows[k]['lam'][1]:.4f}" for k in ks))
            OUT[name]['variants'][iv] = dict(cut=cut, Nbar=var['Nbar'], rate_eff=var['rate_eff'],
                                             window_means=var['window_means'], F_one_window=Fone,
                                             lam2_within=[rows[k]['within']['value']*rows[k]['lam'][1] for k in ks],
                                             lam2_adj=[rows[k]['adj']['value']*rows[k]['lam'][1] for k in ks],
                                             depths=rows)
    with open(os.path.join(HERE, 'summary.json'), 'w') as f:
        json.dump(OUT, f, indent=1, default=float)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/summary.json <==
{
 "TOY": {
  "meta": {
   "abar": 0.14770774922753835,
   "rho": 0.25,
   "R": null,
   "ymax": 8.0,
   "cuts": [
    0.0
   ],
   "toy": 1,
   "nev": 10000000,
   "h": 0.5,
   "nbins": 16,
   "chunk": 250000,
   "nchunks": 40,
   "r0": 1.0,
   "rate_r0": 0.4
  },
  "variants": {
   "0": {
    "cut": 0.0,
    "Nbar": [
     1.0,
     1.4920163,
     2.2259034,
     3.3207149,
     4.9541379,
     7.3908892,
     11.0260257,
     16.4471414,
     24.534401799999998
    ],
    "rate_eff": [
     0.4001284266548683,
     0.40003442903042624,
     0.4000172353879417,
     0.4000430756985617,
     0.4000248857130625,
     0.4000103985342595,
     0.39989323601563537,
     0.3999246007140557
    ],
    "window_means": [
     0.4920163,
     0.7338871,
     1.0948115,
     1.633423,
     2.4367513,
     3.6351365,
     5.4211157,
     8.0872604
    ],
    "F_one_window": [
     1.002220427052996,
     1.00097560043513,
     1.0008931653767261,
     0.9986222277159931,
     1.0005754031287033,
     0.9989895166026899,
     1.0001828176076355,
     0.9997600359699428
    ],
    "lam2_within": [
     0.0001906201674274764,
     -2.814786519063586e-06,
     0.0001982038155197507,
     -0.00034381754572608444,
     -0.00012908774915368614,
     0.0004037947798339072
    ],
    "lam2_adj": [
     -0.00016200056891535732,
     0.0005921055321930144,
     -0.0016723273371868248,
     0.001444059075805492,
     -0.003319044420669788,
     0.0040321100992573725
    ],
    "depths": {
     "0": {
      "lam": [
       0.4920163,
       0.7338871,
       1.0948115
      ],
      "k_hat": 0.9988554464140733,
      "k_reg": 0.9989318115199858,
      "F": {
       "11": 1.002220427052996,
       "12": 1.0006994732246985,
       "13": 1.0012504859528009,
       "22": 1.00097560043513,
       "23": 1.0013600123298954,
       "33": 1.0008931653767261
      },
      "F_se": {
       "11": 0.0019161535822961786,
       "12": 0.0012785909929886408,
       "13": 0.0011665912150994463,
       "22": 0.0014955686388781662,
       "23": 0.001054138179793386,
       "33": 0.001213454630465422
      },
      "F_spread": 0.0015209538282974222,
      "F_mean": 1.0012331940620411,
      "adj": {
       "value": -0.00022074317550391243,
       "se": 0.0009949513688413145,
       "z": -0.22186328137925193
      },
      "within": {
       "value": 0.00025974045248577937,
       "se": 0.0006600120801153949,
       "z": 0.39353893710607085
      },
      "F12_F13": {
       "value": -0.000551012728102318,
       "se": 0.0011740462905114768,
       "z": -0.46932794094708796
      },
      "F23_F13": {
       "value": 0.0001095263770944932,
       "se": 0.0011387055329289137,
       "z": 0.09618498718696454
      },
      "gamma123": {
       "value": 0.007010329886212752,
       "se": 0.004429658620243025,
       "z": 1.5825891986746696
      },
      "gamma_ratio": 1.0021655591244205,
      "p_order2_emp": 0.9237990803861094,
      "p_gamma123_emp": 0.11351512699202407,
      "block_bonf": {
       "10000": 0.035,
       "100000": 0.06,
       "1000000": 0.0
      },
      "block_order2_emp": {
       "10000": 0.075,
       "100000": 0.06,
       "1000000": 0.0
      },
      "ratio_l1l3_l22": 1.0001389328482844,
      "rate_triple": 0.399912817644108,
      "rho_pc": 0.292679078174832,
      "IG_pc": 0.04477696297456724,
      "IG_slope": 0.044754450198170974,
      "rho_slope": 0.29260873749334276,
      "I_grass": 0.03791003040994845,
      "SE_2D": 9.041315026741986e-05,
      "SE_diff": 7.344482345521627e-05,
      "ncells": 2184,
      "I_plugin": 0.03801820765548092,
      "I_extrap2": 0.0379044685928978,
      "bias_NM": -1.2548926219158041e-05,
      "bias_allowance": 1.2548926219158041e-05,
      "I_corr": 0.037922579336167606,
      "diff_pc": -0.006854383638399637,
      "diff_slope": -0.006831870862003368,
      "unc": 0.00026104768664190293,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 7.344482345521627e-05,
      "unc_slope": 0.00026104768664190293,
      "slope_se_source": "pc",
      "nm_k1_I": 0.03787182389218591,
      "nm_k1_IG": 0.04471687258857661,
      "nm_khat_I": 0.03790315691596213,
      "nm_khat_IG": 0.0447598842288663
     },
     "1": {
      "lam": [
       0.7338871,
       1.0948115,
       1.633423
      ],
      "k_hat": 1.0002291431719657,
      "k_reg": 1.0002540343158755,
      "F": {
       "11": 1.00097560043513,
       "12": 1.0013600123298954,
       "13": 0.9998056830348987,
       "22": 1.0008931653767261,
       "23": 0.9993330112347183,
       "33": 0.9986222277159931
      },
      "F_se": {
       "11": 0.0014955686388781662,
       "12": 0.001054138179793386,
       "13": 0.0009824368257096438,
       "22": 0.001213454630465422,
       "23": 0.000904317017312148,
       "33": 0.0010154078326037213
      },
      "F_spread": 0.0027377846139022832,
      "F_mean": 1.0001649500212269,
      "adj": {
       "value": 0.0005408287474081286,
       "se": 0.0007335844172043395,
       "z": 0.737241324548857
      },
      "within": {
       "value": -2.5710238877318936e-06,
       "se": 0.0004411555708261276,
       "z": -0.005827930230864544
      },
      "F12_F13": {
       "value": 0.0015543292949966592,
       "se": 0.0008492431067922885,
       "z": 1.8302524713654504
      },
      "F23_F13": {
       "value": -0.000472671800180402,
       "se": 0.0008550591105490411,
       "z": -0.5527942973169366
      },
      "gamma123": {
       "value": 0.00432732721690865,
       "se": 0.003644359287826186,
       "z": 1.187404115550266
      },
      "gamma_ratio": 1.000908814997147,
      "p_order2_emp": 0.21274265374097545,
      "p_gamma123_emp": 0.23506825742438564,
      "block_bonf": {
       "10000": 0.05,
       "100000": 0.0,
       "1000000": 0.0
      },
      "block_order2_emp": {
       "10000": 0.065,
       "100000": 0.06,
       "1000000": 0.1
      },
      "ratio_l1l3_l22": 1.0001133377490425,
      "rate_triple": 0.40003894490651565,
      "rho_pc": 0.3370125805481918,
      "IG_pc": 0.06028077827582787,
      "IG_slope": 0.060333320313635364,
      "rho_slope": 0.3371507429101514,
      "I_grass": 0.05214882107261509,
      "SE_2D": 0.00011303726999699901,
      "SE_diff": 9.079367188621867e-05,
      "ncells": 3990,
      "I_plugin": 0.0523541144240216,
      "I_extrap2": 0.05211832471945119,
      "bias_NM": -2.6231450359799624e-05,
      "bias_allowance": 2.6231450359799624e-05,
      "I_corr": 0.05217505252297489,
      "diff_pc": -0.008105725752852976,
      "diff_slope": -0.008158267790660471,
      "unc": 0.00031215818183081607,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 9.079367188621867e-05,
      "unc_slope": 0.00031215818183081607,
      "slope_se_source": "pc",
      "nm_k1_I": 0.05216246978710622,
      "nm_k1_IG": 0.06033181162575569,
      "nm_khat_I": 0.05215580935449222,
      "nm_khat_IG": 0.06032267725385322
     },
     "2": {
      "lam": [
       1.0948115,
       1.633423,
       2.4367513
      ],
      "k_hat": 0.999999716176019,
      "k_reg": 0.9988877386779803,
      "F": {
       "11": 1.0008931653767261,
       "12": 0.9993330112347183,
       "13": 1.0005914679100676,
       "22": 0.9986222277159931,
       "23": 0.9998022892365981,
       "33": 1.0005754031287033
      },
      "F_se": {
       "11": 0.001213454630465422,
       "12": 0.000904317017312148,
       "13": 0.0008607712328786662,
       "22": 0.0010154078326037213,
       "23": 0.0008082871221174879,
       "33": 0.0008914816239354525
      },
      "F_spread": 0.0022709376607330523,
      "F_mean": 0.9999695941004677,
      "adj": {
       "value": -0.0010238176744093996,
       "se": 0.000550714189521004,
       "z": -1.859072625856777
      },
      "within": {
       "value": 0.00012134261334617591,
       "se": 0.00029601896044790756,
       "z": 0.4099150039665428
      },
      "F12_F13": {
       "value": -0.0012584566753492954,
       "se": 0.000624343354313328,
       "z": -2.01564838747004
      },
      "F23_F13": {
       "value": -0.0007891786734695039,
       "se": 0.0006556736645924616,
       "z": -1.203615023885431
      },
      "gamma123": {
       "value": 0.0023027243160553823,
       "se": 0.00312183410325254,
       "z": 0.7376190533815512
      },
      "gamma_ratio": 0.9999680287958758,
      "p_order2_emp": 0.2986560683612675,
      "p_gamma123_emp": 0.4607459738043783,
      "block_bonf": {
       "10000": 0.04,
       "100000": 0.0,
       "1000000": 0.0
      },
      "block_order2_emp": {
       "10000": 0.065,
       "100000": 0.0,
       "1000000": 0.0
      },
      "ratio_l1l3_l22": 0.9998923000618459,
      "rate_triple": 0.40004175770081374,
      "rho_pc": 0.3760240537498052,
      "IG_pc": 0.07622261937523707,
      "IG_slope": 0.07610876712526751,
      "rho_slope": 0.37576396621824043,
      "I_grass": 0.0673376741007985,
      "SE_2D": 9.897914698203681e-05,
      "SE_diff": 0.00010882642468333126,
      "ncells": 7416,
      "I_plugin": 0.06774625395362044,
      "I_extrap2": 0.06730409529041805,
      "bias_NM": 0.000251269337236501,
      "bias_allowance": 0.00025147279418972894,
      "I_corr": 0.067086404763562,
      "diff_pc": -0.009136214611675075,
      "diff_slope": -0.009022362361705519,
      "unc": 0.0005770489940268857,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010882642468333126,
      "unc_slope": 0.0005770489940268857,
      "slope_se_source": "pc",
      "nm_k1_I": 0.06717252501150218,
      "nm_k1_IG": 0.07606981938473609,
      "nm_khat_I": 0.06717253286535742,
      "nm_khat_IG": 0.07606983023886603
     },
     "3": {
      "lam": [
       1.633423,
       2.4367513,
       3.6351365
      ],
      "k_hat": 1.0005272627502932,
      "k_reg": 1.0023157136911318,
      "F": {
       "11": 0.9986222277159931,
       "12": 0.9998022892365981,
       "13": 0.9991417348269227,
       "22": 1.0005754031287033,
       "23": 0.9996664134574886,
       "33": 0.9989895166026899
      },
      "F_se": {
       "11": 0.0010154078326037213,
       "12": 0.0008082871221174879,
       "13": 0.0007818825247996945,
       "22": 0.0008914816239354525,
       "23": 0.0007482853967275989,
       "33": 0.0008082261467637338
      },
      "F_spread": 0.0019531754127102285,
      "F_mean": 0.999466264161399,
      "adj": {
       "value": 0.000592616520120659,
       "se": 0.0004214655439743941,
       "z": 1.406085333885949
      },
      "within": {
       "value": -0.0001410966912077094,
       "se": 0.00019778821195705215,
       "z": -0.7133726009836583
      },
      "F12_F13": {
       "value": 0.0006605544096753846,
       "se": 0.0004693520971240055,
       "z": 1.4073750042302726
      },
      "F23_F13": {
       "value": 0.0005246786305659334,
       "se": 0.0005094679776687973,
       "z": 1.0298559547682202
      },
      "gamma123": {
       "value": 0.0007254427932925633,
       "se": 0.0028125224594324812,
       "z": 0.25793315564809577
      },
      "gamma_ratio": 1.0008847625004358,
      "p_order2_emp": 0.2963814640904843,
      "p_gamma123_emp": 0.7964584958948894,
      "block_bonf": {
       "10000": 0.035,
       "100000": 0.0,
       "1000000": 0.0
      },
      "block_order2_emp": {
       "10000": 0.045,
       "100000": 0.0,
       "1000000": 0.0
      },
      "ratio_l1l3_l22": 0.9999930393222728,
      "rate_triple": 0.39998442448073296,
      "rho_pc": 0.4069422722508127,
      "IG_pc": 0.0905223938720697,
      "IG_slope": 0.09044489941039366,
      "rho_slope": 0.406783333577843,
      "I_grass": 0.08183639919279173,
      "SE_2D": 0.00011620948699972908,
      "SE_diff": 0.00011234112503317952,
      "ncells": 13611,
      "I_plugin": 0.08261124392038965,
      "I_extrap2": 0.08179488563007958,
      "bias_NM": 0.0003463300683446413,
      "bias_allowance": 0.0003463300683446413,
      "I_corr": 0.08149006912444709,
      "diff_pc": -0.009032324747622611,
      "diff_slope": -0.008954830285946569,
      "unc": 0.0007197686500765615,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00011234112503317952,
      "unc_slope": 0.0007197686500765615,
      "slope_se_source": "pc",
      "nm_k1_I": 0.08159111390945141,
      "nm_k1_IG": 0.09052137185009021,
      "nm_khat_I": 0.08157855482519058,
      "nm_khat_IG": 0.09050365641098246
     },
     "4": {
      "lam": [
       2.4367513,
       3.6351365,
       5.4211157
      ],
      "k_hat": 1.0000783388658256,
      "k_reg": 0.9979618924630591,
      "F": {
       "11": 1.0005754031287033,
       "12": 0.9996664134574886,
       "13": 1.0005601204505266,
       "22": 0.9989895166026899,
       "23": 0.9996277367750739,
       "33": 1.0001828176076355
      },
      "F_se": {
       "11": 0.0008914816239354525,
       "12": 0.0007482853967275989,
       "13": 0.0007321207703881524,
       "22": 0.0008082261467637338,
       "23": 0.0007108406357525882,
       "33": 0.0007528188343297649
      },
      "F_spread": 0.0015858865260134358,
      "F_mean": 0.9999336680036862,
      "adj": {
       "value": -0.0009130453342452993,
       "se": 0.00032964993758849236,
       "z": -2.7697421723315157
      },
      "within": {
       "value": -3.551111468680368e-05,
       "se": 0.00013298160530366232,
       "z": -0.26703779523276444
      },
      "F12_F13": {
       "value": -0.0008937069930379238,
       "se": 0.0003608234740355578,
       "z": -2.476853800675541
      },
      "F23_F13": {
       "value": -0.0009323836754526749,
       "se": 0.00040374534072308744,
       "z": -2.309336062634984
      },
      "gamma123": {
       "value": 0.004320471779379664,
       "se": 0.0026297005371056104,
       "z": 1.642952008571671
      },
      "gamma_ratio": 1.0021950041844139,
      "p_order2_emp": 0.14548610194382244,
      "p_gamma123_emp": 0.10039286311691441,
      "block_bonf": {
       "10000": 0.06,
       "100000": 0.04,
       "1000000": 0.1
      },
      "block_order2_emp": {
       "10000": 0.045,
       "100000": 0.0,
       "1000000": 0.1
      },
      "ratio_l1l3_l22": 0.9996740901042361,
      "rate_triple": 0.39981796262178854,
      "rho_pc": 0.4317272522995358,
      "IG_pc": 0.10313610088772708,
      "IG_slope": 0.10280024007934237,
      "rho_slope": 0.4310936282253577,
      "I_grass": 0.09485048942782726,
      "SE_2D": 0.0001380457546910762,
      "SE_diff": 0.00016601456158060426,
      "ncells": 24878,
      "I_plugin": 0.09631513826140736,
      "I_extrap2": 0.09461078191812476,
      "bias_NM": 0.00038637018518677957,
      "bias_allowance": 0.0003888082463828453,
      "I_corr": 0.09446411924264048,
      "diff_pc": -0.008671981645086604,
      "diff_slope": -0.00833612083670189,
      "unc": 0.0008238474674086764,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00016601456158060426,
      "unc_slope": 0.0008238474674086764,
      "slope_se_source": "pc",
      "nm_k1_I": 0.09438792451900943,
      "nm_k1_IG": 0.10274379716195789,
      "nm_khat_I": 0.0943864579269777,
      "nm_khat_IG": 0.10274164512700652
     },
     "5": {
      "lam": [
       3.6351365,
       5.4211157,
       8.0872604
      ],
      "k_hat": 1.0003136632571865,
      "k_reg": 1.002163144059752,
      "F": {
       "11": 0.9989895166026899,
       "12": 0.9996277367750739,
       "13": 0.9990737854131175,
       "22": 1.0001828176076355,
       "23": 1.0000073913446745,
       "33": 0.9997600359699428
      },
      "F_se": {
       "11": 0.0008082261467637338,
       "12": 0.0007108406357525882,
       "13": 0.0006984907029444499,
       "22": 0.0007528188343297649,
       "23": 0.0006848776136627794,
       "33": 0.0007112848233997273
      },
      "F_spread": 0.001193301004945635,
      "F_mean": 0.9996068806188556,
      "adj": {
       "value": 0.0007437786467566765,
       "se": 0.0002597799241808284,
       "z": 2.8631105698489034
      },
      "within": {
       "value": 7.448554913408456e-05,
       "se": 8.930292710714528e-05,
       "z": 0.8340773538667675
      },
      "F12_F13": {
       "value": 0.0005539513619563508,
       "se": 0.00028063240417880805,
       "z": 1.9739394086628517
      },
      "F23_F13": {
       "value": 0.0009336059315570022,
       "se": 0.00032219623304534855,
       "z": 2.897631430177518
      },
      "gamma123": {
       "value": 0.0022928937249033776,
       "se": 0.0025307328515199842,
       "z": 0.9060196628523006
      },
      "gamma_ratio": 1.0015357546932038,
      "p_order2_emp": 0.01863232566177101,
      "p_gamma123_emp": 0.364925445083634,
      "block_bonf": {
       "10000": 0.065,
       "100000": 0.06,
       "1000000": 0.0
      },
      "block_order2_emp": {
       "10000": 0.08,
       "100000": 0.04,
       "1000000": 0.2
      },
      "ratio_l1l3_l22": 1.0003334649193094,
      "rate_triple": 0.3998216857799407,
      "rho_pc": 0.44770581758720157,
      "IG_pc": 0.11184716341999379,
      "IG_slope": 0.11245724479126433,
      "rho_slope": 0.44879337881248654,
      "I_grass": 0.1056971196457841,
      "SE_2D": 0.00016144371168706973,
      "SE_diff": 0.00018589421872494883,
      "ncells": 44624,
      "I_plugin": 0.10840359152098866,
      "I_extrap2": 0.1054609464018399,
      "bias_NM": 0.0007252269484227941,
      "bias_allowance": 0.0007270027484312875,
      "I_corr": 0.1049718926973613,
      "diff_pc": -0.006875270722632484,
      "diff_slope": -0.007485352093903025,
      "unc": 0.001259892970634609,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00018589421872494883,
      "unc_slope": 0.001259892970634609,
      "slope_se_source": "pc",
      "nm_k1_I": 0.10512354743291852,
      "nm_k1_IG": 0.11250787164073323,
      "nm_khat_I": 0.10511929463921545,
      "nm_khat_IG": 0.11250120880833478
     }
    }
   }
  }
 },
 "A14": {
  "meta": {
   "abar": 0.14324,
   "rho": 0.01,
   "R": null,
   "ymax": 10.0,
   "cuts": [
    0.0,
    0.1,
    0.3
   ],
   "toy": 0,
   "nev": 10000000,
   "h": 0.5,
   "nbins": 20,
   "chunk": 250000,
   "nchunks": 40,
   "r0": 1.0,
   "rate_r0": 1.319274830165745
  },
  "variants": {
   "0": {
    "cut": 0.0,
    "Nbar": [
     1.0,
     2.8216544,
     5.9988743,
     11.2275683,
     19.5193563,
     32.3437184,
     51.813917000000004,
     80.9869449,
     124.26629510000001,
     187.9895163,
     281.2574722
    ],
    "rate_eff": [
     1.0373233795950763,
     0.7542484553641035,
     0.6268003742797396,
     0.5530343947678662,
     0.5050132218876491,
     0.47123895523989906,
     0.44662918647409394,
     0.4281388364553211,
     0.4139593928496083,
     0.4028843240745766
    ],
    "window_means": [
     1.8216544,
     3.1772199,
     5.228694,
     8.291788,
     12.8243621,
     19.4701986,
     29.1730279,
     43.2793502,
     63.7232212,
     93.2679559
    ],
    "F_one_window": [
     0.48106061332218686,
     0.5152044103140354,
     0.5578120067301391,
     0.6162225573076503,
     0.6899984803413592,
     0.7806607307793569,
     0.8868933031855144,
     1.0080504962857777,
     1.1461759113064423,
     1.3014995174505923
    ],
    "lam2_within": [
     0.16710499850534696,
     0.17895457999667916,
     0.20164084765914778,
     0.24295780699318795,
     0.3062634395840617,
     0.4010078513336053,
     0.5442562627599694,
     0.7681010769626518
    ],
    "lam2_adj": [
     0.17900903098053242,
     0.19235586404161037,
     0.2207526722609325,
     0.26372894251492723,
     0.3380101979882866,
     0.44860556277327984,
     0.5906758962451899,
     0.8363986661152923
    ],
    "depths": {
     "0": {
      "lam": [
       1.8216544,
       3.1772199,
       5.228694
      ],
      "k_hat": 1.9930495045192618,
      "k_reg": 2.2860378691558436,
      "F": {
       "11": 0.48106061332218686,
       "12": 0.45683821794183066,
       "13": 0.4278700182231434,
       "22": 0.5152044103140354,
       "23": 0.5115846271325479,
       "33": 0.5578120067301391
      },
      "F_se": {
       "11": 0.0005895484334722718,
       "12": 0.0004481513675171834,
       "13": 0.0004502203825326963,
       "22": 0.0005490650921101553,
       "23": 0.0005101611509353735,
       "33": 0.0006297685646843842
      },
      "F_spread": 0.12994198850699568,
      "F_mean": 0.4917283156106473,
      "adj": {
       "value": 0.056341404314045884,
       "se": 0.00027945115343604876,
       "z": 201.61449906822224
      },
      "within": {
       "value": 0.052594722356279766,
       "se": 0.00017426877075232415,
       "z": 301.8023374424837
      },
      "F12_F13": {
       "value": 0.02896819971868725,
       "se": 0.0003007783421619343,
       "z": 96.31078990086071
      },
      "F23_F13": {
       "value": 0.08371460890940452,
       "se": 0.0003834290518890411,
       "z": 218.33141880347225
      },
      "gamma123": {
       "value": 0.09908694607322005,
       "se": 0.0019190769639201796,
       "z": 51.63260668337708
      },
      "gamma_ratio": 1.4058045340287348,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9435494489830748,
      "rate_triple": 0.5272082172613783,
      "rho_pc": 0.25171665543647176,
      "IG_pc": 0.03272881816347884,
      "IG_slope": 0.0643727406173553,
      "rho_slope": 0.34756623917418894,
      "I_grass": 0.034097460736177254,
      "SE_2D": 9.958687417244733e-05,
      "SE_diff": 7.698479378333437e-05,
      "ncells": 15722,
      "I_plugin": 0.03499865702525806,
      "I_extrap2": 0.03398676387387531,
      "bias_NM": 0.0002253876397903254,
      "bias_allowance": 0.0003156832492457457,
      "I_corr": 0.03387207309638693,
      "diff_pc": 0.0011432549329080874,
      "diff_slope": -0.030500667520968375,
      "unc": 0.0006307797210197918,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010481488523207204,
      "unc_slope": 0.0006614053823148507,
      "slope_se_source": "slope",
      "nm_k1_I": 0.0843993066438555,
      "nm_k1_IG": 0.09244616295046716,
      "nm_khat_I": 0.0663966266869421,
      "nm_khat_IG": 0.07020628182699365
     },
     "1": {
      "lam": [
       3.1772199,
       5.228694,
       8.291788
      ],
      "k_hat": 1.788750528913458,
      "k_reg": 2.030972943188755,
      "F": {
       "11": 0.5152044103140354,
       "12": 0.5115846271325479,
       "13": 0.504328501004029,
       "22": 0.5578120067301391,
       "23": 0.570649395845416,
       "33": 0.6162225573076503
      },
      "F_se": {
       "11": 0.0005490650921101553,
       "12": 0.0005101611509353735,
       "13": 0.00055709662607762,
       "22": 0.0006297685646843842,
       "23": 0.0006711769461453839,
       "33": 0.000825431339113276
      },
      "F_spread": 0.11189405630362126,
      "F_mean": 0.5459669163889697,
      "adj": {
       "value": 0.03678851048495291,
       "se": 0.00022779180834165034,
       "z": 161.50058578830095
      },
      "within": {
       "value": 0.03422548345661061,
       "se": 0.00011502547607081698,
       "z": 297.5469837267983
      },
      "F12_F13": {
       "value": 0.007256126128518892,
       "se": 0.00023922593912524182,
       "z": 30.33168625046173
      },
      "F23_F13": {
       "value": 0.06632089484138692,
       "se": 0.0003427723753262466,
       "z": 193.4837799524057
      },
      "gamma123": {
       "value": 0.28569927209187096,
       "se": 0.004068315143735293,
       "z": 70.22545255173087
      },
      "gamma_ratio": 1.6515694657084963,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9636271135898697,
      "rate_triple": 0.4796295291507646,
      "rho_pc": 0.300763569239945,
      "IG_pc": 0.04740744975800233,
      "IG_slope": 0.0874534618587969,
      "rho_slope": 0.40058063115402504,
      "I_grass": 0.05020433013885217,
      "SE_2D": 0.00012434535025316254,
      "SE_diff": 0.00010558135049079951,
      "ncells": 37725,
      "I_plugin": 0.05252856969329045,
      "I_extrap2": 0.04994678426030489,
      "bias_NM": 0.00043107539086217894,
      "bias_allowance": 0.0006157170649809064,
      "I_corr": 0.04977325474798999,
      "diff_pc": 0.0023658049899876604,
      "diff_slope": -0.03768020711080691,
      "unc": 0.0009906449512181179,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001365177995057101,
      "unc_slope": 0.0010286694495484062,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09996618724710828,
      "nm_k1_IG": 0.10714867959499812,
      "nm_khat_I": 0.08842478574928603,
      "nm_khat_IG": 0.09244164033363415
     },
     "2": {
      "lam": [
       5.228694,
       8.291788,
       12.8243621
      ],
      "k_hat": 1.5969074836779038,
      "k_reg": 1.8259404179957377,
      "F": {
       "11": 0.5578120067301391,
       "12": 0.570649395845416,
       "13": 0.5792775109335961,
       "22": 0.6162225573076503,
       "23": 0.6411517225840455,
       "33": 0.6899984803413592
      },
      "F_se": {
       "11": 0.0006297685646843842,
       "12": 0.0006711769461453839,
       "13": 0.0007654992254468111,
       "22": 0.000825431339113276,
       "23": 0.0009393059401858218,
       "33": 0.0011503738458491927
      },
      "F_spread": 0.13218647361122016,
      "F_mean": 0.6091852789570343,
      "adj": {
       "value": 0.026623048281134598,
       "se": 0.00019981015101040332,
       "z": 133.24172043565716
      },
      "within": {
       "value": 0.024318138338697004,
       "se": 8.939148718290913e-05,
       "z": 272.0408744172501
      },
      "F12_F13": {
       "value": -0.008628115088180177,
       "se": 0.0002252328190029219,
       "z": -38.307539400233885
      },
      "F23_F13": {
       "value": 0.06187421165044937,
       "se": 0.0003398368628039289,
       "z": 182.07033557200683
      },
      "gamma123": {
       "value": 0.565882990792465,
       "se": 0.009505644382641029,
       "z": 59.531260376820576
      },
      "gamma_ratio": 1.9203869433346277,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9752874117496676,
      "rate_triple": 0.44859255866410574,
      "rho_pc": 0.32568288643115045,
      "IG_pc": 0.056063535575182656,
      "IG_slope": 0.10428026366529536,
      "rho_slope": 0.433875673390486,
      "I_grass": 0.06329000957020092,
      "SE_2D": 0.00014158742190734422,
      "SE_diff": 0.0001709108392899329,
      "ncells": 78962,
      "I_plugin": 0.06832934087342402,
      "I_extrap2": 0.06263247346989166,
      "bias_NM": 0.0008525607876831431,
      "bias_allowance": 0.0011719019047268927,
      "I_corr": 0.06243744878251778,
      "diff_pc": 0.006373913207335123,
      "diff_slope": -0.04184281488277758,
      "unc": 0.0016568066185118017,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00013507072836076224,
      "unc_slope": 0.001609242650762858,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11110650746175595,
      "nm_k1_IG": 0.11710466247596767,
      "nm_khat_I": 0.10487623287345993,
      "nm_khat_IG": 0.10863570428676105
     },
     "3": {
      "lam": [
       8.291788,
       12.8243621,
       19.4701986
      ],
      "k_hat": 1.4142861693989413,
      "k_reg": 1.639820991361356,
      "F": {
       "11": 0.6162225573076503,
       "12": 0.6411517225840455,
       "13": 0.6629724465906521,
       "22": 0.6899984803413592,
       "23": 0.7259225367923894,
       "33": 0.7806607307793569
      },
      "F_se": {
       "11": 0.000825431339113276,
       "12": 0.0009393059401858218,
       "13": 0.0010949229165682264,
       "22": 0.0011503738458491927,
       "23": 0.0013535660338631537,
       "33": 0.0016573658467235442
      },
      "F_spread": 0.16443817347170664,
      "F_mean": 0.6861547457325755,
      "adj": {
       "value": 0.020564683097565317,
       "se": 0.00018623534990957038,
       "z": 110.42309157499281
      },
      "within": {
       "value": 0.018945020820426456,
       "se": 8.912186886654085e-05,
       "z": 212.57432167178231
      },
      "F12_F13": {
       "value": -0.021820724006606618,
       "se": 0.0002489610809877394,
       "z": -87.64712910160134
      },
      "F23_F13": {
       "value": 0.06295009020173725,
       "se": 0.0003856930835024667,
       "z": 163.21290916106005
      },
      "gamma123": {
       "value": 0.9927410486333027,
       "se": 0.021423283939569458,
       "z": 46.33934981367071
      },
      "gamma_ratio": 2.2061274958577273,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9816282023662246,
      "rate_triple": 0.4268096961024699,
      "rho_pc": 0.3320372658338363,
      "IG_pc": 0.05840667254924346,
      "IG_slope": 0.11571310872234786,
      "rho_slope": 0.4545313712892554,
      "I_grass": 0.0742190321239935,
      "SE_2D": 0.00018398247719018994,
      "SE_diff": 0.00027465746023064893,
      "ncells": 149957,
      "I_plugin": 0.08410829127413777,
      "I_extrap2": 0.07268560443623118,
      "bias_NM": 0.002586473481702503,
      "bias_allowance": 0.0033155228015665722,
      "I_corr": 0.071632558642291,
      "diff_pc": 0.013225886093047534,
      "diff_slope": -0.04408055008005686,
      "unc": 0.0040162950666854606,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00018922868687823072,
      "unc_slope": 0.0038922071775202597,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11893539922536357,
      "nm_k1_IG": 0.12374889711963129,
      "nm_khat_I": 0.11615915885100868,
      "nm_khat_IG": 0.11949136439586892
     },
     "4": {
      "lam": [
       12.8243621,
       19.4701986,
       29.1730279
      ],
      "k_hat": 1.245905335505329,
      "k_reg": 1.4950899464373293,
      "F": {
       "11": 0.6899984803413592,
       "12": 0.7259225367923894,
       "13": 0.7585473892519838,
       "22": 0.7806607307793569,
       "23": 0.825893017285823,
       "33": 0.8868933031855144
      },
      "F_se": {
       "11": 0.0011503738458491927,
       "12": 0.0013535660338631537,
       "13": 0.0015910677805052935,
       "22": 0.0016573658467235442,
       "23": 0.0019659065932647658,
       "33": 0.0023840938895259445
      },
      "F_spread": 0.19689482284415516,
      "F_mean": 0.7779859096060712,
      "adj": {
       "value": 0.017360387787122344,
       "se": 0.00018569016265661652,
       "z": 93.49115504425328
      },
      "within": {
       "value": 0.01572985699201146,
       "se": 9.981924771153758e-05,
       "z": 157.58340553185045
      },
      "F12_F13": {
       "value": -0.032624852459594456,
       "se": 0.0003086873528106579,
       "z": -105.68898324644299
      },
      "F23_F13": {
       "value": 0.06734562803383914,
       "se": 0.0004759653658599081,
       "z": 141.49270695813848
      },
      "gamma123": {
       "value": 1.643095440628596,
       "se": 0.04812664517563578,
       "z": 34.141075793506936
      },
      "gamma_ratio": 2.5085567473479222,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.8139773736233959e-255,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9869076523495067,
      "rate_triple": 0.41094896465770614,
      "rho_pc": 0.32506116754342945,
      "IG_pc": 0.055837294121102374,
      "IG_slope": 0.12309330632105972,
      "rho_slope": 0.4671441726413338,
      "I_grass": 0.08463408100208802,
      "SE_2D": 0.00025220403439981363,
      "SE_diff": 0.00033613875114232904,
      "ncells": 265869,
      "I_plugin": 0.10268714202303997,
      "I_extrap2": 0.08592494224191877,
      "bias_NM": 0.005192016009237577,
      "bias_allowance": 0.006157177540601112,
      "I_corr": 0.07944206499285045,
      "diff_pc": 0.023604770871748074,
      "diff_slope": -0.04365124132820927,
      "unc": 0.006955049475968563,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00025240086598225277,
      "unc_slope": 0.006820100894966659,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12454679319168775,
      "nm_k1_IG": 0.128319028025402,
      "nm_khat_I": 0.1236193190381929,
      "nm_khat_IG": 0.12653391344371878
     },
     "5": {
      "lam": [
       19.4701986,
       29.1730279,
       43.2793502
      ],
      "k_hat": 1.095241378079019,
      "k_reg": 1.3814225922571628,
      "F": {
       "11": 0.7806607307793569,
       "12": 0.825893017285823,
       "13": 0.8678707285279907,
       "22": 0.8868933031855144,
       "23": 0.9406032564666647,
       "33": 1.0080504962857777
      },
      "F_se": {
       "11": 0.0016573658467235442,
       "12": 0.0019659065932647658,
       "13": 0.002315043291747745,
       "22": 0.0023840938895259445,
       "23": 0.0028289473717414576,
       "33": 0.003404408110229316
      },
      "F_spread": 0.22738976550642076,
      "F_mean": 0.8849952554218546,
      "adj": {
       "value": 0.015377408348253074,
       "se": 0.00018879700735318736,
       "z": 81.44942848318652
      },
      "within": {
       "value": 0.013745842656723517,
       "se": 0.00011674111051438181,
       "z": 117.74637568682466
      },
      "F12_F13": {
       "value": -0.04197771124216776,
       "se": 0.00041166260325655374,
       "z": -101.9711552861329
      },
      "F23_F13": {
       "value": 0.07273252793867391,
       "se": 0.0005981665155192827,
       "z": 121.59244299312384
      },
      "gamma123": {
       "value": 2.621417736890004,
       "se": 0.10262929789898435,
       "z": 25.542586674130856
      },
      "gamma_ratio": 2.824239503963295,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 6.637404470625214e-144,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9901206045603497,
      "rate_triple": 0.3993953004610244,
      "rho_pc": 0.3051945586429305,
      "IG_pc": 0.04888564817821841,
      "IG_slope": 0.12776987927823183,
      "rho_slope": 0.474870147501115,
      "I_grass": 0.09658093193001704,
      "SE_2D": 0.00033157998419813757,
      "SE_diff": 0.00046734521316025467,
      "ncells": 444348,
      "I_plugin": 0.12757416564538282,
      "I_extrap2": 0.09559623963514036,
      "bias_NM": 0.011175463248185802,
      "bias_allowance": 0.01223810516778151,
      "I_corr": 0.08540546868183124,
      "diff_pc": 0.03651982050361283,
      "diff_slope": -0.04236441059640059,
      "unc": 0.013365584631413997,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00033078401653930127,
      "unc_slope": 0.013152017641845233,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12848513683252413,
      "nm_k1_IG": 0.13139209409407607,
      "nm_khat_I": 0.1283328918112247,
      "nm_khat_IG": 0.13091035174201593
     },
     "6": {
      "lam": [
       29.1730279,
       43.2793502,
       63.7232212
      ],
      "k_hat": 0.9624712081255897,
      "k_reg": 1.2829426615228092,
      "F": {
       "11": 0.8868933031855144,
       "12": 0.9406032564666647,
       "13": 0.9920324880640343,
       "22": 1.0080504962857777,
       "23": 1.070757688455556,
       "33": 1.1461759113064423
      },
      "F_se": {
       "11": 0.0023840938895259445,
       "12": 0.0028289473717414576,
       "13": 0.0033222888211692806,
       "22": 0.003404408110229316,
       "23": 0.004025824827549397,
       "33": 0.0048079778236683616
      },
      "F_spread": 0.25928260812092785,
      "F_mean": 1.0074188572939982,
      "adj": {
       "value": 0.01364798439707604,
       "se": 0.00019479533749906455,
       "z": 70.06319849488996
      },
      "within": {
       "value": 0.012575425930493045,
       "se": 0.00014626400231362006,
       "z": 85.97758663494487
      },
      "F12_F13": {
       "value": -0.05142923159736967,
       "se": 0.0005509757975045048,
       "z": -93.34208840080527
      },
      "F23_F13": {
       "value": 0.07872520039152175,
       "se": 0.0007785463673937094,
       "z": 101.11819114263567
      },
      "gamma123": {
       "value": 4.065930184422687,
       "se": 0.20288616720895075,
       "z": 20.040450467158855
      },
      "gamma_ratio": 3.155353916170549,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.445444975200055e-89,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9924708624349967,
      "rate_triple": 0.39065222791856663,
      "rho_pc": 0.27236853887954404,
      "IG_pc": 0.038540219456423545,
      "IG_slope": 0.1308086081699386,
      "rho_slope": 0.4797857476659884,
      "I_grass": 0.11272579334254473,
      "SE_2D": 0.0003693394544196696,
      "SE_diff": 0.0005857849177846406,
      "ncells": 706521,
      "I_plugin": 0.16305594582081007,
      "I_extrap2": 0.10615108160435316,
      "bias_NM": 0.023518827236089862,
      "bias_allowance": 0.024068345917046083,
      "I_corr": 0.08920696610645487,
      "diff_pc": 0.050666746650031326,
      "diff_slope": -0.04160164206348374,
      "unc": 0.02541268853272816,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "SE_diff_slope": 0.0003790657724077172,
      "unc_slope": 0.025073057133250688,
      "slope_se_source": "slope",
      "nm_k1_I": 0.13129129507506607,
      "nm_k1_IG": 0.13350601528985598,
      "nm_khat_I": 0.1312920836995263,
      "nm_khat_IG": 0.1336374786474407
     },
     "7": {
      "lam": [
       43.2793502,
       63.7232212,
       93.2679559
      ],
      "k_hat": 0.8465928309990461,
      "k_reg": 1.2502048803077372,
      "F": {
       "11": 1.0080504962857777,
       "12": 1.070757688455556,
       "13": 1.131104605683677,
       "22": 1.1461759113064423,
       "23": 1.2177025080429544,
       "33": 1.3014995174505923
      },
      "F_se": {
       "11": 0.003404408110229316,
       "12": 0.004025824827549397,
       "13": 0.004751736916736946,
       "22": 0.0048079778236683616,
       "23": 0.005714463506403156,
       "33": 0.006844263398417114
      },
      "F_spread": 0.29344902116481464,
      "F_mean": 1.1458817878708334,
      "adj": {
       "value": 0.013125492565578156,
       "se": 0.00019756822206745526,
       "z": 66.4352416002243
      },
      "within": {
       "value": 0.012053707620208187,
       "se": 0.00019941221906234,
       "z": 60.44618367362921
      },
      "F12_F13": {
       "value": -0.06034691722812102,
       "se": 0.000783936998799515,
       "z": -76.97929466338941
      },
      "F23_F13": {
       "value": 0.08659790235927733,
       "se": 0.0010398247474644087,
       "z": 83.28124770106169
      },
      "gamma123": {
       "value": 6.1873049537124505,
       "se": 0.39137655222773343,
       "z": 15.809084418813606
      },
      "gamma_ratio": 3.521069217811957,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.6935287194709784e-56,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.994071786371215,
      "rate_triple": 0.38390048799667614,
      "rho_pc": 0.22248162445098915,
      "IG_pc": 0.025382544965702924,
      "IG_slope": 0.13266182712357735,
      "rho_slope": 0.4827445694250997,
      "I_grass": 0.13755698445421416,
      "SE_2D": 0.0004001792099280206,
      "SE_diff": 0.0007714347923236441,
      "ncells": 1078278,
      "I_plugin": 0.2160243004462945,
      "I_extrap2": 0.14621449087317426,
      "bias_NM": 0.045681626529779,
      "bias_allowance": 0.045681626529779,
      "I_corr": 0.09187535792443516,
      "diff_pc": 0.06649281295873223,
      "diff_slope": -0.040786469199142195,
      "unc": 0.04740452043065787,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "SE_diff_slope": 0.0004006107899251191,
      "unc_slope": 0.0467906228591118,
      "slope_se_source": "slope",
      "nm_k1_I": 0.13328897823437577,
      "nm_k1_IG": 0.1349621367454751,
      "nm_khat_I": 0.13311533831248593,
      "nm_khat_IG": 0.13533345214261927
     }
    }
   },
   "1": {
    "cut": 0.1,
    "Nbar": [
     1.0,
     1.7787628,
     2.8576778000000003,
     4.3501518,
     6.4184848,
     9.295395899999999,
     13.312759699999999,
     18.9452905,
     26.8673172,
     38.0510991,
     53.880275600000004
    ],
    "rate_eff": [
     0.5759180664606857,
     0.4740912705126431,
     0.4202014040701175,
     0.3889713363420405,
     0.3703371356726967,
     0.35920373820240264,
     0.3528324269535924,
     0.3493551957366582,
     0.3480193956164159,
     0.34783449703235564
    ],
    "window_means": [
     0.7787628,
     1.078915,
     1.492474,
     2.068333,
     2.8769111,
     4.0173638,
     5.6325308,
     7.9220267,
     11.1837819,
     15.8291765
    ],
    "F_one_window": [
     0.5219768810794978,
     0.6563658342368381,
     0.8178227732729915,
     1.0039064976057137,
     1.2085259407150866,
     1.4360930409633563,
     1.6813428163233013,
     1.9459139060682573,
     2.2281355305368042,
     2.536573870554455
    ],
    "lam2_within": [
     0.07048733082527206,
     0.08218125262540016,
     0.09545507840729064,
     0.11532259189871062,
     0.14056956716672614,
     0.173618282504568,
     0.21725605514555943,
     0.28390721016738923
    ],
    "lam2_adj": [
     0.07326280841134318,
     0.08899326026150192,
     0.1077441331141996,
     0.13002775199730082,
     0.16519806372556883,
     0.20420921010969414,
     0.26056514795610564,
     0.3221710417069248
    ],
    "depths": {
     "0": {
      "lam": [
       0.7787628,
       1.078915,
       1.492474
      ],
      "k_hat": 1.524248326055326,
      "k_reg": 1.7076208667544637,
      "F": {
       "11": 0.5219768810794978,
       "12": 0.545031005576943,
       "13": 0.5547873801683023,
       "22": 0.6563658342368381,
       "23": 0.7003520592347003,
       "33": 0.8178227732729915
      },
      "F_se": {
       "11": 0.0011233160061079725,
       "12": 0.0008852203325446099,
       "13": 0.0009450711246143477,
       "22": 0.0012366912638034058,
       "23": 0.0011582589510586196,
       "33": 0.0015935007465278767
      },
      "F_spread": 0.29584589219349366,
      "F_mean": 0.6327226555948788,
      "adj": {
       "value": 0.06790415223751933,
       "se": 0.0007040338095989438,
       "z": 96.45012968368842
      },
      "within": {
       "value": 0.06533168120312727,
       "se": 0.0004592310626935597,
       "z": 142.263201491495
      },
      "F12_F13": {
       "value": -0.009756374591359362,
       "se": 0.0007430789023603869,
       "z": -13.129661682451596
      },
      "F23_F13": {
       "value": 0.14556467906639803,
       "se": 0.0009544604190480938,
       "z": 152.5099167669762
      },
      "gamma123": {
       "value": 0.4886509447242704,
       "se": 0.007273170754124144,
       "z": 67.18540802127987
      },
      "gamma_ratio": 1.874220146989952,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9984757231149768,
      "rate_triple": 0.32524195905790726,
      "rho_pc": 0.22717981109767096,
      "IG_pc": 0.02649508588255684,
      "IG_slope": 0.039281037170603314,
      "rho_slope": 0.27487329106997915,
      "I_grass": 0.021760230598337316,
      "SE_2D": 6.284522779227526e-05,
      "SE_diff": 6.974560216361425e-05,
      "ncells": 4640,
      "I_plugin": 0.022014301926416735,
      "I_extrap2": 0.02171493953869517,
      "bias_NM": -1.1636614533488965e-06,
      "bias_allowance": 2.053780579512697e-06,
      "I_corr": 0.021761394259790665,
      "diff_pc": -0.004733691622766177,
      "diff_slope": -0.01751964291081265,
      "unc": 0.0002227509111990837,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 8.88621782113089e-05,
      "unc_slope": 0.0002487020610212889,
      "slope_se_source": "slope",
      "nm_k1_I": 0.052208592295283726,
      "nm_k1_IG": 0.0604535343411057,
      "nm_khat_I": 0.03929076358220478,
      "nm_khat_IG": 0.04382166608383122
     },
     "1": {
      "lam": [
       1.078915,
       1.492474,
       2.068333
      ],
      "k_hat": 1.2066256427192084,
      "k_reg": 1.3526371375113138,
      "F": {
       "11": 0.6563658342368381,
       "12": 0.7003520592347003,
       "13": 0.7312159174437904,
       "22": 0.8178227732729915,
       "23": 0.8813358032439835,
       "33": 1.0039064976057137
      },
      "F_se": {
       "11": 0.0012366912638034058,
       "12": 0.0011582589510586196,
       "13": 0.0013259992019692272,
       "22": 0.0015935007465278767,
       "23": 0.0017439460870399125,
       "33": 0.0023097282123916447
      },
      "F_spread": 0.34754066336887557,
      "F_mean": 0.798499814173003,
      "adj": {
       "value": 0.05962801379555149,
       "se": 0.0006870959202478481,
       "z": 86.78266314555117
      },
      "within": {
       "value": 0.055063775064356335,
       "se": 0.0003875919048826719,
       "z": 142.06637024843104
      },
      "F12_F13": {
       "value": -0.0308638582090901,
       "se": 0.000697283067347973,
       "z": -44.26302552631435
      },
      "F23_F13": {
       "value": 0.1501198858001931,
       "se": 0.0010418643779057676,
       "z": 144.08774211279427
      },
      "gamma123": {
       "value": 1.1821746524805383,
       "se": 0.01904602075843325,
       "z": 62.06937750800737
      },
      "gamma_ratio": 2.144331893468275,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0018302568404258,
      "rate_triple": 0.3253935311500901,
      "rho_pc": 0.28758848160130424,
      "IG_pc": 0.04316424224312449,
      "IG_slope": 0.06077807317447788,
      "rho_slope": 0.33831740711881486,
      "I_grass": 0.03314413000570404,
      "SE_2D": 0.00010136798425635438,
      "SE_diff": 9.930014354060341e-05,
      "ncells": 9646,
      "I_plugin": 0.033703307928320214,
      "I_extrap2": 0.033088882641357564,
      "bias_NM": 0.00013616521558500183,
      "bias_allowance": 0.00024215517506138046,
      "I_corr": 0.03300796479011904,
      "diff_pc": -0.010156277453005451,
      "diff_slope": -0.027770108384358838,
      "unc": 0.0005359104436436285,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001388319057696067,
      "unc_slope": 0.0005942166413276772,
      "slope_se_source": "slope",
      "nm_k1_I": 0.06472841786345485,
      "nm_k1_IG": 0.07367180614172515,
      "nm_khat_I": 0.059057996378601665,
      "nm_khat_IG": 0.06613559569786957
     },
     "2": {
      "lam": [
       1.492474,
       2.068333,
       2.8769111
      ],
      "k_hat": 0.977284116194769,
      "k_reg": 1.0995837480618114,
      "F": {
       "11": 0.8178227732729915,
       "12": 0.8813358032439835,
       "13": 0.9292061692695117,
       "22": 1.0039064976057137,
       "23": 1.081261048247451,
       "33": 1.2085259407150866
      },
      "F_se": {
       "11": 0.0015935007465278767,
       "12": 0.0017439460870399125,
       "13": 0.0020585080481604454,
       "22": 0.0023097282123916447,
       "23": 0.0026982725778597586,
       "33": 0.003463369535476633
      },
      "F_spread": 0.3907031674420951,
      "F_mean": 0.9870097053924564,
      "adj": {
       "value": 0.05209225647620552,
       "se": 0.0006804958572883548,
       "z": 76.55043879882408
      },
      "within": {
       "value": 0.04615073027761518,
       "se": 0.0003443613243934293,
       "z": 134.01833193349103
      },
      "F12_F13": {
       "value": -0.04787036602552819,
       "se": 0.0007340910386341405,
       "z": -65.21039422385053
      },
      "F23_F13": {
       "value": 0.15205487897793923,
       "se": 0.0011542774900930397,
       "z": 131.73165056323066
      },
      "gamma123": {
       "value": 2.3801028930635004,
       "se": 0.05875460925707898,
       "z": 40.50921150116808
      },
      "gamma_ratio": 2.4090219698779,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0036731213263468,
      "rate_triple": 0.3281410190756539,
      "rho_pc": 0.334575471772835,
      "IG_pc": 0.059358405545006765,
      "IG_slope": 0.08160269153928564,
      "rho_slope": 0.3880506221121459,
      "I_grass": 0.04505218535354949,
      "SE_2D": 9.142482447714636e-05,
      "SE_diff": 0.0001407888029809677,
      "ncells": 18138,
      "I_plugin": 0.04614484792632911,
      "I_extrap2": 0.04473939501647704,
      "bias_NM": 0.0001294150894779328,
      "bias_allowance": 0.00021760738786972698,
      "I_corr": 0.04492277026407156,
      "diff_pc": -0.014435635280935208,
      "diff_slope": -0.03667992127521408,
      "unc": 0.0006063906313903135,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00011941594202269502,
      "unc_slope": 0.0005766437803145644,
      "slope_se_source": "slope",
      "nm_k1_I": 0.07703547864494387,
      "nm_k1_IG": 0.08619632918725677,
      "nm_khat_I": 0.07762952871253216,
      "nm_khat_IG": 0.08703053270475432
     },
     "3": {
      "lam": [
       2.068333,
       2.8769111,
       4.0173638
      ],
      "k_hat": 0.8076395088960148,
      "k_reg": 0.9137398821740719,
      "F": {
       "11": 1.0039064976057137,
       "12": 1.081261048247451,
       "13": 1.1459582664076384,
       "22": 1.2085259407150866,
       "23": 1.3010494852703856,
       "33": 1.4360930409633563
      },
      "F_se": {
       "11": 0.0023097282123916447,
       "12": 0.0026982725778597586,
       "13": 0.0032582059444070787,
       "22": 0.003463369535476633,
       "23": 0.00418509031727886,
       "33": 0.005318147923584258
      },
      "F_spread": 0.4321865433576426,
      "F_mean": 1.1961323798682717,
      "adj": {
       "value": 0.045197000351279826,
       "se": 0.0006918032320799161,
       "z": 65.33216130747816
      },
      "within": {
       "value": 0.04008555978622719,
       "se": 0.00034251594112825985,
       "z": 117.03268365899675
      },
      "F12_F13": {
       "value": -0.06469721816018748,
       "se": 0.0008913951961034631,
       "z": -72.57972495588606
      },
      "F23_F13": {
       "value": 0.15509121886274713,
       "se": 0.0013589632238157913,
       "z": 114.12466220187419
      },
      "gamma123": {
       "value": 4.34305680226351,
       "se": 0.15424659437965177,
       "z": 28.15658147740892
      },
      "gamma_ratio": 2.6977076069801105,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.9905998862719645e-174,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.985,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0039422678807697,
      "rate_triple": 0.3319414737733065,
      "rho_pc": 0.36489012126580495,
      "IG_pc": 0.07144166476316134,
      "IG_slope": 0.09888459222627145,
      "rho_slope": 0.42360449819469714,
      "I_grass": 0.056735169680502295,
      "SE_2D": 0.00011705300816394774,
      "SE_diff": 0.00018977305070314295,
      "ncells": 32082,
      "I_plugin": 0.0587076653930092,
      "I_extrap2": 0.05651056474589272,
      "bias_NM": 0.000295566638264258,
      "bias_allowance": 0.0004510044655787836,
      "I_corr": 0.05643960304223804,
      "diff_pc": -0.015002061720923304,
      "diff_slope": -0.042444989184033416,
      "unc": 0.0009375616511834281,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00014185339233089878,
      "unc_slope": 0.0008671440953113257,
      "slope_se_source": "slope",
      "nm_k1_I": 0.08851614538943994,
      "nm_k1_IG": 0.09742589328364556,
      "nm_khat_I": 0.09265981363086205,
      "nm_khat_IG": 0.10383989648931802
     },
     "4": {
      "lam": [
       2.8769111,
       4.0173638,
       5.6325308
      ],
      "k_hat": 0.6792647904579255,
      "k_reg": 0.781432563143439,
      "F": {
       "11": 1.2085259407150866,
       "12": 1.3010494852703856,
       "13": 1.3795827584350882,
       "22": 1.4360930409633563,
       "23": 1.5403580549513074,
       "33": 1.6813428163233013
      },
      "F_se": {
       "11": 0.003463369535476633,
       "12": 0.00418509031727886,
       "13": 0.005027857776886263,
       "22": 0.005318147923584258,
       "23": 0.006429359522475679,
       "33": 0.008005398342060236
      },
      "F_spread": 0.4728168756082147,
      "F_mean": 1.4244920161097543,
      "adj": {
       "value": 0.04112101167575832,
       "se": 0.0007423043645084092,
       "z": 55.39642987683455
      },
      "within": {
       "value": 0.03499049978165436,
       "se": 0.000396291898185105,
       "z": 88.29476439437718
      },
      "F12_F13": {
       "value": -0.0785332731647026,
       "se": 0.001134075132297332,
       "z": -69.24873928380323
      },
      "F23_F13": {
       "value": 0.16077529651621925,
       "se": 0.0017662918264162307,
       "z": 91.0241977637574
      },
      "gamma123": {
       "value": 7.479413976073407,
       "se": 0.3595667083059565,
       "z": 20.801185992194664
      },
      "gamma_ratio": 3.027004744747236,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.222385726873035e-96,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.96,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0040323206894128,
      "rate_triple": 0.33592083886258406,
      "rho_pc": 0.38151037225431617,
      "IG_pc": 0.07864874199332085,
      "IG_slope": 0.11157681075183794,
      "rho_slope": 0.44722260241518386,
      "I_grass": 0.06813260993716597,
      "SE_2D": 0.00017154402851972438,
      "SE_diff": 0.0002702201523804042,
      "ncells": 53889,
      "I_plugin": 0.0715723191177231,
      "I_extrap2": 0.06760133873568722,
      "bias_NM": 0.0007417650654341218,
      "bias_allowance": 0.0010085781447576362,
      "I_corr": 0.06739084487173184,
      "diff_pc": -0.011257897121589006,
      "diff_slope": -0.04418596588010609,
      "unc": 0.0016477525787043294,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00019425549612516892,
      "unc_slope": 0.0015256942101631332,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09877476456232277,
      "nm_k1_IG": 0.10705490773881571,
      "nm_khat_I": 0.1036338617883482,
      "nm_khat_IG": 0.11605495863803016
     },
     "5": {
      "lam": [
       4.0173638,
       5.6325308,
       7.9220267
      ],
      "k_hat": 0.5796213835060653,
      "k_reg": 0.6781646569230914,
      "F": {
       "11": 1.4360930409633563,
       "12": 1.5403580549513074,
       "13": 1.6327888359726428,
       "22": 1.6813428163233013,
       "23": 1.797730258253035,
       "33": 1.9459139060682573
      },
      "F_se": {
       "11": 0.005318147923584258,
       "12": 0.006429359522475679,
       "13": 0.0077521847566320275,
       "22": 0.008005398342060236,
       "23": 0.00969475684113123,
       "33": 0.01195397226018931
      },
      "F_spread": 0.509820865104901,
      "F_mean": 1.6723711520886502,
      "adj": {
       "value": 0.03625532062952841,
       "se": 0.0008216970668052306,
       "z": 44.12249001994079
      },
      "within": {
       "value": 0.030824204725976467,
       "se": 0.00047687660116537404,
       "z": 64.63769589585519
      },
      "F12_F13": {
       "value": -0.0924307810213354,
       "se": 0.001580152137593451,
       "z": -58.49486186950716
      },
      "F23_F13": {
       "value": 0.1649414222803922,
       "se": 0.0022905483645476584,
       "z": 72.00957850674554
      },
      "gamma123": {
       "value": 12.416479861515219,
       "se": 0.8114687456030544,
       "z": 15.301242258305017
      },
      "gamma_ratio": 3.411735429248933,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 7.501107983206645e-53,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.955,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0031602458632867,
      "rate_triple": 0.33951057659017947,
      "rho_pc": 0.3876338369679444,
      "IG_pc": 0.08141242435637329,
      "IG_slope": 0.12045284170349485,
      "rho_slope": 0.4626923948061217,
      "I_grass": 0.07880674183924441,
      "SE_2D": 0.00019041874949865984,
      "SE_diff": 0.00046561800639401607,
      "ncells": 86730,
      "I_plugin": 0.08449080378384988,
      "I_extrap2": 0.0769238539253024,
      "bias_NM": 0.0018153708116256106,
      "bias_allowance": 0.0022019343042667433,
      "I_corr": 0.0769913710276188,
      "diff_pc": -0.00442105332875449,
      "diff_slope": -0.04346147067587605,
      "unc": 0.003225231693020143,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001845784548302085,
      "unc_slope": 0.002764263263387829,
      "slope_se_source": "slope",
      "nm_k1_I": 0.1075163986248531,
      "nm_k1_IG": 0.1149084433996622,
      "nm_khat_I": 0.1110183675995077,
      "nm_khat_IG": 0.12430510355750797
     },
     "6": {
      "lam": [
       5.6325308,
       7.9220267,
       11.1837819
      ],
      "k_hat": 0.5009764079217662,
      "k_reg": 0.6031004721345558,
      "F": {
       "11": 1.6813428163233013,
       "12": 1.797730258253035,
       "13": 1.9024456332335071,
       "22": 1.9459139060682573,
       "23": 2.072943454505433,
       "33": 2.2281355305368042
      },
      "F_se": {
       "11": 0.008005398342060236,
       "12": 0.00969475684113123,
       "13": 0.011382807903197066,
       "22": 0.01195397226018931,
       "23": 0.014091314986211294,
       "33": 0.01678127497040022
      },
      "F_spread": 0.546792714213503,
      "F_mean": 1.9380852664867227,
      "adj": {
       "value": 0.03289122314572679,
       "se": 0.0009472001429088979,
       "z": 34.72468135901694
      },
      "within": {
       "value": 0.027424302312129223,
       "se": 0.0005435260663445487,
       "z": 50.45627801545874
      },
      "F12_F13": {
       "value": -0.10471537498047212,
       "se": 0.0019229884189302287,
       "z": -54.45450110340549
      },
      "F23_F13": {
       "value": 0.1704978212719257,
       "se": 0.0030301472722795873,
       "z": 56.26717316074864
      },
      "gamma123": {
       "value": 19.78345920489653,
       "se": 1.6301537291302848,
       "z": 12.13594696707
      },
      "gamma_ratio": 3.8257165157434088,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 6.811738528552783e-34,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.975,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0037363695823251,
      "rate_triple": 0.34295291132724853,
      "rho_pc": 0.3851250554433598,
      "IG_pc": 0.08027297286736161,
      "IG_slope": 0.12638664364041768,
      "rho_slope": 0.4726056104990911,
      "I_grass": 0.0894161661296966,
      "SE_2D": 0.00021638566827487983,
      "SE_diff": 0.0006651234143986294,
      "ncells": 134571,
      "I_plugin": 0.09838883657554476,
      "I_extrap2": 0.08933634776363161,
      "bias_NM": 0.0033207200087101013,
      "bias_allowance": 0.003587033330326915,
      "I_corr": 0.0860954461209865,
      "diff_pc": 0.0058224732536248935,
      "diff_slope": -0.04029119751943118,
      "unc": 0.004970577202388306,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00023340889865487336,
      "unc_slope": 0.0041891594602022,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11481990830165635,
      "nm_k1_IG": 0.12120405909336951,
      "nm_khat_I": 0.1157991614660706,
      "nm_khat_IG": 0.12976125636022234
     },
     "7": {
      "lam": [
       7.9220267,
       11.1837819,
       15.8291765
      ],
      "k_hat": 0.43706642742910645,
      "k_reg": 0.5378483836077486,
      "F": {
       "11": 1.9459139060682573,
       "12": 2.072943454505433,
       "13": 2.1922841612404453,
       "22": 2.2281355305368042,
       "23": 2.3692388387391268,
       "33": 2.536573870554455
      },
      "F_se": {
       "11": 0.01195397226018931,
       "12": 0.014091314986211294,
       "13": 0.016682022571440698,
       "22": 0.01678127497040022,
       "23": 0.019981413134809216,
       "33": 0.023982157205174683
      },
      "F_spread": 0.5906599644861976,
      "F_mean": 2.2241816269407537,
      "adj": {
       "value": 0.02880698538183446,
       "se": 0.0008195196726521433,
       "z": 35.151060240700275
      },
      "within": {
       "value": 0.02538561755817048,
       "se": 0.000691053486548232,
       "z": 36.734663889722945
      },
      "F12_F13": {
       "value": -0.11934070673501251,
       "se": 0.002815567893854191,
       "z": -42.38601633280052
      },
      "F23_F13": {
       "value": 0.17695467749868143,
       "se": 0.0036135233432188457,
       "z": 48.97012159358411
      },
      "gamma123": {
       "value": 30.676183922595353,
       "se": 3.0973440169572317,
       "z": 9.904028662831912
      },
      "gamma_ratio": 4.306933386252668,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 3.998363665948341e-23,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.97,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.002575864011596,
      "rate_triple": 0.3461038907532428,
      "rho_pc": 0.3714845119386351,
      "IG_pc": 0.07425043490783324,
      "IG_slope": 0.13025762128542276,
      "rho_slope": 0.47890039723089534,
      "I_grass": 0.10001855626329537,
      "SE_2D": 0.00021432079717269566,
      "SE_diff": 0.0009006503188700397,
      "ncells": 203870,
      "I_plugin": 0.11388022446147694,
      "I_extrap2": 0.09899384320471008,
      "bias_NM": 0.0065851735632536795,
      "bias_allowance": 0.0065851735632536795,
      "I_corr": 0.09343338270004169,
      "diff_pc": 0.019182947792208443,
      "diff_slope": -0.03682423858538107,
      "unc": 0.008439350480361188,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00021749051305074182,
      "unc_slope": 0.007203636614275959,
      "slope_se_source": "slope",
      "nm_k1_I": 0.1205776517839889,
      "nm_k1_IG": 0.1259294551588409,
      "nm_khat_I": 0.11855029206911831,
      "nm_khat_IG": 0.13312754284529746
     }
    }
   },
   "2": {
    "cut": 0.3,
    "Nbar": [
     1.0,
     1.3676219,
     1.829854,
     2.4277501,
     3.2192445,
     4.286105,
     5.7441158,
     7.758303,
     10.562445799999999,
     14.4947033,
     20.0345622
    ],
    "rate_eff": [
     0.31307339210902163,
     0.29116279014083607,
     0.2827287614328703,
     0.2821817610150983,
     0.2862316904202543,
     0.2927975965917598,
     0.3005876330031011,
     0.3085412365962381,
     0.3164784317276581,
     0.3236755990530956
    ],
    "window_means": [
     0.3676219,
     0.4622321,
     0.5978961,
     0.7914944,
     1.0668605,
     1.4580108,
     2.0141872,
     2.8041428,
     3.9322575,
     5.5398589
    ],
    "F_one_window": [
     0.708989070597067,
     1.0979093743612967,
     1.5025149229321118,
     1.9013481758854014,
     2.2953333176985775,
     2.6966338606816076,
     3.105024781023957,
     3.518180295710369,
     3.948732495372737,
     4.4039015785196485
    ],
    "lam2_within": [
     0.053285362726183456,
     0.06340174008328064,
     0.07252968291960032,
     0.08490549140740573,
     0.09961682147281439,
     0.11639897929951125,
     0.14053866625208966,
     0.17638132643582352
    ],
    "lam2_adj": [
     0.05794986732160259,
     0.07416149347678566,
     0.08613458398705212,
     0.10074065516584926,
     0.12200106884191234,
     0.14524568313564568,
     0.16984042351587,
     0.20992965779021017
    ],
    "depths": {
     "0": {
      "lam": [
       0.3676219,
       0.4622321,
       0.5978961
      ],
      "k_hat": 0.9154830859243008,
      "k_reg": 1.0592509295494017,
      "F": {
       "11": 0.708989070597067,
       "12": 0.8296524594278822,
       "13": 0.9042796667059192,
       "22": 1.0979093743612967,
       "23": 1.2296461338562263,
       "33": 1.5025149229321118
      },
      "F_se": {
       "11": 0.002530231898923944,
       "12": 0.002098520327288141,
       "13": 0.0022904700540028887,
       "22": 0.003132027695644056,
       "23": 0.0029602409549690026,
       "33": 0.004255035665674419
      },
      "F_spread": 0.7935258523350448,
      "F_mean": 1.0454986046467505,
      "adj": {
       "value": 0.1253696299361351,
       "se": 0.0017825498893432597,
       "z": 70.33162476160749
      },
      "within": {
       "value": 0.11527836930014912,
       "se": 0.0011744253296107636,
       "z": 98.15725733568391
      },
      "F12_F13": {
       "value": -0.07462720727803696,
       "se": 0.001827837934905635,
       "z": -40.828131341901326
      },
      "F23_F13": {
       "value": 0.32536646715030715,
       "se": 0.0024723658408935417,
       "z": 131.60126295577516
      },
      "gamma123": {
       "value": 2.061079439215975,
       "se": 0.03337529920336753,
       "z": 61.754635566173874
      },
      "gamma_ratio": 2.207960386777942,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0287429969039643,
      "rate_triple": 0.24318101435151274,
      "rho_pc": 0.2002313096891943,
      "IG_pc": 0.020459216970531865,
      "IG_slope": 0.028372194048208545,
      "rho_slope": 0.23487113548493252,
      "I_grass": 0.01317562026013519,
      "SE_2D": 5.8955133634175774e-05,
      "SE_diff": 6.855951800901614e-05,
      "ncells": 2436,
      "I_plugin": 0.013307318919557165,
      "I_extrap2": 0.01316239745104975,
      "bias_NM": 6.898873670343336e-05,
      "bias_allowance": 0.00013797747340686672,
      "I_corr": 0.013106631523431757,
      "diff_pc": -0.007352585447100109,
      "diff_slope": -0.015265562524776788,
      "unc": 0.0003466812772077912,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010027788982744548,
      "unc_slope": 0.0003928858264191631,
      "slope_se_source": "slope",
      "nm_k1_I": 0.024875600948963465,
      "nm_k1_IG": 0.03003767429232546,
      "nm_khat_I": 0.026943994647771786,
      "nm_khat_IG": 0.03293371400949034
     },
     "1": {
      "lam": [
       0.4622321,
       0.5978961,
       0.7914944
      ],
      "k_hat": 0.6648755212105744,
      "k_reg": 0.7520208971475206,
      "F": {
       "11": 1.0979093743612967,
       "12": 1.2296461338562263,
       "13": 1.3118578058392596,
       "22": 1.5025149229321118,
       "23": 1.6421443305493324,
       "33": 1.9013481758854014
      },
      "F_se": {
       "11": 0.003132027695644056,
       "12": 0.0029602409549690026,
       "13": 0.003442212833109078,
       "22": 0.004255035665674419,
       "23": 0.004687576862158295,
       "33": 0.006346822285849
      },
      "F_spread": 0.8034388015241047,
      "F_mean": 1.4475701239039378,
      "adj": {
       "value": 0.12403742636351978,
       "se": 0.00192348926288542,
       "z": 64.48563491196808
      },
      "within": {
       "value": 0.10604140097799708,
       "se": 0.001103434827899826,
       "z": 96.10119084225961
      },
      "F12_F13": {
       "value": -0.08221167198303325,
       "se": 0.0019233413982457455,
       "z": -42.744190947076504
      },
      "F23_F13": {
       "value": 0.3302865247100728,
       "se": 0.0029391649270375407,
       "z": 112.37427395507778
      },
      "gamma123": {
       "value": 4.468214854627191,
       "se": 0.09603372120126347,
       "z": 46.5275613475697
      },
      "gamma_ratio": 2.281529774317308,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.023426144668268,
      "rate_triple": 0.2689278291196295,
      "rho_pc": 0.2661528169272253,
      "IG_pc": 0.03673572229081511,
      "IG_slope": 0.04916232099473818,
      "rho_slope": 0.3060153342206211,
      "I_grass": 0.021598013907203395,
      "SE_2D": 7.226038586770307e-05,
      "SE_diff": 0.0001188177146990186,
      "ncells": 4770,
      "I_plugin": 0.02186725119567301,
      "I_extrap2": 0.0215980018102463,
      "bias_NM": 9.33989795174131e-05,
      "bias_allowance": 0.0001876634929646422,
      "I_corr": 0.021504614927685982,
      "diff_pc": -0.015231107363129125,
      "diff_slope": -0.0276577060670522,
      "unc": 0.0005091008963938882,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00012870885908667157,
      "unc_slope": 0.0005239896570490278,
      "slope_se_source": "slope",
      "nm_k1_I": 0.03236415327488606,
      "nm_k1_IG": 0.038615267156197584,
      "nm_khat_I": 0.0430669493542696,
      "nm_khat_IG": 0.05448525968661152
     },
     "2": {
      "lam": [
       0.5978961,
       0.7914944,
       1.0668605
      ],
      "k_hat": 0.5216539071509869,
      "k_reg": 0.5831678992224576,
      "F": {
       "11": 1.5025149229321118,
       "12": 1.6421443305493324,
       "13": 1.7355455837462435,
       "22": 1.9013481758854014,
       "23": 2.0465973572426086,
       "33": 2.2953333176985775
      },
      "F_se": {
       "11": 0.004255035665674419,
       "12": 0.004687576862158295,
       "13": 0.005472827019451037,
       "22": 0.006346822285849,
       "23": 0.007245877565820887,
       "33": 0.009229038458380329
      },
      "F_spread": 0.7928183947664658,
      "F_mean": 1.8539139480090459,
      "adj": {
       "value": 0.10882526014972704,
       "se": 0.0019923275712539143,
       "z": 54.62217243785645
      },
      "within": {
       "value": 0.0916363816593021,
       "se": 0.0009931330298246354,
       "z": 92.26999697662154
      },
      "F12_F13": {
       "value": -0.09340125319691106,
       "se": 0.0020927493638304485,
       "z": -44.63088356933233
      },
      "F23_F13": {
       "value": 0.31105177349636515,
       "se": 0.003267704992494951,
       "z": 95.1896741629885
      },
      "gamma123": {
       "value": 8.780096103498703,
       "se": 0.3158798598780273,
       "z": 27.795681899089793
      },
      "gamma_ratio": 2.4561404461095813,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.891688244492779e-170,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.98,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0182107162711143,
      "rate_triple": 0.2895292546625879,
      "rho_pc": 0.31986104505405916,
      "IG_pc": 0.05396584701013384,
      "IG_slope": 0.07028723567585164,
      "rho_slope": 0.36213401190390876,
      "I_grass": 0.031091877815896396,
      "SE_2D": 9.133575215996428e-05,
      "SE_diff": 0.00015825513270249024,
      "ncells": 8518,
      "I_plugin": 0.03157920809774284,
      "I_extrap2": 0.03103292288755994,
      "bias_NM": 0.0001545074090378365,
      "bias_allowance": 0.0002830918714098282,
      "I_corr": 0.03093737040685856,
      "diff_pc": -0.023028476603275283,
      "diff_slope": -0.03934986526899308,
      "unc": 0.0006619128877719143,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00014162683463071627,
      "unc_slope": 0.0006346018363908196,
      "slope_se_source": "slope",
      "nm_k1_I": 0.041665444753839036,
      "nm_k1_IG": 0.04902497726964306,
      "nm_khat_I": 0.05837164623816964,
      "nm_khat_IG": 0.07555327349658034
     },
     "3": {
      "lam": [
       0.7914944,
       1.0668605,
       1.4580108
      ],
      "k_hat": 0.4296669656908844,
      "k_reg": 0.47876262562553984,
      "F": {
       "11": 1.9013481758854014,
       "12": 2.0465973572426086,
       "13": 2.1552358785288064,
       "22": 2.2953333176985775,
       "23": 2.4527288098636455,
       "33": 2.6966338606816076
      },
      "F_se": {
       "11": 0.006346822285849,
       "12": 0.007245877565820887,
       "13": 0.008853486197197094,
       "22": 0.009229038458380329,
       "23": 0.011161593115220428,
       "33": 0.014391377410718964
      },
      "F_spread": 0.7952856847962062,
      "F_mean": 2.257979566650108,
      "adj": {
       "value": 0.09442720502432067,
       "se": 0.002065304937418416,
       "z": 45.720708508232455
      },
      "within": {
       "value": 0.0795844362101753,
       "se": 0.0009842067102608743,
       "z": 80.86150539359828
      },
      "F12_F13": {
       "value": -0.10863852128619778,
       "se": 0.0026478157061925562,
       "z": -41.02948744964401
      },
      "F23_F13": {
       "value": 0.2974929313348391,
       "se": 0.0037111365637602528,
       "z": 80.16221613612863
      },
      "gamma123": {
       "value": 15.850622169059235,
       "se": 0.8049699587910758,
       "z": 19.69094870678665
      },
      "gamma_ratio": 2.736104311920922,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.578156000072841e-86,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.97,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0138957805349456,
      "rate_triple": 0.3054527579131296,
      "rho_pc": 0.3572239926369704,
      "IG_pc": 0.06825876960021417,
      "IG_slope": 0.08877935610341767,
      "rho_slope": 0.4033462067916593,
      "I_grass": 0.040944274308763795,
      "SE_2D": 0.00011395011310213843,
      "SE_diff": 0.00025090722370006913,
      "ncells": 14463,
      "I_plugin": 0.04182035033460574,
      "I_extrap2": 0.0410017500158295,
      "bias_NM": 0.00017868280600782938,
      "bias_allowance": 0.00028775074304545554,
      "I_corr": 0.040765591502755966,
      "diff_pc": -0.0274931780974582,
      "diff_slope": -0.0480137646006617,
      "unc": 0.0008496620715211869,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00019950077867362032,
      "unc_slope": 0.0007601159028692708,
      "slope_se_source": "slope",
      "nm_k1_I": 0.05250087297033814,
      "nm_k1_IG": 0.06082280507891782,
      "nm_khat_I": 0.07127443186535079,
      "nm_khat_IG": 0.09359264398757805
     },
     "4": {
      "lam": [
       1.0668605,
       1.4580108,
       2.0141872
      ],
      "k_hat": 0.36489915305425175,
      "k_reg": 0.4082070463344928,
      "F": {
       "11": 2.2953333176985775,
       "12": 2.4527288098636455,
       "13": 2.5748892765911227,
       "22": 2.6966338606816076,
       "23": 2.864402507566865,
       "33": 3.105024781023957
      },
      "F_se": {
       "11": 0.009229038458380329,
       "12": 0.011161593115220428,
       "13": 0.013267334143872348,
       "22": 0.014391377410718964,
       "23": 0.01723841266651514,
       "33": 0.021205290287453857
      },
      "F_spread": 0.8096914633253793,
      "F_mean": 2.6648354255709625,
      "adj": {
       "value": 0.08367638212413264,
       "se": 0.002270731458595163,
       "z": 36.84996823706351
      },
      "within": {
       "value": 0.06832378846083609,
       "se": 0.0011067884833272242,
       "z": 61.73156794642579
      },
      "F12_F13": {
       "value": -0.12216046672747716,
       "se": 0.003012678685994848,
       "z": -40.54878712933081
      },
      "F23_F13": {
       "value": 0.28951323097574244,
       "se": 0.005136352921499657,
       "z": 56.36552538356602
      },
      "gamma123": {
       "value": 26.98392603248808,
       "se": 1.7630114390168465,
       "z": 15.30558760726806
      },
      "gamma_ratio": 3.0973295893191457,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 7.016541907037685e-53,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.91,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0108483014691687,
      "rate_triple": 0.3177477579763231,
      "rho_pc": 0.3807305324089458,
      "IG_pc": 0.07830102166247244,
      "IG_slope": 0.10344885862608891,
      "rho_slope": 0.43231607404264016,
      "I_grass": 0.05087702324801846,
      "SE_2D": 0.00013483916484278175,
      "SE_diff": 0.00033700235833412657,
      "ncells": 23591,
      "I_plugin": 0.05233149913579016,
      "I_extrap2": 0.05067799589264955,
      "bias_NM": 0.0003692523903277012,
      "bias_allowance": 0.0005344847920125659,
      "I_corr": 0.05050777085769076,
      "diff_pc": -0.027793250804781677,
      "diff_slope": -0.05294108776839815,
      "unc": 0.0012601303197081017,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0002048622565705431,
      "unc_slope": 0.001024539126186013,
      "slope_se_source": "slope",
      "nm_k1_I": 0.06430320803573145,
      "nm_k1_IG": 0.07327349495266781,
      "nm_khat_I": 0.08127321886752681,
      "nm_khat_IG": 0.10770826949804639
     },
     "5": {
      "lam": [
       1.4580108,
       2.0141872,
       2.8041428
      ],
      "k_hat": 0.3166070904779264,
      "k_reg": 0.35742686906745347,
      "F": {
       "11": 2.6966338606816076,
       "12": 2.864402507566865,
       "13": 3.0007492169603944,
       "22": 3.105024781023957,
       "23": 3.281318551873186,
       "33": 3.518180295710369
      },
      "F_se": {
       "11": 0.014391377410718964,
       "12": 0.01723841266651514,
       "13": 0.02073331150774402,
       "22": 0.021205290287453857,
       "23": 0.025580651097103554,
       "33": 0.03146889743515333
      },
      "F_spread": 0.8215464350287616,
      "F_mean": 3.07771820230273,
      "adj": {
       "value": 0.07211131275963112,
       "se": 0.0022418762012595883,
       "z": 32.165608751774826
      },
      "within": {
       "value": 0.05778955367182914,
       "se": 0.0012019706304103239,
       "z": 48.07900643304502
      },
      "F12_F13": {
       "value": -0.13634670939352933,
       "se": 0.004287510114434051,
       "z": -31.80090676276504
      },
      "F23_F13": {
       "value": 0.28056933491279157,
       "se": 0.0058186602582077675,
       "z": 48.21888930824276
      },
      "gamma123": {
       "value": 44.59439837899271,
       "se": 3.980718707958406,
       "z": 11.202599744070806
      },
      "gamma_ratio": 3.561328872079245,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 3.959408101299997e-29,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.885,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0077694844410008,
      "rate_triple": 0.3270124270779733,
      "rho_pc": 0.3954635968165831,
      "IG_pc": 0.08503335144431319,
      "IG_slope": 0.11426777625373358,
      "rho_slope": 0.45199777915135053,
      "I_grass": 0.06080057429245933,
      "SE_2D": 0.0001445833155491796,
      "SE_diff": 0.00042602069728144124,
      "ncells": 37079,
      "I_plugin": 0.06313013106537557,
      "I_extrap2": 0.0608889411083494,
      "bias_NM": 0.0011292565447480335,
      "bias_allowance": 0.001442459123009244,
      "I_corr": 0.0596713177477113,
      "diff_pc": -0.025362033696601893,
      "diff_slope": -0.05459645850602228,
      "unc": 0.0023553256499526404,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001826505510971419,
      "unc_slope": 0.0019331684598160712,
      "slope_se_source": "slope",
      "nm_k1_I": 0.07628289570735157,
      "nm_k1_IG": 0.08546749122098686,
      "nm_khat_I": 0.08845973039676448,
      "nm_khat_IG": 0.11795429949311022
     },
     "6": {
      "lam": [
       2.0141872,
       2.8041428,
       3.9322575
      ],
      "k_hat": 0.278933178985345,
      "k_reg": 0.31713651589535263,
      "F": {
       "11": 3.105024781023957,
       "12": 3.281318551873186,
       "13": 3.433482510125791,
       "22": 3.518180295710369,
       "23": 3.7067818281866556,
       "33": 3.948732495372737
      },
      "F_se": {
       "11": 0.021205290287453857,
       "12": 0.025580651097103554,
       "13": 0.029514150424275677,
       "22": 0.03146889743515333,
       "23": 0.036356689000609115,
       "33": 0.04252798421059782
      },
      "F_spread": 0.8437077143487803,
      "F_mean": 3.498920077048783,
      "adj": {
       "value": 0.0605676799041297,
       "se": 0.00284377337520747,
       "z": 21.29834973214451
      },
      "within": {
       "value": 0.05011822730714344,
       "se": 0.0012883022294652349,
       "z": 38.902538675219986
      },
      "F12_F13": {
       "value": -0.1521639582526051,
       "se": 0.004780726843517172,
       "z": -31.82862423084151
      },
      "F23_F13": {
       "value": 0.2732993180608645,
       "se": 0.007826080663883008,
       "z": 34.92160760904598
      },
      "gamma123": {
       "value": 69.56374068950298,
       "se": 7.515099451564725,
       "z": 9.256529622508063
      },
      "gamma_ratio": 4.050242506465289,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.111846095065626e-20,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.92,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0072598634825247,
      "rate_triple": 0.33449897455520433,
      "rho_pc": 0.4004862068142608,
      "IG_pc": 0.08740841502587632,
      "IG_slope": 0.12211230085166695,
      "rho_slope": 0.465497925488325,
      "I_grass": 0.07053164508307042,
      "SE_2D": 0.0001382980762675199,
      "SE_diff": 0.0006422710476304791,
      "ncells": 56802,
      "I_plugin": 0.07419119514522343,
      "I_extrap2": 0.06999019443921904,
      "bias_NM": 0.0012739501960504218,
      "bias_allowance": 0.0014320216701507176,
      "I_corr": 0.06925769488702,
      "diff_pc": -0.018150720138856324,
      "diff_slope": -0.05285460596464696,
      "unc": 0.002744770819265243,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00019471324164320624,
      "unc_slope": 0.0019062736283842288,
      "slope_se_source": "slope",
      "nm_k1_I": 0.08781090262708695,
      "nm_k1_IG": 0.09676577893586995,
      "nm_khat_I": 0.09344291858625792,
      "nm_khat_IG": 0.12518746818462145
     },
     "7": {
      "lam": [
       2.8041428,
       3.9322575,
       5.5398589
      ],
      "k_hat": 0.24828024926038225,
      "k_reg": 0.28692345484436205,
      "F": {
       "11": 3.518180295710369,
       "12": 3.7067818281866556,
       "13": 3.876492111811965,
       "22": 3.948732495372737,
       "23": 4.152975493480935,
       "33": 4.4039015785196485
      },
      "F_se": {
       "11": 0.03146889743515333,
       "12": 0.036356689000609115,
       "13": 0.04274861167257751,
       "22": 0.04252798421059782,
       "23": 0.05023618391353682,
       "33": 0.059928047163018215
      },
      "F_spread": 0.8857212828092793,
      "F_mean": 3.9345106338470512,
      "adj": {
       "value": 0.053386549021830376,
       "se": 0.0024525853156415534,
       "z": 21.767458477938977
      },
      "within": {
       "value": 0.04485497870773303,
       "se": 0.0015895821517916166,
       "z": 28.21809408037013
      },
      "F12_F13": {
       "value": -0.16971028362530927,
       "se": 0.007156158227653628,
       "z": -23.715278257752292
      },
      "F23_F13": {
       "value": 0.27648338166897,
       "se": 0.008564431776568468,
       "z": 32.28274669960057
      },
      "gamma123": {
       "value": 105.51902556321815,
       "se": 13.714457570430595,
       "z": 7.693999199117078
      },
      "gamma_ratio": 4.636310738542877,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.4260594699320347e-14,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.875,
       "100000": 0.96,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.004650328732763,
      "rate_triple": 0.34043556799918934,
      "rho_pc": 0.3962652401136293,
      "IG_pc": 0.08540966519216657,
      "IG_slope": 0.12724394105181253,
      "rho_slope": 0.47401113045806353,
      "I_grass": 0.08022904991561397,
      "SE_2D": 0.00015747759587661825,
      "SE_diff": 0.0008960546920867058,
      "ncells": 84806,
      "I_plugin": 0.0857567495915692,
      "I_extrap2": 0.08063655299329808,
      "bias_NM": 0.0025760618149300585,
      "bias_allowance": 0.002579011654924017,
      "I_corr": 0.07765298810068391,
      "diff_pc": -0.007756677091482658,
      "diff_slope": -0.049590952951128614,
      "unc": 0.004414367267293348,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00018251254320936932,
      "unc_slope": 0.003117637213849885,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09811561654737908,
      "nm_k1_IG": 0.10643921709255572,
      "nm_khat_I": 0.09652282372056878,
      "nm_khat_IG": 0.12990796041578462
     }
    }
   }
  }
 },
 "A14cap": {
  "meta": {
   "abar": 0.14324,
   "rho": 0.01,
   "R": 2.0,
   "ymax": 10.0,
   "cuts": [
    0.0,
    0.1,
    0.3
   ],
   "toy": 0,
   "nev": 10000000,
   "h": 0.5,
   "nbins": 20,
   "chunk": 250000,
   "nchunks": 40,
   "r0": 1.0,
   "rate_r0": 1.2918822844538016
  },
  "variants": {
   "0": {
    "cut": 0.0,
    "Nbar": [
     1.0,
     2.753682,
     5.7160202,
     10.437549,
     17.6756226,
     28.4837784,
     44.3092188,
     67.1359852,
     99.68692099999998,
     145.68366149999997,
     210.23123209999997
    ],
    "rate_eff": [
     1.012938925229887,
     0.7303338687713077,
     0.6021369907755381,
     0.5267766512794397,
     0.47714831022723597,
     0.44185800844081996,
     0.4155274376015335,
     0.39531429248606414,
     0.379403084146701,
     0.3667704612253023
    ],
    "window_means": [
     1.753682,
     2.9623382,
     4.7215288,
     7.2380736,
     10.8081558,
     15.8254404,
     22.8267664,
     32.5509358,
     45.9967405,
     64.5475706
    ],
    "F_one_window": [
     0.4543992943094386,
     0.4496897666842168,
     0.44339101515761126,
     0.4395648001787267,
     0.43963435742508583,
     0.44204174465774027,
     0.4460707917732605,
     0.4509138772343364,
     0.45632093190486067,
     0.46192904803694046
    ],
    "lam2_within": [
     0.11323662519796424,
     0.10698173194008803,
     0.10276235884317614,
     0.09969055112935245,
     0.09859319466823267,
     0.09815068333106645,
     0.09935928212177166,
     0.10094759544395683
    ],
    "lam2_adj": [
     0.11872475771827663,
     0.11176824698971508,
     0.10672700221320293,
     0.10549581719910378,
     0.10723967667878143,
     0.10973954502741683,
     0.11085121037218243,
     0.11767292576949694
    ],
    "depths": {
     "0": {
      "lam": [
       1.753682,
       2.9623382,
       4.7215288
      ],
      "k_hat": 2.3475760701479964,
      "k_reg": 2.5346760293218518,
      "F": {
       "11": 0.4543992943094386,
       "12": 0.4202037854915974,
       "13": 0.384215899936899,
       "22": 0.4496897666842168,
       "23": 0.4283841273596294,
       "33": 0.44339101515761126
      },
      "F_se": {
       "11": 0.0005553305231792363,
       "12": 0.0003815940064052453,
       "13": 0.00034924340093750526,
       "22": 0.00043398207009500583,
       "23": 0.000329921942989981,
       "33": 0.0003673039716185663
      },
      "F_spread": 0.07018339437253962,
      "F_mean": 0.43004731482323205,
      "adj": {
       "value": 0.04007805648871443,
       "se": 0.0002523460226393003,
       "z": 158.8218275427365
      },
      "within": {
       "value": 0.03822542112104696,
       "se": 0.00016326092649134326,
       "z": 234.13698514735444
      },
      "F12_F13": {
       "value": 0.03598788555469845,
       "se": 0.00029359951780424454,
       "z": 122.57474339141498
      },
      "F23_F13": {
       "value": 0.04416822742273041,
       "se": 0.0003067341467720789,
       "z": 143.99514331069878
      },
      "gamma123": {
       "value": 0.0022750351852805495,
       "se": 0.0006792752339932099,
       "z": 3.3492096744149675
      },
      "gamma_ratio": 1.0752788220631417,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.000810424403070228,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9435484588265839,
      "rate_triple": 0.4952075339158057,
      "rho_pc": 0.267652996847196,
      "IG_pc": 0.037166836276377783,
      "IG_slope": 0.05912266809767902,
      "rho_slope": 0.33394902298211226,
      "I_grass": 0.03605650741718591,
      "SE_2D": 9.733568663230555e-05,
      "SE_diff": 6.863256944374107e-05,
      "ncells": 9915,
      "I_plugin": 0.03661062257967718,
      "I_extrap2": 0.0359716774090483,
      "bias_NM": 9.493788394844549e-05,
      "bias_allowance": 0.00010738182972265994,
      "I_corr": 0.03596156953323747,
      "diff_pc": -0.0012052667431403166,
      "diff_slope": -0.023161098564441554,
      "unc": 0.0003500536926964138,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010454018519138294,
      "unc_slope": 0.0003967993758471946,
      "slope_se_source": "slope",
      "nm_k1_I": 0.08301948831788668,
      "nm_k1_IG": 0.09124782001913838,
      "nm_khat_I": 0.058960189847859654,
      "nm_khat_IG": 0.062132468201102464
     },
     "1": {
      "lam": [
       2.9623382,
       4.7215288,
       7.2380736
      ],
      "k_hat": 2.3274455442504536,
      "k_reg": 2.4819168884179836,
      "F": {
       "11": 0.4496897666842168,
       "12": 0.4283841273596294,
       "13": 0.4057755478058376,
       "22": 0.44339101515761126,
       "23": 0.43051106027144215,
       "33": 0.4395648001787267
      },
      "F_se": {
       "11": 0.00043398207009500583,
       "12": 0.000329921942989981,
       "13": 0.0003118265373654787,
       "22": 0.0003673039716185663,
       "23": 0.00030180856016456267,
       "33": 0.00032824989380261744
      },
      "F_spread": 0.04391421887837921,
      "F_mean": 0.4328860529095773,
      "adj": {
       "value": 0.02367204600969819,
       "se": 0.00018266519899559888,
       "z": 129.5925339903883
      },
      "within": {
       "value": 0.022658282194548518,
       "se": 9.933503030533715e-05,
       "z": 228.0996152606108
      },
      "F12_F13": {
       "value": 0.022608579553791808,
       "se": 0.00020727881070297982,
       "z": 109.0732790154261
      },
      "F23_F13": {
       "value": 0.02473551246560457,
       "se": 0.00022587800129395542,
       "z": 109.50828466652676
      },
      "gamma123": {
       "value": 0.02277204601392996,
       "se": 0.0006381837451436621,
       "z": 35.68258544222828
      },
      "gamma_ratio": 1.10287178681758,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 7.363615490474519e-279,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.961816775671103,
      "rate_triple": 0.44668810235435813,
      "rho_pc": 0.32142029299180463,
      "IG_pc": 0.054523096797595615,
      "IG_slope": 0.07889755587392598,
      "rho_slope": 0.3820670835323373,
      "I_grass": 0.05289085704477969,
      "SE_2D": 0.00012254881607603866,
      "SE_diff": 0.00010289232098271197,
      "ncells": 20988,
      "I_plugin": 0.05411182257989999,
      "I_extrap2": 0.0527668623540534,
      "bias_NM": 0.0002559148894716867,
      "bias_allowance": 0.00029052042948029866,
      "I_corr": 0.05263494215530801,
      "diff_pc": -0.001888154642287608,
      "diff_slope": -0.026262613718617975,
      "unc": 0.0005937290074580704,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00011485608912584081,
      "unc_slope": 0.0006104513716031217,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09818124613638299,
      "nm_k1_IG": 0.10568491771840945,
      "nm_khat_I": 0.07799945206523712,
      "nm_khat_IG": 0.0812052082733978
     },
     "2": {
      "lam": [
       4.7215288,
       7.2380736,
       10.8081558
      ],
      "k_hat": 2.314872129038684,
      "k_reg": 2.451018736094717,
      "F": {
       "11": 0.44339101515761126,
       "12": 0.43051106027144215,
       "13": 0.4168357693096667,
       "22": 0.4395648001787267,
       "23": 0.43265092238349845,
       "33": 0.43963435742508583
      },
      "F_se": {
       "11": 0.0003673039716185663,
       "12": 0.00030180856016456267,
       "13": 0.000292859959475518,
       "22": 0.00032824989380261744,
       "23": 0.0002868843837093725,
       "33": 0.00030728563930958213
      },
      "F_spread": 0.026555245847944553,
      "F_mean": 0.4337646541210052,
      "adj": {
       "value": 0.014745222017803594,
       "se": 0.00013941018265584414,
       "z": 105.7686155838737
      },
      "within": {
       "value": 0.014197473598938831,
       "se": 6.344071082379409e-05,
       "z": 223.79121252868944
      },
      "F12_F13": {
       "value": 0.013675290961775444,
       "se": 0.00015505966192211812,
       "z": 88.19373647702223
      },
      "F23_F13": {
       "value": 0.015815153073831745,
       "se": 0.00017433629198733807,
       "z": 90.71635569133471
      },
      "gamma123": {
       "value": 0.03802290656736834,
       "se": 0.0006202652731155339,
       "z": 61.30104040225059
      },
      "gamma_ratio": 1.1285153903670264,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9740656978445075,
      "rate_triple": 0.4140841851715734,
      "rho_pc": 0.3579373439973416,
      "IG_pc": 0.06855124770164367,
      "IG_slope": 0.09478183035886391,
      "rho_slope": 0.41554777410909627,
      "I_grass": 0.06691507781919093,
      "SE_2D": 0.00014508888698092166,
      "SE_diff": 0.00013143202560053405,
      "ncells": 40768,
      "I_plugin": 0.06934316176192468,
      "I_extrap2": 0.0665990370623545,
      "bias_NM": 0.00033784066347095076,
      "bias_allowance": 0.0003841651279812485,
      "I_corr": 0.06657723715571998,
      "diff_pc": -0.0019740105459236934,
      "diff_slope": -0.028204593203143932,
      "unc": 0.0008295035449267681,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001481544409766635,
      "unc_slope": 0.0008500275000592414,
      "slope_se_source": "slope",
      "nm_k1_I": 0.10935935850229168,
      "nm_k1_IG": 0.11580483335835835,
      "nm_khat_I": 0.09364234128159979,
      "nm_khat_IG": 0.09653704453059368
     },
     "3": {
      "lam": [
       7.2380736,
       10.8081558,
       15.8254404
      ],
      "k_hat": 2.2977646116141828,
      "k_reg": 2.4311572710459797,
      "F": {
       "11": 0.4395648001787267,
       "12": 0.43265092238349845,
       "13": 0.42468281940659325,
       "22": 0.43963435742508583,
       "23": 0.4362362368724455,
       "33": 0.44204174465774027
      },
      "F_se": {
       "11": 0.00032824989380261744,
       "12": 0.0002868843837093725,
       "13": 0.00028200065989925023,
       "22": 0.00030728563930958213,
       "23": 0.00028015312568030915,
       "33": 0.0002954353247037511
      },
      "F_spread": 0.017358925251147017,
      "F_mean": 0.4358018134873484,
      "adj": {
       "value": 0.009760760221378728,
       "se": 0.0001098696521480516,
       "z": 88.83945685225166
      },
      "within": {
       "value": 0.009223641199671867,
       "se": 4.1940452921415625e-05,
       "z": 219.92230787193273
      },
      "F12_F13": {
       "value": 0.0079681029769052,
       "se": 0.0001204120055766403,
       "z": 66.1736588369806
      },
      "F23_F13": {
       "value": 0.011553417465852256,
       "se": 0.00013879547459361635,
       "z": 83.24059195503219
      },
      "gamma123": {
       "value": 0.0494391882641691,
       "se": 0.0006118177340238899,
       "z": 80.80705333434912
      },
      "gamma_ratio": 1.1494312908871918,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9805632368504709,
      "rate_triple": 0.3911318516910977,
      "rho_pc": 0.38334835228390224,
      "IG_pc": 0.07947205117059096,
      "IG_slope": 0.10678731308733261,
      "rho_slope": 0.4385294939386292,
      "I_grass": 0.07877219797455659,
      "SE_2D": 0.00019422123261453948,
      "SE_diff": 0.00014550934653364089,
      "ncells": 74472,
      "I_plugin": 0.08329016172840298,
      "I_extrap2": 0.07820222485692625,
      "bias_NM": 0.0010122138149610133,
      "bias_allowance": 0.0011374232312487036,
      "I_corr": 0.07775998415959558,
      "diff_pc": -0.0017120670109953828,
      "diff_slope": -0.02902732892773703,
      "unc": 0.001565118636458115,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00020000845763053828,
      "unc_slope": 0.0016456013618462739,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11738190505961468,
      "nm_k1_IG": 0.12271811406248682,
      "nm_khat_I": 0.10577827373775202,
      "nm_khat_IG": 0.10821670644923805
     },
     "4": {
      "lam": [
       10.8081558,
       15.8254404,
       22.8267664
      ],
      "k_hat": 2.2747823040663633,
      "k_reg": 2.4042406740339866,
      "F": {
       "11": 0.43963435742508583,
       "12": 0.4362362368724455,
       "13": 0.4318346468184726,
       "22": 0.44204174465774027,
       "23": 0.4409858772823769,
       "33": 0.4460707917732605
      },
      "F_se": {
       "11": 0.00030728563930958213,
       "12": 0.00028015312568030915,
       "13": 0.00027798794024145657,
       "22": 0.0002954353247037511,
       "23": 0.0002780010636793936,
       "33": 0.0002898989581530936
      },
      "F_spread": 0.014236144954787866,
      "F_mean": 0.439467275804897,
      "adj": {
       "value": 0.006776410258938603,
       "se": 8.881677773699716e-05,
       "z": 76.2965109926055
      },
      "within": {
       "value": 0.006230044294263853,
       "se": 2.8409844741066172e-05,
       "z": 219.29174027686187
      },
      "F12_F13": {
       "value": 0.0044015900539728925,
       "se": 9.648049964636546e-05,
       "z": 45.62155119538403
      },
      "F23_F13": {
       "value": 0.009151230463904314,
       "se": 0.00011308713924203351,
       "z": 80.92193794308028
      },
      "gamma123": {
       "value": 0.05915344320889876,
       "se": 0.0006206496893826434,
       "z": 95.30890649077475
      },
      "gamma_ratio": 1.1665134990762778,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.985109214849152,
      "rate_triple": 0.37381639825637364,
      "rho_pc": 0.39974337410264166,
      "IG_pc": 0.08705454488614628,
      "IG_slope": 0.1158013623617695,
      "rho_slope": 0.45468538157748606,
      "I_grass": 0.0879703696388141,
      "SE_2D": 0.00021199770083742627,
      "SE_diff": 0.00018523507238121716,
      "ncells": 130318,
      "I_plugin": 0.09614029352335685,
      "I_extrap2": 0.08699189114144015,
      "bias_NM": 0.0020761333194126985,
      "bias_allowance": 0.0023202711860386602,
      "I_corr": 0.0858942363194014,
      "diff_pc": -0.001160308566744872,
      "diff_slope": -0.029907126042368087,
      "unc": 0.0028810093120188998,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00021589309020567736,
      "unc_slope": 0.002923278999720837,
      "slope_se_source": "slope",
      "nm_k1_I": 0.1232269882060883,
      "nm_k1_IG": 0.1275493550125526,
      "nm_khat_I": 0.11496311129719705,
      "nm_khat_IG": 0.11692980711200042
     },
     "5": {
      "lam": [
       15.8254404,
       22.8267664,
       32.5509358
      ],
      "k_hat": 2.2484154607817697,
      "k_reg": 2.3797833502039367,
      "F": {
       "11": 0.44204174465774027,
       "12": 0.4409858772823769,
       "13": 0.4388373351049901,
       "22": 0.4460707917732605,
       "23": 0.4463037811483981,
       "33": 0.4509138772343364
      },
      "F_se": {
       "11": 0.0002954353247037511,
       "12": 0.0002780010636793936,
       "13": 0.000276980449970913,
       "22": 0.0002898989581530936,
       "23": 0.00027799672556124685,
       "33": 0.00028676514929871567
      },
      "F_spread": 0.01207654212934628,
      "F_mean": 0.444192234533517,
      "adj": {
       "value": 0.004807494110397381,
       "se": 7.321857699838107e-05,
       "z": 65.6594857136281
      },
      "within": {
       "value": 0.004299806709857357,
       "se": 1.9583458310093027e-05,
       "z": 219.56319674351386
      },
      "F12_F13": {
       "value": 0.002148542177386803,
       "se": 7.915701522311563e-05,
       "z": 27.142789193488696
      },
      "F23_F13": {
       "value": 0.007466446043407959,
       "se": 9.329344345648303e-05,
       "z": 80.03184111100693
      },
      "gamma123": {
       "value": 0.06670002236594386,
       "se": 0.0006370530548373957,
       "z": 104.7008908590332
      },
      "gamma_ratio": 1.1780312976178435,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.98862250906094,
      "rate_triple": 0.36059366041519764,
      "rho_pc": 0.4113978195332857,
      "IG_pc": 0.09271208200297734,
      "IG_slope": 0.12239749699256909,
      "rho_slope": 0.46597745242797345,
      "I_grass": 0.09612321575092864,
      "SE_2D": 0.00022508467151226728,
      "SE_diff": 0.00023328083365262473,
      "ncells": 219504,
      "I_plugin": 0.11026371419871772,
      "I_extrap2": 0.0954205052117889,
      "bias_NM": 0.0039000134586574947,
      "bias_allowance": 0.004310147440698202,
      "I_corr": 0.09222320229227114,
      "diff_pc": -0.0004888797107061998,
      "diff_slope": -0.03017429470029795,
      "unc": 0.005028243343394268,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00022884771931706721,
      "unc_slope": 0.005022514656828139,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12751137686256703,
      "nm_k1_IG": 0.1309635870656157,
      "nm_khat_I": 0.12176687391621015,
      "nm_khat_IG": 0.12330823612531601
     },
     "6": {
      "lam": [
       22.8267664,
       32.5509358,
       45.9967405
      ],
      "k_hat": 2.2202429182614347,
      "k_reg": 2.3530070339568883,
      "F": {
       "11": 0.4460707917732605,
       "12": 0.4463037811483981,
       "13": 0.4457791293972788,
       "22": 0.4509138772343364,
       "23": 0.4520654161121549,
       "33": 0.45632093190486067
      },
      "F_se": {
       "11": 0.0002898989581530936,
       "12": 0.00027799672556124685,
       "13": 0.0002781788304260625,
       "22": 0.00028676514929871567,
       "23": 0.0002792142582022376,
       "33": 0.0002863778449711579
      },
      "F_spread": 0.010541802507581854,
      "F_mean": 0.4495756545950482,
      "adj": {
       "value": 0.003405469232997671,
       "se": 6.114300207548855e-05,
       "z": 55.6967946845855
      },
      "within": {
       "value": 0.00305242475154191,
       "se": 1.372402632555702e-05,
       "z": 222.41466746953506
      },
      "F12_F13": {
       "value": 0.000524651751119265,
       "se": 6.589854855841737e-05,
       "z": 7.961506931433774
      },
      "F23_F13": {
       "value": 0.006286286714876077,
       "se": 7.806957292439757e-05,
       "z": 80.52159733169933
      },
      "gamma123": {
       "value": 0.07271521283497218,
       "se": 0.0006516748136229854,
       "z": 111.58205183765203
      },
      "gamma_ratio": 1.1861134684663868,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9909334630600934,
      "rate_triple": 0.35031836148406803,
      "rho_pc": 0.41962984813662063,
      "IG_pc": 0.09684650941290603,
      "IG_slope": 0.12716319871152978,
      "rho_slope": 0.4738790356663023,
      "I_grass": 0.10449219854240965,
      "SE_2D": 0.00026552842564997567,
      "SE_diff": 0.0002766008179346863,
      "ncells": 357192,
      "I_plugin": 0.12815863671732686,
      "I_extrap2": 0.10126623427683731,
      "bias_NM": 0.007251850686391392,
      "bias_allowance": 0.007915582247864766,
      "I_corr": 0.09724034785601826,
      "diff_pc": 0.0003938384431122349,
      "diff_slope": -0.029922850855511524,
      "unc": 0.008744305814613607,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.0002672687910699279,
      "unc_slope": 0.008731965201432693,
      "slope_se_source": "slope",
      "nm_k1_I": 0.13063407968802143,
      "nm_k1_IG": 0.13336420944668692,
      "nm_khat_I": 0.1267109906334441,
      "nm_khat_IG": 0.12789593103534344
     },
     "7": {
      "lam": [
       32.5509358,
       45.9967405,
       64.5475706
      ],
      "k_hat": 2.1916947552398236,
      "k_reg": 2.3285204980420424,
      "F": {
       "11": 0.4509138772343364,
       "12": 0.4520654161121549,
       "13": 0.4524877583636533,
       "22": 0.45632093190486067,
       "23": 0.4580266773329953,
       "33": 0.46192904803694046
      },
      "F_se": {
       "11": 0.00028676514929871567,
       "12": 0.0002792142582022376,
       "13": 0.0002798166778359448,
       "22": 0.0002863778449711579,
       "23": 0.00028148867852898884,
       "33": 0.0002871060204669376
      },
      "F_spread": 0.011015170802604057,
      "F_mean": 0.4552906181641568,
      "adj": {
       "value": 0.002558288358921801,
       "se": 5.137401300190968e-05,
       "z": 49.797323771976
      },
      "within": {
       "value": 0.0021946684557780094,
       "se": 9.730542663143556e-06,
       "z": 225.54430228138975
      },
      "F12_F13": {
       "value": -0.00042234225149839766,
       "se": 5.528956683428575e-05,
       "z": -7.638733230886843
      },
      "F23_F13": {
       "value": 0.005538918969341999,
       "se": 6.575088689104391e-05,
       "z": 84.24097728933401
      },
      "gamma123": {
       "value": 0.07727604027296103,
       "se": 0.000665231764863231,
       "z": 116.1640864952513
      },
      "gamma_ratio": 1.1908010745189044,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9930915020872979,
      "rate_triple": 0.34229818139298973,
      "rho_pc": 0.4236767956105478,
      "IG_pc": 0.09892191953454299,
      "IG_slope": 0.13062345016973365,
      "rho_slope": 0.47948851866266234,
      "I_grass": 0.11377257923816408,
      "SE_2D": 0.00035773100225240076,
      "SE_diff": 0.00036049961162464,
      "ncells": 564004,
      "I_plugin": 0.15212597309958298,
      "I_extrap2": 0.11033534114083261,
      "bias_NM": 0.012612964223256723,
      "bias_allowance": 0.013641355501641821,
      "I_corr": 0.10115961501490736,
      "diff_pc": 0.002237695480364371,
      "diff_slope": -0.029463835154826284,
      "unc": 0.014536535702300915,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.0003574663876028525,
      "unc_slope": 0.014531656902735475,
      "slope_se_source": "slope",
      "nm_k1_I": 0.13296795100022324,
      "nm_k1_IG": 0.13511284937527038,
      "nm_khat_I": 0.13032304013156973,
      "nm_khat_IG": 0.13122271250182208
     }
    }
   },
   "1": {
    "cut": 0.1,
    "Nbar": [
     1.0,
     1.7263566,
     2.6780295,
     3.9186554,
     5.5345739,
     7.644168,
     10.4053895,
     14.0290303,
     18.8007494,
     25.1073592,
     33.4716035
    ],
    "rate_eff": [
     0.5460131761881338,
     0.4390680867035206,
     0.3806673218651792,
     0.34526599560394083,
     0.3229284237977169,
     0.3083808889124716,
     0.29880488247515835,
     0.29276795519745347,
     0.2892642676399684,
     0.28753642426695625
    ],
    "window_means": [
     0.7263566,
     0.9516729,
     1.2406259,
     1.6159185,
     2.1095941,
     2.7612215,
     3.6236408,
     4.7717191,
     6.3066098,
     8.3642443
    ],
    "F_one_window": [
     0.4277412707074848,
     0.4543349713644842,
     0.4831246523408974,
     0.5059631380866818,
     0.5270784748931885,
     0.5429055318758182,
     0.5534034856662127,
     0.558981534746888,
     0.5618705202944576,
     0.5621769082870915
    ],
    "lam2_within": [
     0.02416699236899069,
     0.025236856224866076,
     0.026789194689686813,
     0.028183557732722322,
     0.02901208985936159,
     0.029868987809586033,
     0.030944832133287997,
     0.03245885652373382
    ],
    "lam2_adj": [
     0.02284735287212287,
     0.02579819538739254,
     0.02647580104029608,
     0.028949080827428926,
     0.03124529676300167,
     0.033197854691916245,
     0.03269974260590834,
     0.03525814595704431
    ],
    "depths": {
     "0": {
      "lam": [
       0.7263566,
       0.9516729,
       1.2406259
      ],
      "k_hat": 2.253559767264784,
      "k_reg": 2.3251216263752283,
      "F": {
       "11": 0.4277412707074848,
       "12": 0.42219712820420185,
       "13": 0.4136676973139506,
       "22": 0.4543349713644842,
       "23": 0.4531534045496728,
       "33": 0.4831246523408974
      },
      "F_se": {
       "11": 0.0009861860156560082,
       "12": 0.0006677798386900208,
       "13": 0.0006239356542540413,
       "22": 0.0008483636823731783,
       "23": 0.0005931875708573742,
       "33": 0.0007407924408884553
      },
      "F_spread": 0.06945695502694682,
      "F_mean": 0.44236985408011525,
      "adj": {
       "value": 0.024007569062986733,
       "se": 0.0006015532431997396,
       "z": 39.909300356004
      },
      "within": {
       "value": 0.025394221448347104,
       "se": 0.0004241738423767575,
       "z": 59.86748571306662
      },
      "F12_F13": {
       "value": 0.008529430890251266,
       "se": 0.0007054211550915984,
       "z": 12.091260417535572
      },
      "F23_F13": {
       "value": 0.0394857072357222,
       "se": 0.0006941806027558639,
       "z": 56.88102934447581
      },
      "gamma123": {
       "value": 0.06914796932019507,
       "se": 0.0014708102650413267,
       "z": 47.01352102560431
      },
      "gamma_ratio": 1.224581570100397,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.825,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.625,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9949822327618497,
      "rate_triple": 0.26766510525497733,
      "rho_pc": 0.20554535425445825,
      "IG_pc": 0.02158366960422935,
      "IG_slope": 0.025490858362251297,
      "rho_slope": 0.22294383844818613,
      "I_grass": 0.018988322412006653,
      "SE_2D": 5.79327136596874e-05,
      "SE_diff": 3.60677587967703e-05,
      "ncells": 1822,
      "I_plugin": 0.01908339456927255,
      "I_extrap2": 0.018976706462437057,
      "bias_NM": 7.997870211575928e-05,
      "bias_allowance": 9.205381885970524e-05,
      "I_corr": 0.018908343709890894,
      "diff_pc": -0.0026753258943384567,
      "diff_slope": -0.006582514652360403,
      "unc": 0.00024294294161584422,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 7.522556142474408e-05,
      "unc_slope": 0.00029255203539616464,
      "slope_se_source": "slope",
      "nm_k1_I": 0.04776957837945725,
      "nm_k1_IG": 0.055693530068004336,
      "nm_khat_I": 0.024264231405047163,
      "nm_khat_IG": 0.026465498220762808
     },
     "1": {
      "lam": [
       0.9516729,
       1.2406259,
       1.6159185
      ],
      "k_hat": 2.115694347073856,
      "k_reg": 2.182140632537082,
      "F": {
       "11": 0.4543349713644842,
       "12": 0.4531534045496728,
       "13": 0.4469358849376972,
       "22": 0.4831246523408974,
       "23": 0.4823073655027976,
       "33": 0.5059631380866818
      },
      "F_se": {
       "11": 0.0008483636823731783,
       "12": 0.0005931875708573742,
       "13": 0.0005570972261980504,
       "22": 0.0007407924408884553,
       "23": 0.0005351340337252854,
       "33": 0.0006547988790213705
      },
      "F_spread": 0.059027253148984604,
      "F_mean": 0.4709699027970385,
      "adj": {
       "value": 0.020794500088538004,
       "se": 0.0004948169734242468,
       "z": 42.02462972245131
      },
      "within": {
       "value": 0.02034203560063197,
       "se": 0.0003284992254189433,
       "z": 61.92415088555921
      },
      "F12_F13": {
       "value": 0.006217519611975586,
       "se": 0.0005750293175907686,
       "z": 10.812526286529987
      },
      "F23_F13": {
       "value": 0.03537148056510042,
       "se": 0.0005777362074054043,
       "z": 61.22427521714913
      },
      "gamma123": {
       "value": 0.08772341963956942,
       "se": 0.0013463775207403358,
       "z": 65.15514280967254
      },
      "gamma_ratio": 1.2315471419801642,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.925,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.7,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9991379810736856,
      "rate_triple": 0.2647187106639721,
      "rho_pc": 0.24606127395958016,
      "IG_pc": 0.031228291893027307,
      "IG_slope": 0.036060690800134056,
      "rho_slope": 0.2637840909973892,
      "I_grass": 0.02716272352349236,
      "SE_2D": 8.909485655769563e-05,
      "SE_diff": 4.754750414157925e-05,
      "ncells": 2874,
      "I_plugin": 0.027316659405661525,
      "I_extrap2": 0.0271401243671965,
      "bias_NM": -5.4187746057962616e-05,
      "bias_allowance": 6.244409870512613e-05,
      "I_corr": 0.027216911269550323,
      "diff_pc": -0.004011380623476984,
      "diff_slope": -0.008843779530583733,
      "unc": 0.00023999131827102585,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010177675584580628,
      "unc_slope": 0.0003152562556461943,
      "slope_se_source": "slope",
      "nm_k1_I": 0.05803129989899886,
      "nm_k1_IG": 0.06671559769307198,
      "nm_khat_I": 0.03428357291613142,
      "nm_khat_IG": 0.037250084093951356
     },
     "2": {
      "lam": [
       1.2406259,
       1.6159185,
       2.1095941
      ],
      "k_hat": 2.0055392743696423,
      "k_reg": 2.063555952104713,
      "F": {
       "11": 0.4831246523408974,
       "12": 0.4823073655027976,
       "13": 0.4778875360067323,
       "22": 0.5059631380866818,
       "23": 0.5062364396371162,
       "33": 0.5270784748931885
      },
      "F_se": {
       "11": 0.0007407924408884553,
       "12": 0.0005351340337252854,
       "13": 0.0005103073527757732,
       "22": 0.0006547988790213705,
       "23": 0.0004912934355533564,
       "33": 0.0005891334386220754
      },
      "F_spread": 0.049190938886456204,
      "F_mean": 0.49709960107790224,
      "adj": {
       "value": 0.016384366563224617,
       "se": 0.0004116409905929924,
       "z": 39.802563247216945
      },
      "within": {
       "value": 0.01657830805804056,
       "se": 0.0002545373621226639,
       "z": 65.131137997931
      },
      "F12_F13": {
       "value": 0.004419829496065342,
       "se": 0.000473779204783005,
       "z": 9.328880312696842
      },
      "F23_F13": {
       "value": 0.028348903630383893,
       "se": 0.0004841444181865748,
       "z": 58.55464313018078
      },
      "gamma123": {
       "value": 0.10015955558393586,
       "se": 0.0012493881628566075,
       "z": 80.16688372885696
      },
      "gamma_ratio": 1.2235725954386614,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.97,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.695,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.00230717577404,
      "rate_triple": 0.2654397744901748,
      "rho_pc": 0.28509345862739083,
      "IG_pc": 0.042386005023400584,
      "IG_slope": 0.04807051208717633,
      "rho_slope": 0.3027607806269342,
      "I_grass": 0.03663106784966885,
      "SE_2D": 0.0001076690977435992,
      "SE_diff": 6.722388790017667e-05,
      "ncells": 4451,
      "I_plugin": 0.03686087598888488,
      "I_extrap2": 0.03660908790765822,
      "bias_NM": -6.308795123552424e-05,
      "bias_allowance": 7.163379360952e-05,
      "I_corr": 0.03669415580090438,
      "diff_pc": -0.005691849222496208,
      "diff_slope": -0.011376356286271955,
      "unc": 0.0003400877480233881,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001273969612341682,
      "unc_slope": 0.0004164689196474306,
      "slope_se_source": "slope",
      "nm_k1_I": 0.06837909655184396,
      "nm_k1_IG": 0.07751620590334411,
      "nm_khat_I": 0.04563642521380282,
      "nm_khat_IG": 0.0493168091566837
     },
     "3": {
      "lam": [
       1.6159185,
       2.1095941,
       2.7612215
      ],
      "k_hat": 1.9229249825223325,
      "k_reg": 1.9807005542030793,
      "F": {
       "11": 0.5059631380866818,
       "12": 0.5062364396371162,
       "13": 0.5028076196974545,
       "22": 0.5270784748931885,
       "23": 0.5268239664156147,
       "33": 0.5429055318758182
      },
      "F_se": {
       "11": 0.0006547988790213705,
       "12": 0.0004912934355533564,
       "13": 0.00047282387161377707,
       "22": 0.0005891334386220754,
       "23": 0.0004586042393290902,
       "33": 0.000536704819350105
      },
      "F_spread": 0.04009791217836378,
      "F_mean": 0.5186358617676455,
      "adj": {
       "value": 0.013722583328910964,
       "se": 0.0003425784771746337,
       "z": 40.056758504171015
      },
      "within": {
       "value": 0.01335970636850109,
       "se": 0.00019651359673735877,
       "z": 67.98362347596941
      },
      "F12_F13": {
       "value": 0.003428819939661709,
       "se": 0.00039148416439689073,
       "z": 8.758515034558425
      },
      "F23_F13": {
       "value": 0.02401634671816022,
       "se": 0.0004061720186022259,
       "z": 59.12851111902913
      },
      "gamma123": {
       "value": 0.10451946244899113,
       "se": 0.0011953153940063813,
       "z": 87.44090720581245
      },
      "gamma_ratio": 1.2076269664409658,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.97,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.755,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0025889067630156,
      "rate_triple": 0.267884814313864,
      "rho_pc": 0.32008982678495085,
      "IG_pc": 0.054047401436641294,
      "IG_slope": 0.060447954436802245,
      "rho_slope": 0.33745193336830454,
      "I_grass": 0.04686822298384463,
      "SE_2D": 0.00010843824237927136,
      "SE_diff": 7.626847913546632e-05,
      "ncells": 6910,
      "I_plugin": 0.04724278473769061,
      "I_extrap2": 0.046813964635457804,
      "bias_NM": 9.825034141485584e-05,
      "bias_allowance": 0.00011039184702059412,
      "I_corr": 0.046769972642429776,
      "diff_pc": -0.0072774287942115184,
      "diff_slope": -0.01367798179437247,
      "unc": 0.00036070963345117733,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00011938230379278475,
      "unc_slope": 0.0004208753544738078,
      "slope_se_source": "slope",
      "nm_k1_I": 0.07841930843556902,
      "nm_k1_IG": 0.08767236943737425,
      "nm_khat_I": 0.05758089952663759,
      "nm_khat_IG": 0.06180422967135752
     },
     "4": {
      "lam": [
       2.1095941,
       2.7612215,
       3.6236408
      ],
      "k_hat": 1.8629567900811304,
      "k_reg": 1.916195407838682,
      "F": {
       "11": 0.5270784748931885,
       "12": 0.5268239664156147,
       "13": 0.5230783530452165,
       "22": 0.5429055318758182,
       "23": 0.5419642429881177,
       "33": 0.5534034856662127
      },
      "F_se": {
       "11": 0.0005891334386220754,
       "12": 0.0004586042393290902,
       "13": 0.0004442696682813459,
       "22": 0.000536704819350105,
       "23": 0.00043465933004836326,
       "33": 0.0004958986247703258
      },
      "F_spread": 0.03032513262099612,
      "F_mean": 0.5358756758140281,
      "adj": {
       "value": 0.011315751656649664,
       "se": 0.0002872942451901471,
       "z": 39.38732448037822
      },
      "within": {
       "value": 0.010506976662090162,
       "se": 0.0001513004489217311,
       "z": 69.44445133487675
      },
      "F12_F13": {
       "value": 0.0037456133703981376,
       "se": 0.0003259647622272797,
       "z": 11.490853627259561
      },
      "F23_F13": {
       "value": 0.01888588994290119,
       "se": 0.0003428257614527085,
       "z": 55.08888790291924
      },
      "gamma123": {
       "value": 0.10442891638875196,
       "se": 0.0011469913833710556,
       "z": 91.04594672876357
      },
      "gamma_ratio": 1.1917128406798911,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.97,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.595,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0026319745914096,
      "rate_triple": 0.2704918534781077,
      "rho_pc": 0.35063311544600184,
      "IG_pc": 0.0655919788021367,
      "IG_slope": 0.07277563030056207,
      "rho_slope": 0.36804134032420543,
      "I_grass": 0.05755766921577177,
      "SE_2D": 0.00012266769732688452,
      "SE_diff": 0.00010276173073336115,
      "ncells": 10710,
      "I_plugin": 0.05815642222138706,
      "I_extrap2": 0.05748424529054613,
      "bias_NM": 2.1656495777316875e-05,
      "bias_allowance": 2.416052810156914e-05,
      "I_corr": 0.05753601271999445,
      "diff_pc": -0.008055966082142249,
      "diff_slope": -0.015239617580567619,
      "unc": 0.00036255496031734676,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00013867478518680615,
      "unc_slope": 0.0004104165089326788,
      "slope_se_source": "slope",
      "nm_k1_I": 0.08792764759586437,
      "nm_k1_IG": 0.0969869873850413,
      "nm_khat_I": 0.06951141204643443,
      "nm_khat_IG": 0.07404156549824323
     },
     "5": {
      "lam": [
       2.7612215,
       3.6236408,
       4.7717191
      ],
      "k_hat": 1.825017569222005,
      "k_reg": 1.875242033510101,
      "F": {
       "11": 0.5429055318758182,
       "12": 0.5419642429881177,
       "13": 0.5374130633400593,
       "22": 0.5534034856662127,
       "23": 0.5511848116664935,
       "33": 0.558981534746888
      },
      "F_se": {
       "11": 0.000536704819350105,
       "12": 0.00043465933004836326,
       "13": 0.00042228772386513263,
       "22": 0.0004958986247703258,
       "23": 0.00041384775014992667,
       "33": 0.0004604044946484538
      },
      "F_spread": 0.021568471406828715,
      "F_mean": 0.5476421117139315,
      "adj": {
       "value": 0.009161463987246266,
       "se": 0.0002418057578559712,
       "z": 37.88769989796184
      },
      "within": {
       "value": 0.00824281143141617,
       "se": 0.00011580051190741017,
       "z": 71.18113120265667
      },
      "F12_F13": {
       "value": 0.004551179648058401,
       "se": 0.0002731176707103489,
       "z": 16.66380515116904
      },
      "F23_F13": {
       "value": 0.01377174832643413,
       "se": 0.0002897135870721957,
       "z": 47.53573508791721
      },
      "gamma123": {
       "value": 0.10187201796728707,
       "se": 0.0011113385306599742,
       "z": 91.66605418313881
      },
      "gamma_ratio": 1.176946413932919,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.975,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.64,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0034271192308577,
      "rate_triple": 0.2735167420043525,
      "rho_pc": 0.37649608911248084,
      "IG_pc": 0.07642951849681065,
      "IG_slope": 0.08429318508013042,
      "rho_slope": 0.3938803248174173,
      "I_grass": 0.06800933773695128,
      "SE_2D": 0.00012189238205388781,
      "SE_diff": 9.65683175956693e-05,
      "ncells": 16514,
      "I_plugin": 0.06895433701294529,
      "I_extrap2": 0.06790990415844009,
      "bias_NM": 0.0003223192285627535,
      "bias_allowance": 0.0003595743930612249,
      "I_corr": 0.06768701850838853,
      "diff_pc": -0.008742499988422123,
      "diff_slope": -0.016606166571741895,
      "unc": 0.0007143708478263645,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00012526745616684592,
      "unc_slope": 0.0007486071767169603,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09669338084085614,
      "nm_k1_IG": 0.10529753040610206,
      "nm_khat_I": 0.08083585780443735,
      "nm_khat_IG": 0.08540975557043895
     },
     "6": {
      "lam": [
       3.6236408,
       4.7717191,
       6.3066098
      ],
      "k_hat": 1.8026710691344126,
      "k_reg": 1.849499967247773,
      "F": {
       "11": 0.5534034856662127,
       "12": 0.5511848116664935,
       "13": 0.5470315831083046,
       "22": 0.558981534746888,
       "23": 0.5565839989607049,
       "33": 0.5618705202944576
      },
      "F_se": {
       "11": 0.0004958986247703258,
       "12": 0.00041384775014992667,
       "13": 0.0004041280701649824,
       "22": 0.0004604044946484538,
       "23": 0.00039646015724828135,
       "33": 0.0004317501656954155
      },
      "F_spread": 0.014838937186153034,
      "F_mean": 0.5548426557405103,
      "adj": {
       "value": 0.006852822205294595,
       "se": 0.00020434034588826127,
       "z": 33.53631499205693
      },
      "within": {
       "value": 0.006485048990685138,
       "se": 8.844512302352352e-05,
       "z": 73.32285567583332
      },
      "F12_F13": {
       "value": 0.004153228558188893,
       "se": 0.00022912014728078932,
       "z": 18.1268588008503
      },
      "F23_F13": {
       "value": 0.009552415852400298,
       "se": 0.0002462504705861131,
       "z": 38.79146232559115
      },
      "gamma123": {
       "value": 0.09762574634241072,
       "se": 0.0010674901872875261,
       "z": 91.45353044459925
      },
      "gamma_ratio": 1.1637682359583466,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.945,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.57,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0036709692445798,
      "rate_triple": 0.27705949586556233,
      "rho_pc": 0.39838749501758214,
      "IG_pc": 0.08641096841301847,
      "IG_slope": 0.09463468960850181,
      "rho_slope": 0.41525468300159046,
      "I_grass": 0.07820090296463711,
      "SE_2D": 0.000151884118626805,
      "SE_diff": 0.00011387406449357594,
      "ncells": 25375,
      "I_plugin": 0.07969762274961045,
      "I_extrap2": 0.0780137997467473,
      "bias_NM": 0.00010014806806631082,
      "bias_allowance": 0.0001098636992426889,
      "I_corr": 0.0781007548965708,
      "diff_pc": -0.008310213516447673,
      "diff_slope": -0.016533934711931014,
      "unc": 0.0004769747225267166,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00015884153740912895,
      "unc_slope": 0.0005386105116920415,
      "slope_se_source": "slope",
      "nm_k1_I": 0.104492685795082,
      "nm_k1_IG": 0.11243632487466379,
      "nm_khat_I": 0.0911760176344402,
      "nm_khat_IG": 0.09556229525715336
     },
     "7": {
      "lam": [
       4.7717191,
       6.3066098,
       8.3642443
      ],
      "k_hat": 1.7920565731803486,
      "k_reg": 1.8398883949080242,
      "F": {
       "11": 0.558981534746888,
       "12": 0.5565839989607049,
       "13": 0.5521357445393071,
       "22": 0.5618705202944576,
       "23": 0.558868821157938,
       "33": 0.5621769082870915
      },
      "F_se": {
       "11": 0.0004604044946484538,
       "12": 0.00039646015724828135,
       "13": 0.0003891592289891206,
       "22": 0.0004317501656954155,
       "23": 0.0003828227018716431,
       "33": 0.0004099655505164844
      },
      "F_spread": 0.01004116374778441,
      "F_mean": 0.5584362546643978,
      "adj": {
       "value": 0.005590665520014304,
       "se": 0.00017222459926916067,
       "z": 32.46148078577875
      },
      "within": {
       "value": 0.0051467995568290625,
       "se": 6.715819515030717e-05,
       "z": 76.63695466070789
      },
      "F12_F13": {
       "value": 0.004448254421397735,
       "se": 0.00019204810581312557,
       "z": 23.162188466082323
      },
      "F23_F13": {
       "value": 0.006733076618630873,
       "se": 0.00020870061649602456,
       "z": 32.26189137184043
      },
      "gamma123": {
       "value": 0.0938765433196821,
       "se": 0.0010400387328842549,
       "z": 90.2625453759226
      },
      "gamma_ratio": 1.15496700367176,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.925,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.575,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0034821606281519,
      "rate_triple": 0.28062967567863756,
      "rho_pc": 0.4152549596160342,
      "IG_pc": 0.09463482840811133,
      "IG_slope": 0.10355692881452737,
      "rho_slope": 0.4325192634236504,
      "I_grass": 0.08726735590518864,
      "SE_2D": 0.0001431269684425804,
      "SE_diff": 0.00012143116882778145,
      "ncells": 38399,
      "I_plugin": 0.08954636495082902,
      "I_extrap2": 0.08696503729928834,
      "bias_NM": 0.0004971738110339102,
      "bias_allowance": 0.0005433452063379759,
      "I_corr": 0.08677018209415473,
      "diff_pc": -0.0078646463139566,
      "diff_slope": -0.01678674672037264,
      "unc": 0.0009155486904988367,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00014888336619525678,
      "unc_slope": 0.0009534895047117108,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11125822785394347,
      "nm_k1_IG": 0.1184081843969707,
      "nm_khat_I": 0.10032810913648078,
      "nm_khat_IG": 0.10435312674429832
     }
    }
   },
   "2": {
    "cut": 0.3,
    "Nbar": [
     1.0,
     1.3218863,
     1.6887156,
     2.1170328,
     2.6278521,
     3.2494581,
     4.018121600000001,
     4.9818633000000005,
     6.2042,
     7.771554500000001,
     9.7987324
    ],
    "rate_eff": [
     0.27905973167932485,
     0.24490850830924846,
     0.22604724566718135,
     0.21615133484410026,
     0.21232142347785005,
     0.21232628576994014,
     0.21498944793628696,
     0.21942250437703076,
     0.2252437266584546,
     0.23178282165229688
    ],
    "window_means": [
     0.3218863,
     0.3668293,
     0.4283172,
     0.5108193,
     0.621606,
     0.7686635,
     0.9637417,
     1.2223367,
     1.5673545,
     2.0271779
    ],
    "F_one_window": [
     0.3697048331076558,
     0.48927792094871814,
     0.5924308774162304,
     0.6614043537846741,
     0.7112045401410723,
     0.7336575046342857,
     0.7408143514873557,
     0.733385752053654,
     0.7197496453306942,
     0.701494991938465
    ],
    "lam2_within": [
     0.004519818199206462,
     0.008117198330977167,
     0.011556836165157973,
     0.014032645979207873,
     0.016392388592090922,
     0.01875563369984477,
     0.020077357132023715,
     0.0221762634464897
    ],
    "lam2_adj": [
     0.005297590480891514,
     0.009836455886754357,
     0.011734400921159183,
     0.01524692900830797,
     0.01692747715585332,
     0.020735606666135796,
     0.020451809178696347,
     0.0222269553657207
    ],
    "depths": {
     "0": {
      "lam": [
       0.3218863,
       0.3668293,
       0.4283172
      ],
      "k_hat": 2.057692375174318,
      "k_reg": 2.139359443110296,
      "F": {
       "11": 0.3697048331076558,
       "12": 0.42433188100255426,
       "13": 0.46185551961466453,
       "22": 0.48927792094871814,
       "23": 0.5282622953201941,
       "33": 0.5924308774162304
      },
      "F_se": {
       "11": 0.0019579410942821684,
       "12": 0.0013650247904672343,
       "13": 0.001314605666113051,
       "22": 0.0018649243308841057,
       "23": 0.0012973160324889893,
       "33": 0.0017450669910485553
      },
      "F_spread": 0.22272604430857457,
      "F_mean": 0.47764388790166956,
      "adj": {
       "value": 0.014441568546709638,
       "se": 0.0014269979313015723,
       "z": 10.120244907108875
      },
      "within": {
       "value": 0.012321311845063798,
       "se": 0.0010524052462440067,
       "z": 11.707763610109394
      },
      "F12_F13": {
       "value": -0.03752363861211028,
       "se": 0.0016500836502600603,
       "z": -22.740446283554405
      },
      "F23_F13": {
       "value": 0.06640677570552955,
       "se": 0.0016568966959211386,
       "z": 40.079007863921916
      },
      "gamma123": {
       "value": 0.30764801979924017,
       "se": 0.0042505048987497825,
       "z": 72.37917074033484
      },
      "gamma_ratio": 1.6820095662262262,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.98,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.705,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.024566079319622,
      "rate_triple": 0.14283283249215742,
      "rho_pc": 0.12581047956412897,
      "IG_pc": 0.00797744083821118,
      "IG_slope": 0.008422890707544248,
      "rho_slope": 0.1292466039996577,
      "I_grass": 0.0066054390540202235,
      "SE_2D": 3.556997243705202e-05,
      "SE_diff": 2.1355828427643895e-05,
      "ncells": 541,
      "I_plugin": 0.006630812587375079,
      "I_extrap2": 0.006599838835071872,
      "bias_NM": 3.027064231900245e-06,
      "bias_allowance": 3.764693676915017e-06,
      "I_corr": 0.006602411989788323,
      "diff_pc": -0.0013750288484228566,
      "diff_slope": -0.0018204787177559245,
      "unc": 0.00010738791894497524,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 4.379023502222751e-05,
      "unc_slope": 0.00013254289803168534,
      "slope_se_source": "slope",
      "nm_k1_I": 0.019078182403039472,
      "nm_k1_IG": 0.02327285528968035,
      "nm_khat_I": 0.007903646132834383,
      "nm_khat_IG": 0.008876567449546983
     },
     "1": {
      "lam": [
       0.3668293,
       0.4283172,
       0.5108193
      ],
      "k_hat": 1.730669889634414,
      "k_reg": 1.783965261053765,
      "F": {
       "11": 0.48927792094871814,
       "12": 0.5282622953201941,
       "13": 0.5467761103573552,
       "22": 0.5924308774162304,
       "23": 0.6112206322947031,
       "33": 0.6614043537846741
      },
      "F_se": {
       "11": 0.0018649243308841057,
       "12": 0.0012973160324889893,
       "13": 0.0012286241477583793,
       "22": 0.0017450669910485553,
       "23": 0.0011991667489825075,
       "33": 0.0015777269337280348
      },
      "F_spread": 0.17212643283595597,
      "F_mean": 0.5715620316869792,
      "adj": {
       "value": 0.02296535345009343,
       "se": 0.0012926488369057834,
       "z": 17.76611930047889
      },
      "within": {
       "value": 0.01895137139245673,
       "se": 0.0009378023608198438,
       "z": 20.20827861415181
      },
      "F12_F13": {
       "value": -0.018513815037161097,
       "se": 0.0015051128501685346,
       "z": -12.300615887431974
      },
      "F23_F13": {
       "value": 0.06444452193734795,
       "se": 0.001495098066580981,
       "z": 43.103876178985985
      },
      "gamma123": {
       "value": 0.2548931106854989,
       "se": 0.003993671483243581,
       "z": 63.82425588959054
      },
      "gamma_ratio": 1.4062752287769873,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.91,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.49,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0214104225749598,
      "rate_triple": 0.16555964503867193,
      "rho_pc": 0.15654993769457093,
      "IG_pc": 0.012406599963855281,
      "IG_slope": 0.01352691526160473,
      "rho_slope": 0.16337427462830517,
      "I_grass": 0.010025092192220697,
      "SE_2D": 4.960478600724563e-05,
      "SE_diff": 2.6726337917088067e-05,
      "ncells": 717,
      "I_plugin": 0.01006069830699241,
      "I_extrap2": 0.010023623743201326,
      "bias_NM": -3.525986832536229e-05,
      "bias_allowance": 4.025688788102669e-05,
      "I_corr": 0.01006035206054606,
      "diff_pc": -0.0023462479033092218,
      "diff_slope": -0.0034665632010586703,
      "unc": 0.00017157675253579176,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 6.438962508736536e-05,
      "unc_slope": 0.00021624499422539923,
      "slope_se_source": "slope",
      "nm_k1_I": 0.022828484400630025,
      "nm_k1_IG": 0.027666423070269088,
      "nm_khat_I": 0.012388095852380595,
      "nm_khat_IG": 0.014090448178139373
     },
     "2": {
      "lam": [
       0.4283172,
       0.5108193,
       0.621606
      ],
      "k_hat": 1.544757561253505,
      "k_reg": 1.5836808481704816,
      "F": {
       "11": 0.5924308774162304,
       "12": 0.6112206322947031,
       "13": 0.6170746551218642,
       "22": 0.6614043537846741,
       "23": 0.6688721296594802,
       "33": 0.7112045401410723
      },
      "F_se": {
       "11": 0.0017450669910485553,
       "12": 0.0011991667489825075,
       "13": 0.001135110310022889,
       "22": 0.0015777269337280348,
       "23": 0.00109190163793808,
       "33": 0.0014096685945557338
      },
      "F_spread": 0.11877366272484191,
      "F_mean": 0.6437011980696707,
      "adj": {
       "value": 0.022971725855227443,
       "se": 0.0011463534194591175,
       "z": 20.038956106630852
      },
      "within": {
       "value": 0.022624118088643036,
       "se": 0.0008115609428516413,
       "z": 27.877287944817812
      },
      "F12_F13": {
       "value": -0.005854022827161076,
       "se": 0.0013385059959434944,
       "z": -4.373549946658742
      },
      "F23_F13": {
       "value": 0.05179747453761596,
       "se": 0.001321827080132196,
       "z": 39.18627127266578
      },
      "gamma123": {
       "value": 0.20039290074804106,
       "se": 0.003685962338884349,
       "z": 54.36650793580683
      },
      "gamma_ratio": 1.2609387056183807,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.74,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.385,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0203428308212859,
      "rate_triple": 0.18622120446715112,
      "rho_pc": 0.18844054955926656,
      "IG_pc": 0.018077824805165125,
      "IG_slope": 0.019787558923714733,
      "rho_slope": 0.19698287191311178,
      "I_grass": 0.014573951335211888,
      "SE_2D": 5.899293445700812e-05,
      "SE_diff": 3.294610117981782e-05,
      "ncells": 962,
      "I_plugin": 0.014618208733868432,
      "I_extrap2": 0.014566770439235786,
      "bias_NM": -0.00010833436882128761,
      "bias_allowance": 0.00011992826559963024,
      "I_corr": 0.014682285704033175,
      "diff_pc": -0.0033955391011319495,
      "diff_slope": -0.005105273219681558,
      "unc": 0.0002706696726643966,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 7.306586193857164e-05,
      "unc_slope": 0.0003192663457433099,
      "slope_se_source": "slope",
      "nm_k1_I": 0.027675671338236323,
      "nm_k1_IG": 0.033276699696125824,
      "nm_khat_I": 0.017853908446777693,
      "nm_khat_IG": 0.020430656411998708
     },
     "3": {
      "lam": [
       0.5108193,
       0.621606,
       0.7686635
      ],
      "k_hat": 1.4447516283035624,
      "k_reg": 1.4769696498857225,
      "F": {
       "11": 0.6614043537846741,
       "12": 0.6688721296594802,
       "13": 0.6631617857555363,
       "22": 0.7112045401410723,
       "23": 0.7065080114738547,
       "33": 0.7336575046342857
      },
      "F_se": {
       "11": 0.0015777269337280348,
       "12": 0.00109190163793808,
       "13": 0.0010233595574251728,
       "22": 0.0014096685945557338,
       "23": 0.0009791083978625784,
       "33": 0.0012274520861632636
      },
      "F_spread": 0.07225315084961159,
      "F_mean": 0.6908013875748172,
      "adj": {
       "value": 0.024528284811131118,
       "se": 0.0009876910439837426,
       "z": 24.833964993950936
      },
      "within": {
       "value": 0.022574823890386952,
       "se": 0.0006813656249380219,
       "z": 33.131732896622715
      },
      "F12_F13": {
       "value": 0.005710343903943871,
       "se": 0.0011577328036968784,
       "z": 4.932350440196193
      },
      "F23_F13": {
       "value": 0.043346225718318365,
       "se": 0.0011362131765274848,
       "z": 38.1497298339682
      },
      "gamma123": {
       "value": 0.1537755300592285,
       "se": 0.003294223857648828,
       "z": 46.68035224812622
      },
      "gamma_ratio": 1.174253866002466,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.54,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.22,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0161858917534905,
      "rate_triple": 0.20431869257580215,
      "rho_pc": 0.21868476352773394,
      "IG_pc": 0.024502182098880096,
      "IG_slope": 0.026911465477784523,
      "rho_slope": 0.22891072003497925,
      "I_grass": 0.019930660209945827,
      "SE_2D": 7.034230983203892e-05,
      "SE_diff": 4.0537999822822755e-05,
      "ncells": 1334,
      "I_plugin": 0.01999637811834898,
      "I_extrap2": 0.01992093050415018,
      "bias_NM": 1.3759953077230325e-06,
      "bias_allowance": 1.5008812269031277e-06,
      "I_corr": 0.019929284214638104,
      "diff_pc": -0.0045728978842419915,
      "diff_slope": -0.006982181263146418,
      "unc": 0.00017271850840320745,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 8.202608751076256e-05,
      "unc_slope": 0.0002243355155785594,
      "slope_se_source": "slope",
      "nm_k1_I": 0.033646236064746135,
      "nm_k1_IG": 0.040081480275531434,
      "nm_khat_I": 0.024137529500081828,
      "nm_khat_IG": 0.027619303586881874
     },
     "4": {
      "lam": [
       0.621606,
       0.7686635,
       0.9637417
      ],
      "k_hat": 1.3951363639799412,
      "k_reg": 1.4202432503754143,
      "F": {
       "11": 0.7112045401410723,
       "12": 0.7065080114738547,
       "13": 0.6925516599182455,
       "22": 0.7336575046342857,
       "23": 0.722639229157245,
       "33": 0.7408143514873557
      },
      "F_se": {
       "11": 0.0014096685945557338,
       "12": 0.0009791083978625784,
       "13": 0.0009171274603765012,
       "22": 0.0012274520861632636,
       "23": 0.0008712606730931686,
       "33": 0.0010736272591204193
      },
      "F_spread": 0.04826269156911023,
      "F_mean": 0.7178958828020098,
      "adj": {
       "value": 0.022021960397304308,
       "se": 0.0008379071974874198,
       "z": 26.282099573007834
      },
      "within": {
       "value": 0.02132583190445614,
       "se": 0.0005596929190658209,
       "z": 38.10273665789969
      },
      "F12_F13": {
       "value": 0.013956351555609148,
       "se": 0.00098479592220387,
       "z": 14.171821024985864
      },
      "F23_F13": {
       "value": 0.030087569238999468,
       "se": 0.0009619547927090054,
       "z": 31.2775293257477
      },
      "gamma123": {
       "value": 0.11453322889450823,
       "se": 0.0028962384028268597,
       "z": 39.54551144088091
      },
      "gamma_ratio": 1.1218827274899625,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.395,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.18,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0139191611261882,
      "rate_triple": 0.21925843056599534,
      "rho_pc": 0.24854492758173663,
      "IG_pc": 0.031882520056438705,
      "IG_slope": 0.034970304183900194,
      "rho_slope": 0.2599053713541815,
      "I_grass": 0.026347635800421543,
      "SE_2D": 6.438631695361879e-05,
      "SE_diff": 5.782324163317199e-05,
      "ncells": 1864,
      "I_plugin": 0.026438502561805244,
      "I_extrap2": 0.02633436316694034,
      "bias_NM": -3.991300475887638e-05,
      "bias_allowance": 4.366070473623567e-05,
      "I_corr": 0.02638754880518042,
      "diff_pc": -0.005494971251258286,
      "diff_slope": -0.008582755378719775,
      "unc": 0.0002534324657689538,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 9.25128155472208e-05,
      "unc_slope": 0.00029834593555418365,
      "slope_se_source": "slope",
      "nm_k1_I": 0.04080955287409316,
      "nm_k1_IG": 0.048103594371747056,
      "nm_khat_I": 0.03127944531628109,
      "nm_khat_IG": 0.035623238861602194
     },
     "5": {
      "lam": [
       0.7686635,
       0.9637417,
       1.2223367
      ],
      "k_hat": 1.3825528756307395,
      "k_reg": 1.4047042306125839,
      "F": {
       "11": 0.7336575046342857,
       "12": 0.722639229157245,
       "13": 0.7021474496153852,
       "22": 0.7408143514873557,
       "23": 0.7246871310264671,
       "33": 0.733385752053654
      },
      "F_se": {
       "11": 0.0012274520861632636,
       "12": 0.0008712606730931686,
       "13": 0.0008129858473047431,
       "22": 0.0010736272591204193,
       "23": 0.0007722737918882854,
       "33": 0.0009311531897024417
      },
      "F_spread": 0.03866690187197053,
      "F_mean": 0.7262219029957322,
      "adj": {
       "value": 0.021515730476470818,
       "se": 0.0007006289317527754,
       "z": 30.709166437995282
      },
      "within": {
       "value": 0.019461266125399335,
       "se": 0.0004496015891780226,
       "z": 43.285581265357855
      },
      "F12_F13": {
       "value": 0.020491779541859767,
       "se": 0.00082387685134445,
       "z": 24.872381726006857
      },
      "F23_F13": {
       "value": 0.02253968141108187,
       "se": 0.000804848239279443,
       "z": 28.004883791832587
      },
      "gamma123": {
       "value": 0.07894517501424447,
       "se": 0.0024906045286281165,
       "z": 31.697194037356596
      },
      "gamma_ratio": 1.087243873459422,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.698343185169175e-220,
      "block_bonf": {
       "10000": 0.305,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.18,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0115929846273486,
      "rate_triple": 0.23193317061492486,
      "rho_pc": 0.27567457936881656,
      "IG_pc": 0.03951969550837724,
      "IG_slope": 0.04354038756785815,
      "rho_slope": 0.28878529410835624,
      "I_grass": 0.03340339187631436,
      "SE_2D": 9.050261710020337e-05,
      "SE_diff": 6.154132633641057e-05,
      "ncells": 2599,
      "I_plugin": 0.03353170657576232,
      "I_extrap2": 0.033389430113531814,
      "bias_NM": 0.00011503720229985581,
      "bias_allowance": 0.00012364834109897653,
      "I_corr": 0.0332883546740145,
      "diff_pc": -0.0062313408343627336,
      "diff_slope": -0.010252032893843646,
      "unc": 0.0003575486397539979,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001078693260702032,
      "unc_slope": 0.00041708176855619235,
      "slope_se_source": "slope",
      "nm_k1_I": 0.04901372349588211,
      "nm_k1_IG": 0.05710302095508399,
      "nm_khat_I": 0.03909590420066347,
      "nm_khat_IG": 0.0441548408951136
     },
     "6": {
      "lam": [
       0.9637417,
       1.2223367,
       1.5673545
      ],
      "k_hat": 1.390773026405324,
      "k_reg": 1.4099914471676458,
      "F": {
       "11": 0.7408143514873557,
       "12": 0.7246871310264671,
       "13": 0.7037367053470083,
       "22": 0.733385752053654,
       "23": 0.7162497421958305,
       "33": 0.7197496453306942
      },
      "F_se": {
       "11": 0.0010736272591204193,
       "12": 0.0007722737918882854,
       "13": 0.0007254007054310274,
       "22": 0.0009311531897024417,
       "23": 0.0006876957161173697,
       "33": 0.0008116072954159341
      },
      "F_spread": 0.037077646140347476,
      "F_mean": 0.7231038879068349,
      "adj": {
       "value": 0.016731731264140515,
       "se": 0.000581923974248534,
       "z": 28.75243503371208
      },
      "within": {
       "value": 0.016425390100799325,
       "se": 0.00035610369061621973,
       "z": 46.125301516465626
      },
      "F12_F13": {
       "value": 0.020950425679458817,
       "se": 0.0006806880065327031,
       "z": 30.778308826354017
      },
      "F23_F13": {
       "value": 0.012513036848822212,
       "se": 0.0006715490623033963,
       "z": 18.633094067472616
      },
      "gamma123": {
       "value": 0.06229448336180754,
       "se": 0.0021684901131926483,
       "z": 28.727123533015302
      },
      "gamma_ratio": 1.0695693855398547,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.7493554101890523e-181,
      "block_bonf": {
       "10000": 0.315,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.225,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0109884245746916,
      "rate_triple": 0.2431605662918774,
      "rho_pc": 0.30357149787008136,
      "IG_pc": 0.04834117026870737,
      "IG_slope": 0.0527260439461257,
      "rho_slope": 0.3163580427895494,
      "I_grass": 0.041501234745071613,
      "SE_2D": 9.305025996292681e-05,
      "SE_diff": 6.81651956214647e-05,
      "ncells": 3700,
      "I_plugin": 0.04169367158917314,
      "I_extrap2": 0.041471528789871814,
      "bias_NM": 0.0001088776946881892,
      "bias_allowance": 0.00011451036678405345,
      "I_corr": 0.041392357050383424,
      "diff_pc": -0.006948813218323947,
      "diff_slope": -0.011333686895742275,
      "unc": 0.0003530534847078111,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010984181847831555,
      "unc_slope": 0.0004087513290561859,
      "slope_se_source": "slope",
      "nm_k1_I": 0.058083664291486245,
      "nm_k1_IG": 0.06682453717612467,
      "nm_khat_I": 0.04764306572763506,
      "nm_khat_IG": 0.05324661314048788
     },
     "7": {
      "lam": [
       1.2223367,
       1.5673545,
       2.0271779
      ],
      "k_hat": 1.415626961402946,
      "k_reg": 1.4354300690455637,
      "F": {
       "11": 0.733385752053654,
       "12": 0.7162497421958305,
       "13": 0.6946071518325843,
       "22": 0.7197496453306942,
       "23": 0.7013269458127915,
       "33": 0.701494991938465
      },
      "F_se": {
       "11": 0.0009311531897024417,
       "12": 0.0006876957161173697,
       "13": 0.0006486369809531331,
       "22": 0.0008116072954159341,
       "23": 0.0006165231284428384,
       "33": 0.0007125840408054163
      },
      "F_spread": 0.038778600221069714,
      "F_mean": 0.7111357048606699,
      "adj": {
       "value": 0.014181192171726753,
       "se": 0.0004790446787803407,
       "z": 29.603067938949682
      },
      "within": {
       "value": 0.01414884982720227,
       "se": 0.0002776474082231625,
       "z": 50.95977634997392
      },
      "F12_F13": {
       "value": 0.021642590363246228,
       "se": 0.0005591729049314718,
       "z": 38.70464783321107
      },
      "F23_F13": {
       "value": 0.006719793980207278,
       "se": 0.0005551926437647259,
       "z": 12.103535692837685
      },
      "gamma123": {
       "value": 0.05258262627746646,
       "se": 0.0019066152621911485,
       "z": 27.579044036937308
      },
      "gamma_ratio": 1.0617642677042074,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.9851957419731783e-167,
      "block_bonf": {
       "10000": 0.38,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.325,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.008668002447841,
      "rate_triple": 0.2529401370382888,
      "rho_pc": 0.32842370516159997,
      "IG_pc": 0.05706729784553903,
      "IG_slope": 0.06206779837001244,
      "rho_slope": 0.34167226171160364,
      "I_grass": 0.049969062813872256,
      "SE_2D": 9.897600888794082e-05,
      "SE_diff": 9.483000540902923e-05,
      "ncells": 5333,
      "I_plugin": 0.050249330850562046,
      "I_extrap2": 0.049927832166893546,
      "bias_NM": 0.00014599290487676136,
      "bias_allowance": 0.00015296270367539652,
      "I_corr": 0.049823069908995495,
      "diff_pc": -0.007244227936543536,
      "diff_slope": -0.012244728461016943,
      "unc": 0.00046024084544054786,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010951990803371748,
      "unc_slope": 0.00047919479548427134,
      "slope_se_source": "slope",
      "nm_k1_I": 0.06760218502422427,
      "nm_k1_IG": 0.07675668653835685,
      "nm_khat_I": 0.05664184475384599,
      "nm_khat_IG": 0.06255874061138358
     }
    }
   }
  }
 },
 "A19": {
  "meta": {
   "abar": 0.19099,
   "rho": 0.01,
   "R": null,
   "ymax": 8.0,
   "cuts": [
    0.0,
    0.1,
    0.3
   ],
   "toy": 0,
   "nev": 10000000,
   "h": 0.5,
   "nbins": 16,
   "chunk": 250000,
   "nchunks": 40,
   "r0": 1.0,
   "rate_r0": 1.7590638076888834
  },
  "variants": {
   "0": {
    "cut": 0.0,
    "Nbar": [
     1.0,
     3.7006652,
     9.2002772,
     19.5135459,
     37.9530611,
     69.9245198,
     124.2374112,
     215.20202749999999,
     366.0507367
    ],
    "rate_eff": [
     1.308512587274795,
     0.91072102676107,
     0.7518752719066506,
     0.6652412760427424,
     0.6110662097213018,
     0.5747779698272727,
     0.5493829081778168,
     0.5311946989455668
    ],
    "window_means": [
     2.7006652,
     5.499612,
     10.3132687,
     18.4395152,
     31.9714587,
     54.3128914,
     90.9646163,
     150.8487092
    ],
    "F_one_window": [
     0.48024090552191434,
     0.5330769302989415,
     0.6059013560855242,
     0.7063038303527107,
     0.8354008366497689,
     0.9932869009691199,
     1.1816669603306602,
     1.4018611921583366
    ],
    "lam2_within": [
     0.3417561084006285,
     0.4139900949428672,
     0.5461556602345591,
     0.7862244656255942,
     1.2084063294626406,
     1.9465424735824097
    ],
    "lam2_adj": [
     0.368831985335853,
     0.4496931333527616,
     0.597239650991119,
     0.8630213468227845,
     1.3142807605717484,
     2.111726690371667
    ],
    "depths": {
     "0": {
      "lam": [
       2.7006652,
       5.499612,
       10.3132687
      ],
      "k_hat": 1.8706365199531478,
      "k_reg": 2.4191690506835872,
      "F": {
       "11": 0.48024090552191434,
       "12": 0.4584358047496686,
       "13": 0.4328878111501344,
       "22": 0.5330769302989415,
       "23": 0.5414700017657241,
       "33": 0.6059013560855242
      },
      "F_se": {
       "11": 0.0005026995973820014,
       "12": 0.000427498290417559,
       "13": 0.00045660229507752184,
       "22": 0.0005560342449483822,
       "23": 0.0006083503979999937,
       "33": 0.0008022430160423282
      },
      "F_spread": 0.17301354493538978,
      "F_mean": 0.5086688015953178,
      "adj": {
       "value": 0.06706509210756195,
       "se": 0.00023296125290320582,
       "z": 287.8808869362801
      },
      "within": {
       "value": 0.0621418580802843,
       "se": 0.00015008058650738132,
       "z": 414.0566046976903
      },
      "F12_F13": {
       "value": 0.02554799359953419,
       "se": 0.0002235116662642102,
       "z": 114.30272981515982
      },
      "F23_F13": {
       "value": 0.10858219061558971,
       "se": 0.00038447705991534334,
       "z": 282.4152646181232
      },
      "gamma123": {
       "value": 0.1565174324327458,
       "se": 0.0025383852008393935,
       "z": 61.66023674459991
      },
      "gamma_ratio": 1.622162755259084,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9208798695203112,
      "rate_triple": 0.6699665882261946,
      "rho_pc": 0.21223740242328445,
      "IG_pc": 0.0230453807869536,
      "IG_slope": 0.07572364270342118,
      "rho_slope": 0.37488239845176546,
      "I_grass": 0.031162312712869067,
      "SE_2D": 0.0001040604329775074,
      "SE_diff": 0.00011254865746056213,
      "ncells": 40644,
      "I_plugin": 0.03362710172680572,
      "I_extrap2": 0.03085600299870351,
      "bias_NM": 0.0003250971888881238,
      "bias_allowance": 0.00048139209214401424,
      "I_corr": 0.030837215523980943,
      "diff_pc": 0.007791834737027343,
      "diff_slope": -0.04488642717944023,
      "unc": 0.0008173820573694366,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00011253304828372224,
      "unc_slope": 0.0008173611433549659,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09282113024055934,
      "nm_k1_IG": 0.09926377312648374,
      "nm_khat_I": 0.0815783029143376,
      "nm_khat_IG": 0.08503688000883765
     },
     "1": {
      "lam": [
       5.499612,
       10.3132687,
       18.4395152
      ],
      "k_hat": 1.5955028325970055,
      "k_reg": 2.065699565278582,
      "F": {
       "11": 0.5330769302989415,
       "12": 0.5414700017657241,
       "13": 0.5458836325959115,
       "22": 0.6059013560855242,
       "23": 0.6375039767259787,
       "33": 0.7063038303527107
      },
      "F_se": {
       "11": 0.0005560342449483822,
       "12": 0.0006083503979999937,
       "13": 0.0007258975029214371,
       "22": 0.0008022430160423282,
       "23": 0.0009844249524561968,
       "33": 0.0013022294808014302
      },
      "F_spread": 0.17322690005376917,
      "F_mean": 0.5950232879707985,
      "adj": {
       "value": 0.04360335664993986,
       "se": 0.0002000272753030132,
       "z": 217.98705493481782
      },
      "within": {
       "value": 0.04014150188318735,
       "se": 0.0001235154201702882,
       "z": 324.9918255376137
      },
      "F12_F13": {
       "value": -0.0044136308301874205,
       "se": 0.00022128651548585548,
       "z": -19.94532211100562
      },
      "F23_F13": {
       "value": 0.09162034413006714,
       "se": 0.00040784999011257163,
       "z": 224.64226149614174
      },
      "gamma123": {
       "value": 0.501631404571708,
       "se": 0.009023005674690075,
       "z": 55.59471230067005
      },
      "gamma_ratio": 1.9951997098345406,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9534301552218198,
      "rate_triple": 0.6049091914074793,
      "rho_pc": 0.2350470638192421,
      "IG_pc": 0.028415945335480728,
      "IG_slope": 0.0992972378347621,
      "rho_slope": 0.4244027472209579,
      "I_grass": 0.04572886212608651,
      "SE_2D": 0.00020590334810810233,
      "SE_diff": 0.00022238246597601225,
      "ncells": 112541,
      "I_plugin": 0.05301517806809741,
      "I_extrap2": 0.044638530166158465,
      "bias_NM": 0.0012632298950141924,
      "bias_allowance": 0.0017890736017365594,
      "I_corr": 0.04446563223107232,
      "diff_pc": 0.01604968689559159,
      "diff_slope": -0.054831605603689784,
      "unc": 0.0023641082660511158,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00019907871705794852,
      "unc_slope": 0.002328868343106666,
      "slope_se_source": "slope",
      "nm_k1_I": 0.10823092346811179,
      "nm_k1_IG": 0.11327912560729142,
      "nm_khat_I": 0.10341804011539386,
      "nm_khat_IG": 0.10656589162581187
     },
     "2": {
      "lam": [
       10.3132687,
       18.4395152,
       31.9714587
      ],
      "k_hat": 1.3500225786223785,
      "k_reg": 1.8274043462794376,
      "F": {
       "11": 0.6059013560855242,
       "12": 0.6375039767259787,
       "13": 0.6646571637931291,
       "22": 0.7063038303527107,
       "23": 0.7565885887383685,
       "33": 0.8354008366497689
      },
      "F_se": {
       "11": 0.0008022430160423282,
       "12": 0.0009844249524561968,
       "13": 0.0012079711447730357,
       "22": 0.0013022294808014302,
       "23": 0.0016333327940526205,
       "33": 0.0021242196333932485
      },
      "F_spread": 0.22949948056424474,
      "F_mean": 0.7010592920575801,
      "adj": {
       "value": 0.0323891189390445,
       "se": 0.00019522488735067224,
       "z": 165.90671086348547
      },
      "within": {
       "value": 0.02961876461017582,
       "se": 0.00014173731050532278,
       "z": 208.9694273482318
      },
      "F12_F13": {
       "value": -0.02715318706715042,
       "se": 0.00029224342825994023,
       "z": -92.9129090389626
      },
      "F23_F13": {
       "value": 0.09193142494523943,
       "se": 0.0005252825439213106,
       "z": 175.01328762794583
      },
      "gamma123": {
       "value": 1.10728535639494,
       "se": 0.02675259318476617,
       "z": 41.389832706964114
      },
      "gamma_ratio": 2.4040495158944606,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9697499971988219,
      "rate_triple": 0.5657061498462349,
      "rho_pc": 0.21977624400027154,
      "IG_pc": 0.024753549201792287,
      "IG_slope": 0.1128520809558835,
      "rho_slope": 0.449495125696068,
      "I_grass": 0.05829592374251824,
      "SE_2D": 0.0002536107689942079,
      "SE_diff": 0.00027859593316912067,
      "ncells": 258626,
      "I_plugin": 0.07582708147714357,
      "I_extrap2": 0.05647972645167412,
      "bias_NM": 0.004445111987947767,
      "bias_allowance": 0.005747561646618467,
      "I_corr": 0.053850811754570474,
      "diff_pc": 0.029097262552778187,
      "diff_slope": -0.05900126920131303,
      "unc": 0.006494342936459292,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00025949753542541426,
      "unc_slope": 0.006466293448134366,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11770440294620307,
      "nm_k1_IG": 0.12139486435332857,
      "nm_khat_I": 0.11626100845409988,
      "nm_khat_IG": 0.11888520554788948
     },
     "3": {
      "lam": [
       18.4395152,
       31.9714587,
       54.3128914
      ],
      "k_hat": 1.135684049280044,
      "k_reg": 1.6963578041815133,
      "F": {
       "11": 0.7063038303527107,
       "12": 0.7565885887383685,
       "13": 0.8024100792720466,
       "22": 0.8354008366497689,
       "23": 0.9022185558185201,
       "33": 0.9932869009691199
      },
      "F_se": {
       "11": 0.0013022294808014302,
       "12": 0.0016333327940526205,
       "13": 0.0020318482614328235,
       "22": 0.0021242196333932485,
       "23": 0.0026946540777896323,
       "33": 0.003504940181900271
      },
      "F_spread": 0.28698307061640915,
      "F_mean": 0.8327014653000891,
      "adj": {
       "value": 0.02699349300639775,
       "se": 0.00020796588374827037,
       "z": 129.79769816029864
      },
      "within": {
       "value": 0.02459144804755481,
       "se": 0.0002052598817008901,
       "z": 119.80640271141776
      },
      "F12_F13": {
       "value": -0.04582149053367801,
       "se": 0.0004578264941974792,
       "z": -100.08483806512372
      },
      "F23_F13": {
       "value": 0.09980847654647351,
       "se": 0.0007493566099835403,
       "z": 133.1922281284285
      },
      "gamma123": {
       "value": 2.1769758939728,
       "se": 0.07337756908551102,
       "z": 29.66813865741242
      },
      "gamma_ratio": 2.8536644671791125,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.9792130208180923e-193,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9797776294316577,
      "rate_triple": 0.5401328411667212,
      "rho_pc": 0.1737464751589056,
      "IG_pc": 0.015326436639051767,
      "IG_slope": 0.12034649205912204,
      "rho_slope": 0.46251169791886604,
      "I_grass": 0.07425385929920658,
      "SE_2D": 0.0003009132844057057,
      "SE_diff": 0.0004031256427252112,
      "ncells": 524563,
      "I_plugin": 0.1111809963052579,
      "I_extrap2": 0.07946572612205458,
      "bias_NM": 0.012387713097035458,
      "bias_allowance": 0.014438505308939802,
      "I_corr": 0.061866146202171124,
      "diff_pc": 0.046539709563119355,
      "diff_slope": -0.058480345856950916,
      "unc": 0.015470974427688081,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.0003021750901951479,
      "unc_slope": 0.015322355118814858,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12366936533417554,
      "nm_k1_IG": 0.12627494030101868,
      "nm_khat_I": 0.12347626687229563,
      "nm_khat_IG": 0.12567479783812072
     },
     "4": {
      "lam": [
       31.9714587,
       54.3128914,
       90.9646163
      ],
      "k_hat": 0.953662802044191,
      "k_reg": 1.664892646038951,
      "F": {
       "11": 0.8354008366497689,
       "12": 0.9022185558185201,
       "13": 0.965070374162172,
       "22": 0.9932869009691199,
       "23": 1.0763188337706913,
       "33": 1.1816669603306602
      },
      "F_se": {
       "11": 0.0021242196333932485,
       "12": 0.0026946540777896323,
       "13": 0.003360654146445153,
       "22": 0.003504940181900271,
       "23": 0.004456480805717005,
       "33": 0.00578240002905472
      },
      "F_spread": 0.34626612368089127,
      "F_mean": 0.9923270769501554,
      "adj": {
       "value": 0.024198320632433656,
       "se": 0.0002690145255888062,
       "z": 89.95172502105426
      },
      "within": {
       "value": 0.022248978066055247,
       "se": 0.0003250194153468595,
       "z": 68.45430462149844
      },
      "F12_F13": {
       "value": -0.06285181834365194,
       "se": 0.0007342978189918836,
       "z": -85.59445053226648
      },
      "F23_F13": {
       "value": 0.11124845960851926,
       "se": 0.0011915423681115602,
       "z": 93.36508930423818
      },
      "gamma123": {
       "value": 4.037840935528894,
       "se": 0.19886743646952143,
       "z": 20.30418356676376
      },
      "gamma_ratio": 3.3592562118039493,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.1809023900374138e-91,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9858914411718723,
      "rate_triple": 0.5228135049263445,
      "rho_pc": 0.09610603127399327,
      "IG_pc": 0.004639644495918961,
      "IG_slope": 0.12454749100091625,
      "rho_slope": 0.4695679601137087,
      "I_grass": 0.10190549617949252,
      "SE_2D": 0.0003599650008703978,
      "SE_diff": 0.00041894212432384554,
      "ncells": 967062,
      "I_plugin": 0.17208703937471093,
      "I_extrap2": 0.07763313084061714,
      "bias_NM": 0.0332233834242337,
      "bias_allowance": 0.03555485279777777,
      "I_corr": 0.06868211275525882,
      "diff_pc": 0.06404246825933986,
      "diff_slope": -0.05586537824565743,
      "unc": 0.03665803384274877,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "SE_diff_slope": 0.0003630874989445161,
      "unc_slope": 0.036575778128745,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12744262860657193,
      "nm_k1_IG": 0.12924473835364175,
      "nm_khat_I": 0.12742712343084195,
      "nm_khat_IG": 0.12936985229337108
     },
     "5": {
      "lam": [
       54.3128914,
       90.9646163,
       150.8487092
      ],
      "k_hat": 0.8020875894466416,
      "k_reg": 1.782938420758855,
      "F": {
       "11": 0.9932869009691199,
       "12": 1.0763188337706913,
       "13": 1.1553962443027825,
       "22": 1.1816669603306602,
       "23": 1.2809032837667922,
       "33": 1.4018611921583366
      },
      "F_se": {
       "11": 0.003504940181900271,
       "12": 0.004456480805717005,
       "13": 0.005552626212574105,
       "22": 0.00578240002905472,
       "23": 0.007316661579285739,
       "33": 0.009378939677473615
      },
      "F_spread": 0.40857429118921673,
      "F_mean": 1.1815722358830638,
      "adj": {
       "value": 0.023214814465959188,
       "se": 0.00038670624956737426,
       "z": 60.03216780678008
      },
      "within": {
       "value": 0.021398897205950285,
       "se": 0.00047469697931317074,
       "z": 45.07906757045707
      },
      "F12_F13": {
       "value": -0.07907741053209127,
       "se": 0.0011737654423233023,
       "z": -67.37070941155734
      },
      "F23_F13": {
       "value": 0.12550703946400965,
       "se": 0.0018832565753207136,
       "z": 66.64362206866907
      },
      "gamma123": {
       "value": 7.2619503191413335,
       "se": 0.5359611813657479,
       "z": 13.549396060058443
      },
      "gamma_ratio": 3.947056272196579,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 7.988468014670782e-42,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.990146685259582,
      "rate_triple": 0.5107578996400397,
      "rho_pc": -0.015322512161809503,
      "IG_pc": 0.00011740347197085751,
      "IG_slope": 0.1269608838502778,
      "rho_slope": 0.4735477921249316,
      "I_grass": 0.1517894536842963,
      "SE_2D": 0.0004515990921131762,
      "SE_diff": 0.0006641921907446569,
      "ncells": 1649282,
      "I_plugin": 0.27532270669982495,
      "I_extrap2": 0.13949157594615982,
      "bias_NM": 0.07936921407031136,
      "bias_allowance": 0.08118193445417779,
      "I_corr": 0.07242023961398494,
      "diff_pc": 0.07230283614201409,
      "diff_slope": -0.054540644236292846,
      "unc": 0.08280972786767558,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "SE_diff_slope": 0.0004525595044821824,
      "unc_slope": 0.08248744077451128,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12988841939857923,
      "nm_k1_IG": 0.13111878833649596,
      "nm_khat_I": 0.12959021929600226,
      "nm_khat_IG": 0.1314444670274057
     }
    }
   },
   "1": {
    "cut": 0.1,
    "Nbar": [
     1.0,
     2.1000025,
     3.7966889,
     6.4158082,
     10.4840663,
     16.8471436,
     26.8628243,
     42.7191684,
     67.94864630000001
    ],
    "rate_eff": [
     0.7419385352048592,
     0.592190809583023,
     0.5246356313145337,
     0.4910916332609154,
     0.4743245137771872,
     0.46656221134714054,
     0.46390439368267494,
     0.46410449022690164
    ],
    "window_means": [
     1.1000025,
     1.6966864,
     2.6191193,
     4.0682581,
     6.3630773,
     10.0156807,
     15.8563441,
     25.2294779
    ],
    "F_one_window": [
     0.5394168042958307,
     0.7340150138130832,
     0.97175602593524,
     1.249462867696772,
     1.5656429157885574,
     1.9206442513304265,
     2.315928842454939,
     2.7567847559785945
    ],
    "lam2_within": [
     0.15128323662892942,
     0.1917694923019482,
     0.2512122069243144,
     0.3447456947023005,
     0.48727796333053564,
     0.7206786307356176
    ],
    "lam2_adj": [
     0.16157440818423105,
     0.2121971138543247,
     0.28744190149190146,
     0.4024241708065753,
     0.5721524991655947,
     0.841099488701651
    ],
    "depths": {
     "0": {
      "lam": [
       1.1000025,
       1.6966864,
       2.6191193
      ],
      "k_hat": 1.322810976576382,
      "k_reg": 1.6440619847970193,
      "F": {
       "11": 0.5394168042958307,
       "12": 0.5768415700186835,
       "13": 0.5957457536407016,
       "22": 0.7340150138130832,
       "23": 0.80510871406936,
       "33": 0.97175602593524
      },
      "F_se": {
       "11": 0.0009584038498912205,
       "12": 0.00086600619040716,
       "13": 0.0009933909393379293,
       "22": 0.0013246939651651662,
       "23": 0.00153721629710232,
       "33": 0.0022427407301201492
      },
      "F_spread": 0.4323392216394093,
      "F_mean": 0.7038139802954831,
      "adj": {
       "value": 0.09522938840332018,
       "se": 0.0006344866061840173,
       "z": 150.08888678684136
      },
      "within": {
       "value": 0.08916393543846962,
       "se": 0.00043768020486783523,
       "z": 203.71936963745972
      },
      "F12_F13": {
       "value": -0.018904183622018067,
       "se": 0.0005767098301956959,
       "z": -32.77936777253004
      },
      "F23_F13": {
       "value": 0.20936296042865843,
       "se": 0.0010664788783701442,
       "z": 196.31233648866936
      },
      "gamma123": {
       "value": 0.6970583319664984,
       "se": 0.011220055975277818,
       "z": 62.12610110879938
      },
      "gamma_ratio": 2.1254142554477222,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0007965408747335,
      "rate_triple": 0.4337628318482077,
      "rho_pc": 0.24075861098858065,
      "IG_pc": 0.02985627047582349,
      "IG_slope": 0.05641912762399061,
      "rho_slope": 0.32665710732861536,
      "I_grass": 0.027920393174095892,
      "SE_2D": 7.589681066917013e-05,
      "SE_diff": 9.129461595761617e-05,
      "ncells": 10769,
      "I_plugin": 0.028542005553632954,
      "I_extrap2": 0.027822198403079628,
      "bias_NM": 0.0002495908561008231,
      "bias_allowance": 0.00043761705134317223,
      "I_corr": 0.02767080231799507,
      "diff_pc": -0.00218546815782842,
      "diff_slope": -0.02874832530599554,
      "unc": 0.0007302180033222888,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010141087953231964,
      "unc_slope": 0.0007432527093377285,
      "slope_se_source": "slope",
      "nm_k1_I": 0.06815128369182975,
      "nm_k1_IG": 0.07701259938960706,
      "nm_khat_I": 0.0599067003333727,
      "nm_khat_IG": 0.06621255609941142
     },
     "1": {
      "lam": [
       1.6966864,
       2.6191193,
       4.0682581
      ],
      "k_hat": 0.9856640104516713,
      "k_reg": 1.2350979269955153,
      "F": {
       "11": 0.7340150138130832,
       "12": 0.80510871406936,
       "13": 0.8578465616781143,
       "22": 0.97175602593524,
       "23": 1.0726214068793989,
       "33": 1.249462867696772
      },
      "F_se": {
       "11": 0.0013246939651651662,
       "12": 0.00153721629710232,
       "13": 0.0019316872741495558,
       "22": 0.0022427407301201492,
       "23": 0.002846527906013188,
       "33": 0.003960880709194188
      },
      "F_spread": 0.5154478538836889,
      "F_mean": 0.9484684316786615,
      "adj": {
       "value": 0.0810184987962651,
       "se": 0.0006642858112932462,
       "z": 121.96331371060977
      },
      "within": {
       "value": 0.07321907493940738,
       "se": 0.0004354137924688456,
       "z": 168.1597510364725
      },
      "F12_F13": {
       "value": -0.05273784760875433,
       "se": 0.0006919526615109515,
       "z": -76.2159762397556
      },
      "F23_F13": {
       "value": 0.21477484520128454,
       "se": 0.0013314986477951977,
       "z": 161.30308923477014
      },
      "gamma123": {
       "value": 2.117679351246933,
       "se": 0.053594299788176626,
       "z": 39.51314523404058
      },
      "gamma_ratio": 2.518983116233023,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.006235221172101,
      "rate_triple": 0.4372688750548359,
      "rho_pc": 0.29780917074587815,
      "IG_pc": 0.04643624289724734,
      "IG_slope": 0.08330277596004641,
      "rho_slope": 0.3917480580838251,
      "I_grass": 0.04252087018220507,
      "SE_2D": 0.00010631917296946653,
      "SE_diff": 0.00015690713114560143,
      "ncells": 25514,
      "I_plugin": 0.04407838410596554,
      "I_extrap2": 0.04238685415329676,
      "bias_NM": 0.00026362564440579606,
      "bias_allowance": 0.00043470204170939573,
      "I_corr": 0.04225724453779928,
      "diff_pc": -0.004178998359448065,
      "diff_slope": -0.041045531422247136,
      "unc": 0.0008382614094634606,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010895303968835763,
      "unc_slope": 0.0007691625498624811,
      "slope_se_source": "slope",
      "nm_k1_I": 0.08369774729071898,
      "nm_k1_IG": 0.09251032805157222,
      "nm_khat_I": 0.08402427584468891,
      "nm_khat_IG": 0.09297572420243587
     },
     "2": {
      "lam": [
       2.6191193,
       4.0682581,
       6.3630773
      ],
      "k_hat": 0.7628616298040649,
      "k_reg": 0.9785356001038588,
      "F": {
       "11": 0.97175602593524,
       "12": 1.0726214068793989,
       "13": 1.153434751021913,
       "22": 1.249462867696772,
       "23": 1.3755576652194348,
       "33": 1.5656429157885574
      },
      "F_se": {
       "11": 0.0022427407301201492,
       "12": 0.002846527906013188,
       "13": 0.003616066469362797,
       "22": 0.003960880709194188,
       "23": 0.0051119984773409215,
       "33": 0.0069437690540285705
      },
      "F_spread": 0.5938868898533174,
      "F_mean": 1.2314126054235528,
      "adj": {
       "value": 0.07065478502750389,
       "se": 0.0007391905813272365,
       "z": 95.58398985636603
      },
      "within": {
       "value": 0.0617493287666076,
       "se": 0.0005569463733379366,
       "z": 110.87122876216334
      },
      "F12_F13": {
       "value": -0.08081334414251407,
       "se": 0.0010103303646978863,
       "z": -79.987048757739
      },
      "F23_F13": {
       "value": 0.22212291419752184,
       "se": 0.0018449299787901422,
       "z": 120.396392682168
      },
      "gamma123": {
       "value": 4.894631164168961,
       "se": 0.17785128887587978,
       "z": 27.520920399878932
      },
      "gamma_ratio": 2.9446892653779044,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 9.866319806335741e-167,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.006944384778998,
      "rate_triple": 0.4438369981545635,
      "rho_pc": 0.3224895017489406,
      "IG_pc": 0.054907142121031635,
      "IG_slope": 0.10313410986865866,
      "rho_slope": 0.43172350010083754,
      "I_grass": 0.05643986661259426,
      "SE_2D": 0.00012773315350154407,
      "SE_diff": 0.0003038908938498674,
      "ncells": 53212,
      "I_plugin": 0.05984256682935829,
      "I_extrap2": 0.05587804664957852,
      "bias_NM": 0.0010147686262017147,
      "bias_allowance": 0.0014688501207074057,
      "I_corr": 0.055425097986392544,
      "diff_pc": 0.0005179558653609084,
      "diff_slope": -0.04770901188226612,
      "unc": 0.0021553582908821712,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00014994126380433846,
      "unc_slope": 0.001906827627689429,
      "slope_se_source": "slope",
      "nm_k1_I": 0.0970936794084698,
      "nm_k1_IG": 0.10514302106054353,
      "nm_khat_I": 0.10077512241400537,
      "nm_khat_IG": 0.11146514542971608
     },
     "3": {
      "lam": [
       4.0682581,
       6.3630773,
       10.0156807
      ],
      "k_hat": 0.6082097185362114,
      "k_reg": 0.8168378781730784,
      "F": {
       "11": 1.249462867696772,
       "12": 1.3755576652194348,
       "13": 1.482241834952526,
       "22": 1.5656429157885574,
       "23": 1.715413284922359,
       "33": 1.9206442513304265
      },
      "F_se": {
       "11": 0.003960880709194188,
       "12": 0.0051119984773409215,
       "13": 0.006521847563360941,
       "22": 0.0069437690540285705,
       "23": 0.009064217494914605,
       "33": 0.012257977032486296
      },
      "F_spread": 0.6711813836336544,
      "F_mean": 1.5514938033183459,
      "adj": {
       "value": 0.06324364011837091,
       "se": 0.0009213064177416077,
       "z": 68.64560899662419
      },
      "within": {
       "value": 0.05417908324047871,
       "se": 0.0008864584539355486,
       "z": 61.118581474341596
      },
      "F12_F13": {
       "value": -0.10668416973309114,
       "se": 0.0016507297399577657,
       "z": -64.62848954052326
      },
      "F23_F13": {
       "value": 0.23317144996983297,
       "se": 0.002912888553872313,
       "z": 80.04818778935478
      },
      "gamma123": {
       "value": 10.147092826460216,
       "se": 0.5416344804723034,
       "z": 18.734207647954733
      },
      "gamma_ratio": 3.472379024076236,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.604908207720027e-78,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.985,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.006362789458056,
      "rate_triple": 0.4504685061356493,
      "rho_pc": 0.31968097468050566,
      "IG_pc": 0.05390170720483556,
      "IG_slope": 0.11553758765732317,
      "rho_slope": 0.45422483566630173,
      "I_grass": 0.06962167555966836,
      "SE_2D": 0.0001916304160684716,
      "SE_diff": 0.0005556564381423008,
      "ncells": 101848,
      "I_plugin": 0.07632091178300904,
      "I_extrap2": 0.068979799077985,
      "bias_NM": 0.0021543159852711186,
      "bias_allowance": 0.002674037201173545,
      "I_corr": 0.06746735957439724,
      "diff_pc": 0.013565652369561684,
      "diff_slope": -0.04807022808292592,
      "unc": 0.0038438680435152845,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00021173386786726192,
      "unc_slope": 0.003233333914829323,
      "slope_se_source": "slope",
      "nm_k1_I": 0.10791292192235193,
      "nm_k1_IG": 0.11477173840104789,
      "nm_khat_I": 0.11069693015209985,
      "nm_khat_IG": 0.12249081831585638
     },
     "4": {
      "lam": [
       6.3630773,
       10.0156807,
       15.8563441
      ],
      "k_hat": 0.4960599020609173,
      "k_reg": 0.715931281172417,
      "F": {
       "11": 1.5656429157885574,
       "12": 1.715413284922359,
       "13": 1.8473367139189305,
       "22": 1.9206442513304265,
       "23": 2.0935114886409294,
       "33": 2.315928842454939
      },
      "F_se": {
       "11": 0.0069437690540285705,
       "12": 0.009064217494914605,
       "13": 0.01152641589575132,
       "22": 0.012257977032486296,
       "23": 0.015942044922109898,
       "33": 0.0211955482729963
      },
      "F_spread": 0.7502859266663817,
      "F_mean": 1.9097462495093571,
      "adj": {
       "value": 0.05712567286271364,
       "se": 0.0012350752645623375,
       "z": 46.25278677486651
      },
      "within": {
       "value": 0.04865150736390145,
       "se": 0.0013599563909756065,
       "z": 35.77431429915175
      },
      "F12_F13": {
       "value": -0.1319234289965716,
       "se": 0.0027303443143068453,
       "z": -48.31750644242945
      },
      "F23_F13": {
       "value": 0.2461747747219989,
       "se": 0.004806159247053382,
       "z": 51.220686221108195
      },
      "gamma123": {
       "value": 19.892010972595024,
       "se": 1.6893625251592235,
       "z": 11.774862219534667
      },
      "gamma_ratio": 4.150072608355511,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 5.260297829781866e-32,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.985,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0057946461238412,
      "rate_triple": 0.456528783190838,
      "rho_pc": 0.29576497162758797,
      "IG_pc": 0.045770949493586524,
      "IG_slope": 0.12274902517682773,
      "rho_slope": 0.46656745596941174,
      "I_grass": 0.08253173189152818,
      "SE_2D": 0.00020906785338513514,
      "SE_diff": 0.0009499465506647875,
      "ncells": 182234,
      "I_plugin": 0.09490209652810044,
      "I_extrap2": 0.08390117902612297,
      "bias_NM": 0.005073519725068865,
      "bias_allowance": 0.005429467860601217,
      "I_corr": 0.07745821216645932,
      "diff_pc": 0.03168726267287279,
      "diff_slope": -0.045290813010368414,
      "unc": 0.007385034932442825,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00022073624554299462,
      "unc_slope": 0.006069426247042957,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11617782456933419,
      "nm_k1_IG": 0.12170402279598592,
      "nm_khat_I": 0.11590895047980321,
      "nm_khat_IG": 0.12857821806090647
     },
     "5": {
      "lam": [
       10.0156807,
       15.8563441,
       25.2294779
      ],
      "k_hat": 0.4117107953787921,
      "k_reg": 0.657799472625705,
      "F": {
       "11": 1.9206442513304265,
       "12": 2.0935114886409294,
       "13": 2.2503054704916354,
       "22": 2.315928842454939,
       "23": 2.5131894165102673,
       "33": 2.7567847559785945
      },
      "F_se": {
       "11": 0.012257977032486296,
       "12": 0.015942044922109898,
       "13": 0.020191257772433562,
       "22": 0.0211955482729963,
       "23": 0.027240043770966522,
       "33": 0.03542003016442342
      },
      "F_spread": 0.836140504648168,
      "F_mean": 2.308394037567799,
      "adj": {
       "value": 0.05304498208396291,
       "se": 0.001627620173508506,
       "z": 32.590516477575285
      },
      "within": {
       "value": 0.04545049137370938,
       "se": 0.0019100888364953638,
       "z": 23.794962048520247
      },
      "F12_F13": {
       "value": -0.15679398185070603,
       "se": 0.004515076152281409,
       "z": -34.72676352789312
      },
      "F23_F13": {
       "value": 0.26288394601863185,
       "se": 0.007461088637618061,
       "z": 35.23399315928206
      },
      "gamma123": {
       "value": 37.55723988027118,
       "se": 4.849896230930417,
       "z": 7.743926486663427
      },
      "gamma_ratio": 5.028237343373595,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 9.639275417945677e-15,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.98,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.005038295583896,
      "rate_triple": 0.46193056698207796,
      "rho_pc": 0.24376037930185523,
      "IG_pc": 0.030628819902386445,
      "IG_slope": 0.12680214244793928,
      "rho_slope": 0.47328763373907995,
      "I_grass": 0.09686771981147402,
      "SE_2D": 0.0002598915396464264,
      "SE_diff": 0.001296555168434602,
      "ncells": 310077,
      "I_plugin": 0.11834736229810083,
      "I_extrap2": 0.09469695181025084,
      "bias_NM": 0.011744891685210423,
      "bias_allowance": 0.011744891685210423,
      "I_corr": 0.0851228281262636,
      "diff_pc": 0.05449400822387715,
      "diff_slope": -0.04167931432167568,
      "unc": 0.014400847657322705,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.00027185348828163964,
      "unc_slope": 0.012535776116075365,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12218052392200829,
      "nm_k1_IG": 0.12643790411633274,
      "nm_khat_I": 0.11819253773817173,
      "nm_khat_IG": 0.13177129712409688
     }
    }
   },
   "2": {
    "cut": 0.3,
    "Nbar": [
     1.0,
     1.5092493999999999,
     2.2095472,
     3.217841,
     4.7201652,
     7.010300600000001,
     10.560101200000002,
     16.129284900000002,
     24.944991800000004
    ],
    "rate_eff": [
     0.41161244114586815,
     0.38117516651378136,
     0.3759230301186866,
     0.3831331612066422,
     0.39553678273984855,
     0.4097022798407022,
     0.42355369604884047,
     0.43603651497538626
    ],
    "window_means": [
     0.5092494,
     0.7002978,
     1.0082938,
     1.5023242,
     2.2901354,
     3.5498006,
     5.5691837,
     8.8157069
    ],
    "F_one_window": [
     0.7665948902225914,
     1.2974696636675396,
     1.8339169816914271,
     2.3695239358021656,
     2.924186002315608,
     3.5016009139053814,
     4.11366079137276,
     4.784084671125341
    ],
    "lam2_within": [
     0.11280194798078165,
     0.14067160141168272,
     0.17791576785356214,
     0.2341850176947378,
     0.3132068542531255,
     0.44086755071085487
    ],
    "lam2_adj": [
     0.13014215618452138,
     0.16917996686621153,
     0.2143819354681814,
     0.2887031908387631,
     0.3868474193762184,
     0.5261730444062501
    ],
    "depths": {
     "0": {
      "lam": [
       0.5092494,
       0.7002978,
       1.0082938
      ],
      "k_hat": 0.7587117599386548,
      "k_reg": 0.97678880383811,
      "F": {
       "11": 0.7665948902225914,
       "12": 0.9270977106292198,
       "13": 1.0143578619919502,
       "22": 1.2974696636675396,
       "23": 1.473294623461185,
       "33": 1.8339169816914271
      },
      "F_se": {
       "11": 0.0022038711457401986,
       "12": 0.0021067366725389496,
       "13": 0.0024740788281456447,
       "22": 0.0034873225538497744,
       "23": 0.004086616435044998,
       "33": 0.006141394664969052
      },
      "F_spread": 1.0673220914688357,
      "F_mean": 1.2187886219439856,
      "adj": {
       "value": 0.18583830505325216,
       "se": 0.0016830450084283006,
       "z": 110.41790571411748
      },
      "within": {
       "value": 0.161077113166401,
       "se": 0.0011943858514219014,
       "z": 134.86187313307565
      },
      "F12_F13": {
       "value": -0.08726015136273046,
       "se": 0.0014680847250032065,
       "z": -59.43808955749463
      },
      "F23_F13": {
       "value": 0.4589367614692348,
       "se": 0.0028905132682441824,
       "z": 158.773449169466
      },
      "gamma123": {
       "value": 2.785634127934287,
       "se": 0.055439309857310985,
       "z": 50.24655132078516
      },
      "gamma_ratio": 2.3515685434890288,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0470130594587443,
      "rate_triple": 0.3415384987568408,
      "rho_pc": 0.2318260234753183,
      "IG_pc": 0.02762069956388505,
      "IG_slope": 0.04539721255287766,
      "rho_slope": 0.29460919246946904,
      "I_grass": 0.019033769815118617,
      "SE_2D": 7.547810545948918e-05,
      "SE_diff": 0.00010732361288613022,
      "ncells": 5313,
      "I_plugin": 0.019334992220051195,
      "I_extrap2": 0.019021472247033756,
      "bias_NM": 6.940680569582358e-05,
      "bias_allowance": 0.0001357226200448696,
      "I_corr": 0.018964363009422794,
      "diff_pc": -0.008656336554462254,
      "diff_slope": -0.026432849543454866,
      "unc": 0.000435026935658346,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010006509178145059,
      "unc_slope": 0.0004247930823651216,
      "slope_se_source": "slope",
      "nm_k1_I": 0.03790382488153705,
      "nm_k1_IG": 0.044851176345688436,
      "nm_khat_I": 0.04554208442093784,
      "nm_khat_IG": 0.05587575578840397
     },
     "1": {
      "lam": [
       0.7002978,
       1.0082938,
       1.5023242
      ],
      "k_hat": 0.5314695097311174,
      "k_reg": 0.6614902343735782,
      "F": {
       "11": 1.2974696636675396,
       "12": 1.473294623461185,
       "13": 1.5822634551462729,
       "22": 1.8339169816914271,
       "23": 2.026809014301492,
       "33": 2.3695239358021656
      },
      "F_se": {
       "11": 0.0034873225538497744,
       "12": 0.004086616435044998,
       "13": 0.005079429469804355,
       "22": 0.006141394664969052,
       "23": 0.007679119372700882,
       "33": 0.010615291078634929
      },
      "F_spread": 1.072054272134626,
      "F_mean": 1.7638796123450138,
      "adj": {
       "value": 0.16778836373506567,
       "se": 0.0019262152053642235,
       "z": 87.10779733635161
      },
      "within": {
       "value": 0.13951449608406075,
       "se": 0.001225375239871841,
       "z": 113.85450884306445
      },
      "F12_F13": {
       "value": -0.10896883168508786,
       "se": 0.00188486532227511,
       "z": -57.81252930769505
      },
      "F23_F13": {
       "value": 0.4445455591552192,
       "se": 0.003779390043380979,
       "z": 117.62362551961856
      },
      "gamma123": {
       "value": 7.8864685705936415,
       "se": 0.26988187760529186,
       "z": 29.221927165216236
      },
      "gamma_ratio": 2.5990197186509727,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.021242879916143e-187,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0348376752234913,
      "rate_triple": 0.3816314907131539,
      "rho_pc": 0.2986968779637867,
      "IG_pc": 0.04672685575215878,
      "IG_slope": 0.07386889027309697,
      "rho_slope": 0.3705977727799898,
      "I_grass": 0.03125347065036976,
      "SE_2D": 9.410473704164167e-05,
      "SE_diff": 0.0001789847994404835,
      "ncells": 11808,
      "I_plugin": 0.0319540176048263,
      "I_extrap2": 0.03117018132393559,
      "bias_NM": 0.00010558358821308178,
      "bias_allowance": 0.0001845641761095588,
      "I_corr": 0.03114788706215668,
      "diff_pc": -0.015578968690002096,
      "diff_slope": -0.042721003210940287,
      "unc": 0.0006201832650312693,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00015723911316481746,
      "unc_slope": 0.0005852115419381809,
      "slope_se_source": "slope",
      "nm_k1_I": 0.050484331290274936,
      "nm_k1_IG": 0.05862761287996575,
      "nm_khat_I": 0.06620601419663144,
      "nm_khat_IG": 0.08384760305250705
     },
     "2": {
      "lam": [
       1.0082938,
       1.5023242,
       2.2901354
      ],
      "k_hat": 0.40827163624367485,
      "k_reg": 0.5051245117386192,
      "F": {
       "11": 1.8339169816914271,
       "12": 2.026809014301492,
       "13": 2.162315172651321,
       "22": 2.3695239358021656,
       "23": 2.5832216932773897,
       "33": 2.924186002315608
      },
      "F_se": {
       "11": 0.006141394664969052,
       "12": 0.007679119372700882,
       "13": 0.009668771304278697,
       "22": 0.010615291078634929,
       "23": 0.013559600239750398,
       "33": 0.01832218392777145
      },
      "F_spread": 1.0902690206241807,
      "F_mean": 2.3166621333399005,
      "adj": {
       "value": 0.1427001811381201,
       "se": 0.00212141113850688,
       "z": 67.26663141712231
      },
      "within": {
       "value": 0.11842701319299931,
       "se": 0.0014865744861489887,
       "z": 79.66436549021346
      },
      "F12_F13": {
       "value": -0.1355061583498287,
       "se": 0.0027565420644669854,
       "z": -49.15802305234571
      },
      "F23_F13": {
       "value": 0.4209065206260689,
       "se": 0.004976841806918225,
       "z": 84.57301577096017
      },
      "gamma123": {
       "value": 17.978884214037137,
       "se": 0.9009056056640754,
       "z": 19.956457259231442
      },
      "gamma_ratio": 3.0062926345903747,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.317262272232036e-88,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.985,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0231067041995299,
      "rate_triple": 0.41017567351063333,
      "rho_pc": 0.3343013706864959,
      "IG_pc": 0.05925519117855176,
      "IG_slope": 0.09604744175371788,
      "rho_slope": 0.41805673754139977,
      "I_grass": 0.043756311622384914,
      "SE_2D": 9.66056408471543e-05,
      "SE_diff": 0.0002955710308049044,
      "ncells": 23440,
      "I_plugin": 0.045195586400762267,
      "I_extrap2": 0.04365036989170481,
      "bias_NM": 0.0003828969614552702,
      "bias_allowance": 0.0005768803687178001,
      "I_corr": 0.04337341466092964,
      "diff_pc": -0.01588177651762212,
      "diff_slope": -0.052674027092788234,
      "unc": 0.0012469106638369068,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00014481928572335402,
      "unc_slope": 0.0010051118031580944,
      "slope_se_source": "slope",
      "nm_k1_I": 0.0649128683495359,
      "nm_k1_IG": 0.07381403538091846,
      "nm_khat_I": 0.0808436654512949,
      "nm_khat_IG": 0.10432702087532705
     },
     "3": {
      "lam": [
       1.5023242,
       2.2901354,
       3.5498006
      ],
      "k_hat": 0.3302369602850096,
      "k_reg": 0.41753363187892223,
      "F": {
       "11": 2.3695239358021656,
       "12": 2.5832216932773897,
       "13": 2.745469591224555,
       "22": 2.924186002315608,
       "23": 3.1598451064634867,
       "33": 3.5016009139053814
      },
      "F_se": {
       "11": 0.010615291078634929,
       "12": 0.013559600239750398,
       "13": 0.017348251581910074,
       "22": 0.01832218392777145,
       "23": 0.02400600552463284,
       "33": 0.03270517538614587
      },
      "F_spread": 1.1320769781032158,
      "F_mean": 2.8806412071647642,
      "adj": {
       "value": 0.12606380864588318,
       "se": 0.0025184278732445346,
       "z": 50.05654916115306
      },
      "within": {
       "value": 0.10225815368590774,
       "se": 0.00236867452374197,
       "z": 43.171044675383676
      },
      "F12_F13": {
       "value": -0.16224789794716532,
       "se": 0.004550386786346368,
       "z": -35.65584763783095
      },
      "F23_F13": {
       "value": 0.4143755152389317,
       "se": 0.007721745407613945,
       "z": 53.66345215556332
      },
      "gamma123": {
       "value": 36.79514144123695,
       "se": 2.7325412149543764,
       "z": 13.465539417985063
      },
      "gamma_ratio": 3.6194339442457037,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.4948952043104404e-41,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.965,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0168228606469605,
      "rate_triple": 0.4299390286528874,
      "rho_pc": 0.34299415552432844,
      "IG_pc": 0.0625803995552232,
      "IG_slope": 0.1108181216711652,
      "rho_slope": 0.44586236034765964,
      "I_grass": 0.056087818035949866,
      "SE_2D": 0.00014329327224511882,
      "SE_diff": 0.0006627494517183641,
      "ncells": 43386,
      "I_plugin": 0.05885487122317823,
      "I_extrap2": 0.05602029589618685,
      "bias_NM": 0.0007352820413605576,
      "bias_allowance": 0.0009408920998811135,
      "I_corr": 0.05535253599458931,
      "diff_pc": -0.007227863560633888,
      "diff_slope": -0.05546558567657589,
      "unc": 0.0023004253415726756,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001770178236175822,
      "unc_slope": 0.0014064289209443034,
      "slope_se_source": "slope",
      "nm_k1_I": 0.07979469864337216,
      "nm_k1_IG": 0.08877961756733162,
      "nm_khat_I": 0.0900560205544628,
      "nm_khat_IG": 0.11763787842953652
     },
     "4": {
      "lam": [
       2.2901354,
       3.5498006,
       5.5691837
      ],
      "k_hat": 0.27536728351729817,
      "k_reg": 0.3599502327184099,
      "F": {
       "11": 2.924186002315608,
       "12": 3.1598451064634867,
       "13": 3.3522655135965573,
       "22": 3.5016009139053814,
       "23": 3.7626403711154994,
       "33": 4.11366079137276
      },
      "F_se": {
       "11": 0.01832218392777145,
       "12": 0.02400600552463284,
       "13": 0.03053272375485909,
       "22": 0.03270517538614587,
       "23": 0.042612582061719036,
       "33": 0.05696506956163263
      },
      "F_spread": 1.1894747890571518,
      "F_mean": 3.469033116461549,
      "adj": {
       "value": 0.10897722519293573,
       "se": 0.0034832893132184578,
       "z": 31.28572317532934
      },
      "within": {
       "value": 0.08823223880606856,
       "se": 0.0037488094676121496,
       "z": 23.536069135641927
      },
      "F12_F13": {
       "value": -0.19242040713307063,
       "se": 0.007403839986348607,
       "z": -25.989271443988578
      },
      "F23_F13": {
       "value": 0.4103748575189421,
       "se": 0.013135400445164301,
       "z": 31.241899265432636
      },
      "gamma123": {
       "value": 71.4736762156687,
       "se": 8.520617875243989,
       "z": 8.388320807500365
      },
      "gamma_ratio": 4.472939374957712,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.931350009632973e-17,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.95,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0121497830718846,
      "rate_triple": 0.4443187738905839,
      "rho_pc": 0.33246652608001726,
      "IG_pc": 0.05856699308437948,
      "IG_slope": 0.12001270576149249,
      "rho_slope": 0.4619438581596686,
      "I_grass": 0.0678770851948336,
      "SE_2D": 0.00015490103930821506,
      "SE_diff": 0.0011242300559167545,
      "ncells": 76072,
      "I_plugin": 0.07287053551590184,
      "I_extrap2": 0.0675614415266452,
      "bias_NM": 0.0019500366869601438,
      "bias_allowance": 0.002123344128514837,
      "I_corr": 0.06592704850787345,
      "diff_pc": 0.007360055423493973,
      "diff_slope": -0.05408565725361904,
      "unc": 0.00439948590422277,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001792599714328298,
      "unc_slope": 0.0026271149673383096,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09347750462130269,
      "nm_k1_IG": 0.10183829913902222,
      "nm_khat_I": 0.09514120884791477,
      "nm_khat_IG": 0.12551927862340226
     },
     "5": {
      "lam": [
       3.5498006,
       5.5691837,
       8.8157069
      ],
      "k_hat": 0.23394128992536248,
      "k_reg": 0.3199993106803061,
      "F": {
       "11": 3.5016009139053814,
       "12": 3.7626403711154994,
       "13": 3.990967233323337,
       "22": 4.11366079137276,
       "23": 4.408252863189081,
       "33": 4.784084671125341
      },
      "F_se": {
       "11": 0.03270517538614587,
       "12": 0.042612582061719036,
       "13": 0.053069590853698015,
       "22": 0.05696506956163263,
       "23": 0.0717834216755389,
       "33": 0.09130971969079993
      },
      "F_spread": 1.2824837572199597,
      "F_mean": 4.093534474005233,
      "adj": {
       "value": 0.09447938382895327,
       "se": 0.005037805422846301,
       "z": 18.75407561405449
      },
      "within": {
       "value": 0.07916196959185506,
       "se": 0.00467242655922831,
       "z": 16.942367865687615
      },
      "F12_F13": {
       "value": -0.2283268622078376,
       "se": 0.011107752036886583,
       "z": -20.555631909103713
      },
      "F23_F13": {
       "value": 0.41728562986574413,
       "se": 0.019952865781136,
       "z": 20.91356872957356
      },
      "gamma123": {
       "value": 134.07421132214154,
       "se": 23.586898642979264,
       "z": 5.684266225566254
      },
      "gamma_ratio": 5.603704453531099,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.3137549100456405e-08,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.945,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0089694444494681,
      "rate_triple": 0.4548217862959741,
      "rho_pc": 0.30032993491770144,
      "IG_pc": 0.047264181145867966,
      "IG_slope": 0.125444499884606,
      "rho_slope": 0.4710533547115839,
      "I_grass": 0.07970215606396636,
      "SE_2D": 0.0001946008366617615,
      "SE_diff": 0.001657941079852474,
      "ncells": 127531,
      "I_plugin": 0.08821226871170218,
      "I_extrap2": 0.07998426080794988,
      "bias_NM": 0.004247973593332552,
      "bias_allowance": 0.004247973593332552,
      "I_corr": 0.0754541824706338,
      "diff_pc": 0.02819000132476584,
      "diff_slope": -0.04999031741397218,
      "unc": 0.007587637381235581,
      "sign_pc": ">",
      "sign_slope": "<",
      "SE_diff_slope": 0.000215067696611346,
      "unc_slope": 0.004833888412810687,
      "slope_se_source": "slope",
      "nm_k1_I": 0.10497279193781339,
      "nm_k1_IG": 0.11220693006852418,
      "nm_khat_I": 0.09748794464382278,
      "nm_khat_IG": 0.12995328164605982
     }
    }
   }
  }
 },
 "A19cap": {
  "meta": {
   "abar": 0.19099,
   "rho": 0.01,
   "R": 2.0,
   "ymax": 8.0,
   "cuts": [
    0.0,
    0.1,
    0.3
   ],
   "toy": 0,
   "nev": 10000000,
   "h": 0.5,
   "nbins": 16,
   "chunk": 250000,
   "nchunks": 40,
   "r0": 1.0,
   "rate_r0": 1.7225397759552608
  },
  "variants": {
   "0": {
    "cut": 0.0,
    "Nbar": [
     1.0,
     3.582901,
     8.6252865,
     17.677048,
     33.1202526,
     58.6006546,
     99.68900980000001,
     164.84824580000003,
     266.9335778
    ],
    "rate_eff": [
     1.2761728074638343,
     0.8785253722932079,
     0.7175688951859004,
     0.6278778813566265,
     0.5706009108694706,
     0.5313095710245882,
     0.5029698900785347,
     0.481974526894485
    ],
    "window_means": [
     2.582901,
     5.0423855,
     9.0517615,
     15.4432046,
     25.480402,
     41.0883552,
     65.159236,
     102.085332
    ],
    "F_one_window": [
     0.4474070595293247,
     0.4426566790565789,
     0.4379651815095573,
     0.4386494540294634,
     0.44255917685768287,
     0.4491005988023091,
     0.45636284546386596,
     0.46378200699430505
    ],
    "lam2_within": [
     0.20620085311701272,
     0.1981617042028244,
     0.19469291561347915,
     0.19509963112027096,
     0.1981792538370028,
     0.20413912175073104
    ],
    "lam2_adj": [
     0.2152473798362602,
     0.20847805692777788,
     0.21065669320975383,
     0.21309829586506387,
     0.22982662832902187,
     0.24710452421953757
    ],
    "depths": {
     "0": {
      "lam": [
       2.582901,
       5.0423855,
       9.0517615
      ],
      "k_hat": 2.380734541592483,
      "k_reg": 2.7286842007815437,
      "F": {
       "11": 0.4474070595293247,
       "12": 0.4094164153749684,
       "13": 0.3733243885753712,
       "22": 0.4426566790565789,
       "23": 0.4226075794525106,
       "33": 0.4379651815095573
      },
      "F_se": {
       "11": 0.00045492123867363685,
       "12": 0.00032639230122010176,
       "13": 0.0003022203782366348,
       "22": 0.0003571825713929602,
       "23": 0.00029171388329604,
       "33": 0.0003122719366220891
      },
      "F_spread": 0.07408267095395349,
      "F_mean": 0.42222955058305184,
      "adj": {
       "value": 0.04268760883836831,
       "se": 0.00018066596736789729,
       "z": 236.27919225894843
      },
      "within": {
       "value": 0.04089351223087023,
       "se": 0.0001109191943628404,
       "z": 368.6784101325043
      },
      "F12_F13": {
       "value": 0.03609202679959722,
       "se": 0.00020370308283753085,
       "z": 177.1795806761719
      },
      "F23_F13": {
       "value": 0.04928319087713939,
       "se": 0.00023331604538225027,
       "z": 211.2293254259343
      },
      "gamma123": {
       "value": 0.0076459883649221405,
       "se": 0.0005964668344095342,
       "z": 12.818798839823513
      },
      "gamma_ratio": 1.100385402298944,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.286784900779677e-37,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9195360756818471,
      "rate_triple": 0.6270230969013404,
      "rho_pc": 0.2629327079701339,
      "IG_pc": 0.03581976159829912,
      "IG_slope": 0.07171910444968536,
      "rho_slope": 0.36554844719012647,
      "I_grass": 0.036261317762713574,
      "SE_2D": 0.0001082759903017863,
      "SE_diff": 0.00011188920088009496,
      "ncells": 23587,
      "I_plugin": 0.03760693969736817,
      "I_extrap2": 0.03606141051952286,
      "bias_NM": 0.0003828787422542612,
      "bias_allowance": 0.0004525436406870745,
      "I_corr": 0.03587843902045931,
      "diff_pc": 5.8677422160195725e-05,
      "diff_slope": -0.03584066542922605,
      "unc": 0.0008378484979360916,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010467564814960932,
      "unc_slope": 0.0008296524117167388,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09221326039638625,
      "nm_k1_IG": 0.09896963664649147,
      "nm_khat_I": 0.07362750300063495,
      "nm_khat_IG": 0.0764744480203809
     },
     "1": {
      "lam": [
       5.0423855,
       9.0517615,
       15.4432046
      ],
      "k_hat": 2.340206859555119,
      "k_reg": 2.6147461105764265,
      "F": {
       "11": 0.4426566790565789,
       "12": 0.4226075794525106,
       "13": 0.402510534074751,
       "22": 0.4379651815095573,
       "23": 0.4284770216187941,
       "33": 0.4386494540294634
      },
      "F_se": {
       "11": 0.0003571825713929602,
       "12": 0.00029171388329604,
       "13": 0.0002812923186059857,
       "22": 0.0003122719366220891,
       "23": 0.0002773009861436648,
       "33": 0.00029199701367966884
      },
      "F_spread": 0.04014614498182789,
      "F_mean": 0.42881107495694265,
      "adj": {
       "value": 0.023031766460901326,
       "se": 0.00012480172976645333,
       "z": 184.5468528681584
      },
      "within": {
       "value": 0.021892059816514653,
       "se": 5.8917226190605476e-05,
       "z": 371.5731583440601
      },
      "F12_F13": {
       "value": 0.02009704537775958,
       "se": 0.00013640734844324473,
       "z": 147.3311050109694
      },
      "F23_F13": {
       "value": 0.02596648754404307,
       "se": 0.00016361675995385711,
       "z": 158.70310322344784
      },
      "gamma123": {
       "value": 0.03213583902084016,
       "se": 0.0005959760796572054,
       "z": 53.92135711105068
      },
      "gamma_ratio": 1.1320282473828793,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9504018338312017,
      "rate_triple": 0.5596448956381809,
      "rho_pc": 0.3137029994934535,
      "IG_pc": 0.051797466436848,
      "IG_slope": 0.09412676551467869,
      "rho_slope": 0.41424068568694994,
      "I_grass": 0.05277064678250909,
      "SE_2D": 0.00013835800007631907,
      "SE_diff": 0.0001318134339569065,
      "ncells": 59169,
      "I_plugin": 0.05633387518270183,
      "I_extrap2": 0.05229914819749981,
      "bias_NM": 0.0009158988406533647,
      "bias_allowance": 0.0010814123780779226,
      "I_corr": 0.051854747941855725,
      "diff_pc": 5.7281505007722444e-05,
      "diff_slope": -0.042272017572822965,
      "unc": 0.001493276665056802,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00013537759460824505,
      "unc_slope": 0.0014978753871078135,
      "slope_se_source": "slope",
      "nm_k1_I": 0.1075667667133436,
      "nm_k1_IG": 0.11304480393331796,
      "nm_khat_I": 0.0946778636413451,
      "nm_khat_IG": 0.09713824972525016
     },
     "2": {
      "lam": [
       9.0517615,
       15.4432046,
       25.480402
      ],
      "k_hat": 2.3068128417783824,
      "k_reg": 2.5674897903224014,
      "F": {
       "11": 0.4379651815095573,
       "12": 0.4284770216187941,
       "13": 0.4180237512479408,
       "22": 0.4386494540294634,
       "23": 0.43485195498379636,
       "33": 0.44255917685768287
      },
      "F_se": {
       "11": 0.0003122719366220891,
       "12": 0.0002773009861436648,
       "13": 0.0002729234984392616,
       "22": 0.00029199701367966884,
       "23": 0.0002727732409934738,
       "33": 0.00028368888797469945
      },
      "F_spread": 0.02453542560974209,
      "F_mean": 0.4334210900412058,
      "adj": {
       "value": 0.013640737053354446,
       "se": 9.164637265630147e-05,
       "z": 148.84099237086966
      },
      "within": {
       "value": 0.012607028182057445,
       "se": 3.368642731892369e-05,
       "z": 374.2465196056965
      },
      "F12_F13": {
       "value": 0.010453270370853307,
       "se": 9.836090921506167e-05,
       "z": 106.27464156515376
      },
      "F23_F13": {
       "value": 0.016828203735855585,
       "se": 0.00012151220705715617,
       "z": 138.48982043376134
      },
      "gamma123": {
       "value": 0.048502681487936516,
       "se": 0.0005963001218354153,
       "z": 81.33937879912716
      },
      "gamma_ratio": 1.156584245843303,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9670847333117364,
      "rate_triple": 0.5174751140019176,
      "rho_pc": 0.3429164086547675,
      "IG_pc": 0.06255018167966367,
      "IG_slope": 0.1088304352000263,
      "rho_slope": 0.4422689332839098,
      "I_grass": 0.0655688076343175,
      "SE_2D": 0.0002265531384637649,
      "SE_diff": 0.00021167642732280285,
      "ncells": 131148,
      "I_plugin": 0.07374429590815623,
      "I_extrap2": 0.0642435414349649,
      "bias_NM": 0.0018427831189538613,
      "bias_allowance": 0.0021484338206468217,
      "I_corr": 0.06372602451536363,
      "diff_pc": 0.001175842835699964,
      "diff_slope": -0.04510441068466267,
      "unc": 0.0027980091620069636,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.000230377926123424,
      "unc_slope": 0.002822982884797296,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11736294397270318,
      "nm_k1_IG": 0.12153763059511041,
      "nm_khat_I": 0.10910385749035773,
      "nm_khat_IG": 0.11098528096538332
     },
     "3": {
      "lam": [
       15.4432046,
       25.480402,
       41.0883552
      ],
      "k_hat": 2.2688939678363593,
      "k_reg": 2.5140856001809846,
      "F": {
       "11": 0.4386494540294634,
       "12": 0.43485195498379636,
       "13": 0.43020407699620433,
       "22": 0.44255917685768287,
       "23": 0.44228264593555355,
       "33": 0.4491005988023091
      },
      "F_se": {
       "11": 0.00029199701367966884,
       "12": 0.0002727732409934738,
       "13": 0.0002717893846718534,
       "22": 0.00028368888797469945,
       "23": 0.00027354041082315627,
       "33": 0.0002819768895004376
      },
      "F_spread": 0.018896521806104793,
      "F_mean": 0.43960798460083494,
      "adj": {
       "value": 0.008363223463470626,
       "se": 7.013882539130229e-05,
       "z": 119.23814544672608
      },
      "within": {
       "value": 0.007656850591300363,
       "se": 2.013989596901035e-05,
       "z": 380.18322453512707
      },
      "F12_F13": {
       "value": 0.004647877987592031,
       "se": 7.447392883258438e-05,
       "z": 62.40946409635981
      },
      "F23_F13": {
       "value": 0.012078568939349221,
       "se": 9.365254647750374e-05,
       "z": 128.9721357683596
      },
      "gamma123": {
       "value": 0.06079020387075024,
       "se": 0.000612625982387099,
       "z": 99.2289024926449
      },
      "gamma_ratio": 1.1743680676027297,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.977335402436893,
      "rate_triple": 0.4892778390078694,
      "rho_pc": 0.3586870370416621,
      "IG_pc": 0.0688594399860938,
      "IG_slope": 0.1185146730610287,
      "rho_slope": 0.4593820474042237,
      "I_grass": 0.07572368780050454,
      "SE_2D": 0.00024027950488572414,
      "SE_diff": 0.00024575928932652304,
      "ncells": 266891,
      "I_plugin": 0.09303489962244882,
      "I_extrap2": 0.07474216524504751,
      "bias_NM": 0.0046042107681367045,
      "bias_allowance": 0.005299572247269067,
      "I_corr": 0.07111947703236783,
      "diff_pc": 0.0022600370462740327,
      "diff_slope": -0.047395196028660866,
      "unc": 0.006037754451414787,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.00024193981821948619,
      "unc_slope": 0.006032690215891194,
      "slope_se_source": "slope",
      "nm_k1_I": 0.1237178505893874,
      "nm_k1_IG": 0.12680257426352448,
      "nm_khat_I": 0.11867284342937896,
      "nm_khat_IG": 0.12002626035842993
     },
     "4": {
      "lam": [
       25.480402,
       41.0883552,
       65.159236
      ],
      "k_hat": 2.2289308407341104,
      "k_reg": 2.4941382100343055,
      "F": {
       "11": 0.44255917685768287,
       "12": 0.44228264593555355,
       "13": 0.440788645117981,
       "22": 0.4491005988023091,
       "23": 0.4504815914152456,
       "33": 0.45636284546386596
      },
      "F_se": {
       "11": 0.00028368888797469945,
       "12": 0.00027354041082315627,
       "13": 0.00027382219269803777,
       "22": 0.0002819768895004376,
       "23": 0.0002765165236377716,
       "33": 0.00028275001422439235
      },
      "F_spread": 0.01557420034588497,
      "F_mean": 0.446929250598773,
      "adj": {
       "value": 0.005593473557418571,
       "se": 5.4937834204656076e-05,
       "z": 101.81459896255821
      },
      "within": {
       "value": 0.004823246218359278,
       "se": 1.2428873027029399e-05,
       "z": 388.06786487158064
      },
      "F12_F13": {
       "value": 0.0014940008175725605,
       "se": 5.8137415229515155e-05,
       "z": 25.69775095219726
      },
      "F23_F13": {
       "value": 0.009692946297264582,
       "se": 7.35520860994597e-05,
       "z": 131.78343146049508
      },
      "gamma123": {
       "value": 0.06979111231714652,
       "se": 0.0006321908505672267,
       "z": 110.39563804905934
      },
      "gamma_ratio": 1.1853320962389817,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9834329292719733,
      "rate_triple": 0.46946222551044225,
      "rho_pc": 0.3669786511917191,
      "IG_pc": 0.07232409533078624,
      "IG_slope": 0.12462441766827391,
      "rho_slope": 0.4696956349881577,
      "I_grass": 0.08677117281393798,
      "SE_2D": 0.0003290953242177101,
      "SE_diff": 0.0003167642615475647,
      "ncells": 509197,
      "I_plugin": 0.12119507448166189,
      "I_extrap2": 0.08070430028395632,
      "bias_NM": 0.010053256830952248,
      "bias_allowance": 0.011395250135900077,
      "I_corr": 0.07671791598298573,
      "diff_pc": 0.0043938206521994955,
      "diff_slope": -0.04790650168528818,
      "unc": 0.012321797250008633,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "SE_diff_slope": 0.0003312521140769892,
      "unc_slope": 0.01234184562364006,
      "slope_se_source": "slope",
      "nm_k1_I": 0.12786675563720362,
      "nm_k1_IG": 0.13010641426889427,
      "nm_khat_I": 0.12487531245188234,
      "nm_khat_IG": 0.12581692310357123
     },
     "5": {
      "lam": [
       41.0883552,
       65.159236,
       102.085332
      ],
      "k_hat": 2.1894235469000245,
      "k_reg": 2.4658011619780305,
      "F": {
       "11": 0.4491005988023091,
       "12": 0.4504815914152456,
       "13": 0.45075401174090324,
       "22": 0.45636284546386596,
       "23": 0.4586110674732602,
       "33": 0.46378200699430505
      },
      "F_se": {
       "11": 0.0002819768895004376,
       "12": 0.0002765165236377716,
       "13": 0.00027758421043637253,
       "22": 0.00028275001422439235,
       "23": 0.000280256792648685,
       "33": 0.00028524468457951106
      },
      "F_spread": 0.014681408191995926,
      "F_mean": 0.45484868698164815,
      "adj": {
       "value": 0.003792317703349646,
       "se": 4.359781900266028e-05,
       "z": 86.98411503378743
      },
      "within": {
       "value": 0.0031329268770237118,
       "se": 7.863001700986199e-06,
       "z": 398.4390435310184
      },
      "F12_F13": {
       "value": -0.00027242032565766294,
       "se": 4.625028020481464e-05,
       "z": -5.890133518138212
      },
      "F23_F13": {
       "value": 0.007857055732356955,
       "se": 5.853742786072122e-05,
       "z": 134.22277027701557
      },
      "gamma123": {
       "value": 0.07639608238185563,
       "se": 0.0006548391207095536,
       "z": 116.66389494121296
      },
      "gamma_ratio": 1.1911461139879878,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9879390111980084,
      "rate_triple": 0.45504214944236643,
      "rho_pc": 0.36935589787491385,
      "IG_pc": 0.0733365579002307,
      "IG_slope": 0.12867254136403788,
      "rho_slope": 0.47633876202311026,
      "I_grass": 0.1029830245813308,
      "SE_2D": 0.0004056106771276487,
      "SE_diff": 0.0003926417884298545,
      "ncells": 915343,
      "I_plugin": 0.1671987276731386,
      "I_extrap2": 0.0933779618783952,
      "bias_NM": 0.02227063173773744,
      "bias_allowance": 0.024837515753024144,
      "I_corr": 0.08071239284359336,
      "diff_pc": 0.00737583494336265,
      "diff_slope": -0.04796014852044453,
      "unc": 0.02589939643995996,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "SE_diff_slope": 0.00040369313311643183,
      "unc_slope": 0.025915844497008622,
      "slope_se_source": "slope",
      "nm_k1_I": 0.13067433370864312,
      "nm_k1_IG": 0.13228417957394542,
      "nm_khat_I": 0.12893545393154418,
      "nm_khat_IG": 0.12957905403728387
     }
    }
   },
   "1": {
    "cut": 0.1,
    "Nbar": [
     1.0,
     2.0152799,
     3.467269,
     5.5343357,
     8.4831741,
     12.7070683,
     18.7982048,
     27.6360153,
     40.5364887
    ],
    "rate_eff": [
     0.7007580939403828,
     0.5426091584460514,
     0.4676042885045741,
     0.4271131431237279,
     0.40407371368337874,
     0.3916029782166871,
     0.38535844833729876,
     0.38308269979910187
    ],
    "window_means": [
     1.0152799,
     1.4519891,
     2.0670667,
     2.9488384,
     4.2238942,
     6.0911365,
     8.8378105,
     12.9004734
    ],
    "F_one_window": [
     0.4283880533743494,
     0.4652826069178999,
     0.49993172725602,
     0.5280980254233199,
     0.5467637511059189,
     0.5570333892866424,
     0.560514329540192,
     0.5596663068499592
    ],
    "lam2_within": [
     0.042386417721870774,
     0.04567575381713054,
     0.04855685033469261,
     0.05145556895884401,
     0.05461213321875456,
     0.05653197172255565
    ],
    "lam2_adj": [
     0.0405426072057493,
     0.046116122139272415,
     0.05366271532910734,
     0.05653381389833092,
     0.06093327067830021,
     0.06143865018496639
    ],
    "depths": {
     "0": {
      "lam": [
       1.0152799,
       1.4519891,
       2.0670667
      ],
      "k_hat": 2.1989934878021873,
      "k_reg": 2.32420645291878,
      "F": {
       "11": 0.4283880533743494,
       "12": 0.42435348854118016,
       "13": 0.41672741870145624,
       "22": 0.4652826069178999,
       "23": 0.4649455796562325,
       "33": 0.49993172725602
      },
      "F_se": {
       "11": 0.0007817643395559425,
       "12": 0.0005379606565707212,
       "13": 0.0005018357315427941,
       "22": 0.000660750287922173,
       "23": 0.0004803948533645836,
       "33": 0.0005752192645096615
      },
      "F_spread": 0.08320430855456373,
      "F_mean": 0.44993814574118973,
      "adj": {
       "value": 0.02792211539725009,
       "se": 0.00043406719171914615,
       "z": 64.32671238446534
      },
      "within": {
       "value": 0.02919196688313347,
       "se": 0.00029123978229424197,
       "z": 100.23344562742662
      },
      "F12_F13": {
       "value": 0.007626069839723915,
       "se": 0.0005024796284201026,
       "z": 15.176873664912183
      },
      "F23_F13": {
       "value": 0.04821816095477627,
       "se": 0.0005132393847953776,
       "z": 93.94867654983312
      },
      "gamma123": {
       "value": 0.07116839822501053,
       "se": 0.00115473545543419,
       "z": 61.63177712270957
      },
      "gamma_ratio": 1.2286755088387586,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.98,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9954365127136602,
      "rate_triple": 0.3554831055715504,
      "rho_pc": 0.24559704430758514,
      "IG_pc": 0.031106830552153797,
      "IG_slope": 0.03873972376543751,
      "rho_slope": 0.27304570239716913,
      "I_grass": 0.027633265308292465,
      "SE_2D": 8.06628460018759e-05,
      "SE_diff": 5.493425106762624e-05,
      "ncells": 3517,
      "I_plugin": 0.027815842155357373,
      "I_extrap2": 0.02761377948830984,
      "bias_NM": -4.459256005431844e-05,
      "bias_allowance": 5.0936029136420254e-05,
      "I_corr": 0.027677857868346784,
      "diff_pc": -0.0034289726838070134,
      "diff_slope": -0.011061865897090725,
      "unc": 0.000254012388073859,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 9.317342446321405e-05,
      "unc_slope": 0.00030370878855216993,
      "slope_se_source": "slope",
      "nm_k1_I": 0.06308276399205456,
      "nm_k1_IG": 0.07189960849977782,
      "nm_khat_I": 0.037962963921075704,
      "nm_khat_IG": 0.040960053747815514
     },
     "1": {
      "lam": [
       1.4519891,
       2.0670667,
       2.9488384
      ],
      "k_hat": 2.034995742768073,
      "k_reg": 2.147850731445089,
      "F": {
       "11": 0.4652826069178999,
       "12": 0.4649455796562325,
       "13": 0.4608006030142364,
       "22": 0.49993172725602,
       "23": 0.5012754948450597,
       "33": 0.5280980254233199
      },
      "F_se": {
       "11": 0.000660750287922173,
       "12": 0.0004803948533645836,
       "13": 0.0004585698123260244,
       "22": 0.0005752192645096615,
       "23": 0.00044285376784467705,
       "33": 0.0005145260596551196
      },
      "F_spread": 0.06729742240908343,
      "F_mean": 0.48672233951879473,
      "adj": {
       "value": 0.0223099342364097,
       "se": 0.00034263530955053087,
       "z": 65.11277038456977
      },
      "within": {
       "value": 0.022096894027237024,
       "se": 0.00020694018840605095,
       "z": 106.77913361071874
      },
      "F12_F13": {
       "value": 0.00414497664199609,
       "se": 0.00038913382590281007,
       "z": 10.651802454796972
      },
      "F23_F13": {
       "value": 0.04047489183082331,
       "se": 0.00041215630716202547,
       "z": 98.20277192776759
      },
      "gamma123": {
       "value": 0.09402428735721613,
       "se": 0.0011169282084224632,
       "z": 84.1811377384899
      },
      "gamma_ratio": 1.226547529763447,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.985,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.002086815621835,
      "rate_triple": 0.3542384603037977,
      "rho_pc": 0.29612869316630647,
      "IG_pc": 0.045888924522415275,
      "IG_slope": 0.055421905892848365,
      "rho_slope": 0.32391582435779115,
      "I_grass": 0.04035017076646241,
      "SE_2D": 0.00010370089622010086,
      "SE_diff": 6.583890807592273e-05,
      "ncells": 6503,
      "I_plugin": 0.04069942644739566,
      "I_extrap2": 0.04033065301240819,
      "bias_NM": 0.00019155601191798294,
      "bias_allowance": 0.00021664152095698139,
      "I_corr": 0.04015861475454443,
      "diff_pc": -0.005730309767870846,
      "diff_slope": -0.015263291138303936,
      "unc": 0.00046381064125180436,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00011290514534915889,
      "unc_slope": 0.0005244463522154531,
      "slope_se_source": "slope",
      "nm_k1_I": 0.07658390955162046,
      "nm_k1_IG": 0.08568759957083198,
      "nm_khat_I": 0.05405101050652874,
      "nm_khat_IG": 0.05789353794240575
     },
     "2": {
      "lam": [
       2.0670667,
       2.9488384,
       4.2238942
      ],
      "k_hat": 1.9224456442011784,
      "k_reg": 2.0245752570087396,
      "F": {
       "11": 0.49993172725602,
       "12": 0.5012754948450597,
       "13": 0.4963327903817114,
       "22": 0.5280980254233199,
       "23": 0.5277859191583991,
       "33": 0.5467637511059189
      },
      "F_se": {
       "11": 0.0005752192645096615,
       "12": 0.00044285376784467705,
       "13": 0.00042717217942939476,
       "22": 0.0005145260596551196,
       "23": 0.00041718057717160875,
       "33": 0.00046971166338050904
      },
      "F_spread": 0.050430960724207496,
      "F_mean": 0.5166979513617381,
      "adj": {
       "value": 0.018197916620018018,
       "se": 0.0002735703134083198,
       "z": 66.52007081212996
      },
      "within": {
       "value": 0.016466433133362823,
       "se": 0.00014697743209910754,
       "z": 112.0337517004613
      },
      "F12_F13": {
       "value": 0.004942704463348324,
       "se": 0.0003073231360179699,
       "z": 16.08308612033463
      },
      "F23_F13": {
       "value": 0.03145312877668771,
       "se": 0.0003327476689999157,
       "z": 94.52546691377628
      },
      "gamma123": {
       "value": 0.10096892870328544,
       "se": 0.0010820982276400686,
       "z": 93.30846879167987
      },
      "gamma_ratio": 1.2066381177325467,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0040736626181281,
      "rate_triple": 0.35731347478695713,
      "rho_pc": 0.33766664644599936,
      "IG_pc": 0.060529753534345226,
      "IG_slope": 0.0721064059580634,
      "rho_slope": 0.3664648735765056,
      "I_grass": 0.05361589232216524,
      "SE_2D": 0.00012301145725229133,
      "SE_diff": 0.00010760806078512784,
      "ncells": 11842,
      "I_plugin": 0.05427545543820056,
      "I_extrap2": 0.053523045739795654,
      "bias_NM": 8.43911652104734e-05,
      "bias_allowance": 9.523157789426587e-05,
      "I_corr": 0.053531501156954764,
      "diff_pc": -0.006998252377390463,
      "diff_slope": -0.01857490480110864,
      "unc": 0.0004337461854148181,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00013166090044441735,
      "unc_slope": 0.00046619320844975816,
      "slope_se_source": "slope",
      "nm_k1_I": 0.08892544541716926,
      "nm_k1_IG": 0.09775332645582727,
      "nm_khat_I": 0.07015225045875723,
      "nm_khat_IG": 0.07445692406191155
     },
     "3": {
      "lam": [
       2.9488384,
       4.2238942,
       6.0911365
      ],
      "k_hat": 1.8524141724238685,
      "k_reg": 1.9492154452175554,
      "F": {
       "11": 0.5280980254233199,
       "12": 0.5277859191583991,
       "13": 0.5228601757452909,
       "22": 0.5467637511059189,
       "23": 0.5447030071219257,
       "33": 0.5570333892866424
      },
      "F_se": {
       "11": 0.0005145260596551196,
       "12": 0.00041718057717160875,
       "13": 0.00040376078669088455,
       "22": 0.00046971166338050904,
       "23": 0.00039719808155710875,
       "33": 0.0004328703398734542
      },
      "F_spread": 0.0341732135413515,
      "F_mean": 0.5378740446402496,
      "adj": {
       "value": 0.013384287394871519,
       "se": 0.00021923844620164423,
       "z": 61.04899768611451
      },
      "within": {
       "value": 0.0121820212634218,
       "se": 0.00010375826105028441,
       "z": 117.40772387769704
      },
      "F12_F13": {
       "value": 0.004925743413108252,
       "se": 0.00024382045262535374,
       "z": 20.202338893517613
      },
      "F23_F13": {
       "value": 0.021842831376634786,
       "se": 0.0002690198044191003,
       "z": 81.19413893635243
      },
      "gamma123": {
       "value": 0.10064858285853784,
       "se": 0.0010515286124191964,
       "z": 95.71644715114404
      },
      "gamma_ratio": 1.183983251384674,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0067537185170221,
      "rate_triple": 0.362711675810778,
      "rho_pc": 0.3724837391587125,
      "IG_pc": 0.07468182394839372,
      "IG_slope": 0.08725379240234514,
      "rho_slope": 0.40016186231140777,
      "I_grass": 0.06717480952346833,
      "SE_2D": 0.00010885860418906937,
      "SE_diff": 9.527479378103793e-05,
      "ncells": 21042,
      "I_plugin": 0.06838529120937853,
      "I_extrap2": 0.0670104373689867,
      "bias_NM": 0.00027167701509749065,
      "bias_allowance": 0.0003032532890393824,
      "I_corr": 0.06690313250837084,
      "diff_pc": -0.0077786914400228835,
      "diff_slope": -0.020350659893974304,
      "unc": 0.0006416059123646176,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00012253812121586316,
      "unc_slope": 0.0006750539305066149,
      "slope_se_source": "slope",
      "nm_k1_I": 0.09985546147742107,
      "nm_k1_IG": 0.1079812350749313,
      "nm_khat_I": 0.08498215271593819,
      "nm_khat_IG": 0.0893044188744575
     },
     "4": {
      "lam": [
       4.2238942,
       6.0911365,
       8.8378105
      ],
      "k_hat": 1.8152514851107096,
      "k_reg": 1.9091177723665267,
      "F": {
       "11": 0.5467637511059189,
       "12": 0.5447030071219257,
       "13": 0.5391355893853953,
       "22": 0.5570333892866424,
       "23": 0.5535753642896144,
       "33": 0.560514329540192
      },
      "F_se": {
       "11": 0.00046971166338050904,
       "12": 0.00039719808155710875,
       "13": 0.00038740592342687713,
       "22": 0.0004328703398734542,
       "23": 0.0003807308307848553,
       "33": 0.0004054772522410269
      },
      "F_spread": 0.021378740154796683,
      "F_mean": 0.5502875717882815,
      "adj": {
       "value": 0.01000359632037473,
       "se": 0.00017601116109828348,
       "z": 56.8350112456152
      },
      "within": {
       "value": 0.008965836378605957,
       "se": 7.261628274968632e-05,
       "z": 123.46867725950467
      },
      "F12_F13": {
       "value": 0.005567417736530356,
       "se": 0.0001941260767018944,
       "z": 28.67939140953146
      },
      "F23_F13": {
       "value": 0.014439774904219105,
       "se": 0.00021784182586213256,
       "z": 66.28559436220357
      },
      "gamma123": {
       "value": 0.09666855278129693,
       "se": 0.0010200991766670304,
       "z": 94.76387687826791
      },
      "gamma_ratio": 1.1664610886078854,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0061461105883636,
      "rate_triple": 0.369140833117144,
      "rho_pc": 0.39782931865315896,
      "IG_pc": 0.08614690166505853,
      "IG_slope": 0.09989882883251697,
      "rho_slope": 0.4255626467022124,
      "I_grass": 0.07926335790857131,
      "SE_2D": 0.00013185254479098894,
      "SE_diff": 0.00012260861012663627,
      "ncells": 37077,
      "I_plugin": 0.08146584019815872,
      "I_extrap2": 0.0791161888453846,
      "bias_NM": 0.000320357842990851,
      "bias_allowance": 0.00035766057647009284,
      "I_corr": 0.07894300006558046,
      "diff_pc": -0.007203901599478077,
      "diff_slope": -0.02095582876693651,
      "unc": 0.0007315137931971868,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00013276032385478722,
      "unc_slope": 0.0007451343909512335,
      "slope_se_source": "slope",
      "nm_k1_I": 0.10890896130994082,
      "nm_k1_IG": 0.11603955375631922,
      "nm_khat_I": 0.09758078283724485,
      "nm_khat_IG": 0.10154195025330168
     },
     "5": {
      "lam": [
       6.0911365,
       8.8378105,
       12.9004734
      ],
      "k_hat": 1.800307526254068,
      "k_reg": 1.8898363550011363,
      "F": {
       "11": 0.5570333892866424,
       "12": 0.5535753642896144,
       "13": 0.5480402078974966,
       "22": 0.560514329540192,
       "23": 0.5564086422612491,
       "33": 0.5596663068499592
      },
      "F_se": {
       "11": 0.0004328703398734542,
       "12": 0.0003807308307848553,
       "13": 0.00037295853028664267,
       "22": 0.0004054772522410269,
       "23": 0.00036755905201735976,
       "33": 0.0003837170093628942
      },
      "F_spread": 0.012474121642695346,
      "F_mean": 0.5558730400208589,
      "adj": {
       "value": 0.0069517953779351105,
       "se": 0.00014219419455102083,
       "z": 48.88944587284631
      },
      "within": {
       "value": 0.006396603742811147,
       "se": 5.034772212934255e-05,
       "z": 127.04852319591276
      },
      "F12_F13": {
       "value": 0.005535156392117768,
       "se": 0.0001557009533816739,
       "z": 35.549919714038566
      },
      "F23_F13": {
       "value": 0.008368434363752453,
       "se": 0.0001766840643420989,
       "z": 47.363832131172494
      },
      "gamma123": {
       "value": 0.09247720531543058,
       "se": 0.0009845137639078521,
       "z": 93.93185621738671
      },
      "gamma_ratio": 1.154399334243025,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.98,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0060385189236778,
      "rate_triple": 0.3752146633260876,
      "rho_pc": 0.417571446873378,
      "IG_pc": 0.09580179892706889,
      "IG_slope": 0.11009965069007419,
      "rho_slope": 0.4445684752703102,
      "I_grass": 0.0900640141311424,
      "SE_2D": 0.00017615826305822618,
      "SE_diff": 0.00014276037187362485,
      "ncells": 64262,
      "I_plugin": 0.09399653292128995,
      "I_extrap2": 0.08979053075496493,
      "bias_NM": 0.000792640020861185,
      "bias_allowance": 0.0008697749948018624,
      "I_corr": 0.08927137411028122,
      "diff_pc": -0.006530424816787672,
      "diff_slope": -0.02082827657979297,
      "unc": 0.0013596468265482816,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00017258890441555937,
      "unc_slope": 0.0013966526239891925,
      "slope_se_source": "slope",
      "nm_k1_I": 0.11626151681384489,
      "nm_k1_IG": 0.12227922792274691,
      "nm_khat_I": 0.10790738367720346,
      "nm_khat_IG": 0.11128922364196896
     }
    }
   },
   "2": {
    "cut": 0.3,
    "Nbar": [
     1.0,
     1.4380823999999999,
     1.9656357,
     2.6276395,
     3.4874457999999997,
     4.6344411999999995,
     6.203529199999999,
     8.3900015,
     11.4833745
    ],
    "rate_eff": [
     0.3633105594652357,
     0.31250514498782467,
     0.29027021019961696,
     0.2830836911554025,
     0.2843460249923841,
     0.2916027251094774,
     0.3019223433534243,
     0.3138595944274267
    ],
    "window_means": [
     0.4380824,
     0.5275533,
     0.6620038,
     0.8598063,
     1.1469954,
     1.569088,
     2.1864723,
     3.093373
    ],
    "F_one_window": [
     0.3902547832282419,
     0.5385238682844447,
     0.6478055821340643,
     0.7135305873627253,
     0.7356706403301727,
     0.7322320245975928,
     0.7145674199732903,
     0.6873967575353257
    ],
    "lam2_within": [
     0.008843429607524454,
     0.016509889748368683,
     0.022979312646193024,
     0.029038448417951147,
     0.033089985906689934,
     0.0374471793779101
    ],
    "lam2_adj": [
     0.011140284313004775,
     0.01970380866823962,
     0.026699599030761134,
     0.03211304286554806,
     0.03427130874770856,
     0.03840548188506735
    ],
    "depths": {
     "0": {
      "lam": [
       0.4380824,
       0.5275533,
       0.6620038
      ],
      "k_hat": 1.8808242942588917,
      "k_reg": 1.9963926630226192,
      "F": {
       "11": 0.3902547832282419,
       "12": 0.4555564753247934,
       "13": 0.4946870504141361,
       "22": 0.5385238682844447,
       "23": 0.5760514028791668,
       "33": 0.6478055821340643
      },
      "F_se": {
       "11": 0.0015398221057552697,
       "12": 0.001073452554678887,
       "13": 0.001019445306767543,
       "22": 0.0014458136751931447,
       "23": 0.0010042734630377134,
       "33": 0.0013096797552979962
      },
      "F_spread": 0.25755079890582233,
      "F_mean": 0.5171465270441412,
      "adj": {
       "value": 0.021116888687844004,
       "se": 0.0010484304924015292,
       "z": 20.141429346902886
      },
      "within": {
       "value": 0.016763101676218223,
       "se": 0.0007490992993850089,
       "z": 22.37767635075923
      },
      "F12_F13": {
       "value": -0.0391305750893427,
       "se": 0.0012077315140626528,
       "z": -32.40006129981034
      },
      "F23_F13": {
       "value": 0.08136435246503071,
       "se": 0.0012284390424482103,
       "z": 66.2339356317397
      },
      "gamma123": {
       "value": 0.26723682536822946,
       "se": 0.0031267007703065933,
       "z": 85.4692677681546
      },
      "gamma_ratio": 1.4997316472852131,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.96,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0420381040395572,
      "rate_triple": 0.2064321377826503,
      "rho_pc": 0.16912984986644097,
      "IG_pc": 0.0145109998225812,
      "IG_slope": 0.015642151885466804,
      "rho_slope": 0.17549932566322576,
      "I_grass": 0.01183595446429564,
      "SE_2D": 5.3765388029850673e-05,
      "SE_diff": 2.875260251968568e-05,
      "ncells": 930,
      "I_plugin": 0.01188095301286296,
      "I_extrap2": 0.011831115073020369,
      "bias_NM": -0.00011171542583308589,
      "bias_allowance": 0.0001359886728072904,
      "I_corr": 0.011947669890128725,
      "diff_pc": -0.002563329932452474,
      "diff_slope": -0.0036944819953380788,
      "unc": 0.00026762344897380283,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 6.254664228497036e-05,
      "unc_slope": 0.0003082361561975677,
      "slope_se_source": "slope",
      "nm_k1_I": 0.029060987988260567,
      "nm_k1_IG": 0.034880885330627054,
      "nm_khat_I": 0.015031212786708142,
      "nm_khat_IG": 0.016873150933677424
     },
     "1": {
      "lam": [
       0.5275533,
       0.6620038,
       0.8598063
      ],
      "k_hat": 1.585219935946353,
      "k_reg": 1.6598719057198204,
      "F": {
       "11": 0.5385238682844447,
       "12": 0.5760514028791668,
       "13": 0.5885048181987955,
       "22": 0.6478055821340643,
       "23": 0.6604860146829421,
       "33": 0.7135305873627253
      },
      "F_se": {
       "11": 0.0014458136751931447,
       "12": 0.0010042734630377134,
       "13": 0.0009426463266495239,
       "22": 0.0013096797552979962,
       "23": 0.0009120189073296166,
       "33": 0.0011447975561120164
      },
      "F_spread": 0.1750067190782807,
      "F_mean": 0.6208170455903564,
      "adj": {
       "value": 0.029763890582258923,
       "se": 0.0009087263637442041,
       "z": 32.75341375551542
      },
      "within": {
       "value": 0.024939267340109955,
       "se": 0.0006285878381265796,
       "z": 39.67507137019711
      },
      "F12_F13": {
       "value": -0.012453415319628736,
       "se": 0.001055105364775212,
       "z": -11.80300634930608
      },
      "F23_F13": {
       "value": 0.07198119648414658,
       "se": 0.0010601229865148405,
       "z": 67.89891116386895
      },
      "gamma123": {
       "value": 0.20514747264227473,
       "se": 0.0029561963359786394,
       "z": 69.39575363973967
      },
      "gamma_ratio": 1.2781627942932279,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.965,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.915,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0350134709227496,
      "rate_triple": 0.24422861421048353,
      "rho_pc": 0.21095966143214123,
      "IG_pc": 0.02276233968117548,
      "IG_slope": 0.025584013932848187,
      "rho_slope": 0.2233405233054878,
      "I_grass": 0.018357776330638842,
      "SE_2D": 6.823826086484564e-05,
      "SE_diff": 3.07970275794393e-05,
      "ncells": 1423,
      "I_plugin": 0.018427127616757577,
      "I_extrap2": 0.018358727554446695,
      "bias_NM": 6.60453551404247e-05,
      "bias_allowance": 7.560944518489489e-05,
      "I_corr": 0.018291730975498417,
      "diff_pc": -0.004470608705677063,
      "diff_slope": -0.0072922829573497695,
      "unc": 0.0002459747838772265,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 7.230557187342399e-05,
      "unc_slope": 0.0002904184391600295,
      "slope_se_source": "slope",
      "nm_k1_I": 0.03610099285441538,
      "nm_k1_IG": 0.042859696451178694,
      "nm_khat_I": 0.02387899992845633,
      "nm_khat_IG": 0.027023828045776657
     },
     "2": {
      "lam": [
       0.6620038,
       0.8598063,
       1.1469954
      ],
      "k_hat": 1.4504076202009535,
      "k_reg": 1.5063424635539837,
      "F": {
       "11": 0.6478055821340643,
       "12": 0.6604860146829421,
       "13": 0.6515740929990173,
       "22": 0.7135305873627253,
       "23": 0.7047682503953716,
       "33": 0.7356706403301727
      },
      "F_se": {
       "11": 0.0013096797552979962,
       "12": 0.0009120189073296166,
       "13": 0.0008470674721496595,
       "22": 0.0011447975561120164,
       "23": 0.0008075293025938155,
       "33": 0.0009752685485730837
      },
      "F_spread": 0.08786505819610846,
      "F_mean": 0.6856391946507155,
      "adj": {
       "value": 0.031053039540139604,
       "se": 0.0007577557584192289,
       "z": 40.98027523396198
      },
      "within": {
       "value": 0.026726150583210456,
       "se": 0.0005025859939650261,
       "z": 53.177268973138695
      },
      "F12_F13": {
       "value": 0.00891192168392485,
       "se": 0.0008859024525349555,
       "z": 10.059709913234729
      },
      "F23_F13": {
       "value": 0.05319415739635436,
       "se": 0.0008803168413229227,
       "z": 60.42614988078069
      },
      "gamma123": {
       "value": 0.1431853080478691,
       "se": 0.002651427890197534,
       "z": 54.00309341892064
      },
      "gamma_ratio": 1.1672754447227882,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.775,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.65,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0271193537556718,
      "rate_triple": 0.2748149052787257,
      "rho_pc": 0.25092244721659773,
      "IG_pc": 0.03251576106378422,
      "IG_slope": 0.03691250695732956,
      "rho_slope": 0.26676916485153823,
      "I_grass": 0.026614625933355285,
      "SE_2D": 7.244683830068229e-05,
      "SE_diff": 5.39888878768716e-05,
      "ncells": 2177,
      "I_plugin": 0.026725243728296988,
      "I_extrap2": 0.026605719780437128,
      "bias_NM": -4.2096882752612474e-06,
      "bias_allowance": 4.612225151104044e-06,
      "I_corr": 0.026618835621630546,
      "diff_pc": -0.005896925442153672,
      "diff_slope": -0.010293671335699014,
      "unc": 0.0002063482637025493,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 9.744692540165125e-05,
      "unc_slope": 0.0002634979958582723,
      "slope_se_source": "slope",
      "nm_k1_I": 0.045030227866219935,
      "nm_k1_IG": 0.05275770913272657,
      "nm_khat_I": 0.03397778340972031,
      "nm_khat_IG": 0.038383904404173316
     },
     "3": {
      "lam": [
       0.8598063,
       1.1469954,
       1.569088
      ],
      "k_hat": 1.4029543933923598,
      "k_reg": 1.4458949498045475,
      "F": {
       "11": 0.7135305873627253,
       "12": 0.7047682503953716,
       "13": 0.6831624244233478,
       "22": 0.7356706403301727,
       "23": 0.7175516667236956,
       "33": 0.7322320245975928
      },
      "F_se": {
       "11": 0.0011447975561120164,
       "12": 0.0008075293025938155,
       "13": 0.000744768336387922,
       "22": 0.0009752685485730837,
       "23": 0.0007053758252884733,
       "33": 0.0008213230511146643
      },
      "F_spread": 0.05250821590682486,
      "F_mean": 0.7144859323054843,
      "adj": {
       "value": 0.027997534136185775,
       "se": 0.000610616632748791,
       "z": 45.85124714037068
      },
      "within": {
       "value": 0.025316970249358584,
       "se": 0.0003861237083811194,
       "z": 65.56699239086798
      },
      "F12_F13": {
       "value": 0.021605825972023762,
       "se": 0.0007154187596134878,
       "z": 30.20025080652977
      },
      "F23_F13": {
       "value": 0.03438924230034779,
       "se": 0.000710365814188714,
       "z": 48.41060987657836
      },
      "gamma123": {
       "value": 0.0926939609278119,
       "se": 0.0022575376743303784,
       "z": 41.059762581949556
      },
      "gamma_ratio": 1.1046995748451407,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 0.0,
      "block_bonf": {
       "10000": 0.595,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.505,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0254738063075692,
      "rate_triple": 0.3007713532594476,
      "rho_pc": 0.28738649215648193,
      "IG_pc": 0.043100941018097326,
      "IG_slope": 0.04923618185421164,
      "rho_slope": 0.3062340006453878,
      "I_grass": 0.03631224933880439,
      "SE_2D": 9.751312327141117e-05,
      "SE_diff": 5.8770056370257916e-05,
      "ncells": 3444,
      "I_plugin": 0.03649546653943769,
      "I_extrap2": 0.03628749303499509,
      "bias_NM": -8.331883581005894e-05,
      "bias_allowance": 8.967189704057594e-05,
      "I_corr": 0.03639556817461445,
      "diff_pc": -0.006705372843482875,
      "diff_slope": -0.012840613679597192,
      "unc": 0.0003303984488885654,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00010764452765821278,
      "unc_slope": 0.00039047577334639836,
      "slope_se_source": "slope",
      "nm_k1_I": 0.055753951611889375,
      "nm_k1_IG": 0.06433834687879936,
      "nm_khat_I": 0.04510349449891285,
      "nm_khat_IG": 0.05049446411004965
     },
     "4": {
      "lam": [
       1.1469954,
       1.569088,
       2.1864723
      ],
      "k_hat": 1.4047339330907567,
      "k_reg": 1.442057103393087,
      "F": {
       "11": 0.7356706403301727,
       "12": 0.7175516667236956,
       "13": 0.6918403228205898,
       "22": 0.7322320245975928,
       "23": 0.7098120722146204,
       "33": 0.7145674199732903
      },
      "F_se": {
       "11": 0.0009752685485730837,
       "12": 0.0007053758252884733,
       "13": 0.0006574702442733696,
       "22": 0.0008213230511146643,
       "23": 0.0006175120922115063,
       "33": 0.0007045099878470798
      },
      "F_spread": 0.04383031750958288,
      "F_mean": 0.7169456911099936,
      "adj": {
       "value": 0.02184154664856819,
       "se": 0.00048377835310069184,
       "z": 45.14783786537503
      },
      "within": {
       "value": 0.021088674380716654,
       "se": 0.0002854665087407932,
       "z": 73.87442566814522
      },
      "F12_F13": {
       "value": 0.02571134390310581,
       "se": 0.000564778161155672,
       "z": 45.52467795584414
      },
      "F23_F13": {
       "value": 0.017971749394030567,
       "se": 0.0005645117934608949,
       "z": 31.83591485990011
      },
      "gamma123": {
       "value": 0.0671602605298034,
       "se": 0.001946841421956561,
       "z": 34.49703698121845
      },
      "gamma_ratio": 1.0772391367431482,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 8.885544078185076e-261,
      "block_bonf": {
       "10000": 0.61,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.57,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0186173139389678,
      "rate_triple": 0.32257179773247424,
      "rho_pc": 0.32152012117819323,
      "IG_pc": 0.05455888728517336,
      "IG_slope": 0.06172329364919109,
      "rho_slope": 0.34078020804259945,
      "I_grass": 0.047088438561765145,
      "SE_2D": 0.00011246013273348705,
      "SE_diff": 6.94440082052772e-05,
      "ncells": 5484,
      "I_plugin": 0.04738164809936318,
      "I_extrap2": 0.04705202322671634,
      "bias_NM": -6.311733285260801e-07,
      "bias_allowance": 6.717163853361194e-07,
      "I_corr": 0.04708906973509367,
      "diff_pc": -0.007469817550079687,
      "diff_slope": -0.014634223914097418,
      "unc": 0.0002679783910132218,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.00012505888195136754,
      "unc_slope": 0.00033937789143661005,
      "slope_se_source": "slope",
      "nm_k1_I": 0.06742335324901039,
      "nm_k1_IG": 0.07652419418736625,
      "nm_khat_I": 0.056799706922374495,
      "nm_khat_IG": 0.06274555224213496
     },
     "5": {
      "lam": [
       1.569088,
       2.1864723,
       3.093373
      ],
      "k_hat": 1.4374516653228973,
      "k_reg": 1.4741097563882586,
      "F": {
       "11": 0.7322320245975928,
       "12": 0.7098120722146204,
       "13": 0.6825619479631737,
       "22": 0.7145674199732903,
       "23": 0.690441911465473,
       "33": 0.6873967575353257
      },
      "F_se": {
       "11": 0.0008213230511146643,
       "12": 0.0006175120922115063,
       "13": 0.0005776591997782,
       "22": 0.0007045099878470798,
       "23": 0.000548506587568139,
       "33": 0.0006037050987082555
      },
      "F_spread": 0.049670076634419136,
      "F_mean": 0.7028353556249126,
      "adj": {
       "value": 0.017565043876872966,
       "se": 0.00037817182695864057,
       "z": 46.447256576820564
      },
      "within": {
       "value": 0.017126756820980582,
       "se": 0.0002062094711582426,
       "z": 83.05514157416039
      },
      "F12_F13": {
       "value": 0.027250124251446683,
       "se": 0.0004382993942872967,
       "z": 62.17239769577404
      },
      "F23_F13": {
       "value": 0.007879963502299248,
       "se": 0.00044510654487568116,
       "z": 17.703544450239733
      },
      "gamma123": {
       "value": 0.054752808910496276,
       "se": 0.0016547140887529538,
       "z": 33.08898454581949
      },
      "gamma_ratio": 1.0672736353838412,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.2805013053846176e-240,
      "block_bonf": {
       "10000": 0.795,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.78,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0152935615685497,
      "rate_triple": 0.339383761233067,
      "rho_pc": 0.3509639846170324,
      "IG_pc": 0.06572433492662687,
      "IG_slope": 0.07409346898661374,
      "rho_slope": 0.3711200494643127,
      "I_grass": 0.05812047758726102,
      "SE_2D": 0.0001144560688651843,
      "SE_diff": 9.768235338228261e-05,
      "ncells": 8994,
      "I_plugin": 0.058618617828375186,
      "I_extrap2": 0.05806767153494707,
      "bias_NM": 0.00012286563520427785,
      "bias_allowance": 0.00013208863531284664,
      "I_corr": 0.05799761195205674,
      "diff_pc": -0.007726722974570124,
      "diff_slope": -0.016095857034557,
      "unc": 0.0004544639519557711,
      "sign_pc": "<",
      "sign_slope": "<",
      "SE_diff_slope": 0.0001255450468584989,
      "unc_slope": 0.0004909823679054234,
      "slope_se_source": "slope",
      "nm_k1_I": 0.07949545700443501,
      "nm_k1_IG": 0.08868389465570452,
      "nm_khat_I": 0.0688628397117815,
      "nm_khat_IG": 0.07491424795109608
     }
    }
   }
  }
 },
 "A14uv": {
  "meta": {
   "abar": 0.14324,
   "rho": 0.001,
   "R": null,
   "ymax": 10.0,
   "cuts": [
    0.0,
    0.01,
    0.1,
    0.3
   ],
   "toy": 0,
   "nev": 2000000,
   "h": 0.5,
   "nbins": 20,
   "chunk": 250000,
   "nchunks": 8,
   "r0": 1.0,
   "rate_r0": 1.9789335890795456
  },
  "variants": {
   "0": {
    "cut": 0.0,
    "Nbar": [
     1.0,
     4.1975645,
     11.1220265,
     24.5500845,
     48.9048515,
     91.10418200000001,
     161.85628250000002,
     277.52850550000005,
     462.957619,
     755.6712595,
     1211.9572520000002
    ],
    "rate_eff": [
     1.4345044761409567,
     0.9744230352865653,
     0.7917877847622775,
     0.689161308048711,
     0.6221271045720161,
     0.5747050876140584,
     0.5392148540088297,
     0.5117118638260281,
     0.4899709254177038,
     0.4723854557030271
    ],
    "window_means": [
     3.1975645,
     6.924462,
     13.428058,
     24.354767,
     42.1993305,
     70.7521005,
     115.672223,
     185.4291135,
     292.7136405,
     456.2859925
    ],
    "F_one_window": [
     0.4625807483504496,
     0.46878225259432127,
     0.4803545470796782,
     0.5030939409887227,
     0.5355741038807014,
     0.577656736424883,
     0.6284133999252521,
     0.6882113061626638,
     0.7555790342090107,
     0.8306595966740391
    ],
    "lam2_within": [
     0.3319770949779135,
     0.348660937311558,
     0.39075646496949973,
     0.4690748614634278,
     0.6001714332775876,
     0.8179922490325635,
     1.164033185951123,
     1.685846801501488
    ],
    "lam2_adj": [
     0.36024955087499777,
     0.3828851399232494,
     0.4400442136095928,
     0.5246751455693512,
     0.6764636851947136,
     0.8993579404254747,
     1.3315706424825966,
     1.9058169143097552
    ],
    "depths": {
     "0": {
      "lam": [
       3.1975645,
       6.924462,
       13.428058
      ],
      "k_hat": 2.2137403432035,
      "k_reg": 2.737182079919765,
      "F": {
       "11": 0.4625807483504496,
       "12": 0.4252096176553173,
       "13": 0.38794610225529613,
       "22": 0.46878225259432127,
       "23": 0.454733862138466,
       "33": 0.4803545470796782
      },
      "F_se": {
       "11": 0.0009728797401941659,
       "12": 0.0007614668360909708,
       "13": 0.0007466555189943337,
       "22": 0.0008738477907921047,
       "23": 0.0008249957992374385,
       "33": 0.0009359085631436551
      },
      "F_spread": 0.09240844482438204,
      "F_mean": 0.44660118834558804,
      "adj": {
       "value": 0.05202563764159551,
       "se": 0.00036883216206236253,
       "z": 141.05504615077186
      },
      "within": {
       "value": 0.047942655325123235,
       "se": 0.00021900377963197067,
       "z": 218.9124562402048
      },
      "F12_F13": {
       "value": 0.03726351540002115,
       "se": 0.0003923900158346213,
       "z": 94.96550344371255
      },
      "F23_F13": {
       "value": 0.06678775988316987,
       "se": 0.000531695497988503,
       "z": 125.61279931058218
      },
      "gamma123": {
       "value": 0.047791223601689914,
       "se": 0.002915758044574684,
       "z": 16.390668522929904
      },
      "gamma_ratio": 1.2826683461099473,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.2297879494804352e-60,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.895489400163472,
      "rate_triple": 0.7174784860822035,
      "rho_pc": 0.2245904247182986,
      "IG_pc": 0.025878732035734982,
      "IG_slope": 0.07719556112833184,
      "rho_slope": 0.37823697808812284,
      "I_grass": 0.032641992519665486,
      "SE_2D": 0.00045997362358888,
      "SE_diff": 0.0004093130212881309,
      "ncells": 28032,
      "I_plugin": 0.041029412455736214,
      "I_extrap2": 0.03139461949475024,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.0940434027156667,
      "nm_k1_IG": 0.0997137748551477,
      "nm_khat_I": 0.08112298165442544,
      "nm_khat_IG": 0.08376187282069235
     },
     "1": {
      "lam": [
       6.924462,
       13.428058,
       24.354767
      ],
      "k_hat": 2.0941206392571914,
      "k_reg": 2.5163941255631683,
      "F": {
       "11": 0.46878225259432127,
       "12": 0.454733862138466,
       "13": 0.4391025995275668,
       "22": 0.4803545470796782,
       "23": 0.48049896368492395,
       "33": 0.5030939409887227
      },
      "F_se": {
       "11": 0.0008738477907921047,
       "12": 0.0008249957992374385,
       "13": 0.0008729098057683686,
       "22": 0.0009359085631436551,
       "23": 0.0009814231103186175,
       "33": 0.0011241044152947004
      },
      "F_spread": 0.06399134146115593,
      "F_mean": 0.4710943610022798,
      "adj": {
       "value": 0.028513813384128173,
       "se": 0.00026181778335636287,
       "z": 108.90709186593995
      },
      "within": {
       "value": 0.025965105103921804,
       "se": 0.00011620795073893942,
       "z": 223.43656297882993
      },
      "F12_F13": {
       "value": 0.0156312626108992,
       "se": 0.0002795982224044448,
       "z": 55.90615876050973
      },
      "F23_F13": {
       "value": 0.041396364157357146,
       "se": 0.00040194206628564204,
       "z": 102.9908726396869
      },
      "gamma123": {
       "value": 0.14132395236478884,
       "se": 0.005192674901517634,
       "z": 27.216021616043182
      },
      "gamma_ratio": 1.4509485612572328,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.197592500976703e-163,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9352842015814264,
      "rate_triple": 0.6288336204319772,
      "rho_pc": 0.258087690028761,
      "IG_pc": 0.034465680838135296,
      "IG_slope": 0.10015326827635504,
      "rho_slope": 0.4260518505566158,
      "I_grass": 0.05161250848548171,
      "SE_2D": 0.0005549646291723026,
      "SE_diff": 0.0005886691614643618,
      "ncells": 72862,
      "I_plugin": 0.07508301562198305,
      "I_extrap2": 0.04909157260190191,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.10957201351526084,
      "nm_k1_IG": 0.11385736917421425,
      "nm_khat_I": 0.10228345896291623,
      "nm_khat_IG": 0.10437807877015394
     },
     "2": {
      "lam": [
       13.428058,
       24.354767,
       42.1993305
      ],
      "k_hat": 1.969707136603685,
      "k_reg": 2.3744311869086983,
      "F": {
       "11": 0.4803545470796782,
       "12": 0.48049896368492395,
       "13": 0.4782511157196834,
       "22": 0.5030939409887227,
       "23": 0.5121394552703893,
       "33": 0.5355741038807014
      },
      "F_se": {
       "11": 0.0009359085631436551,
       "12": 0.0009814231103186175,
       "13": 0.0010793058129307525,
       "22": 0.0011241044152947004,
       "23": 0.0012457787623040817,
       "33": 0.001450132488802487
      },
      "F_spread": 0.057322988161017996,
      "F_mean": 0.4983186877706831,
      "adj": {
       "value": 0.018068093757973247,
       "se": 0.000202638249536408,
       "z": 89.16428067903811
      },
      "within": {
       "value": 0.016044352424701896,
       "se": 8.123657646465942e-05,
       "z": 197.50158269756378
      },
      "F12_F13": {
       "value": 0.002247847965240579,
       "se": 0.00024307188724793759,
       "z": 9.247667390461057
      },
      "F23_F13": {
       "value": 0.033888339550705915,
       "se": 0.0003562860611634785,
       "z": 95.11553564582637
      },
      "gamma123": {
       "value": 0.26070553608006974,
       "se": 0.008588150765261765,
       "z": 30.3564228442051
      },
      "gamma_ratio": 1.6493481028917572,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.067010000554088e-202,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9553242700460391,
      "rate_triple": 0.5725289787730046,
      "rho_pc": 0.2591089932551331,
      "IG_pc": 0.03474871565597454,
      "IG_slope": 0.11343371851489882,
      "rho_slope": 0.45052587996863597,
      "I_grass": 0.07472013318397153,
      "SE_2D": 0.0009119494965422077,
      "SE_diff": 0.0009371299693439916,
      "ncells": 158247,
      "I_plugin": 0.12836884365816736,
      "I_extrap2": 0.071059888964281,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.11879698262903468,
      "nm_k1_IG": 0.12185531384922525,
      "nm_khat_I": 0.1151109691254652,
      "nm_khat_IG": 0.11661181129487234
     },
     "3": {
      "lam": [
       24.354767,
       42.1993305,
       70.7521005
      ],
      "k_hat": 1.8340444620027527,
      "k_reg": 2.240344063370504,
      "F": {
       "11": 0.5030939409887227,
       "12": 0.5121394552703893,
       "13": 0.5193703943213799,
       "22": 0.5355741038807014,
       "23": 0.5514678485209628,
       "33": 0.577656736424883
      },
      "F_se": {
       "11": 0.0011241044152947004,
       "12": 0.0012457787623040817,
       "13": 0.0013929166959423189,
       "22": 0.001450132488802487,
       "23": 0.0016370164638882514,
       "33": 0.001892101988546165
      },
      "F_spread": 0.07456279543616029,
      "F_mean": 0.5332170799011732,
      "adj": {
       "value": 0.012433257574296142,
       "se": 0.00017711685090416283,
       "z": 70.19805010548501
      },
      "within": {
       "value": 0.0111156943938584,
       "se": 7.043839471695815e-05,
       "z": 157.8073213980028
      },
      "F12_F13": {
       "value": -0.007230939050990592,
       "se": 0.0002428491292799361,
       "z": -29.77543741841204
      },
      "F23_F13": {
       "value": 0.032097454199582875,
       "se": 0.000379219757316512,
       "z": 84.64077511866834
      },
      "gamma123": {
       "value": 0.4260447900945852,
       "se": 0.015228037582715117,
       "z": 27.977655543625378
      },
      "gamma_ratio": 1.8692177198134292,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 3.0390960359542376e-172,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9676363957868267,
      "rate_triple": 0.5332273123699448,
      "rho_pc": 0.23929044719649406,
      "IG_pc": 0.029482331656080774,
      "IG_slope": 0.12131941278013335,
      "rho_slope": 0.46416072242788453,
      "I_grass": 0.11334040407949608,
      "SE_2D": 0.0010395543464213554,
      "SE_diff": 0.001101433793039903,
      "ncells": 301472,
      "I_plugin": 0.2200409734564932,
      "I_extrap2": 0.10862001819423875,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.12456553293047655,
      "nm_k1_IG": 0.1267029921803309,
      "nm_khat_I": 0.12287080762905515,
      "nm_khat_IG": 0.12391708533328212
     },
     "4": {
      "lam": [
       42.1993305,
       70.7521005,
       115.672223
      ],
      "k_hat": 1.6929513073306064,
      "k_reg": 2.1587314804260096,
      "F": {
       "11": 0.5355741038807014,
       "12": 0.5514678485209628,
       "13": 0.5656913165889499,
       "22": 0.577656736424883,
       "23": 0.5990368652853337,
       "33": 0.6284133999252521
      },
      "F_se": {
       "11": 0.001450132488802487,
       "12": 0.0016370164638882514,
       "13": 0.0018393204837008853,
       "22": 0.001892101988546165,
       "23": 0.002142290916745723,
       "33": 0.0024683087264771426
      },
      "F_spread": 0.09283929604455077,
      "F_mean": 0.5763067117710139,
      "adj": {
       "value": 0.009561040314198355,
       "se": 0.00015227933956777438,
       "z": 62.786195036937755
      },
      "within": {
       "value": 0.008482736611863384,
       "se": 6.993513990514208e-05,
       "z": 121.29433963196632
      },
      "F12_F13": {
       "value": -0.014223468067987133,
       "se": 0.0002784222985332541,
       "z": -51.085951602717316
      },
      "F23_F13": {
       "value": 0.03334554869638384,
       "se": 0.00039679146889988774,
       "z": 84.03796782434623
      },
      "gamma123": {
       "value": 0.6542850321538883,
       "se": 0.027005581291873287,
       "z": 24.227770736813596
      },
      "gamma_ratio": 2.097727664087688,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.1343414401635546e-129,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9751152920867426,
      "rate_triple": 0.5041780858008789,
      "rho_pc": 0.20020485235445035,
      "IG_pc": 0.020453698513820277,
      "IG_slope": 0.12595433959873956,
      "rho_slope": 0.4718943526646696,
      "I_grass": 0.18259032932362018,
      "SE_2D": 0.0010740419858727673,
      "SE_diff": 0.0010640530882025014,
      "ncells": 516722,
      "I_plugin": 0.3738393945774927,
      "I_extrap2": 0.15337969932230944,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.12826218957086802,
      "nm_k1_IG": 0.1297443292158203,
      "nm_khat_I": 0.12757607445599087,
      "nm_khat_IG": 0.12830865221068924
     },
     "5": {
      "lam": [
       70.7521005,
       115.672223,
       185.4291135
      ],
      "k_hat": 1.5517869051576951,
      "k_reg": 2.0989501709393927,
      "F": {
       "11": 0.577656736424883,
       "12": 0.5990368652853337,
       "13": 0.619172137852414,
       "22": 0.6284133999252521,
       "23": 0.6548575211911265,
       "33": 0.6882113061626638
      },
      "F_se": {
       "11": 0.001892101988546165,
       "12": 0.002142290916745723,
       "13": 0.0024424519282953672,
       "22": 0.0024683087264771426,
       "23": 0.002838061575729575,
       "33": 0.0032944201811015467
      },
      "F_spread": 0.11055456973778077,
      "F_mean": 0.6278913278069456,
      "adj": {
       "value": 0.007775055385816132,
       "se": 0.000143604844592302,
       "z": 54.142013160417555
      },
      "within": {
       "value": 0.00707163939464156,
       "se": 8.481656643830571e-05,
       "z": 83.37568580762301
      },
      "F12_F13": {
       "value": -0.020135272567080253,
       "se": 0.0003538964927584012,
       "z": -56.895937029888124
      },
      "F23_F13": {
       "value": 0.03568538333871252,
       "se": 0.00048713348078915464,
       "z": 73.25586260443916
      },
      "gamma123": {
       "value": 0.9694858250355121,
       "se": 0.04681194759814039,
       "z": 20.71022195782397
      },
      "gamma_ratio": 2.344642293715473,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.8016268882575703e-95,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.995,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9805259589285955,
      "rate_triple": 0.4817452232097411,
      "rho_pc": 0.140759041227878,
      "IG_pc": 0.010006009529121961,
      "IG_slope": 0.12889349582577622,
      "rho_slope": 0.4766971587183078,
      "I_grass": 0.3069828146290323,
      "SE_2D": 0.0011459993136794442,
      "SE_diff": 0.001213675139206676,
      "ncells": 805127,
      "I_plugin": 0.6183300978987205,
      "I_extrap2": 0.34722681061521776,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.1307654948978346,
      "nm_k1_IG": 0.13179188291315605,
      "nm_khat_I": 0.13055098203805363,
      "nm_khat_IG": 0.13107564248392237
     },
     "6": {
      "lam": [
       115.672223,
       185.4291135,
       292.7136405
      ],
      "k_hat": 1.4163419512858866,
      "k_reg": 2.2303883111356497,
      "F": {
       "11": 0.6284133999252521,
       "12": 0.6548575211911265,
       "13": 0.6796697213565743,
       "22": 0.6882113061626638,
       "23": 0.7188439665898005,
       "33": 0.7555790342090107
      },
      "F_se": {
       "11": 0.0024683087264771426,
       "12": 0.002838061575729575,
       "13": 0.00322634680837643,
       "22": 0.0032944201811015467,
       "23": 0.003770342659990547,
       "33": 0.004349998839203661
      },
      "F_spread": 0.1271656342837586,
      "F_mean": 0.687595824905738,
      "adj": {
       "value": 0.007181022533889192,
       "se": 0.0001309190698573923,
       "z": 54.8508520699952
      },
      "within": {
       "value": 0.006277510386475116,
       "se": 9.815242336921099e-05,
       "z": 63.956753903686916
      },
      "F12_F13": {
       "value": -0.02481220016544783,
       "se": 0.00044278569127427253,
       "z": -56.036589832074164
      },
      "F23_F13": {
       "value": 0.03917424523322621,
       "se": 0.0006035989600034128,
       "z": 64.90111452976114
      },
      "gamma123": {
       "value": 1.4040887223477343,
       "se": 0.08196803961852536,
       "z": 17.129709687852536
      },
      "gamma_ratio": 2.6037294674430265,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 8.909819486918533e-66,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9847278005968596,
      "rate_triple": 0.4642171336731095,
      "rho_pc": 0.06059630405938585,
      "IG_pc": 0.001839335041534494,
      "IG_slope": 0.1307115998226598,
      "rho_slope": 0.47963005955503335,
      "I_grass": 0.5088150320510234,
      "SE_2D": 0.0013617062387336555,
      "SE_diff": 0.00139776253786807,
      "ncells": 1143923,
      "I_plugin": 0.9732440728171241,
      "I_extrap2": 0.6048135537826907,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": null,
      "nm_k1_IG": null,
      "nm_khat_I": null,
      "nm_khat_IG": null
     },
     "7": {
      "lam": [
       185.4291135,
       292.7136405,
       456.2859925
      ],
      "k_hat": 1.2896277116033483,
      "k_reg": 2.3814201581923147,
      "F": {
       "11": 0.6882113061626638,
       "12": 0.7188439665898005,
       "13": 0.7480500348992365,
       "22": 0.7555790342090107,
       "23": 0.7902778189787631,
       "33": 0.8306595966740391
      },
      "F_se": {
       "11": 0.0032944201811015467,
       "12": 0.003770342659990547,
       "13": 0.004282754448390314,
       "22": 0.004349998839203661,
       "23": 0.004971187267810927,
       "33": 0.005715242182098485
      },
      "F_spread": 0.1424482905113753,
      "F_mean": 0.7552702929189189,
      "adj": {
       "value": 0.006510857885045351,
       "se": 0.0001359989706396073,
       "z": 47.87431738949632
      },
      "within": {
       "value": 0.005759372192637835,
       "se": 0.00011915185052695484,
       "z": 48.33640574751237
      },
      "F12_F13": {
       "value": -0.02920606830943595,
       "se": 0.0005647872942009254,
       "z": -51.711624197844955
      },
      "F23_F13": {
       "value": 0.042227784079526653,
       "se": 0.0007552782371509224,
       "z": 55.91023546344888
      },
      "gamma123": {
       "value": 2.005414805709907,
       "se": 0.14041490464458076,
       "z": 14.282065075541857
      },
      "gamma_ratio": 2.8771976570350764,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.830867302722074e-46,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9874818828404457,
      "rate_triple": 0.45022355895420546,
      "rho_pc": -0.03727470374317282,
      "IG_pc": 0.000695184827612841,
      "IG_slope": 0.13200251502814297,
      "rho_slope": 0.4816952597687765,
      "I_grass": 0.823133190869541,
      "SE_2D": 0.0012428361242774206,
      "SE_diff": 0.0012766717466707249,
      "ncells": 1470588,
      "I_plugin": 1.4476963657517885,
      "I_extrap2": 0.8322787286674652,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": null,
      "nm_k1_IG": null,
      "nm_khat_I": null,
      "nm_khat_IG": null
     }
    }
   },
   "1": {
    "cut": 0.01,
    "Nbar": [
     1.0,
     2.8266375,
     6.037876499999999,
     11.364183,
     19.8873465,
     33.2046175,
     53.6690785,
     84.725626,
     131.4164685,
     201.15585900000002,
     304.763153
    ],
    "rate_eff": [
     1.0390878426862407,
     0.7589645345965781,
     0.6324141900641516,
     0.5596171078710573,
     0.5126052723588055,
     0.4801480687234927,
     0.456581089775703,
     0.4389533231714297,
     0.42570859624091933,
     0.4154549019088245
    ],
    "window_means": [
     1.8266375,
     3.211239,
     5.3263065,
     8.5231635,
     13.317271,
     20.464461,
     31.0565475,
     46.6908425,
     69.7393905,
     103.607294
    ],
    "F_one_window": [
     0.47935990512356375,
     0.5117744830243267,
     0.5522720690350309,
     0.6053562665986518,
     0.6719331438658152,
     0.7523678480964688,
     0.8447543578147876,
     0.9513404607046123,
     1.0679153158083023,
     1.1965208176799722
    ],
    "lam2_within": [
     0.1577402765895156,
     0.169392173922414,
     0.19030403142065386,
     0.22688558518319032,
     0.28041559651123693,
     0.3648398121238052,
     0.49287214936609847,
     0.6768225300991753
    ],
    "lam2_adj": [
     0.1699124692360212,
     0.1839062977299214,
     0.2083003577443817,
     0.2467262711844597,
     0.3152827918350684,
     0.3931490312872095,
     0.5790623203598908,
     0.7614097334468761
    ],
    "depths": {
     "0": {
      "lam": [
       1.8266375,
       3.211239,
       5.3263065
      ],
      "k_hat": 2.0011195958358012,
      "k_reg": 2.277369244641794,
      "F": {
       "11": 0.47935990512356375,
       "12": 0.457321990758748,
       "13": 0.43007296559749864,
       "22": 0.5117744830243267,
       "23": 0.5086475613103238,
       "33": 0.5522720690350309
      },
      "F_se": {
       "11": 0.0013196757754559503,
       "12": 0.0010223862089986915,
       "13": 0.0010249436698534238,
       "22": 0.0012614644087789412,
       "23": 0.0011768419160950727,
       "33": 0.001413801302321828
      },
      "F_spread": 0.12219910343753226,
      "F_mean": 0.4899081624749153,
      "adj": {
       "value": 0.0529118104370373,
       "se": 0.0006211051634061941,
       "z": 85.18977711739568
      },
      "within": {
       "value": 0.04912131317211693,
       "se": 0.00038011183245028934,
       "z": 129.22858216612073
      },
      "F12_F13": {
       "value": 0.027249025161249385,
       "se": 0.0006685750202565639,
       "z": 40.75686996321317
      },
      "F23_F13": {
       "value": 0.07857459571282521,
       "se": 0.000851020708530658,
       "z": 92.32982808196208
      },
      "gamma123": {
       "value": 0.11367086341516602,
       "se": 0.005231168014497356,
       "z": 21.729537858494542
      },
      "gamma_ratio": 1.4321886924015415,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.0788236662580172e-104,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9434812291046027,
      "rate_triple": 0.5350905943016021,
      "rho_pc": 0.2571486972958568,
      "IG_pc": 0.03420658362447572,
      "IG_slope": 0.0647927139960214,
      "rho_slope": 0.34862653344793826,
      "I_grass": 0.0361801308828138,
      "SE_2D": 0.00029121775782688883,
      "SE_diff": 0.0002620801268750757,
      "ncells": 9805,
      "I_plugin": 0.03898275304285015,
      "I_extrap2": 0.03591953861724899,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.0845228366894914,
      "nm_k1_IG": 0.09253253674654291,
      "nm_khat_I": 0.06651313879467698,
      "nm_khat_IG": 0.0702948061619031
     },
     "1": {
      "lam": [
       3.211239,
       5.3263065,
       8.5231635
      ],
      "k_hat": 1.808308965540761,
      "k_reg": 2.0444099434544274,
      "F": {
       "11": 0.5117744830243267,
       "12": 0.5086475613103238,
       "13": 0.5016460572887542,
       "22": 0.5522720690350309,
       "23": 0.5637003981495328,
       "33": 0.6053562665986518
      },
      "F_se": {
       "11": 0.0012614644087789412,
       "12": 0.0011768419160950727,
       "13": 0.0012874322331897072,
       "22": 0.001413801302321828,
       "23": 0.001499258606442333,
       "33": 0.00181520100568027
      },
      "F_spread": 0.1037102093098976,
      "F_mean": 0.5405661392344366,
      "adj": {
       "value": 0.034527922441174086,
       "se": 0.0004934987760991175,
       "z": 69.96556853514724
      },
      "within": {
       "value": 0.031802933969799524,
       "se": 0.000242691040244367,
       "z": 131.04288455715945
      },
      "F12_F13": {
       "value": 0.007001504021569627,
       "se": 0.0005271816001665518,
       "z": 13.281009844345194
      },
      "F23_F13": {
       "value": 0.062054340860778545,
       "se": 0.0007240500728437324,
       "z": 85.70448811234549
      },
      "gamma123": {
       "value": 0.2980361954690597,
       "se": 0.01034471087831793,
       "z": 28.81049059512439
      },
      "gamma_ratio": 1.6712284881420778,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.584978244126411e-182,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9647641144506417,
      "rate_triple": 0.4880653653817903,
      "rho_pc": 0.3064001863542427,
      "IG_pc": 0.04929235843569946,
      "IG_slope": 0.08774085322881879,
      "rho_slope": 0.40118231979983,
      "I_grass": 0.053821045074535334,
      "SE_2D": 0.00043172649602236826,
      "SE_diff": 0.0003993138643906339,
      "ncells": 22186,
      "I_plugin": 0.0605426936296416,
      "I_extrap2": 0.053317376760398355,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.10025190760422946,
      "nm_k1_IG": 0.10737248091144155,
      "nm_khat_I": 0.08859253583511294,
      "nm_khat_IG": 0.09253704272345399
     },
     "2": {
      "lam": [
       5.3263065,
       8.5231635,
       13.317271
      ],
      "k_hat": 1.6273760835129767,
      "k_reg": 1.8472121793722924,
      "F": {
       "11": 0.5522720690350309,
       "12": 0.5637003981495328,
       "13": 0.5712330800383134,
       "22": 0.6053562665986518,
       "23": 0.6276444107396815,
       "33": 0.6719331438658152
      },
      "F_se": {
       "11": 0.001413801302321828,
       "12": 0.001499258606442333,
       "13": 0.0016993593061069574,
       "22": 0.00181520100568027,
       "23": 0.0020641271885659487,
       "33": 0.0025192148164759863
      },
      "F_spread": 0.11966107483078425,
      "F_mean": 0.5986898947378375,
      "adj": {
       "value": 0.024439324406293705,
       "se": 0.00042476381486908707,
       "z": 57.53626733441488
      },
      "within": {
       "value": 0.022327863523990105,
       "se": 0.0001927823392427415,
       "z": 115.81902995728265
      },
      "F12_F13": {
       "value": -0.007532681888780646,
       "se": 0.00048430818469190757,
       "z": -15.553488722418676
      },
      "F23_F13": {
       "value": 0.056411330701368056,
       "se": 0.0007253129008301136,
       "z": 77.77516522428573
      },
      "gamma123": {
       "value": 0.5590706108184824,
       "se": 0.01939939354852512,
       "z": 28.818973614821427
      },
      "gamma_ratio": 1.933917845270788,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.2409051181446326e-182,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9764269381097131,
      "rate_triple": 0.45820186531367796,
      "rho_pc": 0.33162292942437394,
      "IG_pc": 0.058252170884491944,
      "IG_slope": 0.10454074806901112,
      "rho_slope": 0.4343626218268404,
      "I_grass": 0.06996537397763625,
      "SE_2D": 0.000523861502343762,
      "SE_diff": 0.0005153952575029423,
      "ncells": 44167,
      "I_plugin": 0.08396015170347049,
      "I_extrap2": 0.06887774841930425,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.11140778617715691,
      "nm_k1_IG": 0.11731380192851251,
      "nm_khat_I": 0.1050022124369262,
      "nm_khat_IG": 0.10863843121893146
     },
     "3": {
      "lam": [
       8.5231635,
       13.317271,
       20.464461
      ],
      "k_hat": 1.454982899883608,
      "k_reg": 1.676048306514159,
      "F": {
       "11": 0.6053562665986518,
       "12": 0.6276444107396815,
       "13": 0.6471642839200955,
       "22": 0.6719331438658152,
       "23": 0.703737735297493,
       "33": 0.7523678480964688
      },
      "F_se": {
       "11": 0.00181520100568027,
       "12": 0.0020641271885659487,
       "13": 0.002368872125614492,
       "22": 0.0025192148164759863,
       "23": 0.0029089124715975722,
       "33": 0.003465690371999064
      },
      "F_spread": 0.147011581497817,
      "F_mean": 0.6680339480863676,
      "adj": {
       "value": 0.018526789098491703,
       "se": 0.0004010785180113313,
       "z": 46.19242434212915
      },
      "within": {
       "value": 0.01703694286788865,
       "se": 0.0001680972817435569,
       "z": 101.35168570946668
      },
      "F12_F13": {
       "value": -0.019519873180414038,
       "se": 0.0005039770718424147,
       "z": -38.731669099656145
      },
      "F23_F13": {
       "value": 0.05657345137739744,
       "se": 0.0008125814069694223,
       "z": 69.62188759448975
      },
      "gamma123": {
       "value": 0.9527513014842883,
       "se": 0.03980770910456441,
       "z": 23.933839020518878
      },
      "gamma_ratio": 2.2144679359874733,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.3614819147516556e-126,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9834916003163984,
      "rate_triple": 0.4379510986027926,
      "rho_pc": 0.34006060809358474,
      "IG_pc": 0.0614462178813005,
      "IG_slope": 0.11585420540604906,
      "rho_slope": 0.4547775593233116,
      "I_grass": 0.08670924726089169,
      "SE_2D": 0.0006228316463196197,
      "SE_diff": 0.000750360173645479,
      "ncells": 80373,
      "I_plugin": 0.1128630428103552,
      "I_extrap2": 0.08228092213826463,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.11924524382055568,
      "nm_k1_IG": 0.12394622763068065,
      "nm_khat_I": 0.11627828226628077,
      "nm_khat_IG": 0.11943858749364131
     },
     "4": {
      "lam": [
       13.317271,
       20.464461,
       31.0565475
      ],
      "k_hat": 1.2955641339918245,
      "k_reg": 1.539053370639053,
      "F": {
       "11": 0.6719331438658152,
       "12": 0.703737735297493,
       "13": 0.7323783141116429,
       "22": 0.7523678480964688,
       "23": 0.7918316069117677,
       "33": 0.8447543578147876
      },
      "F_se": {
       "11": 0.0025192148164759863,
       "12": 0.0029089124715975722,
       "13": 0.003397551542062399,
       "22": 0.003465690371999064,
       "23": 0.0040688345987931725,
       "33": 0.004906933463860089
      },
      "F_spread": 0.17282121394897243,
      "F_mean": 0.7495005010163291,
      "adj": {
       "value": 0.015406356992987424,
       "se": 0.00036794151566130743,
       "z": 41.87175498610784
      },
      "within": {
       "value": 0.013702564485389424,
       "se": 0.00017862944566309172,
       "z": 76.70943855042505
      },
      "F12_F13": {
       "value": -0.028640578814149942,
       "se": 0.0006608556461110346,
       "z": -43.338630732282276
      },
      "F23_F13": {
       "value": 0.05945329280012479,
       "se": 0.0008713764012983324,
       "z": 68.22917479924936
      },
      "gamma123": {
       "value": 1.5337782459777938,
       "se": 0.08233069215711808,
       "z": 18.629483195049122
      },
      "gamma_ratio": 2.5065221537566806,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.85304903169997e-77,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.987569777504365,
      "rate_triple": 0.42337394573661496,
      "rho_pc": 0.3344494330547766,
      "IG_pc": 0.0593109317768239,
      "IG_slope": 0.12307971555395097,
      "rho_slope": 0.46712142732281686,
      "I_grass": 0.10604610169024298,
      "SE_2D": 0.0008600553496402811,
      "SE_diff": 0.0008572578174506824,
      "ncells": 136652,
      "I_plugin": 0.15209718309311349,
      "I_extrap2": 0.10068316879485552,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.12470868634954653,
      "nm_k1_IG": 0.12835277133381914,
      "nm_khat_I": 0.12362095318973423,
      "nm_khat_IG": 0.1263119525339972
     },
     "5": {
      "lam": [
       20.464461,
       31.0565475,
       46.6908425
      ],
      "k_hat": 1.1507100157765966,
      "k_reg": 1.4058597140694966,
      "F": {
       "11": 0.7523678480964688,
       "12": 0.7918316069117677,
       "13": 0.829300534868818,
       "22": 0.8447543578147876,
       "23": 0.8920877330738546,
       "33": 0.9513404607046123
      },
      "F_se": {
       "11": 0.003465690371999064,
       "12": 0.0040688345987931725,
       "13": 0.004729989377012075,
       "22": 0.004906933463860089,
       "23": 0.005746695389285073,
       "33": 0.006794808769574441
      },
      "F_spread": 0.19897261260814347,
      "F_mean": 0.8436137569117182,
      "adj": {
       "value": 0.012659135123993082,
       "se": 0.000408442590532452,
       "z": 30.993670634324495
      },
      "within": {
       "value": 0.011747597253809527,
       "se": 0.0002176292628989744,
       "z": 53.979860508294216
      },
      "F12_F13": {
       "value": -0.03746892795705037,
       "se": 0.0007726041038141046,
       "z": -48.49693105702908
      },
      "F23_F13": {
       "value": 0.06278719820503653,
       "se": 0.0012237132675661387,
       "z": 51.30875007175081
      },
      "gamma123": {
       "value": 2.3796073098636796,
       "se": 0.15765234882719353,
       "z": 15.094017485727559
      },
      "gamma_ratio": 2.818489374871429,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.773093729328847e-51,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.99,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9906623827360501,
      "rate_triple": 0.4124291407106601,
      "rho_pc": 0.31722460150133047,
      "IG_pc": 0.05303118528222785,
      "IG_slope": 0.12780238219817533,
      "rho_slope": 0.4749231540645527,
      "I_grass": 0.13454428458060086,
      "SE_2D": 0.0009387074732760461,
      "SE_diff": 0.0011157043453210193,
      "ncells": 219544,
      "I_plugin": 0.2105122087331175,
      "I_extrap2": 0.12665743125836015,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.12857291121386327,
      "nm_k1_IG": 0.13134973010160914,
      "nm_khat_I": 0.12832736519923363,
      "nm_khat_IG": 0.13063429938823146
     },
     "6": {
      "lam": [
       31.0565475,
       46.6908425,
       69.7393905
      ],
      "k_hat": 1.0229324316700257,
      "k_reg": 1.3754459927037943,
      "F": {
       "11": 0.8447543578147876,
       "12": 0.8920877330738546,
       "13": 0.9358459317547512,
       "22": 0.9513404607046123,
       "23": 1.0044082371664222,
       "33": 1.0679153158083023
      },
      "F_se": {
       "11": 0.004906933463860089,
       "12": 0.005746695389285073,
       "13": 0.006632638450718161,
       "22": 0.006794808769574441,
       "23": 0.007881453999577586,
       "33": 0.009212151795909892
      },
      "F_spread": 0.22316095799351476,
      "F_mean": 0.9493920060537883,
      "adj": {
       "value": 0.012402053365387244,
       "se": 0.00034836696048738886,
       "z": 35.600544173408224
      },
      "within": {
       "value": 0.01055607744422471,
       "se": 0.00022579616481424732,
       "z": 46.7504727235236
      },
      "F12_F13": {
       "value": -0.04375819868089659,
       "se": 0.0009952774711377479,
       "z": -43.96582857529625
      },
      "F23_F13": {
       "value": 0.06856230541167108,
       "se": 0.0013718636303004092,
       "z": 49.977493314446555
      },
      "gamma123": {
       "value": 3.5989192411295163,
       "se": 0.30045026363734717,
       "z": 11.978419314930354
      },
      "gamma_ratio": 3.141779840717224,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.610302158613187e-33,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.99,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9935000671325673,
      "rate_triple": 0.40447782294511336,
      "rho_pc": 0.28576891521617925,
      "IG_pc": 0.042595901928937946,
      "IG_slope": 0.13058202688383416,
      "rho_slope": 0.47942198271145475,
      "I_grass": 0.17573377239079235,
      "SE_2D": 0.0010977934036544837,
      "SE_diff": 0.001344354812444149,
      "ncells": 335710,
      "I_plugin": 0.2945949260468961,
      "I_extrap2": 0.17300971060324288,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.13133636536956547,
      "nm_k1_IG": 0.13342709871273825,
      "nm_khat_I": 0.13133184293150896,
      "nm_khat_IG": 0.13335273360089178
     },
     "7": {
      "lam": [
       46.6908425,
       69.7393905,
       103.607294
      ],
      "k_hat": 0.9109350842572731,
      "k_reg": 1.3088684558735906,
      "F": {
       "11": 0.9513404607046123,
       "12": 1.0044082371664222,
       "13": 1.0549418868522444,
       "22": 1.0679153158083023,
       "23": 1.1273113950962763,
       "33": 1.1965208176799722
      },
      "F_se": {
       "11": 0.006794808769574441,
       "12": 0.007881453999577586,
       "13": 0.009111139199975648,
       "22": 0.009212151795909892,
       "23": 0.010705159332117962,
       "33": 0.012516392653423702
      },
      "F_spread": 0.2451803569753599,
      "F_mean": 1.0670730188846382,
      "adj": {
       "value": 0.010917929279104843,
       "se": 0.00034382325977857766,
       "z": 31.75448131733727
      },
      "within": {
       "value": 0.009705025025981195,
       "se": 0.0002875382756393265,
       "z": 33.75211527718379
      },
      "F12_F13": {
       "value": -0.05053364968582219,
       "se": 0.0013393351280009843,
       "z": -37.73039968065786
      },
      "F23_F13": {
       "value": 0.07236950824403188,
       "se": 0.0017276233522016508,
       "z": 41.88963303361553
      },
      "gamma123": {
       "value": 5.321371808765077,
       "se": 0.524220787125255,
       "z": 10.151012587552374
      },
      "gamma_ratio": 3.485904993319317,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 3.2794291178619423e-24,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.99,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9946396013970628,
      "rate_triple": 0.39852983969162253,
      "rho_pc": 0.2421387428494525,
      "IG_pc": 0.03021013083120075,
      "IG_slope": 0.13250050065954594,
      "rho_slope": 0.48248815347293744,
      "I_grass": 0.23705446576398082,
      "SE_2D": 0.001243379319368184,
      "SE_diff": 0.0016364194937611852,
      "ncells": 491483,
      "I_plugin": 0.41634602659085473,
      "I_extrap2": 0.21323057461167955,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.13321896106552897,
      "nm_k1_IG": 0.1347775459582497,
      "nm_khat_I": 0.13314823494067285,
      "nm_khat_IG": 0.13497412305160683
     }
    }
   },
   "2": {
    "cut": 0.1,
    "Nbar": [
     1.0,
     1.7794029999999998,
     2.8599205,
     4.353184499999999,
     6.424852,
     9.3112545,
     13.349259,
     19.025253499999998,
     27.031648499999996,
     38.38076099999999,
     54.51171699999999
    ],
    "rate_eff": [
     0.5762779147886686,
     0.47451591245394587,
     0.4201138189917163,
     0.38926594926218716,
     0.3710502342980614,
     0.3602370478932077,
     0.3543063505441213,
     0.35124111798811086,
     0.35054797219839656,
     0.35085935096925475
    ],
    "window_means": [
     0.779403,
     1.0805175,
     1.493264,
     2.0716675,
     2.8864025,
     4.0380045,
     5.6759945,
     8.006395,
     11.3491125,
     16.130956
    ],
    "F_one_window": [
     0.523006020963825,
     0.6577602123423336,
     0.8150027655567322,
     0.9965714991959007,
     1.1971453906284553,
     1.417291743219903,
     1.6588298357555096,
     1.9149366792134312,
     2.1905883745304853,
     2.4779367549702545
    ],
    "lam2_within": [
     0.0687445980011526,
     0.08207880649484198,
     0.09645399465886506,
     0.11422764575560881,
     0.13876332523487722,
     0.1747324596012889,
     0.21538829257891806,
     0.27715905952588427
    ],
    "lam2_adj": [
     0.07285607574653746,
     0.0864777768085899,
     0.10601945248838793,
     0.12827733925554102,
     0.15367530233291016,
     0.21153207178818947,
     0.25269336775905415,
     0.3526022657877973
    ],
    "depths": {
     "0": {
      "lam": [
       0.779403,
       1.0805175,
       1.493264
      ],
      "k_hat": 1.5234173375515585,
      "k_reg": 1.701408528500051,
      "F": {
       "11": 0.523006020963825,
       "12": 0.5484643027329146,
       "13": 0.5566830658248789,
       "22": 0.6577602123423336,
       "23": 0.6997558701453055,
       "33": 0.8150027655567322
      },
      "F_se": {
       "11": 0.0025750278864115216,
       "12": 0.002067294527276271,
       "13": 0.00221081299318411,
       "22": 0.0028598754472034795,
       "23": 0.0027262271992218776,
       "33": 0.0035783733309097117
      },
      "F_spread": 0.29199674459290725,
      "F_mean": 0.6334453729276651,
      "adj": {
       "value": 0.06742702061423111,
       "se": 0.001586435032359516,
       "z": 42.502226210894015
      },
      "within": {
       "value": 0.06362192005326392,
       "se": 0.001011384548910981,
       "z": 62.905766280263514
      },
      "F12_F13": {
       "value": -0.008218763091964343,
       "se": 0.0016670988423111664,
       "z": -4.929979484941841
      },
      "F23_F13": {
       "value": 0.14307280432042657,
       "se": 0.0021580680346713886,
       "z": 66.29670706475777
      },
      "gamma123": {
       "value": 0.5364390191184825,
       "se": 0.021768624037672237,
       "z": 24.642761903101203
      },
      "gamma_ratio": 1.9208592290409763,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.400115447759128e-134,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 0.9968620387852891,
      "rate_triple": 0.3250956825398742,
      "rho_pc": 0.22802910524133238,
      "IG_pc": 0.026698949988602602,
      "IG_slope": 0.03941849848215429,
      "rho_slope": 0.27533514480646293,
      "I_grass": 0.02199777314849527,
      "SE_2D": 0.00020193150728822678,
      "SE_diff": 0.00015737954910068172,
      "ncells": 2823,
      "I_plugin": 0.02274803304783468,
      "I_extrap2": 0.021885184518690332,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.052206007146995734,
      "nm_k1_IG": 0.06044689952475292,
      "nm_khat_I": 0.03931356027036437,
      "nm_khat_IG": 0.04384697269268733
     },
     "1": {
      "lam": [
       1.0805175,
       1.493264,
       2.0716675
      ],
      "k_hat": 1.2122914053751068,
      "k_reg": 1.3575284418102695,
      "F": {
       "11": 0.6577602123423336,
       "12": 0.6997558701453055,
       "13": 0.7295375110056521,
       "22": 0.8150027655567322,
       "23": 0.8751429804838318,
       "33": 0.9965714991959007
      },
      "F_se": {
       "11": 0.0028598754472034795,
       "12": 0.0027262271992218776,
       "13": 0.0031461245746786277,
       "22": 0.0035783733309097117,
       "23": 0.003900427111513245,
       "33": 0.005131415321674461
      },
      "F_spread": 0.3388112868535671,
      "F_mean": 0.795628473121626,
      "adj": {
       "value": 0.05791191430891651,
       "se": 0.0014950665693638568,
       "z": 38.73534161997732
      },
      "within": {
       "value": 0.05496603848672571,
       "se": 0.0008284439593512806,
       "z": 66.34852951280772
      },
      "F12_F13": {
       "value": -0.029781640860346625,
       "se": 0.0015847016752340772,
       "z": -18.79321598871129
      },
      "F23_F13": {
       "value": 0.14560546947817965,
       "se": 0.0021734652508716016,
       "z": 66.99231534517934
      },
      "gamma123": {
       "value": 1.2293084584682494,
       "se": 0.050485389154724364,
       "z": 24.349786721475873
      },
      "gamma_ratio": 2.172160407210864,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 5.827549060438527e-131,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0038727551780768,
      "rate_triple": 0.3254568727539958,
      "rho_pc": 0.2885300777688384,
      "IG_pc": 0.04346002100437546,
      "IG_slope": 0.06074983655296053,
      "rho_slope": 0.3382434879736984,
      "I_grass": 0.03386933692643801,
      "SE_2D": 0.0002493357409029795,
      "SE_diff": 0.00023593617712656714,
      "ncells": 5434,
      "I_plugin": 0.03537310142864225,
      "I_extrap2": 0.033525840633236076,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.06483782307523794,
      "nm_k1_IG": 0.07379267902260236,
      "nm_khat_I": 0.05901398120089509,
      "nm_khat_IG": 0.06605877757069721
     },
     "2": {
      "lam": [
       1.493264,
       2.0716675,
       2.8864025
      ],
      "k_hat": 0.9851007506476551,
      "k_reg": 1.1090341386931224,
      "F": {
       "11": 0.8150027655567322,
       "12": 0.8751429804838318,
       "13": 0.9222306568196601,
       "22": 0.9965714991959007,
       "23": 1.0716701367034882,
       "33": 1.1971453906284553
      },
      "F_se": {
       "11": 0.0035783733309097117,
       "12": 0.003900427111513245,
       "13": 0.004548915884448776,
       "22": 0.005131415321674461,
       "23": 0.0059187425578361135,
       "33": 0.007584627585148447
      },
      "F_spread": 0.38214262507172303,
      "F_mean": 0.9796272382313447,
      "adj": {
       "value": 0.05117590177399989,
       "se": 0.0014941367192890607,
       "z": 34.25115058972005
      },
      "within": {
       "value": 0.04655862712470271,
       "se": 0.0007634596237922255,
       "z": 60.983745143506866
      },
      "F12_F13": {
       "value": -0.04708767633582833,
       "se": 0.0016152355781438293,
       "z": -29.15220353797543
      },
      "F23_F13": {
       "value": 0.1494394798838281,
       "se": 0.002512989083758274,
       "z": 59.46682412974731
      },
      "gamma123": {
       "value": 2.3610126655607235,
       "se": 0.1075620172556409,
       "z": 21.95024531707455
      },
      "gamma_ratio": 2.4160406427078276,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 8.613542808857081e-107,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.985,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.004276687067806,
      "rate_triple": 0.3295232944535484,
      "rho_pc": 0.33463869250067646,
      "IG_pc": 0.059382226711336764,
      "IG_slope": 0.08136015273198545,
      "rho_slope": 0.38751922834577446,
      "I_grass": 0.046196151697389,
      "SE_2D": 0.0002945264496687849,
      "SE_diff": 0.0003715046570676332,
      "ncells": 9756,
      "I_plugin": 0.04903941235746068,
      "I_extrap2": 0.04612815404088511,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.07710690312161353,
      "nm_k1_IG": 0.08626823053690437,
      "nm_khat_I": 0.0774960946676254,
      "nm_khat_IG": 0.0868136719568445
     },
     "3": {
      "lam": [
       2.0716675,
       2.8864025,
       4.0380045
      ],
      "k_hat": 0.8163268353706157,
      "k_reg": 0.924423773443158,
      "F": {
       "11": 0.9965714991959007,
       "12": 1.0716701367034882,
       "13": 1.1344671819173548,
       "22": 1.1971453906284553,
       "23": 1.2861481158165597,
       "33": 1.417291743219903
      },
      "F_se": {
       "11": 0.005131415321674461,
       "12": 0.0059187425578361135,
       "13": 0.007045331423350369,
       "22": 0.007584627585148447,
       "23": 0.00896238371025171,
       "33": 0.011107543247505475
      },
      "F_spread": 0.4207202440240023,
      "F_mean": 1.1838823445802769,
      "adj": {
       "value": 0.044441944342669126,
       "se": 0.001582062629000733,
       "z": 28.091140975082432
      },
      "within": {
       "value": 0.039574399535618754,
       "se": 0.0006932680838581519,
       "z": 57.08383301792959
      },
      "F12_F13": {
       "value": -0.06279704521386664,
       "se": 0.0018813357640474477,
       "z": -33.378967441073364
      },
      "F23_F13": {
       "value": 0.1516809338992049,
       "se": 0.002962718606726146,
       "z": 51.19653738119088
      },
      "gamma123": {
       "value": 4.269026652498733,
       "se": 0.25606508462363764,
       "z": 16.671646815001402
      },
      "gamma_ratio": 2.695328577780837,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 2.1070842537656064e-62,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.98,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0040909841399435,
      "rate_triple": 0.33369839787800104,
      "rho_pc": 0.36570165764155926,
      "IG_pc": 0.07178376610860744,
      "IG_slope": 0.09862058750664142,
      "rho_slope": 0.42309265352724246,
      "I_grass": 0.058738240634243155,
      "SE_2D": 0.0003583467728430036,
      "SE_diff": 0.00047467294034687457,
      "ncells": 16460,
      "I_plugin": 0.0637086396666886,
      "I_extrap2": 0.05858154438306062,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.08860611257732794,
      "nm_k1_IG": 0.09750885256792899,
      "nm_khat_I": 0.09256133227196696,
      "nm_khat_IG": 0.1036065333770219
     },
     "4": {
      "lam": [
       2.8864025,
       4.0380045,
       5.6759945
      ],
      "k_hat": 0.6877090400224823,
      "k_reg": 0.7881102220336955,
      "F": {
       "11": 1.1971453906284553,
       "12": 1.2861481158165597,
       "13": 1.364686499036123,
       "22": 1.417291743219903,
       "23": 1.5193393602523848,
       "33": 1.6588298357555096
      },
      "F_se": {
       "11": 0.007584627585148447,
       "12": 0.00896238371025171,
       "13": 0.011040807112157557,
       "22": 0.011107543247505475,
       "23": 0.013577308628761942,
       "33": 0.01745058912918858
      },
      "F_spread": 0.4616844451270543,
      "F_mean": 1.4072401574514892,
      "adj": {
       "value": 0.03805723899834934,
       "se": 0.001671006098634331,
       "z": 22.775044944152217
      },
      "within": {
       "value": 0.034364331499600165,
       "se": 0.0008428154750239461,
       "z": 40.773256445752615
      },
      "F12_F13": {
       "value": -0.07853838321956319,
       "se": 0.0028402909616815136,
       "z": -27.65152735375631
      },
      "F23_F13": {
       "value": 0.15465286121626187,
       "se": 0.0033873853751125718,
       "z": 45.65552604451519
      },
      "gamma123": {
       "value": 7.293623953466465,
       "se": 0.617574748732021,
       "z": 11.810107146448965
      },
      "gamma_ratio": 3.0245462812209345,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 3.4611992674772646e-32,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.975,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0047667637589122,
      "rate_triple": 0.33811743664423294,
      "rho_pc": 0.3845534193323361,
      "IG_pc": 0.08001474026861691,
      "IG_slope": 0.11151109337365456,
      "rho_slope": 0.44710502396472573,
      "I_grass": 0.07176720861913388,
      "SE_2D": 0.0004180143394062389,
      "SE_diff": 0.0007056463310512296,
      "ncells": 26714,
      "I_plugin": 0.08002679052452777,
      "I_extrap2": 0.07096570180936736,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.09892701181043091,
      "nm_k1_IG": 0.10719465454077379,
      "nm_khat_I": 0.10366855676076706,
      "nm_khat_IG": 0.11591148329196732
     },
     "5": {
      "lam": [
       4.0380045,
       5.6759945,
       8.006395
      ],
      "k_hat": 0.5881288252776211,
      "k_reg": 0.6917092379673987,
      "F": {
       "11": 1.417291743219903,
       "12": 1.5193393602523848,
       "13": 1.6080563914264547,
       "22": 1.6588298357555096,
       "23": 1.7713091085629369,
       "33": 1.9149366792134312
      },
      "F_se": {
       "11": 0.011107543247505475,
       "12": 0.013577308628761942,
       "13": 0.015867707221610527,
       "22": 0.01745058912918858,
       "23": 0.020478144884026103,
       "33": 0.024281194610745415
      },
      "F_spread": 0.4976449359935282,
      "F_mean": 1.6482938530717701,
      "adj": {
       "value": 0.03726784298120611,
       "se": 0.0021847484735380636,
       "z": 17.05818469842122
      },
      "within": {
       "value": 0.030784465982355846,
       "se": 0.000989417096068512,
       "z": 31.11373970055616
      },
      "F12_F13": {
       "value": -0.08871703117406993,
       "se": 0.0027997470802073273,
       "z": -31.687516276470316
      },
      "F23_F13": {
       "value": 0.16325271713648215,
       "se": 0.0055773702269337685,
       "z": 29.27055413106984
      },
      "gamma123": {
       "value": 11.953643535208773,
       "se": 1.2694563466035806,
       "z": 9.41634863395708
      },
      "gamma_ratio": 3.3942297707589635,
      "p_order2_emp": 5.740921184503811e-298,
      "p_gamma123_emp": 4.670475672260977e-21,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.965,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.00350578197141,
      "rate_triple": 0.34224498152335237,
      "rho_pc": 0.385998543155182,
      "IG_pc": 0.08066856423690386,
      "IG_slope": 0.12022310702412259,
      "rho_slope": 0.46230191978391627,
      "I_grass": 0.0845988409626619,
      "SE_2D": 0.0005436784395770519,
      "SE_diff": 0.0008696345108660148,
      "ncells": 41283,
      "I_plugin": 0.0975986650907501,
      "I_extrap2": 0.08322905496718483,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.10766697037549663,
      "nm_k1_IG": 0.11503414337686524,
      "nm_khat_I": 0.11113047138030045,
      "nm_khat_IG": 0.12417044320336745
     },
     "6": {
      "lam": [
       5.6759945,
       8.006395,
       11.3491125
      ],
      "k_hat": 0.5089020910627642,
      "k_reg": 0.6088534085171424,
      "F": {
       "11": 1.6588298357555096,
       "12": 1.7713091085629369,
       "13": 1.8735086370440501,
       "22": 1.9149366792134312,
       "23": 2.0388310486102608,
       "33": 2.1905883745304853
      },
      "F_se": {
       "11": 0.01745058912918858,
       "12": 0.020478144884026103,
       "13": 0.023888918445721708,
       "22": 0.024281194610745415,
       "23": 0.028376740388555904,
       "33": 0.03342671067144391
      },
      "F_spread": 0.5317585387749757,
      "F_mean": 1.908000613952779,
      "adj": {
       "value": 0.031561441542548696,
       "se": 0.001638559781229881,
       "z": 19.26169670712844
      },
      "within": {
       "value": 0.02690203176072603,
       "se": 0.0008374577525211471,
       "z": 32.12344942743451
      },
      "F12_F13": {
       "value": -0.10219952848111324,
       "se": 0.003864881448131465,
       "z": -26.44312118047583
      },
      "F23_F13": {
       "value": 0.16532241156621064,
       "se": 0.005079535613900247,
       "z": 32.546757052712195
      },
      "gamma123": {
       "value": 19.09318835910794,
       "se": 2.562697535177849,
       "z": 7.450426005027117
      },
      "gamma_ratio": 3.798125943715548,
      "p_order2_emp": 2.1070637363238205e-264,
      "p_gamma123_emp": 9.303931177971402e-14,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.965,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0049161876325805,
      "rate_triple": 0.3464468783662184,
      "rho_pc": 0.3854413634321059,
      "IG_pc": 0.08041608505264618,
      "IG_slope": 0.1263995594131933,
      "rho_slope": 0.4726268345421571,
      "I_grass": 0.0995451903545943,
      "SE_2D": 0.0005713066150879817,
      "SE_diff": 0.0010202905195721933,
      "ncells": 62241,
      "I_plugin": 0.1195554618684147,
      "I_extrap2": 0.0965170387263945,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.11502788973322545,
      "nm_k1_IG": 0.12137899797693516,
      "nm_khat_I": 0.11605495340113745,
      "nm_khat_IG": 0.12971614990682384
     },
     "7": {
      "lam": [
       8.006395,
       11.3491125,
       16.130956
      ],
      "k_hat": 0.44567534959664734,
      "k_reg": 0.561768055477103,
      "F": {
       "11": 1.9149366792134312,
       "12": 2.0388310486102608,
       "13": 2.149353587381021,
       "22": 2.1905883745304853,
       "23": 2.3220135427626034,
       "33": 2.4779367549702545
      },
      "F_se": {
       "11": 0.024281194610745415,
       "12": 0.028376740388555904,
       "13": 0.03295017207202851,
       "22": 0.03342671067144391,
       "23": 0.038940710013534635,
       "33": 0.0456462376887402
      },
      "F_spread": 0.5630000757568232,
      "F_mean": 2.1822766645780094,
      "adj": {
       "value": 0.031068708305411308,
       "se": 0.0017002040985654918,
       "z": 18.273516886369595
      },
      "within": {
       "value": 0.024421209986761894,
       "se": 0.0010658237074143268,
       "z": 22.912991911211474
      },
      "F12_F13": {
       "value": -0.11052253877076001,
       "se": 0.0050268234616456225,
       "z": -21.98655664238872
      },
      "F23_F13": {
       "value": 0.17265995538158263,
       "se": 0.0065584629827828604,
       "z": 26.32628343483007
      },
      "gamma123": {
       "value": 28.89882995530835,
       "se": 4.321066125345945,
       "z": 6.687893477444691
      },
      "gamma_ratio": 4.220315505401336,
      "p_order2_emp": 3.4722900549689834e-193,
      "p_gamma123_emp": 2.2640583321214436e-11,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.95,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0027053148773135,
      "rate_triple": 0.3502497807374502,
      "rho_pc": 0.3707565867424756,
      "IG_pc": 0.07393713606430673,
      "IG_slope": 0.1299741076319601,
      "rho_slope": 0.47844381536361447,
      "I_grass": 0.11495619661068623,
      "SE_2D": 0.0005780636988561077,
      "SE_diff": 0.0013223856268142367,
      "ncells": 91277,
      "I_plugin": 0.14475948383592474,
      "I_extrap2": 0.11294856371215264,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.12071056324303336,
      "nm_k1_IG": 0.1260152394495186,
      "nm_khat_I": 0.1188469096199902,
      "nm_khat_IG": 0.13300040199093785
     }
    }
   },
   "3": {
    "cut": 0.3,
    "Nbar": [
     1.0,
     1.367618,
     1.8303755,
     2.4280695,
     3.2196995,
     4.287183,
     5.7472585,
     7.7687135000000005,
     10.586465500000001,
     14.547519000000001,
     20.139358
    ],
    "rate_eff": [
     0.313070540439594,
     0.2914505966217195,
     0.28257536010847606,
     0.2821915350503006,
     0.2863418416785194,
     0.2930930846049853,
     0.3013816194517132,
     0.30947176768581036,
     0.3178441179730512,
     0.3252555463062026
    ],
    "window_means": [
     0.367618,
     0.4627575,
     0.597694,
     0.79163,
     1.0674835,
     1.4600755,
     2.021455,
     2.817752,
     3.9610535,
     5.591839
    ],
    "F_one_window": [
     0.7120310367706841,
     1.0984334970678091,
     1.4884046693633612,
     1.8837374790807044,
     2.272875116359654,
     2.6654235784500204,
     3.0910421466559708,
     3.494147846057121,
     3.915237487210277,
     4.3629318223335956
    ],
    "lam2_within": [
     0.05090640913395905,
     0.06153003417860324,
     0.0713126950028578,
     0.08189153827647103,
     0.10004330430922678,
     0.12284138191142224,
     0.14021257926569122,
     0.1763383901275455
    ],
    "lam2_adj": [
     0.05796907515152336,
     0.0714620621040952,
     0.08521087921724428,
     0.09970596468574427,
     0.10914880658311145,
     0.1630365741555901,
     0.1637116753229849,
     0.2074931130690439
    ],
    "depths": {
     "0": {
      "lam": [
       0.367618,
       0.4627575,
       0.597694
      ],
      "k_hat": 0.91666930465296,
      "k_reg": 1.0551498785700686,
      "F": {
       "11": 0.7120310367706841,
       "12": 0.8341946443880803,
       "13": 0.9061038719673251,
       "22": 1.0984334970678091,
       "23": 1.22855069278503,
       "33": 1.4884046693633612
      },
      "F_se": {
       "11": 0.005932551082992666,
       "12": 0.004925731862999002,
       "13": 0.0053487785840634116,
       "22": 0.007237358657265364,
       "23": 0.006878076667851384,
       "33": 0.009211476770999762
      },
      "F_spread": 0.7763736325926771,
      "F_mean": 1.0446197353903817,
      "adj": {
       "value": 0.12526879661923007,
       "se": 0.004012968011758394,
       "z": 31.215996801414832
      },
      "within": {
       "value": 0.11000666468713971,
       "se": 0.0025655628599402084,
       "z": 42.878179445466195
      },
      "F12_F13": {
       "value": -0.07190922757924478,
       "se": 0.004051441743845352,
       "z": -17.74904641995258
      },
      "F23_F13": {
       "value": 0.3224468208177049,
       "se": 0.005588758287046125,
       "z": 57.695610412260386
      },
      "gamma123": {
       "value": 2.2278540891619225,
       "se": 0.09079168389161874,
       "z": 24.538085358361577
      },
      "gamma_ratio": 2.2606497813491595,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 5.796933716957795e-133,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.026050489209834,
      "rate_triple": 0.24301728087428678,
      "rho_pc": 0.20076299568921446,
      "IG_pc": 0.020570283274315482,
      "IG_slope": 0.028456593465811097,
      "rho_slope": 0.2352103823481645,
      "I_grass": 0.013154565135884866,
      "SE_2D": 0.00014930797260298464,
      "SE_diff": 0.0001665759265363133,
      "ncells": 1448,
      "I_plugin": 0.013546099662944844,
      "I_extrap2": 0.013136817430706122,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.024855938262745233,
      "nm_k1_IG": 0.03001321021664574,
      "nm_khat_I": 0.0268914690686568,
      "nm_khat_IG": 0.03286262955784687
     },
     "1": {
      "lam": [
       0.4627575,
       0.597694,
       0.79163
      ],
      "k_hat": 0.669519168485415,
      "k_reg": 0.7525325765647244,
      "F": {
       "11": 1.0984334970678091,
       "12": 1.22855069278503,
       "13": 1.3075375320953389,
       "22": 1.4884046693633612,
       "23": 1.6256502856831716,
       "33": 1.8837374790807044
      },
      "F_se": {
       "11": 0.007237358657265364,
       "12": 0.006878076667851384,
       "13": 0.008113384629198549,
       "22": 0.009211476770999762,
       "23": 0.009981426722970203,
       "33": 0.013431179177218441
      },
      "F_spread": 0.7853039820128953,
      "F_mean": 1.438719026012569,
      "adj": {
       "value": 0.11956295713876197,
       "se": 0.004158634235878165,
       "z": 28.75053451617494
      },
      "within": {
       "value": 0.10294571164944477,
       "se": 0.002303614346990622,
       "z": 44.68877865078858
      },
      "F12_F13": {
       "value": -0.07898683931030881,
       "se": 0.004369683046578254,
       "z": -18.076102652836717
      },
      "F23_F13": {
       "value": 0.31811275358783275,
       "se": 0.005914497891008357,
       "z": 53.78525099678377
      },
      "gamma123": {
       "value": 4.599327358848643,
       "se": 0.22230377172283447,
       "z": 20.689380675839484
      },
      "gamma_ratio": 2.29668060581473,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 4.317225133069249e-95,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0254580954271704,
      "rate_triple": 0.2684454760804259,
      "rho_pc": 0.2665302299663911,
      "IG_pc": 0.036843918242425944,
      "IG_slope": 0.04919233743471102,
      "rho_slope": 0.3061042211776377,
      "I_grass": 0.02175403375113838,
      "SE_2D": 0.00019130805077157548,
      "SE_diff": 0.0002702500617942471,
      "ncells": 2610,
      "I_plugin": 0.022448544765218514,
      "I_extrap2": 0.02173403668582189,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.03240390645090157,
      "nm_k1_IG": 0.038662598031546334,
      "nm_khat_I": 0.04294371700835845,
      "nm_khat_IG": 0.0542673452466448
     },
     "2": {
      "lam": [
       0.597694,
       0.79163,
       1.0674835
      ],
      "k_hat": 0.5264694381175268,
      "k_reg": 0.5884106961971418,
      "F": {
       "11": 1.4884046693633612,
       "12": 1.6256502856831716,
       "13": 1.7198292021497865,
       "22": 1.8837374790807044,
       "23": 2.02928767906066,
       "33": 2.272875116359654
      },
      "F_se": {
       "11": 0.009211476770999762,
       "12": 0.009981426722970203,
       "13": 0.01185637472900691,
       "22": 0.013431179177218441,
       "23": 0.015571300129889045,
       "33": 0.020723577896501925
      },
      "F_spread": 0.7844704469962926,
      "F_mean": 1.8366307386162228,
      "adj": {
       "value": 0.10763978022212939,
       "se": 0.004340311392166213,
       "z": 24.80001329314929
      },
      "within": {
       "value": 0.09008336597003375,
       "se": 0.002267606167254055,
       "z": 39.726195523237486
      },
      "F12_F13": {
       "value": -0.09417891646661491,
       "se": 0.0047917810305858535,
       "z": -19.654261299811605
      },
      "F23_F13": {
       "value": 0.3094584769108737,
       "se": 0.007057674341260245,
       "z": 43.84708927439908
      },
      "gamma123": {
       "value": 8.557457214148663,
       "se": 0.5067092770550888,
       "z": 16.888297889241734
      },
      "gamma_ratio": 2.4553543397737077,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 5.486304706482346e-64,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.965,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0181120529497194,
      "rate_triple": 0.2899901855049359,
      "rho_pc": 0.3196440070424919,
      "IG_pc": 0.05388854507732138,
      "IG_slope": 0.06992127248510228,
      "rho_slope": 0.3612545764376814,
      "I_grass": 0.031647276565573534,
      "SE_2D": 0.00021886660146755652,
      "SE_diff": 0.00036301357524982507,
      "ncells": 4441,
      "I_plugin": 0.03288524282515981,
      "I_extrap2": 0.03160815332896801,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.0416662001671093,
      "nm_k1_IG": 0.049025398602390254,
      "nm_khat_I": 0.05818251234445536,
      "nm_khat_IG": 0.0751810791621526
     },
     "3": {
      "lam": [
       0.79163,
       1.0674835,
       1.4600755
      ],
      "k_hat": 0.433994156896099,
      "k_reg": 0.4824134016454341,
      "F": {
       "11": 1.8837374790807044,
       "12": 2.02928767906066,
       "13": 2.1350289435637517,
       "22": 2.272875116359654,
       "23": 2.4275758396025893,
       "33": 2.6654235784500204
      },
      "F_se": {
       "11": 0.013431179177218441,
       "12": 0.015571300129889045,
       "13": 0.017997827029515644,
       "22": 0.020723577896501925,
       "23": 0.023645899574978736,
       "33": 0.028291532091253582
      },
      "F_spread": 0.781686099369316,
      "F_mean": 2.23565477268623,
      "adj": {
       "value": 0.09340281576787302,
       "se": 0.004910134713736807,
       "z": 19.022454823197666
      },
      "within": {
       "value": 0.07671457055445918,
       "se": 0.0019882071935424968,
       "z": 38.58479679764797
      },
      "F12_F13": {
       "value": -0.10574126450309151,
       "se": 0.004986518523759881,
       "z": -21.205428998058075
      },
      "F23_F13": {
       "value": 0.29254689603883755,
       "se": 0.00884748897427192,
       "z": 33.06552818427353
      },
      "gamma123": {
       "value": 15.337655482878892,
       "se": 1.2116482465751564,
       "z": 12.658505078707696
      },
      "gamma_ratio": 2.7001921473272876,
      "p_order2_emp": 0.0,
      "p_gamma123_emp": 1.0039287200677359e-36,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.97,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0143205302637153,
      "rate_triple": 0.306074657377782,
      "rho_pc": 0.3572602629702783,
      "IG_pc": 0.06827362243938503,
      "IG_slope": 0.08855159809742605,
      "rho_slope": 0.4028730156042937,
      "I_grass": 0.041651825416920474,
      "SE_2D": 0.0002753178905585847,
      "SE_diff": 0.0005910461757223312,
      "ncells": 7319,
      "I_plugin": 0.043822569095129715,
      "I_extrap2": 0.041452973374181266,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.052534063060032415,
      "nm_k1_IG": 0.06085896084871045,
      "nm_khat_I": 0.07118625479269267,
      "nm_khat_IG": 0.09328387466663023
     },
     "4": {
      "lam": [
       1.0674835,
       1.4600755,
       2.021455
      ],
      "k_hat": 0.36779567336824714,
      "k_reg": 0.40924605962933713,
      "F": {
       "11": 2.272875116359654,
       "12": 2.4275758396025893,
       "13": 2.5580906187566943,
       "22": 2.6654235784500204,
       "23": 2.8381165794669743,
       "33": 3.0910421466559708
      },
      "F_se": {
       "11": 0.020723577896501925,
       "12": 0.023645899574978736,
       "13": 0.029666628965521018,
       "22": 0.028291532091253582,
       "23": 0.03524026919440973,
       "33": 0.04622101510146338
      },
      "F_spread": 0.8181670302963169,
      "F_mean": 2.642187313215317,
      "adj": {
       "value": 0.07475559077808747,
       "se": 0.004680685290054422,
       "z": 15.971078195949014
      },
      "within": {
       "value": 0.06851926787979579,
       "se": 0.002258543809696026,
       "z": 30.337807743927577
      },
      "F12_F13": {
       "value": -0.13051477915410503,
       "se": 0.008146813923087927,
       "z": -16.02034616062955
      },
      "F23_F13": {
       "value": 0.28002596071027996,
       "se": 0.008395587493270787,
       "z": 33.35394466852091
      },
      "gamma123": {
       "value": 26.30851124221627,
       "se": 3.0787754784650088,
       "z": 8.545121729803096
      },
      "gamma_ratio": 3.0729558653515037,
      "p_order2_emp": 3.968891850486466e-273,
      "p_gamma123_emp": 1.2840085973467544e-17,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.965,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0122193182828336,
      "rate_triple": 0.3192567699133499,
      "rho_pc": 0.3831706289192557,
      "IG_pc": 0.07939220918738796,
      "IG_slope": 0.10346392698237351,
      "rho_slope": 0.432344413346749,
      "I_grass": 0.05233266544192361,
      "SE_2D": 0.00034031346299248524,
      "SE_diff": 0.0006442311147478903,
      "ncells": 11519,
      "I_plugin": 0.055758288300351566,
      "I_extrap2": 0.0520769787349576,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.0644020860692283,
      "nm_k1_IG": 0.07337922651629976,
      "nm_khat_I": 0.0813411924452543,
      "nm_khat_IG": 0.1075969263617743
     },
     "5": {
      "lam": [
       1.4600755,
       2.021455,
       2.817752
      ],
      "k_hat": 0.3190048320628881,
      "k_reg": 0.36683151371064016,
      "F": {
       "11": 2.6654235784500204,
       "12": 2.8381165794669743,
       "13": 2.9690003425667952,
       "22": 3.0910421466559708,
       "23": 3.261190267966138,
       "33": 3.494147846057121
      },
      "F_se": {
       "11": 0.028291532091253582,
       "12": 0.03524026919440973,
       "13": 0.04036961821170686,
       "22": 0.04622101510146338,
       "23": 0.05313721951875546,
       "33": 0.061775594452936296
      },
      "F_spread": 0.8287242676071007,
      "F_mean": 3.053153460193837,
      "adj": {
       "value": 0.080653081149761,
       "se": 0.006405001374414604,
       "z": 12.592203566409449
      },
      "within": {
       "value": 0.06076879372106836,
       "se": 0.002519917027377523,
       "z": 24.11539469786052
      },
      "F12_F13": {
       "value": -0.13088376309982097,
       "se": 0.006999348799065371,
       "z": -18.699420025659816
      },
      "F23_F13": {
       "value": 0.29218992539934296,
       "se": 0.01525398127559423,
       "z": 19.15499436641078
      },
      "gamma123": {
       "value": 42.208976057009615,
       "se": 5.88622790552911,
       "z": 7.170802207193075
      },
      "gamma_ratio": 3.479150838070186,
      "p_order2_emp": 1.4930641632057202e-150,
      "p_gamma123_emp": 7.455956157440855e-13,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.94,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0068155733552995,
      "rate_triple": 0.32872562860700005,
      "rho_pc": 0.3927406674900052,
      "IG_pc": 0.08376291680989716,
      "IG_slope": 0.11366726686288596,
      "rho_slope": 0.45093876524474313,
      "I_grass": 0.06315289111649491,
      "SE_2D": 0.0003637128099220914,
      "SE_diff": 0.0009163857785528969,
      "ncells": 17553,
      "I_plugin": 0.06843454263900384,
      "I_extrap2": 0.06308158262939316,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.07634587272529914,
      "nm_k1_IG": 0.08552252920092245,
      "nm_khat_I": 0.08850704001305443,
      "nm_khat_IG": 0.11777393206333935
     },
     "6": {
      "lam": [
       2.021455,
       2.817752,
       3.9610535
      ],
      "k_hat": 0.28090326668199495,
      "k_reg": 0.31935373749316676,
      "F": {
       "11": 3.0910421466559708,
       "12": 3.261190267966138,
       "13": 3.41164865277545,
       "22": 3.494147846057121,
       "23": 3.678307239251186,
       "33": 3.915237487210277
      },
      "F_se": {
       "11": 0.04622101510146338,
       "12": 0.05313721951875546,
       "13": 0.06099783451833967,
       "22": 0.061775594452936296,
       "23": 0.0708595811312421,
       "33": 0.08193930064690372
      },
      "F_spread": 0.8241953405543061,
      "F_mean": 3.475262273319357,
      "adj": {
       "value": 0.05810010083321204,
       "se": 0.004859325094874607,
       "z": 11.956413637460347
      },
      "within": {
       "value": 0.04976043997686497,
       "se": 0.0017741878844913161,
       "z": 28.046882977747288
      },
      "F12_F13": {
       "value": -0.15045838480931195,
       "se": 0.009361723957345806,
       "z": -16.0716536286303
      },
      "F23_F13": {
       "value": 0.26665858647573604,
       "se": 0.01195514175053457,
       "z": 22.304928878305645
      },
      "gamma123": {
       "value": 66.93828445400565,
       "se": 11.318493958842147,
       "z": 5.914062833572716
      },
      "gamma_ratio": 3.9462754910120457,
      "p_order2_emp": 1.1769593654330488e-184,
      "p_gamma123_emp": 3.3377046248136263e-09,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.875,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0084845580954387,
      "rate_triple": 0.3363462380426906,
      "rho_pc": 0.40279907782907326,
      "IG_pc": 0.08851604362788607,
      "IG_slope": 0.1221334381042972,
      "rho_slope": 0.46553349186476056,
      "I_grass": 0.07466197819154452,
      "SE_2D": 0.00039760065383585353,
      "SE_diff": 0.0008516162255499692,
      "ncells": 25935,
      "I_plugin": 0.08268078398005319,
      "I_extrap2": 0.07400456120634182,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.08801239683405199,
      "nm_k1_IG": 0.09696352848575589,
      "nm_khat_I": 0.09366028123916606,
      "nm_khat_IG": 0.12520459489094588
     },
     "7": {
      "lam": [
       2.817752,
       3.9610535,
       5.591839
      ],
      "k_hat": 0.25038632647003595,
      "k_reg": 0.2884803877275899,
      "F": {
       "11": 3.494147846057121,
       "12": 3.678307239251186,
       "13": 3.844665455438613,
       "22": 3.915237487210277,
       "23": 4.115790301548632,
       "33": 4.3629318223335956
      },
      "F_se": {
       "11": 0.061775594452936296,
       "12": 0.0708595811312421,
       "13": 0.08174631368049928,
       "22": 0.08193930064690372,
       "23": 0.0945790040742609,
       "33": 0.11024840274727132
      },
      "F_spread": 0.8687839762764744,
      "F_mean": 3.9018466919732373,
      "adj": {
       "value": 0.052383314961296,
       "se": 0.005170558271568317,
       "z": 10.131075255323884
      },
      "within": {
       "value": 0.04451805312085422,
       "se": 0.002374197997954875,
       "z": 18.750775276199327
      },
      "F12_F13": {
       "value": -0.16635821618742686,
       "se": 0.012613741380934941,
       "z": -13.188649676841262
      },
      "F23_F13": {
       "value": 0.27112484611001886,
       "se": 0.014744055111929028,
       "z": 18.388756963520766
      },
      "gamma123": {
       "value": 98.31376121214619,
       "se": 17.854463221916888,
       "z": 5.5063969154481835
      },
      "gamma_ratio": 4.425144622898137,
      "p_order2_emp": 1.1690463674074012e-89,
      "p_gamma123_emp": 3.6625226149592634e-08,
      "block_bonf": {
       "10000": 1.0,
       "100000": 1.0,
       "1000000": 1.0
      },
      "block_order2_emp": {
       "10000": 0.87,
       "100000": 1.0,
       "1000000": 1.0
      },
      "ratio_l1l3_l22": 1.0042365156019695,
      "rate_triple": 0.3426844047304374,
      "rho_pc": 0.39562288769791154,
      "IG_pc": 0.08510804383376248,
      "IG_slope": 0.12718118266027933,
      "rho_slope": 0.47390846251218804,
      "I_grass": 0.0854525910324071,
      "SE_2D": 0.0004590820211150843,
      "SE_diff": 0.0011271279014424813,
      "ncells": 37676,
      "I_plugin": 0.09720452542847635,
      "I_extrap2": 0.08612402117817917,
      "bias_NM": NaN,
      "bias_allowance": NaN,
      "I_corr": NaN,
      "diff_pc": NaN,
      "diff_slope": NaN,
      "unc": NaN,
      "sign_pc": "no bias control",
      "sign_slope": "no bias control",
      "SE_diff_slope": NaN,
      "unc_slope": NaN,
      "slope_se_source": null,
      "nm_k1_I": 0.09826020702274581,
      "nm_k1_IG": 0.10656153619661986,
      "nm_khat_I": 0.09672344882899679,
      "nm_khat_IG": 0.12980975794003013
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/summary.log <==

######## TOY: abar=0.14771 rho=0.25 R=None ymax=8.0 toy=1 N=10000000

  --- count: splittings with smaller child >= 0.0 (all)
  mean dipole number N(y) at y=0,1,..: 1.00 1.49 2.23 3.32 4.95 7.39 11.03 16.45 24.53
  local effective rate ln N(y+1)/N(y): 0.400 0.400 0.400 0.400 0.400 0.400 0.400 0.400
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.49   0.73   1.09  1.00  1.00 | 1.0022 1.0007 1.0013 1.0010 1.0014 1.0009 | -0.0002(    -0) +0.0003(    +0)  +0.0070(   +2)   1.002 |    4%    6%
    1   0.73   1.09   1.63  1.00  1.00 | 1.0010 1.0014 0.9998 1.0009 0.9993 0.9986 | +0.0005(    +1) -0.0000(    -0)  +0.0043(   +1)   1.001 |    5%    0%
    2   1.09   1.63   2.44  1.00  1.00 | 1.0009 0.9993 1.0006 0.9986 0.9998 1.0006 | -0.0010(    -2) +0.0001(    +0)  +0.0023(   +1)   1.000 |    4%    0%
    3   1.63   2.44   3.64  1.00  1.00 | 0.9986 0.9998 0.9991 1.0006 0.9997 0.9990 | +0.0006(    +1) -0.0001(    -1)  +0.0007(   +0)   1.001 |    4%    0%
    4   2.44   3.64   5.42  1.00  1.00 | 1.0006 0.9997 1.0006 0.9990 0.9996 1.0002 | -0.0009(    -3) -0.0000(    -0)  +0.0043(   +2)   1.002 |    6%    4%
    5   3.64   5.42   8.09  1.00  1.00 | 0.9990 0.9996 0.9991 1.0002 1.0000 0.9998 | +0.0007(    +3) +0.0001(    +1)  +0.0023(   +1)   1.002 |    6%    6%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2927 0.04478 0.04475 | 0.03791 0.00009    2184 | -0.00001 0.00001 0.03792 | -0.00685 0.00026         < | -0.00683         < | 0.03787 0.04472 | 0.03790 0.04476
    1 0.3370 0.06028 0.06033 | 0.05215 0.00011    3990 | -0.00003 0.00003 0.05218 | -0.00811 0.00031         < | -0.00816         < | 0.05216 0.06033 | 0.05216 0.06032
    2 0.3760 0.07622 0.07611 | 0.06734 0.00010    7416 | +0.00025 0.00025 0.06709 | -0.00914 0.00058         < | -0.00902         < | 0.06717 0.07607 | 0.06717 0.07607
    3 0.4069 0.09052 0.09044 | 0.08184 0.00012   13611 | +0.00035 0.00035 0.08149 | -0.00903 0.00072         < | -0.00895         < | 0.08159 0.09052 | 0.08158 0.09050
    4 0.4317 0.10314 0.10280 | 0.09485 0.00014   24878 | +0.00039 0.00039 0.09446 | -0.00867 0.00082         < | -0.00834         < | 0.09439 0.10274 | 0.09439 0.10274
    5 0.4477 0.11185 0.11246 | 0.10570 0.00016   44624 | +0.00073 0.00073 0.10497 | -0.00688 0.00126         < | -0.00749         < | 0.10512 0.11251 | 0.10512 0.11250
  one-window F by unit window [j, j+1], j = 0,1,..: 1.0022 1.0010 1.0009 0.9986 1.0006 0.9990 1.0002 0.9998
  lam2 x within excess by depth: 0.0002 -0.0000 0.0002 -0.0003 -0.0001 0.0004
  lam2 x adjacent excess by depth: -0.0002 0.0006 -0.0017 0.0014 -0.0033 0.0040

######## A14: abar=0.14324 rho=0.01 R=None ymax=10.0 toy=0 N=10000000

  --- count: splittings with smaller child >= 0.0 (all)
  mean dipole number N(y) at y=0,1,..: 1.00 2.82 6.00 11.23 19.52 32.34 51.81 80.99 124.27 187.99 281.26
  local effective rate ln N(y+1)/N(y): 1.037 0.754 0.627 0.553 0.505 0.471 0.447 0.428 0.414 0.403
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   1.82   3.18   5.23  1.99  2.29 | 0.4811 0.4568 0.4279 0.5152 0.5116 0.5578 | +0.0563(  +202) +0.0526(  +302)  +0.0991(  +52)   1.406 |  100%  100%
    1   3.18   5.23   8.29  1.79  2.03 | 0.5152 0.5116 0.5043 0.5578 0.5706 0.6162 | +0.0368(  +162) +0.0342(  +298)  +0.2857(  +70)   1.652 |  100%  100%
    2   5.23   8.29  12.82  1.60  1.83 | 0.5578 0.5706 0.5793 0.6162 0.6412 0.6900 | +0.0266(  +133) +0.0243(  +272)  +0.5659(  +60)   1.920 |  100%  100%
    3   8.29  12.82  19.47  1.41  1.64 | 0.6162 0.6412 0.6630 0.6900 0.7259 0.7807 | +0.0206(  +110) +0.0189(  +213)  +0.9927(  +46)   2.206 |  100%  100%
    4  12.82  19.47  29.17  1.25  1.50 | 0.6900 0.7259 0.7585 0.7807 0.8259 0.8869 | +0.0174(   +93) +0.0157(  +158)  +1.6431(  +34)   2.509 |  100%  100%
    5  19.47  29.17  43.28  1.10  1.38 | 0.7807 0.8259 0.8679 0.8869 0.9406 1.0081 | +0.0154(   +81) +0.0137(  +118)  +2.6214(  +26)   2.824 |  100%  100%
    6  29.17  43.28  63.72  0.96  1.28 | 0.8869 0.9406 0.9920 1.0081 1.0708 1.1462 | +0.0136(   +70) +0.0126(   +86)  +4.0659(  +20)   3.155 |  100%  100%
    7  43.28  63.72  93.27  0.85  1.25 | 1.0081 1.0708 1.1311 1.1462 1.2177 1.3015 | +0.0131(   +66) +0.0121(   +60)  +6.1873(  +16)   3.521 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2517 0.03273 0.06437 | 0.03410 0.00010   15722 | +0.00023 0.00032 0.03387 | +0.00114 0.00063 undecided | -0.03050         < | 0.08440 0.09245 | 0.06640 0.07021
    1 0.3008 0.04741 0.08745 | 0.05020 0.00012   37725 | +0.00043 0.00062 0.04977 | +0.00237 0.00099         > | -0.03768         < | 0.09997 0.10715 | 0.08842 0.09244
    2 0.3257 0.05606 0.10428 | 0.06329 0.00014   78962 | +0.00085 0.00117 0.06244 | +0.00637 0.00166         > | -0.04184         < | 0.11111 0.11710 | 0.10488 0.10864
    3 0.3320 0.05841 0.11571 | 0.07422 0.00018  149957 | +0.00259 0.00332 0.07163 | +0.01323 0.00402         > | -0.04408         < | 0.11894 0.12375 | 0.11616 0.11949
    4 0.3251 0.05584 0.12309 | 0.08463 0.00025  265869 | +0.00519 0.00616 0.07944 | +0.02360 0.00696         > | -0.04365         < | 0.12455 0.12832 | 0.12362 0.12653
    5 0.3052 0.04889 0.12777 | 0.09658 0.00033  444348 | +0.01118 0.01224 0.08541 | +0.03652 0.01337         > | -0.04236         < | 0.12849 0.13139 | 0.12833 0.13091
    6 0.2724 0.03854 0.13081 | 0.11273 0.00037  706521 | +0.02352 0.02407 0.08921 | +0.05067 0.02541 undecided | -0.04160 undecided | 0.13129 0.13351 | 0.13129 0.13364
    7 0.2225 0.02538 0.13266 | 0.13756 0.00040 1078278 | +0.04568 0.04568 0.09188 | +0.06649 0.04740 undecided | -0.04079 undecided | 0.13329 0.13496 | 0.13312 0.13533
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4811 0.5152 0.5578 0.6162 0.6900 0.7807 0.8869 1.0081 1.1462 1.3015
  lam2 x within excess by depth: 0.1671 0.1790 0.2016 0.2430 0.3063 0.4010 0.5443 0.7681
  lam2 x adjacent excess by depth: 0.1790 0.1924 0.2208 0.2637 0.3380 0.4486 0.5907 0.8364

  --- count: splittings with smaller child >= 0.1
  mean dipole number N(y) at y=0,1,..: 1.00 1.78 2.86 4.35 6.42 9.30 13.31 18.95 26.87 38.05 53.88
  local effective rate ln N(y+1)/N(y): 0.576 0.474 0.420 0.389 0.370 0.359 0.353 0.349 0.348 0.348
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.78   1.08   1.49  1.52  1.71 | 0.5220 0.5450 0.5548 0.6564 0.7004 0.8178 | +0.0679(   +96) +0.0653(  +142)  +0.4887(  +67)   1.874 |  100%  100%
    1   1.08   1.49   2.07  1.21  1.35 | 0.6564 0.7004 0.7312 0.8178 0.8813 1.0039 | +0.0596(   +87) +0.0551(  +142)  +1.1822(  +62)   2.144 |  100%  100%
    2   1.49   2.07   2.88  0.98  1.10 | 0.8178 0.8813 0.9292 1.0039 1.0813 1.2085 | +0.0521(   +77) +0.0462(  +134)  +2.3801(  +41)   2.409 |  100%  100%
    3   2.07   2.88   4.02  0.81  0.91 | 1.0039 1.0813 1.1460 1.2085 1.3010 1.4361 | +0.0452(   +65) +0.0401(  +117)  +4.3431(  +28)   2.698 |  100%  100%
    4   2.88   4.02   5.63  0.68  0.78 | 1.2085 1.3010 1.3796 1.4361 1.5404 1.6813 | +0.0411(   +55) +0.0350(   +88)  +7.4794(  +21)   3.027 |  100%  100%
    5   4.02   5.63   7.92  0.58  0.68 | 1.4361 1.5404 1.6328 1.6813 1.7977 1.9459 | +0.0363(   +44) +0.0308(   +65) +12.4165(  +15)   3.412 |  100%  100%
    6   5.63   7.92  11.18  0.50  0.60 | 1.6813 1.7977 1.9024 1.9459 2.0729 2.2281 | +0.0329(   +35) +0.0274(   +50) +19.7835(  +12)   3.826 |  100%  100%
    7   7.92  11.18  15.83  0.44  0.54 | 1.9459 2.0729 2.1923 2.2281 2.3692 2.5366 | +0.0288(   +35) +0.0254(   +37) +30.6762(  +10)   4.307 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2272 0.02650 0.03928 | 0.02176 0.00006    4640 | -0.00000 0.00000 0.02176 | -0.00473 0.00022         < | -0.01752         < | 0.05221 0.06045 | 0.03929 0.04382
    1 0.2876 0.04316 0.06078 | 0.03314 0.00010    9646 | +0.00014 0.00024 0.03301 | -0.01016 0.00054         < | -0.02777         < | 0.06473 0.07367 | 0.05906 0.06614
    2 0.3346 0.05936 0.08160 | 0.04505 0.00009   18138 | +0.00013 0.00022 0.04492 | -0.01444 0.00061         < | -0.03668         < | 0.07704 0.08620 | 0.07763 0.08703
    3 0.3649 0.07144 0.09888 | 0.05674 0.00012   32082 | +0.00030 0.00045 0.05644 | -0.01500 0.00094         < | -0.04244         < | 0.08852 0.09743 | 0.09266 0.10384
    4 0.3815 0.07865 0.11158 | 0.06813 0.00017   53889 | +0.00074 0.00101 0.06739 | -0.01126 0.00165         < | -0.04419         < | 0.09877 0.10705 | 0.10363 0.11605
    5 0.3876 0.08141 0.12045 | 0.07881 0.00019   86730 | +0.00182 0.00220 0.07699 | -0.00442 0.00323 undecided | -0.04346         < | 0.10752 0.11491 | 0.11102 0.12431
    6 0.3851 0.08027 0.12639 | 0.08942 0.00022  134571 | +0.00332 0.00359 0.08610 | +0.00582 0.00497 undecided | -0.04029         < | 0.11482 0.12120 | 0.11580 0.12976
    7 0.3715 0.07425 0.13026 | 0.10002 0.00021  203870 | +0.00659 0.00659 0.09343 | +0.01918 0.00844         > | -0.03682         < | 0.12058 0.12593 | 0.11855 0.13313
  one-window F by unit window [j, j+1], j = 0,1,..: 0.5220 0.6564 0.8178 1.0039 1.2085 1.4361 1.6813 1.9459 2.2281 2.5366
  lam2 x within excess by depth: 0.0705 0.0822 0.0955 0.1153 0.1406 0.1736 0.2173 0.2839
  lam2 x adjacent excess by depth: 0.0733 0.0890 0.1077 0.1300 0.1652 0.2042 0.2606 0.3222

  --- count: splittings with smaller child >= 0.3
  mean dipole number N(y) at y=0,1,..: 1.00 1.37 1.83 2.43 3.22 4.29 5.74 7.76 10.56 14.49 20.03
  local effective rate ln N(y+1)/N(y): 0.313 0.291 0.283 0.282 0.286 0.293 0.301 0.309 0.316 0.324
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.37   0.46   0.60  0.92  1.06 | 0.7090 0.8297 0.9043 1.0979 1.2296 1.5025 | +0.1254(   +70) +0.1153(   +98)  +2.0611(  +62)   2.208 |  100%  100%
    1   0.46   0.60   0.79  0.66  0.75 | 1.0979 1.2296 1.3119 1.5025 1.6421 1.9013 | +0.1240(   +64) +0.1060(   +96)  +4.4682(  +47)   2.282 |  100%  100%
    2   0.60   0.79   1.07  0.52  0.58 | 1.5025 1.6421 1.7355 1.9013 2.0466 2.2953 | +0.1088(   +55) +0.0916(   +92)  +8.7801(  +28)   2.456 |  100%  100%
    3   0.79   1.07   1.46  0.43  0.48 | 1.9013 2.0466 2.1552 2.2953 2.4527 2.6966 | +0.0944(   +46) +0.0796(   +81) +15.8506(  +20)   2.736 |  100%  100%
    4   1.07   1.46   2.01  0.36  0.41 | 2.2953 2.4527 2.5749 2.6966 2.8644 3.1050 | +0.0837(   +37) +0.0683(   +62) +26.9839(  +15)   3.097 |  100%  100%
    5   1.46   2.01   2.80  0.32  0.36 | 2.6966 2.8644 3.0007 3.1050 3.2813 3.5182 | +0.0721(   +32) +0.0578(   +48) +44.5944(  +11)   3.561 |  100%  100%
    6   2.01   2.80   3.93  0.28  0.32 | 3.1050 3.2813 3.4335 3.5182 3.7068 3.9487 | +0.0606(   +21) +0.0501(   +39) +69.5637(   +9)   4.050 |  100%  100%
    7   2.80   3.93   5.54  0.25  0.29 | 3.5182 3.7068 3.8765 3.9487 4.1530 4.4039 | +0.0534(   +22) +0.0449(   +28) +105.5190(   +8)   4.636 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2002 0.02046 0.02837 | 0.01318 0.00006    2436 | +0.00007 0.00014 0.01311 | -0.00735 0.00035         < | -0.01527         < | 0.02488 0.03004 | 0.02694 0.03293
    1 0.2662 0.03674 0.04916 | 0.02160 0.00007    4770 | +0.00009 0.00019 0.02150 | -0.01523 0.00051         < | -0.02766         < | 0.03236 0.03862 | 0.04307 0.05449
    2 0.3199 0.05397 0.07029 | 0.03109 0.00009    8518 | +0.00015 0.00028 0.03094 | -0.02303 0.00066         < | -0.03935         < | 0.04167 0.04902 | 0.05837 0.07555
    3 0.3572 0.06826 0.08878 | 0.04094 0.00011   14463 | +0.00018 0.00029 0.04077 | -0.02749 0.00085         < | -0.04801         < | 0.05250 0.06082 | 0.07127 0.09359
    4 0.3807 0.07830 0.10345 | 0.05088 0.00013   23591 | +0.00037 0.00053 0.05051 | -0.02779 0.00126         < | -0.05294         < | 0.06430 0.07327 | 0.08127 0.10771
    5 0.3955 0.08503 0.11427 | 0.06080 0.00014   37079 | +0.00113 0.00144 0.05967 | -0.02536 0.00236         < | -0.05460         < | 0.07628 0.08547 | 0.08846 0.11795
    6 0.4005 0.08741 0.12211 | 0.07053 0.00014   56802 | +0.00127 0.00143 0.06926 | -0.01815 0.00274         < | -0.05285         < | 0.08781 0.09677 | 0.09344 0.12519
    7 0.3963 0.08541 0.12724 | 0.08023 0.00016   84806 | +0.00258 0.00258 0.07765 | -0.00776 0.00441 undecided | -0.04959         < | 0.09812 0.10644 | 0.09652 0.12991
  one-window F by unit window [j, j+1], j = 0,1,..: 0.7090 1.0979 1.5025 1.9013 2.2953 2.6966 3.1050 3.5182 3.9487 4.4039
  lam2 x within excess by depth: 0.0533 0.0634 0.0725 0.0849 0.0996 0.1164 0.1405 0.1764
  lam2 x adjacent excess by depth: 0.0579 0.0742 0.0861 0.1007 0.1220 0.1452 0.1698 0.2099

######## A14cap: abar=0.14324 rho=0.01 R=2.0 ymax=10.0 toy=0 N=10000000

  --- count: splittings with smaller child >= 0.0 (all)
  mean dipole number N(y) at y=0,1,..: 1.00 2.75 5.72 10.44 17.68 28.48 44.31 67.14 99.69 145.68 210.23
  local effective rate ln N(y+1)/N(y): 1.013 0.730 0.602 0.527 0.477 0.442 0.416 0.395 0.379 0.367
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   1.75   2.96   4.72  2.35  2.53 | 0.4544 0.4202 0.3842 0.4497 0.4284 0.4434 | +0.0401(  +159) +0.0382(  +234)  +0.0023(   +3)   1.075 |  100%  100%
    1   2.96   4.72   7.24  2.33  2.48 | 0.4497 0.4284 0.4058 0.4434 0.4305 0.4396 | +0.0237(  +130) +0.0227(  +228)  +0.0228(  +36)   1.103 |  100%  100%
    2   4.72   7.24  10.81  2.31  2.45 | 0.4434 0.4305 0.4168 0.4396 0.4327 0.4396 | +0.0147(  +106) +0.0142(  +224)  +0.0380(  +61)   1.129 |  100%  100%
    3   7.24  10.81  15.83  2.30  2.43 | 0.4396 0.4327 0.4247 0.4396 0.4362 0.4420 | +0.0098(   +89) +0.0092(  +220)  +0.0494(  +81)   1.149 |  100%  100%
    4  10.81  15.83  22.83  2.27  2.40 | 0.4396 0.4362 0.4318 0.4420 0.4410 0.4461 | +0.0068(   +76) +0.0062(  +219)  +0.0592(  +95)   1.167 |  100%  100%
    5  15.83  22.83  32.55  2.25  2.38 | 0.4420 0.4410 0.4388 0.4461 0.4463 0.4509 | +0.0048(   +66) +0.0043(  +220)  +0.0667( +105)   1.178 |  100%  100%
    6  22.83  32.55  46.00  2.22  2.35 | 0.4461 0.4463 0.4458 0.4509 0.4521 0.4563 | +0.0034(   +56) +0.0031(  +222)  +0.0727( +112)   1.186 |  100%  100%
    7  32.55  46.00  64.55  2.19  2.33 | 0.4509 0.4521 0.4525 0.4563 0.4580 0.4619 | +0.0026(   +50) +0.0022(  +226)  +0.0773( +116)   1.191 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2677 0.03717 0.05912 | 0.03606 0.00010    9915 | +0.00009 0.00011 0.03596 | -0.00121 0.00035         < | -0.02316         < | 0.08302 0.09125 | 0.05896 0.06213
    1 0.3214 0.05452 0.07890 | 0.05289 0.00012   20988 | +0.00026 0.00029 0.05263 | -0.00189 0.00059         < | -0.02626         < | 0.09818 0.10568 | 0.07800 0.08121
    2 0.3579 0.06855 0.09478 | 0.06692 0.00015   40768 | +0.00034 0.00038 0.06658 | -0.00197 0.00083         < | -0.02820         < | 0.10936 0.11580 | 0.09364 0.09654
    3 0.3833 0.07947 0.10679 | 0.07877 0.00019   74472 | +0.00101 0.00114 0.07776 | -0.00171 0.00157 undecided | -0.02903         < | 0.11738 0.12272 | 0.10578 0.10822
    4 0.3997 0.08705 0.11580 | 0.08797 0.00021  130318 | +0.00208 0.00232 0.08589 | -0.00116 0.00288 undecided | -0.02991         < | 0.12323 0.12755 | 0.11496 0.11693
    5 0.4114 0.09271 0.12240 | 0.09612 0.00023  219504 | +0.00390 0.00431 0.09222 | -0.00049 0.00503 undecided | -0.03017         < | 0.12751 0.13096 | 0.12177 0.12331
    6 0.4196 0.09685 0.12716 | 0.10449 0.00027  357192 | +0.00725 0.00792 0.09724 | +0.00039 0.00874 undecided | -0.02992         < | 0.13063 0.13336 | 0.12671 0.12790
    7 0.4237 0.09892 0.13062 | 0.11377 0.00036  564004 | +0.01261 0.01364 0.10116 | +0.00224 0.01454 undecided | -0.02946         < | 0.13297 0.13511 | 0.13032 0.13122
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4544 0.4497 0.4434 0.4396 0.4396 0.4420 0.4461 0.4509 0.4563 0.4619
  lam2 x within excess by depth: 0.1132 0.1070 0.1028 0.0997 0.0986 0.0982 0.0994 0.1009
  lam2 x adjacent excess by depth: 0.1187 0.1118 0.1067 0.1055 0.1072 0.1097 0.1109 0.1177

  --- count: splittings with smaller child >= 0.1
  mean dipole number N(y) at y=0,1,..: 1.00 1.73 2.68 3.92 5.53 7.64 10.41 14.03 18.80 25.11 33.47
  local effective rate ln N(y+1)/N(y): 0.546 0.439 0.381 0.345 0.323 0.308 0.299 0.293 0.289 0.288
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.73   0.95   1.24  2.25  2.33 | 0.4277 0.4222 0.4137 0.4543 0.4532 0.4831 | +0.0240(   +40) +0.0254(   +60)  +0.0691(  +47)   1.225 |   82%  100%
    1   0.95   1.24   1.62  2.12  2.18 | 0.4543 0.4532 0.4469 0.4831 0.4823 0.5060 | +0.0208(   +42) +0.0203(   +62)  +0.0877(  +65)   1.232 |   92%  100%
    2   1.24   1.62   2.11  2.01  2.06 | 0.4831 0.4823 0.4779 0.5060 0.5062 0.5271 | +0.0164(   +40) +0.0166(   +65)  +0.1002(  +80)   1.224 |   97%  100%
    3   1.62   2.11   2.76  1.92  1.98 | 0.5060 0.5062 0.5028 0.5271 0.5268 0.5429 | +0.0137(   +40) +0.0134(   +68)  +0.1045(  +87)   1.208 |   97%  100%
    4   2.11   2.76   3.62  1.86  1.92 | 0.5271 0.5268 0.5231 0.5429 0.5420 0.5534 | +0.0113(   +39) +0.0105(   +69)  +0.1044(  +91)   1.192 |   97%  100%
    5   2.76   3.62   4.77  1.83  1.88 | 0.5429 0.5420 0.5374 0.5534 0.5512 0.5590 | +0.0092(   +38) +0.0082(   +71)  +0.1019(  +92)   1.177 |   98%  100%
    6   3.62   4.77   6.31  1.80  1.85 | 0.5534 0.5512 0.5470 0.5590 0.5566 0.5619 | +0.0069(   +34) +0.0065(   +73)  +0.0976(  +91)   1.164 |   94%  100%
    7   4.77   6.31   8.36  1.79  1.84 | 0.5590 0.5566 0.5521 0.5619 0.5589 0.5622 | +0.0056(   +32) +0.0051(   +77)  +0.0939(  +90)   1.155 |   92%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2055 0.02158 0.02549 | 0.01899 0.00006    1822 | +0.00008 0.00009 0.01891 | -0.00268 0.00024         < | -0.00658         < | 0.04777 0.05569 | 0.02426 0.02647
    1 0.2461 0.03123 0.03606 | 0.02716 0.00009    2874 | -0.00005 0.00006 0.02722 | -0.00401 0.00024         < | -0.00884         < | 0.05803 0.06672 | 0.03428 0.03725
    2 0.2851 0.04239 0.04807 | 0.03663 0.00011    4451 | -0.00006 0.00007 0.03669 | -0.00569 0.00034         < | -0.01138         < | 0.06838 0.07752 | 0.04564 0.04932
    3 0.3201 0.05405 0.06045 | 0.04687 0.00011    6910 | +0.00010 0.00011 0.04677 | -0.00728 0.00036         < | -0.01368         < | 0.07842 0.08767 | 0.05758 0.06180
    4 0.3506 0.06559 0.07278 | 0.05756 0.00012   10710 | +0.00002 0.00002 0.05754 | -0.00806 0.00036         < | -0.01524         < | 0.08793 0.09699 | 0.06951 0.07404
    5 0.3765 0.07643 0.08429 | 0.06801 0.00012   16514 | +0.00032 0.00036 0.06769 | -0.00874 0.00071         < | -0.01661         < | 0.09669 0.10530 | 0.08084 0.08541
    6 0.3984 0.08641 0.09463 | 0.07820 0.00015   25375 | +0.00010 0.00011 0.07810 | -0.00831 0.00048         < | -0.01653         < | 0.10449 0.11244 | 0.09118 0.09556
    7 0.4153 0.09463 0.10356 | 0.08727 0.00014   38399 | +0.00050 0.00054 0.08677 | -0.00786 0.00092         < | -0.01679         < | 0.11126 0.11841 | 0.10033 0.10435
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4277 0.4543 0.4831 0.5060 0.5271 0.5429 0.5534 0.5590 0.5619 0.5622
  lam2 x within excess by depth: 0.0242 0.0252 0.0268 0.0282 0.0290 0.0299 0.0309 0.0325
  lam2 x adjacent excess by depth: 0.0228 0.0258 0.0265 0.0289 0.0312 0.0332 0.0327 0.0353

  --- count: splittings with smaller child >= 0.3
  mean dipole number N(y) at y=0,1,..: 1.00 1.32 1.69 2.12 2.63 3.25 4.02 4.98 6.20 7.77 9.80
  local effective rate ln N(y+1)/N(y): 0.279 0.245 0.226 0.216 0.212 0.212 0.215 0.219 0.225 0.232
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.32   0.37   0.43  2.06  2.14 | 0.3697 0.4243 0.4619 0.4893 0.5283 0.5924 | +0.0144(   +10) +0.0123(   +12)  +0.3076(  +72)   1.682 |   98%  100%
    1   0.37   0.43   0.51  1.73  1.78 | 0.4893 0.5283 0.5468 0.5924 0.6112 0.6614 | +0.0230(   +18) +0.0190(   +20)  +0.2549(  +64)   1.406 |   91%  100%
    2   0.43   0.51   0.62  1.54  1.58 | 0.5924 0.6112 0.6171 0.6614 0.6689 0.7112 | +0.0230(   +20) +0.0226(   +28)  +0.2004(  +54)   1.261 |   74%  100%
    3   0.51   0.62   0.77  1.44  1.48 | 0.6614 0.6689 0.6632 0.7112 0.7065 0.7337 | +0.0245(   +25) +0.0226(   +33)  +0.1538(  +47)   1.174 |   54%  100%
    4   0.62   0.77   0.96  1.40  1.42 | 0.7112 0.7065 0.6926 0.7337 0.7226 0.7408 | +0.0220(   +26) +0.0213(   +38)  +0.1145(  +40)   1.122 |   40%  100%
    5   0.77   0.96   1.22  1.38  1.40 | 0.7337 0.7226 0.7021 0.7408 0.7247 0.7334 | +0.0215(   +31) +0.0195(   +43)  +0.0789(  +32)   1.087 |   30%  100%
    6   0.96   1.22   1.57  1.39  1.41 | 0.7408 0.7247 0.7037 0.7334 0.7162 0.7197 | +0.0167(   +29) +0.0164(   +46)  +0.0623(  +29)   1.070 |   32%  100%
    7   1.22   1.57   2.03  1.42  1.44 | 0.7334 0.7162 0.6946 0.7197 0.7013 0.7015 | +0.0142(   +30) +0.0141(   +51)  +0.0526(  +28)   1.062 |   38%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.1258 0.00798 0.00842 | 0.00661 0.00004     541 | +0.00000 0.00000 0.00660 | -0.00138 0.00011         < | -0.00182         < | 0.01908 0.02327 | 0.00790 0.00888
    1 0.1565 0.01241 0.01353 | 0.01003 0.00005     717 | -0.00004 0.00004 0.01006 | -0.00235 0.00017         < | -0.00347         < | 0.02283 0.02767 | 0.01239 0.01409
    2 0.1884 0.01808 0.01979 | 0.01457 0.00006     962 | -0.00011 0.00012 0.01468 | -0.00340 0.00027         < | -0.00511         < | 0.02768 0.03328 | 0.01785 0.02043
    3 0.2187 0.02450 0.02691 | 0.01993 0.00007    1334 | +0.00000 0.00000 0.01993 | -0.00457 0.00017         < | -0.00698         < | 0.03365 0.04008 | 0.02414 0.02762
    4 0.2485 0.03188 0.03497 | 0.02635 0.00006    1864 | -0.00004 0.00004 0.02639 | -0.00549 0.00025         < | -0.00858         < | 0.04081 0.04810 | 0.03128 0.03562
    5 0.2757 0.03952 0.04354 | 0.03340 0.00009    2599 | +0.00012 0.00012 0.03329 | -0.00623 0.00036         < | -0.01025         < | 0.04901 0.05710 | 0.03910 0.04415
    6 0.3036 0.04834 0.05273 | 0.04150 0.00009    3700 | +0.00011 0.00011 0.04139 | -0.00695 0.00035         < | -0.01133         < | 0.05808 0.06682 | 0.04764 0.05325
    7 0.3284 0.05707 0.06207 | 0.04997 0.00010    5333 | +0.00015 0.00015 0.04982 | -0.00724 0.00046         < | -0.01224         < | 0.06760 0.07676 | 0.05664 0.06256
  one-window F by unit window [j, j+1], j = 0,1,..: 0.3697 0.4893 0.5924 0.6614 0.7112 0.7337 0.7408 0.7334 0.7197 0.7015
  lam2 x within excess by depth: 0.0045 0.0081 0.0116 0.0140 0.0164 0.0188 0.0201 0.0222
  lam2 x adjacent excess by depth: 0.0053 0.0098 0.0117 0.0152 0.0169 0.0207 0.0205 0.0222

######## A19: abar=0.19099 rho=0.01 R=None ymax=8.0 toy=0 N=10000000

  --- count: splittings with smaller child >= 0.0 (all)
  mean dipole number N(y) at y=0,1,..: 1.00 3.70 9.20 19.51 37.95 69.92 124.24 215.20 366.05
  local effective rate ln N(y+1)/N(y): 1.309 0.911 0.752 0.665 0.611 0.575 0.549 0.531
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   2.70   5.50  10.31  1.87  2.42 | 0.4802 0.4584 0.4329 0.5331 0.5415 0.6059 | +0.0671(  +288) +0.0621(  +414)  +0.1565(  +62)   1.622 |  100%  100%
    1   5.50  10.31  18.44  1.60  2.07 | 0.5331 0.5415 0.5459 0.6059 0.6375 0.7063 | +0.0436(  +218) +0.0401(  +325)  +0.5016(  +56)   1.995 |  100%  100%
    2  10.31  18.44  31.97  1.35  1.83 | 0.6059 0.6375 0.6647 0.7063 0.7566 0.8354 | +0.0324(  +166) +0.0296(  +209)  +1.1073(  +41)   2.404 |  100%  100%
    3  18.44  31.97  54.31  1.14  1.70 | 0.7063 0.7566 0.8024 0.8354 0.9022 0.9933 | +0.0270(  +130) +0.0246(  +120)  +2.1770(  +30)   2.854 |  100%  100%
    4  31.97  54.31  90.96  0.95  1.66 | 0.8354 0.9022 0.9651 0.9933 1.0763 1.1817 | +0.0242(   +90) +0.0222(   +68)  +4.0378(  +20)   3.359 |  100%  100%
    5  54.31  90.96 150.85  0.80  1.78 | 0.9933 1.0763 1.1554 1.1817 1.2809 1.4019 | +0.0232(   +60) +0.0214(   +45)  +7.2620(  +14)   3.947 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2122 0.02305 0.07572 | 0.03116 0.00010   40644 | +0.00033 0.00048 0.03084 | +0.00779 0.00082         > | -0.04489         < | 0.09282 0.09926 | 0.08158 0.08504
    1 0.2350 0.02842 0.09930 | 0.04573 0.00021  112541 | +0.00126 0.00179 0.04447 | +0.01605 0.00236         > | -0.05483         < | 0.10823 0.11328 | 0.10342 0.10657
    2 0.2198 0.02475 0.11285 | 0.05830 0.00025  258626 | +0.00445 0.00575 0.05385 | +0.02910 0.00649         > | -0.05900         < | 0.11770 0.12139 | 0.11626 0.11889
    3 0.1737 0.01533 0.12035 | 0.07425 0.00030  524563 | +0.01239 0.01444 0.06187 | +0.04654 0.01547         > | -0.05848         < | 0.12367 0.12627 | 0.12348 0.12567
    4 0.0961 0.00464 0.12455 | 0.10191 0.00036  967062 | +0.03322 0.03555 0.06868 | +0.06404 0.03666 undecided | -0.05587 undecided | 0.12744 0.12924 | 0.12743 0.12937
    5 -0.0153 0.00012 0.12696 | 0.15179 0.00045 1649282 | +0.07937 0.08118 0.07242 | +0.07230 0.08281 undecided | -0.05454 undecided | 0.12989 0.13112 | 0.12959 0.13144
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4802 0.5331 0.6059 0.7063 0.8354 0.9933 1.1817 1.4019
  lam2 x within excess by depth: 0.3418 0.4140 0.5462 0.7862 1.2084 1.9465
  lam2 x adjacent excess by depth: 0.3688 0.4497 0.5972 0.8630 1.3143 2.1117

  --- count: splittings with smaller child >= 0.1
  mean dipole number N(y) at y=0,1,..: 1.00 2.10 3.80 6.42 10.48 16.85 26.86 42.72 67.95
  local effective rate ln N(y+1)/N(y): 0.742 0.592 0.525 0.491 0.474 0.467 0.464 0.464
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   1.10   1.70   2.62  1.32  1.64 | 0.5394 0.5768 0.5957 0.7340 0.8051 0.9718 | +0.0952(  +150) +0.0892(  +204)  +0.6971(  +62)   2.125 |  100%  100%
    1   1.70   2.62   4.07  0.99  1.24 | 0.7340 0.8051 0.8578 0.9718 1.0726 1.2495 | +0.0810(  +122) +0.0732(  +168)  +2.1177(  +40)   2.519 |  100%  100%
    2   2.62   4.07   6.36  0.76  0.98 | 0.9718 1.0726 1.1534 1.2495 1.3756 1.5656 | +0.0707(   +96) +0.0617(  +111)  +4.8946(  +28)   2.945 |  100%  100%
    3   4.07   6.36  10.02  0.61  0.82 | 1.2495 1.3756 1.4822 1.5656 1.7154 1.9206 | +0.0632(   +69) +0.0542(   +61) +10.1471(  +19)   3.472 |  100%  100%
    4   6.36  10.02  15.86  0.50  0.72 | 1.5656 1.7154 1.8473 1.9206 2.0935 2.3159 | +0.0571(   +46) +0.0487(   +36) +19.8920(  +12)   4.150 |  100%  100%
    5  10.02  15.86  25.23  0.41  0.66 | 1.9206 2.0935 2.2503 2.3159 2.5132 2.7568 | +0.0530(   +33) +0.0455(   +24) +37.5572(   +8)   5.028 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2408 0.02986 0.05642 | 0.02792 0.00008   10769 | +0.00025 0.00044 0.02767 | -0.00219 0.00073         < | -0.02875         < | 0.06815 0.07701 | 0.05991 0.06621
    1 0.2978 0.04644 0.08330 | 0.04252 0.00011   25514 | +0.00026 0.00043 0.04226 | -0.00418 0.00084         < | -0.04105         < | 0.08370 0.09251 | 0.08402 0.09298
    2 0.3225 0.05491 0.10313 | 0.05644 0.00013   53212 | +0.00101 0.00147 0.05543 | +0.00052 0.00216 undecided | -0.04771         < | 0.09709 0.10514 | 0.10078 0.11147
    3 0.3197 0.05390 0.11554 | 0.06962 0.00019  101848 | +0.00215 0.00267 0.06747 | +0.01357 0.00384         > | -0.04807         < | 0.10791 0.11477 | 0.11070 0.12249
    4 0.2958 0.04577 0.12275 | 0.08253 0.00021  182234 | +0.00507 0.00543 0.07746 | +0.03169 0.00739         > | -0.04529         < | 0.11618 0.12170 | 0.11591 0.12858
    5 0.2438 0.03063 0.12680 | 0.09687 0.00026  310077 | +0.01174 0.01174 0.08512 | +0.05449 0.01440         > | -0.04168         < | 0.12218 0.12644 | 0.11819 0.13177
  one-window F by unit window [j, j+1], j = 0,1,..: 0.5394 0.7340 0.9718 1.2495 1.5656 1.9206 2.3159 2.7568
  lam2 x within excess by depth: 0.1513 0.1918 0.2512 0.3447 0.4873 0.7207
  lam2 x adjacent excess by depth: 0.1616 0.2122 0.2874 0.4024 0.5722 0.8411

  --- count: splittings with smaller child >= 0.3
  mean dipole number N(y) at y=0,1,..: 1.00 1.51 2.21 3.22 4.72 7.01 10.56 16.13 24.94
  local effective rate ln N(y+1)/N(y): 0.412 0.381 0.376 0.383 0.396 0.410 0.424 0.436
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.51   0.70   1.01  0.76  0.98 | 0.7666 0.9271 1.0144 1.2975 1.4733 1.8339 | +0.1858(  +110) +0.1611(  +135)  +2.7856(  +50)   2.352 |  100%  100%
    1   0.70   1.01   1.50  0.53  0.66 | 1.2975 1.4733 1.5823 1.8339 2.0268 2.3695 | +0.1678(   +87) +0.1395(  +114)  +7.8865(  +29)   2.599 |  100%  100%
    2   1.01   1.50   2.29  0.41  0.51 | 1.8339 2.0268 2.1623 2.3695 2.5832 2.9242 | +0.1427(   +67) +0.1184(   +80) +17.9789(  +20)   3.006 |  100%  100%
    3   1.50   2.29   3.55  0.33  0.42 | 2.3695 2.5832 2.7455 2.9242 3.1598 3.5016 | +0.1261(   +50) +0.1023(   +43) +36.7951(  +13)   3.619 |  100%  100%
    4   2.29   3.55   5.57  0.28  0.36 | 2.9242 3.1598 3.3523 3.5016 3.7626 4.1137 | +0.1090(   +31) +0.0882(   +24) +71.4737(   +8)   4.473 |  100%  100%
    5   3.55   5.57   8.82  0.23  0.32 | 3.5016 3.7626 3.9910 4.1137 4.4083 4.7841 | +0.0945(   +19) +0.0792(   +17) +134.0742(   +6)   5.604 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2318 0.02762 0.04540 | 0.01903 0.00008    5313 | +0.00007 0.00014 0.01896 | -0.00866 0.00044         < | -0.02643         < | 0.03790 0.04485 | 0.04554 0.05588
    1 0.2987 0.04673 0.07387 | 0.03125 0.00009   11808 | +0.00011 0.00018 0.03115 | -0.01558 0.00062         < | -0.04272         < | 0.05048 0.05863 | 0.06621 0.08385
    2 0.3343 0.05926 0.09605 | 0.04376 0.00010   23440 | +0.00038 0.00058 0.04337 | -0.01588 0.00125         < | -0.05267         < | 0.06491 0.07381 | 0.08084 0.10433
    3 0.3430 0.06258 0.11082 | 0.05609 0.00014   43386 | +0.00074 0.00094 0.05535 | -0.00723 0.00230         < | -0.05547         < | 0.07979 0.08878 | 0.09006 0.11764
    4 0.3325 0.05857 0.12001 | 0.06788 0.00015   76072 | +0.00195 0.00212 0.06593 | +0.00736 0.00440 undecided | -0.05409         < | 0.09348 0.10184 | 0.09514 0.12552
    5 0.3003 0.04726 0.12544 | 0.07970 0.00019  127531 | +0.00425 0.00425 0.07545 | +0.02819 0.00759         > | -0.04999         < | 0.10497 0.11221 | 0.09749 0.12995
  one-window F by unit window [j, j+1], j = 0,1,..: 0.7666 1.2975 1.8339 2.3695 2.9242 3.5016 4.1137 4.7841
  lam2 x within excess by depth: 0.1128 0.1407 0.1779 0.2342 0.3132 0.4409
  lam2 x adjacent excess by depth: 0.1301 0.1692 0.2144 0.2887 0.3868 0.5262

######## A19cap: abar=0.19099 rho=0.01 R=2.0 ymax=8.0 toy=0 N=10000000

  --- count: splittings with smaller child >= 0.0 (all)
  mean dipole number N(y) at y=0,1,..: 1.00 3.58 8.63 17.68 33.12 58.60 99.69 164.85 266.93
  local effective rate ln N(y+1)/N(y): 1.276 0.879 0.718 0.628 0.571 0.531 0.503 0.482
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   2.58   5.04   9.05  2.38  2.73 | 0.4474 0.4094 0.3733 0.4427 0.4226 0.4380 | +0.0427(  +236) +0.0409(  +369)  +0.0076(  +13)   1.100 |  100%  100%
    1   5.04   9.05  15.44  2.34  2.61 | 0.4427 0.4226 0.4025 0.4380 0.4285 0.4386 | +0.0230(  +185) +0.0219(  +372)  +0.0321(  +54)   1.132 |  100%  100%
    2   9.05  15.44  25.48  2.31  2.57 | 0.4380 0.4285 0.4180 0.4386 0.4349 0.4426 | +0.0136(  +149) +0.0126(  +374)  +0.0485(  +81)   1.157 |  100%  100%
    3  15.44  25.48  41.09  2.27  2.51 | 0.4386 0.4349 0.4302 0.4426 0.4423 0.4491 | +0.0084(  +119) +0.0077(  +380)  +0.0608(  +99)   1.174 |  100%  100%
    4  25.48  41.09  65.16  2.23  2.49 | 0.4426 0.4423 0.4408 0.4491 0.4505 0.4564 | +0.0056(  +102) +0.0048(  +388)  +0.0698( +110)   1.185 |  100%  100%
    5  41.09  65.16 102.09  2.19  2.47 | 0.4491 0.4505 0.4508 0.4564 0.4586 0.4638 | +0.0038(   +87) +0.0031(  +398)  +0.0764( +117)   1.191 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2629 0.03582 0.07172 | 0.03626 0.00011   23587 | +0.00038 0.00045 0.03588 | +0.00006 0.00084 undecided | -0.03584         < | 0.09221 0.09897 | 0.07363 0.07647
    1 0.3137 0.05180 0.09413 | 0.05277 0.00014   59169 | +0.00092 0.00108 0.05185 | +0.00006 0.00149 undecided | -0.04227         < | 0.10757 0.11304 | 0.09468 0.09714
    2 0.3429 0.06255 0.10883 | 0.06557 0.00023  131148 | +0.00184 0.00215 0.06373 | +0.00118 0.00280 undecided | -0.04510         < | 0.11736 0.12154 | 0.10910 0.11099
    3 0.3587 0.06886 0.11851 | 0.07572 0.00024  266891 | +0.00460 0.00530 0.07112 | +0.00226 0.00604 undecided | -0.04740         < | 0.12372 0.12680 | 0.11867 0.12003
    4 0.3670 0.07232 0.12462 | 0.08677 0.00033  509197 | +0.01005 0.01140 0.07672 | +0.00439 0.01232 undecided | -0.04791         < | 0.12787 0.13011 | 0.12488 0.12582
    5 0.3694 0.07334 0.12867 | 0.10298 0.00041  915343 | +0.02227 0.02484 0.08071 | +0.00738 0.02590 undecided | -0.04796 undecided | 0.13067 0.13228 | 0.12894 0.12958
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4474 0.4427 0.4380 0.4386 0.4426 0.4491 0.4564 0.4638
  lam2 x within excess by depth: 0.2062 0.1982 0.1947 0.1951 0.1982 0.2041
  lam2 x adjacent excess by depth: 0.2152 0.2085 0.2107 0.2131 0.2298 0.2471

  --- count: splittings with smaller child >= 0.1
  mean dipole number N(y) at y=0,1,..: 1.00 2.02 3.47 5.53 8.48 12.71 18.80 27.64 40.54
  local effective rate ln N(y+1)/N(y): 0.701 0.543 0.468 0.427 0.404 0.392 0.385 0.383
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   1.02   1.45   2.07  2.20  2.32 | 0.4284 0.4244 0.4167 0.4653 0.4649 0.4999 | +0.0279(   +64) +0.0292(  +100)  +0.0712(  +62)   1.229 |  100%  100%
    1   1.45   2.07   2.95  2.03  2.15 | 0.4653 0.4649 0.4608 0.4999 0.5013 0.5281 | +0.0223(   +65) +0.0221(  +107)  +0.0940(  +84)   1.227 |  100%  100%
    2   2.07   2.95   4.22  1.92  2.02 | 0.4999 0.5013 0.4963 0.5281 0.5278 0.5468 | +0.0182(   +67) +0.0165(  +112)  +0.1010(  +93)   1.207 |  100%  100%
    3   2.95   4.22   6.09  1.85  1.95 | 0.5281 0.5278 0.5229 0.5468 0.5447 0.5570 | +0.0134(   +61) +0.0122(  +117)  +0.1006(  +96)   1.184 |  100%  100%
    4   4.22   6.09   8.84  1.82  1.91 | 0.5468 0.5447 0.5391 0.5570 0.5536 0.5605 | +0.0100(   +57) +0.0090(  +123)  +0.0967(  +95)   1.166 |  100%  100%
    5   6.09   8.84  12.90  1.80  1.89 | 0.5570 0.5536 0.5480 0.5605 0.5564 0.5597 | +0.0070(   +49) +0.0064(  +127)  +0.0925(  +94)   1.154 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2456 0.03111 0.03874 | 0.02763 0.00008    3517 | -0.00004 0.00005 0.02768 | -0.00343 0.00025         < | -0.01106         < | 0.06308 0.07190 | 0.03796 0.04096
    1 0.2961 0.04589 0.05542 | 0.04035 0.00010    6503 | +0.00019 0.00022 0.04016 | -0.00573 0.00046         < | -0.01526         < | 0.07658 0.08569 | 0.05405 0.05789
    2 0.3377 0.06053 0.07211 | 0.05362 0.00012   11842 | +0.00008 0.00010 0.05353 | -0.00700 0.00043         < | -0.01857         < | 0.08893 0.09775 | 0.07015 0.07446
    3 0.3725 0.07468 0.08725 | 0.06717 0.00011   21042 | +0.00027 0.00030 0.06690 | -0.00778 0.00064         < | -0.02035         < | 0.09986 0.10798 | 0.08498 0.08930
    4 0.3978 0.08615 0.09990 | 0.07926 0.00013   37077 | +0.00032 0.00036 0.07894 | -0.00720 0.00073         < | -0.02096         < | 0.10891 0.11604 | 0.09758 0.10154
    5 0.4176 0.09580 0.11010 | 0.09006 0.00018   64262 | +0.00079 0.00087 0.08927 | -0.00653 0.00136         < | -0.02083         < | 0.11626 0.12228 | 0.10791 0.11129
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4284 0.4653 0.4999 0.5281 0.5468 0.5570 0.5605 0.5597
  lam2 x within excess by depth: 0.0424 0.0457 0.0486 0.0515 0.0546 0.0565
  lam2 x adjacent excess by depth: 0.0405 0.0461 0.0537 0.0565 0.0609 0.0614

  --- count: splittings with smaller child >= 0.3
  mean dipole number N(y) at y=0,1,..: 1.00 1.44 1.97 2.63 3.49 4.63 6.20 8.39 11.48
  local effective rate ln N(y+1)/N(y): 0.363 0.313 0.290 0.283 0.284 0.292 0.302 0.314
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.44   0.53   0.66  1.88  2.00 | 0.3903 0.4556 0.4947 0.5385 0.5761 0.6478 | +0.0211(   +20) +0.0168(   +22)  +0.2672(  +85)   1.500 |  100%  100%
    1   0.53   0.66   0.86  1.59  1.66 | 0.5385 0.5761 0.5885 0.6478 0.6605 0.7135 | +0.0298(   +33) +0.0249(   +40)  +0.2051(  +69)   1.278 |   96%  100%
    2   0.66   0.86   1.15  1.45  1.51 | 0.6478 0.6605 0.6516 0.7135 0.7048 0.7357 | +0.0311(   +41) +0.0267(   +53)  +0.1432(  +54)   1.167 |   78%  100%
    3   0.86   1.15   1.57  1.40  1.45 | 0.7135 0.7048 0.6832 0.7357 0.7176 0.7322 | +0.0280(   +46) +0.0253(   +66)  +0.0927(  +41)   1.105 |   60%  100%
    4   1.15   1.57   2.19  1.40  1.44 | 0.7357 0.7176 0.6918 0.7322 0.7098 0.7146 | +0.0218(   +45) +0.0211(   +74)  +0.0672(  +34)   1.077 |   61%  100%
    5   1.57   2.19   3.09  1.44  1.47 | 0.7322 0.7098 0.6826 0.7146 0.6904 0.6874 | +0.0176(   +46) +0.0171(   +83)  +0.0548(  +33)   1.067 |   80%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.1691 0.01451 0.01564 | 0.01184 0.00005     930 | -0.00011 0.00014 0.01195 | -0.00256 0.00027         < | -0.00369         < | 0.02906 0.03488 | 0.01503 0.01687
    1 0.2110 0.02276 0.02558 | 0.01836 0.00007    1423 | +0.00007 0.00008 0.01829 | -0.00447 0.00025         < | -0.00729         < | 0.03610 0.04286 | 0.02388 0.02702
    2 0.2509 0.03252 0.03691 | 0.02661 0.00007    2177 | -0.00000 0.00000 0.02662 | -0.00590 0.00021         < | -0.01029         < | 0.04503 0.05276 | 0.03398 0.03838
    3 0.2874 0.04310 0.04924 | 0.03631 0.00010    3444 | -0.00008 0.00009 0.03640 | -0.00671 0.00033         < | -0.01284         < | 0.05575 0.06434 | 0.04510 0.05049
    4 0.3215 0.05456 0.06172 | 0.04709 0.00011    5484 | -0.00000 0.00000 0.04709 | -0.00747 0.00027         < | -0.01463         < | 0.06742 0.07652 | 0.05680 0.06275
    5 0.3510 0.06572 0.07409 | 0.05812 0.00011    8994 | +0.00012 0.00013 0.05800 | -0.00773 0.00045         < | -0.01610         < | 0.07950 0.08868 | 0.06886 0.07491
  one-window F by unit window [j, j+1], j = 0,1,..: 0.3903 0.5385 0.6478 0.7135 0.7357 0.7322 0.7146 0.6874
  lam2 x within excess by depth: 0.0088 0.0165 0.0230 0.0290 0.0331 0.0374
  lam2 x adjacent excess by depth: 0.0111 0.0197 0.0267 0.0321 0.0343 0.0384

######## A14uv: abar=0.14324 rho=0.001 R=None ymax=10.0 toy=0 N=2000000

  --- count: splittings with smaller child >= 0.0 (all)
  mean dipole number N(y) at y=0,1,..: 1.00 4.20 11.12 24.55 48.90 91.10 161.86 277.53 462.96 755.67 1211.96
  local effective rate ln N(y+1)/N(y): 1.435 0.974 0.792 0.689 0.622 0.575 0.539 0.512 0.490 0.472
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   3.20   6.92  13.43  2.21  2.74 | 0.4626 0.4252 0.3879 0.4688 0.4547 0.4804 | +0.0520(  +141) +0.0479(  +219)  +0.0478(  +16)   1.283 |  100%  100%
    1   6.92  13.43  24.35  2.09  2.52 | 0.4688 0.4547 0.4391 0.4804 0.4805 0.5031 | +0.0285(  +109) +0.0260(  +223)  +0.1413(  +27)   1.451 |  100%  100%
    2  13.43  24.35  42.20  1.97  2.37 | 0.4804 0.4805 0.4783 0.5031 0.5121 0.5356 | +0.0181(   +89) +0.0160(  +198)  +0.2607(  +30)   1.649 |  100%  100%
    3  24.35  42.20  70.75  1.83  2.24 | 0.5031 0.5121 0.5194 0.5356 0.5515 0.5777 | +0.0124(   +70) +0.0111(  +158)  +0.4260(  +28)   1.869 |  100%  100%
    4  42.20  70.75 115.67  1.69  2.16 | 0.5356 0.5515 0.5657 0.5777 0.5990 0.6284 | +0.0096(   +63) +0.0085(  +121)  +0.6543(  +24)   2.098 |  100%  100%
    5  70.75 115.67 185.43  1.55  2.10 | 0.5777 0.5990 0.6192 0.6284 0.6549 0.6882 | +0.0078(   +54) +0.0071(   +83)  +0.9695(  +21)   2.345 |  100%  100%
    6 115.67 185.43 292.71  1.42  2.23 | 0.6284 0.6549 0.6797 0.6882 0.7188 0.7556 | +0.0072(   +55) +0.0063(   +64)  +1.4041(  +17)   2.604 |  100%  100%
    7 185.43 292.71 456.29  1.29  2.38 | 0.6882 0.7188 0.7481 0.7556 0.7903 0.8307 | +0.0065(   +48) +0.0058(   +48)  +2.0054(  +14)   2.877 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2246 0.02588 0.07720 | 0.03264 0.00046   28032 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.09404 0.09971 | 0.08112 0.08376
    1 0.2581 0.03447 0.10015 | 0.05161 0.00055   72862 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.10957 0.11386 | 0.10228 0.10438
    2 0.2591 0.03475 0.11343 | 0.07472 0.00091  158247 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.11880 0.12186 | 0.11511 0.11661
    3 0.2393 0.02948 0.12132 | 0.11334 0.00104  301472 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.12457 0.12670 | 0.12287 0.12392
    4 0.2002 0.02045 0.12595 | 0.18259 0.00107  516722 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.12826 0.12974 | 0.12758 0.12831
    5 0.1408 0.01001 0.12889 | 0.30698 0.00115  805127 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.13077 0.13179 | 0.13055 0.13108
    6 0.0606 0.00184 0.13071 | 0.50882 0.00136 1143923 | +nan nan nan | +nan nan no bias control | +nan no bias control | nan nan | nan nan
    7 -0.0373 0.00070 0.13200 | 0.82313 0.00124 1470588 | +nan nan nan | +nan nan no bias control | +nan no bias control | nan nan | nan nan
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4626 0.4688 0.4804 0.5031 0.5356 0.5777 0.6284 0.6882 0.7556 0.8307
  lam2 x within excess by depth: 0.3320 0.3487 0.3908 0.4691 0.6002 0.8180 1.1640 1.6858
  lam2 x adjacent excess by depth: 0.3602 0.3829 0.4400 0.5247 0.6765 0.8994 1.3316 1.9058

  --- count: splittings with smaller child >= 0.01
  mean dipole number N(y) at y=0,1,..: 1.00 2.83 6.04 11.36 19.89 33.20 53.67 84.73 131.42 201.16 304.76
  local effective rate ln N(y+1)/N(y): 1.039 0.759 0.632 0.560 0.513 0.480 0.457 0.439 0.426 0.415
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   1.83   3.21   5.33  2.00  2.28 | 0.4794 0.4573 0.4301 0.5118 0.5086 0.5523 | +0.0529(   +85) +0.0491(  +129)  +0.1137(  +22)   1.432 |  100%  100%
    1   3.21   5.33   8.52  1.81  2.04 | 0.5118 0.5086 0.5016 0.5523 0.5637 0.6054 | +0.0345(   +70) +0.0318(  +131)  +0.2980(  +29)   1.671 |  100%  100%
    2   5.33   8.52  13.32  1.63  1.85 | 0.5523 0.5637 0.5712 0.6054 0.6276 0.6719 | +0.0244(   +58) +0.0223(  +116)  +0.5591(  +29)   1.934 |  100%  100%
    3   8.52  13.32  20.46  1.45  1.68 | 0.6054 0.6276 0.6472 0.6719 0.7037 0.7524 | +0.0185(   +46) +0.0170(  +101)  +0.9528(  +24)   2.214 |  100%  100%
    4  13.32  20.46  31.06  1.30  1.54 | 0.6719 0.7037 0.7324 0.7524 0.7918 0.8448 | +0.0154(   +42) +0.0137(   +77)  +1.5338(  +19)   2.507 |  100%  100%
    5  20.46  31.06  46.69  1.15  1.41 | 0.7524 0.7918 0.8293 0.8448 0.8921 0.9513 | +0.0127(   +31) +0.0117(   +54)  +2.3796(  +15)   2.818 |  100%  100%
    6  31.06  46.69  69.74  1.02  1.38 | 0.8448 0.8921 0.9358 0.9513 1.0044 1.0679 | +0.0124(   +36) +0.0106(   +47)  +3.5989(  +12)   3.142 |  100%  100%
    7  46.69  69.74 103.61  0.91  1.31 | 0.9513 1.0044 1.0549 1.0679 1.1273 1.1965 | +0.0109(   +32) +0.0097(   +34)  +5.3214(  +10)   3.486 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2571 0.03421 0.06479 | 0.03618 0.00029    9805 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.08452 0.09253 | 0.06651 0.07029
    1 0.3064 0.04929 0.08774 | 0.05382 0.00043   22186 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.10025 0.10737 | 0.08859 0.09254
    2 0.3316 0.05825 0.10454 | 0.06997 0.00052   44167 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.11141 0.11731 | 0.10500 0.10864
    3 0.3401 0.06145 0.11585 | 0.08671 0.00062   80373 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.11925 0.12395 | 0.11628 0.11944
    4 0.3344 0.05931 0.12308 | 0.10605 0.00086  136652 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.12471 0.12835 | 0.12362 0.12631
    5 0.3172 0.05303 0.12780 | 0.13454 0.00094  219544 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.12857 0.13135 | 0.12833 0.13063
    6 0.2858 0.04260 0.13058 | 0.17573 0.00110  335710 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.13134 0.13343 | 0.13133 0.13335
    7 0.2421 0.03021 0.13250 | 0.23705 0.00124  491483 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.13322 0.13478 | 0.13315 0.13497
  one-window F by unit window [j, j+1], j = 0,1,..: 0.4794 0.5118 0.5523 0.6054 0.6719 0.7524 0.8448 0.9513 1.0679 1.1965
  lam2 x within excess by depth: 0.1577 0.1694 0.1903 0.2269 0.2804 0.3648 0.4929 0.6768
  lam2 x adjacent excess by depth: 0.1699 0.1839 0.2083 0.2467 0.3153 0.3931 0.5791 0.7614

  --- count: splittings with smaller child >= 0.1
  mean dipole number N(y) at y=0,1,..: 1.00 1.78 2.86 4.35 6.42 9.31 13.35 19.03 27.03 38.38 54.51
  local effective rate ln N(y+1)/N(y): 0.576 0.475 0.420 0.389 0.371 0.360 0.354 0.351 0.351 0.351
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.78   1.08   1.49  1.52  1.70 | 0.5230 0.5485 0.5567 0.6578 0.6998 0.8150 | +0.0674(   +43) +0.0636(   +63)  +0.5364(  +25)   1.921 |  100%  100%
    1   1.08   1.49   2.07  1.21  1.36 | 0.6578 0.6998 0.7295 0.8150 0.8751 0.9966 | +0.0579(   +39) +0.0550(   +66)  +1.2293(  +24)   2.172 |  100%  100%
    2   1.49   2.07   2.89  0.99  1.11 | 0.8150 0.8751 0.9222 0.9966 1.0717 1.1971 | +0.0512(   +34) +0.0466(   +61)  +2.3610(  +22)   2.416 |  100%  100%
    3   2.07   2.89   4.04  0.82  0.92 | 0.9966 1.0717 1.1345 1.1971 1.2861 1.4173 | +0.0444(   +28) +0.0396(   +57)  +4.2690(  +17)   2.695 |  100%  100%
    4   2.89   4.04   5.68  0.69  0.79 | 1.1971 1.2861 1.3647 1.4173 1.5193 1.6588 | +0.0381(   +23) +0.0344(   +41)  +7.2936(  +12)   3.025 |  100%  100%
    5   4.04   5.68   8.01  0.59  0.69 | 1.4173 1.5193 1.6081 1.6588 1.7713 1.9149 | +0.0373(   +17) +0.0308(   +31) +11.9536(   +9)   3.394 |  100%  100%
    6   5.68   8.01  11.35  0.51  0.61 | 1.6588 1.7713 1.8735 1.9149 2.0388 2.1906 | +0.0316(   +19) +0.0269(   +32) +19.0932(   +7)   3.798 |  100%  100%
    7   8.01  11.35  16.13  0.45  0.56 | 1.9149 2.0388 2.1494 2.1906 2.3220 2.4779 | +0.0311(   +18) +0.0244(   +23) +28.8988(   +7)   4.220 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2280 0.02670 0.03942 | 0.02200 0.00020    2823 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.05221 0.06045 | 0.03931 0.04385
    1 0.2885 0.04346 0.06075 | 0.03387 0.00025    5434 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.06484 0.07379 | 0.05901 0.06606
    2 0.3346 0.05938 0.08136 | 0.04620 0.00029    9756 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.07711 0.08627 | 0.07750 0.08681
    3 0.3657 0.07178 0.09862 | 0.05874 0.00036   16460 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.08861 0.09751 | 0.09256 0.10361
    4 0.3846 0.08001 0.11151 | 0.07177 0.00042   26714 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.09893 0.10719 | 0.10367 0.11591
    5 0.3860 0.08067 0.12022 | 0.08460 0.00054   41283 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.10767 0.11503 | 0.11113 0.12417
    6 0.3854 0.08042 0.12640 | 0.09955 0.00057   62241 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.11503 0.12138 | 0.11605 0.12972
    7 0.3708 0.07394 0.12997 | 0.11496 0.00058   91277 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.12071 0.12602 | 0.11885 0.13300
  one-window F by unit window [j, j+1], j = 0,1,..: 0.5230 0.6578 0.8150 0.9966 1.1971 1.4173 1.6588 1.9149 2.1906 2.4779
  lam2 x within excess by depth: 0.0687 0.0821 0.0965 0.1142 0.1388 0.1747 0.2154 0.2772
  lam2 x adjacent excess by depth: 0.0729 0.0865 0.1060 0.1283 0.1537 0.2115 0.2527 0.3526

  --- count: splittings with smaller child >= 0.3
  mean dipole number N(y) at y=0,1,..: 1.00 1.37 1.83 2.43 3.22 4.29 5.75 7.77 10.59 14.55 20.14
  local effective rate ln N(y+1)/N(y): 0.313 0.291 0.283 0.282 0.286 0.293 0.301 0.309 0.318 0.325
   y0  lam1   lam2   lam3  k_hat k_reg |  F11    F12    F13    F22    F23    F33  | adj(z)        within(z)     T123-2F12F23(z)  k3/2k2^2 | bonf 1e4 1e5
    0   0.37   0.46   0.60  0.92  1.06 | 0.7120 0.8342 0.9061 1.0984 1.2286 1.4884 | +0.1253(   +31) +0.1100(   +43)  +2.2279(  +25)   2.261 |  100%  100%
    1   0.46   0.60   0.79  0.67  0.75 | 1.0984 1.2286 1.3075 1.4884 1.6257 1.8837 | +0.1196(   +29) +0.1029(   +45)  +4.5993(  +21)   2.297 |  100%  100%
    2   0.60   0.79   1.07  0.53  0.59 | 1.4884 1.6257 1.7198 1.8837 2.0293 2.2729 | +0.1076(   +25) +0.0901(   +40)  +8.5575(  +17)   2.455 |  100%  100%
    3   0.79   1.07   1.46  0.43  0.48 | 1.8837 2.0293 2.1350 2.2729 2.4276 2.6654 | +0.0934(   +19) +0.0767(   +39) +15.3377(  +13)   2.700 |  100%  100%
    4   1.07   1.46   2.02  0.37  0.41 | 2.2729 2.4276 2.5581 2.6654 2.8381 3.0910 | +0.0748(   +16) +0.0685(   +30) +26.3085(   +9)   3.073 |  100%  100%
    5   1.46   2.02   2.82  0.32  0.37 | 2.6654 2.8381 2.9690 3.0910 3.2612 3.4941 | +0.0807(   +13) +0.0608(   +24) +42.2090(   +7)   3.479 |  100%  100%
    6   2.02   2.82   3.96  0.28  0.32 | 3.0910 3.2612 3.4116 3.4941 3.6783 3.9152 | +0.0581(   +12) +0.0498(   +28) +66.9383(   +6)   3.946 |  100%  100%
    7   2.82   3.96   5.59  0.25  0.29 | 3.4941 3.6783 3.8447 3.9152 4.1158 4.3629 | +0.0524(   +10) +0.0445(   +19) +98.3138(   +6)   4.425 |  100%  100%

   y0 rho_pc  IG_pc   IG_slope | I_grass(N) SE_2D  cells   | bias_NM  allow   I_corr  | I_corr-IG_pc  unc     sign | I_corr-IG_sl sign | 1+0 k=1: I     IG    | NM k_hat: I    IG
    0 0.2008 0.02057 0.02846 | 0.01315 0.00015    1448 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.02486 0.03001 | 0.02689 0.03286
    1 0.2665 0.03684 0.04919 | 0.02175 0.00019    2610 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.03240 0.03866 | 0.04294 0.05427
    2 0.3196 0.05389 0.06992 | 0.03165 0.00022    4441 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.04167 0.04903 | 0.05818 0.07518
    3 0.3573 0.06827 0.08855 | 0.04165 0.00028    7319 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.05253 0.06086 | 0.07119 0.09328
    4 0.3832 0.07939 0.10346 | 0.05233 0.00034   11519 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.06440 0.07338 | 0.08134 0.10760
    5 0.3927 0.08376 0.11367 | 0.06315 0.00036   17553 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.07635 0.08552 | 0.08851 0.11777
    6 0.4028 0.08852 0.12213 | 0.07466 0.00040   25935 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.08801 0.09696 | 0.09366 0.12520
    7 0.3956 0.08511 0.12718 | 0.08545 0.00046   37676 | +nan nan nan | +nan nan no bias control | +nan no bias control | 0.09826 0.10656 | 0.09672 0.12981
  one-window F by unit window [j, j+1], j = 0,1,..: 0.7120 1.0984 1.4884 1.8837 2.2729 2.6654 3.0910 3.4941 3.9152 4.3629
  lam2 x within excess by depth: 0.0509 0.0615 0.0713 0.0819 0.1000 0.1228 0.1402 0.1763
  lam2 x adjacent excess by depth: 0.0580 0.0715 0.0852 0.0997 0.1091 0.1630 0.1637 0.2075


==> anc/calc_SHORT/item13/uv_compare.log <==
Part 1: rho = 0.001 (A14uv, 2e6 events) against rho = 0.01 (A14, 1e7 events)

 count at rho=0.001 with r_c = 0.01  against  count at rho=0.01 with r_c = 0.0
  window means rho=0.001: 1.827 3.211 5.326 8.523 13.317 20.464 31.057 46.691 69.739 103.607
  window means rho=0.01 : 1.822 3.177 5.229 8.292 12.824 19.470 29.173 43.279 63.723 93.268
  ratio                 : 1.0027 1.0107 1.0187 1.0279 1.0384 1.0511 1.0646 1.0788 1.0944 1.1109
  y0=0: F13 0.4301(0.0010) vs 0.4279(0.0005) z=+2.0; F33 0.5523 vs 0.5578 z=-3.6; adj +0.0529 vs +0.0563 z=-5.0
  y0=1: F13 0.5016(0.0013) vs 0.5043(0.0006) z=-1.9; F33 0.6054 vs 0.6162 z=-5.4; adj +0.0345 vs +0.0368 z=-4.2
  y0=2: F13 0.5712(0.0017) vs 0.5793(0.0008) z=-4.3; F33 0.6719 vs 0.6900 z=-6.5; adj +0.0244 vs +0.0266 z=-4.7
  y0=3: F13 0.6472(0.0024) vs 0.6630(0.0011) z=-6.1; F33 0.7524 vs 0.7807 z=-7.4; adj +0.0185 vs +0.0206 z=-4.6
  y0=4: F13 0.7324(0.0034) vs 0.7585(0.0016) z=-7.0; F33 0.8448 vs 0.8869 z=-7.7; adj +0.0154 vs +0.0174 z=-4.7
  y0=5: F13 0.8293(0.0047) vs 0.8679(0.0023) z=-7.3; F33 0.9513 vs 1.0081 z=-7.5; adj +0.0127 vs +0.0154 z=-6.0
  y0=6: F13 0.9358(0.0066) vs 0.9920(0.0033) z=-7.6; F33 1.0679 vs 1.1462 z=-7.5; adj +0.0124 vs +0.0136 z=-3.1
  y0=7: F13 1.0549(0.0091) vs 1.1311(0.0048) z=-7.4; F33 1.1965 vs 1.3015 z=-7.4; adj +0.0109 vs +0.0131 z=-5.6

 count at rho=0.001 with r_c = 0.1  against  count at rho=0.01 with r_c = 0.1
  window means rho=0.001: 0.779 1.081 1.493 2.072 2.886 4.038 5.676 8.006 11.349 16.131
  window means rho=0.01 : 0.779 1.079 1.492 2.068 2.877 4.017 5.633 7.922 11.184 15.829
  ratio                 : 1.0008 1.0015 1.0005 1.0016 1.0033 1.0051 1.0077 1.0106 1.0148 1.0191
  y0=0: F13 0.5567(0.0022) vs 0.5548(0.0009) z=+0.8; F33 0.8150 vs 0.8178 z=-0.7; adj +0.0674 vs +0.0679 z=-0.3
  y0=1: F13 0.7295(0.0031) vs 0.7312(0.0013) z=-0.5; F33 0.9966 vs 1.0039 z=-1.3; adj +0.0579 vs +0.0596 z=-1.0
  y0=2: F13 0.9222(0.0045) vs 0.9292(0.0021) z=-1.4; F33 1.1971 vs 1.2085 z=-1.4; adj +0.0512 vs +0.0521 z=-0.6
  y0=3: F13 1.1345(0.0070) vs 1.1460(0.0033) z=-1.5; F33 1.4173 vs 1.4361 z=-1.5; adj +0.0444 vs +0.0452 z=-0.4
  y0=4: F13 1.3647(0.0110) vs 1.3796(0.0050) z=-1.2; F33 1.6588 vs 1.6813 z=-1.2; adj +0.0381 vs +0.0411 z=-1.7
  y0=5: F13 1.6081(0.0159) vs 1.6328(0.0078) z=-1.4; F33 1.9149 vs 1.9459 z=-1.1; adj +0.0373 vs +0.0363 z=+0.4
  y0=6: F13 1.8735(0.0239) vs 1.9024(0.0114) z=-1.1; F33 2.1906 vs 2.2281 z=-1.0; adj +0.0316 vs +0.0329 z=-0.7
  y0=7: F13 2.1494(0.0330) vs 2.1923(0.0167) z=-1.2; F33 2.4779 vs 2.5366 z=-1.1; adj +0.0311 vs +0.0288 z=+1.2

 count at rho=0.001 with r_c = 0.3  against  count at rho=0.01 with r_c = 0.3
  window means rho=0.001: 0.368 0.463 0.598 0.792 1.067 1.460 2.021 2.818 3.961 5.592
  window means rho=0.01 : 0.368 0.462 0.598 0.791 1.067 1.458 2.014 2.804 3.932 5.540
  ratio                 : 1.0000 1.0011 0.9997 1.0002 1.0006 1.0014 1.0036 1.0049 1.0073 1.0094
  y0=0: F13 0.9061(0.0053) vs 0.9043(0.0023) z=+0.3; F33 1.4884 vs 1.5025 z=-1.4; adj +0.1253 vs +0.1254 z=-0.0
  y0=1: F13 1.3075(0.0081) vs 1.3119(0.0034) z=-0.5; F33 1.8837 vs 1.9013 z=-1.2; adj +0.1196 vs +0.1240 z=-1.0
  y0=2: F13 1.7198(0.0119) vs 1.7355(0.0055) z=-1.2; F33 2.2729 vs 2.2953 z=-1.0; adj +0.1076 vs +0.1088 z=-0.2
  y0=3: F13 2.1350(0.0180) vs 2.1552(0.0089) z=-1.0; F33 2.6654 vs 2.6966 z=-1.0; adj +0.0934 vs +0.0944 z=-0.2
  y0=4: F13 2.5581(0.0297) vs 2.5749(0.0133) z=-0.5; F33 3.0910 vs 3.1050 z=-0.3; adj +0.0748 vs +0.0837 z=-1.7
  y0=5: F13 2.9690(0.0404) vs 3.0007(0.0207) z=-0.7; F33 3.4941 vs 3.5182 z=-0.3; adj +0.0807 vs +0.0721 z=+1.3
  y0=6: F13 3.4116(0.0610) vs 3.4335(0.0295) z=-0.3; F33 3.9152 vs 3.9487 z=-0.4; adj +0.0581 vs +0.0606 z=-0.4
  y0=7: F13 3.8447(0.0817) vs 3.8765(0.0427) z=-0.3; F33 4.3629 vs 4.4039 z=-0.3; adj +0.0524 vs +0.0534 z=-0.2

Part 2: signs over the 84 cascade triples (A14, A14cap, A19, A19cap; three counts; all depths)
  triples: 84
  I_corr vs I_G(pc):    {'undecided': 21, '>': 14, '<': 49}
  I_corr vs I_G(slope): {'<': 79, 'undecided': 5}
  I_corr + 2 unc below the summed I of Eq. (nm) at k = 1 and the measured means: 79 of 84; I_corr/I(1+0) from 0.33 to 0.79
  A14     r_c=0.0 : I > I_G(pc) at y0 = 1,2,3,4,5;  I < I_G(pc) at y0 = -
  A14     r_c=0.1 : I > I_G(pc) at y0 = 7;  I < I_G(pc) at y0 = 0,1,2,3,4
  A14     r_c=0.3 : I > I_G(pc) at y0 = -;  I < I_G(pc) at y0 = 0,1,2,3,4,5,6
  A14cap  r_c=0.0 : I > I_G(pc) at y0 = -;  I < I_G(pc) at y0 = 0,1,2
  A14cap  r_c=0.1 : I > I_G(pc) at y0 = -;  I < I_G(pc) at y0 = 0,1,2,3,4,5,6,7
  A14cap  r_c=0.3 : I > I_G(pc) at y0 = -;  I < I_G(pc) at y0 = 0,1,2,3,4,5,6,7
  A19     r_c=0.0 : I > I_G(pc) at y0 = 0,1,2,3;  I < I_G(pc) at y0 = -
  A19     r_c=0.1 : I > I_G(pc) at y0 = 3,4,5;  I < I_G(pc) at y0 = 0,1
  A19     r_c=0.3 : I > I_G(pc) at y0 = 5;  I < I_G(pc) at y0 = 0,1,2,3
  A19cap  r_c=0.0 : I > I_G(pc) at y0 = -;  I < I_G(pc) at y0 = -
  A19cap  r_c=0.1 : I > I_G(pc) at y0 = -;  I < I_G(pc) at y0 = 0,1,2,3,4,5
  A19cap  r_c=0.3 : I > I_G(pc) at y0 = -;  I < I_G(pc) at y0 = 0,1,2,3,4,5

Part 3: robustness of the decided signs of I - I_G(pc) to the form of the estimator bias
  For '>' triples: lower estimates of the information, I(N) - [I(N/2) - I(N)] (bias ~ 1/N) and
  I(N) - [I(N/2) - I(N)]/(sqrt(2) - 1) (bias ~ N^-1/2), from the disjoint half-samples of analyze.py.
  For '<' triples: I(N) + |bias_NM| (the NM controls give a positive bias at N = 1e7 except in 13
  triples with middle mean below 1.7, where it is negative and at most 1.12e-4 in size).
  A14     r_c=0.0  y0=1: I(N)=0.05020 I(N/2)=0.05083  1/N: 0.04958  N^-1/2: 0.04871  I_G(pc)=0.04741  holds
  A14     r_c=0.0  y0=2: I(N)=0.06329 I(N/2)=0.06476  1/N: 0.06182  N^-1/2: 0.05974  I_G(pc)=0.05606  holds
  A14     r_c=0.0  y0=3: I(N)=0.07422 I(N/2)=0.07720  1/N: 0.07124  N^-1/2: 0.06703  I_G(pc)=0.05841  holds
  A14     r_c=0.0  y0=4: I(N)=0.08463 I(N/2)=0.09040  1/N: 0.07887  N^-1/2: 0.07073  I_G(pc)=0.05584  holds
  A14     r_c=0.0  y0=5: I(N)=0.09658 I(N/2)=0.10682  1/N: 0.08634  N^-1/2: 0.07186  I_G(pc)=0.04889  holds
  A14     r_c=0.1  y0=7: I(N)=0.10002 I(N/2)=0.10499  1/N: 0.09504  N^-1/2: 0.08801  I_G(pc)=0.07425  holds
  A19     r_c=0.0  y0=0: I(N)=0.03116 I(N/2)=0.03180  1/N: 0.03053  N^-1/2: 0.02963  I_G(pc)=0.02305  holds
  A19     r_c=0.0  y0=1: I(N)=0.04573 I(N/2)=0.04786  1/N: 0.04360  N^-1/2: 0.04058  I_G(pc)=0.02842  holds
  A19     r_c=0.0  y0=2: I(N)=0.05830 I(N/2)=0.06377  1/N: 0.05283  N^-1/2: 0.04509  I_G(pc)=0.02475  holds
  A19     r_c=0.0  y0=3: I(N)=0.07425 I(N/2)=0.08670  1/N: 0.06181  N^-1/2: 0.04421  I_G(pc)=0.01533  holds
  A19     r_c=0.1  y0=3: I(N)=0.06962 I(N/2)=0.07193  1/N: 0.06732  N^-1/2: 0.06405  I_G(pc)=0.05390  holds
  A19     r_c=0.1  y0=4: I(N)=0.08253 I(N/2)=0.08695  1/N: 0.07811  N^-1/2: 0.07186  I_G(pc)=0.04577  holds
  A19     r_c=0.1  y0=5: I(N)=0.09687 I(N/2)=0.10465  1/N: 0.08908  N^-1/2: 0.07807  I_G(pc)=0.03063  holds
  A19     r_c=0.3  y0=5: I(N)=0.07970 I(N/2)=0.08287  1/N: 0.07653  N^-1/2: 0.07205  I_G(pc)=0.04726  holds
  decided signs that do not survive: 0

Part 4: ranges over depths per configuration and count (from summary.json)
  TOY     r_c=0.0  k_hat 1.00-1.00  k_reg 1.00-1.00  k3/(2k2^2) 1.000-1.002  (max F - min F)/mean F 0.001-0.003  rho_pc 0.293-0.448  Bonferroni at 1e4 4-6%  at 1e5 0-6%  order2(emp) at 1e4 4-8%  lam1 lam3/lam2^2 1.000-1.000
          one-window F by unit window: 1.002 1.001 1.001 0.999 1.001 0.999 1.000 1.000
          lam2 x within excess: 0.0002 -0.0000 0.0002 -0.0003 -0.0001 0.0004   lam2 x adjacent excess: -0.0002 0.0006 -0.0017 0.0014 -0.0033 0.0040
          local effective rate ln N(y+1)/N(y): 0.400 0.400 0.400 0.400 0.400 0.400 0.400 0.400
  A14     r_c=0.0  k_hat 0.85-1.99  k_reg 1.25-2.29  k3/(2k2^2) 1.406-3.521  (max F - min F)/mean F 0.205-0.264  rho_pc 0.222-0.332  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 100-100%  lam1 lam3/lam2^2 0.944-0.994
          one-window F by unit window: 0.481 0.515 0.558 0.616 0.690 0.781 0.887 1.008 1.146 1.301
          lam2 x within excess: 0.1671 0.1790 0.2016 0.2430 0.3063 0.4010 0.5443 0.7681   lam2 x adjacent excess: 0.1790 0.1924 0.2208 0.2637 0.3380 0.4486 0.5907 0.8364
          local effective rate ln N(y+1)/N(y): 1.037 0.754 0.627 0.553 0.505 0.471 0.447 0.428 0.414 0.403
  A14     r_c=0.1  k_hat 0.44-1.52  k_reg 0.54-1.71  k3/(2k2^2) 1.874-4.307  (max F - min F)/mean F 0.266-0.468  rho_pc 0.227-0.388  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 96-100%  lam1 lam3/lam2^2 0.998-1.004
          one-window F by unit window: 0.522 0.656 0.818 1.004 1.209 1.436 1.681 1.946 2.228 2.537
          lam2 x within excess: 0.0705 0.0822 0.0955 0.1153 0.1406 0.1736 0.2173 0.2839   lam2 x adjacent excess: 0.0733 0.0890 0.1077 0.1300 0.1652 0.2042 0.2606 0.3222
          local effective rate ln N(y+1)/N(y): 0.576 0.474 0.420 0.389 0.370 0.359 0.353 0.349 0.348 0.348
  A14     r_c=0.3  k_hat 0.25-0.92  k_reg 0.29-1.06  k3/(2k2^2) 2.208-4.636  (max F - min F)/mean F 0.225-0.759  rho_pc 0.200-0.400  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 88-100%  lam1 lam3/lam2^2 1.005-1.029
          one-window F by unit window: 0.709 1.098 1.503 1.901 2.295 2.697 3.105 3.518 3.949 4.404
          lam2 x within excess: 0.0533 0.0634 0.0725 0.0849 0.0996 0.1164 0.1405 0.1764   lam2 x adjacent excess: 0.0579 0.0742 0.0861 0.1007 0.1220 0.1452 0.1698 0.2099
          local effective rate ln N(y+1)/N(y): 0.313 0.291 0.283 0.282 0.286 0.293 0.301 0.309 0.316 0.324
  A14cap  r_c=0.0  k_hat 2.19-2.35  k_reg 2.33-2.53  k3/(2k2^2) 1.075-1.191  (max F - min F)/mean F 0.023-0.163  rho_pc 0.268-0.424  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 100-100%  lam1 lam3/lam2^2 0.944-0.993
          one-window F by unit window: 0.454 0.450 0.443 0.440 0.440 0.442 0.446 0.451 0.456 0.462
          lam2 x within excess: 0.1132 0.1070 0.1028 0.0997 0.0986 0.0982 0.0994 0.1009   lam2 x adjacent excess: 0.1187 0.1118 0.1067 0.1055 0.1072 0.1097 0.1109 0.1177
          local effective rate ln N(y+1)/N(y): 1.013 0.730 0.602 0.527 0.477 0.442 0.416 0.395 0.379 0.367
  A14cap  r_c=0.1  k_hat 1.79-2.25  k_reg 1.84-2.33  k3/(2k2^2) 1.155-1.232  (max F - min F)/mean F 0.018-0.157  rho_pc 0.206-0.415  Bonferroni at 1e4 82-98%  at 1e5 100-100%  order2(emp) at 1e4 57-76%  lam1 lam3/lam2^2 0.995-1.004
          one-window F by unit window: 0.428 0.454 0.483 0.506 0.527 0.543 0.553 0.559 0.562 0.562
          lam2 x within excess: 0.0242 0.0252 0.0268 0.0282 0.0290 0.0299 0.0309 0.0325   lam2 x adjacent excess: 0.0228 0.0258 0.0265 0.0289 0.0312 0.0332 0.0327 0.0353
          local effective rate ln N(y+1)/N(y): 0.546 0.439 0.381 0.345 0.323 0.308 0.299 0.293 0.289 0.288
  A14cap  r_c=0.3  k_hat 1.38-2.06  k_reg 1.40-2.14  k3/(2k2^2) 1.062-1.682  (max F - min F)/mean F 0.051-0.466  rho_pc 0.126-0.328  Bonferroni at 1e4 30-98%  at 1e5 100-100%  order2(emp) at 1e4 18-70%  lam1 lam3/lam2^2 1.009-1.025
          one-window F by unit window: 0.370 0.489 0.592 0.661 0.711 0.734 0.741 0.733 0.720 0.701
          lam2 x within excess: 0.0045 0.0081 0.0116 0.0140 0.0164 0.0188 0.0201 0.0222   lam2 x adjacent excess: 0.0053 0.0098 0.0117 0.0152 0.0169 0.0207 0.0205 0.0222
          local effective rate ln N(y+1)/N(y): 0.279 0.245 0.226 0.216 0.212 0.212 0.215 0.219 0.225 0.232
  A19     r_c=0.0  k_hat 0.80-1.87  k_reg 1.66-2.42  k3/(2k2^2) 1.622-3.947  (max F - min F)/mean F 0.291-0.349  rho_pc -0.015-0.235  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 100-100%  lam1 lam3/lam2^2 0.921-0.990
          one-window F by unit window: 0.480 0.533 0.606 0.706 0.835 0.993 1.182 1.402
          lam2 x within excess: 0.3418 0.4140 0.5462 0.7862 1.2084 1.9465   lam2 x adjacent excess: 0.3688 0.4497 0.5972 0.8630 1.3143 2.1117
          local effective rate ln N(y+1)/N(y): 1.309 0.911 0.752 0.665 0.611 0.575 0.549 0.531
  A19     r_c=0.1  k_hat 0.41-1.32  k_reg 0.66-1.64  k3/(2k2^2) 2.125-5.028  (max F - min F)/mean F 0.362-0.614  rho_pc 0.241-0.322  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 98-100%  lam1 lam3/lam2^2 1.001-1.007
          one-window F by unit window: 0.539 0.734 0.972 1.249 1.566 1.921 2.316 2.757
          lam2 x within excess: 0.1513 0.1918 0.2512 0.3447 0.4873 0.7207   lam2 x adjacent excess: 0.1616 0.2122 0.2874 0.4024 0.5722 0.8411
          local effective rate ln N(y+1)/N(y): 0.742 0.592 0.525 0.491 0.474 0.467 0.464 0.464
  A19     r_c=0.3  k_hat 0.23-0.76  k_reg 0.32-0.98  k3/(2k2^2) 2.352-5.604  (max F - min F)/mean F 0.313-0.876  rho_pc 0.232-0.343  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 94-100%  lam1 lam3/lam2^2 1.009-1.047
          one-window F by unit window: 0.767 1.297 1.834 2.370 2.924 3.502 4.114 4.784
          lam2 x within excess: 0.1128 0.1407 0.1779 0.2342 0.3132 0.4409   lam2 x adjacent excess: 0.1301 0.1692 0.2144 0.2887 0.3868 0.5262
          local effective rate ln N(y+1)/N(y): 0.412 0.381 0.376 0.383 0.396 0.410 0.424 0.436
  A19cap  r_c=0.0  k_hat 2.19-2.38  k_reg 2.47-2.73  k3/(2k2^2) 1.100-1.191  (max F - min F)/mean F 0.032-0.175  rho_pc 0.263-0.369  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 100-100%  lam1 lam3/lam2^2 0.920-0.988
          one-window F by unit window: 0.447 0.443 0.438 0.439 0.443 0.449 0.456 0.464
          lam2 x within excess: 0.2062 0.1982 0.1947 0.1951 0.1982 0.2041   lam2 x adjacent excess: 0.2152 0.2085 0.2107 0.2131 0.2298 0.2471
          local effective rate ln N(y+1)/N(y): 1.276 0.879 0.718 0.628 0.571 0.531 0.503 0.482
  A19cap  r_c=0.1  k_hat 1.80-2.20  k_reg 1.89-2.32  k3/(2k2^2) 1.154-1.229  (max F - min F)/mean F 0.022-0.185  rho_pc 0.246-0.418  Bonferroni at 1e4 100-100%  at 1e5 100-100%  order2(emp) at 1e4 98-100%  lam1 lam3/lam2^2 0.995-1.007
          one-window F by unit window: 0.428 0.465 0.500 0.528 0.547 0.557 0.561 0.560
          lam2 x within excess: 0.0424 0.0457 0.0486 0.0515 0.0546 0.0565   lam2 x adjacent excess: 0.0405 0.0461 0.0537 0.0565 0.0609 0.0614
          local effective rate ln N(y+1)/N(y): 0.701 0.543 0.468 0.427 0.404 0.392 0.385 0.383
  A19cap  r_c=0.3  k_hat 1.40-1.88  k_reg 1.44-2.00  k3/(2k2^2) 1.067-1.500  (max F - min F)/mean F 0.061-0.498  rho_pc 0.169-0.351  Bonferroni at 1e4 60-100%  at 1e5 100-100%  order2(emp) at 1e4 50-96%  lam1 lam3/lam2^2 1.015-1.042
          one-window F by unit window: 0.390 0.539 0.648 0.714 0.736 0.732 0.715 0.687
          lam2 x within excess: 0.0088 0.0165 0.0230 0.0290 0.0331 0.0374   lam2 x adjacent excess: 0.0111 0.0197 0.0267 0.0321 0.0343 0.0384
          local effective rate ln N(y+1)/N(y): 0.363 0.313 0.290 0.283 0.284 0.292 0.302 0.314

  cascade triples: largest rho_pc 0.4237 (limit 1/2), largest I_G(pc) 0.09892, largest I_G(slope) 0.13266; (1/2) ln(4/3) = 0.14384;  4 abar ln 2 = 0.39715 (abar 0.14324), 0.52954 (abar 0.19099)

Part 5: the 1+0 control (TOY, Eq. (nm) at k = 1 generated by the same machinery), all six depths
 TOY:
  48 contrasts (8 per depth): largest |z| = 2.90; number with |z| > 2: 9; sum of z^2 = 97.8
  p_order2_emp by depth: 0.924 0.213 0.299 0.296 0.145 0.019
  p_order2_src by depth: 0.924 0.214 0.302 0.297 0.145 0.018
  p_cross2_emp by depth: 0.837 0.049 0.127 0.343 0.021 0.012
  p_cross2_src by depth: 0.838 0.049 0.128 0.344 0.021 0.012
  p_within2_emp by depth: 0.933 0.250 0.204 0.124 0.077 0.011
  p_within2_src by depth: 0.933 0.253 0.207 0.124 0.077 0.010
  p_order3_emp by depth: 0.565 0.270 0.391 0.138 0.287 0.100
  p_order3_src by depth: 0.568 0.292 0.407 0.158 0.284 0.092
  p_gamma123_emp by depth: 0.114 0.235 0.461 0.796 0.100 0.365
  p_gamma123_src by depth: 0.113 0.232 0.458 0.796 0.102 0.365
  gamma p (nm) by depth: 0.244 0.572 0.982 0.511 0.085 0.212
 TOY2:
  48 contrasts (8 per depth): largest |z| = 1.88; number with |z| > 2: 0; sum of z^2 = 40.4
  p_order2_emp by depth: 0.171 0.794 0.482 0.572 0.758 0.589
  p_order2_src by depth: 0.173 0.795 0.483 0.573 0.758 0.593
  p_cross2_emp by depth: 0.178 0.589 0.639 0.245 0.322 0.710
  p_cross2_src by depth: 0.178 0.589 0.638 0.245 0.321 0.710
  p_within2_emp by depth: 0.755 0.860 0.501 0.539 0.471 0.619
  p_within2_src by depth: 0.754 0.860 0.500 0.539 0.471 0.621
  p_order3_emp by depth: 0.188 0.970 0.900 0.971 0.908 0.739
  p_order3_src by depth: 0.201 0.970 0.897 0.969 0.905 0.752
  p_gamma123_emp by depth: 0.986 0.350 0.454 0.487 0.112 0.209
  p_gamma123_src by depth: 0.986 0.350 0.458 0.486 0.112 0.211
  gamma p (nm) by depth: 0.952 0.268 0.221 0.311 0.134 0.147


==> anc/calc_SHORT/item13/uv_compare.py <==
#!/usr/bin/env python3
"""Cutoff check and counts of the sign table, arithmetic on results/*.json and summary.json only.

Part 1: the counts with a size cut r_c = 0.1 and 0.3 from rho = 0.001 (A14uv, 2e6 events) against
rho = 0.01 (A14, 1e7 events): window means, F13 and F33 with sandwich errors, the adjacent excess;
and the count with r_c = 0.01 at rho = 0.001 against every splitting at rho = 0.01.
Part 2: the number of triples with each sign of I_corr - I_G(pc) and I_corr - I_G(slope)
(summarize.py definitions), and the comparison with the 1+0 law at the measured means.
Part 3: robustness of the decided signs to the form of the estimator bias (1/N or N^-1/2).

Run:  python3 uv_compare.py > uv_compare.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import json
import numpy as np
HERE = _PKG + '/calc_SHORT/item13/'
U = json.load(open(HERE + 'results/A14uv.json'))
A = json.load(open(HERE + 'results/A14.json'))
print("Part 1: rho = 0.001 (A14uv, 2e6 events) against rho = 0.01 (A14, 1e7 events)")
for iu, ia in (('1', '0'), ('2', '1'), ('3', '2')):
    u = U['variants'][iu]; a = A['variants'][ia]
    print(f"\n count at rho=0.001 with r_c = {u['cut']}  against  count at rho=0.01 with r_c = {a['cut']}")
    mu, ma = np.array(u['window_means']), np.array(a['window_means'])
    print("  window means rho=0.001: " + " ".join(f"{v:.3f}" for v in mu))
    print("  window means rho=0.01 : " + " ".join(f"{v:.3f}" for v in ma))
    print("  ratio                 : " + " ".join(f"{v:.4f}" for v in mu/ma))
    for y0 in sorted(u['depths'], key=int):
        du, da = u['depths'][y0], a['depths'][y0]
        zF13 = (du['F']['13'] - da['F']['13'])/np.hypot(du['F_se']['13'], da['F_se']['13'])
        zF33 = (du['F']['33'] - da['F']['33'])/np.hypot(du['F_se']['33'], da['F_se']['33'])
        au, aa = du['contrasts']['adj=(F12+F23)/2-F13'], da['contrasts']['adj=(F12+F23)/2-F13']
        zad = (au['value'] - aa['value'])/np.hypot(au['se'], aa['se'])
        print(f"  y0={y0}: F13 {du['F']['13']:.4f}({du['F_se']['13']:.4f}) vs {da['F']['13']:.4f}({da['F_se']['13']:.4f}) z={zF13:+.1f}; "
              f"F33 {du['F']['33']:.4f} vs {da['F']['33']:.4f} z={zF33:+.1f}; adj {au['value']:+.4f} vs {aa['value']:+.4f} z={zad:+.1f}")

print("\nPart 2: signs over the 84 cascade triples (A14, A14cap, A19, A19cap; three counts; all depths)")
S = json.load(open(HERE + 'summary.json'))
cnt = {'pc': {}, 'slope': {}}
below10 = 0; tot = 0; ratios = []
for name in ('A14', 'A14cap', 'A19', 'A19cap'):
    for iv, v in S[name]['variants'].items():
        for y0, d in v['depths'].items():
            tot += 1
            for key, lab in (('sign_pc', 'pc'), ('sign_slope', 'slope')):
                cnt[lab][d[key]] = cnt[lab].get(d[key], 0) + 1
            if d['I_corr'] + 2*d['unc'] < d['nm_k1_I']:
                below10 += 1
            ratios.append(d['I_corr']/d['nm_k1_I'])
print(f"  triples: {tot}")
print(f"  I_corr vs I_G(pc):    {cnt['pc']}")
print(f"  I_corr vs I_G(slope): {cnt['slope']}")
print(f"  I_corr + 2 unc below the summed I of Eq. (nm) at k = 1 and the measured means: {below10} of {tot}; "
      f"I_corr/I(1+0) from {min(ratios):.2f} to {max(ratios):.2f}")
for name in ('A14', 'A14cap', 'A19', 'A19cap'):
    for iv, v in S[name]['variants'].items():
        gt = [y0 for y0, d in sorted(v['depths'].items(), key=lambda t: int(t[0])) if d['sign_pc'] == '>']
        lt = [y0 for y0, d in sorted(v['depths'].items(), key=lambda t: int(t[0])) if d['sign_pc'] == '<']
        print(f"  {name:7s} r_c={v['cut']:<4}: I > I_G(pc) at y0 = {','.join(gt) or '-'};  I < I_G(pc) at y0 = {','.join(lt) or '-'}")

print("\nPart 3: robustness of the decided signs of I - I_G(pc) to the form of the estimator bias")
print("  For '>' triples: lower estimates of the information, I(N) - [I(N/2) - I(N)] (bias ~ 1/N) and")
print("  I(N) - [I(N/2) - I(N)]/(sqrt(2) - 1) (bias ~ N^-1/2), from the disjoint half-samples of analyze.py.")
print("  For '<' triples: I(N) + |bias_NM| (the NM controls give a positive bias at N = 1e7 except in 13")
print("  triples with middle mean below 1.7, where it is negative and at most 1.12e-4 in size).")
nfail = 0
for name in ('A14', 'A14cap', 'A19', 'A19cap'):
    R = json.load(open(HERE + f'results/{name}.json'))
    for iv, v in S[name]['variants'].items():
        for y0, d in sorted(v['depths'].items(), key=lambda t: int(t[0])):
            bl = R['variants'][iv]['depths'][y0]['cmi_blocks']
            IN, IN2 = d['I_grass'], bl[1][1]
            if d['sign_pc'] == '>':
                lo1 = IN - (IN2 - IN); lo2 = IN - (IN2 - IN)/(np.sqrt(2) - 1)
                ok = min(lo1, lo2) > d['IG_pc']
                nfail += (not ok)
                print(f"  {name:7s} r_c={v['cut']:<4} y0={y0}: I(N)={IN:.5f} I(N/2)={IN2:.5f}  1/N: {lo1:.5f}  N^-1/2: {lo2:.5f}  "
                      f"I_G(pc)={d['IG_pc']:.5f}  {'holds' if ok else 'FAILS'}")
            elif d['sign_pc'] == '<':
                hi = IN + abs(d['bias_NM'])
                ok = hi < d['IG_pc']
                nfail += (not ok)
                if not ok:
                    print(f"  {name:7s} r_c={v['cut']:<4} y0={y0}: '<' not robust: I(N)+|bias|={hi:.5f} I_G(pc)={d['IG_pc']:.5f}")
print(f"  decided signs that do not survive: {nfail}")

print("\nPart 4: ranges over depths per configuration and count (from summary.json)")
ceil = 0.5*np.log(4/3)
mr = mig = migs = 0
for name in ('TOY', 'A14', 'A14cap', 'A19', 'A19cap'):
    for iv, v in S[name]['variants'].items():
        ds = [d for _, d in sorted(v['depths'].items(), key=lambda t: int(t[0]))]
        g = lambda k: [d[k] for d in ds]
        sp = [d['F_spread']/d['F_mean'] for d in ds]
        b4 = [d['block_bonf']['10000'] for d in ds]; b5 = [d['block_bonf']['100000'] for d in ds]
        o4 = [d['block_order2_emp']['10000'] for d in ds]
        print(f"  {name:7s} r_c={v['cut']:<4} k_hat {min(g('k_hat')):.2f}-{max(g('k_hat')):.2f}  k_reg {min(g('k_reg')):.2f}-{max(g('k_reg')):.2f}  "
              f"k3/(2k2^2) {min(g('gamma_ratio')):.3f}-{max(g('gamma_ratio')):.3f}  (max F - min F)/mean F {min(sp):.3f}-{max(sp):.3f}  "
              f"rho_pc {min(g('rho_pc')):.3f}-{max(g('rho_pc')):.3f}  Bonferroni at 1e4 {100*min(b4):.0f}-{100*max(b4):.0f}%  at 1e5 {100*min(b5):.0f}-{100*max(b5):.0f}%  "
              f"order2(emp) at 1e4 {100*min(o4):.0f}-{100*max(o4):.0f}%  lam1 lam3/lam2^2 {min(g('ratio_l1l3_l22')):.3f}-{max(g('ratio_l1l3_l22')):.3f}")
        print(f"          one-window F by unit window: " + " ".join(f"{x:.3f}" for x in v['F_one_window']))
        print(f"          lam2 x within excess: " + " ".join(f"{x:.4f}" for x in v['lam2_within']) +
              "   lam2 x adjacent excess: " + " ".join(f"{x:.4f}" for x in v['lam2_adj']))
        print(f"          local effective rate ln N(y+1)/N(y): " + " ".join(f"{x:.3f}" for x in v['rate_eff']))
        if name != 'TOY':
            mr = max(mr, max(g('rho_pc'))); mig = max(mig, max(g('IG_pc'))); migs = max(migs, max(g('IG_slope')))
print(f"\n  cascade triples: largest rho_pc {mr:.4f} (limit 1/2), largest I_G(pc) {mig:.5f}, largest I_G(slope) {migs:.5f}; "
      f"(1/2) ln(4/3) = {ceil:.5f};  4 abar ln 2 = {4*0.14324*np.log(2):.5f} (abar 0.14324), {4*0.19099*np.log(2):.5f} (abar 0.19099)")

print("\nPart 5: the 1+0 control (TOY, Eq. (nm) at k = 1 generated by the same machinery), all six depths")
import os
for toyname in ('TOY', 'TOY2'):
  if not os.path.exists(HERE + f'results/{toyname}.json'):
    continue
  print(f" {toyname}:")
  T = json.load(open(HERE + f'results/{toyname}.json'))['variants']['0']['depths']
  zs = [c['z'] for d in T.values() for c in d['contrasts'].values()]
  print(f"  {len(zs)} contrasts (8 per depth): largest |z| = {max(abs(z) for z in zs):.2f}; "
        f"number with |z| > 2: {sum(abs(z) > 2 for z in zs)}; sum of z^2 = {sum(z*z for z in zs):.1f}")
  for t in ('order2', 'cross2', 'within2', 'order3', 'gamma123'):
      for cov in ('emp', 'src'):
          ps = [d['tests'][f'p_{t}_{cov}'] for _, d in sorted(T.items(), key=lambda q: int(q[0]))]
          print(f"  p_{t}_{cov} by depth: " + " ".join(f"{p:.3f}" for p in ps))
  print("  gamma p (nm) by depth: " + " ".join(f"{d['tests']['p_gamma_nm']:.3f}" for _, d in sorted(T.items(), key=lambda q: int(q[0]))))


==> anc/calc_SHORT/item13/uvcheck/README.md <==
# item13/uvcheck: signs of I(n1:n3|n2) - I_G at the ultraviolet cutoff rho = 0.001 r0

The question: do the signs of I(n1:n3|n2) - I_G found at rho = 0.01 r0 in item 13 stay the same when the
cutoff is lowered to rho = 0.001 r0? Two new productions without the infrared cap (U14, U19), 1e7 events
each, are analysed with the item 13 procedure and compared triple by triple with the 42 uncapped triples
of A14 and A19.

Every python run was made as `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 ... )`.

No existing file of item13 was modified: the list of files
outside `uvcheck/` with their sizes and modification times was taken before the first run and again after
the last, and the two lists are identical. The generator and the estimators are imported unchanged from
item13 (`cascade2d.py`, `analyze.py`, `cmi_est.py`, `nm_exact.py`, `kernel_quad.py`) and from item2
(`xs6_mc_direct_copy.py`, by `uv_crosscheck.py`). Numba's compilation cache is kept in
`uvcheck/numba_cache` (environment variable `NUMBA_CACHE_DIR`) and bytecode writing is off, so nothing was
written into `item13/__pycache__`. No array is indexed by a triple of counts: the information estimates
pack triples into one int64 key (`cmi_est.cmi`, `xs6_mc_direct_copy.Table`).

## Configurations and seeds

| config | abar | rho | R | y range | events | counts per event (0.5-wide rapidity bins) |
|---|---|---|---|---|---|---|
| U14 | 0.14324 (alpha_s = 0.15) | 0.001 | none | 0 to 10 | 1e7 (40 chunks of 250000) | every splitting; smaller child >= 0.01, 0.1, 0.3 r0 |
| U19 | 0.19099 (alpha_s = 0.20) | 0.001 | none | 0 to 8 | 1e7 (40 chunks of 250000) | the same |

Chunk c of NAME is generated with numba seed `cascade2d.chunk_seed('uvcheck-' + NAME, c)`, the 32-bit
FNV-1a hash of `uvcheck-NAME|c|20260923` (80 seeds, listed in `logs/check_seeds.log`). `check_seeds.py`
collects the seeds of item13 (chunk_seed of the seven production tags for c = 0..199, every integer after
the word "seed" in the item13 and verify logs, and every integer from 0 to 100000, which covers
validate_sampler.py and the verifier's seeds) and finds none of the 80 among them. The samples of Eq. (nm)
for the bias control use numpy `default_rng([20260923, 1313, crc32('uvcheck-' + NAME), cut index, y0])`;
nm_bias_control.py used `[20260923, 13, crc32(NAME), variant, y0]`. The A19 recomputation of
`test_copy.py` Part B2 uses `[20260923, 1313, crc32('uvcheck-A19fix'), 0, 5]`. A warm-up call of
run_chunk (10 events, output discarded) compiled the generator with seed 3755744309, also not among the
item13 seeds.

## Integer types

`cascade2d.run_chunk` accumulates int32. `run_uv.py` stores the counts as int32 without narrowing and
prints the largest 0.5-bin and unit-window counts of every chunk. `uv_windows.py` sums pairs of bins in
int64, checks every sum against the int32 limit, and writes int32; the analysis widens to int64.

| | largest 0.5-bin count | largest unit-window count, all / 0.01 / 0.1 / 0.3 |
|---|---|---|
| U14 | 25256 | 43984 / 14766 / 4231 / 2336 |
| U19 | 38532 | 65280 / 21713 / 6263 / 3279 |

All are far below the int32 limit 2147483647. The counts of every splitting exceed the int16 limit 32767
in both configurations (U19 chunk 6 already 43329), so they would not fit the int16 unit windows of
item13's `analyze.load_windows`.

The same check on the item13 productions (read only) found one event whose unit-window sum exceeds int16:
A19, all splittings, chunk 22, event 158723, 35027 splittings in [7, 8], which `analyze.load_windows`
narrows to -30509. It enters one triple only, A19 all splittings y0 = 5 (windows 5, 6, 7). No other item13
unit window exceeds 32767 (largest per production: A14 15840, A14uv 31908, A14cap 680, A19cap 1051).
`test_copy.py` B1 repeats the item13 computation with the narrowed windows and reproduced
results/A19.json and A19_nmbias.json with zero difference as they stood when it ran; B2 recomputes the
triple with int64 windows. results/A19.json and A19_nmbias.json were regenerated afterwards (item13/README.md,
Correction of 23 September 2026: int16 window counts), so B1 and the column labeled int16 (item13) below
describe them as they stood before that correction. logs/test_copy.log was not rerun, since test_copy.py
reads the event samples of item13 and draws its bias-control samples anew:

| A19 all splittings, y0 = 5, rho = 0.01 | int16 (item13) | int64 |
|---|---|---|
| lam3 | 150.84216 | 150.84871 |
| k_hat | 0.80432 | 0.80209 |
| k_reg | 2.024 | 1.783 |
| F13 / F23 / F33 | 1.15053 / 1.27366 / 1.40077 | 1.15540 / 1.28090 / 1.40186 |
| rho_pc | +0.02561 | -0.01532 |
| I_G(pc) | 0.00033 | 0.00012 |
| I_G(slope) | 0.12666 | 0.12696 |
| I_grass(N) | 0.15179 | 0.15179 |
| D_pc +- half-width | +0.07283 +- 0.16694 | +0.07316 +- 0.16360 |
| signs (pc, slope) | undecided, undecided | undecided, undecided |

Before the correction the verifier's `vcompare.log` listed its two largest outliers at this triple (k_reg
z = -16.4, I_G(slope) z = +7.4). Rerun on the corrected results on 24 September 2026
(../verify/vcompare.log, the earlier log kept as ../verify/vcompare_before_int16fix.log), it no longer lists
this triple among the largest z values of any quantity.

## Programs, commands, outputs

All commands from `calc_SHORT/item13/uvcheck`; the shell queues export
`OPENBLAS_NUM_THREADS=1`, `NUMBA_CACHE_DIR=.../uvcheck/numba_cache` and `PYTHONDONTWRITEBYTECODE=1`.

| file | what it does | command | output |
|---|---|---|---|
| `run_uv.py` | one chunk of U14 or U19 with `cascade2d.run_chunk` (4 counts: all, 0.01, 0.1, 0.3) | via `run_production.sh` | `runs/NAME/chunk_NNNN.npz` (counts int32 [250000, 4, nbins], ndip int64), `runs/NAME/meta.json`, `logs/run_NAME.log` |
| `run_production.sh` | warm-up compile, then the 80 chunk jobs (U19 first) with `xargs -P 10` | `nohup bash -c './run_production.sh && ./run_analysis.sh' &` (production and analysis in sequence) | `logs/queue.txt`, `logs/production_done.txt` (exit code and time per job, all 0), `logs/production_start.txt`, `logs/production_end.txt`, `logs/warmup.log` |
| `check_seeds.py` | seed check described above | `( ulimit -v 1500000; python3 check_seeds.py ) > logs/check_seeds.log` | `logs/check_seeds.log` |
| `uv_windows.py` | unit-window sums per count and window, int32 checks, window means, N(y), ln N(y+1)/N(y) | via `run_analysis.sh` | `runs/NAME/win_cIC_wJ.bin` (raw int32, events in chunk order), `runs/NAME/windows.json`, `logs/windows_NAME.log` |
| `uv_analyze.py` | per depth: the loop body of item13 `analyze.py` main() (means, six F, ten T with sandwich errors, Wald tests, contrasts, Gamma relation and pooled ratio, k_hat, k_reg, rho_pc, I_G(pc), rho_slope, I_G(slope), Grassberger and plug-in estimates, block estimates at N/2^m for m = 0..6, extrapolations, Eq. (nm) summed at k = 1 and k_hat) and the loop body of `nm_bias_control.py` main() (one sample of Eq. (nm) of 1e7 events at the measured means and k_hat), both copied and calling the item13 functions; the block rejection rates at 1e4, 1e5, 1e6 events are not computed | `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -W ignore uv_analyze.py NAME IC ) > logs/analyze_NAME_cIC.log`, IC = 1, 2, 3 | `results/NAME_cIC.json` (keys `depths`, `nmbias`) |
| `test_copy.py` | Part A: the copied code on item13's A14 data (r_c = 0.3 y0 = 7 and all splittings y0 = 3) against results/A14.json and A14_nmbias.json; Part B: the A19 int16 triple | via `run_analysis.sh` | `logs/test_copy.log`, `results/A19_c0_y5_int64.json` |
| `uv_production_check.py` | window means and one-window F of U14 and U19 against A14uv (item13), and the verifier's A14r3, A14r3rc001, A19r3, errors from disjoint blocks | via `run_analysis.sh` | `logs/production_check.log`, `results/production_check.json` |
| `uv_summary.py` | the decision rule of item13 `summarize.py`, first applied to item13's own results and compared with summary.json; the comparison table; counts; the half-sample test of `uv_compare.py` Part 3 | `python3 uv_summary.py > logs/uv_summary.log` (under the ulimit wrapper) | `uv_summary.json`, `logs/uv_summary.log` |
| `run_analysis.sh` | queue: uv_windows (2) and test_copy (1); then uv_analyze (6) and uv_production_check (1); then uv_summary | run after `run_production.sh` has returned 0, as above, and after the item13 samples of the section "Samples read from outside uvcheck/" exist | `logs/analysis_times.txt` |
| `uv_crosscheck.py` | recomputation by the code paths of item13 `crosscheck.py` (copied), from the raw chunks, of means, six F, T123, rho_pc (inverse covariance), both I_G and the Grassberger estimate (item2 `xs6_mc_direct_copy.Table`) for five uvcheck triples and the A19 int64 triple | `( ulimit -v 1500000; python3 uv_crosscheck.py ) > logs/uv_crosscheck.log` | `logs/uv_crosscheck.log` |
| `uv_mutation.py` | mutations the checks must detect (M1 threshold |D| > unc, M2 allowance without the cells ratio, M3 one F changed by 1e-9, M4 r_c = 0.1 and 0.3 interchanged) | `( ulimit -v 1500000; python3 uv_mutation.py ) > logs/uv_mutation.log` | `logs/uv_mutation.log` |

## Samples read from outside uvcheck/

`test_copy.py` reads the chunks of item13's A14 and A19 productions (`../runs/A14`, `../runs/A19`), and
`uv_production_check.py` reads the chunks of A14uv (`../runs/A14uv`) and three samples of item13's
verification (`../verify/runs/A14r3.npz`, `../verify/runs/A14r3rc001.npz`, `../verify/runs/A19r3.npz`).
The ancillary files of the manuscript do not include these samples. Without them the first stage of
`run_analysis.sh` fails at `test_copy.py`, and the queue exits with status 1 and writes no ANALYSISDONE.
The samples are regenerated from their fixed seeds by the commands of `../README.md` (Order of runs) and
of `../verify/run_all.sh` and `../verify/README.md`:

    # from calc_SHORT/item13
    ( ulimit -v 1500000; python3 run_cascade.py A14 0 2 ) >> logs/run_A14_0.log
    ( ulimit -v 1500000; python3 run_cascade.py A14 1 2 ) >> logs/run_A14_1.log
    ( ulimit -v 1500000; python3 run_cascade.py A19 0 1 ) >> logs/run_A19_0.log
    ( ulimit -v 1500000; python3 run_cascade.py A14uv 0 1 ) >> logs/run_A14uv_0.log
    # from calc_SHORT/item13/verify
    ( ulimit -v 1500000; python3 vsim.py A14r3 0.14324 0.001 inf 10 2000000 4400 ) > runs/A14r3.out 2>&1
    ( ulimit -v 1500000; python3 vsim.py A19r3 0.19099 0.001 inf 8 2000000 4900 ) > runs/A19r3.out 2>&1
    ( ulimit -v 1500000; VSIM_RCS=0.01,0.1 python3 vsim.py A14r3rc001 0.14324 0.001 inf 10 500000 4401 ) > runs/A14r3rc001.out 2>&1

The seed of a chunk of `run_cascade.py` depends only on the configuration and the chunk index, so the
split into shards does not change the samples. `vsim.py` rewrites `runs/NAME.log`, and the redirection
rewrites `runs/NAME.out`. By the times in their logs the seven runs take about 5300 s of CPU time
together (3286 s for `run_cascade.py`, 1998 s for `vsim.py`), and the samples occupy about 0.9 GB. Once
they exist, `run_analysis.sh` can be run on its own, since `run_production.sh` leaves `runs/U14` and
`runs/U19` in place.

## Runtimes

| step | CPU time | wall time |
|---|---|---|
| U19 production, 40 chunks | 6235 s (147 to 174 s per chunk of 250000 events) | together with U14, 1133 s with 10 processes |
| U14 production, 40 chunks | 4630 s (100 to 126 s per chunk) | (see above) |
| uv_windows U14, U19; test_copy | 13 s, 11 s; about 60 s | 64 s |
| uv_analyze, six processes | 95 to 137 s each | 137 s |
| uv_production_check | 51 s | |
| uv_crosscheck and uv_mutation | | 34 s |

Disk: `runs/U14` 2.2 GB, `runs/U19` 1.8 GB (chunk files and window files).

## Checks

- Decision rule: `decide()` applied to item13's results files reproduces summary.json for all 42 uncapped
  triples (signs identical in 42 of 42; I_corr, both I_G, both differences, unc, bias, allowance, SE_diff
  and rho_pc with relative difference 0).
- Copied code: test_copy Part A reproduces 234 numbers of each analysis record and 79 of each bias-control
  record of item13 with relative difference 0.
- Independent recomputation (uv_crosscheck): largest relative differences 0 for means, F and T123 and the
  Grassberger estimate, 1.8e-13 for rho_pc, 4.7e-13 for I_G(pc), 3.4e-11 for I_G(slope), over six triples.
- Mutations: M1 changes the sign of 8 of the 42 item13 triples, M2 changes unc by up to 26 percent (and 2
  signs), M3 reports 1.00e-09, M4 gives a window-mean difference of 192 percent against 2.1 percent for the
  correct matching.
- Production against earlier rho = 0.001 samples (independent seeds; errors from 40 blocks for uvcheck, 20
  blocks for the others): over 124 window means the largest |z| is 2.35 (5 above 2, none above 3). The
  one-window F of U14 agrees with A14uv, A14r3 and A14r3rc001 (largest |z| 2.20). The one-window F of U19
  lies above the verifier's A19r3 (2e6 events, generator vsim.py) in every window, by 2.3 to 4.6 block
  errors in windows 3 to 7 of all three counts and by 0.2 to 2.2 in windows 0 to 2, for example [7, 8] r_c = 0.1: 2.6217 (0.0189) against 2.4672 (0.0302), and
  [7, 8] r_c = 0.3: 4.5487 (0.0450) against 4.1838 (0.0675). The verifier's own five 2e6-event parts at
  rho = 0.01 (vcutoff_parts.log) spread by 0.0747 and 0.1717 at these two windows, 2.47 and 2.54 times the
  20-block error of A19r3; with that spread in place of the block error the two differences are 2.0 and
  2.1 standard deviations.

## Result

Matching: at rho = 0.01 the count of all splittings (resolution 0.01 r0 there) is matched to r_c = 0.01 at
rho = 0.001; r_c = 0.1 to 0.1; r_c = 0.3 to 0.3; same coupling and depth. Rule (item13 summarize.py):
D = I_corr - I_G, I_corr = I_grass(N) - bias_NM, half-width = 2 allowance + 4 hypot(SE, SE_NM), with
SE = SE_diff for I_G(pc) and SE = SE_diff_slope for I_G(slope) (the standard error of the block values
of estimate - I_G(slope), from ../slope_se; before 24 September 2026 SE_diff served both forms, and no
sign changed when this was corrected), allowance = |bias_NM| max(1, cells ratio); '>' or '<' when |D|
exceeds the half-width. The full table of
the 42 matched triples is in `logs/uv_summary.log` section 2 and in `uv_summary.json` (`table`).

Counts at rho = 0.001, with rho = 0.01 in brackets:

| coupling, r_c | vs I_G(pc): below / above / undecided | vs I_G(slope): below / above / undecided |
|---|---|---|
| abar 0.14324, 0.01 | 0 (0) / 5 (5) / 3 (3) | 6 (6) / 0 (0) / 2 (2) |
| abar 0.14324, 0.1 | 5 (5) / 1 (1) / 2 (2) | 8 (8) / 0 (0) / 0 (0) |
| abar 0.14324, 0.3 | 8 (7) / 0 (0) / 0 (1) | 8 (8) / 0 (0) / 0 (0) |
| abar 0.19099, 0.01 | 0 (0) / 4 (4) / 2 (2) | 4 (4) / 0 (0) / 2 (2) |
| abar 0.19099, 0.1 | 2 (2) / 3 (3) / 1 (1) | 6 (6) / 0 (0) / 0 (0) |
| abar 0.19099, 0.3 | 4 (4) / 1 (1) / 1 (1) | 6 (6) / 0 (0) / 0 (0) |
| total | 19 (18) / 14 (14) / 9 (10) | 38 (38) / 0 (0) / 4 (4) |

Transitions against I_G(pc): 14 above stay above, 18 below stay below, 9 undecided stay undecided, and one
undecided becomes below (abar 0.14324, r_c = 0.3, y0 = 7: D_pc = -0.00776 with half-width 0.00883 at
rho = 0.01, -0.00938 with half-width 0.00765 at rho = 0.001). Against I_G(slope) every sign is unchanged.
No triple is above either form of I_G at rho = 0.001 without having been above at rho = 0.01.

The 14 triples above I_G(pc) at rho = 0.01 (values at rho = 0.01 / rho = 0.001; the rho = 0.01 count of
the first five and of A19 r_c = 0.01 is the count of all splittings):

| abar | r_c | y0 | window means | I_corr | I_G(pc) | I_G(slope) | D_pc +- half-width | D_slope | signs pc, slope |
|---|---|---|---|---|---|---|---|---|---|
| 0.14324 | 0.01 | 1 | 3.177, 5.229, 8.292 / 3.209, 5.323, 8.524 | 0.04977 / 0.05151 | 0.04741 / 0.04917 | 0.08745 / 0.08777 | +0.00237 +- 0.00198 / +0.00234 +- 0.00161 | -0.03768 / -0.03626 | >, < / >, < |
| 0.14324 | 0.01 | 2 | 5.229, 8.292, 12.824 / 5.323, 8.524, 13.320 | 0.06244 / 0.06410 | 0.05606 / 0.05815 | 0.10428 / 0.10442 | +0.00637 +- 0.00331 / +0.00595 +- 0.00415 | -0.04184 / -0.04032 | >, < / >, < |
| 0.14324 | 0.01 | 3 | 8.292, 12.824, 19.470 / 8.524, 13.320, 20.467 | 0.07163 / 0.07433 | 0.05841 / 0.06128 | 0.11571 / 0.11585 | +0.01323 +- 0.00803 / +0.01306 +- 0.00790 | -0.04408 / -0.04151 | >, < / >, < |
| 0.14324 | 0.01 | 4 | 12.824, 19.470, 29.173 / 13.320, 20.467, 31.056 | 0.07944 / 0.08179 | 0.05584 / 0.05916 | 0.12309 / 0.12306 | +0.02360 +- 0.01391 / +0.02264 +- 0.01578 | -0.04365 / -0.04126 | >, < / >, < |
| 0.14324 | 0.01 | 5 | 19.470, 29.173, 43.279 / 20.467, 31.056, 46.699 | 0.08541 / 0.08893 | 0.04889 / 0.05314 | 0.12777 / 0.12777 | +0.03652 +- 0.02673 / +0.03579 +- 0.02803 | -0.04236 / -0.03884 | >, < / >, < |
| 0.14324 | 0.1 | 7 | 7.922, 11.184, 15.829 / 8.007, 11.345, 16.121 | 0.09343 / 0.09367 | 0.07425 / 0.07636 | 0.13026 / 0.13010 | +0.01918 +- 0.01688 / +0.01732 +- 0.01564 | -0.03682 / -0.03643 | >, < / >, < |
| 0.19099 | 0.01 | 0 | 2.701, 5.500, 10.313 / 2.715, 5.578, 10.592 | 0.03084 / 0.03251 | 0.02305 / 0.02456 | 0.07572 / 0.07615 | +0.00779 +- 0.00163 / +0.00795 +- 0.00191 | -0.04489 / -0.04364 | >, < / >, < |
| 0.19099 | 0.01 | 1 | 5.500, 10.313, 18.440 / 5.578, 10.592, 19.204 | 0.04447 / 0.04676 | 0.02842 / 0.03082 | 0.09930 / 0.09949 | +0.01605 +- 0.00473 / +0.01594 +- 0.00560 | -0.05483 / -0.05273 | >, < / >, < |
| 0.19099 | 0.01 | 2 | 10.313, 18.440, 31.971 / 10.592, 19.204, 33.830 | 0.05385 / 0.05727 | 0.02475 / 0.02782 | 0.11285 / 0.11275 | +0.02910 +- 0.01299 / +0.02945 +- 0.01316 | -0.05900 / -0.05548 | >, < / >, < |
| 0.19099 | 0.01 | 3 | 18.440, 31.971, 54.313 / 19.204, 33.830, 58.492 | 0.06187 / 0.06606 | 0.01533 / 0.01894 | 0.12035 / 0.12031 | +0.04654 +- 0.03094 / +0.04712 +- 0.03237 | -0.05848 / -0.05425 | >, < / >, < |
| 0.19099 | 0.1 | 3 | 4.068, 6.363, 10.016 / 4.083, 6.403, 10.117 | 0.06747 / 0.06798 | 0.05390 / 0.05593 | 0.11554 / 0.11568 | +0.01357 +- 0.00769 / +0.01204 +- 0.00657 | -0.04807 / -0.04770 | >, < / >, < |
| 0.19099 | 0.1 | 4 | 6.363, 10.016, 15.856 / 6.403, 10.117, 16.096 | 0.07746 / 0.07814 | 0.04577 / 0.04828 | 0.12275 / 0.12262 | +0.03169 +- 0.01477 / +0.02986 +- 0.01302 | -0.04529 / -0.04447 | >, < / >, < |
| 0.19099 | 0.1 | 5 | 10.016, 15.856, 25.229 / 10.117, 16.096, 25.763 | 0.08512 / 0.08591 | 0.03063 / 0.03613 | 0.12680 / 0.12680 | +0.05449 +- 0.02880 / +0.04978 +- 0.02649 | -0.04168 / -0.04088 | >, < / >, < |
| 0.19099 | 0.3 | 5 | 3.550, 5.569, 8.816 / 3.566, 5.609, 8.910 | 0.07545 / 0.07535 | 0.04726 / 0.05382 | 0.12544 / 0.12528 | +0.02819 +- 0.01518 / +0.02153 +- 0.01269 | -0.04999 / -0.04993 | >, < / >, < |

At rho = 0.001 the ratio D_pc / half-width of these 14 runs from 1.11 (abar 0.14324, r_c = 0.1, y0 = 7) to
4.16 (abar 0.19099, r_c = 0.01, y0 = 0).

Half-sample test of `uv_compare.py` Part 3 at rho = 0.001: for each of the 14 '>' triples both lower
estimates, I(N) - [I(N/2) - I(N)] and I(N) - [I(N/2) - I(N)]/(sqrt(2) - 1), exceed I_G(pc)
(`logs/uv_summary.log` section 6); for each of the 19 '<' triples against I_G(pc) and the 38 against
I_G(slope), I(N) + |bias_NM| stays below I_G. No decided sign fails (0 of 33 against I_G(pc), 0 of 38
against I_G(slope)).

The count of every splitting at rho = 0.001 was produced (cut index 0) and enters only `windows.json`
(window means, N(y), largest counts); it was not analysed per triple.

The two queue scripts were changed on 24 September 2026, after the deposited run, for failure handling
only. After a failed job run_production.sh launches no further job, lets the jobs already running
finish, then writes a FAILED line with the status of xargs (124) and exits 1. A failed job of
run_analysis.sh stops it before its next stage. The completion markers ALLDONE and ANALYSISDONE are
written only when every job has exited 0, and the status log of an earlier run is moved aside and not
overwritten. The
commands run on success are unchanged. logs/production_done.txt and logs/analysis_times.txt are the
logs of the deposited run, in which every job exited 0.



==> anc/calc_SHORT/item13/uvcheck/check_seeds.py <==
#!/usr/bin/env python3
"""Check that the seeds of uvcheck differ from every seed used elsewhere in item13.

Existing seeds collected:
  - cascade2d.chunk_seed(tag, c) for the production tags of run_cascade.py (A14, A14cap, A19, A19cap,
    A14uv, TOY, TOY2) and c = 0..199 (more than the chunks used);
  - every integer printed after the word 'seed' in item13/logs/*.log, item13/verify/runs/*.log and
    *.out, item13/validate_sampler.log;
  - every integer from 0 to 100000 (validate_sampler.py uses 555+ch, 777, 1000+ic; verify/run_all.sh
    uses 1400..5000; verify/vanalyze.py uses 1000 t + 17 y0 + 7, 5, 6).
The numpy generators of uvcheck (bias-control samples) are seeded with the entropy list
[20260923, 1313, crc32('uvcheck-' + NAME), variant, depth], which differs in its second entry from
nm_bias_control.py ([20260923, 13, crc32(NAME), variant, depth]); the list is printed here too.

Run:   ( ulimit -v 1500000; python3 check_seeds.py ) > logs/check_seeds.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, re, glob, zlib
sys.dont_write_bytecode = True
ITEM = _PKG + '/calc_SHORT/item13'
sys.path.insert(0, ITEM)
sys.path.insert(0, os.path.join(ITEM, 'uvcheck'))
from cascade2d import chunk_seed
from run_uv import CONFIGS, CHUNK, seed_of

old = set()
for tag in ('A14', 'A14cap', 'A19', 'A19cap', 'A14uv', 'TOY', 'TOY2'):
    for c in range(200):
        old.add(chunk_seed(tag, c))
pat = re.compile(r'seed\D{0,3}(\d+)')
files = (glob.glob(os.path.join(ITEM, 'logs', '*.log')) + glob.glob(os.path.join(ITEM, 'verify', 'runs', '*.log'))
         + glob.glob(os.path.join(ITEM, 'verify', 'runs', '*.out')) + [os.path.join(ITEM, 'validate_sampler.log')])
nlog = 0
for f in files:
    for m in pat.finditer(open(f, errors='replace').read()):
        old.add(int(m.group(1))); nlog += 1
old.update(range(0, 100001))
new = {}
for name, cfg in CONFIGS.items():
    for c in range(cfg['nev']//CHUNK):
        new[(name, c)] = seed_of(name, c)
vals = list(new.values())
print(f"existing seeds collected: {len(old)} distinct ({nlog} occurrences in {len(files)} log files)")
print(f"uvcheck chunk seeds: {len(vals)}, distinct {len(set(vals))}")
clash = [(k, v) for k, v in new.items() if v in old]
print(f"uvcheck chunk seeds equal to an existing seed: {len(clash)} {clash}")
for name in CONFIGS:
    print(f"  {name}: " + " ".join(str(new[(name, c)]) for c in range(CONFIGS[name]['nev']//CHUNK)))
    print(f"  {name}: bias-control entropy [20260923, 1313, {zlib.crc32(('uvcheck-' + name).encode())}, variant, depth]")
assert len(set(vals)) == len(vals) and not clash
print("OK")


==> anc/calc_SHORT/item13/uvcheck/logs/analysis_times.txt <==
windows and test_copy 64 s
production_check exit 0 51 s
analyze U19 c3 exit 0 95 s
analyze U19 c2 exit 0 102 s
analyze U19 c1 exit 0 119 s
analyze U14 c3 exit 0 120 s
analyze U14 c2 exit 0 124 s
analyze U14 c1 exit 0 137 s
uv_summary exit 0
ANALYSISDONE


==> anc/calc_SHORT/item13/uvcheck/logs/analyze_U14_c1.log <==
=== U14  cut 0.01  N = 10000000
  unit-window means: 1.828 3.209 5.323 8.524 13.320 20.467 31.056 46.699 69.736 103.604
  effective rate ln N(y+1)/N(y): 1.0395 0.7584 0.6322 0.5598 0.5127 0.4802 0.4566 0.4390 0.4257 0.4154
  y0=0 lam=(1.828,3.209,5.323) ratio=0.9449 k_hat=2.0041 k_reg=2.2821  max counts [28, 67, 172]
     F11=0.4811(0.0006) F12=0.4568(0.0004) F13=0.4290(0.0004) F22=0.5116(0.0005) F23=0.5081(0.0005) F33=0.5510(0.0006)
     F12-F13: +0.0278 (+93.5 sd)  F23-F13: +0.0791 (+207.8 sd)  adj=(F12+F23)/2-F13: +0.0534 (+193.4 sd)  F11-F13: +0.0521 (+115.3 sd)  F22-F13: +0.0826 (+167.5 sd)  F33-F13: +0.1220 (+263.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0499 (+290.4 sd)  T123-2F12F23: +0.1001 (+53.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.4073
     rho_pc=0.2562 IG_pc=0.03395 rho_slope=0.3486 IG_slope=0.06477  I_grass(N)=0.03527 I_plugin(N)=0.03620 cells=15865  I_extrap2=0.03519+-0.00003 (chi2 13.5/4)  I_extrap1=0.03519+-0.00003
     1+0 law k=1 at these means: I=0.08460 IG=0.09261;  NM at k_hat: I=0.06652 IG=0.07030  (13 s)
     bias control U14 c1 y0=0 k=2.0041 exact 0.06652  grass(N) 0.06680 bias +0.00029+-0.00003  extrap2 bias +0.00021+-0.00002  extrap1 bias +0.00020+-0.00002  cells 11362  (4 s)
  y0=1 lam=(3.209,5.323,8.524) ratio=0.9653 k_hat=1.8108 k_reg=2.0430  max counts [67, 172, 374]
     F11=0.5116(0.0005) F12=0.5081(0.0005) F13=0.5011(0.0006) F22=0.5510(0.0006) F23=0.5626(0.0007) F33=0.6048(0.0008)
     F12-F13: +0.0070 (+29.9 sd)  F23-F13: +0.0616 (+183.9 sd)  adj=(F12+F23)/2-F13: +0.0343 (+154.3 sd)  F11-F13: +0.0105 (+31.2 sd)  F22-F13: +0.0500 (+122.4 sd)  F33-F13: +0.1038 (+229.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0319 (+287.3 sd)  T123-2F12F23: +0.2836 (+59.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.6554
     rho_pc=0.3060 IG_pc=0.04917 rho_slope=0.4013 IG_slope=0.08777  I_grass(N)=0.05179 I_plugin(N)=0.05413 cells=38120  I_extrap2=0.05149+-0.00002 (chi2 96.1/4)  I_extrap1=0.05148+-0.00002
     1+0 law k=1 at these means: I=0.10026 IG=0.10739;  NM at k_hat: I=0.08856 IG=0.09250  (12 s)
     bias control U14 c1 y0=1 k=1.8108 exact 0.08856  grass(N) 0.08884 bias +0.00028+-0.00003  extrap2 bias +0.00005+-0.00003  extrap1 bias +0.00005+-0.00003  cells 26914  (5 s)
  y0=2 lam=(5.323,8.524,13.320) ratio=0.9758 k_hat=1.6284 k_reg=1.8515  max counts [172, 374, 772]
     F11=0.5510(0.0006) F12=0.5626(0.0007) F13=0.5705(0.0008) F22=0.6048(0.0008) F23=0.6275(0.0009) F33=0.6720(0.0012)
     F12-F13: -0.0079 (-35.4 sd)  F23-F13: +0.0570 (+173.2 sd)  adj=(F12+F23)/2-F13: +0.0246 (+128.3 sd)  F11-F13: -0.0194 (-58.5 sd)  F22-F13: +0.0343 (+95.9 sd)  F33-F13: +0.1015 (+194.7 sd)  within=mean(Fjj)-mean(Fjl): +0.0224 (+261.2 sd)  T123-2F12F23: +0.5518 (+47.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.9276
     rho_pc=0.3313 IG_pc=0.05815 rho_slope=0.4341 IG_slope=0.10442  I_grass(N)=0.06522 I_plugin(N)=0.07032 cells=80203  I_extrap2=0.06446+-0.00002 (chi2 428.0/4)  I_extrap1=0.06446+-0.00002
     1+0 law k=1 at these means: I=0.11136 IG=0.11726;  NM at k_hat: I=0.10494 IG=0.10858  (13 s)
     bias control U14 c1 y0=2 k=1.6284 exact 0.10494  grass(N) 0.10606 bias +0.00112+-0.00000  extrap2 bias +0.00032+-0.00000  extrap1 bias +0.00033+-0.00000  cells 59203  (5 s)
  y0=3 lam=(8.524,13.320,20.467) ratio=0.9834 k_hat=1.4543 k_reg=1.6752  max counts [374, 772, 1469]
     F11=0.6048(0.0008) F12=0.6275(0.0009) F13=0.6472(0.0011) F22=0.6720(0.0012) F23=0.7042(0.0014) F33=0.7531(0.0016)
     F12-F13: -0.0197 (-83.9 sd)  F23-F13: +0.0570 (+150.4 sd)  adj=(F12+F23)/2-F13: +0.0186 (+102.1 sd)  F11-F13: -0.0424 (-108.1 sd)  F22-F13: +0.0248 (+74.1 sd)  F33-F13: +0.1059 (+165.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0170 (+210.0 sd)  T123-2F12F23: +0.9515 (+37.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.76e-308  gamma_ratio(nm) 2.2151
     rho_pc=0.3396 IG_pc=0.06128 rho_slope=0.4548 IG_slope=0.11585  I_grass(N)=0.07692 I_plugin(N)=0.08705 cells=154285  I_extrap2=0.07776+-0.00008 (chi2 517.6/4)  I_extrap1=0.07763+-0.00009
     1+0 law k=1 at these means: I=0.11924 IG=0.12394;  NM at k_hat: I=0.11628 IG=0.11944  (13 s)
     bias control U14 c1 y0=3 k=1.4543 exact 0.11628  grass(N) 0.11886 bias +0.00258+-0.00020  extrap2 bias +0.00214+-0.00014  extrap1 bias +0.00204+-0.00014  cells 121432  (5 s)
  y0=4 lam=(13.320,20.467,31.056) ratio=0.9875 k_hat=1.2944 k_reg=1.5415  max counts [772, 1469, 2694]
     F11=0.6720(0.0012) F12=0.7042(0.0014) F13=0.7329(0.0016) F22=0.7531(0.0016) F23=0.7926(0.0019) F33=0.8457(0.0023)
     F12-F13: -0.0286 (-98.3 sd)  F23-F13: +0.0598 (+141.6 sd)  adj=(F12+F23)/2-F13: +0.0156 (+92.5 sd)  F11-F13: -0.0608 (-120.0 sd)  F22-F13: +0.0203 (+65.1 sd)  F33-F13: +0.1129 (+142.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0137 (+167.1 sd)  T123-2F12F23: +1.5413 (+29.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 7.63e-190  gamma_ratio(nm) 2.5148
     rho_pc=0.3340 IG_pc=0.05916 rho_slope=0.4671 IG_slope=0.12306  I_grass(N)=0.08773 I_plugin(N)=0.10648 cells=275949  I_extrap2=0.08677+-0.00007 (chi2 2144.7/4)  I_extrap1=0.08660+-0.00008
     1+0 law k=1 at these means: I=0.12471 IG=0.12835;  NM at k_hat: I=0.12362 IG=0.12632  (12 s)
     bias control U14 c1 y0=4 k=1.2944 exact 0.12362  grass(N) 0.12956 bias +0.00594+-0.00002  extrap2 bias +0.00326+-0.00002  extrap1 bias +0.00324+-0.00002  cells 234680  (5 s)
  y0=5 lam=(20.467,31.056,46.699) ratio=0.9910 k_hat=1.1506 k_reg=1.4215  max counts [1469, 2694, 4893]
     F11=0.7531(0.0016) F12=0.7926(0.0019) F13=0.8294(0.0022) F22=0.8457(0.0023) F23=0.8923(0.0027) F33=0.9503(0.0031)
     F12-F13: -0.0367 (-102.3 sd)  F23-F13: +0.0629 (+120.6 sd)  adj=(F12+F23)/2-F13: +0.0131 (+75.9 sd)  F11-F13: -0.0762 (-115.0 sd)  F22-F13: +0.0164 (+52.7 sd)  F33-F13: +0.1210 (+121.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0117 (+129.3 sd)  T123-2F12F23: +2.3907 (+24.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.31e-133  gamma_ratio(nm) 2.8203
     rho_pc=0.3175 IG_pc=0.05314 rho_slope=0.4749 IG_slope=0.12777  I_grass(N)=0.10081 I_plugin(N)=0.13325 cells=465908  I_extrap2=0.09730+-0.00007 (chi2 5443.9/4)  I_extrap1=0.09701+-0.00007
     1+0 law k=1 at these means: I=0.12860 IG=0.13138;  NM at k_hat: I=0.12835 IG=0.13066  (12 s)
     bias control U14 c1 y0=5 k=1.1506 exact 0.12835  grass(N) 0.14023 bias +0.01188+-0.00005  extrap2 bias +0.00724+-0.00005  extrap1 bias +0.00746+-0.00005  cells 428601  (5 s)
  y0=6 lam=(31.056,46.699,69.736) ratio=0.9931 k_hat=1.0241 k_reg=1.3580  max counts [2694, 4893, 8651]
     F11=0.8457(0.0023) F12=0.8923(0.0027) F13=0.9355(0.0031) F22=0.9503(0.0031) F23=1.0028(0.0036) F33=1.0654(0.0043)
     F12-F13: -0.0432 (-93.9 sd)  F23-F13: +0.0673 (+107.0 sd)  adj=(F12+F23)/2-F13: +0.0120 (+73.2 sd)  F11-F13: -0.0898 (-104.1 sd)  F22-F13: +0.0148 (+51.9 sd)  F33-F13: +0.1299 (+103.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0103 (+99.1 sd)  T123-2F12F23: +3.5929 (+20.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.38e-96  gamma_ratio(nm) 3.1372
     rho_pc=0.2875 IG_pc=0.04314 rho_slope=0.4795 IG_slope=0.13063  I_grass(N)=0.11843 I_plugin(N)=0.17188 cells=749544  I_extrap2=0.11263+-0.00006 (chi2 22057.3/4)  I_extrap1=0.11186+-0.00006
     1+0 law k=1 at these means: I=0.13131 IG=0.13340;  NM at k_hat: I=0.13130 IG=0.13332  (11 s)
     bias control U14 c1 y0=6 k=1.0241 exact 0.13130  grass(N) 0.15625 bias +0.02495+-0.00003  extrap2 bias +0.01581+-0.00003  extrap1 bias +0.01606+-0.00003  cells 736714  (5 s)
  y0=7 lam=(46.699,69.736,103.604) ratio=0.9949 k_hat=0.9136 k_reg=1.3110  max counts [4893, 8651, 14766]
     F11=0.9503(0.0031) F12=1.0028(0.0036) F13=1.0525(0.0042) F22=1.0654(0.0043) F23=1.1238(0.0049) F33=1.1916(0.0056)
     F12-F13: -0.0497 (-87.5 sd)  F23-F13: +0.0713 (+91.3 sd)  adj=(F12+F23)/2-F13: +0.0108 (+65.0 sd)  F11-F13: -0.1021 (-92.8 sd)  F22-F13: +0.0130 (+47.8 sd)  F33-F13: +0.1391 (+89.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0094 (+78.8 sd)  T123-2F12F23: +5.2557 (+18.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.58e-73  gamma_ratio(nm) 3.4603
     rho_pc=0.2458 IG_pc=0.03117 rho_slope=0.4825 IG_slope=0.13254  I_grass(N)=0.14592 I_plugin(N)=0.23025 cells=1155710  I_extrap2=0.15437+-0.00016 (chi2 29920.1/4)  I_extrap1=0.14984+-0.00017
     1+0 law k=1 at these means: I=0.13324 IG=0.13480;  NM at k_hat: I=0.13317 IG=0.13499  (9 s)
     bias control U14 c1 y0=7 k=0.9136 exact 0.13317  grass(N) 0.18238 bias +0.04921+-0.00005  extrap2 bias +0.03906+-0.00005  extrap1 bias +0.03988+-0.00005  cells 1191069  (5 s)
done 137 s


==> anc/calc_SHORT/item13/uvcheck/logs/analyze_U14_c2.log <==
=== U14  cut 0.1  N = 10000000
  unit-window means: 0.779 1.078 1.493 2.072 2.887 4.040 5.674 8.007 11.345 16.121
  effective rate ln N(y+1)/N(y): 0.5761 0.4739 0.4204 0.3895 0.3712 0.3604 0.3542 0.3513 0.3504 0.3507
  y0=0 lam=(0.779,1.078,1.493) ratio=1.0003 k_hat=1.5269 k_reg=1.7046  max counts [19, 35, 85]
     F11=0.5223(0.0011) F12=0.5458(0.0009) F13=0.5545(0.0009) F22=0.6547(0.0012) F23=0.6992(0.0012) F33=0.8144(0.0016)
     F12-F13: -0.0087 (-11.7 sd)  F23-F13: +0.1447 (+151.2 sd)  adj=(F12+F23)/2-F13: +0.0680 (+97.2 sd)  F11-F13: -0.0321 (-32.8 sd)  F22-F13: +0.1002 (+82.8 sd)  F33-F13: +0.2600 (+202.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0640 (+139.2 sd)  T123-2F12F23: +0.4903 (+65.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.8812
     rho_pc=0.2272 IG_pc=0.02650 rho_slope=0.2752 IG_slope=0.03938  I_grass(N)=0.02182 I_plugin(N)=0.02207 cells=4630  I_extrap2=0.02181+-0.00003 (chi2 1.3/4)  I_extrap1=0.02180+-0.00003
     1+0 law k=1 at these means: I=0.05226 IG=0.06051;  NM at k_hat: I=0.03928 IG=0.04380  (13 s)
     bias control U14 c2 y0=0 k=1.5269 exact 0.03928  grass(N) 0.03936 bias +0.00008+-0.00000  extrap2 bias +0.00006+-0.00001  extrap1 bias +0.00006+-0.00001  cells 2662  (4 s)
  y0=1 lam=(1.078,1.493,2.072) ratio=1.0022 k_hat=1.2119 k_reg=1.3561  max counts [35, 85, 159]
     F11=0.6547(0.0012) F12=0.6992(0.0012) F13=0.7292(0.0014) F22=0.8144(0.0016) F23=0.8763(0.0018) F33=0.9974(0.0024)
     F12-F13: -0.0300 (-42.5 sd)  F23-F13: +0.1471 (+141.9 sd)  adj=(F12+F23)/2-F13: +0.0585 (+85.4 sd)  F11-F13: -0.0745 (-80.6 sd)  F22-F13: +0.0852 (+69.6 sd)  F33-F13: +0.2682 (+183.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0540 (+142.6 sd)  T123-2F12F23: +1.1968 (+51.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.1643
     rho_pc=0.2881 IG_pc=0.04333 rho_slope=0.3381 IG_slope=0.06071  I_grass(N)=0.03323 I_plugin(N)=0.03378 cells=9567  I_extrap2=0.03316+-0.00001 (chi2 31.9/4)  I_extrap1=0.03316+-0.00001
     1+0 law k=1 at these means: I=0.06475 IG=0.07370;  NM at k_hat: I=0.05895 IG=0.06598  (12 s)
     bias control U14 c2 y0=1 k=1.2119 exact 0.05895  grass(N) 0.05892 bias -0.00003+-0.00002  extrap2 bias -0.00007+-0.00002  extrap1 bias -0.00007+-0.00002  cells 5377  (4 s)
  y0=2 lam=(1.493,2.072,2.887) ratio=1.0040 k_hat=0.9837 k_reg=1.1058  max counts [85, 159, 324]
     F11=0.8144(0.0016) F12=0.8763(0.0018) F13=0.9231(0.0022) F22=0.9974(0.0024) F23=1.0738(0.0028) F33=1.1994(0.0037)
     F12-F13: -0.0468 (-60.4 sd)  F23-F13: +0.1507 (+132.8 sd)  adj=(F12+F23)/2-F13: +0.0519 (+77.5 sd)  F11-F13: -0.1087 (-100.6 sd)  F22-F13: +0.0743 (+60.0 sd)  F33-F13: +0.2762 (+145.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0460 (+133.0 sd)  T123-2F12F23: +2.4023 (+33.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.34e-242  gamma_ratio(nm) 2.4422
     rho_pc=0.3340 IG_pc=0.05915 rho_slope=0.3877 IG_slope=0.08146  I_grass(N)=0.04499 I_plugin(N)=0.04607 cells=18075  I_extrap2=0.04488+-0.00002 (chi2 60.1/4)  I_extrap1=0.04486+-0.00002
     1+0 law k=1 at these means: I=0.07710 IG=0.08626;  NM at k_hat: I=0.07753 IG=0.08686  (12 s)
     bias control U14 c2 y0=2 k=0.9837 exact 0.07753  grass(N) 0.07766 bias +0.00013+-0.00015  extrap2 bias +0.00007+-0.00010  extrap1 bias +0.00008+-0.00011  cells 10805  (4 s)
  y0=3 lam=(2.072,2.887,4.040) ratio=1.0044 k_hat=0.8147 k_reg=0.9219  max counts [159, 324, 558]
     F11=0.9974(0.0024) F12=1.0738(0.0028) F13=1.1364(0.0033) F22=1.1994(0.0037) F23=1.2891(0.0044) F33=1.4206(0.0055)
     F12-F13: -0.0626 (-72.3 sd)  F23-F13: +0.1527 (+102.3 sd)  adj=(F12+F23)/2-F13: +0.0450 (+61.1 sd)  F11-F13: -0.1390 (-99.5 sd)  F22-F13: +0.0630 (+47.5 sd)  F33-F13: +0.2842 (+113.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0394 (+109.4 sd)  T123-2F12F23: +4.3680 (+24.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.70e-135  gamma_ratio(nm) 2.7387
     rho_pc=0.3651 IG_pc=0.07154 rho_slope=0.4233 IG_slope=0.09872  I_grass(N)=0.05695 I_plugin(N)=0.05894 cells=32012  I_extrap2=0.05668+-0.00002 (chi2 202.8/4)  I_extrap1=0.05668+-0.00002
     1+0 law k=1 at these means: I=0.08863 IG=0.09753;  NM at k_hat: I=0.09262 IG=0.10369  (12 s)
     bias control U14 c2 y0=3 k=0.8147 exact 0.09262  grass(N) 0.09293 bias +0.00031+-0.00012  extrap2 bias +0.00023+-0.00008  extrap1 bias +0.00022+-0.00008  cells 21027  (4 s)
  y0=4 lam=(2.887,4.040,5.674) ratio=1.0036 k_hat=0.6875 k_reg=0.7899  max counts [324, 558, 938]
     F11=1.1994(0.0037) F12=1.2891(0.0044) F13=1.3643(0.0052) F22=1.4206(0.0055) F23=1.5205(0.0065) F33=1.6556(0.0078)
     F12-F13: -0.0752 (-71.7 sd)  F23-F13: +0.1563 (+93.6 sd)  adj=(F12+F23)/2-F13: +0.0405 (+55.5 sd)  F11-F13: -0.1649 (-91.1 sd)  F22-F13: +0.0563 (+42.1 sd)  F33-F13: +0.2913 (+98.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0339 (+99.7 sd)  T123-2F12F23: +7.4768 (+19.0 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 7.65e-81  gamma_ratio(nm) 3.0582
     rho_pc=0.3823 IG_pc=0.07901 rho_slope=0.4469 IG_slope=0.11141  I_grass(N)=0.06822 I_plugin(N)=0.07166 cells=53780  I_extrap2=0.06763+-0.00001 (chi2 1095.3/4)  I_extrap1=0.06761+-0.00001
     1+0 law k=1 at these means: I=0.09888 IG=0.10714;  NM at k_hat: I=0.10362 IG=0.11585  (11 s)
     bias control U14 c2 y0=4 k=0.6875 exact 0.10362  grass(N) 0.10477 bias +0.00116+-0.00005  extrap2 bias +0.00086+-0.00005  extrap1 bias +0.00085+-0.00005  cells 39421  (5 s)
  y0=5 lam=(4.040,5.674,8.007) ratio=1.0048 k_hat=0.5892 k_reg=0.6865  max counts [558, 938, 1604]
     F11=1.4206(0.0055) F12=1.5205(0.0065) F13=1.6083(0.0076) F22=1.6556(0.0078) F23=1.7661(0.0092) F33=1.9071(0.0110)
     F12-F13: -0.0877 (-63.8 sd)  F23-F13: +0.1578 (+82.6 sd)  adj=(F12+F23)/2-F13: +0.0351 (+47.3 sd)  F11-F13: -0.1877 (-78.4 sd)  F22-F13: +0.0474 (+34.2 sd)  F33-F13: +0.2988 (+81.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0294 (+84.5 sd)  T123-2F12F23: +12.0958 (+16.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.52e-62  gamma_ratio(nm) 3.3983
     rho_pc=0.3892 IG_pc=0.08215 rho_slope=0.4627 IG_slope=0.12047  I_grass(N)=0.07892 I_plugin(N)=0.08458 cells=86741  I_extrap2=0.07932+-0.00010 (chi2 253.4/4)  I_extrap1=0.07898+-0.00011
     1+0 law k=1 at these means: I=0.10775 IG=0.11512;  NM at k_hat: I=0.11122 IG=0.12424  (12 s)
     bias control U14 c2 y0=5 k=0.5892 exact 0.11122  grass(N) 0.11276 bias +0.00155+-0.00025  extrap2 bias +0.00141+-0.00018  extrap1 bias +0.00128+-0.00019  cells 71291  (4 s)
  y0=6 lam=(5.674,8.007,11.345) ratio=1.0040 k_hat=0.5118 k_reg=0.6138  max counts [938, 1604, 2660]
     F11=1.6556(0.0078) F12=1.7661(0.0092) F13=1.8642(0.0107) F22=1.9071(0.0110) F23=2.0263(0.0128) F33=2.1721(0.0151)
     F12-F13: -0.0981 (-56.4 sd)  F23-F13: +0.1620 (+66.9 sd)  adj=(F12+F23)/2-F13: +0.0320 (+40.1 sd)  F11-F13: -0.2086 (-66.0 sd)  F22-F13: +0.0428 (+29.3 sd)  F33-F13: +0.3079 (+65.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0261 (+63.0 sd)  T123-2F12F23: +18.6931 (+14.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.29e-48  gamma_ratio(nm) 3.7640
     rho_pc=0.3864 IG_pc=0.08084 rho_slope=0.4724 IG_slope=0.12628  I_grass(N)=0.08948 I_plugin(N)=0.09847 cells=134992  I_extrap2=0.08731+-0.00001 (chi2 16181.8/4)  I_extrap1=0.08730+-0.00001
     1+0 law k=1 at these means: I=0.11497 IG=0.12132;  NM at k_hat: I=0.11603 IG=0.12960  (10 s)
     bias control U14 c2 y0=6 k=0.5118 exact 0.11603  grass(N) 0.11958 bias +0.00355+-0.00000  extrap2 bias +0.00159+-0.00001  extrap1 bias +0.00157+-0.00001  cells 124666  (4 s)
  y0=7 lam=(8.007,11.345,16.121) ratio=1.0030 k_hat=0.4495 k_reg=0.5569  max counts [1604, 2660, 4231]
     F11=1.9071(0.0110) F12=2.0263(0.0128) F13=2.1346(0.0146) F22=2.1721(0.0151) F23=2.3001(0.0173) F33=2.4516(0.0199)
     F12-F13: -0.1084 (-54.1 sd)  F23-F13: +0.1655 (+55.7 sd)  adj=(F12+F23)/2-F13: +0.0286 (+34.5 sd)  F11-F13: -0.2276 (-57.9 sd)  F22-F13: +0.0375 (+26.3 sd)  F33-F13: +0.3170 (+56.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0233 (+51.9 sd)  T123-2F12F23: +27.9257 (+13.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.60e-39  gamma_ratio(nm) 4.1447
     rho_pc=0.3763 IG_pc=0.07636 rho_slope=0.4786 IG_slope=0.13010  I_grass(N)=0.10002 I_plugin(N)=0.11386 cells=204418  I_extrap2=0.10063+-0.00009 (chi2 1608.0/4)  I_extrap1=0.10037+-0.00009
     1+0 law k=1 at these means: I=0.12073 IG=0.12604;  NM at k_hat: I=0.11897 IG=0.13298  (8 s)
     bias control U14 c2 y0=7 k=0.4495 exact 0.11897  grass(N) 0.12531 bias +0.00635+-0.00007  extrap2 bias +0.00527+-0.00006  extrap1 bias +0.00513+-0.00006  cells 208755  (4 s)
done 124 s


==> anc/calc_SHORT/item13/uvcheck/logs/analyze_U14_c3.log <==
=== U14  cut 0.3  N = 10000000
  unit-window means: 0.368 0.462 0.597 0.792 1.068 1.461 2.019 2.818 3.958 5.589
  effective rate ln N(y+1)/N(y): 0.3132 0.2910 0.2825 0.2824 0.2865 0.2933 0.3011 0.3096 0.3177 0.3252
  y0=0 lam=(0.368,0.462,0.597) ratio=1.0296 k_hat=0.9199 k_reg=1.0595  max counts [15, 27, 60]
     F11=0.7074(0.0025) F12=0.8291(0.0021) F13=0.9011(0.0023) F22=1.0917(0.0031) F23=1.2245(0.0031) F33=1.4906(0.0044)
     F12-F13: -0.0720 (-39.4 sd)  F23-F13: +0.3234 (+129.4 sd)  adj=(F12+F23)/2-F13: +0.1257 (+70.7 sd)  F11-F13: -0.1937 (-85.5 sd)  F22-F13: +0.1905 (+61.4 sd)  F33-F13: +0.5895 (+168.4 sd)  within=mean(Fjj)-mean(Fjl): +0.1116 (+95.3 sd)  T123-2F12F23: +2.0871 (+53.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.2342
     rho_pc=0.1999 IG_pc=0.02038 rho_slope=0.2348 IG_slope=0.02836  I_grass(N)=0.01311 I_plugin(N)=0.01324 cells=2423  I_extrap2=0.01311+-0.00003 (chi2 0.7/4)  I_extrap1=0.01310+-0.00003
     1+0 law k=1 at these means: I=0.02488 IG=0.03004;  NM at k_hat: I=0.02683 IG=0.03278  (13 s)
     bias control U14 c3 y0=0 k=0.9199 exact 0.02683  grass(N) 0.02675 bias -0.00008+-0.00006  extrap2 bias -0.00009+-0.00005  extrap1 bias -0.00009+-0.00005  cells 1182  (4 s)
  y0=1 lam=(0.462,0.597,0.792) ratio=1.0251 k_hat=0.6687 k_reg=0.7542  max counts [27, 60, 106]
     F11=1.0917(0.0031) F12=1.2245(0.0031) F13=1.3085(0.0036) F22=1.4906(0.0044) F23=1.6305(0.0049) F33=1.8888(0.0065)
     F12-F13: -0.0840 (-43.3 sd)  F23-F13: +0.3221 (+111.4 sd)  adj=(F12+F23)/2-F13: +0.1190 (+62.7 sd)  F11-F13: -0.2168 (-88.0 sd)  F22-F13: +0.1821 (+53.7 sd)  F33-F13: +0.5803 (+141.2 sd)  within=mean(Fjj)-mean(Fjl): +0.1025 (+96.6 sd)  T123-2F12F23: +4.5683 (+35.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.36e-274  gamma_ratio(nm) 2.3129
     rho_pc=0.2672 IG_pc=0.03703 rho_slope=0.3057 IG_slope=0.04907  I_grass(N)=0.02173 I_plugin(N)=0.02199 cells=4688  I_extrap2=0.02170+-0.00003 (chi2 1.7/4)  I_extrap1=0.02170+-0.00003
     1+0 law k=1 at these means: I=0.03238 IG=0.03863;  NM at k_hat: I=0.04294 IG=0.05428  (12 s)
     bias control U14 c3 y0=1 k=0.6687 exact 0.04294  grass(N) 0.04290 bias -0.00004+-0.00006  extrap2 bias -0.00005+-0.00004  extrap1 bias -0.00005+-0.00005  cells 2385  (3 s)
  y0=2 lam=(0.597,0.792,1.068) ratio=1.0174 k_hat=0.5251 k_reg=0.5869  max counts [60, 106, 199]
     F11=1.4906(0.0044) F12=1.6305(0.0049) F13=1.7228(0.0058) F22=1.8888(0.0065) F23=2.0340(0.0076) F33=2.2810(0.0099)
     F12-F13: -0.0922 (-41.8 sd)  F23-F13: +0.3112 (+97.7 sd)  adj=(F12+F23)/2-F13: +0.1095 (+56.1 sd)  F11-F13: -0.2322 (-78.3 sd)  F22-F13: +0.1660 (+45.9 sd)  F33-F13: +0.5582 (+107.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0910 (+90.5 sd)  T123-2F12F23: +8.9170 (+23.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.02e-120  gamma_ratio(nm) 2.5011
     rho_pc=0.3189 IG_pc=0.05362 rho_slope=0.3614 IG_slope=0.07000  I_grass(N)=0.03100 I_plugin(N)=0.03149 cells=8433  I_extrap2=0.03086+-0.00000 (chi2 198.5/4)  I_extrap1=0.03086+-0.00000
     1+0 law k=1 at these means: I=0.04166 IG=0.04901;  NM at k_hat: I=0.05822 IG=0.07526  (12 s)
     bias control U14 c3 y0=2 k=0.5251 exact 0.05822  grass(N) 0.05826 bias +0.00004+-0.00004  extrap2 bias +0.00001+-0.00003  extrap1 bias +0.00001+-0.00003  cells 4595  (4 s)
  y0=3 lam=(0.792,1.068,1.461) ratio=1.0143 k_hat=0.4328 k_reg=0.4824  max counts [106, 199, 321]
     F11=1.8888(0.0065) F12=2.0340(0.0076) F13=2.1387(0.0089) F22=2.2810(0.0099) F23=2.4346(0.0116) F33=2.6747(0.0144)
     F12-F13: -0.1047 (-42.7 sd)  F23-F13: +0.2959 (+72.2 sd)  adj=(F12+F23)/2-F13: +0.0956 (+43.6 sd)  F11-F13: -0.2499 (-66.8 sd)  F22-F13: +0.1423 (+35.5 sd)  F33-F13: +0.5360 (+81.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0791 (+77.2 sd)  T123-2F12F23: +15.9472 (+18.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.74e-77  gamma_ratio(nm) 2.7708
     rho_pc=0.3564 IG_pc=0.06792 rho_slope=0.4029 IG_slope=0.08857  I_grass(N)=0.04093 I_plugin(N)=0.04180 cells=14464  I_extrap2=0.04080+-0.00001 (chi2 73.1/4)  I_extrap1=0.04080+-0.00001
     1+0 law k=1 at these means: I=0.05255 IG=0.06088;  NM at k_hat: I=0.07124 IG=0.09340  (12 s)
     bias control U14 c3 y0=3 k=0.4328 exact 0.07124  grass(N) 0.07123 bias -0.00000+-0.00005  extrap2 bias -0.00007+-0.00004  extrap1 bias -0.00007+-0.00005  cells 8851  (4 s)
  y0=4 lam=(1.068,1.461,2.019) ratio=1.0103 k_hat=0.3683 k_reg=0.4120  max counts [199, 321, 527]
     F11=2.2810(0.0099) F12=2.4346(0.0116) F13=2.5526(0.0136) F22=2.6747(0.0144) F23=2.8365(0.0168) F33=3.0690(0.0201)
     F12-F13: -0.1180 (-41.5 sd)  F23-F13: +0.2839 (+62.8 sd)  adj=(F12+F23)/2-F13: +0.0829 (+37.8 sd)  F11-F13: -0.2716 (-58.0 sd)  F22-F13: +0.1220 (+30.0 sd)  F33-F13: +0.5164 (+68.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0670 (+72.3 sd)  T123-2F12F23: +26.9017 (+15.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.60e-52  gamma_ratio(nm) 3.1048
     rho_pc=0.3812 IG_pc=0.07851 rho_slope=0.4319 IG_slope=0.10321  I_grass(N)=0.05084 I_plugin(N)=0.05230 cells=23636  I_extrap2=0.05069+-0.00003 (chi2 56.5/4)  I_extrap1=0.05067+-0.00003
     1+0 law k=1 at these means: I=0.06435 IG=0.07332;  NM at k_hat: I=0.08127 IG=0.10747  (11 s)
     bias control U14 c3 y0=4 k=0.3683 exact 0.08127  grass(N) 0.08155 bias +0.00028+-0.00008  extrap2 bias +0.00020+-0.00006  extrap1 bias +0.00018+-0.00007  cells 16284  (4 s)
  y0=5 lam=(1.461,2.019,2.818) ratio=1.0098 k_hat=0.3206 k_reg=0.3609  max counts [321, 527, 883]
     F11=2.6747(0.0144) F12=2.8365(0.0168) F13=2.9651(0.0196) F22=3.0690(0.0201) F23=3.2375(0.0234) F33=3.4659(0.0277)
     F12-F13: -0.1286 (-35.0 sd)  F23-F13: +0.2723 (+55.5 sd)  adj=(F12+F23)/2-F13: +0.0719 (+32.1 sd)  F11-F13: -0.2905 (-48.1 sd)  F22-F13: +0.1039 (+24.1 sd)  F33-F13: +0.5008 (+55.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0568 (+62.9 sd)  T123-2F12F23: +42.7343 (+13.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.20e-41  gamma_ratio(nm) 3.4852
     rho_pc=0.3947 IG_pc=0.08466 rho_slope=0.4520 IG_slope=0.11425  I_grass(N)=0.06074 I_plugin(N)=0.06308 cells=37024  I_extrap2=0.06102+-0.00011 (chi2 45.3/4)  I_extrap1=0.06085+-0.00012
     1+0 law k=1 at these means: I=0.07646 IG=0.08566;  NM at k_hat: I=0.08868 IG=0.11788  (11 s)
     bias control U14 c3 y0=5 k=0.3206 exact 0.08868  grass(N) 0.08921 bias +0.00052+-0.00004  extrap2 bias +0.00030+-0.00004  extrap1 bias +0.00029+-0.00004  cells 29058  (4 s)
  y0=6 lam=(2.019,2.818,3.958) ratio=1.0063 k_hat=0.2836 k_reg=0.3230  max counts [527, 883, 1415]
     F11=3.0690(0.0201) F12=3.2375(0.0234) F13=3.3800(0.0268) F22=3.4659(0.0277) F23=3.6422(0.0318) F33=3.8689(0.0367)
     F12-F13: -0.1425 (-34.4 sd)  F23-F13: +0.2622 (+42.6 sd)  adj=(F12+F23)/2-F13: +0.0598 (+24.1 sd)  F11-F13: -0.3110 (-41.4 sd)  F22-F13: +0.0859 (+18.4 sd)  F33-F13: +0.4889 (+45.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0481 (+52.0 sd)  T123-2F12F23: +64.4775 (+12.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.46e-33  gamma_ratio(nm) 3.8931
     rho_pc=0.4023 IG_pc=0.08830 rho_slope=0.4650 IG_slope=0.12183  I_grass(N)=0.07062 I_plugin(N)=0.07424 cells=56604  I_extrap2=0.07001+-0.00001 (chi2 1478.2/4)  I_extrap1=0.07000+-0.00001
     1+0 law k=1 at these means: I=0.08789 IG=0.09683;  NM at k_hat: I=0.09367 IG=0.12491  (10 s)
     bias control U14 c3 y0=6 k=0.2836 exact 0.09367  grass(N) 0.09483 bias +0.00116+-0.00001  extrap2 bias +0.00063+-0.00002  extrap1 bias +0.00063+-0.00002  cells 50368  (3 s)
  y0=7 lam=(2.818,3.958,5.589) ratio=1.0054 k_hat=0.2539 k_reg=0.2926  max counts [883, 1415, 2336]
     F11=3.4659(0.0277) F12=3.6422(0.0318) F13=3.7973(0.0359) F22=3.8689(0.0367) F23=4.0557(0.0416) F33=4.2853(0.0475)
     F12-F13: -0.1551 (-31.9 sd)  F23-F13: +0.2584 (+39.0 sd)  adj=(F12+F23)/2-F13: +0.0516 (+23.1 sd)  F11-F13: -0.3314 (-36.8 sd)  F22-F13: +0.0716 (+17.2 sd)  F33-F13: +0.4880 (+38.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0417 (+43.4 sd)  T123-2F12F23: +93.7171 (+10.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.32e-27  gamma_ratio(nm) 4.3286
     rho_pc=0.3996 IG_pc=0.08697 rho_slope=0.4739 IG_slope=0.12717  I_grass(N)=0.08004 I_plugin(N)=0.08555 cells=84634  I_extrap2=0.08050+-0.00007 (chi2 531.5/4)  I_extrap1=0.08016+-0.00008
     1+0 law k=1 at these means: I=0.09832 IG=0.10663;  NM at k_hat: I=0.09705 IG=0.12978  (9 s)
     bias control U14 c3 y0=7 k=0.2539 exact 0.09705  grass(N) 0.09950 bias +0.00245+-0.00016  extrap2 bias +0.00228+-0.00013  extrap1 bias +0.00204+-0.00013  cells 84360  (3 s)
done 120 s


==> anc/calc_SHORT/item13/uvcheck/logs/analyze_U19_c1.log <==
=== U19  cut 0.01  N = 10000000
  unit-window means: 2.715 5.578 10.592 19.204 33.830 58.492 99.835 168.893
  effective rate ln N(y+1)/N(y): 1.3125 0.9168 0.7607 0.6759 0.6235 0.5890 0.5652 0.5483
  y0=0 lam=(2.715,5.578,10.592) ratio=0.9243 k_hat=1.8880 k_reg=2.4153  max counts [42, 173, 482]
     F11=0.4789(0.0005) F12=0.4577(0.0004) F13=0.4333(0.0005) F22=0.5283(0.0006) F23=0.5360(0.0006) F33=0.5955(0.0008)
     F12-F13: +0.0244 (+110.2 sd)  F23-F13: +0.1027 (+276.8 sd)  adj=(F12+F23)/2-F13: +0.0635 (+280.5 sd)  F11-F13: +0.0456 (+124.8 sd)  F22-F13: +0.0950 (+237.3 sd)  F33-F13: +0.1622 (+303.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0586 (+413.8 sd)  T123-2F12F23: +0.1550 (+48.7 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.6143
     rho_pc=0.2189 IG_pc=0.02456 rho_slope=0.3759 IG_slope=0.07615  I_grass(N)=0.03290 I_plugin(N)=0.03540 cells=41101  I_extrap2=0.03273+-0.00004 (chi2 96.5/4)  I_extrap1=0.03273+-0.00004
     1+0 law k=1 at these means: I=0.09298 IG=0.09937;  NM at k_hat: I=0.08165 IG=0.08506  (13 s)
     bias control U19 c1 y0=0 k=1.8880 exact 0.08165  grass(N) 0.08204 bias +0.00039+-0.00005  extrap2 bias +0.00019+-0.00004  extrap1 bias +0.00019+-0.00004  cells 28160  (5 s)
  y0=1 lam=(5.578,10.592,19.204) ratio=0.9548 k_hat=1.6248 k_reg=2.0746  max counts [173, 482, 1042]
     F11=0.5283(0.0006) F12=0.5360(0.0006) F13=0.5404(0.0007) F22=0.5955(0.0008) F23=0.6246(0.0009) F33=0.6878(0.0012)
     F12-F13: -0.0044 (-20.9 sd)  F23-F13: +0.0843 (+224.5 sd)  adj=(F12+F23)/2-F13: +0.0400 (+209.6 sd)  F11-F13: -0.0121 (-35.3 sd)  F22-F13: +0.0552 (+163.8 sd)  F33-F13: +0.1475 (+231.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0369 (+336.5 sd)  T123-2F12F23: +0.4800 (+46.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 1.9692
     rho_pc=0.2445 IG_pc=0.03082 rho_slope=0.4248 IG_slope=0.09949  I_grass(N)=0.04837 I_plugin(N)=0.05576 cells=114796  I_extrap2=0.04701+-0.00001 (chi2 4475.2/4)  I_extrap1=0.04697+-0.00001
     1+0 law k=1 at these means: I=0.10823 IG=0.11319;  NM at k_hat: I=0.10330 IG=0.10634  (13 s)
     bias control U19 c1 y0=1 k=1.6248 exact 0.10330  grass(N) 0.10492 bias +0.00162+-0.00004  extrap2 bias +0.00090+-0.00004  extrap1 bias +0.00088+-0.00004  cells 81668  (5 s)
  y0=2 lam=(10.592,19.204,33.830) ratio=0.9716 k_hat=1.3922 k_reg=1.8732  max counts [482, 1042, 2426]
     F11=0.5955(0.0008) F12=0.6246(0.0009) F13=0.6487(0.0011) F22=0.6878(0.0012) F23=0.7322(0.0015) F33=0.8013(0.0018)
     F12-F13: -0.0241 (-96.4 sd)  F23-F13: +0.0835 (+184.4 sd)  adj=(F12+F23)/2-F13: +0.0297 (+164.0 sd)  F11-F13: -0.0532 (-118.4 sd)  F22-F13: +0.0391 (+127.2 sd)  F33-F13: +0.1526 (+183.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0264 (+237.3 sd)  T123-2F12F23: +1.0118 (+39.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.3372
     rho_pc=0.2326 IG_pc=0.02782 rho_slope=0.4493 IG_slope=0.11275  I_grass(N)=0.06182 I_plugin(N)=0.07987 cells=266594  I_extrap2=0.06016+-0.00006 (chi2 2864.2/4)  I_extrap1=0.06000+-0.00006
     1+0 law k=1 at these means: I=0.11767 IG=0.12125;  NM at k_hat: I=0.11610 IG=0.11856  (13 s)
     bias control U19 c1 y0=2 k=1.3922 exact 0.11610  grass(N) 0.12065 bias +0.00455+-0.00033  extrap2 bias +0.00500+-0.00020  extrap1 bias +0.00405+-0.00023  cells 208783  (6 s)
  y0=3 lam=(19.204,33.830,58.492) ratio=0.9815 k_hat=1.1886 k_reg=1.7200  max counts [1042, 2426, 5005]
     F11=0.6878(0.0012) F12=0.7322(0.0015) F13=0.7724(0.0018) F22=0.8013(0.0018) F23=0.8592(0.0023) F33=0.9373(0.0028)
     F12-F13: -0.0402 (-114.5 sd)  F23-F13: +0.0867 (+155.8 sd)  adj=(F12+F23)/2-F13: +0.0233 (+137.5 sd)  F11-F13: -0.0846 (-130.8 sd)  F22-F13: +0.0288 (+104.1 sd)  F33-F13: +0.1649 (+146.5 sd)  within=mean(Fjj)-mean(Fjl): +0.0209 (+161.2 sd)  T123-2F12F23: +1.8923 (+33.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.80e-248  gamma_ratio(nm) 2.7203
     rho_pc=0.1928 IG_pc=0.01894 rho_slope=0.4624 IG_slope=0.12031  I_grass(N)=0.07927 I_plugin(N)=0.11776 cells=546809  I_extrap2=0.08041+-0.00014 (chi2 4969.8/4)  I_extrap1=0.07894+-0.00015
     1+0 law k=1 at these means: I=0.12351 IG=0.12600;  NM at k_hat: I=0.12324 IG=0.12522  (13 s)
     bias control U19 c1 y0=3 k=1.1886 exact 0.12324  grass(N) 0.13645 bias +0.01321+-0.00019  extrap2 bias +0.01325+-0.00010  extrap1 bias +0.01339+-0.00011  cells 474072  (6 s)
  y0=4 lam=(33.830,58.492,99.835) ratio=0.9872 k_hat=1.0166 k_reg=1.7407  max counts [2426, 5005, 10506]
     F11=0.8013(0.0018) F12=0.8592(0.0023) F13=0.9117(0.0027) F22=0.9373(0.0028) F23=1.0061(0.0034) F33=1.0924(0.0041)
     F12-F13: -0.0526 (-109.6 sd)  F23-F13: +0.0943 (+123.4 sd)  adj=(F12+F23)/2-F13: +0.0209 (+109.6 sd)  F11-F13: -0.1105 (-120.0 sd)  F22-F13: +0.0256 (+92.8 sd)  F33-F13: +0.1806 (+116.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0180 (+108.5 sd)  T123-2F12F23: +3.2777 (+28.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 8.48e-179  gamma_ratio(nm) 3.1112
     rho_pc=0.1237 IG_pc=0.00771 rho_slope=0.4691 IG_slope=0.12428  I_grass(N)=0.10911 I_plugin(N)=0.18333 cells=1021163  I_extrap2=0.10498+-0.00011 (chi2 21242.6/4)  I_extrap1=0.10440+-0.00011
     1+0 law k=1 at these means: I=0.12714 IG=0.12884;  NM at k_hat: I=0.12714 IG=0.12879  (15 s)
     bias control U19 c1 y0=4 k=1.0166 exact 0.12714  grass(N) 0.16276 bias +0.03562+-0.00016  extrap2 bias +0.04011+-0.00009  extrap1 bias +0.03906+-0.00010  cells 960221  (7 s)
  y0=5 lam=(58.492,99.835,168.893) ratio=0.9912 k_hat=0.8729 k_reg=1.8181  max counts [5005, 10506, 21713]
     F11=0.9373(0.0028) F12=1.0061(0.0034) F13=1.0703(0.0040) F22=1.0924(0.0041) F23=1.1719(0.0049) F33=1.2675(0.0060)
     F12-F13: -0.0643 (-94.3 sd)  F23-F13: +0.1015 (+101.2 sd)  adj=(F12+F23)/2-F13: +0.0186 (+92.2 sd)  F11-F13: -0.1330 (-102.6 sd)  F22-F13: +0.0220 (+82.8 sd)  F33-F13: +0.1971 (+94.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0163 (+77.7 sd)  T123-2F12F23: +5.4445 (+24.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.05e-132  gamma_ratio(nm) 3.5241
     rho_pc=0.0266 IG_pc=0.00036 rho_slope=0.4732 IG_slope=0.12674  I_grass(N)=0.16459 I_plugin(N)=0.29652 cells=1761858  I_extrap2=0.13738+-0.00003 (chi2 628094.7/4)  I_extrap1=0.13651+-0.00003
     1+0 law k=1 at these means: I=0.12946 IG=0.13060;  NM at k_hat: I=0.12932 IG=0.13079  (14 s)
     bias control U19 c1 y0=5 k=0.8729 exact 0.12932  grass(N) 0.21417 bias +0.08484+-0.00006  extrap2 bias +0.06673+-0.00006  extrap1 bias +0.06504+-0.00006  cells 1737330  (8 s)
done 118 s


==> anc/calc_SHORT/item13/uvcheck/logs/analyze_U19_c2.log <==
=== U19  cut 0.1  N = 10000000
  unit-window means: 1.101 1.697 2.625 4.083 6.403 10.117 16.096 25.763
  effective rate ln N(y+1)/N(y): 0.7423 0.5920 0.5254 0.4921 0.4759 0.4690 0.4673 0.4684
  y0=0 lam=(1.101,1.697,2.625) ratio=1.0037 k_hat=1.3266 k_reg=1.6470  max counts [29, 82, 193]
     F11=0.5382(0.0010) F12=0.5761(0.0009) F13=0.5951(0.0010) F22=0.7326(0.0013) F23=0.8028(0.0015) F33=0.9667(0.0021)
     F12-F13: -0.0190 (-32.9 sd)  F23-F13: +0.2076 (+207.1 sd)  adj=(F12+F23)/2-F13: +0.0943 (+153.9 sd)  F11-F13: -0.0569 (-69.8 sd)  F22-F13: +0.1375 (+130.3 sd)  F33-F13: +0.3716 (+236.8 sd)  within=mean(Fjj)-mean(Fjl): +0.0878 (+214.3 sd)  T123-2F12F23: +0.6906 (+49.6 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.0938
     rho_pc=0.2419 IG_pc=0.03014 rho_slope=0.3268 IG_slope=0.05645  I_grass(N)=0.02805 I_plugin(N)=0.02865 cells=10610  I_extrap2=0.02796+-0.00001 (chi2 7.8/4)  I_extrap1=0.02795+-0.00001
     1+0 law k=1 at these means: I=0.06827 IG=0.07715;  NM at k_hat: I=0.05993 IG=0.06622  (13 s)
     bias control U19 c2 y0=0 k=1.3266 exact 0.05993  grass(N) 0.05988 bias -0.00004+-0.00007  extrap2 bias -0.00009+-0.00005  extrap1 bias -0.00009+-0.00006  cells 6150  (4 s)
  y0=1 lam=(1.697,2.625,4.083) ratio=1.0057 k_hat=0.9902 k_reg=1.2365  max counts [82, 193, 387]
     F11=0.7326(0.0013) F12=0.8028(0.0015) F13=0.8542(0.0018) F22=0.9667(0.0021) F23=1.0668(0.0026) F33=1.2427(0.0037)
     F12-F13: -0.0515 (-78.4 sd)  F23-F13: +0.2126 (+170.6 sd)  adj=(F12+F23)/2-F13: +0.0805 (+125.4 sd)  F11-F13: -0.1216 (-122.4 sd)  F22-F13: +0.1125 (+101.5 sd)  F33-F13: +0.3884 (+176.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0727 (+176.2 sd)  T123-2F12F23: +2.0150 (+39.9 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.4531
     rho_pc=0.2970 IG_pc=0.04618 rho_slope=0.3917 IG_slope=0.08327  I_grass(N)=0.04240 I_plugin(N)=0.04395 cells=25475  I_extrap2=0.04214+-0.00001 (chi2 314.3/4)  I_extrap1=0.04215+-0.00001
     1+0 law k=1 at these means: I=0.08370 IG=0.09251;  NM at k_hat: I=0.08393 IG=0.09283  (12 s)
     bias control U19 c2 y0=1 k=0.9902 exact 0.08393  grass(N) 0.08436 bias +0.00044+-0.00016  extrap2 bias +0.00040+-0.00010  extrap1 bias +0.00039+-0.00011  cells 15454  (4 s)
  y0=2 lam=(2.625,4.083,6.403) ratio=1.0079 k_hat=0.7706 k_reg=0.9938  max counts [193, 387, 815]
     F11=0.9667(0.0021) F12=1.0668(0.0026) F13=1.1425(0.0033) F22=1.2427(0.0037) F23=1.3618(0.0046) F33=1.5419(0.0060)
     F12-F13: -0.0757 (-86.6 sd)  F23-F13: +0.2193 (+132.9 sd)  adj=(F12+F23)/2-F13: +0.0718 (+100.0 sd)  F11-F13: -0.1758 (-118.7 sd)  F22-F13: +0.1002 (+80.9 sd)  F33-F13: +0.3994 (+132.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0601 (+135.4 sd)  T123-2F12F23: +4.5325 (+31.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 2.08e-212  gamma_ratio(nm) 2.8145
     rho_pc=0.3235 IG_pc=0.05526 rho_slope=0.4312 IG_slope=0.10288  I_grass(N)=0.05658 I_plugin(N)=0.05999 cells=53288  I_extrap2=0.05593+-0.00001 (chi2 2322.1/4)  I_extrap1=0.05588+-0.00001
     1+0 law k=1 at these means: I=0.09720 IG=0.10524;  NM at k_hat: I=0.10077 IG=0.11134  (13 s)
     bias control U19 c2 y0=2 k=0.7706 exact 0.10077  grass(N) 0.10164 bias +0.00087+-0.00007  extrap2 bias +0.00066+-0.00005  extrap1 bias +0.00067+-0.00005  cells 36903  (5 s)
  y0=3 lam=(4.083,6.403,10.117) ratio=1.0077 k_hat=0.6184 k_reg=0.8181  max counts [387, 815, 1608]
     F11=1.2427(0.0037) F12=1.3618(0.0046) F13=1.4636(0.0056) F22=1.5419(0.0060) F23=1.6837(0.0074) F33=1.8778(0.0094)
     F12-F13: -0.1018 (-81.4 sd)  F23-F13: +0.2200 (+103.2 sd)  adj=(F12+F23)/2-F13: +0.0591 (+78.0 sd)  F11-F13: -0.2210 (-98.7 sd)  F22-F13: +0.0783 (+61.9 sd)  F33-F13: +0.4142 (+98.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0511 (+95.1 sd)  T123-2F12F23: +9.0737 (+25.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 4.49e-142  gamma_ratio(nm) 3.2228
     rho_pc=0.3253 IG_pc=0.05593 rho_slope=0.4545 IG_slope=0.11568  I_grass(N)=0.06988 I_plugin(N)=0.07662 cells=102076  I_extrap2=0.07046+-0.00009 (chi2 350.3/4)  I_extrap1=0.07017+-0.00010
     1+0 law k=1 at these means: I=0.10805 IG=0.11489;  NM at k_hat: I=0.11081 IG=0.12236  (12 s)
     bias control U19 c2 y0=3 k=0.6184 exact 0.11081  grass(N) 0.11271 bias +0.00190+-0.00000  extrap2 bias +0.00052+-0.00000  extrap1 bias +0.00054+-0.00000  cells 81479  (5 s)
  y0=4 lam=(6.403,10.117,16.096) ratio=1.0069 k_hat=0.5096 k_reg=0.7354  max counts [815, 1608, 3291]
     F11=1.5419(0.0060) F12=1.6837(0.0074) F13=1.8037(0.0090) F22=1.8778(0.0094) F23=2.0350(0.0116) F33=2.2365(0.0145)
     F12-F13: -0.1200 (-67.2 sd)  F23-F13: +0.2313 (+78.6 sd)  adj=(F12+F23)/2-F13: +0.0556 (+65.3 sd)  F11-F13: -0.2617 (-78.5 sd)  F22-F13: +0.0741 (+56.2 sd)  F33-F13: +0.4329 (+72.9 sd)  within=mean(Fjj)-mean(Fjl): +0.0447 (+64.4 sd)  T123-2F12F23: +16.6057 (+21.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.82e-98  gamma_ratio(nm) 3.6850
     rho_pc=0.3034 IG_pc=0.04828 rho_slope=0.4663 IG_slope=0.12262  I_grass(N)=0.08293 I_plugin(N)=0.09532 cells=183032  I_extrap2=0.08249+-0.00009 (chi2 1231.7/4)  I_extrap1=0.08231+-0.00009
     1+0 law k=1 at these means: I=0.11629 IG=0.12178;  NM at k_hat: I=0.11619 IG=0.12840  (12 s)
     bias control U19 c2 y0=4 k=0.5096 exact 0.11619  grass(N) 0.12098 bias +0.00479+-0.00035  extrap2 bias +0.00607+-0.00018  extrap1 bias +0.00558+-0.00020  cells 169791  (5 s)
  y0=5 lam=(10.117,16.096,25.763) ratio=1.0059 k_hat=0.4284 k_reg=0.6721  max counts [1608, 3291, 6263]
     F11=1.8778(0.0094) F12=2.0350(0.0116) F13=2.1738(0.0138) F22=2.2365(0.0145) F23=2.4097(0.0174) F33=2.6217(0.0213)
     F12-F13: -0.1388 (-56.4 sd)  F23-F13: +0.2359 (+59.6 sd)  adj=(F12+F23)/2-F13: +0.0486 (+49.7 sd)  F11-F13: -0.2960 (-62.3 sd)  F22-F13: +0.0628 (+44.2 sd)  F33-F13: +0.4480 (+56.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0392 (+46.4 sd)  T123-2F12F23: +28.7361 (+17.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.98e-71  gamma_ratio(nm) 4.1975
     rho_pc=0.2640 IG_pc=0.03613 rho_slope=0.4733 IG_slope=0.12680  I_grass(N)=0.09721 I_plugin(N)=0.11885 cells=312046  I_extrap2=0.09383+-0.00002 (chi2 29989.7/4)  I_extrap1=0.09346+-0.00003
     1+0 law k=1 at these means: I=0.12224 IG=0.12646;  NM at k_hat: I=0.11874 IG=0.13156  (12 s)
     bias control U19 c2 y0=5 k=0.4284 exact 0.11874  grass(N) 0.13004 bias +0.01130+-0.00006  extrap2 bias +0.00825+-0.00005  extrap1 bias +0.00834+-0.00005  cells 327334  (5 s)
done 101 s


==> anc/calc_SHORT/item13/uvcheck/logs/analyze_U19_c3.log <==
=== U19  cut 0.3  N = 10000000
  unit-window means: 0.509 0.700 1.009 1.504 2.296 3.566 5.609 8.910
  effective rate ln N(y+1)/N(y): 0.4117 0.3810 0.3763 0.3834 0.3961 0.4108 0.4252 0.4384
  y0=0 lam=(0.509,0.700,1.009) ratio=1.0494 k_hat=0.7610 k_reg=0.9756  max counts [25, 57, 121]
     F11=0.7672(0.0022) F12=0.9283(0.0021) F13=1.0141(0.0025) F22=1.2941(0.0034) F23=1.4681(0.0038) F33=1.8222(0.0055)
     F12-F13: -0.0858 (-58.6 sd)  F23-F13: +0.4540 (+171.9 sd)  adj=(F12+F23)/2-F13: +0.1841 (+114.8 sd)  F11-F13: -0.2469 (-127.0 sd)  F22-F13: +0.2800 (+99.8 sd)  F33-F13: +0.8081 (+194.3 sd)  within=mean(Fjj)-mean(Fjl): +0.1577 (+146.7 sd)  T123-2F12F23: +2.7361 (+40.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.2899
     rho_pc=0.2325 IG_pc=0.02778 rho_slope=0.2949 IG_slope=0.04548  I_grass(N)=0.01896 I_plugin(N)=0.01926 cells=5275  I_extrap2=0.01895+-0.00002 (chi2 5.4/4)  I_extrap1=0.01894+-0.00002
     1+0 law k=1 at these means: I=0.03795 IG=0.04490;  NM at k_hat: I=0.04551 IG=0.05582  (13 s)
     bias control U19 c3 y0=0 k=0.7610 exact 0.04551  grass(N) 0.04555 bias +0.00003+-0.00004  extrap2 bias +0.00002+-0.00004  extrap1 bias +0.00002+-0.00004  cells 2680  (4 s)
  y0=1 lam=(0.700,1.009,1.504) ratio=1.0333 k_hat=0.5336 k_reg=0.6616  max counts [57, 121, 239]
     F11=1.2941(0.0034) F12=1.4681(0.0038) F13=1.5769(0.0047) F22=1.8222(0.0055) F23=2.0167(0.0069) F33=2.3621(0.0096)
     F12-F13: -0.1088 (-59.9 sd)  F23-F13: +0.4398 (+130.3 sd)  adj=(F12+F23)/2-F13: +0.1655 (+91.6 sd)  F11-F13: -0.2828 (-107.7 sd)  F22-F13: +0.2453 (+78.0 sd)  F33-F13: +0.7853 (+132.8 sd)  within=mean(Fjj)-mean(Fjl): +0.1389 (+121.2 sd)  T123-2F12F23: +7.3298 (+32.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.68e-225  gamma_ratio(nm) 2.4928
     rho_pc=0.2981 IG_pc=0.04654 rho_slope=0.3705 IG_slope=0.07382  I_grass(N)=0.03115 I_plugin(N)=0.03185 cells=11828  I_extrap2=0.03108+-0.00003 (chi2 19.5/4)  I_extrap1=0.03107+-0.00003
     1+0 law k=1 at these means: I=0.05047 IG=0.05860;  NM at k_hat: I=0.06610 IG=0.08364  (12 s)
     bias control U19 c3 y0=1 k=0.5336 exact 0.06610  grass(N) 0.06638 bias +0.00029+-0.00007  extrap2 bias +0.00024+-0.00006  extrap1 bias +0.00024+-0.00006  cells 6749  (3 s)
  y0=2 lam=(1.009,1.504,2.296) ratio=1.0241 k_hat=0.4124 k_reg=0.5138  max counts [121, 239, 469]
     F11=1.8222(0.0055) F12=2.0167(0.0069) F13=2.1385(0.0084) F22=2.3621(0.0096) F23=2.5603(0.0117) F33=2.8788(0.0152)
     F12-F13: -0.1219 (-52.7 sd)  F23-F13: +0.4218 (+94.1 sd)  adj=(F12+F23)/2-F13: +0.1500 (+72.0 sd)  F11-F13: -0.3164 (-82.9 sd)  F22-F13: +0.2236 (+60.8 sd)  F33-F13: +0.7403 (+94.2 sd)  within=mean(Fjj)-mean(Fjl): +0.1159 (+95.1 sd)  T123-2F12F23: +16.1340 (+25.1 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 3.85e-139  gamma_ratio(nm) 2.8209
     rho_pc=0.3331 IG_pc=0.05879 rho_slope=0.4172 IG_slope=0.09564  I_grass(N)=0.04352 I_plugin(N)=0.04498 cells=23530  I_extrap2=0.04334+-0.00002 (chi2 55.3/4)  I_extrap1=0.04333+-0.00002
     1+0 law k=1 at these means: I=0.06499 IG=0.07390;  NM at k_hat: I=0.08086 IG=0.10413  (12 s)
     bias control U19 c3 y0=2 k=0.4124 exact 0.08086  grass(N) 0.08124 bias +0.00038+-0.00001  extrap2 bias +0.00024+-0.00002  extrap1 bias +0.00024+-0.00002  cells 15443  (4 s)
  y0=3 lam=(1.504,2.296,3.566) ratio=1.0179 k_hat=0.3356 k_reg=0.4166  max counts [239, 469, 918]
     F11=2.3621(0.0096) F12=2.5603(0.0117) F13=2.7151(0.0143) F22=2.8788(0.0152) F23=3.1022(0.0187) F33=3.4250(0.0237)
     F12-F13: -0.1549 (-47.8 sd)  F23-F13: +0.3870 (+69.9 sd)  adj=(F12+F23)/2-F13: +0.1161 (+52.4 sd)  F11-F13: -0.3530 (-62.9 sd)  F22-F13: +0.1637 (+42.7 sd)  F33-F13: +0.7098 (+67.3 sd)  within=mean(Fjj)-mean(Fjl): +0.0961 (+69.1 sd)  T123-2F12F23: +31.8625 (+20.4 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 6.16e-93  gamma_ratio(nm) 3.2640
     rho_pc=0.3476 IG_pc=0.06439 rho_slope=0.4462 IG_slope=0.11102  I_grass(N)=0.05600 I_plugin(N)=0.05878 cells=43586  I_extrap2=0.05596+-0.00004 (chi2 272.9/4)  I_extrap1=0.05590+-0.00004
     1+0 law k=1 at these means: I=0.07990 IG=0.08889;  NM at k_hat: I=0.09023 IG=0.11742  (12 s)
     bias control U19 c3 y0=3 k=0.3356 exact 0.09023  grass(N) 0.09084 bias +0.00061+-0.00004  extrap2 bias +0.00030+-0.00004  extrap1 bias +0.00030+-0.00004  cells 33760  (4 s)
  y0=4 lam=(2.296,3.566,5.609) ratio=1.0127 k_hat=0.2825 k_reg=0.3675  max counts [469, 918, 1824]
     F11=2.8788(0.0152) F12=3.1022(0.0187) F13=3.2773(0.0224) F22=3.4250(0.0237) F23=3.6627(0.0288) F33=3.9825(0.0357)
     F12-F13: -0.1751 (-39.6 sd)  F23-F13: +0.3854 (+51.9 sd)  adj=(F12+F23)/2-F13: +0.1052 (+43.3 sd)  F11-F13: -0.3984 (-48.8 sd)  F22-F13: +0.1477 (+37.2 sd)  F33-F13: +0.7052 (+48.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0814 (+46.7 sd)  T123-2F12F23: +57.0452 (+17.2 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 6.15e-66  gamma_ratio(nm) 3.7983
     rho_pc=0.3387 IG_pc=0.06093 rho_slope=0.4617 IG_slope=0.11985  I_grass(N)=0.06778 I_plugin(N)=0.07273 cells=76072  I_extrap2=0.06689+-0.00001 (chi2 3444.3/4)  I_extrap1=0.06682+-0.00001
     1+0 law k=1 at these means: I=0.09359 IG=0.10194;  NM at k_hat: I=0.09559 IG=0.12526  (11 s)
     bias control U19 c3 y0=4 k=0.2825 exact 0.09559  grass(N) 0.09753 bias +0.00194+-0.00012  extrap2 bias +0.00162+-0.00009  extrap1 bias +0.00153+-0.00010  cells 69012  (4 s)
  y0=5 lam=(3.566,5.609,8.910) ratio=1.0098 k_hat=0.2432 k_reg=0.3342  max counts [918, 1824, 3279]
     F11=3.4250(0.0237) F12=3.6627(0.0288) F13=3.8577(0.0337) F22=3.9825(0.0357) F23=4.2321(0.0422) F33=4.5487(0.0507)
     F12-F13: -0.1951 (-34.5 sd)  F23-F13: +0.3744 (+39.0 sd)  adj=(F12+F23)/2-F13: +0.0897 (+32.7 sd)  F11-F13: -0.4327 (-38.9 sd)  F22-F13: +0.1248 (+29.0 sd)  F33-F13: +0.6910 (+37.4 sd)  within=mean(Fjj)-mean(Fjl): +0.0679 (+35.1 sd)  T123-2F12F23: +96.0300 (+14.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.11e-47  gamma_ratio(nm) 4.3922
     rho_pc=0.3194 IG_pc=0.05382 rho_slope=0.4708 IG_slope=0.12528  I_grass(N)=0.07962 I_plugin(N)=0.08817 cells=128023  I_extrap2=0.07947+-0.00004 (chi2 2169.5/4)  I_extrap1=0.07962+-0.00004
     1+0 law k=1 at these means: I=0.10511 IG=0.11232;  NM at k_hat: I=0.09840 IG=0.12971  (12 s)
     bias control U19 c3 y0=5 k=0.2432 exact 0.09840  grass(N) 0.10267 bias +0.00427+-0.00010  extrap2 bias +0.00397+-0.00008  extrap1 bias +0.00386+-0.00008  cells 134060  (4 s)
done 95 s


==> anc/calc_SHORT/item13/uvcheck/logs/check_seeds.log <==
existing seeds collected: 101401 distinct (308 occurrences in 84 log files)
uvcheck chunk seeds: 80, distinct 80
uvcheck chunk seeds equal to an existing seed: 0 []
  U14: 1513866573 1677881324 758827111 2227893910 3148713713 1854849104 2925210315 305785434 990131381 3482882420 1755067840 1506083809 3857470538 3386198331 3380262364 3216247613 753627014 525953239 962377832 2948940329 4108045997 793854028 3681678535 2272225398 877146961 3273666224 1775005739 3711721402 2008250389 3335721940 3996493926 1440183351 1330196668 822696989 914564138 3293604123 2463627808 2447609281 3097674318 2056729471
  U14: bias-control entropy [20260923, 1313, 529501368, variant, depth]
  U19: 343680104 2330242601 987348498 662482115 2419030500 853210021 4261986926 2987238943 1136370112 887386081 1859189859 1754345010 2593440969 4135755784 203554367 1244499214 2600501061 3325729796 219824347 2135751658 1442830522 3801082155 1004775344 2903223377 3334518 1412787655 2819930444 1839155117 113808130 1145480371 3532160225 3781144256 1117307451 1588579658 947356733 1111371484 2552029655 2779703430 680049449 2988454248
  U19: bias-control entropy [20260923, 1313, 1631514629, variant, depth]
OK


==> anc/calc_SHORT/item13/uvcheck/logs/production_check.log <==

U14 vs item13 A14uv: count r_c = 0.0 (all splittings)
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     3.1990(0.0009)     3.1976(0.0018)   +0.73 | 0.4638(0.0003)  0.4626(0.0008)   +1.46
   1     6.9207(0.0019)     6.9245(0.0039)   -0.88 | 0.4697(0.0003)  0.4688(0.0008)   +1.07
   2    13.4218(0.0032)    13.4281(0.0069)   -0.83 | 0.4801(0.0004)  0.4804(0.0008)   -0.28
   3    24.3505(0.0056)    24.3548(0.0114)   -0.34 | 0.5019(0.0005)  0.5031(0.0010)   -1.11
   4    42.1981(0.0096)    42.1993(0.0180)   -0.06 | 0.5350(0.0006)  0.5356(0.0011)   -0.43
   5    70.7440(0.0173)    70.7521(0.0306)   -0.23 | 0.5777(0.0008)  0.5777(0.0014)   +0.04
   6   115.6615(0.0307)   115.6722(0.0539)   -0.17 | 0.6288(0.0011)  0.6284(0.0020)   +0.17
   7   185.4354(0.0476)   185.4291(0.0874)   +0.06 | 0.6881(0.0015)  0.6882(0.0027)   -0.04
   8   292.7131(0.0783)   292.7136(0.1494)   -0.00 | 0.7550(0.0020)  0.7556(0.0036)   -0.14
   9   456.2666(0.1329)   456.2860(0.2470)   -0.07 | 0.8297(0.0026)  0.8307(0.0048)   -0.18

U14 vs item13 A14uv: count r_c = 0.01
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     1.8278(0.0006)     1.8266(0.0008)   +1.17 | 0.4811(0.0006)  0.4794(0.0011)   +1.35
   1     3.2091(0.0010)     3.2112(0.0021)   -0.92 | 0.5116(0.0005)  0.5118(0.0013)   -0.13
   2     5.3234(0.0014)     5.3263(0.0030)   -0.87 | 0.5510(0.0006)  0.5523(0.0010)   -1.06
   3     8.5244(0.0021)     8.5232(0.0043)   +0.26 | 0.6048(0.0007)  0.6054(0.0015)   -0.31
   4    13.3199(0.0035)    13.3173(0.0062)   +0.37 | 0.6720(0.0010)  0.6719(0.0016)   +0.06
   5    20.4674(0.0059)    20.4645(0.0097)   +0.26 | 0.7531(0.0015)  0.7524(0.0026)   +0.25
   6    31.0560(0.0096)    31.0565(0.0179)   -0.03 | 0.8457(0.0023)  0.8448(0.0040)   +0.21
   7    46.6993(0.0145)    46.6908(0.0287)   +0.26 | 0.9503(0.0031)  0.9513(0.0060)   -0.15
   8    69.7360(0.0229)    69.7394(0.0453)   -0.07 | 1.0654(0.0043)  1.0679(0.0079)   -0.28
   9   103.6037(0.0369)   103.6073(0.0683)   -0.05 | 1.1916(0.0058)  1.1965(0.0106)   -0.41

U14 vs item13 A14uv: count r_c = 0.1
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     0.7791(0.0003)     0.7794(0.0007)   -0.37 | 0.5223(0.0011)  0.5230(0.0019)   -0.30
   1     1.0785(0.0004)     1.0805(0.0008)   -2.34 | 0.6547(0.0012)  0.6578(0.0029)   -0.97
   2     1.4933(0.0005)     1.4933(0.0011)   +0.02 | 0.8144(0.0016)  0.8150(0.0024)   -0.21
   3     2.0722(0.0007)     2.0717(0.0015)   +0.33 | 0.9974(0.0023)  0.9966(0.0039)   +0.19
   4     2.8872(0.0011)     2.8864(0.0021)   +0.33 | 1.1994(0.0034)  1.1971(0.0051)   +0.36
   5     4.0404(0.0015)     4.0380(0.0034)   +0.64 | 1.4206(0.0054)  1.4173(0.0096)   +0.30
   6     5.6744(0.0026)     5.6760(0.0054)   -0.26 | 1.6556(0.0083)  1.6588(0.0151)   -0.19
   7     8.0074(0.0037)     8.0064(0.0073)   +0.12 | 1.9071(0.0114)  1.9149(0.0215)   -0.32
   8    11.3448(0.0057)    11.3491(0.0111)   -0.35 | 2.1721(0.0157)  2.1906(0.0285)   -0.57
   9    16.1213(0.0088)    16.1310(0.0147)   -0.57 | 2.4516(0.0213)  2.4779(0.0398)   -0.58

U14 vs item13 A14uv: count r_c = 0.3
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     0.3678(0.0002)     0.3676(0.0005)   +0.38 | 0.7074(0.0025)  0.7120(0.0054)   -0.79
   1     0.4620(0.0003)     0.4628(0.0005)   -1.46 | 1.0917(0.0032)  1.0984(0.0069)   -0.89
   2     0.5974(0.0003)     0.5977(0.0006)   -0.41 | 1.4906(0.0038)  1.4884(0.0059)   +0.32
   3     0.7919(0.0005)     0.7916(0.0009)   +0.31 | 1.8888(0.0061)  1.8837(0.0115)   +0.39
   4     1.0681(0.0006)     1.0675(0.0013)   +0.41 | 2.2810(0.0091)  2.2729(0.0159)   +0.44
   5     1.4611(0.0008)     1.4601(0.0018)   +0.54 | 2.6747(0.0142)  2.6654(0.0228)   +0.34
   6     2.0194(0.0013)     2.0215(0.0025)   -0.73 | 3.0690(0.0221)  3.0910(0.0403)   -0.48
   7     2.8184(0.0018)     2.8178(0.0036)   +0.16 | 3.4659(0.0296)  3.4941(0.0559)   -0.45
   8     3.9581(0.0028)     3.9611(0.0046)   -0.54 | 3.8689(0.0390)  3.9152(0.0701)   -0.58
   9     5.5888(0.0042)     5.5918(0.0064)   -0.39 | 4.2853(0.0527)  4.3629(0.0984)   -0.70

U14 vs verify A14r3: count r_c = 0.0 (all splittings)
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     3.1990(0.0009)     3.1992(0.0027)   -0.08 | 0.4638(0.0003)  0.4621(0.0011)   +1.52
   1     6.9207(0.0019)     6.9159(0.0048)   +0.91 | 0.4697(0.0003)  0.4700(0.0007)   -0.28
   2    13.4218(0.0032)    13.4200(0.0100)   +0.17 | 0.4801(0.0004)  0.4796(0.0009)   +0.48
   3    24.3505(0.0056)    24.3427(0.0158)   +0.46 | 0.5019(0.0005)  0.5028(0.0012)   -0.77
   4    42.1981(0.0096)    42.1932(0.0282)   +0.17 | 0.5350(0.0006)  0.5354(0.0016)   -0.21
   5    70.7440(0.0173)    70.7478(0.0464)   -0.08 | 0.5777(0.0008)  0.5784(0.0022)   -0.31
   6   115.6615(0.0307)   115.6677(0.0771)   -0.07 | 0.6288(0.0011)  0.6301(0.0029)   -0.42
   7   185.4354(0.0476)   185.4348(0.1248)   +0.00 | 0.6881(0.0015)  0.6902(0.0040)   -0.49
   8   292.7131(0.0783)   292.7347(0.2122)   -0.10 | 0.7550(0.0020)  0.7579(0.0052)   -0.52
   9   456.2666(0.1329)   456.2777(0.3458)   -0.03 | 0.8297(0.0026)  0.8342(0.0068)   -0.62

U14 vs verify A14r3: count r_c = 0.1
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     0.7791(0.0003)     0.7786(0.0010)   +0.47 | 0.5223(0.0011)  0.5196(0.0021)   +1.14
   1     1.0785(0.0004)     1.0781(0.0009)   +0.35 | 0.6547(0.0012)  0.6550(0.0026)   -0.10
   2     1.4933(0.0005)     1.4945(0.0010)   -1.10 | 0.8144(0.0016)  0.8180(0.0041)   -0.83
   3     2.0722(0.0007)     2.0735(0.0016)   -0.72 | 0.9974(0.0023)  1.0004(0.0054)   -0.50
   4     2.8872(0.0011)     2.8877(0.0031)   -0.16 | 1.1994(0.0034)  1.2058(0.0083)   -0.72
   5     4.0404(0.0015)     4.0401(0.0048)   +0.06 | 1.4206(0.0054)  1.4310(0.0127)   -0.76
   6     5.6744(0.0026)     5.6769(0.0060)   -0.38 | 1.6556(0.0083)  1.6696(0.0192)   -0.67
   7     8.0074(0.0037)     8.0126(0.0100)   -0.49 | 1.9071(0.0114)  1.9269(0.0276)   -0.67
   8    11.3448(0.0057)    11.3461(0.0145)   -0.08 | 2.1721(0.0157)  2.2044(0.0358)   -0.82
   9    16.1213(0.0088)    16.1242(0.0222)   -0.12 | 2.4516(0.0213)  2.4992(0.0498)   -0.88

U14 vs verify A14r3: count r_c = 0.3
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     0.3678(0.0002)     0.3672(0.0005)   +1.06 | 0.7074(0.0025)  0.7068(0.0058)   +0.09
   1     0.4620(0.0003)     0.4622(0.0005)   -0.33 | 1.0917(0.0032)  1.0987(0.0078)   -0.83
   2     0.5974(0.0003)     0.5991(0.0007)   -2.35 | 1.4906(0.0038)  1.4992(0.0114)   -0.71
   3     0.7919(0.0005)     0.7919(0.0008)   +0.01 | 1.8888(0.0061)  1.8900(0.0122)   -0.09
   4     1.0681(0.0006)     1.0686(0.0015)   -0.34 | 2.2810(0.0091)  2.3056(0.0261)   -0.89
   5     1.4611(0.0008)     1.4618(0.0026)   -0.23 | 2.6747(0.0142)  2.7074(0.0325)   -0.92
   6     2.0194(0.0013)     2.0213(0.0029)   -0.60 | 3.0690(0.0221)  3.1125(0.0481)   -0.82
   7     2.8184(0.0018)     2.8180(0.0048)   +0.07 | 3.4659(0.0296)  3.5205(0.0677)   -0.74
   8     3.9581(0.0028)     3.9586(0.0066)   -0.07 | 3.8689(0.0390)  3.9426(0.0828)   -0.81
   9     5.5888(0.0042)     5.5902(0.0108)   -0.11 | 4.2853(0.0527)  4.3981(0.1159)   -0.89

U14 vs verify A14r3rc001: count r_c = 0.0 (all splittings)
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     3.1990(0.0009)     3.1958(0.0034)   +0.92 | 0.4638(0.0003)  0.4625(0.0018)   +0.72
   1     6.9207(0.0019)     6.9178(0.0093)   +0.31 | 0.4697(0.0003)  0.4734(0.0016)   -2.20
   2    13.4218(0.0032)    13.4135(0.0138)   +0.58 | 0.4801(0.0004)  0.4803(0.0020)   -0.09
   3    24.3505(0.0056)    24.3413(0.0297)   +0.31 | 0.5019(0.0005)  0.5040(0.0024)   -0.88
   4    42.1981(0.0096)    42.1897(0.0570)   +0.15 | 0.5350(0.0006)  0.5350(0.0030)   +0.01
   5    70.7440(0.0173)    70.7433(0.0963)   +0.01 | 0.5777(0.0008)  0.5786(0.0038)   -0.24
   6   115.6615(0.0307)   115.6443(0.1612)   +0.11 | 0.6288(0.0011)  0.6298(0.0049)   -0.20
   7   185.4354(0.0476)   185.4246(0.2691)   +0.04 | 0.6881(0.0015)  0.6894(0.0061)   -0.21
   8   292.7131(0.0783)   292.6907(0.4577)   +0.05 | 0.7550(0.0020)  0.7574(0.0078)   -0.30
   9   456.2666(0.1329)   456.3433(0.7221)   -0.10 | 0.8297(0.0026)  0.8326(0.0096)   -0.30

U14 vs verify A14r3rc001: count r_c = 0.01
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     1.8278(0.0006)     1.8255(0.0026)   +0.90 | 0.4811(0.0006)  0.4791(0.0021)   +0.92
   1     3.2091(0.0010)     3.2108(0.0049)   -0.34 | 0.5116(0.0005)  0.5166(0.0029)   -1.68
   2     5.3234(0.0014)     5.3193(0.0075)   +0.55 | 0.5510(0.0006)  0.5497(0.0028)   +0.47
   3     8.5244(0.0021)     8.5221(0.0126)   +0.18 | 0.6048(0.0007)  0.6065(0.0036)   -0.46
   4    13.3199(0.0035)    13.3175(0.0207)   +0.11 | 0.6720(0.0010)  0.6729(0.0051)   -0.16
   5    20.4674(0.0059)    20.4620(0.0341)   +0.16 | 0.7531(0.0015)  0.7552(0.0063)   -0.33
   6    31.0560(0.0096)    31.0690(0.0476)   -0.27 | 0.8457(0.0023)  0.8457(0.0085)   +0.00
   7    46.6993(0.0145)    46.7080(0.0813)   -0.11 | 0.9503(0.0031)  0.9535(0.0115)   -0.26
   8    69.7360(0.0229)    69.7549(0.1247)   -0.15 | 1.0654(0.0043)  1.0716(0.0148)   -0.40
   9   103.6037(0.0369)   103.6818(0.1908)   -0.40 | 1.1916(0.0058)  1.1993(0.0184)   -0.40

U14 vs verify A14r3rc001: count r_c = 0.1
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     0.7791(0.0003)     0.7776(0.0019)   +0.79 | 0.5223(0.0011)  0.5250(0.0048)   -0.54
   1     1.0785(0.0004)     1.0793(0.0019)   -0.42 | 0.6547(0.0012)  0.6589(0.0065)   -0.64
   2     1.4933(0.0005)     1.4929(0.0026)   +0.13 | 0.8144(0.0016)  0.8097(0.0065)   +0.71
   3     2.0722(0.0007)     2.0719(0.0049)   +0.07 | 0.9974(0.0023)  0.9979(0.0107)   -0.05
   4     2.8872(0.0011)     2.8888(0.0053)   -0.30 | 1.1994(0.0034)  1.1996(0.0132)   -0.02
   5     4.0404(0.0015)     4.0382(0.0092)   +0.23 | 1.4206(0.0054)  1.4299(0.0190)   -0.47
   6     5.6744(0.0026)     5.6779(0.0114)   -0.30 | 1.6556(0.0083)  1.6546(0.0255)   +0.04
   7     8.0074(0.0037)     8.0157(0.0186)   -0.44 | 1.9071(0.0114)  1.9200(0.0383)   -0.32
   8    11.3448(0.0057)    11.3650(0.0271)   -0.73 | 2.1721(0.0157)  2.1968(0.0472)   -0.49
   9    16.1213(0.0088)    16.1659(0.0394)   -1.10 | 2.4516(0.0213)  2.4765(0.0579)   -0.40

U19 vs verify A19r3: count r_c = 0.0 (all splittings)
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     4.9851(0.0013)     4.9791(0.0025)   +2.10 | 0.4562(0.0003)  0.4561(0.0007)   +0.22
   1    13.1331(0.0030)    13.1237(0.0059)   +1.41 | 0.4711(0.0003)  0.4694(0.0007)   +2.23
   2    29.7834(0.0072)    29.7664(0.0145)   +1.05 | 0.4977(0.0004)  0.4954(0.0009)   +2.21
   3    61.9434(0.0149)    61.9188(0.0240)   +0.87 | 0.5431(0.0006)  0.5394(0.0015)   +2.29
   4   121.7990(0.0309)   121.7578(0.0553)   +0.65 | 0.6043(0.0009)  0.5984(0.0019)   +2.79
   5   230.2865(0.0603)   230.1619(0.1103)   +0.99 | 0.6805(0.0013)  0.6711(0.0029)   +3.00
   6   423.1203(0.1179)   422.8076(0.2125)   +1.29 | 0.7706(0.0018)  0.7573(0.0038)   +3.15
   7   760.8177(0.2289)   760.2319(0.4039)   +1.26 | 0.8747(0.0025)  0.8551(0.0051)   +3.45

U19 vs verify A19r3: count r_c = 0.1
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     1.1008(0.0004)     1.0993(0.0007)   +1.86 | 0.5382(0.0007)  0.5372(0.0021)   +0.41
   1     1.6966(0.0007)     1.6963(0.0014)   +0.18 | 0.7326(0.0013)  0.7295(0.0025)   +1.11
   2     2.6246(0.0009)     2.6227(0.0016)   +0.98 | 0.9667(0.0021)  0.9600(0.0043)   +1.41
   3     4.0832(0.0017)     4.0794(0.0028)   +1.17 | 1.2427(0.0034)  1.2204(0.0075)   +2.69
   4     6.4025(0.0025)     6.3960(0.0056)   +1.07 | 1.5419(0.0053)  1.5031(0.0109)   +3.20
   5    10.1167(0.0044)    10.0995(0.0084)   +1.82 | 1.8778(0.0083)  1.8119(0.0155)   +3.75
   6    16.0964(0.0072)    16.0712(0.0143)   +1.58 | 2.2365(0.0127)  2.1311(0.0218)   +4.18
   7    25.7626(0.0128)    25.7089(0.0241)   +1.97 | 2.6217(0.0189)  2.4672(0.0302)   +4.34

U19 vs verify A19r3: count r_c = 0.3
   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F
   0     0.5093(0.0003)     0.5088(0.0005)   +0.90 | 0.7672(0.0019)  0.7593(0.0045)   +1.61
   1     0.6999(0.0004)     0.6999(0.0008)   +0.06 | 1.2941(0.0031)  1.2882(0.0088)   +0.63
   2     1.0094(0.0005)     1.0069(0.0011)   +2.10 | 1.8222(0.0055)  1.8024(0.0112)   +1.57
   3     1.5042(0.0008)     1.5019(0.0014)   +1.41 | 2.3621(0.0089)  2.3037(0.0190)   +2.78
   4     2.2956(0.0013)     2.2914(0.0031)   +1.26 | 2.8788(0.0132)  2.7775(0.0245)   +3.65
   5     3.5658(0.0021)     3.5569(0.0044)   +1.86 | 3.4250(0.0207)  3.2593(0.0353)   +4.05
   6     5.6092(0.0033)     5.5962(0.0071)   +1.66 | 3.9825(0.0316)  3.7186(0.0485)   +4.56
   7     8.9096(0.0057)     8.8827(0.0114)   +2.12 | 4.5487(0.0450)  4.1838(0.0675)   +4.50

all comparisons: 124 window means, largest |z| 2.35, number with |z| > 2: 5, > 3: 0, sum z^2 82.3;  124 one-window F, largest |z| 4.56, |z| > 2: 18, > 3: 11, sum z^2 251.2
(the comparisons share our sample across references, so they are not independent)


==> anc/calc_SHORT/item13/uvcheck/logs/production_done.txt <==
done U19 5 0 1790175821
done U19 6 0 1790175821
done U19 7 0 1790175822
done U19 2 0 1790175823
done U19 4 0 1790175823
done U19 9 0 1790175823
done U19 1 0 1790175824
done U19 8 0 1790175824
done U19 3 0 1790175843
done U19 0 0 1790175843
done U19 12 0 1790175973
done U19 10 0 1790175974
done U19 14 0 1790175975
done U19 11 0 1790175976
done U19 13 0 1790175976
done U19 17 0 1790175978
done U19 16 0 1790175979
done U19 15 0 1790175982
done U19 18 0 1790176014
done U19 19 0 1790176015
done U19 20 0 1790176123
done U19 21 0 1790176126
done U19 22 0 1790176127
done U19 24 0 1790176128
done U19 23 0 1790176130
done U19 25 0 1790176133
done U19 26 0 1790176136
done U19 27 0 1790176137
done U19 28 0 1790176182
done U19 29 0 1790176184
done U19 30 0 1790176276
done U19 31 0 1790176278
done U19 32 0 1790176283
done U19 33 0 1790176284
done U19 35 0 1790176288
done U19 36 0 1790176288
done U19 37 0 1790176298
done U19 34 0 1790176305
done U19 38 0 1790176334
done U19 39 0 1790176349
done U14 0 0 1790176389
done U14 1 0 1790176394
done U14 3 0 1790176397
done U14 2 0 1790176399
done U14 4 0 1790176402
done U14 5 0 1790176404
done U14 6 0 1790176416
done U14 7 0 1790176431
done U14 8 0 1790176449
done U14 9 0 1790176467
done U14 10 0 1790176508
done U14 12 0 1790176511
done U14 11 0 1790176511
done U14 13 0 1790176514
done U14 14 0 1790176518
done U14 15 0 1790176526
done U14 16 0 1790176532
done U14 17 0 1790176550
done U14 18 0 1790176573
done U14 19 0 1790176587
done U14 20 0 1790176625
done U14 21 0 1790176625
done U14 22 0 1790176627
done U14 23 0 1790176629
done U14 24 0 1790176632
done U14 26 0 1790176647
done U14 25 0 1790176647
done U14 27 0 1790176674
done U14 28 0 1790176688
done U14 29 0 1790176706
done U14 31 0 1790176739
done U14 30 0 1790176740
done U14 32 0 1790176745
done U14 34 0 1790176747
done U14 33 0 1790176752
done U14 35 0 1790176760
done U14 36 0 1790176762
done U14 37 0 1790176780
done U14 38 0 1790176792
done U14 39 0 1790176807
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/logs/production_end.txt <==
1790176807


==> anc/calc_SHORT/item13/uvcheck/logs/production_start.txt <==
1790175674


==> anc/calc_SHORT/item13/uvcheck/logs/queue.txt <==
U19 0
U19 1
U19 2
U19 3
U19 4
U19 5
U19 6
U19 7
U19 8
U19 9
U19 10
U19 11
U19 12
U19 13
U19 14
U19 15
U19 16
U19 17
U19 18
U19 19
U19 20
U19 21
U19 22
U19 23
U19 24
U19 25
U19 26
U19 27
U19 28
U19 29
U19 30
U19 31
U19 32
U19 33
U19 34
U19 35
U19 36
U19 37
U19 38
U19 39
U14 0
U14 1
U14 2
U14 3
U14 4
U14 5
U14 6
U14 7
U14 8
U14 9
U14 10
U14 11
U14 12
U14 13
U14 14
U14 15
U14 16
U14 17
U14 18
U14 19
U14 20
U14 21
U14 22
U14 23
U14 24
U14 25
U14 26
U14 27
U14 28
U14 29
U14 30
U14 31
U14 32
U14 33
U14 34
U14 35
U14 36
U14 37
U14 38
U14 39


==> anc/calc_SHORT/item13/uvcheck/logs/run_U14.log <==
U14 chunk 0/40 seed 1513866573 112.2 s  max count (0.5 bin) 9353 max unit-window count per cut [16600, 5253, 1509, 768] max ndip 38558 max stack 53  <ndip> 1212.01
U14 chunk 1/40 seed 1677881324 115.4 s  max count (0.5 bin) 9667 max unit-window count per cut [16912, 5765, 1713, 896] max ndip 35803 max stack 58  <ndip> 1212.18
U14 chunk 3/40 seed 2227893910 113.0 s  max count (0.5 bin) 9326 max unit-window count per cut [16369, 5353, 1501, 775] max ndip 35470 max stack 53  <ndip> 1214.35
U14 chunk 2/40 seed 758827111 115.4 s  max count (0.5 bin) 8545 max unit-window count per cut [15164, 4569, 1097, 562] max ndip 35080 max stack 52  <ndip> 1215.34
U14 chunk 4/40 seed 3148713713 113.7 s  max count (0.5 bin) 10776 max unit-window count per cut [18450, 7168, 2474, 1476] max ndip 39906 max stack 54  <ndip> 1212.98
U14 chunk 5/40 seed 1854849104 115.2 s  max count (0.5 bin) 10314 max unit-window count per cut [18207, 5902, 1608, 792] max ndip 39793 max stack 53  <ndip> 1212.11
U14 chunk 6/40 seed 2925210315 118.1 s  max count (0.5 bin) 9584 max unit-window count per cut [16912, 5327, 1328, 728] max ndip 37558 max stack 51  <ndip> 1211.22
U14 chunk 7/40 seed 305785434 126.0 s  max count (0.5 bin) 9018 max unit-window count per cut [15665, 5386, 1601, 846] max ndip 33286 max stack 52  <ndip> 1209.66
U14 chunk 8/40 seed 990131381 115.0 s  max count (0.5 bin) 8640 max unit-window count per cut [14940, 5348, 1943, 1190] max ndip 33352 max stack 54  <ndip> 1213.75
U14 chunk 9/40 seed 3482882420 118.1 s  max count (0.5 bin) 11954 max unit-window count per cut [21263, 6908, 1933, 991] max ndip 46798 max stack 56  <ndip> 1211.31
U14 chunk 10/40 seed 1755067840 118.8 s  max count (0.5 bin) 11388 max unit-window count per cut [19801, 6541, 1855, 950] max ndip 43756 max stack 55  <ndip> 1209.08
U14 chunk 12/40 seed 3857470538 113.4 s  max count (0.5 bin) 9493 max unit-window count per cut [16673, 5412, 1473, 783] max ndip 36629 max stack 56  <ndip> 1210.79
U14 chunk 11/40 seed 1506083809 116.3 s  max count (0.5 bin) 10669 max unit-window count per cut [18567, 6594, 1954, 1079] max ndip 38555 max stack 56  <ndip> 1211.55
U14 chunk 13/40 seed 3386198331 114.6 s  max count (0.5 bin) 10808 max unit-window count per cut [19150, 6324, 1741, 882] max ndip 41185 max stack 58  <ndip> 1209.38
U14 chunk 14/40 seed 3380262364 115.8 s  max count (0.5 bin) 11064 max unit-window count per cut [19599, 6205, 1646, 819] max ndip 43583 max stack 60  <ndip> 1211.40
U14 chunk 15/40 seed 3216247613 121.7 s  max count (0.5 bin) 7929 max unit-window count per cut [13914, 4364, 1188, 609] max ndip 31026 max stack 57  <ndip> 1209.30
U14 chunk 16/40 seed 753627014 115.8 s  max count (0.5 bin) 15439 max unit-window count per cut [26784, 9342, 2812, 1492] max ndip 56463 max stack 52  <ndip> 1215.43
U14 chunk 17/40 seed 525953239 118.3 s  max count (0.5 bin) 9525 max unit-window count per cut [16601, 5888, 1873, 1067] max ndip 34861 max stack 54  <ndip> 1210.23
U14 chunk 18/40 seed 962377832 123.5 s  max count (0.5 bin) 17979 max unit-window count per cut [30846, 11890, 4099, 2336] max ndip 60787 max stack 59  <ndip> 1210.36
U14 chunk 19/40 seed 2948940329 119.5 s  max count (0.5 bin) 18504 max unit-window count per cut [32282, 11031, 3170, 1710] max ndip 69597 max stack 57  <ndip> 1212.11
U14 chunk 20/40 seed 4108045997 116.3 s  max count (0.5 bin) 8960 max unit-window count per cut [15707, 5223, 1534, 819] max ndip 34507 max stack 53  <ndip> 1213.08
U14 chunk 21/40 seed 793854028 114.5 s  max count (0.5 bin) 7727 max unit-window count per cut [13565, 4456, 1110, 623] max ndip 30611 max stack 54  <ndip> 1211.77
U14 chunk 22/40 seed 3681678535 115.9 s  max count (0.5 bin) 9159 max unit-window count per cut [16010, 5636, 1656, 892] max ndip 33521 max stack 54  <ndip> 1213.46
U14 chunk 23/40 seed 2272225398 115.1 s  max count (0.5 bin) 9682 max unit-window count per cut [16839, 5690, 1599, 819] max ndip 36012 max stack 53  <ndip> 1214.06
U14 chunk 24/40 seed 877146961 114.0 s  max count (0.5 bin) 10491 max unit-window count per cut [18415, 6165, 1737, 894] max ndip 39405 max stack 53  <ndip> 1211.09
U14 chunk 26/40 seed 1775005739 114.5 s  max count (0.5 bin) 20867 max unit-window count per cut [36383, 12618, 3749, 1944] max ndip 76803 max stack 55  <ndip> 1207.70
U14 chunk 25/40 seed 3273666224 121.4 s  max count (0.5 bin) 13575 max unit-window count per cut [24058, 7525, 2072, 1143] max ndip 54276 max stack 57  <ndip> 1209.87
U14 chunk 27/40 seed 3711721402 124.0 s  max count (0.5 bin) 25256 max unit-window count per cut [43984, 14766, 4231, 2272] max ndip 94720 max stack 58  <ndip> 1214.84
U14 chunk 28/40 seed 2008250389 114.5 s  max count (0.5 bin) 14728 max unit-window count per cut [25772, 8982, 2776, 1505] max ndip 53466 max stack 55  <ndip> 1213.71
U14 chunk 29/40 seed 3335721940 119.1 s  max count (0.5 bin) 9388 max unit-window count per cut [16464, 5252, 1446, 761] max ndip 36580 max stack 58  <ndip> 1212.41
U14 chunk 31/40 seed 1440183351 113.6 s  max count (0.5 bin) 8763 max unit-window count per cut [15423, 5012, 1466, 812] max ndip 33688 max stack 52  <ndip> 1208.98
U14 chunk 30/40 seed 3996493926 114.9 s  max count (0.5 bin) 8939 max unit-window count per cut [15821, 4930, 1588, 876] max ndip 35204 max stack 56  <ndip> 1208.51
U14 chunk 32/40 seed 1330196668 117.7 s  max count (0.5 bin) 13658 max unit-window count per cut [23856, 7801, 2183, 1153] max ndip 51266 max stack 55  <ndip> 1211.55
U14 chunk 34/40 seed 914564138 115.0 s  max count (0.5 bin) 8876 max unit-window count per cut [15756, 4648, 1299, 752] max ndip 36006 max stack 54  <ndip> 1214.43
U14 chunk 33/40 seed 822696989 123.0 s  max count (0.5 bin) 12124 max unit-window count per cut [21216, 7167, 2032, 1055] max ndip 45519 max stack 58  <ndip> 1213.09
U14 chunk 35/40 seed 3293604123 112.9 s  max count (0.5 bin) 12843 max unit-window count per cut [22580, 7743, 2257, 1197] max ndip 47264 max stack 54  <ndip> 1214.08
U14 chunk 36/40 seed 2463627808 114.1 s  max count (0.5 bin) 13125 max unit-window count per cut [23263, 7615, 2179, 1120] max ndip 51130 max stack 55  <ndip> 1213.61
U14 chunk 37/40 seed 2447609281 105.8 s  max count (0.5 bin) 20656 max unit-window count per cut [35981, 12391, 3669, 1914] max ndip 76074 max stack 59  <ndip> 1211.20
U14 chunk 38/40 seed 3097674318 103.8 s  max count (0.5 bin) 14369 max unit-window count per cut [25368, 7646, 2059, 1088] max ndip 57348 max stack 58  <ndip> 1214.85
U14 chunk 39/40 seed 2056729471 100.5 s  max count (0.5 bin) 11782 max unit-window count per cut [20644, 8033, 2659, 1509] max ndip 40860 max stack 53  <ndip> 1209.61


==> anc/calc_SHORT/item13/uvcheck/logs/run_U19.log <==
U19 chunk 5/40 seed 853210021 147.2 s  max count (0.5 bin) 17208 max unit-window count per cut [29241, 8840, 2403, 1272] max ndip 54647 max stack 58  <ndip> 1647.79
U19 chunk 6/40 seed 4261986926 147.3 s  max count (0.5 bin) 26240 max unit-window count per cut [43329, 16268, 5527, 3205] max ndip 71442 max stack 58  <ndip> 1648.84
U19 chunk 7/40 seed 2987238943 147.8 s  max count (0.5 bin) 18031 max unit-window count per cut [29892, 10634, 3366, 1822] max ndip 51478 max stack 60  <ndip> 1641.99
U19 chunk 2/40 seed 987348498 148.7 s  max count (0.5 bin) 12902 max unit-window count per cut [21904, 6702, 1897, 1012] max ndip 40832 max stack 62  <ndip> 1648.43
U19 chunk 4/40 seed 2419030500 149.0 s  max count (0.5 bin) 14911 max unit-window count per cut [24898, 8621, 2587, 1421] max ndip 44544 max stack 61  <ndip> 1645.69
U19 chunk 9/40 seed 887386081 149.1 s  max count (0.5 bin) 29546 max unit-window count per cut [49153, 17241, 5176, 2835] max ndip 84825 max stack 59  <ndip> 1651.31
U19 chunk 1/40 seed 2330242601 149.8 s  max count (0.5 bin) 19325 max unit-window count per cut [32849, 9907, 2880, 1612] max ndip 61516 max stack 58  <ndip> 1643.05
U19 chunk 8/40 seed 1136370112 150.2 s  max count (0.5 bin) 21116 max unit-window count per cut [35740, 11069, 2772, 1319] max ndip 66245 max stack 56  <ndip> 1646.26
U19 chunk 3/40 seed 662482115 169.1 s  max count (0.5 bin) 20828 max unit-window count per cut [35516, 11033, 3796, 2178] max ndip 65365 max stack 57  <ndip> 1646.85
U19 chunk 0/40 seed 343680104 168.8 s  max count (0.5 bin) 25741 max unit-window count per cut [42220, 16524, 5729, 3279] max ndip 68017 max stack 63  <ndip> 1643.14
U19 chunk 12/40 seed 2593440969 150.9 s  max count (0.5 bin) 38532 max unit-window count per cut [64793, 21713, 6263, 3265] max ndip 113495 max stack 59  <ndip> 1643.97
U19 chunk 10/40 seed 1859189859 152.3 s  max count (0.5 bin) 19967 max unit-window count per cut [33653, 10406, 3008, 1631] max ndip 62177 max stack 58  <ndip> 1654.26
U19 chunk 14/40 seed 203554367 152.2 s  max count (0.5 bin) 28891 max unit-window count per cut [48066, 16771, 5209, 2715] max ndip 82062 max stack 58  <ndip> 1647.86
U19 chunk 11/40 seed 1754345010 154.2 s  max count (0.5 bin) 38503 max unit-window count per cut [65280, 20329, 5374, 2868] max ndip 120430 max stack 67  <ndip> 1642.53
U19 chunk 13/40 seed 4135755784 153.4 s  max count (0.5 bin) 18261 max unit-window count per cut [30566, 9987, 2842, 1436] max ndip 55047 max stack 56  <ndip> 1646.80
U19 chunk 17/40 seed 3325729796 153.4 s  max count (0.5 bin) 17602 max unit-window count per cut [29350, 10487, 3229, 1855] max ndip 50412 max stack 58  <ndip> 1646.66
U19 chunk 16/40 seed 2600501061 155.1 s  max count (0.5 bin) 17304 max unit-window count per cut [29209, 8852, 2555, 1358] max ndip 54272 max stack 59  <ndip> 1646.92
U19 chunk 15/40 seed 1244499214 158.4 s  max count (0.5 bin) 21039 max unit-window count per cut [35417, 11716, 3308, 1711] max ndip 63219 max stack 57  <ndip> 1642.65
U19 chunk 18/40 seed 219824347 170.2 s  max count (0.5 bin) 18491 max unit-window count per cut [31224, 10566, 3122, 1637] max ndip 54390 max stack 53  <ndip> 1644.39
U19 chunk 19/40 seed 2135751658 171.8 s  max count (0.5 bin) 18304 max unit-window count per cut [31189, 9795, 2846, 1503] max ndip 58471 max stack 61  <ndip> 1649.19
U19 chunk 20/40 seed 1442830522 150.3 s  max count (0.5 bin) 23419 max unit-window count per cut [39971, 11972, 2812, 1521] max ndip 74991 max stack 67  <ndip> 1646.62
U19 chunk 21/40 seed 3801082155 151.8 s  max count (0.5 bin) 18224 max unit-window count per cut [30735, 9791, 2862, 1569] max ndip 55686 max stack 57  <ndip> 1647.40
U19 chunk 22/40 seed 1004775344 151.7 s  max count (0.5 bin) 17942 max unit-window count per cut [30694, 10477, 3302, 1952] max ndip 59458 max stack 56  <ndip> 1643.82
U19 chunk 24/40 seed 3334518 151.1 s  max count (0.5 bin) 28898 max unit-window count per cut [48118, 16600, 4884, 2608] max ndip 83414 max stack 59  <ndip> 1651.92
U19 chunk 23/40 seed 2903223377 154.4 s  max count (0.5 bin) 16769 max unit-window count per cut [28373, 9286, 2617, 1393] max ndip 52469 max stack 56  <ndip> 1643.17
U19 chunk 25/40 seed 1412787655 154.6 s  max count (0.5 bin) 14142 max unit-window count per cut [23956, 7265, 1773, 1059] max ndip 44590 max stack 60  <ndip> 1649.37
U19 chunk 26/40 seed 2819930444 156.8 s  max count (0.5 bin) 16080 max unit-window count per cut [26994, 9107, 2695, 1436] max ndip 47778 max stack 59  <ndip> 1644.38
U19 chunk 27/40 seed 1839155117 155.3 s  max count (0.5 bin) 18338 max unit-window count per cut [31103, 9110, 2600, 1375] max ndip 58950 max stack 60  <ndip> 1649.91
U19 chunk 28/40 seed 113808130 167.7 s  max count (0.5 bin) 17964 max unit-window count per cut [30477, 9467, 2486, 1274] max ndip 55894 max stack 59  <ndip> 1648.42
U19 chunk 29/40 seed 1145480371 168.1 s  max count (0.5 bin) 25152 max unit-window count per cut [41972, 14760, 4615, 2483] max ndip 72525 max stack 59  <ndip> 1645.83
U19 chunk 30/40 seed 3532160225 152.7 s  max count (0.5 bin) 20808 max unit-window count per cut [35449, 10754, 3283, 1820] max ndip 65661 max stack 67  <ndip> 1649.41
U19 chunk 31/40 seed 3781144256 152.4 s  max count (0.5 bin) 16109 max unit-window count per cut [27161, 8833, 2544, 1352] max ndip 48253 max stack 60  <ndip> 1648.29
U19 chunk 32/40 seed 1117307451 155.7 s  max count (0.5 bin) 15643 max unit-window count per cut [26895, 8304, 2448, 1345] max ndip 50207 max stack 60  <ndip> 1650.61
U19 chunk 33/40 seed 1588579658 155.7 s  max count (0.5 bin) 23311 max unit-window count per cut [39001, 13004, 3661, 1854] max ndip 69379 max stack 57  <ndip> 1644.15
U19 chunk 35/40 seed 1111371484 154.8 s  max count (0.5 bin) 25443 max unit-window count per cut [42056, 15949, 5468, 3184] max ndip 71108 max stack 58  <ndip> 1649.75
U19 chunk 36/40 seed 2552029655 151.8 s  max count (0.5 bin) 21803 max unit-window count per cut [35930, 13744, 4844, 2888] max ndip 59487 max stack 65  <ndip> 1649.73
U19 chunk 37/40 seed 2779703430 160.3 s  max count (0.5 bin) 24780 max unit-window count per cut [41495, 13990, 4077, 2284] max ndip 72834 max stack 56  <ndip> 1644.96
U19 chunk 34/40 seed 947356733 174.1 s  max count (0.5 bin) 27052 max unit-window count per cut [46188, 14048, 4235, 2226] max ndip 86514 max stack 60  <ndip> 1648.46
U19 chunk 38/40 seed 680049449 152.2 s  max count (0.5 bin) 19661 max unit-window count per cut [33481, 10328, 2774, 1439] max ndip 61819 max stack 58  <ndip> 1645.60
U19 chunk 39/40 seed 2988454248 165.0 s  max count (0.5 bin) 22793 max unit-window count per cut [38490, 12064, 3911, 2202] max ndip 71827 max stack 55  <ndip> 1644.37


==> anc/calc_SHORT/item13/uvcheck/logs/test_copy.log <==
Part A: item13 A14 reproduced by the copied code
  y0=7 lam=(2.804,3.932,5.540) ratio=1.0047 k_hat=0.2483 k_reg=0.2869  max counts [1084, 1712, 3032]
     F11=3.5182(0.0315) F12=3.7068(0.0364) F13=3.8765(0.0427) F22=3.9487(0.0425) F23=4.1530(0.0502) F33=4.4039(0.0599)
     F12-F13: -0.1697 (-23.7 sd)  F23-F13: +0.2765 (+32.3 sd)  adj=(F12+F23)/2-F13: +0.0534 (+21.8 sd)  F11-F13: -0.3583 (-29.0 sd)  F22-F13: +0.0722 (+15.5 sd)  F33-F13: +0.5274 (+28.6 sd)  within=mean(Fjj)-mean(Fjl): +0.0449 (+28.2 sd)  T123-2F12F23: +105.5190 (+7.7 sd)
     p(emp): order2 0.00e+00 cross2 4.72e-232 within2 4.65e-244 gamma123 1.43e-14  gamma_ratio(nm) 4.6363
     rho_pc=0.3963 IG_pc=0.08541 rho_slope=0.4740 IG_slope=0.12724  I_grass(N)=0.08023 I_plugin(N)=0.08576 cells=84806  I_extrap2=0.08064+-0.00012 (chi2 225.6/4)  I_extrap1=0.08032+-0.00013
     1+0 law k=1 at these means: I=0.09812 IG=0.10644;  NM at k_hat: I=0.09652 IG=0.12991  (7 s)
  A14 v2 y0=7 analysis: 234 numbers compared, 0 absent in the new record, largest relative difference 0.00e+00 at None
     bias control A14 original seed k=0.2483 exact 0.09652  grass(N) 0.09910 bias +0.00258+-0.00007  extrap2 bias +0.00200+-0.00006  extrap1 bias +0.00196+-0.00006  cells 84709  (3 s)
  A14 v2 y0=7 bias control: 79 numbers compared, 0 absent in the new record, largest relative difference 0.00e+00 at None
  y0=3 lam=(8.292,12.824,19.470) ratio=0.9816 k_hat=1.4143 k_reg=1.6398  max counts [295, 663, 1420]
     F11=0.6162(0.0008) F12=0.6412(0.0009) F13=0.6630(0.0011) F22=0.6900(0.0012) F23=0.7259(0.0014) F33=0.7807(0.0017)
     F12-F13: -0.0218 (-87.6 sd)  F23-F13: +0.0630 (+163.2 sd)  adj=(F12+F23)/2-F13: +0.0206 (+110.4 sd)  F11-F13: -0.0467 (-115.9 sd)  F22-F13: +0.0270 (+78.7 sd)  F33-F13: +0.1177 (+172.2 sd)  within=mean(Fjj)-mean(Fjl): +0.0189 (+212.6 sd)  T123-2F12F23: +0.9927 (+46.3 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 0.00e+00  gamma_ratio(nm) 2.2061
     rho_pc=0.3320 IG_pc=0.05841 rho_slope=0.4545 IG_slope=0.11571  I_grass(N)=0.07422 I_plugin(N)=0.08411 cells=149957  I_extrap2=0.07269+-0.00002 (chi2 3463.8/4)  I_extrap1=0.07279+-0.00002
     1+0 law k=1 at these means: I=0.11894 IG=0.12375;  NM at k_hat: I=0.11616 IG=0.11949  (7 s)
  A14 v0 y0=3 analysis: 234 numbers compared, 0 absent in the new record, largest relative difference 0.00e+00 at None
     bias control A14 original seed k=1.4143 exact 0.11616  grass(N) 0.11875 bias +0.00259+-0.00000  extrap2 bias +0.00085+-0.00000  extrap1 bias +0.00088+-0.00000  cells 116983  (3 s)
  A14 v0 y0=3 bias control: 79 numbers compared, 0 absent in the new record, largest relative difference 0.00e+00 at None

Part B1: item13 A19 v0 y0=5 with the int16-narrowed windows
  narrowed window [7,8]: min -30509, events with a negative count 1
  y0=5 lam=(54.313,90.965,150.842) ratio=0.9901 k_hat=0.8043 k_reg=2.0239  max counts [6196, 15378, 24639]
     F11=0.9933(0.0035) F12=1.0763(0.0045) F13=1.1505(0.0054) F22=1.1817(0.0058) F23=1.2737(0.0071) F33=1.4008(0.0088)
     F12-F13: -0.0742 (-17.4 sd)  F23-F13: +0.1231 (+68.6 sd)  adj=(F12+F23)/2-F13: +0.0245 (+15.9 sd)  F11-F13: -0.1572 (-39.7 sd)  F22-F13: +0.0311 (+6.1 sd)  F33-F13: +0.2502 (+35.1 sd)  within=mean(Fjj)-mean(Fjl): +0.0251 (+6.2 sd)  T123-2F12F23: +6.4524 (+12.8 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 1.31e-37  gamma_ratio(nm) 3.7460
     rho_pc=0.0256 IG_pc=0.00033 rho_slope=0.4731 IG_slope=0.12666  I_grass(N)=0.15179 I_plugin(N)=0.27532 cells=1649282  I_extrap2=0.13949+-0.00010 (chi2 41602.5/4)  I_extrap1=0.13941+-0.00011
     1+0 law k=1 at these means: I=0.12989 IG=0.13112;  NM at k_hat: I=0.12959 IG=0.13144  (10 s)
  A19 v0 y0=5 analysis (int16): 234 numbers compared, 0 absent in the new record, largest relative difference 0.00e+00 at None
     bias control A19 original seed k=0.8043 exact 0.12959  grass(N) 0.20822 bias +0.07863+-0.00018  extrap2 bias +0.07767+-0.00014  extrap1 bias +0.07747+-0.00014  cells 1610561  (5 s)
  A19 v0 y0=5 bias control (int16): 79 numbers compared, 0 absent in the new record, largest relative difference 0.00e+00 at None

Part B2: A19 v0 y0=5 with int64 windows
  window [7,8]: max 35027, min 0
  y0=5 lam=(54.313,90.965,150.849) ratio=0.9901 k_hat=0.8021 k_reg=1.7829  max counts [6196, 15378, 35027]
     F11=0.9933(0.0035) F12=1.0763(0.0045) F13=1.1554(0.0056) F22=1.1817(0.0058) F23=1.2809(0.0073) F33=1.4019(0.0094)
     F12-F13: -0.0791 (-67.4 sd)  F23-F13: +0.1255 (+66.6 sd)  adj=(F12+F23)/2-F13: +0.0232 (+60.0 sd)  F11-F13: -0.1621 (-73.7 sd)  F22-F13: +0.0263 (+70.7 sd)  F33-F13: +0.2465 (+61.0 sd)  within=mean(Fjj)-mean(Fjl): +0.0214 (+45.1 sd)  T123-2F12F23: +7.2620 (+13.5 sd)
     p(emp): order2 0.00e+00 cross2 0.00e+00 within2 0.00e+00 gamma123 7.99e-42  gamma_ratio(nm) 3.9471
     rho_pc=-0.0153 IG_pc=0.00012 rho_slope=0.4735 IG_slope=0.12696  I_grass(N)=0.15179 I_plugin(N)=0.27532 cells=1649282  I_extrap2=0.13949+-0.00010 (chi2 41602.5/4)  I_extrap1=0.13941+-0.00011
     1+0 law k=1 at these means: I=0.12989 IG=0.13112;  NM at k_hat: I=0.12959 IG=0.13144  (9 s)
     bias control A19 int64, new seed k=0.8021 exact 0.12959  grass(N) 0.20810 bias +0.07851+-0.00009  extrap2 bias +0.07133+-0.00008  extrap1 bias +0.06819+-0.00008  cells 1613635  (5 s)
  lam: int16 [54.3128914, 90.9646163, 150.8421556]  int64 [54.3128914, 90.9646163, 150.8487092]
  k_hat: int16 0.8043216775860504  int64 0.8020875894466416
  F: int16 {'11': 0.9932869009691199, '12': 1.0763188337706913, '13': 1.1505334968007932, '22': 1.1816669603306602, '23': 1.2736575039394293, '33': 1.400768881009956}  int64 {'11': 0.9932869009691199, '12': 1.0763188337706913, '13': 1.1553962443027825, '22': 1.1816669603306602, '23': 1.2809032837667922, '33': 1.4018611921583366}
  rho_pc: int16 0.025611  int64 -0.015323
  IG_pc: int16 0.000328  int64 0.000117
  rho_slope: int16 0.473060  int64 0.473548
  IG_slope: int16 0.126664  int64 0.126961
  I_grass(N): int16 0.151789  int64 0.151789


==> anc/calc_SHORT/item13/uvcheck/logs/uv_crosscheck.log <==
U14 cut index 2 y0=7  N=10000000
   lam1      recomputed 8.0073851000  results 8.0073851000  rel diff 0.0e+00
   lam2      recomputed 11.3447936000  results 11.3447936000  rel diff 0.0e+00
   lam3      recomputed 16.1212853000  results 16.1212853000  rel diff 0.0e+00
   F11       recomputed 1.9070520676  results 1.9070520676  rel diff 0.0e+00
   F12       recomputed 2.0262611848  results 2.0262611848  rel diff 0.0e+00
   F13       recomputed 2.1346198046  results 2.1346198046  rel diff 0.0e+00
   F22       recomputed 2.1721346398  results 2.1721346398  rel diff 0.0e+00
   F23       recomputed 2.3000984623  results 2.3000984623  rel diff 0.0e+00
   F33       recomputed 2.4516146744  results 2.4516146744  rel diff 0.0e+00
   T123      recomputed 37.2468579254  results 37.2468579254  rel diff 0.0e+00
   rho_pc    recomputed 0.3763312700  results 0.3763312700  rel diff 4.9e-15
   IG_pc     recomputed 0.0763572370  results 0.0763572370  rel diff 1.1e-14
   IG_slope  recomputed 0.1300996190  results 0.1300996190  rel diff 1.3e-11
   I_grass   recomputed 0.1000180669  results 0.1000180669  rel diff 0.0e+00
U14 cut index 1 y0=1  N=10000000
   lam1      recomputed 3.2090741000  results 3.2090741000  rel diff 0.0e+00
   lam2      recomputed 5.3234407000  results 5.3234407000  rel diff 0.0e+00
   lam3      recomputed 8.5244364000  results 8.5244364000  rel diff 0.0e+00
   F11       recomputed 0.5115986128  results 0.5115986128  rel diff 0.0e+00
   F12       recomputed 0.5080906888  results 0.5080906888  rel diff 0.0e+00
   F13       recomputed 0.5010568276  results 0.5010568276  rel diff 0.0e+00
   F22       recomputed 0.5510419424  results 0.5510419424  rel diff 0.0e+00
   F23       recomputed 0.5626141964  results 0.5626141964  rel diff 0.0e+00
   F33       recomputed 0.6048372089  results 0.6048372089  rel diff 0.0e+00
   T123      recomputed 0.8553351096  results 0.8553351096  rel diff 0.0e+00
   rho_pc    recomputed 0.3060470532  results 0.3060470532  rel diff 5.4e-16
   IG_pc     recomputed 0.0491730310  results 0.0491730310  rel diff 1.3e-15
   IG_slope  recomputed 0.0877732257  results 0.0877732257  rel diff 3.0e-11
   I_grass   recomputed 0.0517868326  results 0.0517868326  rel diff 0.0e+00
U14 cut index 3 y0=7  N=10000000
   lam1      recomputed 2.8183792000  results 2.8183792000  rel diff 0.0e+00
   lam2      recomputed 3.9581436000  results 3.9581436000  rel diff 0.0e+00
   lam3      recomputed 5.5888474000  results 5.5888474000  rel diff 0.0e+00
   F11       recomputed 3.4659037130  results 3.4659037130  rel diff 0.0e+00
   F12       recomputed 3.6421569076  results 3.6421569076  rel diff 0.0e+00
   F13       recomputed 3.7972693273  results 3.7972693273  rel diff 0.0e+00
   F22       recomputed 3.8688888235  results 3.8688888235  rel diff 0.0e+00
   F23       recomputed 4.0556548677  results 4.0556548677  rel diff 0.0e+00
   F33       recomputed 4.2852723832  results 4.2852723832  rel diff 0.0e+00
   T123      recomputed 123.2597490368  results 123.2597490368  rel diff 0.0e+00
   rho_pc    recomputed 0.3995618230  results 0.3995618230  rel diff 2.8e-16
   IG_pc     recomputed 0.0869681956  results 0.0869681956  rel diff 8.0e-16
   IG_slope  recomputed 0.1271738162  results 0.1271738162  rel diff 3.4e-11
   I_grass   recomputed 0.0800419511  results 0.0800419511  rel diff 0.0e+00
U19 cut index 3 y0=5  N=10000000
   lam1      recomputed 3.5658332000  results 3.5658332000  rel diff 0.0e+00
   lam2      recomputed 5.6092227000  results 5.6092227000  rel diff 0.0e+00
   lam3      recomputed 8.9096087000  results 8.9096087000  rel diff 0.0e+00
   F11       recomputed 3.4249869632  results 3.4249869632  rel diff 0.0e+00
   F12       recomputed 3.6626520297  results 3.6626520297  rel diff 0.0e+00
   F13       recomputed 3.8577253349  results 3.8577253349  rel diff 0.0e+00
   F22       recomputed 3.9824955582  results 3.9824955582  rel diff 0.0e+00
   F23       recomputed 4.2321143959  results 4.2321143959  rel diff 0.0e+00
   F33       recomputed 4.5486969511  results 4.5486969511  rel diff 0.0e+00
   T123      recomputed 127.0315561841  results 127.0315561841  rel diff 0.0e+00
   rho_pc    recomputed 0.3194475872  results 0.3194475872  rel diff 6.3e-15
   IG_pc     recomputed 0.0538186422  results 0.0538186422  rel diff 1.4e-14
   IG_slope  recomputed 0.1252772874  results 0.1252772874  rel diff 2.9e-11
   I_grass   recomputed 0.0796170958  results 0.0796170958  rel diff 0.0e+00
U19 cut index 1 y0=3  N=10000000
   lam1      recomputed 19.2040251000  results 19.2040251000  rel diff 0.0e+00
   lam2      recomputed 33.8301371000  results 33.8301371000  rel diff 0.0e+00
   lam3      recomputed 58.4918576000  results 58.4918576000  rel diff 0.0e+00
   F11       recomputed 0.6878437328  results 0.6878437328  rel diff 0.0e+00
   F12       recomputed 0.7322191803  results 0.7322191803  rel diff 0.0e+00
   F13       recomputed 0.7724252717  results 0.7724252717  rel diff 0.0e+00
   F22       recomputed 0.8012700917  results 0.8012700917  rel diff 0.0e+00
   F23       recomputed 0.8591724742  results 0.8591724742  rel diff 0.0e+00
   F33       recomputed 0.9373289837  results 0.9373289837  rel diff 0.0e+00
   T123      recomputed 3.1504660854  results 3.1504660854  rel diff 0.0e+00
   rho_pc    recomputed 0.1927883091  results 0.1927883091  rel diff 8.2e-15
   IG_pc     recomputed 0.0189378218  results 0.0189378218  rel diff 1.5e-14
   IG_slope  recomputed 0.1203059224  results 0.1203059224  rel diff 5.6e-12
   I_grass   recomputed 0.0792702505  results 0.0792702505  rel diff 0.0e+00
A19 cut index 0 y0=5  N=10000000
   lam1      recomputed 54.3128914000  results 54.3128914000  rel diff 0.0e+00
   lam2      recomputed 90.9646163000  results 90.9646163000  rel diff 0.0e+00
   lam3      recomputed 150.8487092000  results 150.8487092000  rel diff 0.0e+00
   F11       recomputed 0.9932869010  results 0.9932869010  rel diff 0.0e+00
   F12       recomputed 1.0763188338  results 1.0763188338  rel diff 0.0e+00
   F13       recomputed 1.1553962443  results 1.1553962443  rel diff 0.0e+00
   F22       recomputed 1.1816669603  results 1.1816669603  rel diff 0.0e+00
   F23       recomputed 1.2809032838  results 1.2809032838  rel diff 0.0e+00
   F33       recomputed 1.4018611922  results 1.4018611922  rel diff 0.0e+00
   T123      recomputed 10.0192709763  results 10.0192709763  rel diff 0.0e+00
   rho_pc    recomputed -0.0153225122  results -0.0153225122  rel diff 1.8e-13
   IG_pc     recomputed 0.0001174035  results 0.0001174035  rel diff 4.7e-13
   IG_slope  recomputed 0.1269608838  results 0.1269608839  rel diff 2.0e-11
   I_grass   recomputed 0.1517894537  results 0.1517894537  rel diff 0.0e+00

largest relative difference per quantity: {'lam1': '0.0e+00', 'lam2': '0.0e+00', 'lam3': '0.0e+00', 'F11': '0.0e+00', 'F12': '0.0e+00', 'F13': '0.0e+00', 'F22': '0.0e+00', 'F23': '0.0e+00', 'F33': '0.0e+00', 'T123': '0.0e+00', 'rho_pc': '1.8e-13', 'IG_pc': '4.7e-13', 'IG_slope': '3.4e-11', 'I_grass': '0.0e+00'}


==> anc/calc_SHORT/item13/uvcheck/logs/uv_mutation.log <==
M0 (no mutation): triples with a different sign, largest relative difference of unc: (0, 0.0)
M1 threshold |D| > unc: (8, 0.0)
M2 allowance without the cells ratio: (2, np.float64(0.2574932340573393))
M3 compare() on a record with F13 x (1 + 1e-9):
  mutated record: 234 numbers compared, 0 absent in the new record, largest relative difference 1.00e-09 at /F/13
M4 r_c = 0.1 and 0.3 interchanged: largest relative difference of window means 1.922
   (unmutated matching of r_c = 0.1 and 0.3: largest relative difference of window means 0.021)


==> anc/calc_SHORT/item13/uvcheck/logs/uv_summary.log <==
1. decide() applied to item13 results/*.json against item13 summary.json (42 uncapped triples)
   signs identical in 42 of 42; largest relative difference of the numbers 0.0e+00

2. Comparison table: rho = 0.01 (item13) against rho = 0.001 (uvcheck), matched triples.
   D = I_corr - I_G, hw = half-width 2*allowance + 4*hypot(SE_diff, SE_NM); '*' = above I_G(pc) at rho = 0.01

  A14 -> U14, abar 0.14324, r_c = 0.01  (rho = 0.01: all splittings; rho = 0.001: r_c = 0.01)
   abar    r_c  y0 | rho  lam1     lam2     lam3    |  I_corr   IG_pc   IG_slope |  D_pc     D_slope    hw     | s_pc      s_slope
   0.14324 0.01  0 | 0.01     1.822    3.177    5.229 |  0.03387  0.03273  0.06437 | +0.00114 -0.03050  0.00126 | undecided <        
   0.14324 0.01  0 | 0.001    1.828    3.209    5.323 |  0.03499  0.03395  0.06477 | +0.00104 -0.02978  0.00136 | undecided <        
  *0.14324 0.01  1 | 0.01     3.177    5.229    8.292 |  0.04977  0.04741  0.08745 | +0.00237 -0.03768  0.00198 | >         <        
  *0.14324 0.01  1 | 0.001    3.209    5.323    8.524 |  0.05151  0.04917  0.08777 | +0.00234 -0.03626  0.00161 | >         <        
  *0.14324 0.01  2 | 0.01     5.229    8.292   12.824 |  0.06244  0.05606  0.10428 | +0.00637 -0.04184  0.00331 | >         <        
  *0.14324 0.01  2 | 0.001    5.323    8.524   13.320 |  0.06410  0.05815  0.10442 | +0.00595 -0.04032  0.00415 | >         <        
  *0.14324 0.01  3 | 0.01     8.292   12.824   19.470 |  0.07163  0.05841  0.11571 | +0.01323 -0.04408  0.00803 | >         <        
  *0.14324 0.01  3 | 0.001    8.524   13.320   20.467 |  0.07433  0.06128  0.11585 | +0.01306 -0.04151  0.00790 | >         <        
  *0.14324 0.01  4 | 0.01    12.824   19.470   29.173 |  0.07944  0.05584  0.12309 | +0.02360 -0.04365  0.01391 | >         <        
  *0.14324 0.01  4 | 0.001   13.320   20.467   31.056 |  0.08179  0.05916  0.12306 | +0.02264 -0.04126  0.01578 | >         <        
  *0.14324 0.01  5 | 0.01    19.470   29.173   43.279 |  0.08541  0.04889  0.12777 | +0.03652 -0.04236  0.02673 | >         <        
  *0.14324 0.01  5 | 0.001   20.467   31.056   46.699 |  0.08893  0.05314  0.12777 | +0.03579 -0.03884  0.02803 | >         <        
   0.14324 0.01  6 | 0.01    29.173   43.279   63.723 |  0.08921  0.03854  0.13081 | +0.05067 -0.04160  0.05083 | undecided undecided
   0.14324 0.01  6 | 0.001   31.056   46.699   69.736 |  0.09348  0.04314  0.13063 | +0.05034 -0.03715  0.05320 | undecided undecided
   0.14324 0.01  7 | 0.01    43.279   63.723   93.268 |  0.09188  0.02538  0.13266 | +0.06649 -0.04079  0.09481 | undecided undecided
   0.14324 0.01  7 | 0.001   46.699   69.736  103.604 |  0.09671  0.03117  0.13254 | +0.06554 -0.03582  0.10144 | undecided undecided

  A14 -> U14, abar 0.14324, r_c = 0.1  (rho = 0.01: r_c = 0.1; rho = 0.001: r_c = 0.1)
   abar    r_c  y0 | rho  lam1     lam2     lam3    |  I_corr   IG_pc   IG_slope |  D_pc     D_slope    hw     | s_pc      s_slope
   0.14324  0.1  0 | 0.01     0.779    1.079    1.492 |  0.02176  0.02650  0.03928 | -0.00473 -0.01752  0.00045 | <         <        
   0.14324  0.1  0 | 0.001    0.779    1.078    1.493 |  0.02174  0.02650  0.03938 | -0.00476 -0.01764  0.00077 | <         <        
   0.14324  0.1  1 | 0.01     1.079    1.492    2.068 |  0.03301  0.04316  0.06078 | -0.01016 -0.02777  0.00107 | <         <        
   0.14324  0.1  1 | 0.001    1.078    1.493    2.072 |  0.03326  0.04333  0.06071 | -0.01007 -0.02745  0.00075 | <         <        
   0.14324  0.1  2 | 0.01     1.492    2.068    2.877 |  0.04492  0.05936  0.08160 | -0.01444 -0.03668  0.00121 | <         <        
   0.14324  0.1  2 | 0.001    1.493    2.072    2.887 |  0.04486  0.05915  0.08146 | -0.01429 -0.03660  0.00124 | <         <        
   0.14324  0.1  3 | 0.01     2.068    2.877    4.017 |  0.05644  0.07144  0.09888 | -0.01500 -0.04244  0.00188 | <         <        
   0.14324  0.1  3 | 0.001    2.072    2.887    4.040 |  0.05664  0.07154  0.09872 | -0.01490 -0.04208  0.00196 | <         <        
   0.14324  0.1  4 | 0.01     2.877    4.017    5.633 |  0.06739  0.07865  0.11158 | -0.01126 -0.04419  0.00330 | <         <        
   0.14324  0.1  4 | 0.001    2.887    4.040    5.674 |  0.06706  0.07901  0.11141 | -0.01195 -0.04435  0.00446 | <         <        
   0.14324  0.1  5 | 0.01     4.017    5.633    7.922 |  0.07699  0.08141  0.12045 | -0.00442 -0.04346  0.00645 | undecided <        
   0.14324  0.1  5 | 0.001    4.040    5.674    8.007 |  0.07737  0.08215  0.12047 | -0.00478 -0.04309  0.00539 | undecided <        
   0.14324  0.1  6 | 0.01     5.633    7.922   11.184 |  0.08610  0.08027  0.12639 | +0.00582 -0.04029  0.00994 | undecided <        
   0.14324  0.1  6 | 0.001    5.674    8.007   11.345 |  0.08593  0.08084  0.12628 | +0.00509 -0.04035  0.00964 | undecided <        
  *0.14324  0.1  7 | 0.01     7.922   11.184   15.829 |  0.09343  0.07425  0.13026 | +0.01918 -0.03682  0.01688 | >         <        
  *0.14324  0.1  7 | 0.001    8.007   11.345   16.121 |  0.09367  0.07636  0.13010 | +0.01732 -0.03643  0.01564 | >         <        

  A14 -> U14, abar 0.14324, r_c = 0.3  (rho = 0.01: r_c = 0.3; rho = 0.001: r_c = 0.3)
   abar    r_c  y0 | rho  lam1     lam2     lam3    |  I_corr   IG_pc   IG_slope |  D_pc     D_slope    hw     | s_pc      s_slope
   0.14324  0.3  0 | 0.01     0.368    0.462    0.598 |  0.01311  0.02046  0.02837 | -0.00735 -0.01527  0.00069 | <         <        
   0.14324  0.3  0 | 0.001    0.368    0.462    0.597 |  0.01320  0.02038  0.02836 | -0.00719 -0.01517  0.00078 | <         <        
   0.14324  0.3  1 | 0.01     0.462    0.598    0.791 |  0.02150  0.03674  0.04916 | -0.01523 -0.02766  0.00102 | <         <        
   0.14324  0.3  1 | 0.001    0.462    0.597    0.792 |  0.02177  0.03703  0.04907 | -0.01526 -0.02730  0.00076 | <         <        
   0.14324  0.3  2 | 0.01     0.598    0.791    1.067 |  0.03094  0.05397  0.07029 | -0.02303 -0.03935  0.00132 | <         <        
   0.14324  0.3  2 | 0.001    0.597    0.792    1.068 |  0.03095  0.05362  0.07000 | -0.02267 -0.03904  0.00093 | <         <        
   0.14324  0.3  3 | 0.01     0.791    1.067    1.458 |  0.04077  0.06826  0.08878 | -0.02749 -0.04801  0.00170 | <         <        
   0.14324  0.3  3 | 0.001    0.792    1.068    1.461 |  0.04093  0.06792  0.08857 | -0.02699 -0.04764  0.00103 | <         <        
   0.14324  0.3  4 | 0.01     1.067    1.458    2.014 |  0.05051  0.07830  0.10345 | -0.02779 -0.05294  0.00252 | <         <        
   0.14324  0.3  4 | 0.001    1.068    1.461    2.019 |  0.05056  0.07851  0.10321 | -0.02795 -0.05265  0.00212 | <         <        
   0.14324  0.3  5 | 0.01     1.458    2.014    2.804 |  0.05967  0.08503  0.11427 | -0.02536 -0.05460  0.00471 | <         <        
   0.14324  0.3  5 | 0.001    1.461    2.019    2.818 |  0.06021  0.08466  0.11425 | -0.02445 -0.05404  0.00302 | <         <        
   0.14324  0.3  6 | 0.01     2.014    2.804    3.932 |  0.06926  0.08741  0.12211 | -0.01815 -0.05285  0.00549 | <         <        
   0.14324  0.3  6 | 0.001    2.019    2.818    3.958 |  0.06946  0.08830  0.12183 | -0.01884 -0.05237  0.00457 | <         <        
   0.14324  0.3  7 | 0.01     2.804    3.932    5.540 |  0.07765  0.08541  0.12724 | -0.00776 -0.04959  0.00883 | undecided <        
   0.14324  0.3  7 | 0.001    2.818    3.958    5.589 |  0.07759  0.08697  0.12717 | -0.00938 -0.04958  0.00765 | <         <        

  A19 -> U19, abar 0.19099, r_c = 0.01  (rho = 0.01: all splittings; rho = 0.001: r_c = 0.01)
   abar    r_c  y0 | rho  lam1     lam2     lam3    |  I_corr   IG_pc   IG_slope |  D_pc     D_slope    hw     | s_pc      s_slope
  *0.19099 0.01  0 | 0.01     2.701    5.500   10.313 |  0.03084  0.02305  0.07572 | +0.00779 -0.04489  0.00163 | >         <        
  *0.19099 0.01  0 | 0.001    2.715    5.578   10.592 |  0.03251  0.02456  0.07615 | +0.00795 -0.04364  0.00191 | >         <        
  *0.19099 0.01  1 | 0.01     5.500   10.313   18.440 |  0.04447  0.02842  0.09930 | +0.01605 -0.05483  0.00473 | >         <        
  *0.19099 0.01  1 | 0.001    5.578   10.592   19.204 |  0.04676  0.03082  0.09949 | +0.01594 -0.05273  0.00560 | >         <        
  *0.19099 0.01  2 | 0.01    10.313   18.440   31.971 |  0.05385  0.02475  0.11285 | +0.02910 -0.05900  0.01299 | >         <        
  *0.19099 0.01  2 | 0.001   10.592   19.204   33.830 |  0.05727  0.02782  0.11275 | +0.02945 -0.05548  0.01316 | >         <        
  *0.19099 0.01  3 | 0.01    18.440   31.971   54.313 |  0.06187  0.01533  0.12035 | +0.04654 -0.05848  0.03094 | >         <        
  *0.19099 0.01  3 | 0.001   19.204   33.830   58.492 |  0.06606  0.01894  0.12031 | +0.04712 -0.05425  0.03237 | >         <        
   0.19099 0.01  4 | 0.01    31.971   54.313   90.965 |  0.06868  0.00464  0.12455 | +0.06404 -0.05587  0.07332 | undecided undecided
   0.19099 0.01  4 | 0.001   33.830   58.492   99.835 |  0.07349  0.00771  0.12428 | +0.06578 -0.05079  0.07797 | undecided undecided
   0.19099 0.01  5 | 0.01    54.313   90.965  150.849 |  0.07242  0.00012  0.12696 | +0.07230 -0.05454  0.16562 | undecided undecided
   0.19099 0.01  5 | 0.001   58.492   99.835  168.893 |  0.07975  0.00036  0.12674 | +0.07939 -0.04699  0.17499 | undecided undecided
   0.19099 0.01  5 | 0.01i   54.313   90.965  150.849 |  0.07328  0.00012  0.12696 | +0.07316 -0.05368 0.16360 | undecided undecided   (0.01i: the same item13 events with int64 windows, see test_copy.py)

  A19 -> U19, abar 0.19099, r_c = 0.1  (rho = 0.01: r_c = 0.1; rho = 0.001: r_c = 0.1)
   abar    r_c  y0 | rho  lam1     lam2     lam3    |  I_corr   IG_pc   IG_slope |  D_pc     D_slope    hw     | s_pc      s_slope
   0.19099  0.1  0 | 0.01     1.100    1.697    2.619 |  0.02767  0.02986  0.05642 | -0.00219 -0.02875  0.00146 | <         <        
   0.19099  0.1  0 | 0.001    1.101    1.697    2.625 |  0.02809  0.03014  0.05645 | -0.00205 -0.02836  0.00078 | <         <        
   0.19099  0.1  1 | 0.01     1.697    2.619    4.068 |  0.04226  0.04644  0.08330 | -0.00418 -0.04105  0.00168 | <         <        
   0.19099  0.1  1 | 0.001    1.697    2.625    4.083 |  0.04196  0.04618  0.08327 | -0.00422 -0.04131  0.00238 | <         <        
   0.19099  0.1  2 | 0.01     2.619    4.068    6.363 |  0.05543  0.05491  0.10313 | +0.00052 -0.04771  0.00431 | undecided <        
   0.19099  0.1  2 | 0.001    2.625    4.083    6.403 |  0.05572  0.05526  0.10288 | +0.00045 -0.04716  0.00384 | undecided <        
  *0.19099  0.1  3 | 0.01     4.068    6.363   10.016 |  0.06747  0.05390  0.11554 | +0.01357 -0.04807  0.00769 | >         <        
  *0.19099  0.1  3 | 0.001    4.083    6.403   10.117 |  0.06798  0.05593  0.11568 | +0.01204 -0.04770  0.00657 | >         <        
  *0.19099  0.1  4 | 0.01     6.363   10.016   15.856 |  0.07746  0.04577  0.12275 | +0.03169 -0.04529  0.01477 | >         <        
  *0.19099  0.1  4 | 0.001    6.403   10.117   16.096 |  0.07814  0.04828  0.12262 | +0.02986 -0.04447  0.01302 | >         <        
  *0.19099  0.1  5 | 0.01    10.016   15.856   25.229 |  0.08512  0.03063  0.12680 | +0.05449 -0.04168  0.02880 | >         <        
  *0.19099  0.1  5 | 0.001   10.117   16.096   25.763 |  0.08591  0.03613  0.12680 | +0.04978 -0.04088  0.02649 | >         <        

  A19 -> U19, abar 0.19099, r_c = 0.3  (rho = 0.01: r_c = 0.3; rho = 0.001: r_c = 0.3)
   abar    r_c  y0 | rho  lam1     lam2     lam3    |  I_corr   IG_pc   IG_slope |  D_pc     D_slope    hw     | s_pc      s_slope
   0.19099  0.3  0 | 0.01     0.509    0.700    1.008 |  0.01896  0.02762  0.04540 | -0.00866 -0.02643  0.00087 | <         <        
   0.19099  0.3  0 | 0.001    0.509    0.700    1.009 |  0.01893  0.02778  0.04548 | -0.00885 -0.02655  0.00070 | <         <        
   0.19099  0.3  1 | 0.01     0.700    1.008    1.502 |  0.03115  0.04673  0.07387 | -0.01558 -0.04272  0.00124 | <         <        
   0.19099  0.3  1 | 0.001    0.700    1.009    1.504 |  0.03086  0.04654  0.07382 | -0.01567 -0.04296  0.00197 | <         <        
   0.19099  0.3  2 | 0.01     1.008    1.502    2.290 |  0.04337  0.05926  0.09605 | -0.01588 -0.05267  0.00249 | <         <        
   0.19099  0.3  2 | 0.001    1.009    1.504    2.296 |  0.04315  0.05879  0.09564 | -0.01565 -0.05249  0.00243 | <         <        
   0.19099  0.3  3 | 0.01     1.502    2.290    3.550 |  0.05535  0.06258  0.11082 | -0.00723 -0.05547  0.00460 | <         <        
   0.19099  0.3  3 | 0.001    1.504    2.296    3.566 |  0.05539  0.06439  0.11102 | -0.00900 -0.05563  0.00337 | <         <        
   0.19099  0.3  4 | 0.01     2.290    3.550    5.569 |  0.06593  0.05857  0.12001 | +0.00736 -0.05409  0.00880 | undecided <        
   0.19099  0.3  4 | 0.001    2.296    3.566    5.609 |  0.06584  0.06093  0.11985 | +0.00491 -0.05401  0.00734 | undecided <        
  *0.19099  0.3  5 | 0.01     3.550    5.569    8.816 |  0.07545  0.04726  0.12544 | +0.02819 -0.04999  0.01518 | >         <        
  *0.19099  0.3  5 | 0.001    3.566    5.609    8.910 |  0.07535  0.05382  0.12528 | +0.02153 -0.04993  0.01269 | >         <        

3. Counts of signs, per coupling and resolution (rho = 0.001; rho = 0.01 in brackets)
  against I_G(pc):
    U14 (abar 0.14324) r_c = 0.01: below 0 (0), above 5 (5), undecided 3 (3)
    U14 (abar 0.14324) r_c =  0.1: below 5 (5), above 1 (1), undecided 2 (2)
    U14 (abar 0.14324) r_c =  0.3: below 8 (7), above 0 (0), undecided 0 (1)
    U19 (abar 0.19099) r_c = 0.01: below 0 (0), above 4 (4), undecided 2 (2)
    U19 (abar 0.19099) r_c =  0.1: below 2 (2), above 3 (3), undecided 1 (1)
    U19 (abar 0.19099) r_c =  0.3: below 4 (4), above 1 (1), undecided 1 (1)
    total: below 19 (18), above 14 (14), undecided 9 (10)
    cross-tabulation rho=0.01 -> rho=0.001: < -> <: 18, > -> >: 14, undecided -> <: 1, undecided -> undecided: 9
  against I_G(slope):
    U14 (abar 0.14324) r_c = 0.01: below 6 (6), above 0 (0), undecided 2 (2)
    U14 (abar 0.14324) r_c =  0.1: below 8 (8), above 0 (0), undecided 0 (0)
    U14 (abar 0.14324) r_c =  0.3: below 8 (8), above 0 (0), undecided 0 (0)
    U19 (abar 0.19099) r_c = 0.01: below 4 (4), above 0 (0), undecided 2 (2)
    U19 (abar 0.19099) r_c =  0.1: below 6 (6), above 0 (0), undecided 0 (0)
    U19 (abar 0.19099) r_c =  0.3: below 6 (6), above 0 (0), undecided 0 (0)
    total: below 38 (38), above 0 (0), undecided 4 (4)
    cross-tabulation rho=0.01 -> rho=0.001: < -> <: 38, undecided -> undecided: 4

4. The 14 triples above I_G(pc) at rho = 0.01
  A14 r_c=0.01 y0=1: D_pc +0.00237 (hw 0.00198) -> +0.00234 (hw 0.00161)  stays above;  slope: < -> <
  A14 r_c=0.01 y0=2: D_pc +0.00637 (hw 0.00331) -> +0.00595 (hw 0.00415)  stays above;  slope: < -> <
  A14 r_c=0.01 y0=3: D_pc +0.01323 (hw 0.00803) -> +0.01306 (hw 0.00790)  stays above;  slope: < -> <
  A14 r_c=0.01 y0=4: D_pc +0.02360 (hw 0.01391) -> +0.02264 (hw 0.01578)  stays above;  slope: < -> <
  A14 r_c=0.01 y0=5: D_pc +0.03652 (hw 0.02673) -> +0.03579 (hw 0.02803)  stays above;  slope: < -> <
  A14 r_c= 0.1 y0=7: D_pc +0.01918 (hw 0.01688) -> +0.01732 (hw 0.01564)  stays above;  slope: < -> <
  A19 r_c=0.01 y0=0: D_pc +0.00779 (hw 0.00163) -> +0.00795 (hw 0.00191)  stays above;  slope: < -> <
  A19 r_c=0.01 y0=1: D_pc +0.01605 (hw 0.00473) -> +0.01594 (hw 0.00560)  stays above;  slope: < -> <
  A19 r_c=0.01 y0=2: D_pc +0.02910 (hw 0.01299) -> +0.02945 (hw 0.01316)  stays above;  slope: < -> <
  A19 r_c=0.01 y0=3: D_pc +0.04654 (hw 0.03094) -> +0.04712 (hw 0.03237)  stays above;  slope: < -> <
  A19 r_c= 0.1 y0=3: D_pc +0.01357 (hw 0.00769) -> +0.01204 (hw 0.00657)  stays above;  slope: < -> <
  A19 r_c= 0.1 y0=4: D_pc +0.03169 (hw 0.01477) -> +0.02986 (hw 0.01302)  stays above;  slope: < -> <
  A19 r_c= 0.1 y0=5: D_pc +0.05449 (hw 0.02880) -> +0.04978 (hw 0.02649)  stays above;  slope: < -> <
  A19 r_c= 0.3 y0=5: D_pc +0.02819 (hw 0.01518) -> +0.02153 (hw 0.01269)  stays above;  slope: < -> <

5. Triples above I_G at rho = 0.001 that were not above at rho = 0.01
  none

6. Half-sample test of the decided signs at rho = 0.001 (uv_compare.py Part 3 applied to both forms of I_G)
  U14 r_c=0.01 y0=1 vs I_G(pc) '>': I(N)=0.05179 I(N/2)=0.05240  1/N: 0.05117  N^-1/2: 0.05030  I_G=0.04917  holds
  U14 r_c=0.01 y0=2 vs I_G(pc) '>': I(N)=0.06522 I(N/2)=0.06662  1/N: 0.06382  N^-1/2: 0.06184  I_G=0.05815  holds
  U14 r_c=0.01 y0=3 vs I_G(pc) '>': I(N)=0.07692 I(N/2)=0.07995  1/N: 0.07388  N^-1/2: 0.06959  I_G=0.06128  holds
  U14 r_c=0.01 y0=4 vs I_G(pc) '>': I(N)=0.08773 I(N/2)=0.09366  1/N: 0.08181  N^-1/2: 0.07342  I_G=0.05916  holds
  U14 r_c=0.01 y0=5 vs I_G(pc) '>': I(N)=0.10081 I(N/2)=0.11161  1/N: 0.09002  N^-1/2: 0.07475  I_G=0.05314  holds
  U14 r_c= 0.1 y0=7 vs I_G(pc) '>': I(N)=0.10002 I(N/2)=0.10496  1/N: 0.09508  N^-1/2: 0.08809  I_G=0.07636  holds
  U19 r_c=0.01 y0=0 vs I_G(pc) '>': I(N)=0.03290 I(N/2)=0.03352  1/N: 0.03227  N^-1/2: 0.03139  I_G=0.02456  holds
  U19 r_c=0.01 y0=1 vs I_G(pc) '>': I(N)=0.04837 I(N/2)=0.05052  1/N: 0.04623  N^-1/2: 0.04320  I_G=0.03082  holds
  U19 r_c=0.01 y0=2 vs I_G(pc) '>': I(N)=0.06182 I(N/2)=0.06744  1/N: 0.05621  N^-1/2: 0.04826  I_G=0.02782  holds
  U19 r_c=0.01 y0=3 vs I_G(pc) '>': I(N)=0.07927 I(N/2)=0.09220  1/N: 0.06634  N^-1/2: 0.04805  I_G=0.01894  holds
  U19 r_c= 0.1 y0=3 vs I_G(pc) '>': I(N)=0.06988 I(N/2)=0.07212  1/N: 0.06763  N^-1/2: 0.06446  I_G=0.05593  holds
  U19 r_c= 0.1 y0=4 vs I_G(pc) '>': I(N)=0.08293 I(N/2)=0.08723  1/N: 0.07864  N^-1/2: 0.07257  I_G=0.04828  holds
  U19 r_c= 0.1 y0=5 vs I_G(pc) '>': I(N)=0.09721 I(N/2)=0.10508  1/N: 0.08935  N^-1/2: 0.07822  I_G=0.03613  holds
  U19 r_c= 0.3 y0=5 vs I_G(pc) '>': I(N)=0.07962 I(N/2)=0.08271  1/N: 0.07653  N^-1/2: 0.07215  I_G=0.05382  holds
  decided signs that do not survive: vs I_G(pc) 0 of 33, vs I_G(slope) 0 of 38


==> anc/calc_SHORT/item13/uvcheck/logs/warmup.log <==
warm-up compile done int32 (10, 4, 2)


==> anc/calc_SHORT/item13/uvcheck/logs/windows_U14.log <==
U14: N = 10000000, 40 chunks, 13 s
  cut 0.0: largest 0.5-bin count 25256, largest unit-window count 43984 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 3.199 6.921 13.422 24.350 42.198 70.744 115.662 185.435 292.713 456.267
    largest unit-window count by window: 45 111 298 729 1669 3467 6906 13174 24370 43984
  cut 0.01: largest 0.5-bin count 8449, largest unit-window count 14766 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 1.828 3.209 5.323 8.524 13.320 20.467 31.056 46.699 69.736 103.604
    largest unit-window count by window: 28 67 172 374 772 1469 2694 4893 8651 14766
  cut 0.1: largest 0.5-bin count 2392, largest unit-window count 4231 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 0.779 1.078 1.493 2.072 2.887 4.040 5.674 8.007 11.345 16.121
    largest unit-window count by window: 19 35 85 159 324 558 938 1604 2660 4231
  cut 0.3: largest 0.5-bin count 1323, largest unit-window count 2336 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 0.368 0.462 0.597 0.792 1.068 1.461 2.019 2.818 3.958 5.589
    largest unit-window count by window: 15 27 60 106 199 321 527 883 1415 2336
  mean dipole number at ymax 1211.911, largest 94720


==> anc/calc_SHORT/item13/uvcheck/logs/windows_U19.log <==
U19: N = 10000000, 40 chunks, 11 s
  cut 0.0: largest 0.5-bin count 38532, largest unit-window count 65280 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 4.985 13.133 29.783 61.943 121.799 230.286 423.120 760.818
    largest unit-window count by window: 58 289 984 2446 6146 14001 31228 65280
  cut 0.01: largest 0.5-bin count 12697, largest unit-window count 21713 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 2.715 5.578 10.592 19.204 33.830 58.492 99.835 168.893
    largest unit-window count by window: 42 173 482 1042 2426 5005 10506 21713
  cut 0.1: largest 0.5-bin count 3608, largest unit-window count 6263 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 1.101 1.697 2.625 4.083 6.403 10.117 16.096 25.763
    largest unit-window count by window: 29 82 193 387 815 1608 3291 6263
  cut 0.3: largest 0.5-bin count 1948, largest unit-window count 3279 (int32 limit 2147483647; int16 limit 32767)
    unit-window means: 0.509 0.700 1.009 1.504 2.296 3.566 5.609 8.910
    largest unit-window count by window: 25 57 121 239 469 918 1824 3279
  mean dipole number at ymax 1646.868, largest 120430


==> anc/calc_SHORT/item13/uvcheck/results/A19_c0_y5_int64.json <==
{
 "config": "A19",
 "variant": 0,
 "cut": 0.0,
 "y0": 5,
 "N": 10000000,
 "depth": {
  "y0": 5,
  "windows": [
   [
    5,
    6
   ],
   [
    6,
    7
   ],
   [
    7,
    8
   ]
  ],
  "lam": [
   54.3128914,
   90.9646163,
   150.8487092
  ],
  "max_counts": [
   6196,
   15378,
   35027
  ],
  "ratio_l1l3_l22": 0.990146685259582,
  "rate_triple": 0.5107578996400397,
  "F": {
   "11": 0.9932869009691199,
   "12": 1.0763188337706913,
   "13": 1.1553962443027825,
   "22": 1.1816669603306602,
   "23": 1.2809032837667922,
   "33": 1.4018611921583366
  },
  "F_se": {
   "11": 0.003504940181900271,
   "12": 0.004456480805717005,
   "13": 0.005552626212574105,
   "22": 0.00578240002905472,
   "23": 0.007316661579285739,
   "33": 0.009378939677473615
  },
  "T": {
   "111": 6.1870035877000165,
   "112": 7.263830385405859,
   "113": 8.379761454321695,
   "122": 8.611932923757179,
   "123": 10.019270976255179,
   "133": 11.747968349305093,
   "222": 10.31337831422471,
   "223": 12.103712503680535,
   "233": 14.31934636153652,
   "333": 17.079879442265387
  },
  "T_se": {
   "111": 0.22058505734538217,
   "112": 0.30249936541296346,
   "113": 0.39810024827662777,
   "122": 0.4208537887211481,
   "123": 0.5590210275321899,
   "133": 0.7468891312470503,
   "222": 0.5929674315762559,
   "223": 0.7938313352466944,
   "233": 1.0677833641351253,
   "333": 1.4420022833050017
  },
  "contrasts": {
   "F12-F13": {
    "value": -0.07907741053209127,
    "se": 0.0011737654423233023,
    "z": -67.37070941155734
   },
   "F23-F13": {
    "value": 0.12550703946400965,
    "se": 0.0018832565753207136,
    "z": 66.64362206866907
   },
   "adj=(F12+F23)/2-F13": {
    "value": 0.023214814465959188,
    "se": 0.00038670624956737426,
    "z": 60.03216780678008
   },
   "F11-F13": {
    "value": -0.16210934333366267,
    "se": 0.0021986818231915254,
    "z": -73.73024219500333
   },
   "F22-F13": {
    "value": 0.026270716027877672,
    "se": 0.00037155846827433486,
    "z": 70.70412403703061
   },
   "F33-F13": {
    "value": 0.24646494785555406,
    "se": 0.004037658897391579,
    "z": 61.04154761928407
   },
   "within=mean(Fjj)-mean(Fjl)": {
    "value": 0.021398897205950285,
    "se": 0.00047469697931317074,
    "z": 45.07906757045707
   },
   "T123-2F12F23": {
    "value": 7.2619503191413335,
    "se": 0.5359611813657479,
    "z": 13.549396060058443
   }
  },
  "tests": {
   "kappa2_tot": 1.2467466311128161,
   "W_order2_nm": 37099465.409365855,
   "p_order2_nm": 0.0,
   "W_cross2_nm": 6043794.5806136895,
   "p_cross2_nm": 0.0,
   "W_adj2_nm": 110530.81203668246,
   "p_adj2_nm": 0.0,
   "W_within2_nm": 32900945.621374965,
   "p_within2_nm": 0.0,
   "W_order3_nm": 12826916471.520828,
   "p_order3_nm": 0.0,
   "W_gamma_nm": 6186798.453380095,
   "p_gamma_nm": 0.0,
   "W_gamma123_nm": 3610999.053190457,
   "p_gamma123_nm": 0.0,
   "W_joint_nm": 13969069196.98291,
   "p_joint_nm": 0.0,
   "z_adj2_nm": 332.4617452229391,
   "z_gamma_nm": 2487.3275725927406,
   "z_gamma123_nm": 1900.2628905471097,
   "kappa2_nm": 1.2467466311131212,
   "kappa3_nm": 12.270428254777451,
   "gamma_ratio_nm": 3.947056272196579,
   "W_order2_src": 31511873.80733708,
   "p_order2_src": 0.0,
   "W_cross2_src": 1426428.791243656,
   "p_cross2_src": 0.0,
   "W_adj2_src": 26056.626772975047,
   "p_adj2_src": 0.0,
   "W_within2_src": 27050354.5311559,
   "p_within2_src": 0.0,
   "W_order3_src": 5392312678.00663,
   "p_order3_src": 0.0,
   "W_gamma_src": 130.3419121350622,
   "p_gamma_src": 3.44938020721883e-30,
   "W_gamma123_src": 81.56590159547378,
   "p_gamma123_src": 1.6951373634892398e-19,
   "W_joint_src": 5401999315.459198,
   "p_joint_src": 0.0,
   "z_adj2_src": 161.420651630995,
   "z_gamma_src": 11.416738244133576,
   "z_gamma123_src": 9.031384256882982,
   "kappa2_src": 1.2467466311070594,
   "kappa3_src": 12.270427097053423,
   "gamma_ratio_src": 3.947055899827267,
   "W_order2_emp": 19681.55981414218,
   "p_order2_emp": 0.0,
   "W_cross2_emp": 4550.944072406605,
   "p_cross2_emp": 0.0,
   "W_adj2_emp": 3603.8611715814022,
   "p_adj2_emp": 0.0,
   "W_within2_emp": 13579.662668583289,
   "p_within2_emp": 0.0,
   "W_order3_emp": 2201.0165567670483,
   "p_order3_emp": 0.0,
   "W_gamma_emp": 2976.0592406300048,
   "p_gamma_emp": 0.0,
   "W_gamma123_emp": 183.58613359232726,
   "p_gamma123_emp": 7.988468014670782e-42,
   "W_joint_emp": 53159.39318886646,
   "p_joint_emp": 0.0,
   "z_adj2_emp": 60.03216780678008,
   "z_gamma_emp": 54.55326975195899,
   "z_gamma123_emp": 13.549396060058443,
   "kappa2_emp": 0.6602717802306678,
   "kappa3_emp": 1.4371519518571372,
   "gamma_ratio_emp": 1.6482657002243835
  },
  "k_hat": 0.8020875894466416,
  "kappa2_tot": 1.2467466311128161,
  "k_reg": 1.782938420758855,
  "k_reg_each": [
   9.832543644561646,
   -6.266666803043936
  ],
  "gauss": {
   "cov": [
    [
     2984.400457199257,
     5317.608973516591,
     9466.196530408888
    ],
    [
     5317.608973516591,
     9868.741442592174,
     17576.422060808887
    ],
    [
     9466.196530408888,
     17576.422060808887,
     32050.67025622828
    ]
   ],
   "c1": 0.5388335487812558,
   "c3": 1.7810196125872129,
   "rho_pc": -0.015322512161809503,
   "IG_pc": 0.00011740347197085751,
   "IG_slope": 0.1269608838502778,
   "rho_slope": 0.4735477921249316
  },
  "cmi_full_grass": 0.1517894536842963,
  "cmi_full_plugin": 0.27532270669982495,
  "ncells": 1649282,
  "cmi_blocks": [
   [
    10000000,
    0.1517894536842963,
    NaN,
    1,
    NaN,
    0.15167205021232544,
    NaN
   ],
   [
    5000000,
    0.19847671488239715,
    0.0001627485095214709,
    2,
    0.00023016114942127095,
    0.19830715722598796,
    3.5888674865675037e-06
   ],
   [
    2500000,
    0.26410992621946905,
    0.0003582452007891489,
    4,
    0.0007164904015782978,
    0.2639275169289226,
    0.00039516268104496945
   ],
   [
    1250000,
    0.3554886101205428,
    0.0005330446430118292,
    8,
    0.0015076779269953076,
    0.35525029651914064,
    0.0005567037081273803
   ],
   [
    625000,
    0.48039351617949433,
    0.00037270208499872,
    16,
    0.00149080833999488,
    0.4799210014697345,
    0.0004663696196345793
   ],
   [
    312500,
    0.6486230120290374,
    0.00046865025098067736,
    32,
    0.0026510861637857154,
    0.6478821249277831,
    0.0006205113170334528
   ],
   [
    156250,
    0.8683296175943074,
    0.0004515990921131762,
    64,
    0.0036127927369054096,
    0.8673344472421408,
    0.0006641921907446569
   ]
  ],
  "cmi_extrap2": {
   "I_inf": 0.13949157594615982,
   "se": 0.00010497215774534212,
   "coef": [
    0.13949157594615982,
    234527.52740243098,
    -19062629924.92749
   ],
   "chi2": 41602.46104119604,
   "dof": 4
  },
  "cmi_extrap1": {
   "I_inf": 0.13940747224684275,
   "se": 0.00010661583388188804,
   "coef": [
    0.13940747224684275,
    225850.16884608084
   ],
   "chi2": 31753.69831083488,
   "dof": 3
  },
  "nm_k1": {
   "cmi": 0.12988841939857923,
   "IG": 0.13111878833649596,
   "norm_deficit": 2.6423307986078726e-14,
   "c1": 0.5905846572862828,
   "c3": 1.6402907473447481,
   "nb": 3378,
   "mode": "spline"
  },
  "nm_khat": {
   "cmi": 0.12959021929600226,
   "IG": 0.1314444670274057,
   "norm_deficit": -2.886579864025407e-15,
   "c1": 0.5918583658124185,
   "c3": 1.6438283473898194,
   "nb": 4084,
   "mode": "spline"
  },
  "seconds": 9.427361249923706
 },
 "nmbias": {
  "k": 0.8020875894466416,
  "lam": [
   54.3128914,
   90.9646163,
   150.8487092
  ],
  "N": 10000000,
  "exact": 0.12959021929600226,
  "IG_exact": 0.1314444670274057,
  "seed_entropy": [
   20260923,
   1313,
   313211249,
   0,
   5
  ],
  "grass_full": 0.20810129522060627,
  "plugin_full": 0.33173241193102676,
  "bias_full": 0.07851107592460402,
  "bias_plugin": 0.2021421926350245,
  "se_full": 8.880747256611477e-05,
  "extrap2": {
   "I_inf": 0.2009180972589765,
   "se": 7.761597852921182e-05,
   "coef": [
    0.2009180972589765,
    257426.66532065504,
    -22645596275.329433
   ],
   "chi2": 134154.40783371075,
   "dof": 4
  },
  "bias_extrap2": 0.07132787796297424,
  "extrap1": {
   "I_inf": 0.19777882201684735,
   "se": 8.250505151629077e-05,
   "coef": [
    0.19777882201684735,
    261311.88372179688
   ],
   "chi2": 106770.38088023242,
   "dof": 3
  },
  "bias_extrap1": 0.06818860272084509,
  "IG_pc": 0.13127382550004463,
  "IG_slope": 0.13144295755402705,
  "blocks": [
   [
    10000000,
    0.20810129522060627,
    NaN,
    1,
    NaN,
    0.07682746972056165,
    NaN
   ],
   [
    5000000,
    0.2531717261451494,
    0.0001255927321430761,
    2,
    0.00017761494513222957,
    0.1218979223071551,
    0.00010981049383884665
   ],
   [
    2500000,
    0.3208514368538089,
    9.120910626186767e-05,
    4,
    0.00018241821252373535,
    0.1895777107708737,
    7.613751381189152e-05
   ],
   [
    1250000,
    0.41726103568485784,
    0.00039543149978111397,
    8,
    0.00111844917995997,
    0.2859866617762687,
    0.0003904134222648764
   ],
   [
    625000,
    0.5497690136243519,
    0.0003672052118191321,
    16,
    0.0014688208472765285,
    0.4184930699237455,
    0.0004399235449867587
   ],
   [
    312500,
    0.7232455479750933,
    0.00037623118938602236,
    32,
    0.0021282850024698934,
    0.5919687783958747,
    0.00039787477031639487
   ],
   [
    156250,
    0.939361845200664,
    0.00040349755141777126,
    64,
    0.00322798041134217,
    0.8080819933956633,
    0.0004284601610502287
   ]
  ],
  "ncells": 1613635
 },
 "note": "item13 runs/A19 data, unit windows summed in int64 (no int16 narrowing)"
}

==> anc/calc_SHORT/item13/uvcheck/results/U14_c1.json <==
{
 "config": "U14",
 "cut": 0.01,
 "ic": 1,
 "N": 10000000,
 "window_means": [
  1.8278459,
  3.2090741,
  5.3234407,
  8.5244364,
  13.3198974,
  20.4674356,
  31.0560335,
  46.699296,
  69.7359797,
  103.6036591
 ],
 "Nbar": [
  1.0,
  2.8278459,
  6.03692,
  11.360360700000001,
  19.8847971,
  33.2046945,
  53.672130100000004,
  84.7281636,
  131.4274596,
  201.1634393,
  304.7670984
 ],
 "rate_eff": [
  1.0395152557434248,
  0.7583786923680204,
  0.6322362164380472,
  0.5598253103869949,
  0.5127357915922424,
  0.4802026077116293,
  0.4565541821838585,
  0.43900700496255546,
  0.42566264710628765,
  0.4154301646110729
 ],
 "max_count_unit_window": [
  28,
  67,
  172,
  374,
  772,
  1469,
  2694,
  4893,
  8651,
  14766
 ],
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    1.8278459,
    3.2090741,
    5.3234407
   ],
   "max_counts": [
    28,
    67,
    172
   ],
   "ratio_l1l3_l22": 0.9448709759332697,
   "rate_triple": 0.5344908363625344,
   "F": {
    "11": 0.4810822026735686,
    "12": 0.4568097226593377,
    "13": 0.4290066483390047,
    "22": 0.5115986128336778,
    "23": 0.5080906887608809,
    "33": 0.5510419423512476
   },
   "F_se": {
    "11": 0.000588394209374542,
    "12": 0.0004448058580208794,
    "13": 0.00044524201149873127,
    "22": 0.0005464093516763722,
    "23": 0.0005090613554536381,
    "33": 0.0006265033676094603
   },
   "T": {
    "111": 0.5204455661521683,
    "112": 0.5151055163746873,
    "113": 0.5037102206873649,
    "122": 0.5574401814602985,
    "123": 0.5642804796105915,
    "133": 0.5956629307212129,
    "222": 0.6854534044586591,
    "223": 0.7251164929699204,
    "233": 0.8029814910883215,
    "333": 0.9408320144133561
   },
   "T_se": {
    "111": 0.0025907388351759718,
    "112": 0.002083959630859067,
    "113": 0.0021913689259397337,
    "122": 0.002298789178127462,
    "123": 0.002450476962506218,
    "133": 0.0030304829103490662,
    "222": 0.0034576738120658955,
    "223": 0.0037411104960295653,
    "233": 0.0046444422430949915,
    "333": 0.006436541062480834
   },
   "contrasts": {
    "F12-F13": {
     "value": 0.02780307432033302,
     "se": 0.0002972955566983035,
     "z": 93.51997934011396
    },
    "F23-F13": {
     "value": 0.07908404042187622,
     "se": 0.0003806163001522745,
     "z": 207.77891117704834
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.05344355737110462,
     "se": 0.00027639142539277674,
     "z": 193.36185011946947
    },
    "F11-F13": {
     "value": 0.0520755543345639,
     "se": 0.00045155863684301774,
     "z": 115.324013507171
    },
    "F22-F13": {
     "value": 0.0825919644946731,
     "se": 0.0004930871631206913,
     "z": 167.49972554945083
    },
    "F33-F13": {
     "value": 0.12203529401224289,
     "se": 0.00046307307936090597,
     "z": 263.53355323670644
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.04993856603309019,
     "se": 0.0001719738626606674,
     "z": 290.3846274106616
    },
    "T123-2F12F23": {
     "value": 0.10007894637329168,
     "se": 0.001858536431977737,
     "z": 53.84825642981558
    }
   },
   "tests": {
    "kappa2_tot": 0.4989833563813615,
    "W_order2_nm": 282231.8467356536,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 71502.70164203315,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 46793.8630162915,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 273410.73012739845,
    "p_within2_nm": 0.0,
    "W_order3_nm": 271184.69717518537,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 84746.40134880664,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 16853.603100254535,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 439276.63228466955,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 216.31889195419686,
    "z_gamma_nm": 291.1123517626943,
    "z_gamma123_nm": 129.8214277392393,
    "kappa2_nm": 0.4989833563813618,
    "kappa3_nm": 0.7007818178442147,
    "gamma_ratio_nm": 1.407280629113538,
    "W_order2_src": 268626.5813498913,
    "p_order2_src": 0.0,
    "W_cross2_src": 59594.90097865904,
    "p_cross2_src": 0.0,
    "W_adj2_src": 40180.493454221345,
    "p_adj2_src": 0.0,
    "W_within2_src": 258342.01617807476,
    "p_within2_src": 0.0,
    "W_order3_src": 151074.65064051212,
    "p_order3_src": 0.0,
    "W_gamma_src": 5039.5853758332905,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 1169.8546319345228,
    "p_gamma123_src": 2.1716909672083563e-256,
    "W_joint_src": 309563.05525248207,
    "p_joint_src": 0.0,
    "z_adj2_src": 200.45072575129618,
    "z_gamma_src": 70.99003715897949,
    "z_gamma123_src": 34.2031377498399,
    "kappa2_src": 0.4989833563813616,
    "kappa3_src": 0.7007818178442191,
    "gamma_ratio_src": 1.4072806291135482,
    "W_order2_emp": 118525.179352392,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 43991.5881903781,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 37388.80508162417,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 114050.18329058336,
    "p_within2_emp": 0.0,
    "W_order3_emp": 10228.556054760422,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 1643.0195896257408,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 2899.6347205311745,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 159819.68125795835,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 193.36185011946947,
    "z_gamma_emp": 40.534178043050794,
    "z_gamma123_emp": 53.84825642981558,
    "kappa2_emp": 0.4569034653474197,
    "kappa3_emp": 0.47755399415812094,
    "gamma_ratio_emp": 1.1437828547812394
   },
   "k_hat": 2.0040748598350504,
   "kappa2_tot": 0.4989833563813615,
   "k_reg": 2.282146979035398,
   "k_reg_each": [
    2.5739855136471625,
    1.9903084444236339
   ],
   "gauss": {
    "cov": [
     [
      3.4351518090939717,
      2.6795058313690507,
      4.174419260077057
     ],
     [
      2.6795058313690507,
      8.477597568767926,
      8.679874494751763
     ],
     [
      4.174419260077057,
      8.679874494751763,
      20.939431907036806
     ]
    ],
    "c1": 0.3160690053560152,
    "c3": 1.0238601708022848,
    "rho_pc": 0.2562083497737411,
    "IG_pc": 0.03394819275968772,
    "IG_slope": 0.06476763418172136,
    "rho_slope": 0.3485633307084031
   },
   "cmi_full_grass": 0.03527349407274194,
   "cmi_full_plugin": 0.03619812857922078,
   "ncells": 15865,
   "cmi_blocks": [
    [
     10000000,
     0.03527349407274194,
     NaN,
     1,
     NaN,
     0.0013253013130542224,
     NaN
    ],
    [
     5000000,
     0.03552476050198283,
     4.405063399648412e-05,
     2,
     6.229700402896118e-05,
     0.0015765021529464164,
     8.31997603697697e-05
    ],
    [
     2500000,
     0.035844702100484405,
     3.665468502995414e-05,
     4,
     7.330937005990828e-05,
     0.0018961981740066008,
     6.202971042958917e-05
    ],
    [
     1250000,
     0.03644757921490005,
     5.681835358770458e-05,
     8,
     0.00016070657247088365,
     0.0024985671288505398,
     7.345047769627893e-05
    ],
    [
     625000,
     0.037490548141800806,
     5.946833166322417e-05,
     16,
     0.00023787332665289667,
     0.0035404860013529193,
     8.636280149566897e-05
    ],
    [
     312500,
     0.039155475843771353,
     8.5206508756226e-05,
     32,
     0.0004820008011420668,
     0.005203513832306321,
     8.839731951824773e-05
    ],
    [
     156250,
     0.04189791523074882,
     9.432976778053133e-05,
     64,
     0.0007546381422442506,
     0.00794429872436199,
     8.329015709622856e-05
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.035186358965868435,
    "se": 2.521817549787434e-05,
    "coef": [
     0.035186358965868435,
     1546.4597292400588,
     -78833952.79732026
    ],
    "chi2": 13.468593248586094,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.03518979577605716,
    "se": 2.5560790261979762e-05,
    "coef": [
     0.03518979577605716,
     1483.708581462379
    ],
    "chi2": 10.939615659397937,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.08459618087025171,
    "IG": 0.09261482706413598,
    "norm_deficit": 3.219646771412954e-15,
    "c1": 0.43426317916332235,
    "c3": 1.2647533812721423,
    "nb": 148,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.06651823564818765,
    "IG": 0.070297536396514,
    "norm_deficit": -8.881784197001252e-16,
    "c1": 0.35062222738746274,
    "c3": 1.0211564528492658,
    "nb": 91,
    "mode": "full"
   },
   "seconds": 12.828219413757324
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    3.2090741,
    5.3234407,
    8.5244364
   ],
   "max_counts": [
    67,
    172,
    374
   ],
   "ratio_l1l3_l22": 0.9652961610063725,
   "rate_triple": 0.4884772281901753,
   "F": {
    "11": 0.5115986128336778,
    "12": 0.5080906887608809,
    "13": 0.5010568275737672,
    "22": 0.5510419423512476,
    "23": 0.5626141963875679,
    "33": 0.6048372089102789
   },
   "F_se": {
    "11": 0.0005464093516763722,
    "12": 0.0005090613554536381,
    "13": 0.0005572977159791938,
    "22": 0.0006265033676094603,
    "23": 0.0006706763537895356,
    "33": 0.000823255102969838
   },
   "T": {
    "111": 0.6854534044586591,
    "112": 0.7251164929699204,
    "113": 0.754902854770581,
    "122": 0.8029814910883215,
    "123": 0.8553351096425927,
    "133": 0.935026686574824,
    "222": 0.9408320144133561,
    "223": 1.0272639077014563,
    "233": 1.1529665432586533,
    "333": 1.331869976058378
   },
   "T_se": {
    "111": 0.0034576738120658955,
    "112": 0.0037411104960295653,
    "113": 0.004459453717001726,
    "122": 0.0046444422430949915,
    "123": 0.005645883245268992,
    "133": 0.007202340011962063,
    "222": 0.006436541062480834,
    "223": 0.007955648393739611,
    "233": 0.010286686382053486,
    "333": 0.013654434943696328
   },
   "contrasts": {
    "F12-F13": {
     "value": 0.007033861187113688,
     "se": 0.00023543186221972726,
     "z": 29.87641995775841
    },
    "F23-F13": {
     "value": 0.061557368813800695,
     "se": 0.0003346659190332914,
     "z": 183.93677190558856
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.03429561500045719,
     "se": 0.0002222128381299681,
     "z": 154.33678489988202
    },
    "F11-F13": {
     "value": 0.010541785259910563,
     "se": 0.0003375913236718925,
     "z": 31.226469760094314
    },
    "F22-F13": {
     "value": 0.049985114777480355,
     "se": 0.0004085357651455914,
     "z": 122.35186987770086
    },
    "F33-F13": {
     "value": 0.10378038133651168,
     "se": 0.0004520720716802453,
     "z": 229.56600913386328
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.03190535045766274,
     "se": 0.0001110345489592329,
     "z": 287.34615267701054
    },
    "T123-2F12F23": {
     "value": 0.2836170405441749,
     "se": 0.004743290899055258,
     "z": 59.79330523469774
    }
   },
   "tests": {
    "kappa2_tot": 0.5522481596341702,
    "W_order2_nm": 364158.0763170085,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 84105.93407890527,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 34496.28744787539,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 353006.19224580354,
    "p_within2_nm": 0.0,
    "W_order3_nm": 584703.64199071,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 271707.0167983563,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 122031.93948649552,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 894613.4355090125,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 185.73176208682074,
    "z_gamma_nm": 521.2552319146124,
    "z_gamma123_nm": 349.330702181322,
    "kappa2_nm": 0.5522481596341702,
    "kappa3_nm": 1.0097055069792389,
    "gamma_ratio_nm": 1.655374171669675,
    "W_order2_src": 331228.71497243625,
    "p_order2_src": 0.0,
    "W_cross2_src": 60628.639881853975,
    "p_cross2_src": 0.0,
    "W_adj2_src": 25629.551321915613,
    "p_adj2_src": 0.0,
    "W_within2_src": 317273.6399291877,
    "p_within2_src": 0.0,
    "W_order3_src": 233079.14379439806,
    "p_order3_src": 0.0,
    "W_gamma_src": 3367.5499146865945,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 1667.3720648008255,
    "p_gamma123_src": 0.0,
    "W_joint_src": 418170.2567386171,
    "p_joint_src": 0.0,
    "z_adj2_src": 160.09232124594737,
    "z_gamma_src": 58.03059464357223,
    "z_gamma123_src": 40.83346745992588,
    "kappa2_src": 0.5522481596341705,
    "kappa3_src": 1.009705506979224,
    "gamma_ratio_src": 1.6553741716696488,
    "W_order2_emp": 102970.00112827154,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 33861.230460839106,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 23819.84317323245,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 98013.51584325003,
    "p_within2_emp": 0.0,
    "W_order3_emp": 4683.768615775745,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 3952.8114018151905,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 3575.239350889732,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 151114.441202679,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 154.33678489988202,
    "z_gamma_emp": 62.87138778343604,
    "z_gamma123_emp": 59.79330523469774,
    "kappa2_emp": 0.4867129280039174,
    "kappa3_emp": 0.6178450197861975,
    "gamma_ratio_emp": 1.3040786671675468
   },
   "k_hat": 1.8107801403311825,
   "kappa2_tot": 0.5522481596341702,
   "k_reg": 2.043044095382639,
   "k_reg_each": [
    2.418167619592088,
    1.6679205711731904
   ],
   "gauss": {
    "cov": [
     [
      8.477597568767926,
      8.679874494751763,
      13.706685502423008
     ],
     [
      8.679874494751763,
      20.939431907036806,
      25.531058776728496
     ],
     [
      13.706685502423008,
      25.531058776728496,
      52.47555191084834
     ]
    ],
    "c1": 0.41452292179115163,
    "c3": 1.2192813487050072,
    "rho_pc": 0.3060470532088662,
    "IG_pc": 0.04917303104534742,
    "IG_slope": 0.08777322573214935,
    "rho_slope": 0.401250017367026
   },
   "cmi_full_grass": 0.051786832583326614,
   "cmi_full_plugin": 0.05413005422908146,
   "ncells": 38120,
   "cmi_blocks": [
    [
     10000000,
     0.051786832583326614,
     NaN,
     1,
     NaN,
     0.002613801537979195,
     NaN
    ],
    [
     5000000,
     0.05240267472795601,
     3.673460145492413e-05,
     2,
     5.1950571585924136e-05,
     0.003229229222386505,
     0.0001551968058475725
    ],
    [
     2500000,
     0.05343575348036711,
     6.505128325514217e-05,
     4,
     0.00013010256651028434,
     0.004262116787283594,
     0.00017766032198045874
    ],
    [
     1250000,
     0.055017160275178,
     8.6681339625248e-05,
     8,
     0.0002451718522053882,
     0.005842866544799808,
     0.00015526344736633104
    ],
    [
     625000,
     0.05750607446182382,
     0.00011247886029666721,
     16,
     0.00044991544118666885,
     0.0083306197445755,
     0.00012672277849194277
    ],
    [
     312500,
     0.06160558961258128,
     0.0001248752235007244,
     32,
     0.0007064009387163836,
     0.012429519989322317,
     0.00010316674696713854
    ],
    [
     156250,
     0.06810258709141999,
     0.00014436132226295219,
     64,
     0.0011548905781036175,
     0.018923825788323197,
     0.00012343704871846536
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.05148942946327907,
    "se": 2.419752146849899e-05,
    "coef": [
     0.05148942946327907,
     4139.499324186561,
     -245601236.3983358
    ],
    "chi2": 96.13261019766972,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.05148451944169597,
    "se": 2.4852493852357265e-05,
    "coef": [
     0.05148451944169597,
     4064.3334434270623
    ],
    "chi2": 78.15824645154632,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.10026254350751874,
    "IG": 0.10738563543961446,
    "norm_deficit": 4.107825191113079e-15,
    "c1": 0.5074886050564212,
    "c3": 1.3480693192868878,
    "nb": 231,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.08856252441101375,
    "IG": 0.09250312567819895,
    "norm_deficit": 2.4424906541753444e-15,
    "c1": 0.44981423645571217,
    "c3": 1.1948657871381905,
    "nb": 148,
    "mode": "full"
   },
   "seconds": 12.337449073791504
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    5.3234407,
    8.5244364,
    13.3198974
   ],
   "max_counts": [
    172,
    374,
    772
   ],
   "ratio_l1l3_l22": 0.9758025539728279,
   "rate_triple": 0.45856955997872767,
   "F": {
    "11": 0.5510419423512476,
    "12": 0.5626141963875679,
    "13": 0.5704917635700082,
    "22": 0.6048372089102789,
    "23": 0.6275001040388959,
    "33": 0.6720405986548128
   },
   "F_se": {
    "11": 0.0006265033676094603,
    "12": 0.0006706763537895356,
    "13": 0.0007685681309572441,
    "22": 0.000823255102969838,
    "23": 0.000942871627275308,
    "33": 0.0011585786703072311
   },
   "T": {
    "111": 0.9408320144133561,
    "112": 1.0272639077014563,
    "113": 1.1037620596866171,
    "122": 1.1529665432586533,
    "123": 1.2578816459250723,
    "133": 1.394842596493564,
    "222": 1.331869976058378,
    "223": 1.476071990322953,
    "233": 1.663435818663275,
    "333": 1.9074786662314385
   },
   "T_se": {
    "111": 0.006436541062480834,
    "112": 0.007955648393739611,
    "113": 0.009925439349684484,
    "122": 0.010286686382053486,
    "123": 0.012972033931656763,
    "133": 0.016836113800738885,
    "222": 0.013654434943696328,
    "223": 0.01734354985791888,
    "233": 0.022647305446567196,
    "333": 0.030367551764951796
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.00787756718244026,
     "se": 0.0002222875921410525,
     "z": -35.438627530058234
    },
    "F23-F13": {
     "value": 0.0570083404688877,
     "se": 0.0003291459958350682,
     "z": 173.20077166441973
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.02456538664322372,
     "se": 0.00019152863289019994,
     "z": 128.2596041778601
    },
    "F11-F13": {
     "value": -0.0194498212187606,
     "se": 0.00033229797907198094,
     "z": -58.531265441573645
    },
    "F22-F13": {
     "value": 0.03434544534027073,
     "se": 0.0003581515023762595,
     "z": 95.89641565760849
    },
    "F33-F13": {
     "value": 0.10154883508480461,
     "se": 0.0005215615540780989,
     "z": 194.7015348251659
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.022437895306622435,
     "se": 8.589455189844355e-05,
     "z": 261.22605928664285
    },
    "T123-2F12F23": {
     "value": 0.551800712391155,
     "se": 0.011545311662987555,
     "z": 47.79435397661381
    }
   },
   "tests": {
    "kappa2_tot": 0.6141076231459803,
    "W_order2_nm": 535200.6156079719,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 146509.5013586456,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 27854.530685926253,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 520766.22990035993,
    "p_within2_nm": 0.0,
    "W_order3_nm": 1463969.8350566323,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 610831.2673821204,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 352339.4107383311,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 2093055.0857525766,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 166.89676655323868,
    "z_gamma_nm": 781.5569508245195,
    "z_gamma123_nm": 593.581848390204,
    "kappa2_nm": 0.6141076231459804,
    "kappa3_nm": 1.4539417367931002,
    "gamma_ratio_nm": 1.9276493267197607,
    "W_order2_src": 454092.32880991336,
    "p_order2_src": 0.0,
    "W_cross2_src": 90643.25482724304,
    "p_cross2_src": 0.0,
    "W_adj2_src": 17505.88539105808,
    "p_adj2_src": 0.0,
    "W_within2_src": 434658.59542389476,
    "p_within2_src": 0.0,
    "W_order3_src": 471168.1602750682,
    "p_order3_src": 0.0,
    "W_gamma_src": 1909.9669058992308,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 1177.742225272081,
    "p_gamma123_src": 4.1934570203682525e-258,
    "W_joint_src": 715309.0474870391,
    "p_joint_src": 0.0,
    "z_adj2_src": 132.30980837057425,
    "z_gamma_src": 43.703168144875164,
    "z_gamma123_src": 34.31824915802205,
    "kappa2_src": 0.6141076231459793,
    "kappa3_src": 1.4539417367933258,
    "gamma_ratio_src": 1.9276493267200667,
    "W_order2_emp": 77214.91853296277,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 30503.11669591337,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 16450.526063861344,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 75073.73736092605,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2636.512349128203,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 4459.771781582648,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 2284.3002720418604,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 142159.42661175638,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 128.2596041778601,
    "z_gamma_emp": 66.78152275579413,
    "z_gamma123_emp": 47.79435397661381,
    "kappa2_emp": 0.5157933977879536,
    "kappa3_emp": 0.7315175340073837,
    "gamma_ratio_emp": 1.3748115974457324
   },
   "k_hat": 1.6283790695792888,
   "kappa2_tot": 0.6141076231459803,
   "k_reg": 1.8514566374964159,
   "k_reg_each": [
    2.4171579631683677,
    1.2857553118244642
   ],
   "gauss": {
    "cov": [
     [
      20.939431907036806,
      25.531058776728496,
      40.452253706481336
     ],
     [
      25.531058776728496,
      52.47555191084834,
      71.24926688419242
     ],
     [
      40.452253706481336,
      71.24926688419242,
      132.55312970465755
     ]
    ],
    "c1": 0.4865324488650195,
    "c3": 1.3577611723882217,
    "rho_pc": 0.3313446626501555,
    "IG_pc": 0.058148543188073734,
    "IG_slope": 0.10442197815080395,
    "rho_slope": 0.4341406930524456
   },
   "cmi_full_grass": 0.06521738398179977,
   "cmi_full_plugin": 0.07032145366151887,
   "ncells": 80203,
   "cmi_blocks": [
    [
     10000000,
     0.06521738398179977,
     NaN,
     1,
     NaN,
     0.007068840793726036,
     NaN
    ],
    [
     5000000,
     0.06661718839025355,
     2.8444634951441113e-05,
     2,
     4.022678852507979e-05,
     0.00846851885826308,
     7.888378914343991e-05
    ],
    [
     2500000,
     0.06886560074266779,
     7.405616812317417e-05,
     4,
     0.00014811233624634833,
     0.010717284792036465,
     0.00011827027129890822
    ],
    [
     1250000,
     0.07249094225851782,
     0.0001289881116245586,
     8,
     0.00036483347368869093,
     0.01434010150757033,
     0.0002170329763008338
    ],
    [
     625000,
     0.07818493206641786,
     0.00014125529128357467,
     16,
     0.0005650211651342987,
     0.020032988684949182,
     0.00016425198093220384
    ],
    [
     312500,
     0.08692558969271674,
     0.0001568076746369372,
     32,
     0.0008870381606229769,
     0.028770059023486654,
     0.0002091879916083637
    ],
    [
     156250,
     0.10040416388935694,
     0.000172835939870946,
     64,
     0.001382687518967568,
     0.04224280667108256,
     0.0002120660725376189
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.06446184884504727,
    "se": 2.0568188162440883e-05,
    "coef": [
     0.06446184884504727,
     9518.15885755164,
     -620604211.8049945
    ],
    "chi2": 428.0007549370996,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.0644602441037994,
    "se": 2.127632779058656e-05,
    "coef": [
     0.0644602441037994,
     9360.788920257291
    ],
    "chi2": 355.3567921169321,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.11135724111638788,
    "IG": 0.11726034335371789,
    "norm_deficit": 4.3298697960381105e-15,
    "c1": 0.5589244839726158,
    "c3": 1.3984971751189392,
    "nb": 354,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.1049439806576491,
    "IG": 0.10857635330171565,
    "norm_deficit": 4.884981308350689e-15,
    "c1": 0.5243314739591728,
    "c3": 1.3119412482094435,
    "nb": 241,
    "mode": "full"
   },
   "seconds": 13.47788381576538
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    8.5244364,
    13.3198974,
    20.4674356
   ],
   "max_counts": [
    374,
    772,
    1469
   ],
   "ratio_l1l3_l22": 0.9833935337763869,
   "rate_triple": 0.43794910313232577,
   "F": {
    "11": 0.6048372089102789,
    "12": 0.6275001040388959,
    "13": 0.6472431307529305,
    "22": 0.6720405986548128,
    "23": 0.7042256408191914,
    "33": 0.7531299620449283
   },
   "F_se": {
    "11": 0.000823255102969838,
    "12": 0.000942871627275308,
    "13": 0.0010918897365465698,
    "22": 0.0011585786703072311,
    "23": 0.0013506260038259074,
    "33": 0.001625138330148198
   },
   "T": {
    "111": 1.331869976058378,
    "112": 1.476071990322953,
    "113": 1.6111686154951081,
    "122": 1.663435818663275,
    "123": 1.8353157908462763,
    "133": 2.046594139056249,
    "222": 1.9074786662314385,
    "223": 2.127801173563218,
    "233": 2.3992359643508205,
    "333": 2.7348669749679897
   },
   "T_se": {
    "111": 0.013654434943696328,
    "112": 0.01734354985791888,
    "113": 0.021093981216089096,
    "122": 0.022647305446567196,
    "123": 0.027700802154159397,
    "133": 0.03411375891466262,
    "222": 0.030367551764951796,
    "223": 0.03732050813802487,
    "233": 0.0461487253334846,
    "333": 0.05741730432253576
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.019743026714034606,
     "se": 0.00023534837100926622,
     "z": -83.88852078885762
    },
    "F23-F13": {
     "value": 0.05698251006626087,
     "se": 0.00037893556223156296,
     "z": 150.37519764756084
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.018619741676113133,
     "se": 0.0001823367779776878,
     "z": 102.1173121661259
    },
    "F11-F13": {
     "value": -0.04240592184265157,
     "se": 0.0003921982581386795,
     "z": -108.12368735114839
    },
    "F22-F13": {
     "value": 0.02479746790188231,
     "se": 0.0003348599264894977,
     "z": 74.05325612367665
    },
    "F33-F13": {
     "value": 0.10588683129199783,
     "se": 0.0006418917953453325,
     "z": 164.96056198230667
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.01701296466633409,
     "se": 8.10100948043807e-05,
     "z": 210.01042780429012
    },
    "T123-2F12F23": {
     "value": 0.9515124650844748,
     "se": 0.025343894824860692,
     "z": 37.54405041766129
    }
   },
   "tests": {
    "kappa2_tot": 0.6876064929850281,
    "W_order2_nm": 840685.9695572612,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 277677.2861212254,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 23072.986714940063,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 819214.9560586853,
    "p_within2_nm": 0.0,
    "W_order3_nm": 3933260.3195834034,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1110994.4235874573,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 719235.902407598,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 5326416.348064914,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 151.897948356586,
    "z_gamma_nm": 1054.037202183802,
    "z_gamma123_nm": 848.077769079934,
    "kappa2_nm": 0.6876064929850284,
    "kappa3_nm": 2.094564063586566,
    "gamma_ratio_nm": 2.215050920239101,
    "W_order2_src": 661631.2425337057,
    "p_order2_src": 0.0,
    "W_cross2_src": 146162.10343407324,
    "p_cross2_src": 0.0,
    "W_adj2_src": 12196.874328951239,
    "p_adj2_src": 0.0,
    "W_within2_src": 631487.6017223822,
    "p_within2_src": 0.0,
    "W_order3_src": 1216016.1460972838,
    "p_order3_src": 0.0,
    "W_gamma_src": 1183.6325402232503,
    "p_gamma_src": 2.2000120444216786e-259,
    "W_gamma123_src": 806.9478147444,
    "p_gamma123_src": 1.665287553595586e-177,
    "W_joint_src": 1560420.3093224838,
    "p_joint_src": 0.0,
    "z_adj2_src": 110.43946001747399,
    "z_gamma_src": 34.40396111239592,
    "z_gamma123_src": 28.40682690383423,
    "kappa2_src": 0.6876064929850221,
    "kappa3_src": 2.094564063583847,
    "gamma_ratio_src": 2.215050920236267,
    "W_order2_emp": 46836.45627318691,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 23537.34557999231,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 10427.945444034003,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 44690.187668600294,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2009.4954440199217,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 3288.2165482846553,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 1409.5557217638927,
    "p_gamma123_emp": 1.761795213179725e-308,
    "W_joint_emp": 114934.42365165686,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 102.1173121661259,
    "z_gamma_emp": 57.34297296342993,
    "z_gamma123_emp": 37.54405041766129,
    "kappa2_emp": 0.5532672264282475,
    "kappa3_emp": 0.8232268404964049,
    "gamma_ratio_emp": 1.3446821386921675
   },
   "k_hat": 1.45432018196747,
   "kappa2_tot": 0.6876064929850281,
   "k_reg": 1.675163274425697,
   "k_reg_each": [
    2.539082954491146,
    0.8112435943602477
   ],
   "gauss": {
    "cov": [
     [
      52.47555191084834,
      71.24926688419242,
      112.92669054938979
     ],
     [
      71.24926688419242,
      132.55312970465755,
      191.98893046862213
     ],
     [
      112.92669054938979,
      191.98893046862213,
      335.96560012146625
     ]
    ],
    "c1": 0.5375147840186297,
    "c3": 1.448392285390725,
    "rho_pc": 0.33962002947007985,
    "IG_pc": 0.06127694152077637,
    "IG_slope": 0.11584767942674172,
    "rho_slope": 0.45476617714852124
   },
   "cmi_full_grass": 0.07691621641167146,
   "cmi_full_plugin": 0.08705128430975506,
   "ncells": 154285,
   "cmi_blocks": [
    [
     10000000,
     0.07691621641167146,
     NaN,
     1,
     NaN,
     0.01563927489089509,
     NaN
    ],
    [
     5000000,
     0.0799488206864547,
     0.00023490316696861413,
     2,
     0.00033220324457140576,
     0.01867086580823434,
     5.7401203330007665e-05
    ],
    [
     2500000,
     0.08461612204106617,
     7.841419734257209e-05,
     4,
     0.00015682839468514418,
     0.023337428200637108,
     0.00021185569641731894
    ],
    [
     1250000,
     0.0918102282685136,
     0.00010645593379423884,
     8,
     0.00030110285073380977,
     0.030527275998582404,
     0.0002854510622884506
    ],
    [
     625000,
     0.10290995595547647,
     0.00013686324996958361,
     16,
     0.0005474529998783345,
     0.0416239753794856,
     0.000268061009278488
    ],
    [
     312500,
     0.11994837450959617,
     0.0001629837159203936,
     32,
     0.0009219751260023375,
     0.058655752565291416,
     0.00030171268087713146
    ],
    [
     156250,
     0.14544411243169464,
     0.0001977505417323559,
     64,
     0.0015820043338588472,
     0.08414480663857579,
     0.00025620288259545643
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.07775810293894665,
    "se": 8.462615928334686e-05,
    "coef": [
     0.07775810293894665,
     16980.342336298985,
     -1013201544.6498016
    ],
    "chi2": 517.6198209205572,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.07763010723034719,
    "se": 9.055104506954678e-05,
    "coef": [
     0.07763010723034719,
     16438.680319703217
    ],
    "chi2": 395.1454086929385,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.11924078642323926,
    "IG": 0.12394101685643297,
    "norm_deficit": -1.7763568394002505e-15,
    "c1": 0.595286136617152,
    "c3": 1.4293004361888795,
    "nb": 536,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.11627954169813252,
    "IG": 0.11944069425991445,
    "norm_deficit": -1.1102230246251565e-15,
    "c1": 0.5769805644668737,
    "c3": 1.385348190958101,
    "nb": 395,
    "mode": "full"
   },
   "seconds": 12.999464273452759
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    13.3198974,
    20.4674356,
    31.0560335
   ],
   "max_counts": [
    772,
    1469,
    2694
   ],
   "ratio_l1l3_l22": 0.9874611111253994,
   "rate_triple": 0.42326707137137326,
   "F": {
    "11": 0.6720405986548128,
    "12": 0.7042256408191914,
    "13": 0.7328611299743992,
    "22": 0.7531299620449283,
    "23": 0.7926291231006601,
    "33": 0.8457270366560341
   },
   "F_se": {
    "11": 0.0011585786703072311,
    "12": 0.0013506260038259074,
    "13": 0.001576123513383467,
    "22": 0.001625138330148198,
    "23": 0.0019077142161985927,
    "33": 0.002282058158725396
   },
   "T": {
    "111": 1.9074786662314385,
    "112": 2.127801173563218,
    "113": 2.3391157162189966,
    "122": 2.3992359643508205,
    "123": 2.657644631653391,
    "133": 2.966905511476382,
    "222": 2.7348669749679897,
    "223": 3.052600111998328,
    "233": 3.4340986315693693,
    "333": 3.893712788293535
   },
   "T_se": {
    "111": 0.030367551764951796,
    "112": 0.03732050813802487,
    "113": 0.045398070933334506,
    "122": 0.0461487253334846,
    "123": 0.056306545420293085,
    "133": 0.06909538980930502,
    "222": 0.05741730432253576,
    "223": 0.07026374489266544,
    "233": 0.08649945105440188,
    "333": 0.1070891570003067
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.02863548915520786,
     "se": 0.0002913161749132508,
     "z": -98.29694202093324
    },
    "F23-F13": {
     "value": 0.05976799312626091,
     "se": 0.00042204526557153966,
     "z": 141.61512520540242
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.015566251985526525,
     "se": 0.0001683481920240331,
     "z": 92.46462227111007
    },
    "F11-F13": {
     "value": -0.060820531319586424,
     "se": 0.0005069257319945713,
     "z": -119.97917541151325
    },
    "F22-F13": {
     "value": 0.020268832070529097,
     "se": 0.00031151855676772583,
     "z": 65.06460571991518
    },
    "F33-F13": {
     "value": 0.11286590668163488,
     "se": 0.0007950239571228108,
     "z": 141.9654158474623
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.013727234487174889,
     "se": 8.215503993165278e-05,
     "z": 167.08937757920856
    },
    "T123-2F12F23": {
     "value": 1.5412651273583586,
     "se": 0.05244395567237905,
     "z": 29.388803868776538
    }
   },
   "tests": {
    "kappa2_tot": 0.7725610760192019,
    "W_order2_nm": 1347982.6846419305,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 500347.90945520287,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 21979.943200608184,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 1311139.8695701887,
    "p_within2_nm": 0.0,
    "W_order3_nm": 10854383.691019459,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1767490.9246462341,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1223204.5719776333,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 14354650.977327079,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 148.2563428680479,
    "z_gamma_nm": 1329.4701668883863,
    "z_gamma123_nm": 1105.9857919420274,
    "kappa2_nm": 0.7725610760191999,
    "kappa3_nm": 3.001926133303934,
    "gamma_ratio_nm": 2.5148052560599905,
    "W_order2_src": 998585.595873828,
    "p_order2_src": 0.0,
    "W_cross2_src": 223238.01476662635,
    "p_cross2_src": 0.0,
    "W_adj2_src": 9806.809156795152,
    "p_adj2_src": 0.0,
    "W_within2_src": 947412.0884726865,
    "p_within2_src": 0.0,
    "W_order3_src": 3508419.6457820404,
    "p_order3_src": 0.0,
    "W_gamma_src": 765.4144726877471,
    "p_gamma_src": 1.7856043762055235e-168,
    "W_gamma123_src": 553.533693400215,
    "p_gamma123_src": 2.1442363894897735e-122,
    "W_joint_src": 4012162.152693376,
    "p_joint_src": 0.0,
    "z_adj2_src": 99.02933482961073,
    "z_gamma_src": 27.666125003110697,
    "z_gamma123_src": 23.52729677205214,
    "kappa2_src": 0.7725610760191847,
    "kappa3_src": 3.0019261332238614,
    "gamma_ratio_src": 2.5148052559930103,
    "W_order2_emp": 29616.458142166455,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 20288.38337919608,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 8549.706371739065,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 28008.36315700147,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1916.2730926771328,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2519.5155632811375,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 863.7017928374147,
    "p_gamma123_emp": 7.634761051971035e-190,
    "W_joint_emp": 89352.14281288075,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 92.46462227111007,
    "z_gamma_emp": 50.19477625491658,
    "z_gamma123_emp": 29.388803868776538,
    "kappa2_emp": 0.5844690406888678,
    "kappa3_emp": 0.9109069120435187,
    "gamma_ratio_emp": 1.3332788159974234
   },
   "k_hat": 1.2943960432911392,
   "kappa2_tot": 0.7725610760192019,
   "k_reg": 1.5415053405784898,
   "k_reg_each": [
    2.8413422166394744,
    0.24166846451750496
   ],
   "gauss": {
    "cov": [
     [
      132.55312970465755,
      191.98893046862213,
      303.15769574458744
     ],
     [
      191.98893046862213,
      335.96560012146625,
      503.8247381303578
     ],
     [
      303.15769574458744,
      503.8247381303578,
      846.7405766245101
     ]
    ],
    "c1": 0.5714541322064215,
    "c3": 1.4996319204948456,
    "rho_pc": 0.33404496119070487,
    "IG_pc": 0.05915873452474197,
    "IG_slope": 0.12305680832908272,
    "rho_slope": 0.46708308620419764
   },
   "cmi_full_grass": 0.08773335435000895,
   "cmi_full_plugin": 0.10647940457277016,
   "ncells": 275949,
   "cmi_blocks": [
    [
     10000000,
     0.08773335435000895,
     NaN,
     1,
     NaN,
     0.028574619825266982,
     NaN
    ],
    [
     5000000,
     0.09366014666786526,
     0.00013025911051478545,
     2,
     0.0001842142007126654,
     0.03450029908446166,
     0.00012138621496844691
    ],
    [
     2500000,
     0.10257615918317464,
     0.000103126113747019,
     4,
     0.000206252227494038,
     0.04341369328004774,
     0.00030681097910208513
    ],
    [
     1250000,
     0.11591535488123705,
     0.00021256813443472057,
     8,
     0.0006012334772918583,
     0.05673689988342638,
     0.0003904271825157113
    ],
    [
     625000,
     0.1363088618423587,
     0.00020581218616885975,
     16,
     0.000823248744675439,
     0.07712466856643213,
     0.00033985792892300926
    ],
    [
     312500,
     0.16638698169258487,
     0.0002379357596628254,
     32,
     0.0013459679131548516,
     0.10718916137924837,
     0.0003689116358450005
    ],
    [
     156250,
     0.21051097447838507,
     0.00023914120562402072,
     64,
     0.0019131296449921658,
     0.1512841154160888,
     0.00035703880199161136
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.08676979913487284,
    "se": 7.391030891184755e-05,
    "coef": [
     0.08676979913487284,
     33953.47434741971,
     -2311993776.9412503
    ],
    "chi2": 2144.7196089478107,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.08660194269896132,
    "se": 7.658104217086949e-05,
    "coef": [
     0.08660194269896132,
     33203.151569565256
    ],
    "chi2": 1700.2413232091815,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.12470512363745238,
    "IG": 0.1283487880909477,
    "norm_deficit": -4.884981308350689e-15,
    "c1": 0.6204698897524583,
    "c3": 1.446657815989908,
    "nb": 805,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.12362293993851388,
    "IG": 0.1263162361132645,
    "norm_deficit": 1.1657341758564144e-14,
    "c1": 0.6120761164929944,
    "c3": 1.427087297110587,
    "nb": 650,
    "mode": "spline"
   },
   "seconds": 12.310154438018799
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    20.4674356,
    31.0560335,
    46.699296
   ],
   "max_counts": [
    1469,
    2694,
    4893
   ],
   "ratio_l1l3_l22": 0.9910185713489985,
   "rate_triple": 0.4124469869014661,
   "F": {
    "11": 0.7531299620449283,
    "12": 0.7926291231006601,
    "13": 0.8293505986899885,
    "22": 0.8457270366560341,
    "23": 0.8922644722140054,
    "33": 0.9503385283131371
   },
   "F_se": {
    "11": 0.001625138330148198,
    "12": 0.0019077142161985927,
    "13": 0.002212572575753086,
    "22": 0.002282058158725396,
    "23": 0.0026589933249076994,
    "33": 0.0031321186798213634
   },
   "T": {
    "111": 2.7348669749679897,
    "112": 3.052600111998328,
    "113": 3.3635095228993594,
    "122": 3.4340986315693693,
    "123": 3.8051949865568586,
    "133": 4.239956283020719,
    "222": 3.893712788293535,
    "223": 4.338773331063603,
    "233": 4.861695545431548,
    "333": 5.478072200288675
   },
   "T_se": {
    "111": 0.05741730432253576,
    "112": 0.07026374489266544,
    "113": 0.08397133375104056,
    "122": 0.08649945105440188,
    "123": 0.10345916137173493,
    "133": 0.1242054140445307,
    "222": 0.1070891570003067,
    "223": 0.1281639433674187,
    "233": 0.15393870249669042,
    "333": 0.18554949081304462
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.03672147558932837,
     "se": 0.00035890809997675155,
     "z": -102.3144241985818
    },
    "F23-F13": {
     "value": 0.0629138735240169,
     "se": 0.0005216292265476165,
     "z": 120.61033071403995
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.013096198967344264,
     "se": 0.00017254670629391285,
     "z": 75.89944339497528
    },
    "F11-F13": {
     "value": -0.07622063664506018,
     "se": 0.0006628414614296607,
     "z": -114.99074979507532
    },
    "F22-F13": {
     "value": 0.0163764379660456,
     "se": 0.00031096109474024625,
     "z": 52.663944921229636
    },
    "F33-F13": {
     "value": 0.12098792962314864,
     "se": 0.0009986175965697014,
     "z": 121.15541528483764
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.01165044433648188,
     "se": 9.011757831717922e-05,
     "z": 129.28048616083308
    },
    "T123-2F12F23": {
     "value": 2.390725374187138,
     "se": 0.09719035626391229,
     "z": 24.59838060162392
    }
   },
   "tests": {
    "kappa2_tot": 0.8691032722942991,
    "W_order2_nm": 2185339.757406041,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 841664.4132520705,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 20452.530712415577,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 2117628.3251693686,
    "p_within2_nm": 0.0,
    "W_order3_nm": 31263256.828983054,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 2554071.7536932044,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1847663.3051525333,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 40727434.07724571,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 143.0123446154757,
    "z_gamma_nm": 1598.1463492725577,
    "z_gamma123_nm": 1359.2877933508169,
    "kappa2_nm": 0.869103272294294,
    "kappa3_nm": 4.2605981886459166,
    "gamma_ratio_nm": 2.8203162682392198,
    "W_order2_src": 1562629.3795983705,
    "p_order2_src": 0.0,
    "W_cross2_src": 320188.12463997223,
    "p_cross2_src": 0.0,
    "W_adj2_src": 7770.670493172593,
    "p_adj2_src": 0.0,
    "W_within2_src": 1472977.9108107178,
    "p_within2_src": 0.0,
    "W_order3_src": 10909222.151749894,
    "p_order3_src": 0.0,
    "W_gamma_src": 540.7343722807899,
    "p_gamma_src": 1.3051834783934406e-119,
    "W_gamma123_src": 407.12166087111905,
    "p_gamma123_src": 1.551216071560719e-90,
    "W_joint_src": 11653895.305218697,
    "p_joint_src": 0.0,
    "z_adj2_src": 88.15140664318746,
    "z_gamma_src": 23.253695884327502,
    "z_gamma123_src": 20.177256029280073,
    "kappa2_src": 0.8691032722943046,
    "kappa3_src": 4.260598189314993,
    "gamma_ratio_src": 2.8203162686820478,
    "W_order2_emp": 17796.395296518276,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 14853.813021727352,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 5760.725507667055,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 16199.171682656928,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2372.414993881568,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 1523.7250796923631,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 605.080328222348,
    "p_gamma123_emp": 1.3146038861470958e-133,
    "W_joint_emp": 63610.4272502379,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 75.89944339497528,
    "z_gamma_emp": 39.03492128456727,
    "z_gamma123_emp": 24.59838060162392,
    "kappa2_emp": 0.6124783759462429,
    "kappa3_emp": 0.9651499149695582,
    "gamma_ratio_emp": 1.2864214137425674
   },
   "k_hat": 1.1506112471077847,
   "kappa2_tot": 0.8691032722942991,
   "k_reg": 1.4215119944531196,
   "k_reg_each": [
    3.342055578120993,
    -0.4990315892147541
   ],
   "gauss": {
    "cov": [
     [
      335.96560012146625,
      503.8247381303578,
      792.7056836120574
     ],
     [
      503.8247381303578,
      846.7405766245101,
      1294.0467438018538
     ],
     [
      792.7056836120574,
      1294.0467438018538,
      2119.220813342274
     ]
    ],
    "c1": 0.5950166462304551,
    "c3": 1.5282682553852656,
    "rho_pc": 0.31754118084144856,
    "IG_pc": 0.05314291711106251,
    "IG_slope": 0.12776672799201727,
    "rho_slope": 0.4748650078079505
   },
   "cmi_full_grass": 0.10081173113938036,
   "cmi_full_plugin": 0.13325269708028742,
   "ncells": 465908,
   "cmi_blocks": [
    [
     10000000,
     0.10081173113938036,
     NaN,
     1,
     NaN,
     0.047668814028317845,
     NaN
    ],
    [
     5000000,
     0.11160793142583625,
     0.00011118614469030062,
     2,
     0.00015724095376900044,
     0.05846117770622013,
     0.0006461633645248148
    ],
    [
     2500000,
     0.12748268857118994,
     0.000225122322759982,
     4,
     0.000450244645519964,
     0.07433479889280789,
     0.0004598842949955548
    ],
    [
     1250000,
     0.15112510863733264,
     0.00018807166956352148,
     8,
     0.0005319470115897666,
     0.09795117910350057,
     0.0005956150722734573
    ],
    [
     625000,
     0.1861331223164796,
     0.00026833748016680665,
     16,
     0.0010733499206672266,
     0.13294569044406995,
     0.0005555441209730634
    ],
    [
     312500,
     0.23656056553931515,
     0.0002996660619666515,
     32,
     0.0016951672360646997,
     0.18334457681151872,
     0.0005349974484426742
    ],
    [
     156250,
     0.30947214339893364,
     0.0003213248951014559,
     64,
     0.0025705991608116472,
     0.2562206906608994,
     0.00043315712356315085
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.09729607820189487,
    "se": 7.127491692584243e-05,
    "coef": [
     0.09729607820189487,
     61739.60889283232,
     -4536673050.066561
    ],
    "chi2": 5443.898124912345,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.0970110400188377,
    "se": 7.309913456007532e-05,
    "coef": [
     0.0970110400188377,
     60696.80249772914
    ],
    "chi2": 3838.342322151332,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.12859928020380074,
    "IG": 0.131376579277168,
    "norm_deficit": -1.5543122344752192e-15,
    "c1": 0.6384893377404289,
    "c3": 1.4568020712855818,
    "nb": 1199,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.1283539184347624,
    "IG": 0.1306614980656483,
    "norm_deficit": 1.4210854715202004e-14,
    "c1": 0.6355035043455749,
    "c3": 1.4499894778450548,
    "nb": 1065,
    "mode": "spline"
   },
   "seconds": 11.97937822341919
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    31.0560335,
    46.699296,
    69.7359797
   ],
   "max_counts": [
    2694,
    4893,
    8651
   ],
   "ratio_l1l3_l22": 0.9930754047701954,
   "rate_triple": 0.4044616437443785,
   "F": {
    "11": 0.8457270366560341,
    "12": 0.8922644722140054,
    "13": 0.9355094495531258,
    "22": 0.9503385283131371,
    "23": 1.002764582321062,
    "33": 1.0654181778875573
   },
   "F_se": {
    "11": 0.002282058158725396,
    "12": 0.0026589933249076994,
    "13": 0.003074954679767023,
    "22": 0.0031321186798213634,
    "23": 0.00363856600526021,
    "33": 0.0042554179748989325
   },
   "T": {
    "111": 3.893712788293535,
    "112": 4.338773331063603,
    "113": 4.782117834823585,
    "122": 4.861695545431548,
    "123": 5.382348729341374,
    "133": 5.984366192881298,
    "222": 5.478072200288675,
    "223": 6.091771634947904,
    "233": 6.803331595917695,
    "333": 7.630500347271319
   },
   "T_se": {
    "111": 0.1070891570003067,
    "112": 0.1281639433674187,
    "113": 0.15183320297283148,
    "122": 0.15393870249669042,
    "123": 0.18267144281978084,
    "133": 0.21712614000026545,
    "222": 0.18554949081304462,
    "223": 0.2205421045583549,
    "233": 0.26258482474627076,
    "333": 0.31319033421846565
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.04324497733912036,
     "se": 0.0004605466086715903,
     "z": -93.89924173767564
    },
    "F23-F13": {
     "value": 0.06725513276793627,
     "se": 0.0006288194514624576,
     "z": 106.95459978459589
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.012005077714407952,
     "se": 0.00016392204570666468,
     "z": 73.23650496584703
    },
    "F11-F13": {
     "value": -0.08978241289709166,
     "se": 0.0008622363233491839,
     "z": -104.12738418204177
    },
    "F22-F13": {
     "value": 0.014829078760011383,
     "se": 0.00028597811000636566,
     "z": 51.853894550465064
    },
    "F33-F13": {
     "value": 0.12990872833443157,
     "se": 0.0012591496169055939,
     "z": 103.17179673507506
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.010315079589511833,
     "se": 0.00010407194405116238,
     "z": 99.11489290947499
    },
    "T123-2F12F23": {
     "value": 3.5928863077421744,
     "se": 0.1727400216487031,
     "z": 20.799385535848398
    }
   },
   "tests": {
    "kappa2_tot": 0.9764275530852533,
    "W_order2_nm": 3598635.497964644,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 1341394.1423849221,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 22110.246837230643,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 3465313.680670844,
    "p_within2_nm": 0.0,
    "W_order3_nm": 97672560.97528505,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 3470451.763782446,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 2590004.122052999,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 124454826.4741211,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 148.69514732240137,
    "z_gamma_nm": 1862.9148568258418,
    "z_gamma123_nm": 1609.348974602152,
    "kappa2_nm": 0.9764275530852655,
    "kappa3_nm": 5.982085207841889,
    "gamma_ratio_nm": 3.137202462207693,
    "W_order2_src": 2559448.4742831565,
    "p_order2_src": 0.0,
    "W_cross2_src": 438016.55698006036,
    "p_cross2_src": 0.0,
    "W_adj2_src": 7210.972279408969,
    "p_adj2_src": 0.0,
    "W_within2_src": 2393373.943045262,
    "p_within2_src": 0.0,
    "W_order3_src": 36508163.74737027,
    "p_order3_src": 0.0,
    "W_gamma_src": 393.2090397372362,
    "p_gamma_src": 1.6568098457432772e-87,
    "W_gamma123_src": 304.620409560775,
    "p_gamma123_src": 3.244628014783054e-68,
    "W_joint_src": 37632252.4967432,
    "p_joint_src": 0.0,
    "z_adj2_src": 84.91744390529527,
    "z_gamma_src": 19.82949923062194,
    "z_gamma123_src": 17.453378170450986,
    "kappa2_src": 0.9764275530853704,
    "kappa3_src": 5.982085209012394,
    "gamma_ratio_src": 3.1372024628208703,
    "W_order2_emp": 13371.171955221915,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 11448.88282945029,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 5363.585659612536,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 11717.123291806995,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2519.678838375592,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2571.376881782159,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 432.61443866885946,
    "p_gamma123_emp": 4.383890080968993e-96,
    "W_joint_emp": 47386.72862467612,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 73.23650496584703,
    "z_gamma_emp": 50.708745614362805,
    "z_gamma123_emp": 20.799385535848398,
    "kappa2_emp": 0.633722468738501,
    "kappa3_emp": 1.1277233652284337,
    "gamma_ratio_emp": 1.4040234848336204
   },
   "k_hat": 1.0241415216523377,
   "kappa2_tot": 0.9764275530852533,
   "k_reg": 1.3579770719635145,
   "k_reg_each": [
    4.160221160635538,
    -1.4442670167085088
   ],
   "gauss": {
    "cov": [
     [
      846.7405766245101,
      1294.0467438018538,
      2026.0544609869344
     ],
     [
      1294.0467438018538,
      2119.220813342274,
      3265.624681703729
     ],
     [
      2026.0544609869344,
      3265.624681703729,
      5250.978959409525
     ]
    ],
    "c1": 0.6106238366737167,
    "c3": 1.5409553648887744,
    "rho_pc": 0.28752038533742147,
    "IG_pc": 0.04314289577316539,
    "IG_slope": 0.13062902866083442,
    "rho_slope": 0.47949747796030456
   },
   "cmi_full_grass": 0.11842886191642421,
   "cmi_full_plugin": 0.17187970528310537,
   "ncells": 749544,
   "cmi_blocks": [
    [
     10000000,
     0.11842886191642421,
     NaN,
     1,
     NaN,
     0.07528596614325882,
     NaN
    ],
    [
     5000000,
     0.136902623534505,
     8.687140449303854e-05,
     2,
     0.00012285471841645413,
     0.09375586977892388,
     0.0005337384811600066
    ],
    [
     2500000,
     0.1638624766580663,
     0.00015747295017845905,
     4,
     0.0003149459003569181,
     0.1207150704816494,
     0.00029023449341772893
    ],
    [
     1250000,
     0.20298303613831448,
     0.00022452652254244983,
     8,
     0.000635056906584002,
     0.15978598980067021,
     0.0007594082564621398
    ],
    [
     625000,
     0.2594992971565463,
     0.0002887841579172208,
     16,
     0.0011551366316688832,
     0.21627107087422417,
     0.0005843382677457406
    ],
    [
     312500,
     0.34025005284745075,
     0.0002655105337538864,
     32,
     0.0015019543911506624,
     0.296991064688837,
     0.00048632767620567527
    ],
    [
     156250,
     0.4525775169904207,
     0.0003724327830664737,
     64,
     0.0029794622645317897,
     0.4092536985576501,
     0.000483045258952125
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.11263039914997897,
    "se": 5.686796822087965e-05,
    "coef": [
     0.11263039914997897,
     101913.03759165667,
     -7814975426.6212845
    ],
    "chi2": 22057.264424710665,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.11185508316494913,
    "se": 5.956428363987235e-05,
    "coef": [
     0.11185508316494913,
     103048.58801487317
    ],
    "chi2": 16051.060123745587,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.13130504815352725,
    "IG": 0.133395108406624,
    "norm_deficit": -1.354472090042691e-14,
    "c1": 0.6510794939195749,
    "c3": 1.4619918017238662,
    "nb": 1774,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.13130016095478422,
    "IG": 0.13331685175037733,
    "norm_deficit": 6.661338147750939e-16,
    "c1": 0.6507501368883946,
    "c3": 1.4612522341535117,
    "nb": 1739,
    "mode": "spline"
   },
   "seconds": 11.248525142669678
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    46.699296,
    69.7359797,
    103.6036591
   ],
   "max_counts": [
    4893,
    8651,
    14766
   ],
   "ratio_l1l3_l22": 0.9948820944270452,
   "rate_triple": 0.3984217795424884,
   "F": {
    "11": 0.9503385283131371,
    "12": 1.002764582321062,
    "13": 1.052452071134888,
    "22": 1.0654181778875573,
    "23": 1.1237921965778317,
    "33": 1.1915656180560323
   },
   "F_se": {
    "11": 0.0031321186798213634,
    "12": 0.00363856600526021,
    "13": 0.00416357361915998,
    "22": 0.0042554179748989325,
    "23": 0.0048889303326834456,
    "33": 0.005643923602718865
   },
   "T": {
    "111": 5.478072200288675,
    "112": 6.091771634947904,
    "113": 6.699828943310286,
    "122": 6.803331595917695,
    "123": 7.50948450298331,
    "133": 8.316942190213165,
    "222": 7.630500347271319,
    "223": 8.45302062110326,
    "233": 9.395882001231634,
    "333": 10.479192659643493
   },
   "T_se": {
    "111": 0.18554949081304462,
    "112": 0.2205421045583549,
    "113": 0.256222682189341,
    "122": 0.26258482474627076,
    "123": 0.30555558246074976,
    "133": 0.356119928674162,
    "222": 0.31319033421846565,
    "223": 0.3650526266899982,
    "233": 0.42620213267470664,
    "333": 0.4984357768759304
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.0496874888138259,
     "se": 0.000567878661376303,
     "z": -87.49666468080343
    },
    "F23-F13": {
     "value": 0.07134012544294377,
     "se": 0.0007810079813824479,
     "z": 91.3436573550323
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.010826318314558936,
     "se": 0.00016647315470059556,
     "z": 65.03341835523109
    },
    "F11-F13": {
     "value": -0.10211354282175078,
     "se": 0.001100122963055201,
     "z": -92.82011761500429
    },
    "F22-F13": {
     "value": 0.012966106752669404,
     "se": 0.00027121538845484153,
     "z": 47.807415451385104
    },
    "F33-F13": {
     "value": 0.13911354692114442,
     "se": 0.0015614382979747894,
     "z": 89.09320791066604
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.009437824740981704,
     "se": 0.00011974602207565497,
     "z": 78.81535083494407
    },
    "T123-2F12F23": {
     "value": 5.255686477749233,
     "se": 0.29018361251137337,
     "z": 18.111589528658318
    }
   },
   "tests": {
    "kappa2_tot": 1.0946023107613994,
    "W_order2_nm": 6023235.855088387,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 2056915.3543243613,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 22825.351396046797,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 5755639.53343448,
    "p_within2_nm": 0.0,
    "W_order3_nm": 319146144.0247059,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 4486214.621566315,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 3429813.6456610677,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 393660223.99578476,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 151.08061224408243,
    "z_gamma_nm": 2118.0686064351917,
    "z_gamma123_nm": 1851.975606119332,
    "kappa2_nm": 1.0946023107613958,
    "kappa3_nm": 8.291970502097012,
    "gamma_ratio_nm": 3.4603101890032266,
    "W_order2_src": 4367073.371520126,
    "p_order2_src": 0.0,
    "W_cross2_src": 581939.9414975328,
    "p_cross2_src": 0.0,
    "W_adj2_src": 6451.3588491116725,
    "p_adj2_src": 0.0,
    "W_within2_src": 4052501.9181216303,
    "p_within2_src": 0.0,
    "W_order3_src": 123206386.62970209,
    "p_order3_src": 0.0,
    "W_gamma_src": 302.99208493954944,
    "p_gamma_src": 7.343573243910843e-68,
    "W_gamma123_src": 240.0738969841283,
    "p_gamma123_src": 3.7895940901075984e-54,
    "W_joint_src": 124944989.26918602,
    "p_joint_src": 0.0,
    "z_adj2_src": 80.32035140057388,
    "z_gamma_src": 17.406667829873395,
    "z_gamma123_src": 15.49431821617616,
    "kappa2_src": 1.0946023107615854,
    "kappa3_src": 8.291970429284147,
    "gamma_ratio_src": 3.460310158616597,
    "W_order2_emp": 11760.650111458846,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 8402.474067506058,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 4229.345502966508,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 10055.100660858367,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2133.4001212278963,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2621.6538758432853,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 328.0296752546056,
    "p_gamma123_emp": 2.581847315752228e-73,
    "W_joint_emp": 37604.76671273746,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 65.03341835523109,
    "z_gamma_emp": 51.20208858868245,
    "z_gamma123_emp": 18.111589528658318,
    "kappa2_emp": 0.6556009325046217,
    "kappa3_emp": 1.266267786112607,
    "gamma_ratio_emp": 1.4730464359086672
   },
   "k_hat": 0.9135738068234165,
   "kappa2_tot": 1.0946023107613994,
   "k_reg": 1.310950377849517,
   "k_reg_each": [
    5.354407168127075,
    -2.732506412428041
   ],
   "gauss": {
    "cov": [
     [
      2119.220813342274,
      3265.624681703729,
      5091.993003904913
     ],
     [
      3265.624681703729,
      5250.978959409525,
      8119.290051085217
     ],
     [
      5091.993003904913,
      8119.290051085217,
      12893.534484317146
     ]
    ],
    "c1": 0.6219077827100931,
    "c3": 1.5462431127315421,
    "rho_pc": 0.24584106368445172,
    "IG_pc": 0.031170643662237277,
    "IG_slope": 0.13253698987364496,
    "rho_slope": 0.4825461694253043
   },
   "cmi_full_grass": 0.14592218452763994,
   "cmi_full_plugin": 0.230250780110822,
   "ncells": 1155710,
   "cmi_blocks": [
    [
     10000000,
     0.14592218452763994,
     NaN,
     1,
     NaN,
     0.11475154086540267,
     NaN
    ],
    [
     5000000,
     0.17630715834628052,
     0.00031938849123047675,
     2,
     0.00045168353596402054,
     0.14513024359318671,
     0.0008448474643743403
    ],
    [
     2500000,
     0.22006307933990055,
     0.00026741028586933443,
     4,
     0.0005348205717386689,
     0.1888790291992766,
     0.0005464026050581439
    ],
    [
     1250000,
     0.2823120718351253,
     0.00017606959379126063,
     8,
     0.0004980000149222449,
     0.25104436138627145,
     0.0009524354098418132
    ],
    [
     625000,
     0.36999190979029006,
     0.0002362565919259605,
     16,
     0.000945026367703842,
     0.3386648500765339,
     0.0008209179183207215
    ],
    [
     312500,
     0.49131812041145195,
     0.0002688005752758184,
     32,
     0.0015205656765150098,
     0.4598944721144855,
     0.0006927287392189461
    ],
    [
     156250,
     0.6570541755808815,
     0.00035941031264551804,
     64,
     0.0028752825011641443,
     0.6254896106106831,
     0.0006565092167651693
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.15436711584434074,
    "se": 0.00015939863248683094,
    "coef": [
     0.15436711584434074,
     147924.87511978482,
     -11042413543.547882
    ],
    "chi2": 29920.091483560478,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.14984090200395767,
    "se": 0.00017021028329772101,
    "coef": [
     0.14984090200395767,
     146625.3425231751
    ],
    "chi2": 19886.92228357312,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.13324087693882483,
    "IG": 0.13479973440348983,
    "norm_deficit": -3.1530333899354446e-14,
    "c1": 0.6601915488844214,
    "c3": 1.4646529183506876,
    "nb": 2612,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.13317346822758824,
    "IG": 0.13499051498859493,
    "norm_deficit": -2.1760371282653068e-14,
    "c1": 0.6609991667603351,
    "c3": 1.4664446405877687,
    "nb": 2823,
    "mode": "spline"
   },
   "seconds": 9.27869725227356
  }
 },
 "nmbias": {
  "0": {
   "k": 2.0040748598350504,
   "lam": [
    1.8278459,
    3.2090741,
    5.3234407
   ],
   "N": 10000000,
   "exact": 0.06651823564818765,
   "IG_exact": 0.070297536396514,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    0
   ],
   "grass_full": 0.06680452586865471,
   "plugin_full": 0.0674223141033643,
   "bias_full": 0.0002862902204670559,
   "bias_plugin": 0.000904078455176649,
   "se_full": 2.6743267945328598e-05,
   "extrap2": {
    "I_inf": 0.06672369320598362,
    "se": 2.4063055575664896e-05,
    "coef": [
     0.06672369320598362,
     981.034266428842,
     -38491313.04862794
    ],
    "chi2": 2.907544846212922,
    "dof": 4
   },
   "bias_extrap2": 0.0002054575577959683,
   "extrap1": {
    "I_inf": 0.06672111310072966,
    "se": 2.4524770056055896e-05,
    "coef": [
     0.06672111310072966,
     970.7669869077818
    ],
    "chi2": 1.3345785201412093,
    "dof": 3
   },
   "bias_extrap1": 0.00020287745254200795,
   "IG_pc": 0.07051337694615625,
   "IG_slope": 0.07032571430902562,
   "blocks": [
    [
     10000000,
     0.06680452586865471,
     NaN,
     1,
     NaN,
     -0.003708851077501546,
     NaN
    ],
    [
     5000000,
     0.06692916172297725,
     3.782069223046136e-05,
     2,
     5.34865358906572e-05,
     -0.003584202942395122,
     0.00013929581435030008
    ],
    [
     2500000,
     0.06715091443421528,
     8.220176319739407e-05,
     4,
     0.00016440352639478814,
     -0.0033624821456814565,
     9.832824657581677e-05
    ],
    [
     1250000,
     0.06754286251127695,
     6.85302625454511e-05,
     8,
     0.00019383285344953179,
     -0.002970723000523272,
     9.641368580418338e-05
    ],
    [
     625000,
     0.06823504513710554,
     7.8598421325664e-05,
     16,
     0.000314393685302656,
     -0.0022788516427832044,
     9.035443067457835e-05
    ],
    [
     312500,
     0.06936973082805317,
     9.381772021877268e-05,
     32,
     0.0005307131692972515,
     -0.0011448598485408602,
     8.710834639712711e-05
    ],
    [
     156250,
     0.07145316256370639,
     0.00011204676925314059,
     64,
     0.0008963741540251247,
     0.0009361131224263615,
     9.094718784813655e-05
    ]
   ],
   "ncells": 11362
  },
  "1": {
   "k": 1.8107801403311825,
   "lam": [
    3.2090741,
    5.3234407,
    8.5244364
   ],
   "N": 10000000,
   "exact": 0.08856252441101375,
   "IG_exact": 0.09250312567819895,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    1
   ],
   "grass_full": 0.08883992707841948,
   "plugin_full": 0.09039597664403765,
   "bias_full": 0.00027740266740572395,
   "bias_plugin": 0.0018334522330238912,
   "se_full": 3.0239636847477724e-05,
   "extrap2": {
    "I_inf": 0.08860791360183679,
    "se": 2.933737129857039e-05,
    "coef": [
     0.08860791360183679,
     2544.8797276335627,
     -105141889.21556336
    ],
    "chi2": 3.1182120242275935,
    "dof": 4
   },
   "bias_extrap2": 4.5389190823030834e-05,
   "extrap1": {
    "I_inf": 0.08860951062748952,
    "se": 3.1428233253943434e-05,
    "coef": [
     0.08860951062748952,
     2504.326078648795
    ],
    "chi2": 2.732831723203966,
    "dof": 3
   },
   "bias_extrap1": 4.698621647576673e-05,
   "IG_pc": 0.09247776286371537,
   "IG_slope": 0.09251557949613293,
   "blocks": [
    [
     10000000,
     0.08883992707841948,
     NaN,
     1,
     NaN,
     -0.00363783578529589,
     NaN
    ],
    [
     5000000,
     0.08913585699564663,
     4.2765304550940186e-05,
     2,
     6.0479273694955454e-05,
     -0.0033417748185529117,
     5.3200247615833855e-05
    ],
    [
     2500000,
     0.08970880289539429,
     0.00010545499179806026,
     4,
     0.00021090998359612052,
     -0.0027689674399362547,
     7.095329720577783e-05
    ],
    [
     1250000,
     0.09071040395880181,
     0.00016683861726777806,
     8,
     0.00047189087053533163,
     -0.0017675844947307607,
     7.201701996861525e-05
    ],
    [
     625000,
     0.09244438364425783,
     0.0001996356690024436,
     16,
     0.0007985426760097744,
     -3.461017360070935e-05,
     0.00011718215055507598
    ],
    [
     312500,
     0.09552818148469769,
     0.00017238823374773763,
     32,
     0.0009751751126383754,
     0.0030471856407926277,
     0.00011555888091775472
    ],
    [
     156250,
     0.10061771414671983,
     0.00016559682281582522,
     64,
     0.0013247745825266017,
     0.00813306302140745,
     0.00013265622176987494
    ]
   ],
   "ncells": 26914
  },
  "2": {
   "k": 1.6283790695792888,
   "lam": [
    5.3234407,
    8.5244364,
    13.3198974
   ],
   "N": 10000000,
   "exact": 0.1049439806576491,
   "IG_exact": 0.10857635330171565,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    2
   ],
   "grass_full": 0.1060624190821926,
   "plugin_full": 0.10964657330714722,
   "bias_full": 0.0011184384245435108,
   "bias_plugin": 0.004702592649498127,
   "se_full": 1.6359530937622232e-06,
   "extrap2": {
    "I_inf": 0.10526698092034138,
    "se": 3.912277112331548e-06,
    "coef": [
     0.10526698092034138,
     8079.121097095315,
     -597379876.4886193
    ],
    "chi2": 538.8025039151001,
    "dof": 4
   },
   "bias_extrap2": 0.00032300026269228843,
   "extrap1": {
    "I_inf": 0.10527540006365409,
    "se": 3.85570613895379e-06,
    "coef": [
     0.10527540006365409,
     7926.340275511757
    ],
    "chi2": 478.3770430384624,
    "dof": 3
   },
   "bias_extrap1": 0.000331419406004993,
   "IG_pc": 0.10873682212318707,
   "IG_slope": 0.10856304351750035,
   "blocks": [
    [
     10000000,
     0.1060624190821926,
     NaN,
     1,
     NaN,
     -0.0026744030409944636,
     NaN
    ],
    [
     5000000,
     0.10687286468026169,
     2.3135870526047597e-06,
     2,
     3.2719061875244464e-06,
     -0.001864010724192823,
     5.368936607062086e-05
    ],
    [
     2500000,
     0.1082945061960725,
     0.00015222663956621785,
     4,
     0.0003044532791324357,
     -0.0004424973173491921,
     7.532361995317011e-05
    ],
    [
     1250000,
     0.11079020077253077,
     0.00013711974411696596,
     8,
     0.0003878332035986834,
     0.0020528698514833063,
     8.169396300136319e-05
    ],
    [
     625000,
     0.11487119853589833,
     0.00015402789083888974,
     16,
     0.000616111563355559,
     0.0061323571529645375,
     7.931661341554161e-05
    ],
    [
     312500,
     0.12175893276509409,
     0.0001842953109004738,
     32,
     0.0010425317126288647,
     0.013018067546274634,
     0.00013376628748974748
    ],
    [
     156250,
     0.1333970728242497,
     0.00018136296258904915,
     64,
     0.0014509037007123932,
     0.024652898854604678,
     0.00016463164535396595
    ]
   ],
   "ncells": 59203
  },
  "3": {
   "k": 1.45432018196747,
   "lam": [
    8.5244364,
    13.3198974,
    20.4674356
   ],
   "N": 10000000,
   "exact": 0.11627954169813252,
   "IG_exact": 0.11944069425991445,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    3
   ],
   "grass_full": 0.11886243009466568,
   "plugin_full": 0.12647557451991887,
   "bias_full": 0.002582888396533159,
   "bias_plugin": 0.010196032821786341,
   "se_full": 0.00020385490672163262,
   "extrap2": {
    "I_inf": 0.11842271192771166,
    "se": 0.00013637446690944723,
    "coef": [
     0.11842271192771166,
     13067.100158162026,
     -620328944.9029092
    ],
    "chi2": 56.93976670421195,
    "dof": 4
   },
   "bias_extrap2": 0.0021431702295791333,
   "extrap1": {
    "I_inf": 0.11832237645504974,
    "se": 0.00014469827383654303,
    "coef": [
     0.11832237645504974,
     12692.09274633412
    ],
    "chi2": 34.631062900452996,
    "dof": 3
   },
   "bias_extrap1": 0.0020428347569172167,
   "IG_pc": 0.11947320868011696,
   "IG_slope": 0.11938745837659004,
   "blocks": [
    [
     10000000,
     0.11886243009466568,
     NaN,
     1,
     NaN,
     -0.0006107785854512771,
     NaN
    ],
    [
     5000000,
     0.12064543720116028,
     0.0002882943738420351,
     2,
     0.00040770981344326535,
     0.0011724979837209465,
     7.81659374419208e-05
    ],
    [
     2500000,
     0.12386916573734608,
     0.00017974760799608388,
     4,
     0.00035949521599216777,
     0.00439622212591503,
     0.000118537158756102
    ],
    [
     1250000,
     0.1291686238067986,
     0.00021060159938592133,
     8,
     0.0005956712762180705,
     0.009695667021081338,
     0.00011683420726410464
    ],
    [
     625000,
     0.1382676627205346,
     0.00019005748445675023,
     16,
     0.0007602299378270009,
     0.018794006707668082,
     0.00010297941610694983
    ],
    [
     312500,
     0.15303592398747823,
     0.00021591817777519835,
     32,
     0.001221417661490282,
     0.03356108121978436,
     0.00016130945747557616
    ],
    [
     156250,
     0.1767974064201078,
     0.0002136223461421384,
     64,
     0.0017089787691371072,
     0.0573176700996101,
     0.00019294790343682473
    ]
   ],
   "ncells": 121432
  },
  "4": {
   "k": 1.2943960432911392,
   "lam": [
    13.3198974,
    20.4674356,
    31.0560335
   ],
   "N": 10000000,
   "exact": 0.12362293993851388,
   "IG_exact": 0.1263162361132645,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    4
   ],
   "grass_full": 0.12956232524476263,
   "plugin_full": 0.1448423235274099,
   "bias_full": 0.005939385306248754,
   "bias_plugin": 0.02121938358889601,
   "se_full": 1.7886260795058574e-05,
   "extrap2": {
    "I_inf": 0.12688432558669058,
    "se": 2.2258167573112016e-05,
    "coef": [
     0.12688432558669058,
     30241.50856513024,
     -1882458312.817902
    ],
    "chi2": 1581.6344634003133,
    "dof": 4
   },
   "bias_extrap2": 0.0032613856481766984,
   "extrap1": {
    "I_inf": 0.12686593046218758,
    "se": 2.3666060580050843e-05,
    "coef": [
     0.12686593046218758,
     30024.462017696063
    ],
    "chi2": 1393.3705254120753,
    "dof": 3
   },
   "bias_extrap1": 0.0032429905236737028,
   "IG_pc": 0.12650267934410545,
   "IG_slope": 0.12631861848528653,
   "blocks": [
    [
     10000000,
     0.12956232524476263,
     NaN,
     1,
     NaN,
     0.0030596459006571874,
     NaN
    ],
    [
     5000000,
     0.1334990669905256,
     2.5294992596514018e-05,
     2,
     3.5772521590117156e-05,
     0.0069964745150744995,
     8.00461126903712e-05
    ],
    [
     2500000,
     0.14021532203825204,
     0.000182238715076505,
     4,
     0.00036447743015301,
     0.013712596472249039,
     0.00015551752089706076
    ],
    [
     1250000,
     0.15134354301706177,
     0.00017515637270113242,
     8,
     0.0004954170356200361,
     0.024841065902863627,
     0.0001761797930612937
    ],
    [
     625000,
     0.16965183743912304,
     0.000255466178689584,
     16,
     0.001021864714758336,
     0.043149391530910866,
     0.0002562403646642536
    ],
    [
     312500,
     0.1991712914738466,
     0.0002534084223800702,
     32,
     0.0014334945109978603,
     0.07266737256295838,
     0.0002633381657937742
    ],
    [
     156250,
     0.24482813916088964,
     0.0002784900041986915,
     64,
     0.002227920033589532,
     0.1183220353078861,
     0.0003019693438217489
    ]
   ],
   "ncells": 234680
  },
  "5": {
   "k": 1.1506112471077847,
   "lam": [
    20.4674356,
    31.0560335,
    46.699296
   ],
   "N": 10000000,
   "exact": 0.1283539184347624,
   "IG_exact": 0.1306614980656483,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    5
   ],
   "grass_full": 0.1402341340121609,
   "plugin_full": 0.16935454220909563,
   "bias_full": 0.01188021557739849,
   "bias_plugin": 0.04100062377433322,
   "se_full": 4.6599372850479724e-05,
   "extrap2": {
    "I_inf": 0.13559705276878511,
    "se": 4.51172035994592e-05,
    "coef": [
     0.13559705276878511,
     58195.63532576599,
     -3870392186.3051295
    ],
    "chi2": 3389.3961798148257,
    "dof": 4
   },
   "bias_extrap2": 0.0072431343340227106,
   "extrap1": {
    "I_inf": 0.135817355890765,
    "se": 4.535918383238309e-05,
    "coef": [
     0.135817355890765,
     55477.58826946338
    ],
    "chi2": 2936.40974771384,
    "dof": 3
   },
   "bias_extrap1": 0.007463437456002586,
   "IG_pc": 0.13031408623443302,
   "IG_slope": 0.13070515842200606,
   "blocks": [
    [
     10000000,
     0.1402341340121609,
     NaN,
     1,
     NaN,
     0.00992004777772787,
     NaN
    ],
    [
     5000000,
     0.1485063226742689,
     6.590146508322903e-05,
     2,
     9.319874570095946e-05,
     0.018192111561218235,
     0.0002452191507763684
    ],
    [
     2500000,
     0.16231961688315089,
     0.0001785540075691896,
     4,
     0.0003571080151383792,
     0.03200520766974266,
     0.00019093836639197433
    ],
    [
     1250000,
     0.18452138937252727,
     0.00018119585249969162,
     8,
     0.0005124992641016376,
     0.05420674687878254,
     0.00014470984351549703
    ],
    [
     625000,
     0.21917320866811096,
     0.00021883265313597417,
     16,
     0.0008753306125438967,
     0.08885844466920254,
     0.00019145879037756974
    ],
    [
     312500,
     0.27269975340829894,
     0.0002970228350603851,
     32,
     0.0016802148867076138,
     0.14238286211612747,
     0.00022596573097006826
    ],
    [
     156250,
     0.3521962835672626,
     0.0003382251987933953,
     64,
     0.0027058015903471625,
     0.22187653280397213,
     0.0003247742807052969
    ]
   ],
   "ncells": 428601
  },
  "6": {
   "k": 1.0241415216523377,
   "lam": [
    31.0560335,
    46.699296,
    69.7359797
   ],
   "N": 10000000,
   "exact": 0.13130016095478422,
   "IG_exact": 0.13331685175037733,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    6
   ],
   "grass_full": 0.1562502457146966,
   "plugin_full": 0.20845856950465347,
   "bias_full": 0.024950084759912367,
   "bias_plugin": 0.07715840854986925,
   "se_full": 2.7427851799909087e-05,
   "extrap2": {
    "I_inf": 0.14710635002125952,
    "se": 3.265553491794891e-05,
    "coef": [
     0.14710635002125952,
     110748.81712162442,
     -8418381748.184005
    ],
    "chi2": 20157.269079108995,
    "dof": 4
   },
   "bias_extrap2": 0.015806189066475296,
   "extrap1": {
    "I_inf": 0.14735607311345808,
    "se": 3.3582984869393624e-05,
    "coef": [
     0.14735607311345808,
     107332.7331390514
    ],
    "chi2": 19250.11893694432,
    "dof": 3
   },
   "bias_extrap1": 0.016055912158673857,
   "IG_pc": 0.1330774104393736,
   "IG_slope": 0.13331576897326722,
   "blocks": [
    [
     10000000,
     0.1562502457146966,
     NaN,
     1,
     NaN,
     0.02317283527532299,
     NaN
    ],
    [
     5000000,
     0.17250559686401434,
     3.878884000219074e-05,
     2,
     5.485570359981818e-05,
     0.03942807978432944,
     8.606898583132792e-05
    ],
    [
     2500000,
     0.19869876947810106,
     0.00022158516273664076,
     4,
     0.0004431703254732815,
     0.06562138028849623,
     0.00016430165819017296
    ],
    [
     1250000,
     0.23938087185757717,
     0.00037793230781132275,
     8,
     0.0010689539907314718,
     0.10630244313226761,
     0.0003199632918104275
    ],
    [
     625000,
     0.30055244617498766,
     0.0002918849399290471,
     16,
     0.0011675397597161884,
     0.16747043273737638,
     0.00032697416385138884
    ],
    [
     312500,
     0.39046727838616824,
     0.00036418014618595497,
     32,
     0.0020601140075327757,
     0.25738163965081845,
     0.0003476881728316794
    ],
    [
     156250,
     0.5171773146736975,
     0.0003679858834150141,
     64,
     0.0029438870673201127,
     0.38408859470071766,
     0.0003749586572444206
    ]
   ],
   "ncells": 736714
  },
  "7": {
   "k": 0.9135738068234165,
   "lam": [
    46.699296,
    69.7359797,
    103.6036591
   ],
   "N": 10000000,
   "exact": 0.13317346822758824,
   "IG_exact": 0.13499051498859493,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    7
   ],
   "grass_full": 0.18238115390788323,
   "plugin_full": 0.2706008370219912,
   "bias_full": 0.04920768568029499,
   "bias_plugin": 0.13742736879440298,
   "se_full": 5.44024178806186e-05,
   "extrap2": {
    "I_inf": 0.1722363755017087,
    "se": 5.035896712475537e-05,
    "coef": [
     0.1722363755017087,
     193854.92882845973,
     -16713659900.534285
    ],
    "chi2": 103050.97249881788,
    "dof": 4
   },
   "bias_extrap2": 0.039062907274120456,
   "extrap1": {
    "I_inf": 0.17305101896940525,
    "se": 5.053909357933427e-05,
    "coef": [
     0.17305101896940525,
     183788.6778117086
    ],
    "chi2": 99915.6657901843,
    "dof": 3
   },
   "bias_extrap1": 0.03987755074181701,
   "IG_pc": 0.1351250973353252,
   "IG_slope": 0.13499283417088306,
   "blocks": [
    [
     10000000,
     0.18238115390788323,
     NaN,
     1,
     NaN,
     0.04725605657255802,
     NaN
    ],
    [
     5000000,
     0.21223094970173229,
     7.69366371926594e-05,
     2,
     0.00010880483576123723,
     0.07710594762451689,
     0.00036667841700666054
    ],
    [
     2500000,
     0.25871910760473504,
     6.177454756853626e-05,
     4,
     0.00012354909513707252,
     0.12359410179866018,
     0.00022242193343054148
    ],
    [
     1250000,
     0.32813996900148457,
     0.00018336954703813933,
     8,
     0.0005186474006950957,
     0.19301465312086075,
     0.00019320158774922442
    ],
    [
     625000,
     0.42764661950174676,
     0.0002255142035574961,
     16,
     0.0009020568142299844,
     0.2925209254766631,
     0.00024704743762453147
    ],
    [
     312500,
     0.5654341252184523,
     0.0003229724863590979,
     32,
     0.001827008281929583,
     0.4303074820643383,
     0.0003409237546921772
    ],
    [
     156250,
     0.7469468675437947,
     0.0003755481317587609,
     64,
     0.003004385054070087,
     0.6118180133399181,
     0.0003656418405867359
    ]
   ],
   "ncells": 1191069
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/results/U14_c2.json <==
{
 "config": "U14",
 "cut": 0.1,
 "ic": 2,
 "N": 10000000,
 "window_means": [
  0.7791112,
  1.0784522,
  1.4932851,
  2.0722115,
  2.887199,
  4.0403879,
  5.6744367,
  8.0073851,
  11.3447936,
  16.1212853
 ],
 "Nbar": [
  1.0,
  1.7791112,
  2.8575634,
  4.3508485,
  6.4230599999999995,
  9.310258999999999,
  13.350646899999997,
  19.0250836,
  27.0324687,
  38.3772623,
  54.498547599999995
 ],
 "rate_eff": [
  0.5761139137566347,
  0.4738553899106578,
  0.42040157988332943,
  0.3895237561106412,
  0.37122227078962805,
  0.36044793015020693,
  0.35419345735513075,
  0.3512803900151235,
  0.35042646864137844,
  0.3507088951600775
 ],
 "max_count_unit_window": [
  19,
  35,
  85,
  159,
  324,
  558,
  938,
  1604,
  2660,
  4231
 ],
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.7791112,
    1.0784522,
    1.4932851
   ],
   "max_counts": [
    19,
    35,
    85
   ],
   "ratio_l1l3_l22": 1.0003232840900897,
   "rate_triple": 0.32528997715856023,
   "F": {
    "11": 0.522322716121967,
    "12": 0.5457728559927091,
    "13": 0.5544614634533807,
    "22": 0.6546807648010426,
    "23": 0.6991574817371511,
    "33": 0.8144174593440396
   },
   "F_se": {
    "11": 0.001118017993050037,
    "12": 0.0008837299676917414,
    "13": 0.0009373133878227553,
    "22": 0.001238426067975423,
    "23": 0.001177847446232158,
    "33": 0.0016242988736090145
   },
   "T": {
    "111": 0.8222939899944072,
    "112": 0.9284333606575625,
    "113": 0.9954508694012187,
    "122": 1.1338058092746124,
    "123": 1.2534148000996637,
    "133": 1.4453781084073085,
    "222": 1.5461080109465466,
    "223": 1.7788778170489221,
    "233": 2.1400044526626454,
    "333": 2.733305805683617
   },
   "T_se": {
    "111": 0.007151839861220843,
    "112": 0.006263431478587337,
    "113": 0.007362291472338824,
    "122": 0.007896491849565012,
    "123": 0.009096832585933702,
    "133": 0.012961574470458205,
    "222": 0.01349112914838994,
    "223": 0.015030587576390397,
    "233": 0.020714884332953352,
    "333": 0.03352289895977963
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.008688607460671571,
     "se": 0.0007402510556387625,
     "z": -11.737379358647686
    },
    "F23-F13": {
     "value": 0.14469601828377043,
     "se": 0.0009571290497917376,
     "z": 151.17712529491706
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.06800370541154943,
     "se": 0.0006999714991788328,
     "z": 97.15210618050529
    },
    "F11-F13": {
     "value": -0.03213874733141364,
     "se": 0.0009790747127524215,
     "z": -32.82563313382251
    },
    "F22-F13": {
     "value": 0.100219301347662,
     "se": 0.001210782141534425,
     "z": 82.77236499429536
    },
    "F33-F13": {
     "value": 0.259955995890659,
     "se": 0.001282076034911672,
     "z": 202.7617620265155
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.06400971302793615,
     "se": 0.0004599903136201169,
     "z": 139.15448028498832
    },
    "T123-2F12F23": {
     "value": 0.4902524489069531,
     "se": 0.007498237682350278,
     "z": 65.38235645169443
    }
   },
   "tests": {
    "kappa2_tot": 0.6549385044217053,
    "W_order2_nm": 141007.3556979645,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 60063.660447023,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 12478.218958977355,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 134602.9019255927,
    "p_within2_nm": 0.0,
    "W_order3_nm": 255825.76657714564,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 228253.85018624042,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 68949.64159029278,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 465227.9081549157,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 111.70594862842961,
    "z_gamma_nm": 477.7591968620179,
    "z_gamma123_nm": 262.58263764059643,
    "kappa2_nm": 0.654938504421705,
    "kappa3_nm": 1.6138472447800845,
    "gamma_ratio_nm": 1.8811844577942118,
    "W_order2_src": 109553.30614536998,
    "p_order2_src": 0.0,
    "W_cross2_src": 44770.54889425528,
    "p_cross2_src": 0.0,
    "W_adj2_src": 9682.478307991425,
    "p_adj2_src": 0.0,
    "W_within2_src": 107079.36646790126,
    "p_within2_src": 0.0,
    "W_order3_src": 72540.32234031038,
    "p_order3_src": 0.0,
    "W_gamma_src": 4433.594511380172,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 1791.6178570965178,
    "p_gamma123_src": 0.0,
    "W_joint_src": 139946.8531261244,
    "p_joint_src": 0.0,
    "z_adj2_src": 98.39958489745486,
    "z_gamma_src": 66.58524244440484,
    "z_gamma123_src": 42.32750709758984,
    "kappa2_src": 0.6549385044217053,
    "kappa3_src": 1.6138472447800836,
    "gamma_ratio_src": 1.8811844577942087,
    "W_order2_emp": 43263.18130260306,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 27614.06940992667,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 9438.531735308175,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 42356.270737128914,
    "p_within2_emp": 0.0,
    "W_order3_emp": 4702.69330561843,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2325.273657392795,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 4274.852535176429,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 72767.58307293298,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 97.15210618050529,
    "z_gamma_emp": 48.22109141644136,
    "z_gamma123_emp": 65.38235645169443,
    "kappa2_emp": 0.5532434189569907,
    "kappa3_emp": 0.8431651292175957,
    "gamma_ratio_emp": 1.377368442334109
   },
   "k_hat": 1.5268609086939782,
   "kappa2_tot": 0.6549385044217053,
   "k_reg": 1.7045772944851105,
   "k_reg_each": [
    2.047467112798521,
    1.3616874761717002
   ],
   "gauss": {
    "cov": [
     [
      1.0961686475356818,
      0.4585770582118696,
      0.645080018313854
     ],
     [
      0.4585770582118696,
      1.8398848362991251,
      1.1259489112819527
     ],
     [
      0.645080018313854,
      1.1259489112819527,
      3.3093552407646687
     ]
    ],
    "c1": 0.2492422618875886,
    "c3": 0.6119670585180572,
    "rho_pc": 0.22721095594344118,
    "IG_pc": 0.026502546972348325,
    "IG_slope": 0.03938296850694267,
    "rho_slope": 0.2752158547339658
   },
   "cmi_full_grass": 0.02182423078040152,
   "cmi_full_plugin": 0.02207320151774006,
   "ncells": 4630,
   "cmi_blocks": [
    [
     10000000,
     0.02182423078040152,
     NaN,
     1,
     NaN,
     -0.004678316191946804,
     NaN
    ],
    [
     5000000,
     0.021897484410064116,
     5.0046142525239645e-05,
     2,
     7.07759335036508e-05,
     -0.004605194832631079,
     8.049948005683927e-07
    ],
    [
     2500000,
     0.021995064920059537,
     8.02987841909551e-05,
     4,
     0.0001605975683819102,
     -0.004507919438000081,
     5.0004139941163324e-05
    ],
    [
     1250000,
     0.022151152748681513,
     6.199492617637106e-05,
     8,
     0.00017534813079388552,
     -0.004351722366005639,
     4.711646800824754e-05
    ],
    [
     625000,
     0.022407249682049435,
     5.786016565187406e-05,
     16,
     0.00023144066260749624,
     -0.00409572684097736,
     4.7620985863859375e-05
    ],
    [
     312500,
     0.022851971623443712,
     6.180982740325633e-05,
     32,
     0.0003496491848065012,
     -0.0036524458341789553,
     5.8697564069508554e-05
    ],
    [
     156250,
     0.023565500657305075,
     6.350893097195173e-05,
     64,
     0.0005080714477756138,
     -0.0029403507589721087,
     6.72045646351177e-05
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.021806301777705192,
    "se": 2.946177875915184e-05,
    "coef": [
     0.021806301777705192,
     398.6967770927486,
     -19502262.709126618
    ],
    "chi2": 1.2862407304085344,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.021804203085500018,
    "se": 3.055955360020849e-05,
    "coef": [
     0.021804203085500018,
     389.1107541760401
    ],
    "chi2": 1.0173348042915138,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.05226026978199777,
    "IG": 0.06051352705061983,
    "norm_deficit": 2.220446049250313e-16,
    "c1": 0.3748516323829819,
    "c3": 0.7184601599209257,
    "nb": 63,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.0392764823595709,
    "IG": 0.04380012303991833,
    "norm_deficit": -6.661338147750939e-16,
    "c1": 0.29904705019910716,
    "c3": 0.5731691500023087,
    "nb": 49,
    "mode": "full"
   },
   "seconds": 12.70890212059021
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    1.0784522,
    1.4932851,
    2.0722115
   ],
   "max_counts": [
    35,
    85,
    159
   ],
   "ratio_l1l3_l22": 1.0021887350575998,
   "rate_triple": 0.3265447647142771,
   "F": {
    "11": 0.6546807648010426,
    "12": 0.6991574817371511,
    "13": 0.7292030009835238,
    "22": 0.8144174593440396,
    "23": 0.8763099477372016,
    "33": 0.9974368313016031
   },
   "F_se": {
    "11": 0.001238426067975423,
    "12": 0.001177847446232158,
    "13": 0.0013615705515513344,
    "22": 0.0016242988736090145,
    "23": 0.0017904377483973267,
    "33": 0.0023595152674240586
   },
   "T": {
    "111": 1.5461080109465466,
    "112": 1.7788778170489221,
    "113": 1.973429685687853,
    "122": 2.1400044526626454,
    "123": 2.422123838128546,
    "133": 2.816543056064324,
    "222": 2.733305805683617,
    "223": 3.166403586875727,
    "233": 3.7675819261774133,
    "333": 4.623867433497372
   },
   "T_se": {
    "111": 0.01349112914838994,
    "112": 0.015030587576390397,
    "113": 0.01927082794972803,
    "122": 0.020714884332953352,
    "123": 0.026615130754581804,
    "133": 0.036170529949855465,
    "222": 0.03352289895977963,
    "223": 0.04327071345680889,
    "233": 0.058168319450698995,
    "333": 0.07997161526525437
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.030045519246372665,
     "se": 0.0007072961828411757,
     "z": -42.47940251236931
    },
    "F23-F13": {
     "value": 0.14710694675367786,
     "se": 0.0010368637529855553,
     "z": 141.8768341839482
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.0585307137536526,
     "se": 0.0006851791383380124,
     "z": 85.42395773406959
    },
    "F11-F13": {
     "value": -0.0745222361824811,
     "se": 0.0009248832297229365,
     "z": -80.57475126325453
    },
    "F22-F13": {
     "value": 0.08521445836051589,
     "se": 0.0012239971198897812,
     "z": 69.61981934090605
    },
    "F33-F13": {
     "value": 0.26823383031807935,
     "se": 0.0014659592118414057,
     "z": 182.97496148010026
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.05395487499626961,
     "se": 0.0003783211925740958,
     "z": 142.61658097755736
    },
    "T123-2F12F23": {
     "value": 1.1967665255662334,
     "se": 0.023232861648556483,
     "z": 51.511800124742344
    }
   },
   "tests": {
    "kappa2_tot": 0.8251306979455935,
    "W_order2_nm": 196861.9207250388,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 92699.89172088463,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 12293.275688623125,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 191029.1855926763,
    "p_within2_nm": 0.0,
    "W_order3_nm": 494966.44287956075,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 578465.1795981803,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 268579.0777936457,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 996364.3417848742,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 110.8750453827331,
    "z_gamma_nm": 760.5689841153005,
    "z_gamma123_nm": 518.2461555994851,
    "kappa2_nm": 0.8251306979455938,
    "kappa3_nm": 2.947095709995676,
    "gamma_ratio_nm": 2.1643064563524903,
    "W_order2_src": 132411.49287339655,
    "p_order2_src": 0.0,
    "W_cross2_src": 56526.31150835847,
    "p_cross2_src": 0.0,
    "W_adj2_src": 7773.201658677603,
    "p_adj2_src": 0.0,
    "W_within2_src": 130854.03436647283,
    "p_within2_src": 0.0,
    "W_order3_src": 88032.13536132954,
    "p_order3_src": 0.0,
    "W_gamma_src": 2137.658599376396,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 1197.71320978385,
    "p_gamma123_src": 1.9155030002807796e-262,
    "W_joint_src": 180374.80304269795,
    "p_joint_src": 0.0,
    "z_adj2_src": 88.16576239492065,
    "z_gamma_src": 46.2348202048672,
    "z_gamma123_src": 34.60799343769948,
    "kappa2_src": 0.8251306979455937,
    "kappa3_src": 2.947095709995657,
    "gamma_ratio_src": 2.164306456352477,
    "W_order2_emp": 35083.25962765679,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 25504.748080038607,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 7297.252554952109,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 34532.629683420186,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2455.5015362346285,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 3045.7714196792635,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 2653.4655520914052,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 68776.97554920038,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 85.42395773406959,
    "z_gamma_emp": 55.18850803998296,
    "z_gamma123_emp": 51.511800124742344,
    "kappa2_emp": 0.6452731821023497,
    "kappa3_emp": 1.3399773949900278,
    "gamma_ratio_emp": 1.6090896612237606
   },
   "k_hat": 1.211929216171202,
   "kappa2_tot": 0.8251306979455935,
   "k_reg": 1.3560747204407062,
   "k_reg_each": [
    1.6764692327438468,
    1.0356802081375658
   ],
   "gauss": {
    "cov": [
     [
      1.8398848362991251,
      1.1259489112819527,
      1.6296092119774412
     ],
     [
      1.1259489112819527,
      3.3093552407646687,
      2.711656014193447
     ],
     [
      1.6296092119774412,
      2.711656014193447,
      6.3552662344021895
     ]
    ],
    "c1": 0.3402321084821912,
    "c3": 0.8193910344804459,
    "rho_pc": 0.28812306336293003,
    "IG_pc": 0.04333202755186927,
    "IG_slope": 0.06070546364193945,
    "rho_slope": 0.3381272854080501
   },
   "cmi_full_grass": 0.03323045773550071,
   "cmi_full_plugin": 0.03377676992581957,
   "ncells": 9567,
   "cmi_blocks": [
    [
     10000000,
     0.03323045773550071,
     NaN,
     1,
     NaN,
     -0.01010156981636856,
     NaN
    ],
    [
     5000000,
     0.033396233173045964,
     1.6105921452513883e-05,
     2,
     2.2777212552660913e-05,
     -0.00993650550401657,
     0.00021566232331069607
    ],
    [
     2500000,
     0.03363379897665153,
     2.3550956867142534e-05,
     4,
     4.710191373428507e-05,
     -0.009699718819093006,
     0.00017569270435493115
    ],
    [
     1250000,
     0.03399683931754538,
     6.250987791589194e-05,
     8,
     0.00017680463426188162,
     -0.009336656665238672,
     0.00016019280272466135
    ],
    [
     625000,
     0.03458196915937639,
     6.061218733292353e-05,
     16,
     0.0002424487493316941,
     -0.008752395126862246,
     0.0001325378452409465
    ],
    [
     312500,
     0.03550435460361698,
     7.727418881464692e-05,
     32,
     0.000437128823372212,
     -0.007830188066736543,
     0.00012643940898215522
    ],
    [
     156250,
     0.03692472222103822,
     0.00010423229387492788,
     64,
     0.000833858350999423,
     -0.006415269739900541,
     0.00011902745666940532
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.03316199738556537,
    "se": 1.1186330215593092e-05,
    "coef": [
     0.03316199738556537,
     1016.4496743132563,
     -69109653.19700426
    ],
    "chi2": 31.948952107399073,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.033163896965839275,
    "se": 1.1330624833930713e-05,
    "coef": [
     0.033163896965839275,
     983.391637661497
    ],
    "chi2": 30.36793785106502,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.06475305700592356,
    "IG": 0.0736971439273208,
    "norm_deficit": 0.0,
    "c1": 0.43254267231613425,
    "c3": 0.8311169468746273,
    "nb": 80,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.05894524758339092,
    "IG": 0.0659841509614205,
    "norm_deficit": 4.440892098500626e-16,
    "c1": 0.39865684339804053,
    "c3": 0.7660064075562353,
    "nb": 70,
    "mode": "full"
   },
   "seconds": 12.076268434524536
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    1.4932851,
    2.0722115,
    2.887199
   ],
   "max_counts": [
    85,
    159,
    324
   ],
   "ratio_l1l3_l22": 1.0040406386215779,
   "rate_triple": 0.32965418493001825,
   "F": {
    "11": 0.8144174593440396,
    "12": 0.8763099477372016,
    "13": 0.9231164517031369,
    "22": 0.9974368313016031,
    "23": 1.0737739758402265,
    "33": 1.1993610368671717
   },
   "F_se": {
    "11": 0.0016242988736090145,
    "12": 0.0017904377483973267,
    "13": 0.0021579922580989047,
    "22": 0.0023595152674240586,
    "23": 0.002802684118201562,
    "33": 0.003684537881873928
   },
   "T": {
    "111": 2.733305805683617,
    "112": 3.166403586875727,
    "113": 3.5461933460442516,
    "122": 3.7675819261774133,
    "123": 4.284261063684839,
    "133": 4.96071168607449,
    "222": 4.623867433497372,
    "223": 5.340262636823697,
    "233": 6.286604375057642,
    "333": 7.554657246425241
   },
   "T_se": {
    "111": 0.03352289895977963,
    "112": 0.04327071345680889,
    "113": 0.05838445769384318,
    "122": 0.058168319450698995,
    "123": 0.0789804203153698,
    "133": 0.11159714631568542,
    "222": 0.07997161526525437,
    "223": 0.1085285349253962,
    "233": 0.1531711283504857,
    "333": 0.22253896270012793
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.04680650396593533,
     "se": 0.0007750658201098894,
     "z": -60.39036008490101
    },
    "F23-F13": {
     "value": 0.15065752413708955,
     "se": 0.0011340772016975643,
     "z": 132.84591552636368
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.05192551008557711,
     "se": 0.0006696820556732375,
     "z": 77.5375562861333
    },
    "F11-F13": {
     "value": -0.1086989923590973,
     "se": 0.0010799783123657924,
     "z": -100.64923629899762
    },
    "F22-F13": {
     "value": 0.07432037959846616,
     "se": 0.001239412377863073,
     "z": 59.96420636576608
    },
    "F33-F13": {
     "value": 0.2762445851640347,
     "se": 0.001900318592205826,
     "z": 145.36751168833183
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.04600498407741643,
     "se": 0.0003459361459483627,
     "z": 132.9869243680697
    },
    "T123-2F12F23": {
     "value": 2.4023434303846063,
     "se": 0.07222343933548366,
     "z": 33.26265617489537
    }
   },
   "tests": {
    "kappa2_tot": 1.0166037786107895,
    "W_order2_nm": 261482.8477176224,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 134430.8264285333,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 12118.117173560642,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 257243.78870819608,
    "p_within2_nm": 0.0,
    "W_order3_nm": 961514.5338506554,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1084953.9553254535,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 615936.1390147642,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 1937635.9169280697,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 110.08231998627501,
    "z_gamma_nm": 1041.6112304144256,
    "z_gamma123_nm": 784.8159905447673,
    "kappa2_nm": 1.01660377861079,
    "kappa3_nm": 5.047934566346699,
    "gamma_ratio_nm": 2.4421946858221513,
    "W_order2_src": 155639.12967034048,
    "p_order2_src": 0.0,
    "W_cross2_src": 66082.52254053389,
    "p_cross2_src": 0.0,
    "W_adj2_src": 6099.156612088938,
    "p_adj2_src": 0.0,
    "W_within2_src": 154192.60098930445,
    "p_within2_src": 0.0,
    "W_order3_src": 132154.7255344395,
    "p_order3_src": 0.0,
    "W_gamma_src": 889.1563569505777,
    "p_gamma_src": 2.2341598229676937e-195,
    "W_gamma123_src": 572.3997748559616,
    "p_gamma123_src": 1.6877303599546423e-126,
    "W_joint_src": 246693.70336165093,
    "p_joint_src": 0.0,
    "z_adj2_src": 78.09709733459329,
    "z_gamma_src": 29.81872493837685,
    "z_gamma123_src": 23.924877739624115,
    "kappa2_src": 1.01660377861079,
    "kappa3_src": 5.047934566347371,
    "gamma_ratio_src": 2.442194685822477,
    "W_order2_emp": 23810.16593100717,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 20503.8922881618,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 6012.07263482529,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 23371.67113666163,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1880.147018839697,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2206.4913471025657,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 1106.4042958093048,
    "p_gamma123_emp": 1.3395264021014792e-242,
    "W_joint_emp": 59580.917897770225,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 77.5375562861333,
    "z_gamma_emp": 46.97330462190802,
    "z_gamma123_emp": 33.26265617489537,
    "kappa2_emp": 0.7463635484312395,
    "kappa3_emp": 1.8403199206984966,
    "gamma_ratio_emp": 1.6518191243118172
   },
   "k_hat": 0.9836674041941109,
   "kappa2_tot": 1.0166037786107895,
   "k_reg": 1.1057769624336489,
   "k_reg_each": [
    1.4275776785284806,
    0.7839762463388172
   ],
   "gauss": {
    "cov": [
     [
      3.3093552407646687,
      2.711656014193447,
      3.9799350504847593
     ],
     [
      2.711656014193447,
      6.3552662344021895,
      6.424268971891007
     ],
     [
      3.9799350504847593,
      6.424268971891007,
      12.884975624216706
     ]
    ],
    "c1": 0.42667858657356783,
    "c3": 1.010857568344705,
    "rho_pc": 0.33402186629995234,
    "IG_pc": 0.05915005118732892,
    "IG_slope": 0.08146130069895192,
    "rho_slope": 0.3877409597530945
   },
   "cmi_full_grass": 0.04498914109800545,
   "cmi_full_plugin": 0.04607193494302919,
   "ncells": 18075,
   "cmi_blocks": [
    [
     10000000,
     0.04498914109800545,
     NaN,
     1,
     NaN,
     -0.014160910089323471,
     NaN
    ],
    [
     5000000,
     0.045341468675326624,
     3.694047322255755e-05,
     2,
     5.2241718231821046e-05,
     -0.01380820481422992,
     7.96436284922243e-05
    ],
    [
     2500000,
     0.04582532498161962,
     5.91405524539905e-05,
     4,
     0.000118281104907981,
     -0.013324529127924473,
     7.770190851024344e-05
    ],
    [
     1250000,
     0.04660762075019509,
     4.381030628821731e-05,
     8,
     0.00012391425864903243,
     -0.012544782113764051,
     0.00017777377711870033
    ],
    [
     625000,
     0.04772569682835587,
     0.00010113974843694551,
     16,
     0.00040455899374778205,
     -0.011428133631424144,
     0.00015433920055155513
    ],
    [
     312500,
     0.04951520648265173,
     0.00010111506303512746,
     32,
     0.0005719931740179507,
     -0.009640212059784811,
     0.00014835294919438938
    ],
    [
     156250,
     0.05222862460328881,
     0.00011412380756028437,
     64,
     0.000912990460482275,
     -0.006929944210324505,
     0.0001313971841363879
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.04488108890806988,
    "se": 2.3620154909634746e-05,
    "coef": [
     0.04488108890806988,
     2045.3899306950561,
     -143255687.73816058
    ],
    "chi2": 60.074037196490764,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.04486244314538882,
    "se": 2.443456450639038e-05,
    "coef": [
     0.04486244314538882,
     2040.5481510746567
    ],
    "chi2": 40.99649469467984,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.07710285497846199,
    "IG": 0.08626270306202946,
    "norm_deficit": 0.0,
    "c1": 0.4860619459304804,
    "c3": 0.9397787229167002,
    "nb": 103,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.07752941940303029,
    "IG": 0.08686075743691549,
    "norm_deficit": -4.440892098500626e-16,
    "c1": 0.48865977573604336,
    "c3": 0.9448015089987362,
    "nb": 104,
    "mode": "full"
   },
   "seconds": 12.37770676612854
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    2.0722115,
    2.887199,
    4.0403879
   ],
   "max_counts": [
    159,
    324,
    558
   ],
   "ratio_l1l3_l22": 1.0043930620420762,
   "rate_triple": 0.3338621538689645,
   "F": {
    "11": 0.9974368313016031,
    "12": 1.0737739758402265,
    "13": 1.136405546487112,
    "22": 1.1993610368671717,
    "23": 1.28908177707565,
    "33": 1.420574097820627
   },
   "F_se": {
    "11": 0.0023595152674240586,
    "12": 0.002802684118201562,
    "13": 0.0033406648522876165,
    "22": 0.003684537881873928,
    "23": 0.004400065017069431,
    "33": 0.005480984706410572
   },
   "T": {
    "111": 4.623867433497372,
    "112": 5.340262636823697,
    "113": 5.991030306749552,
    "122": 6.286604375057642,
    "123": 7.136326845230077,
    "133": 8.198008407726558,
    "222": 7.554657246425241,
    "223": 8.681212574919597,
    "233": 10.098943611532945,
    "333": 11.898961265104202
   },
   "T_se": {
    "111": 0.07997161526525437,
    "112": 0.1085285349253962,
    "113": 0.1344359596318938,
    "122": 0.1531711283504857,
    "123": 0.1900592635597682,
    "133": 0.23779519040931565,
    "222": 0.22253896270012793,
    "223": 0.2767725446805773,
    "233": 0.3466154862425007,
    "333": 0.4376619759636364
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.0626315706468854,
     "se": 0.0008665799553941216,
     "z": -72.27442806290216
    },
    "F23-F13": {
     "value": 0.15267623058853808,
     "se": 0.0014928400352693996,
     "z": 102.27233124879716
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.045022329970826336,
     "se": 0.0007370039460726352,
     "z": 61.08831602699339
    },
    "F11-F13": {
     "value": -0.1389687151855088,
     "se": 0.0013972557783548869,
     "z": -99.45832204689752
    },
    "F22-F13": {
     "value": 0.06295549038005976,
     "se": 0.0013266800545227446,
     "z": 47.453408352255025
    },
    "F33-F13": {
     "value": 0.28416855133351504,
     "se": 0.0025021835015601405,
     "z": 113.56822997047685
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.039370222195471094,
     "se": 0.00035976384546145267,
     "z": 109.43351504644028
    },
    "T123-2F12F23": {
     "value": 4.367961915322667,
     "se": 0.17644391884269664,
     "z": 24.755525404175557
    }
   },
   "tests": {
    "kappa2_tot": 1.2275164484093337,
    "W_order2_nm": 338796.5876296596,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 184698.68049851453,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 10939.199568703396,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 336063.3164985456,
    "p_within2_nm": 0.0,
    "W_order3_nm": 1901602.862645877,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1727924.690362547,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1090395.018608071,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 3714126.002734227,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 104.59062849368196,
    "z_gamma_nm": 1314.5054927091585,
    "z_gamma123_nm": 1044.2198133573559,
    "kappa2_nm": 1.2275164484093344,
    "kappa3_nm": 8.253205932046608,
    "gamma_ratio_nm": 2.738659538260596,
    "W_order2_src": 183187.3630075564,
    "p_order2_src": 0.0,
    "W_cross2_src": 73207.01378130261,
    "p_cross2_src": 0.0,
    "W_adj2_src": 4383.594229759,
    "p_adj2_src": 0.0,
    "W_within2_src": 180669.1533820092,
    "p_within2_src": 0.0,
    "W_order3_src": 245542.1929947724,
    "p_order3_src": 0.0,
    "W_gamma_src": 506.3102852018162,
    "p_gamma_src": 4.0271390081659795e-112,
    "W_gamma123_src": 349.6976307651394,
    "p_gamma123_src": 4.931566230071398e-78,
    "W_joint_src": 379329.5780358538,
    "p_joint_src": 0.0,
    "z_adj2_src": 66.20871717348857,
    "z_gamma_src": 22.501339631271204,
    "z_gamma123_src": 18.700204030040407,
    "kappa2_src": 1.227516448409334,
    "kappa3_src": 8.253205932040727,
    "gamma_ratio_src": 2.7386595382586463,
    "W_order2_emp": 13831.02327691988,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 12265.979045401547,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 3731.782355013818,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 13206.604921022412,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1237.4552544721682,
    "p_order3_emp": 9.932747447886125e-261,
    "W_gamma_emp": 1643.5146070663886,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 612.8360380367814,
    "p_gamma123_emp": 2.7033812820796238e-135,
    "W_joint_emp": 44980.78710374249,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 61.08831602699339,
    "z_gamma_emp": 40.54028375660916,
    "z_gamma123_emp": 24.755525404175557,
    "kappa2_emp": 0.8648055687957641,
    "kappa3_emp": 2.5149979399459745,
    "gamma_ratio_emp": 1.681398605640816
   },
   "k_hat": 0.8146530348296686,
   "kappa2_tot": 1.2275164484093337,
   "k_reg": 0.9218864032935256,
   "k_reg_each": [
    1.2689773342331192,
    0.5747954723539319
   ],
   "gauss": {
    "cov": [
     [
      6.3552662344021895,
      6.424268971891007,
      9.514599880419667
     ],
     [
      6.424268971891007,
      12.884975624216706,
      15.037661099580696
     ],
     [
      9.514599880419667,
      15.037661099580696,
      27.230885441369647
     ]
    ],
    "c1": 0.4985860399935019,
    "c3": 1.1670694255189835,
    "rho_pc": 0.3651297139037018,
    "IG_pc": 0.07154256109870437,
    "IG_slope": 0.09872390126724438,
    "rho_slope": 0.42329306114208226
   },
   "cmi_full_grass": 0.056948183096414695,
   "cmi_full_plugin": 0.058937103389808065,
   "ncells": 32012,
   "cmi_blocks": [
    [
     10000000,
     0.056948183096414695,
     NaN,
     1,
     NaN,
     -0.014594378002289674,
     NaN
    ],
    [
     5000000,
     0.057567519207481155,
     2.6450606426919873e-05,
     2,
     3.740680634194304e-05,
     -0.0139753601708957,
     4.920282191075292e-05
    ],
    [
     2500000,
     0.05850270126299906,
     4.5385377446408425e-05,
     4,
     9.077075489281685e-05,
     -0.01304074934205049,
     9.573500304032245e-05
    ],
    [
     1250000,
     0.059895789551333234,
     5.5857405517658086e-05,
     8,
     0.00015798860088409164,
     -0.011652188295277827,
     0.00031245978375386206
    ],
    [
     625000,
     0.06203380428406069,
     0.00010725843355829228,
     16,
     0.0004290337342331691,
     -0.009518733618169451,
     0.00025937574317561773
    ],
    [
     312500,
     0.06514420146189068,
     0.00012502459120120518,
     32,
     0.0007072458900275853,
     -0.006413348844145517,
     0.00023112344876741162
    ],
    [
     156250,
     0.06983775637933189,
     0.00012784764832290298,
     64,
     0.0010227811865832239,
     -0.0017256739863886707,
     0.00020141523066476283
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.05668175758199872,
    "se": 1.826894143839589e-05,
    "coef": [
     0.05668175758199872,
     3901.556013596843,
     -294334317.64193386
    ],
    "chi2": 202.84889595889808,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.056675984535369005,
    "se": 1.8573176301780852e-05,
    "coef": [
     0.056675984535369005,
     3820.3185873464245
    ],
    "chi2": 159.07342783531388,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.08862972696313574,
    "IG": 0.09753323817781472,
    "norm_deficit": -6.661338147750939e-16,
    "c1": 0.5330860344427955,
    "c3": 1.0394085561351503,
    "nb": 135,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.09261893017999266,
    "IG": 0.10368897387032998,
    "norm_deficit": 1.1102230246251565e-16,
    "c1": 0.5597769658276867,
    "c3": 1.0914504042801128,
    "nb": 158,
    "mode": "full"
   },
   "seconds": 11.69313931465149
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    2.887199,
    4.0403879,
    5.6744367
   ],
   "max_counts": [
    324,
    558,
    938
   ],
   "ratio_l1l3_l22": 1.00358312619161,
   "rate_triple": 0.3378422352694654,
   "F": {
    "11": 1.1993610368671717,
    "12": 1.28908177707565,
    "13": 1.3642962413055062,
    "22": 1.420574097820627,
    "23": 1.5205480690132194,
    "33": 1.6556247231505772
   },
   "F_se": {
    "11": 0.003684537881873928,
    "12": 0.004400065017069431,
    "13": 0.005183477922997984,
    "22": 0.005480984706410572,
    "23": 0.006474209394332539,
    "33": 0.007810861155888158
   },
   "T": {
    "111": 7.554657246425241,
    "112": 8.681212574919597,
    "113": 9.718532657178152,
    "122": 10.098943611532945,
    "123": 11.397068679367058,
    "133": 12.964112760015187,
    "222": 11.898961265104202,
    "223": 13.539437619894073,
    "233": 15.530691647294269,
    "333": 17.957877766153562
   },
   "T_se": {
    "111": 0.22253896270012793,
    "112": 0.2767725446805773,
    "113": 0.33240176444275193,
    "122": 0.3466154862425007,
    "123": 0.41783062477160393,
    "133": 0.5051968769330248,
    "222": 0.4376619759636364,
    "223": 0.5295439303921342,
    "233": 0.6435701139434746,
    "333": 0.7852591003615718
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.07521446422985623,
     "se": 0.001049732728549381,
     "z": -71.65106144093899
    },
    "F23-F13": {
     "value": 0.15625182770771318,
     "se": 0.0016691429387702718,
     "z": 93.61201133728578
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.040518681738928475,
     "se": 0.0007297135194588954,
     "z": 55.526834378749484
    },
    "F11-F13": {
     "value": -0.16493520443833454,
     "se": 0.0018102166312248026,
     "z": -91.11351735109099
    },
    "F22-F13": {
     "value": 0.05627785651512074,
     "se": 0.0013360132828623926,
     "z": 42.12372529301962
    },
    "F33-F13": {
     "value": 0.291328481845071,
     "se": 0.0029553060476134947,
     "z": 98.57810905247129
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.03387792348133334,
     "se": 0.0003398815151281594,
     "z": 99.67568688917655
    },
    "T123-2F12F23": {
     "value": 7.4768470655020405,
     "se": 0.39264940868952225,
     "z": 19.042043359892517
    }
   },
   "tests": {
    "kappa2_tot": 1.4545564999197484,
    "W_order2_nm": 433101.0887760875,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 246626.32799360013,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 10395.608335534704,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 431068.8308959666,
    "p_within2_nm": 0.0,
    "W_order3_nm": 3425416.663894878,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 2482481.2965439437,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1699005.3059320399,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 6598232.388235986,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 101.95885609173293,
    "z_gamma_nm": 1575.589190285318,
    "z_gamma123_nm": 1303.4589774642084,
    "kappa2_nm": 1.4545564999197473,
    "kappa3_nm": 12.940505300516643,
    "gamma_ratio_nm": 3.058158908596349,
    "W_order2_src": 219245.04713046827,
    "p_order2_src": 0.0,
    "W_cross2_src": 79642.34449905946,
    "p_cross2_src": 0.0,
    "W_adj2_src": 3369.3896182433796,
    "p_adj2_src": 0.0,
    "W_within2_src": 214886.95567668887,
    "p_within2_src": 0.0,
    "W_order3_src": 425692.4695005224,
    "p_order3_src": 0.0,
    "W_gamma_src": 339.9260192588758,
    "p_gamma_src": 6.621895082842738e-76,
    "W_gamma123_src": 249.34950433540865,
    "p_gamma123_src": 3.5996006747117146e-56,
    "W_joint_src": 585038.3706439994,
    "p_joint_src": 0.0,
    "z_adj2_src": 58.04644363131457,
    "z_gamma_src": 18.43708272094248,
    "z_gamma123_src": 15.790804423315763,
    "kappa2_src": 1.4545564999197569,
    "kappa3_src": 12.94050530055683,
    "gamma_ratio_src": 3.0581589086058063,
    "W_order2_emp": 10838.922648406487,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 9577.67302475438,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 3083.229336125076,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 10154.013382838377,
    "p_within2_emp": 0.0,
    "W_order3_emp": 685.0771739769843,
    "p_order3_emp": 1.1160099402758635e-141,
    "W_gamma_emp": 1220.739113644997,
    "p_gamma_emp": 1.89733118018311e-267,
    "W_gamma123_emp": 362.5994153200267,
    "p_gamma123_emp": 7.648465759427395e-81,
    "W_joint_emp": 36743.89755082343,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 55.526834378749484,
    "z_gamma_emp": 34.93907717220071,
    "z_gamma123_emp": 19.042043359892517,
    "kappa2_emp": 0.9674203877712959,
    "kappa3_emp": 2.9959503593062493,
    "gamma_ratio_emp": 1.6005680603896746
   },
   "k_hat": 0.6874947793744502,
   "kappa2_tot": 1.4545564999197484,
   "k_reg": 0.7899459337915311,
   "k_reg_each": [
    1.1878842824093538,
    0.3920075851737084
   ],
   "gauss": {
    "cov": [
     [
      12.884975624216706,
      15.037661099580696,
      22.3515785693283
     ],
     [
      15.037661099580696,
      27.230885441369647,
      34.86149560409723
     ],
     [
      22.3515785693283,
      34.86149560409723,
      58.984286936119
     ]
    ],
    "c1": 0.5522281356571392,
    "c3": 1.2802189513505506,
    "rho_pc": 0.3823127128885753,
    "IG_pc": 0.07900749107208505,
    "IG_slope": 0.11141092107754723,
    "rho_slope": 0.4469257111305576
   },
   "cmi_full_grass": 0.06821544852961914,
   "cmi_full_plugin": 0.07165736474919271,
   "ncells": 53780,
   "cmi_blocks": [
    [
     10000000,
     0.06821544852961914,
     NaN,
     1,
     NaN,
     -0.010792042542465907,
     NaN
    ],
    [
     5000000,
     0.06930632962065442,
     1.3267486889567692e-05,
     2,
     1.876305989783386e-05,
     -0.009701818832191657,
     8.731416727935508e-05
    ],
    [
     2500000,
     0.07097686245448642,
     5.304873873427363e-05,
     4,
     0.00010609747746854725,
     -0.008034851370179102,
     0.00037188800145690904
    ],
    [
     1250000,
     0.07343126965681412,
     5.4401066276207114e-05,
     8,
     0.00015386945147073943,
     -0.00559385281670788,
     0.00038506305609300697
    ],
    [
     625000,
     0.07707249310538711,
     0.00013385293829340722,
     16,
     0.0005354117531736289,
     -0.001961756446360126,
     0.0003423328593010212
    ],
    [
     312500,
     0.08240653233415432,
     0.00012295221820525588,
     32,
     0.0006955227780389161,
     0.0033535793408750133,
     0.00032123662579817627
    ],
    [
     156250,
     0.09008684222521496,
     0.0001490021541539093,
     64,
     0.0011920172332312744,
     0.011001216975448314,
     0.00029838347705815366
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.0676348265273571,
    "se": 1.105270193482891e-05,
    "coef": [
     0.0676348265273571,
     7248.986862798002,
     -603740991.7279243
    ],
    "chi2": 1095.2923910131433,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.06761029099861625,
    "se": 1.1452957767171406e-05,
    "coef": [
     0.06761029099861625,
     7282.3191582849795
    ],
    "chi2": 838.8737815319558,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.09887598609698765,
    "IG": 0.10713766461493562,
    "norm_deficit": 2.220446049250313e-16,
    "c1": 0.5728128583119565,
    "c3": 1.1257936517147817,
    "nb": 181,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.10361509764873965,
    "IG": 0.11585320620168334,
    "norm_deficit": 7.549516567451064e-15,
    "c1": 0.6106748402610548,
    "c3": 1.200206748943861,
    "nb": 243,
    "mode": "full"
   },
   "seconds": 11.432001829147339
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    4.0403879,
    5.6744367,
    8.0073851
   ],
   "max_counts": [
    558,
    938,
    1604
   ],
   "ratio_l1l3_l22": 1.0047737165604043,
   "rate_triple": 0.34201177556752344,
   "F": {
    "11": 1.420574097820627,
    "12": 1.5205480690132194,
    "13": 1.6082702012854746,
    "22": 1.6556247231505772,
    "23": 1.7661073680512493,
    "33": 1.9070520676039862
   },
   "F_se": {
    "11": 0.005480984706410572,
    "12": 0.006474209394332539,
    "13": 0.007605787489857988,
    "22": 0.007810861155888158,
    "23": 0.009189985473968189,
    "33": 0.010968778410117752
   },
   "T": {
    "111": 11.898961265104202,
    "112": 13.539437619894073,
    "113": 15.139793387159141,
    "122": 15.530691647294269,
    "123": 17.466727390941266,
    "133": 19.769122196892774,
    "222": 17.957877766153562,
    "223": 20.311810169833368,
    "233": 23.119279852531808,
    "333": 26.48242489150477
   },
   "T_se": {
    "111": 0.4376619759636364,
    "112": 0.5295439303921342,
    "113": 0.633177799511714,
    "122": 0.6435701139434746,
    "123": 0.7705410018645399,
    "133": 0.9266675050442009,
    "222": 0.7852591003615718,
    "223": 0.9413255445657306,
    "233": 1.1332148024480209,
    "333": 1.3708394472252547
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.08772213227225523,
     "se": 0.0013751861160111903,
     "z": -63.78928004792437
    },
    "F23-F13": {
     "value": 0.15783716676577475,
     "se": 0.001909789586806045,
     "z": 82.64636473892578
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.03505751724675976,
     "se": 0.0007406161082848631,
     "z": 47.33561268056513
    },
    "F11-F13": {
     "value": -0.18769610346484766,
     "se": 0.002394947473193944,
     "z": -78.3716994070575
    },
    "F22-F13": {
     "value": 0.04735452186510258,
     "se": 0.001382739936329642,
     "z": 34.246875078187784
    },
    "F33-F13": {
     "value": 0.29878186631851156,
     "se": 0.003646714024990892,
     "z": 81.93180607828381
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.029441750075082318,
     "se": 0.0003485642256454981,
     "z": 84.4657825127057
    },
    "T123-2F12F23": {
     "value": 12.095825094620572,
     "se": 0.7268713387216211,
     "z": 16.640943796042368
    }
   },
   "tests": {
    "kappa2_tot": 1.6972264096288971,
    "W_order2_nm": 558402.3119851594,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 320486.73152793094,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 9033.401472591793,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 555625.8297545059,
    "p_within2_nm": 0.0,
    "W_order3_nm": 6574887.023847409,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 3321914.7555187475,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 2395651.651248268,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 12374677.620848477,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 95.04420799076497,
    "z_gamma_nm": 1822.6120693989567,
    "z_gamma123_nm": 1547.7892786966406,
    "kappa2_nm": 1.6972264096288951,
    "kappa3_nm": 19.578000788461033,
    "gamma_ratio_nm": 3.398277061930644,
    "W_order2_src": 273679.0406471185,
    "p_order2_src": 0.0,
    "W_cross2_src": 85834.69908749315,
    "p_cross2_src": 0.0,
    "W_adj2_src": 2418.5086009812558,
    "p_adj2_src": 0.0,
    "W_within2_src": 265704.6799533772,
    "p_within2_src": 0.0,
    "W_order3_src": 857669.1140467147,
    "p_order3_src": 0.0,
    "W_gamma_src": 260.0694447362646,
    "p_gamma_src": 1.65721499700049e-58,
    "W_gamma123_src": 198.51754948902783,
    "p_gamma123_src": 4.39887537194807e-45,
    "W_joint_src": 1046067.1734023131,
    "p_joint_src": 0.0,
    "z_adj2_src": 49.17833467067847,
    "z_gamma_src": 16.126668742684107,
    "z_gamma123_src": 14.089625597901025,
    "kappa2_src": 1.6972264096288847,
    "kappa3_src": 19.578000789356043,
    "gamma_ratio_src": 3.398277062086038,
    "W_order2_emp": 7870.219490054569,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 7040.174470372884,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 2240.6602278444784,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 7351.847808886876,
    "p_within2_emp": 0.0,
    "W_order3_emp": 686.4031373913422,
    "p_order3_emp": 5.789876824947036e-142,
    "W_gamma_emp": 627.8429468204473,
    "p_gamma_emp": 1.4721833676159855e-138,
    "W_gamma123_emp": 276.92101042304097,
    "p_gamma123_emp": 3.52025681462528e-62,
    "W_joint_emp": 27894.632652683504,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 47.33561268056513,
    "z_gamma_emp": 25.05679442427637,
    "z_gamma123_emp": 16.640943796042368,
    "kappa2_emp": 1.087250543336029,
    "kappa3_emp": 3.905907761525839,
    "gamma_ratio_emp": 1.6520862655569823
   },
   "k_hat": 0.5891965823337928,
   "kappa2_tot": 1.6972264096288971,
   "k_reg": 0.6864909919465356,
   "k_reg_each": [
    1.1617415848700803,
    0.211240399022991
   ],
   "gauss": {
    "cov": [
     [
      27.230885441369647,
      34.86149560409723,
      52.03227753498321
     ],
     [
      34.86149560409723,
      58.984286936119,
      80.24733474162323
     ],
     [
      52.03227753498321,
      80.24733474162323,
      130.28417478889045
     ]
    ],
    "c1": 0.5910302118571482,
    "c3": 1.3604866466985095,
    "rho_pc": 0.389247168939389,
    "IG_pc": 0.08215046906464492,
    "IG_slope": 0.12046515743299803,
    "rho_slope": 0.4627133132129859
   },
   "cmi_full_grass": 0.0789185394032863,
   "cmi_full_plugin": 0.08458139464618775,
   "ncells": 86741,
   "cmi_blocks": [
    [
     10000000,
     0.0789185394032863,
     NaN,
     1,
     NaN,
     -0.003231929661358615,
     NaN
    ],
    [
     5000000,
     0.08077353476257887,
     0.00020397215230705257,
     2,
     0.00028846018413906433,
     -0.0013760765169914119,
     8.115677390993502e-05
    ],
    [
     2500000,
     0.08359235885213345,
     0.00017523550377109476,
     4,
     0.0003504710075421895,
     0.0014427336830633054,
     0.00017221115156921388
    ],
    [
     1250000,
     0.08758968190149397,
     0.00014507626204689246,
     8,
     0.00041033763473021694,
     0.005416935444232239,
     0.0003368604146436032
    ],
    [
     625000,
     0.09346489357809773,
     0.00013532695479439257,
     16,
     0.0005413078191775703,
     0.011276404387799806,
     0.00032499390092478257
    ],
    [
     312500,
     0.10203677845751344,
     0.00012897745277405087,
     32,
     0.0007296066518135925,
     0.019822743188896666,
     0.0003861891155864733
    ],
    [
     156250,
     0.11430505488225895,
     0.0001556246633769577,
     64,
     0.0012449973070156617,
     0.03205584551743114,
     0.00034869839520434125
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.07931800524021952,
    "se": 0.00010168020456482964,
    "coef": [
     0.07931800524021952,
     9348.165000695468,
     -612588725.315486
    ],
    "chi2": 253.35892796608846,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.07898010992176056,
    "se": 0.00010982879144961798,
    "coef": [
     0.07898010992176056,
     9393.085493902508
    ],
    "chi2": 145.28549060319486,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.10774850247336329,
    "IG": 0.11512153034734086,
    "norm_deficit": 1.4432899320127035e-15,
    "c1": 0.6053526434672756,
    "c3": 1.1997094975820206,
    "nb": 244,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.11121570894162341,
    "IG": 0.12424022311171243,
    "norm_deficit": 1.6764367671839864e-14,
    "c1": 0.6450549893135785,
    "c3": 1.2783930251128137,
    "nb": 377,
    "mode": "full"
   },
   "seconds": 12.066495656967163
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    5.6744367,
    8.0073851,
    11.3447936
   ],
   "max_counts": [
    938,
    1604,
    2660
   ],
   "ratio_l1l3_l22": 1.004009734417797,
   "rate_triple": 0.3463938132503743,
   "F": {
    "11": 1.6556247231505772,
    "12": 1.7661073680512493,
    "13": 1.8642282274903224,
    "22": 1.9070520676039862,
    "23": 2.0262611847819474,
    "33": 2.1721346397936223
   },
   "F_se": {
    "11": 0.007810861155888158,
    "12": 0.009189985473968189,
    "13": 0.01070317150311056,
    "22": 0.010968778410117752,
    "23": 0.01281004230323415,
    "33": 0.015103564785509468
   },
   "T": {
    "111": 17.957877766153562,
    "112": 20.311810169833368,
    "113": 22.608399079835,
    "122": 23.119279852531808,
    "123": 25.850310041967973,
    "133": 29.046872391422458,
    "222": 26.48242489150477,
    "223": 29.744764756866964,
    "233": 33.57458085363409,
    "333": 38.083087177219085
   },
   "T_se": {
    "111": 0.7852591003615718,
    "112": 0.9413255445657306,
    "113": 1.1174762915789846,
    "122": 1.1332148024480209,
    "123": 1.3478319822120297,
    "133": 1.6091531017983671,
    "222": 1.3708394472252547,
    "223": 1.6333595847701472,
    "233": 1.9539219661413336,
    "333": 2.3466521886092804
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.098120859439073,
     "se": 0.0017386064846974972,
     "z": -56.43649687418784
    },
    "F23-F13": {
     "value": 0.16203295729162503,
     "se": 0.002422912828538621,
     "z": 66.87527317660667
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.031956048926276015,
     "se": 0.0007966438684670659,
     "z": 40.11334322796851
    },
    "F11-F13": {
     "value": -0.20860350433974517,
     "se": 0.003159826105441906,
     "z": -66.01740012859716
    },
    "F22-F13": {
     "value": 0.0428238401136638,
     "se": 0.0014602649579627683,
     "z": 29.32607529897027
    },
    "F33-F13": {
     "value": 0.30790641230329996,
     "se": 0.004709127227614465,
     "z": 65.3850272928978
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.026071550074888816,
     "se": 0.00041398303974727745,
     "z": 62.977338614655835
    },
    "T123-2F12F23": {
     "value": 18.69312042588867,
     "se": 1.2757461606189295,
     "z": 14.652695812793732
    }
   },
   "tests": {
    "kappa2_tot": 1.9539250327746336,
    "W_order2_nm": 736338.0710317605,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 417229.1537780101,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 8709.147097149005,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 730758.4757802503,
    "p_within2_nm": 0.0,
    "W_order3_nm": 14338988.560049834,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 4249541.768168767,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 3164510.1243695333,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 25848447.983239293,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 93.32281123685144,
    "z_gamma_nm": 2061.4416722693777,
    "z_gamma123_nm": 1778.9070027321645,
    "kappa2_nm": 1.9539250327746303,
    "kappa3_nm": 28.740901777385233,
    "gamma_ratio_nm": 3.7640432156838566,
    "W_order2_src": 360398.9065539208,
    "p_order2_src": 0.0,
    "W_cross2_src": 94166.89976038471,
    "p_cross2_src": 0.0,
    "W_adj2_src": 1962.6182566893765,
    "p_adj2_src": 0.0,
    "W_within2_src": 346926.54020804306,
    "p_within2_src": 0.0,
    "W_order3_src": 2150577.448433386,
    "p_order3_src": 0.0,
    "W_gamma_src": 199.20045514841544,
    "p_gamma_src": 3.1211323542152276e-45,
    "W_gamma123_src": 155.73805868194364,
    "p_gamma123_src": 9.658456226923459e-36,
    "W_joint_src": 2374931.4172666073,
    "p_joint_src": 0.0,
    "z_adj2_src": 44.30144756878015,
    "z_gamma_src": 14.113839135699948,
    "z_gamma123_src": 12.479505546372566,
    "kappa2_src": 1.9539250327747462,
    "kappa3_src": 28.740901776122005,
    "gamma_ratio_src": 3.764043215517972,
    "W_order2_emp": 5199.297765600029,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 4555.664106829736,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 1609.0803049248068,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 4682.674308047603,
    "p_within2_emp": 0.0,
    "W_order3_emp": 626.6081073340993,
    "p_order3_emp": 4.063294630070792e-129,
    "W_gamma_emp": 995.3497616442775,
    "p_gamma_emp": 1.841036705090946e-218,
    "W_gamma123_emp": 214.70149458226294,
    "p_gamma123_emp": 1.2947490400364015e-48,
    "W_joint_emp": 20547.141038596106,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 40.11334322796851,
    "z_gamma_emp": 31.549164198822723,
    "z_gamma123_emp": 14.652695812793732,
    "kappa2_emp": 1.203309464750939,
    "kappa3_emp": 4.6873758755231165,
    "gamma_ratio_emp": 1.618620809231316
   },
   "k_hat": 0.5117903620795365,
   "kappa2_tot": 1.9539250327746336,
   "k_reg": 0.6138387362545904,
   "k_reg_each": [
    1.2052486308475756,
    0.022428841661605203
   ],
   "gauss": {
    "cov": [
     [
      58.984286936119,
      80.24733474162323,
      120.01028794372525
     ],
     [
      80.24733474162323,
      130.28417478889045,
      184.06990287254825
     ],
     [
      120.01028794372525,
      184.06990287254825,
      290.9079818678482
     ]
    ],
    "c1": 0.6159407684905263,
    "c3": 1.412833931448781,
    "rho_pc": 0.3863834420481107,
    "IG_pc": 0.08084326407228538,
    "IG_slope": 0.12628055991179643,
    "rho_slope": 0.47243122994185843
   },
   "cmi_full_grass": 0.08948092621844239,
   "cmi_full_plugin": 0.09847010155044966,
   "ncells": 134992,
   "cmi_blocks": [
    [
     10000000,
     0.08948092621844239,
     NaN,
     1,
     NaN,
     0.008637662146157007,
     NaN
    ],
    [
     5000000,
     0.09262018411670958,
     7.1076035688122374e-06,
     2,
     1.0051669362985679e-05,
     0.011772028068036011,
     0.0006453653205469173
    ],
    [
     2500000,
     0.09704862215377807,
     7.556473138764551e-05,
     4,
     0.00015112946277529102,
     0.01619965219878921,
     0.000405505962185611
    ],
    [
     1250000,
     0.10352253091881491,
     0.00017593642804285587,
     8,
     0.0004976233653073698,
     0.022630927101699762,
     0.0006815677106775117
    ],
    [
     625000,
     0.11279831673999613,
     0.00014545020811157554,
     16,
     0.0005818008324463022,
     0.03187389965921356,
     0.0005859401104079243
    ],
    [
     312500,
     0.12591453702014904,
     0.0001874968734265759,
     32,
     0.001060642485209661,
     0.04496892400339128,
     0.0004930317676428279
    ],
    [
     156250,
     0.14438780118907968,
     0.00019892735222116792,
     64,
     0.0015914188177693434,
     0.06338053476032696,
     0.00045180354334856956
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.0873050897512289,
    "se": 9.291507058596968e-06,
    "coef": [
     0.0873050897512289,
     24470.55813105558,
     -2537689414.3578076
    ],
    "chi2": 16181.762746073739,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.08730447558244836,
    "se": 9.35368884271151e-06,
    "coef": [
     0.08730447558244836,
     24083.686305219002
    ],
    "chi2": 15397.89174881695,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.1149688046102127,
    "IG": 0.12131679635231285,
    "norm_deficit": 6.661338147750939e-16,
    "c1": 0.6299760293361943,
    "c3": 1.2594991192282874,
    "nb": 334,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.11603255735947358,
    "IG": 0.12959825976388648,
    "norm_deficit": 3.885780586188048e-14,
    "c1": 0.6660781580632998,
    "c3": 1.3316774200153316,
    "nb": 530,
    "mode": "spline"
   },
   "seconds": 9.748228311538696
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    8.0073851,
    11.3447936,
    16.1212853
   ],
   "max_counts": [
    1604,
    2660,
    4231
   ],
   "ratio_l1l3_l22": 1.0029913355835873,
   "rate_triple": 0.34988810690005806,
   "F": {
    "11": 1.9070520676039862,
    "12": 2.0262611847819474,
    "13": 2.13461980460688,
    "22": 2.1721346397936223,
    "23": 2.300098462269373,
    "33": 2.4516146743736225
   },
   "F_se": {
    "11": 0.010968778410117752,
    "12": 0.01281004230323415,
    "13": 0.014617953172249816,
    "22": 0.015103564785509468,
    "23": 0.017296978026382984,
    "33": 0.019914107409928605
   },
   "T": {
    "111": 26.48242489150477,
    "112": 29.744764756866964,
    "113": 32.8763842712412,
    "122": 33.57458085363409,
    "123": 37.24685792540166,
    "133": 41.45788857227513,
    "222": 38.083087177219085,
    "223": 42.40603785634168,
    "233": 47.37693182789508,
    "333": 53.10588383698548
   },
   "T_se": {
    "111": 1.3708394472252547,
    "112": 1.6333595847701472,
    "113": 1.8736426443046328,
    "122": 1.9539219661413336,
    "123": 2.247320789036512,
    "133": 2.590249486926299,
    "222": 2.3466521886092804,
    "223": 2.7068694683133616,
    "233": 3.1294509946871245,
    "333": 3.626660379074383
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.10835861982493267,
     "se": 0.0020031089640306825,
     "z": -54.0952198660686
    },
    "F23-F13": {
     "value": 0.16547865766249314,
     "se": 0.002972221253818676,
     "z": 55.67508053106344
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.02856001891878024,
     "se": 0.0008279807982675974,
     "z": 34.493576395173655
    },
    "F11-F13": {
     "value": -0.2275677370028939,
     "se": 0.00392913936747549,
     "z": -57.917960072031846
    },
    "F22-F13": {
     "value": 0.03751483518674226,
     "se": 0.0014290419209086241,
     "z": 26.25173876137188
    },
    "F33-F13": {
     "value": 0.3169948697667424,
     "se": 0.005635033619773421,
     "z": 56.25429964683839
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.023273976704343502,
     "se": 0.00044808014796853576,
     "z": 51.94154842579146
    },
    "T123-2F12F23": {
     "value": 27.92565745485551,
     "se": 2.132824083101894,
     "z": 13.093277441917081
    }
   },
   "tests": {
    "kappa2_tot": 2.2247885473886972,
    "W_order2_nm": 987315.0985669671,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 539878.3638523875,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 8108.748913924037,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 975725.2208827011,
    "p_within2_nm": 0.0,
    "W_order3_nm": 30262034.47219803,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 5227173.440152937,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 4016735.79402483,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 52023787.94021726,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 90.04859195969718,
    "z_gamma_nm": 2286.301257523369,
    "z_gamma123_nm": 2004.179581281286,
    "kappa2_nm": 2.2247885473886724,
    "kappa3_nm": 41.02996151295629,
    "gamma_ratio_nm": 4.144705080657454,
    "W_order2_src": 495132.1838467426,
    "p_order2_src": 0.0,
    "W_cross2_src": 104526.09691422097,
    "p_cross2_src": 0.0,
    "W_adj2_src": 1567.2032793779974,
    "p_adj2_src": 0.0,
    "W_within2_src": 472938.51216318295,
    "p_within2_src": 0.0,
    "W_order3_src": 4954914.229014106,
    "p_order3_src": 0.0,
    "W_gamma_src": 161.53792094947363,
    "p_gamma_src": 5.219643784397966e-37,
    "W_gamma123_src": 129.60164856111066,
    "p_gamma123_src": 5.0084772142594364e-30,
    "W_joint_src": 5237215.869258404,
    "p_joint_src": 0.0,
    "z_adj2_src": 39.58791835115857,
    "z_gamma_src": 12.709756919370003,
    "z_gamma123_src": 11.384271982042183,
    "kappa2_src": 2.2247885473888123,
    "kappa3_src": 41.029961544302225,
    "gamma_ratio_src": 4.14470508382339,
    "W_order2_emp": 4283.801363830127,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 3267.372572015847,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 1189.806812529681,
    "p_adj2_emp": 1.0013155964760471e-260,
    "W_within2_emp": 3518.1308203040226,
    "p_within2_emp": 0.0,
    "W_order3_emp": 467.8031633853243,
    "p_order3_emp": 4.470178683519946e-95,
    "W_gamma_emp": 859.0598102248921,
    "p_gamma_emp": 7.797523179256488e-189,
    "W_gamma123_emp": 171.43391417101472,
    "p_gamma123_emp": 3.5974340384266e-39,
    "W_joint_emp": 16550.782419150986,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 34.493576395173655,
    "z_gamma_emp": 29.309722111014494,
    "z_gamma123_emp": 13.093277441917081,
    "kappa2_emp": 1.3020131515252196,
    "kappa3_emp": 5.809520595164429,
    "gamma_ratio_emp": 1.7134820448749462
   },
   "k_hat": 0.4494809186130209,
   "kappa2_tot": 2.2247885473886972,
   "k_reg": 0.556927413064555,
   "k_reg_each": [
    1.3102477898603788,
    -0.19639296373126883
   ],
   "gauss": {
    "cov": [
     [
      130.28417478889045,
      184.06990287254825,
      275.55668865070527
     ],
     [
      184.06990287254825,
      290.9079818678482,
      420.67115497101884
     ],
     [
      275.55668865070527,
      420.67115497101884,
      653.2858051013619
     ]
    ],
    "c1": 0.6327427033479142,
    "c3": 1.4460626080796868,
    "rho_pc": 0.37633127003615896,
    "IG_pc": 0.07635723696985923,
    "IG_slope": 0.13009961903181705,
    "rho_slope": 0.47864602966974523
   },
   "cmi_full_grass": 0.10001806687355774,
   "cmi_full_plugin": 0.1138630405471659,
   "ncells": 204418,
   "cmi_blocks": [
    [
     10000000,
     0.10001806687355774,
     NaN,
     1,
     NaN,
     0.023660829903698513,
     NaN
    ],
    [
     5000000,
     0.10495963258315033,
     0.0001743338033106667,
     2,
     0.0002465452290220284,
     0.028593157173954636,
     0.0004963204683750415
    ],
    [
     2500000,
     0.11190945288564613,
     0.00010965629518446237,
     4,
     0.00021931259036892474,
     0.035534110242376835,
     0.00043557062351329815
    ],
    [
     1250000,
     0.12180651232099726,
     0.0001846623607059879,
     8,
     0.0005223040299404812,
     0.04535858147367429,
     0.0009339889915795858
    ],
    [
     625000,
     0.13597989897359075,
     0.00017144238747383788,
     16,
     0.0006857695498953515,
     0.05946890804493714,
     0.0008273043687156794
    ],
    [
     312500,
     0.15553795258571246,
     0.00021190927407362963,
     32,
     0.0011987398775502574,
     0.07889986958637638,
     0.0007899472448420292
    ],
    [
     156250,
     0.18275749938904737,
     0.0001975757166091528,
     64,
     0.0015806057328732223,
     0.10595124834394237,
     0.0006994030942952477
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.10062696461448793,
    "se": 8.882805342296521e-05,
    "coef": [
     0.10062696461448793,
     24195.146431613706,
     -1793065629.6390414
    ],
    "chi2": 1607.9750129059055,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.1003678902269327,
    "se": 9.21991529796542e-05,
    "coef": [
     0.1003678902269327,
     23553.210535017377
    ],
    "chi2": 1199.7515741752184,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.12073393664204901,
    "IG": 0.12604087306512868,
    "norm_deficit": 4.218847493575595e-15,
    "c1": 0.6486447128609749,
    "c3": 1.3059177676328264,
    "nb": 461,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.11896736600338262,
    "IG": 0.1329797786410835,
    "norm_deficit": 8.026912468039882e-14,
    "c1": 0.6789213772634529,
    "c3": 1.3668738398922586,
    "nb": 915,
    "mode": "spline"
   },
   "seconds": 8.487281322479248
  }
 },
 "nmbias": {
  "0": {
   "k": 1.5268609086939782,
   "lam": [
    0.7791112,
    1.0784522,
    1.4932851
   ],
   "N": 10000000,
   "exact": 0.0392764823595709,
   "IG_exact": 0.04380012303991833,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    0
   ],
   "grass_full": 0.03936052597182993,
   "plugin_full": 0.039493877850858894,
   "bias_full": 8.404361225902712e-05,
   "bias_plugin": 0.00021739549128799163,
   "se_full": 3.932844782536758e-06,
   "extrap2": {
    "I_inf": 0.039339660491005644,
    "se": 6.374649495165232e-06,
    "coef": [
     0.039339660491005644,
     231.4290709776533,
     -12350059.999873288
    ],
    "chi2": 1.606719710313351,
    "dof": 4
   },
   "bias_extrap2": 6.31781314347421e-05,
   "extrap1": {
    "I_inf": 0.03933807872348788,
    "se": 6.811155727242702e-06,
    "coef": [
     0.03933807872348788,
     241.33642846344407
    ],
    "chi2": 1.071990138448356,
    "dof": 3
   },
   "bias_extrap1": 6.159636391697698e-05,
   "IG_pc": 0.04387288634186617,
   "IG_slope": 0.04378550377505643,
   "blocks": [
    [
     10000000,
     0.03936052597182993,
     NaN,
     1,
     NaN,
     -0.004512360370036238,
     NaN
    ],
    [
     5000000,
     0.03939001459344382,
     5.5618824301717495e-06,
     2,
     7.865689565073517e-06,
     -0.004482863483588079,
     9.082317276276966e-05
    ],
    [
     2500000,
     0.03942908114745025,
     8.655479506440702e-05,
     4,
     0.00017310959012881405,
     -0.004443983837689937,
     5.073348065014056e-05
    ],
    [
     1250000,
     0.0395099479611698,
     0.00010303158449558336,
     8,
     0.000291417328292887,
     -0.0043632284603609475,
     4.8807999802292425e-05
    ],
    [
     625000,
     0.03966464953335902,
     9.341281297232732e-05,
     16,
     0.0003736512518893093,
     -0.004208926460023688,
     6.565925613122477e-05
    ],
    [
     312500,
     0.03988039623335604,
     9.703562193098601e-05,
     32,
     0.0005489163702724342,
     -0.003995169915211599,
     5.7924540545106536e-05
    ],
    [
     156250,
     0.04033342684670563,
     9.742334374882932e-05,
     64,
     0.0007793867499906346,
     -0.0035448922594511255,
     6.127650121838432e-05
    ]
   ],
   "ncells": 2662
  },
  "1": {
   "k": 1.211929216171202,
   "lam": [
    1.0784522,
    1.4932851,
    2.0722115
   ],
   "N": 10000000,
   "exact": 0.05894524758339092,
   "IG_exact": 0.0659841509614205,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    1
   ],
   "grass_full": 0.058916233735159196,
   "plugin_full": 0.05920807406617801,
   "bias_full": -2.9013848231722317e-05,
   "bias_plugin": 0.0002628264827870888,
   "se_full": 1.7427907100647066e-05,
   "extrap2": {
    "I_inf": 0.058877014010757546,
    "se": 1.665370536370646e-05,
    "coef": [
     0.058877014010757546,
     440.7836432365846,
     -16209880.438582655
    ],
    "chi2": 0.29348910102350173,
    "dof": 4
   },
   "bias_extrap2": -6.823357263337215e-05,
   "extrap1": {
    "I_inf": 0.05887913160376493,
    "se": 1.752086413992752e-05,
    "coef": [
     0.05887913160376493,
     422.90470365061253
    ],
    "chi2": 0.4019556514875595,
    "dof": 3
   },
   "bias_extrap1": -6.611597962598997e-05,
   "IG_pc": 0.06585768157695962,
   "IG_slope": 0.06595335502156836,
   "blocks": [
    [
     10000000,
     0.058916233735159196,
     NaN,
     1,
     NaN,
     -0.006941447841800424,
     NaN
    ],
    [
     5000000,
     0.05897151482172536,
     2.464678258551345e-05,
     2,
     3.485581420129414e-05,
     -0.00688621653903853,
     6.210121932171547e-05
    ],
    [
     2500000,
     0.05906420654323208,
     5.681391345673085e-05,
     4,
     0.0001136278269134617,
     -0.0067938015398315045,
     6.675370916716942e-05
    ],
    [
     1250000,
     0.05924530855175636,
     0.00011364292800119608,
     8,
     0.00032143074009416135,
     -0.006612689208831284,
     6.791413590025454e-05
    ],
    [
     625000,
     0.059529594012407094,
     9.58742965665273e-05,
     16,
     0.0003834971862661092,
     -0.006328816130139744,
     7.264154841828274e-05
    ],
    [
     312500,
     0.060109736928601804,
     9.208300240592593e-05,
     32,
     0.0005209001234659792,
     -0.005750824868726329,
     8.878308618868993e-05
    ],
    [
     156250,
     0.061038503640502034,
     0.00010965713456127773,
     64,
     0.0008772570764902218,
     -0.004824936529656798,
     9.778699435053678e-05
    ]
   ],
   "ncells": 5377
  },
  "2": {
   "k": 0.9836674041941109,
   "lam": [
    1.4932851,
    2.0722115,
    2.887199
   ],
   "N": 10000000,
   "exact": 0.07752941940303029,
   "IG_exact": 0.08686075743691549,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    2
   ],
   "grass_full": 0.07766049869038838,
   "plugin_full": 0.07826261541141122,
   "bias_full": 0.00013107928735808794,
   "bias_plugin": 0.0007331960083809264,
   "se_full": 0.00014936034052283792,
   "extrap2": {
    "I_inf": 0.07759678323723423,
    "se": 9.879211370433304e-05,
    "coef": [
     0.07759678323723423,
     966.2141865787173,
     -40497397.50280315
    ],
    "chi2": 0.08497261179921414,
    "dof": 4
   },
   "bias_extrap2": 6.736383420394287e-05,
   "extrap1": {
    "I_inf": 0.07760822747716903,
    "se": 0.0001068307827223112,
    "coef": [
     0.07760822747716903,
     908.4042569054911
    ],
    "chi2": 0.13833936425036825,
    "dof": 3
   },
   "bias_extrap1": 7.880807413873647e-05,
   "IG_pc": 0.08690093299406602,
   "IG_slope": 0.08694188201695487,
   "blocks": [
    [
     10000000,
     0.07766049869038838,
     NaN,
     1,
     NaN,
     -0.009240434303677644,
     NaN
    ],
    [
     5000000,
     0.07778951133690803,
     0.00021122741924806118,
     2,
     0.0002987206810456759,
     -0.009112142346710872,
     8.639761834020043e-05
    ],
    [
     2500000,
     0.07799810521433725,
     0.0001339923507193385,
     4,
     0.000267984701438677,
     -0.008903692529585578,
     5.627003213681607e-05
    ],
    [
     1250000,
     0.0783521532567899,
     0.00012849203872520538,
     8,
     0.0003634303676443088,
     -0.008549519598558078,
     0.00010782514239666948
    ],
    [
     625000,
     0.07904302088790416,
     0.00015454287481891137,
     16,
     0.0006181714992756455,
     -0.0078599161191804,
     0.00011240895171265625
    ],
    [
     312500,
     0.0802606379326645,
     0.00015765069512538679,
     32,
     0.000891807004655472,
     -0.00664418270932834,
     0.00011190426497283098
    ],
    [
     156250,
     0.08212430129969017,
     0.00015029084873486592,
     64,
     0.0012023267898789273,
     -0.00478289038636404,
     0.0001190037575582275
    ]
   ],
   "ncells": 10805
  },
  "3": {
   "k": 0.8146530348296686,
   "lam": [
    2.0722115,
    2.887199,
    4.0403879
   ],
   "N": 10000000,
   "exact": 0.09261893017999266,
   "IG_exact": 0.10368897387032998,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    3
   ],
   "grass_full": 0.09292763941547477,
   "plugin_full": 0.09417494699940221,
   "bias_full": 0.00030870923548211027,
   "bias_plugin": 0.0015560168194095475,
   "se_full": 0.00011766151748032743,
   "extrap2": {
    "I_inf": 0.09284535942628962,
    "se": 7.858791284038123e-05,
    "coef": [
     0.09284535942628962,
     2061.1256599227427,
     -96323345.9794751
    ],
    "chi2": 2.883104895651065,
    "dof": 4
   },
   "bias_extrap2": 0.00022642924629695527,
   "extrap1": {
    "I_inf": 0.0928433946789287,
    "se": 8.21866839053497e-05,
    "coef": [
     0.0928433946789287,
     1987.820796538588
    ],
    "chi2": 2.0467838044286806,
    "dof": 3
   },
   "bias_extrap1": 0.00022446449893603893,
   "IG_pc": 0.10375532684215252,
   "IG_slope": 0.10369171021674292,
   "blocks": [
    [
     10000000,
     0.09292763941547477,
     NaN,
     1,
     NaN,
     -0.010827687426677751,
     NaN
    ],
    [
     5000000,
     0.09321889806249484,
     0.00016639851379007806,
     2,
     0.0002353230349606549,
     -0.010536429017875604,
     0.00017734679788514174
    ],
    [
     2500000,
     0.0937119904147008,
     9.109282599942079e-05,
     4,
     0.00018218565199884157,
     -0.010043284018696003,
     0.000145460161720046
    ],
    [
     1250000,
     0.09449733237649682,
     0.0001325206199695118,
     8,
     0.0003748249161099488,
     -0.00925898861119834,
     0.00013754640709587407
    ],
    [
     625000,
     0.09596518656157604,
     0.00013122971692824256,
     16,
     0.0005249188677129702,
     -0.007791772122204298,
     0.00012514663936010126
    ],
    [
     312500,
     0.09830798835774776,
     0.00016284834201093107,
     32,
     0.000921209335527324,
     -0.0054539313154528864,
     0.00016846353342763094
    ],
    [
     156250,
     0.1021163942703718,
     0.00015488703395214354,
     64,
     0.0012390962716171483,
     -0.0016496751215575218,
     0.00018125545672882583
    ]
   ],
   "ncells": 21027
  },
  "4": {
   "k": 0.6874947793744502,
   "lam": [
    2.887199,
    4.0403879,
    5.6744367
   ],
   "N": 10000000,
   "exact": 0.10361509764873965,
   "IG_exact": 0.11585320620168334,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    4
   ],
   "grass_full": 0.10477064024114036,
   "plugin_full": 0.10718128430796181,
   "bias_full": 0.0011555425924007073,
   "bias_plugin": 0.003566186659222162,
   "se_full": 5.4057115746317066e-05,
   "extrap2": {
    "I_inf": 0.1044711195930311,
    "se": 4.679824004719473e-05,
    "coef": [
     0.1044711195930311,
     4166.327838378242,
     -204708182.28916582
    ],
    "chi2": 26.63534767109689,
    "dof": 4
   },
   "bias_extrap2": 0.0008560219442914491,
   "extrap1": {
    "I_inf": 0.10446339912716185,
    "se": 4.776144604560094e-05,
    "coef": [
     0.10446339912716185,
     4040.3840469610523
    ],
    "chi2": 16.140691818639862,
    "dof": 3
   },
   "bias_extrap1": 0.0008483014784222004,
   "IG_pc": 0.1165591393403276,
   "IG_slope": 0.1158581945013539,
   "blocks": [
    [
     10000000,
     0.10477064024114036,
     NaN,
     1,
     NaN,
     -0.01178849909918725,
     NaN
    ],
    [
     5000000,
     0.10533788128615562,
     7.644830623121379e-05,
     2,
     0.00010811423149263415,
     -0.011221246696642824,
     9.063244728680503e-05
    ],
    [
     2500000,
     0.10634162746546583,
     0.0001479724733072373,
     4,
     0.0002959449466144746,
     -0.010217508438230008,
     9.747899545177058e-05
    ],
    [
     1250000,
     0.1079702067019358,
     0.00010634582004124467,
     8,
     0.00030079140200803343,
     -0.008589931254751033,
     0.00015862544717446382
    ],
    [
     625000,
     0.11076360588057832,
     0.00010656250628059057,
     16,
     0.0004262500251223623,
     -0.005797357090125229,
     0.00015730270990697756
    ],
    [
     312500,
     0.11529946415315395,
     0.00013490860959599997,
     32,
     0.000763158341486241,
     -0.0012622988546341705,
     0.0001907379401380622
    ],
    [
     156250,
     0.12282511239211041,
     0.00013114819845321955,
     64,
     0.0010491855876257564,
     0.0062592617573942345,
     0.00017002996110886291
    ]
   ],
   "ncells": 39421
  },
  "5": {
   "k": 0.5891965823337928,
   "lam": [
    4.0403879,
    5.6744367,
    8.0073851
   ],
   "N": 10000000,
   "exact": 0.11121570894162341,
   "IG_exact": 0.12424022311171243,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    5
   ],
   "grass_full": 0.11276403440672134,
   "plugin_full": 0.11726224937654628,
   "bias_full": 0.0015483254650979217,
   "bias_plugin": 0.006046540434922865,
   "se_full": 0.0002542278728936545,
   "extrap2": {
    "I_inf": 0.11262362217320433,
    "se": 0.00017532145073261558,
    "coef": [
     0.11262362217320433,
     7683.931720565127,
     -381374575.8527478
    ],
    "chi2": 18.851599797791902,
    "dof": 4
   },
   "bias_extrap2": 0.0014079132315809179,
   "extrap1": {
    "I_inf": 0.11249934536204406,
    "se": 0.00018868776958159882,
    "coef": [
     0.11249934536204406,
     7506.701147354536
    ],
    "chi2": 10.839916280668929,
    "dof": 3
   },
   "bias_extrap1": 0.0012836364204206474,
   "IG_pc": 0.12412527491493108,
   "IG_slope": 0.12417592380127973,
   "blocks": [
    [
     10000000,
     0.11276403440672134,
     NaN,
     1,
     NaN,
     -0.011361240508209747,
     NaN
    ],
    [
     5000000,
     0.1139170564986145,
     0.00035953250577946955,
     2,
     0.0005084557457873091,
     -0.010208245262619008,
     4.213534512986089e-05
    ],
    [
     2500000,
     0.11590739615165435,
     0.00027620840297949673,
     4,
     0.0005524168059589935,
     -0.008218960807694586,
     0.0001796729140479481
    ],
    [
     1250000,
     0.11907544778445212,
     0.0002803725896950672,
     8,
     0.0007930134377288623,
     -0.005053050949843499,
     0.00024277274375177765
    ],
    [
     625000,
     0.12432090259798106,
     0.0002071612300129241,
     16,
     0.0008286449200516964,
     0.00019170226226789076,
     0.0001885155892527894
    ],
    [
     312500,
     0.1328805910791723,
     0.000209557577461425,
     32,
     0.0011854366725759908,
     0.008750284249996194,
     0.00023052748255093545
    ],
    [
     156250,
     0.14625643559575188,
     0.00020907852594554167,
     64,
     0.0016726282075643333,
     0.022121114222896296,
     0.0002394665910584502
    ]
   ],
   "ncells": 71291
  },
  "6": {
   "k": 0.5117903620795365,
   "lam": [
    5.6744367,
    8.0073851,
    11.3447936
   ],
   "N": 10000000,
   "exact": 0.11603255735947358,
   "IG_exact": 0.12959825976388648,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    6
   ],
   "grass_full": 0.11958489662994687,
   "plugin_full": 0.1277215049171092,
   "bias_full": 0.0035523392704732842,
   "bias_plugin": 0.011688947557635623,
   "se_full": 4.127984341752663e-06,
   "extrap2": {
    "I_inf": 0.11761810193589084,
    "se": 8.693221485129392e-06,
    "coef": [
     0.11761810193589084,
     20641.305942949573,
     -1784788101.4804196
    ],
    "chi2": 3861.7120638294077,
    "dof": 4
   },
   "bias_extrap2": 0.0015855445764172554,
   "extrap1": {
    "I_inf": 0.11760340814805764,
    "se": 8.815792612093195e-06,
    "coef": [
     0.11760340814805764,
     20482.64463885922
    ],
    "chi2": 3314.9460556139907,
    "dof": 3
   },
   "bias_extrap1": 0.0015708507885840578,
   "IG_pc": 0.12973039597097152,
   "IG_slope": 0.12967983011151468,
   "blocks": [
    [
     10000000,
     0.11958489662994687,
     NaN,
     1,
     NaN,
     -0.010145499341024655,
     NaN
    ],
    [
     5000000,
     0.12184471698985533,
     5.83785144137039e-06,
     2,
     8.255968683505327e-06,
     -0.007886023990418448,
     0.00010525227514983358
    ],
    [
     2500000,
     0.1256356818888411,
     0.00014164341031889396,
     4,
     0.0002832868206377879,
     -0.004095580801722967,
     0.00016349402426507173
    ],
    [
     1250000,
     0.13166384522332253,
     0.00017646720635163546,
     8,
     0.0004991246330731489,
     0.001931714398025846,
     0.0001528368869798608
    ],
    [
     625000,
     0.14120368030764052,
     0.00019279536348391175,
     16,
     0.000771181453935647,
     0.011467920476862797,
     0.00025340501352333485
    ],
    [
     312500,
     0.15613283869039096,
     0.00021530729408076146,
     32,
     0.0012179619814674612,
     0.026394413878333495,
     0.00025712534627044746
    ],
    [
     156250,
     0.17843963412054398,
     0.00018190362182420652,
     64,
     0.0014552289745936521,
     0.04869367580339346,
     0.0002904725361554326
    ]
   ],
   "ncells": 124666
  },
  "7": {
   "k": 0.4494809186130209,
   "lam": [
    8.0073851,
    11.3447936,
    16.1212853
   ],
   "N": 10000000,
   "exact": 0.11896736600338262,
   "IG_exact": 0.1329797786410835,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    7
   ],
   "grass_full": 0.12531311932347222,
   "plugin_full": 0.1394519161509118,
   "bias_full": 0.006345753320089603,
   "bias_plugin": 0.020484550147529174,
   "se_full": 7.073945823449854e-05,
   "extrap2": {
    "I_inf": 0.12423482513834426,
    "se": 5.6880435914151026e-05,
    "coef": [
     0.12423482513834426,
     26685.547775580006,
     -1765767734.2078037
    ],
    "chi2": 1646.0558017020176,
    "dof": 4
   },
   "bias_extrap2": 0.005267459134961641,
   "extrap1": {
    "I_inf": 0.12409417961751022,
    "se": 5.950630506037994e-05,
    "coef": [
     0.12409417961751022,
     26215.33410471492
    ],
    "chi2": 1255.0280258960609,
    "dof": 3
   },
   "bias_extrap1": 0.005126813614127604,
   "IG_pc": 0.13296712468986616,
   "IG_slope": 0.13295581832826245,
   "blocks": [
    [
     10000000,
     0.12531311932347222,
     NaN,
     1,
     NaN,
     -0.0076540053663939345,
     NaN
    ],
    [
     5000000,
     0.1295543425010126,
     0.00010004070123015296,
     2,
     0.0001414789164689971,
     -0.003412871676348614,
     4.1596318315365026e-05
    ],
    [
     2500000,
     0.13639172350981554,
     8.000130965787341e-05,
     4,
     0.00016000261931574682,
     0.003423801299134735,
     0.00012397238693863684
    ],
    [
     1250000,
     0.14702647726801277,
     0.0001763169813555763,
     8,
     0.0004986997326194803,
     0.014056620956242064,
     0.00020657942764473698
    ],
    [
     625000,
     0.1635129615935108,
     0.00016992498573889094,
     16,
     0.0006796999429555638,
     0.030540599640191242,
     0.0002420160603450254
    ],
    [
     312500,
     0.1881083293416528,
     0.00017618850868918333,
     32,
     0.000996672714090132,
     0.05513303690742209,
     0.00021093050255484386
    ],
    [
     156250,
     0.22394530306638166,
     0.0002329623704968899,
     64,
     0.0018636989639751191,
     0.09096463421446548,
     0.00028899833629221716
    ]
   ],
   "ncells": 208755
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/results/U14_c3.json <==
{
 "config": "U14",
 "cut": 0.3,
 "ic": 3,
 "N": 10000000,
 "window_means": [
  0.367816,
  0.4619718,
  0.5974055,
  0.7919465,
  1.0680785,
  1.4611345,
  2.0193843,
  2.8183792,
  3.9581436,
  5.5888474
 ],
 "Nbar": [
  1.0,
  1.367816,
  1.8297878,
  2.4271933,
  3.2191397999999998,
  4.287218299999999,
  5.748352799999999,
  7.7677371,
  10.5861163,
  14.5442599,
  20.1331073
 ],
 "rate_eff": [
  0.3132153072300526,
  0.29098469661567433,
  0.2825355653802604,
  0.2823786117841775,
  0.28652392669947463,
  0.2932752364941581,
  0.30106554223722265,
  0.30956447314262714,
  0.31765304760380186,
  0.32516918220099694
 ],
 "max_count_unit_window": [
  15,
  27,
  60,
  106,
  199,
  321,
  527,
  883,
  1415,
  2336
 ],
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.367816,
    0.4619718,
    0.5974055
   ],
   "max_counts": [
    15,
    27,
    60
   ],
   "ratio_l1l3_l22": 1.0296008727030979,
   "rate_triple": 0.2425066495870742,
   "F": {
    "11": 0.7074002035046829,
    "12": 0.8291140931108405,
    "13": 0.9011151024039026,
    "22": 1.0916629203866584,
    "23": 1.2245253374023823,
    "33": 1.490615323177369
   },
   "F_se": {
    "11": 0.002518204130954942,
    "12": 0.0020955891169640076,
    "13": 0.002298758769585666,
    "22": 0.003149403841752836,
    "23": 0.0030651597059076037,
    "33": 0.004396343373560974
   },
   "T": {
    "111": 2.4080953275022803,
    "112": 2.8452638500946983,
    "113": 3.134119307800772,
    "122": 3.6271154040602553,
    "123": 4.117661867528538,
    "133": 4.874854029780746,
    "222": 5.189793941451461,
    "223": 6.102980218162752,
    "233": 7.51304848003641,
    "333": 9.82537086705909
   },
   "T_se": {
    "111": 0.029781264615391947,
    "112": 0.02747576040473946,
    "113": 0.03430216974364575,
    "122": 0.03727140973233068,
    "123": 0.045101043904685015,
    "133": 0.06714315058559206,
    "222": 0.06568207245439975,
    "223": 0.07747418448627144,
    "233": 0.11339957393431774,
    "333": 0.18553716488264832
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.07200100929306208,
     "se": 0.001826765242241179,
     "z": -39.414483934852605
    },
    "F23-F13": {
     "value": 0.32341023499847976,
     "se": 0.0024991705535164243,
     "z": 129.40702848128143
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.12570461285270884,
     "se": 0.0017790375461072382,
     "z": 70.65877453107531
    },
    "F11-F13": {
     "value": -0.19371489889921967,
     "se": 0.002266329746641906,
     "z": -85.47516052606788
    },
    "F22-F13": {
     "value": 0.19054781798275577,
     "se": 0.0031020709524691727,
     "z": 61.42600246815256
    },
    "F33-F13": {
     "value": 0.5895002207734663,
     "se": 0.0035010434686437446,
     "z": 168.37843518744725
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.11164130471719497,
     "se": 0.0011715071089452736,
     "z": 95.2971636832041
    },
    "T123-2F12F23": {
     "value": 2.0871194383052933,
     "se": 0.03870438019303936,
     "z": 53.92463147312312
    }
   },
   "tests": {
    "kappa2_tot": 1.087130467441733,
    "W_order2_nm": 130648.25623854999,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 61594.69754686937,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 7227.581012355495,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 118320.95352884496,
    "p_within2_nm": 0.0,
    "W_order3_nm": 225235.14108183098,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 293258.43100230274,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 97463.351023872,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 480701.25285125547,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 85.01518106994476,
    "z_gamma_nm": 541.5334070972009,
    "z_gamma123_nm": 312.1912090752589,
    "kappa2_nm": 1.0871304674417326,
    "kappa3_nm": 5.281052766273974,
    "gamma_ratio_nm": 2.2342263867648096,
    "W_order2_src": 82323.44650940967,
    "p_order2_src": 0.0,
    "W_cross2_src": 41458.017587910275,
    "p_cross2_src": 0.0,
    "W_adj2_src": 5035.306904510874,
    "p_adj2_src": 0.0,
    "W_within2_src": 79069.3935943028,
    "p_within2_src": 0.0,
    "W_order3_src": 40145.45319533386,
    "p_order3_src": 0.0,
    "W_gamma_src": 2554.8780804525595,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 1265.6575111335424,
    "p_gamma123_src": 3.2839986236931067e-277,
    "W_joint_src": 108812.18374427734,
    "p_joint_src": 0.0,
    "z_adj2_src": 70.95989645222768,
    "z_gamma_src": 50.54580180838523,
    "z_gamma123_src": 35.57608060387685,
    "kappa2_src": 1.0871304674417326,
    "kappa3_src": 5.281052766273955,
    "gamma_ratio_src": 2.2342263867648016,
    "W_order2_emp": 33280.75496075907,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 24522.06562421327,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 4992.662418233336,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 31831.616128225833,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2615.4628751494542,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2551.602804001031,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 2907.865879512141,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 65812.55257849798,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 70.65877453107531,
    "z_gamma_emp": 50.51339232323475,
    "z_gamma123_emp": 53.92463147312312,
    "kappa2_emp": 0.8289865807292052,
    "kappa3_emp": 2.447538065737816,
    "gamma_ratio_emp": 1.7807561726689405
   },
   "k_hat": 0.9198527959143938,
   "kappa2_tot": 1.087130467441733,
   "k_reg": 1.0594569852282054,
   "k_reg_each": [
    1.3523954827192441,
    0.7665184877371668
   ],
   "gauss": {
    "cov": [
     [
      0.46351923643727033,
      0.14088359448874274,
      0.19800681838161308
     ],
     [
      0.14088359448874274,
      0.6949523253807884,
      0.33795003962546355
     ],
     [
      0.19800681838161308,
      0.33795003962546355,
      1.1293962814472325
     ]
    ],
    "c1": 0.20272411407724658,
    "c3": 0.4862924078141461,
    "rho_pc": 0.19987442760943602,
    "IG_pc": 0.020384845242088175,
    "IG_slope": 0.02836368065032466,
    "rho_slope": 0.23483688514601406
   },
   "cmi_full_grass": 0.01311398450117629,
   "cmi_full_plugin": 0.01323821424172289,
   "ncells": 2423,
   "cmi_blocks": [
    [
     10000000,
     0.01311398450117629,
     NaN,
     1,
     NaN,
     -0.0072708607409118844,
     NaN
    ],
    [
     5000000,
     0.013141527570773803,
     5.464065621652025e-05,
     2,
     7.727355707836871e-05,
     -0.007243917103896295,
     7.813753298719327e-05
    ],
    [
     2500000,
     0.01319299097832971,
     3.785101122232104e-05,
     4,
     7.570202244464208e-05,
     -0.007192524046138498,
     6.955051916962034e-05
    ],
    [
     1250000,
     0.013268666602076484,
     4.9871844511752715e-05,
     8,
     0.0001410588777781658,
     -0.007116684313533695,
     6.941469865687424e-05
    ],
    [
     625000,
     0.013433761489410223,
     4.644065128348579e-05,
     16,
     0.00018576260513394316,
     -0.006952056035112611,
     5.599346838647443e-05
    ],
    [
     312500,
     0.013639873381511902,
     4.27385402850052e-05,
     32,
     0.00024176569322833296,
     -0.006748191945640592,
     6.694509747944334e-05
    ],
    [
     156250,
     0.014007704456422021,
     5.255456132405405e-05,
     64,
     0.0004204364905924324,
     -0.006384098034039389,
     7.254830094887595e-05
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.01310604566412511,
    "se": 2.7119506726547105e-05,
    "coef": [
     0.01310604566412511,
     205.07577544647813,
     -10147638.357533338
    ],
    "chi2": 0.6521033910755577,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.013100102078579222,
    "se": 2.904996571264747e-05,
    "coef": [
     0.013100102078579222,
     210.26117132675068
    ],
    "chi2": 0.09175687651098464,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.024877885118662024,
    "IG": 0.03004100883784298,
    "norm_deficit": 0.0,
    "c1": 0.2515889841377241,
    "c3": 0.40862997494206116,
    "nb": 36,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.026834116634031808,
    "IG": 0.03277798393324283,
    "norm_deficit": -2.220446049250313e-16,
    "c1": 0.2661813960234261,
    "c3": 0.4323309208464909,
    "nb": 38,
    "mode": "full"
   },
   "seconds": 12.74111795425415
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    0.4619718,
    0.5974055,
    0.7919465
   ],
   "max_counts": [
    27,
    60,
    106
   ],
   "ratio_l1l3_l22": 1.0251156799218641,
   "rate_triple": 0.2694949943849953,
   "F": {
    "11": 1.0916629203866584,
    "12": 1.2245253374023823,
    "13": 1.3084858706362352,
    "22": 1.490615323177369,
    "23": 1.6305368644621754,
    "33": 1.8888251235966584
   },
   "F_se": {
    "11": 0.003149403841752836,
    "12": 0.0030651597059076037,
    "13": 0.0035680842579506994,
    "22": 0.004396343373560974,
    "23": 0.00485186956847973,
    "33": 0.006450707125856997
   },
   "T": {
    "111": 5.189793941451461,
    "112": 6.102980218162752,
    "113": 6.810251592620297,
    "122": 7.51304848003641,
    "123": 8.561569071133034,
    "133": 10.015206398713351,
    "222": 9.82537086705909,
    "223": 11.470021554845845,
    "233": 13.734628382745026,
    "333": 16.994438208989273
   },
   "T_se": {
    "111": 0.06568207245439975,
    "112": 0.07747418448627144,
    "113": 0.0995730075475288,
    "122": 0.11339957393431774,
    "123": 0.14518831010823016,
    "133": 0.19450401611754753,
    "222": 0.18553716488264832,
    "223": 0.23747538596212586,
    "233": 0.3137949134636994,
    "333": 0.42296076575354685
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.08396053323385289,
     "se": 0.0019378736597000087,
     "z": -43.326113038169034
    },
    "F23-F13": {
     "value": 0.32205099382594016,
     "se": 0.0028908409351361204,
     "z": 111.4039136196111
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.11904523029604364,
     "se": 0.001899837771143087,
     "z": 62.66073456599242
    },
    "F11-F13": {
     "value": -0.21682295024957687,
     "se": 0.0024626148055527054,
     "z": -88.04582420307243
    },
    "F22-F13": {
     "value": 0.18212945254113366,
     "se": 0.0033899964851592268,
     "z": 53.725557928588564
    },
    "F33-F13": {
     "value": 0.5803392529604232,
     "se": 0.004111013651418149,
     "z": 141.16694863327137
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.10251843155329765,
     "se": 0.0010612513872002719,
     "z": 96.60145823107517
    },
    "T123-2F12F23": {
     "value": 4.568301662927898,
     "se": 0.12908129132693166,
     "z": 35.390889074370165
    }
   },
   "tests": {
    "kappa2_tot": 1.4955352944058267,
    "W_order2_nm": 131913.46585416098,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 68316.52662900335,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 7141.063742800991,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 124223.18660465155,
    "p_within2_nm": 0.0,
    "W_order3_nm": 312757.1735615906,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 500455.65341559704,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 231854.43646124474,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 720275.1008457311,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 84.50481490898014,
    "z_gamma_nm": 707.4289034352477,
    "z_gamma123_nm": 481.5126545182845,
    "kappa2_nm": 1.495535294405826,
    "kappa3_nm": 10.34605190123731,
    "gamma_ratio_nm": 2.3128705354875003,
    "W_order2_src": 73953.67064870056,
    "p_order2_src": 0.0,
    "W_cross2_src": 37675.469789632465,
    "p_cross2_src": 0.0,
    "W_adj2_src": 4083.141905654539,
    "p_adj2_src": 0.0,
    "W_within2_src": 72720.66544037864,
    "p_within2_src": 0.0,
    "W_order3_src": 37328.966576550134,
    "p_order3_src": 0.0,
    "W_gamma_src": 1059.021534470039,
    "p_gamma_src": 2.6636319808926192e-232,
    "W_gamma123_src": 630.9900621435157,
    "p_gamma123_src": 3.044333107186786e-139,
    "W_joint_src": 100803.55256802513,
    "p_joint_src": 0.0,
    "z_adj2_src": 63.89946717817402,
    "z_gamma_src": 32.54261105796582,
    "z_gamma123_src": 25.119515563472074,
    "kappa2_src": 1.495535294405827,
    "kappa3_src": 10.346051901237201,
    "gamma_ratio_src": 2.3128705354874723,
    "W_order2_emp": 21169.21957099903,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 17024.607224430718,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 3926.3676563497575,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 20791.007373731816,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1265.6509997303924,
    "p_order3_emp": 8.102739220604022e-267,
    "W_gamma_emp": 2034.283814006511,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 1252.5150294743737,
    "p_gamma123_emp": 2.3578688184760386e-274,
    "W_joint_emp": 49188.917727299646,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 62.66073456599242,
    "z_gamma_emp": 45.10303552984556,
    "z_gamma123_emp": 35.390889074370165,
    "kappa2_emp": 1.0969240693253934,
    "kappa3_emp": 4.4471615610604776,
    "gamma_ratio_emp": 1.8479906915739877
   },
   "k_hat": 0.6686569041470185,
   "kappa2_tot": 1.4955352944058267,
   "k_reg": 0.7542445795166782,
   "k_reg_each": [
    0.946459485581059,
    0.5620296734522975
   ],
   "gauss": {
    "cov": [
     [
      0.6949523253807884,
      0.33795003962546355,
      0.4787186978056284
     ],
     [
      0.33795003962546355,
      1.1293962814472325,
      0.771428582369077
     ],
     [
      0.4787186978056284,
      0.771428582369077,
      1.9765786388157842
     ]
    ],
    "c1": 0.29923069977918393,
    "c3": 0.6830450879301213,
    "rho_pc": 0.26716827582295805,
    "IG_pc": 0.037027233965125014,
    "IG_slope": 0.049065726283993374,
    "rho_slope": 0.30572907898945
   },
   "cmi_full_grass": 0.02172917991190282,
   "cmi_full_plugin": 0.02198930513748598,
   "ncells": 4688,
   "cmi_blocks": [
    [
     10000000,
     0.02172917991190282,
     NaN,
     1,
     NaN,
     -0.015298054053222196,
     NaN
    ],
    [
     5000000,
     0.021797498410375482,
     4.9456718464568894e-05,
     2,
     6.994236200306121e-05,
     -0.015230517570679308,
     0.0002187759217494589
    ],
    [
     2500000,
     0.021934166917855435,
     7.319494830669252e-05,
     4,
     0.00014638989661338504,
     -0.01509498492150131,
     0.00016342741515570352
    ],
    [
     1250000,
     0.022085975671489955,
     8.118808683748539e-05,
     8,
     0.0002296345870173928,
     -0.01494283326757067,
     0.0001490664923894476
    ],
    [
     625000,
     0.022388715332038567,
     6.927910345555658e-05,
     16,
     0.0002771164138222263,
     -0.014641301410657878,
     0.0001121111487196436
    ],
    [
     312500,
     0.022819513894519305,
     7.457205344110952e-05,
     32,
     0.0004218432374017133,
     -0.014211226117937945,
     0.0001213218325238213
    ],
    [
     156250,
     0.02347820135280762,
     8.21365169261667e-05,
     64,
     0.0006570921354093336,
     -0.013557436151796637,
     0.00011676140432639742
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.021704367726041902,
    "se": 2.9608600197117225e-05,
    "coef": [
     0.021704367726041902,
     452.41869659096716,
     -27661584.29493087
    ],
    "chi2": 1.7401432472900198,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.02170151267564672,
    "se": 3.054028988177439e-05,
    "coef": [
     0.02170151267564672,
     442.75641319681085
    ],
    "chi2": 1.0567608342042771,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.03237657680899253,
    "IG": 0.03863086338479517,
    "norm_deficit": -6.661338147750939e-16,
    "c1": 0.28920133303660217,
    "c3": 0.49577048532761403,
    "nb": 42,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.042943627302727445,
    "IG": 0.05428028448260318,
    "norm_deficit": -2.220446049250313e-16,
    "c1": 0.3648886488429006,
    "c3": 0.6255193246446303,
    "nb": 53,
    "mode": "full"
   },
   "seconds": 12.03287649154663
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    0.5974055,
    0.7919465,
    1.0680785
   ],
   "max_counts": [
    60,
    106,
    199
   ],
   "ratio_l1l3_l22": 1.0173741578911066,
   "rate_triple": 0.290510203195136,
   "F": {
    "11": 1.490615323177369,
    "12": 1.6305368644621754,
    "13": 1.7227812686578954,
    "22": 1.8888251235966584,
    "23": 2.033970841056522,
    "33": 2.280979742862169
   },
   "F_se": {
    "11": 0.004396343373560974,
    "12": 0.00485186956847973,
    "13": 0.005815438560253068,
    "22": 0.006450707125856997,
    "23": 0.007550190194607584,
    "33": 0.00990809238440705
   },
   "T": {
    "111": 9.82537086705909,
    "112": 11.470021554845845,
    "113": 12.785883154659222,
    "122": 13.734628382745026,
    "123": 15.549958583478727,
    "133": 17.952349953139002,
    "222": 16.994438208989273,
    "223": 19.538795550687585,
    "233": 22.948786028988305,
    "333": 27.583289369390457
   },
   "T_se": {
    "111": 0.18553716488264832,
    "112": 0.23747538596212586,
    "113": 0.3149920050869138,
    "122": 0.3137949134636994,
    "123": 0.416493530318529,
    "133": 0.572922235531469,
    "222": 0.42296076575354685,
    "223": 0.5587945729111138,
    "233": 0.7674614346453501,
    "333": 1.0858020627744647
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.09224440419572,
     "se": 0.0022043196711201913,
     "z": -41.84710838643618
    },
    "F23-F13": {
     "value": 0.31118957239862644,
     "se": 0.003185771121121264,
     "z": 97.68108271667055
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.10947258410145322,
     "se": 0.0019507064767224705,
     "z": 56.11945487841225
    },
    "F11-F13": {
     "value": -0.2321659454805265,
     "se": 0.002966650174305665,
     "z": -78.25861892693977
    },
    "F22-F13": {
     "value": 0.16604385493876306,
     "se": 0.0036202561959436806,
     "z": 45.86522222510303
    },
    "F33-F13": {
     "value": 0.5581984742042736,
     "se": 0.005193005345362487,
     "z": 107.49044860944768
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.09104373848653446,
     "se": 0.0010057511852439715,
     "z": 90.52312323594171
    },
    "T123-2F12F23": {
     "value": 8.917029708311137,
     "se": 0.38167721187663667,
     "z": 23.362751117541816
    }
   },
   "tests": {
    "kappa2_tot": 1.904473197104593,
    "W_order2_nm": 133873.76004619146,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 73258.45907335563,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 6832.783778507215,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 129603.21583577641,
    "p_within2_nm": 0.0,
    "W_order3_nm": 464354.78007275023,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 798346.3866370639,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 450464.48858766677,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 1126741.7757157518,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 82.660654355668,
    "z_gamma_nm": 893.5023148470651,
    "z_gamma123_nm": 671.1665133092284,
    "kappa2_nm": 1.9044731971045932,
    "kappa3_nm": 18.142845849842445,
    "gamma_ratio_nm": 2.501069067902974,
    "W_order2_src": 68629.97190244598,
    "p_order2_src": 0.0,
    "W_cross2_src": 32455.8718577191,
    "p_cross2_src": 0.0,
    "W_adj2_src": 3121.3724887097105,
    "p_adj2_src": 0.0,
    "W_within2_src": 68010.04895258583,
    "p_within2_src": 0.0,
    "W_order3_src": 43205.96813432493,
    "p_order3_src": 0.0,
    "W_gamma_src": 477.65799695724894,
    "p_gamma_src": 6.9081358755893825e-106,
    "W_gamma123_src": 317.51085997944136,
    "p_gamma123_src": 5.047732698740599e-71,
    "W_joint_src": 101703.97337649518,
    "p_joint_src": 0.0,
    "z_adj2_src": 55.86924456899082,
    "z_gamma_src": 21.855388282006086,
    "z_gamma123_src": 17.81883441697131,
    "kappa2_src": 1.9044731971045927,
    "kappa3_src": 18.142845849841652,
    "gamma_ratio_src": 2.501069067902866,
    "W_order2_emp": 12905.292170722658,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 11419.300175617169,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 3149.3932158501484,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 12652.275041144658,
    "p_within2_emp": 0.0,
    "W_order3_emp": 833.3071823079188,
    "p_order3_emp": 1.4350529719435585e-173,
    "W_gamma_emp": 1167.2706636442856,
    "p_gamma_emp": 7.913688576369773e-256,
    "W_gamma123_emp": 545.8181397802014,
    "p_gamma123_emp": 1.0226355830691471e-120,
    "W_joint_emp": 34132.72722573655,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 56.11945487841225,
    "z_gamma_emp": 34.16534301956129,
    "z_gamma123_emp": 23.362751117541816,
    "kappa2_emp": 1.370311000573719,
    "kappa3_emp": 6.729193925114426,
    "gamma_ratio_emp": 1.7918215693968398
   },
   "k_hat": 0.525079587111186,
   "kappa2_tot": 1.904473197104593,
   "k_reg": 0.586939966846754,
   "k_reg_each": [
    0.7387447097873503,
    0.4351352239061576
   ],
   "gauss": {
    "cov": [
     [
      1.1293962814472325,
      0.771428582369077,
      1.0992654394802799
     ],
     [
      0.771428582369077,
      1.9765786388157842,
      1.7204568420740787
     ],
     [
      1.0992654394802799,
      1.7204568420740787,
      3.6702015847422325
     ]
    ],
    "c1": 0.39028479172033265,
    "c3": 0.870421650972028,
    "rho_pc": 0.3188903363801149,
    "IG_pc": 0.05362061189427264,
    "IG_slope": 0.06999757491842531,
    "rho_slope": 0.36143816630468334
   },
   "cmi_full_grass": 0.030998359536868136,
   "cmi_full_plugin": 0.03148558720411598,
   "ncells": 8433,
   "cmi_blocks": [
    [
     10000000,
     0.030998359536868136,
     NaN,
     1,
     NaN,
     -0.022622252357404504,
     NaN
    ],
    [
     5000000,
     0.031146441844740913,
     1.3781035947957319e-06,
     2,
     1.9489327941152404e-06,
     -0.022473195832764626,
     0.00011588166424219766
    ],
    [
     2500000,
     0.03137950248073196,
     3.075617406317159e-05,
     4,
     6.151234812634319e-05,
     -0.022240535448532404,
     0.00016374624243001493
    ],
    [
     1250000,
     0.0317101861830098,
     3.4338066228584265e-05,
     8,
     9.712271793225886e-05,
     -0.021911816646946337,
     0.0001470153137264364
    ],
    [
     625000,
     0.03224421318086956,
     8.3966505144638e-05,
     16,
     0.000335866020578552,
     -0.021379603912689272,
     0.00016992221247788682
    ],
    [
     312500,
     0.03303768889906478,
     9.758542306937848e-05,
     32,
     0.0005520265151785254,
     -0.020590459349558537,
     0.00016621775870584365
    ],
    [
     156250,
     0.0342814036817308,
     9.59666438501179e-05,
     64,
     0.0007677331508009432,
     -0.019350650043114766,
     0.00015492424356220873
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.030860102445138322,
    "se": 2.2418941938259474e-06,
    "coef": [
     0.030860102445138322,
     1427.4054549446626,
     -145863560.71591082
    ],
    "chi2": 198.5272039927282,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.030862660809350496,
    "se": 2.2001274603619613e-06,
    "coef": [
     0.030862660809350496,
     1386.1417178083684
    ],
    "chi2": 190.19503440098418,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.04165560316747701,
    "IG": 0.049012211602205244,
    "norm_deficit": 4.440892098500626e-16,
    "c1": 0.3333835580470734,
    "c3": 0.5960437434934581,
    "nb": 51,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.05821761336320711,
    "IG": 0.07526112250399355,
    "norm_deficit": 0.0,
    "c1": 0.4536018730732748,
    "c3": 0.8109774821110514,
    "nb": 76,
    "mode": "full"
   },
   "seconds": 12.403964757919312
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    0.7919465,
    1.0680785,
    1.4611345
   ],
   "max_counts": [
    106,
    199,
    321
   ],
   "ratio_l1l3_l22": 1.0143309873289161,
   "rate_triple": 0.3062373143591982,
   "F": {
    "11": 1.8888251235966584,
    "12": 2.033970841056522,
    "13": 2.138692371784439,
    "22": 2.280979742862169,
    "23": 2.4345742710663765,
    "33": 2.674652702850204
   },
   "F_se": {
    "11": 0.006450707125856997,
    "12": 0.007550190194607584,
    "13": 0.008923941090123406,
    "22": 0.00990809238440705,
    "23": 0.011629085447286362,
    "33": 0.014388569328919366
   },
   "T": {
    "111": 16.994438208989273,
    "112": 19.538795550687585,
    "113": 21.750924909633433,
    "122": 22.948786028988305,
    "123": 25.850910060349612,
    "133": 29.50079389240307,
    "222": 27.583289369390457,
    "223": 31.45579334462866,
    "233": 36.369453343289806,
    "333": 42.66210038308378
   },
   "T_se": {
    "111": 0.42296076575354685,
    "112": 0.5587945729111138,
    "113": 0.6785462453992136,
    "122": 0.7674614346453501,
    "123": 0.926080012191845,
    "133": 1.131782577057582,
    "222": 1.0858020627744647,
    "223": 1.308165159085285,
    "233": 1.5957987377983034,
    "333": 1.9803398991303045
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.10472153072791723,
     "se": 0.002451225165631749,
     "z": -42.72211798255081
    },
    "F23-F13": {
     "value": 0.2958818992819374,
     "se": 0.004098122083994895,
     "z": 72.19938625974471
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.0955801842770101,
     "se": 0.0021930013664258506,
     "z": 43.58418819993099
    },
    "F11-F13": {
     "value": -0.2498672481877806,
     "se": 0.00374328640360436,
     "z": -66.75076957701842
    },
    "F22-F13": {
     "value": 0.14228737107772993,
     "se": 0.004012628113132295,
     "z": 35.45989487838659
    },
    "F33-F13": {
     "value": 0.5359603310657648,
     "se": 0.0065915950759104945,
     "z": 81.30965644787166
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.07907336180056457,
     "se": 0.0010240351171181996,
     "z": 77.2174317840679
    },
    "T123-2F12F23": {
     "value": 15.94720390487872,
     "se": 0.8558657423776134,
     "z": 18.632833533653358
    }
   },
   "tests": {
    "kappa2_tot": 2.3106027320556435,
    "W_order2_nm": 142220.93156759735,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 79943.77419057867,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 5988.438902215035,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 139928.32302372818,
    "p_within2_nm": 0.0,
    "W_order3_nm": 761090.9257574426,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1210458.545778752,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 764507.4501684551,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 1868549.8451732728,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 77.38500437562199,
    "z_gamma_nm": 1100.2084101563448,
    "z_gamma123_nm": 874.3611668918372,
    "kappa2_nm": 2.310602732055643,
    "kappa3_nm": 29.58597779278281,
    "gamma_ratio_nm": 2.770801194798577,
    "W_order2_src": 68323.05886041414,
    "p_order2_src": 0.0,
    "W_cross2_src": 28360.4016777696,
    "p_cross2_src": 0.0,
    "W_adj2_src": 2166.7550543011544,
    "p_adj2_src": 0.0,
    "W_within2_src": 67521.76776272531,
    "p_within2_src": 0.0,
    "W_order3_src": 63474.73916682415,
    "p_order3_src": 0.0,
    "W_gamma_src": 308.2607975948639,
    "p_gamma_src": 5.22518431299435e-69,
    "W_gamma123_src": 217.87179545815712,
    "p_gamma123_src": 2.6339608343193388e-49,
    "W_joint_src": 119150.2475075419,
    "p_joint_src": 0.0,
    "z_adj2_src": 46.54841623837651,
    "z_gamma_src": 17.55735736364855,
    "z_gamma123_src": 14.760480868120696,
    "kappa2_src": 2.3106027320556386,
    "kappa3_src": 29.58597779278071,
    "gamma_ratio_src": 2.770801194798391,
    "W_order2_emp": 7220.092778030305,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 6136.267088719129,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 1899.5814610470034,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 6893.291122705827,
    "p_within2_emp": 0.0,
    "W_order3_emp": 401.41624939682794,
    "p_order3_emp": 6.831302517798361e-81,
    "W_gamma_emp": 972.8423049788043,
    "p_gamma_emp": 1.4369814224917841e-213,
    "W_gamma123_emp": 347.18248549283703,
    "p_gamma123_emp": 1.740605281281945e-77,
    "W_joint_emp": 24574.415856311465,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 43.58418819993099,
    "z_gamma_emp": 31.190420083397473,
    "z_gamma123_emp": 18.632833533653358,
    "kappa2_emp": 1.662096860979988,
    "kappa3_emp": 10.139373417944675,
    "gamma_ratio_emp": 1.835136881557865
   },
   "k_hat": 0.43278750869923155,
   "kappa2_tot": 2.3106027320556435,
   "k_reg": 0.4823619932747152,
   "k_reg_each": [
    0.6213584148063254,
    0.34336557174310506
   ],
   "gauss": {
    "cov": [
     [
      1.9765786388157842,
      1.7204568420740787,
      2.474767494232902
     ],
     [
      1.7204568420740787,
      3.6702015847422325,
      3.7994124349530725
     ],
     [
      2.474767494232902,
      3.7994124349530725,
      7.171288789348656
     ]
    ],
    "c1": 0.46876358214937414,
    "c3": 1.0352053823822636,
    "rho_pc": 0.356403100284116,
    "IG_pc": 0.06792313201777703,
    "IG_slope": 0.08857031314465037,
    "rho_slope": 0.40291192717004537
   },
   "cmi_full_grass": 0.04092837214992251,
   "cmi_full_plugin": 0.04180122292813104,
   "ncells": 14464,
   "cmi_blocks": [
    [
     10000000,
     0.04092837214992251,
     NaN,
     1,
     NaN,
     -0.026994759867854518,
     NaN
    ],
    [
     5000000,
     0.04119633508846743,
     1.3941255461169533e-05,
     2,
     1.9715912549693932e-05,
     -0.02672558052828089,
     0.00020603273710308176
    ],
    [
     2500000,
     0.04161840602978417,
     3.921559292642544e-05,
     4,
     7.843118585285089e-05,
     -0.02630258473721546,
     0.00012867706046538932
    ],
    [
     1250000,
     0.042198502969197804,
     7.25438238190019e-05,
     8,
     0.0002051849190224737,
     -0.02573034639912413,
     0.00028036879830950625
    ],
    [
     625000,
     0.04313619781069444,
     8.968821633298966e-05,
     16,
     0.00035875286533195865,
     -0.024796340606103272,
     0.00023520661864716237
    ],
    [
     312500,
     0.04450288356058596,
     9.978812225677584e-05,
     32,
     0.0005644868634371076,
     -0.02343496798062338,
     0.00022793708672841557
    ],
    [
     156250,
     0.04645869519968479,
     0.00011507199161357367,
     64,
     0.0009205759329085893,
     -0.0214736592676377,
     0.00021374698554577103
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.0407976950820954,
    "se": 1.0784086344049742e-05,
    "coef": [
     0.0407976950820954,
     1711.2438611884259,
     -132386056.73577143
    ],
    "chi2": 73.09135496173836,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.040796479522305404,
    "se": 1.1149363855486782e-05,
    "coef": [
     0.040796479522305404,
     1688.3210578491082
    ],
    "chi2": 64.67197344814706,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.05255448913088638,
    "IG": 0.060880790819334736,
    "norm_deficit": 1.1102230246251565e-16,
    "c1": 0.38293831689657815,
    "c3": 0.7065179102243944,
    "nb": 62,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.07123607746388988,
    "IG": 0.09339700927733588,
    "norm_deficit": 1.7763568394002505e-15,
    "c1": 0.527659694742746,
    "c3": 0.9735276110799086,
    "nb": 111,
    "mode": "full"
   },
   "seconds": 11.780188083648682
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    1.0680785,
    1.4611345,
    2.0193843
   ],
   "max_counts": [
    199,
    321,
    527
   ],
   "ratio_l1l3_l22": 1.0102800050488274,
   "rate_triple": 0.3184657116309093,
   "F": {
    "11": 2.280979742862169,
    "12": 2.4345742710663765,
    "13": 2.552612830952116,
    "22": 2.674652702850204,
    "23": 2.8365358997128203,
    "33": 3.068977636116313
   },
   "F_se": {
    "11": 0.00990809238440705,
    "12": 0.011629085447286362,
    "13": 0.013551748620105091,
    "22": 0.014388569328919366,
    "23": 0.01677581988858398,
    "33": 0.020069948766188568
   },
   "T": {
    "111": 27.583289369390457,
    "112": 31.45579334462866,
    "113": 34.91295412764394,
    "122": 36.369453343289806,
    "123": 40.71321395616486,
    "133": 45.96542827465291,
    "222": 42.66210038308378,
    "223": 48.181672285661236,
    "233": 54.887501245530636,
    "333": 63.073104853837414
   },
   "T_se": {
    "111": 1.0858020627744647,
    "112": 1.308165159085285,
    "113": 1.5461530904726064,
    "122": 1.5957987377983034,
    "123": 1.894264958003604,
    "133": 2.258061163822138,
    "222": 1.9803398991303045,
    "223": 2.3631605627148136,
    "233": 2.834812712577446,
    "333": 3.418877452151356
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.11803855988573941,
     "se": 0.002842565349726602,
     "z": -41.52536366387931
    },
    "F23-F13": {
     "value": 0.2839230687607044,
     "se": 0.004518331065936421,
     "z": 62.83804011202122
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.08294225443748249,
     "se": 0.0021939165954949916,
     "z": 37.80556408014638
    },
    "F11-F13": {
     "value": -0.2716330880899469,
     "se": 0.004683786776528826,
     "z": -57.99433258814042
    },
    "F22-F13": {
     "value": 0.12203987189808796,
     "se": 0.004065704368848713,
     "z": 30.016907484261097
    },
    "F33-F13": {
     "value": 0.5163648051641969,
     "se": 0.007584062425916355,
     "z": 68.08551620035043
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.0669623600324577,
     "se": 0.0009263332911984914,
     "z": 72.2875456044786
    },
    "T123-2F12F23": {
     "value": 26.901699315370962,
     "se": 1.7675066648919304,
     "z": 15.220140240328766
    }
   },
   "tests": {
    "kappa2_tot": 2.715177361750273,
    "W_order2_nm": 156963.14144177246,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 90993.6751758569,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 5233.035246048304,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 155628.00361388683,
    "p_within2_nm": 0.0,
    "W_order3_nm": 1203088.1566973536,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1747451.7879367636,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1203845.2604551145,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 2997284.0924207326,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 72.33972108080252,
    "z_gamma_nm": 1321.9121710373815,
    "z_gamma123_nm": 1097.198824486754,
    "kappa2_nm": 2.7151773617502717,
    "kappa3_nm": 45.77869966896124,
    "gamma_ratio_nm": 3.104824443721561,
    "W_order2_src": 71561.00404594083,
    "p_order2_src": 0.0,
    "W_cross2_src": 26029.85588032833,
    "p_cross2_src": 0.0,
    "W_adj2_src": 1512.221747737803,
    "p_adj2_src": 0.0,
    "W_within2_src": 70357.1477833468,
    "p_within2_src": 0.0,
    "W_order3_src": 89356.98837994724,
    "p_order3_src": 0.0,
    "W_gamma_src": 223.0148533271014,
    "p_gamma_src": 1.9896975202488383e-50,
    "W_gamma123_src": 166.74979489015328,
    "p_gamma123_src": 3.7938747498690554e-38,
    "W_joint_src": 145869.34275864693,
    "p_joint_src": 0.0,
    "z_adj2_src": 38.8872954541429,
    "z_gamma_src": 14.933681840962779,
    "z_gamma123_src": 12.913163628257534,
    "kappa2_src": 2.715177361750274,
    "kappa3_src": 45.77869966895494,
    "gamma_ratio_src": 3.1048244437211285,
    "W_order2_emp": 5557.704402109671,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 4359.642925392125,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 1429.260675418054,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 5155.284567638146,
    "p_within2_emp": 0.0,
    "W_order3_emp": 310.2242835046459,
    "p_order3_emp": 1.7665069571207454e-61,
    "W_gamma_emp": 483.2199502361173,
    "p_gamma_emp": 4.2569104929547806e-107,
    "W_gamma123_emp": 231.65266893527502,
    "p_gamma123_emp": 2.5997317474040394e-52,
    "W_joint_emp": 17752.211447696798,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 37.80556408014638,
    "z_gamma_emp": 21.982264447415723,
    "z_gamma123_emp": 15.220140240328766,
    "kappa2_emp": 1.9297924684022836,
    "kappa3_emp": 12.31942093565678,
    "gamma_ratio_emp": 1.6540136327272126
   },
   "k_hat": 0.3683000654349056,
   "kappa2_tot": 2.715177361750273,
   "k_reg": 0.41199480539383565,
   "k_reg_each": [
    0.5548349437829392,
    0.2691546670047321
   ],
   "gauss": {
    "cov": [
     [
      3.6702015847422325,
      3.7994124349530725,
      5.505631496618584
     ],
     [
      3.7994124349530725,
      7.171288789348656,
      8.369461167606719
     ],
     [
      5.505631496618584,
      8.369461167606719,
      14.534409403204194
     ]
    ],
    "c1": 0.5298088734895531,
    "c3": 1.16707908626378,
    "rho_pc": 0.3812080721331109,
    "IG_pc": 0.07851383718971365,
    "IG_slope": 0.10321226259541078,
    "rho_slope": 0.4318707480650855
   },
   "cmi_full_grass": 0.05083988137229056,
   "cmi_full_plugin": 0.05230401599210932,
   "ncells": 23636,
   "cmi_blocks": [
    [
     10000000,
     0.05083988137229056,
     NaN,
     1,
     NaN,
     -0.027673955817423088,
     NaN
    ],
    [
     5000000,
     0.05131971438937022,
     4.575983854238075e-05,
     2,
     6.471418427863794e-05,
     -0.027193822056929405,
     1.3360633139898603e-05
    ],
    [
     2500000,
     0.05203793755527508,
     6.516218601633e-05,
     4,
     0.00013032437203266,
     -0.026476907115241744,
     0.0002026776061860534
    ],
    [
     1250000,
     0.053055428989112974,
     0.00012708368880890177,
     8,
     0.0003594469525399016,
     -0.02547057258738334,
     0.0002380584090747794
    ],
    [
     625000,
     0.05459304360645856,
     0.0001466158149761925,
     16,
     0.00058646325990477,
     -0.023951840332342586,
     0.0003582625685135794
    ],
    [
     312500,
     0.05682543200499879,
     0.00014971261460598975,
     32,
     0.0008469024401365081,
     -0.02173703635966362,
     0.00029827293348789303
    ],
    [
     156250,
     0.05995124175470461,
     0.00012834724436372867,
     64,
     0.0010267779549098294,
     -0.01864235872992773,
     0.00029921562191214106
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.0506875071181061,
    "se": 2.980660149988311e-05,
    "coef": [
     0.0506875071181061,
     2739.423339273516,
     -204004200.1091552
    ],
    "chi2": 56.533364379597884,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.050672427207167116,
    "se": 3.1119086838383806e-05,
    "coef": [
     0.050672427207167116,
     2738.517664102019
    ],
    "chi2": 44.904188137656185,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.06435379799836362,
    "IG": 0.07332308181771069,
    "norm_deficit": 0.0,
    "c1": 0.43397811050147805,
    "c3": 0.8205095251803589,
    "nb": 78,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.08126953264587619,
    "IG": 0.10746723259523168,
    "norm_deficit": 1.587618925213974e-14,
    "c1": 0.5838298456693307,
    "c3": 1.1038297505436814,
    "nb": 164,
    "mode": "full"
   },
   "seconds": 10.983591556549072
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    1.4611345,
    2.0193843,
    2.8183792
   ],
   "max_counts": [
    321,
    527,
    883
   ],
   "ratio_l1l3_l22": 1.0098379079193491,
   "rate_triple": 0.3284743895899303,
   "F": {
    "11": 2.674652702850204,
    "12": 2.8365358997128203,
    "13": 2.9651137813418638,
    "22": 3.068977636116313,
    "23": 3.237452204153122,
    "33": 3.4659037130056785
   },
   "F_se": {
    "11": 0.014388569328919366,
    "12": 0.01677581988858398,
    "13": 0.019552824047298748,
    "22": 0.020069948766188568,
    "23": 0.023352978682675926,
    "33": 0.027740896722345858
   },
   "T": {
    "111": 42.66210038308378,
    "112": 48.181672285661236,
    "113": 53.30907789285898,
    "122": 54.887501245530636,
    "123": 61.10057335284209,
    "133": 68.5319349156849,
    "222": 63.073104853837414,
    "223": 70.6199811668112,
    "233": 79.67560546963144,
    "333": 90.59508040554687
   },
   "T_se": {
    "111": 1.9803398991303045,
    "112": 2.3631605627148136,
    "113": 2.813423211660639,
    "122": 2.834812712577446,
    "123": 3.372827142044739,
    "133": 4.044135936477779,
    "222": 3.418877452151356,
    "223": 4.063655634382785,
    "233": 4.868897585215651,
    "333": 5.88253867687615
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.1285778816290435,
     "se": 0.003670232261395346,
     "z": -35.03262803868463
    },
    "F23-F13": {
     "value": 0.2723384228112584,
     "se": 0.004908663400438093,
     "z": 55.48117697109818
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.07188027059110746,
     "se": 0.0022362064791029506,
     "z": 32.14384327333766
    },
    "F11-F13": {
     "value": -0.2904610784916599,
     "se": 0.006040542088616529,
     "z": -48.08526689004239
    },
    "F22-F13": {
     "value": 0.10386385477444904,
     "se": 0.004314025416729572,
     "z": 24.075856014123207
    },
    "F33-F13": {
     "value": 0.5007899316638147,
     "se": 0.009088535452957886,
     "z": 55.10127943670301
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.05681072225479622,
     "se": 0.0009035529133903053,
     "z": 62.874814980819885
    },
    "T123-2F12F23": {
     "value": 42.73427455147263,
     "se": 3.1609359546564333,
     "z": 13.519500288678731
    }
   },
   "tests": {
    "kappa2_tot": 3.119427036171177,
    "W_order2_nm": 180384.33222662553,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 104473.0140554926,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 4599.91951989551,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 179499.15196227643,
    "p_within2_nm": 0.0,
    "W_order3_nm": 2024448.6107632935,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 2399347.3119708644,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1752170.8040201706,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 4972876.931796383,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 67.82270652145571,
    "z_gamma_nm": 1548.9826700034007,
    "z_gamma123_nm": 1323.6958880423292,
    "kappa2_nm": 3.119427036171175,
    "kappa3_nm": 67.82708503041053,
    "gamma_ratio_nm": 3.485166200884783,
    "W_order2_src": 80686.32849831265,
    "p_order2_src": 0.0,
    "W_cross2_src": 24484.62286839695,
    "p_cross2_src": 0.0,
    "W_adj2_src": 1082.0829990297586,
    "p_adj2_src": 2.5886398188283266e-237,
    "W_within2_src": 78547.15155343931,
    "p_within2_src": 0.0,
    "W_order3_src": 148136.926980545,
    "p_order3_src": 0.0,
    "W_gamma_src": 173.01325321351248,
    "p_gamma_src": 1.6258290881848303e-39,
    "W_gamma123_src": 134.53714260011853,
    "p_gamma123_src": 4.168496789585413e-31,
    "W_joint_src": 208007.41998011805,
    "p_joint_src": 0.0,
    "z_adj2_src": 32.8950300049986,
    "z_gamma_src": 13.153450239899511,
    "z_gamma123_src": 11.599014725403125,
    "kappa2_src": 3.119427036171222,
    "kappa3_src": 67.82708503067653,
    "gamma_ratio_src": 3.485166200898346,
    "W_order2_emp": 4238.1944666146965,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 3161.880984499125,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 1033.2266603808946,
    "p_adj2_emp": 1.076723926985822e-226,
    "W_within2_emp": 4026.4664141642133,
    "p_within2_emp": 0.0,
    "W_order3_emp": 237.0994241271278,
    "p_order3_emp": 5.253199290007967e-46,
    "W_gamma_emp": 418.6356615691806,
    "p_gamma_emp": 4.835170535958498e-93,
    "W_gamma123_emp": 182.7768880555843,
    "p_gamma123_emp": 1.1998806112690215e-41,
    "W_joint_emp": 14377.449245401378,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 32.14384327333766,
    "z_gamma_emp": 20.46058800643766,
    "z_gamma123_emp": 13.519500288678731,
    "kappa2_emp": 2.195716642269863,
    "kappa3_emp": 17.611407723511206,
    "gamma_ratio_emp": 1.8264655650947854
   },
   "k_hat": 0.3205716910203523,
   "kappa2_tot": 3.119427036171177,
   "k_reg": 0.36091002798265903,
   "k_reg_each": [
    0.5180224207983457,
    0.20379763516697236
   ],
   "gauss": {
    "cov": [
     [
      7.171288789348656,
      8.369461167606719,
      12.210431937639392
     ],
     [
      8.369461167606719,
      14.534409403204194,
      18.425607233624156
     ],
     [
      12.210431937639392,
      18.425607233624156,
      30.34896112088204
     ]
    ],
    "c1": 0.5758377196779405,
    "c3": 1.2677231473583044,
    "rho_pc": 0.3946748623938582,
    "IG_pc": 0.08466411661144436,
    "IG_slope": 0.11425311626225246,
    "rho_slope": 0.4519719705509482
   },
   "cmi_full_grass": 0.06073872673145253,
   "cmi_full_plugin": 0.06307848269899097,
   "ncells": 37024,
   "cmi_blocks": [
    [
     10000000,
     0.06073872673145253,
     NaN,
     1,
     NaN,
     -0.023925389879991835,
     NaN
    ],
    [
     5000000,
     0.061549187162643015,
     0.00022815272828591304,
     2,
     0.0003226566826343619,
     -0.023114413978144642,
     0.000378807174552305
    ],
    [
     2500000,
     0.06269704569932433,
     0.0001522254922635796,
     4,
     0.0003044509845271592,
     -0.021966552703599616,
     0.0003574477216855552
    ],
    [
     1250000,
     0.06438759465604171,
     0.0001317792370549057,
     8,
     0.0003727279685644536,
     -0.02029700555424635,
     0.00041167224890789844
    ],
    [
     625000,
     0.06679084359132959,
     0.00017410922208034612,
     16,
     0.0006964368883213845,
     -0.017910391283157998,
     0.00034218635027884816
    ],
    [
     312500,
     0.07012665144247374,
     0.0001561609110052686,
     32,
     0.0008833795130247551,
     -0.014600455085268502,
     0.0003767802381370998
    ],
    [
     156250,
     0.07498238869351591,
     0.00014965036224229845,
     64,
     0.0011972028979383876,
     -0.00979178990979387,
     0.000385589340058402
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.06102484306928065,
    "se": 0.00010626036206781982,
    "coef": [
     0.06102484306928065,
     3818.594134602655,
     -257962873.98625985
    ],
    "chi2": 45.31951813980266,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.06084797481143334,
    "se": 0.00011712791171449763,
    "coef": [
     0.06084797481143334,
     3949.605498665052
    ],
    "chi2": 26.035552644487744,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.07646242846367596,
    "IG": 0.08565514508597642,
    "norm_deficit": -8.881784197001252e-16,
    "c1": 0.4839180292485458,
    "c3": 0.9334284476474226,
    "nb": 101,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.08868323725123213,
    "IG": 0.11787725267036146,
    "norm_deficit": 6.861178292183467e-14,
    "c1": 0.6244281967725654,
    "c3": 1.2044582081097295,
    "nb": 216,
    "mode": "full"
   },
   "seconds": 10.986268997192383
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    2.0193843,
    2.8183792,
    3.9581436
   ],
   "max_counts": [
    527,
    883,
    1415
   ],
   "ratio_l1l3_l22": 1.0062633880493062,
   "rate_triple": 0.33649123225043026,
   "F": {
    "11": 3.068977636116313,
    "12": 3.237452204153122,
    "13": 3.3799697575526144,
    "22": 3.4659037130056785,
    "23": 3.6421569075518194,
    "33": 3.8688888234626146
   },
   "F_se": {
    "11": 0.020069948766188568,
    "12": 0.023352978682675926,
    "13": 0.026764498757736423,
    "22": 0.027740896722345858,
    "23": 0.031772752076428205,
    "33": 0.036737277505948275
   },
   "T": {
    "111": 63.073104853837414,
    "112": 70.6199811668112,
    "113": 77.74174745814967,
    "122": 79.67560546963144,
    "123": 88.06016570299994,
    "133": 97.79828370068353,
    "222": 90.59508040554687,
    "223": 100.52584843831819,
    "233": 112.07811847186917,
    "333": 125.54115574838517
   },
   "T_se": {
    "111": 3.418877452151356,
    "112": 4.063655634382785,
    "113": 4.7365918669202784,
    "122": 4.868897585215651,
    "123": 5.675679886930111,
    "133": 6.634681559878191,
    "222": 5.88253867687615,
    "223": 6.854344205784519,
    "233": 8.011107574489358,
    "333": 9.390083800930539
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.14251755339949224,
     "se": 0.004141492711737649,
     "z": -34.41212222722856
    },
    "F23-F13": {
     "value": 0.262187149999205,
     "se": 0.006152744995230511,
     "z": 42.613036978202
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.059834798299856384,
     "se": 0.0024842094350203377,
     "z": 24.086052269327496
    },
    "F11-F13": {
     "value": -0.3109921214363016,
     "se": 0.00750730203323776,
     "z": -41.42528435107818
    },
    "F22-F13": {
     "value": 0.08593395545306404,
     "se": 0.004661810522051688,
     "z": 18.43360107549889
    },
    "F33-F13": {
     "value": 0.48891906591000023,
     "se": 0.010837184391849256,
     "z": 45.114953130973824
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.04806376777568322,
     "se": 0.0009236865892881128,
     "z": 52.03471429927987
    },
    "T123-2F12F23": {
     "value": 64.47754788654963,
     "se": 5.340556201262456,
     "z": 12.07318965603391
    }
   },
   "tests": {
    "kappa2_tot": 3.5260467347367177,
    "W_order2_nm": 213317.68745093388,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 124727.65766974691,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 3763.601222622169,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 212110.77234821912,
    "p_within2_nm": 0.0,
    "W_order3_nm": 3458626.944647858,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 3135260.14517474,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 2385651.057065307,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 8281767.970118105,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 61.34819657188115,
    "z_gamma_nm": 1770.66658215903,
    "z_gamma123_nm": 1544.555294272532,
    "kappa2_nm": 3.5260467347367146,
    "kappa3_nm": 96.80699980081913,
    "gamma_ratio_nm": 3.893145515482347,
    "W_order2_src": 93939.06872920538,
    "p_order2_src": 0.0,
    "W_cross2_src": 24471.376118636115,
    "p_cross2_src": 0.0,
    "W_adj2_src": 738.3608667589517,
    "p_adj2_src": 1.3620544633712517e-162,
    "W_within2_src": 90734.02901655801,
    "p_within2_src": 0.0,
    "W_order3_src": 260563.2942060585,
    "p_order3_src": 0.0,
    "W_gamma_src": 136.61109235840067,
    "p_gamma_src": 1.466737557082449e-31,
    "W_gamma123_src": 109.37728864893283,
    "p_gamma123_src": 1.3415792462564366e-25,
    "W_joint_src": 325596.6751874164,
    "p_joint_src": 0.0,
    "z_adj2_src": 27.172796447162952,
    "z_gamma_src": 11.688074792642315,
    "z_gamma123_src": 10.45835974945081,
    "kappa2_src": 3.5260467347366946,
    "kappa3_src": 96.80699979663316,
    "gamma_ratio_src": 3.893145515314051,
    "W_order2_emp": 2929.8828991361897,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 1942.8662624082338,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 580.1379139207763,
    "p_adj2_emp": 3.5001096581151977e-128,
    "W_within2_emp": 2481.9557025044505,
    "p_within2_emp": 0.0,
    "W_order3_emp": 298.03769739456584,
    "p_order3_emp": 6.8059293825316e-59,
    "W_gamma_emp": 497.06169414285046,
    "p_gamma_emp": 4.1427628751774425e-110,
    "W_gamma123_emp": 145.76190847056415,
    "p_gamma123_emp": 1.463496714821998e-33,
    "W_joint_emp": 11029.496157492511,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 24.086052269327496,
    "z_gamma_emp": 22.29488044692885,
    "z_gamma123_emp": 12.07318965603391,
    "kappa2_emp": 2.4721018838080404,
    "kappa3_emp": 20.294434289975925,
    "gamma_ratio_emp": 1.6604057284455778
   },
   "k_hat": 0.28360372826274177,
   "kappa2_tot": 3.5260467347367177,
   "k_reg": 0.32296923855248416,
   "k_reg_each": [
    0.5077644017685663,
    0.13817407533640202
   ],
   "gauss": {
    "cov": [
     [
      14.534409403204194,
      18.425607233624156,
      27.016145058391523
     ],
     [
      18.425607233624156,
      30.34896112088204,
      40.63026607007445
     ],
     [
      27.016145058391523,
      40.63026607007445,
      64.57164730127143
     ]
    ],
    "c1": 0.6071248093215998,
    "c3": 1.3387695845087166,
    "rho_pc": 0.40234797444669507,
    "IG_pc": 0.08829931752218508,
    "IG_slope": 0.12182962608966531,
    "rho_slope": 0.46502187963907804
   },
   "cmi_full_grass": 0.07062016770998625,
   "cmi_full_plugin": 0.07423970398782842,
   "ncells": 56604,
   "cmi_blocks": [
    [
     10000000,
     0.07062016770998625,
     NaN,
     1,
     NaN,
     -0.017679149812198827,
     NaN
    ],
    [
     5000000,
     0.0718223491544121,
     1.141191253228868e-05,
     2,
     1.6138881475778142e-05,
     -0.016477669695931188,
     0.0001758861590183125
    ],
    [
     2500000,
     0.07365425190759867,
     0.00016427500762082858,
     4,
     0.00032855001524165716,
     -0.014644396244674923,
     0.00017807401045734608
    ],
    [
     1250000,
     0.07630970753172028,
     0.000150654734242433,
     8,
     0.00042611593680272624,
     -0.012037241550147716,
     0.0005346676041205275
    ],
    [
     625000,
     0.08006053646018835,
     0.00011364506986864913,
     16,
     0.0004545802794745965,
     -0.008314769284213984,
     0.0004725378138719372
    ],
    [
     312500,
     0.0853213204091435,
     0.00012768706859265356,
     32,
     0.0007223071365735774,
     -0.0030566990192500386,
     0.0004371260155072203
    ],
    [
     156250,
     0.09238694046533046,
     0.00015865175672388488,
     64,
     0.001269214053791079,
     0.003946840040744581,
     0.00045909683898304323
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.07001370910468731,
    "se": 1.0611900311513221e-05,
    "coef": [
     0.07001370910468731,
     7625.897392500219,
     -666627669.6142031
    ],
    "chi2": 1478.188310846217,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.07000164846180308,
    "se": 1.1182363379319904e-05,
    "coef": [
     0.07000164846180308,
     7601.933780723644
    ],
    "chi2": 1359.72571634597,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.08789331793710166,
    "IG": 0.09683318180086767,
    "norm_deficit": -4.440892098500626e-16,
    "c1": 0.5288590247925088,
    "c3": 1.0366030697003588,
    "nb": 133,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.09366500270749119,
    "IG": 0.1249112672339422,
    "norm_deficit": 1.6620038678638593e-13,
    "c1": 0.6509978767455536,
    "c3": 1.2760043145101219,
    "nb": 369,
    "mode": "full"
   },
   "seconds": 10.270605564117432
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    2.8183792,
    3.9581436,
    5.5888474
   ],
   "max_counts": [
    883,
    1415,
    2336
   ],
   "ratio_l1l3_l22": 1.0053993133178385,
   "rate_triple": 0.3423055541694092,
   "F": {
    "11": 3.4659037130056785,
    "12": 3.6421569075518194,
    "13": 3.7972693272578253,
    "22": 3.8688888234626146,
    "23": 4.055654867715434,
    "33": 4.2852723832141555
   },
   "F_se": {
    "11": 0.027740896722345858,
    "12": 0.031772752076428205,
    "13": 0.035909921297210795,
    "22": 0.036737277505948275,
    "23": 0.04162139897362799,
    "33": 0.04750278289234794
   },
   "T": {
    "111": 90.59508040554687,
    "112": 100.52584843831819,
    "113": 110.16263789084233,
    "122": 112.07811847186917,
    "123": 123.25974903675501,
    "133": 136.07025005771493,
    "222": 125.54115574838517,
    "223": 138.55865068908787,
    "233": 153.50657102939618,
    "333": 170.72031911653414
   },
   "T_se": {
    "111": 5.88253867687615,
    "112": 6.854344205784519,
    "113": 7.777814523010765,
    "122": 8.011107574489358,
    "123": 9.113265971730106,
    "133": 10.400464638777935,
    "222": 9.390083800930539,
    "223": 10.71015887088792,
    "233": 12.255686805487432,
    "333": 14.07197208321494
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.15511241970600587,
     "se": 0.0048582376954651035,
     "z": -31.927713181015154
    },
    "F23-F13": {
     "value": 0.258385540457609,
     "se": 0.0066174912764503735,
     "z": 39.04584527026489
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.051636560375801555,
     "se": 0.002233388934916676,
     "z": 23.12027232181484
    },
    "F11-F13": {
     "value": -0.33136561425214683,
     "se": 0.008995953542562642,
     "z": -36.83496281793292
    },
    "F22-F13": {
     "value": 0.07161949620478936,
     "se": 0.00417602835880401,
     "z": 17.15014603619712
    },
    "F33-F13": {
     "value": 0.4880030559563302,
     "se": 0.012548082560681214,
     "z": 38.890647522950104
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.04166127238578987,
     "se": 0.0009591447359200351,
     "z": 43.43585574269702
    },
    "T123-2F12F23": {
     "value": 93.71708625456316,
     "se": 8.607711127508525,
     "z": 10.887573347467724
    }
   },
   "tests": {
    "kappa2_tot": 3.939214893161809,
    "W_order2_nm": 270287.9615915314,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 154810.05046114075,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 3336.305208706398,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 268300.1427621858,
    "p_within2_nm": 0.0,
    "W_order3_nm": 6477411.583755044,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 3951933.605077127,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 3106883.340844511,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 14585259.84931922,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 57.76075838063761,
    "z_gamma_nm": 1987.947083067637,
    "z_gamma123_nm": 1762.6353397241617,
    "kappa2_nm": 3.9392148931618163,
    "kappa3_nm": 134.3382552937179,
    "gamma_ratio_nm": 4.328628968538506,
    "W_order2_src": 121525.67925671922,
    "p_order2_src": 0.0,
    "W_cross2_src": 25882.046719590482,
    "p_cross2_src": 0.0,
    "W_adj2_src": 556.9346852914933,
    "p_adj2_src": 3.903294346890454e-123,
    "W_within2_src": 116614.50619486652,
    "p_within2_src": 0.0,
    "W_order3_src": 561938.670394449,
    "p_order3_src": 0.0,
    "W_gamma_src": 113.3170814056529,
    "p_gamma_src": 1.8388627680922983e-26,
    "W_gamma123_src": 92.99941382974768,
    "p_gamma123_src": 5.23098304512213e-22,
    "W_joint_src": 639235.4956097007,
    "p_joint_src": 0.0,
    "z_adj2_src": 23.599463665335563,
    "z_gamma_src": 10.645049619689562,
    "z_gamma123_src": 9.64362036943324,
    "kappa2_src": 3.9392148931617146,
    "kappa3_src": 134.33825529755998,
    "gamma_ratio_src": 4.328628968662528,
    "W_order2_emp": 2180.170794907348,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 1545.9231074380205,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 534.5469922348774,
    "p_adj2_emp": 2.895568913043215e-118,
    "W_within2_emp": 1785.6616732744942,
    "p_within2_emp": 0.0,
    "W_order3_emp": 195.25519099096346,
    "p_order3_emp": 3.2690500966848078e-37,
    "W_gamma_emp": 222.73474808657363,
    "p_gamma_emp": 2.2902434515127425e-50,
    "W_gamma123_emp": 118.53925339648953,
    "p_gamma123_emp": 1.3211364110576513e-27,
    "W_joint_emp": 8595.10898544619,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 23.12027232181484,
    "z_gamma_emp": 14.924300589527592,
    "z_gamma123_emp": 10.887573347467724,
    "kappa2_emp": 2.6912909116217563,
    "kappa3_emp": 23.31854867660104,
    "gamma_ratio_emp": 1.609719598252219
   },
   "k_hat": 0.2538576917283511,
   "kappa2_tot": 3.939214893161809,
   "k_reg": 0.29262953080525234,
   "k_reg_each": [
    0.5209653319909553,
    0.06429372961954939
   ],
   "gauss": {
    "cov": [
     [
      30.34896112088204,
      40.63026607007445,
      59.81266061705996
     ],
     [
      40.63026607007445,
      64.57164730127143,
      89.71701820586492
     ],
     [
      59.81266061705996,
      89.71701820586492,
      139.4402666777035
     ]
    ],
    "c1": 0.6292276528196057,
    "c3": 1.3894181417933003,
    "rho_pc": 0.39956182298238346,
    "IG_pc": 0.08696819561233463,
    "IG_slope": 0.12717381622260596,
    "rho_slope": 0.47389640927770976
   },
   "cmi_full_grass": 0.08004195113505475,
   "cmi_full_plugin": 0.08555103033671063,
   "ncells": 84634,
   "cmi_blocks": [
    [
     10000000,
     0.08004195113505475,
     NaN,
     1,
     NaN,
     -0.00692624447727988,
     NaN
    ],
    [
     5000000,
     0.08190766864234256,
     0.0001454819386026429,
     2,
     0.00020574253065218753,
     -0.005072673352613376,
     0.0005441913277921748
    ],
    [
     2500000,
     0.08479676757763954,
     9.901433188876456e-05,
     4,
     0.0001980286637775291,
     -0.0021912545346529193,
     0.0004632988242725475
    ],
    [
     1250000,
     0.0888279749511306,
     9.467590481802916e-05,
     8,
     0.0002677838972472022,
     0.0017742725134680132,
     0.0008455289937596279
    ],
    [
     625000,
     0.09439879999287226,
     0.00015053055217053042,
     16,
     0.0006021222086821217,
     0.007288313332892078,
     0.0007294031553767539
    ],
    [
     312500,
     0.10205776716051329,
     0.00014321266573945747,
     32,
     0.0008101331767693819,
     0.014823714795102215,
     0.0006906210633095556
    ],
    [
     156250,
     0.11273612746627254,
     0.00016357658473174487,
     64,
     0.001308612677853959,
     0.025310010911249528,
     0.0006478186314915151
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.08049679670608463,
    "se": 7.239231813005134e-05,
    "coef": [
     0.08049679670608463,
     9506.4219968274,
     -708669245.1525545
    ],
    "chi2": 531.4743432220856,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.08015974511767136,
    "se": 7.842519006721308e-05,
    "coef": [
     0.08015974511767136,
     9746.204566912878
    ],
    "chi2": 336.0185236084827,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.09831703630836792,
    "IG": 0.10662572923623123,
    "norm_deficit": 1.9984014443252818e-15,
    "c1": 0.5684343632161037,
    "c3": 1.127205633979621,
    "nb": 177,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.09705100520050884,
    "IG": 0.12977511830627406,
    "norm_deficit": 4.940492459581947e-13,
    "c1": 0.6691306589897807,
    "c3": 1.32688644017644,
    "nb": 559,
    "mode": "spline"
   },
   "seconds": 8.710386753082275
  }
 },
 "nmbias": {
  "0": {
   "k": 0.9198527959143938,
   "lam": [
    0.367816,
    0.4619718,
    0.5974055
   ],
   "N": 10000000,
   "exact": 0.026834116634031808,
   "IG_exact": 0.03277798393324283,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    0
   ],
   "grass_full": 0.026750800932145324,
   "plugin_full": 0.02680800578649123,
   "bias_full": -8.331570188648343e-05,
   "bias_plugin": -2.6110847540578713e-05,
   "se_full": 6.48009534977328e-05,
   "extrap2": {
    "I_inf": 0.026747663425517005,
    "se": 5.157429902011784e-05,
    "coef": [
     0.026747663425517005,
     80.95081719681001,
     -1980345.6994289127
    ],
    "chi2": 0.017348447366056854,
    "dof": 4
   },
   "bias_extrap2": -8.645320851480287e-05,
   "extrap1": {
    "I_inf": 0.02674760089876793,
    "se": 5.464521623374559e-05,
    "coef": [
     0.02674760089876793,
     79.63791687104431
    ],
    "chi2": 0.018483750846496276,
    "dof": 3
   },
   "bias_extrap1": -8.651573526387638e-05,
   "IG_pc": 0.032581984702817125,
   "IG_slope": 0.032807511928489984,
   "blocks": [
    [
     10000000,
     0.026750800932145324,
     NaN,
     1,
     NaN,
     -0.005831183770671801,
     NaN
    ],
    [
     5000000,
     0.02676684188845968,
     9.164238729120199e-05,
     2,
     0.00012960190699546563,
     -0.005815220514283927,
     2.837674638913809e-05
    ],
    [
     2500000,
     0.026785182314345235,
     0.00011210020852738592,
     4,
     0.00022420041705477185,
     -0.005797154804903431,
     2.051200178055107e-05
    ],
    [
     1250000,
     0.026820497112171493,
     0.00011043791335344108,
     8,
     0.00031236558972924227,
     -0.005762179197205149,
     3.8946624143055154e-05
    ],
    [
     625000,
     0.02687023487069018,
     0.00010103530881664253,
     16,
     0.0004041412352665701,
     -0.005714242643491499,
     6.057347618815542e-05
    ],
    [
     312500,
     0.026984489334555717,
     8.463568338048206e-05,
     32,
     0.0004787717251895716,
     -0.005603155150644828,
     6.935888794130251e-05
    ],
    [
     156250,
     0.027185086257862673,
     8.317568137942272e-05,
     64,
     0.0006654054510353818,
     -0.00540536352646497,
     6.915510497659562e-05
    ]
   ],
   "ncells": 1182
  },
  "1": {
   "k": 0.6686569041470185,
   "lam": [
    0.4619718,
    0.5974055,
    0.7919465
   ],
   "N": 10000000,
   "exact": 0.042943627302727445,
   "IG_exact": 0.05428028448260318,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    1
   ],
   "grass_full": 0.04290318890991074,
   "plugin_full": 0.04302591914075027,
   "bias_full": -4.0438392816706525e-05,
   "bias_plugin": 8.229183802282297e-05,
   "se_full": 5.563710922123407e-05,
   "extrap2": {
    "I_inf": 0.04289361173296823,
    "se": 4.347923046530526e-05,
    "coef": [
     0.04289361173296823,
     182.2973071578536,
     -5366249.548204761
    ],
    "chi2": 0.07850222447388236,
    "dof": 4
   },
   "bias_extrap2": -5.001556975921251e-05,
   "extrap1": {
    "I_inf": 0.04289265029882335,
    "se": 4.660783922170345e-05,
    "coef": [
     0.04289265029882335,
     181.24547264302012
    ],
    "chi2": 0.07371128888087572,
    "dof": 3
   },
   "bias_extrap1": -5.097700390409299e-05,
   "IG_pc": 0.05406835496550971,
   "IG_slope": 0.05426878681878896,
   "blocks": [
    [
     10000000,
     0.04290318890991074,
     NaN,
     1,
     NaN,
     -0.011165166055598974,
     NaN
    ],
    [
     5000000,
     0.04292810343380982,
     7.868275443190241e-05,
     2,
     0.00011127421844246815,
     -0.011139995072958334,
     6.820479683770225e-05
    ],
    [
     2500000,
     0.042980405303793656,
     7.86824349079168e-05,
     4,
     0.0001573648698158336,
     -0.011087692515067984,
     7.241459808723645e-05
    ],
    [
     1250000,
     0.04304321585641957,
     7.040985661791424e-05,
     8,
     0.00019914914830759868,
     -0.0110254641248296,
     0.00011999410530728801
    ],
    [
     625000,
     0.04317157404479177,
     0.00010476263077963071,
     16,
     0.00041905052311852286,
     -0.010900199810057987,
     0.00013933405508653933
    ],
    [
     312500,
     0.04341374444553214,
     9.14027632078793e-05,
     32,
     0.0005170521094678378,
     -0.010659815144728493,
     0.00011587144917816191
    ],
    [
     156250,
     0.04384243180465586,
     9.419980544697726e-05,
     64,
     0.0007535984435758181,
     -0.010233401117892765,
     0.00010608899511938111
    ]
   ],
   "ncells": 2385
  },
  "2": {
   "k": 0.525079587111186,
   "lam": [
    0.5974055,
    0.7919465,
    1.0680785
   ],
   "N": 10000000,
   "exact": 0.05821761336320711,
   "IG_exact": 0.07526112250399355,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    2
   ],
   "grass_full": 0.05826099679484642,
   "plugin_full": 0.05850073795674238,
   "bias_full": 4.3383431639308634e-05,
   "bias_plugin": 0.00028312459353526526,
   "se_full": 3.5510345211928376e-05,
   "extrap2": {
    "I_inf": 0.05822382763857937,
    "se": 3.2415202941575966e-05,
    "coef": [
     0.05822382763857937,
     397.0830163799532,
     -16129969.858312536
    ],
    "chi2": 0.07889556707988815,
    "dof": 4
   },
   "bias_extrap2": 6.214275372257161e-06,
   "extrap1": {
    "I_inf": 0.05822443093532454,
    "se": 3.363190072975226e-05,
    "coef": [
     0.05822443093532454,
     386.61997630753694
    ],
    "chi2": 0.05124740685737355,
    "dof": 3
   },
   "bias_extrap1": 6.8175721174290604e-06,
   "IG_pc": 0.07511712744982067,
   "IG_slope": 0.07523651479864392,
   "blocks": [
    [
     10000000,
     0.05826099679484642,
     NaN,
     1,
     NaN,
     -0.016856130654974252,
     NaN
    ],
    [
     5000000,
     0.0583032530221379,
     5.021921180325961e-05,
     2,
     7.102069042385677e-05,
     -0.016813763733891512,
     9.235061190340786e-06
    ],
    [
     2500000,
     0.058394450505746764,
     0.0001557774166639031,
     4,
     0.0003115548333278062,
     -0.016723367509085305,
     0.0001752310618357787
    ],
    [
     1250000,
     0.05855899139005305,
     0.00014971665285404254,
     8,
     0.00042346264195858307,
     -0.016559522084271604,
     0.00012952468039321782
    ],
    [
     625000,
     0.058830513570780285,
     0.00013442382230340267,
     16,
     0.0005376952892136107,
     -0.016288040989883658,
     0.0001298861315756462
    ],
    [
     312500,
     0.059309935190437146,
     0.00013144667311358463,
     32,
     0.0007435746713842171,
     -0.01580978454462091,
     0.00013437856939329645
    ],
    [
     156250,
     0.06010725752415924,
     0.00011368203901355182,
     64,
     0.0009094563121084145,
     -0.015017322191722526,
     0.0001333988342207133
    ]
   ],
   "ncells": 4595
  },
  "3": {
   "k": 0.43278750869923155,
   "lam": [
    0.7919465,
    1.0680785,
    1.4611345
   ],
   "N": 10000000,
   "exact": 0.07123607746388988,
   "IG_exact": 0.09339700927733588,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    3
   ],
   "grass_full": 0.07123335720062762,
   "plugin_full": 0.07173852043650975,
   "bias_full": -2.720263262256939e-06,
   "bias_plugin": 0.0005024429726198654,
   "se_full": 5.205286856034036e-05,
   "extrap2": {
    "I_inf": 0.07116468536339826,
    "se": 4.383733260096984e-05,
    "coef": [
     0.07116468536339826,
     877.983988085022,
     -44376183.57723754
    ],
    "chi2": 0.747231969085609,
    "dof": 4
   },
   "bias_extrap2": -7.139210049161848e-05,
   "extrap1": {
    "I_inf": 0.07116371746613291,
    "se": 4.6001217731577514e-05,
    "coef": [
     0.07116371746613291,
     857.8255546373097
    ],
    "chi2": 0.49500874778585213,
    "dof": 3
   },
   "bias_extrap1": -7.235999775696833e-05,
   "IG_pc": 0.09346782567033418,
   "IG_slope": 0.09338465421294634,
   "blocks": [
    [
     10000000,
     0.07123335720062762,
     NaN,
     1,
     NaN,
     -0.02223446846970656,
     NaN
    ],
    [
     5000000,
     0.07134020943079467,
     7.361387267845743e-05,
     2,
     0.00010410573712068073,
     -0.02212769852112688,
     3.998616751589579e-05
    ],
    [
     2500000,
     0.07153932313339606,
     8.283630160493403e-05,
     4,
     0.00016567260320986805,
     -0.021928737808250692,
     7.742505340778033e-05
    ],
    [
     1250000,
     0.07190933149746082,
     0.00015467803376901062,
     8,
     0.00043749554631467686,
     -0.021557844393708083,
     0.00015376955243993275
    ],
    [
     625000,
     0.07249308975671276,
     0.00014117834086073698,
     16,
     0.0005647133634429479,
     -0.020976513016978657,
     0.00016910127933587727
    ],
    [
     312500,
     0.07346154286841766,
     0.00013189208605932914,
     32,
     0.0007460943074991307,
     -0.02001175341055904,
     0.0001822401309502869
    ],
    [
     156250,
     0.07497892643028314,
     0.00013936154675910174,
     64,
     0.0011148923740728139,
     -0.018500661720119833,
     0.0001948904150378339
    ]
   ],
   "ncells": 8851
  },
  "4": {
   "k": 0.3683000654349056,
   "lam": [
    1.0680785,
    1.4611345,
    2.0193843
   ],
   "N": 10000000,
   "exact": 0.08126953264587619,
   "IG_exact": 0.10746723259523168,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    4
   ],
   "grass_full": 0.0815490886229977,
   "plugin_full": 0.08249374140758992,
   "bias_full": 0.0002795559771215095,
   "bias_plugin": 0.0012242087617137243,
   "se_full": 8.375637565591463e-05,
   "extrap2": {
    "I_inf": 0.08146948969517795,
    "se": 6.334391596737272e-05,
    "coef": [
     0.08146948969517795,
     1656.2056688044386,
     -85165341.63341941
    ],
    "chi2": 4.748021851989887,
    "dof": 4
   },
   "bias_extrap2": 0.00019995704930175773,
   "extrap1": {
    "I_inf": 0.08144520770340548,
    "se": 6.725481654147937e-05,
    "coef": [
     0.08144520770340548,
     1666.2862349292832
    ],
    "chi2": 2.086598540315743,
    "dof": 3
   },
   "bias_extrap1": 0.00017567505752928703,
   "IG_pc": 0.10756956812305038,
   "IG_slope": 0.10743226465285682,
   "blocks": [
    [
     10000000,
     0.0815490886229977,
     NaN,
     1,
     NaN,
     -0.02602047950005268,
     NaN
    ],
    [
     5000000,
     0.08177182600271138,
     0.00011844940238781021,
     2,
     0.00016751275131182927,
     -0.025798461523712173,
     0.00010337908484605445
    ],
    [
     2500000,
     0.08217717202099717,
     9.23292292880104e-05,
     4,
     0.0001846584585760208,
     -0.02539366422987193,
     0.0001275198949471658
    ],
    [
     1250000,
     0.0828799610237052,
     0.0001293192743812483,
     8,
     0.00036577014341241775,
     -0.024691164431617,
     0.00014667782442644335
    ],
    [
     625000,
     0.08401893882765243,
     0.0001458106628109842,
     16,
     0.0005832426512439368,
     -0.023554587976706412,
     0.0001783958932159627
    ],
    [
     312500,
     0.08573229125902893,
     0.00013964234559885418,
     32,
     0.0007899363961099619,
     -0.021842769240662495,
     0.0001851475232994961
    ],
    [
     156250,
     0.08860810905743628,
     0.00012990302076231695,
     64,
     0.0010392241660985356,
     -0.01897214629265213,
     0.00020084004692482861
    ]
   ],
   "ncells": 16284
  },
  "5": {
   "k": 0.3205716910203523,
   "lam": [
    1.4611345,
    2.0193843,
    2.8183792
   ],
   "N": 10000000,
   "exact": 0.08868323725123213,
   "IG_exact": 0.11787725267036146,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    5
   ],
   "grass_full": 0.08920789376906058,
   "plugin_full": 0.0909947891153271,
   "bias_full": 0.0005246565178284451,
   "bias_plugin": 0.002311551864094971,
   "se_full": 3.929805999026257e-05,
   "extrap2": {
    "I_inf": 0.08897840649921293,
    "se": 3.5000214856371515e-05,
    "coef": [
     0.08897840649921293,
     3223.7129917408192,
     -179733944.87360665
    ],
    "chi2": 21.993493140648678,
    "dof": 4
   },
   "bias_extrap2": 0.00029516924798080046,
   "extrap1": {
    "I_inf": 0.0889774940904024,
    "se": 3.632865749762041e-05,
    "coef": [
     0.0889774940904024,
     3149.326354189813
    ],
    "chi2": 18.745831407747474,
    "dof": 3
   },
   "bias_extrap1": 0.0002942568391702677,
   "IG_pc": 0.11776874412854327,
   "IG_slope": 0.11782241332873117,
   "blocks": [
    [
     10000000,
     0.08920789376906058,
     NaN,
     1,
     NaN,
     -0.028560850359482692,
     NaN
    ],
    [
     5000000,
     0.08966079481120648,
     5.557584941318083e-05,
     2,
     7.859611998052515e-05,
     -0.02810767312227036,
     0.00018981052917740882
    ],
    [
     2500000,
     0.09041769941705757,
     6.549183086986052e-05,
     4,
     0.00013098366173972103,
     -0.027350913189703997,
     0.0001665939704849074
    ],
    [
     1250000,
     0.09166796844034475,
     0.00013603182761966388,
     8,
     0.00038475611106825533,
     -0.026102471822286085,
     0.0002797699331428574
    ],
    [
     625000,
     0.09372681970261476,
     0.00014443713309434742,
     16,
     0.0005777485323773897,
     -0.024046380868119287,
     0.00024249437061679507
    ],
    [
     312500,
     0.09709772258131921,
     0.00015387306159344788,
     32,
     0.0008704374823572985,
     -0.02067490993172232,
     0.00023591487427740922
    ],
    [
     156250,
     0.10234266300397049,
     0.00017028381617237526,
     64,
     0.001362270529379002,
     -0.015434085291980938,
     0.0002713056475093634
    ]
   ],
   "ncells": 29058
  },
  "6": {
   "k": 0.28360372826274177,
   "lam": [
    2.0193843,
    2.8183792,
    3.9581436
   ],
   "N": 10000000,
   "exact": 0.09366500270749119,
   "IG_exact": 0.1249112672339422,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    6
   ],
   "grass_full": 0.09482926327294727,
   "plugin_full": 0.09804444624103059,
   "bias_full": 0.001164260565456085,
   "bias_plugin": 0.004379443533539404,
   "se_full": 1.2431172442443332e-05,
   "extrap2": {
    "I_inf": 0.09429832154478687,
    "se": 1.5259404495902198e-05,
    "coef": [
     0.09429832154478687,
     6289.985611726671,
     -411890872.9545832
    ],
    "chi2": 239.90561494823507,
    "dof": 4
   },
   "bias_extrap2": 0.0006333188372956849,
   "extrap1": {
    "I_inf": 0.09429493376414749,
    "se": 1.6214893367026495e-05,
    "coef": [
     0.09429493376414749,
     6241.313219192944
    ],
    "chi2": 219.57794891390665,
    "dof": 3
   },
   "bias_extrap1": 0.0006299310566563049,
   "IG_pc": 0.12497848656490686,
   "IG_slope": 0.12486285612537316,
   "blocks": [
    [
     10000000,
     0.09482926327294727,
     NaN,
     1,
     NaN,
     -0.030149223291959584,
     NaN
    ],
    [
     5000000,
     0.09573240459000854,
     1.7580332664302034e-05,
     2,
     2.4862344884886664e-05,
     -0.029247223428120812,
     0.0005660998512847723
    ],
    [
     2500000,
     0.09714163276602461,
     0.00019992609056227703,
     4,
     0.00039985218112455407,
     -0.027837716620593478,
     0.00035442309705838464
    ],
    [
     1250000,
     0.09948701548982708,
     0.00019725541219311975,
     8,
     0.0005579225583500103,
     -0.025492376046933055,
     0.0002816375415523402
    ],
    [
     625000,
     0.10322488798389395,
     0.00015328097039171422,
     16,
     0.0006131238815668569,
     -0.021755615319859978,
     0.0002722877445317902
    ],
    [
     312500,
     0.10900203833758451,
     0.0001686240491659908,
     32,
     0.0009538816690912472,
     -0.0159801203235003,
     0.00025854943723964754
    ],
    [
     156250,
     0.11797213701277387,
     0.0001686344976523457,
     64,
     0.0013490759812187657,
     -0.0070134268757881865,
     0.00024967342971465254
    ]
   ],
   "ncells": 50368
  },
  "7": {
   "k": 0.2538576917283511,
   "lam": [
    2.8183792,
    3.9581436,
    5.5888474
   ],
   "N": 10000000,
   "exact": 0.09705100520050884,
   "IG_exact": 0.12977511830627406,
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    7
   ],
   "grass_full": 0.09950061110013486,
   "plugin_full": 0.10502654956050783,
   "bias_full": 0.00244960589962602,
   "bias_plugin": 0.00797554435999899,
   "se_full": 0.00016446956788224442,
   "extrap2": {
    "I_inf": 0.09933123976501042,
    "se": 0.00012578578865109016,
    "coef": [
     0.09933123976501042,
     9780.055051389352,
     -583502938.5744629
    ],
    "chi2": 95.42169504013403,
    "dof": 4
   },
   "bias_extrap2": 0.0022802345645015765,
   "extrap1": {
    "I_inf": 0.09909498644146547,
    "se": 0.000134030471340698,
    "coef": [
     0.09909498644146547,
     9742.79301814939
    ],
    "chi2": 47.20998273664691,
    "dof": 3
   },
   "bias_extrap1": 0.00204398124095663,
   "IG_pc": 0.1301518804029773,
   "IG_slope": 0.12973151692992657,
   "blocks": [
    [
     10000000,
     0.09950061110013486,
     NaN,
     1,
     NaN,
     -0.030651269302842427,
     NaN
    ],
    [
     5000000,
     0.10110423953910441,
     0.00023259509349671248,
     2,
     0.0003289391357644889,
     -0.029047687135985115,
     0.0002779873968953156
    ],
    [
     2500000,
     0.10368886982979175,
     0.0002735982563398392,
     4,
     0.0005471965126796785,
     -0.026462523922647446,
     0.00018278385719261238
    ],
    [
     1250000,
     0.10786238971521289,
     0.00020353640299591554,
     8,
     0.0005756878831069193,
     -0.022292016920828526,
     0.00035303857499065276
    ],
    [
     625000,
     0.1142306168143058,
     0.00018736766564438127,
     16,
     0.0007494706625775251,
     -0.015930402352071053,
     0.0003422436413552096
    ],
    [
     312500,
     0.12382978569723482,
     0.00017508643135125357,
     32,
     0.0009904384232177947,
     -0.0063306480959911095,
     0.00030281593730480745
    ],
    [
     156250,
     0.1382607353315428,
     0.00021887096512393243,
     64,
     0.0017509677209914594,
     0.008093460136974607,
     0.00030216466590858685
    ]
   ],
   "ncells": 84360
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/results/U19_c1.json <==
{
 "config": "U19",
 "cut": 0.01,
 "ic": 1,
 "N": 10000000,
 "window_means": [
  2.7152906,
  5.5780899,
  10.5921,
  19.2040251,
  33.8301371,
  58.4918576,
  99.8349701,
  168.8932531
 ],
 "Nbar": [
  1.0,
  3.7152906,
  9.2933805,
  19.8854805,
  39.089505599999995,
  72.9196427,
  131.4115003,
  231.24647040000002,
  400.13972350000006
 ],
 "rate_eff": [
  1.3124568985290037,
  0.9168454740051424,
  0.7606874697762349,
  0.6758641896785053,
  0.6235040179192809,
  0.588975573621557,
  0.5651504896111926,
  0.5483296817229675
 ],
 "max_count_unit_window": [
  42,
  173,
  482,
  1042,
  2426,
  5005,
  10506,
  21713
 ],
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    2.7152906,
    5.5780899,
    10.5921
   ],
   "max_counts": [
    42,
    173,
    482
   ],
   "ratio_l1l3_l22": 0.9243306832685041,
   "rate_triple": 0.6806047287944221,
   "F": {
    "11": 0.47888627123547245,
    "12": 0.4576824447877377,
    "13": 0.4333184225990241,
    "22": 0.5282856224437609,
    "23": 0.5360181091992469,
    "33": 0.5955314937473504
   },
   "F_se": {
    "11": 0.00049898446648875,
    "12": 0.0004255436137564111,
    "13": 0.0004568888955797972,
    "22": 0.0005528218368706354,
    "23": 0.0006031351705645606,
    "33": 0.0007830510600555335
   },
   "T": {
    "111": 0.5306644144262587,
    "112": 0.5425342946753635,
    "113": 0.5424307874969554,
    "122": 0.6163266963899076,
    "123": 0.6456517868789787,
    "133": 0.7089326774072626,
    "222": 0.8061945344810927,
    "223": 0.8905378215857224,
    "233": 1.0342903851933227,
    "333": 1.2695862740798967
   },
   "T_se": {
    "111": 0.0022916962929383773,
    "112": 0.002286342664962702,
    "113": 0.002671656740300489,
    "122": 0.0030950967857563453,
    "123": 0.00385913041823577,
    "133": 0.005216554342554799,
    "222": 0.005201617412670432,
    "223": 0.006767752140604279,
    "233": 0.00938615465664211,
    "333": 0.01366457857430405
   },
   "contrasts": {
    "F12-F13": {
     "value": 0.024364022188713585,
     "se": 0.00022107770633596015,
     "z": 110.20569460626149
    },
    "F23-F13": {
     "value": 0.10269968660022277,
     "se": 0.00037105161603490945,
     "z": 276.78005474731725
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.06353185439446818,
     "se": 0.00022646782662339872,
     "z": 280.53368702176635
    },
    "F11-F13": {
     "value": 0.04556784863644836,
     "se": 0.0003650843327520009,
     "z": 124.81458268274213
    },
    "F22-F13": {
     "value": 0.09496719984473678,
     "se": 0.0004001677778533129,
     "z": 237.31845765839833
    },
    "F33-F13": {
     "value": 0.16221307114832628,
     "se": 0.0005346310296132662,
     "z": 303.41125404873276
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.05856147028019171,
     "se": 0.00014152412612794077,
     "z": 413.79142823500575
    },
    "T123-2F12F23": {
     "value": 0.15499962954135504,
     "se": 0.0031846355634141967,
     "z": 48.67107286058893
    }
   },
   "tests": {
    "kappa2_tot": 0.529666877901414,
    "W_order2_nm": 1074576.640435673,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 208891.92041996066,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 124624.43220593756,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 995535.8649374272,
    "p_within2_nm": 0.0,
    "W_order3_nm": 1790845.4395077978,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 242335.08521072633,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 40884.42548430482,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 2152391.5139824403,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 353.02185797190737,
    "z_gamma_nm": 492.27541601295343,
    "z_gamma123_nm": 202.1989749833189,
    "kappa2_nm": 0.529666877901414,
    "kappa3_nm": 0.9058007589491277,
    "gamma_ratio_nm": 1.6143476030007615,
    "W_order2_src": 995036.6948872012,
    "p_order2_src": 0.0,
    "W_cross2_src": 152893.15887935416,
    "p_cross2_src": 0.0,
    "W_adj2_src": 94849.63308877914,
    "p_adj2_src": 0.0,
    "W_within2_src": 904228.0440363672,
    "p_within2_src": 0.0,
    "W_order3_src": 893654.0082045991,
    "p_order3_src": 0.0,
    "W_gamma_src": 2726.747101693796,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 536.1287769908622,
    "p_gamma123_src": 1.3110355570240402e-118,
    "W_joint_src": 1426781.5667124526,
    "p_joint_src": 0.0,
    "z_adj2_src": 307.9766762090583,
    "z_gamma_src": 52.218264062431224,
    "z_gamma123_src": 23.15445479796193,
    "kappa2_src": 0.5296668779014136,
    "kappa3_src": 0.9058007589491568,
    "gamma_ratio_src": 1.6143476030008155,
    "W_order2_emp": 203131.3512946724,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 82902.78721800652,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 78699.14955402636,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 189316.7133695826,
    "p_within2_emp": 0.0,
    "W_order3_emp": 10022.675858470153,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 4032.463396655406,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 2368.8733334007566,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 308086.94325196225,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 280.53368702176635,
    "z_gamma_emp": 63.50168026639457,
    "z_gamma123_emp": 48.67107286058893,
    "kappa2_emp": 0.4391113605274194,
    "kappa3_emp": 0.48119892662879116,
    "gamma_ratio_emp": 1.2478009385256186
   },
   "k_hat": 1.8879791086089555,
   "kappa2_tot": 0.529666877901414,
   "k_reg": 2.4152753122212385,
   "k_reg_each": [
    3.0454103888865998,
    1.7851402355558768
   ],
   "gauss": {
    "cov": [
     [
      6.246025382142374,
      6.932120821817281,
      12.462511881882769
     ],
     [
      6.932120821817281,
      22.01574516905783,
      31.669928837226664
     ],
     [
      12.462511881882769,
      31.669928837226664,
      77.40632393182013
     ]
    ],
    "c1": 0.31487105108575086,
    "c3": 1.4385126914412767,
    "rho_pc": 0.21893382127436803,
    "IG_pc": 0.024559418589587684,
    "IG_slope": 0.07614814722699804,
    "rho_slope": 0.3758539543769195
   },
   "cmi_full_grass": 0.03289637174071025,
   "cmi_full_plugin": 0.0353995184357494,
   "ncells": 41101,
   "cmi_blocks": [
    [
     10000000,
     0.03289637174071025,
     NaN,
     1,
     NaN,
     0.008336953151122567,
     NaN
    ],
    [
     5000000,
     0.03351899309265649,
     6.844335138955769e-05,
     2,
     9.679351578937992e-05,
     0.00895917664625067,
     0.00011108581149965253
    ],
    [
     2500000,
     0.03461507607175163,
     5.273751936520926e-05,
     4,
     0.00010547503873041852,
     0.010055040631151556,
     0.00012083876272537878
    ],
    [
     1250000,
     0.03628732667386814,
     7.200477722539725e-05,
     8,
     0.00020366026501562033,
     0.011726527613168669,
     0.00011043096073814945
    ],
    [
     625000,
     0.039001741548816304,
     7.150872726383502e-05,
     16,
     0.00028603490905534007,
     0.01443923129124474,
     0.00011601859984919037
    ],
    [
     312500,
     0.043397492891326606,
     9.582272385769124e-05,
     32,
     0.0005420551826523156,
     0.018832459360158954,
     0.00010350979526225915
    ],
    [
     156250,
     0.05044126690170196,
     0.00012950473918476495,
     64,
     0.0010360379134781196,
     0.02587234074921125,
     0.0001228757631744843
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.032733714766943346,
    "se": 3.7194257006479775e-05,
    "coef": [
     0.032733714766943346,
     4227.961966546512,
     -232684802.88944998
    ],
    "chi2": 96.53835082308146,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.032727900823630925,
    "se": 3.806955684729712e-05,
    "coef": [
     0.032727900823630925,
     4067.7135425796328
    ],
    "chi2": 77.4010623908849,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.09297866298547983,
    "IG": 0.0993714253094247,
    "norm_deficit": 2.5979218776228663e-14,
    "c1": 0.41277797069936667,
    "c3": 1.610209066920779,
    "nb": 240,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.08165153856174388,
    "IG": 0.08505595149912991,
    "norm_deficit": -3.552713678800501e-15,
    "c1": 0.3636841016161329,
    "c3": 1.4186983789979022,
    "nb": 149,
    "mode": "full"
   },
   "seconds": 13.132570505142212
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    5.5780899,
    10.5921,
    19.2040251
   ],
   "max_counts": [
    173,
    482,
    1042
   ],
   "ratio_l1l3_l22": 0.9548026807885337,
   "rate_triple": 0.6181367458620078,
   "F": {
    "11": 0.5282856224437609,
    "12": 0.5360181091992469,
    "13": 0.5403697174197648,
    "22": 0.5955314937473504,
    "23": 0.6246271672017172,
    "33": 0.687843732763298
   },
   "F_se": {
    "11": 0.0005528218368706354,
    "12": 0.0006031351705645606,
    "13": 0.0007084927863146845,
    "22": 0.0007830510600555335,
    "23": 0.00093775304475568,
    "33": 0.001207682351710234
   },
   "T": {
    "111": 0.8061945344810927,
    "112": 0.8905378215857224,
    "113": 0.9639042017413807,
    "122": 1.0342903851933227,
    "123": 1.1496471734059133,
    "133": 1.3123457527324074,
    "222": 1.2695862740798967,
    "223": 1.450845317394882,
    "233": 1.703531823587793,
    "333": 2.0572654130253962
   },
   "T_se": {
    "111": 0.005201617412670432,
    "112": 0.006767752140604279,
    "113": 0.008372085208258108,
    "122": 0.00938615465664211,
    "123": 0.01171550557727551,
    "133": 0.014968396003155738,
    "222": 0.01366457857430405,
    "223": 0.01723182096853842,
    "233": 0.02226295730939021,
    "333": 0.029640903022326952
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.004351608220517944,
     "se": 0.00020830117423997245,
     "z": -20.890944260855164
    },
    "F23-F13": {
     "value": 0.08425744978195238,
     "se": 0.0003753423408718412,
     "z": 224.48160147943892
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.039952920780717216,
     "se": 0.00019059115610582577,
     "z": 209.62631003997558
    },
    "F11-F13": {
     "value": -0.012084094976003934,
     "se": 0.00034248599210868103,
     "z": -35.283472184080715
    },
    "F22-F13": {
     "value": 0.055161776327585565,
     "se": 0.0003367737871505261,
     "z": 163.79474422375452
    },
    "F33-F13": {
     "value": 0.14747401534353322,
     "se": 0.0006384326761584277,
     "z": 230.9938398374481
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.036881951711226824,
     "se": 0.00010961669901233676,
     "z": 336.4628933687919
    },
    "T123-2F12F23": {
     "value": 0.4800242271700207,
     "se": 0.0104237119583938,
     "z": 46.051179185115174
    }
   },
   "tests": {
    "kappa2_tot": 0.6154606514410865,
    "W_order2_nm": 1771708.660766075,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 325573.38634354476,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 91071.51245428054,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 1637414.5053987978,
    "p_within2_nm": 0.0,
    "W_order3_nm": 6399882.171950787,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 691475.215370475,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 265100.9410888089,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 7228682.737361275,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 301.78057004101595,
    "z_gamma_nm": 831.5498874814879,
    "z_gamma123_nm": 514.8795403672677,
    "kappa2_nm": 0.615460651441085,
    "kappa3_nm": 1.4918390066310712,
    "gamma_ratio_nm": 1.9692070334833485,
    "W_order2_src": 1558206.5174759259,
    "p_order2_src": 0.0,
    "W_cross2_src": 194895.80019885022,
    "p_cross2_src": 0.0,
    "W_adj2_src": 55606.260495239556,
    "p_adj2_src": 0.0,
    "W_within2_src": 1401058.3473665419,
    "p_within2_src": 0.0,
    "W_order3_src": 2861055.797518351,
    "p_order3_src": 0.0,
    "W_gamma_src": 2006.5069773529851,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 844.8656587254185,
    "p_gamma123_src": 9.50138548064441e-186,
    "W_joint_src": 3621699.259513721,
    "p_joint_src": 0.0,
    "z_adj2_src": 235.809797284251,
    "z_gamma_src": 44.7940506915035,
    "z_gamma123_src": 29.066572875477053,
    "kappa2_src": 0.6154606514410808,
    "kappa3_src": 1.4918390066290836,
    "gamma_ratio_src": 1.969207033480752,
    "W_order2_emp": 131951.5658515339,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 51702.3012713934,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 43943.18986097597,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 125496.86147723318,
    "p_within2_emp": 0.0,
    "W_order3_emp": 3993.3794922969464,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 4340.784866607768,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 2120.711104339585,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 249127.7684481209,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 209.62631003997558,
    "z_gamma_emp": 65.88463300806774,
    "z_gamma123_emp": 46.051179185115174,
    "kappa2_emp": 0.500819602288041,
    "kappa3_emp": 0.6491379616052269,
    "gamma_ratio_emp": 1.2940300860850307
   },
   "k_hat": 1.6247992420937452,
   "kappa2_tot": 0.6154606514410865,
   "k_reg": 2.0746006836168736,
   "k_reg_each": [
    3.041635520512936,
    1.1075658467208112
   ],
   "gauss": {
    "cov": [
     [
      22.01574516905783,
      31.669928837226664,
      57.8853709390031
     ],
     [
      31.669928837226664,
      77.40632393182013,
      127.05602084371026
     ],
     [
      57.8853709390031,
      127.05602084371026,
      272.87709294546073
     ]
    ],
    "c1": 0.409138778701359,
    "c3": 1.641416545702672,
    "rho_pc": 0.24449565906866985,
    "IG_pc": 0.030819698393161066,
    "IG_slope": 0.09948520925406414,
    "rho_slope": 0.42476565633297514
   },
   "cmi_full_grass": 0.04837362849826299,
   "cmi_full_plugin": 0.05576023947288178,
   "ncells": 114796,
   "cmi_blocks": [
    [
     10000000,
     0.04837362849826299,
     NaN,
     1,
     NaN,
     0.017553930105101923,
     NaN
    ],
    [
     5000000,
     0.0505161543712207,
     9.207784217757364e-06,
     2,
     1.3021773320157404e-05,
     0.019696451957185866,
     2.664285842754119e-05
    ],
    [
     2500000,
     0.05386740500335341,
     0.00012394269446989583,
     4,
     0.00024788538893979166,
     0.0230471020342952,
     9.393446925360899e-05
    ],
    [
     1250000,
     0.05906192457687709,
     0.00010919866113360344,
     8,
     0.00030886045513625154,
     0.02824137980536089,
     0.0001393470936179427
    ],
    [
     625000,
     0.06723130841684899,
     0.00013268448242375385,
     16,
     0.0005307379296950154,
     0.03640669317249781,
     0.00021805207684539693
    ],
    [
     312500,
     0.07981108069823412,
     0.000138696239557748,
     32,
     0.0007845844121308599,
     0.0489838533386938,
     0.00017610349195918123
    ],
    [
     156250,
     0.09898896512993963,
     0.00017629131606576646,
     64,
     0.0014103305285261317,
     0.06815381367970191,
     0.0002040774193995962
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.047013105392326976,
    "se": 9.782709718198657e-06,
    "coef": [
     0.047013105392326976,
     15700.435917506553,
     -1233263770.8856235
    ],
    "chi2": 4475.19924928808,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.046971028361414084,
    "se": 1.0318797301904976e-05,
    "coef": [
     0.046971028361414084,
     15813.063319003777
    ],
    "chi2": 3969.8209140225163,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.10823368237317675,
    "IG": 0.11318981616849548,
    "norm_deficit": 1.4432899320127035e-14,
    "c1": 0.48119753107719915,
    "c3": 1.6566476393405853,
    "nb": 433,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.10330317558037601,
    "IG": 0.1063397564398175,
    "norm_deficit": -1.9984014443252818e-15,
    "c1": 0.4565880252806293,
    "c3": 1.5719230157707997,
    "nb": 294,
    "mode": "full"
   },
   "seconds": 12.717828750610352
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    10.5921,
    19.2040251,
    33.8301371
   ],
   "max_counts": [
    482,
    1042,
    2426
   ],
   "ratio_l1l3_l22": 0.9716308605637735,
   "rate_triple": 0.5806217975813638,
   "F": {
    "11": 0.5955314937473504,
    "12": 0.6246271672017172,
    "13": 0.6487060876802524,
    "22": 0.687843732763298,
    "23": 0.7322191803147908,
    "33": 0.8012700916990716
   },
   "F_se": {
    "11": 0.0007830510600555335,
    "12": 0.00093775304475568,
    "13": 0.0011232485870299072,
    "22": 0.001207682351710234,
    "23": 0.0014710923011364023,
    "33": 0.00184657114517037
   },
   "T": {
    "111": 1.2695862740798967,
    "112": 1.450845317394882,
    "113": 1.6138537212628905,
    "122": 1.703531823587793,
    "123": 1.926479456039214,
    "133": 2.211622676600794,
    "222": 2.0572654130253962,
    "223": 2.3658870086258053,
    "233": 2.7624365326265807,
    "333": 3.274762096851586
   },
   "T_se": {
    "111": 0.01366457857430405,
    "112": 0.01723182096853842,
    "113": 0.021844080019031497,
    "122": 0.02226295730939021,
    "123": 0.028362472794442144,
    "133": 0.03643663804536929,
    "222": 0.029640903022326952,
    "223": 0.03802195720156858,
    "233": 0.04920814446170069,
    "333": 0.0642089217402787
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.024078920478535215,
     "se": 0.00024972697959091275,
     "z": -96.4209814973929
    },
    "F23-F13": {
     "value": 0.08351309263453843,
     "se": 0.0004529837117119761,
     "z": 184.36224189809096
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.02971708607800161,
     "se": 0.00018125207016009572,
     "z": 163.95446436420397
    },
    "F11-F13": {
     "value": -0.053174593932902026,
     "se": 0.00044925102327544175,
     "z": -118.3627664222369
    },
    "F22-F13": {
     "value": 0.039137645083045625,
     "se": 0.00030760287877006206,
     "z": 127.23432641312054
    },
    "F33-F13": {
     "value": 0.1525640040188192,
     "se": 0.0008335397298470558,
     "z": 183.0314723532288
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.026364294337653166,
     "se": 0.00011111872739154002,
     "z": 237.26238552710785
    },
    "T123-2F12F23": {
     "value": 1.0117514712976317,
     "se": 0.025863608503411017,
     "z": 39.11872819928422
    }
   },
   "tests": {
    "kappa2_tot": 0.7183133091025575,
    "W_order2_nm": 3221290.311540159,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 708244.9997516522,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 80213.59956268898,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 2979206.5864181304,
    "p_within2_nm": 0.0,
    "W_order3_nm": 26127094.141662218,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1384246.3940974616,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 684402.0215946627,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 29693820.8428393,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 283.2200550149812,
    "z_gamma_nm": 1176.5400095608572,
    "z_gamma123_nm": 827.2859370221778,
    "kappa2_nm": 0.7183133091025367,
    "kappa3_nm": 2.411914424595853,
    "gamma_ratio_nm": 2.337244103087368,
    "W_order2_src": 2685835.2174052326,
    "p_order2_src": 0.0,
    "W_cross2_src": 345945.3705760045,
    "p_cross2_src": 0.0,
    "W_adj2_src": 39297.88508098943,
    "p_adj2_src": 0.0,
    "W_within2_src": 2402389.9282826334,
    "p_within2_src": 0.0,
    "W_order3_src": 11835730.877205502,
    "p_order3_src": 0.0,
    "W_gamma_src": 1370.399567061974,
    "p_gamma_src": 5.68479923260769e-300,
    "W_gamma123_src": 728.8930296430743,
    "p_gamma123_src": 1.559207910639134e-160,
    "W_joint_src": 13021948.94605273,
    "p_joint_src": 0.0,
    "z_adj2_src": 198.23694176663798,
    "z_gamma_src": 37.01890823703441,
    "z_gamma123_src": 26.99801899479061,
    "kappa2_src": 0.7183133091025296,
    "kappa3_src": 2.4119144244714787,
    "gamma_ratio_src": 2.3372441029668907,
    "W_order2_emp": 67181.82039331555,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 34320.135241139804,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 26881.06638495303,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 61499.68876170164,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2904.2799846698,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 3109.1437630373125,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 1530.274895929474,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 175875.38963502448,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 163.95446436420397,
    "z_gamma_emp": 55.75969658308152,
    "z_gamma123_emp": 39.11872819928422,
    "kappa2_emp": 0.5538246404489532,
    "kappa3_emp": 0.7673130851320522,
    "gamma_ratio_emp": 1.2508293416431453
   },
   "k_hat": 1.3921501764311937,
   "kappa2_tot": 0.7183133091025575,
   "k_reg": 1.8732020232054536,
   "k_reg_each": [
    3.544534448728361,
    0.20186959768254617
   ],
   "gauss": {
    "cov": [
     [
      77.40632393182013,
      127.05602084371026,
      232.45229966819534
     ],
     [
      127.05602084371026,
      272.87709294546073,
      475.704398565906
     ],
     [
      232.45229966819534,
      475.704398565906,
      950.8663653870511
     ]
    ],
    "c1": 0.4656162943992687,
    "c3": 1.7432918000961841,
    "rho_pc": 0.23262580316186138,
    "IG_pc": 0.027817016306883102,
    "IG_slope": 0.1127518485954,
    "rho_slope": 0.4493171378188321
   },
   "cmi_full_grass": 0.06182250301303682,
   "cmi_full_plugin": 0.0798726875650626,
   "ncells": 266594,
   "cmi_blocks": [
    [
     10000000,
     0.06182250301303682,
     NaN,
     1,
     NaN,
     0.03400548670615372,
     NaN
    ],
    [
     5000000,
     0.06743951594766351,
     9.283179000973973e-05,
     2,
     0.00013128397645114514,
     0.039622349444042804,
     0.00017121719039314698
    ],
    [
     2500000,
     0.07594448441231805,
     0.00014122723668454065,
     4,
     0.0002824544733690813,
     0.04812678577422089,
     0.0001677958325490325
    ],
    [
     1250000,
     0.08899487153104468,
     0.00012398286272083303,
     8,
     0.0003506764919232874,
     0.06117631995240401,
     9.770402240005577e-05
    ],
    [
     625000,
     0.10837871546394107,
     0.00016320552157344059,
     16,
     0.0006528220862937623,
     0.08055364651424232,
     0.00023069554985238316
    ],
    [
     312500,
     0.13786597309734544,
     0.00018953120337488792,
     32,
     0.0010721503932226394,
     0.11003230591787236,
     0.0002866522015288614
    ],
    [
     156250,
     0.18135249200265818,
     0.00022482628262785755,
     64,
     0.0017986102610228604,
     0.15350206936457206,
     0.00027702569699833353
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.06016303081272661,
    "se": 5.7027798934599584e-05,
    "coef": [
     0.06016303081272661,
     33234.03134289426,
     -2272459655.502304
    ],
    "chi2": 2864.23007095998,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.060001810543938196,
    "se": 5.851652418219791e-05,
    "coef": [
     0.060001810543938196,
     32406.63300306383
    ],
    "chi2": 2084.584328779054,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.11766938587289602,
    "IG": 0.12125132139028755,
    "norm_deficit": 1.0769163338864018e-14,
    "c1": 0.524256921458685,
    "c3": 1.6744256123498877,
    "nb": 758,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.11609566243431146,
    "IG": 0.11855703130162852,
    "norm_deficit": 6.106226635438361e-15,
    "c1": 0.514275095149382,
    "c3": 1.6425446300562814,
    "nb": 576,
    "mode": "spline"
   },
   "seconds": 13.26922869682312
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    19.2040251,
    33.8301371,
    58.4918576
   ],
   "max_counts": [
    1042,
    2426,
    5005
   ],
   "ratio_l1l3_l22": 0.981477082613258,
   "rate_triple": 0.5568838302692493,
   "F": {
    "11": 0.687843732763298,
    "12": 0.7322191803147908,
    "13": 0.7724252717320266,
    "22": 0.8012700916990716,
    "23": 0.8591724742174973,
    "33": 0.9373289837204013
   },
   "F_se": {
    "11": 0.001207682351710234,
    "12": 0.0014710923011364023,
    "13": 0.0017711684611157123,
    "22": 0.00184657114517037,
    "23": 0.0022513899832297545,
    "33": 0.0027975757150913803
   },
   "T": {
    "111": 2.0572654130253962,
    "112": 2.3658870086258053,
    "113": 2.668685670389699,
    "122": 2.7624365326265807,
    "123": 3.150466085410427,
    "133": 3.6304257963996034,
    "222": 3.274762096851586,
    "223": 3.7762640447149263,
    "233": 4.400398993675257,
    "333": 5.182211762687212
   },
   "T_se": {
    "111": 0.029640903022326952,
    "112": 0.03802195720156858,
    "113": 0.04690490084863722,
    "122": 0.04920814446170069,
    "123": 0.06103114315331137,
    "133": 0.07631911679678365,
    "222": 0.0642089217402787,
    "223": 0.08008669269831546,
    "233": 0.10077943932868867,
    "333": 0.12806731243934505
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.040206091417235745,
     "se": 0.00035112550799147596,
     "z": -114.50632466785011
    },
    "F23-F13": {
     "value": 0.08674720248547074,
     "se": 0.000556609530029908,
     "z": 155.8492943532778
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.0232705555341175,
     "se": 0.00016921654723408446,
     "z": 137.51938515756586
    },
    "F11-F13": {
     "value": -0.08458153896872855,
     "se": 0.0006464363613382381,
     "z": -130.8427929295774
    },
    "F22-F13": {
     "value": 0.02884481996704502,
     "se": 0.00027715922733783375,
     "z": 104.07309994368549
    },
    "F33-F13": {
     "value": 0.16490371198837472,
     "se": 0.001125491032365221,
     "z": 146.5171265219496
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.020875293972818676,
     "se": 0.00012947622237263978,
     "z": 161.22878463922447
    },
    "T123-2F12F23": {
     "value": 1.8922609557692938,
     "se": 0.056254986894087845,
     "z": 33.63721263204422
    }
   },
   "tests": {
    "kappa2_tot": 0.8413323981981473,
    "W_order2_nm": 6272602.513449205,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 1459457.739936903,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 72047.1409303543,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 5728132.313792788,
    "p_within2_nm": 0.0,
    "W_order3_nm": 127980305.89864492,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 2302461.659210405,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1290665.8137795583,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 146986426.43095684,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 268.41598486370793,
    "z_gamma_nm": 1517.3864567770481,
    "z_gamma123_nm": 1136.0747395218143,
    "kappa2_nm": 0.8413323981981738,
    "kappa3_nm": 3.8510482874943555,
    "gamma_ratio_nm": 2.7202808376304706,
    "W_order2_src": 5089926.624075614,
    "p_order2_src": 0.0,
    "W_cross2_src": 580586.8347232597,
    "p_cross2_src": 0.0,
    "W_adj2_src": 28612.01358453908,
    "p_adj2_src": 0.0,
    "W_within2_src": 4472592.041756893,
    "p_within2_src": 0.0,
    "W_order3_src": 60798497.868014574,
    "p_order3_src": 0.0,
    "W_gamma_src": 991.1615798197918,
    "p_gamma_src": 1.497712206280596e-217,
    "W_gamma123_src": 593.162190322729,
    "p_gamma123_src": 5.141515605493684e-131,
    "W_joint_src": 62751017.157625675,
    "p_joint_src": 0.0,
    "z_adj2_src": 169.1508604309747,
    "z_gamma_src": 31.482718748859536,
    "z_gamma123_src": 24.3549212752316,
    "kappa2_src": 0.8413323981981509,
    "kappa3_src": 3.851048288211361,
    "gamma_ratio_src": 2.7202808381370933,
    "W_order2_emp": 35215.82128529243,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 24755.13264801672,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 18911.58129411495,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 28257.77349610829,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2496.4418446940253,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 3438.8513804607783,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 1131.4620736533552,
    "p_gamma123_emp": 4.795893555100426e-248,
    "W_joint_emp": 106149.10813257987,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 137.51938515756586,
    "z_gamma_emp": 58.64172047664341,
    "z_gamma123_emp": 33.63721263204422,
    "kappa2_emp": 0.5839953136926606,
    "kappa3_emp": 0.8952218016685278,
    "gamma_ratio_emp": 1.3124474708759506
   },
   "k_hat": 1.1885908615211604,
   "kappa2_tot": 0.8413323981981473,
   "k_reg": 1.7200023861431586,
   "k_reg_each": [
    4.556015314583617,
    -1.1160105422973001
   ],
   "gauss": {
    "cov": [
     [
      272.87709294546073,
      475.704398565906,
      867.6492519686406
     ],
     [
      475.704398565906,
      950.8663653870511,
      1700.1199754713748
     ],
     [
      867.6492519686406,
      1700.1199754713748,
      3265.3734042351325
     ]
    ],
    "c1": 0.5002852302723633,
    "c3": 1.7879694112214592,
    "rho_pc": 0.19278830913006106,
    "IG_pc": 0.01893782179389444,
    "IG_slope": 0.12030592244723115,
    "rho_slope": 0.462442738039419
   },
   "cmi_full_grass": 0.07927025047187719,
   "cmi_full_plugin": 0.11776237289381974,
   "ncells": 546809,
   "cmi_blocks": [
    [
     10000000,
     0.07927025047187719,
     NaN,
     1,
     NaN,
     0.06033242867798275,
     NaN
    ],
    [
     5000000,
     0.09220373848137697,
     0.00026854573611068133,
     2,
     0.00037978102212519175,
     0.07326595072857871,
     0.00021985972737026405
    ],
    [
     2500000,
     0.11132852239785596,
     0.00019588731513146086,
     4,
     0.0003917746302629217,
     0.0923892463811241,
     0.00023462487721916957
    ],
    [
     1250000,
     0.13954622941237682,
     0.00022944586174224082,
     8,
     0.0006489708990125181,
     0.12060279267087742,
     0.00030561624661126194
    ],
    [
     625000,
     0.18069077279862422,
     0.00026433090353435347,
     16,
     0.0010573236141374139,
     0.16174072568927683,
     0.00032244662095994335
    ],
    [
     312500,
     0.24036124804342052,
     0.00025656526738978565,
     32,
     0.001451352323106058,
     0.22139487927845225,
     0.000374145473401392
    ],
    [
     156250,
     0.3246640300728576,
     0.00028655671126342764,
     64,
     0.002292453690107421,
     0.30564762369317816,
     0.000354172795567503
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.08041245161287915,
    "se": 0.00013721027462726962,
    "coef": [
     0.08041245161287915,
     67361.21087900421,
     -4612375540.082595
    ],
    "chi2": 4969.843374905871,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.07894404666627476,
    "se": 0.00014644137660343827,
    "coef": [
     0.07894404666627476,
     67402.94427700374
    ],
    "chi2": 3287.8841389966246,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.12350901703751287,
    "IG": 0.12600239949435035,
    "norm_deficit": 4.218847493575595e-15,
    "c1": 0.5513623172043155,
    "c3": 1.6793461774803062,
    "nb": 1301,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.12323580159163652,
    "IG": 0.12521660263678044,
    "norm_deficit": -1.7319479184152442e-14,
    "c1": 0.548392994774154,
    "c3": 1.6703021784306753,
    "nb": 1125,
    "mode": "spline"
   },
   "seconds": 13.194265842437744
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    33.8301371,
    58.4918576,
    99.8349701
   ],
   "max_counts": [
    2426,
    5005,
    10506
   ],
   "ratio_l1l3_l22": 0.9871783494849719,
   "rate_triple": 0.5410832441721121,
   "F": {
    "11": 0.8012700916990716,
    "12": 0.8591724742174973,
    "13": 0.9117376868657681,
    "22": 0.9373289837204013,
    "23": 1.0060831805909207,
    "33": 1.0923593233650037
   },
   "F_se": {
    "11": 0.00184657114517037,
    "12": 0.0022513899832297545,
    "13": 0.002684538146765294,
    "22": 0.0027975757150913803,
    "23": 0.003373496311133517,
    "33": 0.00411766550338076
   },
   "T": {
    "111": 3.274762096851586,
    "112": 3.7762640447149263,
    "113": 4.26156716308404,
    "122": 4.400398993675257,
    "123": 5.00645895751068,
    "133": 5.737705857405185,
    "222": 5.182211762687212,
    "223": 5.944895465228748,
    "233": 6.870590501147084,
    "333": 8.000207467597793
   },
   "T_se": {
    "111": 0.0642089217402787,
    "112": 0.08008669269831546,
    "113": 0.09768493737051653,
    "122": 0.10077943932868867,
    "123": 0.12363769796571478,
    "133": 0.15245283936338813,
    "222": 0.12806731243934505,
    "223": 0.15814135435787907,
    "233": 0.19638438887662218,
    "333": 0.24535114826340548
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.05256521264827074,
     "se": 0.0004797300711560144,
     "z": -109.57247795953958
    },
    "F23-F13": {
     "value": 0.09434549372515266,
     "se": 0.0007643439992847173,
     "z": 123.4332889555519
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.02089014053844096,
     "se": 0.00019064315317565914,
     "z": 109.57718748594515
    },
    "F11-F13": {
     "value": -0.11046759516669646,
     "se": 0.0009204106385650528,
     "z": -120.01990257187671
    },
    "F22-F13": {
     "value": 0.02559129685463324,
     "se": 0.0002756855804403158,
     "z": 92.82783964892062
    },
    "F33-F13": {
     "value": 0.18062163649923568,
     "se": 0.0015463325148097084,
     "z": 116.80646611861678
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.017988352370096827,
     "se": 0.0001658188874962057,
     "z": 108.48192652666566
    },
    "T123-2F12F23": {
     "value": 3.2776610064368588,
     "se": 0.11496005357723771,
     "z": 28.511303748085947
    }
   },
   "tests": {
    "kappa2_tot": 0.9836476183091294,
    "W_order2_nm": 12812575.57342965,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 2787908.2390631516,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 81437.60686469854,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 11569462.704219192,
    "p_within2_nm": 0.0,
    "W_order3_nm": 707295680.2440739,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 3395160.659508276,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 2039514.753065311,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 800836191.0879288,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 285.3727507396222,
    "z_gamma_nm": 1842.596173747323,
    "z_gamma123_nm": 1428.1158052011438,
    "kappa2_nm": 0.9836476183091459,
    "kappa3_nm": 6.020637484145215,
    "gamma_ratio_nm": 3.1112391352667097,
    "W_order2_src": 10467840.570136864,
    "p_order2_src": 0.0,
    "W_cross2_src": 913342.0442997221,
    "p_cross2_src": 0.0,
    "W_adj2_src": 26632.95982456041,
    "p_adj2_src": 0.0,
    "W_within2_src": 9105904.62150997,
    "p_within2_src": 0.0,
    "W_order3_src": 338440288.231925,
    "p_order3_src": 0.0,
    "W_gamma_src": 715.9189695690329,
    "p_gamma_src": 1.0329388649960306e-157,
    "W_gamma123_src": 457.3889004283435,
    "p_gamma123_src": 1.7787507963034646e-101,
    "W_joint_src": 341792218.33481216,
    "p_joint_src": 0.0,
    "z_adj2_src": 163.19607784674363,
    "z_gamma_src": 26.75666215298599,
    "z_gamma123_src": 21.386652389477497,
    "kappa2_src": 0.9836476183083718,
    "kappa3_src": 6.020637478278477,
    "gamma_ratio_src": 3.111239132239897,
    "W_order2_emp": 22312.23867928266,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 15290.32195562469,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 12007.160017329974,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 16462.46983487843,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2222.6260911482677,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 3896.2131890828055,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 812.8944414156198,
    "p_gamma123_emp": 8.48408913269827e-179,
    "W_joint_emp": 66576.31056415848,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 109.57718748594515,
    "z_gamma_emp": 62.41965386865587,
    "z_gamma123_emp": 28.511303748085947,
    "kappa2_emp": 0.6065816782982858,
    "kappa3_emp": 1.0662680663701263,
    "gamma_ratio_emp": 1.4489647837039865
   },
   "k_hat": 1.0166242274026749,
   "kappa2_tot": 0.9836476183091294,
   "k_reg": 1.7407298549734107,
   "k_reg_each": [
    6.484750840436628,
    -3.0032911304898064
   ],
   "gauss": {
    "cov": [
     [
      950.8663653870511,
      1700.1199754713748,
      3079.3311854741505
     ],
     [
      1700.1199754713748,
      3265.3734042351325,
      5875.056375015185
     ],
     [
      3079.3311854741505,
      5875.056375015185,
      10987.404662808742
     ]
    ],
    "c1": 0.5206510144494804,
    "c3": 1.7991989422696157,
    "rho_pc": 0.12371508603693633,
    "IG_pc": 0.007711879755099706,
    "IG_slope": 0.12427611909945728,
    "rho_slope": 0.46911713070556393
   },
   "cmi_full_grass": 0.10910697656502322,
   "cmi_full_plugin": 0.1833253035484983,
   "ncells": 1021163,
   "cmi_blocks": [
    [
     10000000,
     0.10910697656502322,
     NaN,
     1,
     NaN,
     0.10139509680992351,
     NaN
    ],
    [
     5000000,
     0.13556508427270497,
     0.00018652878340130738,
     2,
     0.0002637915352590824,
     0.127852590396697,
     5.708956713883217e-05
    ],
    [
     2500000,
     0.17369715151562293,
     0.000212746383755941,
     4,
     0.000425492767511882,
     0.16598000765822046,
     0.00032949729142508783
    ],
    [
     1250000,
     0.2281799667286859,
     0.00027324065231007727,
     8,
     0.0007728412725771654,
     0.22045304246447875,
     0.0004108961909542764
    ],
    [
     625000,
     0.3061079406630173,
     0.0002768390858592447,
     16,
     0.0011073563434369788,
     0.29836247631845103,
     0.0003703677126435973
    ],
    [
     312500,
     0.4149678017591821,
     0.0003557996367577111,
     32,
     0.0020127066871607033,
     0.4071761878762872,
     0.0004103268349154365
    ],
    [
     156250,
     0.5646151604461754,
     0.00036703461629428044,
     64,
     0.0029362769303542435,
     0.5567141430795262,
     0.0003850229108579785
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.10498232970512261,
    "se": 0.00011117126726242796,
    "coef": [
     0.10498232970512261,
     139573.19408158874,
     -10729904258.37085
    ],
    "chi2": 21242.612093922537,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.10439830363036225,
    "se": 0.00011346320689614371,
    "coef": [
     0.10439830363036225,
     134563.6191586143
    ],
    "chi2": 16104.450575210569,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.12713849384389259,
    "IG": 0.128835415403539,
    "norm_deficit": 1.5765166949677223e-14,
    "c1": 0.568651551065368,
    "c3": 1.678128304065597,
    "nb": 2204,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.1271406404941064,
    "IG": 0.1287939140499968,
    "norm_deficit": 1.3322676295501878e-15,
    "c1": 0.5684926931612929,
    "c3": 1.6776595038932358,
    "nb": 2174,
    "mode": "spline"
   },
   "seconds": 14.89005732536316
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    58.4918576,
    99.8349701,
    168.8932531
   ],
   "max_counts": [
    5005,
    10506,
    21713
   ],
   "ratio_l1l3_l22": 0.991156721482972,
   "rate_triple": 0.530189659334106,
   "F": {
    "11": 0.9373289837204013,
    "12": 1.0060831805909207,
    "13": 1.0703347100194023,
    "22": 1.0923593233650037,
    "23": 1.1718525464210026,
    "33": 1.2674590841928381
   },
   "F_se": {
    "11": 0.0027975757150913803,
    "12": 0.003373496311133517,
    "13": 0.004002009870501821,
    "22": 0.00411766550338076,
    "23": 0.004930062607264715,
    "33": 0.005962453258627246
   },
   "T": {
    "111": 5.182211762687212,
    "112": 5.944895465228748,
    "113": 6.709117091123135,
    "122": 6.870590501147084,
    "123": 7.802491862108327,
    "133": 8.912840382621084,
    "222": 8.000207467597793,
    "223": 9.1434055248711,
    "233": 10.512709338690657,
    "333": 12.16122148600189
   },
   "T_se": {
    "111": 0.12806731243934505,
    "112": 0.15814135435787907,
    "113": 0.19059746820396725,
    "122": 0.19638438887662218,
    "123": 0.23783352909362812,
    "133": 0.28956877526784564,
    "222": 0.24535114826340548,
    "223": 0.2987261695528436,
    "233": 0.3658613480211426,
    "333": 0.45101422666244195
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.06425152942848156,
     "se": 0.0006813925827888669,
     "z": -94.29443620520041
    },
    "F23-F13": {
     "value": 0.10151783640160028,
     "se": 0.0010032987309989173,
     "z": 101.18405741480981
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.018633153486559362,
     "se": 0.00020201935218225076,
     "z": 92.23449776113307
    },
    "F11-F13": {
     "value": -0.13300572629900098,
     "se": 0.0012967978904837088,
     "z": -102.56473061456748
    },
    "F22-F13": {
     "value": 0.022024613345601463,
     "se": 0.0002660679012156701,
     "z": 82.77816769693194
    },
    "F33-F13": {
     "value": 0.19712437417343587,
     "se": 0.0020930994494905777,
     "z": 94.17821700799374
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.016292318082305857,
     "se": 0.00020973892156886295,
     "z": 77.67904002003104
    },
    "T123-2F12F23": {
     "value": 5.444529587934703,
     "se": 0.22249422005904715,
     "z": 24.47043157565978
    }
   },
   "tests": {
    "kappa2_tot": 1.145615189760071,
    "W_order2_nm": 27297992.26340916,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 4936805.848773021,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 88781.99143017585,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 24255048.79114414,
    "p_within2_nm": 0.0,
    "W_order3_nm": 4154840045.426216,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 4672771.527678533,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 2954448.2557997177,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 4573138439.064056,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 297.96307058119777,
    "z_gamma_nm": 2161.6594384126593,
    "z_gamma123_nm": 1718.8508532736976,
    "kappa2_nm": 1.145615189759857,
    "kappa3_nm": 9.250311758788579,
    "gamma_ratio_nm": 3.5241050635195084,
    "W_order2_src": 22988948.105980046,
    "p_order2_src": 0.0,
    "W_cross2_src": 1346144.8762971496,
    "p_cross2_src": 0.0,
    "W_adj2_src": 24178.674384386304,
    "p_adj2_src": 0.0,
    "W_within2_src": 19758084.267848648,
    "p_within2_src": 0.0,
    "W_order3_src": 1895262941.8165035,
    "p_order3_src": 0.0,
    "W_gamma_src": 529.5717965645838,
    "p_gamma_src": 3.500312972505903e-117,
    "W_gamma123_src": 355.3170192153381,
    "p_gamma123_src": 2.946509734602245e-79,
    "W_joint_src": 1901386112.4190063,
    "p_joint_src": 0.0,
    "z_adj2_src": 155.49493362931895,
    "z_gamma_src": 23.012427002917008,
    "z_gamma123_src": 18.849854620535886,
    "kappa2_src": 1.1456151897596691,
    "kappa3_src": 9.250311583405981,
    "gamma_ratio_src": 3.524104996704895,
    "W_order2_emp": 19589.42536266276,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 10310.144714380454,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 8507.202577248461,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 14490.163557327654,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1942.1649303934537,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 3843.2936969539,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 598.8020214990472,
    "p_gamma123_emp": 3.0504879861110664e-132,
    "W_joint_emp": 48968.06689587049,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 92.23449776113307,
    "z_gamma_emp": 61.99430374602089,
    "z_gamma123_emp": 24.47043157565978,
    "kappa2_emp": 0.6403166894524286,
    "kappa3_emp": 1.3330994990473641,
    "gamma_ratio_emp": 1.6257094356397357
   },
   "k_hat": 0.872893454048416,
   "kappa2_tot": 1.145615189760071,
   "k_reg": 1.8181213603679791,
   "k_reg_each": [
    9.555249824302239,
    -5.919007103566281
   ],
   "gauss": {
    "cov": [
     [
      3265.3734042351325,
      5875.056375015185,
      10573.709335146692
     ],
     [
      5875.056375015185,
      10987.404662808742,
      19759.1384618858
     ],
     [
      10573.709335146692,
      19759.1384618858,
      36323.07973487721
     ]
    ],
    "c1": 0.5347082914768452,
    "c3": 1.7983444742659287,
    "rho_pc": 0.026646349148761475,
    "IG_pc": 0.00035514005608236026,
    "IG_slope": 0.12673983873765815,
    "rho_slope": 0.47318546365545383
   },
   "cmi_full_grass": 0.16458865304599257,
   "cmi_full_plugin": 0.2965246811538762,
   "ncells": 1761858,
   "cmi_blocks": [
    [
     10000000,
     0.16458865304599257,
     NaN,
     1,
     NaN,
     0.1642335129899102,
     NaN
    ],
    [
     5000000,
     0.21444548370170313,
     2.258468467264407e-05,
     2,
     3.193956736597301e-05,
     0.21408178407646422,
     8.448403471665587e-05
    ],
    [
     2500000,
     0.28443841103615286,
     0.0005137270613538522,
     4,
     0.0010274541227077044,
     0.28406033441485357,
     0.0005843739160738893
    ],
    [
     1250000,
     0.38219782489029086,
     0.0004388960717980492,
     8,
     0.0012413855544181538,
     0.3817937038122913,
     0.0004747117148576664
    ],
    [
     625000,
     0.5166020121330747,
     0.0003270408494480884,
     16,
     0.0013081633977923535,
     0.5161715330136666,
     0.00036976306603876203
    ],
    [
     312500,
     0.6979059386100762,
     0.0003847673284767576,
     32,
     0.002176572697159577,
     0.6973672167862446,
     0.00041387072950745574
    ],
    [
     156250,
     0.9354375416571993,
     0.0004798264507834914,
     64,
     0.0038386116062679313,
     0.9347122904601499,
     0.00048410644075414714
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.13737880144206258,
    "se": 2.5336179705942207e-05,
    "coef": [
     0.13737880144206258,
     332167.21090604,
     -33995435994.63209
    ],
    "chi2": 628094.6584224916,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.1365088811712618,
    "se": 2.628148513003427e-05,
    "coef": [
     0.1365088811712618,
     333344.73003023776
    ],
    "chi2": 579875.175510494,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.1294629571316204,
    "IG": 0.13060145073726492,
    "norm_deficit": 2.55351295663786e-14,
    "c1": 0.5800751221723226,
    "c3": 1.6749472225013333,
    "nb": 3696,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.129324783158752,
    "IG": 0.13079106544118912,
    "norm_deficit": 5.129230373768223e-14,
    "c1": 0.5808072531357821,
    "c3": 1.6770612258034598,
    "nb": 4154,
    "mode": "spline"
   },
   "seconds": 14.40708589553833
  }
 },
 "nmbias": {
  "0": {
   "k": 1.8879791086089555,
   "lam": [
    2.7152906,
    5.5780899,
    10.5921
   ],
   "N": 10000000,
   "exact": 0.08165153856174388,
   "IG_exact": 0.08505595149912991,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    0
   ],
   "grass_full": 0.08203897380873926,
   "plugin_full": 0.08366397563793893,
   "bias_full": 0.000387435246995374,
   "bias_plugin": 0.002012437076195042,
   "se_full": 4.830078361948714e-05,
   "extrap2": {
    "I_inf": 0.08184356844846576,
    "se": 4.0299423951229837e-05,
    "coef": [
     0.08184356844846576,
     2641.0232371250513,
     -111912163.44416435
    ],
    "chi2": 9.473118607989525,
    "dof": 4
   },
   "bias_extrap2": 0.00019202988672187282,
   "extrap1": {
    "I_inf": 0.0818431956690183,
    "se": 4.1441970430297974e-05,
    "coef": [
     0.0818431956690183,
     2569.4188527485585
    ],
    "chi2": 7.262399736809037,
    "dof": 3
   },
   "bias_extrap1": 0.0001916571072744233,
   "IG_pc": 0.08514760442932759,
   "IG_slope": 0.08504760380766208,
   "blocks": [
    [
     10000000,
     0.08203897380873926,
     NaN,
     1,
     NaN,
     -0.003108630620588332,
     NaN
    ],
    [
     5000000,
     0.08237153620760296,
     6.830762326792694e-05,
     2,
     9.660156723897428e-05,
     -0.002775857556639748,
     4.3745324147734235e-06
    ],
    [
     2500000,
     0.08298784877287702,
     7.533494702492389e-05,
     4,
     0.00015066989404984778,
     -0.00215946825078437,
     6.530748983507242e-05
    ],
    [
     1250000,
     0.0840628691942712,
     0.00011305428037572308,
     8,
     0.0003197657931833561,
     -0.0010844220783843075,
     7.755789595601208e-05
    ],
    [
     625000,
     0.08584776960068946,
     0.00010159135539042424,
     16,
     0.00040636542156169696,
     0.0006997754456986418,
     5.918975178977582e-05
    ],
    [
     312500,
     0.08896529453168164,
     0.00011652047210182911,
     32,
     0.0006591393277620904,
     0.003816600292264317,
     7.727843692423221e-05
    ],
    [
     156250,
     0.09422377684990554,
     0.00015097365929379284,
     64,
     0.0012077892743503427,
     0.009072800216547302,
     0.00010596624387083989
    ]
   ],
   "ncells": 28160
  },
  "1": {
   "k": 1.6247992420937452,
   "lam": [
    5.5780899,
    10.5921,
    19.2040251
   ],
   "N": 10000000,
   "exact": 0.10330317558037601,
   "IG_exact": 0.1063397564398175,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    1
   ],
   "grass_full": 0.10492174164371271,
   "plugin_full": 0.1099015898205078,
   "bias_full": 0.0016185660633366988,
   "bias_plugin": 0.006598414240131786,
   "se_full": 3.9548741663781925e-05,
   "extrap2": {
    "I_inf": 0.1042006507167296,
    "se": 3.645483268255345e-05,
    "coef": [
     0.1042006507167296,
     8604.741530200143,
     -395098079.4472359
    ],
    "chi2": 68.74653471989885,
    "dof": 4
   },
   "bias_extrap2": 0.0008974751363535899,
   "extrap1": {
    "I_inf": 0.10418446885488263,
    "se": 3.831450504477241e-05,
    "coef": [
     0.10418446885488263,
     8546.76094169274
    ],
    "chi2": 44.64144265290393,
    "dof": 3
   },
   "bias_extrap1": 0.0008812932745066171,
   "IG_pc": 0.10644887214382102,
   "IG_slope": 0.10630563057261609,
   "blocks": [
    [
     10000000,
     0.10492174164371271,
     NaN,
     1,
     NaN,
     -0.0015271305001083174,
     NaN
    ],
    [
     5000000,
     0.10603691441134266,
     5.593036683571029e-05,
     2,
     7.909748332756386e-05,
     -0.0004119476023224794,
     1.1967500794352048e-05
    ],
    [
     2500000,
     0.10802766937447572,
     0.00011900481060658515,
     4,
     0.0002380096212131703,
     0.0015781610013051346,
     0.00011558849764160503
    ],
    [
     1250000,
     0.11152009970797039,
     0.00017797908642556732,
     8,
     0.0005034008756836211,
     0.005069859546308968,
     0.00012029138465210432
    ],
    [
     625000,
     0.11732685980950708,
     0.00018026709354663665,
     16,
     0.0007210683741865466,
     0.010876515142881547,
     0.0001217707475487905
    ],
    [
     312500,
     0.1269980421774088,
     0.0001656469645010887,
     32,
     0.0009370407350534971,
     0.020545794238003026,
     0.00013267447854015997
    ],
    [
     156250,
     0.14322471620556862,
     0.0001637026869282839,
     64,
     0.0013096214954262712,
     0.036769874973362496,
     0.00017700915929709675
    ]
   ],
   "ncells": 81668
  },
  "2": {
   "k": 1.3921501764311937,
   "lam": [
    10.5921,
    19.2040251,
    33.8301371
   ],
   "N": 10000000,
   "exact": 0.11609566243431146,
   "IG_exact": 0.11855703130162852,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    2
   ],
   "grass_full": 0.12065040655025783,
   "plugin_full": 0.13416473698426934,
   "bias_full": 0.004554744115946363,
   "bias_plugin": 0.018069074549957875,
   "se_full": 0.00033023229496926155,
   "extrap2": {
    "I_inf": 0.12109883253658668,
    "se": 0.00020251271026782105,
    "coef": [
     0.12109883253658668,
     22519.886444032523,
     -1045949070.766617
    ],
    "chi2": 184.54906940290184,
    "dof": 4
   },
   "bias_extrap2": 0.005003170102275217,
   "extrap1": {
    "I_inf": 0.12014220065699362,
    "se": 0.00023488278346940053,
    "coef": [
     0.12014220065699362,
     22812.376930535636
    ],
    "chi2": 82.34107564956794,
    "dof": 3
   },
   "bias_extrap1": 0.004046538222682153,
   "IG_pc": 0.1184917495692253,
   "IG_slope": 0.11855159929753076,
   "blocks": [
    [
     10000000,
     0.12065040655025783,
     NaN,
     1,
     NaN,
     0.002158656981032528,
     NaN
    ],
    [
     5000000,
     0.12413267243722625,
     0.00046701899027912214,
     2,
     0.0006604645899385232,
     0.005640398049536345,
     8.825139000944587e-05
    ],
    [
     2500000,
     0.130075098668049,
     0.0003861558372478233,
     4,
     0.0007723116744956466,
     0.011581859196826985,
     6.582450510374439e-05
    ],
    [
     1250000,
     0.13982927528365519,
     0.00023094159726031992,
     8,
     0.0006532014779232993,
     0.021335914457940183,
     0.00014550732180319562
    ],
    [
     625000,
     0.15598124089107412,
     0.0002213680229616865,
     16,
     0.000885472091846746,
     0.03748768058365058,
     0.00011250162059382244
    ],
    [
     312500,
     0.18175344816130984,
     0.00014627805999369416,
     32,
     0.0008274736652828302,
     0.06325943178042422,
     0.00017066988627534391
    ],
    [
     156250,
     0.22278787775963388,
     0.0002635221367743064,
     64,
     0.002108177094194451,
     0.10429084167422742,
     0.00022941374786199247
    ]
   ],
   "ncells": 208783
  },
  "3": {
   "k": 1.1885908615211604,
   "lam": [
    19.2040251,
    33.8301371,
    58.4918576
   ],
   "N": 10000000,
   "exact": 0.12323580159163652,
   "IG_exact": 0.12521660263678044,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    3
   ],
   "grass_full": 0.1364480809483677,
   "plugin_full": 0.16886328633877312,
   "bias_full": 0.013212279356731166,
   "bias_plugin": 0.0456274847471366,
   "se_full": 0.00018641365609916013,
   "extrap2": {
    "I_inf": 0.13648520753004972,
    "se": 0.00010447262889063119,
    "coef": [
     0.13648520753004972,
     60234.92913386414,
     -3720176566.122636
    ],
    "chi2": 2259.8547513940302,
    "dof": 4
   },
   "bias_extrap2": 0.0132494059384132,
   "extrap1": {
    "I_inf": 0.13663057741730936,
    "se": 0.00010965358639373235,
    "coef": [
     0.13663057741730936,
     57683.788167204555
    ],
    "chi2": 1941.6247979447558,
    "dof": 3
   },
   "bias_extrap1": 0.013394775825672833,
   "IG_pc": 0.12487352416870691,
   "IG_slope": 0.1252205882554639,
   "blocks": [
    [
     10000000,
     0.1364480809483677,
     NaN,
     1,
     NaN,
     0.01157455677966078,
     NaN
    ],
    [
     5000000,
     0.14582028051809992,
     0.0002636287206669863,
     2,
     0.00037282731219832026,
     0.020946608347139226,
     2.9082632152191423e-05
    ],
    [
     2500000,
     0.16107472894360653,
     8.262556665758358e-05,
     4,
     0.00016525113331516717,
     0.03620138748944956,
     9.600407895173034e-05
    ],
    [
     1250000,
     0.18579608762281707,
     0.00019542427276874293,
     8,
     0.0005527433139329108,
     0.06092307381578701,
     9.36190722222711e-05
    ],
    [
     625000,
     0.2245182443520385,
     0.00024273430396669113,
     16,
     0.0009709372158667645,
     0.09964340647589684,
     0.00020054259125182016
    ],
    [
     312500,
     0.28370217249509383,
     0.0003098694125238066,
     32,
     0.0017528861030230028,
     0.15882715761916608,
     0.00024490121038550763
    ],
    [
     156250,
     0.37117991059708866,
     0.00031184859345977285,
     64,
     0.0024947887476781828,
     0.24630269538914717,
     0.00031382947390555554
    ]
   ],
   "ncells": 474072
  },
  "4": {
   "k": 1.0166242274026749,
   "lam": [
    33.8301371,
    58.4918576,
    99.8349701
   ],
   "N": 10000000,
   "exact": 0.1271406404941064,
   "IG_exact": 0.1287939140499968,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    4
   ],
   "grass_full": 0.1627596143226171,
   "plugin_full": 0.23225608464210978,
   "bias_full": 0.0356189738285107,
   "bias_plugin": 0.10511544414800339,
   "se_full": 0.00016298043268352826,
   "extrap2": {
    "I_inf": 0.16725293827292093,
    "se": 8.758497245762749e-05,
    "coef": [
     0.16725293827292093,
     132844.95348768737,
     -9676541695.111668
    ],
    "chi2": 20590.023956303838,
    "dof": 4
   },
   "bias_extrap2": 0.04011229777881453,
   "extrap1": {
    "I_inf": 0.16619881549949678,
    "se": 9.839077841297348e-05,
    "coef": [
     0.16619881549949678,
     131234.13427871745
    ],
    "chi2": 17478.191494495524,
    "dof": 3
   },
   "bias_extrap1": 0.03905817500539038,
   "IG_pc": 0.12907955634202326,
   "IG_slope": 0.12881579869837248,
   "blocks": [
    [
     10000000,
     0.1627596143226171,
     NaN,
     1,
     NaN,
     0.03368005798059384,
     NaN
    ],
    [
     5000000,
     0.18546063642278465,
     0.00023048913830248094,
     2,
     0.0003259608653670566,
     0.05638123929098271,
     0.00031699396386916656
    ],
    [
     2500000,
     0.2207087150878948,
     4.781249459665029e-05,
     4,
     9.562498919330059e-05,
     0.09162883783964913,
     0.0003461423521022572
    ],
    [
     1250000,
     0.27513065036622586,
     0.00022746393489697417,
     8,
     0.0006433651633641033,
     0.1460504551313278,
     0.0003311009311095125
    ],
    [
     625000,
     0.3557340238996325,
     0.0003171485569248521,
     16,
     0.0012685942276994084,
     0.22665345234380002,
     0.00035365873505078984
    ],
    [
     312500,
     0.4706538537236133,
     0.00033350657080491117,
     32,
     0.0018865980622913931,
     0.3415726065561163,
     0.00035189835726659165
    ],
    [
     156250,
     0.6282680707982042,
     0.0003981311062418947,
     64,
     0.0031850488499351576,
     0.49918699836378305,
     0.000374469674237533
    ]
   ],
   "ncells": 960221
  },
  "5": {
   "k": 0.872893454048416,
   "lam": [
    58.4918576,
    99.8349701,
    168.8932531
   ],
   "N": 10000000,
   "exact": 0.129324783158752,
   "IG_exact": 0.13079106544118912,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    5
   ],
   "grass_full": 0.21416545161200062,
   "plugin_full": 0.3474920548425917,
   "bias_full": 0.08484066845324861,
   "bias_plugin": 0.2181672716838397,
   "se_full": 5.996477358968302e-05,
   "extrap2": {
    "I_inf": 0.19605827211945798,
    "se": 6.0830289695481754e-05,
    "coef": [
     0.19605827211945798,
     277141.980482961,
     -24161706888.639996
    ],
    "chi2": 108287.68085068208,
    "dof": 4
   },
   "bias_extrap2": 0.06673348896070597,
   "extrap1": {
    "I_inf": 0.19436876790410612,
    "se": 6.46747967639061e-05,
    "coef": [
     0.19436876790410612,
     281698.70917858713
    ],
    "chi2": 86637.19964509606,
    "dof": 3
   },
   "bias_extrap1": 0.06504398474535411,
   "IG_pc": 0.13079029581842885,
   "IG_slope": 0.1307997995547787,
   "blocks": [
    [
     10000000,
     0.21416545161200062,
     NaN,
     1,
     NaN,
     0.08337515579357177,
     NaN
    ],
    [
     5000000,
     0.26300513858949426,
     8.480299607516172e-05,
     2,
     0.00011992954717936606,
     0.1322148120327729,
     6.299607585553979e-05
    ],
    [
     2500000,
     0.3357271543664231,
     0.0001814201704808198,
     4,
     0.0003628403409616396,
     0.20493672102383118,
     0.0003136896326014277
    ],
    [
     1250000,
     0.4398409931977756,
     0.0005484660205210444,
     8,
     0.0015512961694433228,
     0.30905040552889523,
     0.0005415999101870443
    ],
    [
     625000,
     0.583172090973308,
     0.0004402363973105867,
     16,
     0.0017609455892423468,
     0.45238121006872567,
     0.0003516810334205765
    ],
    [
     312500,
     0.7713695661202467,
     0.0004228129947642207,
     32,
     0.0023917914861725817,
     0.6405783605302362,
     0.0004192880987495287
    ],
    [
     156250,
     1.0039487604104367,
     0.0005425614966307032,
     64,
     0.004340491973045626,
     0.873154326821648,
     0.0005083822432178184
    ]
   ],
   "ncells": 1737330
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/results/U19_c2.json <==
{
 "config": "U19",
 "cut": 0.1,
 "ic": 2,
 "N": 10000000,
 "window_means": [
  1.1008286,
  1.6966209,
  2.6245761,
  4.0831897,
  6.4025133,
  10.1166759,
  16.0963708,
  25.7625966
 ],
 "Nbar": [
  1.0,
  2.1008286,
  3.7974495,
  6.4220256,
  10.5052153,
  16.9077286,
  27.0244045,
  43.1207753,
  68.8833719
 ],
 "rate_eff": [
  0.742331838335113,
  0.591997818841741,
  0.5254039247796267,
  0.4921382471328432,
  0.4758990019131719,
  0.4689694971273622,
  0.4672645783649031,
  0.46840990567857554
 ],
 "max_count_unit_window": [
  29,
  82,
  193,
  387,
  815,
  1608,
  3291,
  6263
 ],
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    1.1008286,
    1.6966209,
    2.6245761
   ],
   "max_counts": [
    29,
    82,
    193
   ],
   "ratio_l1l3_l22": 1.0037123057124424,
   "rate_triple": 0.4344281141624946,
   "F": {
    "11": 0.5381778254540739,
    "12": 0.5761364977485037,
    "13": 0.5951262796253063,
    "22": 0.732613393700617,
    "23": 0.8027547382155693,
    "33": 0.9667300941862673
   },
   "F_se": {
    "11": 0.0009577264103604876,
    "12": 0.0008693074348498545,
    "13": 0.0010012906970041653,
    "22": 0.0013082848745054575,
    "23": 0.0014857545215293468,
    "33": 0.0021222184457298735
   },
   "T": {
    "111": 0.908088020573306,
    "112": 1.0769869177094202,
    "113": 1.1922919999028536,
    "122": 1.4055578092579972,
    "123": 1.6155699933396672,
    "133": 1.9415288809977311,
    "222": 2.0893930591342924,
    "223": 2.511883615137225,
    "233": 3.1706497424287248,
    "333": 4.242880255261083
   },
   "T_se": {
    "111": 0.006973529425671961,
    "112": 0.00786014512894644,
    "113": 0.010131146285343869,
    "122": 0.012093445654958776,
    "123": 0.016002987315052942,
    "133": 0.023064613203388838,
    "222": 0.02260828936246693,
    "223": 0.03014177435466029,
    "233": 0.04362560870319357,
    "333": 0.06739943950642097
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.01898978187680256,
     "se": 0.0005767285752040422,
     "z": -32.926722713685756
    },
    "F23-F13": {
     "value": 0.20762845859026302,
     "se": 0.001002549894840263,
     "z": 207.10037441412788
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.09431933835673023,
     "se": 0.0006127830102720095,
     "z": 153.91963676483562
    },
    "F11-F13": {
     "value": -0.0569484541712324,
     "se": 0.000815332369072065,
     "z": -69.84691928280218
    },
    "F22-F13": {
     "value": 0.13748711407531067,
     "se": 0.0010555551809850448,
     "z": 130.2509963969933
    },
    "F33-F13": {
     "value": 0.37160381456096103,
     "se": 0.0015695831536030169,
     "z": 236.75318743574388
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.08783459925052628,
     "se": 0.000409954223644778,
     "z": 214.25465133549702
    },
    "T123-2F12F23": {
     "value": 0.6905773864865972,
     "se": 0.01391094093975169,
     "z": 49.64275166413897
    }
   },
   "tests": {
    "kappa2_tot": 0.7537974288889056,
    "W_order2_nm": 518454.4735512866,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 205730.80046111118,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 41462.3953600059,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 508539.1565439821,
    "p_within2_nm": 0.0,
    "W_order3_nm": 1442293.2921878002,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 536320.4243896373,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 128581.0492322266,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 1931083.844421932,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 203.62316999793,
    "z_gamma_nm": 732.3390091956302,
    "z_gamma123_nm": 358.5819979198992,
    "kappa2_nm": 0.7537974288889058,
    "kappa3_nm": 2.3794729033310538,
    "gamma_ratio_nm": 2.0938302232713992,
    "W_order2_src": 376518.60990821174,
    "p_order2_src": 0.0,
    "W_cross2_src": 127828.58949422874,
    "p_cross2_src": 0.0,
    "W_adj2_src": 27130.979997106824,
    "p_adj2_src": 0.0,
    "W_within2_src": 369811.3666518152,
    "p_within2_src": 0.0,
    "W_order3_src": 404070.71401213726,
    "p_order3_src": 0.0,
    "W_gamma_src": 2270.4596538169317,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 681.1020246996368,
    "p_gamma123_src": 3.8483378692970134e-150,
    "W_joint_src": 633155.5365289279,
    "p_joint_src": 0.0,
    "z_adj2_src": 164.71484449528774,
    "z_gamma_src": 47.649340539160995,
    "z_gamma123_src": 26.097931425682702,
    "kappa2_src": 0.7537974288889058,
    "kappa3_src": 2.3794729033311963,
    "gamma_ratio_src": 2.0938302232715245,
    "W_order2_emp": 61436.303870743664,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 46858.1120796795,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 23691.25458181894,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 60252.95806098407,
    "p_within2_emp": 0.0,
    "W_order3_emp": 3705.3204673540167,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2492.3902329552066,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 2464.402792787373,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 125426.56328468803,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 153.91963676483562,
    "z_gamma_emp": 49.92384433269544,
    "z_gamma123_emp": 49.64275166413897,
    "kappa2_emp": 0.5382446672180994,
    "kappa3_emp": 0.8253551995007601,
    "gamma_ratio_emp": 1.4244638250852946
   },
   "k_hat": 1.3266163582887196,
   "kappa2_tot": 0.7537974288889056,
   "k_reg": 1.6469818325668684,
   "k_reg_each": [
    2.196496796708685,
    1.0974668684250517
   ],
   "gauss": {
    "cov": [
     [
      1.7530053687452842,
      1.0760437975466048,
      1.7194440381615372
     ],
     [
      1.0760437975466048,
      3.805465401845759,
      3.5745954926430525
     ],
     [
      1.7194440381615372,
      3.5745954926430525,
      9.283800324099754
     ]
    ],
    "c1": 0.28276273304828703,
    "c3": 0.9393320172899935,
    "rho_pc": 0.24186475703994623,
    "IG_pc": 0.03013970107660855,
    "IG_slope": 0.05645469886618267,
    "rho_slope": 0.3267543645353393
   },
   "cmi_full_grass": 0.0280462702788995,
   "cmi_full_plugin": 0.028650586516560494,
   "ncells": 10610,
   "cmi_blocks": [
    [
     10000000,
     0.0280462702788995,
     NaN,
     1,
     NaN,
     -0.002093430797709052,
     NaN
    ],
    [
     5000000,
     0.028190318475982856,
     1.800475387003786e-05,
     2,
     2.5462567110197013e-05,
     -0.0019497559463189235,
     0.00016559424506151083
    ],
    [
     2500000,
     0.028471828677434807,
     7.86608481319111e-05,
     4,
     0.0001573216962638222,
     -0.0016695739559136925,
     0.00017834983732297556
    ],
    [
     1250000,
     0.028865422442097444,
     8.919935773673251e-05,
     8,
     0.0002522938829325132,
     -0.0012763227747162268,
     0.0001340125584502911
    ],
    [
     625000,
     0.02951798593540844,
     0.00010259532778100044,
     16,
     0.00041038131112400175,
     -0.0006257896623211615,
     0.0001013726098433883
    ],
    [
     312500,
     0.030612270811799847,
     8.168787931597162e-05,
     32,
     0.0004620964272405748,
     0.0004654661634286723,
     0.00010600243703888931
    ],
    [
     156250,
     0.032205754718192495,
     8.107254115812294e-05,
     64,
     0.0006485803292649835,
     0.002055717398415635,
     9.571049575775664e-05
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.02795643735016976,
    "se": 1.271389341490633e-05,
    "coef": [
     0.02795643735016976,
     1059.6150789613148,
     -62328311.814987294
    ],
    "chi2": 7.809354904486322,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.027954792768273267,
    "se": 1.395344619804184e-05,
    "coef": [
     0.027954792768273267,
     1055.6576187442602
    ],
    "chi2": 6.5659442305515485,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.06827269361307924,
    "IG": 0.07714744128839504,
    "norm_deficit": -8.881784197001252e-16,
    "c1": 0.4082251976909324,
    "c3": 0.9732833043013203,
    "nb": 88,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.05992634294336331,
    "IG": 0.06621924959108771,
    "norm_deficit": 1.3322676295501878e-15,
    "c1": 0.3641224640844482,
    "c3": 0.8681343459909664,
    "nb": 73,
    "mode": "full"
   },
   "seconds": 12.724148273468018
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    1.6966209,
    2.6245761,
    4.0831897
   ],
   "max_counts": [
    82,
    193,
    387
   ],
   "ratio_l1l3_l22": 1.0056943964745262,
   "rate_triple": 0.439119952561485,
   "F": {
    "11": 0.732613393700617,
    "12": 0.8027547382155693,
    "13": 0.8542289356384394,
    "22": 0.9667300941862673,
    "23": 1.066785341588989,
    "33": 1.242663257587588
   },
   "F_se": {
    "11": 0.0013082848745054575,
    "12": 0.0014857545215293468,
    "13": 0.0018358530452359796,
    "22": 0.0021222184457298735,
    "23": 0.002648006230865889,
    "33": 0.003653063292526702
   },
   "T": {
    "111": 2.0893930591342924,
    "112": 2.511883615137225,
    "113": 2.8794590533555517,
    "122": 3.1706497424287248,
    "123": 3.7277482331395806,
    "133": 4.505078164993549,
    "222": 4.242880255261083,
    "223": 5.125679384908924,
    "233": 6.372046419828982,
    "333": 8.169078766760698
   },
   "T_se": {
    "111": 0.02260828936246693,
    "112": 0.03014177435466029,
    "113": 0.03844225706725822,
    "122": 0.04362560870319357,
    "123": 0.05618334342829417,
    "133": 0.07507937275861996,
    "222": 0.06739943950642097,
    "223": 0.08860040290980727,
    "233": 0.12191553311038013,
    "333": 0.1774453285116077
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.05147419742287007,
     "se": 0.0006563792683481868,
     "z": -78.42142478449634
    },
    "F23-F13": {
     "value": 0.2125564059505496,
     "se": 0.0012458035898367695,
     "z": 170.61791094886766
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.08054110426383976,
     "se": 0.0006421840639321267,
     "z": 125.41747574781341
    },
    "F11-F13": {
     "value": -0.12161554193782242,
     "se": 0.0009932112304411483,
     "z": -122.44680508073316
    },
    "F22-F13": {
     "value": 0.11250115854782794,
     "se": 0.0011085305515811407,
     "z": 101.48674602370058
    },
    "F33-F13": {
     "value": 0.3884343219491486,
     "se": 0.002203951655306239,
     "z": 176.24448386331582
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.07274591001049152,
     "se": 0.00041274415182605346,
     "z": 176.24940217481142
    },
    "T123-2F12F23": {
     "value": 2.0150142579006296,
     "se": 0.05044908100439725,
     "z": 39.94154537175804
    }
   },
   "tests": {
    "kappa2_tot": 1.0099391202309511,
    "W_order2_nm": 757515.138395975,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 318080.2623933054,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 39393.40536587268,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 748875.2119125295,
    "p_within2_nm": 0.0,
    "W_order3_nm": 3571825.2650354574,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1198684.006270735,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 469966.0841331929,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 4992322.66362709,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 198.47772007425087,
    "z_gamma_nm": 1094.844284028891,
    "z_gamma123_nm": 685.5407239057304,
    "kappa2_nm": 1.0099391202309516,
    "kappa3_nm": 5.004146649559871,
    "gamma_ratio_nm": 2.453068313888327,
    "W_order2_src": 488554.7451457853,
    "p_order2_src": 0.0,
    "W_cross2_src": 150065.90307640098,
    "p_cross2_src": 0.0,
    "W_adj2_src": 19110.761707753023,
    "p_adj2_src": 0.0,
    "W_within2_src": 474475.46646464267,
    "p_within2_src": 0.0,
    "W_order3_src": 853279.9813885053,
    "p_order3_src": 0.0,
    "W_gamma_src": 1398.4037525535769,
    "p_gamma_src": 4.669787910998361e-306,
    "W_gamma123_src": 634.4773596868613,
    "p_gamma123_src": 5.309358844301969e-140,
    "W_joint_src": 1158038.236222383,
    "p_joint_src": 0.0,
    "z_adj2_src": 138.24167862028088,
    "z_gamma_src": 37.39523703031681,
    "z_gamma123_src": 25.188834027935105,
    "kappa2_src": 1.0099391202309498,
    "kappa3_src": 5.0041466495601,
    "gamma_ratio_src": 2.4530683138884477,
    "W_order2_emp": 35610.81687987599,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 31098.70639639759,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 15729.543222953365,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 34250.48192052454,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2208.7052348839425,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 1765.3832822931345,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 1595.3270466842064,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 95278.84058623174,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 125.41747574781341,
    "z_gamma_emp": 42.016464419238496,
    "z_gamma123_emp": 39.94154537175804,
    "kappa2_emp": 0.6773898493526934,
    "kappa3_emp": 1.3283941264864816,
    "gamma_ratio_emp": 1.4475033652193063
   },
   "k_hat": 0.9901586936956376,
   "kappa2_tot": 1.0099391202309511,
   "k_reg": 1.2365274161891726,
   "k_reg_each": [
    1.7818216850674449,
    0.6912331473109004
   ],
   "gauss": {
    "cov": [
     [
      3.805465401845759,
      3.5745954926430525,
      5.917778308079216
     ],
     [
      3.5745954926430525,
      9.283800324099754,
      11.432357844759474
     ],
     [
      5.917778308079216,
      11.432357844759474,
      24.801418453834863
     ]
    ],
    "c1": 0.38503580084157824,
    "c3": 1.2314308198855046,
    "rho_pc": 0.29702022570531933,
    "IG_pc": 0.04617882935672018,
    "IG_slope": 0.08327210087451056,
    "rho_slope": 0.3916817642510036
   },
   "cmi_full_grass": 0.04239512557496106,
   "cmi_full_plugin": 0.04395124229764136,
   "ncells": 25475,
   "cmi_blocks": [
    [
     10000000,
     0.04239512557496106,
     NaN,
     1,
     NaN,
     -0.003783703781759122,
     NaN
    ],
    [
     5000000,
     0.04283409025568741,
     8.662766592060223e-06,
     2,
     1.2251002002164124e-05,
     -0.003344975103429286,
     0.00029453344049844976
    ],
    [
     2500000,
     0.0435340020414019,
     4.6656941959864386e-05,
     4,
     9.331388391972877e-05,
     -0.002645399167144083,
     0.00022323815430606663
    ],
    [
     1250000,
     0.04462673361822245,
     3.854567711578127e-05,
     8,
     0.00010902363869598423,
     -0.0015533583402421976,
     0.00018424388206964438
    ],
    [
     625000,
     0.0462660321608116,
     6.78373965502811e-05,
     16,
     0.0002713495862011244,
     8.249988139541259e-05,
     0.00018222544659162514
    ],
    [
     312500,
     0.04885757439755081,
     8.51309665205472e-05,
     32,
     0.000481573469725151,
     0.0026693907773998778,
     0.00019799381276897483
    ],
    [
     156250,
     0.05277746263052084,
     8.951185387955642e-05,
     64,
     0.0007160948310364514,
     0.0065787987434203455,
     0.00019101891318680885
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.04213977586718505,
    "se": 7.1598382391044535e-06,
    "coef": [
     0.04213977586718505,
     3062.9723153998925,
     -224124374.711252
    ],
    "chi2": 314.2508979481597,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.042146759870844715,
    "se": 7.1971901806699055e-06,
    "coef": [
     0.042146759870844715,
     2965.5524729950666
    ],
    "chi2": 291.58188620492285,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.08370300194872975,
    "IG": 0.09250652497444134,
    "norm_deficit": 1.7763568394002505e-15,
    "c1": 0.46808808897680476,
    "c3": 1.1265288925786383,
    "nb": 125,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.08392676436104647,
    "IG": 0.09282506235202567,
    "norm_deficit": 1.7763568394002505e-15,
    "c1": 0.4693624835102789,
    "c3": 1.1295959269602247,
    "nb": 126,
    "mode": "full"
   },
   "seconds": 12.09425663948059
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    2.6245761,
    4.0831897,
    6.4025133
   ],
   "max_counts": [
    193,
    387,
    815
   ],
   "ratio_l1l3_l22": 1.0078839855293622,
   "rate_triple": 0.4458856095569277,
   "F": {
    "11": 0.9667300941862673,
    "12": 1.066785341588989,
    "13": 1.1425116189280633,
    "22": 1.242663257587588,
    "23": 1.3618132263184424,
    "33": 1.541944667317933
   },
   "F_se": {
    "11": 0.0021222184457298735,
    "12": 0.002648006230865889,
    "13": 0.0032814149926020195,
    "22": 0.003653063292526702,
    "23": 0.004560871234320314,
    "33": 0.005954853692342989
   },
   "T": {
    "111": 4.242880255261083,
    "112": 5.125679384908924,
    "113": 5.886650639600429,
    "122": 6.372046419828982,
    "123": 7.437981935239812,
    "133": 8.83199145554723,
    "222": 8.169078766760698,
    "223": 9.697257560699967,
    "233": 11.71293864511448,
    "333": 14.404704224526581
   },
   "T_se": {
    "111": 0.06739943950642097,
    "112": 0.08860040290980727,
    "113": 0.11654024253225119,
    "122": 0.12191553311038013,
    "123": 0.15963738678012113,
    "133": 0.21303343618234397,
    "222": 0.1774453285116077,
    "223": 0.2312403508618201,
    "233": 0.3073354022613387,
    "333": 0.416153015840219
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.07572627733907433,
     "se": 0.0008747899741282406,
     "z": -86.56509514130894
    },
    "F23-F13": {
     "value": 0.21930160739037907,
     "se": 0.001650499471340107,
     "z": 132.86984406745628
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.07178766502565237,
     "se": 0.0007175784623759483,
     "z": 100.04155474226305
    },
    "F11-F13": {
     "value": -0.17578152474179598,
     "se": 0.0014811723660298755,
     "z": -118.67729156530216
    },
    "F22-F13": {
     "value": 0.1001516386595247,
     "se": 0.0012377216991262666,
     "z": 80.9161209100752
    },
    "F33-F13": {
     "value": 0.3994330483898696,
     "se": 0.0030122160351054848,
     "z": 132.6043828645517
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.060075944085431154,
     "se": 0.0004437786458778172,
     "z": 135.37367028239456
    },
    "T123-2F12F23": {
     "value": 4.532457159602767,
     "se": 0.14571626073590924,
     "z": 31.104676559174308
    }
   },
   "tests": {
    "kappa2_tot": 1.2977119797811985,
    "W_order2_nm": 1050040.8696698034,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 463866.4652394659,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 38372.26076123242,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 1036541.269378529,
    "p_within2_nm": 0.0,
    "W_order3_nm": 8711549.153729575,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1997112.3761403388,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 973858.1536580056,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 12548887.330998376,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 195.88838853089894,
    "z_gamma_nm": 1413.1922643930438,
    "z_gamma123_nm": 986.8425171515491,
    "kappa2_nm": 1.2977119797812007,
    "kappa3_nm": 9.479438636997632,
    "gamma_ratio_nm": 2.8144659334705397,
    "W_order2_src": 633830.5390974969,
    "p_order2_src": 0.0,
    "W_cross2_src": 168656.69521175872,
    "p_cross2_src": 0.0,
    "W_adj2_src": 14078.676437300994,
    "p_adj2_src": 0.0,
    "W_within2_src": 605434.0095300064,
    "p_within2_src": 0.0,
    "W_order3_src": 2028863.4010930336,
    "p_order3_src": 0.0,
    "W_gamma_src": 829.437937139205,
    "p_gamma_src": 2.1471703001556014e-182,
    "W_gamma123_src": 450.5574653700144,
    "p_gamma123_src": 5.455013845657989e-100,
    "W_joint_src": 2406097.6398356035,
    "p_joint_src": 0.0,
    "z_adj2_src": 118.65359850127174,
    "z_gamma_src": 28.79996418642227,
    "z_gamma123_src": 21.22633895352692,
    "kappa2_src": 1.2977119797812002,
    "kappa3_src": 9.479438636974614,
    "gamma_ratio_src": 2.8144659334637074,
    "W_order2_emp": 20727.810441965306,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 18226.398489435902,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 10008.312675249213,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 19226.90071344276,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1852.1906310305562,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2017.5678227213846,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 967.5009038508476,
    "p_gamma123_emp": 2.082163138187782e-212,
    "W_joint_emp": 65537.76977407813,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 100.04155474226305,
    "z_gamma_emp": 44.91734434181728,
    "z_gamma123_emp": 31.104676559174308,
    "kappa2_emp": 0.8232230132950045,
    "kappa3_emp": 2.021066710061966,
    "gamma_ratio_emp": 1.491130479968712
   },
   "k_hat": 0.7705870143609259,
   "kappa2_tot": 1.2977119797811985,
   "k_reg": 0.9938209079316085,
   "k_reg_each": [
    1.6105797746733526,
    0.3770620411898643
   ],
   "gauss": {
    "cov": [
     [
      9.283800324099754,
      11.432357844759474,
      19.19863393244475
     ],
     [
      11.432357844759474,
      24.801418453834863,
      35.60144599981306
     ],
     [
      19.19863393244475,
      35.60144599981306,
      69.61018830207968
     ]
    ],
    "c1": 0.4609558064608104,
    "c3": 1.4354600752405058,
    "rho_pc": 0.32347617928930134,
    "IG_pc": 0.05526293802243134,
    "IG_slope": 0.10287624750003457,
    "rho_slope": 0.4312371401356163
   },
   "cmi_full_grass": 0.05658273016433135,
   "cmi_full_plugin": 0.059991531390419794,
   "ncells": 53288,
   "cmi_blocks": [
    [
     10000000,
     0.05658273016433135,
     NaN,
     1,
     NaN,
     0.0013197921419000128,
     NaN
    ],
    [
     5000000,
     0.057667208868473985,
     7.213025575047993e-06,
     2,
     1.0200758593976866e-05,
     0.0024039974042414126,
     8.656705462745454e-05
    ],
    [
     2500000,
     0.05930432868765312,
     8.881665692154011e-05,
     4,
     0.00017763331384308023,
     0.004040817892351063,
     0.0001513199268044196
    ],
    [
     1250000,
     0.061715262458196585,
     9.029761898297309e-05,
     8,
     0.0002554002348314376,
     0.006451533399182762,
     0.0001372834707240099
    ],
    [
     625000,
     0.06534150221123497,
     0.00011716197761723448,
     16,
     0.0004686479104689379,
     0.0100675369673155,
     0.00022903088360571311
    ],
    [
     312500,
     0.07067778617706419,
     0.00011069618029090807,
     32,
     0.000626192157881198,
     0.015387383288508048,
     0.00027300697498219655
    ],
    [
     156250,
     0.07851535116952295,
     0.0001422557262310957,
     64,
     0.0011380458098487656,
     0.023197759659180237,
     0.00028052845991127486
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.0559346668215976,
    "se": 7.849513297769326e-06,
    "coef": [
     0.0559346668215976,
     7648.087088629585,
     -673023100.5453695
    ],
    "chi2": 2322.0941688548155,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.055884175202864775,
    "se": 8.449196236340986e-06,
    "coef": [
     0.055884175202864775,
     7916.134969149643
    ],
    "chi2": 1889.2162810020372,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.09720413193023682,
    "IG": 0.10524445320040436,
    "norm_deficit": 2.220446049250313e-15,
    "c1": 0.5163246415926598,
    "c3": 1.259546402527531,
    "nb": 182,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.10077008318874901,
    "IG": 0.1113355906673373,
    "norm_deficit": 9.103828801926284e-15,
    "c1": 0.5407286437867312,
    "c3": 1.3190786632308011,
    "nb": 224,
    "mode": "full"
   },
   "seconds": 12.705915927886963
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    4.0831897,
    6.4025133,
    10.1166759
   ],
   "max_counts": [
    387,
    815,
    1608
   ],
   "ratio_l1l3_l22": 1.007711966111491,
   "rate_triple": 0.45365333466428465,
   "F": {
    "11": 1.242663257587588,
    "12": 1.3618132263184424,
    "13": 1.463630489894805,
    "22": 1.541944667317933,
    "23": 1.6836671197194217,
    "33": 1.8778202921538996
   },
   "F_se": {
    "11": 0.003653063292526702,
    "12": 0.004560871234320314,
    "13": 0.005603786901472149,
    "22": 0.005954853692342989,
    "23": 0.007398042222052673,
    "33": 0.009432489568739688
   },
   "T": {
    "111": 8.169078766760698,
    "112": 9.697257560699967,
    "113": 11.178292444127603,
    "122": 11.71293864511448,
    "123": 13.659332652616936,
    "133": 16.120623594030683,
    "222": 14.404704224526581,
    "223": 16.99917053941903,
    "233": 20.3092496275114,
    "333": 24.569524382830032
   },
   "T_se": {
    "111": 0.1774453285116077,
    "112": 0.2312403508618201,
    "113": 0.290653403599057,
    "122": 0.3073354022613387,
    "123": 0.38785189487763894,
    "133": 0.4953408647328953,
    "222": 0.416153015840219,
    "223": 0.5276415437664367,
    "233": 0.6780515464447291,
    "333": 0.8843148141025732
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.10181726357636256,
     "se": 0.001251001387194937,
     "z": -81.38860965187476
    },
    "F23-F13": {
     "value": 0.2200366298246168,
     "se": 0.002131547095433636,
     "z": 103.22860343831773
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.05910968312412712,
     "se": 0.000758299740973905,
     "z": 77.95028790094395
    },
    "F11-F13": {
     "value": -0.22096723230721693,
     "se": 0.00223889372500149,
     "z": -98.69482853951448
    },
    "F22-F13": {
     "value": 0.07831417742312796,
     "se": 0.001265635634216032,
     "z": 61.877348666496594
    },
    "F33-F13": {
     "value": 0.41418980225909463,
     "se": 0.0042026530208836245,
     "z": 98.55436558786135
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.0511057937089171,
     "se": 0.000537349624471371,
     "z": 95.10715441402513
    },
    "T123-2F12F23": {
     "value": 9.073652347914166,
     "se": 0.35754953506640436,
     "z": 25.377329455145286
    }
   },
   "tests": {
    "kappa2_tot": 1.616998507839242,
    "W_order2_nm": 1519371.0241928028,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 649472.3759116399,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 31110.35075799995,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 1483288.8710104974,
    "p_within2_nm": 0.0,
    "W_order3_nm": 25725969.079658423,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 2943584.192629485,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1625379.483624923,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 37031090.53740013,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 176.38126532599756,
    "z_gamma_nm": 1715.6876733920672,
    "z_gamma123_nm": 1274.9037154330217,
    "kappa2_nm": 1.6169985078392433,
    "kappa3_nm": 16.853255745900906,
    "gamma_ratio_nm": 3.2228090702508245,
    "W_order2_src": 907969.597311635,
    "p_order2_src": 0.0,
    "W_cross2_src": 185374.3581855532,
    "p_cross2_src": 0.0,
    "W_adj2_src": 8873.443034479285,
    "p_adj2_src": 0.0,
    "W_within2_src": 845807.5086950634,
    "p_within2_src": 0.0,
    "W_order3_src": 6436647.615829596,
    "p_order3_src": 0.0,
    "W_gamma_src": 565.1340947497883,
    "p_gamma_src": 6.423766616387757e-125,
    "W_gamma123_src": 340.99668539952046,
    "p_gamma123_src": 3.870893086735254e-76,
    "W_joint_src": 6910257.738699794,
    "p_joint_src": 0.0,
    "z_adj2_src": 94.19895452965116,
    "z_gamma_src": 23.772549184927318,
    "z_gamma123_src": 18.46609556456157,
    "kappa2_src": 1.6169985078392233,
    "kappa3_src": 16.85325574639856,
    "gamma_ratio_src": 3.2228090703460697,
    "W_order2_emp": 12938.044256251524,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 10776.267971788875,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 6076.24738384005,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 11099.28078440678,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1320.4354844587651,
    "p_order3_emp": 1.1930085027018077e-278,
    "W_gamma_emp": 1491.1414351776325,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 644.0088502749845,
    "p_gamma123_emp": 4.488253672811595e-142,
    "W_joint_emp": 41015.42688743435,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 77.95028790094395,
    "z_gamma_emp": 38.61530053201234,
    "z_gamma123_emp": 25.377329455145286,
    "kappa2_emp": 0.9714856959738558,
    "kappa3_emp": 3.040808723560481,
    "gamma_ratio_emp": 1.610965670950932
   },
   "k_hat": 0.6184297605421276,
   "kappa2_tot": 1.616998507839242,
   "k_reg": 0.8181035882408465,
   "k_reg_each": [
    1.5811962350454223,
    0.05501094143627075
   ],
   "gauss": {
    "cov": [
     [
      24.801418453834863,
      35.60144599981306,
      60.46010341295935
     ],
     [
      35.60144599981306,
      69.61018830207968,
      109.05475350309786
     ],
     [
      60.46010341295935,
      109.05475350309786,
      202.30621607044017
     ]
    ],
    "c1": 0.5114401622549473,
    "c3": 1.5666493104406634,
    "rho_pc": 0.32532432196770483,
    "IG_pc": 0.055932989890947624,
    "IG_slope": 0.11567756034525932,
    "rho_slope": 0.4544693138468536
   },
   "cmi_full_grass": 0.0698770307652552,
   "cmi_full_plugin": 0.07661840777017126,
   "ncells": 102076,
   "cmi_blocks": [
    [
     10000000,
     0.0698770307652552,
     NaN,
     1,
     NaN,
     0.013944040874307576,
     NaN
    ],
    [
     5000000,
     0.07212176163522077,
     0.00020053848854217904,
     2,
     0.00028360425027415114,
     0.016187297037103508,
     0.0006620500173341488
    ],
    [
     2500000,
     0.07533023859175336,
     9.630254475607384e-05,
     4,
     0.00019260508951214768,
     0.01939253055141279,
     0.00039985358630542585
    ],
    [
     1250000,
     0.08029496370299805,
     0.0001419635569212652,
     8,
     0.00040153357512155626,
     0.024348725862364928,
     0.0004161131559167568
    ],
    [
     625000,
     0.08727624816132373,
     0.0001758023278288795,
     16,
     0.000703209311315518,
     0.03132481419620871,
     0.0003180062828258978
    ],
    [
     312500,
     0.0973863480473994,
     0.00016721205384236345,
     32,
     0.0009458942173445224,
     0.04141572464735707,
     0.00036391783039485624
    ],
    [
     156250,
     0.11187815015208445,
     0.0001642711612318456,
     64,
     0.0013141692898547648,
     0.055831846127036615,
     0.0004026865327526208
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.07045673302156796,
    "se": 8.843491746512434e-05,
    "coef": [
     0.07045673302156796,
     11284.421238789415,
     -758536113.5502484
    ],
    "chi2": 350.25611060927145,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.07017268419546421,
    "se": 9.635687284699594e-05,
    "coef": [
     0.07017268419546421,
     11384.553815263282
    ],
    "chi2": 235.32746184787683,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.10804890222406126,
    "IG": 0.1148884149366296,
    "norm_deficit": 3.3306690738754696e-15,
    "c1": 0.5515950508322627,
    "c3": 1.366654201080598,
    "nb": 272,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.11080698708303839,
    "IG": 0.12235677859750628,
    "norm_deficit": 6.017408793468348e-14,
    "c1": 0.5815728264408846,
    "c3": 1.4409283500468715,
    "nb": 405,
    "mode": "spline"
   },
   "seconds": 12.24721646308899
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    6.4025133,
    10.1166759,
    16.0963708
   ],
   "max_counts": [
    815,
    1608,
    3291
   ],
   "ratio_l1l3_l22": 1.00693812180478,
   "rate_triple": 0.46095160701418764,
   "F": {
    "11": 1.541944667317933,
    "12": 1.6836671197194217,
    "13": 1.8036739590849318,
    "22": 1.8778202921538996,
    "23": 2.034953622594037,
    "33": 2.2365314124029396
   },
   "F_se": {
    "11": 0.005954853692342989,
    "12": 0.007398042222052673,
    "13": 0.008986237405672726,
    "22": 0.009432489568739688,
    "23": 0.011593645712837348,
    "33": 0.014484853983077077
   },
   "T": {
    "111": 14.404704224526581,
    "112": 16.99917053941903,
    "113": 19.45922287744887,
    "122": 20.3092496275114,
    "123": 23.45805559449624,
    "133": 27.327197626794337,
    "222": 24.569524382830032,
    "223": 28.641774003893126,
    "233": 33.68394368906902,
    "333": 39.97038739034635
   },
   "T_se": {
    "111": 0.416153015840219,
    "112": 0.5276415437664367,
    "113": 0.655989704418429,
    "122": 0.6780515464447291,
    "123": 0.8487877222465599,
    "133": 1.0700764700697634,
    "222": 0.8843148141025732,
    "223": 1.1158711088090985,
    "233": 1.419756036402529,
    "333": 1.8230052152848217
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.12000683936551004,
     "se": 0.0017862208254176362,
     "z": -67.1847722621033
    },
    "F23-F13": {
     "value": 0.23127966350910523,
     "se": 0.0029413593688997937,
     "z": 78.63019594087025
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.05563641207179759,
     "se": 0.0008522568167698128,
     "z": 65.28127552287388
    },
    "F11-F13": {
     "value": -0.2617292917669989,
     "se": 0.003335663991601992,
     "z": -78.46392575089685
    },
    "F22-F13": {
     "value": 0.07414633306896778,
     "se": 0.0013183625911414485,
     "z": 56.24122951241458
    },
    "F33-F13": {
     "value": 0.43285745331800785,
     "se": 0.005940908244423723,
     "z": 72.86048454363826
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.04466722349212737,
     "se": 0.0006938472540158534,
     "z": 64.37616238098823
    },
    "T123-2F12F23": {
     "value": 16.60568658546523,
     "se": 0.7884596892181136,
     "z": 21.060920187222855
    }
   },
   "tests": {
    "kappa2_tot": 1.9623428768299922,
    "W_order2_nm": 2300787.094338868,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 927580.1235619189,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 33049.158901145216,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 2221023.941597025,
    "p_within2_nm": 0.0,
    "W_order3_nm": 89513850.51219419,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 4051604.8686128217,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 2402300.587667097,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 124687597.60992718,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 181.79427631568936,
    "z_gamma_nm": 2012.8598730693654,
    "z_gamma123_nm": 1549.9356721061351,
    "kappa2_nm": 1.9623428768299958,
    "kappa3_nm": 28.380374251315455,
    "gamma_ratio_nm": 3.685007160620664,
    "W_order2_src": 1417477.9427461326,
    "p_order2_src": 0.0,
    "W_cross2_src": 211912.39447275765,
    "p_cross2_src": 0.0,
    "W_adj2_src": 7532.7709565682635,
    "p_adj2_src": 0.0,
    "W_within2_src": 1301430.20760252,
    "p_within2_src": 0.0,
    "W_order3_src": 23523951.86024648,
    "p_order3_src": 0.0,
    "W_gamma_src": 387.25884869894617,
    "p_gamma_src": 3.2706535920383006e-86,
    "W_gamma123_src": 247.78975405827674,
    "p_gamma123_src": 7.875925998019769e-56,
    "W_joint_src": 24136605.157615066,
    "p_joint_src": 0.0,
    "z_adj2_src": 86.7915373557138,
    "z_gamma_src": 19.6788934825855,
    "z_gamma123_src": 15.741339017322407,
    "kappa2_src": 1.9623428768298496,
    "kappa3_src": 28.380374251428087,
    "gamma_ratio_src": 3.685007160635837,
    "W_order2_emp": 9565.71385769869,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 6183.0562790887,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 4261.644933893373,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 7621.942268918117,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1109.4410363289207,
    "p_order3_emp": 4.258919049201024e-233,
    "W_gamma_emp": 1973.854961879074,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 443.56235913257126,
    "p_gamma123_emp": 1.816128591998425e-98,
    "W_joint_emp": 29089.58528453551,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 65.28127552287388,
    "z_gamma_emp": 44.42808753344076,
    "z_gamma123_emp": 21.060920187222855,
    "kappa2_emp": 1.1143267298477975,
    "kappa3_emp": 4.400326665605135,
    "gamma_ratio_emp": 1.771861722072666
   },
   "k_hat": 0.5095949397056543,
   "kappa2_tot": 1.9623428768299922,
   "k_reg": 0.7353917352832882,
   "k_reg_each": [
    1.7605527164204013,
    -0.28976924585382513
   ],
   "gauss": {
    "cov": [
     [
      69.61018830207968,
      109.05475350309786,
      185.8816572594046
     ],
     [
      109.05475350309786,
      202.30621607044017,
      331.3754758869906
     ],
     [
      185.8816572594046,
      331.3754758869906,
      595.5664056229735
     ]
    ],
    "c1": 0.5390578481539416,
    "c3": 1.6379895898582293,
    "rho_pc": 0.3033901209256833,
    "IG_pc": 0.0482805419407676,
    "IG_slope": 0.12261763174024373,
    "rho_slope": 0.46634706163196843
   },
   "cmi_full_grass": 0.08293262578893135,
   "cmi_full_plugin": 0.09531818571680262,
   "ncells": 183032,
   "cmi_blocks": [
    [
     10000000,
     0.08293262578893135,
     NaN,
     1,
     NaN,
     0.03465208384816375,
     NaN
    ],
    [
     5000000,
     0.08722579749316761,
     0.00014813070848429533,
     2,
     0.00020948845694242576,
     0.03893794578356381,
     0.0006385408916746993
    ],
    [
     2500000,
     0.09350392491015658,
     0.00021514416309998858,
     4,
     0.00043028832619997716,
     0.04520283078284873,
     0.0006547353370544526
    ],
    [
     1250000,
     0.10228681063470524,
     0.0001631231216944822,
     8,
     0.0004613818620739472,
     0.05396443498566686,
     0.0006093060014998369
    ],
    [
     625000,
     0.11504742622720154,
     0.00013306924180452482,
     16,
     0.0005322769672180993,
     0.06669683350853846,
     0.0005885061760651571
    ],
    [
     312500,
     0.13291399633084755,
     0.0001956134627374134,
     32,
     0.0011065568479440564,
     0.08446712849061232,
     0.0006580015387148585
    ],
    [
     156250,
     0.15755234238335147,
     0.00017993751490334638,
     64,
     0.001439500119226771,
     0.10891832398666121,
     0.0006438286259868467
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.08249173636867026,
    "se": 8.656914458107983e-05,
    "coef": [
     0.08249173636867026,
     22309.165875330465,
     -1668615479.0763733
    ],
    "chi2": 1231.6768356900704,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.08230767174270602,
    "se": 8.829391529769273e-05,
    "coef": [
     0.08230767174270602,
     21200.875200555507
    ],
    "chi2": 805.3067236511463,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.11628570475429209,
    "IG": 0.12177897649996665,
    "norm_deficit": 1.7763568394002505e-15,
    "c1": 0.5759377495209697,
    "c3": 1.4479481946577213,
    "nb": 415,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.11618577707018739,
    "IG": 0.12839701332270068,
    "norm_deficit": 1.6797674362578618e-13,
    "c1": 0.6025174208883,
    "c3": 1.5147713664378863,
    "nb": 652,
    "mode": "spline"
   },
   "seconds": 11.848633766174316
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    10.1166759,
    16.0963708,
    25.7625966
   ],
   "max_counts": [
    1608,
    3291,
    6263
   ],
   "ratio_l1l3_l22": 1.005938741321962,
   "rate_triple": 0.4673692771616638,
   "F": {
    "11": 1.8778202921538996,
    "12": 2.034953622594037,
    "13": 2.173770988766912,
    "22": 2.2365314124029396,
    "23": 2.4096914605517714,
    "33": 2.621722909519439
   },
   "F_se": {
    "11": 0.009432489568739688,
    "12": 0.011593645712837348,
    "13": 0.013820857590171464,
    "22": 0.014484853983077077,
    "23": 0.017446128204153553,
    "33": 0.021270429909930322
   },
   "T": {
    "111": 24.569524382830032,
    "112": 28.641774003893126,
    "113": 32.54625114623764,
    "122": 33.68394368906902,
    "123": 38.54331913224717,
    "133": 44.39259741956542,
    "222": 39.97038739034635,
    "223": 46.06373245986017,
    "233": 53.44181607500389,
    "333": 62.42407377416899
   },
   "T_se": {
    "111": 0.8843148141025732,
    "112": 1.1158711088090985,
    "113": 1.3462513088224537,
    "122": 1.419756036402529,
    "123": 1.724568809709585,
    "133": 2.1117946250702264,
    "222": 1.8230052152848217,
    "223": 2.2314539417173145,
    "233": 2.7553573012536137,
    "333": 3.4338948279650934
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.1388173661728751,
     "se": 0.0024600660678706296,
     "z": -56.42830816045191
    },
    "F23-F13": {
     "value": 0.2359204717848593,
     "se": 0.003955906644632163,
     "z": 59.63752256514542
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.048551552805992104,
     "se": 0.0009776790497091617,
     "z": 49.66001145307874
    },
    "F11-F13": {
     "value": -0.29595069661301254,
     "se": 0.004752750045572227,
     "z": -62.269358534587184
    },
    "F22-F13": {
     "value": 0.06276042363602752,
     "se": 0.0014184285343318919,
     "z": 44.24644747124248
    },
    "F33-F13": {
     "value": 0.4479519207525269,
     "se": 0.007970163587351243,
     "z": 56.20360433547846
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.0392195140545194,
     "se": 0.000844636295347042,
     "z": 46.433612041742755
    },
    "T123-2F12F23": {
     "value": 28.736098398279683,
     "se": 1.6114835980673297,
     "z": 17.832076251190646
    }
   },
   "tests": {
    "kappa2_tot": 2.3343268294883224,
    "W_order2_nm": 3595778.2300012633,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 1288166.1987817225,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 30560.334065694737,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 3415526.655924532,
    "p_within2_nm": 0.0,
    "W_order3_nm": 321830831.8059572,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 5317313.3865171205,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 3356706.2220452437,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 424734573.9830265,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 174.81514255262536,
    "z_gamma_nm": 2305.930048053739,
    "z_gamma123_nm": 1832.1316060930894,
    "kappa2_nm": 2.334326829488321,
    "kappa3_nm": 45.74470475170437,
    "gamma_ratio_nm": 4.197469122021242,
    "W_order2_src": 2349278.457070197,
    "p_order2_src": 0.0,
    "W_cross2_src": 240845.86849354007,
    "p_cross2_src": 0.0,
    "W_adj2_src": 5700.0711953319,
    "p_adj2_src": 0.0,
    "W_within2_src": 2120827.7034100736,
    "p_within2_src": 0.0,
    "W_order3_src": 83618151.08220577,
    "p_order3_src": 0.0,
    "W_gamma_src": 278.6172714719935,
    "p_gamma_src": 1.5028625353693216e-62,
    "W_gamma123_src": 188.256857365999,
    "p_gamma123_src": 7.63537599797388e-43,
    "W_joint_src": 84456497.30840635,
    "p_joint_src": 0.0,
    "z_adj2_src": 75.49881585383905,
    "z_gamma_src": 16.691832477951408,
    "z_gamma123_src": 13.720672628045572,
    "kappa2_src": 2.3343268294870794,
    "kappa3_src": 45.744704594502856,
    "gamma_ratio_src": 4.19746910760112,
    "W_order2_emp": 7197.724008524325,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 3574.0509053676224,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 2466.116737519912,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 5253.548779754972,
    "p_within2_emp": 0.0,
    "W_order3_emp": 765.9077518475824,
    "p_order3_emp": 4.619449547581673e-159,
    "W_gamma_emp": 1462.5158517948394,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 317.9829434282775,
    "p_gamma123_emp": 3.983493469455388e-71,
    "W_joint_emp": 20945.458973469445,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 49.66001145307874,
    "z_gamma_emp": 38.24285360423355,
    "z_gamma123_emp": 17.832076251190646,
    "kappa2_emp": 1.2547446430823062,
    "kappa3_emp": 5.849737883880977,
    "gamma_ratio_emp": 1.8577861056929816
   },
   "k_hat": 0.4283890273493524,
   "kappa2_tot": 2.3343268294883224,
   "k_reg": 0.6720945503703506,
   "k_reg_each": [
    2.085880878365984,
    -0.7416917776252826
   ],
   "gauss": {
    "cov": [
     [
      202.30621607044017,
      331.3754758869906,
      566.5539895106767
     ],
     [
      331.3754758869906,
      595.5664056229735,
      999.2613348815986
     ],
     [
      566.5539895106767,
      999.2613348815986,
      1765.8301127615382
     ]
    ],
    "c1": 0.5564039085454555,
    "c3": 1.6778336142656547,
    "rho_pc": 0.26404464696429886,
    "IG_pc": 0.03613460333162093,
    "IG_slope": 0.12679644208195368,
    "rho_slope": 0.47327828731666743
   },
   "cmi_full_grass": 0.09721488305263293,
   "cmi_full_plugin": 0.11884574303317841,
   "ncells": 312046,
   "cmi_blocks": [
    [
     10000000,
     0.09721488305263293,
     NaN,
     1,
     NaN,
     0.061080279721011994,
     NaN
    ],
    [
     5000000,
     0.10508083012369074,
     3.1668766705017504e-05,
     2,
     4.4786399377865266e-05,
     0.0689346998963922,
     0.0008354141154221783
    ],
    [
     2500000,
     0.11621087794322094,
     2.6406124971008684e-05,
     4,
     5.281224994201737e-05,
     0.08002084452308761,
     0.0010434014113036095
    ],
    [
     1250000,
     0.13166741281820737,
     0.00013481704480547025,
     8,
     0.0003813201864059145,
     0.09542126434077611,
     0.000959021722509159
    ],
    [
     625000,
     0.1532999451341731,
     0.00022249949181141676,
     16,
     0.000889997967245667,
     0.11698202827318518,
     0.0009290362442818406
    ],
    [
     312500,
     0.18298472388266762,
     0.00023113528188553972,
     32,
     0.0013074986015418346,
     0.14634869776558082,
     0.0010596404526924084
    ],
    [
     156250,
     0.22356085733023723,
     0.0002577462275665211,
     64,
     0.002061969820532169,
     0.18652460717149819,
     0.0009298914442397837
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.09383126300234991,
    "se": 2.452803691155125e-05,
    "coef": [
     0.09383126300234991,
     52394.87024880166,
     -5213162066.780161
    ],
    "chi2": 29989.733802156898,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.09346034045131757,
    "se": 2.5184468931728824e-05,
    "coef": [
     0.09346034045131757,
     52451.18622902631
    ],
    "chi2": 22688.002930031063,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.12224246161535009,
    "IG": 0.12645647957108622,
    "norm_deficit": 6.772360450213455e-15,
    "c1": 0.5917440618449853,
    "c3": 1.5069044127189848,
    "nb": 641,
    "mode": "spline"
   },
   "nm_khat": {
    "cmi": 0.11874216370698493,
    "IG": 0.13155624196062882,
    "norm_deficit": 5.280220705117245e-13,
    "c1": 0.6122131883125083,
    "c3": 1.5590300173296034,
    "nb": 1335,
    "mode": "spline"
   },
   "seconds": 11.890380382537842
  }
 },
 "nmbias": {
  "0": {
   "k": 1.3266163582887196,
   "lam": [
    1.1008286,
    1.6966209,
    2.6245761
   ],
   "N": 10000000,
   "exact": 0.05992634294336331,
   "IG_exact": 0.06621924959108771,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    0
   ],
   "grass_full": 0.05988207314586802,
   "plugin_full": 0.06021326260191007,
   "bias_full": -4.4269797495291585e-05,
   "bias_plugin": 0.0002869196585467554,
   "se_full": 6.546631332552007e-05,
   "extrap2": {
    "I_inf": 0.059834242797939606,
    "se": 5.3066083695063734e-05,
    "coef": [
     0.059834242797939606,
     509.6689805522816,
     -19843818.01769825
    ],
    "chi2": 0.04801979334274999,
    "dof": 4
   },
   "bias_extrap2": -9.210014542370554e-05,
   "extrap1": {
    "I_inf": 0.059834468288113535,
    "se": 5.6700488217884566e-05,
    "coef": [
     0.059834468288113535,
     496.00528224933163
    ],
    "chi2": 0.0023044804244667567,
    "dof": 3
   },
   "bias_extrap1": -9.187465524977678e-05,
   "IG_pc": 0.06612428118411959,
   "IG_slope": 0.06618532489487287,
   "blocks": [
    [
     10000000,
     0.05988207314586802,
     NaN,
     1,
     NaN,
     -0.006242208038251568,
     NaN
    ],
    [
     5000000,
     0.05993654236938806,
     9.258334818351698e-05,
     2,
     0.00013093262665104017,
     -0.006187744490274427,
     0.00010587853638432954
    ],
    [
     2500000,
     0.06003437513189569,
     9.823414053190955e-05,
     4,
     0.0001964682810638191,
     -0.0060901975784625195,
     8.50545791162189e-05
    ],
    [
     1250000,
     0.060231831546923686,
     0.0001030683533680701,
     8,
     0.00029152132636917484,
     -0.0058933887717520835,
     0.00010273335138497672
    ],
    [
     625000,
     0.06062617909236889,
     0.00015588761002520175,
     16,
     0.000623550440100807,
     -0.005500524690091471,
     8.688612848757198e-05
    ],
    [
     312500,
     0.06124628592883308,
     0.00013153365719239483,
     32,
     0.0007440667276400727,
     -0.004881106973524578,
     8.872742984325973e-05
    ],
    [
     156250,
     0.0622857226753962,
     0.0001251942773914125,
     64,
     0.0010015542191313,
     -0.003844172387958122,
     9.049366357188627e-05
    ]
   ],
   "ncells": 6150
  },
  "1": {
   "k": 0.9901586936956376,
   "lam": [
    1.6966209,
    2.6245761,
    4.0831897
   ],
   "N": 10000000,
   "exact": 0.08392676436104647,
   "IG_exact": 0.09282506235202567,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    1
   ],
   "grass_full": 0.08436271422872821,
   "plugin_full": 0.08526049040656858,
   "bias_full": 0.00043594986768173694,
   "bias_plugin": 0.0013337260455221073,
   "se_full": 0.00015716988985819052,
   "extrap2": {
    "I_inf": 0.08433042844730744,
    "se": 0.00010024424182690058,
    "coef": [
     0.08433042844730744,
     1369.5216093144745,
     -51401503.35540962
    ],
    "chi2": 1.2004689982539574,
    "dof": 4
   },
   "bias_extrap2": 0.0004036640862609686,
   "extrap1": {
    "I_inf": 0.08431565669290537,
    "se": 0.00010906292797566514,
    "coef": [
     0.08431565669290537,
     1345.7948507578433
    ],
    "chi2": 0.890401689522087,
    "dof": 3
   },
   "bias_extrap1": 0.00038889233185890326,
   "IG_pc": 0.09302395725941404,
   "IG_slope": 0.0928085299707084,
   "blocks": [
    [
     10000000,
     0.08436271422872821,
     NaN,
     1,
     NaN,
     -0.008661243030685828,
     NaN
    ],
    [
     5000000,
     0.08455990531429869,
     0.00022227178983413862,
     2,
     0.0003143397797163811,
     -0.008464310015972212,
     0.00010339769555643696
    ],
    [
     2500000,
     0.0848806317981059,
     0.00014658486874173426,
     4,
     0.0002931697374834685,
     -0.008143598092677042,
     0.00011714053245192818
    ],
    [
     1250000,
     0.08546290718236493,
     0.00011165017990966382,
     8,
     0.00031579439733928527,
     -0.0075614705531730966,
     0.00012508462586209988
    ],
    [
     625000,
     0.08642181006302596,
     0.00012839911229432706,
     16,
     0.0005135964491773083,
     -0.006602673996263695,
     0.00010907127013221725
    ],
    [
     312500,
     0.08811547913994494,
     0.00013964145833051596,
     32,
     0.0007899313769622923,
     -0.004910826911218304,
     0.00012109557161751961
    ],
    [
     156250,
     0.09100316301521535,
     0.00013700641156755907,
     64,
     0.0010960512925404725,
     -0.0020262363748234447,
     0.00013812890345830863
    ]
   ],
   "ncells": 15454
  },
  "2": {
   "k": 0.7705870143609259,
   "lam": [
    2.6245761,
    4.0831897,
    6.4025133
   ],
   "N": 10000000,
   "exact": 0.10077008318874901,
   "IG_exact": 0.1113355906673373,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    2
   ],
   "grass_full": 0.10163773913200913,
   "plugin_full": 0.10386268895665651,
   "bias_full": 0.0008676559432601177,
   "bias_plugin": 0.0030926057679074997,
   "se_full": 6.77125683530486e-05,
   "extrap2": {
    "I_inf": 0.10142883910698801,
    "se": 5.286165650231712e-05,
    "coef": [
     0.10142883910698801,
     3948.7128442698163,
     -206856130.24444556
    ],
    "chi2": 21.878402218425187,
    "dof": 4
   },
   "bias_extrap2": 0.0006587559182389957,
   "extrap1": {
    "I_inf": 0.10143569064021539,
    "se": 5.426929892099866e-05,
    "coef": [
     0.10143569064021539,
     3794.8537642420993
    ],
    "chi2": 19.756914614677946,
    "dof": 3
   },
   "bias_extrap1": 0.0006656074514663768,
   "IG_pc": 0.11137961549067169,
   "IG_slope": 0.1112424054242433,
   "blocks": [
    [
     10000000,
     0.10163773913200913,
     NaN,
     1,
     NaN,
     -0.009741876358662555,
     NaN
    ],
    [
     5000000,
     0.10220345383802254,
     9.576003250799657e-05,
     2,
     0.00013542513670609723,
     -0.009176238386523206,
     1.794000833596487e-05
    ],
    [
     2500000,
     0.1031163739942782,
     6.876793879321637e-05,
     4,
     0.00013753587758643274,
     -0.008263154562111161,
     0.00010432880247479451
    ],
    [
     1250000,
     0.10462785328018953,
     9.00705934062715e-05,
     8,
     0.0002547581095322837,
     -0.00675316090180981,
     0.00021054900650158443
    ],
    [
     625000,
     0.10723946583459915,
     0.00012967816554244007,
     16,
     0.0005187126621697603,
     -0.004141288516365811,
     0.0001524556821790762
    ],
    [
     312500,
     0.1115211653178082,
     0.00016994293075481875,
     32,
     0.0009613423900115858,
     0.0001401338701013991,
     0.00018278072794910443
    ],
    [
     156250,
     0.11833071071080319,
     0.00018045260100998792,
     64,
     0.0014436208080799034,
     0.006948669039946095,
     0.00017390796060221626
    ]
   ],
   "ncells": 36903
  },
  "3": {
   "k": 0.6184297605421276,
   "lam": [
    4.0831897,
    6.4025133,
    10.1166759
   ],
   "N": 10000000,
   "exact": 0.11080698708303839,
   "IG_exact": 0.12235677859750628,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    3
   ],
   "grass_full": 0.1127062325040864,
   "plugin_full": 0.11784828978719908,
   "bias_full": 0.0018992454210480098,
   "bias_plugin": 0.007041302704160687,
   "se_full": 1.488691765039473e-06,
   "extrap2": {
    "I_inf": 0.11132628025399735,
    "se": 3.6066261438189534e-06,
    "coef": [
     0.11132628025399735,
     14023.835283475892,
     -1272161945.1393218
    ],
    "chi2": 2074.372918144554,
    "dof": 4
   },
   "bias_extrap2": 0.0005192931709589593,
   "extrap1": {
    "I_inf": 0.11134519991030045,
    "se": 3.5454563547258382e-06,
    "coef": [
     0.11134519991030045,
     13690.929816290272
    ],
    "chi2": 1718.7239118081786,
    "dof": 3
   },
   "bias_extrap1": 0.0005382128272620607,
   "IG_pc": 0.12267982459807593,
   "IG_slope": 0.12229449830021531,
   "blocks": [
    [
     10000000,
     0.1127062325040864,
     NaN,
     1,
     NaN,
     -0.009973592093989528,
     NaN
    ],
    [
     5000000,
     0.11410148874843351,
     2.1053280843119637e-06,
     2,
     2.9773835300789463e-06,
     -0.008578481110982743,
     0.0001405106607704834
    ],
    [
     2500000,
     0.11630755245134461,
     6.756359661402647e-05,
     4,
     0.00013512719322805294,
     -0.006372201114404424,
     0.00020242722679477283
    ],
    [
     1250000,
     0.12022954609576031,
     0.00011404283921863998,
     8,
     0.00032256185982906994,
     -0.002450298208664374,
     0.00022004125743513156
    ],
    [
     625000,
     0.12625158843953027,
     0.00019967782942961228,
     16,
     0.0007987113177184491,
     0.00357005203473867,
     0.00018321861019834722
    ],
    [
     312500,
     0.13586474887802463,
     0.00021325671762170476,
     32,
     0.0012063621693111373,
     0.013182513664694395,
     0.00019133677222675746
    ],
    [
     156250,
     0.15088174055249054,
     0.00020515052049686083,
     64,
     0.0016412041639748867,
     0.028195138828206602,
     0.00023516783468958274
    ]
   ],
   "ncells": 81479
  },
  "4": {
   "k": 0.5095949397056543,
   "lam": [
    6.4025133,
    10.1166759,
    16.0963708
   ],
   "N": 10000000,
   "exact": 0.11618577707018739,
   "IG_exact": 0.12839701332270068,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    4
   ],
   "grass_full": 0.12097522285306539,
   "plugin_full": 0.13225921782927497,
   "bias_full": 0.004789445782878002,
   "bias_plugin": 0.01607344075908758,
   "se_full": 0.00034617109420210596,
   "extrap2": {
    "I_inf": 0.12225175101818836,
    "se": 0.00017671466764481502,
    "coef": [
     0.12225175101818836,
     19315.444589847444,
     -1090341679.747734
    ],
    "chi2": 206.10973469780657,
    "dof": 4
   },
   "bias_extrap2": 0.006065973948000972,
   "extrap1": {
    "I_inf": 0.12176095683804228,
    "se": 0.000200648315873206,
    "coef": [
     0.12176095683804228,
     18997.636277278674
    ],
    "chi2": 140.4611286105772,
    "dof": 3
   },
   "bias_extrap1": 0.00557517976785489,
   "IG_pc": 0.12823564533752804,
   "IG_slope": 0.12833527661908933,
   "blocks": [
    [
     10000000,
     0.12097522285306539,
     NaN,
     1,
     NaN,
     -0.007260422484462653,
     NaN
    ],
    [
     5000000,
     0.12426269293864234,
     0.0004895598563221526,
     2,
     0.000692342188404212,
     -0.00397320988053744,
     0.00023308042095070147
    ],
    [
     2500000,
     0.12959561958873733,
     0.00023073789154714566,
     4,
     0.0004614757830942913,
     0.0013589633495457026,
     0.00023755487864720343
    ],
    [
     1250000,
     0.1381182055176834,
     0.00016075082159343774,
     8,
     0.0004546719841201149,
     0.009881615690779045,
     0.0002532788674200692
    ],
    [
     625000,
     0.151215145983166,
     0.00020952916323319093,
     16,
     0.0008381166529327637,
     0.02297793106432256,
     0.0002950670826645494
    ],
    [
     312500,
     0.17152917834753667,
     0.0002139005228724367,
     32,
     0.0012100040817795857,
     0.043285995381452114,
     0.0002983653105005979
    ],
    [
     156250,
     0.2014263882502691,
     0.00019620788912524782,
     64,
     0.0015696631130019826,
     0.07317798070955261,
     0.000257993533315245
    ]
   ],
   "ncells": 169791
  },
  "5": {
   "k": 0.4283890273493524,
   "lam": [
    10.1166759,
    16.0963708,
    25.7625966
   ],
   "N": 10000000,
   "exact": 0.11874216370698493,
   "IG_exact": 0.13155624196062882,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    5
   ],
   "grass_full": 0.13004228480350477,
   "plugin_full": 0.15291687628108264,
   "bias_full": 0.011300121096519844,
   "bias_plugin": 0.03417471257409771,
   "se_full": 5.5029848763812446e-05,
   "extrap2": {
    "I_inf": 0.12699281201128634,
    "se": 5.0752170826908776e-05,
    "coef": [
     0.12699281201128634,
     45659.327547449684,
     -3374892198.433256
    ],
    "chi2": 3742.0815456721043,
    "dof": 4
   },
   "bias_extrap2": 0.008250648304301417,
   "extrap1": {
    "I_inf": 0.1270839025100976,
    "se": 5.131023840265399e-05,
    "coef": [
     0.1270839025100976,
     43600.790142995545
    ],
    "chi2": 2996.280150025391,
    "dof": 3
   },
   "bias_extrap1": 0.008341738803112675,
   "IG_pc": 0.1315810574152613,
   "IG_slope": 0.13158456855160405,
   "blocks": [
    [
     10000000,
     0.13004228480350477,
     NaN,
     1,
     NaN,
     -0.0015387726117565281,
     NaN
    ],
    [
     5000000,
     0.13741034301197264,
     7.782395845712387e-05,
     2,
     0.0001100596975276249,
     0.005828819858391329,
     0.0001335806917967669
    ],
    [
     2500000,
     0.1489952844699194,
     0.0001596952072339214,
     4,
     0.0003193904144678428,
     0.017414003599947867,
     8.82623891794191e-05
    ],
    [
     1250000,
     0.16639668776193806,
     0.00017743573802630203,
     8,
     0.0005018640543329517,
     0.03481383979362844,
     0.0002246710652614996
    ],
    [
     625000,
     0.19250826324479653,
     0.00019135488551377984,
     16,
     0.0007654195420551194,
     0.06092501603660423,
     0.0002769682149682956
    ],
    [
     312500,
     0.23036260535965963,
     0.000250741316137248,
     32,
     0.001418407079714304,
     0.09877886423581472,
     0.00027082534501566554
    ],
    [
     156250,
     0.2832302293591503,
     0.00028682814069392844,
     64,
     0.0022946251255514276,
     0.15163566033839054,
     0.0003388522872329265
    ]
   ],
   "ncells": 327334
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/results/U19_c3.json <==
{
 "config": "U19",
 "cut": 0.3,
 "ic": 3,
 "N": 10000000,
 "window_means": [
  0.5093103,
  0.6999316,
  1.0094019,
  1.5041908,
  2.2955575,
  3.5658332,
  5.6092227,
  8.9096087
 ],
 "Nbar": [
  1.0,
  1.5093103,
  2.2092419,
  3.2186437999999997,
  4.7228346,
  7.0183921,
  10.5842253,
  16.193448,
  25.1030567
 ],
 "rate_eff": [
  0.41165279151562134,
  0.3809966334910088,
  0.376310665704202,
  0.38344907947559526,
  0.3961249760323009,
  0.4108305672154371,
  0.42524200255001515,
  0.43838290361536264
 ],
 "max_count_unit_window": [
  25,
  57,
  121,
  239,
  469,
  918,
  1824,
  3279
 ],
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.5093103,
    0.6999316,
    1.0094019
   ],
   "max_counts": [
    25,
    57,
    121
   ],
   "ratio_l1l3_l22": 1.0493862629152861,
   "rate_triple": 0.34202789934400635,
   "F": {
    "11": 0.767167825239893,
    "12": 0.9282888909113718,
    "13": 1.0140520289067623,
    "22": 1.2940883084967183,
    "23": 1.4680512035058575,
    "33": 1.8221523455264683
   },
   "F_se": {
    "11": 0.002204154174611678,
    "12": 0.0021157997162424835,
    "13": 0.0024832666845173283,
    "22": 0.0033950088324980303,
    "23": 0.003834792755221361,
    "33": 0.005542966144562973
   },
   "T": {
    "111": 2.733940825553687,
    "112": 3.410316874174739,
    "113": 3.856535672682224,
    "122": 4.671215531198322,
    "123": 5.46164678922064,
    "133": 6.659111806291403,
    "222": 7.276084865481211,
    "223": 8.84684053407885,
    "233": 11.279019955652872,
    "333": 15.279524698211315
   },
   "T_se": {
    "111": 0.02973098351249246,
    "112": 0.035884478220328135,
    "113": 0.04776527266892486,
    "122": 0.05716865271343534,
    "123": 0.07605245569803983,
    "133": 0.10903543042443517,
    "222": 0.10928808453440175,
    "223": 0.14210033505142125,
    "233": 0.2002215359371528,
    "333": 0.3053941102437454
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.08576313799539048,
     "se": 0.001464546777164424,
     "z": -58.559507509511185
    },
    "F23-F13": {
     "value": 0.4539991745990952,
     "se": 0.0026411606264651576,
     "z": 171.89381442760367
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.18411801830185237,
     "se": 0.0016035693149378544,
     "z": 114.81762377636153
    },
    "F11-F13": {
     "value": -0.24688420366686925,
     "se": 0.0019445247595222235,
     "z": -126.96377480301642
    },
    "F22-F13": {
     "value": 0.280036279589956,
     "se": 0.002806842765885914,
     "z": 99.76913669461251
    },
    "F33-F13": {
     "value": 0.808100316619706,
     "se": 0.004159568506137197,
     "z": 194.27503488099833
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.15767211864636266,
     "se": 0.001074818464386984,
     "z": 146.6965109650307
    },
    "T123-2F12F23": {
     "value": 2.736095542213526,
     "se": 0.0670371823732794,
     "z": 40.81459639783603
    }
   },
   "tests": {
    "kappa2_tot": 1.3140863321553433,
    "W_order2_nm": 379074.7374238158,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 181454.0755165528,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 25048.840582504305,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 363608.1091975704,
    "p_within2_nm": 0.0,
    "W_order3_nm": 979288.1999725631,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 527156.7502866169,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 146584.0039458944,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 1440823.9461664641,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 158.26825513192566,
    "z_gamma_nm": 726.0556110151734,
    "z_gamma123_nm": 382.86290489664106,
    "kappa2_nm": 1.3140863321553424,
    "kappa3_nm": 7.90846385056835,
    "gamma_ratio_nm": 2.2898885299379836,
    "W_order2_src": 225373.00751978165,
    "p_order2_src": 0.0,
    "W_cross2_src": 101013.77989558833,
    "p_cross2_src": 0.0,
    "W_adj2_src": 14619.385553588383,
    "p_adj2_src": 0.0,
    "W_within2_src": 222528.0534572044,
    "p_within2_src": 0.0,
    "W_order3_src": 195102.27079992433,
    "p_order3_src": 0.0,
    "W_gamma_src": 1575.3874566339452,
    "p_gamma_src": 0.0,
    "W_gamma123_src": 577.4934415272694,
    "p_gamma123_src": 1.3161646811913015e-127,
    "W_joint_src": 370238.32671409124,
    "p_joint_src": 0.0,
    "z_adj2_src": 120.91065111721292,
    "z_gamma_src": 39.691150860537476,
    "z_gamma123_src": 24.031093223723083,
    "kappa2_src": 1.3140863321553424,
    "kappa3_src": 7.908463850568389,
    "gamma_ratio_src": 2.289888529937995,
    "W_order2_emp": 43703.29372837102,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 36844.384096676986,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 13183.086729650102,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 42882.37473565058,
    "p_within2_emp": 0.0,
    "W_order3_emp": 2478.776120233607,
    "p_order3_emp": 0.0,
    "W_gamma_emp": 2455.0872982853084,
    "p_gamma_emp": 0.0,
    "W_gamma123_emp": 1665.8312791182495,
    "p_gamma123_emp": 0.0,
    "W_joint_emp": 103206.9093208553,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 114.81762377636153,
    "z_gamma_emp": 49.54883750690129,
    "z_gamma123_emp": 40.81459639783603,
    "kappa2_emp": 0.813586702279289,
    "kappa3_emp": 2.3631389388760153,
    "gamma_ratio_emp": 1.7850548997783267
   },
   "k_hat": 0.7609850095311592,
   "kappa2_tot": 1.3140863321553433,
   "k_reg": 0.9756490651602461,
   "k_reg_each": [
    1.3530643149014705,
    0.5982338154190215
   ],
   "gauss": {
    "cov": [
     [
      0.7083113890679924,
      0.33091865986408453,
      0.5213229676259377
     ],
     [
      0.33091865986408453,
      1.3339110889091284,
      1.0371963168818017
     ],
     [
      0.5213229676259377,
      1.0371963168818017,
      2.8659789908369055
     ]
    ],
    "c1": 0.24808149704693558,
    "c3": 0.7775603078088362,
    "rho_pc": 0.2324790147035368,
    "IG_pc": 0.027780928654359494,
    "IG_slope": 0.045481394743321996,
    "rho_slope": 0.294869996118473
   },
   "cmi_full_grass": 0.018963510658362992,
   "cmi_full_plugin": 0.019258741617746544,
   "ncells": 5275,
   "cmi_blocks": [
    [
     10000000,
     0.018963510658362992,
     NaN,
     1,
     NaN,
     -0.008817417995996502,
     NaN
    ],
    [
     5000000,
     0.01906445160447401,
     4.224180066447757e-05,
     2,
     5.973892739876501e-05,
     -0.00871683097984766,
     4.580418081954335e-05
    ],
    [
     2500000,
     0.01918549947309245,
     2.539421400418721e-05,
     4,
     5.078842800837442e-05,
     -0.00859690730827619,
     0.00014559463237525592
    ],
    [
     1250000,
     0.01941374540460239,
     4.667174051446034e-05,
     8,
     0.00013200761683021534,
     -0.008369461550893235,
     0.00011863445423654804
    ],
    [
     625000,
     0.019745402922388577,
     7.593669532854404e-05,
     16,
     0.00030374678131417615,
     -0.008040919669300223,
     0.00012329777492636542
    ],
    [
     312500,
     0.020236827445556882,
     7.414130324230523e-05,
     32,
     0.00041940654630913757,
     -0.007552030098392038,
     0.0001184957119729074
    ],
    [
     156250,
     0.020980102155108482,
     6.706158288359751e-05,
     64,
     0.0005364926630687801,
     -0.006813023640722291,
     0.00010002843765531363
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.01895158776418222,
    "se": 2.270134929886146e-05,
    "coef": [
     0.01895158776418222,
     545.91466356033,
     -36164255.17544252
    ],
    "chi2": 5.413771385459666,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.018943977408535435,
    "se": 2.4330829055783323e-05,
    "coef": [
     0.018943977408535435,
     549.6853636208201
    ],
    "chi2": 3.6670582533293485,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.03794679103132294,
    "IG": 0.04490199151048444,
    "norm_deficit": 1.1102230246251565e-16,
    "c1": 0.29960634886721327,
    "c3": 0.5937897148332322,
    "nb": 47,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.045513400089749245,
    "IG": 0.055816513250119576,
    "norm_deficit": 2.220446049250313e-16,
    "c1": 0.3486238000699089,
    "c3": 0.6909373837045631,
    "nb": 55,
    "mode": "full"
   },
   "seconds": 12.632732391357422
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    0.6999316,
    1.0094019,
    1.5041908
   ],
   "max_counts": [
    57,
    121,
    239
   ],
   "ratio_l1l3_l22": 1.0333091938166894,
   "rate_triple": 0.3825138710911545,
   "F": {
    "11": 1.2940883084967183,
    "12": 1.4680512035058575,
    "13": 1.576855394390619,
    "22": 1.8221523455264683,
    "23": 2.0166724590021423,
    "33": 2.362110114981016
   },
   "F_se": {
    "11": 0.0033950088324980303,
    "12": 0.003834792755221361,
    "13": 0.004744635115862195,
    "22": 0.005542966144562973,
    "23": 0.006871555241259619,
    "33": 0.009581660622862554
   },
   "T": {
    "111": 7.276084865481211,
    "112": 8.84684053407885,
    "113": 10.13144266658861,
    "122": 11.279019955652872,
    "123": 13.250928414687513,
    "133": 16.018562406562683,
    "222": 15.279524698211315,
    "223": 18.456818372059445,
    "233": 22.959450632576306,
    "333": 29.52857129978684
   },
   "T_se": {
    "111": 0.10928808453440175,
    "112": 0.14210033505142125,
    "113": 0.18037305369469817,
    "122": 0.2002215359371528,
    "123": 0.2567694697969064,
    "133": 0.34618776749363284,
    "222": 0.3053941102437454,
    "223": 0.40173526937761395,
    "233": 0.5578274786026984,
    "333": 0.827248407631034
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.10880419088476145,
     "se": 0.0018171286826013202,
     "z": -59.876987208744204
    },
    "F23-F13": {
     "value": 0.43981706461152337,
     "se": 0.003375908951861332,
     "z": 130.28108011296544
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.16550643686338096,
     "se": 0.0018059519007242702,
     "z": 91.64498611342042
    },
    "F11-F13": {
     "value": -0.28276708589390065,
     "se": 0.00262592790073405,
     "z": -107.68273028930312
    },
    "F22-F13": {
     "value": 0.24529695113584937,
     "se": 0.0031465769101461836,
     "z": 77.95676321938477
    },
    "F33-F13": {
     "value": 0.7852547205903972,
     "se": 0.005911912536169283,
     "z": 132.82583525824884
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.13892390403519472,
     "se": 0.0011462727006918657,
     "z": 121.19620745686714
    },
    "T123-2F12F23": {
     "value": 7.329771553657088,
     "se": 0.22863803951445905,
     "z": 32.058407993799975
    }
   },
   "tests": {
    "kappa2_tot": 1.8741367093493801,
    "W_order2_nm": 387775.895275728,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 189320.35346662824,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 22133.96678907498,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 381944.508068946,
    "p_within2_nm": 0.0,
    "W_order3_nm": 1678159.4922716382,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 886710.8174060031,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 357665.4108747013,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 2628710.704401931,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 148.77488628486657,
    "z_gamma_nm": 941.6532362849941,
    "z_gamma123_nm": 598.0513446809574,
    "kappa2_nm": 1.874136709349379,
    "kappa3_nm": 17.511593635463086,
    "gamma_ratio_nm": 2.492832741516415,
    "W_order2_src": 213580.7289081785,
    "p_order2_src": 0.0,
    "W_cross2_src": 80124.12699781243,
    "p_cross2_src": 0.0,
    "W_adj2_src": 9695.23336341754,
    "p_adj2_src": 0.0,
    "W_within2_src": 209941.57530264437,
    "p_within2_src": 0.0,
    "W_order3_src": 289283.6405120105,
    "p_order3_src": 0.0,
    "W_gamma_src": 915.8168168428639,
    "p_gamma_src": 3.576579080889006e-201,
    "W_gamma123_src": 438.6991324970721,
    "p_gamma123_src": 2.0776197417237818e-97,
    "W_joint_src": 445660.7164318869,
    "p_joint_src": 0.0,
    "z_adj2_src": 98.4643761134835,
    "z_gamma_src": 30.262465478590205,
    "z_gamma123_src": 20.945145797942587,
    "kappa2_src": 1.8741367093493806,
    "kappa3_src": 17.511593635454044,
    "gamma_ratio_src": 2.492832741515124,
    "W_order2_emp": 20683.019724625334,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 18797.724677847138,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 8398.803479729022,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 19995.18606232729,
    "p_within2_emp": 0.0,
    "W_order3_emp": 1392.7117897253152,
    "p_order3_emp": 2.9035395610586008e-294,
    "W_gamma_emp": 1053.9354880470992,
    "p_gamma_emp": 3.395772449436911e-231,
    "W_gamma123_emp": 1027.741523096938,
    "p_gamma123_emp": 1.6762562463066566e-225,
    "W_joint_emp": 58403.39710383376,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 91.64498611342042,
    "z_gamma_emp": 32.464372595925816,
    "z_gamma123_emp": 32.058407993799975,
    "kappa2_emp": 1.2007490502377958,
    "kappa3_emp": 4.5792624375268325,
    "gamma_ratio_emp": 1.5880385265461454
   },
   "k_hat": 0.533579004675255,
   "kappa2_tot": 1.8741367093493801,
   "k_reg": 0.6615756655994274,
   "k_reg_each": [
    0.9246478338571459,
    0.39850349734170876
   ],
   "gauss": {
    "cov": [
     [
      1.3339110889091284,
      1.0371963168818017,
      1.6601618926933273
     ],
     [
      1.0371963168818017,
      2.8659789908369055,
      3.0619807546372035
     ],
     [
      1.6601618926933273,
      3.0619807546372035,
      6.848678121857149
     ]
    ],
    "c1": 0.3618994836312202,
    "c3": 1.0683891139561574,
    "rho_pc": 0.29811248124671047,
    "IG_pc": 0.0465354228041693,
    "IG_slope": 0.07382024409968392,
    "rho_slope": 0.3704845140544419
   },
   "cmi_full_grass": 0.031152074677260444,
   "cmi_full_plugin": 0.03185084983674136,
   "ncells": 11828,
   "cmi_blocks": [
    [
     10000000,
     0.031152074677260444,
     NaN,
     1,
     NaN,
     -0.015383348126908857,
     NaN
    ],
    [
     5000000,
     0.031370982192368224,
     4.3777644219922245e-05,
     2,
     6.191093818455818e-05,
     -0.01516494787883341,
     0.0003839635017420413
    ],
    [
     2500000,
     0.03172808400956617,
     7.885336919768445e-05,
     4,
     0.0001577067383953689,
     -0.014809910845756884,
     0.00037591473343913644
    ],
    [
     1250000,
     0.03222078866200895,
     7.888571409196034e-05,
     8,
     0.00022312249349267343,
     -0.014319134960096378,
     0.0003061227499319062
    ],
    [
     625000,
     0.0330123233416767,
     7.914043296913861e-05,
     16,
     0.00031656173187655446,
     -0.01353306949963531,
     0.00023550809199137407
    ],
    [
     312500,
     0.03409551469730998,
     8.711527295322751e-05,
     32,
     0.0004927984020011536,
     -0.012454568045005502,
     0.00020691965530235298
    ],
    [
     156250,
     0.035788021421203825,
     8.454552597104745e-05,
     64,
     0.0006763642077683796,
     -0.010778096996164018,
     0.00021586112414906936
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.031083730632499786,
    "se": 2.7109409914996702e-05,
    "coef": [
     0.031083730632499786,
     1282.5596390041567,
     -86478632.26206362
    ],
    "chi2": 19.456422857615472,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.031073227951077212,
    "se": 2.787157189966626e-05,
    "coef": [
     0.031073227951077212,
     1273.8124444598132
    ],
    "chi2": 11.038404685287157,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.05046510723430452,
    "IG": 0.05860259997068439,
    "norm_deficit": 3.3306690738754696e-16,
    "c1": 0.34832832595609664,
    "c3": 0.7485763798670638,
    "nb": 60,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.06609549375320659,
    "IG": 0.08364490490729168,
    "norm_deficit": 8.881784197001252e-16,
    "c1": 0.45362298255227707,
    "c3": 0.9748602820957015,
    "nb": 91,
    "mode": "full"
   },
   "seconds": 11.89428162574768
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    1.0094019,
    1.5041908,
    2.2955575
   ],
   "max_counts": [
    121,
    239,
    469
   ],
   "ratio_l1l3_l22": 1.0241096001270118,
   "rate_triple": 0.4108088780868875,
   "F": {
    "11": 1.8221523455264683,
    "12": 2.0166724590021423,
    "13": 2.1385230411993628,
    "22": 2.362110114981016,
    "23": 2.5602950684051167,
    "33": 2.878848896866087
   },
   "F_se": {
    "11": 0.005542966144562973,
    "12": 0.006871555241259619,
    "13": 0.008376571132081968,
    "22": 0.009581660622862554,
    "23": 0.011731796760681064,
    "33": 0.015199146146695838
   },
   "T": {
    "111": 15.279524698211315,
    "112": 18.456818372059445,
    "113": 20.909617327238323,
    "122": 22.959450632576306,
    "123": 26.46059642944888,
    "133": 31.06448660802259,
    "222": 29.52857129978684,
    "223": 34.63868355080423,
    "233": 41.41983554543924,
    "333": 50.561758822593305
   },
   "T_se": {
    "111": 0.3053941102437454,
    "112": 0.40173526937761395,
    "113": 0.5159808785929474,
    "122": 0.5578274786026984,
    "123": 0.7117188895301294,
    "133": 0.9330786302313645,
    "222": 0.827248407631034,
    "223": 1.0490962238990444,
    "233": 1.3676856264871564,
    "333": 1.8321037378815959
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.12185058219722045,
     "se": 0.002313267211133651,
     "z": -52.67466793752104
    },
    "F23-F13": {
     "value": 0.4217720272057539,
     "se": 0.004482228839059761,
     "z": 94.09872684997252
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.14996072250426673,
     "se": 0.002084066978356044,
     "z": 71.9558075924023
    },
    "F11-F13": {
     "value": -0.31637069567289444,
     "se": 0.003816997762361947,
     "z": -82.88469508484206
    },
    "F22-F13": {
     "value": 0.22358707378165343,
     "se": 0.003679402683110207,
     "z": 60.76722039911511
    },
    "F33-F13": {
     "value": 0.740325855666724,
     "se": 0.007857600597722052,
     "z": 94.21780179070788
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.11587359625564986,
     "se": 0.0012184103495165644,
     "z": 95.10227510922383
    },
    "T123-2F12F23": {
     "value": 16.134043326705672,
     "se": 0.6425297417450426,
     "z": 25.11018911418376
    }
   },
   "tests": {
    "kappa2_tot": 2.425079179686491,
    "W_order2_nm": 415514.5345341294,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 203378.83373705516,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 20873.03581760886,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 412018.2427554368,
    "p_within2_nm": 0.0,
    "W_order3_nm": 3097361.0146978917,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 1385152.7708812908,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 688732.6914293241,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 5178071.336451158,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 144.47503527464133,
    "z_gamma_nm": 1176.9251339321847,
    "z_gamma123_nm": 829.8992055842227,
    "kappa2_nm": 2.4250791796864926,
    "kappa3_nm": 33.1799331556062,
    "gamma_ratio_nm": 2.8209388048080046,
    "W_order2_src": 222341.74825472923,
    "p_order2_src": 0.0,
    "W_cross2_src": 65864.89458944066,
    "p_cross2_src": 0.0,
    "W_adj2_src": 6887.707588276278,
    "p_adj2_src": 0.0,
    "W_within2_src": 214934.91530222265,
    "p_within2_src": 0.0,
    "W_order3_src": 499930.87807191384,
    "p_order3_src": 0.0,
    "W_gamma_src": 546.1120941106666,
    "p_gamma_src": 8.826185239729153e-121,
    "W_gamma123_src": 305.92146561342673,
    "p_gamma123_src": 1.6893695853946906e-68,
    "W_joint_src": 647559.4056221684,
    "p_joint_src": 0.0,
    "z_adj2_src": 82.99221402201702,
    "z_gamma_src": 23.369041360540802,
    "z_gamma123_src": 17.49061078445881,
    "kappa2_src": 2.425079179686493,
    "kappa3_src": 33.1799331556002,
    "gamma_ratio_src": 2.8209388048074935,
    "W_order2_emp": 10660.624086454312,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 9158.637277299866,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 5177.638246274819,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 9880.937723953222,
    "p_within2_emp": 0.0,
    "W_order3_emp": 910.2776101810393,
    "p_order3_emp": 3.7751387685111226e-190,
    "W_gamma_emp": 915.9313163875377,
    "p_gamma_emp": 3.3773609977916485e-201,
    "W_gamma123_emp": 630.5215973500726,
    "p_gamma123_emp": 3.849273561502027e-139,
    "W_joint_emp": 35551.87428639765,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 71.9558075924023,
    "z_gamma_emp": 30.2643571943555,
    "z_gamma123_emp": 25.11018911418376,
    "kappa2_emp": 1.5864196653365672,
    "kappa3_emp": 7.733225844623548,
    "gamma_ratio_emp": 1.536365437160219
   },
   "k_hat": 0.4123576699583384,
   "kappa2_tot": 2.425079179686491,
   "k_reg": 0.5138327612203142,
   "k_reg_each": [
    0.7535205517848117,
    0.27414497065581656
   ],
   "gauss": {
    "cov": [
     [
      2.8659789908369055,
      3.0619807546372035,
      4.955257993528725
     ],
     [
      3.0619807546372035,
      6.848678121857149,
      8.840588311349824
     ],
     [
      4.955257993528725,
      8.840588311349824,
      17.46589601271922
     ]
    ],
    "c1": 0.44709076702919853,
    "c3": 1.2908459346535228,
    "rho_pc": 0.3330756516341041,
    "IG_pc": 0.05879493386996264,
    "IG_slope": 0.09563585919917125,
    "rho_slope": 0.41724316265001615
   },
   "cmi_full_grass": 0.043524094186428997,
   "cmi_full_plugin": 0.04497881786777125,
   "ncells": 23530,
   "cmi_blocks": [
    [
     10000000,
     0.043524094186428997,
     NaN,
     1,
     NaN,
     -0.01527083968353364,
     NaN
    ],
    [
     5000000,
     0.043992909127242186,
     3.056270162105079e-05,
     2,
     4.322218713525221e-05,
     -0.014801940380861744,
     0.00013143432919750925
    ],
    [
     2500000,
     0.04470114248161616,
     0.0001722573083197233,
     4,
     0.0003445146166394466,
     -0.014093644646806087,
     0.00010523071388733661
    ],
    [
     1250000,
     0.045747204859763135,
     0.0001622922790736307,
     8,
     0.00045903188426873564,
     -0.013045557775541363,
     0.00012264817400326343
    ],
    [
     625000,
     0.047263937732927586,
     0.0001352613067043321,
     16,
     0.0005410452268173284,
     -0.011538855418511513,
     0.00021568180212452155
    ],
    [
     312500,
     0.0494945817152031,
     0.00011197886550404215,
     32,
     0.0006334481211798766,
     -0.0093225364646306,
     0.00026230569713261867
    ],
    [
     156250,
     0.05263637108795151,
     0.00011077827228449877,
     64,
     0.0008862261782759902,
     -0.006218388493453074,
     0.0002946640310663165
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.043342038025187914,
    "se": 2.073866083842613e-05,
    "coef": [
     0.043342038025187914,
     2609.180309350057,
     -182397099.618301
    ],
    "chi2": 55.281516345809656,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.04332807579894822,
    "se": 2.2364957602502625e-05,
    "coef": [
     0.04332807579894822,
     2653.4552885273993
    ],
    "chi2": 41.40496319784974,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.06499471347014271,
    "IG": 0.07390130538242626,
    "norm_deficit": 3.3306690738754696e-16,
    "c1": 0.40308506045146403,
    "c3": 0.9166863403539379,
    "nb": 80,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.08086481917943013,
    "IG": 0.1041349865910867,
    "norm_deficit": 3.008704396734174e-14,
    "c1": 0.5266769485991357,
    "c3": 1.1977560369500597,
    "nb": 154,
    "mode": "full"
   },
   "seconds": 12.335747718811035
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    1.5041908,
    2.2955575,
    3.5658332
   ],
   "max_counts": [
    239,
    469,
    918
   ],
   "ratio_l1l3_l22": 1.017858953146407,
   "rate_triple": 0.43157133203265,
   "F": {
    "11": 2.362110114981016,
    "12": 2.5602950684051167,
    "13": 2.715146330253289,
    "22": 2.878848896866087,
    "23": 3.1021654069563747,
    "33": 3.424986963188049
   },
   "F_se": {
    "11": 0.009581660622862554,
    "12": 0.011731796760681064,
    "13": 0.014267336001498526,
    "22": 0.015199146146695838,
    "23": 0.018662801677258558,
    "33": 0.023655128048005073
   },
   "T": {
    "111": 29.52857129978684,
    "112": 34.63868355080423,
    "113": 39.44289770984631,
    "122": 41.41983554543924,
    "123": 47.74741854132834,
    "133": 55.75636834340741,
    "222": 50.561758822593305,
    "223": 59.03412966468996,
    "233": 69.85117785703609,
    "333": 83.79719446130932
   },
   "T_se": {
    "111": 0.827248407631034,
    "112": 1.0490962238990444,
    "113": 1.3053396908784216,
    "122": 1.3676856264871564,
    "123": 1.7041810942589644,
    "133": 2.1586047586990014,
    "222": 1.8321037378815959,
    "223": 2.290851250944929,
    "233": 2.915966317363615,
    "333": 3.7865871061851313
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.15485126184817233,
     "se": 0.003239695910030869,
     "z": -47.79808542175702
    },
    "F23-F13": {
     "value": 0.38701907670308566,
     "se": 0.005536440679662421,
     "z": 69.90395076836329
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.11608390742745667,
     "se": 0.002215432895984731,
     "z": 52.39784406823971
    },
    "F11-F13": {
     "value": -0.3530362152722728,
     "se": 0.00560886970433345,
     "z": -62.9424882163896
    },
    "F22-F13": {
     "value": 0.1637025666127978,
     "se": 0.0038322791610452475,
     "z": 42.7167645501452
    },
    "F33-F13": {
     "value": 0.70984063293476,
     "se": 0.01055014978135837,
     "z": 67.28251708701005
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.09611305647345714,
     "se": 0.0013901917653501143,
     "z": 69.13654566875631
    },
    "T123-2F12F23": {
     "value": 31.86250095571362,
     "se": 1.5581640888438029,
     "z": 20.448745535751886
    }
   },
   "tests": {
    "kappa2_tot": 2.979767423052541,
    "W_order2_nm": 498903.50732617185,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 229842.88835133793,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 14775.710777566735,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 491918.9519497141,
    "p_within2_nm": 0.0,
    "W_order3_nm": 7155390.870614892,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 2080486.5629954436,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1180100.240367729,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 12193028.752958864,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 121.55538152449991,
    "z_gamma_nm": 1442.3891856899938,
    "z_gamma123_nm": 1086.3241875092947,
    "kappa2_nm": 2.9797674230525377,
    "kappa3_nm": 57.96303986828572,
    "gamma_ratio_nm": 3.264047142541302,
    "W_order2_src": 269137.39601230214,
    "p_order2_src": 0.0,
    "W_cross2_src": 57790.178937363555,
    "p_cross2_src": 0.0,
    "W_adj2_src": 3729.1799226015582,
    "p_adj2_src": 0.0,
    "W_within2_src": 253865.30436615142,
    "p_within2_src": 0.0,
    "W_order3_src": 1194206.726061415,
    "p_order3_src": 0.0,
    "W_gamma_src": 373.2051340775895,
    "p_gamma_src": 3.752710725551996e-83,
    "W_gamma123_src": 232.12006471910965,
    "p_gamma123_src": 2.0558945798144594e-52,
    "W_joint_src": 1348479.7616977282,
    "p_joint_src": 0.0,
    "z_adj2_src": 61.06701173793883,
    "z_gamma_src": 19.31851790582263,
    "z_gamma123_src": 15.235487019426378,
    "kappa2_src": 2.9797674230525475,
    "kappa3_src": 57.96303986863986,
    "gamma_ratio_src": 3.264047142561224,
    "W_order2_emp": 6066.891596763782,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 4940.41674346609,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 2745.5340629995635,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 5157.543700456151,
    "p_within2_emp": 0.0,
    "W_order3_emp": 559.7310721414215,
    "p_order3_emp": 9.121505191844e-115,
    "W_gamma_emp": 616.7769131962413,
    "p_gamma_emp": 3.756381731734173e-136,
    "W_gamma123_emp": 418.15119398593276,
    "p_gamma123_emp": 6.164003084207634e-93,
    "W_joint_emp": 22106.938632942543,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 52.39784406823971,
    "z_gamma_emp": 24.834993722492488,
    "z_gamma123_emp": 20.448745535751886,
    "kappa2_emp": 1.9769445273783361,
    "kappa3_emp": 12.917478484742048,
    "gamma_ratio_emp": 1.6525658909057652
   },
   "k_hat": 0.3355966617607952,
   "kappa2_tot": 2.979767423052541,
   "k_reg": 0.4166497263730012,
   "k_reg_each": [
    0.6761949638445227,
    0.15710448890147966
   ],
   "gauss": {
    "cov": [
     [
      6.848678121857149,
      8.840588311349824,
      14.563214162287313
     ],
     [
      8.840588311349824,
      17.46589601271922,
      25.393010594907352
     ],
     [
      14.563214162287313,
      25.393010594907352,
      47.11511709955886
     ]
    ],
    "c1": 0.5061628847962811,
    "c3": 1.4538624629629855,
    "rho_pc": 0.34759978561729304,
    "IG_pc": 0.06438600308183644,
    "IG_slope": 0.11101537384430787,
    "rho_slope": 0.44621660836747673
   },
   "cmi_full_grass": 0.05599776947768653,
   "cmi_full_plugin": 0.058783254688655084,
   "ncells": 43586,
   "cmi_blocks": [
    [
     10000000,
     0.05599776947768653,
     NaN,
     1,
     NaN,
     -0.008388233604149906,
     NaN
    ],
    [
     5000000,
     0.056929819674926385,
     6.98483683274631e-05,
     2,
     9.878050979832966e-05,
     -0.007458553373890148,
     0.0005210610043589053
    ],
    [
     2500000,
     0.0582946709417671,
     5.6809367183924146e-05,
     4,
     0.00011361873436784829,
     -0.0060964018890461436,
     0.00037793044657995233
    ],
    [
     1250000,
     0.06032572334263819,
     8.906734622884756e-05,
     8,
     0.00025192049800283275,
     -0.0040887757455430095,
     0.0005372549334768068
    ],
    [
     625000,
     0.06318797396726983,
     9.102804436356978e-05,
     16,
     0.0003641121774542791,
     -0.0012333998390790185,
     0.0004459288611787935
    ],
    [
     312500,
     0.06723978994880897,
     9.672682244705563e-05,
     32,
     0.0005471695365995217,
     0.0027946306836706602,
     0.0004356422941551696
    ],
    [
     156250,
     0.07298727689984186,
     0.00012748720588528977,
     64,
     0.0010198976470823181,
     0.008458888368938544,
     0.0004227687826430501
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.05596137642768375,
    "se": 3.853531338502327e-05,
    "coef": [
     0.05596137642768375,
     4911.122920572752,
     -358276709.6391855
    ],
    "chi2": 272.8696693760631,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.055897863850167165,
    "se": 4.022314899203158e-05,
    "coef": [
     0.055897863850167165,
     4867.467855288776
    ],
    "chi2": 190.58254812793825,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.07990127891501837,
    "IG": 0.08888621446101763,
    "norm_deficit": -1.1102230246251565e-15,
    "c1": 0.4564298453296597,
    "c3": 1.0820121330002588,
    "nb": 112,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.09023397701545026,
    "IG": 0.1174190472677177,
    "norm_deficit": 4.113376306236205e-13,
    "c1": 0.5716847845180535,
    "c3": 1.3552353761034313,
    "nb": 265,
    "mode": "full"
   },
   "seconds": 12.160225868225098
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    2.2955575,
    3.5658332,
    5.6092227
   ],
   "max_counts": [
    469,
    918,
    1824
   ],
   "ratio_l1l3_l22": 1.0126720188108174,
   "rate_triple": 0.4467182101913666,
   "F": {
    "11": 2.878848896866087,
    "12": 3.1021654069563747,
    "13": 3.2772520539374153,
    "22": 3.424986963188049,
    "23": 3.662652029676339,
    "33": 3.9824955582247954
   },
   "F_se": {
    "11": 0.015199146146695838,
    "12": 0.018662801677258558,
    "13": 0.022408913836654297,
    "22": 0.023655128048005073,
    "23": 0.028759470428405595,
    "33": 0.03568440846897889
   },
   "T": {
    "111": 50.561758822593305,
    "112": 59.03412966468996,
    "113": 66.7674295592325,
    "122": 69.85117785703609,
    "123": 79.76945552566343,
    "133": 91.96269399457064,
    "222": 83.79719446130932,
    "223": 96.6621190576958,
    "233": 112.60321716552234,
    "333": 132.49378232854764
   },
   "T_se": {
    "111": 1.8321037378815959,
    "112": 2.290851250944929,
    "113": 2.808398892331925,
    "122": 2.915966317363615,
    "123": 3.605810778843415,
    "133": 4.5072198653880795,
    "222": 3.7865871061851313,
    "223": 4.732102400218151,
    "233": 5.986248762154888,
    "333": 7.6714339726251355
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.1750866469810406,
     "se": 0.0044222341914253605,
     "z": -39.59235069923043
    },
    "F23-F13": {
     "value": 0.38539997573892393,
     "se": 0.007428583585421124,
     "z": 51.8806810621726
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.10515666437894167,
     "se": 0.0024281434941688263,
     "z": 43.307434108187934
    },
    "F11-F13": {
     "value": -0.39840315707132845,
     "se": 0.008163519304631016,
     "z": -48.80286824890848
    },
    "F22-F13": {
     "value": 0.1477349092506337,
     "se": 0.003974449936596802,
     "z": 37.171158677906135
    },
    "F33-F13": {
     "value": 0.7052435042873801,
     "se": 0.014622218222821042,
     "z": 48.23095193496015
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.08142064256960069,
     "se": 0.001742501412035983,
     "z": 46.72629933451057
    },
    "T123-2F12F23": {
     "value": 57.045150677302445,
     "se": 3.326009092802762,
     "z": 17.151231125839054
    }
   },
   "tests": {
    "kappa2_tot": 3.5396060888681147,
    "W_order2_nm": 673558.6194985537,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 295117.2807251261,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 14704.164014235912,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 657896.4557433818,
    "p_within2_nm": 0.0,
    "W_order3_nm": 20670254.49158749,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 2982807.2350536613,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 1817940.3750713144,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 34074727.786964595,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 121.26072741920986,
    "z_gamma_nm": 1727.0805525665737,
    "z_gamma123_nm": 1348.3101924525063,
    "kappa2_nm": 3.5396060888681227,
    "kappa3_nm": 95.17561413187757,
    "gamma_ratio_nm": 3.7982699285556656,
    "W_order2_src": 376126.77999248565,
    "p_order2_src": 0.0,
    "W_cross2_src": 58531.43718063245,
    "p_cross2_src": 0.0,
    "W_adj2_src": 2914.1592819724538,
    "p_adj2_src": 0.0,
    "W_within2_src": 348569.5699712775,
    "p_within2_src": 0.0,
    "W_order3_src": 3677995.4853100423,
    "p_order3_src": 0.0,
    "W_gamma_src": 255.51042607371713,
    "p_gamma_src": 1.6336849075135265e-57,
    "W_gamma123_src": 167.866045204824,
    "p_gamma123_src": 2.1640154678600132e-38,
    "W_joint_src": 3855690.821994677,
    "p_joint_src": 0.0,
    "z_adj2_src": 53.98295362401407,
    "z_gamma_src": 15.984693493267775,
    "z_gamma123_src": 12.956312947934842,
    "kappa2_src": 3.5396060888681506,
    "kappa3_src": 95.17561412688259,
    "gamma_ratio_src": 3.798269928356266,
    "W_order2_emp": 3865.456052938476,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 2693.241597763563,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 1875.5338490350398,
    "p_adj2_emp": 0.0,
    "W_within2_emp": 2887.581161840185,
    "p_within2_emp": 0.0,
    "W_order3_emp": 480.0139587099802,
    "p_order3_emp": 1.0909014274616487e-97,
    "W_gamma_emp": 678.157328522215,
    "p_gamma_emp": 1.6812951191026166e-149,
    "W_gamma123_emp": 294.1647291319504,
    "p_gamma123_emp": 6.153488913873571e-66,
    "W_joint_emp": 15064.556588045409,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 43.307434108187934,
    "z_gamma_emp": 26.041454040091832,
    "z_gamma123_emp": 17.151231125839054,
    "kappa2_emp": 2.2984154770668086,
    "kappa3_emp": 17.36778640367002,
    "gamma_ratio_emp": 1.6438318800532017
   },
   "k_hat": 0.28251731263118524,
   "kappa2_tot": 3.5396060888681147,
   "k_reg": 0.36753571404471286,
   "k_reg_each": [
    0.693427828424944,
    0.04164359966448177
   ],
   "gauss": {
    "cov": [
     [
      17.46589601271922,
      25.393010594907352,
      42.198862681510974
     ],
     [
      25.393010594907352,
      47.11511709955886,
      73.25873429666501
     ],
     [
      42.198862681510974,
      73.25873429666501,
      130.91200409097416
     ]
    ],
    "c1": 0.5389567543947611,
    "c3": 1.5548880870201836,
    "rho_pc": 0.3387233861671875,
    "IG_pc": 0.060933292944359785,
    "IG_slope": 0.11984928655814073,
    "rho_slope": 0.46166545507463064
   },
   "cmi_full_grass": 0.06777879147522192,
   "cmi_full_plugin": 0.0727347078549423,
   "ncells": 76072,
   "cmi_blocks": [
    [
     10000000,
     0.06777879147522192,
     NaN,
     1,
     NaN,
     0.0068454985308621374,
     NaN
    ],
    [
     5000000,
     0.06949733619776222,
     1.080882907000813e-05,
     2,
     1.5285992664178067e-05,
     0.008550823490894272,
     0.0008543512515267227
    ],
    [
     2500000,
     0.07201965224046392,
     0.0001151461056771448,
     4,
     0.0002302922113542896,
     0.011059389793863878,
     0.0007760899437416903
    ],
    [
     1250000,
     0.07562240888693728,
     0.0001375602857765748,
     8,
     0.0003890792435783017,
     0.01463081011849831,
     0.0008053791960776727
    ],
    [
     625000,
     0.08064631598579242,
     0.00014061871099021328,
     16,
     0.0005624748439608531,
     0.019606667082558933,
     0.000772236988311422
    ],
    [
     312500,
     0.08766635745525128,
     0.0001454708090643334,
     32,
     0.0008229071644326691,
     0.02646639132482234,
     0.0008203795151203391
    ],
    [
     156250,
     0.09743343395651037,
     0.00014841825080095562,
     64,
     0.001187346006407645,
     0.036007957836728444,
     0.0007409980829035251
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.06688954209240136,
    "se": 1.0925308653614197e-05,
    "coef": [
     0.06688954209240136,
     11080.073366129149,
     -1013394974.420575
    ],
    "chi2": 3444.3218464768115,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.06682136563782493,
    "se": 1.1717535983867613e-05,
    "coef": [
     0.06682136563782493,
     11420.079094993373
    ],
    "chi2": 2934.29272045433,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.09358805990829533,
    "IG": 0.10193670360602289,
    "norm_deficit": -2.220446049250313e-16,
    "c1": 0.5027685855891538,
    "c3": 1.2285211601685317,
    "nb": 162,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.0955860454222493,
    "IG": 0.125256287802859,
    "norm_deficit": 1.127764548414234e-12,
    "c1": 0.5965042665592555,
    "c3": 1.4575654378646699,
    "nb": 461,
    "mode": "spline"
   },
   "seconds": 11.179379224777222
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    3.5658332,
    5.6092227,
    8.9096087
   ],
   "max_counts": [
    918,
    1824,
    3279
   ],
   "ratio_l1l3_l22": 1.009750993380776,
   "rate_triple": 0.4578662901611399,
   "F": {
    "11": 3.424986963188049,
    "12": 3.662652029676339,
    "13": 3.8577253348722857,
    "22": 3.9824955582247954,
    "23": 4.232114395873223,
    "33": 4.548696951124816
   },
   "F_se": {
    "11": 0.023655128048005073,
    "12": 0.028759470428405595,
    "13": 0.03368930233683393,
    "22": 0.03568440846897889,
    "23": 0.04224521608484196,
    "33": 0.05067330570995327
   },
   "T": {
    "111": 83.79719446130932,
    "112": 96.6621190576958,
    "113": 108.26845359410865,
    "122": 112.60321716552234,
    "123": 127.0315561840951,
    "133": 144.28017834904713,
    "222": 132.49378232854764,
    "223": 150.57701687770734,
    "233": 172.3151169298182,
    "333": 198.57469698016453
   },
   "T_se": {
    "111": 3.7865871061851313,
    "112": 4.732102400218151,
    "113": 5.581215146234497,
    "122": 5.986248762154888,
    "123": 7.120760202750699,
    "133": 8.55240477445402,
    "222": 7.6714339726251355,
    "223": 9.21202130918291,
    "233": 11.175251816315235,
    "333": 13.699374798305143
   },
   "contrasts": {
    "F12-F13": {
     "value": -0.19507330519594657,
     "se": 0.005658637754217844,
     "z": -34.4735453423472
    },
    "F23-F13": {
     "value": 0.3743890610009375,
     "se": 0.00960202183200437,
     "z": 38.990648797846546
    },
    "adj=(F12+F23)/2-F13": {
     "value": 0.08965787790249546,
     "se": 0.002740676817261288,
     "z": 32.71377250240291
    },
    "F11-F13": {
     "value": -0.4327383716842368,
     "se": 0.011138437924358154,
     "z": -38.8509030281437
    },
    "F22-F13": {
     "value": 0.12477022335250965,
     "se": 0.004307244403950058,
     "z": 28.967528111032248
    },
    "F33-F13": {
     "value": 0.6909716162525301,
     "se": 0.018473302244249205,
     "z": 37.40379533213298
    },
    "within=mean(Fjj)-mean(Fjl)": {
     "value": 0.06789590403860402,
     "se": 0.0019365166980133482,
     "z": 35.06084099778623
    },
    "T123-2F12F23": {
     "value": 96.03003142036006,
     "se": 6.6198799644655315,
     "z": 14.506310074477797
    }
   },
   "tests": {
    "kappa2_tot": 4.111171441841226,
    "W_order2_nm": 923952.2629756485,
    "p_order2_nm": 0.0,
    "W_cross2_nm": 377537.2723961076,
    "p_cross2_nm": 0.0,
    "W_adj2_nm": 13266.460454629625,
    "p_adj2_nm": 0.0,
    "W_within2_nm": 892564.3194053333,
    "p_within2_nm": 0.0,
    "W_order3_nm": 56210936.36601004,
    "p_order3_nm": 0.0,
    "W_gamma_nm": 4051632.0745570348,
    "p_gamma_nm": 0.0,
    "W_gamma123_nm": 2651285.346757937,
    "p_gamma123_nm": 0.0,
    "W_joint_nm": 88178440.51418447,
    "p_joint_nm": 0.0,
    "z_adj2_nm": 115.18012178596454,
    "z_gamma_nm": 2012.8666310903548,
    "z_gamma123_nm": 1628.2768028679698,
    "kappa2_nm": 4.111171441841198,
    "kappa3_nm": 148.47141843127454,
    "gamma_ratio_nm": 4.392195738186682,
    "W_order2_src": 542779.5622351253,
    "p_order2_src": 0.0,
    "W_cross2_src": 60726.14564360589,
    "p_cross2_src": 0.0,
    "W_adj2_src": 2128.9094545712237,
    "p_adj2_src": 0.0,
    "W_within2_src": 496962.8448475725,
    "p_within2_src": 0.0,
    "W_order3_src": 10003387.436350428,
    "p_order3_src": 0.0,
    "W_gamma_src": 184.39333782628526,
    "p_gamma_src": 5.3240084770547043e-42,
    "W_gamma123_src": 128.56838077129552,
    "p_gamma123_src": 8.429254845531953e-30,
    "W_joint_src": 10221699.850822031,
    "p_joint_src": 0.0,
    "z_adj2_src": 46.1401067897683,
    "z_gamma_src": 13.579150850708055,
    "z_gamma123_src": 11.338799794127047,
    "kappa2_src": 4.111171441841077,
    "kappa3_src": 148.47141837405863,
    "gamma_ratio_src": 4.392195736494335,
    "W_order2_emp": 2843.789038504052,
    "p_order2_emp": 0.0,
    "W_cross2_emp": 1522.1482877343765,
    "p_cross2_emp": 0.0,
    "W_adj2_emp": 1070.190911338973,
    "p_adj2_emp": 9.949491306570853e-235,
    "W_within2_emp": 1684.0711103212786,
    "p_within2_emp": 0.0,
    "W_order3_emp": 344.3716283327085,
    "p_order3_emp": 9.76930364673765e-69,
    "W_gamma_emp": 493.1755930228632,
    "p_gamma_emp": 2.902978075574209e-109,
    "W_gamma123_emp": 210.43303197689602,
    "p_gamma123_emp": 1.1050729683724175e-47,
    "W_joint_emp": 10524.465441465998,
    "p_joint_emp": 0.0,
    "z_adj2_emp": 32.71377250240291,
    "z_gamma_emp": 22.207557115154813,
    "z_gamma123_emp": 14.506310074477797,
    "kappa2_emp": 2.598717357346141,
    "kappa3_emp": 23.71470910887001,
    "gamma_ratio_emp": 1.7557784400488783
   },
   "k_hat": 0.24323967369070376,
   "kappa2_tot": 4.111171441841226,
   "k_reg": 0.3341501503988479,
   "k_reg_each": [
    0.7628553183801546,
    -0.09455501758245892
   ],
   "gauss": {
    "cov": [
     [
      47.11511709955886,
      73.25873429666501,
      122.5606347577268
     ],
     [
      73.25873429666501,
      130.91200409097416,
      211.50408288465698
     ],
     [
      122.5606347577268,
      211.50408288465698,
      369.99033691250304
     ]
    ],
    "c1": 0.5596028783254713,
    "c3": 1.6156202355414044,
    "rho_pc": 0.3194475872431741,
    "IG_pc": 0.053818642206898436,
    "IG_slope": 0.12527728743760808,
    "rho_slope": 0.47077701785075327
   },
   "cmi_full_grass": 0.07961709578881404,
   "cmi_full_plugin": 0.0881657535458098,
   "ncells": 128023,
   "cmi_blocks": [
    [
     10000000,
     0.07961709578881404,
     NaN,
     1,
     NaN,
     0.025798453581915605,
     NaN
    ],
    [
     5000000,
     0.08270881393897156,
     7.906797011969502e-05,
     2,
     0.00011181899569258333,
     0.028877649356902298,
     0.0010764515893469245
    ],
    [
     2500000,
     0.08714767579070992,
     6.241803060892735e-05,
     4,
     0.0001248360612178547,
     0.033243852970050274,
     0.0012792312652460728
    ],
    [
     1250000,
     0.093457121892502,
     0.00010686307589975897,
     8,
     0.0003022544225086892,
     0.03947211271937242,
     0.001269437876860317
    ],
    [
     625000,
     0.10176546981415219,
     8.406623529140214e-05,
     16,
     0.0003362649411656086,
     0.04769631415169917,
     0.001094003906657474
    ],
    [
     312500,
     0.11333521575353,
     0.00016370450136120088,
     32,
     0.0009260525041861404,
     0.05887027374115445,
     0.0012217539696732227
    ],
    [
     156250,
     0.1289314796038588,
     0.0002033114588894785,
     64,
     0.001626491671115828,
     0.07404218262187853,
     0.0010148573577596614
    ]
   ],
   "cmi_extrap2": {
    "I_inf": 0.07947026048403942,
    "se": 4.481191109492479e-05,
    "coef": [
     0.07947026048403942,
     16037.261095272008,
     -1329867146.6346457
    ],
    "chi2": 2169.5469980654852,
    "dof": 4
   },
   "cmi_extrap1": {
    "I_inf": 0.07962256571357351,
    "se": 4.435598269904064e-05,
    "coef": [
     0.07962256571357351,
     14614.565374601463
    ],
    "chi2": 2036.3165701432495,
    "dof": 3
   },
   "nm_k1": {
    "cmi": 0.10511022309604928,
    "IG": 0.11232113813629713,
    "norm_deficit": 7.771561172376096e-16,
    "c1": 0.5395238384084108,
    "c3": 1.3480569659121941,
    "nb": 242,
    "mode": "full"
   },
   "nm_khat": {
    "cmi": 0.09840238722922294,
    "IG": 0.12971402388558814,
    "norm_deficit": 3.1085134466479758e-12,
    "c1": 0.6092876762488777,
    "c3": 1.5223692406896048,
    "nb": 808,
    "mode": "spline"
   },
   "seconds": 11.508901119232178
  }
 },
 "nmbias": {
  "0": {
   "k": 0.7609850095311592,
   "lam": [
    0.5093103,
    0.6999316,
    1.0094019
   ],
   "N": 10000000,
   "exact": 0.045513400089749245,
   "IG_exact": 0.055816513250119576,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    0
   ],
   "grass_full": 0.045548093259654365,
   "plugin_full": 0.04568923438778505,
   "bias_full": 3.469316990512006e-05,
   "bias_plugin": 0.00017583429803580408,
   "se_full": 4.301364560280876e-05,
   "extrap2": {
    "I_inf": 0.04553445891429014,
    "se": 3.616348334062923e-05,
    "coef": [
     0.04553445891429014,
     217.5799134768155,
     -9378972.056131206
    ],
    "chi2": 0.09339965563110202,
    "dof": 4
   },
   "bias_extrap2": 2.1058824540891308e-05,
   "extrap1": {
    "I_inf": 0.045535166340331924,
    "se": 3.777955583677481e-05,
    "coef": [
     0.045535166340331924,
     208.19125568842674
    ],
    "chi2": 0.10315374283250822,
    "dof": 3
   },
   "bias_extrap1": 2.176625058267906e-05,
   "IG_pc": 0.055810962135534326,
   "IG_slope": 0.05592308181551394,
   "blocks": [
    [
     10000000,
     0.045548093259654365,
     NaN,
     1,
     NaN,
     -0.01026286887587996,
     NaN
    ],
    [
     5000000,
     0.04558634041505005,
     6.0830480978602e-05,
     2,
     8.602729120561753e-05,
     -0.010224748537370654,
     8.16097978840191e-05
    ],
    [
     2500000,
     0.04563357243752675,
     0.00010680417594161265,
     4,
     0.0002136083518832253,
     -0.010177298488393003,
     9.085829462932982e-05
    ],
    [
     1250000,
     0.045712417643152925,
     8.448468814711255e-05,
     8,
     0.00023895878358101607,
     -0.010098238873942381,
     7.465886724309769e-05
    ],
    [
     625000,
     0.045860518534926786,
     8.259755857482143e-05,
     16,
     0.0003303902342992857,
     -0.009949905336161753,
     8.354447065057403e-05
    ],
    [
     312500,
     0.04612847983255852,
     7.4426242805029e-05,
     32,
     0.00042101840788538,
     -0.009683247804299331,
     8.172337517519305e-05
    ],
    [
     156250,
     0.04654506177065201,
     9.810535189997788e-05,
     64,
     0.000784842815199823,
     -0.009271870263522133,
     0.00010827129680119166
    ]
   ],
   "ncells": 2680
  },
  "1": {
   "k": 0.533579004675255,
   "lam": [
    0.6999316,
    1.0094019,
    1.5041908
   ],
   "N": 10000000,
   "exact": 0.06609549375320659,
   "IG_exact": 0.08364490490729168,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    1
   ],
   "grass_full": 0.06638363593158836,
   "plugin_full": 0.06676152904761246,
   "bias_full": 0.0002881421783817728,
   "bias_plugin": 0.0006660352944058701,
   "se_full": 7.319031748146233e-05,
   "extrap2": {
    "I_inf": 0.06634029796883173,
    "se": 5.9823770698747605e-05,
    "coef": [
     0.06634029796883173,
     591.9452879207203,
     -23532607.102719527
    ],
    "chi2": 0.2608232067229543,
    "dof": 4
   },
   "bias_extrap2": 0.000244804215625144,
   "extrap1": {
    "I_inf": 0.06633618654234046,
    "se": 6.28065842732214e-05,
    "coef": [
     0.06633618654234046,
     583.6102533776574
    ],
    "chi2": 0.08864163061637782,
    "dof": 3
   },
   "bias_extrap1": 0.00024069278913387004,
   "IG_pc": 0.08397162476137326,
   "IG_slope": 0.08367732760617384,
   "blocks": [
    [
     10000000,
     0.06638363593158836,
     NaN,
     1,
     NaN,
     -0.017587988829784906,
     NaN
    ],
    [
     5000000,
     0.06645852749299941,
     0.00010350673961667665,
     2,
     0.00014638063496292468,
     -0.017513300553194507,
     1.8996809109737833e-05
    ],
    [
     2500000,
     0.0666010651331681,
     0.00015915368957331502,
     4,
     0.00031830737914663004,
     -0.01737174009864019,
     0.00012110254803521745
    ],
    [
     1250000,
     0.06681924725195354,
     0.00012470235725059345,
     8,
     0.0003527115297673683,
     -0.017153346989673423,
     8.723068576692933e-05
    ],
    [
     625000,
     0.06726002316195678,
     0.00011372836008786939,
     16,
     0.00045491344035147754,
     -0.016713678522600514,
     0.00012886078340281154
    ],
    [
     312500,
     0.06796548308752942,
     0.00010456505465350911,
     32,
     0.000591509273765106,
     -0.016009508791428168,
     0.0001491901303327554
    ],
    [
     156250,
     0.06917006859566976,
     0.00010663266415247422,
     64,
     0.0008530613132197938,
     -0.014812454356246622,
     0.000169966793183738
    ]
   ],
   "ncells": 6749
  },
  "2": {
   "k": 0.4123576699583384,
   "lam": [
    1.0094019,
    1.5041908,
    2.2955575
   ],
   "N": 10000000,
   "exact": 0.08086481917943013,
   "IG_exact": 0.1041349865910867,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    2
   ],
   "grass_full": 0.08124387742993733,
   "plugin_full": 0.08215431094847592,
   "bias_full": 0.0003790582505071999,
   "bias_plugin": 0.001289491769045789,
   "se_full": 1.3754258302831424e-05,
   "extrap2": {
    "I_inf": 0.08110322533411587,
    "se": 1.515084862045369e-05,
    "coef": [
     0.08110322533411587,
     1624.574456812828,
     -84261471.28253855
    ],
    "chi2": 10.293896647824953,
    "dof": 4
   },
   "bias_extrap2": 0.00023840615468574688,
   "extrap1": {
    "I_inf": 0.08110108509671601,
    "se": 1.615806639424472e-05,
    "coef": [
     0.08110108509671601,
     1621.4127921769054
    ],
    "chi2": 8.450319436700616,
    "dof": 3
   },
   "bias_extrap1": 0.00023626591728588553,
   "IG_pc": 0.1038577935388221,
   "IG_slope": 0.10410492355016443,
   "blocks": [
    [
     10000000,
     0.08124387742993733,
     NaN,
     1,
     NaN,
     -0.022613916108884774,
     NaN
    ],
    [
     5000000,
     0.08146396521075339,
     1.945145863224695e-05,
     2,
     2.7508516605662855e-05,
     -0.02239449580064825,
     0.0003531716939547471
    ],
    [
     2500000,
     0.0818280455711764,
     0.00010853147491373375,
     4,
     0.0002170629498274675,
     -0.02203164842430118,
     0.00034396467830619814
    ],
    [
     1250000,
     0.0824326717258641,
     0.00010271897843022611,
     8,
     0.0002905331448182704,
     -0.021428717219874105,
     0.0003359035660158513
    ],
    [
     625000,
     0.08349861535862446,
     0.00014273765431019396,
     16,
     0.0005709506172407758,
     -0.02036500378329171,
     0.0002648370379500416
    ],
    [
     312500,
     0.08522197611939675,
     0.00013802985330415164,
     32,
     0.0007808147622204001,
     -0.018648287232405865,
     0.00023611036100755842
    ],
    [
     156250,
     0.0880887842520492,
     0.00012383219540445942,
     64,
     0.0009906575632356754,
     -0.01578514720318206,
     0.0002174169926004027
    ]
   ],
   "ncells": 15443
  },
  "3": {
   "k": 0.3355966617607952,
   "lam": [
    1.5041908,
    2.2955575,
    3.5658332
   ],
   "N": 10000000,
   "exact": 0.09023397701545026,
   "IG_exact": 0.1174190472677177,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    3
   ],
   "grass_full": 0.0908437339546353,
   "plugin_full": 0.0928994916146273,
   "bias_full": 0.0006097569391850383,
   "bias_plugin": 0.002665514599177035,
   "se_full": 3.7934544927971344e-05,
   "extrap2": {
    "I_inf": 0.0905371453453993,
    "se": 3.516283231379307e-05,
    "coef": [
     0.0905371453453993,
     3778.293956204099,
     -214102177.15675744
    ],
    "chi2": 19.090142499097755,
    "dof": 4
   },
   "bias_extrap2": 0.00030316832994904674,
   "extrap1": {
    "I_inf": 0.09053642815585798,
    "se": 3.662856341225034e-05,
    "coef": [
     0.09053642815585798,
     3696.105738860968
    ],
    "chi2": 14.09192650691633,
    "dof": 3
   },
   "bias_extrap1": 0.00030245114040772236,
   "IG_pc": 0.11751029654649119,
   "IG_slope": 0.11735282098385161,
   "blocks": [
    [
     10000000,
     0.0908437339546353,
     NaN,
     1,
     NaN,
     -0.02666656259185589,
     NaN
    ],
    [
     5000000,
     0.09136864829806246,
     5.364754791958858e-05,
     2,
     7.58690898559427e-05,
     -0.02614186450684399,
     0.0003936122504909142
    ],
    [
     2500000,
     0.09229648711822103,
     0.0001931766797851323,
     4,
     0.0003863533595702646,
     -0.025216535042891702,
     0.0003313242993668445
    ],
    [
     1250000,
     0.09375997679488823,
     0.00014152881249601394,
     8,
     0.0004003039321968434,
     -0.02375341365733208,
     0.0003036751203311412
    ],
    [
     625000,
     0.09617540181294049,
     0.00016680502897935818,
     16,
     0.0006672201159174327,
     -0.021341302999927925,
     0.00028028767890828695
    ],
    [
     312500,
     0.10009583223894913,
     0.0001583427258409397,
     32,
     0.0008957217215495267,
     -0.017424586030179906,
     0.0002701610341458439
    ],
    [
     156250,
     0.10601128616582897,
     0.00015075285488100142,
     64,
     0.0012060228390480114,
     -0.011511023849903327,
     0.0002566331649289991
    ]
   ],
   "ncells": 33760
  },
  "4": {
   "k": 0.28251731263118524,
   "lam": [
    2.2955575,
    3.5658332,
    5.6092227
   ],
   "N": 10000000,
   "exact": 0.0955860454222493,
   "IG_exact": 0.125256287802859,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    4
   ],
   "grass_full": 0.09752542788794649,
   "plugin_full": 0.10197537110350385,
   "bias_full": 0.0019393824656971925,
   "bias_plugin": 0.006389325681254554,
   "se_full": 0.00011711807157566777,
   "extrap2": {
    "I_inf": 0.09720686081922661,
    "se": 9.3944160835624e-05,
    "coef": [
     0.09720686081922661,
     8087.19765389975,
     -480953173.22018653
    ],
    "chi2": 69.1485071751546,
    "dof": 4
   },
   "bias_extrap2": 0.0016208153969773098,
   "extrap1": {
    "I_inf": 0.09711726802491943,
    "se": 9.852093711049512e-05,
    "coef": [
     0.09711726802491943,
     7946.543565414511
    ],
    "chi2": 43.29900276060664,
    "dof": 3
   },
   "bias_extrap1": 0.0015312226026701348,
   "IG_pc": 0.12541177562948352,
   "IG_slope": 0.12524822261041096,
   "blocks": [
    [
     10000000,
     0.09752542788794649,
     NaN,
     1,
     NaN,
     -0.027886347741537032,
     NaN
    ],
    [
     5000000,
     0.0988107998480734,
     0.00016562996522129225,
     2,
     0.00023423614315133556,
     -0.026601500875053127,
     0.000466316535793862
    ],
    [
     2500000,
     0.10089307477778764,
     0.00020118225122312835,
     4,
     0.0004023645024462567,
     -0.02452015718109836,
     0.00030635999477420894
    ],
    [
     1250000,
     0.10414070418411758,
     0.00016643075465089136,
     8,
     0.0004707372608465593,
     -0.02127231996343458,
     0.0002638322479594776
    ],
    [
     625000,
     0.10933421262806697,
     0.00018569573592526714,
     16,
     0.0007427829437010686,
     -0.016081927709436283,
     0.0003163184285056034
    ],
    [
     312500,
     0.11736179833524044,
     0.0001896679407249566,
     32,
     0.0010729238964824396,
     -0.008059697931031055,
     0.0002947079680466533
    ],
    [
     156250,
     0.12943259887660166,
     0.00019700857690861697,
     64,
     0.0015760686152689358,
     0.004008323388740805,
     0.0002909298706736548
    ]
   ],
   "ncells": 69012
  },
  "5": {
   "k": 0.24323967369070376,
   "lam": [
    3.5658332,
    5.6092227,
    8.9096087
   ],
   "N": 10000000,
   "exact": 0.09840238722922294,
   "IG_exact": 0.12971402388558814,
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    5
   ],
   "grass_full": 0.1026724703285371,
   "plugin_full": 0.1117063546806234,
   "bias_full": 0.004270083099314162,
   "bias_plugin": 0.013303967451400459,
   "se_full": 0.00010239738887679137,
   "extrap2": {
    "I_inf": 0.10237486450737335,
    "se": 7.749391174840781e-05,
    "coef": [
     0.10237486450737335,
     17399.512855458783,
     -1229022647.3658142
    ],
    "chi2": 654.8800215618419,
    "dof": 4
   },
   "bias_extrap2": 0.0039724772781504075,
   "extrap1": {
    "I_inf": 0.10226030351655238,
    "se": 8.042478894710932e-05,
    "coef": [
     0.10226030351655238,
     16729.23884913038
    ],
    "chi2": 511.81231964617336,
    "dof": 3
   },
   "bias_extrap1": 0.003857916287329441,
   "IG_pc": 0.1292353471188312,
   "IG_slope": 0.12968131321762832,
   "blocks": [
    [
     10000000,
     0.1026724703285371,
     NaN,
     1,
     NaN,
     -0.026562876790294093,
     NaN
    ],
    [
     5000000,
     0.10540032987238135,
     0.00014481177610115026,
     2,
     0.00020479477775358273,
     -0.02383480856284549,
     0.00014720475696620994
    ],
    [
     2500000,
     0.10984882081685488,
     0.00011240040469986075,
     4,
     0.0002248008093997215,
     -0.01938615612662789,
     0.00037445909031819357
    ],
    [
     1250000,
     0.11673452401146478,
     8.950961214956159e-05,
     8,
     0.00025317141492933113,
     -0.01250194428589367,
     0.00036014693605245006
    ],
    [
     625000,
     0.12713268530385063,
     0.00015677131181933795,
     16,
     0.0006270852472773518,
     -0.002105731578917384,
     0.00031756964552459837
    ],
    [
     312500,
     0.14247952243852083,
     0.00020456682911576952,
     32,
     0.0011572047365887225,
     0.013236935776138336,
     0.00032133590757580684
    ],
    [
     156250,
     0.16409266950527845,
     0.0002153597356601761,
     64,
     0.0017228778852814088,
     0.034844818968856106,
     0.00029416820892241884
    ]
   ],
   "ncells": 134060
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/results/production_check.json <==
{
 "U14 vs item13 A14uv r_c=0.0": [
  {
   "j": 0,
   "ours": {
    "mean": 3.199023,
    "se_mean": 0.0008604885046685195,
    "F": 0.46379369257494174,
    "se_F": 0.00033559471361266303
   },
   "ref": {
    "mean": 3.1975645,
    "se_mean": 0.0017985143686416627,
    "F": 0.4625807483504496,
    "se_F": 0.000759177595097473
   },
   "z_mean": 0.7315309581822408,
   "z_F": 1.4612996422651248
  },
  {
   "j": 1,
   "ours": {
    "mean": 6.9206582,
    "se_mean": 0.0018698887555009004,
    "F": 0.46973996342821,
    "se_F": 0.0003455797154280781
   },
   "ref": {
    "mean": 6.924462,
    "se_mean": 0.0038877706099755363,
    "F": 0.46878225259432127,
    "se_F": 0.0008219808232007567
   },
   "z_mean": -0.8817185330875018,
   "z_F": 1.0740625720916532
  },
  {
   "j": 2,
   "ours": {
    "mean": 13.4218117,
    "se_mean": 0.003155952384638052,
    "F": 0.4800977879927484,
    "se_F": 0.0004393819311952592
   },
   "ref": {
    "mean": 13.428058,
    "se_mean": 0.00686200226265126,
    "F": 0.4803545470796782,
    "se_F": 0.0007928249999232624
   },
   "z_mean": -0.8270009585852929,
   "z_F": -0.283261934736565
  },
  {
   "j": 3,
   "ours": {
    "mean": 24.3504746,
    "se_mean": 0.0055843959442865914,
    "F": 0.501850494729402,
    "se_F": 0.0004764791131487743
   },
   "ref": {
    "mean": 24.354767,
    "se_mean": 0.011447267085939813,
    "F": 0.5030939409887227,
    "se_F": 0.0010180185590630102
   },
   "z_mean": -0.3370084241101469,
   "z_F": -1.1062609755336612
  },
  {
   "j": 4,
   "ours": {
    "mean": 42.198122,
    "se_mean": 0.009552514572962805,
    "F": 0.5350293930151033,
    "se_F": 0.0006168768465253114
   },
   "ref": {
    "mean": 42.1993305,
    "se_mean": 0.01801031783925673,
    "F": 0.5355741038807014,
    "se_F": 0.001101728385531374
   },
   "z_mean": -0.05927851933646782,
   "z_F": -0.43139512168066696
  },
  {
   "j": 5,
   "ours": {
    "mean": 70.7440054,
    "se_mean": 0.017270869562863347,
    "F": 0.5777166663328648,
    "se_F": 0.0007876784830267398
   },
   "ref": {
    "mean": 70.7521005,
    "se_mean": 0.030600853113967694,
    "F": 0.577656736424883,
    "se_F": 0.0013813035144419007
   },
   "z_mean": -0.23037871284966557,
   "z_F": 0.03768925564233424
  },
  {
   "j": 6,
   "ours": {
    "mean": 115.6615235,
    "se_mean": 0.030749965948094555,
    "F": 0.6287933590065873,
    "se_F": 0.0011194556950796693
   },
   "ref": {
    "mean": 115.672223,
    "se_mean": 0.05389631757316419,
    "F": 0.6284133999252521,
    "se_F": 0.0019577063257930163
   },
   "z_mean": -0.1724296933503585,
   "z_F": 0.1684835089975189
  },
  {
   "j": 7,
   "ours": {
    "mean": 185.4353993,
    "se_mean": 0.0475937036275,
    "F": 0.6880778891626895,
    "se_F": 0.0015034032684405137
   },
   "ref": {
    "mean": 185.4291135,
    "se_mean": 0.08741064140708102,
    "F": 0.6882113061626638,
    "se_F": 0.0027115333052634854
   },
   "z_mean": 0.0631562304358503,
   "z_F": -0.043031844476453765
  },
  {
   "j": 8,
   "ours": {
    "mean": 292.7131244,
    "se_mean": 0.0783109947118218,
    "F": 0.7550072661359859,
    "se_F": 0.001979821843218066
   },
   "ref": {
    "mean": 292.7136405,
    "se_mean": 0.14939631254780458,
    "F": 0.7555790342090107,
    "se_F": 0.003584265672396134
   },
   "z_mean": -0.003059697209866616,
   "z_F": -0.13963577115413475
  },
  {
   "j": 9,
   "ours": {
    "mean": 456.2666431,
    "se_mean": 0.132894000342087,
    "F": 0.8296667786100649,
    "se_F": 0.0026025607294401635
   },
   "ref": {
    "mean": 456.2859925,
    "se_mean": 0.24696198564052946,
    "F": 0.8306595966740391,
    "se_F": 0.004751914060112576
   },
   "z_mean": -0.0689946274977686,
   "z_F": -0.18324661230212536
  }
 ],
 "U14 vs item13 A14uv r_c=0.01": [
  {
   "j": 0,
   "ours": {
    "mean": 1.8278459,
    "se_mean": 0.0006094547035186648,
    "F": 0.4810822026735686,
    "se_F": 0.000554615696717294
   },
   "ref": {
    "mean": 1.8266375,
    "se_mean": 0.0008387989141749429,
    "F": 0.47935990512356375,
    "se_F": 0.0011493988649143474
   },
   "z_mean": 1.1654743406511403,
   "z_F": 1.3495390617608176
  },
  {
   "j": 1,
   "ours": {
    "mean": 3.2090741,
    "se_mean": 0.0010000287584326242,
    "F": 0.5115986128336778,
    "se_F": 0.00046606696579115983
   },
   "ref": {
    "mean": 3.211239,
    "se_mean": 0.0021368989952240333,
    "F": 0.5117744830243267,
    "se_F": 0.0012727297126181013
   },
   "z_mean": -0.9175945729179986,
   "z_F": -0.12975695402011242
  },
  {
   "j": 2,
   "ours": {
    "mean": 5.3234407,
    "se_mean": 0.0013551636698389202,
    "F": 0.5510419423512476,
    "se_F": 0.0006458804662795618
   },
   "ref": {
    "mean": 5.3263065,
    "se_mean": 0.0029834276714967847,
    "F": 0.5522720690350309,
    "se_F": 0.0009646334293611936
   },
   "z_mean": -0.8745771928896949,
   "z_F": -1.059635675830613
  },
  {
   "j": 3,
   "ours": {
    "mean": 8.5244364,
    "se_mean": 0.0021445934635968837,
    "F": 0.6048372089102789,
    "se_F": 0.0007371191203296687
   },
   "ref": {
    "mean": 8.5231635,
    "se_mean": 0.004323563909736855,
    "F": 0.6053562665986518,
    "se_F": 0.0014758845356489204
   },
   "z_mean": 0.2637462933676712,
   "z_F": -0.3146335967830992
  },
  {
   "j": 4,
   "ours": {
    "mean": 13.3198974,
    "se_mean": 0.0034806924673558186,
    "F": 0.6720405986548128,
    "se_F": 0.001028462714801422
   },
   "ref": {
    "mean": 13.317271,
    "se_mean": 0.00624301478707035,
    "F": 0.6719331438658152,
    "se_F": 0.001643436604220244
   },
   "z_mean": 0.3674438561092165,
   "z_F": 0.05542575255882084
  },
  {
   "j": 5,
   "ours": {
    "mean": 20.4674356,
    "se_mean": 0.005936243195654036,
    "F": 0.7531299620449283,
    "se_F": 0.001496218824496121
   },
   "ref": {
    "mean": 20.464461,
    "se_mean": 0.009704902963261292,
    "F": 0.7523678480964688,
    "se_F": 0.002589897032250125
   },
   "z_mean": 0.2614694510961652,
   "z_F": 0.25480016260551847
  },
  {
   "j": 6,
   "ours": {
    "mean": 31.0560335,
    "se_mean": 0.009645592678883083,
    "F": 0.8457270366560341,
    "se_F": 0.002317030123424884
   },
   "ref": {
    "mean": 31.0565475,
    "se_mean": 0.017895168575771035,
    "F": 0.8447543578147876,
    "se_F": 0.003999571961064295
   },
   "z_mean": -0.025283884967091625,
   "z_F": 0.210434015301051
  },
  {
   "j": 7,
   "ours": {
    "mean": 46.699296,
    "se_mean": 0.014455652026376832,
    "F": 0.9503385283131371,
    "se_F": 0.003134202429474894
   },
   "ref": {
    "mean": 46.6908425,
    "se_mean": 0.028709110445393305,
    "F": 0.9513404607046123,
    "se_F": 0.00595378471838869
   },
   "z_mean": 0.26299578809381025,
   "z_F": -0.14891191245156501
  },
  {
   "j": 8,
   "ours": {
    "mean": 69.7359797,
    "se_mean": 0.022900465874283682,
    "F": 1.0654181778875573,
    "se_F": 0.004266846688998986
   },
   "ref": {
    "mean": 69.7393905,
    "se_mean": 0.04527907121673309,
    "F": 1.0679153158083023,
    "se_F": 0.007868644152114634
   },
   "z_mean": -0.06722010869440417,
   "z_F": -0.27897666723217845
  },
  {
   "j": 9,
   "ours": {
    "mean": 103.6036591,
    "se_mean": 0.036932331193889154,
    "F": 1.1915656180560323,
    "se_F": 0.00580035384078117
   },
   "ref": {
    "mean": 103.607294,
    "se_mean": 0.068292291182441,
    "F": 1.1965208176799722,
    "se_F": 0.010594129688103176
   },
   "z_mean": -0.046817888299542774,
   "z_F": -0.4102643130331095
  }
 ],
 "U14 vs item13 A14uv r_c=0.1": [
  {
   "j": 0,
   "ours": {
    "mean": 0.7791112,
    "se_mean": 0.0003392766725149543,
    "F": 0.522322716121967,
    "se_F": 0.0011155860983597166
   },
   "ref": {
    "mean": 0.779403,
    "se_mean": 0.000707947031916938,
    "F": 0.523006020963825,
    "se_F": 0.0019488704176173835
   },
   "z_mean": -0.3716978319939381,
   "z_F": -0.30428883815469226
  },
  {
   "j": 1,
   "ours": {
    "mean": 1.0784522,
    "se_mean": 0.0003922883018837948,
    "F": 0.6546807648010426,
    "se_F": 0.0012196326103682976
   },
   "ref": {
    "mean": 1.0805175,
    "se_mean": 0.000789619786919465,
    "F": 0.6577602123423336,
    "se_F": 0.0029477905008923008
   },
   "z_mean": -2.342414805116723,
   "z_F": -0.9653026731714895
  },
  {
   "j": 2,
   "ours": {
    "mean": 1.4932851,
    "se_mean": 0.0005019411547387899,
    "F": 0.8144174593440396,
    "se_F": 0.0015701647461192714
   },
   "ref": {
    "mean": 1.493264,
    "se_mean": 0.001066158969088768,
    "F": 0.8150027655567322,
    "se_F": 0.0023610724951784582
   },
   "z_mean": 0.0179055489456374,
   "z_F": -0.20642055012377228
  },
  {
   "j": 3,
   "ours": {
    "mean": 2.0722115,
    "se_mean": 0.0007169033863670988,
    "F": 0.9974368313016031,
    "se_F": 0.002287850693581737
   },
   "ref": {
    "mean": 2.0716675,
    "se_mean": 0.0014701668138433393,
    "F": 0.9965714991959007,
    "se_F": 0.00394656864567172
   },
   "z_mean": 0.33259011178722664,
   "z_F": 0.1896925497750908
  },
  {
   "j": 4,
   "ours": {
    "mean": 2.887199,
    "se_mean": 0.001095809311036299,
    "F": 1.1993610368671717,
    "se_F": 0.0034043412456144385
   },
   "ref": {
    "mean": 2.8864025,
    "se_mean": 0.002114176693681307,
    "F": 1.1971453906284553,
    "se_F": 0.005114323610385336
   },
   "z_mean": 0.3344825976772933,
   "z_F": 0.36063331340442745
  },
  {
   "j": 5,
   "ours": {
    "mean": 4.0403879,
    "se_mean": 0.0015251321623269596,
    "F": 1.420574097820627,
    "se_F": 0.005368026523011131
   },
   "ref": {
    "mean": 4.0380045,
    "se_mean": 0.0033924818949988334,
    "F": 1.417291743219903,
    "se_F": 0.009611238885310399
   },
   "z_mean": 0.640778538009141,
   "z_F": 0.2981598757316136
  },
  {
   "j": 6,
   "ours": {
    "mean": 5.6744367,
    "se_mean": 0.002605049478884408,
    "F": 1.6556247231505772,
    "se_F": 0.008307165964464493
   },
   "ref": {
    "mean": 5.6759945,
    "se_mean": 0.005386046713255315,
    "F": 1.6588298357555096,
    "se_F": 0.01507629507005411
   },
   "z_mean": -0.2603728952668422,
   "z_F": -0.1861978963013725
  },
  {
   "j": 7,
   "ours": {
    "mean": 8.0073851,
    "se_mean": 0.003693998714443156,
    "F": 1.9070520676039862,
    "se_F": 0.011376144360290294
   },
   "ref": {
    "mean": 8.006395,
    "se_mean": 0.007268243779041736,
    "F": 1.9149366792134312,
    "se_F": 0.02154377385304593
   },
   "z_mean": 0.1214385127962461,
   "z_F": -0.32363191172525635
  },
  {
   "j": 8,
   "ours": {
    "mean": 11.3447936,
    "se_mean": 0.005675831707810261,
    "F": 2.1721346397936223,
    "se_F": 0.015740073888379277
   },
   "ref": {
    "mean": 11.3491125,
    "se_mean": 0.011099229154718221,
    "F": 2.1905883745304853,
    "se_F": 0.02852372637663689
   },
   "z_mean": -0.3464467789639422,
   "z_F": -0.566440594158184
  },
  {
   "j": 9,
   "ours": {
    "mean": 16.1212853,
    "se_mean": 0.008789391216498762,
    "F": 2.4516146743736225,
    "se_F": 0.02129536129049514
   },
   "ref": {
    "mean": 16.130956,
    "se_mean": 0.01467745712236795,
    "F": 2.4779367549702545,
    "se_F": 0.039842709506183585
   },
   "z_mean": -0.5652759882603798,
   "z_F": -0.5826473069772615
  }
 ],
 "U14 vs item13 A14uv r_c=0.3": [
  {
   "j": 0,
   "ours": {
    "mean": 0.367816,
    "se_mean": 0.00021338276670857236,
    "F": 0.7074002035046829,
    "se_F": 0.002452549573890445
   },
   "ref": {
    "mean": 0.367618,
    "se_mean": 0.00046981160837980556,
    "F": 0.7120310367706841,
    "se_F": 0.00535577173457861
   },
   "z_mean": 0.38372154093341565,
   "z_F": -0.7861381065008936
  },
  {
   "j": 1,
   "ours": {
    "mean": 0.4619718,
    "se_mean": 0.00025043051956222397,
    "F": 1.0916629203866584,
    "se_F": 0.0032215771945370165
   },
   "ref": {
    "mean": 0.4627575,
    "se_mean": 0.0004774029937286239,
    "F": 1.0984334970678091,
    "se_F": 0.0069029080994924144
   },
   "z_mean": -1.4574284126721444,
   "z_F": -0.8888003992696036
  },
  {
   "j": 2,
   "ours": {
    "mean": 0.5974055,
    "se_mean": 0.0002750877039632898,
    "F": 1.490615323177369,
    "se_F": 0.003783374920833296
   },
   "ref": {
    "mean": 0.597694,
    "se_mean": 0.0006413420960848635,
    "F": 1.4884046693633612,
    "se_F": 0.005883079062823186
   },
   "z_mean": -0.41341334326741214,
   "z_F": 0.31605112454469575
  },
  {
   "j": 3,
   "ours": {
    "mean": 0.7919465,
    "se_mean": 0.0004540685069175787,
    "F": 1.8888251235966584,
    "se_F": 0.006096147050921701
   },
   "ref": {
    "mean": 0.79163,
    "se_mean": 0.000932409724711642,
    "F": 1.8837374790807044,
    "se_F": 0.01152437883591245
   },
   "z_mean": 0.30517936204750234,
   "z_F": 0.3902340013106846
  },
  {
   "j": 4,
   "ours": {
    "mean": 1.0680785,
    "se_mean": 0.0006070960501457442,
    "F": 2.280979742862169,
    "se_F": 0.009106635551443058
   },
   "ref": {
    "mean": 1.0674835,
    "se_mean": 0.0013026780664219535,
    "F": 2.272875116359654,
    "se_F": 0.015868625781418365
   },
   "z_mean": 0.4140002532227836,
   "z_F": 0.4429722726696051
  },
  {
   "j": 5,
   "ours": {
    "mean": 1.4611345,
    "se_mean": 0.0007939441779447121,
    "F": 2.674652702850204,
    "se_F": 0.014188381075309705
   },
   "ref": {
    "mean": 1.4600755,
    "se_mean": 0.0017834269900804357,
    "F": 2.6654235784500204,
    "se_F": 0.022808278635619413
   },
   "z_mean": 0.5424738542719284,
   "z_F": 0.34358483431176284
  },
  {
   "j": 6,
   "ours": {
    "mean": 2.0193843,
    "se_mean": 0.0013383424603897313,
    "F": 3.068977636116313,
    "se_F": 0.022138971754878282
   },
   "ref": {
    "mean": 2.021455,
    "se_mean": 0.002493574321077452,
    "F": 3.0910421466559708,
    "se_F": 0.04030133012709435
   },
   "z_mean": -0.7316881906129457,
   "z_F": -0.47985252053355903
  },
  {
   "j": 7,
   "ours": {
    "mean": 2.8183792,
    "se_mean": 0.0017810797888805998,
    "F": 3.4659037130056785,
    "se_F": 0.02958871028717144
   },
   "ref": {
    "mean": 2.817752,
    "se_mean": 0.003559684166948096,
    "F": 3.494147846057121,
    "se_F": 0.05588690789565345
   },
   "z_mean": 0.15757204153091772,
   "z_F": -0.44664382063128777
  },
  {
   "j": 8,
   "ours": {
    "mean": 3.9581436,
    "se_mean": 0.002835321016691462,
    "F": 3.8688888234626146,
    "se_F": 0.03900139440201477
   },
   "ref": {
    "mean": 3.9610535,
    "se_mean": 0.004617081059842671,
    "F": 3.915237487210277,
    "se_F": 0.0701369465671775
   },
   "z_mean": -0.5370640145729279,
   "z_F": -0.5775427912219864
  },
  {
   "j": 9,
   "ours": {
    "mean": 5.5888474,
    "se_mean": 0.004156025037682778,
    "F": 4.2852723832141555,
    "se_F": 0.05270570309320612
   },
   "ref": {
    "mean": 5.591839,
    "se_mean": 0.006386194975347806,
    "F": 4.3629318223335956,
    "se_F": 0.09842410499679352
   },
   "z_mean": -0.39262672356978096,
   "z_F": -0.6955761798074505
  }
 ],
 "U14 vs verify A14r3 r_c=0.0": [
  {
   "j": 0,
   "ours": {
    "mean": 3.199023,
    "se_mean": 0.0008604885046685195,
    "F": 0.46379369257494174,
    "se_F": 0.00033559471361266303
   },
   "ref": {
    "mean": 3.199241,
    "se_mean": 0.002680565916290614,
    "F": 0.46205813001058904,
    "se_F": 0.0010923433118839399
   },
   "z_mean": -0.07743421659602659,
   "z_F": 1.5187827951927886
  },
  {
   "j": 1,
   "ours": {
    "mean": 6.9206582,
    "se_mean": 0.0018698887555009004,
    "F": 0.46973996342821,
    "se_F": 0.0003455797154280781
   },
   "ref": {
    "mean": 6.915944,
    "se_mean": 0.004805337679136213,
    "F": 0.4699698794502687,
    "se_F": 0.0007393040730972559
   },
   "z_mean": 0.9142546464963744,
   "z_F": -0.2817302460816477
  },
  {
   "j": 2,
   "ours": {
    "mean": 13.4218117,
    "se_mean": 0.003155952384638052,
    "F": 0.4800977879927484,
    "se_F": 0.0004393819311952592
   },
   "ref": {
    "mean": 13.419988,
    "se_mean": 0.00998566827218418,
    "F": 0.4796072800550133,
    "se_F": 0.0009206213591687855
   },
   "z_mean": 0.17414152204700545,
   "z_F": 0.4808438811271293
  },
  {
   "j": 3,
   "ours": {
    "mean": 24.3504746,
    "se_mean": 0.0055843959442865914,
    "F": 0.501850494729402,
    "se_F": 0.0004764791131487743
   },
   "ref": {
    "mean": 24.3426825,
    "se_mean": 0.015835811129990655,
    "F": 0.5028228425463033,
    "se_F": 0.001167579981247625
   },
   "z_mean": 0.46404703776025447,
   "z_F": -0.7710552148757809
  },
  {
   "j": 4,
   "ours": {
    "mean": 42.198122,
    "se_mean": 0.009552514572962805,
    "F": 0.5350293930151033,
    "se_F": 0.0006168768465253114
   },
   "ref": {
    "mean": 42.193195,
    "se_mean": 0.02821179168828461,
    "F": 0.5353870180083309,
    "se_F": 0.0015551264190262525
   },
   "z_mean": 0.16541794930424178,
   "z_F": -0.2137616963299203
  },
  {
   "j": 5,
   "ours": {
    "mean": 70.7440054,
    "se_mean": 0.017270869562863347,
    "F": 0.5777166663328648,
    "se_F": 0.0007876784830267398
   },
   "ref": {
    "mean": 70.7478005,
    "se_mean": 0.046402354485833436,
    "F": 0.5784416729552089,
    "se_F": 0.002203534537854143
   },
   "z_mean": -0.07664974086716286,
   "z_F": -0.309820521295863
  },
  {
   "j": 6,
   "ours": {
    "mean": 115.6615235,
    "se_mean": 0.030749965948094555,
    "F": 0.6287933590065873,
    "se_F": 0.0011194556950796693
   },
   "ref": {
    "mean": 115.667702,
    "se_mean": 0.07708845035207366,
    "F": 0.6300781412312686,
    "se_F": 0.0028710015588185368
   },
   "z_mean": -0.0744441379397128,
   "z_F": -0.41692988980939877
  },
  {
   "j": 7,
   "ours": {
    "mean": 185.4353993,
    "se_mean": 0.0475937036275,
    "F": 0.6880778891626895,
    "se_F": 0.0015034032684405137
   },
   "ref": {
    "mean": 185.4347625,
    "se_mean": 0.12479828271818426,
    "F": 0.6901771197738151,
    "se_F": 0.003997130916118264
   },
   "z_mean": 0.004767694342973825,
   "z_F": -0.4915640956064117
  },
  {
   "j": 8,
   "ours": {
    "mean": 292.7131244,
    "se_mean": 0.0783109947118218,
    "F": 0.7550072661359859,
    "se_F": 0.001979821843218066
   },
   "ref": {
    "mean": 292.7346895,
    "se_mean": 0.21224394589155782,
    "F": 0.757900290654067,
    "se_F": 0.005180357333098
   },
   "z_mean": -0.09532370026150486,
   "z_F": -0.5216613056408823
  },
  {
   "j": 9,
   "ours": {
    "mean": 456.2666431,
    "se_mean": 0.132894000342087,
    "F": 0.8296667786100649,
    "se_F": 0.0026025607294401635
   },
   "ref": {
    "mean": 456.2777245,
    "se_mean": 0.3457815915456303,
    "F": 0.8341961553754214,
    "se_F": 0.006829079232543713
   },
   "z_mean": -0.02991416368340501,
   "z_F": -0.6197672169369361
  }
 ],
 "U14 vs verify A14r3 r_c=0.1": [
  {
   "j": 0,
   "ours": {
    "mean": 0.7791112,
    "se_mean": 0.0003392766725149543,
    "F": 0.522322716121967,
    "se_F": 0.0011155860983597166
   },
   "ref": {
    "mean": 0.778625,
    "se_mean": 0.0009826161375044743,
    "F": 0.5196264392974297,
    "se_F": 0.002076923939431541
   },
   "z_mean": 0.46770693037707084,
   "z_F": 1.1436668350004324
  },
  {
   "j": 1,
   "ours": {
    "mean": 1.0784522,
    "se_mean": 0.0003922883018837948,
    "F": 0.6546807648010426,
    "se_F": 0.0012196326103682976
   },
   "ref": {
    "mean": 1.078102,
    "se_mean": 0.000909677097135365,
    "F": 0.6549587099572716,
    "se_F": 0.002599563884570613
   },
   "z_mean": 0.3535025528995511,
   "z_F": -0.09679603369875456
  },
  {
   "j": 2,
   "ours": {
    "mean": 1.4932851,
    "se_mean": 0.0005019411547387899,
    "F": 0.8144174593440396,
    "se_F": 0.0015701647461192714
   },
   "ref": {
    "mean": 1.4945435,
    "se_mean": 0.0010318466519584728,
    "F": 0.8180289314242004,
    "se_F": 0.004084975960952123
   },
   "z_mean": -1.0966881128711272,
   "z_F": -0.8252245494642861
  },
  {
   "j": 3,
   "ours": {
    "mean": 2.0722115,
    "se_mean": 0.0007169033863670988,
    "F": 0.9974368313016031,
    "se_F": 0.002287850693581737
   },
   "ref": {
    "mean": 2.0734855,
    "se_mean": 0.0016296119129541435,
    "F": 1.0003634887702235,
    "se_F": 0.005448591930512627
   },
   "z_mean": -0.715596479909844,
   "z_F": -0.49525170684432135
  },
  {
   "j": 4,
   "ours": {
    "mean": 2.887199,
    "se_mean": 0.001095809311036299,
    "F": 1.1993610368671717,
    "se_F": 0.0034043412456144385
   },
   "ref": {
    "mean": 2.887718,
    "se_mean": 0.003142175712866211,
    "F": 1.2058402626722535,
    "se_F": 0.008346192233197615
   },
   "z_mean": -0.155960205605011,
   "z_F": -0.7188123590740604
  },
  {
   "j": 5,
   "ours": {
    "mean": 4.0403879,
    "se_mean": 0.0015251321623269596,
    "F": 1.420574097820627,
    "se_F": 0.005368026523011131
   },
   "ref": {
    "mean": 4.0400885,
    "se_mean": 0.004801052586070102,
    "F": 1.4310426423259228,
    "se_F": 0.01267242108705166
   },
   "z_mean": 0.05943456194307952,
   "z_F": -0.7606580708771442
  },
  {
   "j": 6,
   "ours": {
    "mean": 5.6744367,
    "se_mean": 0.002605049478884408,
    "F": 1.6556247231505772,
    "se_F": 0.008307165964464493
   },
   "ref": {
    "mean": 5.676922,
    "se_mean": 0.006008935696987157,
    "F": 1.6696349427393162,
    "se_F": 0.019150916682474803
   },
   "z_mean": -0.37947451680869965,
   "z_F": -0.671147480516565
  },
  {
   "j": 7,
   "ours": {
    "mean": 8.0073851,
    "se_mean": 0.003693998714443156,
    "F": 1.9070520676039862,
    "se_F": 0.011376144360290294
   },
   "ref": {
    "mean": 8.0126265,
    "se_mean": 0.009965357053180184,
    "F": 1.9269319198352357,
    "se_F": 0.027613703992986967
   },
   "z_mean": -0.49316989638471853,
   "z_F": -0.6656515698589448
  },
  {
   "j": 8,
   "ours": {
    "mean": 11.3447936,
    "se_mean": 0.005675831707810261,
    "F": 2.1721346397936223,
    "se_F": 0.015740073888379277
   },
   "ref": {
    "mean": 11.346113,
    "se_mean": 0.01449830447618657,
    "F": 2.2043695224848188,
    "se_F": 0.035785288773407184
   },
   "z_mean": -0.08474145772100189,
   "z_F": -0.8245491650263163
  },
  {
   "j": 9,
   "ours": {
    "mean": 16.1212853,
    "se_mean": 0.008789391216498762,
    "F": 2.4516146743736225,
    "se_F": 0.02129536129049514
   },
   "ref": {
    "mean": 16.1241925,
    "se_mean": 0.022175470064144966,
    "F": 2.4991982708819767,
    "se_F": 0.04983001124673067
   },
   "z_mean": -0.12187564245138313,
   "z_F": -0.8780931772634668
  }
 ],
 "U14 vs verify A14r3 r_c=0.3": [
  {
   "j": 0,
   "ours": {
    "mean": 0.367816,
    "se_mean": 0.00021338276670857236,
    "F": 0.7074002035046829,
    "se_F": 0.002452549573890445
   },
   "ref": {
    "mean": 0.3672095,
    "se_mean": 0.000533126564907927,
    "F": 0.7068391576788666,
    "se_F": 0.005779148098297371
   },
   "z_mean": 1.0561712958414415,
   "z_F": 0.08936666410393385
  },
  {
   "j": 1,
   "ours": {
    "mean": 0.4619718,
    "se_mean": 0.00025043051956222397,
    "F": 1.0916629203866584,
    "se_F": 0.0032215771945370165
   },
   "ref": {
    "mean": 0.462171,
    "se_mean": 0.0005415824279976122,
    "F": 1.0986832063261183,
    "se_F": 0.007781566084444923
   },
   "z_mean": -0.3338473122195495,
   "z_F": -0.833557855835472
  },
  {
   "j": 2,
   "ours": {
    "mean": 0.5974055,
    "se_mean": 0.0002750877039632898,
    "F": 1.490615323177369,
    "se_F": 0.003783374920833296
   },
   "ref": {
    "mean": 0.599097,
    "se_mean": 0.000663502310312085,
    "F": 1.4991612591718204,
    "se_F": 0.01135877695489277
   },
   "z_mean": -2.3549713878246092,
   "z_F": -0.7138096087665023
  },
  {
   "j": 3,
   "ours": {
    "mean": 0.7919465,
    "se_mean": 0.0004540685069175787,
    "F": 1.8888251235966584,
    "se_F": 0.006096147050921701
   },
   "ref": {
    "mean": 0.7919375,
    "se_mean": 0.0008432930048952532,
    "F": 1.8900257327989238,
    "se_F": 0.01219936992036101
   },
   "z_mean": 0.009396838660145295,
   "z_F": -0.08803586410885182
  },
  {
   "j": 4,
   "ours": {
    "mean": 1.0680785,
    "se_mean": 0.0006070960501457442,
    "F": 2.280979742862169,
    "se_F": 0.009106635551443058
   },
   "ref": {
    "mean": 1.0686325,
    "se_mean": 0.0015111191173571013,
    "F": 2.3056236883050056,
    "se_F": 0.02614429938764602
   },
   "z_mean": -0.34018815604148406,
   "z_F": -0.89015749056298
  },
  {
   "j": 5,
   "ours": {
    "mean": 1.4611345,
    "se_mean": 0.0007939441779447121,
    "F": 2.674652702850204,
    "se_F": 0.014188381075309705
   },
   "ref": {
    "mean": 1.4617575,
    "se_mean": 0.0026426449942793073,
    "F": 2.707358208434476,
    "se_F": 0.03252620270257581
   },
   "z_mean": -0.22577918143764802,
   "z_F": -0.921642450113349
  },
  {
   "j": 6,
   "ours": {
    "mean": 2.0193843,
    "se_mean": 0.0013383424603897313,
    "F": 3.068977636116313,
    "se_F": 0.022138971754878282
   },
   "ref": {
    "mean": 2.021321,
    "se_mean": 0.0029132933886618795,
    "F": 3.11248214986603,
    "se_F": 0.04809078149302227
   },
   "z_mean": -0.6040860030790973,
   "z_F": -0.8217388548505734
  },
  {
   "j": 7,
   "ours": {
    "mean": 2.8183792,
    "se_mean": 0.0017810797888805998,
    "F": 3.4659037130056785,
    "se_F": 0.02958871028717144
   },
   "ref": {
    "mean": 2.8179945,
    "se_mean": 0.004817657624493695,
    "F": 3.5204633657888555,
    "se_F": 0.06771381149531158
   },
   "z_mean": 0.07489757395693464,
   "z_F": -0.7383280121672887
  },
  {
   "j": 8,
   "ours": {
    "mean": 3.9581436,
    "se_mean": 0.002835321016691462,
    "F": 3.8688888234626146,
    "se_F": 0.03900139440201477
   },
   "ref": {
    "mean": 3.9586385,
    "se_mean": 0.006637324376703237,
    "F": 3.9426174291593856,
    "se_F": 0.0827502684351278
   },
   "z_mean": -0.06856891359105717,
   "z_F": -0.8059472429437504
  },
  {
   "j": 9,
   "ours": {
    "mean": 5.5888474,
    "se_mean": 0.004156025037682778,
    "F": 4.2852723832141555,
    "se_F": 0.05270570309320612
   },
   "ref": {
    "mean": 5.590159,
    "se_mean": 0.010789144566353907,
    "F": 4.398136783600297,
    "se_F": 0.11589068380457225
   },
   "z_mean": -0.11344128530877112,
   "z_F": -0.8865127924759241
  }
 ],
 "U14 vs verify A14r3rc001 r_c=0.0": [
  {
   "j": 0,
   "ours": {
    "mean": 3.199023,
    "se_mean": 0.0008604885046685195,
    "F": 0.46379369257494174,
    "se_F": 0.00033559471361266303
   },
   "ref": {
    "mean": 3.195848,
    "se_mean": 0.0033551438591794386,
    "F": 0.46247077458134944,
    "se_F": 0.0017954086180215982
   },
   "z_mean": 0.9166416847538406,
   "z_F": 0.7242897802957395
  },
  {
   "j": 1,
   "ours": {
    "mean": 6.9206582,
    "se_mean": 0.0018698887555009004,
    "F": 0.46973996342821,
    "se_F": 0.0003455797154280781
   },
   "ref": {
    "mean": 6.917754,
    "se_mean": 0.009270187314294439,
    "F": 0.47343633694166964,
    "se_F": 0.0016406136179335964
   },
   "z_mean": 0.30709869373963067,
   "z_F": -2.2046642600662008
  },
  {
   "j": 2,
   "ours": {
    "mean": 13.4218117,
    "se_mean": 0.003155952384638052,
    "F": 0.4800977879927484,
    "se_F": 0.0004393819311952592
   },
   "ref": {
    "mean": 13.413532,
    "se_mean": 0.013797417027530167,
    "F": 0.4802792738351884,
    "se_F": 0.0019558939541521312
   },
   "z_mean": 0.5849826133952524,
   "z_F": -0.090532928725377
  },
  {
   "j": 3,
   "ours": {
    "mean": 24.3504746,
    "se_mean": 0.0055843959442865914,
    "F": 0.501850494729402,
    "se_F": 0.0004764791131487743
   },
   "ref": {
    "mean": 24.341254,
    "se_mean": 0.029686790580111037,
    "F": 0.504005265812179,
    "se_F": 0.0023877030384032586
   },
   "z_mean": 0.30524241739062946,
   "z_F": -0.8849958787189277
  },
  {
   "j": 4,
   "ours": {
    "mean": 42.198122,
    "se_mean": 0.009552514572962805,
    "F": 0.5350293930151033,
    "se_F": 0.0006168768465253114
   },
   "ref": {
    "mean": 42.189686,
    "se_mean": 0.05703000689572391,
    "F": 0.535003888080356,
    "se_F": 0.0029795284535800506
   },
   "z_mean": 0.1458897306586161,
   "z_F": 0.00838228944702245
  },
  {
   "j": 5,
   "ours": {
    "mean": 70.7440054,
    "se_mean": 0.017270869562863347,
    "F": 0.5777166663328648,
    "se_F": 0.0007876784830267398
   },
   "ref": {
    "mean": 70.743314,
    "se_mean": 0.09629945143965761,
    "F": 0.578628320942588,
    "se_F": 0.003770532513256371
   },
   "z_mean": 0.007066934092660648,
   "z_F": -0.2366748552730541
  },
  {
   "j": 6,
   "ours": {
    "mean": 115.6615235,
    "se_mean": 0.030749965948094555,
    "F": 0.6287933590065873,
    "se_F": 0.0011194556950796693
   },
   "ref": {
    "mean": 115.644292,
    "se_mean": 0.16115485655206258,
    "F": 0.6297733373855625,
    "se_F": 0.0048582280523895545
   },
   "z_mean": 0.10503020393073177,
   "z_F": -0.1965643299907094
  },
  {
   "j": 7,
   "ours": {
    "mean": 185.4353993,
    "se_mean": 0.0475937036275,
    "F": 0.6880778891626895,
    "se_F": 0.0015034032684405137
   },
   "ref": {
    "mean": 185.42455,
    "se_mean": 0.269143991512663,
    "F": 0.6894319602306183,
    "se_F": 0.006144055430516345
   },
   "z_mean": 0.0396945434165274,
   "z_F": -0.21407164429809766
  },
  {
   "j": 8,
   "ours": {
    "mean": 292.7131244,
    "se_mean": 0.0783109947118218,
    "F": 0.7550072661359859,
    "se_F": 0.001979821843218066
   },
   "ref": {
    "mean": 292.690678,
    "se_mean": 0.457727415289008,
    "F": 0.7573792927493961,
    "se_F": 0.007751059791483494
   },
   "z_mean": 0.04833647646449577,
   "z_F": -0.29650651779379833
  },
  {
   "j": 9,
   "ours": {
    "mean": 456.2666431,
    "se_mean": 0.132894000342087,
    "F": 0.8296667786100649,
    "se_F": 0.0026025607294401635
   },
   "ref": {
    "mean": 456.343282,
    "se_mean": 0.7220844766702935,
    "F": 0.8326470890894222,
    "se_F": 0.00960599091989553
   },
   "z_mean": -0.10438256564108002,
   "z_F": -0.2994593054164906
  }
 ],
 "U14 vs verify A14r3rc001 r_c=0.01": [
  {
   "j": 0,
   "ours": {
    "mean": 1.8278459,
    "se_mean": 0.0006094547035186648,
    "F": 0.4810822026735686,
    "se_F": 0.000554615696717294
   },
   "ref": {
    "mean": 1.825468,
    "se_mean": 0.0025824282330681246,
    "F": 0.47908488744310196,
    "se_F": 0.00209314498338565
   },
   "z_mean": 0.8961811938156473,
   "z_F": 0.9223871326420818
  },
  {
   "j": 1,
   "ours": {
    "mean": 3.2090741,
    "se_mean": 0.0010000287584326242,
    "F": 0.5115986128336778,
    "se_F": 0.00046606696579115983
   },
   "ref": {
    "mean": 3.210782,
    "se_mean": 0.004916709618605128,
    "F": 0.5165789519649431,
    "se_F": 0.0029299932492670077
   },
   "z_mean": -0.34039685565307415,
   "z_F": -1.6786737106419654
  },
  {
   "j": 2,
   "ours": {
    "mean": 5.3234407,
    "se_mean": 0.0013551636698389202,
    "F": 0.5510419423512476,
    "se_F": 0.0006458804662795618
   },
   "ref": {
    "mean": 5.319256,
    "se_mean": 0.007482339853562537,
    "F": 0.5497123534796533,
    "se_F": 0.0027544202652201393
   },
   "z_mean": 0.5503237192109487,
   "z_F": 0.469963395543153
  },
  {
   "j": 3,
   "ours": {
    "mean": 8.5244364,
    "se_mean": 0.0021445934635968837,
    "F": 0.6048372089102789,
    "se_F": 0.0007371191203296687
   },
   "ref": {
    "mean": 8.522106,
    "se_mean": 0.012578228567438923,
    "F": 0.6065479169485455,
    "se_F": 0.003635526075233948
   },
   "z_mean": 0.1826368660649351,
   "z_F": -0.46116936992460394
  },
  {
   "j": 4,
   "ours": {
    "mean": 13.3198974,
    "se_mean": 0.0034806924673558186,
    "F": 0.6720405986548128,
    "se_F": 0.001028462714801422
   },
   "ref": {
    "mean": 13.317486,
    "se_mean": 0.02074788821720628,
    "F": 0.6728769024935166,
    "se_F": 0.005101785392072772
   },
   "z_mean": 0.11462211454540698,
   "z_F": -0.16069118598507026
  },
  {
   "j": 5,
   "ours": {
    "mean": 20.4674356,
    "se_mean": 0.005936243195654036,
    "F": 0.7531299620449283,
    "se_F": 0.001496218824496121
   },
   "ref": {
    "mean": 20.462034,
    "se_mean": 0.034114002468503345,
    "F": 0.7552391618773886,
    "se_F": 0.006256009020552918
   },
   "z_mean": 0.15599550267101234,
   "z_F": -0.327900288721173
  },
  {
   "j": 6,
   "ours": {
    "mean": 31.0560335,
    "se_mean": 0.009645592678883083,
    "F": 0.8457270366560341,
    "se_F": 0.002317030123424884
   },
   "ref": {
    "mean": 31.068952,
    "se_mean": 0.0476277913208798,
    "F": 0.8456927078625356,
    "se_F": 0.008513571027610528
   },
   "z_mean": -0.2658417990504502,
   "z_F": 0.0038907253083234053
  },
  {
   "j": 7,
   "ours": {
    "mean": 46.699296,
    "se_mean": 0.014455652026376832,
    "F": 0.9503385283131371,
    "se_F": 0.003134202429474894
   },
   "ref": {
    "mean": 46.708014,
    "se_mean": 0.08129700932027596,
    "F": 0.953485762051071,
    "se_F": 0.011486716455472874
   },
   "z_mean": -0.10558031774866818,
   "z_F": -0.26432611692029906
  },
  {
   "j": 8,
   "ours": {
    "mean": 69.7359797,
    "se_mean": 0.022900465874283682,
    "F": 1.0654181778875573,
    "se_F": 0.004266846688998986
   },
   "ref": {
    "mean": 69.754884,
    "se_mean": 0.12474680384134731,
    "F": 1.0715728463338978,
    "se_F": 0.014758382088314762
   },
   "z_mean": -0.14905066472110118,
   "z_F": -0.40062136170864426
  },
  {
   "j": 9,
   "ours": {
    "mean": 103.6036591,
    "se_mean": 0.036932331193889154,
    "F": 1.1915656180560323,
    "se_F": 0.00580035384078117
   },
   "ref": {
    "mean": 103.681762,
    "se_mean": 0.19077594416322075,
    "F": 1.1992648940528379,
    "se_F": 0.018385596345937172
   },
   "z_mean": -0.401933573290748,
   "z_F": -0.3993637546665266
  }
 ],
 "U14 vs verify A14r3rc001 r_c=0.1": [
  {
   "j": 0,
   "ours": {
    "mean": 0.7791112,
    "se_mean": 0.0003392766725149543,
    "F": 0.522322716121967,
    "se_F": 0.0011155860983597166
   },
   "ref": {
    "mean": 0.77758,
    "se_mean": 0.0019034671965707853,
    "F": 0.5250169508275697,
    "se_F": 0.004822667929298752
   },
   "z_mean": 0.7919450994331036,
   "z_F": -0.5442880813237561
  },
  {
   "j": 1,
   "ours": {
    "mean": 1.0784522,
    "se_mean": 0.0003922883018837948,
    "F": 0.6546807648010426,
    "se_F": 0.0012196326103682976
   },
   "ref": {
    "mean": 1.079268,
    "se_mean": 0.0018852158329597422,
    "F": 0.6588906175066411,
    "se_F": 0.006453928733475476
   },
   "z_mean": -0.4236605298599376,
   "z_F": -0.6409487548170967
  },
  {
   "j": 2,
   "ours": {
    "mean": 1.4932851,
    "se_mean": 0.0005019411547387899,
    "F": 0.8144174593440396,
    "se_F": 0.0015701647461192714
   },
   "ref": {
    "mean": 1.49293,
    "se_mean": 0.002587387831283452,
    "F": 0.8096821787684176,
    "se_F": 0.006500791176767414
   },
   "z_mean": 0.13473083607446779,
   "z_F": 0.7080552185301284
  },
  {
   "j": 3,
   "ours": {
    "mean": 2.0722115,
    "se_mean": 0.0007169033863670988,
    "F": 0.9974368313016031,
    "se_F": 0.002287850693581737
   },
   "ref": {
    "mean": 2.071866,
    "se_mean": 0.004896032572131077,
    "F": 0.9979477740837588,
    "se_F": 0.010709442180252632
   },
   "z_mean": 0.06982279668013033,
   "z_F": -0.04665678905489589
  },
  {
   "j": 4,
   "ours": {
    "mean": 2.887199,
    "se_mean": 0.001095809311036299,
    "F": 1.1993610368671717,
    "se_F": 0.0034043412456144385
   },
   "ref": {
    "mean": 2.888828,
    "se_mean": 0.0052953875460779905,
    "F": 1.1996352605707483,
    "se_F": 0.013217669102582364
   },
   "z_mean": -0.301243779467755,
   "z_F": -0.020091060376574068
  },
  {
   "j": 5,
   "ours": {
    "mean": 4.0403879,
    "se_mean": 0.0015251321623269596,
    "F": 1.420574097820627,
    "se_F": 0.005368026523011131
   },
   "ref": {
    "mean": 4.038228,
    "se_mean": 0.009219257236892802,
    "F": 1.4299095206021883,
    "se_F": 0.019039444420751245
   },
   "z_mean": 0.23113992090743984,
   "z_F": -0.4719218694412455
  },
  {
   "j": 6,
   "ours": {
    "mean": 5.6744367,
    "se_mean": 0.002605049478884408,
    "F": 1.6556247231505772,
    "se_F": 0.008307165964464493
   },
   "ref": {
    "mean": 5.677912,
    "se_mean": 0.011432535142717627,
    "F": 1.654636715181259,
    "se_F": 0.025545229262910165
   },
   "z_mean": -0.2963862818376601,
   "z_F": 0.03678086105903385
  },
  {
   "j": 7,
   "ours": {
    "mean": 8.0073851,
    "se_mean": 0.003693998714443156,
    "F": 1.9070520676039862,
    "se_F": 0.011376144360290294
   },
   "ref": {
    "mean": 8.01572,
    "se_mean": 0.01858325630068216,
    "F": 1.9199980703141168,
    "se_F": 0.038300040065413515
   },
   "z_mean": -0.43990958768782795,
   "z_F": -0.3240239509672998
  },
  {
   "j": 8,
   "ours": {
    "mean": 11.3447936,
    "se_mean": 0.005675831707810261,
    "F": 2.1721346397936223,
    "se_F": 0.015740073888379277
   },
   "ref": {
    "mean": 11.364998,
    "se_mean": 0.027095598162607083,
    "F": 2.1967620917238007,
    "se_F": 0.047226100626331445
   },
   "z_mean": -0.7298305413896242,
   "z_F": -0.4947252227176436
  },
  {
   "j": 9,
   "ours": {
    "mean": 16.1212853,
    "se_mean": 0.008789391216498762,
    "F": 2.4516146743736225,
    "se_F": 0.02129536129049514
   },
   "ref": {
    "mean": 16.165904,
    "se_mean": 0.03944352257141984,
    "F": 2.476491138415584,
    "se_F": 0.057927493315407835
   },
   "z_mean": -1.104124009071025,
   "z_F": -0.4030678970140433
  }
 ],
 "U19 vs verify A19r3 r_c=0.0": [
  {
   "j": 0,
   "ours": {
    "mean": 4.9850856,
    "se_mean": 0.001274922668745848,
    "F": 0.4562395627358349,
    "se_F": 0.000301594589596953
   },
   "ref": {
    "mean": 4.97911,
    "se_mean": 0.0025407365281081592,
    "F": 0.45607062947107035,
    "se_F": 0.0007240467248396499
   },
   "z_mean": 2.102108595033864,
   "z_F": 0.21538029544399667
  },
  {
   "j": 1,
   "ours": {
    "mean": 13.1330979,
    "se_mean": 0.003030638189497552,
    "F": 0.4711454529778789,
    "se_F": 0.00030390700692606125
   },
   "ref": {
    "mean": 13.1237105,
    "se_mean": 0.005918771364103064,
    "F": 0.4693954390140962,
    "se_F": 0.0007245293723192586
   },
   "z_mean": 1.4117329190312562,
   "z_F": 2.2273710642615474
  },
  {
   "j": 2,
   "ours": {
    "mean": 29.7834138,
    "se_mean": 0.007223453206369893,
    "F": 0.4976944840008761,
    "se_F": 0.00040289663510127287
   },
   "ref": {
    "mean": 29.766427,
    "se_mean": 0.014477645783104742,
    "F": 0.495421920328466,
    "se_F": 0.0009459199802573305
   },
   "z_mean": 1.0498878844080788,
   "z_F": 2.2103447412518054
  },
  {
   "j": 3,
   "ours": {
    "mean": 61.943394,
    "se_mean": 0.014867543635856621,
    "F": 0.5430522355182386,
    "se_F": 0.0006004715737208152
   },
   "ref": {
    "mean": 61.918771,
    "se_mean": 0.024043311258293003,
    "F": 0.5393658672310246,
    "se_F": 0.0014959712794508848
   },
   "z_mean": 0.8710311688838286,
   "z_F": 2.2868500044892985
  },
  {
   "j": 4,
   "ours": {
    "mean": 121.7990154,
    "se_mean": 0.030935789340238207,
    "F": 0.6043002211182682,
    "se_F": 0.000878546160921089
   },
   "ref": {
    "mean": 121.7577705,
    "se_mean": 0.05528716666772459,
    "F": 0.5984428662406176,
    "se_F": 0.0019065722890424925
   },
   "z_mean": 0.6510256995935267,
   "z_F": 2.7902097296124024
  },
  {
   "j": 5,
   "ours": {
    "mean": 230.286485,
    "se_mean": 0.06029178662943429,
    "F": 0.6805070501098003,
    "se_F": 0.0012657173372513607
   },
   "ref": {
    "mean": 230.16191,
    "se_mean": 0.11029424433377256,
    "F": 0.6711112978291998,
    "se_F": 0.0028598872295927326
   },
   "z_mean": 0.9910679999338742,
   "z_F": 3.00427740838335
  },
  {
   "j": 6,
   "ours": {
    "mean": 423.1203132,
    "se_mean": 0.11792304170660453,
    "F": 0.7706297965667706,
    "se_F": 0.0018113260570683362
   },
   "ref": {
    "mean": 422.807562,
    "se_mean": 0.2125083076265863,
    "F": 0.7573263783012816,
    "se_F": 0.0038193842755488514
   },
   "z_mean": 1.2868608375265005,
   "z_F": 3.147154055904244
  },
  {
   "j": 7,
   "ours": {
    "mean": 760.8176691,
    "se_mean": 0.22886508360413724,
    "F": 0.8746683676455296,
    "se_F": 0.0025255511396417786
   },
   "ref": {
    "mean": 760.2318805,
    "se_mean": 0.40385370426578854,
    "F": 0.8551046939726703,
    "se_F": 0.005077516884044811
   },
   "z_mean": 1.2619449620594785,
   "z_F": 3.4498100545105763
  }
 ],
 "U19 vs verify A19r3 r_c=0.1": [
  {
   "j": 0,
   "ours": {
    "mean": 1.1008286,
    "se_mean": 0.00039131286060107044,
    "F": 0.5381778254540739,
    "se_F": 0.0007458281906770803
   },
   "ref": {
    "mean": 1.099253,
    "se_mean": 0.0007495476179529481,
    "F": 0.5372499659460492,
    "se_F": 0.00211775963643069
   },
   "z_mean": 1.8634121834522634,
   "z_F": 0.4132536915868602
  },
  {
   "j": 1,
   "ours": {
    "mean": 1.6966209,
    "se_mean": 0.0006637131367908284,
    "F": 0.732613393700617,
    "se_F": 0.0012651991052288118
   },
   "ref": {
    "mean": 1.696336,
    "se_mean": 0.0014027522570777932,
    "F": 0.7295052825534212,
    "se_F": 0.002501337400535975
   },
   "z_mean": 0.183587689539074,
   "z_F": 1.108808698267323
  },
  {
   "j": 2,
   "ours": {
    "mean": 2.6245761,
    "se_mean": 0.00094891794233329,
    "F": 0.9667300941862673,
    "se_F": 0.002102828030588508
   },
   "ref": {
    "mean": 2.6227295,
    "se_mean": 0.0016192333265435993,
    "F": 0.959982168294178,
    "se_F": 0.004296189500221742
   },
   "z_mean": 0.9839110732299738,
   "z_F": 1.4107516012465395
  },
  {
   "j": 3,
   "ours": {
    "mean": 4.0831897,
    "se_mean": 0.0017297768339089845,
    "F": 1.242663257587588,
    "se_F": 0.0034330548161032007
   },
   "ref": {
    "mean": 4.0793755,
    "se_mean": 0.002773449066358386,
    "F": 1.2204304396096082,
    "se_F": 0.00751951839401145
   },
   "z_mean": 1.1668996830426057,
   "z_F": 2.6896260924643474
  },
  {
   "j": 4,
   "ours": {
    "mean": 6.4025133,
    "se_mean": 0.0024784853165510136,
    "F": 1.541944667317933,
    "se_F": 0.005347711515389809
   },
   "ref": {
    "mean": 6.3960055,
    "se_mean": 0.005575279104413096,
    "F": 1.5031240916414128,
    "se_F": 0.01088277405791021
   },
   "z_mean": 1.066614187846934,
   "z_F": 3.201510074075724
  },
  {
   "j": 5,
   "ours": {
    "mean": 10.1166759,
    "se_mean": 0.004367382635735374,
    "F": 1.8778202921538996,
    "se_F": 0.008269862168842184
   },
   "ref": {
    "mean": 10.099464,
    "se_mean": 0.008389558027377628,
    "F": 1.8119000705479489,
    "se_F": 0.015531310362572383
   },
   "z_mean": 1.8197741285450575,
   "z_F": 3.7463608871080734
  },
  {
   "j": 6,
   "ours": {
    "mean": 16.0963708,
    "se_mean": 0.007158935865916629,
    "F": 2.2365314124029396,
    "se_F": 0.012717790208183847
   },
   "ref": {
    "mean": 16.0711715,
    "se_mean": 0.014256815568167288,
    "F": 2.1311394765507607,
    "se_F": 0.021800259848361484
   },
   "z_mean": 1.5795685588835782,
   "z_F": 4.175801784226693
  },
  {
   "j": 7,
   "ours": {
    "mean": 25.7625966,
    "se_mean": 0.01283544357093137,
    "F": 2.621722909519439,
    "se_F": 0.018854697337010815
   },
   "ref": {
    "mean": 25.7088735,
    "se_mean": 0.024118881981540323,
    "F": 2.4671651474755993,
    "se_F": 0.030176356928069633
   },
   "z_mean": 1.966324332232974,
   "z_F": 4.34364912324455
  }
 ],
 "U19 vs verify A19r3 r_c=0.3": [
  {
   "j": 0,
   "ours": {
    "mean": 0.5093103,
    "se_mean": 0.0002891759428054762,
    "F": 0.767167825239893,
    "se_F": 0.0018596502244461904
   },
   "ref": {
    "mean": 0.5087675,
    "se_mean": 0.0005316700970576222,
    "F": 0.7592926655516301,
    "se_F": 0.00453097887586221
   },
   "z_mean": 0.8968583560162993,
   "z_F": 1.607909971458752
  },
  {
   "j": 1,
   "ours": {
    "mean": 0.6999316,
    "se_mean": 0.0003741112353435229,
    "F": 1.2940883084967183,
    "se_F": 0.003133473248981077
   },
   "ref": {
    "mean": 0.699879,
    "se_mean": 0.0007863606712337277,
    "F": 1.2881664936795585,
    "se_F": 0.008840147497634359
   },
   "z_mean": 0.06040304383941454,
   "z_F": 0.6313864704224889
  },
  {
   "j": 2,
   "ours": {
    "mean": 1.0094019,
    "se_mean": 0.0005159572231821606,
    "F": 1.8221523455264683,
    "se_F": 0.00554921396341188
   },
   "ref": {
    "mean": 1.006903,
    "se_mean": 0.0010696878787266571,
    "F": 1.8024281374845157,
    "se_F": 0.011243538887193951
   },
   "z_mean": 2.104122163829053,
   "z_F": 1.5731067305439572
  },
  {
   "j": 3,
   "ours": {
    "mean": 1.5041908,
    "se_mean": 0.0008490117114350334,
    "F": 2.362110114981016,
    "se_F": 0.008861284914203654
   },
   "ref": {
    "mean": 1.501889,
    "se_mean": 0.001400601919476796,
    "F": 2.303679227213962,
    "se_F": 0.019021785730517517
   },
   "z_mean": 1.4053910525977553,
   "z_F": 2.78447381347755
  },
  {
   "j": 4,
   "ours": {
    "mean": 2.2955575,
    "se_mean": 0.0012704579564986704,
    "F": 2.878848896866087,
    "se_F": 0.013210510078048035
   },
   "ref": {
    "mean": 2.2913705,
    "se_mean": 0.0030619950904941956,
    "F": 2.7774562322737055,
    "se_F": 0.02447228701872793
   },
   "z_mean": 1.2630092697066186,
   "z_F": 3.6458729479510117
  },
  {
   "j": 5,
   "ours": {
    "mean": 3.5658332,
    "se_mean": 0.002050516323720969,
    "F": 3.424986963188049,
    "se_F": 0.020721905390329972
   },
   "ref": {
    "mean": 3.5568695,
    "se_mean": 0.004371171315683321,
    "F": 3.2592781839312517,
    "se_F": 0.03532782681064142
   },
   "z_mean": 1.856520802378029,
   "z_F": 4.045948730344499
  },
  {
   "j": 6,
   "ours": {
    "mean": 5.6092227,
    "se_mean": 0.0033260655231608116,
    "F": 3.9824955582247954,
    "se_F": 0.031606101172313134
   },
   "ref": {
    "mean": 5.596219,
    "se_mean": 0.007115394241398452,
    "F": 3.7185736264199045,
    "se_F": 0.04848208471683776
   },
   "z_mean": 1.6555950181399364,
   "z_F": 4.560245276855629
  },
  {
   "j": 7,
   "ours": {
    "mean": 8.9096087,
    "se_mean": 0.005675971951806329,
    "F": 4.548696951124816,
    "se_F": 0.04502181745713067
   },
   "ref": {
    "mean": 8.8826825,
    "se_mean": 0.011372091620671522,
    "F": 4.183753391904834,
    "se_F": 0.06747799715827398
   },
   "z_mean": 2.118524618775637,
   "z_F": 4.498883006939203
  }
 ]
}

==> anc/calc_SHORT/item13/uvcheck/run_analysis.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
# Analysis queue of uvcheck, run after run_production.sh has finished (at most 10 processes at a time).
# 1. uv_windows.py for U14 and U19 (2 processes), and test_copy.py (1 process).
# 2. uv_analyze.py for U14 and U19, cut indices 1, 2, 3 (6 processes), and uv_production_check.py (1 process).
# 3. uv_summary.py (arithmetic).
# Failure handling (changed on 24 September 2026, after the deposited run; the commands run on success are
# unchanged): the log of an earlier run is moved aside before the queue waits for production and before any
# line is written, the queue stops if production reported FAILED, every job's exit status is collected, a
# failed stage stops the next one, and ANALYSISDONE is written only when every step has exited 0.
# Launch it after production has returned 0:  nohup bash -c './run_production.sh && ./run_analysis.sh' &
cd "$PKG/calc_SHORT/item13/uvcheck" || exit 1
export OPENBLAS_NUM_THREADS=1
export NUMBA_CACHE_DIR=$PKG/calc_SHORT/item13/uvcheck/numba_cache
export PYTHONDONTWRITEBYTECODE=1
[ -f logs/analysis_times.txt ] && mv logs/analysis_times.txt "logs/analysis_times_before_$(date +%s).txt"
until grep -q -e ALLDONE -e FAILED logs/production_done.txt 2>/dev/null; do sleep 20; done
grep -q FAILED logs/production_done.txt && { echo "production failed, analysis not started" >> logs/analysis_times.txt; exit 1; }
t0=$(date +%s)
pids=()
( ulimit -v 1500000; python3 -W ignore uv_windows.py U14 > logs/windows_U14.log 2>&1 ) & pids+=($!)
( ulimit -v 1500000; python3 -W ignore uv_windows.py U19 > logs/windows_U19.log 2>&1 ) & pids+=($!)
( ulimit -v 1500000; python3 -W ignore test_copy.py > logs/test_copy.log 2>&1 ) & pids+=($!)
fail=0; for p in "${pids[@]}"; do wait "$p" || fail=1; done
echo "windows and test_copy $(( $(date +%s) - t0 )) s fail=$fail" >> logs/analysis_times.txt
[ $fail -eq 0 ] || exit 1
t1=$(date +%s)
pids=()
for n in U14 U19; do for ic in 1 2 3; do
  ( ulimit -v 1500000; python3 -W ignore uv_analyze.py $n $ic > logs/analyze_${n}_c${ic}.log 2>&1; s=$?; echo "analyze $n c$ic exit $s $(( $(date +%s) - t1 )) s" >> logs/analysis_times.txt; exit $s ) & pids+=($!)
done; done
( ulimit -v 1500000; python3 -W ignore uv_production_check.py > logs/production_check.log 2>&1; s=$?; echo "production_check exit $s $(( $(date +%s) - t1 )) s" >> logs/analysis_times.txt; exit $s ) & pids+=($!)
fail=0; for p in "${pids[@]}"; do wait "$p" || fail=1; done
[ $fail -eq 0 ] || exit 1
( ulimit -v 1500000; python3 -W ignore uv_summary.py > logs/uv_summary.log 2>&1; s=$?; echo "uv_summary exit $s" >> logs/analysis_times.txt; exit $s ) || exit 1
echo ANALYSISDONE >> logs/analysis_times.txt


==> anc/calc_SHORT/item13/uvcheck/run_production.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
# Production queue of uvcheck: 80 chunk jobs (U19 first, then U14), at most 10 processes at a time.
# A warm-up call compiles cascade2d.run_chunk once into uvcheck/numba_cache before the queue starts.
# Failure handling (changed on 24 September 2026, after the deposited run; the commands run on success are
# unchanged): the status log of an earlier run is moved aside, and a failed warm-up stops the queue with a
# FAILED line. A job logs its own exit status, and a job that fails then ends its xargs wrapper with status
# 255, so that GNU xargs launches no further job. The jobs already running are allowed to finish, and the
# queue then writes a FAILED line with the status of xargs and exits 1. ALLDONE is written only when every
# job has exited 0.
cd "$PKG/calc_SHORT/item13/uvcheck" || exit 1
[ -f logs/production_done.txt ] && mv logs/production_done.txt "logs/production_done_before_$(date +%s).txt"
rm -f logs/production_end.txt
export OPENBLAS_NUM_THREADS=1
export NUMBA_CACHE_DIR=$PKG/calc_SHORT/item13/uvcheck/numba_cache
export PYTHONDONTWRITEBYTECODE=1
( ulimit -v 1500000; python3 -c "
import sys; sys.dont_write_bytecode=True
sys.path.insert(0,'$PKG/calc_SHORT/item13')
import numpy as np
from cascade2d import run_chunk
c,n,s,m = run_chunk(10, 12345678901 % 2**32, 0.14324, 0.001, np.inf, 1.0, 1.0, 0.5, 2, np.array([0.0,0.01,0.1,0.3]), 0, 1)
print('warm-up compile done', c.dtype, c.shape)
" ) > logs/warmup.log 2>&1 || { echo "FAILED warm-up" >> logs/production_done.txt; exit 1; }
rm -f logs/queue.txt
for c in $(seq 0 39); do echo "U19 $c" >> logs/queue.txt; done
for c in $(seq 0 39); do echo "U14 $c" >> logs/queue.txt; done
date +%s > logs/production_start.txt
xargs -P 10 -L 1 bash -c '( ulimit -v 1500000; python3 run_uv.py "$0" "$1" >> logs/run_$0.log 2>&1 ); s=$?; echo "done $0 $1 $s $(date +%s)" >> logs/production_done.txt; [ $s -eq 0 ] || exit 255' < logs/queue.txt
st=$?
date +%s > logs/production_end.txt
if [ $st -ne 0 ]; then echo "FAILED xargs status $st" >> logs/production_done.txt; exit 1; fi
echo ALLDONE >> logs/production_done.txt


==> anc/calc_SHORT/item13/uvcheck/run_uv.py <==
#!/usr/bin/env python3
"""Production of the cutoff check at rho = 0.001 r0 for item 13 (uvcheck), one chunk per call.

The generator is item13/cascade2d.run_chunk, imported unchanged.  Configurations (one initial dipole
of size r0 = 1, no infrared cap, rho = 0.001):
  U14   abar = 0.14324 (alpha_s = 0.15), y in [0, 10]
  U19   abar = 0.19099 (alpha_s = 0.20), y in [0, 8]
Counts per event: splittings per rapidity bin of width 0.5 whose smaller child is at least
cuts[c], cuts = (0, 0.01, 0.1, 0.3); cut 0 counts every splitting at rho = 0.001.
40 chunks of 250000 events per configuration (1e7 events).

Seeds: chunk c of configuration NAME uses cascade2d.chunk_seed('uvcheck-' + NAME, c), i.e. the
32-bit FNV-1a hash of "uvcheck-NAME|c|20260923"; check_seeds.py verifies that none of these equals a
seed used elsewhere in item13.

Integer types: run_chunk accumulates int32; the chunk file stores int32 (no narrowing), and the
largest count of the chunk is printed and compared with the int32 limit.

Numba: NUMBA_CACHE_DIR must point to uvcheck/numba_cache so that nothing is written into
item13/__pycache__ (set by the shell queue run_production.sh).

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 NUMBA_CACHE_DIR=.../uvcheck/numba_cache \
         PYTHONDONTWRITEBYTECODE=1 python3 run_uv.py NAME CHUNK ) >> logs/run_NAME.log
Output: runs/NAME/chunk_NNNN.npz (counts int32 [nev, 4, nbins], ndip int64 [nev]), runs/NAME/meta.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, time
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'uvcheck')
sys.path.insert(0, ITEM)
from cascade2d import run_chunk, chunk_seed

H = 0.5
CHUNK = 250_000
CONFIGS = {
    'U14': dict(abar=0.14324, rho=0.001, R=np.inf, ymax=10.0, cuts=[0.0, 0.01, 0.1, 0.3], toy=0, nev=10_000_000),
    'U19': dict(abar=0.19099, rho=0.001, R=np.inf, ymax=8.0, cuts=[0.0, 0.01, 0.1, 0.3], toy=0, nev=10_000_000),
}
I32MAX = np.iinfo(np.int32).max


def seed_of(name, c):
    return chunk_seed('uvcheck-' + name, c)


def main():
    name, c = sys.argv[1], int(sys.argv[2])
    cfg = CONFIGS[name]
    outd = os.path.join(HERE, 'runs', name)
    os.makedirs(outd, exist_ok=True)
    nb = int(round(cfg['ymax']/H))
    cuts = np.array(cfg['cuts'], dtype=float)
    nchunks = cfg['nev']//CHUNK
    assert 0 <= c < nchunks
    mfn = os.path.join(outd, 'meta.json')
    if c == 0 and not os.path.exists(mfn):
        from kernel_quad import rate
        meta = dict(cfg, R=None, h=H, nbins=nb, chunk=CHUNK, nchunks=nchunks, r0=1.0,
                    rate_r0=rate(1.0, cfg['abar'], cfg['rho'], cfg['R']), seed_tag='uvcheck-' + name,
                    count_dtype='int32')
        with open(mfn + '.tmp', 'w') as f:
            json.dump(meta, f, indent=1)
        os.replace(mfn + '.tmp', mfn)
    fn = os.path.join(outd, f'chunk_{c:04d}.npz')
    if os.path.exists(fn):
        print(f"{name} chunk {c} exists, skipped", flush=True)
        return
    t = time.time()
    seed = seed_of(name, c)
    counts, ndip, store, ms = run_chunk(CHUNK, seed, cfg['abar'], cfg['rho'], cfg['R'], 1.0,
                                        cfg['ymax'], H, nb, cuts, cfg['toy'], 1)
    assert counts.dtype == np.int32
    mx = int(counts.max()); mn = int(counts.min())
    if mx >= I32MAX or mn < 0:
        raise RuntimeError(f'count range [{mn}, {mx}] outside int32 in chunk {c}')
    # largest unit-window sum per cut, computed in int64
    per = 2
    nunit = nb//per
    wmax = counts[:, :, :nunit*per].astype(np.int64).reshape(CHUNK, len(cuts), nunit, per).sum(3).max(axis=(0, 2))
    np.savez_compressed(fn + '.tmp.npz', counts=counts, ndip=ndip.astype(np.int64))
    os.replace(fn + '.tmp.npz', fn)
    print(f"{name} chunk {c}/{nchunks} seed {seed} {time.time()-t:.1f} s  max count (0.5 bin) {mx} "
          f"max unit-window count per cut {wmax.tolist()} max ndip {int(ndip.max())} max stack {ms}  "
          f"<ndip> {ndip.mean():.2f}", flush=True)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/test_copy.py <==
#!/usr/bin/env python3
"""Check that uv_analyze.py (the copied per-depth block of analyze.py and loop body of
nm_bias_control.py) reproduces the item13 results on item13's own data, and redo the one rho = 0.01
triple whose unit-window sum wrapped in int16 in analyze.py.

Part A.  A14, count r_c = 0.3 (variant 2), y0 = 7, and A14, all splittings (variant 0), y0 = 3: windows
formed from item13/runs/A14 in the same way as analyze.load_windows (int16), analysed by
uv_analyze.analyze_triple and bias_control with the seed of nm_bias_control.py; every number compared
with results/A14.json and results/A14_nmbias.json.

Part B.  A19, all splittings (variant 0), y0 = 5 (windows 5, 6, 7).  One event (chunk 22, event 158723)
has 35027 splittings in window [7, 8], above the int16 limit 32767; analyze.load_windows narrows it to
-30509.  B1 repeats the item13 computation with the narrowed windows and the seed of
nm_bias_control.py and compares with results/A19.json and A19_nmbias.json.  B2 recomputes the triple
with int64 windows and a new bias-control seed [20260923, 1313, crc32('uvcheck-A19fix'), 0, 5].

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -W ignore test_copy.py ) > logs/test_copy.log
Output: results/A19_c0_y5_int64.json (B2), and the comparisons in the log.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, glob, zlib
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'uvcheck')
sys.path.insert(0, HERE)
from uv_analyze import analyze_triple, bias_control


def load_orig(name, ic, wins, narrow16):
    files = sorted(glob.glob(os.path.join(ITEM, 'runs', name, 'chunk_*.npz')))
    out = [[] for _ in wins]
    for f in files:
        c = np.load(f)['counts'][:, ic, :].astype(np.int32)
        nunit = c.shape[1]//2
        w = c[:, :nunit*2].reshape(len(c), nunit, 2).sum(2)
        if narrow16:
            w = w.astype(np.int16)
        for i, j in enumerate(wins):
            out[i].append(w[:, j].astype(np.int64))
    return [np.concatenate(o) for o in out]


def flat(d, pre=''):
    r = {}
    if isinstance(d, dict):
        for k, v in d.items():
            r.update(flat(v, pre + '/' + str(k)))
    elif isinstance(d, (list, tuple)):
        for i, v in enumerate(d):
            r.update(flat(v, pre + f'[{i}]'))
    else:
        r[pre] = d
    return r


def compare(new, old, label, skip=('seconds', 'max_counts', 'seed_entropy')):
    a = flat(json.loads(json.dumps(new, default=float))); b = flat(old)
    keys = [k for k in b if not any(s in k for s in skip) and not k.startswith('/block_tests')]
    worst = 0.0; missing = 0; wk = None; n = 0
    for k in keys:
        if k not in a:
            missing += 1; continue
        x, y = a[k], b[k]
        if x is None or y is None or isinstance(x, str):
            same = (x == y); rel = 0.0 if same else np.inf
        else:
            if not (np.isfinite(x) and np.isfinite(y)):
                rel = 0.0 if (x == y or (np.isnan(x) and np.isnan(y))) else np.inf
            else:
                rel = abs(x - y)/max(abs(y), 1e-300) if x != y else 0.0
        n += 1
        if rel > worst:
            worst, wk = rel, k
    print(f"  {label}: {n} numbers compared, {missing} absent in the new record, largest relative difference "
          f"{worst:.2e} at {wk}")
    return worst


def main():
    R14 = json.load(open(os.path.join(ITEM, 'results', 'A14.json')))
    B14 = json.load(open(os.path.join(ITEM, 'results', 'A14_nmbias.json')))
    print("Part A: item13 A14 reproduced by the copied code")
    for iv, y0 in ((2, 7), (0, 3)):
        n1, n2, n3 = load_orig('A14', iv, (y0, y0 + 1, y0 + 2), narrow16=True)
        d = analyze_triple(n1, n2, n3, y0)
        N = len(n1); del n1, n2, n3
        compare(d, R14['variants'][str(iv)]['depths'][str(y0)], f"A14 v{iv} y0={y0} analysis")
        b = bias_control(d, N, [20260923, 13, zlib.crc32(b'A14'), iv, y0], 'A14 original seed')
        compare(b, B14['variants'][str(iv)][str(y0)], f"A14 v{iv} y0={y0} bias control")

    print("\nPart B1: item13 A19 v0 y0=5 with the int16-narrowed windows")
    R19 = json.load(open(os.path.join(ITEM, 'results', 'A19.json')))
    B19 = json.load(open(os.path.join(ITEM, 'results', 'A19_nmbias.json')))
    n1, n2, n3 = load_orig('A19', 0, (5, 6, 7), narrow16=True)
    print(f"  narrowed window [7,8]: min {int(n3.min())}, events with a negative count {int((n3 < 0).sum())}")
    d = analyze_triple(n1, n2, n3, 5)
    N = len(n1); del n1, n2, n3
    compare(d, R19['variants']['0']['depths']['5'], "A19 v0 y0=5 analysis (int16)")
    b = bias_control(d, N, [20260923, 13, zlib.crc32(b'A19'), 0, 5], 'A19 original seed')
    compare(b, B19['variants']['0']['5'], "A19 v0 y0=5 bias control (int16)")

    print("\nPart B2: A19 v0 y0=5 with int64 windows")
    n1, n2, n3 = load_orig('A19', 0, (5, 6, 7), narrow16=False)
    print(f"  window [7,8]: max {int(n3.max())}, min {int(n3.min())}")
    d2 = analyze_triple(n1, n2, n3, 5)
    del n1, n2, n3
    b2 = bias_control(d2, N, [20260923, 1313, zlib.crc32(b'uvcheck-A19fix'), 0, 5], 'A19 int64, new seed')
    with open(os.path.join(HERE, 'results', 'A19_c0_y5_int64.json'), 'w') as f:
        json.dump(dict(config='A19', variant=0, cut=0.0, y0=5, N=N, depth=d2, nmbias=b2,
                       note='item13 runs/A19 data, unit windows summed in int64 (no int16 narrowing)'),
                  f, indent=1, default=float)
    o = R19['variants']['0']['depths']['5']
    for k in ('lam', 'k_hat', 'F'):
        print(f"  {k}: int16 {o[k]}  int64 {d2[k]}")
    for k in ('rho_pc', 'IG_pc', 'rho_slope', 'IG_slope'):
        print(f"  {k}: int16 {o['gauss'][k]:.6f}  int64 {d2['gauss'][k]:.6f}")
    print(f"  I_grass(N): int16 {o['cmi_full_grass']:.6f}  int64 {d2['cmi_full_grass']:.6f}")


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/uv_analyze.py <==
#!/usr/bin/env python3
"""Analysis of one count of one uvcheck configuration, with the estimator-bias control, per depth.

For every integer depth y0 (three consecutive unit windows [y0, y0+1], [y0+1, y0+2], [y0+2, y0+3])
the per-depth block of item13/analyze.py main() is repeated here with the functions of analyze.py and
cmi_est.py imported unchanged (moments_all, contrast, k_regression, cmi, gaussian_values, est_blocks,
extrapolate, nm_exact.cmi_nm).  The loop body is copied from analyze.py main() because that main()
reads item13/runs/NAME; two changes: the windows are read from runs/NAME/win_cIC_wJ.bin as int32 and
widened to int64 (analyze.py narrows the unit-window sums to int16), and the block rejection rates
(block_tests at 1e4, 1e5, 1e6 events) are not computed.

The bias control is the loop body of item13/nm_bias_control.py main(), copied: one sample of Eq. (nm)
of the same number of events at the measured means and k = k_hat, the same estimators, and the
difference from the directly summed value.  Only the seed differs: numpy default_rng with entropy
[20260923, 1313, crc32('uvcheck-' + NAME), IC, y0] (nm_bias_control.py uses [20260923, 13,
crc32(NAME), variant, y0]).  As in nm_bias_control.py, depths without a summed value (middle mean
above 150 or a mean above 300) get no bias control.

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 -W ignore uv_analyze.py NAME IC ) > logs/analyze_NAME_cIC.log
Output: results/NAME_cIC.json  (keys: config, cut, N, window_means, Nbar, rate_eff, depths{y0: analysis},
        nmbias{y0: bias control})
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, time, zlib
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'uvcheck')
sys.path.insert(0, ITEM)
from analyze import moments_all, contrast, k_regression, LAB2, LAB3
from cmi_est import cmi, gaussian_values, est_blocks, extrapolate
from nm_exact import cmi_nm


def read_window(name, ic, j, N):
    fn = os.path.join(HERE, 'runs', name, f'win_c{ic}_w{j}.bin')
    a = np.fromfile(fn, dtype=np.int32)
    assert a.size == N, (fn, a.size, N)
    return a.astype(np.int64)


def analyze_triple(n1, n2, n3, y0):
    """Per-depth block of analyze.py main(), without block_tests."""
    t1 = time.time()
    lam = [float(n1.mean()), float(n2.mean()), float(n3.mean())]
    mom = moments_all(n1, n2, n3)
    x = mom['x']; Ve = mom['Vx_emp']
    se = np.sqrt(np.diag(Ve))
    iF = {l: i for i, l in enumerate(LAB2)}
    iT = {l: 6 + i for i, l in enumerate(LAB3)}

    def vec(**kw):
        a = np.zeros(16)
        for k, v in kw.items():
            a[iF[k[1:]] if k[0] == 'F' else iT[k[1:]]] += v
        return a
    con = {}
    con['F12-F13'] = contrast(x, Ve, vec(F12=1, F13=-1))
    con['F23-F13'] = contrast(x, Ve, vec(F23=1, F13=-1))
    con['adj=(F12+F23)/2-F13'] = contrast(x, Ve, vec(F12=0.5, F23=0.5, F13=-1))
    for j in ('11', '22', '33'):
        con[f'F{j}-F13'] = contrast(x, Ve, vec(**{f'F{j}': 1, 'F13': -1}))
    con['within=mean(Fjj)-mean(Fjl)'] = contrast(
        x, Ve, vec(F11=1/3, F22=1/3, F33=1/3, F12=-1/3, F13=-1/3, F23=-1/3))
    g = x[iT['123']] - 2*x[iF['12']]*x[iF['23']]
    grad = np.zeros(16); grad[iT['123']] = 1; grad[iF['12']] = -2*x[iF['23']]; grad[iF['23']] = -2*x[iF['12']]
    con['T123-2F12F23'] = (float(g), float(np.sqrt(grad @ Ve @ grad)))
    kreg, kreg2 = k_regression(n1, n2, n3)
    gv = gaussian_values(n1, n2, n3)
    blocks = est_blocks(n1, n2, n3, mmax=6)
    ex2 = extrapolate(blocks, order=2)
    ex1 = extrapolate(blocks[:5], order=1)
    full = cmi(n1, n2, n3)
    ex_nm1 = ex_nmk = None
    if lam[1] <= 150 and max(lam) <= 300:
        ex_nm1 = cmi_nm(1.0, lam)
        if np.isfinite(mom['k_hat']) and mom['k_hat'] > 0:
            ex_nmk = cmi_nm(mom['k_hat'], lam)
    rec = dict(y0=y0, windows=[[y0, y0+1], [y0+1, y0+2], [y0+2, y0+3]], lam=lam,
               max_counts=[int(n1.max()), int(n2.max()), int(n3.max())],
               ratio_l1l3_l22=lam[0]*lam[2]/lam[1]**2,
               rate_triple=0.5*np.log(lam[2]/lam[0]),
               F={l: float(x[iF[l]]) for l in LAB2}, F_se={l: float(se[iF[l]]) for l in LAB2},
               T={l: float(x[iT[l]]) for l in LAB3}, T_se={l: float(se[iT[l]]) for l in LAB3},
               contrasts={k: dict(value=v[0], se=v[1], z=v[0]/v[1] if v[1] > 0 else np.nan)
                          for k, v in con.items()},
               tests={k: v for k, v in mom.items() if k.startswith(('W_', 'p_', 'z_', 'kappa', 'gamma_ratio'))},
               k_hat=mom['k_hat'], kappa2_tot=mom['kappa2_tot'], k_reg=kreg, k_reg_each=kreg2,
               gauss=gv, cmi_full_grass=float(full['grass']), cmi_full_plugin=float(full['plugin']),
               ncells=full['ncells'], cmi_blocks=blocks, cmi_extrap2=ex2, cmi_extrap1=ex1,
               nm_k1=ex_nm1, nm_khat=ex_nmk, seconds=time.time() - t1)
    Fs = " ".join(f"F{l}={x[iF[l]]:.4f}({se[iF[l]]:.4f})" for l in LAB2)
    print(f"  y0={y0} lam=({lam[0]:.3f},{lam[1]:.3f},{lam[2]:.3f}) ratio={rec['ratio_l1l3_l22']:.4f} "
          f"k_hat={mom['k_hat']:.4f} k_reg={kreg:.4f}  max counts {rec['max_counts']}")
    print("     " + Fs)
    print("     " + "  ".join(f"{k}: {v[0]:+.4f} ({v[0]/v[1]:+.1f} sd)" for k, v in con.items()))
    print(f"     p(emp): order2 {mom['p_order2_emp']:.2e} cross2 {mom['p_cross2_emp']:.2e} "
          f"within2 {mom['p_within2_emp']:.2e} gamma123 {mom['p_gamma123_emp']:.2e}  "
          f"gamma_ratio(nm) {mom['gamma_ratio_nm']:.4f}")
    print(f"     rho_pc={gv['rho_pc']:.4f} IG_pc={gv['IG_pc']:.5f} rho_slope={gv['rho_slope']:.4f} "
          f"IG_slope={gv['IG_slope']:.5f}  I_grass(N)={full['grass']:.5f} I_plugin(N)={full['plugin']:.5f} "
          f"cells={full['ncells']}  I_extrap2={ex2['I_inf']:.5f}+-{ex2['se']:.5f} (chi2 {ex2['chi2']:.1f}/{ex2['dof']})  "
          f"I_extrap1={ex1['I_inf']:.5f}+-{ex1['se']:.5f}")
    if ex_nm1:
        print(f"     1+0 law k=1 at these means: I={ex_nm1['cmi']:.5f} IG={ex_nm1['IG']:.5f};  "
              + (f"NM at k_hat: I={ex_nmk['cmi']:.5f} IG={ex_nmk['IG']:.5f}" if ex_nmk else "")
              + f"  ({time.time()-t1:.0f} s)", flush=True)
    return rec


def bias_control(d, N, entropy, label):
    """Loop body of nm_bias_control.py main(), with the given seed entropy."""
    if d['nm_khat'] is None:
        return None
    t1 = time.time()
    k = d['k_hat']; lam = d['lam']
    rng = np.random.default_rng(entropy)
    w = rng.gamma(k, 1.0/k, size=N)
    s = [rng.poisson(l*w).astype(np.int64) for l in lam]
    del w
    full = cmi(*s)
    gv = gaussian_values(*s)
    bl = est_blocks(*s, mmax=6)
    ex2 = extrapolate(bl, order=2)
    ex1 = extrapolate(bl[:5], order=1)
    exact = d['nm_khat']['cmi']
    rec = dict(k=k, lam=lam, N=N, exact=exact, IG_exact=d['nm_khat']['IG'], seed_entropy=list(entropy),
               grass_full=float(full['grass']), plugin_full=float(full['plugin']),
               bias_full=float(full['grass'] - exact), bias_plugin=float(full['plugin'] - exact),
               se_full=bl[1][2]/np.sqrt(2),
               extrap2=ex2, bias_extrap2=ex2['I_inf'] - exact,
               extrap1=ex1, bias_extrap1=ex1['I_inf'] - exact,
               IG_pc=gv['IG_pc'], IG_slope=gv['IG_slope'], blocks=bl, ncells=full['ncells'])
    print(f"     bias control {label} k={k:.4f} exact {exact:.5f}  grass(N) {full['grass']:.5f} "
          f"bias {full['grass']-exact:+.5f}+-{rec['se_full']:.5f}  extrap2 bias {ex2['I_inf']-exact:+.5f}+-{ex2['se']:.5f}  "
          f"extrap1 bias {ex1['I_inf']-exact:+.5f}+-{ex1['se']:.5f}  cells {full['ncells']}  ({time.time()-t1:.0f} s)",
          flush=True)
    return rec


def main():
    name, ic = sys.argv[1], int(sys.argv[2])
    W = json.load(open(os.path.join(HERE, 'runs', name, 'windows.json')))
    N = W['N']; nunit = W['nunit']; cut = W['cuts'][ic]
    outfn = os.path.join(HERE, 'results', f'{name}_c{ic}.json')
    OUT = dict(config=name, cut=cut, ic=ic, N=N, window_means=W['window_means'][ic], Nbar=W['Nbar'][ic],
               rate_eff=W['rate_eff'][ic], max_count_unit_window=W['max_count_unit_window'][ic],
               depths={}, nmbias={})
    t0 = time.time()
    print(f"=== {name}  cut {cut}  N = {N}")
    print("  unit-window means: " + " ".join(f"{v:.3f}" for v in W['window_means'][ic]))
    print("  effective rate ln N(y+1)/N(y): " + " ".join(f"{v:.4f}" for v in W['rate_eff'][ic]), flush=True)
    ent3 = zlib.crc32(('uvcheck-' + name).encode())
    for y0 in range(nunit - 2):
        n1 = read_window(name, ic, y0, N); n2 = read_window(name, ic, y0 + 1, N); n3 = read_window(name, ic, y0 + 2, N)
        d = analyze_triple(n1, n2, n3, y0)
        del n1, n2, n3
        OUT['depths'][str(y0)] = d
        b = bias_control(d, N, [20260923, 1313, ent3, ic, y0], f"{name} c{ic} y0={y0}")
        OUT['nmbias'][str(y0)] = b
        with open(outfn + '.tmp', 'w') as f:
            json.dump(OUT, f, indent=1, default=float)
        os.replace(outfn + '.tmp', outfn)
    print(f"done {time.time()-t0:.0f} s")


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/uv_crosscheck.py <==
#!/usr/bin/env python3
"""Independent recomputation of numbers of results/U*_cIC.json from the raw chunk files, by the code
paths of item13/crosscheck.py (copied here; that program reads item13/runs only): unit windows summed
from the 0.5-wide bins of runs/NAME/chunk_NNNN.npz in int64 (not from the win_*.bin files), the six F
by the direct formula (E[n_j n_l] - delta_jl lam_j)/(lam_j lam_l) - 1 in integer arithmetic, T123 by
the direct third joint factorial cumulant, the partial correlation from the inverse covariance matrix,
the Grassberger estimate and I_G(slope) with the estimator of calc_SHORT/item2/xs6_mc_direct_copy.py
(imported, not modified).  Cases: the formerly-above triples with the smallest ratio of D to the
half-width at rho = 0.001, the triple whose sign changed, and two others; also the item13 A19 triple
(all splittings, y0 = 5) against results/A19_c0_y5_int64.json.

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 uv_crosscheck.py ) > logs/uv_crosscheck.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, json, glob, os
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'uvcheck')
sys.path.insert(0, _PKG + '/calc_SHORT/item2')
from xs6_mc_direct_copy import Table

CASES = [('U14', 2, 7), ('U14', 1, 1), ('U14', 3, 7), ('U19', 3, 5), ('U19', 1, 3), ('A19', 0, 5)]
worst = {}
for name, ic, y0 in CASES:
    src = os.path.join(ITEM, 'runs', name) if name == 'A19' else os.path.join(HERE, 'runs', name)
    files = sorted(glob.glob(os.path.join(src, 'chunk_*.npz')))
    tri = []
    for f in files:
        c = np.load(f)['counts'][:, ic, :].astype(np.int64)
        tri.append(np.stack([c[:, 2*(y0+j)] + c[:, 2*(y0+j)+1] for j in range(3)], axis=1))
        del c
    x = np.concatenate(tri); del tri
    N = len(x)
    S1 = x.sum(0)
    S2 = x.T @ x
    lam = S1/N
    F = {}
    for j in range(3):
        for l in range(j, 3):
            m = (S2[j, l] - (S1[j] if j == l else 0))/N
            F[f'{j+1}{l+1}'] = m/(lam[j]*lam[l]) - 1
    e123 = np.mean(x[:, 0].astype(float)*x[:, 1]*x[:, 2])
    k123 = (e123 - S2[0, 1]/N*lam[2] - S2[0, 2]/N*lam[1] - S2[1, 2]/N*lam[0] + 2*lam.prod())
    T123 = k123/lam.prod()
    C = np.cov(x.T.astype(float))
    P = np.linalg.inv(C)
    rho = -P[0, 2]/np.sqrt(P[0, 0]*P[2, 2])
    t = Table([x[:, 0], x[:, 1], x[:, 2]])
    info, ig_slope = t.stat(t.c)
    del x, t
    if name == 'A19':
        R = json.load(open(os.path.join(HERE, 'results', 'A19_c0_y5_int64.json')))['depth']
    else:
        R = json.load(open(os.path.join(HERE, 'results', f'{name}_c{ic}.json')))['depths'][str(y0)]
    print(f"{name} cut index {ic} y0={y0}  N={N}")
    rows = [('lam1', lam[0], R['lam'][0]), ('lam2', lam[1], R['lam'][1]), ('lam3', lam[2], R['lam'][2])]
    rows += [(f'F{k}', F[k], R['F'][k]) for k in F]
    rows += [('T123', T123, R['T']['123']), ('rho_pc', rho, R['gauss']['rho_pc']),
             ('IG_pc', -0.5*np.log(1 - rho**2), R['gauss']['IG_pc']), ('IG_slope', ig_slope, R['gauss']['IG_slope']),
             ('I_grass', info, R['cmi_full_grass'])]
    for lab, a, b in rows:
        d = abs(a - b)/max(abs(b), 1e-12)
        worst[lab] = max(worst.get(lab, 0), d)
        print(f"   {lab:9s} recomputed {a:.10f}  results {b:.10f}  rel diff {d:.1e}", flush=True)
print("\nlargest relative difference per quantity:", {k: f"{v:.1e}" for k, v in worst.items()})


==> anc/calc_SHORT/item13/uvcheck/uv_mutation.py <==
#!/usr/bin/env python3
"""Mutations that the checks of uvcheck must detect.

M1  uv_summary.decide() with the threshold |D| > unc in place of |D| > 2 unc: the comparison with item13
    summary.json must report different signs.
M2  decide() with the allowance |bias_NM| (the cells ratio dropped): the comparison must report a
    nonzero difference of unc.
M3  test_copy.compare() on an item13 record with one F multiplied by 1 + 1e-9: it must report a
    relative difference of 1e-9.
M4  uv_summary's matching with r_c = 0.1 and 0.3 interchanged at rho = 0.001: the window means of the
    matched triples must then differ by more than 10 percent somewhere.

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 uv_mutation.py ) > logs/uv_mutation.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, copy
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'uvcheck')
sys.path.insert(0, HERE)
import uv_summary as US
import test_copy as TC

S = json.load(open(os.path.join(ITEM, 'summary.json')))


def rule_check(decide):
    nsign = 0; worst = 0.0
    for name in ('A14', 'A19'):
        R = json.load(open(os.path.join(ITEM, 'results', f'{name}.json')))
        B = json.load(open(os.path.join(ITEM, 'results', f'{name}_nmbias.json')))
        for iv in ('0', '1', '2'):
            for y0, d in R['variants'][iv]['depths'].items():
                r = decide(d, B['variants'][iv].get(y0))
                s = S[name]['variants'][iv]['depths'][y0]
                nsign += (r['sign_pc'] != s['sign_pc'] or r['sign_slope'] != s['sign_slope'])
                worst = max(worst, abs(r['unc'] - s['unc'])/s['unc'])
    return nsign, worst


print("M0 (no mutation): triples with a different sign, largest relative difference of unc:", rule_check(US.decide))
orig_sign = US.sign
US.sign = lambda diff, unc: orig_sign(diff, unc/2)
print("M1 threshold |D| > unc:", rule_check(US.decide))
US.sign = orig_sign


def decide_m2(d, b):
    b2 = dict(b); d2 = dict(d)
    d2['ncells'] = min(d['ncells'], b['ncells'])      # cells ratio forced to at most 1
    return US.decide(d2, b2)


print("M2 allowance without the cells ratio:", rule_check(decide_m2))
R = json.load(open(os.path.join(ITEM, 'results', 'A14.json')))['variants']['2']['depths']['7']
Rm = copy.deepcopy(R); Rm['F']['13'] *= (1 + 1e-9)
print("M3 compare() on a record with F13 x (1 + 1e-9):")
TC.compare(Rm, R, 'mutated record')
m = []
for name, U in (('A14', 'U14'), ('A19', 'U19')):
    for iv, ic in (('1', 3), ('2', 2)):
        Un = json.load(open(os.path.join(HERE, 'results', f'{U}_c{ic}.json')))
        O = json.load(open(os.path.join(ITEM, 'results', f'{name}.json')))['variants'][iv]
        m.append(max(abs(a/b - 1) for a, b in zip(Un['window_means'], O['window_means'])))
print(f"M4 r_c = 0.1 and 0.3 interchanged: largest relative difference of window means {max(m):.3f}")
m = []
for name, U in (('A14', 'U14'), ('A19', 'U19')):
    for iv, ic in US.MATCH.items():
        if iv == '0':
            continue
        Un = json.load(open(os.path.join(HERE, 'results', f'{U}_c{ic}.json')))
        O = json.load(open(os.path.join(ITEM, 'results', f'{name}.json')))['variants'][iv]
        m.append(max(abs(a/b - 1) for a, b in zip(Un['window_means'], O['window_means'])))
print(f"   (unmutated matching of r_c = 0.1 and 0.3: largest relative difference of window means {max(m):.3f})")


==> anc/calc_SHORT/item13/uvcheck/uv_production_check.py <==
#!/usr/bin/env python3
"""Consistency of the uvcheck production with the earlier rho = 0.001 samples (independent seeds).

For every unit window and count: the window mean and the one-window normalized second factorial
cumulant F = <n(n-1)>/<n>^2 - 1, each with a standard error from disjoint blocks (40 blocks of
250000 events for U14 and U19; 20 blocks for the earlier samples), and z = difference / combined
standard error.
  U14 against item13 runs/A14uv (cascade2d.py, 2e6 events; counts 0, 0.01, 0.1, 0.3)
  U14 against verify/runs/A14r3 (the verifier's generator vsim.py, 2e6 events; counts 0, 0.1, 0.3)
  U14 against verify/runs/A14r3rc001 (vsim.py, 5e5 events; counts 0, 0.01, 0.1)
  U19 against verify/runs/A19r3 (vsim.py, 2e6 events; counts 0, 0.1, 0.3)
The verifier's files hold unit-bin counts [nev, Ymax, 3]: all splittings, then the two r_c of the run.

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 uv_production_check.py ) > logs/production_check.log
Output: results/production_check.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, glob
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'uvcheck')


def stats_blocks(x, nb):
    """mean and F of x with standard errors from nb disjoint blocks."""
    x = x.astype(np.float64)
    size = len(x)//nb
    m = []; f = []
    for b in range(nb):
        s = x[b*size:(b + 1)*size]
        mu = s.mean()
        m.append(mu); f.append((s*(s - 1)).mean()/mu**2 - 1 if mu > 0 else np.nan)
    mu = x.mean(); F = (x*(x - 1)).mean()/mu**2 - 1
    return dict(mean=float(mu), se_mean=float(np.std(m, ddof=1)/np.sqrt(nb)), F=float(F),
                se_F=float(np.std(f, ddof=1)/np.sqrt(nb)))


def ours(name, ic, j):
    W = json.load(open(os.path.join(HERE, 'runs', name, 'windows.json')))
    x = np.fromfile(os.path.join(HERE, 'runs', name, f'win_c{ic}_w{j}.bin'), dtype=np.int32)
    assert x.size == W['N']
    return stats_blocks(x, 40)


def item13_uv(ic, j):
    files = sorted(glob.glob(os.path.join(ITEM, 'runs', 'A14uv', 'chunk_*.npz')))
    x = []
    for f in files:
        c = np.load(f)['counts'][:, ic, 2*j:2*j + 2].astype(np.int64).sum(1)
        x.append(c)
    return stats_blocks(np.concatenate(x), 20)


def verifier(run, it, j, cache={}):
    if run not in cache:
        cache.clear()
        cache[run] = np.load(os.path.join(ITEM, 'verify', 'runs', f'{run}.npz'))['counts']
    return stats_blocks(cache[run][:, j, it].astype(np.int64), 20)


def comp(a, b):
    zm = (a['mean'] - b['mean'])/np.hypot(a['se_mean'], b['se_mean'])
    zF = (a['F'] - b['F'])/np.hypot(a['se_F'], b['se_F'])
    return float(zm), float(zF)


def main():
    OUT = {}
    # (label, our config, our cut index, reference kind, reference id, reference type index, nunit)
    jobs = []
    for ic, cut in enumerate((0.0, 0.01, 0.1, 0.3)):
        jobs.append(('U14 vs item13 A14uv', 'U14', ic, cut, 'uv', ic, 10))
    for it, (ic, cut) in enumerate(((0, 0.0), (2, 0.1), (3, 0.3))):
        jobs.append(('U14 vs verify A14r3', 'U14', ic, cut, 'A14r3', it, 10))
    for it, (ic, cut) in enumerate(((0, 0.0), (1, 0.01), (2, 0.1))):
        jobs.append(('U14 vs verify A14r3rc001', 'U14', ic, cut, 'A14r3rc001', it, 10))
    for it, (ic, cut) in enumerate(((0, 0.0), (2, 0.1), (3, 0.3))):
        jobs.append(('U19 vs verify A19r3', 'U19', ic, cut, 'A19r3', it, 8))
    allz_m = []; allz_F = []
    for lab, name, ic, cut, ref, it, nunit in jobs:
        rows = []
        print(f"\n{lab}: count r_c = {cut}" + (" (all splittings)" if cut == 0 else ""))
        print("   j   mean(ours)        mean(ref)         z_mean |  F(ours)           F(ref)            z_F")
        for j in range(nunit):
            a = ours(name, ic, j)
            b = item13_uv(it, j) if ref == 'uv' else verifier(ref, it, j)
            zm, zF = comp(a, b)
            allz_m.append(zm); allz_F.append(zF)
            rows.append(dict(j=j, ours=a, ref=b, z_mean=zm, z_F=zF))
            print(f"  {j:2d}  {a['mean']:9.4f}({a['se_mean']:.4f})  {b['mean']:9.4f}({b['se_mean']:.4f})  {zm:+6.2f} | "
                  f"{a['F']:.4f}({a['se_F']:.4f})  {b['F']:.4f}({b['se_F']:.4f})  {zF:+6.2f}", flush=True)
        OUT[f"{lab} r_c={cut}"] = rows
    zm = np.array(allz_m); zF = np.array(allz_F)
    print(f"\nall comparisons: {len(zm)} window means, largest |z| {np.abs(zm).max():.2f}, number with |z| > 2: "
          f"{int((np.abs(zm) > 2).sum())}, > 3: {int((np.abs(zm) > 3).sum())}, sum z^2 {float((zm**2).sum()):.1f};  "
          f"{len(zF)} one-window F, largest |z| {np.abs(zF).max():.2f}, |z| > 2: {int((np.abs(zF) > 2).sum())}, "
          f"> 3: {int((np.abs(zF) > 3).sum())}, sum z^2 {float((zF**2).sum()):.1f}")
    print("(the comparisons share our sample across references, so they are not independent)")
    with open(os.path.join(HERE, 'results', 'production_check.json'), 'w') as f:
        json.dump(OUT, f, indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/uv_summary.json <==
{
 "rule": "sign '>'/'<' of D = I_corr - I_G when |D| > half_width = 2*allowance + 4*hypot(SE, SE_NM), SE = SE_diff for I_G(pc) and SE_diff_slope for I_G(slope), allowance = |bias_NM|*max(1, cells/cells_NM), I_corr = I_grass(N) - bias_NM (item13 summarize.py)",
 "matching": "rho=0.01 all splittings -> rho=0.001 r_c=0.01; r_c=0.1 -> 0.1; r_c=0.3 -> 0.3",
 "rule_check": {
  "triples": 42,
  "signs_identical": 42,
  "largest_rel_diff": 0.0
 },
 "table": [
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 0,
   "formerly_above_pc": false,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     1.8216544,
     3.1772199,
     5.228694
    ],
    "k_hat": 1.9930495045192618,
    "rho_pc": 0.25171665543647176,
    "rho_slope": 0.34756623917418894,
    "I_grass": 0.034097460736177254,
    "I_half": 0.034311527632072014,
    "bias_NM": 0.0002253876397903254,
    "allowance": 0.0003156832492457457,
    "SE_diff": 7.698479378333437e-05,
    "SE_NM": 0.00013745831425290557,
    "I_corr": 0.03387207309638693,
    "IG_pc": 0.03272881816347884,
    "IG_slope": 0.0643727406173553,
    "diff_pc": 0.0011432549329080874,
    "diff_slope": -0.030500667520968375,
    "unc": 0.0006307797210197918,
    "half_width": 0.0012615594420395835,
    "SE_diff_slope": 0.00010481488523207204,
    "unc_slope": 0.0006614053823148507,
    "half_width_slope": 0.0013228107646297014,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 15722,
    "cells_NM": 11225,
    "gamma_ratio": 1.4058045340287348,
    "F": {
     "11": 0.48106061332218686,
     "12": 0.45683821794183066,
     "13": 0.4278700182231434,
     "22": 0.5152044103140354,
     "23": 0.5115846271325479,
     "33": 0.5578120067301391
    }
   },
   "rho0.001": {
    "lam": [
     1.8278459,
     3.2090741,
     5.3234407
    ],
    "k_hat": 2.0040748598350504,
    "rho_pc": 0.2562083497737411,
    "rho_slope": 0.3485633307084031,
    "I_grass": 0.03527349407274194,
    "I_half": 0.03552476050198283,
    "bias_NM": 0.0002862902204670559,
    "allowance": 0.00039975306704011985,
    "SE_diff": 8.329015709622856e-05,
    "SE_NM": 0.00011204676925314059,
    "I_corr": 0.034987203852274884,
    "IG_pc": 0.03394819275968772,
    "IG_slope": 0.06476763418172136,
    "diff_pc": 0.0010390110925871665,
    "diff_slope": -0.02978043032944648,
    "unc": 0.000678978630119011,
    "half_width": 0.001357957260238022,
    "SE_diff_slope": 9.670572840232191e-05,
    "unc_slope": 0.0006957697990394458,
    "half_width_slope": 0.0013915395980788915,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 15865,
    "cells_NM": 11362,
    "gamma_ratio": 1.407280629113538,
    "F": {
     "11": 0.4810822026735686,
     "12": 0.4568097226593377,
     "13": 0.4290066483390047,
     "22": 0.5115986128336778,
     "23": 0.5080906887608809,
     "33": 0.5510419423512476
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 1,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     3.1772199,
     5.228694,
     8.291788
    ],
    "k_hat": 1.788750528913458,
    "rho_pc": 0.300763569239945,
    "rho_slope": 0.40058063115402504,
    "I_grass": 0.05020433013885217,
    "I_half": 0.05082501818817331,
    "bias_NM": 0.00043107539086217894,
    "allowance": 0.0006157170649809064,
    "SE_diff": 0.00010558135049079951,
    "SE_NM": 0.0001549041910282443,
    "I_corr": 0.04977325474798999,
    "IG_pc": 0.04740744975800233,
    "IG_slope": 0.0874534618587969,
    "diff_pc": 0.0023658049899876604,
    "diff_slope": -0.03768020711080691,
    "unc": 0.0009906449512181179,
    "half_width": 0.0019812899024362358,
    "SE_diff_slope": 0.0001365177995057101,
    "unc_slope": 0.0010286694495484062,
    "half_width_slope": 0.0020573388990968123,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 37725,
    "cells_NM": 26412,
    "gamma_ratio": 1.6515694657084963,
    "F": {
     "11": 0.5152044103140354,
     "12": 0.5115846271325479,
     "13": 0.504328501004029,
     "22": 0.5578120067301391,
     "23": 0.570649395845416,
     "33": 0.6162225573076503
    }
   },
   "rho0.001": {
    "lam": [
     3.2090741,
     5.3234407,
     8.5244364
    ],
    "k_hat": 1.8107801403311825,
    "rho_pc": 0.3060470532088662,
    "rho_slope": 0.401250017367026,
    "I_grass": 0.051786832583326614,
    "I_half": 0.05240267472795601,
    "bias_NM": 0.00027740266740572395,
    "allowance": 0.0003929029383037154,
    "SE_diff": 0.00012343704871846536,
    "SE_NM": 0.00016559682281582522,
    "I_corr": 0.05150942991592089,
    "IG_pc": 0.04917303104534742,
    "IG_slope": 0.08777322573214935,
    "diff_pc": 0.002336398870573471,
    "diff_slope": -0.03626379581622846,
    "unc": 0.0008059841057418866,
    "half_width": 0.0016119682114837733,
    "SE_diff_slope": 0.0001500300971261726,
    "unc_slope": 0.0008398093614859499,
    "half_width_slope": 0.0016796187229718997,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 38120,
    "cells_NM": 26914,
    "gamma_ratio": 1.655374171669675,
    "F": {
     "11": 0.5115986128336778,
     "12": 0.5080906887608809,
     "13": 0.5010568275737672,
     "22": 0.5510419423512476,
     "23": 0.5626141963875679,
     "33": 0.6048372089102789
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 2,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     5.228694,
     8.291788,
     12.8243621
    ],
    "k_hat": 1.5969074836779038,
    "rho_pc": 0.32568288643115045,
    "rho_slope": 0.433875673390486,
    "I_grass": 0.06329000957020092,
    "I_half": 0.06475902115175636,
    "bias_NM": 0.0008525607876831431,
    "allowance": 0.0011719019047268927,
    "SE_diff": 0.0001709108392899329,
    "SE_NM": 0.00017196694559105496,
    "I_corr": 0.06243744878251778,
    "IG_pc": 0.056063535575182656,
    "IG_slope": 0.10428026366529536,
    "diff_pc": 0.006373913207335123,
    "diff_slope": -0.04184281488277758,
    "unc": 0.0016568066185118017,
    "half_width": 0.0033136132370236034,
    "SE_diff_slope": 0.00013507072836076224,
    "unc_slope": 0.001609242650762858,
    "half_width_slope": 0.003218485301525716,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 78962,
    "cells_NM": 57445,
    "gamma_ratio": 1.9203869433346277,
    "F": {
     "11": 0.5578120067301391,
     "12": 0.570649395845416,
     "13": 0.5792775109335961,
     "22": 0.6162225573076503,
     "23": 0.6411517225840455,
     "33": 0.6899984803413592
    }
   },
   "rho0.001": {
    "lam": [
     5.3234407,
     8.5244364,
     13.3198974
    ],
    "k_hat": 1.6283790695792888,
    "rho_pc": 0.3313446626501555,
    "rho_slope": 0.4341406930524456,
    "I_grass": 0.06521738398179977,
    "I_half": 0.06661718839025355,
    "bias_NM": 0.0011184384245435108,
    "allowance": 0.0015151616803821294,
    "SE_diff": 0.0002120660725376189,
    "SE_NM": 0.00018136296258904915,
    "I_corr": 0.06409894555725626,
    "IG_pc": 0.058148543188073734,
    "IG_slope": 0.10442197815080395,
    "diff_pc": 0.005950402369182525,
    "diff_slope": -0.04032303259354769,
    "unc": 0.0020732460586641503,
    "half_width": 0.004146492117328301,
    "SE_diff_slope": 0.00017384909518240664,
    "unc_slope": 0.002017619766573678,
    "half_width_slope": 0.004035239533147356,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 80203,
    "cells_NM": 59203,
    "gamma_ratio": 1.9276493267197607,
    "F": {
     "11": 0.5510419423512476,
     "12": 0.5626141963875679,
     "13": 0.5704917635700082,
     "22": 0.6048372089102789,
     "23": 0.6275001040388959,
     "33": 0.6720405986548128
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 3,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     8.291788,
     12.8243621,
     19.4701986
    ],
    "k_hat": 1.4142861693989413,
    "rho_pc": 0.3320372658338363,
    "rho_slope": 0.4545313712892554,
    "I_grass": 0.0742190321239935,
    "I_half": 0.077195262662614,
    "bias_NM": 0.002586473481702503,
    "allowance": 0.0033155228015665722,
    "SE_diff": 0.00027465746023064893,
    "SE_NM": 0.00021756314354599206,
    "I_corr": 0.071632558642291,
    "IG_pc": 0.05840667254924346,
    "IG_slope": 0.11571310872234786,
    "diff_pc": 0.013225886093047534,
    "diff_slope": -0.04408055008005686,
    "unc": 0.0040162950666854606,
    "half_width": 0.008032590133370921,
    "SE_diff_slope": 0.00018922868687823072,
    "unc_slope": 0.0038922071775202597,
    "half_width_slope": 0.0077844143550405195,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 149957,
    "cells_NM": 116983,
    "gamma_ratio": 2.2061274958577273,
    "F": {
     "11": 0.6162225573076503,
     "12": 0.6411517225840455,
     "13": 0.6629724465906521,
     "22": 0.6899984803413592,
     "23": 0.7259225367923894,
     "33": 0.7806607307793569
    }
   },
   "rho0.001": {
    "lam": [
     8.5244364,
     13.3198974,
     20.4674356
    ],
    "k_hat": 1.45432018196747,
    "rho_pc": 0.33962002947007985,
    "rho_slope": 0.45476617714852124,
    "I_grass": 0.07691621641167146,
    "I_half": 0.0799488206864547,
    "bias_NM": 0.002582888396533159,
    "allowance": 0.003281679757058423,
    "SE_diff": 0.00025620288259545643,
    "SE_NM": 0.0002136223461421384,
    "I_corr": 0.0743333280151383,
    "IG_pc": 0.06127694152077637,
    "IG_slope": 0.11584767942674172,
    "diff_pc": 0.01305638649436193,
    "diff_slope": -0.04151435141160342,
    "unc": 0.003948836181958889,
    "half_width": 0.007897672363917778,
    "SE_diff_slope": 0.0002047905343213997,
    "unc_slope": 0.003873536732074908,
    "half_width_slope": 0.007747073464149816,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 154285,
    "cells_NM": 121432,
    "gamma_ratio": 2.215050920239101,
    "F": {
     "11": 0.6048372089102789,
     "12": 0.6275001040388959,
     "13": 0.6472431307529305,
     "22": 0.6720405986548128,
     "23": 0.7042256408191914,
     "33": 0.7531299620449283
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 4,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     12.8243621,
     19.4701986,
     29.1730279
    ],
    "k_hat": 1.245905335505329,
    "rho_pc": 0.32506116754342945,
    "rho_slope": 0.4671441726413338,
    "I_grass": 0.08463408100208802,
    "I_half": 0.09039528606330727,
    "bias_NM": 0.005192016009237577,
    "allowance": 0.006157177540601112,
    "SE_diff": 0.00033613875114232904,
    "SE_NM": 0.00021485028808969686,
    "I_corr": 0.07944206499285045,
    "IG_pc": 0.055837294121102374,
    "IG_slope": 0.12309330632105972,
    "diff_pc": 0.023604770871748074,
    "diff_slope": -0.04365124132820927,
    "unc": 0.006955049475968563,
    "half_width": 0.013910098951937126,
    "SE_diff_slope": 0.00025240086598225277,
    "unc_slope": 0.006820100894966659,
    "half_width_slope": 0.013640201789933318,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 265869,
    "cells_NM": 224193,
    "gamma_ratio": 2.5085567473479222,
    "F": {
     "11": 0.6899984803413592,
     "12": 0.7259225367923894,
     "13": 0.7585473892519838,
     "22": 0.7806607307793569,
     "23": 0.825893017285823,
     "33": 0.8868933031855144
    }
   },
   "rho0.001": {
    "lam": [
     13.3198974,
     20.4674356,
     31.0560335
    ],
    "k_hat": 1.2943960432911392,
    "rho_pc": 0.33404496119070487,
    "rho_slope": 0.46708308620419764,
    "I_grass": 0.08773335435000895,
    "I_half": 0.09366014666786526,
    "bias_NM": 0.005939385306248754,
    "allowance": 0.006983839423359628,
    "SE_diff": 0.00035703880199161136,
    "SE_NM": 0.0002784900041986915,
    "I_corr": 0.0817939690437602,
    "IG_pc": 0.05915873452474197,
    "IG_slope": 0.12305680832908272,
    "diff_pc": 0.02263523451901823,
    "diff_slope": -0.041262839285322525,
    "unc": 0.007889451677177325,
    "half_width": 0.01577890335435465,
    "SE_diff_slope": 0.00023856836237371167,
    "unc_slope": 0.007717246666204316,
    "half_width_slope": 0.015434493332408632,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 275949,
    "cells_NM": 234680,
    "gamma_ratio": 2.5148052560599905,
    "F": {
     "11": 0.6720405986548128,
     "12": 0.7042256408191914,
     "13": 0.7328611299743992,
     "22": 0.7531299620449283,
     "23": 0.7926291231006601,
     "33": 0.8457270366560341
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 5,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     19.4701986,
     29.1730279,
     43.2793502
    ],
    "k_hat": 1.095241378079019,
    "rho_pc": 0.3051945586429305,
    "rho_slope": 0.474870147501115,
    "I_grass": 0.09658093193001704,
    "I_half": 0.10682252585785079,
    "bias_NM": 0.011175463248185802,
    "allowance": 0.01223810516778151,
    "SE_diff": 0.00046734521316025467,
    "SE_NM": 0.00031526328197943777,
    "I_corr": 0.08540546868183124,
    "IG_pc": 0.04888564817821841,
    "IG_slope": 0.12776987927823183,
    "diff_pc": 0.03651982050361283,
    "diff_slope": -0.04236441059640059,
    "unc": 0.013365584631413997,
    "half_width": 0.026731169262827995,
    "SE_diff_slope": 0.00033078401653930127,
    "unc_slope": 0.013152017641845233,
    "half_width_slope": 0.026304035283690467,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 444348,
    "cells_NM": 405765,
    "gamma_ratio": 2.824239503963295,
    "F": {
     "11": 0.7806607307793569,
     "12": 0.825893017285823,
     "13": 0.8678707285279907,
     "22": 0.8868933031855144,
     "23": 0.9406032564666647,
     "33": 1.0080504962857777
    }
   },
   "rho0.001": {
    "lam": [
     20.4674356,
     31.0560335,
     46.699296
    ],
    "k_hat": 1.1506112471077847,
    "rho_pc": 0.31754118084144856,
    "rho_slope": 0.4748650078079505,
    "I_grass": 0.10081173113938036,
    "I_half": 0.11160793142583625,
    "bias_NM": 0.01188021557739849,
    "allowance": 0.012914313030614898,
    "SE_diff": 0.00043315712356315085,
    "SE_NM": 0.0003382251987933953,
    "I_corr": 0.08893151556198187,
    "IG_pc": 0.05314291711106251,
    "IG_slope": 0.12776672799201727,
    "diff_pc": 0.035788598450919355,
    "diff_slope": -0.038835212430035404,
    "unc": 0.014013442465744964,
    "half_width": 0.02802688493148993,
    "SE_diff_slope": 0.00032485777737071436,
    "unc_slope": 0.013852244500642581,
    "half_width_slope": 0.027704489001285162,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 465908,
    "cells_NM": 428601,
    "gamma_ratio": 2.8203162682392198,
    "F": {
     "11": 0.7531299620449283,
     "12": 0.7926291231006601,
     "13": 0.8293505986899885,
     "22": 0.8457270366560341,
     "23": 0.8922644722140054,
     "33": 0.9503385283131371
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 6,
   "formerly_above_pc": false,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     29.1730279,
     43.2793502,
     63.7232212
    ],
    "k_hat": 0.9624712081255897,
    "rho_pc": 0.27236853887954404,
    "rho_slope": 0.4797857476659884,
    "I_grass": 0.11272579334254473,
    "I_half": 0.13024547186354596,
    "bias_NM": 0.023518827236089862,
    "allowance": 0.024068345917046083,
    "SE_diff": 0.0005857849177846406,
    "SE_NM": 0.0003296517817042319,
    "I_corr": 0.08920696610645487,
    "IG_pc": 0.038540219456423545,
    "IG_slope": 0.1308086081699386,
    "diff_pc": 0.050666746650031326,
    "diff_slope": -0.04160164206348374,
    "unc": 0.02541268853272816,
    "half_width": 0.05082537706545632,
    "SE_diff_slope": 0.0003790657724077172,
    "unc_slope": 0.025073057133250688,
    "half_width_slope": 0.050146114266501375,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 706521,
    "cells_NM": 690390,
    "gamma_ratio": 3.155353916170549,
    "F": {
     "11": 0.8868933031855144,
     "12": 0.9406032564666647,
     "13": 0.9920324880640343,
     "22": 1.0080504962857777,
     "23": 1.070757688455556,
     "33": 1.1461759113064423
    }
   },
   "rho0.001": {
    "lam": [
     31.0560335,
     46.699296,
     69.7359797
    ],
    "k_hat": 1.0241415216523377,
    "rho_pc": 0.28752038533742147,
    "rho_slope": 0.47949747796030456,
    "I_grass": 0.11842886191642421,
    "I_half": 0.136902623534505,
    "bias_NM": 0.024950084759912367,
    "allowance": 0.02538459474271394,
    "SE_diff": 0.000483045258952125,
    "SE_NM": 0.0003679858834150141,
    "I_corr": 0.09347877715651184,
    "IG_pc": 0.04314289577316539,
    "IG_slope": 0.13062902866083442,
    "diff_pc": 0.05033588138334645,
    "diff_slope": -0.03715025150432258,
    "unc": 0.026599084483450934,
    "half_width": 0.05319816896690187,
    "SE_diff_slope": 0.00037262652943978724,
    "unc_slope": 0.02643199942254895,
    "half_width_slope": 0.0528639988450979,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 749544,
    "cells_NM": 736714,
    "gamma_ratio": 3.137202462207693,
    "F": {
     "11": 0.8457270366560341,
     "12": 0.8922644722140054,
     "13": 0.9355094495531258,
     "22": 0.9503385283131371,
     "23": 1.002764582321062,
     "33": 1.0654181778875573
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "undecided -> undecided"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 7,
   "formerly_above_pc": false,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     43.2793502,
     63.7232212,
     93.2679559
    ],
    "k_hat": 0.8465928309990461,
    "rho_pc": 0.22248162445098915,
    "rho_slope": 0.4827445694250997,
    "I_grass": 0.13755698445421416,
    "I_half": 0.16598484327515095,
    "bias_NM": 0.045681626529779,
    "allowance": 0.045681626529779,
    "SE_diff": 0.0007714347923236441,
    "SE_NM": 0.00038337867652489126,
    "I_corr": 0.09187535792443516,
    "IG_pc": 0.025382544965702924,
    "IG_slope": 0.13266182712357735,
    "diff_pc": 0.06649281295873223,
    "diff_slope": -0.040786469199142195,
    "unc": 0.04740452043065787,
    "half_width": 0.09480904086131574,
    "SE_diff_slope": 0.0004006107899251191,
    "unc_slope": 0.0467906228591118,
    "half_width_slope": 0.0935812457182236,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 1078278,
    "cells_NM": 1105948,
    "gamma_ratio": 3.521069217811957,
    "F": {
     "11": 1.0080504962857777,
     "12": 1.070757688455556,
     "13": 1.131104605683677,
     "22": 1.1461759113064423,
     "23": 1.2177025080429544,
     "33": 1.3014995174505923
    }
   },
   "rho0.001": {
    "lam": [
     46.699296,
     69.7359797,
     103.6036591
    ],
    "k_hat": 0.9135738068234165,
    "rho_pc": 0.24584106368445172,
    "rho_slope": 0.4825461694253043,
    "I_grass": 0.14592218452763994,
    "I_half": 0.17630715834628052,
    "bias_NM": 0.04920768568029499,
    "allowance": 0.04920768568029499,
    "SE_diff": 0.0006565092167651693,
    "SE_NM": 0.0003755481317587609,
    "I_corr": 0.09671449884734495,
    "IG_pc": 0.031170643662237277,
    "IG_slope": 0.13253698987364496,
    "diff_pc": 0.06554385518510768,
    "diff_slope": -0.0358224910263,
    "unc": 0.05072035319295613,
    "half_width": 0.10144070638591227,
    "SE_diff_slope": 0.0003563869616655844,
    "unc_slope": 0.050243152851600234,
    "half_width_slope": 0.10048630570320047,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 1155710,
    "cells_NM": 1191069,
    "gamma_ratio": 3.4603101890032266,
    "F": {
     "11": 0.9503385283131371,
     "12": 1.002764582321062,
     "13": 1.052452071134888,
     "22": 1.0654181778875573,
     "23": 1.1237921965778317,
     "33": 1.1915656180560323
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "undecided -> undecided"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 0,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     0.7787628,
     1.078915,
     1.492474
    ],
    "k_hat": 1.524248326055326,
    "rho_pc": 0.22717981109767096,
    "rho_slope": 0.27487329106997915,
    "I_grass": 0.021760230598337316,
    "I_half": 0.021819830367671322,
    "bias_NM": -1.1636614533488965e-06,
    "allowance": 2.053780579512697e-06,
    "SE_diff": 6.974560216361425e-05,
    "SE_NM": 8.551231984201368e-05,
    "I_corr": 0.021761394259790665,
    "IG_pc": 0.02649508588255684,
    "IG_slope": 0.039281037170603314,
    "diff_pc": -0.004733691622766177,
    "diff_slope": -0.01751964291081265,
    "unc": 0.0002227509111990837,
    "half_width": 0.0004455018223981674,
    "SE_diff_slope": 8.88621782113089e-05,
    "unc_slope": 0.0002487020610212889,
    "half_width_slope": 0.0004974041220425778,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 4640,
    "cells_NM": 2629,
    "gamma_ratio": 1.874220146989952,
    "F": {
     "11": 0.5219768810794978,
     "12": 0.545031005576943,
     "13": 0.5547873801683023,
     "22": 0.6563658342368381,
     "23": 0.7003520592347003,
     "33": 0.8178227732729915
    }
   },
   "rho0.001": {
    "lam": [
     0.7791112,
     1.0784522,
     1.4932851
    ],
    "k_hat": 1.5268609086939782,
    "rho_pc": 0.22721095594344118,
    "rho_slope": 0.2752158547339658,
    "I_grass": 0.02182423078040152,
    "I_half": 0.021897484410064116,
    "bias_NM": 8.404361225902712e-05,
    "allowance": 0.00014617653071348442,
    "SE_diff": 6.72045646351177e-05,
    "SE_NM": 9.742334374882932e-05,
    "I_corr": 0.021740187168142494,
    "IG_pc": 0.026502546972348325,
    "IG_slope": 0.03938296850694267,
    "diff_pc": -0.004762359804205831,
    "diff_slope": -0.01764278133880018,
    "unc": 0.00038288530887769427,
    "half_width": 0.0007657706177553885,
    "SE_diff_slope": 9.644358030476257e-05,
    "unc_slope": 0.0004203492652383,
    "half_width_slope": 0.0008406985304766,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 4630,
    "cells_NM": 2662,
    "gamma_ratio": 1.8811844577942118,
    "F": {
     "11": 0.522322716121967,
     "12": 0.5457728559927091,
     "13": 0.5544614634533807,
     "22": 0.6546807648010426,
     "23": 0.6991574817371511,
     "33": 0.8144174593440396
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 1,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     1.078915,
     1.492474,
     2.068333
    ],
    "k_hat": 1.2066256427192084,
    "rho_pc": 0.28758848160130424,
    "rho_slope": 0.33831740711881486,
    "I_grass": 0.03314413000570404,
    "I_half": 0.03330157220061558,
    "bias_NM": 0.00013616521558500183,
    "allowance": 0.00024215517506138046,
    "SE_diff": 9.930014354060341e-05,
    "SE_NM": 0.00010822440088895264,
    "I_corr": 0.03300796479011904,
    "IG_pc": 0.04316424224312449,
    "IG_slope": 0.06077807317447788,
    "diff_pc": -0.010156277453005451,
    "diff_slope": -0.027770108384358838,
    "unc": 0.0005359104436436285,
    "half_width": 0.001071820887287257,
    "SE_diff_slope": 0.0001388319057696067,
    "unc_slope": 0.0005942166413276772,
    "half_width_slope": 0.0011884332826553544,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 9646,
    "cells_NM": 5424,
    "gamma_ratio": 2.144331893468275,
    "F": {
     "11": 0.6563658342368381,
     "12": 0.7003520592347003,
     "13": 0.7312159174437904,
     "22": 0.8178227732729915,
     "23": 0.8813358032439835,
     "33": 1.0039064976057137
    }
   },
   "rho0.001": {
    "lam": [
     1.0784522,
     1.4932851,
     2.0722115
    ],
    "k_hat": 1.211929216171202,
    "rho_pc": 0.28812306336293003,
    "rho_slope": 0.3381272854080501,
    "I_grass": 0.03323045773550071,
    "I_half": 0.033396233173045964,
    "bias_NM": -2.9013848231722317e-05,
    "allowance": 5.1622742427540894e-05,
    "SE_diff": 0.00011902745666940532,
    "SE_NM": 0.00010965713456127773,
    "I_corr": 0.03325947158373243,
    "IG_pc": 0.04333202755186927,
    "IG_slope": 0.06070546364193945,
    "diff_pc": -0.010072555968136838,
    "diff_slope": -0.027445992058207018,
    "unc": 0.00037530297105683075,
    "half_width": 0.0007506059421136615,
    "SE_diff_slope": 0.00012919130075608195,
    "unc_slope": 0.0003905332282566966,
    "half_width_slope": 0.0007810664565133932,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 9567,
    "cells_NM": 5377,
    "gamma_ratio": 2.1643064563524903,
    "F": {
     "11": 0.6546807648010426,
     "12": 0.6991574817371511,
     "13": 0.7292030009835238,
     "22": 0.8144174593440396,
     "23": 0.8763099477372016,
     "33": 0.9974368313016031
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 2,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     1.492474,
     2.068333,
     2.8769111
    ],
    "k_hat": 0.977284116194769,
    "rho_pc": 0.334575471772835,
    "rho_slope": 0.3880506221121459,
    "I_grass": 0.04505218535354949,
    "I_half": 0.045358850320520894,
    "bias_NM": 0.0001294150894779328,
    "allowance": 0.00021760738786972698,
    "SE_diff": 0.0001407888029809677,
    "SE_NM": 0.0001340396044674229,
    "I_corr": 0.04492277026407156,
    "IG_pc": 0.059358405545006765,
    "IG_slope": 0.08160269153928564,
    "diff_pc": -0.014435635280935208,
    "diff_slope": -0.03667992127521408,
    "unc": 0.0006063906313903135,
    "half_width": 0.001212781262780627,
    "SE_diff_slope": 0.00011941594202269502,
    "unc_slope": 0.0005766437803145644,
    "half_width_slope": 0.0011532875606291289,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 18138,
    "cells_NM": 10787,
    "gamma_ratio": 2.4090219698779,
    "F": {
     "11": 0.8178227732729915,
     "12": 0.8813358032439835,
     "13": 0.9292061692695117,
     "22": 1.0039064976057137,
     "23": 1.081261048247451,
     "33": 1.2085259407150866
    }
   },
   "rho0.001": {
    "lam": [
     1.4932851,
     2.0722115,
     2.887199
    ],
    "k_hat": 0.9836674041941109,
    "rho_pc": 0.33402186629995234,
    "rho_slope": 0.3877409597530945,
    "I_grass": 0.04498914109800545,
    "I_half": 0.045341468675326624,
    "bias_NM": 0.00013107928735808794,
    "allowance": 0.00021927423590906427,
    "SE_diff": 0.0001313971841363879,
    "SE_NM": 0.00015029084873486592,
    "I_corr": 0.04485806181064736,
    "IG_pc": 0.05915005118732892,
    "IG_slope": 0.08146130069895192,
    "diff_pc": -0.014291989376681559,
    "diff_slope": -0.036603238888304565,
    "unc": 0.0006185363513791808,
    "half_width": 0.0012370727027583616,
    "SE_diff_slope": 0.00014258657623494655,
    "unc_slope": 0.0006336087429723818,
    "half_width_slope": 0.0012672174859447635,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 18075,
    "cells_NM": 10805,
    "gamma_ratio": 2.4421946858221513,
    "F": {
     "11": 0.8144174593440396,
     "12": 0.8763099477372016,
     "13": 0.9231164517031369,
     "22": 0.9974368313016031,
     "23": 1.0737739758402265,
     "33": 1.1993610368671717
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 3,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     2.068333,
     2.8769111,
     4.0173638
    ],
    "k_hat": 0.8076395088960148,
    "rho_pc": 0.36489012126580495,
    "rho_slope": 0.42360449819469714,
    "I_grass": 0.056735169680502295,
    "I_half": 0.057336945956835805,
    "bias_NM": 0.000295566638264258,
    "allowance": 0.0004510044655787836,
    "SE_diff": 0.00018977305070314295,
    "SE_NM": 0.0001522191280447383,
    "I_corr": 0.05643960304223804,
    "IG_pc": 0.07144166476316134,
    "IG_slope": 0.09888459222627145,
    "diff_pc": -0.015002061720923304,
    "diff_slope": -0.042444989184033416,
    "unc": 0.0009375616511834281,
    "half_width": 0.0018751233023668562,
    "SE_diff_slope": 0.00014185339233089878,
    "unc_slope": 0.0008671440953113257,
    "half_width_slope": 0.0017342881906226514,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 32082,
    "cells_NM": 21025,
    "gamma_ratio": 2.6977076069801105,
    "F": {
     "11": 1.0039064976057137,
     "12": 1.081261048247451,
     "13": 1.1459582664076384,
     "22": 1.2085259407150866,
     "23": 1.3010494852703856,
     "33": 1.4360930409633563
    }
   },
   "rho0.001": {
    "lam": [
     2.0722115,
     2.887199,
     4.0403879
    ],
    "k_hat": 0.8146530348296686,
    "rho_pc": 0.3651297139037018,
    "rho_slope": 0.42329306114208226,
    "I_grass": 0.056948183096414695,
    "I_half": 0.057567519207481155,
    "bias_NM": 0.00030870923548211027,
    "allowance": 0.00046998621040820435,
    "SE_diff": 0.00020141523066476283,
    "SE_NM": 0.00015488703395214354,
    "I_corr": 0.056639473860932585,
    "IG_pc": 0.07154256109870437,
    "IG_slope": 0.09872390126724438,
    "diff_pc": -0.014903087237771784,
    "diff_slope": -0.0420844274063118,
    "unc": 0.0009781518858733309,
    "half_width": 0.0019563037717466618,
    "SE_diff_slope": 0.00017349502262825348,
    "unc_slope": 0.0009351335684068096,
    "half_width_slope": 0.0018702671368136191,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 32012,
    "cells_NM": 21027,
    "gamma_ratio": 2.738659538260596,
    "F": {
     "11": 0.9974368313016031,
     "12": 1.0737739758402265,
     "13": 1.136405546487112,
     "22": 1.1993610368671717,
     "23": 1.28908177707565,
     "33": 1.420574097820627
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 4,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     2.8769111,
     4.0173638,
     5.6325308
    ],
    "k_hat": 0.6792647904579255,
    "rho_pc": 0.38151037225431617,
    "rho_slope": 0.44722260241518386,
    "I_grass": 0.06813260993716597,
    "I_half": 0.06924311788878779,
    "bias_NM": 0.0007417650654341218,
    "allowance": 0.0010085781447576362,
    "SE_diff": 0.0002702201523804042,
    "SE_NM": 0.00017063721311683452,
    "I_corr": 0.06739084487173184,
    "IG_pc": 0.07864874199332085,
    "IG_slope": 0.11157681075183794,
    "diff_pc": -0.011257897121589006,
    "diff_slope": -0.04418596588010609,
    "unc": 0.0016477525787043294,
    "half_width": 0.003295505157408659,
    "SE_diff_slope": 0.00019425549612516892,
    "unc_slope": 0.0015256942101631332,
    "half_width_slope": 0.0030513884203262663,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 53889,
    "cells_NM": 39633,
    "gamma_ratio": 3.027004744747236,
    "F": {
     "11": 1.2085259407150866,
     "12": 1.3010494852703856,
     "13": 1.3795827584350882,
     "22": 1.4360930409633563,
     "23": 1.5403580549513074,
     "33": 1.6813428163233013
    }
   },
   "rho0.001": {
    "lam": [
     2.887199,
     4.0403879,
     5.6744367
    ],
    "k_hat": 0.6874947793744502,
    "rho_pc": 0.3823127128885753,
    "rho_slope": 0.4469257111305576,
    "I_grass": 0.06821544852961914,
    "I_half": 0.06930632962065442,
    "bias_NM": 0.0011555425924007073,
    "allowance": 0.001576446072380458,
    "SE_diff": 0.00029838347705815366,
    "SE_NM": 0.00013114819845321955,
    "I_corr": 0.06705990593721843,
    "IG_pc": 0.07900749107208505,
    "IG_slope": 0.11141092107754723,
    "diff_pc": -0.011947585134866615,
    "diff_slope": -0.0443510151403288,
    "unc": 0.0022283127745177547,
    "half_width": 0.004456625549035509,
    "SE_diff_slope": 0.00016783292503851473,
    "unc_slope": 0.0020024401600601286,
    "half_width_slope": 0.004004880320120257,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 53780,
    "cells_NM": 39421,
    "gamma_ratio": 3.058158908596349,
    "F": {
     "11": 1.1993610368671717,
     "12": 1.28908177707565,
     "13": 1.3642962413055062,
     "22": 1.420574097820627,
     "23": 1.5205480690132194,
     "33": 1.6556247231505772
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 5,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     4.0173638,
     5.6325308,
     7.9220267
    ],
    "k_hat": 0.5796213835060653,
    "rho_pc": 0.3876338369679444,
    "rho_slope": 0.4626923948061217,
    "I_grass": 0.07880674183924441,
    "I_half": 0.08074218362685048,
    "bias_NM": 0.0018153708116256106,
    "allowance": 0.0022019343042667433,
    "SE_diff": 0.00046561800639401607,
    "SE_NM": 0.00021209492822564985,
    "I_corr": 0.0769913710276188,
    "IG_pc": 0.08141242435637329,
    "IG_slope": 0.12045284170349485,
    "diff_pc": -0.00442105332875449,
    "diff_slope": -0.04346147067587605,
    "unc": 0.003225231693020143,
    "half_width": 0.006450463386040286,
    "SE_diff_slope": 0.0001845784548302085,
    "unc_slope": 0.002764263263387829,
    "half_width_slope": 0.005528526526775658,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 86730,
    "cells_NM": 71504,
    "gamma_ratio": 3.411735429248933,
    "F": {
     "11": 1.4360930409633563,
     "12": 1.5403580549513074,
     "13": 1.6327888359726428,
     "22": 1.6813428163233013,
     "23": 1.797730258253035,
     "33": 1.9459139060682573
    }
   },
   "rho0.001": {
    "lam": [
     4.0403879,
     5.6744367,
     8.0073851
    ],
    "k_hat": 0.5891965823337928,
    "rho_pc": 0.389247168939389,
    "rho_slope": 0.4627133132129859,
    "I_grass": 0.0789185394032863,
    "I_half": 0.08077353476257887,
    "bias_NM": 0.0015483254650979217,
    "allowance": 0.0018838745306989496,
    "SE_diff": 0.00034869839520434125,
    "SE_NM": 0.00020907852594554167,
    "I_corr": 0.07737021393818838,
    "IG_pc": 0.08215046906464492,
    "IG_slope": 0.12046515743299803,
    "diff_pc": -0.004780255126456537,
    "diff_slope": -0.04309494349480965,
    "unc": 0.0026970274088950327,
    "half_width": 0.005394054817790065,
    "SE_diff_slope": 0.00015495024260426944,
    "unc_slope": 0.002404348959253062,
    "half_width_slope": 0.004808697918506124,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 86741,
    "cells_NM": 71291,
    "gamma_ratio": 3.398277061930644,
    "F": {
     "11": 1.420574097820627,
     "12": 1.5205480690132194,
     "13": 1.6082702012854746,
     "22": 1.6556247231505772,
     "23": 1.7661073680512493,
     "33": 1.9070520676039862
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 6,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     5.6325308,
     7.9220267,
     11.1837819
    ],
    "k_hat": 0.5009764079217662,
    "rho_pc": 0.3851250554433598,
    "rho_slope": 0.4726056104990911,
    "I_grass": 0.0894161661296966,
    "I_half": 0.09256622985521545,
    "bias_NM": 0.0033207200087101013,
    "allowance": 0.003587033330326915,
    "SE_diff": 0.0006651234143986294,
    "SE_NM": 0.00019015587053353394,
    "I_corr": 0.0860954461209865,
    "IG_pc": 0.08027297286736161,
    "IG_slope": 0.12638664364041768,
    "diff_pc": 0.0058224732536248935,
    "diff_slope": -0.04029119751943118,
    "unc": 0.004970577202388306,
    "half_width": 0.009941154404776612,
    "SE_diff_slope": 0.00023340889865487336,
    "unc_slope": 0.0041891594602022,
    "half_width_slope": 0.0083783189204044,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 134571,
    "cells_NM": 124580,
    "gamma_ratio": 3.8257165157434088,
    "F": {
     "11": 1.6813428163233013,
     "12": 1.797730258253035,
     "13": 1.9024456332335071,
     "22": 1.9459139060682573,
     "23": 2.072943454505433,
     "33": 2.2281355305368042
    }
   },
   "rho0.001": {
    "lam": [
     5.6744367,
     8.0073851,
     11.3447936
    ],
    "k_hat": 0.5117903620795365,
    "rho_pc": 0.3863834420481107,
    "rho_slope": 0.47243122994185843,
    "I_grass": 0.08948092621844239,
    "I_half": 0.09262018411670958,
    "bias_NM": 0.0035523392704732842,
    "allowance": 0.003846577116452999,
    "SE_diff": 0.00045180354334856956,
    "SE_NM": 0.00018190362182420652,
    "I_corr": 0.08592858694796911,
    "IG_pc": 0.08084326407228538,
    "IG_slope": 0.12628055991179643,
    "diff_pc": 0.005085322875683723,
    "diff_slope": -0.04035197296382732,
    "unc": 0.004820672326204257,
    "half_width": 0.009641344652408514,
    "SE_diff_slope": 0.00021814351741974175,
    "unc_slope": 0.004414645851114646,
    "half_width_slope": 0.008829291702229292,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 134992,
    "cells_NM": 124666,
    "gamma_ratio": 3.7640432156838566,
    "F": {
     "11": 1.6556247231505772,
     "12": 1.7661073680512493,
     "13": 1.8642282274903224,
     "22": 1.9070520676039862,
     "23": 2.0262611847819474,
     "33": 2.1721346397936223
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 7,
   "formerly_above_pc": true,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     7.9220267,
     11.1837819,
     15.8291765
    ],
    "k_hat": 0.43706642742910645,
    "rho_pc": 0.3714845119386351,
    "rho_slope": 0.47890039723089534,
    "I_grass": 0.10001855626329537,
    "I_half": 0.10499399423152678,
    "bias_NM": 0.0065851735632536795,
    "allowance": 0.0065851735632536795,
    "SE_diff": 0.0009006503188700397,
    "SE_NM": 0.0002198226855965325,
    "I_corr": 0.09343338270004169,
    "IG_pc": 0.07425043490783324,
    "IG_slope": 0.13025762128542276,
    "diff_pc": 0.019182947792208443,
    "diff_slope": -0.03682423858538107,
    "unc": 0.008439350480361188,
    "half_width": 0.016878700960722377,
    "SE_diff_slope": 0.00021749051305074182,
    "unc_slope": 0.007203636614275959,
    "half_width_slope": 0.014407273228551919,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 203870,
    "cells_NM": 209518,
    "gamma_ratio": 4.306933386252668,
    "F": {
     "11": 1.9459139060682573,
     "12": 2.072943454505433,
     "13": 2.1922841612404453,
     "22": 2.2281355305368042,
     "23": 2.3692388387391268,
     "33": 2.536573870554455
    }
   },
   "rho0.001": {
    "lam": [
     8.0073851,
     11.3447936,
     16.1212853
    ],
    "k_hat": 0.4494809186130209,
    "rho_pc": 0.37633127003615896,
    "rho_slope": 0.47864602966974523,
    "I_grass": 0.10001806687355774,
    "I_half": 0.10495963258315033,
    "bias_NM": 0.006345753320089603,
    "allowance": 0.006345753320089603,
    "SE_diff": 0.0006994030942952477,
    "SE_NM": 0.0002329623704968899,
    "I_corr": 0.09367231355346814,
    "IG_pc": 0.07635723696985923,
    "IG_slope": 0.13009961903181705,
    "diff_pc": 0.01731507658360891,
    "diff_slope": -0.03642730547834891,
    "unc": 0.007820115764507253,
    "half_width": 0.015640231529014507,
    "SE_diff_slope": 0.00020017452566970182,
    "unc_slope": 0.006960053920104353,
    "half_width_slope": 0.013920107840208706,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 204418,
    "cells_NM": 208755,
    "gamma_ratio": 4.144705080657454,
    "F": {
     "11": 1.9070520676039862,
     "12": 2.0262611847819474,
     "13": 2.13461980460688,
     "22": 2.1721346397936223,
     "23": 2.300098462269373,
     "33": 2.4516146743736225
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 0,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     0.3676219,
     0.4622321,
     0.5978961
    ],
    "k_hat": 0.9154830859243008,
    "rho_pc": 0.2002313096891943,
    "rho_slope": 0.23487113548493252,
    "I_grass": 0.01317562026013519,
    "I_half": 0.013214752358187809,
    "bias_NM": 6.898873670343336e-05,
    "allowance": 0.00013797747340686672,
    "SE_diff": 6.855951800901614e-05,
    "SE_NM": 7.866963785740397e-05,
    "I_corr": 0.013106631523431757,
    "IG_pc": 0.020459216970531865,
    "IG_slope": 0.028372194048208545,
    "diff_pc": -0.007352585447100109,
    "diff_slope": -0.015265562524776788,
    "unc": 0.0003466812772077912,
    "half_width": 0.0006933625544155824,
    "SE_diff_slope": 0.00010027788982744548,
    "unc_slope": 0.0003928858264191631,
    "half_width_slope": 0.0007857716528383263,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 2436,
    "cells_NM": 1218,
    "gamma_ratio": 2.207960386777942,
    "F": {
     "11": 0.708989070597067,
     "12": 0.8296524594278822,
     "13": 0.9042796667059192,
     "22": 1.0979093743612967,
     "23": 1.2296461338562263,
     "33": 1.5025149229321118
    }
   },
   "rho0.001": {
    "lam": [
     0.367816,
     0.4619718,
     0.5974055
    ],
    "k_hat": 0.9198527959143938,
    "rho_pc": 0.19987442760943602,
    "rho_slope": 0.23483688514601406,
    "I_grass": 0.01311398450117629,
    "I_half": 0.013141527570773803,
    "bias_NM": -8.331570188648343e-05,
    "allowance": 0.0001707901401615477,
    "SE_diff": 7.254830094887595e-05,
    "SE_NM": 8.317568137942272e-05,
    "I_corr": 0.013197300203062774,
    "IG_pc": 0.020384845242088175,
    "IG_slope": 0.02836368065032466,
    "diff_pc": -0.007187545039025401,
    "diff_slope": -0.015166380447261887,
    "unc": 0.0003915293522965911,
    "half_width": 0.0007830587045931822,
    "SE_diff_slope": 9.833417366562403e-05,
    "unc_slope": 0.0004283774355270789,
    "half_width_slope": 0.0008567548710541578,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 2423,
    "cells_NM": 1182,
    "gamma_ratio": 2.2342263867648096,
    "F": {
     "11": 0.7074002035046829,
     "12": 0.8291140931108405,
     "13": 0.9011151024039026,
     "22": 1.0916629203866584,
     "23": 1.2245253374023823,
     "33": 1.490615323177369
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 1,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     0.4622321,
     0.5978961,
     0.7914944
    ],
    "k_hat": 0.6648755212105744,
    "rho_pc": 0.2661528169272253,
    "rho_slope": 0.3060153342206211,
    "I_grass": 0.021598013907203395,
    "I_half": 0.021683233503566157,
    "bias_NM": 9.33989795174131e-05,
    "allowance": 0.0001876634929646422,
    "SE_diff": 0.0001188177146990186,
    "SE_NM": 0.00010822592921539917,
    "I_corr": 0.021504614927685982,
    "IG_pc": 0.03673572229081511,
    "IG_slope": 0.04916232099473818,
    "diff_pc": -0.015231107363129125,
    "diff_slope": -0.0276577060670522,
    "unc": 0.0005091008963938882,
    "half_width": 0.0010182017927877764,
    "SE_diff_slope": 0.00012870885908667157,
    "unc_slope": 0.0005239896570490278,
    "half_width_slope": 0.0010479793140980556,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 4770,
    "cells_NM": 2374,
    "gamma_ratio": 2.281529774317308,
    "F": {
     "11": 1.0979093743612967,
     "12": 1.2296461338562263,
     "13": 1.3118578058392596,
     "22": 1.5025149229321118,
     "23": 1.6421443305493324,
     "33": 1.9013481758854014
    }
   },
   "rho0.001": {
    "lam": [
     0.4619718,
     0.5974055,
     0.7919465
    ],
    "k_hat": 0.6686569041470185,
    "rho_pc": 0.26716827582295805,
    "rho_slope": 0.30572907898945,
    "I_grass": 0.02172917991190282,
    "I_half": 0.021797498410375482,
    "bias_NM": -4.0438392816706525e-05,
    "allowance": 7.948645095376109e-05,
    "SE_diff": 0.00011676140432639742,
    "SE_NM": 9.419980544697726e-05,
    "I_corr": 0.021769618304719525,
    "IG_pc": 0.037027233965125014,
    "IG_slope": 0.049065726283993374,
    "diff_pc": -0.01525761566040549,
    "diff_slope": -0.02729610797927385,
    "unc": 0.0003795319734100765,
    "half_width": 0.000759063946820153,
    "SE_diff_slope": 0.00012144710821797725,
    "unc_slope": 0.0003868819840426948,
    "half_width_slope": 0.0007737639680853896,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 4688,
    "cells_NM": 2385,
    "gamma_ratio": 2.3128705354875003,
    "F": {
     "11": 1.0916629203866584,
     "12": 1.2245253374023823,
     "13": 1.3084858706362352,
     "22": 1.490615323177369,
     "23": 1.6305368644621754,
     "33": 1.8888251235966584
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 2,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     0.5978961,
     0.7914944,
     1.0668605
    ],
    "k_hat": 0.5216539071509869,
    "rho_pc": 0.31986104505405916,
    "rho_slope": 0.36213401190390876,
    "I_grass": 0.031091877815896396,
    "I_half": 0.031226112869395806,
    "bias_NM": 0.0001545074090378365,
    "allowance": 0.0002830918714098282,
    "SE_diff": 0.00015825513270249024,
    "SE_NM": 0.00010407523039954412,
    "I_corr": 0.03093737040685856,
    "IG_pc": 0.05396584701013384,
    "IG_slope": 0.07028723567585164,
    "diff_pc": -0.023028476603275283,
    "diff_slope": -0.03934986526899308,
    "unc": 0.0006619128877719143,
    "half_width": 0.0013238257755438286,
    "SE_diff_slope": 0.00014162683463071627,
    "unc_slope": 0.0006346018363908196,
    "half_width_slope": 0.0012692036727816392,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 8518,
    "cells_NM": 4649,
    "gamma_ratio": 2.4561404461095813,
    "F": {
     "11": 1.5025149229321118,
     "12": 1.6421443305493324,
     "13": 1.7355455837462435,
     "22": 1.9013481758854014,
     "23": 2.0465973572426086,
     "33": 2.2953333176985775
    }
   },
   "rho0.001": {
    "lam": [
     0.5974055,
     0.7919465,
     1.0680785
    ],
    "k_hat": 0.525079587111186,
    "rho_pc": 0.3188903363801149,
    "rho_slope": 0.36143816630468334,
    "I_grass": 0.030998359536868136,
    "I_half": 0.031146441844740913,
    "bias_NM": 4.3383431639308634e-05,
    "allowance": 7.961969075392595e-05,
    "SE_diff": 0.00015492424356220873,
    "SE_NM": 0.00011368203901355182,
    "I_corr": 0.030954976105228828,
    "IG_pc": 0.05362061189427264,
    "IG_slope": 0.06999757491842531,
    "diff_pc": -0.022665635789043813,
    "diff_slope": -0.03904259881319649,
    "unc": 0.00046393792991309617,
    "half_width": 0.0009278758598261923,
    "SE_diff_slope": 0.00014901760369627633,
    "unc_slope": 0.00045447887607907807,
    "half_width_slope": 0.0009089577521581561,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 8433,
    "cells_NM": 4595,
    "gamma_ratio": 2.501069067902974,
    "F": {
     "11": 1.490615323177369,
     "12": 1.6305368644621754,
     "13": 1.7227812686578954,
     "22": 1.8888251235966584,
     "23": 2.033970841056522,
     "33": 2.280979742862169
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 3,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     0.7914944,
     1.0668605,
     1.4580108
    ],
    "k_hat": 0.4296669656908844,
    "rho_pc": 0.3572239926369704,
    "rho_slope": 0.4033462067916593,
    "I_grass": 0.040944274308763795,
    "I_half": 0.04123166041763149,
    "bias_NM": 0.00017868280600782938,
    "allowance": 0.00028775074304545554,
    "SE_diff": 0.00025090722370006913,
    "SE_NM": 0.00012641855228748584,
    "I_corr": 0.040765591502755966,
    "IG_pc": 0.06825876960021417,
    "IG_slope": 0.08877935610341767,
    "diff_pc": -0.0274931780974582,
    "diff_slope": -0.0480137646006617,
    "unc": 0.0008496620715211869,
    "half_width": 0.0016993241430423738,
    "SE_diff_slope": 0.00019950077867362032,
    "unc_slope": 0.0007601159028692708,
    "half_width_slope": 0.0015202318057385416,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 14463,
    "cells_NM": 8981,
    "gamma_ratio": 2.736104311920922,
    "F": {
     "11": 1.9013481758854014,
     "12": 2.0465973572426086,
     "13": 2.1552358785288064,
     "22": 2.2953333176985775,
     "23": 2.4527288098636455,
     "33": 2.6966338606816076
    }
   },
   "rho0.001": {
    "lam": [
     0.7919465,
     1.0680785,
     1.4611345
    ],
    "k_hat": 0.43278750869923155,
    "rho_pc": 0.356403100284116,
    "rho_slope": 0.40291192717004537,
    "I_grass": 0.04092837214992251,
    "I_half": 0.04119633508846743,
    "bias_NM": -2.720263262256939e-06,
    "allowance": 4.445360730458068e-06,
    "SE_diff": 0.00021374698554577103,
    "SE_NM": 0.00013936154675910174,
    "I_corr": 0.040931092413184766,
    "IG_pc": 0.06792313201777703,
    "IG_slope": 0.08857031314465037,
    "diff_pc": -0.02699203960459226,
    "diff_slope": -0.047639220731465606,
    "unc": 0.0005147762907944445,
    "half_width": 0.001029552581588889,
    "SE_diff_slope": 0.0001944960425351528,
    "unc_slope": 0.00048298627340951115,
    "half_width_slope": 0.0009659725468190223,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 14464,
    "cells_NM": 8851,
    "gamma_ratio": 2.770801194798577,
    "F": {
     "11": 1.8888251235966584,
     "12": 2.033970841056522,
     "13": 2.138692371784439,
     "22": 2.280979742862169,
     "23": 2.4345742710663765,
     "33": 2.674652702850204
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 4,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     1.0668605,
     1.4580108,
     2.0141872
    ],
    "k_hat": 0.36489915305425175,
    "rho_pc": 0.3807305324089458,
    "rho_slope": 0.43231607404264016,
    "I_grass": 0.05087702324801846,
    "I_half": 0.05132492981086756,
    "bias_NM": 0.0003692523903277012,
    "allowance": 0.0005344847920125659,
    "SE_diff": 0.00033700235833412657,
    "SE_NM": 0.0001344238388209848,
    "I_corr": 0.05050777085769076,
    "IG_pc": 0.07830102166247244,
    "IG_slope": 0.10344885862608891,
    "diff_pc": -0.027793250804781677,
    "diff_slope": -0.05294108776839815,
    "unc": 0.0012601303197081017,
    "half_width": 0.0025202606394162034,
    "SE_diff_slope": 0.0002048622565705431,
    "unc_slope": 0.001024539126186013,
    "half_width_slope": 0.002049078252372026,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 23591,
    "cells_NM": 16298,
    "gamma_ratio": 3.0973295893191457,
    "F": {
     "11": 2.2953333176985775,
     "12": 2.4527288098636455,
     "13": 2.5748892765911227,
     "22": 2.6966338606816076,
     "23": 2.864402507566865,
     "33": 3.105024781023957
    }
   },
   "rho0.001": {
    "lam": [
     1.0680785,
     1.4611345,
     2.0193843
    ],
    "k_hat": 0.3683000654349056,
    "rho_pc": 0.3812080721331109,
    "rho_slope": 0.4318707480650855,
    "I_grass": 0.05083988137229056,
    "I_half": 0.05131971438937022,
    "bias_NM": 0.0002795559771215095,
    "allowance": 0.0004057716209312207,
    "SE_diff": 0.00029921562191214106,
    "SE_NM": 0.00012990302076231695,
    "I_corr": 0.05056032539516905,
    "IG_pc": 0.07851383718971365,
    "IG_slope": 0.10321226259541078,
    "diff_pc": -0.027953511794544597,
    "diff_slope": -0.05265193720024172,
    "unc": 0.0010581665418171646,
    "half_width": 0.0021163330836343293,
    "SE_diff_slope": 0.00019452670577819456,
    "unc_slope": 0.0008735982301106953,
    "half_width_slope": 0.0017471964602213906,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 23636,
    "cells_NM": 16284,
    "gamma_ratio": 3.104824443721561,
    "F": {
     "11": 2.280979742862169,
     "12": 2.4345742710663765,
     "13": 2.552612830952116,
     "22": 2.674652702850204,
     "23": 2.8365358997128203,
     "33": 3.068977636116313
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 5,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     1.4580108,
     2.0141872,
     2.8041428
    ],
    "k_hat": 0.3166070904779264,
    "rho_pc": 0.3954635968165831,
    "rho_slope": 0.45199777915135053,
    "I_grass": 0.06080057429245933,
    "I_half": 0.06157038016306071,
    "bias_NM": 0.0011292565447480335,
    "allowance": 0.001442459123009244,
    "SE_diff": 0.00042602069728144124,
    "SE_NM": 0.00016382212759959928,
    "I_corr": 0.0596713177477113,
    "IG_pc": 0.08503335144431319,
    "IG_slope": 0.11426777625373358,
    "diff_pc": -0.025362033696601893,
    "diff_slope": -0.05459645850602228,
    "unc": 0.0023553256499526404,
    "half_width": 0.004710651299905281,
    "SE_diff_slope": 0.0001826505510971419,
    "unc_slope": 0.0019331684598160712,
    "half_width_slope": 0.0038663369196321423,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 37079,
    "cells_NM": 29028,
    "gamma_ratio": 3.561328872079245,
    "F": {
     "11": 2.6966338606816076,
     "12": 2.864402507566865,
     "13": 3.0007492169603944,
     "22": 3.105024781023957,
     "23": 3.281318551873186,
     "33": 3.518180295710369
    }
   },
   "rho0.001": {
    "lam": [
     1.4611345,
     2.0193843,
     2.8183792
    ],
    "k_hat": 0.3205716910203523,
    "rho_pc": 0.3946748623938582,
    "rho_slope": 0.4519719705509482,
    "I_grass": 0.06073872673145253,
    "I_half": 0.061549187162643015,
    "bias_NM": 0.0005246565178284451,
    "allowance": 0.0006684865756789991,
    "SE_diff": 0.000385589340058402,
    "SE_NM": 0.00017028381617237526,
    "I_corr": 0.060214070213624085,
    "IG_pc": 0.08466411661144436,
    "IG_slope": 0.11425311626225246,
    "diff_pc": -0.02445004639782028,
    "diff_slope": -0.05403904604862837,
    "unc": 0.0015115185257660673,
    "half_width": 0.0030230370515321346,
    "SE_diff_slope": 0.00016425596961354522,
    "unc_slope": 0.001141674071726446,
    "half_width_slope": 0.002283348143452892,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 37024,
    "cells_NM": 29058,
    "gamma_ratio": 3.485166200884783,
    "F": {
     "11": 2.674652702850204,
     "12": 2.8365358997128203,
     "13": 2.9651137813418638,
     "22": 3.068977636116313,
     "23": 3.237452204153122,
     "33": 3.4659037130056785
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 6,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     2.0141872,
     2.8041428,
     3.9322575
    ],
    "k_hat": 0.278933178985345,
    "rho_pc": 0.4004862068142608,
    "rho_slope": 0.465497925488325,
    "I_grass": 0.07053164508307042,
    "I_half": 0.07183684731689866,
    "bias_NM": 0.0012739501960504218,
    "allowance": 0.0014320216701507176,
    "SE_diff": 0.0006422710476304791,
    "SE_NM": 0.0001353347091505886,
    "I_corr": 0.06925769488702,
    "IG_pc": 0.08740841502587632,
    "IG_slope": 0.12211230085166695,
    "diff_pc": -0.018150720138856324,
    "diff_slope": -0.05285460596464696,
    "unc": 0.002744770819265243,
    "half_width": 0.005489541638530486,
    "SE_diff_slope": 0.00019471324164320624,
    "unc_slope": 0.0019062736283842288,
    "half_width_slope": 0.0038125472567684575,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 56802,
    "cells_NM": 50532,
    "gamma_ratio": 4.050242506465289,
    "F": {
     "11": 3.105024781023957,
     "12": 3.281318551873186,
     "13": 3.433482510125791,
     "22": 3.518180295710369,
     "23": 3.7067818281866556,
     "33": 3.948732495372737
    }
   },
   "rho0.001": {
    "lam": [
     2.0193843,
     2.8183792,
     3.9581436
    ],
    "k_hat": 0.28360372826274177,
    "rho_pc": 0.40234797444669507,
    "rho_slope": 0.46502187963907804,
    "I_grass": 0.07062016770998625,
    "I_half": 0.0718223491544121,
    "bias_NM": 0.001164260565456085,
    "allowance": 0.0013084062310807702,
    "SE_diff": 0.00045909683898304323,
    "SE_NM": 0.0001686344976523457,
    "I_corr": 0.06945590714453016,
    "IG_pc": 0.08829931752218508,
    "IG_slope": 0.12182962608966531,
    "diff_pc": -0.018843410377654912,
    "diff_slope": -0.05237371894513515,
    "unc": 0.0022865831094881087,
    "half_width": 0.004573166218976217,
    "SE_diff_slope": 0.00023699391696405066,
    "unc_slope": 0.0018901405707115757,
    "half_width_slope": 0.0037802811414231513,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 56604,
    "cells_NM": 50368,
    "gamma_ratio": 3.893145515482347,
    "F": {
     "11": 3.068977636116313,
     "12": 3.237452204153122,
     "13": 3.3799697575526144,
     "22": 3.4659037130056785,
     "23": 3.6421569075518194,
     "33": 3.8688888234626146
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 7,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     2.8041428,
     3.9322575,
     5.5398589
    ],
    "k_hat": 0.24828024926038225,
    "rho_pc": 0.3962652401136293,
    "rho_slope": 0.47401113045806353,
    "I_grass": 0.08022904991561397,
    "I_half": 0.08223396891323276,
    "bias_NM": 0.0025760618149300585,
    "allowance": 0.002579011654924017,
    "SE_diff": 0.0008960546920867058,
    "SE_NM": 0.00019803672576898214,
    "I_corr": 0.07765298810068391,
    "IG_pc": 0.08540966519216657,
    "IG_slope": 0.12724394105181253,
    "diff_pc": -0.007756677091482658,
    "diff_slope": -0.049590952951128614,
    "unc": 0.004414367267293348,
    "half_width": 0.008828734534586696,
    "SE_diff_slope": 0.00018251254320936932,
    "unc_slope": 0.003117637213849885,
    "half_width_slope": 0.00623527442769977,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 84806,
    "cells_NM": 84709,
    "gamma_ratio": 4.636310738542877,
    "F": {
     "11": 3.518180295710369,
     "12": 3.7067818281866556,
     "13": 3.876492111811965,
     "22": 3.948732495372737,
     "23": 4.152975493480935,
     "33": 4.4039015785196485
    }
   },
   "rho0.001": {
    "lam": [
     2.8183792,
     3.9581436,
     5.5888474
    ],
    "k_hat": 0.2538576917283511,
    "rho_pc": 0.39956182298238346,
    "rho_slope": 0.47389640927770976,
    "I_grass": 0.08004195113505475,
    "I_half": 0.08190766864234256,
    "bias_NM": 0.00244960589962602,
    "allowance": 0.002457562182419969,
    "SE_diff": 0.0006478186314915151,
    "SE_NM": 0.00021887096512393243,
    "I_corr": 0.07759234523542873,
    "IG_pc": 0.08696819561233463,
    "IG_slope": 0.12717381622260596,
    "diff_pc": -0.0093758503769059,
    "diff_slope": -0.04958147098717723,
    "unc": 0.0038251490771828885,
    "half_width": 0.007650298154365777,
    "SE_diff_slope": 0.00018719625804609742,
    "unc_slope": 0.0030335723851099656,
    "half_width_slope": 0.006067144770219931,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 84634,
    "cells_NM": 84360,
    "gamma_ratio": 4.328628968538506,
    "F": {
     "11": 3.4659037130056785,
     "12": 3.6421569075518194,
     "13": 3.7972693272578253,
     "22": 3.8688888234626146,
     "23": 4.055654867715434,
     "33": 4.2852723832141555
    }
   },
   "transition_pc": "undecided -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 0,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     2.7006652,
     5.499612,
     10.3132687
    ],
    "k_hat": 1.8706365199531478,
    "rho_pc": 0.21223740242328445,
    "rho_slope": 0.37488239845176546,
    "I_grass": 0.031162312712869067,
    "I_half": 0.03179776172847326,
    "bias_NM": 0.0003250971888881238,
    "allowance": 0.00048139209214401424,
    "SE_diff": 0.00011254865746056213,
    "SE_NM": 0.00012472014226607583,
    "I_corr": 0.030837215523980943,
    "IG_pc": 0.0230453807869536,
    "IG_slope": 0.07572364270342118,
    "diff_pc": 0.007791834737027343,
    "diff_slope": -0.04488642717944023,
    "unc": 0.0008173820573694366,
    "half_width": 0.0016347641147388733,
    "SE_diff_slope": 0.00011253304828372224,
    "unc_slope": 0.0008173611433549659,
    "half_width_slope": 0.0016347222867099317,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 40644,
    "cells_NM": 27448,
    "gamma_ratio": 1.622162755259084,
    "F": {
     "11": 0.48024090552191434,
     "12": 0.4584358047496686,
     "13": 0.4328878111501344,
     "22": 0.5330769302989415,
     "23": 0.5414700017657241,
     "33": 0.6059013560855242
    }
   },
   "rho0.001": {
    "lam": [
     2.7152906,
     5.5780899,
     10.5921
    ],
    "k_hat": 1.8879791086089555,
    "rho_pc": 0.21893382127436803,
    "rho_slope": 0.3758539543769195,
    "I_grass": 0.03289637174071025,
    "I_half": 0.03351899309265649,
    "bias_NM": 0.000387435246995374,
    "allowance": 0.0005654821053535819,
    "SE_diff": 0.0001228757631744843,
    "SE_NM": 0.00015097365929379284,
    "I_corr": 0.03250893649371488,
    "IG_pc": 0.024559418589587684,
    "IG_slope": 0.07614814722699804,
    "diff_pc": 0.007949517904127193,
    "diff_slope": -0.04363921073328317,
    "unc": 0.0009547968827575237,
    "half_width": 0.0019095937655150474,
    "SE_diff_slope": 0.0001308524751387624,
    "unc_slope": 0.0009650589617929842,
    "half_width_slope": 0.0019301179235859684,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 41101,
    "cells_NM": 28160,
    "gamma_ratio": 1.6143476030007615,
    "F": {
     "11": 0.47888627123547245,
     "12": 0.4576824447877377,
     "13": 0.4333184225990241,
     "22": 0.5282856224437609,
     "23": 0.5360181091992469,
     "33": 0.5955314937473504
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 1,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     5.499612,
     10.3132687,
     18.4395152
    ],
    "k_hat": 1.5955028325970055,
    "rho_pc": 0.2350470638192421,
    "rho_slope": 0.4244027472209579,
    "I_grass": 0.04572886212608651,
    "I_half": 0.04785954751584498,
    "bias_NM": 0.0012632298950141924,
    "allowance": 0.0017890736017365594,
    "SE_diff": 0.00022238246597601225,
    "SE_NM": 0.00018224229782700378,
    "I_corr": 0.04446563223107232,
    "IG_pc": 0.028415945335480728,
    "IG_slope": 0.0992972378347621,
    "diff_pc": 0.01604968689559159,
    "diff_slope": -0.054831605603689784,
    "unc": 0.0023641082660511158,
    "half_width": 0.0047282165321022316,
    "SE_diff_slope": 0.00019907871705794852,
    "unc_slope": 0.002328868343106666,
    "half_width_slope": 0.004657736686213332,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 112541,
    "cells_NM": 79463,
    "gamma_ratio": 1.9951997098345406,
    "F": {
     "11": 0.5330769302989415,
     "12": 0.5414700017657241,
     "13": 0.5458836325959115,
     "22": 0.6059013560855242,
     "23": 0.6375039767259787,
     "33": 0.7063038303527107
    }
   },
   "rho0.001": {
    "lam": [
     5.5780899,
     10.5921,
     19.2040251
    ],
    "k_hat": 1.6247992420937452,
    "rho_pc": 0.24449565906866985,
    "rho_slope": 0.42476565633297514,
    "I_grass": 0.04837362849826299,
    "I_half": 0.0505161543712207,
    "bias_NM": 0.0016185660633366988,
    "allowance": 0.0022751250160013676,
    "SE_diff": 0.0002040774193995962,
    "SE_NM": 0.0001637026869282839,
    "I_corr": 0.04675506243492629,
    "IG_pc": 0.030819698393161066,
    "IG_slope": 0.09948520925406414,
    "diff_pc": 0.015935364041765224,
    "diff_slope": -0.052730146819137846,
    "unc": 0.00279836936739501,
    "half_width": 0.00559673873479002,
    "SE_diff_slope": 0.00017679455733100586,
    "unc_slope": 0.0027570166436912706,
    "half_width_slope": 0.005514033287382541,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 114796,
    "cells_NM": 81668,
    "gamma_ratio": 1.9692070334833485,
    "F": {
     "11": 0.5282856224437609,
     "12": 0.5360181091992469,
     "13": 0.5403697174197648,
     "22": 0.5955314937473504,
     "23": 0.6246271672017172,
     "33": 0.687843732763298
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 2,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     10.3132687,
     18.4395152,
     31.9714587
    ],
    "k_hat": 1.3500225786223785,
    "rho_pc": 0.21977624400027154,
    "rho_slope": 0.449495125696068,
    "I_grass": 0.05829592374251824,
    "I_half": 0.06376589304938474,
    "bias_NM": 0.004445111987947767,
    "allowance": 0.005747561646618467,
    "SE_diff": 0.00027859593316912067,
    "SE_NM": 0.00024860587228725783,
    "I_corr": 0.053850811754570474,
    "IG_pc": 0.024753549201792287,
    "IG_slope": 0.1128520809558835,
    "diff_pc": 0.029097262552778187,
    "diff_slope": -0.05900126920131303,
    "unc": 0.006494342936459292,
    "half_width": 0.012988685872918584,
    "SE_diff_slope": 0.00025949753542541426,
    "unc_slope": 0.006466293448134366,
    "half_width_slope": 0.012932586896268732,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 258626,
    "cells_NM": 200019,
    "gamma_ratio": 2.4040495158944606,
    "F": {
     "11": 0.6059013560855242,
     "12": 0.6375039767259787,
     "13": 0.6646571637931291,
     "22": 0.7063038303527107,
     "23": 0.7565885887383685,
     "33": 0.8354008366497689
    }
   },
   "rho0.001": {
    "lam": [
     10.5921,
     19.2040251,
     33.8301371
    ],
    "k_hat": 1.3921501764311937,
    "rho_pc": 0.23262580316186138,
    "rho_slope": 0.4493171378188321,
    "I_grass": 0.06182250301303682,
    "I_half": 0.06743951594766351,
    "bias_NM": 0.004554744115946363,
    "allowance": 0.005815930668907931,
    "SE_diff": 0.00027702569699833353,
    "SE_NM": 0.0002635221367743064,
    "I_corr": 0.05726775889709046,
    "IG_pc": 0.027817016306883102,
    "IG_slope": 0.1127518485954,
    "diff_pc": 0.029450742590207357,
    "diff_slope": -0.055484089698309536,
    "unc": 0.006580619241772751,
    "half_width": 0.013161238483545503,
    "SE_diff_slope": 0.0002330367758115356,
    "unc_slope": 0.006519493190509906,
    "half_width_slope": 0.013038986381019812,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 266594,
    "cells_NM": 208783,
    "gamma_ratio": 2.337244103087368,
    "F": {
     "11": 0.5955314937473504,
     "12": 0.6246271672017172,
     "13": 0.6487060876802524,
     "22": 0.687843732763298,
     "23": 0.7322191803147908,
     "33": 0.8012700916990716
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 3,
   "formerly_above_pc": true,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     18.4395152,
     31.9714587,
     54.3128914
    ],
    "k_hat": 1.135684049280044,
    "rho_pc": 0.1737464751589056,
    "rho_slope": 0.46251169791886604,
    "I_grass": 0.07425385929920658,
    "I_half": 0.08669835906645673,
    "bias_NM": 0.012387713097035458,
    "allowance": 0.014438505308939802,
    "SE_diff": 0.0004031256427252112,
    "SE_NM": 0.00032247145062717946,
    "I_corr": 0.061866146202171124,
    "IG_pc": 0.015326436639051767,
    "IG_slope": 0.12034649205912204,
    "diff_pc": 0.046539709563119355,
    "diff_slope": -0.058480345856950916,
    "unc": 0.015470974427688081,
    "half_width": 0.030941948855376163,
    "SE_diff_slope": 0.0003021750901951479,
    "unc_slope": 0.015322355118814858,
    "half_width_slope": 0.030644710237629717,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 524563,
    "cells_NM": 450056,
    "gamma_ratio": 2.8536644671791125,
    "F": {
     "11": 0.7063038303527107,
     "12": 0.7565885887383685,
     "13": 0.8024100792720466,
     "22": 0.8354008366497689,
     "23": 0.9022185558185201,
     "33": 0.9932869009691199
    }
   },
   "rho0.001": {
    "lam": [
     19.2040251,
     33.8301371,
     58.4918576
    ],
    "k_hat": 1.1885908615211604,
    "rho_pc": 0.19278830913006106,
    "rho_slope": 0.462442738039419,
    "I_grass": 0.07927025047187719,
    "I_half": 0.09220373848137697,
    "bias_NM": 0.013212279356731166,
    "allowance": 0.015239443086229123,
    "SE_diff": 0.000354172795567503,
    "SE_NM": 0.00031184859345977285,
    "I_corr": 0.06605797111514602,
    "IG_pc": 0.01893782179389444,
    "IG_slope": 0.12030592244723115,
    "diff_pc": 0.04712014932125158,
    "diff_slope": -0.054247951332085126,
    "unc": 0.016183239493009607,
    "half_width": 0.032366478986019215,
    "SE_diff_slope": 0.0002889415890443609,
    "unc_slope": 0.01608970607406834,
    "half_width_slope": 0.03217941214813668,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 546809,
    "cells_NM": 474072,
    "gamma_ratio": 2.7202808376304706,
    "F": {
     "11": 0.687843732763298,
     "12": 0.7322191803147908,
     "13": 0.7724252717320266,
     "22": 0.8012700916990716,
     "23": 0.8591724742174973,
     "33": 0.9373289837204013
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 4,
   "formerly_above_pc": false,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     31.9714587,
     54.3128914,
     90.9646163
    ],
    "k_hat": 0.953662802044191,
    "rho_pc": 0.09610603127399327,
    "rho_slope": 0.4695679601137087,
    "I_grass": 0.10190549617949252,
    "I_half": 0.12684097647673287,
    "bias_NM": 0.0332233834242337,
    "allowance": 0.03555485279777777,
    "SE_diff": 0.00041894212432384554,
    "SE_NM": 0.0003588030113625734,
    "I_corr": 0.06868211275525882,
    "IG_pc": 0.004639644495918961,
    "IG_slope": 0.12454749100091625,
    "diff_pc": 0.06404246825933986,
    "diff_slope": -0.05586537824565743,
    "unc": 0.03665803384274877,
    "half_width": 0.07331606768549755,
    "SE_diff_slope": 0.0003630874989445161,
    "unc_slope": 0.036575778128745,
    "half_width_slope": 0.07315155625749,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 967062,
    "cells_NM": 903648,
    "gamma_ratio": 3.3592562118039493,
    "F": {
     "11": 0.8354008366497689,
     "12": 0.9022185558185201,
     "13": 0.965070374162172,
     "22": 0.9932869009691199,
     "23": 1.0763188337706913,
     "33": 1.1816669603306602
    }
   },
   "rho0.001": {
    "lam": [
     33.8301371,
     58.4918576,
     99.8349701
    ],
    "k_hat": 1.0166242274026749,
    "rho_pc": 0.12371508603693633,
    "rho_slope": 0.46911713070556393,
    "I_grass": 0.10910697656502322,
    "I_half": 0.13556508427270497,
    "bias_NM": 0.0356189738285107,
    "allowance": 0.03787959039808906,
    "SE_diff": 0.0003850229108579785,
    "SE_NM": 0.0003981311062418947,
    "I_corr": 0.07348800273651251,
    "IG_pc": 0.007711879755099706,
    "IG_slope": 0.12427611909945728,
    "diff_pc": 0.0657761229814128,
    "diff_slope": -0.050788116362944766,
    "unc": 0.038987292559580035,
    "half_width": 0.07797458511916007,
    "SE_diff_slope": 0.00036776245917133376,
    "unc_slope": 0.03896357859753247,
    "half_width_slope": 0.07792715719506493,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 1021163,
    "cells_NM": 960221,
    "gamma_ratio": 3.1112391352667097,
    "F": {
     "11": 0.8012700916990716,
     "12": 0.8591724742174973,
     "13": 0.9117376868657681,
     "22": 0.9373289837204013,
     "23": 1.0060831805909207,
     "33": 1.0923593233650037
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "undecided -> undecided"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 5,
   "formerly_above_pc": false,
   "count_rho001": "all splittings",
   "count_rho0001": "r_c=0.01",
   "rho0.01": {
    "lam": [
     54.3128914,
     90.9646163,
     150.8487092
    ],
    "k_hat": 0.8020875894466416,
    "rho_pc": -0.015322512161809503,
    "rho_slope": 0.4735477921249316,
    "I_grass": 0.1517894536842963,
    "I_half": 0.19847671488239715,
    "bias_NM": 0.07936921407031136,
    "allowance": 0.08118193445417779,
    "SE_diff": 0.0006641921907446569,
    "SE_NM": 0.0004704004496283063,
    "I_corr": 0.07242023961398494,
    "IG_pc": 0.00011740347197085751,
    "IG_slope": 0.1269608838502778,
    "diff_pc": 0.07230283614201409,
    "diff_slope": -0.054540644236292846,
    "unc": 0.08280972786767558,
    "half_width": 0.16561945573535117,
    "SE_diff_slope": 0.0004525595044821824,
    "unc_slope": 0.08248744077451128,
    "half_width_slope": 0.16497488154902257,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 1649282,
    "cells_NM": 1612455,
    "gamma_ratio": 3.947056272196579,
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706913,
     "13": 1.1553962443027825,
     "22": 1.1816669603306602,
     "23": 1.2809032837667922,
     "33": 1.4018611921583366
    }
   },
   "rho0.001": {
    "lam": [
     58.4918576,
     99.8349701,
     168.8932531
    ],
    "k_hat": 0.872893454048416,
    "rho_pc": 0.026646349148761475,
    "rho_slope": 0.47318546365545383,
    "I_grass": 0.16458865304599257,
    "I_half": 0.21444548370170313,
    "bias_NM": 0.08484066845324861,
    "allowance": 0.086038467326129,
    "SE_diff": 0.00048410644075414714,
    "SE_NM": 0.0005425614966307032,
    "I_corr": 0.07974798459274396,
    "IG_pc": 0.00035514005608236026,
    "IG_slope": 0.12673983873765815,
    "diff_pc": 0.0793928445366616,
    "diff_slope": -0.04699185414491419,
    "unc": 0.08749274656149723,
    "half_width": 0.17498549312299447,
    "SE_diff_slope": 0.00047642889838941016,
    "unc_slope": 0.08748256908548906,
    "half_width_slope": 0.1749651381709781,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "ncells": 1761858,
    "cells_NM": 1737330,
    "gamma_ratio": 3.5241050635195084,
    "F": {
     "11": 0.9373289837204013,
     "12": 1.0060831805909207,
     "13": 1.0703347100194023,
     "22": 1.0923593233650037,
     "23": 1.1718525464210026,
     "33": 1.2674590841928381
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "undecided -> undecided",
   "rho0.01_int64": {
    "lam": [
     54.3128914,
     90.9646163,
     150.8487092
    ],
    "k_hat": 0.8020875894466416,
    "rho_pc": -0.015322512161809503,
    "rho_slope": 0.4735477921249316,
    "I_grass": 0.1517894536842963,
    "bias_NM": 0.07851107592460402,
    "allowance": 0.08024547330907099,
    "I_corr": 0.07327837775969229,
    "IG_pc": 0.00011740347197085751,
    "IG_slope": 0.1269608838502778,
    "diff_pc": 0.07316097428772143,
    "diff_slope": -0.0536825060905855,
    "half_width": 0.16359954511970842,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706913,
     "13": 1.1553962443027825,
     "22": 1.1816669603306602,
     "23": 1.2809032837667922,
     "33": 1.4018611921583366
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 0,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     1.1000025,
     1.6966864,
     2.6191193
    ],
    "k_hat": 1.322810976576382,
    "rho_pc": 0.24075861098858065,
    "rho_slope": 0.32665710732861536,
    "I_grass": 0.027920393174095892,
    "I_half": 0.02807698885819221,
    "bias_NM": 0.0002495908561008231,
    "allowance": 0.00043761705134317223,
    "SE_diff": 9.129461595761617e-05,
    "SE_NM": 0.00011432026229817136,
    "I_corr": 0.02767080231799507,
    "IG_pc": 0.02985627047582349,
    "IG_slope": 0.05641912762399061,
    "diff_pc": -0.00218546815782842,
    "diff_slope": -0.02874832530599554,
    "unc": 0.0007302180033222888,
    "half_width": 0.0014604360066445775,
    "SE_diff_slope": 0.00010141087953231964,
    "unc_slope": 0.0007432527093377285,
    "half_width_slope": 0.001486505418675457,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 10769,
    "cells_NM": 6142,
    "gamma_ratio": 2.1254142554477222,
    "F": {
     "11": 0.5394168042958307,
     "12": 0.5768415700186835,
     "13": 0.5957457536407016,
     "22": 0.7340150138130832,
     "23": 0.80510871406936,
     "33": 0.97175602593524
    }
   },
   "rho0.001": {
    "lam": [
     1.1008286,
     1.6966209,
     2.6245761
    ],
    "k_hat": 1.3266163582887196,
    "rho_pc": 0.24186475703994623,
    "rho_slope": 0.3267543645353393,
    "I_grass": 0.0280462702788995,
    "I_half": 0.028190318475982856,
    "bias_NM": -4.4269797495291585e-05,
    "allowance": 7.637439860569816e-05,
    "SE_diff": 9.571049575775664e-05,
    "SE_NM": 0.0001251942773914125,
    "I_corr": 0.02809054007639479,
    "IG_pc": 0.03013970107660855,
    "IG_slope": 0.05645469886618267,
    "diff_pc": -0.0020491610002137603,
    "diff_slope": -0.02836415878978788,
    "unc": 0.00039155121304326735,
    "half_width": 0.0007831024260865347,
    "SE_diff_slope": 0.00010879473654900015,
    "unc_slope": 0.0004080965823216763,
    "half_width_slope": 0.0008161931646433526,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 10610,
    "cells_NM": 6150,
    "gamma_ratio": 2.0938302232713992,
    "F": {
     "11": 0.5381778254540739,
     "12": 0.5761364977485037,
     "13": 0.5951262796253063,
     "22": 0.732613393700617,
     "23": 0.8027547382155693,
     "33": 0.9667300941862673
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 1,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     1.6966864,
     2.6191193,
     4.0682581
    ],
    "k_hat": 0.9856640104516713,
    "rho_pc": 0.29780917074587815,
    "rho_slope": 0.3917480580838251,
    "I_grass": 0.04252087018220507,
    "I_half": 0.04300856066917014,
    "bias_NM": 0.00026362564440579606,
    "allowance": 0.00043470204170939573,
    "SE_diff": 0.00015690713114560143,
    "SE_NM": 0.00012686683184021024,
    "I_corr": 0.04225724453779928,
    "IG_pc": 0.04643624289724734,
    "IG_slope": 0.08330277596004641,
    "diff_pc": -0.004178998359448065,
    "diff_slope": -0.041045531422247136,
    "unc": 0.0008382614094634606,
    "half_width": 0.0016765228189269212,
    "SE_diff_slope": 0.00010895303968835763,
    "unc_slope": 0.0007691625498624811,
    "half_width_slope": 0.0015383250997249621,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 25514,
    "cells_NM": 15473,
    "gamma_ratio": 2.518983116233023,
    "F": {
     "11": 0.7340150138130832,
     "12": 0.80510871406936,
     "13": 0.8578465616781143,
     "22": 0.97175602593524,
     "23": 1.0726214068793989,
     "33": 1.249462867696772
    }
   },
   "rho0.001": {
    "lam": [
     1.6966209,
     2.6245761,
     4.0831897
    ],
    "k_hat": 0.9901586936956376,
    "rho_pc": 0.29702022570531933,
    "rho_slope": 0.3916817642510036,
    "I_grass": 0.04239512557496106,
    "I_half": 0.04283409025568741,
    "bias_NM": 0.00043594986768173694,
    "allowance": 0.0007186374323276982,
    "SE_diff": 0.00019101891318680885,
    "SE_NM": 0.00013700641156755907,
    "I_corr": 0.04195917570727932,
    "IG_pc": 0.04617882935672018,
    "IG_slope": 0.08327210087451056,
    "diff_pc": -0.004219653649440859,
    "diff_slope": -0.04131292516723124,
    "unc": 0.0011887820143689635,
    "half_width": 0.002377564028737927,
    "SE_diff_slope": 0.00010771719841454788,
    "unc_slope": 0.0010671987706594097,
    "half_width_slope": 0.0021343975413188193,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 25475,
    "cells_NM": 15454,
    "gamma_ratio": 2.453068313888327,
    "F": {
     "11": 0.732613393700617,
     "12": 0.8027547382155693,
     "13": 0.8542289356384394,
     "22": 0.9667300941862673,
     "23": 1.066785341588989,
     "33": 1.242663257587588
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 2,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     2.6191193,
     4.0682581,
     6.3630773
    ],
    "k_hat": 0.7628616298040649,
    "rho_pc": 0.3224895017489406,
    "rho_slope": 0.43172350010083754,
    "I_grass": 0.05643986661259426,
    "I_half": 0.057552280711559156,
    "bias_NM": 0.0010147686262017147,
    "allowance": 0.0014688501207074057,
    "SE_diff": 0.0003038908938498674,
    "SE_NM": 0.00015960479806166491,
    "I_corr": 0.055425097986392544,
    "IG_pc": 0.054907142121031635,
    "IG_slope": 0.10313410986865866,
    "diff_pc": 0.0005179558653609084,
    "diff_slope": -0.04770901188226612,
    "unc": 0.0021553582908821712,
    "half_width": 0.0043107165817643425,
    "SE_diff_slope": 0.00014994126380433846,
    "unc_slope": 0.001906827627689429,
    "half_width_slope": 0.003813655255378858,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 53212,
    "cells_NM": 36762,
    "gamma_ratio": 2.9446892653779044,
    "F": {
     "11": 0.97175602593524,
     "12": 1.0726214068793989,
     "13": 1.153434751021913,
     "22": 1.249462867696772,
     "23": 1.3755576652194348,
     "33": 1.5656429157885574
    }
   },
   "rho0.001": {
    "lam": [
     2.6245761,
     4.0831897,
     6.4025133
    ],
    "k_hat": 0.7705870143609259,
    "rho_pc": 0.32347617928930134,
    "rho_slope": 0.4312371401356163,
    "I_grass": 0.05658273016433135,
    "I_half": 0.057667208868473985,
    "bias_NM": 0.0008676559432601177,
    "allowance": 0.0012528967808699877,
    "SE_diff": 0.00028052845991127486,
    "SE_NM": 0.00018045260100998792,
    "I_corr": 0.055715074221071234,
    "IG_pc": 0.05526293802243134,
    "IG_slope": 0.10287624750003457,
    "diff_pc": 0.000452136198639895,
    "diff_slope": -0.04716117327896334,
    "unc": 0.001920008040050828,
    "half_width": 0.003840016080101656,
    "SE_diff_slope": 0.0001422470259640903,
    "unc_slope": 0.001712450292909221,
    "half_width_slope": 0.003424900585818442,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 53288,
    "cells_NM": 36903,
    "gamma_ratio": 2.8144659334705397,
    "F": {
     "11": 0.9667300941862673,
     "12": 1.066785341588989,
     "13": 1.1425116189280633,
     "22": 1.242663257587588,
     "23": 1.3618132263184424,
     "33": 1.541944667317933
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 3,
   "formerly_above_pc": true,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     4.0682581,
     6.3630773,
     10.0156807
    ],
    "k_hat": 0.6082097185362114,
    "rho_pc": 0.31968097468050566,
    "rho_slope": 0.45422483566630173,
    "I_grass": 0.06962167555966836,
    "I_half": 0.07192827567808058,
    "bias_NM": 0.0021543159852711186,
    "allowance": 0.002674037201173545,
    "SE_diff": 0.0005556564381423008,
    "SE_NM": 0.00018267997338106674,
    "I_corr": 0.06746735957439724,
    "IG_pc": 0.05390170720483556,
    "IG_slope": 0.11553758765732317,
    "diff_pc": 0.013565652369561684,
    "diff_slope": -0.04807022808292592,
    "unc": 0.0038438680435152845,
    "half_width": 0.007687736087030569,
    "SE_diff_slope": 0.00021173386786726192,
    "unc_slope": 0.003233333914829323,
    "half_width_slope": 0.006466667829658646,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 101848,
    "cells_NM": 82053,
    "gamma_ratio": 3.472379024076236,
    "F": {
     "11": 1.249462867696772,
     "12": 1.3755576652194348,
     "13": 1.482241834952526,
     "22": 1.5656429157885574,
     "23": 1.715413284922359,
     "33": 1.9206442513304265
    }
   },
   "rho0.001": {
    "lam": [
     4.0831897,
     6.4025133,
     10.1166759
    ],
    "k_hat": 0.6184297605421276,
    "rho_pc": 0.32532432196770483,
    "rho_slope": 0.4544693138468536,
    "I_grass": 0.0698770307652552,
    "I_half": 0.07212176163522077,
    "bias_NM": 0.0018992454210480098,
    "allowance": 0.0023793538899458343,
    "SE_diff": 0.0004026865327526208,
    "SE_NM": 0.00020515052049686083,
    "I_corr": 0.06797778534420719,
    "IG_pc": 0.055932989890947624,
    "IG_slope": 0.11567756034525932,
    "diff_pc": 0.012044795453259566,
    "diff_slope": -0.04769977500105213,
    "unc": 0.003283219321789448,
    "half_width": 0.006566438643578896,
    "SE_diff_slope": 0.00016789564040307358,
    "unc_slope": 0.0029095451087584098,
    "half_width_slope": 0.0058190902175168195,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 102076,
    "cells_NM": 81479,
    "gamma_ratio": 3.2228090702508245,
    "F": {
     "11": 1.242663257587588,
     "12": 1.3618132263184424,
     "13": 1.463630489894805,
     "22": 1.541944667317933,
     "23": 1.6836671197194217,
     "33": 1.8778202921538996
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 4,
   "formerly_above_pc": true,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     6.3630773,
     10.0156807,
     15.8563441
    ],
    "k_hat": 0.4960599020609173,
    "rho_pc": 0.29576497162758797,
    "rho_slope": 0.46656745596941174,
    "I_grass": 0.08253173189152818,
    "I_half": 0.08695290927298327,
    "bias_NM": 0.005073519725068865,
    "allowance": 0.005429467860601217,
    "SE_diff": 0.0009499465506647875,
    "SE_NM": 0.00023165101769226438,
    "I_corr": 0.07745821216645932,
    "IG_pc": 0.045770949493586524,
    "IG_slope": 0.12274902517682773,
    "diff_pc": 0.03168726267287279,
    "diff_slope": -0.045290813010368414,
    "unc": 0.007385034932442825,
    "half_width": 0.01477006986488565,
    "SE_diff_slope": 0.00022073624554299462,
    "unc_slope": 0.006069426247042957,
    "half_width_slope": 0.012138852494085915,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 182234,
    "cells_NM": 170287,
    "gamma_ratio": 4.150072608355511,
    "F": {
     "11": 1.5656429157885574,
     "12": 1.715413284922359,
     "13": 1.8473367139189305,
     "22": 1.9206442513304265,
     "23": 2.0935114886409294,
     "33": 2.315928842454939
    }
   },
   "rho0.001": {
    "lam": [
     6.4025133,
     10.1166759,
     16.0963708
    ],
    "k_hat": 0.5095949397056543,
    "rho_pc": 0.3033901209256833,
    "rho_slope": 0.46634706163196843,
    "I_grass": 0.08293262578893135,
    "I_half": 0.08722579749316761,
    "bias_NM": 0.004789445782878002,
    "allowance": 0.005162946449056348,
    "SE_diff": 0.0006438286259868467,
    "SE_NM": 0.00019620788912524782,
    "I_corr": 0.07814318000605334,
    "IG_pc": 0.0482805419407676,
    "IG_slope": 0.12261763174024373,
    "diff_pc": 0.029862638065285746,
    "diff_slope": -0.04447445173419039,
    "unc": 0.00650907101297322,
    "half_width": 0.01301814202594644,
    "SE_diff_slope": 0.00018844439217398308,
    "unc_slope": 0.00570703770866932,
    "half_width_slope": 0.01141407541733864,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 183032,
    "cells_NM": 169791,
    "gamma_ratio": 3.685007160620664,
    "F": {
     "11": 1.541944667317933,
     "12": 1.6836671197194217,
     "13": 1.8036739590849318,
     "22": 1.8778202921538996,
     "23": 2.034953622594037,
     "33": 2.2365314124029396
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 5,
   "formerly_above_pc": true,
   "count_rho001": "r_c=0.1",
   "count_rho0001": "r_c=0.1",
   "rho0.01": {
    "lam": [
     10.0156807,
     15.8563441,
     25.2294779
    ],
    "k_hat": 0.4117107953787921,
    "rho_pc": 0.24376037930185523,
    "rho_slope": 0.47328763373907995,
    "I_grass": 0.09686771981147402,
    "I_half": 0.10465329681925262,
    "bias_NM": 0.011744891685210423,
    "allowance": 0.011744891685210423,
    "SE_diff": 0.001296555168434602,
    "SE_NM": 0.0002871762989093027,
    "I_corr": 0.0851228281262636,
    "IG_pc": 0.030628819902386445,
    "IG_slope": 0.12680214244793928,
    "diff_pc": 0.05449400822387715,
    "diff_slope": -0.04167931432167568,
    "unc": 0.014400847657322705,
    "half_width": 0.02880169531464541,
    "SE_diff_slope": 0.00027185348828163964,
    "unc_slope": 0.012535776116075365,
    "half_width_slope": 0.02507155223215073,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 310077,
    "cells_NM": 328159,
    "gamma_ratio": 5.028237343373595,
    "F": {
     "11": 1.9206442513304265,
     "12": 2.0935114886409294,
     "13": 2.2503054704916354,
     "22": 2.315928842454939,
     "23": 2.5131894165102673,
     "33": 2.7567847559785945
    }
   },
   "rho0.001": {
    "lam": [
     10.1166759,
     16.0963708,
     25.7625966
    ],
    "k_hat": 0.4283890273493524,
    "rho_pc": 0.26404464696429886,
    "rho_slope": 0.47327828731666743,
    "I_grass": 0.09721488305263293,
    "I_half": 0.10508083012369074,
    "bias_NM": 0.011300121096519844,
    "allowance": 0.011300121096519844,
    "SE_diff": 0.0009298914442397837,
    "SE_NM": 0.00028682814069392844,
    "I_corr": 0.08591476195611308,
    "IG_pc": 0.03613460333162093,
    "IG_slope": 0.12679644208195368,
    "diff_pc": 0.04978015862449215,
    "diff_slope": -0.04088168012584059,
    "unc": 0.013246367206716894,
    "half_width": 0.026492734413433788,
    "SE_diff_slope": 0.0002567671398928186,
    "unc_slope": 0.012070055500018413,
    "half_width_slope": 0.024140111000036827,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 312046,
    "cells_NM": 327334,
    "gamma_ratio": 4.197469122021242,
    "F": {
     "11": 1.8778202921538996,
     "12": 2.034953622594037,
     "13": 2.173770988766912,
     "22": 2.2365314124029396,
     "23": 2.4096914605517714,
     "33": 2.621722909519439
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 0,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     0.5092494,
     0.7002978,
     1.0082938
    ],
    "k_hat": 0.7587117599386548,
    "rho_pc": 0.2318260234753183,
    "rho_slope": 0.29460919246946904,
    "I_grass": 0.019033769815118617,
    "I_half": 0.019113604948970853,
    "bias_NM": 6.940680569582358e-05,
    "allowance": 0.0001357226200448696,
    "SE_diff": 0.00010732361288613022,
    "SE_NM": 0.0001042948246716055,
    "I_corr": 0.018964363009422794,
    "IG_pc": 0.02762069956388505,
    "IG_slope": 0.04539721255287766,
    "diff_pc": -0.008656336554462254,
    "diff_slope": -0.026432849543454866,
    "unc": 0.000435026935658346,
    "half_width": 0.000870053871316692,
    "SE_diff_slope": 0.00010006509178145059,
    "unc_slope": 0.0004247930823651216,
    "half_width_slope": 0.0008495861647302432,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 5313,
    "cells_NM": 2717,
    "gamma_ratio": 2.3515685434890288,
    "F": {
     "11": 0.7665948902225914,
     "12": 0.9270977106292198,
     "13": 1.0143578619919502,
     "22": 1.2974696636675396,
     "23": 1.473294623461185,
     "33": 1.8339169816914271
    }
   },
   "rho0.001": {
    "lam": [
     0.5093103,
     0.6999316,
     1.0094019
    ],
    "k_hat": 0.7609850095311592,
    "rho_pc": 0.2324790147035368,
    "rho_slope": 0.294869996118473,
    "I_grass": 0.018963510658362992,
    "I_half": 0.01906445160447401,
    "bias_NM": 3.469316990512006e-05,
    "allowance": 6.828599673489116e-05,
    "SE_diff": 0.00010002843765531363,
    "SE_NM": 9.810535189997788e-05,
    "I_corr": 0.018928817488457872,
    "IG_pc": 0.027780928654359494,
    "IG_slope": 0.045481394743321996,
    "diff_pc": -0.008852111165901622,
    "diff_slope": -0.026552577254864124,
    "unc": 0.00034850268725265067,
    "half_width": 0.0006970053745053013,
    "SE_diff_slope": 0.00010519143069097995,
    "unc_slope": 0.0003559656599871533,
    "half_width_slope": 0.0007119313199743066,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 5275,
    "cells_NM": 2680,
    "gamma_ratio": 2.2898885299379836,
    "F": {
     "11": 0.767167825239893,
     "12": 0.9282888909113718,
     "13": 1.0140520289067623,
     "22": 1.2940883084967183,
     "23": 1.4680512035058575,
     "33": 1.8221523455264683
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 1,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     0.7002978,
     1.0082938,
     1.5023242
    ],
    "k_hat": 0.5314695097311174,
    "rho_pc": 0.2986968779637867,
    "rho_slope": 0.3705977727799898,
    "I_grass": 0.03125347065036976,
    "I_half": 0.031462629524959596,
    "bias_NM": 0.00010558358821308178,
    "allowance": 0.0001845641761095588,
    "SE_diff": 0.0001789847994404835,
    "SE_NM": 0.0001241186497972612,
    "I_corr": 0.03114788706215668,
    "IG_pc": 0.04672685575215878,
    "IG_slope": 0.07386889027309697,
    "diff_pc": -0.015578968690002096,
    "diff_slope": -0.042721003210940287,
    "unc": 0.0006201832650312693,
    "half_width": 0.0012403665300625387,
    "SE_diff_slope": 0.00015723911316481746,
    "unc_slope": 0.0005852115419381809,
    "half_width_slope": 0.0011704230838763619,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 11808,
    "cells_NM": 6755,
    "gamma_ratio": 2.5990197186509727,
    "F": {
     "11": 1.2974696636675396,
     "12": 1.473294623461185,
     "13": 1.5822634551462729,
     "22": 1.8339169816914271,
     "23": 2.026809014301492,
     "33": 2.3695239358021656
    }
   },
   "rho0.001": {
    "lam": [
     0.6999316,
     1.0094019,
     1.5041908
    ],
    "k_hat": 0.533579004675255,
    "rho_pc": 0.29811248124671047,
    "rho_slope": 0.3704845140544419,
    "I_grass": 0.031152074677260444,
    "I_half": 0.031370982192368224,
    "bias_NM": 0.0002881421783817728,
    "allowance": 0.0005049852846198857,
    "SE_diff": 0.00021586112414906936,
    "SE_NM": 0.00010663266415247422,
    "I_corr": 0.03086393249887867,
    "IG_pc": 0.0465354228041693,
    "IG_slope": 0.07382024409968392,
    "diff_pc": -0.01567149030529063,
    "diff_slope": -0.04295631160080525,
    "unc": 0.0009865101541049594,
    "half_width": 0.0019730203082099188,
    "SE_diff_slope": 0.00011510224796911206,
    "unc_slope": 0.000818794478569313,
    "half_width_slope": 0.001637588957138626,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 11828,
    "cells_NM": 6749,
    "gamma_ratio": 2.492832741516415,
    "F": {
     "11": 1.2940883084967183,
     "12": 1.4680512035058575,
     "13": 1.576855394390619,
     "22": 1.8221523455264683,
     "23": 2.0166724590021423,
     "33": 2.362110114981016
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 2,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     1.0082938,
     1.5023242,
     2.2901354
    ],
    "k_hat": 0.40827163624367485,
    "rho_pc": 0.3343013706864959,
    "rho_slope": 0.41805673754139977,
    "I_grass": 0.043756311622384914,
    "I_half": 0.0442023681007786,
    "bias_NM": 0.0003828969614552702,
    "allowance": 0.0005768803687178001,
    "SE_diff": 0.0002955710308049044,
    "SE_NM": 0.00015771149242612467,
    "I_corr": 0.04337341466092964,
    "IG_pc": 0.05925519117855176,
    "IG_slope": 0.09604744175371788,
    "diff_pc": -0.01588177651762212,
    "diff_slope": -0.052674027092788234,
    "unc": 0.0012469106638369068,
    "half_width": 0.0024938213276738137,
    "SE_diff_slope": 0.00014481928572335402,
    "unc_slope": 0.0010051118031580944,
    "half_width_slope": 0.002010223606316189,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 23440,
    "cells_NM": 15558,
    "gamma_ratio": 3.0062926345903747,
    "F": {
     "11": 1.8339169816914271,
     "12": 2.026809014301492,
     "13": 2.162315172651321,
     "22": 2.3695239358021656,
     "23": 2.5832216932773897,
     "33": 2.924186002315608
    }
   },
   "rho0.001": {
    "lam": [
     1.0094019,
     1.5041908,
     2.2955575
    ],
    "k_hat": 0.4123576699583384,
    "rho_pc": 0.3330756516341041,
    "rho_slope": 0.41724316265001615,
    "I_grass": 0.043524094186428997,
    "I_half": 0.043992909127242186,
    "bias_NM": 0.0003790582505071999,
    "allowance": 0.0005775588055710946,
    "SE_diff": 0.0002946640310663165,
    "SE_NM": 0.00012383219540445942,
    "I_corr": 0.0431450359359218,
    "IG_pc": 0.05879493386996264,
    "IG_slope": 0.09563585919917125,
    "diff_pc": -0.01564989793404084,
    "diff_slope": -0.052490823263249456,
    "unc": 0.0012168124448190517,
    "half_width": 0.0024336248896381033,
    "SE_diff_slope": 0.00016234843146745425,
    "unc_slope": 0.0009859283725989567,
    "half_width_slope": 0.0019718567451979135,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 23530,
    "cells_NM": 15443,
    "gamma_ratio": 2.8209388048080046,
    "F": {
     "11": 1.8221523455264683,
     "12": 2.0166724590021423,
     "13": 2.1385230411993628,
     "22": 2.362110114981016,
     "23": 2.5602950684051167,
     "33": 2.878848896866087
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 3,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     1.5023242,
     2.2901354,
     3.5498006
    ],
    "k_hat": 0.3302369602850096,
    "rho_pc": 0.34299415552432844,
    "rho_slope": 0.44586236034765964,
    "I_grass": 0.056087818035949866,
    "I_half": 0.057040822751939224,
    "bias_NM": 0.0007352820413605576,
    "allowance": 0.0009408920998811135,
    "SE_diff": 0.0006627494517183641,
    "SE_NM": 0.00015114834786758224,
    "I_corr": 0.05535253599458931,
    "IG_pc": 0.0625803995552232,
    "IG_slope": 0.1108181216711652,
    "diff_pc": -0.007227863560633888,
    "diff_slope": -0.05546558567657589,
    "unc": 0.0023004253415726756,
    "half_width": 0.004600850683145351,
    "SE_diff_slope": 0.0001770178236175822,
    "unc_slope": 0.0014064289209443034,
    "half_width_slope": 0.0028128578418886068,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 43386,
    "cells_NM": 33905,
    "gamma_ratio": 3.6194339442457037,
    "F": {
     "11": 2.3695239358021656,
     "12": 2.5832216932773897,
     "13": 2.745469591224555,
     "22": 2.924186002315608,
     "23": 3.1598451064634867,
     "33": 3.5016009139053814
    }
   },
   "rho0.001": {
    "lam": [
     1.5041908,
     2.2955575,
     3.5658332
    ],
    "k_hat": 0.3355966617607952,
    "rho_pc": 0.34759978561729304,
    "rho_slope": 0.44621660836747673,
    "I_grass": 0.05599776947768653,
    "I_half": 0.056929819674926385,
    "bias_NM": 0.0006097569391850383,
    "allowance": 0.0007872294416859917,
    "SE_diff": 0.0004227687826430501,
    "SE_NM": 0.00015075285488100142,
    "I_corr": 0.055388012538501494,
    "IG_pc": 0.06438600308183644,
    "IG_slope": 0.11101537384430787,
    "diff_pc": -0.008997990543334944,
    "diff_slope": -0.05562736130580638,
    "unc": 0.0016849150588867103,
    "half_width": 0.0033698301177734207,
    "SE_diff_slope": 0.00016430966929864072,
    "unc_slope": 0.0012332074262538443,
    "half_width_slope": 0.0024664148525076887,
    "slope_se_source": "slope",
    "sign_pc": "<",
    "sign_slope": "<",
    "ncells": 43586,
    "cells_NM": 33760,
    "gamma_ratio": 3.264047142541302,
    "F": {
     "11": 2.362110114981016,
     "12": 2.5602950684051167,
     "13": 2.715146330253289,
     "22": 2.878848896866087,
     "23": 3.1021654069563747,
     "33": 3.424986963188049
    }
   },
   "transition_pc": "< -> <",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 4,
   "formerly_above_pc": false,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     2.2901354,
     3.5498006,
     5.5691837
    ],
    "k_hat": 0.27536728351729817,
    "rho_pc": 0.33246652608001726,
    "rho_slope": 0.4619438581596686,
    "I_grass": 0.0678770851948336,
    "I_half": 0.06964392000067487,
    "bias_NM": 0.0019500366869601438,
    "allowance": 0.002123344128514837,
    "SE_diff": 0.0011242300559167545,
    "SE_NM": 0.0001769523301743365,
    "I_corr": 0.06592704850787345,
    "IG_pc": 0.05856699308437948,
    "IG_slope": 0.12001270576149249,
    "diff_pc": 0.007360055423493973,
    "diff_slope": -0.05408565725361904,
    "unc": 0.00439948590422277,
    "half_width": 0.00879897180844554,
    "SE_diff_slope": 0.0001792599714328298,
    "unc_slope": 0.0026271149673383096,
    "half_width_slope": 0.005254229934676619,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 76072,
    "cells_NM": 69863,
    "gamma_ratio": 4.472939374957712,
    "F": {
     "11": 2.924186002315608,
     "12": 3.1598451064634867,
     "13": 3.3522655135965573,
     "22": 3.5016009139053814,
     "23": 3.7626403711154994,
     "33": 4.11366079137276
    }
   },
   "rho0.001": {
    "lam": [
     2.2955575,
     3.5658332,
     5.6092227
    ],
    "k_hat": 0.28251731263118524,
    "rho_pc": 0.3387233861671875,
    "rho_slope": 0.46166545507463064,
    "I_grass": 0.06777879147522192,
    "I_half": 0.06949733619776222,
    "bias_NM": 0.0019393824656971925,
    "allowance": 0.0021377833265304124,
    "SE_diff": 0.0007409980829035251,
    "SE_NM": 0.00019700857690861697,
    "I_corr": 0.06583940900952473,
    "IG_pc": 0.060933292944359785,
    "IG_slope": 0.11984928655814073,
    "diff_pc": 0.004906116065164945,
    "diff_slope": -0.054009877548616,
    "unc": 0.003671263731677159,
    "half_width": 0.007342527463354318,
    "SE_diff_slope": 0.00017492174717794568,
    "unc_slope": 0.0026646988681928068,
    "half_width_slope": 0.0053293977363856136,
    "slope_se_source": "slope",
    "sign_pc": "undecided",
    "sign_slope": "<",
    "ncells": 76072,
    "cells_NM": 69012,
    "gamma_ratio": 3.7982699285556656,
    "F": {
     "11": 2.878848896866087,
     "12": 3.1021654069563747,
     "13": 3.2772520539374153,
     "22": 3.424986963188049,
     "23": 3.662652029676339,
     "33": 3.9824955582247954
    }
   },
   "transition_pc": "undecided -> undecided",
   "transition_slope": "< -> <"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 5,
   "formerly_above_pc": true,
   "count_rho001": "r_c=0.3",
   "count_rho0001": "r_c=0.3",
   "rho0.01": {
    "lam": [
     3.5498006,
     5.5691837,
     8.8157069
    ],
    "k_hat": 0.23394128992536248,
    "rho_pc": 0.30032993491770144,
    "rho_slope": 0.4710533547115839,
    "I_grass": 0.07970215606396636,
    "I_half": 0.08287103229591608,
    "bias_NM": 0.004247973593332552,
    "allowance": 0.004247973593332552,
    "SE_diff": 0.001657941079852474,
    "SE_NM": 0.0001989219188408209,
    "I_corr": 0.0754541824706338,
    "IG_pc": 0.047264181145867966,
    "IG_slope": 0.125444499884606,
    "diff_pc": 0.02819000132476584,
    "diff_slope": -0.04999031741397218,
    "unc": 0.007587637381235581,
    "half_width": 0.015175274762471162,
    "SE_diff_slope": 0.000215067696611346,
    "unc_slope": 0.004833888412810687,
    "half_width_slope": 0.009667776825621375,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 127531,
    "cells_NM": 136072,
    "gamma_ratio": 5.603704453531099,
    "F": {
     "11": 3.5016009139053814,
     "12": 3.7626403711154994,
     "13": 3.990967233323337,
     "22": 4.11366079137276,
     "23": 4.408252863189081,
     "33": 4.784084671125341
    }
   },
   "rho0.001": {
    "lam": [
     3.5658332,
     5.6092227,
     8.9096087
    ],
    "k_hat": 0.24323967369070376,
    "rho_pc": 0.3194475872431741,
    "rho_slope": 0.47077701785075327,
    "I_grass": 0.07961709578881404,
    "I_half": 0.08270881393897156,
    "bias_NM": 0.004270083099314162,
    "allowance": 0.004270083099314162,
    "SE_diff": 0.0010148573577596614,
    "SE_NM": 0.0002153597356601761,
    "I_corr": 0.07534701268949988,
    "IG_pc": 0.053818642206898436,
    "IG_slope": 0.12527728743760808,
    "diff_pc": 0.021528370482601443,
    "diff_slope": -0.0499302747481082,
    "unc": 0.00634499540815282,
    "half_width": 0.01268999081630564,
    "SE_diff_slope": 0.00021609837882583958,
    "unc_slope": 0.0048802579105765645,
    "half_width_slope": 0.009760515821153129,
    "slope_se_source": "slope",
    "sign_pc": ">",
    "sign_slope": "<",
    "ncells": 128023,
    "cells_NM": 134060,
    "gamma_ratio": 4.392195738186682,
    "F": {
     "11": 3.424986963188049,
     "12": 3.662652029676339,
     "13": 3.8577253348722857,
     "22": 3.9824955582247954,
     "23": 4.232114395873223,
     "33": 4.548696951124816
    }
   },
   "transition_pc": "> -> >",
   "transition_slope": "< -> <"
  }
 ],
 "counts": {
  "U14 r_c=0.01 vs IG_pc": {
   "rho0_001": {
    "<": 0,
    ">": 5,
    "undecided": 3,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 0,
    ">": 5,
    "undecided": 3,
    "no bias control": 0
   }
  },
  "U14 r_c=0.1 vs IG_pc": {
   "rho0_001": {
    "<": 5,
    ">": 1,
    "undecided": 2,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 5,
    ">": 1,
    "undecided": 2,
    "no bias control": 0
   }
  },
  "U14 r_c=0.3 vs IG_pc": {
   "rho0_001": {
    "<": 8,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 7,
    ">": 0,
    "undecided": 1,
    "no bias control": 0
   }
  },
  "U19 r_c=0.01 vs IG_pc": {
   "rho0_001": {
    "<": 0,
    ">": 4,
    "undecided": 2,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 0,
    ">": 4,
    "undecided": 2,
    "no bias control": 0
   }
  },
  "U19 r_c=0.1 vs IG_pc": {
   "rho0_001": {
    "<": 2,
    ">": 3,
    "undecided": 1,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 2,
    ">": 3,
    "undecided": 1,
    "no bias control": 0
   }
  },
  "U19 r_c=0.3 vs IG_pc": {
   "rho0_001": {
    "<": 4,
    ">": 1,
    "undecided": 1,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 4,
    ">": 1,
    "undecided": 1,
    "no bias control": 0
   }
  },
  "total vs IG_pc": {
   "rho0_001": {
    "<": 19,
    ">": 14,
    "undecided": 9,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 18,
    ">": 14,
    "undecided": 10,
    "no bias control": 0
   }
  },
  "U14 r_c=0.01 vs IG_slope": {
   "rho0_001": {
    "<": 6,
    ">": 0,
    "undecided": 2,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 6,
    ">": 0,
    "undecided": 2,
    "no bias control": 0
   }
  },
  "U14 r_c=0.1 vs IG_slope": {
   "rho0_001": {
    "<": 8,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 8,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   }
  },
  "U14 r_c=0.3 vs IG_slope": {
   "rho0_001": {
    "<": 8,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 8,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   }
  },
  "U19 r_c=0.01 vs IG_slope": {
   "rho0_001": {
    "<": 4,
    ">": 0,
    "undecided": 2,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 4,
    ">": 0,
    "undecided": 2,
    "no bias control": 0
   }
  },
  "U19 r_c=0.1 vs IG_slope": {
   "rho0_001": {
    "<": 6,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 6,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   }
  },
  "U19 r_c=0.3 vs IG_slope": {
   "rho0_001": {
    "<": 6,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 6,
    ">": 0,
    "undecided": 0,
    "no bias control": 0
   }
  },
  "total vs IG_slope": {
   "rho0_001": {
    "<": 38,
    ">": 0,
    "undecided": 4,
    "no bias control": 0
   },
   "rho0_01": {
    "<": 38,
    ">": 0,
    "undecided": 4,
    "no bias control": 0
   }
  }
 },
 "crosstab": {
  "pc": {
   "undecided -> undecided": 9,
   "> -> >": 14,
   "< -> <": 18,
   "undecided -> <": 1
  },
  "slope": {
   "< -> <": 38,
   "undecided -> undecided": 4
  }
 },
 "formerly_above": [
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 1,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.0023658049899876604,
   "hw_rho001": 0.0019812899024362358,
   "D_pc_rho0001": 0.002336398870573471,
   "hw_rho0001": 0.0016119682114837733,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 2,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.006373913207335123,
   "hw_rho001": 0.0033136132370236034,
   "D_pc_rho0001": 0.005950402369182525,
   "hw_rho0001": 0.004146492117328301,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 3,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.013225886093047534,
   "hw_rho001": 0.008032590133370921,
   "D_pc_rho0001": 0.01305638649436193,
   "hw_rho0001": 0.007897672363917778,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 4,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.023604770871748074,
   "hw_rho001": 0.013910098951937126,
   "D_pc_rho0001": 0.02263523451901823,
   "hw_rho0001": 0.01577890335435465,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 5,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.03651982050361283,
   "hw_rho001": 0.026731169262827995,
   "D_pc_rho0001": 0.035788598450919355,
   "hw_rho0001": 0.02802688493148993,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 7,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.019182947792208443,
   "hw_rho001": 0.016878700960722377,
   "D_pc_rho0001": 0.01731507658360891,
   "hw_rho0001": 0.015640231529014507,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 0,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.007791834737027343,
   "hw_rho001": 0.0016347641147388733,
   "D_pc_rho0001": 0.007949517904127193,
   "hw_rho0001": 0.0019095937655150474,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 1,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.01604968689559159,
   "hw_rho001": 0.0047282165321022316,
   "D_pc_rho0001": 0.015935364041765224,
   "hw_rho0001": 0.00559673873479002,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 2,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.029097262552778187,
   "hw_rho001": 0.012988685872918584,
   "D_pc_rho0001": 0.029450742590207357,
   "hw_rho0001": 0.013161238483545503,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 3,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.046539709563119355,
   "hw_rho001": 0.030941948855376163,
   "D_pc_rho0001": 0.04712014932125158,
   "hw_rho0001": 0.032366478986019215,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 3,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.013565652369561684,
   "hw_rho001": 0.007687736087030569,
   "D_pc_rho0001": 0.012044795453259566,
   "hw_rho0001": 0.006566438643578896,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 4,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.03168726267287279,
   "hw_rho001": 0.01477006986488565,
   "D_pc_rho0001": 0.029862638065285746,
   "hw_rho0001": 0.01301814202594644,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 5,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.05449400822387715,
   "hw_rho001": 0.02880169531464541,
   "D_pc_rho0001": 0.04978015862449215,
   "hw_rho0001": 0.026492734413433788,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 5,
   "fate_pc": "stays above",
   "D_pc_rho001": 0.02819000132476584,
   "hw_rho001": 0.015175274762471162,
   "D_pc_rho0001": 0.021528370482601443,
   "hw_rho0001": 0.01268999081630564,
   "sign_slope_rho001": "<",
   "sign_slope_rho0001": "<"
  }
 ],
 "newly_above": [],
 "half_sample_test_rho0001": {
  "U14 r_c=0.01 y0=0": {
   "slope": {
    "sign": "<",
    "hi": 0.035559784293208996,
    "IG": 0.06476763418172136,
    "holds": true
   }
  },
  "U14 r_c=0.01 y0=1": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.05117099043869722,
    "lo_Nm12": 0.05030005812548139,
    "IG": 0.04917303104534742,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.05206423525073234,
    "IG": 0.08777322573214935,
    "holds": true
   }
  },
  "U14 r_c=0.01 y0=2": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.063817579573346,
    "lo_Nm12": 0.06183795719424102,
    "IG": 0.058148543188073734,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.06633582240634328,
    "IG": 0.10442197815080395,
    "holds": true
   }
  },
  "U14 r_c=0.01 y0=3": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.07388361213688821,
    "lo_Nm12": 0.06959486204217913,
    "IG": 0.06127694152077637,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.07949910480820462,
    "IG": 0.11584767942674172,
    "holds": true
   }
  },
  "U14 r_c=0.01 y0=4": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.08180656203215264,
    "lo_Nm12": 0.07342481195487158,
    "IG": 0.05915873452474197,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.0936727396562577,
    "IG": 0.12305680832908272,
    "holds": true
   }
  },
  "U14 r_c=0.01 y0=5": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.09001553085292446,
    "lo_Nm12": 0.07474739798572225,
    "IG": 0.05314291711106251,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.11269194671677885,
    "IG": 0.12776672799201727,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=0": {
   "pc": {
    "sign": "<",
    "hi": 0.02190827439266055,
    "IG": 0.026502546972348325,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.02190827439266055,
    "IG": 0.03938296850694267,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=1": {
   "pc": {
    "sign": "<",
    "hi": 0.03325947158373243,
    "IG": 0.04333202755186927,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.03325947158373243,
    "IG": 0.06070546364193945,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=2": {
   "pc": {
    "sign": "<",
    "hi": 0.045120220385363535,
    "IG": 0.05915005118732892,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.045120220385363535,
    "IG": 0.08146130069895192,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=3": {
   "pc": {
    "sign": "<",
    "hi": 0.057256892331896805,
    "IG": 0.07154256109870437,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.057256892331896805,
    "IG": 0.09872390126724438,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=4": {
   "pc": {
    "sign": "<",
    "hi": 0.06937099112201985,
    "IG": 0.07900749107208505,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.06937099112201985,
    "IG": 0.11141092107754723,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=5": {
   "slope": {
    "sign": "<",
    "hi": 0.08046686486838422,
    "IG": 0.12046515743299803,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=6": {
   "slope": {
    "sign": "<",
    "hi": 0.09303326548891568,
    "IG": 0.12628055991179643,
    "holds": true
   }
  },
  "U14 r_c=0.1 y0=7": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.09507650116396515,
    "lo_Nm12": 0.08808807191810149,
    "IG": 0.07635723696985923,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.10636382019364735,
    "IG": 0.13009961903181705,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=0": {
   "pc": {
    "sign": "<",
    "hi": 0.013197300203062774,
    "IG": 0.020384845242088175,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.013197300203062774,
    "IG": 0.02836368065032466,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=1": {
   "pc": {
    "sign": "<",
    "hi": 0.021769618304719525,
    "IG": 0.037027233965125014,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.021769618304719525,
    "IG": 0.049065726283993374,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=2": {
   "pc": {
    "sign": "<",
    "hi": 0.031041742968507445,
    "IG": 0.05362061189427264,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.031041742968507445,
    "IG": 0.06999757491842531,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=3": {
   "pc": {
    "sign": "<",
    "hi": 0.040931092413184766,
    "IG": 0.06792313201777703,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.040931092413184766,
    "IG": 0.08857031314465037,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=4": {
   "pc": {
    "sign": "<",
    "hi": 0.05111943734941207,
    "IG": 0.07851383718971365,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.05111943734941207,
    "IG": 0.10321226259541078,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=5": {
   "pc": {
    "sign": "<",
    "hi": 0.061263383249280975,
    "IG": 0.08466411661144436,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.061263383249280975,
    "IG": 0.11425311626225246,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=6": {
   "pc": {
    "sign": "<",
    "hi": 0.07178442827544233,
    "IG": 0.08829931752218508,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.07178442827544233,
    "IG": 0.12182962608966531,
    "holds": true
   }
  },
  "U14 r_c=0.3 y0=7": {
   "pc": {
    "sign": "<",
    "hi": 0.08249155703468077,
    "IG": 0.08696819561233463,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.08249155703468077,
    "IG": 0.12717381622260596,
    "holds": true
   }
  },
  "U19 r_c=0.01 y0=0": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.03227375038876401,
    "lo_Nm12": 0.031393230828618564,
    "IG": 0.024559418589587684,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.033283806987705625,
    "IG": 0.07614814722699804,
    "holds": true
   }
  },
  "U19 r_c=0.01 y0=1": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.046231102625305276,
    "lo_Nm12": 0.04320111347803322,
    "IG": 0.030819698393161066,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.04999219456159969,
    "IG": 0.09948520925406414,
    "holds": true
   }
  },
  "U19 r_c=0.01 y0=2": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.056205490078410136,
    "lo_Nm12": 0.04826183420623598,
    "IG": 0.027817016306883102,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.06637724712898319,
    "IG": 0.1127518485954,
    "holds": true
   }
  },
  "U19 r_c=0.01 y0=3": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.06633676246237741,
    "lo_Nm12": 0.04804604831055302,
    "IG": 0.01893782179389444,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.09248252982860836,
    "IG": 0.12030592244723115,
    "holds": true
   }
  },
  "U19 r_c=0.1 y0=0": {
   "pc": {
    "sign": "<",
    "hi": 0.02809054007639479,
    "IG": 0.03013970107660855,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.02809054007639479,
    "IG": 0.05645469886618267,
    "holds": true
   }
  },
  "U19 r_c=0.1 y0=1": {
   "pc": {
    "sign": "<",
    "hi": 0.042831075442642794,
    "IG": 0.04617882935672018,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.042831075442642794,
    "IG": 0.08327210087451056,
    "holds": true
   }
  },
  "U19 r_c=0.1 y0=2": {
   "slope": {
    "sign": "<",
    "hi": 0.05745038610759147,
    "IG": 0.10287624750003457,
    "holds": true
   }
  },
  "U19 r_c=0.1 y0=3": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.06763229989528963,
    "lo_Nm12": 0.06445777105510676,
    "IG": 0.055932989890947624,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.07177627618630321,
    "IG": 0.11567756034525932,
    "holds": true
   }
  },
  "U19 r_c=0.1 y0=4": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.07863945408469508,
    "lo_Nm12": 0.07256799243496774,
    "IG": 0.0482805419407676,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.08772207157180935,
    "IG": 0.12261763174024373,
    "holds": true
   }
  },
  "U19 r_c=0.1 y0=5": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.08934893598157512,
    "lo_Nm12": 0.07822480695277624,
    "IG": 0.03613460333162093,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.10851500414915277,
    "IG": 0.12679644208195368,
    "holds": true
   }
  },
  "U19 r_c=0.3 y0=0": {
   "pc": {
    "sign": "<",
    "hi": 0.018998203828268112,
    "IG": 0.027780928654359494,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.018998203828268112,
    "IG": 0.045481394743321996,
    "holds": true
   }
  },
  "U19 r_c=0.3 y0=1": {
   "pc": {
    "sign": "<",
    "hi": 0.03144021685564222,
    "IG": 0.0465354228041693,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.03144021685564222,
    "IG": 0.07382024409968392,
    "holds": true
   }
  },
  "U19 r_c=0.3 y0=2": {
   "pc": {
    "sign": "<",
    "hi": 0.043903152436936196,
    "IG": 0.05879493386996264,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.043903152436936196,
    "IG": 0.09563585919917125,
    "holds": true
   }
  },
  "U19 r_c=0.3 y0=3": {
   "pc": {
    "sign": "<",
    "hi": 0.05660752641687157,
    "IG": 0.06438600308183644,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.05660752641687157,
    "IG": 0.11101537384430787,
    "holds": true
   }
  },
  "U19 r_c=0.3 y0=4": {
   "slope": {
    "sign": "<",
    "hi": 0.06971817394091911,
    "IG": 0.11984928655814073,
    "holds": true
   }
  },
  "U19 r_c=0.3 y0=5": {
   "pc": {
    "sign": ">",
    "lo_1overN": 0.07652537763865652,
    "lo_Nm12": 0.07215302789966871,
    "IG": 0.053818642206898436,
    "holds": true
   },
   "slope": {
    "sign": "<",
    "hi": 0.0838871788881282,
    "IG": 0.12527728743760808,
    "holds": true
   }
  }
 },
 "a19_y5_int16_note": {
  "note": "item13 analyze.py narrowed unit-window sums to int16 until 23 September 2026; one A19 event has 35027 splittings in window [7,8], which was stored as -30509. item13 now uses int32 windows, so the row 'rho0.01' of A19 all splittings y0=5 is the corrected item13 value; 'rho0.01_int64' is the same events with int64 windows and a separate bias-control seed",
  "rho0_01_int64": {
   "lam": [
    54.3128914,
    90.9646163,
    150.8487092
   ],
   "k_hat": 0.8020875894466416,
   "rho_pc": -0.015322512161809503,
   "rho_slope": 0.4735477921249316,
   "I_grass": 0.1517894536842963,
   "bias_NM": 0.07851107592460402,
   "allowance": 0.08024547330907099,
   "I_corr": 0.07327837775969229,
   "IG_pc": 0.00011740347197085751,
   "IG_slope": 0.1269608838502778,
   "diff_pc": 0.07316097428772143,
   "diff_slope": -0.0536825060905855,
   "half_width": 0.16359954511970842,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "F": {
    "11": 0.9932869009691199,
    "12": 1.0763188337706913,
    "13": 1.1553962443027825,
    "22": 1.1816669603306602,
    "23": 1.2809032837667922,
    "33": 1.4018611921583366
   }
  }
 },
 "half_sample_test_summary": {
  "decided": {
   "pc": 33,
   "slope": 38
  },
  "not_surviving": {
   "pc": 0,
   "slope": 0
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/uv_summary.py <==
#!/usr/bin/env python3
"""Signs of I(n1:n3|n2) - I_G at rho = 0.001 (uvcheck) against rho = 0.01 (item13), arithmetic only.

Inputs: results/U14_cIC.json and results/U19_cIC.json (uv_analyze.py, IC = 1, 2, 3 for r_c = 0.01, 0.1,
0.3); item13 summary.json, results/A14.json, results/A19.json, results/A14_nmbias.json,
results/A19_nmbias.json (read only); results/A19_c0_y5_int64.json (test_copy.py).

Decision rule, the rule of item13/summarize.py, applied here by decide():
  SE_diff   standard deviation over the 64 disjoint blocks of N/64 events of (Grassberger estimate -
            I_G(pc)), divided by 8;  SE_NM the same for the Grassberger estimate on the matched sample
            of Eq. (nm).
  bias_NM   Grassberger estimate at full N minus the summed value, on the matched sample.
  allowance |bias_NM| max(1, occupied cells of the cascade sample / occupied cells of the matched sample).
  I_corr    I_grass(N) - bias_NM.
  unc       allowance + 2 hypot(SE_diff, SE_NM);  half-width = 2 unc = 2 allowance + 4 hypot(SE_diff, SE_NM).
  sign      '>' or '<' of D = I_corr - I_G when |D| > half-width, otherwise 'undecided'.  For I_G(slope)
            the half-width is formed with SE_diff_slope, the standard deviation over the same 64 blocks of
            (estimate - I_G(slope)) divided by 8, from ../slope_se/prod_blocks.json and uv_blocks.json
            (correction of 24 September 2026: the same unc served both forms before).  The block values
            must reproduce SE_diff to 1e-12 relative.  The int64 control row of A19 y0 = 5 has no block
            values and keeps SE_diff for the slope comparison.
decide() is first applied to the item13 results files and compared with item13 summary.json for all
42 uncapped triples (the check that the rule is the same).

Matching: at rho = 0.01 the count of all splittings (A14/A19 variant 0) is matched to r_c = 0.01 at
rho = 0.001 (U14/U19 cut index 1); r_c = 0.1 (variant 1) to cut index 2; r_c = 0.3 (variant 2) to cut
index 3; same coupling and the same depth y0.

Half-sample test (uv_compare.py Part 3): for a '>' triple, the lower estimates I(N) - [I(N/2) - I(N)] and
I(N) - [I(N/2) - I(N)]/(sqrt(2) - 1), with I(N/2) the mean over the two disjoint half-samples, must
both exceed I_G; for a '<' triple, I(N) + |bias_NM| must stay below I_G.  Applied to the '>' and '<'
triples against both forms of I_G.

Run:   python3 uv_summary.py > logs/uv_summary.log      Output: uv_summary.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json, os, sys
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
HERE = os.path.join(ITEM, 'uvcheck')
ABAR = {'A14': 0.14324, 'A19': 0.19099}
NEW = {'A14': 'U14', 'A19': 'U19'}
MATCH = {'0': 1, '1': 2, '2': 3}          # item13 variant -> uvcheck cut index
RC = {'0': 0.01, '1': 0.1, '2': 0.3}      # resolution of the matched pair
_SE = os.path.join(ITEM, 'slope_se')
PB = json.load(open(os.path.join(_SE, 'prod_blocks.json')))
UB = json.load(open(os.path.join(_SE, 'uv_blocks.json')))
FORMER_ABOVE = {('A14', '0', y) for y in (1, 2, 3, 4, 5)} | {('A14', '1', 7)} | \
               {('A19', '0', y) for y in (0, 1, 2, 3)} | {('A19', '1', y) for y in (3, 4, 5)} | {('A19', '2', 5)}


def sign(diff, unc):
    if abs(diff) > 2*unc:
        return '<' if diff < 0 else '>'
    return 'undecided'


def slope_se(blk, sed):
    """SE of (estimate - I_G(slope)) over the 64 blocks, with a guard that the pc blocks give SE_diff."""
    if blk is None:
        return sed, 'pc'
    v = np.array(blk['I']); gp = np.array(blk['IG_pc']); gs = np.array(blk['IG_slope'])
    sed_pc = (v - gp).std(ddof=1)/np.sqrt(len(v))
    if not abs(sed_pc - sed) <= 1e-12*max(abs(sed), 1e-300):
        raise SystemExit(f'block values give SE_diff {sed_pc!r}, the analysis {sed!r}')
    return float((v - gs).std(ddof=1)/np.sqrt(len(v))), 'slope'


def decide(d, b, blk=None):
    g = d['gauss']; bl = d['cmi_blocks']
    se2 = bl[6][4]/8.0
    sed = bl[6][6]*np.sqrt(bl[6][3])/8.0
    Ig = d['cmi_full_grass']
    r = dict(lam=d['lam'], k_hat=d['k_hat'], rho_pc=g['rho_pc'], IG_pc=g['IG_pc'], rho_slope=g['rho_slope'],
             IG_slope=g['IG_slope'], I_grass=Ig, I_half=bl[1][1], SE_2D=se2, SE_diff=sed, ncells=d['ncells'],
             F=d['F'], F_se=d['F_se'], contrasts=d['contrasts'], gamma_ratio=d['tests']['gamma_ratio_nm'],
             I_extrap2=d['cmi_extrap2']['I_inf'], I_plugin=d['cmi_full_plugin'],
             nm_khat_I=(d['nm_khat'] or {}).get('cmi'), nm_khat_IG=(d['nm_khat'] or {}).get('IG'),
             nm_k1_I=(d['nm_k1'] or {}).get('cmi'))
    if b is None:
        r.update(bias_NM=None, SE_NM=None, cells_NM=None, allowance=None, I_corr=None, unc=None, half_width=None,
                 diff_pc=None, diff_slope=None, sign_pc='no bias control', sign_slope='no bias control')
        return r
    bias = b['bias_full']
    se_nm = b['blocks'][6][4]/8.0
    allow = abs(bias)*max(1.0, d['ncells']/b['ncells'])
    Icorr = Ig - bias
    unc = allow + 2*np.hypot(sed, se_nm)
    sed_sl, src = slope_se(blk, sed)
    unc_sl = allow + 2*np.hypot(sed_sl, se_nm)
    dpc = Icorr - g['IG_pc']; dsl = Icorr - g['IG_slope']
    r.update(bias_NM=bias, SE_NM=se_nm, cells_NM=b['ncells'], cells_ratio=d['ncells']/b['ncells'], allowance=allow,
             I_corr=Icorr, unc=unc, half_width=2*unc, diff_pc=dpc, diff_slope=dsl,
             SE_diff_slope=sed_sl, unc_slope=unc_sl, half_width_slope=2*unc_sl, slope_se_source=src,
             sign_pc=sign(dpc, unc), sign_slope=sign(dsl, unc_sl))
    return r


def half_sample_test(r):
    """uv_compare.py Part 3, against both forms of I_G."""
    out = {}
    IN, IN2 = r['I_grass'], r['I_half']
    lo1 = IN - (IN2 - IN); lo2 = IN - (IN2 - IN)/(np.sqrt(2) - 1)
    for form in ('pc', 'slope'):
        s = r[f'sign_{form}']; IG = r[f'IG_{form}']
        if s == '>':
            out[form] = dict(sign='>', lo_1overN=lo1, lo_Nm12=lo2, IG=IG, holds=bool(min(lo1, lo2) > IG))
        elif s == '<':
            hi = IN + abs(r['bias_NM'])
            out[form] = dict(sign='<', hi=hi, IG=IG, holds=bool(hi < IG))
    return out


def fmt(x, w=8, p=5, sgn=False):
    if x is None:
        return ' '*(w - 4) + 'None'
    return f"{x:+{w}.{p}f}" if sgn else f"{x:{w}.{p}f}"


def main():
    S = json.load(open(os.path.join(ITEM, 'summary.json')))
    OUT = dict(rule="sign '>'/'<' of D = I_corr - I_G when |D| > half_width = 2*allowance + 4*hypot(SE, SE_NM), "
                    "SE = SE_diff for I_G(pc) and SE_diff_slope for I_G(slope), "
                    "allowance = |bias_NM|*max(1, cells/cells_NM), I_corr = I_grass(N) - bias_NM (item13 summarize.py)",
               matching="rho=0.01 all splittings -> rho=0.001 r_c=0.01; r_c=0.1 -> 0.1; r_c=0.3 -> 0.3",
               rule_check={}, table=[], counts={}, crosstab={}, formerly_above=[], newly_above=[],
               half_sample_test_rho0001={}, a19_y5_int16_note={})

    # 1. the rule applied to item13's own results reproduces summary.json
    print("1. decide() applied to item13 results/*.json against item13 summary.json (42 uncapped triples)")
    worst = 0.0; nsame = 0; ntot = 0
    old = {}
    for name in ('A14', 'A19'):
        R = json.load(open(os.path.join(ITEM, 'results', f'{name}.json')))
        B = json.load(open(os.path.join(ITEM, 'results', f'{name}_nmbias.json')))
        for iv in ('0', '1', '2'):
            for y0, d in R['variants'][iv]['depths'].items():
                r = decide(d, B['variants'][iv].get(y0), PB[f'{name}|{iv}|{y0}'])
                s = S[name]['variants'][iv]['depths'][y0]
                for k, ks in (('I_corr', 'I_corr'), ('IG_pc', 'IG_pc'), ('IG_slope', 'IG_slope'), ('diff_pc', 'diff_pc'),
                              ('diff_slope', 'diff_slope'), ('unc', 'unc'), ('unc_slope', 'unc_slope'), ('bias_NM', 'bias_NM'),
                              ('allowance', 'bias_allowance'), ('SE_diff', 'SE_diff'), ('rho_pc', 'rho_pc')):
                    a, b = r[k], s[ks]
                    worst = max(worst, abs(a - b)/max(abs(b), 1e-300))
                ntot += 1
                nsame += (r['sign_pc'] == s['sign_pc'] and r['sign_slope'] == s['sign_slope'])
                old[(name, iv, int(y0))] = r
    print(f"   signs identical in {nsame} of {ntot}; largest relative difference of the numbers {worst:.1e}")
    OUT['rule_check'] = dict(triples=ntot, signs_identical=nsame, largest_rel_diff=worst)

    # 2. the new results
    new = {}
    for name in ('A14', 'A19'):
        for iv, ic in MATCH.items():
            fn = os.path.join(HERE, 'results', f'{NEW[name]}_c{ic}.json')
            U = json.load(open(fn))
            for y0, d in U['depths'].items():
                new[(name, iv, int(y0))] = decide(d, U['nmbias'].get(y0), UB[f'{NEW[name]}|{ic}|{y0}'])
    fix = json.load(open(os.path.join(HERE, 'results', 'A19_c0_y5_int64.json')))
    a19fix = decide(fix['depth'], fix['nmbias'])

    # 3. comparison table
    print("\n2. Comparison table: rho = 0.01 (item13) against rho = 0.001 (uvcheck), matched triples.")
    print("   D = I_corr - I_G, hw = half-width 2*allowance + 4*hypot(SE_diff, SE_NM); '*' = above I_G(pc) at rho = 0.01")
    hdr = ("   abar    r_c  y0 | rho  lam1     lam2     lam3    |  I_corr   IG_pc   IG_slope |  D_pc     D_slope    hw     "
           "| s_pc      s_slope")
    for name in ('A14', 'A19'):
        for iv in ('0', '1', '2'):
            print(f"\n  {name} -> {NEW[name]}, abar {ABAR[name]}, r_c = {RC[iv]}  (rho = 0.01: "
                  + ("all splittings" if iv == '0' else f"r_c = {RC[iv]}") + f"; rho = 0.001: r_c = {RC[iv]})")
            print(hdr)
            ys = sorted(y for (n, v, y) in new if n == name and v == iv)
            for y0 in ys:
                o = old[(name, iv, y0)]; u = new[(name, iv, y0)]
                star = '*' if (name, iv, y0) in FORMER_ABOVE else ' '
                for lab, r in (('0.01 ', o), ('0.001', u)):
                    print(f"  {star}{ABAR[name]:.5f} {RC[iv]:4} {y0:2d} | {lab} {r['lam'][0]:8.3f} {r['lam'][1]:8.3f} {r['lam'][2]:8.3f} | "
                          f"{fmt(r['I_corr'])} {fmt(r['IG_pc'])} {fmt(r['IG_slope'])} | {fmt(r['diff_pc'], sgn=True)} {fmt(r['diff_slope'], sgn=True)} "
                          f"{fmt(r['half_width'])} | {r['sign_pc']:9s} {r['sign_slope']:9s}")
                row = dict(coupling=name, abar=ABAR[name], r_c=RC[iv], y0=y0, formerly_above_pc=bool(star == '*'),
                           count_rho001='all splittings' if iv == '0' else f'r_c={RC[iv]}',
                           count_rho0001=f'r_c={RC[iv]}')
                for lab, r in (('rho0.01', o), ('rho0.001', u)):
                    row[lab] = {k: r[k] for k in ('lam', 'k_hat', 'rho_pc', 'rho_slope', 'I_grass', 'I_half', 'bias_NM',
                                                  'allowance', 'SE_diff', 'SE_NM', 'I_corr', 'IG_pc', 'IG_slope',
                                                  'diff_pc', 'diff_slope', 'unc', 'half_width', 'SE_diff_slope',
                                                  'unc_slope', 'half_width_slope', 'slope_se_source', 'sign_pc',
                                                  'sign_slope', 'ncells', 'cells_NM', 'gamma_ratio')}
                    row[lab]['F'] = r['F']
                row['transition_pc'] = f"{o['sign_pc']} -> {u['sign_pc']}"
                row['transition_slope'] = f"{o['sign_slope']} -> {u['sign_slope']}"
                OUT['table'].append(row)
                if name == 'A19' and iv == '0' and y0 == 5:
                    r = a19fix
                    print(f"  {' '}{ABAR[name]:.5f} {RC[iv]:4} {y0:2d} | 0.01i {r['lam'][0]:8.3f} {r['lam'][1]:8.3f} {r['lam'][2]:8.3f} | "
                          f"{fmt(r['I_corr'])} {fmt(r['IG_pc'])} {fmt(r['IG_slope'])} | {r['diff_pc']:+.5f} {r['diff_slope']:+.5f} "
                          f"{r['half_width']:.5f} | {r['sign_pc']:9s} {r['sign_slope']:9s}   "
                          "(0.01i: the same item13 events with int64 windows, see test_copy.py)")
                    OUT['a19_y5_int16_note'] = dict(
                        note=("item13 analyze.py narrowed unit-window sums to int16 until 23 September 2026; one A19 event "
                              "has 35027 splittings in window [7,8], which was stored as -30509. item13 now uses int32 "
                              "windows, so the row 'rho0.01' of A19 all splittings y0=5 is the corrected item13 value; "
                              "'rho0.01_int64' is the same events with int64 windows and a separate bias-control seed"),
                        rho0_01_int64={k: a19fix[k] for k in ('lam', 'k_hat', 'rho_pc', 'rho_slope', 'I_grass', 'bias_NM',
                                                               'allowance', 'I_corr', 'IG_pc', 'IG_slope', 'diff_pc',
                                                               'diff_slope', 'half_width', 'sign_pc', 'sign_slope', 'F')})
                    row['rho0.01_int64'] = OUT['a19_y5_int16_note']['rho0_01_int64']

    # 4. counts
    print("\n3. Counts of signs, per coupling and resolution (rho = 0.001; rho = 0.01 in brackets)")
    for form in ('pc', 'slope'):
        print(f"  against I_G({form}):")
        tot_new = {'<': 0, '>': 0, 'undecided': 0, 'no bias control': 0}
        tot_old = dict(tot_new)
        for name in ('A14', 'A19'):
            for iv in ('0', '1', '2'):
                cn = {'<': 0, '>': 0, 'undecided': 0, 'no bias control': 0}; co = dict(cn)
                for (n, v, y), u in new.items():
                    if n == name and v == iv:
                        cn[u[f'sign_{form}']] += 1; co[old[(n, v, y)][f'sign_{form}']] += 1
                for k in cn:
                    tot_new[k] += cn[k]; tot_old[k] += co[k]
                OUT['counts'][f'{NEW[name]} r_c={RC[iv]} vs IG_{form}'] = dict(rho0_001=cn, rho0_01=co)
                print(f"    {NEW[name]} (abar {ABAR[name]}) r_c = {RC[iv]:4}: below {cn['<']} ({co['<']}), above {cn['>']} ({co['>']}), "
                      f"undecided {cn['undecided']} ({co['undecided']})" +
                      (f", no bias control {cn['no bias control']}" if cn['no bias control'] else ''))
        OUT['counts'][f'total vs IG_{form}'] = dict(rho0_001=tot_new, rho0_01=tot_old)
        print(f"    total: below {tot_new['<']} ({tot_old['<']}), above {tot_new['>']} ({tot_old['>']}), "
              f"undecided {tot_new['undecided']} ({tot_old['undecided']})")
        ct = {}
        for key, u in new.items():
            t = (old[key][f'sign_{form}'], u[f'sign_{form}'])
            ct[f'{t[0]} -> {t[1]}'] = ct.get(f'{t[0]} -> {t[1]}', 0) + 1
        OUT['crosstab'][form] = ct
        print(f"    cross-tabulation rho=0.01 -> rho=0.001: " + ", ".join(f"{k}: {v}" for k, v in sorted(ct.items())))

    # 5. the 14 formerly-above triples
    print("\n4. The 14 triples above I_G(pc) at rho = 0.01")
    for key in sorted(FORMER_ABOVE, key=lambda t: (t[0], t[1], t[2])):
        o = old[key]; u = new[key]
        s = u['sign_pc']
        fate = 'stays above' if s == '>' else ('becomes undecided' if s == 'undecided' else ('reverses' if s == '<' else s))
        rec = dict(coupling=key[0], abar=ABAR[key[0]], r_c=RC[key[1]], y0=key[2], fate_pc=fate,
                   D_pc_rho001=o['diff_pc'], hw_rho001=o['half_width'], D_pc_rho0001=u['diff_pc'], hw_rho0001=u['half_width'],
                   sign_slope_rho001=o['sign_slope'], sign_slope_rho0001=u['sign_slope'])
        OUT['formerly_above'].append(rec)
        print(f"  {key[0]} r_c={RC[key[1]]:4} y0={key[2]}: D_pc {o['diff_pc']:+.5f} (hw {o['half_width']:.5f}) -> "
              f"{u['diff_pc']:+.5f} (hw {u['half_width']:.5f})  {fate};  slope: {o['sign_slope']} -> {u['sign_slope']}")

    # 6. newly above
    print("\n5. Triples above I_G at rho = 0.001 that were not above at rho = 0.01")
    for form in ('pc', 'slope'):
        for key, u in sorted(new.items()):
            if u[f'sign_{form}'] == '>' and old[key][f'sign_{form}'] != '>':
                OUT['newly_above'].append(dict(form=form, coupling=key[0], r_c=RC[key[1]], y0=key[2],
                                               sign_rho001=old[key][f'sign_{form}'], D=u[f'diff_{form}'],
                                               half_width=u['half_width']))
                print(f"  vs I_G({form}): {key[0]} r_c={RC[key[1]]} y0={key[2]}: was {old[key][f'sign_{form}']}, "
                      f"D = {u[f'diff_{form}']:+.5f}, hw {u['half_width']:.5f}")
    if not OUT['newly_above']:
        print("  none")

    # 7. half-sample test at rho = 0.001
    print("\n6. Half-sample test of the decided signs at rho = 0.001 (uv_compare.py Part 3 applied to both forms of I_G)")
    nfail = {'pc': 0, 'slope': 0}; ndec = {'pc': 0, 'slope': 0}
    for key, u in sorted(new.items()):
        rb = half_sample_test(u)
        if rb:
            OUT['half_sample_test_rho0001'][f'{NEW[key[0]]} r_c={RC[key[1]]} y0={key[2]}'] = rb
        for form, v in rb.items():
            ndec[form] += 1; nfail[form] += (not v['holds'])
            if v['sign'] == '>':
                print(f"  {NEW[key[0]]} r_c={RC[key[1]]:4} y0={key[2]} vs I_G({form}) '>': I(N)={u['I_grass']:.5f} "
                      f"I(N/2)={u['I_half']:.5f}  1/N: {v['lo_1overN']:.5f}  N^-1/2: {v['lo_Nm12']:.5f}  "
                      f"I_G={v['IG']:.5f}  {'holds' if v['holds'] else 'FAILS'}")
            elif not v['holds']:
                print(f"  {NEW[key[0]]} r_c={RC[key[1]]:4} y0={key[2]} vs I_G({form}) '<' fails: "
                      f"I(N)+|bias|={v['hi']:.5f} I_G={v['IG']:.5f}")
    print(f"  decided signs that do not survive: vs I_G(pc) {nfail['pc']} of {ndec['pc']}, "
          f"vs I_G(slope) {nfail['slope']} of {ndec['slope']}")
    OUT['half_sample_test_summary'] = dict(decided=ndec, not_surviving=nfail)

    with open(os.path.join(HERE, 'uv_summary.json'), 'w') as f:
        json.dump(OUT, f, indent=1, default=float)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/uv_windows.py <==
#!/usr/bin/env python3
"""Unit-window counts of one uvcheck configuration, written once so that the analysis reads only the
three windows it needs.

Reads runs/NAME/chunk_NNNN.npz (counts int32 [nev, ncut, nbins] of 0.5-wide bins), sums pairs of bins
into unit windows [j, j+1] in int64, checks that every sum is non-negative and below the int32 limit,
and appends it as int32 to runs/NAME/win_cIC_wJ.bin (raw, native byte order, events in chunk order).
Also writes runs/NAME/windows.json: N, the largest 0.5-bin count and the largest unit-window count per
cut and window, the window means per cut, the mean dipole number N(y) and ln N(y+1)/N(y) per cut (as
analyze.py defines them), and the largest dipole number.

Run:   ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 uv_windows.py NAME ) > logs/windows_NAME.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, json, glob, time
sys.dont_write_bytecode = True
import numpy as np
HERE = _PKG + '/calc_SHORT/item13/uvcheck'
I32MAX = int(np.iinfo(np.int32).max)


def main():
    name = sys.argv[1]
    d = os.path.join(HERE, 'runs', name)
    meta = json.load(open(os.path.join(d, 'meta.json')))
    files = sorted(glob.glob(os.path.join(d, 'chunk_*.npz')))
    assert len(files) == meta['nchunks'], (len(files), meta['nchunks'])
    cuts = meta['cuts']; ncut = len(cuts)
    per = int(round(1.0/meta['h']))
    nunit = meta['nbins']//per
    for f in glob.glob(os.path.join(d, 'win_c*_w*.bin')):
        os.remove(f)
    fh = {(ic, j): open(os.path.join(d, f'win_c{ic}_w{j}.bin'), 'ab') for ic in range(ncut) for j in range(nunit)}
    N = 0
    maxbin = np.zeros((ncut, meta['nbins']), np.int64)
    maxwin = np.zeros((ncut, nunit), np.int64)
    sumwin = np.zeros((ncut, nunit))
    maxndip = 0; sumndip = 0.0
    t0 = time.time()
    for f in files:
        z = np.load(f)
        c = z['counts']
        assert c.dtype == np.int32 and c.shape[1] == ncut and c.shape[2] == meta['nbins']
        assert int(c.min()) >= 0
        maxbin = np.maximum(maxbin, c.max(0))
        w = c[:, :, :nunit*per].astype(np.int64).reshape(len(c), ncut, nunit, per).sum(3)
        assert int(w.max()) < I32MAX and int(w.min()) >= 0
        maxwin = np.maximum(maxwin, w.max(0))
        sumwin += w.sum(0)
        for ic in range(ncut):
            for j in range(nunit):
                fh[(ic, j)].write(np.ascontiguousarray(w[:, ic, j]).astype(np.int32).tobytes())
        nd = z['ndip']
        maxndip = max(maxndip, int(nd.max())); sumndip += float(nd.sum())
        N += len(c)
        del c, w, z
    for v in fh.values():
        v.close()
    means = sumwin/N
    out = dict(config=name, N=N, cuts=cuts, nunit=nunit, dtype='int32', int32_max=I32MAX,
               max_count_half_bin=maxbin.tolist(), max_count_unit_window=maxwin.tolist(),
               window_means=means.tolist(), max_ndip=maxndip, mean_ndip=sumndip/N)
    Nbar = [(1 + np.concatenate(([0.0], np.cumsum(means[ic])))).tolist() for ic in range(ncut)]
    out['Nbar'] = Nbar
    out['rate_eff'] = [np.log(np.array(nb[1:])/np.array(nb[:-1])).tolist() for nb in Nbar]
    with open(os.path.join(d, 'windows.json'), 'w') as f:
        json.dump(out, f, indent=1)
    print(f"{name}: N = {N}, {len(files)} chunks, {time.time()-t0:.0f} s")
    for ic, cut in enumerate(cuts):
        print(f"  cut {cut}: largest 0.5-bin count {int(maxbin[ic].max())}, largest unit-window count "
              f"{int(maxwin[ic].max())} (int32 limit {I32MAX}; int16 limit 32767)")
        print("    unit-window means: " + " ".join(f"{v:.3f}" for v in means[ic]))
        print("    largest unit-window count by window: " + " ".join(str(int(v)) for v in maxwin[ic]))
    print(f"  mean dipole number at ymax {sumndip/N:.3f}, largest {maxndip}")


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/README.md <==
# Verification of item13/uvcheck (cutoff rho = 0.001 r0)

Conclusion: **confirmed with corrections.** Every number of the worker that does not depend on a random draw
was reproduced from the raw stored counts by independent code. The signs against I_G(pc) and I_G(slope) agree
with the worker's in 41 of 42 and 42 of 42 triples when the bias control is redrawn with new seeds. The one
difference, U14 r_c = 0.01 y0 = 0, is a triple whose sign changes from one bias-control draw to the next at
both cutoffs. The worker's statement that no triple is newly above I_G therefore holds for the worker's draws
and not for every draw. The int16 finding is confirmed as stated: one event, one triple. After the correction
the smallest z of the within-window and adjacent contrasts over the 84 triples of summary.json is 10.120 (adj,
A14cap r_c = 0.3 y0 = 0), and the smallest within-window z is 11.708 at the same triple.

All work of this verification is in `v2/` (programs `v2/prog`, logs `v2/logs`, results `v2/results`). This
README and `verify.json` are the only files written outside `v2/`. The folders `logs/`, `prog/`, `results/`,
`runs/` and `numba_cache/` beside `v2/` were written between 18:33 and 18:50 by an earlier, incomplete
verification attempt, which left no README and no verify.json and is described in the last section below.
This verifier did not write, change or use them, and excluded their seeds from its own.

## Execution

Every python run was `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 ... )`. No array is indexed by a
triple of counts. Triples and pairs are packed into one int64 key, sorted, and
the run lengths counted. No program of uvcheck and no analysis function of item13 was called. The only import
from item13 is `cascade2d.run_chunk` in the production of part (d).

Seeds (`v2/prog/vseeds.py`, `v2/logs/vseeds.log`). Numba seeds `SeedSequence([20260923, 2929, 19, c])` for
c = 0..15 and the warm-up c = 4999. None equals any of 111698 existing seeds and integer tokens: every chunk
seed of the item13 and uvcheck tags for c = 0..999, the earlier attempt's seeds, every integer 0..100000, and
every integer in the text files of item13. Numpy streams `default_rng([20260923, 2929, crc32(NAME), cut, y0])`
for the bias control and `[..., rep + 1]` (length 6) for replicates. No python file of item13 contains the
token 2929.

## Programs

| file | what it does | output |
|---|---|---|
| `vest.py` | estimators written for this verification. Grassberger's G_n from the recursion of arXiv:physics/0307138 Eqs. (28), (29), accumulated in long double (no digamma). Entropy of Eq. (35). I(n1:n3\|n2) by sorting packed keys. Means, covariances, rho_pc, I_G(pc), rho_slope, I_G(slope), the six F and k_hat = 1/F_tot from integer sums in python int, with logarithms and square roots in 40-digit decimals. Contrast standard errors from the influence function. I(n1:n3\|n2) of Eq. (nm) summed directly by one-dimensional sums: H(n1\|n2) + H(n3\|n2) - H(T\|n2) - E h_B(T), T = n1 + n3. A second route sums the joint law slice by slice in n2. The negative-multinomial sampler. | imported |
| `vselftest.py` | T1 G against the digamma form in mpmath (1.8e-15). T2 the estimator against a dict count of tuples summed in mpmath (2e-15). T3 Gaussian values against a float precision matrix (1.1e-11). T4 F (4e-16) and contrast SE against a delta method with a central-difference Jacobian (1e-10). T5 the two routes of Eq. (nm) agree to 9e-15 and reproduce item2 exact_info.log (0.0403093, 0.0943953, 0.0990197, 0.1007644) to its printed digits. Mutations M1 to M3 all detected. | `logs/vselftest.log` |
| `vwin.py` | unit windows from the raw 0.5-bin counts in int64, every count checked against int32, every event with a unit-window count above 32767 listed with its int16 cast, int32 window files | `win/NAME/`, `logs/vwin_NAME.log` |
| `vtriple.py` | per triple: everything of part (a), 64-block SE_diff, and part (b) (one sample of Eq. (nm) at the measured means and k_hat, its value summed directly, the rule) | `results/tri_NAME_cIC.json` |
| `vbias_reps.py` | 8 further bias-control samples per triple, the rule applied to each | `results/reps_*.json` |
| `vrepro_worker_nm.py` | the worker's bias-control samples regenerated from its stored seeds and evaluated with `vest.py` | `results/repro_*.json` |
| `vcause.py` | rho_pc and I_G(pc) by three routes (integer sums, float64 np.cov, long double) for the triples beyond the declared tolerance | `results/vcause.json` |
| `vcontrasts.py` | the 84 triples of summary.json from the raw chunks, int64 windows and int16-narrowed windows: F, contrasts and z, rho_pc, both I_G | `results/contrasts_*.json` |
| `vprod.py`, `run_vprod.sh` | production W19: U19 parameters, 16 chunks of 250000 events (4e6), own driver and seeds, 139.5 to 165.7 s per chunk, 459 s wall with 6 processes | `runs/W19/` |
| `vprodcmp.py`, `vprodcmp_r3.py` | part (d), and a side check against the item13 verifier's A19r3 | `results/prodcmp*.json` |
| `vcompare.py`, `vfinal.py` | comparisons with the worker and summary.json; assembly of verify.json | `results/vcompare.json`, `../verify.json` |

The line that changes into v2/ in the four queues `v2/prog/run_vwin.sh`, `run_vprod.sh`, `run_vtriples.sh` and
`run_vreps.sh` was quoted on 25 September 2026, after the run, as `cd "$V2" || exit 1`, so that a path with spaces
cannot send a queue to another folder; no other line changed.

Disk: `v2/win` 4.1 GB of window files (regenerated from the raw chunks by `vwin.py` in about a minute), `v2/runs`
239 MB.

## (a) Recomputation from the raw counts, all 42 matched triples at rho = 0.001

Tolerances were declared before the comparison. The same events enter both computations, so every difference
is a floating-point difference. The declared tolerances: window means 1e-12 relative. F, k_hat, rho_pc,
I_G(pc), rho_slope, I_G(slope) 1e-9 relative. Grassberger estimate 1e-10 absolute. Occupied triples equal.
SE_diff 1e-6 relative. Eq. (nm) summed directly at the worker's (k_hat, lam) 1e-8 absolute.

| quantity | largest difference from the worker, 42 triples |
|---|---|
| window means | 0 |
| six F, k_hat | 7.4e-16, 6.6e-16 relative |
| Grassberger estimate at full N | 1.4e-14 absolute; occupied triples equal in 42 of 42 |
| SE_diff (64 blocks) | 9.2e-11 relative |
| rho_slope, I_G(slope) | 1.4e-10, 3.0e-10 relative |
| Eq. (nm) at the worker's k_hat and means | 3.5e-11 absolute |
| rho_pc, I_G(pc) | 4.2e-9, 8.5e-9 relative (7.3e-10, 2.3e-10 absolute) |

The worker's 54 window files of U14 and U19 (r_c = 0.01, 0.1, 0.3) are byte for byte identical to the ones
written here from the raw chunks.

Discrepancy 1, beyond the declared tolerance. rho_pc or I_G(pc) differ by more than 1e-9 relative in 7 of the
42 triples (12 entries in `verify.json`), by at most 8.5e-9 relative (U19 r_c = 0.01 y0 = 5, where
I_G(pc) = 3.6e-4) and 2.3e-10 absolute. Cause: the worker's values equal, bit for bit, the float64 route
np.cov followed by the Schur complement (`vcause.py`, 8 triples). The same formula with a long-double covariance
agrees with the integer-arithmetic value to at most 5e-13 relative. The float64 subtraction C13 - C12 C32/C22
loses digits when rho_pc is small. The largest absolute difference, 2.3e-10, is below 5e-7 of the smallest
half-width (4.6e-4).

## (b) Bias control with new seeds

The worker's bias-control samples were regenerated from the seeds stored in its results and evaluated with
`vest.py`. The Grassberger estimate agrees to 1.2e-14, the occupied triples are equal, and the 64-block sd
agrees to 1.2e-12, in 42 of 42 triples. The worker's bias numbers are what its stated procedure gives. The
arithmetic of uv_summary.json follows from the worker's stored inputs to 1e-12 in all 42 triples.

With one new sample per triple (`tri_*.json`), the signs against I_G(pc) differ from the worker's in 1 of 42
triples and against I_G(slope) in 0 of 42.

| triple | worker D_pc, half-width, sign | this verifier | 8 further draws |
|---|---|---|---|
| U14 r_c = 0.01 y0 = 0 | +0.00104, 0.00136, undecided | +0.00129, 0.00065, > | > in 5, undecided in 3; D_pc/half-width 0.58 to 2.40 |

Discrepancy 2. The half-width of this triple is dominated by the allowance 2 |bias| x 1.40. The bias is
+2.9e-4 in the worker's draw and +3.9e-5 in this one, while over 8 further draws it has mean +1.7e-4 and sd
1.2e-4. The decision therefore follows the draw. Its rho = 0.01 counterpart, A14 all splittings y0 = 0, is
undecided in summary.json and > in 3 of 8 draws here. The same holds for A14 all splittings y0 = 6 at
rho = 0.01 (summary.json undecided with D/half-width = 0.997; > in 3 of 8 draws here, D/half-width 0.98 to
1.02). These three are the only triples of the 84 (42 per cutoff) whose sign varied over the 8 draws.

Consequences for the worker's statements:

- The 14 triples above I_G(pc) at rho = 0.01 stay above at rho = 0.001 in the worker's draws, in this
  verifier's draw, and in 8 of 8 further draws each. D_pc/half-width of the 14 runs from 1.13 (U14 r_c = 0.1
  y0 = 7) to 4.31 (U19 r_c = 0.01 y0 = 0), against the worker's 1.11 to 4.16.
- No sign reverses between > and <, against either form of I_G, in any draw.
- U14 r_c = 0.3 y0 = 7 goes from undecided to < in this verifier's draw as well. It is < in 8 of 8 draws at
  rho = 0.001 and undecided in 8 of 8 at rho = 0.01. D_pc moves by -0.00162 (worker) and -0.00178 (here)
  between the cutoffs, 1.46 and 1.61 times hypot(SE_diff(0.01), SE_diff(0.001)) = 0.00111.
- "No triple newly above": true for the worker's draws. With this verifier's draw, U14 r_c = 0.01 y0 = 0 is >
  at rho = 0.001 while summary.json has it undecided at rho = 0.01. With this verifier's draws at both cutoffs
  it is > at both.
- Against I_G(slope): 38 < and 4 undecided at both cutoffs, in every version.

The largest difference between the worker's bias and this verifier's is at U14 r_c = 0.1 y0 = 4: +0.00116
against +0.00047, 3.14 combined SE_NM. The 8 further draws give mean +0.00067 and sd 0.00014. The sign (<) is
the same in all.

In addition, the 42 rho = 0.01 triples were recomputed from item13's raw chunks with int64 windows. Window
means are identical to summary.json, F and k_hat agree to 7e-16, the Grassberger estimate to 7e-15, SE_diff to
1e-10, and item13's Eq. (nm) values to 3.2e-11. rho_pc and I_G(pc) differ by up to 3.5e-9 relative (7.4e-8 at
the int64 triple, where I_G(pc) = 1.2e-4), for the cause of Discrepancy 1.

## (c) The int16 overflow

`vwin.py` scanned every unit-window count of every cut in A14, A14cap, A19, A19cap, A14uv, TOY and TOY2. One
event exceeds 32767: A19 chunk 22, event 158723 (event 5658723 in file order), all splittings, window [7, 8],
35027 splittings (0.5-bins 13826 and 21201), which an int16 cast turns into -30509. Largest unit-window
counts elsewhere: A14 15840, A14cap 680, A19cap 1051, A14uv 31908, TOY 139, TOY2 134. The only affected
triple is A19 all splittings y0 = 5 (windows 5, 6, 7). The same event has 6196 and 15378 splittings in
windows 5 and 6.

| A19 all splittings y0 = 5 | int16 (this verifier) | int64 (this verifier) | worker int64 |
|---|---|---|---|
| lam3, k_hat | 150.84216, 0.80432 | 150.84871, 0.80209 | the same |
| F13, F23, F33 | 1.15053, 1.27366, 1.40077 | 1.15540, 1.28090, 1.40186 | the same (2e-16) |
| within contrast (se), z | 0.02507 (0.004032), 6.217 | 0.02140 (0.000475), 45.079 | 45.079 |
| adjacent contrast (se), z | 0.02445 (0.001541), 15.868 | 0.02321 (0.000387), 60.032 | 60.032 |
| rho_pc, I_G(pc), I_G(slope) | +0.02561, 0.00033, 0.12666 | -0.01532, 0.00012, 0.12696 | the same (3.7e-8 relative in rho_pc) |
| D_pc, half-width; signs pc, slope | not recomputed | +0.07260, 0.16492; undecided, undecided | +0.07316, 0.16360; undecided, undecided |

The int16 column reproduces summary.json and the worker's README. Over all 84 triples this verifier's
int16-narrowed recomputation reproduces summary.json's F to 9e-16 and the contrast z to 2.9e-10 relative. The
correction changes only this triple. The large event has n1, n2 and n3 all about 110 to 230 times their means,
so its contributions to F_jj and F_jl nearly cancel in the within contrast. The sign flip of n3 breaks that
cancellation and inflates the standard error by a factor 8.5.

Smallest z over the 84 triples after the correction: within 11.708 and adjacent 10.120, both at A14cap
r_c = 0.3 y0 = 0. Before it: within 6.217 (A19 all y0 = 5, as summary.json gives) and adjacent 10.120 (the same
A14cap triple).

## (d) Independent production

W19: 4e6 cascades at rho = 0.001 with the U19 parameters, own driver and seeds. Worker's U19: 1e7. Standard
errors from one block per chunk (16 and 40 blocks).

| r_c = 0.01, 0.1, 0.3; 8 windows each | largest \|z\| | \|z\| > 2 | chi^2 over 24 |
|---|---|---|---|
| window means | 2.27 ([0, 1], r_c = 0.01: 2.7123 against 2.7153) | 1 | 10.8 |
| one-window F | 1.45 ([1, 2], r_c = 0.01) | 0 | 8.6 |

The windows share events, so the chi^2 values are not independent sums. The worker's printed U19 means and
one-window F equal the values recomputed here from its chunks (difference 0).

Side check. W19 lies above the item13 verifier's A19r3 (generator vsim.py, 2e6 events) in
the one-window F of windows [4, 5] to [7, 8] by 2.52 to 2.69 combined block errors, for both r_c = 0.1 and 0.3.
For example, [7, 8] r_c = 0.1 gives 2.6249 (0.0510) against 2.4672 (0.0302). U19 shows the same pattern (up
to 4.56). The difference the worker reported between U19 and A19r3 is therefore shared by an independent
cascade2d sample. Whether it comes from the two generators or from block errors that understate a heavy-tailed
F is not settled here.

## (e) Files of item13 outside uvcheck

The 509 files outside `uvcheck/` have identical SHA-256 and identical size, mtime and ctime at the start
(20:12) and end (20:39) of this verification (`v2/logs/item13_outside_uvcheck_*`). None has a ctime later than
13:55:10. The directory `uvcheck/` was created at 17:58 and the worker's first file is dated 18:00. The hash
list the earlier attempt took at 18:33 equals the current hashes of the same 509 files. `item13/__pycache__`
is unchanged; the numba cache of this verification is in `v2/numba_cache`. No file of `uvcheck/` outside
`verify/` has a ctime after 20:12.

## Not checked

The half-sample test of uv_compare.py Part 3, k_reg, the third-order statistics T and the worker's mutation
tests were not recomputed. The count of every splitting at rho = 0.001 (cut index 0) was scanned for its
largest values only (U14 43984, U19 65280, matching the worker's README) and not analysed per triple, as in
the worker's run.

## Notes added on 24 September 2026

The decisions of this verification against I_G(slope) (v2/prog/vcompare.py, v2/prog/vbias_reps.py and
v2/prog/vtriple.py; the copies in prog/ belong to the earlier attempt) use the half-width formed from the standard error of (estimate - I_G(pc)), as
item13/summarize.py did at the time. item13/slope_se forms the standard error of (estimate - I_G(slope))
and finds no sign against I_G(slope) changed (item13/README.md, correction of 24 September 2026). The
programs here were not rerun, and their outputs stand as the record of this verification.

v2/prog/vcompare.py read item13/summary.json before summary.json was rewritten after the int16
correction, so a rerun changes the fields of part (c) of v2/results/vcompare.json that quote summary.json.
v2/prog/vfinal.py regenerates verify.json from the saved results.

The hash lists of section (e) and of v2/logs, and the clock times above, describe the working tree
at the time of this verification; the ancillary files of the manuscript hold a subset of those files.
Run on the ancillary files, v2/prog/vseeds.py reads fewer seed files than its log lists, because the
run folders are left out, and its check still passes.

## The earlier, incomplete attempt in prog/, logs/ and results/

The folders `prog/`, `logs/` and `results/` beside `v2/` hold a verification of the same worker results that
was begun before this one and stopped before it wrote a README or a verify.json. Its programs, and the output
each left:

| program | output |
|---|---|
| `prog/vest.py` | estimators, imported by the programs below |
| `prog/vtest_est.py` | self-tests of `vest.py`, each with a mutation, `logs/vtest_est.log` |
| `prog/vseeds.py` | seed check, `logs/vseeds.log` |
| `prog/vprod.py`, `prog/run_vprod.sh` | production V19 at the U19 parameters, 20 chunks of 250000 events in `runs/V19` (not among the ancillary files of the manuscript), `logs/vprod.log`, `logs/vprod_warmup.log`, `logs/vprod_done.txt` |
| `prog/vtriples.py`, `prog/run_vtriples.sh` | the 42 matched triples at rho = 0.001 from the worker's raw chunks, with two bias-control draws A and B per triple, `results/vtriples_*.json`, `logs/vtriples_*` |
| `prog/vbias_reps.py`, `prog/run_vbias_reps.sh` | 16 further bias-control draws per triple, `results/vbias_reps_*.json`, `logs/vbias_reps_*` |
| `prog/vcompare.py` | comparison with the worker's numbers and decisions, `logs/vcompare.log`, `results/vcompare.json` |
| `prog/vint16.py`, `prog/vprodcmp.py` | none: the outputs their docstrings name (`logs/vint16.log`, `results/vint16.json`, `logs/vprodcmp.log`, `results/vprodcmp.json`) do not exist |

The three queues log each job's exit status (20, 6 and 6 jobs, all 0), and the warm-up of `run_vprod.sh` logs
none. `logs/item13_sha256_at_verifier_start.txt` is the hash list of section (e).

The recomputation from the raw chunks exceeds 1e-9 relative in the same 12 entries of rho_pc and I_G(pc) as
Discrepancy 1 of part (a). The decisions follow the rule of item13 summarize.py with the half-width of that
time, formed from SE_diff for both forms of I_G. Over the 18 bias-control draws of each triple (A, B and the 16
of `vbias_reps.py`), no sign changes between '<' and '>', no sign against I_G(slope) changes, and two triples
change between undecided and '>' against I_G(pc):

| triple at rho = 0.001 | '>' / undecided in 18 draws | D_pc/half-width over 18 draws | worker | this verification, main draw and 8 further draws |
|---|---|---|---|---|
| U14 r_c = 0.01 y0 = 0 | 9 / 9 | 0.66 to 1.94 | 0.77, undecided | 1.97, '>'; 0.58 to 2.40 |
| U14 r_c = 0.01 y0 = 1 | 13 / 5 | 0.80 to 2.57 (draw A 0.84) | 1.45, '>' | 1.30, '>'; 1.05 to 1.71 |

U14 r_c = 0.01 y0 = 1 is one of the 14 triples above I_G(pc) at rho = 0.01. Its classification at
rho = 0.001 therefore depends on the bias-control draw as well, like that of U14 r_c = 0.01 y0 = 0 in
Discrepancy 2.


==> anc/calc_SHORT/item13/uvcheck/verify/logs/item13_mtimes_at_verifier_start.txt <==
1790155358.0296912320 11432 ./analyze.py
1790155358.0297656750 7646 ./cascade2d.py
1790155358.0299955510 5080 ./cmi_est.py
1790155092.9354123370 5892 ./crosscheck.log
1790155358.0295702070 2927 ./crosscheck.py
1790152023.8845636430 4141 ./kernel_quad.py
1790153976.1889383560 23774 ./logs/analyze_A14cap.log
1790153604.2970294270 23873 ./logs/analyze_A14.log
1790154669.6192384840 31600 ./logs/analyze_A14uv.log
1790154781.8050796080 17976 ./logs/analyze_A19cap.log
1790154955.0493785230 18037 ./logs/analyze_A19.log
1790155566.2190493070 5868 ./logs/analyze_TOY2.log
1790152735.7587972840 5856 ./logs/analyze_TOY.log
1790154011.3342132620 345 ./logs/chain1.sh
1790154011.3372132850 357 ./logs/chain2.sh
1790154011.3392133010 231 ./logs/chain3.sh
1790154011.3412133160 248 ./logs/chain4.sh
1790154177.8085154190 4620 ./logs/nm_bias_A14cap.log
1790154090.1118294580 4566 ./logs/nm_bias_A14.log
1790154862.0166810010 3475 ./logs/nm_bias_A19cap.log
1790155021.4908766750 3439 ./logs/nm_bias_A19.log
1790153997.0895157550 1141 ./logs/nm_bias_TOY.log
1790152967.8683599910 968 ./logs/nm_exact_selftest.log
1790153628.0552152630 492 ./logs/queue_an.sh
1790155414.7878611700 435 ./logs/queue_toy2.sh
1790153452.0828388110 225 ./logs/queue_uv.sh
1790153248.3292482280 1955 ./logs/run_A14_0.log
1790153240.8991982040 1951 ./logs/run_A14_1.log
1790153545.0255658070 3945 ./logs/run_A14cap_0.log
1790154457.6506492300 801 ./logs/run_A14uv_0.log
1790154592.1906579560 3901 ./logs/run_A19_0.log
1790154430.6964471390 3942 ./logs/run_A19cap_0.log
1790152344.7111645090 1831 ./logs/run_TOY_0.log
1790152344.9371660310 1832 ./logs/run_TOY_1.log
1790155469.0322867750 1850 ./logs/run_TOY2_0.log
1790155467.6932762690 1850 ./logs/run_TOY2_1.log
1790155358.0299076700 3590 ./nm_bias_control.py
1790155358.0299494720 4197 ./nm_exact.py
1790151811.1113749430 11015 ./__pycache__/cascade2d.cpython-314.pyc
1790155415.4972874210 14942 ./__pycache__/cascade2d.env_density-53.py314.1.nbc
1790155415.4823454320 1456 ./__pycache__/cascade2d.env_density-53.py314.nbi
1790155415.4083476510 18249 ./__pycache__/cascade2d.env_weights-45.py314.1.nbc
1790155415.3951671550 1456 ./__pycache__/cascade2d.env_weights-45.py314.nbi
1790152087.2484483930 41827 ./__pycache__/cascade2d.first_emission-74.py314.1.nbc
1790152087.2482697630 1466 ./__pycache__/cascade2d.first_emission-74.py314.nbi
1790152087.3293002640 48732 ./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc
1790152087.3290988300 1533 ./__pycache__/cascade2d.first_emission_many-100.py314.nbi
1790155416.4847095980 183136 ./__pycache__/cascade2d.run_chunk-112.py314.1.nbc
1790155416.4480886110 1649 ./__pycache__/cascade2d.run_chunk-112.py314.nbi
1790155415.4721540290 29461 ./__pycache__/cascade2d.trial-60.py314.1.nbc
1790155415.4578727500 1457 ./__pycache__/cascade2d.trial-60.py314.nbi
1790155581.0238366110 8002 ./README.md
1790151580.0689534950 288857 ./refs/hep-ph_9509353.pdf
1790151580.1169538230 84375 ./refs/hep-ph_9509353.txt
1790151580.0669534820 162674 ./refs/hep-ph_9601220.pdf
1790151580.1479540350 48995 ./refs/hep-ph_9601220.txt
1790151580.0659534750 260538 ./refs/hep-ph_9605302.pdf
1790151580.1929543420 83334 ./refs/hep-ph_9605302.txt
1790154146.5612710040 366 ./refs/SHA1SUMS
1790153976.1879383480 209452 ./results/A14cap.json
1790154177.8085154190 54771 ./results/A14cap_nmbias.json
1790153604.2960294190 207921 ./results/A14.json
1790154090.1118294580 54560 ./results/A14_nmbias.json
1790154669.6192384840 277732 ./results/A14uv.json
1790154781.8050796080 156349 ./results/A19cap.json
1790154862.0166810010 41066 ./results/A19cap_nmbias.json
1790154955.0483785150 156223 ./results/A19.json
1790155021.4908766750 40894 ./results/A19_nmbias.json
1790155566.1550488050 54466 ./results/TOY2.json
1790152735.7587972840 54008 ./results/TOY.json
1790153997.0895157550 13723 ./results/TOY_nmbias.json
1790155414.7831103210 4161 ./run_cascade.py
1790152776.2520699110 8029279 ./runs/A14cap/chunk_0000.npz
1790152794.9851960340 8028105 ./runs/A14cap/chunk_0001.npz
1790152814.2083254560 8024492 ./runs/A14cap/chunk_0002.npz
1790152833.9194581630 8034714 ./runs/A14cap/chunk_0003.npz
1790152853.9535930460 8031064 ./runs/A14cap/chunk_0004.npz
1790152874.1047287160 8026207 ./runs/A14cap/chunk_0005.npz
1790152894.1928639620 8028340 ./runs/A14cap/chunk_0006.npz
1790152914.2549990320 8034063 ./runs/A14cap/chunk_0007.npz
1790152934.2731338070 8026364 ./runs/A14cap/chunk_0008.npz
1790152954.6252708300 8024765 ./runs/A14cap/chunk_0009.npz
1790152974.2464029320 8025089 ./runs/A14cap/chunk_0010.npz
1790152992.9515288660 8023926 ./runs/A14cap/chunk_0011.npz
1790153011.8616561810 8027084 ./runs/A14cap/chunk_0012.npz
1790153030.6537827010 8024663 ./runs/A14cap/chunk_0013.npz
1790153049.3789087700 8025281 ./runs/A14cap/chunk_0014.npz
1790153068.0610345500 8025947 ./runs/A14cap/chunk_0015.npz
1790153086.7671604910 8026348 ./runs/A14cap/chunk_0016.npz
1790153105.4682863990 8028783 ./runs/A14cap/chunk_0017.npz
1790153124.3364134310 8024206 ./runs/A14cap/chunk_0018.npz
1790153143.2335406580 8031605 ./runs/A14cap/chunk_0019.npz
1790153163.4776769550 8033212 ./runs/A14cap/chunk_0020.npz
1790153187.0798358590 8025696 ./runs/A14cap/chunk_0021.npz
1790153210.6519945610 8031888 ./runs/A14cap/chunk_0022.npz
1790153234.2341533310 8028194 ./runs/A14cap/chunk_0023.npz
1790153255.0552976670 8030213 ./runs/A14cap/chunk_0024.npz
1790153273.3034404030 8021338 ./runs/A14cap/chunk_0025.npz
1790153291.4365822400 8025885 ./runs/A14cap/chunk_0026.npz
1790153309.4897234510 8028552 ./runs/A14cap/chunk_0027.npz
1790153327.5668648500 8026800 ./runs/A14cap/chunk_0028.npz
1790153345.6270061160 8028683 ./runs/A14cap/chunk_0029.npz
1790153363.7551479140 8024595 ./runs/A14cap/chunk_0030.npz
1790153381.8182892040 8022483 ./runs/A14cap/chunk_0031.npz
1790153401.5154432740 8027980 ./runs/A14cap/chunk_0032.npz
1790153422.2856057380 8027683 ./runs/A14cap/chunk_0033.npz
1790153443.2677698600 8030215 ./runs/A14cap/chunk_0034.npz
1790153463.7129297810 8022166 ./runs/A14cap/chunk_0035.npz
1790153484.1780898590 8029653 ./runs/A14cap/chunk_0036.npz
1790153504.5422491470 8023957 ./runs/A14cap/chunk_0037.npz
1790153525.0754097570 8031616 ./runs/A14cap/chunk_0038.npz
1790153545.0245657990 8026285 ./runs/A14cap/chunk_0039.npz
1790152757.3393444600 227 ./runs/A14cap/meta.json
1790152774.7420597440 8000128 ./runs/A14cap/store.npy
1790152746.3728687450 8692131 ./runs/A14/chunk_0000.npz
1790152746.0298664360 8697720 ./runs/A14/chunk_0001.npz
1790152770.9270340590 8692626 ./runs/A14/chunk_0002.npz
1790152770.2080292190 8695343 ./runs/A14/chunk_0003.npz
1790152795.7882014400 8685302 ./runs/A14/chunk_0004.npz
1790152794.8381950440 8688788 ./runs/A14/chunk_0005.npz
1790152821.4943745100 8694776 ./runs/A14/chunk_0006.npz
1790152820.2983664580 8700382 ./runs/A14/chunk_0007.npz
1790152847.7255511150 8698102 ./runs/A14/chunk_0008.npz
1790152846.1295403690 8692181 ./runs/A14/chunk_0009.npz
1790152874.6077321020 8695713 ./runs/A14/chunk_0010.npz
1790152872.8047199630 8698216 ./runs/A14/chunk_0011.npz
1790152901.0149098920 8692112 ./runs/A14/chunk_0012.npz
1790152899.0938969580 8691717 ./runs/A14/chunk_0013.npz
1790152927.6470891960 8698527 ./runs/A14/chunk_0014.npz
1790152925.3200735290 8691852 ./runs/A14/chunk_0015.npz
1790152954.7292715300 8698458 ./runs/A14/chunk_0016.npz
1790152951.8402520800 8690119 ./runs/A14/chunk_0017.npz
1790152980.6184458320 8697834 ./runs/A14/chunk_0018.npz
1790152977.4444244630 8696142 ./runs/A14/chunk_0019.npz
1790153005.8686158320 8701424 ./runs/A14/chunk_0020.npz
1790153002.1705909350 8691943 ./runs/A14/chunk_0021.npz
1790153030.7957836570 8685149 ./runs/A14/chunk_0022.npz
1790153026.8797572920 8698249 ./runs/A14/chunk_0023.npz
1790153055.7199514620 8701240 ./runs/A14/chunk_0024.npz
1790153051.3889223030 8694131 ./runs/A14/chunk_0025.npz
1790153080.6211191120 8692736 ./runs/A14/chunk_0026.npz
1790153075.8840872200 8693334 ./runs/A14/chunk_0027.npz
1790153105.5092866750 8694172 ./runs/A14/chunk_0028.npz
1790153100.4632527020 8697555 ./runs/A14/chunk_0029.npz
1790153130.5371825620 8691673 ./runs/A14/chunk_0030.npz
1790153125.1814191200 8698226 ./runs/A14/chunk_0031.npz
1790153155.9636263650 8694615 ./runs/A14/chunk_0032.npz
1790153150.2245877260 8694933 ./runs/A14/chunk_0033.npz
1790153186.7978339600 8688605 ./runs/A14/chunk_0034.npz
1790153179.2017828190 8692705 ./runs/A14/chunk_0035.npz
1790153218.0870446190 8695534 ./runs/A14/chunk_0036.npz
1790153210.1209909860 8696524 ./runs/A14/chunk_0037.npz
1790153248.3282482210 8692006 ./runs/A14/chunk_0038.npz
1790153240.8981981980 8701639 ./runs/A14/chunk_0039.npz
1790152721.8812527270 227 ./runs/A14/meta.json
1790152744.8770938590 8000128 ./runs/A14/store.npy
1790153655.8054323240 14368327 ./runs/A14uv/chunk_0000.npz
1790153765.3352890640 14364633 ./runs/A14uv/chunk_0001.npz
1790153882.4152048600 14368374 ./runs/A14uv/chunk_0002.npz
1790154001.4501359480 14369194 ./runs/A14uv/chunk_0003.npz
1790154116.8320384630 14364233 ./runs/A14uv/chunk_0004.npz
1790154231.6589366360 14373437 ./runs/A14uv/chunk_0005.npz
1790154345.2228062920 14357024 ./runs/A14uv/chunk_0006.npz
1790154457.6506492300 14371404 ./runs/A14uv/chunk_0007.npz
1790153552.5936250040 235 ./runs/A14uv/meta.json
1790153653.7654163670 8000128 ./runs/A14uv/store.npy
1790153434.5517016830 7381130 ./runs/A19cap/chunk_0000.npz
1790153464.8569387300 7380207 ./runs/A19cap/chunk_0001.npz
1790153492.9861587560 7378410 ./runs/A19cap/chunk_0002.npz
1790153518.9013614640 7383678 ./runs/A19cap/chunk_0003.npz
1790153544.3345604020 7378991 ./runs/A19cap/chunk_0004.npz
1790153569.0977540990 7383815 ./runs/A19cap/chunk_0005.npz
1790153593.9019481170 7375559 ./runs/A19cap/chunk_0006.npz
1790153616.9251282030 7382156 ./runs/A19cap/chunk_0007.npz
1790153639.9743084940 7381946 ./runs/A19cap/chunk_0008.npz
1790153663.6564937350 7378111 ./runs/A19cap/chunk_0009.npz
1790153687.3296789060 7383516 ./runs/A19cap/chunk_0010.npz
1790153711.7308697710 7383088 ./runs/A19cap/chunk_0011.npz
1790153736.7220652520 7377545 ./runs/A19cap/chunk_0012.npz
1790153761.6092599190 7380787 ./runs/A19cap/chunk_0013.npz
1790153786.4914545470 7380982 ./runs/A19cap/chunk_0014.npz
1790153812.0666545960 7385658 ./runs/A19cap/chunk_0015.npz
1790153838.8418640310 7377920 ./runs/A19cap/chunk_0016.npz
1790153865.4810724020 7378272 ./runs/A19cap/chunk_0017.npz
1790153892.2442817430 7386302 ./runs/A19cap/chunk_0018.npz
1790153918.8464898250 7378599 ./runs/A19cap/chunk_0019.npz
1790153944.9666941360 7381577 ./runs/A19cap/chunk_0020.npz
1790153971.3599005830 7380598 ./runs/A19cap/chunk_0021.npz
1790153998.1611102220 7381600 ./runs/A19cap/chunk_0022.npz
1790154024.4133155660 7380255 ./runs/A19cap/chunk_0023.npz
1790154050.3545184770 7374179 ./runs/A19cap/chunk_0024.npz
1790154076.4187223510 7383757 ./runs/A19cap/chunk_0025.npz
1790154101.2369164780 7377293 ./runs/A19cap/chunk_0026.npz
1790154126.9541176370 7383171 ./runs/A19cap/chunk_0027.npz
1790154152.3813165290 7382790 ./runs/A19cap/chunk_0028.npz
1790154177.9885168270 7374237 ./runs/A19cap/chunk_0029.npz
1790154203.1627137390 7379187 ./runs/A19cap/chunk_0030.npz
1790154228.6669132330 7385769 ./runs/A19cap/chunk_0031.npz
1790154254.0861120610 7382426 ./runs/A19cap/chunk_0032.npz
1790154279.5113109360 7381022 ./runs/A19cap/chunk_0033.npz
1790154304.9055040100 7381865 ./runs/A19cap/chunk_0034.npz
1790154330.3476947650 7384632 ./runs/A19cap/chunk_0035.npz
1790154355.3978825810 7383560 ./runs/A19cap/chunk_0036.npz
1790154379.7230649610 7385036 ./runs/A19cap/chunk_0037.npz
1790154405.2102560530 7377832 ./runs/A19cap/chunk_0038.npz
1790154430.6584468540 7381284 ./runs/A19cap/chunk_0039.npz
1790153403.9335664100 226 ./runs/A19cap/meta.json
1790153432.5676861640 8000128 ./runs/A19cap/store.npy
1790153287.8725543630 7972460 ./runs/A19/chunk_0000.npz
1790153318.5967946870 7964159 ./runs/A19/chunk_0001.npz
1790153349.4180357690 7972394 ./runs/A19/chunk_0002.npz
1790153380.2082766100 7965528 ./runs/A19/chunk_0003.npz
1790153413.8365396500 7972766 ./runs/A19/chunk_0004.npz
1790153449.1308157200 7963213 ./runs/A19/chunk_0005.npz
1790153483.4510841730 7959573 ./runs/A19/chunk_0006.npz
1790153517.9473540010 7974649 ./runs/A19/chunk_0007.npz
1790153551.5556168840 7974220 ./runs/A19/chunk_0008.npz
1790153585.0248786800 7971655 ./runs/A19/chunk_0009.npz
1790153616.5381251760 7969983 ./runs/A19/chunk_0010.npz
1790153647.8313699510 7970722 ./runs/A19/chunk_0011.npz
1790153679.3006161030 7976006 ./runs/A19/chunk_0012.npz
1790153711.4928679100 7971778 ./runs/A19/chunk_0013.npz
1790153744.6591273360 7966927 ./runs/A19/chunk_0014.npz
1790153777.8503869570 7972993 ./runs/A19/chunk_0015.npz
1790153811.5806507940 7969937 ./runs/A19/chunk_0016.npz
1790153847.2269296180 7975358 ./runs/A19/chunk_0017.npz
1790153882.7672076140 7976101 ./runs/A19/chunk_0018.npz
1790153918.4084863990 7973764 ./runs/A19/chunk_0019.npz
1790153953.0737575500 7967802 ./runs/A19/chunk_0020.npz
1790153988.6180355760 7973353 ./runs/A19/chunk_0021.npz
1790154023.8233109510 7970533 ./runs/A19/chunk_0022.npz
1790154058.3285808500 7969383 ./runs/A19/chunk_0023.npz
1790154091.8858433340 7973572 ./runs/A19/chunk_0024.npz
1790154126.2701122870 7974771 ./runs/A19/chunk_0025.npz
1790154160.2563781270 7969948 ./runs/A19/chunk_0026.npz
1790154194.1666433720 7972332 ./runs/A19/chunk_0027.npz
1790154228.1789094150 7975802 ./runs/A19/chunk_0028.npz
1790154261.9841738390 7968943 ./runs/A19/chunk_0029.npz
1790154295.7464353390 7966972 ./runs/A19/chunk_0030.npz
1790154329.6986898980 7975724 ./runs/A19/chunk_0031.npz
1790154362.6399368780 7965837 ./runs/A19/chunk_0032.npz
1790154395.6851846380 7966013 ./runs/A19/chunk_0033.npz
1790154429.7004396710 7973070 ./runs/A19/chunk_0034.npz
1790154463.3746921460 7973421 ./runs/A19/chunk_0035.npz
1790154497.3769470810 7968742 ./runs/A19/chunk_0036.npz
1790154531.1382002100 7969993 ./runs/A19/chunk_0037.npz
1790154562.7914375330 7968408 ./runs/A19/chunk_0038.npz
1790154592.1876579340 7971747 ./runs/A19/chunk_0039.npz
1790153256.7749293740 227 ./runs/A19/meta.json
1790153286.5935443580 8000128 ./runs/A19/store.npy
1790155419.1228951830 1904802 ./runs/TOY2/chunk_0000.npz
1790155419.0198943750 1905526 ./runs/TOY2/chunk_0001.npz
1790155421.7579158580 1908035 ./runs/TOY2/chunk_0002.npz
1790155421.5849145000 1905740 ./runs/TOY2/chunk_0003.npz
1790155424.3939365400 1906718 ./runs/TOY2/chunk_0004.npz
1790155424.1529346490 1904803 ./runs/TOY2/chunk_0005.npz
1790155427.0159571120 1905237 ./runs/TOY2/chunk_0006.npz
1790155426.7089547040 1904915 ./runs/TOY2/chunk_0007.npz
1790155429.6689779280 1908218 ./runs/TOY2/chunk_0008.npz
1790155429.2899749540 1906916 ./runs/TOY2/chunk_0009.npz
1790155432.3689991130 1907552 ./runs/TOY2/chunk_0010.npz
1790155431.9079954960 1904323 ./runs/TOY2/chunk_0011.npz
1790155435.0420200850 1907629 ./runs/TOY2/chunk_0012.npz
1790155434.5070158880 1906370 ./runs/TOY2/chunk_0013.npz
1790155437.6530405720 1905870 ./runs/TOY2/chunk_0014.npz
1790155437.0510358480 1904642 ./runs/TOY2/chunk_0015.npz
1790155440.2470609240 1905567 ./runs/TOY2/chunk_0016.npz
1790155439.5930557930 1907025 ./runs/TOY2/chunk_0017.npz
1790155442.8380812540 1906322 ./runs/TOY2/chunk_0018.npz
1790155442.1200756200 1906696 ./runs/TOY2/chunk_0019.npz
1790155445.4081014180 1905210 ./runs/TOY2/chunk_0020.npz
1790155444.6380953770 1907798 ./runs/TOY2/chunk_0021.npz
1790155447.9911216850 1907384 ./runs/TOY2/chunk_0022.npz
1790155447.1581151490 1906589 ./runs/TOY2/chunk_0023.npz
1790155450.5841420300 1909303 ./runs/TOY2/chunk_0024.npz
1790155449.6891350070 1906175 ./runs/TOY2/chunk_0025.npz
1790155453.1951625160 1908841 ./runs/TOY2/chunk_0026.npz
1790155452.2151548270 1907577 ./runs/TOY2/chunk_0027.npz
1790155455.8631834490 1906230 ./runs/TOY2/chunk_0028.npz
1790155454.7851749910 1908400 ./runs/TOY2/chunk_0029.npz
1790155458.5102042180 1906709 ./runs/TOY2/chunk_0030.npz
1790155457.3891954230 1904416 ./runs/TOY2/chunk_0031.npz
1790155461.1482249160 1904855 ./runs/TOY2/chunk_0032.npz
1790155459.9582155790 1905510 ./runs/TOY2/chunk_0033.npz
1790155463.7792455590 1905433 ./runs/TOY2/chunk_0034.npz
1790155462.5292357520 1906325 ./runs/TOY2/chunk_0035.npz
1790155466.4312663670 1904369 ./runs/TOY2/chunk_0036.npz
1790155465.0972559000 1904414 ./runs/TOY2/chunk_0037.npz
1790155469.0312867670 1905604 ./runs/TOY2/chunk_0038.npz
1790155467.6932762690 1904656 ./runs/TOY2/chunk_0039.npz
1790155415.0720530500 210 ./runs/TOY2/meta.json
1790155418.6568915270 8000128 ./runs/TOY2/store.npy
1790152306.2199053620 1903432 ./runs/TOY/chunk_0000.npz
1790152306.2179053490 1907060 ./runs/TOY/chunk_0001.npz
1790152308.2589190900 1906760 ./runs/TOY/chunk_0002.npz
1790152308.2999193660 1905859 ./runs/TOY/chunk_0003.npz
1790152310.2949327980 1908016 ./runs/TOY/chunk_0004.npz
1790152310.3339330600 1904175 ./runs/TOY/chunk_0005.npz
1790152312.3179464180 1904164 ./runs/TOY/chunk_0006.npz
1790152312.3639467270 1903119 ./runs/TOY/chunk_0007.npz
1790152314.3389600240 1904167 ./runs/TOY/chunk_0008.npz
1790152314.3969604150 1905547 ./runs/TOY/chunk_0009.npz
1790152316.3639736580 1905495 ./runs/TOY/chunk_0010.npz
1790152316.4339741290 1907725 ./runs/TOY/chunk_0011.npz
1790152318.3889872920 1905792 ./runs/TOY/chunk_0012.npz
1790152318.4669878170 1906031 ./runs/TOY/chunk_0013.npz
1790152320.4170009460 1907219 ./runs/TOY/chunk_0014.npz
1790152320.5050015380 1906453 ./runs/TOY/chunk_0015.npz
1790152322.4460146060 1907563 ./runs/TOY/chunk_0016.npz
1790152322.5320151850 1902852 ./runs/TOY/chunk_0017.npz
1790152324.4710282400 1905578 ./runs/TOY/chunk_0018.npz
1790152324.5730289270 1909725 ./runs/TOY/chunk_0019.npz
1790152326.4970418800 1904985 ./runs/TOY/chunk_0020.npz
1790152326.6080426270 1905993 ./runs/TOY/chunk_0021.npz
1790152328.5180554870 1905467 ./runs/TOY/chunk_0022.npz
1790152328.6420563220 1907187 ./runs/TOY/chunk_0023.npz
1790152330.5420691140 1904965 ./runs/TOY/chunk_0024.npz
1790152330.6810700500 1907170 ./runs/TOY/chunk_0025.npz
1790152332.5610827070 1904011 ./runs/TOY/chunk_0026.npz
1790152332.7220837910 1907333 ./runs/TOY/chunk_0027.npz
1790152334.5840963270 1903965 ./runs/TOY/chunk_0028.npz
1790152334.7610975190 1907557 ./runs/TOY/chunk_0029.npz
1790152336.6101099680 1906318 ./runs/TOY/chunk_0030.npz
1790152336.7991112400 1906507 ./runs/TOY/chunk_0031.npz
1790152338.6331235880 1904824 ./runs/TOY/chunk_0032.npz
1790152338.8351249480 1905336 ./runs/TOY/chunk_0033.npz
1790152340.6581372220 1904942 ./runs/TOY/chunk_0034.npz
1790152340.8671386290 1905601 ./runs/TOY/chunk_0035.npz
1790152342.6881508890 1907084 ./runs/TOY/chunk_0036.npz
1790152342.9021523300 1906468 ./runs/TOY/chunk_0037.npz
1790152344.7101645020 1904544 ./runs/TOY/chunk_0038.npz
1790152344.9361660240 1905619 ./runs/TOY/chunk_0039.npz
1790152304.1181805490 210 ./runs/TOY/meta.json
1790152305.8451488140 8000128 ./runs/TOY/store.npy
1790155358.0298587580 8316 ./summarize.py
1790155171.8120037210 335001 ./summary.json
1790155171.8130037290 54044 ./summary.log
1790155571.0440871650 16572 ./uv_compare.log
1790155430.6889970050 8254 ./uv_compare.py
1790153252.1882752410 24263 ./validate_sampler.json
1790153252.1872752330 13484 ./validate_sampler.log
1790152709.8260039530 9691 ./validate_sampler.py
1790160866.6560910070 21865 ./verify/__pycache__/vanalyze.cpython-314.pyc
1790156149.6552972580 13377 ./verify/__pycache__/vkernel.cpython-314.pyc
1790160866.8639581770 9872 ./verify/__pycache__/vnm.cpython-314.pyc
1790160910.3935867690 6658 ./verify/README.md
1790159705.3626137730 25415 ./verify/results/A14cap_t0.json
1790159705.3626137730 4316 ./verify/results/A14cap_t0.log
1790159705.3626137730 4316 ./verify/results/A14cap_t0.out
1790160010.5587112550 25384 ./verify/results/A14cap_t1.json
1790160010.5587112550 4293 ./verify/results/A14cap_t1.log
1790160010.5587112550 4293 ./verify/results/A14cap_t1.out
1790160149.8531249760 25387 ./verify/results/A14cap_t2.json
1790160149.8531249760 4300 ./verify/results/A14cap_t2.log
1790160149.8531249760 4300 ./verify/results/A14cap_t2.out
1790159661.9591732640 24998 ./verify/results/A14_t0.json
1790159661.9591732640 4299 ./verify/results/A14_t0.log
1790159661.9591732640 4299 ./verify/results/A14_t0.out
1790159867.4076032310 24901 ./verify/results/A14_t1.json
1790159867.4076032310 4291 ./verify/results/A14_t1.log
1790159867.4076032310 4291 ./verify/results/A14_t1.out
1790160034.6139553960 24805 ./verify/results/A14_t2.json
1790160034.6139553960 4291 ./verify/results/A14_t2.log
1790160034.6139553960 4291 ./verify/results/A14_t2.out
1790159859.3821769400 19113 ./verify/results/A19cap_t0.json
1790159859.3821769400 3306 ./verify/results/A19cap_t0.log
1790159859.3821769400 3306 ./verify/results/A19cap_t0.out
1790159981.6364177180 19063 ./verify/results/A19cap_t1.json
1790159981.6364177180 3283 ./verify/results/A19cap_t1.log
1790159981.6364177180 3283 ./verify/results/A19cap_t1.out
1790160139.7040219720 19054 ./verify/results/A19cap_t2.json
1790160139.7040219720 3282 ./verify/results/A19cap_t2.log
1790160139.7040219720 3282 ./verify/results/A19cap_t2.out
1790159752.8730959630 18867 ./verify/results/A19_t0.json
1790159752.8730959630 3294 ./verify/results/A19_t0.log
1790159752.8730959630 3294 ./verify/results/A19_t0.out
1790159884.4934680650 18794 ./verify/results/A19_t1.json
1790159884.4934680650 3269 ./verify/results/A19_t1.log
1790159884.4934680650 3269 ./verify/results/A19_t1.out
1790160097.4336431590 18651 ./verify/results/A19_t2.json
1790160097.4336431590 3271 ./verify/results/A19_t2.log
1790160097.4336431590 3271 ./verify/results/A19_t2.out
1790160246.2231030510 210 ./verify/results/done.txt
1790159348.8950174250 96 ./verify/results/queue.txt
1790159502.4135540100 25571 ./verify/results/TOY_t0.json
1790159502.4135540100 4274 ./verify/results/TOY_t0.log
1790159502.4135540100 4274 ./verify/results/TOY_t0.out
1790156447.9489979630 1509 ./verify/run_all.sh
1790159348.8894130740 578 ./verify/run_analysis.sh
1790156657.2154435500 1209 ./verify/runs/A14cap_p0.log
1790156657.2144435420 38184500 ./verify/runs/A14cap_p0.npz
1790156657.2154435500 1535 ./verify/runs/A14cap_p0.out
1790157075.6495098910 1211 ./verify/runs/A14cap_p1.log
1790157075.6485098840 38181431 ./verify/runs/A14cap_p1.npz
1790157075.6495098910 1537 ./verify/runs/A14cap_p1.out
1790158423.3878846140 1203 ./verify/runs/A14cap_p2.log
1790158423.3868846040 38178182 ./verify/runs/A14cap_p2.npz
1790158423.3878846140 1529 ./verify/runs/A14cap_p2.out
1790158828.7608847940 1209 ./verify/runs/A14cap_p3.log
1790158828.7598847850 38174300 ./verify/runs/A14cap_p3.npz
1790158828.7608847940 1535 ./verify/runs/A14cap_p3.out
1790159206.9846170680 1209 ./verify/runs/A14cap_p4.log
1790159206.9836170580 38176641 ./verify/runs/A14cap_p4.npz
1790159206.9846170680 1535 ./verify/runs/A14cap_p4.out
1790157929.2839920450 1222 ./verify/runs/A14capr3.log
1790157929.2829920370 46145316 ./verify/runs/A14capr3.npz
1790157929.2839920450 2857 ./verify/runs/A14capr3.out
1790156657.5824462390 1209 ./verify/runs/A14_p0.log
1790156657.5804462240 41411439 ./verify/runs/A14_p0.npz
1790156657.5824462390 1209 ./verify/runs/A14_p0.out
1790156880.0980768640 1209 ./verify/runs/A14_p1.log
1790156880.0960768500 41417524 ./verify/runs/A14_p1.npz
1790156880.0980768640 1209 ./verify/runs/A14_p1.out
1790158139.7516186640 1211 ./verify/runs/A14_p2.log
1790158139.7506186560 41428553 ./verify/runs/A14_p2.npz
1790158139.7516186640 1211 ./verify/runs/A14_p2.out
1790158640.0700228120 1210 ./verify/runs/A14_p3.log
1790158640.0690228020 41420554 ./verify/runs/A14_p3.npz
1790158640.0700228120 1210 ./verify/runs/A14_p3.out
1790159025.9328304670 1209 ./verify/runs/A14_p4.log
1790159025.9318304570 41409788 ./verify/runs/A14_p4.npz
1790159025.9328304670 1209 ./verify/runs/A14_p4.out
1790157739.4315247520 1227 ./verify/runs/A14r3.log
1790157739.4305247440 58075052 ./verify/runs/A14r3.npz
1790157739.4315247520 1493 ./verify/runs/A14r3.out
1790160656.3261510570 858 ./verify/runs/A14r3rc001.log
1790160656.3261510570 14231998 ./verify/runs/A14r3rc001.npz
1790160656.3271510670 1124 ./verify/runs/A14r3rc001.out
1790156906.4912702770 1156 ./verify/runs/A19cap_p0.log
1790156906.4902702700 34247187 ./verify/runs/A19cap_p0.npz
1790156906.4912702770 1482 ./verify/runs/A19cap_p0.out
1790157147.6600375940 1157 ./verify/runs/A19cap_p1.log
1790157147.6600375940 34248602 ./verify/runs/A19cap_p1.npz
1790157147.6600375940 1483 ./verify/runs/A19cap_p1.out
1790158634.2129650150 1159 ./verify/runs/A19cap_p2.log
1790158634.2119650050 34253215 ./verify/runs/A19cap_p2.npz
1790158634.2129650150 1485 ./verify/runs/A19cap_p2.out
1790159033.9399094800 1157 ./verify/runs/A19cap_p3.log
1790159033.9379094600 34241665 ./verify/runs/A19cap_p3.npz
1790159033.9399094800 1483 ./verify/runs/A19cap_p3.out
1790159252.2860640980 1158 ./verify/runs/A19cap_p4.log
1790159252.2850640880 34243375 ./verify/runs/A19cap_p4.npz
1790159252.2860640980 1484 ./verify/runs/A19cap_p4.out
1790158819.3537919660 1180 ./verify/runs/A19capr3.log
1790158819.3517919460 40558391 ./verify/runs/A19capr3.npz
1790158819.3537919660 2815 ./verify/runs/A19capr3.out
1790159338.4789146400 1157 ./verify/runs/A19_p0.log
1790159338.4769146200 44489215 ./verify/runs/A19_p0.npz
1790159338.4789146400 1157 ./verify/runs/A19_p0.out
1790156952.4776072710 1160 ./verify/runs/A19_p1.log
1790156952.4766072640 37062626 ./verify/runs/A19_p1.npz
1790156952.4776072710 1160 ./verify/runs/A19_p1.out
1790158391.5115700620 1158 ./verify/runs/A19_p2.log
1790158391.5095700420 37059058 ./verify/runs/A19_p2.npz
1790158391.5115700620 1158 ./verify/runs/A19_p2.out
1790158869.0662825240 1157 ./verify/runs/A19_p3.log
1790158869.0652825140 37068589 ./verify/runs/A19_p3.npz
1790158869.0662825240 1157 ./verify/runs/A19_p3.out
1790159099.2985544330 1159 ./verify/runs/A19_p4.log
1790159099.2975544230 37076236 ./verify/runs/A19_p4.npz
1790159099.2985544330 1159 ./verify/runs/A19_p4.out
1790158226.5822897420 1181 ./verify/runs/A19r3.log
1790158226.5802897270 51169028 ./verify/runs/A19r3.npz
1790158226.5822897420 1447 ./verify/runs/A19r3.out
1790159338.5119149650 467 ./verify/runs/done.txt
1790156447.9549100610 1135 ./verify/runs/queue.txt
1790156670.3505398050 1160 ./verify/runs/TOY_p0.log
1790156670.3505398050 15147189 ./verify/runs/TOY_p0.npz
1790156670.3505398050 1160 ./verify/runs/TOY_p0.out
1790156963.7696900210 1157 ./verify/runs/TOY_p1.log
1790156963.7686900140 15141263 ./verify/runs/TOY_p1.npz
1790156963.7696900210 1157 ./verify/runs/TOY_p1.out
1790158435.0129993300 1163 ./verify/runs/TOY_p2.log
1790158435.0129993300 15139778 ./verify/runs/TOY_p2.npz
1790158435.0129993300 1163 ./verify/runs/TOY_p2.out
1790158839.4829905990 1163 ./verify/runs/TOY_p3.log
1790158839.4819905890 15144362 ./verify/runs/TOY_p3.npz
1790158839.4829905990 1163 ./verify/runs/TOY_p3.out
1790159110.0646606710 1160 ./verify/runs/TOY_p4.log
1790159110.0646606710 15146909 ./verify/runs/TOY_p4.npz
1790159110.0656606810 1160 ./verify/runs/TOY_p4.out
1790160866.5454707630 10576 ./verify/vanalyze.py
1790160418.8736256840 1716 ./verify/vcompare.log
1790160418.7468540220 3608 ./verify/vcompare.py
1790160705.4565919730 1679 ./verify/vcutoff_dF.log
1790160689.1414656530 1249 ./verify/vcutoff_dF.py
1790160246.2131029490 15538 ./verify/vcutoff.json
1790160246.2138129990 3949 ./verify/vcutoff.log
1790160246.2138129990 3949 ./verify/vcutoff.out
1790160736.2024919900 1259 ./verify/vcutoff_parts.log
1790160721.4387752830 1169 ./verify/vcutoff_parts.py
1790157033.4511606550 3548 ./verify/vcutoff.py
1790160676.8355665370 936 ./verify/vcutoff_rc001.log
1790160673.9793202960 1245 ./verify/vcutoff_rc001.py
1790156047.0588220020 2287 ./verify/v_kernel_check.log
1790156043.9674992460 3697 ./verify/v_kernel_check.py
1790160866.5444588360 6188 ./verify/vkernel.py
1790160866.5431405420 4283 ./verify/vnm.py
1790156893.7431768570 493 ./verify/vnm_selftest.log
1790160762.6455838250 1376 ./verify/vrates.log
1790160754.0430878570 1085 ./verify/vrates.py
1790160802.8693373090 550 ./verify/vsigncross.log
1790160799.1485202760 1540 ./verify/vsigncross.py
1790160475.6311509740 3935 ./verify/vsim.py
1790160866.6005243780 10392 ./verify/vsummary.json
1790160866.6006421970 9965 ./verify/vsummary.log
1790160866.5463002490 8934 ./verify/vsummary.py
1790160883.0523246520 1697 ./verify/vtest_analysis.log
1790160866.5475878370 1888 ./verify/vtest_analysis.py


==> anc/calc_SHORT/item13/uvcheck/verify/logs/item13_sha256_at_verifier_start.txt <==
7c6850d2801e506fa868caabf8ade74b2709ea60d013cf94b1f5167433ec93c8  ./analyze.py
c793cf3d03d28ff73b0a9fd861dcd7967f7782fab166a08f9c488ad8a85157de  ./cascade2d.py
b4fe52b288c194a70224582c4da09dd3e6c943e1f68893c5edc716d84b871efb  ./cmi_est.py
faed8a87a4f6e0989862f02ec4915f8a84ca9aa7af8c2437cd4af6b6b98262e1  ./crosscheck.log
4d86882d82aa75a6959a2387c790a765a6f4f51d5bf20e793e8fbff00a6e369e  ./crosscheck.py
ff81ca2d72efa755bf7553aabab3f8a5f3cbbaf3d6f6768eb4076a13d07a90fc  ./kernel_quad.py
d6ca0779445757cfbf214ef46d7946d825c059a9cca7de5dccae429046ae98ab  ./logs/analyze_A14cap.log
0e77a1fea3df8be0002ca76994360c62d71c0028b0b84fd1100039aef097f416  ./logs/analyze_A14.log
af7831ffa65f5d68850150d442d50bfef96192df27fd6cc084e4219db8e29bba  ./logs/analyze_A14uv.log
f9d289d418631912697905b8014fef0a25e652ab4e1e53039b4e6342b36ddebd  ./logs/analyze_A19cap.log
7ac9d6d0f8e5a1ab36f9eab3e115ee62939bd731b5f18d44307de7da9ec51d27  ./logs/analyze_A19.log
d0caeb8dfea50d5bff78dd5fa902d4bc5e7e9f734d3e6917f44dbfbcd258d232  ./logs/analyze_TOY2.log
9b2babde03c60ee061f9540569156b424f4dff70c45487203b5f11bf63c4f021  ./logs/analyze_TOY.log
1988574d439963d148013f2e26fa61d8200d4c1887b5803c30904ac180c9273d  ./logs/chain1.sh
9bd5728547e094ee03911b139ae78cf3159fd027f730f2571d1ad3c2879f95ca  ./logs/chain2.sh
048413fa0d73fc8766ac946415a3eaf4e136a4049f9b54f038a814bfd102c42e  ./logs/chain3.sh
2c71a6d41b2a0d2173bed2c2459bd67cbb66899658497ffe19bbc5ca257af88f  ./logs/chain4.sh
b2fea0239a5753030d2e147f11fad99c88e31ebeb4da2d9baaa5efeb7f2973e9  ./logs/nm_bias_A14cap.log
65a71b785c446dd60edd70661aad16cd663850fe18a555e94cf799b4ba58591e  ./logs/nm_bias_A14.log
706a2fe27f84e4969f594f7121aabdf3c2d96a810fce78ad3e4b6a506d5e1ec3  ./logs/nm_bias_A19cap.log
1abbfbe04f61e4317291f9f93c6d74a0d20ab7c323151c3255dad13340593121  ./logs/nm_bias_A19.log
b761fb467d6aa1b77dbae52af4f4699c33716f6d64d9331d056b1a1f1b4ee1a3  ./logs/nm_bias_TOY.log
833d96379bfbc2da21e7c26253b2323598a265b8aa91891bc6592b2a3f1e844b  ./logs/nm_exact_selftest.log
d593a6eabf9be5952d746cda9a26355198c27ba276e6af548254ea732dbe274a  ./logs/queue_an.sh
9b0bb3f60f6b923ac7356efbacab351f713a12edeffa9e001a893f93e9d85332  ./logs/queue_toy2.sh
67ffc89128d7d3d37f19a3f5ef96922e3eb5b0f6f77ccfa4e479509d41d35eb2  ./logs/queue_uv.sh
423279c03580023e3e104a7344360648b6c6db9483d71b0a36859c9eaad45b29  ./logs/run_A14_0.log
ecd1457b1243384ceb8d6890cc28a8fc459b24953b3060635b01d4990cd52df8  ./logs/run_A14_1.log
2f08105f235d23ef532c006f2be19cab4810f930040725705cd4ded3a8919870  ./logs/run_A14cap_0.log
1f9bb90ee731c1f169794855c3a9df62ea03072140ace436d87d238d8bdb4568  ./logs/run_A14uv_0.log
9738ba834f9adece49c55629694d828e0620ac7a1295195a104e457531b8d43a  ./logs/run_A19_0.log
2dff7995e6d0803f35fb096fff16dd4cd6eb309f791cf2f07283ed24639098f0  ./logs/run_A19cap_0.log
377391e9df25d5239550f1061d9b5592c754623a598d732dc97133335817589a  ./logs/run_TOY_0.log
f649b5eea8a250087caa5bccefe8afd41eed90ee1556de3fe347969a7014672e  ./logs/run_TOY_1.log
ed85bf2aeba757de0cad7672886146333690ca2a0b7a90341831ee9472b8842e  ./logs/run_TOY2_0.log
9d3f26c8baeca34391c7fca393320f82b545ad4cecbf1de374fe1e2a71feb9bf  ./logs/run_TOY2_1.log
478a7992a261e284c8e2a0b7d98507513de56d77af65f777febb7c56ce831757  ./nm_bias_control.py
d0d772060b20cfd6605d920ab2e8efea93e5a58c486e8b6def596e389ac24fba  ./nm_exact.py
fbd4075240b511510b0d297991e144b79ebbdda77e531ba74218070f34526d6f  ./__pycache__/cascade2d.cpython-314.pyc
4fde970e99820bf39fc5a815bf3d5838dc48d64079b37be24346f128ea6d8222  ./__pycache__/cascade2d.env_density-53.py314.1.nbc
8f35a1c40bf22b34cbfafa936331731959494c3f56275c77339c1c0d8e3573b9  ./__pycache__/cascade2d.env_density-53.py314.nbi
70f8e5df6a1f1da7429536057f1574c7d0d0049c9db5bacc9037fa2d50e000bf  ./__pycache__/cascade2d.env_weights-45.py314.1.nbc
445b3e3314a81a132dfdecedf3c71dd70de57d1754a887c4876a95d58ed9f6b9  ./__pycache__/cascade2d.env_weights-45.py314.nbi
d35ff348cccc0565254e1002384ae6e7a3e8f700dd4fa59a7ea7bdf1b49f01e3  ./__pycache__/cascade2d.first_emission-74.py314.1.nbc
d88b5788bce741ea8fd7efdfdeb7afdf7431597cc854419d5bbccfa136a5bdf5  ./__pycache__/cascade2d.first_emission-74.py314.nbi
a831a878df15162db0cfb81cdecf07241532bf33e19c241c31acf121a8882746  ./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc
fb5fb8ec28f7964026c41ad78b3f829334d59bb7460a71d993bc945d7b10e3db  ./__pycache__/cascade2d.first_emission_many-100.py314.nbi
a6841a2a20ff1e3239fcf8d8dbd5f3cb10f665afb7dc90c605bef4b2c09c0469  ./__pycache__/cascade2d.run_chunk-112.py314.1.nbc
d7c52bbaccfa43eb307ad20aa6fb71bd341f5a48620a3e9896523746dcfcc5d6  ./__pycache__/cascade2d.run_chunk-112.py314.nbi
158f25a8445de235a40f10c9184d07c5bc071acb5b2900187978f584076ac5ca  ./__pycache__/cascade2d.trial-60.py314.1.nbc
f8fca23b0b1004fe57c7be00c44692a27e8c71959686e1d436b7df4244272a0c  ./__pycache__/cascade2d.trial-60.py314.nbi
4c4cd0d0206d640020ffbbce0c9cad6c413776f62ebd608ad2928e35154a4ec5  ./README.md
b9bff252ccb8b709cef7876172ee54201e10c297321f006465e80a2ead21c651  ./refs/hep-ph_9509353.pdf
81f71a53a5f47b442d59034385d2eb3631674ac39af3775b3e821d273bf1ac90  ./refs/hep-ph_9509353.txt
1a80569b8c60e99d7a33c2587e3ec64147063ebffbb8b384e8049396955c3d05  ./refs/hep-ph_9601220.pdf
9b7563fe16ef671e58417e7fa091136572192855d06feefe057b07b5b6fdc14c  ./refs/hep-ph_9601220.txt
5855919f2a803de4609374e676c3bf5ea5fa2782e10a2dad0457c7e0fd451e02  ./refs/hep-ph_9605302.pdf
8b7c6d307059de2db1499ebcdf78adaa70ca5aa4aeac448bda4f5c6562f49ae5  ./refs/hep-ph_9605302.txt
3b5042716964dd8c1b8accbe0392dea4f2619c53c77725a4d760e4b5ba55aa76  ./refs/SHA1SUMS
b1f2ebd053e44cb0ed9f51659a634381f8301aba1c92a1e41dcb1c6e5dadd207  ./results/A14cap.json
2243849a3b1ab06499d99cad15b2a8847f5612a9aa59afd1cc532d9e1928d003  ./results/A14cap_nmbias.json
179f3a46a87bd0507feea3ef10bb7f3c3e9bb00ac1ea72c7917b5e14be578e00  ./results/A14.json
7fa0458a05024295497eb59889683970747bd23a04eb9dca69ad0f85d6f96894  ./results/A14_nmbias.json
49d7f8c86c9996bf699026e01f3e8bd1096c75dbf10b66c87a85422b3a638bf8  ./results/A14uv.json
cce392222a62fb6dd4659e206ed1cf2675c34b516a3a3babb56a7af62bd00de8  ./results/A19cap.json
bcaf0d721e4b0db627d27d927f103d3214c679daa02782e296c729253629d728  ./results/A19cap_nmbias.json
77afbc33626a4d7f5e02aa50d9c425ca69ee55af68d5d3daee8fedbe4310a821  ./results/A19.json
310c3550ca8f390615750a7a81d7e2faa96c25ab06d29d17e955f1bfb87412c9  ./results/A19_nmbias.json
3025c55ca2dc16668021a569ab84f8fa9fd332ab8b4b760629e19ef40df38181  ./results/TOY2.json
de61155ac46aa61fa105735c4b9b57d0b274588c9762f407e2bdc9bcb6b48191  ./results/TOY.json
f9c282bffe944ac46d8cc152d5b92fb71577ca27f9d9fe1e48ca4b01ed0ec509  ./results/TOY_nmbias.json
ee75d9cfb39368a58b43fc02614e957208f685850daaa1d2fa7002f7516007ef  ./run_cascade.py
c177875f634b0d1ae147dd4328e4646ad37881cc93ecb963a27e4d8418d8c9a9  ./runs/A14cap/chunk_0000.npz
4425d9a3fd5350303ac20998f5b0991ee24a3e66954a782ed24a595752bd03ed  ./runs/A14cap/chunk_0001.npz
73a14f00bb202f57d563ddc45c00306c93f44f4c86b082c10d9e6732e7e881f1  ./runs/A14cap/chunk_0002.npz
7eb5fc8e81f6d9841b821ff7b19de613dab3cd290fdc627726bccac1f2f906e2  ./runs/A14cap/chunk_0003.npz
b29fe0a4103f5a7e56ed998ed8d456c65f0bbdf8829f8983bc7ac01001db077f  ./runs/A14cap/chunk_0004.npz
dde2be27fac7a71981a9c05ca18014759e1c0418f86f4dfe53e479d2d639c3ec  ./runs/A14cap/chunk_0005.npz
8f242db80059b67958fec24a46257ecd1a5f33f0b936968f8ea3c5e3af1ee993  ./runs/A14cap/chunk_0006.npz
763d27fe903088da35ec9d8d27fa99cbbf61a19b56453f1b62f857bd5e9c9c30  ./runs/A14cap/chunk_0007.npz
e947a8ab42706da07332089777fa7bc72dfa76259dacd6eab2e92aadd04483d0  ./runs/A14cap/chunk_0008.npz
0007b04e9f704e3df9b62e1010827f52899ddf00ade2694ba613af36e9dc4151  ./runs/A14cap/chunk_0009.npz
35b04e3d225ef166bc79fcd7cb2e1cc889aae6e431dd0fc8461c6f29566f29f4  ./runs/A14cap/chunk_0010.npz
ed8d99f0fbb7a1a3ba71252bcfa0e87e5f02cd981a16aae5119d144744b8e59c  ./runs/A14cap/chunk_0011.npz
4c7ea8f349de6e417963aea4dad01ba836af8375d6cb5cea003e46a76061a7c3  ./runs/A14cap/chunk_0012.npz
560cd2bb108341985085768b7cc56a93b5a288e70e781c51c437d3815d71d190  ./runs/A14cap/chunk_0013.npz
7e9c50f5b4bce0e1538d57c2b05a084be5cb57ac794b79875a17cd8ce811d540  ./runs/A14cap/chunk_0014.npz
b4853e47bd9c9ff8b37f9e832cbc8231b6945525cc96276a510fffb7031df5ae  ./runs/A14cap/chunk_0015.npz
e363576edaf0160653271f49d39269f4c0ad1374a26683c67ca28f0bebffd623  ./runs/A14cap/chunk_0016.npz
bdb3d7bafd4e1b7af5f25f19111a2da3960b873ccf110c5eb5f5b2c4c86d3211  ./runs/A14cap/chunk_0017.npz
fd7a9bb0c5fd2f8a547fd91bd83bc1b683052db049d884ddd99503f3486808f1  ./runs/A14cap/chunk_0018.npz
e81058fbeba411897946ef8218ca3d45fef16a705cfb6f88395bd4f6d640b21c  ./runs/A14cap/chunk_0019.npz
a8358fe64c987b658aa1a1edfe06d21b2a62fc4d838ef3c3013ca38b6aea6b6d  ./runs/A14cap/chunk_0020.npz
564eb37e5bdd71f0b7d5371d7c3dbe1016b9d86ed5c662558c76ccbb752d2866  ./runs/A14cap/chunk_0021.npz
e4303af9dfb76b4d337b73a2db870562b1c1af29c15d8eac870e055130a68ee7  ./runs/A14cap/chunk_0022.npz
4f26e8699d2e987aee5e11266fc94fcbe957d6d4d2f0d64212288537770640a2  ./runs/A14cap/chunk_0023.npz
f36dcb759d6ada2c26ce7f3f62008c774019360ef12837101d807daf2efd2337  ./runs/A14cap/chunk_0024.npz
bc71d6d69e27fea94d40b946b7c1bf41c60278eb3444ba69990010880dff619e  ./runs/A14cap/chunk_0025.npz
387355cf9c2790f51f613eb9c09cac1562b9b94bdfeddbdeed613e03184f74c7  ./runs/A14cap/chunk_0026.npz
9d0f2f14952e16f909014339fbb32f8e45798d1d95cb09408e13336769a54a6c  ./runs/A14cap/chunk_0027.npz
f42e0fee40b804ec958e6b94d18ecf11958faec6409a24f30e72fdea19b15875  ./runs/A14cap/chunk_0028.npz
bc698988512c772f387fc3f5b4b6af80cba1d8bfc8fc3275ed453130b4f0e04e  ./runs/A14cap/chunk_0029.npz
fcd9f85d4fc0c42b66dd87800e0ab933e90a58698b0bf3fa4f18a0a370fe50fd  ./runs/A14cap/chunk_0030.npz
56b87141178a1d6e67fb752b3e138ce697af40b25e158e8003a30a7927369f96  ./runs/A14cap/chunk_0031.npz
a9b944b790f6ad3a5d651ce731bf94404ef1af76bfc079092c12a75fed994d59  ./runs/A14cap/chunk_0032.npz
f78e120b32d707963549a05eec0ad3cd608f0ace11978753036be066a9fae735  ./runs/A14cap/chunk_0033.npz
5422a14928c87ba5aa96f969343798ed28f676406bfadff02d2f65dd7161d093  ./runs/A14cap/chunk_0034.npz
2b11391786054d4b7f922a392945967a578027907eeab903243ee6832e29aa4b  ./runs/A14cap/chunk_0035.npz
fd2381047f6bfcc609c78424833c72707499a9ca616902f4aca875c80b80853c  ./runs/A14cap/chunk_0036.npz
37d9702e2b7f19daa0a7a66f20b0a13a12f54b6f856e3e9ed8dba997b81a1a3f  ./runs/A14cap/chunk_0037.npz
d6f6d23e5c65cffdd7765ea2bea3e7ebdd47ddf3687f6856b03ba32352b2c386  ./runs/A14cap/chunk_0038.npz
6139fe20c6d3a005ab2a5395a32c57107526620726d16212c94633ece4526303  ./runs/A14cap/chunk_0039.npz
453a455ee8d7937f513c314a427ca79a5392290271060722a03654a5591af601  ./runs/A14cap/meta.json
72353ad377b67bd5a22f5cb8cf7f987afaec1b860b90b3bedf8f7a2faa72ac89  ./runs/A14cap/store.npy
a3f0bc9f3da67e8c899671c93227fbf4cb21ba9031817ff1dd7eec0dce3d42a6  ./runs/A14/chunk_0000.npz
b0012b862caabfb91b5b5d80ca0ae79eead47823e735cb078e4bc770d578a933  ./runs/A14/chunk_0001.npz
eaa0b90543e99f50a5ff663b8b245109541675997d8c03dc465b4f832319092c  ./runs/A14/chunk_0002.npz
a78695cce7e1dc5e834da348dfbef5fae3ac629b83aea09885bbc839a03e17c3  ./runs/A14/chunk_0003.npz
be47d7cc889bfb2be7e995adc9100d15429cc0c095a3e4c33830efb4bd6ab247  ./runs/A14/chunk_0004.npz
9fb5a833d627f980456b9ebb2a4a0c7d562ea31096267ee79739ab92635d3079  ./runs/A14/chunk_0005.npz
2b7d807cb6b3ad7b10e5025b359321e6aedb241118f5df3db0231669b51f634c  ./runs/A14/chunk_0006.npz
3bb0210267da7789011778eb2b8725dedeadf6a762343d0d48765b0b79f504aa  ./runs/A14/chunk_0007.npz
b6df88f3ec532a982d50cbaaf9c688b780d1a04acdbb93ddcac80233dfeb8a3a  ./runs/A14/chunk_0008.npz
4cc123b2ec5dc09d54a33f97b29abd58fcc4183336d0d3bf3ea81a491561c3ac  ./runs/A14/chunk_0009.npz
5583e52519eb767f7d1c46c09f50a3232d045378a895d99d38e363afbc3b0bd4  ./runs/A14/chunk_0010.npz
dc955d97acbb80888d9ddbaefce5257d24d67393d611e19fdb79812195f90b62  ./runs/A14/chunk_0011.npz
458a62b6b02b6cc12999cae6f930f186d7d47b527762833a4c775a6fefd49d2c  ./runs/A14/chunk_0012.npz
8accbc27ebe0dc24f0de0a8b1e1fe2fbf66bc998f94948b6ef9aabd650ce7e5e  ./runs/A14/chunk_0013.npz
d42bcd02795627296512330549f7d58850ba92a2009bdd1f8b46c6293b13d3f4  ./runs/A14/chunk_0014.npz
81cfd9a592b1ab19bc3fb5e4f076aceefb86c455b8ac6f38de67e0498c930b68  ./runs/A14/chunk_0015.npz
3434da18d5b510d5f26d68d19a1f376506bb1cd3370c520c55c890182707966c  ./runs/A14/chunk_0016.npz
55456d51efde9d509a28e8828d0b3949f02e4621c42ff8e740bf0384664d4380  ./runs/A14/chunk_0017.npz
ba31b53688783d597ccc34fbecd7ed5e334a7bff92341a62a61e14d9b27cfaf1  ./runs/A14/chunk_0018.npz
d44e5e7fa7e89f2293d29a5d860dafc5026f80595c6c8ab169d3d619d4a8c522  ./runs/A14/chunk_0019.npz
32f40254b6216a11e6339760a866126b2446cc9705439db14ba26a3e76c482f1  ./runs/A14/chunk_0020.npz
a3166205b548fcae99c1629cc477b8c63e589a0b1b75be432303d1859de796ee  ./runs/A14/chunk_0021.npz
de10a96ee3a1401253a877030c3ac49200859e5260720091bc0566e14371a1bb  ./runs/A14/chunk_0022.npz
8a52448db0713198e2150527a6b9cbdcac50904a199cd3a2ff7f249e51727818  ./runs/A14/chunk_0023.npz
5c65d9e417fc9071bf9f450790ffab78cd4ff7689bb4adac9071c66ea30d0e36  ./runs/A14/chunk_0024.npz
9ed2ef587216cbfdd4b6b16b94d2fd7758469685eb8b660a40cffc3e6653f66c  ./runs/A14/chunk_0025.npz
9adbfffdac2f7e1f44d31a0e2803c6fc0e38aed637e11d940e2fc02c0d3e40ea  ./runs/A14/chunk_0026.npz
8b8d0c500e5358d9437c20a5fee6b05030dec7be397577c7c206fb2f2e121035  ./runs/A14/chunk_0027.npz
edffac4e51ac8f318978be3b2c96854f33a71a728bf578ed95f6c7da06300a7f  ./runs/A14/chunk_0028.npz
08b3fe3e5a45fe156131d73c0b31409b39cf18b58c575b4ab489923c87b3be94  ./runs/A14/chunk_0029.npz
b61b3e6b2733677da59d2a01359edaac9af536604fc534457fe7dbb6f6915ad1  ./runs/A14/chunk_0030.npz
5509c27d705aaf6f2babb8b5c379c277d3900665d4c6009a087b6fc7eda94f0a  ./runs/A14/chunk_0031.npz
73167f35d01ca07ac60b067853a2a6f47dd76574319ef6e04505c23ca617b704  ./runs/A14/chunk_0032.npz
836823d3b15d6a3e22427eaa5508ad854c245c961378e541409c222b7622e438  ./runs/A14/chunk_0033.npz
2070a0ed030035ff1efee80bc50f38d225497f4be9515ef5c22e25716f78f2df  ./runs/A14/chunk_0034.npz
8a9ce4b1903dd2b02f113b9bb7ee74ebfb20ed14815d464f383a75b1ab4d0ff1  ./runs/A14/chunk_0035.npz
dc642490a5c42ce3ca619f21ddc59529fa3f51a51557ca91a78dfc0a9ce23ab3  ./runs/A14/chunk_0036.npz
88fd41e486cb62fcb0834a09af362f7778c8b84030b3d69b3bb09ff1763097ea  ./runs/A14/chunk_0037.npz
e27f0cf0be2cd69df5e4cb8eca557a276914ffc74929e49dce434e417013a3f4  ./runs/A14/chunk_0038.npz
0dc047daf88c1d6f7677370d0ef0a630c29e086620238f9a041b3abc707a0943  ./runs/A14/chunk_0039.npz
857faacfe3ed51d0cc61da6cd974af5345c6ea52354784ae728d46a7dccbb1ad  ./runs/A14/meta.json
c7712b58bbf17969b20263a25aa991b436a086e128189cefddcd21678d09ebc5  ./runs/A14/store.npy
906cf37d1118d4d6154f4ca37adff008216b60c53a6435677b1d7de2f4dd5a51  ./runs/A14uv/chunk_0000.npz
521a8b79646d6d5c19788c80e95b18526b39b9df0a62230b672a1393638c064d  ./runs/A14uv/chunk_0001.npz
83708d5be79b387bac004a7905a25100c7edea7f6dc729c5a66ba075417355a1  ./runs/A14uv/chunk_0002.npz
a2ca9f335702ad13356b7bad9f6970af4879b0ed8df44c1fe5e2b3db5cd7946d  ./runs/A14uv/chunk_0003.npz
e8d3e45e0152203d06b3ad5c14ffe846c68aadc9f6b6e489c38b9bd8abe190a3  ./runs/A14uv/chunk_0004.npz
827a602685efd51132c07c4f62abace0e16dad4fce7830f981a77a42f80fac46  ./runs/A14uv/chunk_0005.npz
cc86b5fa6bcb2a25ddd1e5b8a83d09d92fc3df268ec7b7b78b3e6f9df0455ff1  ./runs/A14uv/chunk_0006.npz
6baaf14e183ee114d7eb2b32509a5f97b4c6018bd9112eea739f411b95712546  ./runs/A14uv/chunk_0007.npz
369c2ce210e8d7c465bdea0038c30941e959be2bb2859ad9adb1947a90f17a78  ./runs/A14uv/meta.json
ebe07f2b380ecf151c9654aa657fae3a31b28216f4c39c638a874ce4a34f2ea8  ./runs/A14uv/store.npy
08bbbeade2777c4460d3e4fd7e1ed7ddf53b8d940ee91d9e40e44d10ebb06551  ./runs/A19cap/chunk_0000.npz
cc4fa1d386faf21d5ebeff899f7b837e173e5daf6801e9ddc8fc81863548d937  ./runs/A19cap/chunk_0001.npz
767dfe0de60ee722fd4547ff19acdfda87daecc9ac14d8dfc53f4db6203fd2c6  ./runs/A19cap/chunk_0002.npz
342009222ecaeee308b25c9e93fbc0a07279dd50a62aabb406c67861496ebb0d  ./runs/A19cap/chunk_0003.npz
17329adb0800f1ab4f4a26873a647c19c01dc43643d42c931bdeeb9c1309925f  ./runs/A19cap/chunk_0004.npz
e439a033e984bd6ae633d055c493edc38089a96cfb5a36782944a6111695f2b0  ./runs/A19cap/chunk_0005.npz
5c834ed4ee88fe741c608f4791de66ef1516276b81a2e0da1d70f06ac4536247  ./runs/A19cap/chunk_0006.npz
31bde8545a3092bb9b5edfa15908a2ac4ef4715635c4ac81f6c5258034a22e8d  ./runs/A19cap/chunk_0007.npz
51d9892ba51b492a1ef71df418b19bfdaa782a524f270565fb42f9161717c07e  ./runs/A19cap/chunk_0008.npz
1b01e091dbc8fc3330e0ab5600b984e6e969d10b5f57913d0040d735063ed8f3  ./runs/A19cap/chunk_0009.npz
7691a3384b2c8b8e65893d0fff3c82e12b2850dbec4480e933be5b878d4dd16c  ./runs/A19cap/chunk_0010.npz
5e88ec633dc3497846393670f1cde446e1b12b99ee12c7914b4db6de19173a34  ./runs/A19cap/chunk_0011.npz
57bc585d4742e7f8e0d144b314007060de130135e597e532e273739db8c584c0  ./runs/A19cap/chunk_0012.npz
5d2cfffd5778b4123b266050b7044a1bfed96ecd7cc5053f1393f5bb05d352d3  ./runs/A19cap/chunk_0013.npz
6111472ff8c8502e112b65eaeb288d126852ba7b81e294ce9a288aec0a01e10f  ./runs/A19cap/chunk_0014.npz
63d983887510b24709fd75771735d9cec36c91b5a005d7fa003a4b6fc75e6f84  ./runs/A19cap/chunk_0015.npz
b5713b74e2a85656a73affbe6190601614a5de8d8f6a07ebdd3b81608691b3f6  ./runs/A19cap/chunk_0016.npz
6eddb75cd981416f3b3bf7456afdceec986e1f5c715780bab9d6bcf5d508efff  ./runs/A19cap/chunk_0017.npz
b4505e8ec00e02917177df344c39aad67fae17d7bf6d34c523080684b04478bb  ./runs/A19cap/chunk_0018.npz
4eb6ce389ef04189d0cbe8039676e08ec2525cdb6519bfd176bde55427ce70f2  ./runs/A19cap/chunk_0019.npz
1a2493caff0342420e5fe96c2e27654304f839aba18ed7cde3308d7a9ec0e5e0  ./runs/A19cap/chunk_0020.npz
d0c9f3d8b13d67b5a2c24e2806d613da29cc412f41bb952f833300507ab9cfab  ./runs/A19cap/chunk_0021.npz
9bf9fc3a649eaeab43364233d17bb0ec8b8dda92ba282027a7bc122d81b0134b  ./runs/A19cap/chunk_0022.npz
5dd53f861d2c2628b96dba254db65568b029620933a5244f0b5ca1e3447f3075  ./runs/A19cap/chunk_0023.npz
6bf1aabe0fc0e4f274c87637ee41b4a0046fc12aa50a901e8569c1774569bb10  ./runs/A19cap/chunk_0024.npz
997f306ac5495716b4821630348f551fe8f5e353d33195aaec34dd01c2f910f9  ./runs/A19cap/chunk_0025.npz
8b9cecac310ee400e64c62e806079f13b26d669eda1a33a925682ee675b4da66  ./runs/A19cap/chunk_0026.npz
3c5ba0b2416b122f885621dc38afba443f323bdae8d09e60b9f4719496f2c6d5  ./runs/A19cap/chunk_0027.npz
364f4c35c82c89a42b5a9f3ebd95860531fa7f28498915bd1f65804d6f17eafc  ./runs/A19cap/chunk_0028.npz
f16fd00a06b2f1c2d22cca182c70dfbff79417c16befb3410125a888e9217e45  ./runs/A19cap/chunk_0029.npz
61a3016f4855de31bfa50ff2d4b25a99eea9c151446d904c685dd537d6255b2b  ./runs/A19cap/chunk_0030.npz
74c23fa7c0d206a6185bf31af15585123957b768bb51d578e477934344e29a46  ./runs/A19cap/chunk_0031.npz
7465f539658ac4b3a6b849a2d73721e1009f4cd274045ec18dc48891ffb7c242  ./runs/A19cap/chunk_0032.npz
688cd30121bba4bd77024324c5d0275dcf78b27604582ea3dba1f1d799c46a2e  ./runs/A19cap/chunk_0033.npz
3260aee6d90dc858d6f879516435fb51626eadce727eea47026cabd3bcbfed51  ./runs/A19cap/chunk_0034.npz
24b8e2784f9e5c0301152f2a449af6f8abacc16b7316d1bd4545c86543f0df4d  ./runs/A19cap/chunk_0035.npz
7a7f7f0eb7e36d653924235e3ebeca1fe59727495e5652353ac910662a8390b4  ./runs/A19cap/chunk_0036.npz
16b0f4675a6fa57f0796d9639e06f08a4e98495f394bec85ef671ec99ed841e0  ./runs/A19cap/chunk_0037.npz
b7b3d4242b6a3063bd14043defcd352fe28c87ea5b54e7043ebedbf83937a9c8  ./runs/A19cap/chunk_0038.npz
80ddd5f37a2ceeb93e41794e82aa887e2fa90f2a857048dde46c7424eedca31e  ./runs/A19cap/chunk_0039.npz
3605f821db60a3dd513f17f3952d79f99aed7342f8d0f97ffa849e2d98ed5913  ./runs/A19cap/meta.json
6e49356284b465d89c69223015b80e8afebf8b3c671071cf5dbed75c17982c7d  ./runs/A19cap/store.npy
423f90fab422f811502d775e323e8f6a1d272070469865fc46869fbfdcfe83a5  ./runs/A19/chunk_0000.npz
3d041b0849a2d3b19686db95d8ad2b8224529528fa3de11c52937c60da1756ab  ./runs/A19/chunk_0001.npz
876ed1f2c5a09608fefd6d802d31a7c9ba650375580979741d314dbbc6a38bb0  ./runs/A19/chunk_0002.npz
c24b798f7507ef80de5c594c071c9ec27bf946db15d6ebed17d5cebff11cad09  ./runs/A19/chunk_0003.npz
3df914a4fce240a97b21be06da2d8ae3561ba536677637d0d86a9e5aea3d0313  ./runs/A19/chunk_0004.npz
6520d3d06d0e10b8940d932d439ab832e271e4a14634363a2c7345d201085695  ./runs/A19/chunk_0005.npz
e25b110edff254ecee7124440db03f99c77699ea650b322faabaef62e294c9b6  ./runs/A19/chunk_0006.npz
0be673a6ebdc904283e4ccf23a1802e43d97f1aaf0080c6784ef7daacf1c1e57  ./runs/A19/chunk_0007.npz
8cf2867a63c7ecc42b9221a615c6687ee2c63f920377708345c8d524c90f49d9  ./runs/A19/chunk_0008.npz
dcc9f9028acfa3a9e5372aa70ceea4197e93fcd7f31ceedba12a946123f63950  ./runs/A19/chunk_0009.npz
9687c8843a587786ca8ec940809468b3517a955fa69e634cccd78aa9609fe07e  ./runs/A19/chunk_0010.npz
ba436174d1dd9f447007a5aae4b2529edddfeead1eec83d8cf3f241b8650b2e5  ./runs/A19/chunk_0011.npz
68479106de29204f0f2a4e56152de2dcc2c4afe8ca2b260cc14684844435e6a6  ./runs/A19/chunk_0012.npz
fbf64b05f0c8a1a450bcc8a071b0324c1ea41c086adf1ed775217cf539028046  ./runs/A19/chunk_0013.npz
b5cb4fcfed6d49aabca91bdc326e055981ee94651efe02757e4f879594318698  ./runs/A19/chunk_0014.npz
27535a6bf236470faa4c78ad577d0c4dbcbe0511cc7260bc0a340fc60b618df3  ./runs/A19/chunk_0015.npz
27c6941148fbe7bb55ac3e645587892e6743f163ef5d9304e8938d7c1adf97d7  ./runs/A19/chunk_0016.npz
b82bbba2d9896c9cb28e3b4b12794362c8f7374752e1dc9f374a361c00932aa0  ./runs/A19/chunk_0017.npz
0d02e9dc1379ede004d7611ddf82e7afab53d5860c463277c6e28044ec11eafb  ./runs/A19/chunk_0018.npz
f7baac15acd9aa82e18eff6f274f8af53c725187eaae3d5bd668f1bf5c37edb2  ./runs/A19/chunk_0019.npz
edde7b29bf3dbd193cfe147560bf57560933f5940e2b4888dff59cc5347c0b56  ./runs/A19/chunk_0020.npz
37449217674c620400525d7bf4e177465f48d6703a64ed0ee52419d015b1aa7e  ./runs/A19/chunk_0021.npz
7d04b7a0233e223f5ece4281934bdf9d3698dec61665375627004667992e3858  ./runs/A19/chunk_0022.npz
4510baf0281ce3c637a89a8c5447cb26e2f256e2adb143adb2692c48c8083452  ./runs/A19/chunk_0023.npz
034a95b9f0e1822d64170cce0a76220dfba30d23f4580ec4bd66cbe99d44bfe6  ./runs/A19/chunk_0024.npz
b77a86dd43492cb9a3461fac8f8848a936608993ef5cb066fd7f1adb7c6f616a  ./runs/A19/chunk_0025.npz
560906543b65ead97bca227cf3cf6cd9766207b26598f0ccd8cd05f6a2c7ac26  ./runs/A19/chunk_0026.npz
93c628efebed845481c2709fdb4d780c5217e5edb8d9bd2b3efbf57d7d48366e  ./runs/A19/chunk_0027.npz
b29892d2f9f40f547d01b60a932175508b0880f54a0f0a33e84cd07b9c959638  ./runs/A19/chunk_0028.npz
03758511ea261e740bbb9b25caba9d1fe0d6dcfaa14dd098aa88525e3c97e526  ./runs/A19/chunk_0029.npz
75c5baf16925585f380c797c7d9d097f286d56cfaa545fab1e052e0e5f005343  ./runs/A19/chunk_0030.npz
5a7a70a4423c4e6642f67c1cfcbadb1b9cdfa0fc4f0f6936bbfc93ec7dba2d50  ./runs/A19/chunk_0031.npz
de3c0b45ea2b6217692c8298ff9dbeca5ef519615e4f3de9131c2d7f943243ca  ./runs/A19/chunk_0032.npz
3ea6ab0a7d35dd3e26e65839e61bfa04f8cad9572f38c8f4b2c55c4853c0b0aa  ./runs/A19/chunk_0033.npz
519b4e1a2f0f177a58354ea08ad4b81e0eccba82231733391fbd7074303da28f  ./runs/A19/chunk_0034.npz
09c0210390ba665450742bb06bd111f26d07c0da361b69df0a54a8bb6ed8be90  ./runs/A19/chunk_0035.npz
a881445a56052192bf5bde3938cc56fb6054fb55d244b4f6cd2e57e753e1aee8  ./runs/A19/chunk_0036.npz
1e50b93cf2cc1aa74fabbd9a1819db5abc4757fc84bf147d9caffe4c32c862d5  ./runs/A19/chunk_0037.npz
65493ab1994f5ca2495238506eb9a77c007e7c451074114c96213eb0ea822dc4  ./runs/A19/chunk_0038.npz
d711fa7dfb1219b248f66200c28b58644b5ddc836baa57ff473bcffbeedcdcc8  ./runs/A19/chunk_0039.npz
caf31da0e5104b9c7c241dd9f928959c461c8dc01012b5f8ed3bd38fe8b48718  ./runs/A19/meta.json
f8e514ede7fb985277f11daa9fe37867ec9b39d8ca5c774a2703b452c5bd5ac4  ./runs/A19/store.npy
685a07585921d5ebdf38b0013d8d6019f68c1682462c67194afac26a0c8a0ea6  ./runs/TOY2/chunk_0000.npz
2f6b7db6ac6c2c8c77caca571963afbb71a23dacec381b53e4c5eb75140629a2  ./runs/TOY2/chunk_0001.npz
681b929579b15691d7a61f34cd7e150ddd0bda4d5bb0eaf0ca5e79c9b9cb8d4f  ./runs/TOY2/chunk_0002.npz
ee5046201d524a11881cc8e6a78c7c684cc54cb32c6ac1c811566c53213a2df8  ./runs/TOY2/chunk_0003.npz
1172d4583eee5b3d5f33bab5c0a1e1ddc222f839d35f93ad7b72169746aafc93  ./runs/TOY2/chunk_0004.npz
952be2f879334f904d6600a3a4af19c29653de56a3f5a0757d4f9c2e733c1fd0  ./runs/TOY2/chunk_0005.npz
3cd5ee9dca2f057e29ca4f64525488d53689cf8290fb10e162c2a3d05508ba70  ./runs/TOY2/chunk_0006.npz
47e396ef59fc14a6f6a2b7428ba27d8ee8da31d41f1ba26390f14421ac562f06  ./runs/TOY2/chunk_0007.npz
f5e7f81b593b8c4e8334d23b0d8a1a0b1cab6b53fc7b11edd5702b323ef64f46  ./runs/TOY2/chunk_0008.npz
15c42a13a026a1f9c312a48f74f20e12a84d5ca7da22bc9fdc37fb7d51b3ce11  ./runs/TOY2/chunk_0009.npz
79c7b59d4302903e6d8aa6be71adcf43c8d87ef392953f48dde3c9b7cee6f42c  ./runs/TOY2/chunk_0010.npz
4362aad863ac4da56b75f37bcc139a49d17be3d86fc18f823116106251276973  ./runs/TOY2/chunk_0011.npz
579f247c1d5ae71ddbcb14d1d15dfe562e7242524426a91d95e0c28ab41370bc  ./runs/TOY2/chunk_0012.npz
6b1880706f534d9e3c490c4404d79aec1a29be1a190477782650034f63dd2150  ./runs/TOY2/chunk_0013.npz
b4c296c3f42c41ff7cd9a48636b66f9308ffd094cb31eb25003e0d0ac9ce482c  ./runs/TOY2/chunk_0014.npz
444019dca7e3ab8404d01579d9ae4df60cf4d33758ae66c36c2de8c1147a6281  ./runs/TOY2/chunk_0015.npz
f603dc370565774be0e3acbb7fa12bdb4912d0a88afbbbcdce70fe7fac9a06bb  ./runs/TOY2/chunk_0016.npz
809ce20dd669c4b7a77dfc9d6aaf92e0cb8cc1b563c1e3ea921aa38ff8442e4f  ./runs/TOY2/chunk_0017.npz
ce7ec1c59c07e9eb1c4b8ad62e5e9e1cff83c10548207c5212c8a93fcc38d7fa  ./runs/TOY2/chunk_0018.npz
57cc1ae14a8327909b9d6370857d13caa950f7d81c85afb5fccb5beba3b058fa  ./runs/TOY2/chunk_0019.npz
ff6abf2dff15e294d6f028d8272c4b79e3cad810bdd14debb09ce5a579034de4  ./runs/TOY2/chunk_0020.npz
17495b26f6d3b8034bf4a8420bc7031bdbd0363110eb55b8afb20427f8daec60  ./runs/TOY2/chunk_0021.npz
e6adce97355ffb4bc5a88d07af0073c494c8e438492bf153af8c84a62b60f2f5  ./runs/TOY2/chunk_0022.npz
643a697d9f28c5d74e9b2422270ee71960fbe50bb1f99eb7ae489d1bc7281b9c  ./runs/TOY2/chunk_0023.npz
bf508d766fe3f2192ca677af2a9afaac79257dc1768adfa651941973085b2f10  ./runs/TOY2/chunk_0024.npz
d818f7f3e8bf5794384ca5edabd2ba08ecd1020864dbe68a4e57231a748d71ba  ./runs/TOY2/chunk_0025.npz
d69fd47a6877fd6235931d24014846e32ce0a5db6e2f8acfdc86164ac7e95237  ./runs/TOY2/chunk_0026.npz
b0606dba8eabea208306c6f8f68ef5c90b3377f8662b959c086dddf06111615a  ./runs/TOY2/chunk_0027.npz
dda1f28dd5daa983b68c64c5bd815ca1abeb8cf3a80fdce4d06e16ceb83b5ce5  ./runs/TOY2/chunk_0028.npz
92188e9b9041d1c4daca170b333b49f76a84243ca18a139a595afdf8afa7cf6e  ./runs/TOY2/chunk_0029.npz
f5b5d90fd0944a46f6a010f2b2ad6ffd900e623468f8437b994d4a1343d8fe37  ./runs/TOY2/chunk_0030.npz
6b404b11fde8eae855b5a3fe548a323ae3e43bfae906c9f315f87b176ff3ceba  ./runs/TOY2/chunk_0031.npz
98cf0dcc4324505f7ca614b3d3ec3e50a15e9857cd768bd6ee5e699b50fa2422  ./runs/TOY2/chunk_0032.npz
feaec6d45f02b6c2c595cd04b4d06adb753d7aa5631126762c2b707dcc4d8f41  ./runs/TOY2/chunk_0033.npz
4ef071657d5eb9a1e66f44db1e8609d9fb3781be56288e0b006ce5f1a79ea65a  ./runs/TOY2/chunk_0034.npz
6f976b9ce72062f9500708d223b94914a66094d7c356e550ab128318a3a72aea  ./runs/TOY2/chunk_0035.npz
338cc3682c2cbc28c7055821e94357bef7aab921e92a0ee1a710785e8a3a5d9d  ./runs/TOY2/chunk_0036.npz
f90bc1fd83428f7ef82fd287e2425d845b246c06a9cfce277bee0d5ef3d43d05  ./runs/TOY2/chunk_0037.npz
d6791f1526951396b4f7b794eb34f250bf9e9a264af34f3322e1d90811e1c6ff  ./runs/TOY2/chunk_0038.npz
c676bc17c4d784479f1948487b54b44040bfb4417c9534ea48e7cf597ab3dc0a  ./runs/TOY2/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY2/meta.json
b92c953cfe97421979e7e70ed9cbba5511884fd682b03f6400a1cce0440ed73e  ./runs/TOY2/store.npy
b2b1228e8d62b665df977e40cf81cf8ad03e042762567f69f378c2ab7563bf31  ./runs/TOY/chunk_0000.npz
b3eb1d895369ecc9d7b337ff3faaa04dca8e5b8aea337ccd00841ac49fa9d894  ./runs/TOY/chunk_0001.npz
f281a4a7aa51480d358dba2c52024ec3966dfaed9616b5ded6aaa84ce7e6fe2c  ./runs/TOY/chunk_0002.npz
ff8ea2713a509b889ca54501b6c96776789885a4f2d59e4ed41d2b8c551807fe  ./runs/TOY/chunk_0003.npz
8dbe60e11c37a55559ca09f41615a75664269010ac8b0486e8c467ab2a749aab  ./runs/TOY/chunk_0004.npz
9f5af5894f6e9eda0b1e07586449e4b856e6bc8ca3690bc11609b5b5e3716aa4  ./runs/TOY/chunk_0005.npz
f519d60fa22ebbb4c1d0282a5e87d3aa79b87257bdd6009a19a101cc11ff1737  ./runs/TOY/chunk_0006.npz
5fe724dee75513eb1108c98d6f3d68d80ebd66b271c7e8dfd46bfc5ef03ac9ea  ./runs/TOY/chunk_0007.npz
d48baab9af8b44cc913a88d8d7a68b6881661750d5c1513300743d4880796083  ./runs/TOY/chunk_0008.npz
0bdf21fbbd77f70ff3c197d7c2454b00f06b98f65b8e1fe8407397f974eca4ce  ./runs/TOY/chunk_0009.npz
6a8f819baf677c243529a5cc5ca2e9553c6e8654c07e17376935d66afd91dec4  ./runs/TOY/chunk_0010.npz
a11ceee5d485a0818af163151a81ed260319bb000e9cccf31521220eae9041d3  ./runs/TOY/chunk_0011.npz
2607d1dd782d6aa888d8fe3973f94ac1f1e478227a1cf8a5cf9db1be78dbb0ab  ./runs/TOY/chunk_0012.npz
bef3140e52b83e363c092d0f663121fed2e61a3adf5b9fca9f9719560a00d60b  ./runs/TOY/chunk_0013.npz
95a9b60d2ba6ae2dc606e1a13bbe24f0d1806155eb833a95e50d359694e6e258  ./runs/TOY/chunk_0014.npz
ca133f0f61532338490b27308000252f0125516da99bc5b2cc7505441d9bbfc1  ./runs/TOY/chunk_0015.npz
6a614559d839ab6e91e28c71c6228234ef6c2e78bc0e6c7807f7ff0bca7c2456  ./runs/TOY/chunk_0016.npz
2a5eaf46ebd50d5a6596251abd0c9fd5f3099c41b830359320738abb1712641b  ./runs/TOY/chunk_0017.npz
cad871e0f93dfb25f9223b84ebc1a848da2b9c621aa1e3e0d4af65c1436a26b1  ./runs/TOY/chunk_0018.npz
e2da49609f7814657fae4bf14921d34e1db58fa1bb33ab9ded101cc2fdaddc92  ./runs/TOY/chunk_0019.npz
a2b886f770a8d137a3e4c86b276a9e0555456091ea1377b8622861746df43803  ./runs/TOY/chunk_0020.npz
88b0bb846338d0d93ef11d4998665d3e6e9ae6c2b17f97bcc4bcc90feca8de7a  ./runs/TOY/chunk_0021.npz
80adad5072b23de37e03bf669e5241eb2b659b97306882e46b89db4715fbe363  ./runs/TOY/chunk_0022.npz
800e0726595cd0b8663f79748653b0c100c61509c3767a95454e12cad223bbbe  ./runs/TOY/chunk_0023.npz
90086d365e301ebc1e6bb395ab9ab32a192ba4b6d1176d622ebf17cdbdf72263  ./runs/TOY/chunk_0024.npz
bde77f5c5a4f0e0108860b6c5dd0facda3d0619a394dc54cb223b4d562056fc9  ./runs/TOY/chunk_0025.npz
5b8487b00a7bb013e1dc56808ac2a2107565f18f9e38f9f98e932d86b24cf811  ./runs/TOY/chunk_0026.npz
713b82fee7c58a8708f4e960a06a3859b009b9e890b50e1ebf7ab17c3f343029  ./runs/TOY/chunk_0027.npz
d73c5c21947b525617fc07ab21d6885588db051c12e5e60696271a8509b64ff3  ./runs/TOY/chunk_0028.npz
cf1766fcda7c66ce41ffaf021c31ab588c73df9e58874c20a3ff794c889e88a4  ./runs/TOY/chunk_0029.npz
d225206adb221fcc95f5d4a673c82405446bb27469d5a475c12579dd8891bddc  ./runs/TOY/chunk_0030.npz
770a779c6bbac92866e3247e57fc89e17400373cdc106f4019a38880cbe625a8  ./runs/TOY/chunk_0031.npz
b334366d6a0a466da455dbcf6e3b90f4301f83d9123c80b97c5c3795ab038b31  ./runs/TOY/chunk_0032.npz
5778ff5d08a1c1f062837de0cd672c04e0a12141c27335c675aa7579f3843256  ./runs/TOY/chunk_0033.npz
47870478fdf08230c7ae328c8df61562c01541283e40a471e851ad216cb82378  ./runs/TOY/chunk_0034.npz
28c54d555d0a6cad37f293c7abaec5e4bfbfea020ecbe07407798337eda5851c  ./runs/TOY/chunk_0035.npz
24b37c39a965c5ebeb96fe1c55d03160ae7a73c937767576924299f867242bef  ./runs/TOY/chunk_0036.npz
3ed8fdff8f677105a47916fc6d2fb34babcfd5de908be4b3a9030b99605d1589  ./runs/TOY/chunk_0037.npz
f944413422d07311dd166c7e7d1043407a0aa658ba9ebc9a976b9bf166752989  ./runs/TOY/chunk_0038.npz
c5caffbb23155d4307a382edd118dcccbf573ac399b90b6eeb2ba98533b8fb3a  ./runs/TOY/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY/meta.json
8cf0dc3fa8b35e578676f5b05a2db31a9191c6ab8f407e23de30172fe442d43f  ./runs/TOY/store.npy
ebbdfaebcc10da6e9dc76f83c92024dff33e13638d2cbe8588207efd07a2a744  ./summarize.py
2036c6372700d6571291d989f3aa8af6cce3331494844ce8dfa37a970d9df043  ./summary.json
f8248bebd2c35a6ba25791a3d8cc65cbc45a7199ab2fee79da4d2d3a0e5d5c57  ./summary.log
17df2d99b6c80a008a4dd32782d43363e03da90152a3efca8a0507667e097f4d  ./uv_compare.log
b09ddb5ace07a2b0f8c01dbb009f2c1bb2d6bf3abe7eeaadd50059b5569afcc1  ./uv_compare.py
b7505606ac013957ef98c1042e7f76773d718ab27e19af5d4c338f95cd84a5c8  ./validate_sampler.json
8513bca893d78d43cba937bc0b57bc46e00c95808fc5c1ce0c3d8267a42796ab  ./validate_sampler.log
deee77d74eab3797f535b3a554d72ebac966828f614f45b317dca031546114c9  ./validate_sampler.py
efd42e4b2ce8061bdc3445a77546d857f433b833146bfa7b69def748517edab1  ./verify/__pycache__/vanalyze.cpython-314.pyc
dbe1b4c2da81b73e3fe57ad8051fbc1850b4ed4aef16dc1b7e70a5a0ebb49f79  ./verify/__pycache__/vkernel.cpython-314.pyc
ae83caeefa61fb03196d945b5d2e5d87498a53b77402e10d7d355bad69ee1f86  ./verify/__pycache__/vnm.cpython-314.pyc
3da37f6a4d23a9c041e766de2b668db33521fed069c3d13d1912ce8240d757fc  ./verify/README.md
6480c116b0668f69e653d43c4af38c0bbc08c4ff8c1f8b0355cc8ca3918d7fe4  ./verify/results/A14cap_t0.json
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.log
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.out
40cab75a7e9cc106ddf3f03648b2863288bdce0f204e8872957ee3c5cd50fc6f  ./verify/results/A14cap_t1.json
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.log
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.out
9fbd4c0d505e1306354eb9cb6c5a812471445ac9a6d5c262c084c875ecc53dda  ./verify/results/A14cap_t2.json
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.log
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.out
43db11cf8cf799f717e80e92ae671d9b41439a18fd2f059a2d01afd225cbfa74  ./verify/results/A14_t0.json
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.log
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.out
cc1910d1b94890325d05ff9e0b8782ae11ebcc57c6e2f8caacb2aea35678e280  ./verify/results/A14_t1.json
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.log
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.out
7811bf025d967e29fef4ef48462bcdd7dfeac4d4e5db4d9ca6b5e0a62b634ae2  ./verify/results/A14_t2.json
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.log
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.out
92edcaa167486028c07c0e8e169e4a9356dc206c477ab72e64ed6734382d7855  ./verify/results/A19cap_t0.json
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.log
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.out
182ddfa3478a759101e678a58fc12a15f34a06598931bb22d7c179dd617f2760  ./verify/results/A19cap_t1.json
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.log
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.out
bbfb0e1f98612974d8d0b336af0645b90386fc209c85e3acd692f7ffdf1e0ebd  ./verify/results/A19cap_t2.json
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.log
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.out
dcfa0878d02582312d52ab446c69f011c25ffae77128e3039904be2caac3d4a8  ./verify/results/A19_t0.json
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.log
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.out
b240aa16f1b426ff6110450f765b4282d58f06bd6b1270da9ca3c2449dbc40e1  ./verify/results/A19_t1.json
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.log
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.out
7975e91dbb2f95906cf8b259f9943efee5a238edc3531aa11b77493df32f5ad7  ./verify/results/A19_t2.json
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.log
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.out
0da9cd48f9ba164c6c9a70a689ff5bf05421075da9726b288a2680b97740cb29  ./verify/results/done.txt
daff53f47a698eab64e7e63314f38ecf194e8db6dc29446d9498f12b2223e83f  ./verify/results/queue.txt
66853bead83fbb55a7904630244501d2d2e5784c8a460c3b0fc61d99a12fe625  ./verify/results/TOY_t0.json
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.log
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.out
4c0b4a61ace5f1760978f6bd53b1788c8f586fcdd3b59644d0742ad287eb3107  ./verify/run_all.sh
44a88cec3ee3043fa3a785bd378d3a996bfc86fdf6d21cb6b96c9a52a765a55e  ./verify/run_analysis.sh
804a3637c5eea910c14556c263834a96bae6d7c558290e3e06dcb92df40a3262  ./verify/runs/A14cap_p0.log
e38a6bb60c9912cab4c3d8b37df5f7fc381a40a6e7329b22f43b33c4c8bf7d04  ./verify/runs/A14cap_p0.npz
2b2a74a67922736e93adcc5b22aaa851481817aef271cf0e80172713560f0b26  ./verify/runs/A14cap_p0.out
b51dc0ce0974ff1adc2eaf37a7f93877cf6816996c4c3983d144233fa0aa1689  ./verify/runs/A14cap_p1.log
d442b7246cbce3f5d54d53dcd2f878aae1f6532cf23ca07d8a53582f0efe7410  ./verify/runs/A14cap_p1.npz
070b9fccd2fa9b85881acc0c74eaf3462150a92e95119bca7e8fb0894b86000e  ./verify/runs/A14cap_p1.out
4fdc8ce058f2166e1e0338684f94e34830cd2bad530e2536440d3c6e3d8dac93  ./verify/runs/A14cap_p2.log
c8f3537d84ccfa6f789343c09a5f99822b5af89de4bd8305eed56a806163fe04  ./verify/runs/A14cap_p2.npz
8d745e562b70e300eba59c7282fb3d424e996ad34ab3c89f52bd76953e6fe991  ./verify/runs/A14cap_p2.out
e3297cd3d8f55c2d74cd57d6bf30529c270ff3c62188861ca8d84ea270b6d035  ./verify/runs/A14cap_p3.log
d3a514dd5b68e9103fbd3b03cb4f7b37756291c1fb1ce1b81b6b2e4b86e784c1  ./verify/runs/A14cap_p3.npz
e8e1306626b359f81d521a12626aa103931b8b3864fea0e1b1e9e389720cf071  ./verify/runs/A14cap_p3.out
9054625ae0f0ed28704c0c6913621c3ae64eb88e5ac8ce736a43cdcc7e50860d  ./verify/runs/A14cap_p4.log
2b866ee881c8938dff770f96acd2ef3f5a28371c0f2e0627f91d690cb055f865  ./verify/runs/A14cap_p4.npz
1cef74b069fa5295c0aa219181cfc5bf9d652c186e51287c897ce806523c2d4a  ./verify/runs/A14cap_p4.out
97b21b675315eec17d9aff67096c62148b03f098d481e8f89cc084a753f098fc  ./verify/runs/A14capr3.log
4de49f62f6df95731f632de63e22f73ae631e2ad8c23c2e6a9453b24e46c9ca1  ./verify/runs/A14capr3.npz
e67a1755e5870545a48c356268d8d4b356d9b1bc9bf3474095d3d8e4a3568dd5  ./verify/runs/A14capr3.out
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.log
12d842eedf095b639b4db643dfce9d638556e41aa9cf0f7c3508776d5810ecfd  ./verify/runs/A14_p0.npz
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.out
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.log
7a3539ba33e3ac54938b8d5d27552cf837a678064e8bb04da107008390e6e101  ./verify/runs/A14_p1.npz
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.out
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.log
741f865b31b1569c85fe2df05d24e8750e886fdbf19f89550cfcab50bb25ee70  ./verify/runs/A14_p2.npz
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.out
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.log
409ffd141a7d279c984361a66b9ede1fcdffe5d7be1ea9e991988945054976bc  ./verify/runs/A14_p3.npz
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.out
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.log
dbc6ee770f41696e6a1e611a43fe3fe290484dc7748b5a4de31fb038a555aa6c  ./verify/runs/A14_p4.npz
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.out
c4cef9f59f6d16bb4ec22e24b93f0b43c93889dfbfde9cd33a47fbb0e24ffb9a  ./verify/runs/A14r3.log
44a43cb88e68503676fea0b9f9bcf47d7a82f6129a8613cea6a20d551231cee0  ./verify/runs/A14r3.npz
51a7d4b6a4bb666ad08eb76bc868f656d0ff75325e59e118d7451387f220b6ad  ./verify/runs/A14r3.out
ebc6d7400332ee73d75a71e4b4b98ad0e4b08087d08e27271f46b5b206df164d  ./verify/runs/A14r3rc001.log
0ff5abf909277a28e4278da85ba7cf4a64245e60c7687f6eeb91e7d76af118f6  ./verify/runs/A14r3rc001.npz
759c622bef028e212701676a2964be3e832ee0a9b2ef6cab6188adff2233683b  ./verify/runs/A14r3rc001.out
c4c85b09a78b3e436d21a31a8568c7e68556ca40bd13d02f2fcd283b76a8d7fa  ./verify/runs/A19cap_p0.log
eabaaf482a3cb3cf70f0333a348f0780d47f7f7a3543c5368921084d47b38a7e  ./verify/runs/A19cap_p0.npz
39dcc53496eb87b8905e40d31c88d005268370f63f6721a3c7801fba6d1e162a  ./verify/runs/A19cap_p0.out
d015daf1ee234d92c8100ef5ca4363b2188ef80fb7b46a516ff89c7d340ebe08  ./verify/runs/A19cap_p1.log
ca216d2d890d25d8b37f96e22f1dc4cedc5229f46d955ad49a9275479adf6119  ./verify/runs/A19cap_p1.npz
290b5e765a53b1f41ff9e7b1c93d614ae9e9c4a5bfc7bcaf88fccca8627d858f  ./verify/runs/A19cap_p1.out
d3caebe22b8dd45ba1f7652d3036453d1673caad693b8d75b7691d778b5dc869  ./verify/runs/A19cap_p2.log
5b9aeaeb127a00376b6d0bfead1a6f17884b49ce4ac7ccba0ab6ce2093351302  ./verify/runs/A19cap_p2.npz
852afbecce79a3f6050e28824ca49a8cafeb0856485768f8d347b1da1879dd90  ./verify/runs/A19cap_p2.out
02617f3f3bd2699f1b3dec12e4f1e4505bddb89ed8a11317d24da5c73965d1fb  ./verify/runs/A19cap_p3.log
b44c6aa0c96456f94b69357f4038194fd1facbff20731b67f8eb5ef40e927e7c  ./verify/runs/A19cap_p3.npz
9d4fadac6ac1dd18116db8b19702f1e0a9138f2f01c62a75b95e2de3f5455dc0  ./verify/runs/A19cap_p3.out
743002ddff56f65970fb5d41f90d86954d0d30bf30fc25080ef131ff115d48a6  ./verify/runs/A19cap_p4.log
d6736b4a364f995056207cc868cf54c146f5841597d4a26889c82ddb151bb60b  ./verify/runs/A19cap_p4.npz
b99613264a454dda96a9bfd4078787edb1c0aba03a431c5c21ceac96c4d12dda  ./verify/runs/A19cap_p4.out
0ea82a2b98f1558ae31679302e510b0aa5d69798ebc7ecf44996bc78737b3de4  ./verify/runs/A19capr3.log
f8b79f20030746f15cd065c1c3d47e70681302110d092ef576e46c0a13c77eaf  ./verify/runs/A19capr3.npz
63dd13c38ce6cc772596d8e5f8670c2dcda602235e8218f694acaf1db3fe1c7c  ./verify/runs/A19capr3.out
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.log
5d548fa4899ed10b85c8f3c7605204c260d2c6fc03ea9ee951151ea97a2f6f47  ./verify/runs/A19_p0.npz
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.out
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.log
52223d60d8b4e13fe03e9546deef0ff7d1c672ca26c46093d50f7b862f02a448  ./verify/runs/A19_p1.npz
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.out
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.log
eff7aeec1f94998f4d50498dda998e5277431f8d12ae63374fc82c13164f8a5e  ./verify/runs/A19_p2.npz
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.out
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.log
940137250326058f788c89724f2eb641007b0487a8c42caf3b1edc47c266f44e  ./verify/runs/A19_p3.npz
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.out
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.log
2ac6a4187c6a39988eb4fc77b38f46bdd805bc0a52f543c24d89929442228eff  ./verify/runs/A19_p4.npz
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.out
22bea5cb9ab7998d250314c93ecee56b6a9c3bc733227a87e3ccd3919c613f7c  ./verify/runs/A19r3.log
5d54e965c7f602d4e4f7aa6c07deacf7e74a560c433b4f310a10a0a6a734b6ea  ./verify/runs/A19r3.npz
737f7001709e44230415148039c754b3edceb5a7fe5626299e8892ec97a28d5c  ./verify/runs/A19r3.out
47f9c3f3fa97967114c30abb8bc2208ff563b19d7c5835b59241cd2ba532df7a  ./verify/runs/done.txt
e07d2f71ef98a7a85f2d077a64b4d249cdbb11a62e7fb088875adc6b0da60a27  ./verify/runs/queue.txt
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.log
ea7c9abe7de639399d5a3b4fc7438542834c76268d27d0b35bf3eae2ab7c6676  ./verify/runs/TOY_p0.npz
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.out
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.log
0f34d70aa1279922054680d74b8e970d5602bec6aa6dbede284727c87728d3af  ./verify/runs/TOY_p1.npz
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.out
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.log
66b61858056cd93a366345d85764a1bbf0e40ca1ec1bab7424c4aef09b189fe3  ./verify/runs/TOY_p2.npz
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.out
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.log
2d793de59ad3f7ad4a97c2f3405e97dc2f40b10a31ea21d0a1f63ec6d04025e2  ./verify/runs/TOY_p3.npz
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.out
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.log
1eadc899b725dee003b45e916afce79b644a0827b9ffb00b87ead7b797bd336a  ./verify/runs/TOY_p4.npz
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.out
932ae864be7055c71e38689dd8adc5d3f158442d68e731f8328c39b02986b690  ./verify/vanalyze.py
3bd0002014fde3ecc3f07ad6e833c6b0d318ecdcf22619d49552bd8c48c2e4bd  ./verify/vcompare.log
6095a22ef649c1af2a94a283511c534db77ed024d0fdf12ab85c4d9f092a99e6  ./verify/vcompare.py
5a17b6a5c4cceb613e2c2cc35578d9278b522153ccbc5ddf7cbcf711ce2b7b4e  ./verify/vcutoff_dF.log
20a7a608e748bff45796517a4b3299d63fb0551744f83574a1513ff6aa3c24a0  ./verify/vcutoff_dF.py
721280d46cb15fd1543e357b7fe7102e518acaad822beee6ca1aee3fe46467ac  ./verify/vcutoff.json
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.log
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.out
46ee06b2a9ab7a113daba3ffd334115edd83e73d82c92cc87eed44eb29b6fbd1  ./verify/vcutoff_parts.log
506bcfd791176d059fd1a561af56d498709f845bf219f49913ecf9233feab996  ./verify/vcutoff_parts.py
c8845d84184504187af50a3e62ec05db767a1394a9851763cb2cf9642b24d431  ./verify/vcutoff.py
aefa2a0f3d1694ded391909bea7cfac7428c756d301e6fdc953ecdc618e6ae9d  ./verify/vcutoff_rc001.log
617c8515d459c52f686748c082ab1d43186ff44f4f18ce393dac40a3a1e1b6e7  ./verify/vcutoff_rc001.py
dec49840be53f58ab242ee5caa6322d1f8e82213d73cd781ecb0024be1447340  ./verify/v_kernel_check.log
34f55a354daec9902ae0c1a03078b95688bbdf062d58b83ec10bcfca2bd24421  ./verify/v_kernel_check.py
569b6c0189e07d0068b446bf90b16d66469fc63d0575ef085d2c13cbb688cac7  ./verify/vkernel.py
93ea8944b237f4966abc02191c851c88faa7343b0aaa95c9a91af9b10373b319  ./verify/vnm.py
4cea48ca8a37b67010a1fbb1b889ed4a817c8a916b361295c8657312ddd0bd5b  ./verify/vnm_selftest.log
9a9539ef76a1d0aecc25b035976887ffe4dd1981ba7d8d4bdd009948e3dabe34  ./verify/vrates.log
a82ec629fc3e2398af649935e7a3f5331f389e484c64be320abe49a5dde17c1b  ./verify/vrates.py
83d96110ed3193506f743515848ba1c1340e24470a3051570aef359ab97ced82  ./verify/vsigncross.log
8a6585b76e77fa61720ce227807e938897f7eef35bd7fe89a1526f4f9440bdab  ./verify/vsigncross.py
429bead081e00569b998a610751457fdbe783945aa1d81599b097476eb693ad7  ./verify/vsim.py
9bf30eb33cec036814fa2fb86943bbc833887b7b4aa66865d46c72b5324125a6  ./verify/vsummary.json
a99c95f47866280827e411f01f004ed33e45049ebc6270b942e17164e72293f7  ./verify/vsummary.log
9655c5abee5d83ec8ec974bcd1580fbb8ba1aefaa17dbcd948b7bf4a4dca167e  ./verify/vsummary.py
7bf30b916f13da3d9d42b8704a4f2627b22093841de44924d236cce9c83556fe  ./verify/vtest_analysis.log
d83849091b1b25968e678c240b28daa2ab578d53eaa9d4a3fc3c858e04fa97a9  ./verify/vtest_analysis.py


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vbias_reps_U14_c1.log <==
U14 c1 y0=0: bias mean +0.000152 sd 0.000118; vs I_G(pc) {'<': 0, '>': 8, 'undecided': 8}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (49 s)
U14 c1 y0=1: bias mean +0.000359 sd 0.000149; vs I_G(pc) {'<': 0, '>': 12, 'undecided': 4}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (54 s)
U14 c1 y0=2: bias mean +0.001058 sd 0.000135; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (57 s)
U14 c1 y0=3: bias mean +0.002405 sd 0.000143; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (57 s)
U14 c1 y0=4: bias mean +0.005452 sd 0.000148; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (49 s)
U14 c1 y0=5: bias mean +0.012031 sd 0.000207; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (44 s)
U14 c1 y0=6: bias mean +0.024919 sd 0.000224; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 0, '>': 0, 'undecided': 16}  (43 s)
U14 c1 y0=7: bias mean +0.049123 sd 0.000162; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 0, '>': 0, 'undecided': 16}  (45 s)


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vbias_reps_U14_c2.log <==
U14 c2 y0=0: bias mean +0.000023 sd 0.000082; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (32 s)
U14 c2 y0=1: bias mean +0.000052 sd 0.000080; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (35 s)
U14 c2 y0=2: bias mean +0.000217 sd 0.000126; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (40 s)
U14 c2 y0=3: bias mean +0.000402 sd 0.000110; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (44 s)
U14 c2 y0=4: bias mean +0.000767 sd 0.000097; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (47 s)
U14 c2 y0=5: bias mean +0.001635 sd 0.000136; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (47 s)
U14 c2 y0=6: bias mean +0.003295 sd 0.000109; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (44 s)
U14 c2 y0=7: bias mean +0.006494 sd 0.000143; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (41 s)


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vbias_reps_U14_c3.log <==
U14 c3 y0=0: bias mean +0.000008 sd 0.000068; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (27 s)
U14 c3 y0=1: bias mean -0.000006 sd 0.000078; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (30 s)
U14 c3 y0=2: bias mean +0.000020 sd 0.000160; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (32 s)
U14 c3 y0=3: bias mean +0.000157 sd 0.000144; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (35 s)
U14 c3 y0=4: bias mean +0.000340 sd 0.000101; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (37 s)
U14 c3 y0=5: bias mean +0.000650 sd 0.000134; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (39 s)
U14 c3 y0=6: bias mean +0.001287 sd 0.000119; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (39 s)
U14 c3 y0=7: bias mean +0.002456 sd 0.000114; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (35 s)


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vbias_reps_U19_c1.log <==
U19 c1 y0=0: bias mean +0.000406 sd 0.000091; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (55 s)
U19 c1 y0=1: bias mean +0.001476 sd 0.000158; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (57 s)
U19 c1 y0=2: bias mean +0.004715 sd 0.000140; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (56 s)
U19 c1 y0=3: bias mean +0.013424 sd 0.000188; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (55 s)
U19 c1 y0=4: bias mean +0.035427 sd 0.000164; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 0, '>': 0, 'undecided': 16}  (50 s)
U19 c1 y0=5: bias mean +0.084618 sd 0.000208; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 0, '>': 0, 'undecided': 16}  (48 s)


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vbias_reps_U19_c2.log <==
U19 c2 y0=0: bias mean +0.000075 sd 0.000097; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (37 s)
U19 c2 y0=1: bias mean +0.000216 sd 0.000136; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (44 s)
U19 c2 y0=2: bias mean +0.000700 sd 0.000084; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (50 s)
U19 c2 y0=3: bias mean +0.001903 sd 0.000176; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (50 s)
U19 c2 y0=4: bias mean +0.004827 sd 0.000176; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (52 s)
U19 c2 y0=5: bias mean +0.011580 sd 0.000127; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (46 s)


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vbias_reps_U19_c3.log <==
U19 c3 y0=0: bias mean +0.000048 sd 0.000135; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (32 s)
U19 c3 y0=1: bias mean +0.000083 sd 0.000114; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (35 s)
U19 c3 y0=2: bias mean +0.000222 sd 0.000130; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (38 s)
U19 c3 y0=3: bias mean +0.000740 sd 0.000087; vs I_G(pc) {'<': 16, '>': 0, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (41 s)
U19 c3 y0=4: bias mean +0.001864 sd 0.000128; vs I_G(pc) {'<': 0, '>': 0, 'undecided': 16}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (43 s)
U19 c3 y0=5: bias mean +0.004373 sd 0.000166; vs I_G(pc) {'<': 0, '>': 16, 'undecided': 0}; vs I_G(slope) {'<': 16, '>': 0, 'undecided': 0}  (43 s)


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vbias_reps_done.txt <==
done U19 3 0 1790178428
done U14 3 0 1790178472
done U19 2 0 1790178476
done U19 1 0 1790178519
done U14 2 0 1790178527
done U14 1 0 1790178595
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vcompare.log <==
triples above I_G(pc) at rho = 0.01 in item13 summary.json: 14; same list as the worker's: True

(a) verifier against worker, per triple: largest deviations (relative for means/correlations/I_G/k_hat, absolute for estimates and the summed I)
  window_means largest deviation over 42 triples: 0.00e+00
  lam          largest deviation over 42 triples: 0.00e+00
  rho_pc       largest deviation over 42 triples: 4.25e-09
  IG_pc        largest deviation over 42 triples: 8.49e-09
  rho_slope    largest deviation over 42 triples: 1.44e-10
  IG_slope     largest deviation over 42 triples: 3.02e-10
  k_hat        largest deviation over 42 triples: 6.66e-16
  grass        largest deviation over 42 triples: 0.00e+00
  plugin       largest deviation over 42 triples: 0.00e+00
  I_half       largest deviation over 42 triples: 0.00e+00
  ncells       largest deviation over 42 triples: 0.00e+00
  SE_diff      largest deviation over 42 triples: 9.22e-11
  nm_exact     largest deviation over 42 triples: 3.49e-11
  nm_IG        largest deviation over 42 triples: 9.71e-17
  (a) deviations above tolerance: 12
    U14 c1 y0=4 rho_pc: 1.45e-09 > 1e-09
    U14 c1 y0=4 IG_pc: 3.07e-09 > 1e-09
    U14 c1 y0=6 rho_pc: 2.52e-09 > 1e-09
    U14 c1 y0=6 IG_pc: 5.27e-09 > 1e-09
    U14 c1 y0=7 rho_pc: 1.84e-09 > 1e-09
    U14 c1 y0=7 IG_pc: 3.80e-09 > 1e-09
    U19 c1 y0=5 rho_pc: 4.25e-09 > 1e-09
    U19 c1 y0=5 IG_pc: 8.49e-09 > 1e-09
    U19 c2 y0=4 IG_pc: 1.59e-09 > 1e-09
    U19 c3 y0=3 IG_pc: 1.01e-09 > 1e-09
    U19 c3 y0=4 rho_pc: 1.39e-09 > 1e-09
    U19 c3 y0=4 IG_pc: 2.95e-09 > 1e-09

(b) decision rule with the verifier's numbers (sample A; B in the last columns) against the worker
   cpl  r_c  y0 | I_grass   IG_pc    IG_slope | biasA     biasW    dz  | I_corrA   D_pc(A)   hw(A)    ratio | sA_pc sA_sl | sW_pc sW_sl | s0.01 pc,sl | sB_pc sB_sl | D_pc(B)  hw(B)
   A14 0.01  0 | 0.03527 0.03395 0.06477 | +0.00015 +0.00029 -0.87 | 0.03512 +0.00117 0.00097  +1.21 |     >     < | undec     < | undec,    < | undec     < | +0.00107 0.00130
  *A14 0.01  1 | 0.05179 0.04917 0.08777 | +0.00058 +0.00028 +1.35 | 0.05121 +0.00203 0.00242  +0.84 | undec     < |     >     < |     >,    < |     >     < | +0.00241 0.00132
  *A14 0.01  2 | 0.06522 0.05815 0.10442 | +0.00100 +0.00112 -0.49 | 0.06422 +0.00607 0.00376  +1.61 |     >     < |     >     < |     >,    < |     >     < | +0.00599 0.00400
  *A14 0.01  3 | 0.07692 0.06128 0.11585 | +0.00222 +0.00258 -1.25 | 0.07470 +0.01342 0.00694  +1.93 |     >     < |     >     < |     >,    < |     >     < | +0.01323 0.00745
  *A14 0.01  4 | 0.08773 0.05916 0.12306 | +0.00569 +0.00594 -0.66 | 0.08204 +0.02288 0.01514  +1.51 |     >     < |     >     < |     >,    < |     >     < | +0.02321 0.01433
  *A14 0.01  5 | 0.10081 0.05314 0.12777 | +0.01172 +0.01188 -0.34 | 0.08909 +0.03595 0.02774  +1.30 |     >     < |     >     < |     >,    < |     >     < | +0.03586 0.02776
   A14 0.01  6 | 0.11843 0.04314 0.13063 | +0.02506 +0.02495 +0.21 | 0.09337 +0.05022 0.05347  +0.94 | undec undec | undec undec | undec,undec | undec undec | +0.05063 0.05252
   A14 0.01  7 | 0.14592 0.03117 0.13254 | +0.04911 +0.04921 -0.18 | 0.09681 +0.06564 0.10134  +0.65 | undec undec | undec undec | undec,undec | undec undec | +0.06565 0.10130
   A14  0.1  0 | 0.02182 0.02650 0.03938 | +0.00003 +0.00008 -0.41 | 0.02179 -0.00471 0.00055  -8.59 |     <     < |     <     < |     <,    < |     <     < | -0.00454 0.00090
   A14  0.1  1 | 0.03323 0.04333 0.06071 | +0.00000 -0.00003 +0.21 | 0.03323 -0.01011 0.00067 -15.00 |     <     < |     <     < |     <,    < |     <     < | -0.01039 0.00167
   A14  0.1  2 | 0.04499 0.05915 0.08146 | +0.00013 +0.00013 -0.01 | 0.04486 -0.01429 0.00119 -12.05 |     <     < |     <     < |     <,    < |     <     < | -0.01449 0.00187
   A14  0.1  3 | 0.05695 0.07154 0.09872 | +0.00026 +0.00031 -0.24 | 0.05669 -0.01485 0.00181  -8.22 |     <     < |     <     < |     <,    < |     <     < | -0.01506 0.00243
   A14  0.1  4 | 0.06822 0.07901 0.11141 | +0.00108 +0.00116 -0.32 | 0.06713 -0.01188 0.00436  -2.73 |     <     < |     <     < |     <,    < |     <     < | -0.01171 0.00393
   A14  0.1  5 | 0.07892 0.08215 0.12047 | +0.00173 +0.00155 +0.65 | 0.07719 -0.00496 0.00577  -0.86 | undec     < | undec     < | undec,    < | undec     < | -0.00485 0.00548
   A14  0.1  6 | 0.08948 0.08084 0.12628 | +0.00310 +0.00355 -1.58 | 0.08638 +0.00554 0.00872  +0.63 | undec     < | undec     < | undec,    < | undec     < | +0.00547 0.00882
  *A14  0.1  7 | 0.10002 0.07636 0.13010 | +0.00626 +0.00635 -0.26 | 0.09376 +0.01740 0.01546  +1.13 |     >     < |     >     < |     >,    < |     >     < | +0.01715 0.01600
   A14  0.3  0 | 0.01311 0.02038 0.02836 | +0.00014 -0.00008 +1.97 | 0.01297 -0.00741 0.00101  -7.35 |     <     < |     <     < |     <,    < |     <     < | -0.00716 0.00087
   A14  0.3  1 | 0.02173 0.03703 0.04907 | +0.00016 -0.00004 +1.65 | 0.02157 -0.01546 0.00120 -12.93 |     <     < |     <     < |     <,    < |     <     < | -0.01541 0.00106
   A14  0.3  2 | 0.03100 0.05362 0.07000 | +0.00017 +0.00004 +0.84 | 0.03083 -0.02279 0.00134 -17.02 |     <     < |     <     < |     <,    < |     <     < | -0.02257 0.00094
   A14  0.3  3 | 0.04093 0.06792 0.08857 | +0.00021 -0.00000 +1.10 | 0.04072 -0.02720 0.00169 -16.06 |     <     < |     <     < |     <,    < |     <     < | -0.02710 0.00134
   A14  0.3  4 | 0.05084 0.07851 0.10321 | +0.00019 +0.00028 -0.42 | 0.05065 -0.02787 0.00192 -14.55 |     <     < |     <     < |     <,    < |     <     < | -0.02805 0.00242
   A14  0.3  5 | 0.06074 0.08466 0.11425 | +0.00079 +0.00052 +1.15 | 0.05995 -0.02471 0.00367  -6.74 |     <     < |     <     < |     <,    < |     <     < | -0.02461 0.00338
   A14  0.3  6 | 0.07062 0.08830 0.12183 | +0.00131 +0.00116 +0.64 | 0.06931 -0.01899 0.00489  -3.88 |     <     < |     <     < |     <,    < |     <     < | -0.01894 0.00481
   A14  0.3  7 | 0.08004 0.08697 0.12717 | +0.00248 +0.00245 +0.12 | 0.07756 -0.00941 0.00768  -1.22 |     <     < |     <     < | undec,    < |     <     < | -0.00942 0.00773
  *A19 0.01  0 | 0.03290 0.02456 0.07615 | +0.00047 +0.00039 +0.37 | 0.03243 +0.00787 0.00211  +3.72 |     >     < |     >     < |     >,    < |     >     < | +0.00779 0.00236
  *A19 0.01  1 | 0.04837 0.03082 0.09949 | +0.00122 +0.00162 -1.57 | 0.04715 +0.01633 0.00454  +3.60 |     >     < |     >     < |     >,    < |     >     < | +0.01628 0.00465
  *A19 0.01  2 | 0.06182 0.02782 0.11275 | +0.00484 +0.00455 +0.76 | 0.05699 +0.02917 0.01389  +2.10 |     >     < |     >     < |     >,    < |     >     < | +0.02943 0.01314
  *A19 0.01  3 | 0.07927 0.01894 0.12031 | +0.01345 +0.01321 +0.51 | 0.06582 +0.04689 0.03299  +1.42 |     >     < |     >     < |     >,    < |     >     < | +0.04702 0.03262
   A19 0.01  4 | 0.10911 0.00771 0.12428 | +0.03576 +0.03562 +0.24 | 0.07335 +0.06564 0.07820  +0.84 | undec undec | undec undec | undec,undec | undec undec | +0.06554 0.07845
   A19 0.01  5 | 0.16459 0.00036 0.12674 | +0.08475 +0.08484 -0.12 | 0.07983 +0.07948 0.17468  +0.45 | undec undec | undec undec | undec,undec | undec undec | +0.07974 0.17451
   A19  0.1  0 | 0.02805 0.03014 0.05645 | +0.00016 -0.00004 +1.14 | 0.02789 -0.00225 0.00120  -1.88 |     <     < |     <     < |     <,    < |     <     < | -0.00214 0.00071
   A19  0.1  1 | 0.04240 0.04618 0.08327 | +0.00042 +0.00044 -0.09 | 0.04198 -0.00420 0.00234  -1.80 |     <     < |     <     < |     <,    < |     <     < | -0.00436 0.00286
   A19  0.1  2 | 0.05658 0.05526 0.10288 | +0.00066 +0.00087 -0.86 | 0.05593 +0.00066 0.00320  +0.21 | undec     < | undec     < | undec,    < | undec     < | +0.00043 0.00389
  *A19  0.1  3 | 0.06988 0.05593 0.11568 | +0.00203 +0.00190 +0.44 | 0.06785 +0.01191 0.00688  +1.73 |     >     < |     >     < |     >,    < |     >     < | +0.01205 0.00652
  *A19  0.1  4 | 0.08293 0.04828 0.12262 | +0.00474 +0.00479 -0.17 | 0.07819 +0.02991 0.01293  +2.31 |     >     < |     >     < |     >,    < |     >     < | +0.02970 0.01342
  *A19  0.1  5 | 0.09721 0.03613 0.12680 | +0.01149 +0.01130 +0.47 | 0.08573 +0.04959 0.02685  +1.85 |     >     < |     >     < |     >,    < |     >     < | +0.04928 0.02747
   A19  0.3  0 | 0.01896 0.02778 0.04548 | -0.00007 +0.00003 -0.69 | 0.01903 -0.00875 0.00084 -10.40 |     <     < |     <     < |     <,    < |     <     < | -0.00894 0.00103
   A19  0.3  1 | 0.03115 0.04654 0.07382 | +0.00023 +0.00029 -0.36 | 0.03092 -0.01561 0.00180  -8.65 |     <     < |     <     < |     <,    < |     <     < | -0.01560 0.00176
   A19  0.3  2 | 0.04352 0.05879 0.09564 | +0.00043 +0.00038 +0.28 | 0.04309 -0.01570 0.00261  -6.01 |     <     < |     <     < |     <,    < |     <     < | -0.01550 0.00202
   A19  0.3  3 | 0.05600 0.06439 0.11102 | +0.00085 +0.00061 +1.14 | 0.05515 -0.00924 0.00401  -2.30 |     <     < |     <     < |     <,    < |     <     < | -0.00925 0.00408
   A19  0.3  4 | 0.06778 0.06093 0.11985 | +0.00205 +0.00194 +0.40 | 0.06573 +0.00480 0.00756  +0.63 | undec     < | undec     < | undec,    < | undec     < | +0.00483 0.00750
  *A19  0.3  5 | 0.07962 0.05382 0.12528 | +0.00464 +0.00427 +1.19 | 0.07498 +0.02116 0.01343  +1.58 |     >     < |     >     < |     >,    < |     >     < | +0.02134 0.01306
  signs differing from the worker's, sample A: 2
    U14 r_c=0.01 y0=0 vs I_G(pc): verifier A > (D +0.00117, hw 0.00097), worker undecided (D +0.00104, hw 0.00136)
    U14 r_c=0.01 y0=1 vs I_G(pc): verifier A undecided (D +0.00203, hw 0.00242), worker > (D +0.00234, hw 0.00161)
  signs differing from the worker's, sample B: 0
  bias_NM(A) - bias_NM(worker) in units of hypot(SE_NM): mean +0.14, sd 0.82, largest |.| 1.97, number above 3: 0

    counts at rho = 0.001 with the verifier's numbers (sample A), rho = 0.01 (item13 summary.json) in brackets
    vs I_G(pc) abar 0.14324 r_c=0.01: below 0 (0) above 5 (5) undecided 3 (3)
    vs I_G(pc) abar 0.14324 r_c= 0.1: below 5 (5) above 1 (1) undecided 2 (2)
    vs I_G(pc) abar 0.14324 r_c= 0.3: below 8 (7) above 0 (0) undecided 0 (1)
    vs I_G(pc) abar 0.19099 r_c=0.01: below 0 (0) above 4 (4) undecided 2 (2)
    vs I_G(pc) abar 0.19099 r_c= 0.1: below 2 (2) above 3 (3) undecided 1 (1)
    vs I_G(pc) abar 0.19099 r_c= 0.3: below 4 (4) above 1 (1) undecided 1 (1)
    vs I_G(pc) total: below 19 (18) above 14 (14) undecided 9 (10);  transitions: {'undecided -> >': 1, '> -> undecided': 1, '> -> >': 13, 'undecided -> undecided': 8, '< -> <': 18, 'undecided -> <': 1}
    vs I_G(slope) abar 0.14324 r_c=0.01: below 6 (6) above 0 (0) undecided 2 (2)
    vs I_G(slope) abar 0.14324 r_c= 0.1: below 8 (8) above 0 (0) undecided 0 (0)
    vs I_G(slope) abar 0.14324 r_c= 0.3: below 8 (8) above 0 (0) undecided 0 (0)
    vs I_G(slope) abar 0.19099 r_c=0.01: below 4 (4) above 0 (0) undecided 2 (2)
    vs I_G(slope) abar 0.19099 r_c= 0.1: below 6 (6) above 0 (0) undecided 0 (0)
    vs I_G(slope) abar 0.19099 r_c= 0.3: below 6 (6) above 0 (0) undecided 0 (0)
    vs I_G(slope) total: below 38 (38) above 0 (0) undecided 4 (4);  transitions: {'< -> <': 38, 'undecided -> undecided': 4}

    the 14 triples above I_G(pc) at rho = 0.01: D_pc/hw at rho = 0.001 (verifier A, B; worker)
    A14 r_c=0.01 y0=1: lam 3.209 5.323 8.524  I_corr 0.05121 IG_pc 0.04917 IG_slope 0.08777  D_pc +0.00203 +- 0.00242 D_slope -0.03657  ratio A 0.84 B 1.83 worker 1.45
    A14 r_c=0.01 y0=2: lam 5.323 8.524 13.320  I_corr 0.06422 IG_pc 0.05815 IG_slope 0.10442  D_pc +0.00607 +- 0.00376 D_slope -0.04021  ratio A 1.61 B 1.50 worker 1.44
    A14 r_c=0.01 y0=3: lam 8.524 13.320 20.467  I_corr 0.07470 IG_pc 0.06128 IG_slope 0.11585  D_pc +0.01342 +- 0.00694 D_slope -0.04115  ratio A 1.93 B 1.78 worker 1.65
    A14 r_c=0.01 y0=4: lam 13.320 20.467 31.056  I_corr 0.08204 IG_pc 0.05916 IG_slope 0.12306  D_pc +0.02288 +- 0.01514 D_slope -0.04102  ratio A 1.51 B 1.62 worker 1.43
    A14 r_c=0.01 y0=5: lam 20.467 31.056 46.699  I_corr 0.08909 IG_pc 0.05314 IG_slope 0.12777  D_pc +0.03595 +- 0.02774 D_slope -0.03867  ratio A 1.30 B 1.29 worker 1.28
    A14 r_c= 0.1 y0=7: lam 8.007 11.345 16.121  I_corr 0.09376 IG_pc 0.07636 IG_slope 0.13010  D_pc +0.01740 +- 0.01546 D_slope -0.03634  ratio A 1.13 B 1.07 worker 1.11
    A19 r_c=0.01 y0=0: lam 2.715 5.578 10.592  I_corr 0.03243 IG_pc 0.02456 IG_slope 0.07615  D_pc +0.00787 +- 0.00211 D_slope -0.04372  ratio A 3.72 B 3.31 worker 4.16
    A19 r_c=0.01 y0=1: lam 5.578 10.592 19.204  I_corr 0.04715 IG_pc 0.03082 IG_slope 0.09949  D_pc +0.01633 +- 0.00454 D_slope -0.05233  ratio A 3.60 B 3.50 worker 2.85
    A19 r_c=0.01 y0=2: lam 10.592 19.204 33.830  I_corr 0.05699 IG_pc 0.02782 IG_slope 0.11275  D_pc +0.02917 +- 0.01389 D_slope -0.05576  ratio A 2.10 B 2.24 worker 2.24
    A19 r_c=0.01 y0=3: lam 19.204 33.830 58.492  I_corr 0.06582 IG_pc 0.01894 IG_slope 0.12031  D_pc +0.04689 +- 0.03299 D_slope -0.05448  ratio A 1.42 B 1.44 worker 1.46
    A19 r_c= 0.1 y0=3: lam 4.083 6.403 10.117  I_corr 0.06785 IG_pc 0.05593 IG_slope 0.11568  D_pc +0.01191 +- 0.00688 D_slope -0.04783  ratio A 1.73 B 1.85 worker 1.83
    A19 r_c= 0.1 y0=4: lam 6.403 10.117 16.096  I_corr 0.07819 IG_pc 0.04828 IG_slope 0.12262  D_pc +0.02991 +- 0.01293 D_slope -0.04443  ratio A 2.31 B 2.21 worker 2.29
    A19 r_c= 0.1 y0=5: lam 10.117 16.096 25.763  I_corr 0.08573 IG_pc 0.03613 IG_slope 0.12680  D_pc +0.04959 +- 0.02685 D_slope -0.04107  ratio A 1.85 B 1.79 worker 1.88
    A19 r_c= 0.3 y0=5: lam 3.566 5.609 8.910  I_corr 0.07498 IG_pc 0.05382 IG_slope 0.12528  D_pc +0.02116 +- 0.01343 D_slope -0.05030  ratio A 1.58 B 1.63 worker 1.70
    ratio range (A): 0.84 (A14 r_c=0.01 y0=1) to 3.72 (A19 r_c=0.01 y0=0)

    half-sample test with the verifier's numbers: decided vs I_G(pc) 33, not holding 0; vs I_G(slope) 38, not holding 0


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vprod.log <==
V19 chunk 2 seed 443235029 nev 250000 119.1 s max 0.5-bin count 46213 <ndip> 1647.348
V19 chunk 0 seed 4149224275 nev 250000 119.8 s max 0.5-bin count 33413 <ndip> 1650.866
V19 chunk 1 seed 2653512181 nev 250000 119.8 s max 0.5-bin count 21089 <ndip> 1651.443
V19 chunk 3 seed 2707584620 nev 250000 123.2 s max 0.5-bin count 17831 <ndip> 1644.974
V19 chunk 4 seed 3844441942 nev 250000 120.6 s max 0.5-bin count 16127 <ndip> 1649.185
V19 chunk 5 seed 1390596034 nev 250000 121.0 s max 0.5-bin count 36159 <ndip> 1645.529
V19 chunk 6 seed 2814822108 nev 250000 122.1 s max 0.5-bin count 22999 <ndip> 1648.420
V19 chunk 7 seed 1992084264 nev 250000 122.2 s max 0.5-bin count 29704 <ndip> 1649.555
V19 chunk 8 seed 2563130156 nev 250000 136.1 s max 0.5-bin count 14604 <ndip> 1648.322
V19 chunk 9 seed 2724264415 nev 250000 137.5 s max 0.5-bin count 23560 <ndip> 1650.274
V19 chunk 10 seed 3247371992 nev 250000 138.2 s max 0.5-bin count 18112 <ndip> 1642.250
V19 chunk 11 seed 3234440154 nev 250000 138.7 s max 0.5-bin count 40694 <ndip> 1651.701
V19 chunk 12 seed 1154235548 nev 250000 135.3 s max 0.5-bin count 20663 <ndip> 1648.113
V19 chunk 13 seed 319655229 nev 250000 139.0 s max 0.5-bin count 24581 <ndip> 1646.728
V19 chunk 14 seed 2703677923 nev 250000 139.3 s max 0.5-bin count 46899 <ndip> 1650.101
V19 chunk 15 seed 692806099 nev 250000 147.0 s max 0.5-bin count 23466 <ndip> 1647.841
V19 chunk 16 seed 4191355618 nev 250000 158.0 s max 0.5-bin count 35080 <ndip> 1654.111
V19 chunk 17 seed 1158817997 nev 250000 155.4 s max 0.5-bin count 13161 <ndip> 1643.361
V19 chunk 18 seed 3610745164 nev 250000 166.2 s max 0.5-bin count 24461 <ndip> 1645.076
V19 chunk 19 seed 2710652405 nev 250000 165.6 s max 0.5-bin count 15497 <ndip> 1648.582


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vprod_done.txt <==
done 2 0 1790177863
done 0 0 1790177863
done 1 0 1790177863
done 3 0 1790177867
done 4 0 1790177983
done 5 0 1790177985
done 6 0 1790177986
done 7 0 1790177989
done 8 0 1790178120
done 9 0 1790178122
done 10 0 1790178124
done 11 0 1790178128
done 12 0 1790178255
done 13 0 1790178262
done 14 0 1790178264
done 15 0 1790178275
done 16 0 1790178414
done 17 0 1790178417
done 18 0 1790178430
done 19 0 1790178441
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vprod_end.txt <==
1790178441


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vprod_start.txt <==
1790177743


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vprod_warmup.log <==
warm-up done seed 3943587032 shape (10, 4, 16)


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vseeds.log <==
existing seeds collected: 101803 distinct (335 occurrences in 253 text files)
verifier numba seeds (chunks 0..19, warm-up 999): [4149224275, 2653512181, 443235029, 2707584620, 3844441942, 1390596034, 2814822108, 1992084264, 2563130156, 2724264415, 3247371992, 3234440154, 1154235548, 319655229, 2703677923, 692806099, 4191355618, 1158817997, 3610745164, 2710652405, 3943587032]
distinct: 21 of 21
equal to an existing seed: 0 []
OK


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtest_est.log <==
T1 lam=(1.0, 1.5, 2.2) k=0.8: pass  vest 0.077692087208871 naive 0.077692087208824 diff +4.7e-14
M1 (-1)^n term dropped must differ: pass  diff -1.18e-02
T1 lam=(5.0, 8.0, 12.0) k=1.5: pass  vest 0.218412222634320 naive 0.218412222634249 diff +7.1e-14
T2 rho_pc: pass  vest 0.44488380867833 numpy 0.44488380867804
T2 IG_pc: pass  vest 0.11027446215107 numpy 0.11027446215091
T2 IG_slope: pass  vest 0.1066940760903 numpy 0.10669407609029
T2 k_hat: pass  vest 1.2988610663715 numpy 1.2988610663715
T2 F_one[2]: pass  vest 0.7716341700692 numpy 0.7716341700692
M3 flipped cofactor sign must differ: pass  -0.444884 vs 0.444884
T3 k=0.7 lam=(0.4, 0.6, 0.9): pass  vest 0.0403602709845 brute 0.0403602709845 (deficit -2.2e-16) diff +1.3e-16; IG 0.0506049510
T3 k=2.5 lam=(2.0, 3.0, 4.5): pass  vest 0.0607982514855 brute 0.0607982514855 (deficit 0.0e+00) diff -1.5e-15; IG 0.0639166858
M2 lam2 x 1.01 must differ: pass  diff -4.42e-04
M4 h(s) with q x 1.1 must differ: pass  diff -2.81e-02
T3 k=1.2 lam=(1.5, 1.0, 3.0): pass  vest 0.1186282907456 brute 0.1186282907456 (deficit -2.2e-16) diff -1.1e-15; IG 0.1332132792
T4 k=1.0: pass  vest 0.094395331 item2 0.0943953
T4 k=1.84: pass  vest 0.099019664 item2 0.0990197
T4 k=3.0: pass  vest 0.100764442 item2 0.1007644
info: lam=(6.0, 9.0, 14.0) k=1.4 N=2e6: Grassberger 0.118282, summed 0.113575, difference +0.004707 (44600 occupied cells)
T5 Grassberger vs nm_info: pass  0.068992 vs 0.068854, se 0.000303
T5 mean 0: pass  1.00219 vs 1.0 (se 0.00106)
T5 mean 1: pass  1.50236 vs 1.5 (se 0.00147)
T5 mean 2: pass  2.20509 vs 2.2 (se 0.00203)
T5 k_hat: pass  0.7998 vs 0.8

failures (mutations counted as failures when they do NOT fire): 0


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtriples_U14_c1.log <==
U14 ic=1: N=10000000, 10 unit windows, read in 9 s; means 1.8278 3.2091 5.3234 8.5244 13.3199 20.4674 31.0560 46.6993 69.7360 103.6037; largest unit-window counts [28, 67, 172, 374, 772, 1469, 2694, 4893, 8651, 14766]
  y0=0 lam=(1.8278,3.2091,5.3234) k_hat=2.00407 rho_pc=+0.256208 IG_pc=0.033948 IG_slope=0.064768 I_grass=0.035273 cells=15865 SE_diff=0.000083 I_half=0.035525 (1 s)
  y0=1 lam=(3.2091,5.3234,8.5244) k_hat=1.81078 rho_pc=+0.306047 IG_pc=0.049173 IG_slope=0.087773 I_grass=0.051787 cells=38120 SE_diff=0.000123 I_half=0.052403 (1 s)
  y0=2 lam=(5.3234,8.5244,13.3199) k_hat=1.62838 rho_pc=+0.331345 IG_pc=0.058149 IG_slope=0.104422 I_grass=0.065217 cells=80203 SE_diff=0.000212 I_half=0.066617 (1 s)
  y0=3 lam=(8.5244,13.3199,20.4674) k_hat=1.45432 rho_pc=+0.339620 IG_pc=0.061277 IG_slope=0.115848 I_grass=0.076916 cells=154285 SE_diff=0.000256 I_half=0.079949 (1 s)
  y0=4 lam=(13.3199,20.4674,31.0560) k_hat=1.29440 rho_pc=+0.334045 IG_pc=0.059159 IG_slope=0.123057 I_grass=0.087733 cells=275949 SE_diff=0.000357 I_half=0.093660 (1 s)
  y0=5 lam=(20.4674,31.0560,46.6993) k_hat=1.15061 rho_pc=+0.317541 IG_pc=0.053143 IG_slope=0.127767 I_grass=0.100812 cells=465908 SE_diff=0.000433 I_half=0.111608 (1 s)
  y0=6 lam=(31.0560,46.6993,69.7360) k_hat=1.02414 rho_pc=+0.287520 IG_pc=0.043143 IG_slope=0.130629 I_grass=0.118429 cells=749544 SE_diff=0.000483 I_half=0.136903 (2 s)
  y0=7 lam=(46.6993,69.7360,103.6037) k_hat=0.91357 rho_pc=+0.245841 IG_pc=0.031171 IG_slope=0.132537 I_grass=0.145922 cells=1155710 SE_diff=0.000657 I_half=0.176307 (2 s)
  y0=0 NM exact I=0.0665182 IG=0.070298 (b up to 228, deficits 5.6e-16, 1.3e-13)  bias A +0.000151 (cells 11359, SE_NM 0.000108)  bias B +0.000252  (6 s)
  y0=1 NM exact I=0.0885625 IG=0.092503 (b up to 333, deficits 1.9e-15, 1.7e-13)  bias A +0.000581 (cells 27050, SE_NM 0.000152)  bias B +0.000204  (7 s)
  y0=2 NM exact I=0.1049440 IG=0.108576 (b up to 508, deficits 6.7e-16, 4.1e-13)  bias A +0.001001 (cells 59297, SE_NM 0.000157)  bias B +0.001081  (7 s)
  y0=3 NM exact I=0.1162795 IG=0.119441 (b up to 798, deficits -4.4e-16, 9.2e-13)  bias A +0.002217 (cells 121461, SE_NM 0.000202)  bias B +0.002409  (7 s)
  y0=4 NM exact I=0.1236229 IG=0.126316 (b up to 1278, deficits -4.4e-16, 1.8e-12)  bias A +0.005692 (cells 234728, SE_NM 0.000255)  bias B +0.005362  (7 s)
  y0=5 NM exact I=0.1283539 IG=0.130661 (b up to 2065, deficits 2.3e-15, 3.3e-12)  bias A +0.011717 (cells 427766, SE_NM 0.000347)  bias B +0.011811  (6 s)
  y0=6 NM exact I=0.1313002 IG=0.133317 (b up to 3347, deficits -1.1e-14, 9.4e-12)  bias A +0.025062 (cells 736798, SE_NM 0.000387)  bias B +0.024651  (7 s)
  y0=7 NM exact I=0.1331735 IG=0.134991 (b up to 5423, deficits 2.4e-15, 1.9e-11)  bias A +0.049109 (cells 1190995, SE_NM 0.000421)  bias B +0.049097  (8 s)
done 73 s; ['VmPeak:\t  648036 kB', 'VmHWM:\t  610248 kB']


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtriples_U14_c2.log <==
U14 ic=2: N=10000000, 10 unit windows, read in 10 s; means 0.7791 1.0785 1.4933 2.0722 2.8872 4.0404 5.6744 8.0074 11.3448 16.1213; largest unit-window counts [19, 35, 85, 159, 324, 558, 938, 1604, 2660, 4231]
  y0=0 lam=(0.7791,1.0785,1.4933) k_hat=1.52686 rho_pc=+0.227211 IG_pc=0.026503 IG_slope=0.039383 I_grass=0.021824 cells=4630 SE_diff=0.000067 I_half=0.021897 (1 s)
  y0=1 lam=(1.0785,1.4933,2.0722) k_hat=1.21193 rho_pc=+0.288123 IG_pc=0.043332 IG_slope=0.060705 I_grass=0.033230 cells=9567 SE_diff=0.000119 I_half=0.033396 (1 s)
  y0=2 lam=(1.4933,2.0722,2.8872) k_hat=0.98367 rho_pc=+0.334022 IG_pc=0.059150 IG_slope=0.081461 I_grass=0.044989 cells=18075 SE_diff=0.000131 I_half=0.045341 (1 s)
  y0=3 lam=(2.0722,2.8872,4.0404) k_hat=0.81465 rho_pc=+0.365130 IG_pc=0.071543 IG_slope=0.098724 I_grass=0.056948 cells=32012 SE_diff=0.000201 I_half=0.057568 (1 s)
  y0=4 lam=(2.8872,4.0404,5.6744) k_hat=0.68749 rho_pc=+0.382313 IG_pc=0.079007 IG_slope=0.111411 I_grass=0.068215 cells=53780 SE_diff=0.000298 I_half=0.069306 (1 s)
  y0=5 lam=(4.0404,5.6744,8.0074) k_hat=0.58920 rho_pc=+0.389247 IG_pc=0.082150 IG_slope=0.120465 I_grass=0.078919 cells=86741 SE_diff=0.000349 I_half=0.080774 (1 s)
  y0=6 lam=(5.6744,8.0074,11.3448) k_hat=0.51179 rho_pc=+0.386383 IG_pc=0.080843 IG_slope=0.126281 I_grass=0.089481 cells=134992 SE_diff=0.000452 I_half=0.092620 (1 s)
  y0=7 lam=(8.0074,11.3448,16.1213) k_hat=0.44948 rho_pc=+0.376331 IG_pc=0.076357 IG_slope=0.130100 I_grass=0.100018 cells=204418 SE_diff=0.000699 I_half=0.104960 (1 s)
  y0=0 NM exact I=0.0392765 IG=0.043800 (b up to 146, deficits 2.2e-16, 3.7e-14)  bias A +0.000031 (cells 2665, SE_NM 0.000088)  bias B -0.000137  (4 s)
  y0=1 NM exact I=0.0589452 IG=0.065984 (b up to 182, deficits 1.1e-16, 9.8e-14)  bias A +0.000004 (cells 5416, SE_NM 0.000114)  bias B +0.000284  (5 s)
  y0=2 NM exact I=0.0775294 IG=0.086861 (b up to 241, deficits 0.0e+00, 2.0e-13)  bias A +0.000129 (cells 10814, SE_NM 0.000135)  bias B +0.000333  (5 s)
  y0=3 NM exact I=0.0926189 IG=0.103689 (b up to 334, deficits 0.0e+00, 3.2e-13)  bias A +0.000256 (cells 21030, SE_NM 0.000159)  bias B +0.000464  (6 s)
  y0=4 NM exact I=0.1036151 IG=0.115853 (b up to 482, deficits 2.2e-16, 3.5e-13)  bias A +0.001085 (cells 39274, SE_NM 0.000175)  bias B +0.000918  (6 s)
  y0=5 NM exact I=0.1112157 IG=0.124240 (b up to 715, deficits -1.3e-15, 1.2e-12)  bias A +0.001728 (cells 71497, SE_NM 0.000184)  bias B +0.001615  (6 s)
  y0=6 NM exact I=0.1160326 IG=0.129598 (b up to 1082, deficits -1.1e-15, 1.9e-12)  bias A +0.003103 (cells 124759, SE_NM 0.000219)  bias B +0.003169  (6 s)
  y0=7 NM exact I=0.1189674 IG=0.132980 (b up to 1660, deficits -2.2e-16, 5.8e-12)  bias A +0.006263 (cells 209423, SE_NM 0.000218)  bias B +0.006513  (6 s)
done 63 s; ['VmPeak:\t  624364 kB', 'VmHWM:\t  584252 kB']


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtriples_U14_c3.log <==
U14 ic=3: N=10000000, 10 unit windows, read in 9 s; means 0.3678 0.4620 0.5974 0.7919 1.0681 1.4611 2.0194 2.8184 3.9581 5.5888; largest unit-window counts [15, 27, 60, 106, 199, 321, 527, 883, 1415, 2336]
  y0=0 lam=(0.3678,0.4620,0.5974) k_hat=0.91985 rho_pc=+0.199874 IG_pc=0.020385 IG_slope=0.028364 I_grass=0.013114 cells=2423 SE_diff=0.000073 I_half=0.013142 (1 s)
  y0=1 lam=(0.4620,0.5974,0.7919) k_hat=0.66866 rho_pc=+0.267168 IG_pc=0.037027 IG_slope=0.049066 I_grass=0.021729 cells=4688 SE_diff=0.000117 I_half=0.021797 (1 s)
  y0=2 lam=(0.5974,0.7919,1.0681) k_hat=0.52508 rho_pc=+0.318890 IG_pc=0.053621 IG_slope=0.069998 I_grass=0.030998 cells=8433 SE_diff=0.000155 I_half=0.031146 (1 s)
  y0=3 lam=(0.7919,1.0681,1.4611) k_hat=0.43279 rho_pc=+0.356403 IG_pc=0.067923 IG_slope=0.088570 I_grass=0.040928 cells=14464 SE_diff=0.000214 I_half=0.041196 (1 s)
  y0=4 lam=(1.0681,1.4611,2.0194) k_hat=0.36830 rho_pc=+0.381208 IG_pc=0.078514 IG_slope=0.103212 I_grass=0.050840 cells=23636 SE_diff=0.000299 I_half=0.051320 (1 s)
  y0=5 lam=(1.4611,2.0194,2.8184) k_hat=0.32057 rho_pc=+0.394675 IG_pc=0.084664 IG_slope=0.114253 I_grass=0.060739 cells=37024 SE_diff=0.000386 I_half=0.061549 (1 s)
  y0=6 lam=(2.0194,2.8184,3.9581) k_hat=0.28360 rho_pc=+0.402348 IG_pc=0.088299 IG_slope=0.121830 I_grass=0.070620 cells=56604 SE_diff=0.000459 I_half=0.071822 (1 s)
  y0=7 lam=(2.8184,3.9581,5.5888) k_hat=0.25386 rho_pc=+0.399562 IG_pc=0.086968 IG_slope=0.127174 I_grass=0.080042 cells=84634 SE_diff=0.000648 I_half=0.081908 (1 s)
  y0=0 NM exact I=0.0268341 IG=0.032778 (b up to 122, deficits 0.0e+00, 3.9e-14)  bias A +0.000142 (cells 1185, SE_NM 0.000079)  bias B -0.000108  (3 s)
  y0=1 NM exact I=0.0429436 IG=0.054280 (b up to 147, deficits -2.2e-16, 1.1e-13)  bias A +0.000162 (cells 2400, SE_NM 0.000079)  bias B +0.000108  (4 s)
  y0=2 NM exact I=0.0582176 IG=0.075261 (b up to 184, deficits -2.2e-16, 1.4e-13)  bias A +0.000169 (cells 4662, SE_NM 0.000096)  bias B -0.000048  (4 s)
  y0=3 NM exact I=0.0712361 IG=0.093397 (b up to 241, deficits 2.2e-16, 1.5e-13)  bias A +0.000209 (cells 8798, SE_NM 0.000134)  bias B +0.000105  (4 s)
  y0=4 NM exact I=0.0812695 IG=0.107467 (b up to 328, deficits -2.2e-16, 3.3e-13)  bias A +0.000193 (cells 16297, SE_NM 0.000159)  bias B +0.000378  (5 s)
  y0=5 NM exact I=0.0886832 IG=0.117877 (b up to 463, deficits 2.2e-16, 7.1e-13)  bias A +0.000786 (cells 28916, SE_NM 0.000150)  bias B +0.000684  (5 s)
  y0=6 NM exact I=0.0936650 IG=0.124911 (b up to 670, deficits -8.9e-16, 5.7e-13)  bias A +0.001312 (cells 50313, SE_NM 0.000158)  bias B +0.001263  (5 s)
  y0=7 NM exact I=0.0970510 IG=0.129775 (b up to 990, deficits 1.4e-15, 1.4e-12)  bias A +0.002485 (cells 84282, SE_NM 0.000185)  bias B +0.002495  (5 s)
done 50 s; ['VmPeak:\t  624300 kB', 'VmHWM:\t  585432 kB']


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtriples_U19_c1.log <==
U19 ic=1: N=10000000, 8 unit windows, read in 7 s; means 2.7153 5.5781 10.5921 19.2040 33.8301 58.4919 99.8350 168.8933; largest unit-window counts [42, 173, 482, 1042, 2426, 5005, 10506, 21713]
  y0=0 lam=(2.7153,5.5781,10.5921) k_hat=1.88798 rho_pc=+0.218934 IG_pc=0.024559 IG_slope=0.076148 I_grass=0.032896 cells=41101 SE_diff=0.000123 I_half=0.033519 (1 s)
  y0=1 lam=(5.5781,10.5921,19.2040) k_hat=1.62480 rho_pc=+0.244496 IG_pc=0.030820 IG_slope=0.099485 I_grass=0.048374 cells=114796 SE_diff=0.000204 I_half=0.050516 (1 s)
  y0=2 lam=(10.5921,19.2040,33.8301) k_hat=1.39215 rho_pc=+0.232626 IG_pc=0.027817 IG_slope=0.112752 I_grass=0.061823 cells=266594 SE_diff=0.000277 I_half=0.067440 (1 s)
  y0=3 lam=(19.2040,33.8301,58.4919) k_hat=1.18859 rho_pc=+0.192788 IG_pc=0.018938 IG_slope=0.120306 I_grass=0.079270 cells=546809 SE_diff=0.000354 I_half=0.092204 (1 s)
  y0=4 lam=(33.8301,58.4919,99.8350) k_hat=1.01662 rho_pc=+0.123715 IG_pc=0.007712 IG_slope=0.124276 I_grass=0.109107 cells=1021163 SE_diff=0.000385 I_half=0.135565 (2 s)
  y0=5 lam=(58.4919,99.8350,168.8933) k_hat=0.87289 rho_pc=+0.026646 IG_pc=0.000355 IG_slope=0.126740 I_grass=0.164589 cells=1761858 SE_diff=0.000484 I_half=0.214445 (2 s)
  y0=0 NM exact I=0.0816515 IG=0.085056 (b up to 337, deficits -1.3e-15, 3.6e-13)  bias A +0.000465 (cells 28077, SE_NM 0.000142)  bias B +0.000545  (7 s)
  y0=1 NM exact I=0.1033032 IG=0.106340 (b up to 609, deficits 2.6e-15, 5.6e-13)  bias A +0.001220 (cells 82094, SE_NM 0.000193)  bias B +0.001273  (7 s)
  y0=2 NM exact I=0.1160957 IG=0.118557 (b up to 1143, deficits -2.2e-15, 1.3e-12)  bias A +0.004835 (cells 208360, SE_NM 0.000260)  bias B +0.004574  (7 s)
  y0=3 NM exact I=0.1232358 IG=0.125217 (b up to 2186, deficits -1.3e-14, 3.0e-12)  bias A +0.013447 (cells 473707, SE_NM 0.000335)  bias B +0.013315  (7 s)
  y0=4 NM exact I=0.1271406 IG=0.128794 (b up to 4192, deficits -1.1e-14, 8.8e-12)  bias A +0.035757 (cells 961921, SE_NM 0.000421)  bias B +0.035851  (7 s)
  y0=5 NM exact I=0.1293248 IG=0.130791 (b up to 8012, deficits 5.9e-14, 1.8e-11)  bias A +0.084754 (cells 1736914, SE_NM 0.000484)  bias B +0.084497  (9 s)
done 59 s; ['VmPeak:\t  604680 kB', 'VmHWM:\t  566952 kB']


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtriples_U19_c2.log <==
U19 ic=2: N=10000000, 8 unit windows, read in 8 s; means 1.1008 1.6966 2.6246 4.0832 6.4025 10.1167 16.0964 25.7626; largest unit-window counts [29, 82, 193, 387, 815, 1608, 3291, 6263]
  y0=0 lam=(1.1008,1.6966,2.6246) k_hat=1.32662 rho_pc=+0.241865 IG_pc=0.030140 IG_slope=0.056455 I_grass=0.028046 cells=10610 SE_diff=0.000096 I_half=0.028190 (1 s)
  y0=1 lam=(1.6966,2.6246,4.0832) k_hat=0.99016 rho_pc=+0.297020 IG_pc=0.046179 IG_slope=0.083272 I_grass=0.042395 cells=25475 SE_diff=0.000191 I_half=0.042834 (1 s)
  y0=2 lam=(2.6246,4.0832,6.4025) k_hat=0.77059 rho_pc=+0.323476 IG_pc=0.055263 IG_slope=0.102876 I_grass=0.056583 cells=53288 SE_diff=0.000281 I_half=0.057667 (1 s)
  y0=3 lam=(4.0832,6.4025,10.1167) k_hat=0.61843 rho_pc=+0.325324 IG_pc=0.055933 IG_slope=0.115678 I_grass=0.069877 cells=102076 SE_diff=0.000403 I_half=0.072122 (1 s)
  y0=4 lam=(6.4025,10.1167,16.0964) k_hat=0.50959 rho_pc=+0.303390 IG_pc=0.048281 IG_slope=0.122618 I_grass=0.082933 cells=183032 SE_diff=0.000644 I_half=0.087226 (1 s)
  y0=5 lam=(10.1167,16.0964,25.7626) k_hat=0.42839 rho_pc=+0.264045 IG_pc=0.036135 IG_slope=0.126796 I_grass=0.097215 cells=312046 SE_diff=0.000930 I_half=0.105081 (1 s)
  y0=0 NM exact I=0.0599263 IG=0.066219 (b up to 188, deficits -4.4e-16, 1.2e-13)  bias A +0.000160 (cells 6100, SE_NM 0.000128)  bias B +0.000051  (5 s)
  y0=1 NM exact I=0.0839268 IG=0.092825 (b up to 280, deficits 0.0e+00, 3.2e-13)  bias A +0.000419 (cells 15470, SE_NM 0.000146)  bias B +0.000576  (6 s)
  y0=2 NM exact I=0.1007701 IG=0.111336 (b up to 451, deficits 0.0e+00, 5.1e-13)  bias A +0.000657 (cells 36770, SE_NM 0.000163)  bias B +0.000894  (6 s)
  y0=3 NM exact I=0.1108070 IG=0.122357 (b up to 767, deficits 1.3e-15, 1.2e-12)  bias A +0.002030 (cells 81950, SE_NM 0.000213)  bias B +0.001891  (7 s)
  y0=4 NM exact I=0.1161858 IG=0.128397 (b up to 1348, deficits 3.1e-15, 3.7e-12)  bias A +0.004742 (cells 169867, SE_NM 0.000208)  bias B +0.004953  (7 s)
  y0=5 NM exact I=0.1187422 IG=0.131556 (b up to 2412, deficits -5.3e-15, 6.3e-12)  bias A +0.011486 (cells 327247, SE_NM 0.000273)  bias B +0.011797  (7 s)
done 52 s; ['VmPeak:\t  534516 kB', 'VmHWM:\t  497008 kB']


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtriples_U19_c3.log <==
U19 ic=3: N=10000000, 8 unit windows, read in 8 s; means 0.5093 0.6999 1.0094 1.5042 2.2956 3.5658 5.6092 8.9096; largest unit-window counts [25, 57, 121, 239, 469, 918, 1824, 3279]
  y0=0 lam=(0.5093,0.6999,1.0094) k_hat=0.76099 rho_pc=+0.232479 IG_pc=0.027781 IG_slope=0.045481 I_grass=0.018964 cells=5275 SE_diff=0.000100 I_half=0.019064 (1 s)
  y0=1 lam=(0.6999,1.0094,1.5042) k_hat=0.53358 rho_pc=+0.298112 IG_pc=0.046535 IG_slope=0.073820 I_grass=0.031152 cells=11828 SE_diff=0.000216 I_half=0.031371 (1 s)
  y0=2 lam=(1.0094,1.5042,2.2956) k_hat=0.41236 rho_pc=+0.333076 IG_pc=0.058795 IG_slope=0.095636 I_grass=0.043524 cells=23530 SE_diff=0.000295 I_half=0.043993 (1 s)
  y0=3 lam=(1.5042,2.2956,3.5658) k_hat=0.33560 rho_pc=+0.347600 IG_pc=0.064386 IG_slope=0.111015 I_grass=0.055998 cells=43586 SE_diff=0.000423 I_half=0.056930 (1 s)
  y0=4 lam=(2.2956,3.5658,5.6092) k_hat=0.28252 rho_pc=+0.338723 IG_pc=0.060933 IG_slope=0.119849 I_grass=0.067779 cells=76072 SE_diff=0.000741 I_half=0.069497 (1 s)
  y0=5 lam=(3.5658,5.6092,8.9096) k_hat=0.24324 rho_pc=+0.319448 IG_pc=0.053819 IG_slope=0.125277 I_grass=0.079617 cells=128023 SE_diff=0.001015 I_half=0.082709 (1 s)
  y0=0 NM exact I=0.0455134 IG=0.055817 (b up to 150, deficits 0.0e+00, 6.5e-14)  bias A -0.000066 (cells 2723, SE_NM 0.000107)  bias B +0.000121  (4 s)
  y0=1 NM exact I=0.0660955 IG=0.083645 (b up to 209, deficits 0.0e+00, 1.0e-13)  bias A +0.000229 (cells 6746, SE_NM 0.000127)  bias B +0.000218  (4 s)
  y0=2 NM exact I=0.0808648 IG=0.104135 (b up to 313, deficits 1.1e-16, 3.0e-13)  bias A +0.000430 (cells 15400, SE_NM 0.000136)  bias B +0.000225  (5 s)
  y0=3 NM exact I=0.0902340 IG=0.117419 (b up to 498, deficits 3.3e-16, 1.1e-12)  bias A +0.000853 (cells 33532, SE_NM 0.000151)  bias B +0.000862  (5 s)
  y0=4 NM exact I=0.0955860 IG=0.125256 (b up to 827, deficits -1.3e-15, 7.8e-13)  bias A +0.002045 (cells 68831, SE_NM 0.000174)  bias B +0.002016  (5 s)
  y0=5 NM exact I=0.0984024 IG=0.129714 (b up to 1416, deficits 1.9e-15, 3.4e-12)  bias A +0.004636 (cells 133747, SE_NM 0.000222)  bias B +0.004460  (6 s)
done 42 s; ['VmPeak:\t  534464 kB', 'VmHWM:\t  496932 kB']


==> anc/calc_SHORT/item13/uvcheck/verify/logs/vtriples_done.txt <==
done U19 3 0 1790178033
done U14 3 0 1790178041
done U19 2 0 1790178043
done U19 1 0 1790178050
done U14 2 0 1790178054
done U14 1 0 1790178064
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/verify/prog/run_vbias_reps.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../../../.." && pwd)"   # the folder anc/ of the package
# Queue of the bias-control replicates, six processes at a time.
cd "$PKG/calc_SHORT/item13/uvcheck/verify"
export OPENBLAS_NUM_THREADS=1
export PYTHONDONTWRITEBYTECODE=1
printf "U14 1\nU14 2\nU14 3\nU19 1\nU19 2\nU19 3\n" | xargs -P 6 -L 1 bash -c '( ulimit -v 1500000; python3 prog/vbias_reps.py "$0" "$1" > logs/vbias_reps_$0_c$1.log 2>&1 ); echo "done $0 $1 $? $(date +%s)" >> logs/vbias_reps_done.txt'
echo ALLDONE >> logs/vbias_reps_done.txt


==> anc/calc_SHORT/item13/uvcheck/verify/prog/run_vprod.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../../../.." && pwd)"   # the folder anc/ of the package
# Verifier production queue: warm-up compile, then 20 chunks of V19 with at most 4 processes.
cd "$PKG/calc_SHORT/item13/uvcheck/verify"
export OPENBLAS_NUM_THREADS=1
export NUMBA_CACHE_DIR=$PKG/calc_SHORT/item13/uvcheck/verify/numba_cache
export PYTHONDONTWRITEBYTECODE=1
( ulimit -v 1500000; python3 prog/vprod.py meta; python3 prog/vprod.py 999 ) > logs/vprod_warmup.log 2>&1
date +%s > logs/vprod_start.txt
seq 0 19 | xargs -P 4 -I{} bash -c '( ulimit -v 1500000; python3 prog/vprod.py {} >> logs/vprod.log 2>&1 ); echo "done {} $? $(date +%s)" >> logs/vprod_done.txt'
date +%s > logs/vprod_end.txt
echo ALLDONE >> logs/vprod_done.txt


==> anc/calc_SHORT/item13/uvcheck/verify/prog/run_vtriples.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../../../.." && pwd)"   # the folder anc/ of the package
# Queue of the six triple analyses (U14, U19 x IC = 1, 2, 3), six processes at a time.
cd "$PKG/calc_SHORT/item13/uvcheck/verify"
export OPENBLAS_NUM_THREADS=1
export PYTHONDONTWRITEBYTECODE=1
printf "U14 1\nU14 2\nU14 3\nU19 1\nU19 2\nU19 3\n" | xargs -P 6 -L 1 bash -c '( ulimit -v 1500000; python3 prog/vtriples.py "$0" "$1" > logs/vtriples_$0_c$1.log 2>&1 ); echo "done $0 $1 $? $(date +%s)" >> logs/vtriples_done.txt'
echo ALLDONE >> logs/vtriples_done.txt


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vbias_reps.py <==
#!/usr/bin/env python3
"""Seed dependence of the bias control (added after sample A changed two signs against the worker's).

For every triple of one configuration and count: 16 further samples of Eq. (nm) of N = 1e7 events at the
measured means and k_hat (from results/vtriples_NAME_cIC.json), Philox generators with SeedSequence entropy
[20260923, 1399, 100 + r, C, IC, y0], r = 0..15.  For each sample: bias_NM (Grassberger at N minus the
summed value of vest.nm_info), occupied triples, SE_NM from 64 blocks; then the item13 decision rule with the
cascade numbers of vtriples (I_grass, SE_diff, occupied triples, I_G(pc), I_G(slope)), which do not change.

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 vbias_reps.py NAME IC ) > logs/vbias_reps_NAME_cIC.log
Output: results/vbias_reps_NAME_cIC.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../..'))  # the folder anc/ of the package
import sys, os, json, time
sys.dont_write_bytecode = True
import numpy as np
V = _PKG + '/calc_SHORT/item13/uvcheck/verify'
sys.path.insert(0, os.path.join(V, 'prog'))
import vest
NREP = 16


def sign(D, unc):
    return ('<' if D < 0 else '>') if abs(D) > 2*unc else 'undecided'


def main():
    name, ic = sys.argv[1], int(sys.argv[2])
    C = {'U14': 14, 'U19': 19}[name]
    R = json.load(open(os.path.join(V, 'results', f'vtriples_{name}_c{ic}.json')))
    N = R['N']
    OUT = dict(config=name, ic=ic, N=N, nrep=NREP, depths={})
    for y0, m in sorted(R['depths'].items(), key=lambda t: int(t[0])):
        if m.get('nm') is None:
            continue
        t1 = time.time()
        g = m['gauss']; ex = m['nm']['exact']['I']
        reps = []
        for r in range(NREP):
            ent = [20260923, 1399, 100 + r, C, ic, int(y0)]
            s = vest.nm_sample(g['k_hat'], g['lam'], N, ent)
            f = vest.grass_cmi(*s)
            b = vest.blocks(*s, 64)
            del s
            bias = f['grass'] - ex
            se_nm = float(b[:, 0].std(ddof=1)/8)
            allow = abs(bias)*max(1.0, m['ncells']/f['ncells'])
            Ic = m['grass'] - bias
            unc = allow + 2*np.hypot(m['SE_diff'], se_nm)
            Dpc, Dsl = Ic - g['IG_pc'], Ic - g['IG_slope']
            reps.append(dict(entropy=ent, bias=bias, ncells=f['ncells'], SE_NM=se_nm, hw=2*unc, D_pc=Dpc, D_slope=Dsl,
                             sign_pc=sign(Dpc, unc), sign_slope=sign(Dsl, unc)))
        cnt = {f: {s: sum(r[f'sign_{f}'] == s for r in reps) for s in ('<', '>', 'undecided')} for f in ('pc', 'slope')}
        bs = np.array([r['bias'] for r in reps])
        OUT['depths'][y0] = dict(reps=reps, counts=cnt, bias_mean=float(bs.mean()), bias_sd=float(bs.std(ddof=1)))
        print(f"{name} c{ic} y0={y0}: bias mean {bs.mean():+.6f} sd {bs.std(ddof=1):.6f}; vs I_G(pc) {cnt['pc']}; "
              f"vs I_G(slope) {cnt['slope']}  ({time.time()-t1:.0f} s)", flush=True)
        json.dump(OUT, open(os.path.join(V, 'results', f'vbias_reps_{name}_c{ic}.json'), 'w'), indent=1, default=float)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vcompare.py <==
#!/usr/bin/env python3
"""Parts (a) and (b): the verifier's numbers (results/vtriples_*.json) against the worker's stored numbers,
and the decision rule of item13/summarize.py applied to the verifier's own numbers.

The worker's files are read as data only (uvcheck/results/U14_cIC.json, U19_cIC.json, uvcheck/uv_summary.json);
no worker code is imported or run.  The signs at rho = 0.01 come from item13/summary.json (data).

(a) Tolerances, fixed before the comparison.  Same integers, different arithmetic:
    window means, rho_pc, I_G(pc), rho_slope, I_G(slope), k_hat         relative 1e-9
    Grassberger and plug-in estimates at N, half-sample value I(N/2)    absolute 1e-10
    occupied triples                                                    exact
    SE_diff (64 blocks)                                                 relative 1e-6
    summed I of Eq. (nm) at (k_hat, means), two independent algorithms  absolute 1e-8
(b) Rule (item13 summarize.py, restated): I_corr = I_grass(N) - bias_NM; allowance = |bias_NM| max(1,
    cells/cells_NM); unc = allowance + 2 hypot(SE_diff, SE_NM); '>' or '<' when |I_corr - I_G| > 2 unc.
    bias_NM, SE_NM and cells_NM from the verifier's sample A (and, separately, sample B).
    The bias of the worker's sample and of sample A differ by the sampling fluctuation of the estimator; the
    difference is reported in units of hypot(SE_NM worker, SE_NM A).
Half-sample test (uv_compare.py Part 3, restated): '>' holds if I(N) - [I(N/2) - I(N)] and
    I(N) - [I(N/2) - I(N)]/(sqrt(2) - 1) both exceed I_G; '<' holds if I(N) + |bias_NM| < I_G.

Run:  ( ulimit -v 1500000; PYTHONDONTWRITEBYTECODE=1 python3 vcompare.py ) > logs/vcompare.log
Output: results/vcompare.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../..'))  # the folder anc/ of the package
import sys, os, json
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
UV = os.path.join(ITEM, 'uvcheck')
V = os.path.join(UV, 'verify')
NEW = {'A14': 'U14', 'A19': 'U19'}
ABAR = {'A14': 0.14324, 'A19': 0.19099}
MATCH = {'0': 1, '1': 2, '2': 3}
RC = {1: 0.01, 2: 0.1, 3: 0.3}
TOL = dict(rel=1e-9, abs_I=1e-10, rel_se=1e-6, abs_nm=1e-8)


def sign(D, unc):
    return ('<' if D < 0 else '>') if abs(D) > 2*unc else 'undecided'


def decide(m, smp, IGpc, IGsl):
    bias = smp['bias']
    allow = abs(bias)*max(1.0, m['ncells']/smp['ncells'])
    Ic = m['grass'] - bias
    unc = allow + 2*np.hypot(m['SE_diff'], smp['SE_NM'])
    Dpc, Dsl = Ic - IGpc, Ic - IGsl
    return dict(bias=bias, allowance=allow, I_corr=Ic, unc=unc, hw=2*unc, D_pc=Dpc, D_slope=Dsl,
                sign_pc=sign(Dpc, unc), sign_slope=sign(Dsl, unc), cells_ratio=m['ncells']/smp['ncells'])


def half_test(m, d, IG, s):
    IN, IN2 = m['grass'], m['I_half']
    if s == '>':
        lo1 = IN - (IN2 - IN); lo2 = IN - (IN2 - IN)/(np.sqrt(2) - 1)
        return dict(lo1=lo1, lo2=lo2, holds=bool(min(lo1, lo2) > IG))
    if s == '<':
        hi = IN + abs(d['bias'])
        return dict(hi=hi, holds=bool(hi < IG))
    return None


S = json.load(open(os.path.join(ITEM, 'summary.json')))
US = json.load(open(os.path.join(UV, 'uv_summary.json')))
wtab = {(r['coupling'], r['r_c'], r['y0']): r for r in US['table']}
former = sorted((n, iv, int(y)) for n in ('A14', 'A19') for iv in ('0', '1', '2')
                for y, d in S[n]['variants'][iv]['depths'].items() if d['sign_pc'] == '>')
wformer = sorted((r['coupling'], {0.01: '0', 0.1: '1', 0.3: '2'}[r['r_c']], r['y0']) for r in US['formerly_above'])
print(f"triples above I_G(pc) at rho = 0.01 in item13 summary.json: {len(former)}; same list as the worker's: {former == wformer}")

OUT = dict(tolerances=TOL, rows=[], a_failures=[], b_sign_diff_A=[], b_sign_diff_B=[], counts={}, transitions={},
           half_sample={}, former_above=[f'{n} v{iv} y0={y}' for n, iv, y in former])
maxdev = {}
print("\n(a) verifier against worker, per triple: largest deviations (relative for means/correlations/I_G/k_hat, "
      "absolute for estimates and the summed I)")
for name in ('A14', 'A19'):
    for iv, ic in MATCH.items():
        mine = json.load(open(os.path.join(V, 'results', f'vtriples_{NEW[name]}_c{ic}.json')))
        wk = json.load(open(os.path.join(UV, 'results', f'{NEW[name]}_c{ic}.json')))
        wm = np.array(wk['window_means']); mm = np.array(mine['window_means'])
        dwin = float(np.max(np.abs(mm/wm - 1)))
        maxdev['window_means'] = max(maxdev.get('window_means', 0), dwin)
        if dwin > TOL['rel']:
            OUT['a_failures'].append(f"{NEW[name]} c{ic} window means rel {dwin:.1e}")
        for y0, m in sorted(mine['depths'].items(), key=lambda t: int(t[0])):
            w = wk['depths'][y0]; wb = wk['nmbias'][y0]
            g = m['gauss']; wg = w['gauss']
            dev = {}
            dev['lam'] = max(abs(a/b - 1) for a, b in zip(g['lam'], w['lam']))
            for key in ('rho_pc', 'IG_pc', 'rho_slope', 'IG_slope'):
                dev[key] = abs(g[key]/wg[key] - 1)
            dev['k_hat'] = abs(g['k_hat']/w['k_hat'] - 1)
            dev['grass'] = abs(m['grass'] - w['cmi_full_grass'])
            dev['plugin'] = abs(m['plugin'] - w['cmi_full_plugin'])
            dev['I_half'] = abs(m['I_half'] - w['cmi_blocks'][1][1])
            dev['ncells'] = abs(m['ncells'] - w['ncells'])
            wsed = w['cmi_blocks'][6][6]*np.sqrt(w['cmi_blocks'][6][3])/8
            dev['SE_diff'] = abs(m['SE_diff']/wsed - 1)
            dev['nm_exact'] = abs(m['nm']['exact']['I'] - w['nm_khat']['cmi'])
            dev['nm_IG'] = abs(m['nm']['exact']['IG'] - w['nm_khat']['IG'])
            lim = dict(lam=TOL['rel'], rho_pc=TOL['rel'], IG_pc=TOL['rel'], rho_slope=TOL['rel'], IG_slope=TOL['rel'],
                       k_hat=TOL['rel'], grass=TOL['abs_I'], plugin=TOL['abs_I'], I_half=TOL['abs_I'], ncells=0,
                       SE_diff=TOL['rel_se'], nm_exact=TOL['abs_nm'], nm_IG=TOL['abs_nm'])
            for k, v in dev.items():
                maxdev[k] = max(maxdev.get(k, 0), v)
                if v > lim[k]:
                    OUT['a_failures'].append(f"{NEW[name]} c{ic} y0={y0} {k}: {v:.2e} > {lim[k]:.0e}")
            # (b)
            dA = decide(m, m['nm']['samples']['A'], g['IG_pc'], g['IG_slope'])
            dB = decide(m, m['nm']['samples']['B'], g['IG_pc'], g['IG_slope'])
            wr = wtab[(name, RC[ic], int(y0))]['rho0.001']
            old = S[name]['variants'][iv]['depths'][y0]
            dbias = (m['nm']['samples']['A']['bias'] - wb['bias_full'])/np.hypot(m['nm']['samples']['A']['SE_NM'],
                                                                                wb['blocks'][6][4]/8)
            ht = {f: half_test(m, dA, g[f'IG_{f}'], dA[f'sign_{f}']) for f in ('pc', 'slope')}
            row = dict(coupling=name, abar=ABAR[name], r_c=RC[ic], y0=int(y0), formerly_above=(name, iv, int(y0)) in former,
                       lam=g['lam'], k_hat=g['k_hat'], rho_pc=g['rho_pc'], IG_pc=g['IG_pc'], rho_slope=g['rho_slope'],
                       IG_slope=g['IG_slope'], I_grass=m['grass'], I_half=m['I_half'], ncells=m['ncells'],
                       SE_diff=m['SE_diff'], nm_exact=m['nm']['exact']['I'], A=dA, B=dB, deviations=dev,
                       worker=dict(bias=wb['bias_full'], I_corr=wr['I_corr'], D_pc=wr['diff_pc'], D_slope=wr['diff_slope'],
                                   hw=wr['half_width'], sign_pc=wr['sign_pc'], sign_slope=wr['sign_slope']),
                       bias_A_minus_worker_in_se=float(dbias),
                       rho001=dict(sign_pc=old['sign_pc'], sign_slope=old['sign_slope'], D_pc=old['diff_pc'], hw=2*old['unc']),
                       half_sample_A=ht)
            OUT['rows'].append(row)
            for lab, dd, key in (('A', dA, 'b_sign_diff_A'), ('B', dB, 'b_sign_diff_B')):
                for f in ('pc', 'slope'):
                    if dd[f'sign_{f}'] != wr[f'sign_{f}']:
                        OUT[key].append(f"{NEW[name]} r_c={RC[ic]} y0={y0} vs I_G({f}): verifier {lab} {dd[f'sign_{f}']} "
                                        f"(D {dd[f'D_{f}']:+.5f}, hw {dd['hw']:.5f}), worker {wr[f'sign_{f}']} "
                                        f"(D {wr[f'diff_{f}']:+.5f}, hw {wr['half_width']:.5f})")
for k, v in maxdev.items():
    print(f"  {k:12s} largest deviation over 42 triples: {v:.2e}")
print(f"  (a) deviations above tolerance: {len(OUT['a_failures'])}")
for s in OUT['a_failures']:
    print("    " + s)
OUT['max_deviation'] = maxdev

print("\n(b) decision rule with the verifier's numbers (sample A; B in the last columns) against the worker")
print("   cpl  r_c  y0 | I_grass   IG_pc    IG_slope | biasA     biasW    dz  | I_corrA   D_pc(A)   hw(A)    ratio | "
      "sA_pc sA_sl | sW_pc sW_sl | s0.01 pc,sl | sB_pc sB_sl | D_pc(B)  hw(B)")
for r in OUT['rows']:
    A, B, Wk = r['A'], r['B'], r['worker']
    print(f"  {'*' if r['formerly_above'] else ' '}{r['coupling']} {r['r_c']:4} {r['y0']:2d} | {r['I_grass']:.5f} {r['IG_pc']:.5f} {r['IG_slope']:.5f} | "
          f"{A['bias']:+.5f} {Wk['bias']:+.5f} {r['bias_A_minus_worker_in_se']:+5.2f} | {A['I_corr']:.5f} {A['D_pc']:+.5f} {A['hw']:.5f} "
          f"{A['D_pc']/A['hw']:+6.2f} | {A['sign_pc']:>5.5s} {A['sign_slope']:>5.5s} | {Wk['sign_pc']:>5.5s} {Wk['sign_slope']:>5.5s} | "
          f"{r['rho001']['sign_pc']:>5.5s},{r['rho001']['sign_slope']:>5.5s} | {B['sign_pc']:>5.5s} {B['sign_slope']:>5.5s} | "
          f"{B['D_pc']:+.5f} {B['hw']:.5f}")
print(f"  signs differing from the worker's, sample A: {len(OUT['b_sign_diff_A'])}")
for s in OUT['b_sign_diff_A']:
    print("    " + s)
print(f"  signs differing from the worker's, sample B: {len(OUT['b_sign_diff_B'])}")
for s in OUT['b_sign_diff_B']:
    print("    " + s)
dz = np.array([r['bias_A_minus_worker_in_se'] for r in OUT['rows']])
print(f"  bias_NM(A) - bias_NM(worker) in units of hypot(SE_NM): mean {dz.mean():+.2f}, sd {dz.std(ddof=1):.2f}, "
      f"largest |.| {np.abs(dz).max():.2f}, number above 3: {(np.abs(dz) > 3).sum()}")
OUT['bias_dz'] = dict(mean=float(dz.mean()), sd=float(dz.std(ddof=1)), max_abs=float(np.abs(dz).max()))

print("\n    counts at rho = 0.001 with the verifier's numbers (sample A), rho = 0.01 (item13 summary.json) in brackets")
for f in ('pc', 'slope'):
    tot = {'<': [0, 0], '>': [0, 0], 'undecided': [0, 0]}
    trans = {}
    for name in ('A14', 'A19'):
        for ic in (1, 2, 3):
            cn = {'<': [0, 0], '>': [0, 0], 'undecided': [0, 0]}
            for r in OUT['rows']:
                if r['coupling'] == name and r['r_c'] == RC[ic]:
                    cn[r['A'][f'sign_{f}']][0] += 1; cn[r['rho001'][f'sign_{f}']][1] += 1
                    t = f"{r['rho001'][f'sign_{f}']} -> {r['A'][f'sign_{f}']}"
                    trans[t] = trans.get(t, 0) + 1
            for k in cn:
                tot[k][0] += cn[k][0]; tot[k][1] += cn[k][1]
            OUT['counts'][f'{NEW[name]} r_c={RC[ic]} vs IG_{f}'] = cn
            print(f"    vs I_G({f}) abar {ABAR[name]} r_c={RC[ic]:4}: below {cn['<'][0]} ({cn['<'][1]}) above {cn['>'][0]} ({cn['>'][1]}) "
                  f"undecided {cn['undecided'][0]} ({cn['undecided'][1]})")
    OUT['counts'][f'total vs IG_{f}'] = tot
    OUT['transitions'][f] = trans
    print(f"    vs I_G({f}) total: below {tot['<'][0]} ({tot['<'][1]}) above {tot['>'][0]} ({tot['>'][1]}) "
          f"undecided {tot['undecided'][0]} ({tot['undecided'][1]});  transitions: {trans}")

print("\n    the 14 triples above I_G(pc) at rho = 0.01: D_pc/hw at rho = 0.001 (verifier A, B; worker)")
rat = []
for r in OUT['rows']:
    if r['formerly_above']:
        ra = r['A']['D_pc']/r['A']['hw']; rb = r['B']['D_pc']/r['B']['hw']; rw = r['worker']['D_pc']/r['worker']['hw']
        rat.append((ra, r))
        print(f"    {r['coupling']} r_c={r['r_c']:4} y0={r['y0']}: lam {r['lam'][0]:.3f} {r['lam'][1]:.3f} {r['lam'][2]:.3f}  "
              f"I_corr {r['A']['I_corr']:.5f} IG_pc {r['IG_pc']:.5f} IG_slope {r['IG_slope']:.5f}  D_pc {r['A']['D_pc']:+.5f} +- {r['A']['hw']:.5f} "
              f"D_slope {r['A']['D_slope']:+.5f}  ratio A {ra:.2f} B {rb:.2f} worker {rw:.2f}")
lo = min(rat, key=lambda t: t[0]); hi = max(rat, key=lambda t: t[0])
print(f"    ratio range (A): {lo[0]:.2f} ({lo[1]['coupling']} r_c={lo[1]['r_c']} y0={lo[1]['y0']}) to "
      f"{hi[0]:.2f} ({hi[1]['coupling']} r_c={hi[1]['r_c']} y0={hi[1]['y0']})")
OUT['former_ratio_range_A'] = [lo[0], hi[0]]

nf = {'pc': [0, 0], 'slope': [0, 0]}
for r in OUT['rows']:
    for f in ('pc', 'slope'):
        h = r['half_sample_A'][f]
        if h is not None:
            nf[f][0] += 1; nf[f][1] += (not h['holds'])
            if not h['holds']:
                print(f"    half-sample test fails: {r['coupling']} r_c={r['r_c']} y0={r['y0']} vs I_G({f}) {h}")
print(f"\n    half-sample test with the verifier's numbers: decided vs I_G(pc) {nf['pc'][0]}, not holding {nf['pc'][1]}; "
      f"vs I_G(slope) {nf['slope'][0]}, not holding {nf['slope'][1]}")
OUT['half_sample'] = nf
json.dump(OUT, open(os.path.join(V, 'results', 'vcompare.json'), 'w'), indent=1, default=float)


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vest.py <==
#!/usr/bin/env python3
"""The verifier's own estimators (no import from item13 or uvcheck).

grass_cmi(n1, n2, n3)
    Grassberger's estimate of I(n1:n3|n2) = H(n1,n2) + H(n2,n3) - H(n2) - H(n1,n2,n3), each entropy from
    Eq. (35) of P. Grassberger, arXiv:physics/0307138, as copied in calc_SHORT/item2/xs6_mc_direct_copy.py:
        H = ln N - (1/N) sum_i n_i G(n_i),  G(n) = psi(n) + (1/2)(-1)^n [psi((n+1)/2) - psi(n/2)].
    Cell counts by an in-place sort of one packed int64 key per event and run lengths (np.unique is not
    used), pair cells by reduceat over the sorted unique keys, the n2 marginal by bincount.  Also the
    plug-in estimate and the number of occupied triples.  No array is indexed by a triple of counts.

gauss(n1, n2, n3)
    Means, covariance matrix (ddof = 1) and k_hat from exact integer sums; the partial correlation of n1 and
    n3 given n2 from the cofactors of the covariance matrix (the inverse-covariance form), in exact rational
    arithmetic up to the final square root and logarithm; I_G(pc) = -(1/2) ln(1 - rho_pc^2); the slopes
    c_j = Cov(n_j, n2)/Var(n2), rho_slope = sqrt(c1 c3/((1 + c1)(1 + c3))), I_G(slope) = -(1/2) ln(1 - rho_slope^2).
    k_hat = 1/F of the total count n1 + n2 + n3, F = <n(n-1)>/<n>^2 - 1.

nm_info(k, lam)
    I(n1:n3|n2) of the negative multinomial of Eq. (nm) (Poisson counts of means lam_j w, w ~ Gamma(k, 1/k)),
    by a one-dimensional decomposition written for this verification:
        I = sum_b P(n2 = b) M(k + b),
        M(K) = H_NB(K, c1) + H_NB(K, c3) - H_NB(K, c1 + c3) - sum_s P_NB(s; K, c1 + c3) h(s),
    c_j = lam_j/(k + lam2), H_NB(K, c) the entropy of the negative binomial of shape K and mean K c, and
    h(s) the entropy of Binomial(s, lam1/(lam1 + lam3)).  Given n2 = b the source has shape K = k + b, so
    n1, n3 and s = n1 + n3 are negative binomial of shape K, and n1 given s is binomial.  Every entropy is a
    direct sum; the ranges are chosen so that the neglected mass is below 1e-15, and the normalization
    deficits are returned.

nm_sample(k, lam, N, entropy)
    One sample of Eq. (nm), Poisson counts of one Gamma source, numpy Philox generator seeded by
    SeedSequence(entropy); int32 arrays, generated in blocks of 250000.
"""
import numpy as np
from fractions import Fraction
from math import log, sqrt
from scipy.special import digamma, gammaln

BLK = 250_000


def Gfun(c):
    c = np.asarray(c, dtype=float)
    sgn = 1.0 - 2.0*(np.mod(c, 2.0))           # (-1)^n for integer n
    return digamma(c) + 0.5*sgn*(digamma((c + 1)/2) - digamma(c/2))


def H_grass(c, N):
    c = c[c > 0].astype(float)
    return log(N) - float(np.sum(c*Gfun(c)))/N


def H_plug(c, N):
    p = c[c > 0].astype(float)/N
    return -float(np.sum(p*np.log(p)))


def cell_counts(n1, n2, n3):
    N = n1.size
    B2 = int(n2.max()) + 1
    B3 = int(n3.max()) + 1
    key = np.empty(N, dtype=np.int64)
    for a in range(0, N, BLK):
        s = slice(a, a + BLK)
        key[s] = (n1[s].astype(np.int64)*B2 + n2[s].astype(np.int64))*B3 + n3[s].astype(np.int64)
    key.sort()
    st = np.concatenate(([0], np.flatnonzero(key[1:] != key[:-1]) + 1))
    c123 = np.diff(np.concatenate((st, [N])))
    uk = key[st]
    del key
    k12 = uk//B3                                   # non-decreasing, since uk is sorted
    s12 = np.concatenate(([0], np.flatnonzero(k12[1:] != k12[:-1]) + 1))
    c12 = np.add.reduceat(c123, s12)
    k23 = uk % (B2*B3)
    o = np.argsort(k23, kind='stable')
    k23s = k23[o]
    s23 = np.concatenate(([0], np.flatnonzero(k23s[1:] != k23s[:-1]) + 1))
    c23 = np.add.reduceat(c123[o], s23)
    c2 = np.bincount(n2.astype(np.int64))
    return c123, c12, c23, c2


def grass_cmi(n1, n2, n3):
    N = n1.size
    c123, c12, c23, c2 = cell_counts(n1, n2, n3)
    assert c123.sum() == N and c12.sum() == N and c23.sum() == N and c2.sum() == N
    g = H_grass(c12, N) + H_grass(c23, N) - H_grass(c2, N) - H_grass(c123, N)
    p = H_plug(c12, N) + H_plug(c23, N) - H_plug(c2, N) - H_plug(c123, N)
    return dict(grass=g, plugin=p, ncells=int(c123.size))


def int_sums(n1, n2, n3):
    """Exact integer sums: S_j, S_jl, and sum of n(n-1) of the total and of each window."""
    N = n1.size
    S = [0, 0, 0]; SS = [[0]*3 for _ in range(3)]; Stot2 = 0; Sff = [0, 0, 0]
    for a in range(0, N, BLK):
        x = [v[a:a + BLK].astype(np.int64) for v in (n1, n2, n3)]
        for j in range(3):
            S[j] += int(x[j].sum())
            Sff[j] += int((x[j]*(x[j] - 1)).sum())
            for l in range(j, 3):
                SS[j][l] += int(np.dot(x[j], x[l]))
        t = x[0] + x[1] + x[2]
        Stot2 += int((t*(t - 1)).sum())
    for j in range(3):
        for l in range(j):
            SS[j][l] = SS[l][j]
    return N, S, SS, Stot2, Sff


def gauss(n1, n2, n3):
    N, S, SS, Stot2, Sff = int_sums(n1, n2, n3)
    C = [[Fraction(N*SS[j][l] - S[j]*S[l], N*(N - 1)) for l in range(3)] for j in range(3)]
    # cofactors of the covariance matrix: P_jl proportional to cof_jl
    cof11 = C[1][1]*C[2][2] - C[1][2]*C[2][1]
    cof33 = C[0][0]*C[1][1] - C[0][1]*C[1][0]
    cof13 = C[1][0]*C[2][1] - C[1][1]*C[2][0]
    rho2 = cof13*cof13/(cof11*cof33)
    rho_pc = -float(cof13)/sqrt(float(cof11*cof33))
    IG_pc = -0.5*log(float(1 - rho2))
    c1 = C[0][1]/C[1][1]; c3 = C[2][1]/C[1][1]
    rs2 = c1*c3/((1 + c1)*(1 + c3))
    IG_slope = -0.5*log(float(1 - rs2))
    Lam = S[0] + S[1] + S[2]
    Ftot = Fraction(N*Stot2, Lam*Lam) - 1
    Fone = [float(Fraction(N*Sff[j], S[j]*S[j]) - 1) for j in range(3)]
    return dict(N=N, lam=[S[j]/N for j in range(3)], cov=[[float(C[j][l]) for l in range(3)] for j in range(3)],
                rho_pc=rho_pc, IG_pc=IG_pc, c1=float(c1), c3=float(c3), rho_slope=sqrt(float(rs2)),
                IG_slope=IG_slope, F_tot=float(Ftot), k_hat=float(1/Ftot), F_one=Fone)


def blocks(n1, n2, n3, nb):
    """Grassberger estimate, I_G(pc) and their difference on nb disjoint blocks of N/nb events in order."""
    N = n1.size
    size = N//nb
    out = []
    for b in range(nb):
        s = slice(b*size, (b + 1)*size)
        g = grass_cmi(n1[s], n2[s], n3[s])['grass']
        ig = gauss(n1[s], n2[s], n3[s])['IG_pc']
        out.append((g, ig, g - ig))
    return np.array(out)


# ---------------- Eq. (nm): exact information by a one-dimensional decomposition ----------------------

def nb_logpmf(n, K, c):
    """Negative binomial of shape K and mean K c: P(n) = Gamma(K+n)/(Gamma(K) n!) (1+c)^-K (c/(1+c))^n."""
    return (gammaln(K + n) - gammaln(K) - gammaln(n + 1.0) - K*np.log1p(c) + n*(np.log(c) - np.log1p(c)))


def nb_range(K, c, tail=40.0):
    """Summation range [lo, hi] of the negative binomial of shape K and mean K c: mean +- (25 sd + 60),
    and for K < 5 the upper end extended by tail/(-ln p), p = c/(1 + c), where the pmf decays
    geometrically (neglected mass below 1e-16; the deficit is returned by the callers)."""
    m = K*c; sd = sqrt(K*c*(1 + c))
    p = c/(1 + c)
    lo = max(0, int(m - 25*sd - 60)) if K >= 5 else 0
    hi = int(m + 25*sd + 60 + (tail/(-log(p)) if K < 5 else 0.0))
    return lo, hi


def nb_entropy(K, c):
    lo, hi = nb_range(K, c)
    n = np.arange(lo, hi + 1, dtype=float)
    lp = nb_logpmf(n, K, c)
    p = np.exp(lp)
    return float(-np.sum(p*lp)), float(1 - p.sum())


def binom_entropies(smax, q):
    """h(s) = entropy of Binomial(s, q), s = 0..smax, by direct sums over +-(25 sd + 40) about s q."""
    h = np.zeros(smax + 1)
    lq, lr = log(q), log(1 - q)
    for s in range(1, smax + 1):
        sd = sqrt(s*q*(1 - q))
        lo = max(0, int(s*q - 25*sd - 40)); hi = min(s, int(s*q + 25*sd + 40))
        n = np.arange(lo, hi + 1, dtype=float)
        lp = gammaln(s + 1.0) - gammaln(n + 1) - gammaln(s - n + 1) + n*lq + (s - n)*lr
        h[s] = -np.sum(np.exp(lp)*lp)
    return h


def nm_info(k, lam):
    l1, l2, l3 = [float(x) for x in lam]
    c1, c3 = l1/(k + l2), l3/(k + l2)
    cs = c1 + c3
    q = l1/(l1 + l3)
    # n2 ~ NB(k, mean l2), i.e. shape k and c = l2/k
    bmax = int(l2 + 25*sqrt(l2*(1 + l2/k)) + 60 + 45.0/(-log(l2/(k + l2))))
    b = np.arange(bmax + 1, dtype=float)
    lpb = nb_logpmf(b, k, l2/k)
    pb = np.exp(lpb)
    deficit_b = float(1 - pb.sum())
    keep = np.flatnonzero(pb > 1e-19)
    smax = nb_range(k + keep[-1], cs)[1]
    h = binom_entropies(smax, q)
    Msum = 0.0; worst_def = 0.0
    for i in keep:
        K = k + i
        H1, d1 = nb_entropy(K, c1)
        H3, d3 = nb_entropy(K, c3)
        Hs, ds = nb_entropy(K, cs)
        lo, hi = nb_range(K, cs)
        s = np.arange(lo, hi + 1)
        ps = np.exp(nb_logpmf(s.astype(float), K, cs))
        Eh = float(np.sum(ps*h[s]))
        M = H1 + H3 - Hs - Eh
        Msum += pb[i]*M
        worst_def = max(worst_def, abs(d1), abs(d3), abs(ds))
    IG = 0.5*log((1 + c1)*(1 + c3)/(1 + c1 + c3))
    return dict(I=float(Msum), IG=IG, deficit_n2=deficit_b, worst_deficit_cond=worst_def, bmax=int(bmax),
                nb_used=int(keep.size), smax=int(smax))


def nm_sample(k, lam, N, entropy):
    g = np.random.Generator(np.random.Philox(np.random.SeedSequence(entropy)))
    out = [np.empty(N, np.int32) for _ in range(3)]
    for a in range(0, N, BLK):
        m = min(BLK, N - a)
        w = g.gamma(k, 1.0/k, size=m)
        for j in range(3):
            x = g.poisson(lam[j]*w)
            assert x.max() < 2**31 - 1
            out[j][a:a + m] = x
    return out


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vint16.py <==
#!/usr/bin/env python3
"""Check of the worker's int16 finding, from the raw item13 chunks (read only).

Part 1: for every item13 production (A14, A14cap, A19, A19cap, A14uv, TOY, TOY2) and count: the largest
0.5-bin count (the chunks store uint16, limit 65535), the largest unit-window sum formed in int64, and every
event whose unit-window sum exceeds 32767 (the int16 limit of item13 analyze.load_windows).
Part 2: A19, all splittings, y0 = 5 (windows [5,6], [6,7], [7,8]): the verifier's gauss(), Grassberger
estimate, 64-block SE_diff and k_reg (mean over n1 and n3 of intercept/slope of the regression on n2), once
with int64 windows and once with the windows narrowed to int16 as analyze.load_windows does
(np.int16 wrap-around; for the Grassberger estimate the narrowed n3 is shifted by +32768 so that the key
packing sees non-negative values, which leaves the cell structure unchanged).  Compared with item13
summary.json (int16) and with the worker's results/A19_c0_y5_int64.json (int64).
Part 3: the verifier's bias control for the int64 triple (Philox, SeedSequence [20260923, 1399, 13, 190, 0, 5];
summed value from vest.nm_info) and the item13 decision rule.

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 vint16.py ) > logs/vint16.log
Output: results/vint16.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../..'))  # the folder anc/ of the package
import sys, os, glob, json
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V = os.path.join(ITEM, 'uvcheck', 'verify')
sys.path.insert(0, os.path.join(V, 'prog'))
import vest

OUT = dict(part1={}, part2={}, part3={})
print("Part 1: largest counts in the item13 productions")
for name in ('A14', 'A14cap', 'A19', 'A19cap', 'A14uv', 'TOY', 'TOY2'):
    files = sorted(glob.glob(os.path.join(ITEM, 'runs', name, 'chunk_*.npz')))
    mx05 = None; mxw = None; over = []
    for ci, f in enumerate(files):
        c = np.load(f)['counts']
        assert c.dtype == np.uint16
        nev, ncut, nb = c.shape
        m05 = c.max(axis=(0, 2)).astype(np.int64)
        u = c[:, :, :2*(nb//2)].astype(np.int64).reshape(nev, ncut, nb//2, 2).sum(3)
        mw = u.max(axis=(0, 2))
        mx05 = m05 if mx05 is None else np.maximum(mx05, m05)
        mxw = mw if mxw is None else np.maximum(mxw, mw)
        ev, ic, j = np.nonzero(u > 32767)
        for e, i, jj in zip(ev, ic, j):
            over.append(dict(chunk=int(os.path.basename(f)[6:10]), event=int(e), count_index=int(i), window=int(jj),
                             value=int(u[e, i, jj]), as_int16=int(np.int64(u[e, i, jj]).astype(np.int16))))
        del c, u
    OUT['part1'][name] = dict(chunks=len(files), max_half_bin=mx05.tolist(), max_unit_window=mxw.tolist(), over_int16=over)
    print(f"  {name:7s} {len(files)} chunks: largest 0.5-bin count per count type {mx05.tolist()} (uint16 limit 65535); "
          f"largest unit-window sum {mxw.tolist()}; unit windows above 32767: {len(over)} {over}")

print("\nPart 2: A19 all splittings, y0 = 5")
files = sorted(glob.glob(os.path.join(ITEM, 'runs', 'A19', 'chunk_*.npz')))
parts = []
for f in files:
    c = np.load(f)['counts'][:, 0, 10:16].astype(np.int64)
    parts.append(c.reshape(c.shape[0], 3, 2).sum(2))
X = np.concatenate(parts).T.copy()
del parts
n1, n2, n3 = X[0], X[1], X[2]


def kreg(g):
    C = np.array(g['cov']); lam = g['lam']
    out = []
    for j in (0, 2):
        sl = C[j, 1]/C[1, 1]
        out.append((lam[j] - sl*lam[1])/sl)
    return float(np.mean(out))


res = {}
for lab in ('int64', 'int16'):
    if lab == 'int64':
        a1, a2, a3 = n1, n2, n3
        b3 = n3
    else:
        a1, a2, a3 = n1.astype(np.int16).astype(np.int64), n2.astype(np.int16).astype(np.int64), n3.astype(np.int16).astype(np.int64)
        b3 = a3 + 32768
    g = vest.gauss(a1, a2, a3)
    full = vest.grass_cmi(a1, a2, b3)
    bl = vest.blocks(a1, a2, a3, 64) if lab == 'int64' else None
    r = dict(lam=g['lam'], k_hat=g['k_hat'], k_reg=kreg(g), rho_pc=g['rho_pc'], IG_pc=g['IG_pc'], IG_slope=g['IG_slope'],
             rho_slope=g['rho_slope'], F_one=g['F_one'], grass=full['grass'], ncells=full['ncells'], min_n3=int(a3.min()))
    if bl is not None:
        r['SE_diff'] = float(bl[:, 2].std(ddof=1)/8)
        r['_gauss'] = g
    res[lab] = r
    print(f"  {lab}: lam {g['lam'][0]:.5f} {g['lam'][1]:.5f} {g['lam'][2]:.5f}  k_hat {g['k_hat']:.5f} k_reg {r['k_reg']:.3f}  "
          f"F13..: {g['F_one'][0]:.5f} {g['F_one'][1]:.5f} {g['F_one'][2]:.5f}  rho_pc {g['rho_pc']:+.5f}  IG_pc {g['IG_pc']:.5f}  "
          f"IG_slope {g['IG_slope']:.5f}  I_grass {full['grass']:.5f}  cells {full['ncells']}  min n3 {r['min_n3']}")
S = json.load(open(os.path.join(ITEM, 'summary.json')))['A19']['variants']['0']['depths']['5']
Wk = json.load(open(os.path.join(ITEM, 'uvcheck', 'results', 'A19_c0_y5_int64.json')))
wd = Wk['depth']
cmp16 = dict(lam3=(res['int16']['lam'][2], S['lam'][2]), k_hat=(res['int16']['k_hat'], S['k_hat']),
             k_reg=(res['int16']['k_reg'], S['k_reg']), rho_pc=(res['int16']['rho_pc'], S['rho_pc']),
             IG_pc=(res['int16']['IG_pc'], S['IG_pc']), IG_slope=(res['int16']['IG_slope'], S['IG_slope']),
             I_grass=(res['int16']['grass'], S['I_grass']), ncells=(res['int16']['ncells'], S['ncells']))
cmp64 = dict(lam3=(res['int64']['lam'][2], wd['lam'][2]), k_hat=(res['int64']['k_hat'], wd['k_hat']),
             k_reg=(res['int64']['k_reg'], wd['k_reg']), rho_pc=(res['int64']['rho_pc'], wd['gauss']['rho_pc']),
             IG_pc=(res['int64']['IG_pc'], wd['gauss']['IG_pc']), IG_slope=(res['int64']['IG_slope'], wd['gauss']['IG_slope']),
             I_grass=(res['int64']['grass'], wd['cmi_full_grass']), ncells=(res['int64']['ncells'], wd['ncells']))
for lab, cm in (('int16 vs item13 summary.json', cmp16), ('int64 vs worker A19_c0_y5_int64.json', cmp64)):
    print(f"  {lab}: " + "; ".join(f"{k} {a:.8g}/{b:.8g} (rel {abs(a/b-1):.1e})" for k, (a, b) in cm.items()))
OUT['part2'] = dict(int64={k: v for k, v in res['int64'].items() if k != '_gauss'}, int16=res['int16'],
                    vs_item13_int16={k: dict(verifier=a, item13=b, rel=abs(a/b - 1)) for k, (a, b) in cmp16.items()},
                    vs_worker_int64={k: dict(verifier=a, worker=b, rel=abs(a/b - 1)) for k, (a, b) in cmp64.items()})

print("\nPart 3: bias control and decision for the int64 triple")
g = res['int64']['_gauss']; del X, n1, n2, n3
ex = vest.nm_info(g['k_hat'], g['lam'])
s = vest.nm_sample(g['k_hat'], g['lam'], g['N'], [20260923, 1399, 13, 190, 0, 5])
f = vest.grass_cmi(*s); b = vest.blocks(*s, 64)
bias = f['grass'] - ex['I']; se_nm = float(b[:, 0].std(ddof=1)/8)
allow = abs(bias)*max(1.0, res['int64']['ncells']/f['ncells'])
Ic = res['int64']['grass'] - bias
unc = allow + 2*np.hypot(res['int64']['SE_diff'], se_nm)
Dpc, Dsl = Ic - g['IG_pc'], Ic - g['IG_slope']
sg = lambda D: ('<' if D < 0 else '>') if abs(D) > 2*unc else 'undecided'
OUT['part3'] = dict(exact=ex['I'], worker_exact=Wk['nmbias']['exact'], bias=bias, worker_bias=Wk['nmbias']['bias_full'],
                    SE_NM=se_nm, ncells_NM=f['ncells'], I_corr=Ic, hw=2*unc, D_pc=Dpc, D_slope=Dsl,
                    sign_pc=sg(Dpc), sign_slope=sg(Dsl))
print(f"  summed I {ex['I']:.7f} (worker {Wk['nmbias']['exact']:.7f});  bias {bias:+.5f} (worker {Wk['nmbias']['bias_full']:+.5f}); "
      f"I_corr {Ic:.5f}  D_pc {Dpc:+.5f}  D_slope {Dsl:+.5f}  half-width {2*unc:.5f}  signs {sg(Dpc)}, {sg(Dsl)}")
json.dump(OUT, open(os.path.join(V, 'results', 'vint16.json'), 'w'), indent=1, default=float)


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vprod.py <==
#!/usr/bin/env python3
"""Verifier's own production at rho = 0.001 for U19 parameters (part c of the verification).

Generator: item13/cascade2d.run_chunk, imported unchanged.  The driver, the
seeds, the chunking and the storage are this verifier's own.

Configuration V19: abar = 0.19099, rho = 0.001, no infrared cap, r0 = 1, y in [0, 8), bins of 0.5,
counts of every splitting and of splittings whose smaller child is >= 0.01, 0.1, 0.3 r0
(the same four counts as uvcheck U19, so the comparison is like with like).

Seeds: chunk c uses the numba seed numpy.random.SeedSequence([20260923, 1399, 19, c]).generate_state(1)[0]
(uint32).  vseeds.py checks that none equals a seed used in item13, in uvcheck, or in item13/verify.
Warm-up (compilation only, output discarded): chunk index 999 of the same family, 10 events.

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 NUMBA_CACHE_DIR=<verify>/numba_cache
        PYTHONDONTWRITEBYTECODE=1 python3 vprod.py CHUNK ) >> logs/vprod.log
Output: runs/V19/chunk_CCCC.npz  (counts int32 [NEV, 4, 16] as returned by run_chunk, ndip int64)
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../..'))  # the folder anc/ of the package
import sys, os, time, json
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V = os.path.join(ITEM, 'uvcheck', 'verify')
sys.path.insert(0, ITEM)
from cascade2d import run_chunk

ABAR, RHO, R, R0, YMAX, H = 0.19099, 0.001, np.inf, 1.0, 8.0, 0.5
NB = 16
CUTS = np.array([0.0, 0.01, 0.1, 0.3])
NEV = 250_000
NCHUNK = 20


def seed_of(c):
    return int(np.random.SeedSequence([20260923, 1399, 19, c]).generate_state(1, dtype=np.uint32)[0])


def main():
    c = int(sys.argv[1])
    nev = NEV if c != 999 else 10
    outd = os.path.join(V, 'runs', 'V19')
    os.makedirs(outd, exist_ok=True)
    fn = os.path.join(outd, f'chunk_{c:04d}.npz')
    if c != 999 and os.path.exists(fn):
        print(f"chunk {c} exists", flush=True)
        return
    s = seed_of(c)
    t = time.time()
    counts, ndip, store, ms = run_chunk(nev, s, ABAR, RHO, R, R0, YMAX, H, NB, CUTS, 0, 1)
    assert counts.dtype == np.int32 and counts.shape == (nev, 4, NB)
    assert int(counts.min()) >= 0
    if c == 999:
        print(f"warm-up done seed {s} shape {counts.shape}", flush=True)
        return
    np.savez_compressed(fn + '.tmp.npz', counts=counts, ndip=ndip.astype(np.int64))
    os.replace(fn + '.tmp.npz', fn)
    print(f"V19 chunk {c} seed {s} nev {nev} {time.time()-t:.1f} s max 0.5-bin count {int(counts.max())} "
          f"<ndip> {ndip.mean():.3f}", flush=True)


if __name__ == '__main__':
    if sys.argv[1] == 'meta':
        json.dump(dict(abar=ABAR, rho=RHO, R=None, r0=R0, ymax=YMAX, h=H, nbins=NB, cuts=CUTS.tolist(),
                       nev_per_chunk=NEV, nchunks=NCHUNK, seeds={c: seed_of(c) for c in range(NCHUNK)},
                       warmup_seed=seed_of(999)),
                  open(os.path.join(V, 'runs', 'V19', 'meta.json'), 'w'), indent=1)
    else:
        main()


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vprodcmp.py <==
#!/usr/bin/env python3
"""Part (c): the verifier's production V19 (5e6 events, own seeds and driver) against the worker's U19
(1e7 events), and both against item13/verify A19r3 (2e6 events at rho = 0.001, the earlier verifier's
generator vsim.py), from the raw stored counts.

For every count (all splittings; smaller child >= 0.01, 0.1, 0.3) and unit window [j, j+1], j = 0..7:
window mean and one-window F = <n(n-1)>/<n>^2 - 1 from exact integer sums over all events; standard errors
from disjoint blocks (V19: 20 blocks of 250000, U19: 40 blocks of 250000, A19r3: 20 blocks of 100000),
the standard deviation of the block values divided by sqrt(number of blocks); z = difference/hypot(errors).
A19r3 stores counts per unit bin [j, j+1) for all splittings, rc = 0.1 and rc = 0.3 (no 0.01 count).

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 vprodcmp.py ) > logs/vprodcmp.log
Output: results/vprodcmp.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../..'))  # the folder anc/ of the package
import sys, os, glob, json
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V = os.path.join(ITEM, 'uvcheck', 'verify')
CUTS = [0.0, 0.01, 0.1, 0.3]


def chunk_sums(counts_unit):
    """counts_unit: int64 [nev, ncut, nunit] -> (N, S [ncut, nunit], Sff [ncut, nunit]) as Python ints."""
    x = counts_unit
    return x.shape[0], x.sum(0).astype(object), (x*(x - 1)).sum(0).astype(object)


def from_npz_chunks(d):
    files = sorted(glob.glob(os.path.join(d, 'chunk_*.npz')))
    blocks = []
    for f in files:
        c = np.load(f)['counts'].astype(np.int64)          # [nev, 4, 16]
        nev, ncut, nb = c.shape
        u = c[:, :, :2*(nb//2)].reshape(nev, ncut, nb//2, 2).sum(3)
        blocks.append(chunk_sums(u))
    return blocks, len(files)


def from_vsim(fn, nblk):
    c = np.load(fn)['counts'].astype(np.int64)             # [nev, Ymax, 3]: all, rc=0.1, rc=0.3
    nev = c.shape[0]
    u = np.transpose(c, (0, 2, 1))                          # [nev, 3, Ymax]
    size = nev//nblk
    return [chunk_sums(u[b*size:(b + 1)*size]) for b in range(nblk)]


def stats(blocks):
    N = sum(b[0] for b in blocks)
    S = sum(b[1] for b in blocks); Sff = sum(b[2] for b in blocks)
    ncut, nunit = S.shape
    mean = np.array([[S[i, j]/N for j in range(nunit)] for i in range(ncut)], float)
    F = np.array([[N*Sff[i, j]/(S[i, j]*S[i, j]) - 1 for j in range(nunit)] for i in range(ncut)], float)
    bm = np.array([[[b[1][i, j]/b[0] for j in range(nunit)] for i in range(ncut)] for b in blocks], float)
    bF = np.array([[[b[0]*b[2][i, j]/(b[1][i, j]*b[1][i, j]) - 1 for j in range(nunit)] for i in range(ncut)]
                   for b in blocks], float)
    nb = len(blocks)
    return dict(N=N, nblocks=nb, mean=mean, F=F, se_mean=bm.std(0, ddof=1)/np.sqrt(nb), se_F=bF.std(0, ddof=1)/np.sqrt(nb))


mine, nf = from_npz_chunks(os.path.join(V, 'runs', 'V19'))
assert nf == 20
work, nw = from_npz_chunks(os.path.join(ITEM, 'uvcheck', 'runs', 'U19'))
assert nw == 40
ref = from_vsim(os.path.join(ITEM, 'verify', 'runs', 'A19r3.npz'), 20)
M, W, R = stats(mine), stats(work), stats(ref)
OUT = dict(V19=dict(N=M['N'], nblocks=M['nblocks']), U19=dict(N=W['N'], nblocks=W['nblocks']),
           A19r3=dict(N=R['N'], nblocks=R['nblocks']), rows=[])
zs = {'V19-U19': {'mean': [], 'F': []}, 'V19-A19r3': {'mean': [], 'F': []}, 'U19-A19r3': {'mean': [], 'F': []}}
RMAP = {0: 0, 2: 1, 3: 2}                                   # cut index -> A19r3 column
for i, cut in enumerate(CUTS):
    print(f"\ncount: {'all splittings' if cut == 0 else f'smaller child >= {cut}'}")
    print("   j | mean V19 (se)          mean U19 (se)          z    | F V19 (se)        F U19 (se)        z    "
          "| F A19r3 (se)      z(V19-A19r3) z(U19-A19r3)")
    for j in range(8):
        zm = (M['mean'][i, j] - W['mean'][i, j])/np.hypot(M['se_mean'][i, j], W['se_mean'][i, j])
        zf = (M['F'][i, j] - W['F'][i, j])/np.hypot(M['se_F'][i, j], W['se_F'][i, j])
        zs['V19-U19']['mean'].append(zm); zs['V19-U19']['F'].append(zf)
        row = dict(cut=cut, j=j, V19=dict(mean=M['mean'][i, j], se_mean=M['se_mean'][i, j], F=M['F'][i, j], se_F=M['se_F'][i, j]),
                   U19=dict(mean=W['mean'][i, j], se_mean=W['se_mean'][i, j], F=W['F'][i, j], se_F=W['se_F'][i, j]),
                   z_mean=zm, z_F=zf)
        extra = ''
        if i in RMAP:
            r = RMAP[i]
            zr = (M['F'][i, j] - R['F'][r, j])/np.hypot(M['se_F'][i, j], R['se_F'][r, j])
            zu = (W['F'][i, j] - R['F'][r, j])/np.hypot(W['se_F'][i, j], R['se_F'][r, j])
            zrm = (M['mean'][i, j] - R['mean'][r, j])/np.hypot(M['se_mean'][i, j], R['se_mean'][r, j])
            zum = (W['mean'][i, j] - R['mean'][r, j])/np.hypot(W['se_mean'][i, j], R['se_mean'][r, j])
            zs['V19-A19r3']['F'].append(zr); zs['U19-A19r3']['F'].append(zu)
            zs['V19-A19r3']['mean'].append(zrm); zs['U19-A19r3']['mean'].append(zum)
            row['A19r3'] = dict(mean=R['mean'][r, j], se_mean=R['se_mean'][r, j], F=R['F'][r, j], se_F=R['se_F'][r, j])
            row.update(z_F_V19_A19r3=zr, z_F_U19_A19r3=zu, z_mean_V19_A19r3=zrm, z_mean_U19_A19r3=zum)
            extra = f"| {R['F'][r, j]:.4f}({R['se_F'][r, j]:.4f})   {zr:+6.2f}       {zu:+6.2f}"
        OUT['rows'].append(row)
        print(f"   {j} | {M['mean'][i, j]:10.4f}({M['se_mean'][i, j]:.4f}) {W['mean'][i, j]:10.4f}({W['se_mean'][i, j]:.4f}) {zm:+5.2f} "
              f"| {M['F'][i, j]:.4f}({M['se_F'][i, j]:.4f})   {W['F'][i, j]:.4f}({W['se_F'][i, j]:.4f})   {zf:+5.2f} " + extra)
print()
for key, d in zs.items():
    for q in ('mean', 'F'):
        z = np.array(d[q])
        s = dict(n=int(z.size), max_abs=float(np.abs(z).max()), n_gt2=int((np.abs(z) > 2).sum()),
                 n_gt3=int((np.abs(z) > 3).sum()), sum_z2=float((z*z).sum()), mean_z=float(z.mean()))
        OUT.setdefault('summary', {}).setdefault(key, {})[q] = s
        print(f"{key:10s} {q:4s}: n={s['n']} largest |z| {s['max_abs']:.2f}, |z|>2: {s['n_gt2']}, |z|>3: {s['n_gt3']}, "
              f"sum z^2 {s['sum_z2']:.1f}, mean z {s['mean_z']:+.2f}")
json.dump(OUT, open(os.path.join(V, 'results', 'vprodcmp.json'), 'w'), indent=1, default=float)


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vseeds.py <==
#!/usr/bin/env python3
"""Seed check of the verifier's production and of its samples of Eq. (nm).

Existing seeds collected: cascade2d.chunk_seed(tag, c) for the item13 tags (A14, A14cap, A19, A19cap,
A14uv, TOY, TOY2) and the uvcheck tags (uvcheck-U14, uvcheck-U19), c = 0..199; every integer that
follows the word 'seed' (any case, optional '=' or ':') in any text file of item13 outside this verify
folder; the integers 0..100000 (item13/verify used small integers); the uvcheck warm-up seed.
The verifier's numba chunk seeds (vprod.seed_of) must avoid all of them.  The samples of Eq. (nm) use
numpy Philox generators seeded by SeedSequence entropy lists of length 6 beginning 20260923, 1399;
item13 and uvcheck used PCG64 (default_rng) with entropy lists of length 5, and item13/verify used
default_rng([seed, first event]) of length 2, so no stream is shared.

Run:  ( ulimit -v 1500000; PYTHONDONTWRITEBYTECODE=1 python3 vseeds.py ) > logs/vseeds.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../..'))  # the folder anc/ of the package
import sys, os, re, glob
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V = os.path.join(ITEM, 'uvcheck', 'verify')
sys.path.insert(0, ITEM)
sys.path.insert(0, os.path.join(V, 'prog'))
from cascade2d import chunk_seed
from vprod import seed_of, NCHUNK


def fnv(tag, c):
    h = 2166136261
    for ch in f"{tag}|{c}|20260923":
        h = ((h ^ ord(ch))*16777619) % 2**32
    return h


existing = set(range(100001))
for tag in ('A14', 'A14cap', 'A19', 'A19cap', 'A14uv', 'TOY', 'TOY2', 'uvcheck-U14', 'uvcheck-U19'):
    for c in range(200):
        s = chunk_seed(tag, c)
        assert s == fnv(tag, c)
        existing.add(s)
existing.add(12345678901 % 2**32)
pat = re.compile(r'seed\w*\s*[=:]?\s*\[?\s*(\d+)', re.I)
nfiles = 0; nocc = 0
for root, dirs, files in os.walk(ITEM):
    if root.startswith(V):
        continue
    for f in files:
        if f.endswith(('.log', '.txt', '.out', '.sh', '.py', '.md', '.json')):
            p = os.path.join(root, f)
            try:
                txt = open(p, errors='ignore').read()
            except Exception:
                continue
            nfiles += 1
            for m in pat.finditer(txt):
                existing.add(int(m.group(1))); nocc += 1
mine = [seed_of(c) for c in range(NCHUNK)] + [seed_of(999)]
print(f"existing seeds collected: {len(existing)} distinct ({nocc} occurrences in {nfiles} text files)")
print(f"verifier numba seeds (chunks 0..{NCHUNK-1}, warm-up 999): {mine}")
print(f"distinct: {len(set(mine))} of {len(mine)}")
hit = [s for s in mine if s in existing]
print(f"equal to an existing seed: {len(hit)} {hit}")
print("OK" if not hit and len(set(mine)) == len(mine) else "FAIL")


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vtest_est.py <==
#!/usr/bin/env python3
"""Self-tests of vest.py, each with a mutation that must fail.

T1  grass_cmi against a second, naive implementation (collections.Counter over tuples, the Eq. (35)
    formula written out per cell) on two samples of 20000 events; tolerance 1e-12 absolute.
T2  gauss against numpy (np.cov, np.linalg.inv, np.corrcoef-free) on one sample; tolerance 1e-10 relative.
T3  nm_info against a brute-force triple sum of the closed-form trivariate negative multinomial pmf
    (small means, full grid to 1e-16 mass) for three (k, lam); tolerance 1e-10 absolute.
T4  nm_info against the values of calc_SHORT/item2/exact_info.log quoted in item13/nm_exact.py:
    lam = k*diff(exp(0.4*(4 + arange(4)))), k = 1, 1.84, 3 -> 0.0943953, 0.0990197, 0.1007644 (7 digits).
T5  a sample of Eq. (nm) of 2e6 events at small means (lam = 1, 1.5, 2.2, k = 0.8, a few thousand occupied
    cells): Grassberger estimate within 5 standard errors of nm_info, sample means and k_hat within 5
    standard errors.  The first version used lam = 6, 9, 14, k = 1.4, where the estimator bias at 2e6 events
    (+0.0047, 13.6 block errors) is larger than the tolerance; that difference is printed for information.
Mutations (must fail): M1 the (-1)^n term of G dropped; M2 nm_info with lam2 x 1.01 against the brute force;
M3 the sign of the cofactor in rho_pc flipped against numpy; M4 h(s) computed with q x 1.1 (the first
version used q -> 1 - q, which cannot fire because the binomial entropy is symmetric in q and 1 - q).

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 vtest_est.py ) > logs/vtest_est.log
"""
import sys, os
sys.dont_write_bytecode = True
import numpy as np
from collections import Counter
from math import log
from scipy.special import digamma, gammaln
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import vest

fails = 0


def check(name, ok, msg):
    global fails
    print(f"{name}: {'pass' if ok else 'FAIL'}  {msg}", flush=True)
    fails += (not ok)


def G_naive(n, drop=False):
    t = 0.0 if drop else 0.5*(-1)**n*(digamma((n + 1)/2) - digamma(n/2))
    return digamma(n) + t


def naive_cmi(n1, n2, n3, drop=False):
    N = len(n1)
    def H(cnt):
        return log(N) - sum(c*G_naive(c, drop) for c in cnt.values())/N
    t = list(zip(n1.tolist(), n2.tolist(), n3.tolist()))
    return (H(Counter((a, b) for a, b, c in t)) + H(Counter((b, c) for a, b, c in t))
            - H(Counter(b for a, b, c in t)) - H(Counter(t)))


rng = np.random.Generator(np.random.Philox(np.random.SeedSequence([20260923, 1399, 77, 1])))
for lamx, k in (((1.0, 1.5, 2.2), 0.8), ((5.0, 8.0, 12.0), 1.5)):
    s = vest.nm_sample(k, lamx, 20000, [20260923, 1399, 77, 2, int(10*k), int(lamx[0])])
    a = vest.grass_cmi(*s)['grass']; b = naive_cmi(*s)
    check(f"T1 lam={lamx} k={k}", abs(a - b) < 1e-12, f"vest {a:.15f} naive {b:.15f} diff {a-b:+.1e}")
    if lamx[0] == 1.0:
        bm = naive_cmi(*s, drop=True)
        check("M1 (-1)^n term dropped must differ", abs(a - bm) > 1e-6, f"diff {a-bm:+.2e}")

s = vest.nm_sample(1.3, (3.0, 4.0, 6.0), 50000, [20260923, 1399, 77, 3])
g = vest.gauss(*s)
X = np.stack([x.astype(float) for x in s])
C = np.cov(X); P = np.linalg.inv(C)
rn = -P[0, 2]/np.sqrt(P[0, 0]*P[2, 2])
c1n, c3n = C[0, 1]/C[1, 1], C[2, 1]/C[1, 1]
ign = 0.5*np.log((1 + c1n)*(1 + c3n)/(1 + c1n + c3n))
tt = X.sum(0); Fn = (tt*(tt - 1)).mean()/tt.mean()**2 - 1
for nm, a, b in (('rho_pc', g['rho_pc'], rn), ('IG_pc', g['IG_pc'], -0.5*np.log(1 - rn*rn)),
                 ('IG_slope', g['IG_slope'], ign), ('k_hat', g['k_hat'], 1/Fn),
                 ('F_one[2]', g['F_one'][2], (X[2]*(X[2]-1)).mean()/X[2].mean()**2 - 1)):
    check(f"T2 {nm}", abs(a - b) <= 1e-10*abs(b), f"vest {a:.14g} numpy {b:.14g}")
check("M3 flipped cofactor sign must differ", abs(-g['rho_pc'] - rn) > 1e-6, f"{-g['rho_pc']:.6f} vs {rn:.6f}")


def brute(k, lam, nmax):
    l1, l2, l3 = lam; L = l1 + l2 + l3
    n1 = np.arange(nmax)[:, None, None].astype(float); n2 = np.arange(nmax)[None, :, None].astype(float)
    n3 = np.arange(nmax)[None, None, :].astype(float)
    n = n1 + n2 + n3
    lp = (gammaln(k + n) - gammaln(k) - gammaln(n1 + 1) - gammaln(n2 + 1) - gammaln(n3 + 1)
          + k*np.log(k/(k + L)) + n1*np.log(l1/(k + L)) + n2*np.log(l2/(k + L)) + n3*np.log(l3/(k + L)))
    p = np.exp(lp)
    p12 = p.sum(2); p23 = p.sum(0); p2 = p.sum((0, 2))
    with np.errstate(divide='ignore', invalid='ignore'):
        t = p*(lp - np.log(p12)[:, :, None] - np.log(p23)[None, :, :] + np.log(p2)[None, :, None])
    return float(np.nansum(t)), float(1 - p.sum())


for k, lam, nmax in ((0.7, (0.4, 0.6, 0.9), 160), (2.5, (2.0, 3.0, 4.5), 110), (1.2, (1.5, 1.0, 3.0), 150)):
    a = vest.nm_info(k, lam); b, dfc = brute(k, lam, nmax)
    check(f"T3 k={k} lam={lam}", abs(a['I'] - b) < 1e-10,
          f"vest {a['I']:.13f} brute {b:.13f} (deficit {dfc:.1e}) diff {a['I']-b:+.1e}; IG {a['IG']:.10f}")
    if k == 2.5:
        m = vest.nm_info(k, (lam[0], 1.01*lam[1], lam[2]))
        check("M2 lam2 x 1.01 must differ", abs(m['I'] - b) > 1e-6, f"diff {m['I']-b:+.2e}")
        # M4: wrong binomial parameter
        orig = vest.binom_entropies
        vest.binom_entropies = lambda smax, q: orig(smax, 1.1*q)
        m4 = vest.nm_info(k, lam)
        vest.binom_entropies = orig
        check("M4 h(s) with q x 1.1 must differ", abs(m4['I'] - b) > 1e-6, f"diff {m4['I']-b:+.2e}")

lamu = np.diff(np.exp(0.4*(4 + np.arange(4.0))))
for k, ref in ((1.0, 0.0943953), (1.84, 0.0990197), (3.0, 0.1007644)):
    a = vest.nm_info(k, k*lamu)
    check(f"T4 k={k}", round(a['I'], 7) == ref, f"vest {a['I']:.9f} item2 {ref}")

k, lam = 1.4, (6.0, 9.0, 14.0)
s = vest.nm_sample(k, lam, 2_000_000, [20260923, 1399, 77, 4])
e = vest.nm_info(k, lam); gr = vest.grass_cmi(*s)
print(f"info: lam={lam} k={k} N=2e6: Grassberger {gr['grass']:.6f}, summed {e['I']:.6f}, difference "
      f"{gr['grass']-e['I']:+.6f} ({gr['ncells']} occupied cells)")
k, lam = 0.8, (1.0, 1.5, 2.2)
s = vest.nm_sample(k, lam, 2_000_000, [20260923, 1399, 77, 5])
e = vest.nm_info(k, lam)
gr = vest.grass_cmi(*s)['grass']
bl = vest.blocks(*s, 16)
se = bl[:, 0].std(ddof=1)/4.0
check("T5 Grassberger vs nm_info", abs(gr - e['I']) < 5*se, f"{gr:.6f} vs {e['I']:.6f}, se {se:.6f}")
gg = vest.gauss(*s)
for j in range(3):
    sem = np.sqrt(lam[j] + lam[j]**2/k)/np.sqrt(2e6)
    check(f"T5 mean {j}", abs(gg['lam'][j] - lam[j]) < 5*sem, f"{gg['lam'][j]:.5f} vs {lam[j]} (se {sem:.5f})")
check("T5 k_hat", abs(gg['k_hat'] - k) < 0.02, f"{gg['k_hat']:.4f} vs {k}")
print(f"\nfailures (mutations counted as failures when they do NOT fire): {fails}")


==> anc/calc_SHORT/item13/uvcheck/verify/prog/vtriples.py <==
#!/usr/bin/env python3
"""Parts (a) and (b) of the verification, one configuration and one count per call, from the raw chunks.

Input: the raw stored counts uvcheck/runs/NAME/chunk_NNNN.npz (int32 [250000, 4, nbins] of 0.5-wide
rapidity bins; count index IC = 1, 2, 3 for smaller child >= 0.01, 0.1, 0.3 r0), read in sorted file
order.  The worker's window files, analysis code and results are not used.  Unit windows [j, j+1] are
formed here as sums of bin pairs 2j, 2j+1 in int64 and checked against the int32 range.

Per depth y0 (windows y0, y0+1, y0+2), with vest.py:
  means, covariance, k_hat, rho_pc and I_G(pc) (cofactor form), rho_slope and I_G(slope), one-window F;
  Grassberger and plug-in estimates of I(n1:n3|n2) at full N, occupied triples;
  64 disjoint blocks of N/64 events in file order: Grassberger estimate, block I_G(pc), their difference;
  2 disjoint halves: Grassberger estimate (half-sample value I(N/2) = mean of the two).
Bias control (part b), after the cascade windows are released:
  the summed I of Eq. (nm) at the measured means and k_hat (vest.nm_info, the verifier's own summation);
  two samples of Eq. (nm) of N events at those means and k_hat, Philox generators with SeedSequence
  entropy A = [20260923, 1399, 11, C, IC, y0] and B = [20260923, 1399, 12, C, IC, y0], C = 14 or 19;
  for each: Grassberger estimate at full N, occupied triples, 64 block estimates.
  Sample A is the verifier's bias control; sample B measures how much the decision moves with the seed.
As in item13, depths with middle mean above 150 or any mean above 300 get no bias control.

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 python3 vtriples.py NAME IC ) > logs/vtriples_NAME_cIC.log
Output: results/vtriples_NAME_cIC.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../..'))  # the folder anc/ of the package
import sys, os, json, glob, time, resource
sys.dont_write_bytecode = True
import numpy as np
V = _PKG + '/calc_SHORT/item13/uvcheck/verify'
RUNS = _PKG + '/calc_SHORT/item13/uvcheck/runs'
sys.path.insert(0, os.path.join(V, 'prog'))
import vest

I32 = 2**31 - 1


def load_windows(name, ic):
    files = sorted(glob.glob(os.path.join(RUNS, name, 'chunk_*.npz')))
    assert len(files) == 40, len(files)
    first = np.load(files[0])['counts']
    nev, ncut, nbins = first.shape
    nunit = nbins//2
    del first
    W = np.empty((nunit, nev*len(files)), dtype=np.int32)
    wmax = np.zeros(nunit, np.int64)
    for i, f in enumerate(files):
        c = np.load(f)['counts']
        assert c.dtype == np.int32 and c.shape == (nev, ncut, nbins)
        x = c[:, ic, :].astype(np.int64)
        del c
        assert x.min() >= 0
        u = x[:, :2*nunit].reshape(nev, nunit, 2).sum(2)
        assert u.max() < I32
        wmax = np.maximum(wmax, u.max(0))
        W[:, i*nev:(i + 1)*nev] = u.T
        del x, u
    return W, [os.path.basename(f) for f in files], wmax.tolist()


def main():
    name, ic = sys.argv[1], int(sys.argv[2])
    C = {'U14': 14, 'U19': 19}[name]
    t0 = time.time()
    W, files, wmax = load_windows(name, ic)
    nunit, N = W.shape
    OUT = dict(config=name, ic=ic, N=N, files=files, max_unit_window=wmax,
               window_means=[float(W[j].astype(np.int64).sum())/N for j in range(nunit)], depths={})
    print(f"{name} ic={ic}: N={N}, {nunit} unit windows, read in {time.time()-t0:.0f} s; means "
          + " ".join(f"{m:.4f}" for m in OUT['window_means']) + f"; largest unit-window counts {wmax}", flush=True)
    for y0 in range(nunit - 2):
        t1 = time.time()
        n1, n2, n3 = W[y0], W[y0 + 1], W[y0 + 2]
        g = vest.gauss(n1, n2, n3)
        full = vest.grass_cmi(n1, n2, n3)
        bl = vest.blocks(n1, n2, n3, 64)
        hv = vest.blocks(n1, n2, n3, 2)
        rec = dict(y0=y0, gauss=g, grass=full['grass'], plugin=full['plugin'], ncells=full['ncells'],
                   blocks64=bl.tolist(), SE_2D=float(bl[:, 0].std(ddof=1)/8), SE_diff=float(bl[:, 2].std(ddof=1)/8),
                   halves=hv[:, 0].tolist(), I_half=float(hv[:, 0].mean()))
        OUT['depths'][str(y0)] = rec
        print(f"  y0={y0} lam=({g['lam'][0]:.4f},{g['lam'][1]:.4f},{g['lam'][2]:.4f}) k_hat={g['k_hat']:.5f} "
              f"rho_pc={g['rho_pc']:+.6f} IG_pc={g['IG_pc']:.6f} IG_slope={g['IG_slope']:.6f} "
              f"I_grass={full['grass']:.6f} cells={full['ncells']} SE_diff={rec['SE_diff']:.6f} I_half={rec['I_half']:.6f} "
              f"({time.time()-t1:.0f} s)", flush=True)
    del W, n1, n2, n3
    json.dump(OUT, open(os.path.join(V, 'results', f'vtriples_{name}_c{ic}.json'), 'w'), indent=1)
    for y0 in range(nunit - 2):
        t1 = time.time()
        rec = OUT['depths'][str(y0)]
        g = rec['gauss']; lam = g['lam']; k = g['k_hat']
        if lam[1] > 150 or max(lam) > 300:
            rec['nm'] = None
            continue
        ex = vest.nm_info(k, lam)
        nm = dict(exact=ex, samples={})
        for lab, tag in (('A', 11), ('B', 12)):
            ent = [20260923, 1399, tag, C, ic, y0]
            s = vest.nm_sample(k, lam, N, ent)
            f = vest.grass_cmi(*s)
            b = vest.blocks(*s, 64)
            nm['samples'][lab] = dict(entropy=ent, grass=f['grass'], ncells=f['ncells'], bias=f['grass'] - ex['I'],
                                      SE_NM=float(b[:, 0].std(ddof=1)/8), sample_means=[float(x.mean()) for x in s])
            del s
        rec['nm'] = nm
        print(f"  y0={y0} NM exact I={ex['I']:.7f} IG={ex['IG']:.6f} (b up to {ex['bmax']}, deficits "
              f"{ex['deficit_n2']:.1e}, {ex['worst_deficit_cond']:.1e})  bias A {nm['samples']['A']['bias']:+.6f} "
              f"(cells {nm['samples']['A']['ncells']}, SE_NM {nm['samples']['A']['SE_NM']:.6f})  bias B "
              f"{nm['samples']['B']['bias']:+.6f}  ({time.time()-t1:.0f} s)", flush=True)
        json.dump(OUT, open(os.path.join(V, 'results', f'vtriples_{name}_c{ic}.json'), 'w'), indent=1)
    with open(f'/proc/{os.getpid()}/status') as fh:
        vm = [l.strip() for l in fh if l.startswith(('VmPeak', 'VmHWM'))]
    print(f"done {time.time()-t0:.0f} s; {vm}", flush=True)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/results/vbias_reps_U14_c1.json <==
{
 "config": "U14",
 "ic": 1,
 "N": 10000000,
 "nrep": 16,
 "depths": {
  "0": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      0
     ],
     "bias": 4.1411754538325796e-05,
     "ncells": 11299,
     "SE_NM": 0.0001074678642436955,
     "hw": 0.0006601546634021138,
     "D_pc": 0.0012838895722314114,
     "D_slope": -0.029535551868464016,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      0
     ],
     "bias": 0.0002078453805002406,
     "ncells": 11323,
     "SE_NM": 0.00011731082302210683,
     "hw": 0.001157923966254725,
     "D_pc": 0.0011174559462694966,
     "D_slope": -0.02970198549442593,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      0
     ],
     "bias": 0.00015257392215851928,
     "ncells": 11331,
     "SE_NM": 0.00013246265911199772,
     "hw": 0.00105313959860404,
     "D_pc": 0.001172727404611218,
     "D_slope": -0.02964671403608421,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      0
     ],
     "bias": 0.00027905109998450917,
     "ncells": 11296,
     "SE_NM": 0.0001421199565671791,
     "hw": 0.0014427553000860007,
     "D_pc": 0.001046250226785228,
     "D_slope": -0.0297731912139102,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      0
     ],
     "bias": 0.0002416916293651733,
     "ncells": 11274,
     "SE_NM": 0.0001437085388858445,
     "hw": 0.0013446288836583237,
     "D_pc": 0.001083609697404564,
     "D_slope": -0.029735831743290864,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      0
     ],
     "bias": -3.7851300649469066e-05,
     "ncells": 11295,
     "SE_NM": 0.00013545667056159822,
     "hw": 0.0007423920317300312,
     "D_pc": 0.0013631526274192063,
     "D_slope": -0.02945628881327622,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      0
     ],
     "bias": 0.00024161397878054436,
     "ncells": 11364,
     "SE_NM": 0.00011883050274280987,
     "hw": 0.0012550767766087928,
     "D_pc": 0.0010836873479891929,
     "D_slope": -0.029735754092706235,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      0
     ],
     "bias": 0.0002524803553986127,
     "ncells": 11335,
     "SE_NM": 0.00013480079621428875,
     "hw": 0.0013405933367851511,
     "D_pc": 0.0010728209713711245,
     "D_slope": -0.029746620469324303,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      0
     ],
     "bias": 0.0002821344426750111,
     "ncells": 11371,
     "SE_NM": 0.00013541007697086773,
     "hw": 0.0014231780352774058,
     "D_pc": 0.0010431668840947261,
     "D_slope": -0.0297762745566007,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      0
     ],
     "bias": -4.1877055760072834e-05,
     "ncells": 11399,
     "SE_NM": 0.00013254949217830894,
     "hw": 0.000742751622021544,
     "D_pc": 0.00136717838252981,
     "D_slope": -0.029452263058165618,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      0
     ],
     "bias": 6.35363582625198e-05,
     "ncells": 11333,
     "SE_NM": 0.00012051662801054015,
     "hw": 0.000763878216784202,
     "D_pc": 0.0012617649685072174,
     "D_slope": -0.02955767647218821,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      0
     ],
     "bias": 0.00019223457422769263,
     "ncells": 11312,
     "SE_NM": 0.00015395371419954355,
     "hw": 0.001239375202104803,
     "D_pc": 0.0011330667525420446,
     "D_slope": -0.029686374688153383,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      0
     ],
     "bias": 0.00032584290871263966,
     "ncells": 11344,
     "SE_NM": 0.0001274823888741036,
     "hw": 0.0015205240361003615,
     "D_pc": 0.0009994584180570976,
     "D_slope": -0.02981998302263833,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      0
     ],
     "bias": 4.876243814501413e-05,
     "ncells": 11341,
     "SE_NM": 0.00011539356763265096,
     "hw": 0.0007056792923278676,
     "D_pc": 0.001276538888624723,
     "D_slope": -0.029542902552070704,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      0
     ],
     "bias": 5.3884875007251254e-05,
     "ncells": 11398,
     "SE_NM": 0.00012236716305641645,
     "hw": 0.0007421001059820099,
     "D_pc": 0.001271416451762486,
     "D_slope": -0.02954802498893294,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      0
     ],
     "bias": 0.00012084511225375627,
     "ncells": 11382,
     "SE_NM": 0.0001350431617528983,
     "hw": 0.0009715356250067604,
     "D_pc": 0.001204456214515981,
     "D_slope": -0.029614985226179447,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 8
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.00015151127960001676,
   "bias_sd": 0.0001180809063885917
  },
  "1": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      1
     ],
     "bias": 0.0003688404570203335,
     "ncells": 26932,
     "SE_NM": 0.00016382492442469784,
     "hw": 0.0018646165056031866,
     "D_pc": 0.0022449610728176653,
     "D_slope": -0.03635523360318159,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      1
     ],
     "bias": 0.00048181223201469725,
     "ncells": 26992,
     "SE_NM": 0.00015011041867968436,
     "hw": 0.0021382768111683358,
     "D_pc": 0.0021319892978233015,
     "D_slope": -0.03646820537817595,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      1
     ],
     "bias": 0.00016474207164395016,
     "ncells": 27030,
     "SE_NM": 0.00014196130307650117,
     "hw": 0.0012171526910443777,
     "D_pc": 0.0024490594581940486,
     "D_slope": -0.036151135217805205,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      1
     ],
     "bias": 0.0005511474441837055,
     "ncells": 26976,
     "SE_NM": 0.00013370384578168285,
     "hw": 0.0022855454316346386,
     "D_pc": 0.0020626540856542933,
     "D_slope": -0.03653754059034496,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      1
     ],
     "bias": 0.0001818871707941344,
     "ncells": 26933,
     "SE_NM": 0.00016205177611285483,
     "hw": 0.001329710367501115,
     "D_pc": 0.0024319143590438644,
     "D_slope": -0.03616828031695539,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      1
     ],
     "bias": 0.00029549855077258547,
     "ncells": 26997,
     "SE_NM": 0.00016787342881098363,
     "hw": 0.001667974380973975,
     "D_pc": 0.0023183029790654133,
     "D_slope": -0.03628189169693384,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      1
     ],
     "bias": 0.00034993570164675025,
     "ncells": 26995,
     "SE_NM": 0.0001317443187221504,
     "hw": 0.0017104420120948455,
     "D_pc": 0.0022638658281912485,
     "D_slope": -0.036336328847808005,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      1
     ],
     "bias": 9.636804012645717e-05,
     "ncells": 27007,
     "SE_NM": 0.00012708329640043046,
     "hw": 0.0009806978496521223,
     "D_pc": 0.0025174334897115416,
     "D_slope": -0.03608276118628771,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      1
     ],
     "bias": 0.0002565115904777787,
     "ncells": 27038,
     "SE_NM": 0.0001728652639592458,
     "hw": 0.0015729450808603888,
     "D_pc": 0.00235728993936022,
     "D_slope": -0.036242904736639034,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      1
     ],
     "bias": 0.00047423898795616315,
     "ncells": 27023,
     "SE_NM": 0.00013355560152241217,
     "hw": 0.0020654188170853537,
     "D_pc": 0.0021395625418818356,
     "D_slope": -0.03646063213411742,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      1
     ],
     "bias": 0.00034664415828176975,
     "ncells": 26976,
     "SE_NM": 0.00013714657513855022,
     "hw": 0.0017177523450059209,
     "D_pc": 0.002267157371556229,
     "D_slope": -0.036333037304443025,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      1
     ],
     "bias": 0.0005797323492115897,
     "ncells": 27176,
     "SE_NM": 0.00017230413736292564,
     "hw": 0.0024742154295068677,
     "D_pc": 0.002034069180626409,
     "D_slope": -0.036566125495372845,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      1
     ],
     "bias": 0.00034948385738163557,
     "ncells": 26965,
     "SE_NM": 0.00014050458146856845,
     "hw": 0.0017362186012357026,
     "D_pc": 0.0022643176724563632,
     "D_slope": -0.03633587700354289,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      1
     ],
     "bias": 0.0002860563382211939,
     "ncells": 26897,
     "SE_NM": 0.00014691080023519442,
     "hw": 0.0015783677093774676,
     "D_pc": 0.002327745191616805,
     "D_slope": -0.03627244948438245,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      1
     ],
     "bias": 0.00036075377232956674,
     "ncells": 26958,
     "SE_NM": 0.00013948192277266495,
     "hw": 0.0017652794124039125,
     "D_pc": 0.002253047757508432,
     "D_slope": -0.03634714691849082,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      1
     ],
     "bias": 0.0006009455436837147,
     "ncells": 26988,
     "SE_NM": 0.00016269930660207138,
     "hw": 0.0025145458712705045,
     "D_pc": 0.002012855986154284,
     "D_slope": -0.03658733868984497,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 12,
     "undecided": 4
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0003590373916091266,
   "bias_sd": 0.00014852764671973898
  },
  "2": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      2
     ],
     "bias": 0.001212869074010775,
     "ncells": 59188,
     "SE_NM": 0.0001685986547874433,
     "hw": 0.004370687904787392,
     "D_pc": 0.0058559717448147044,
     "D_slope": -0.04041746324539998,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      2
     ],
     "bias": 0.0010631479643264108,
     "ncells": 59173,
     "SE_NM": 0.00017895024484900228,
     "hw": 0.003991898900308034,
     "D_pc": 0.006005692854499069,
     "D_slope": -0.040267742135715615,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      2
     ],
     "bias": 0.0009185121918920125,
     "ncells": 59153,
     "SE_NM": 0.00020843583230979273,
     "hw": 0.0036801454013760952,
     "D_pc": 0.006150328626933467,
     "D_slope": -0.040123106363281216,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      2
     ],
     "bias": 0.0008836849816882542,
     "ncells": 59058,
     "SE_NM": 0.00017946104891196325,
     "hw": 0.0035113945408282886,
     "D_pc": 0.006185155837137225,
     "D_slope": -0.04008827915307746,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      2
     ],
     "bias": 0.0009734394012541892,
     "ncells": 59318,
     "SE_NM": 0.0001737661762544102,
     "hw": 0.0037290082135941253,
     "D_pc": 0.00609540141757129,
     "D_slope": -0.04017803357264339,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      2
     ],
     "bias": 0.0010457362040119655,
     "ncells": 59175,
     "SE_NM": 0.00017335849880186944,
     "hw": 0.003930311964171359,
     "D_pc": 0.006023104614813514,
     "D_slope": -0.04025033037540117,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      2
     ],
     "bias": 0.0008362103624337813,
     "ncells": 59354,
     "SE_NM": 0.0001846525967647967,
     "hw": 0.003384649655110994,
     "D_pc": 0.006232630456391698,
     "D_slope": -0.040040804533822985,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      2
     ],
     "bias": 0.0009493806974765484,
     "ncells": 59082,
     "SE_NM": 0.00017943265466917443,
     "hw": 0.0036887082517446136,
     "D_pc": 0.006119460121348931,
     "D_slope": -0.04015397486886575,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      2
     ],
     "bias": 0.0011603373279358842,
     "ncells": 59345,
     "SE_NM": 0.00017885815172578157,
     "hw": 0.004246005571763375,
     "D_pc": 0.005908503490889595,
     "D_slope": -0.04036493149932509,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      2
     ],
     "bias": 0.0012347665324563828,
     "ncells": 59152,
     "SE_NM": 0.00019981137705632037,
     "hw": 0.004513870800489592,
     "D_pc": 0.005834074286369097,
     "D_slope": -0.04043936070384559,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      2
     ],
     "bias": 0.0010085855795898546,
     "ncells": 59042,
     "SE_NM": 0.0001748205356911175,
     "hw": 0.0038394768852748518,
     "D_pc": 0.006060255239235625,
     "D_slope": -0.04021317975097906,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      2
     ],
     "bias": 0.0009538728752405412,
     "ncells": 59198,
     "SE_NM": 0.00021766425475214595,
     "hw": 0.0038002279273062936,
     "D_pc": 0.006114967943584938,
     "D_slope": -0.040158467046629745,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      2
     ],
     "bias": 0.0011986419407153115,
     "ncells": 59075,
     "SE_NM": 0.000166647527843089,
     "hw": 0.004333504918116026,
     "D_pc": 0.005870198878110168,
     "D_slope": -0.040403236112104515,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      2
     ],
     "bias": 0.0012616662739235729,
     "ncells": 59309,
     "SE_NM": 0.00019811562731902703,
     "hw": 0.00457311858937868,
     "D_pc": 0.005807174544901907,
     "D_slope": -0.04046626044531278,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      2
     ],
     "bias": 0.0010611421500206497,
     "ncells": 59281,
     "SE_NM": 0.00016146724762887673,
     "hw": 0.003937461444107706,
     "D_pc": 0.00600769866880483,
     "D_slope": -0.040265736321409853,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      2
     ],
     "bias": 0.001173326161679561,
     "ncells": 59076,
     "SE_NM": 0.00021833916800401685,
     "hw": 0.004403370846560709,
     "D_pc": 0.0058955146571459185,
     "D_slope": -0.040377920333068765,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.001058457482415981,
   "bias_sd": 0.00013458913552017712
  },
  "3": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      3
     ],
     "bias": 0.0021799974990662774,
     "ncells": 121449,
     "SE_NM": 0.00017016152014800274,
     "hw": 0.006769051978006165,
     "D_pc": 0.013459277386761226,
     "D_slope": -0.041111460508942016,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      3
     ],
     "bias": 0.0025111608070175206,
     "ncells": 121572,
     "SE_NM": 0.00018124319934069406,
     "hw": 0.007629063074164363,
     "D_pc": 0.013128114078809983,
     "D_slope": -0.04144262381689326,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      3
     ],
     "bias": 0.0025137470400408146,
     "ncells": 121533,
     "SE_NM": 0.0002239133729397735,
     "hw": 0.0077433978890399735,
     "D_pc": 0.013125527845786689,
     "D_slope": -0.04144521004991655,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      3
     ],
     "bias": 0.0023458542507216462,
     "ncells": 121449,
     "SE_NM": 0.00022593972484071925,
     "hw": 0.007326588282536726,
     "D_pc": 0.013293420635105857,
     "D_slope": -0.041277317260597385,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      3
     ],
     "bias": 0.0023448876390740336,
     "ncells": 121115,
     "SE_NM": 0.00020078779567781513,
     "hw": 0.007276206347059653,
     "D_pc": 0.01329438724675347,
     "D_slope": -0.04127635064894977,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      3
     ],
     "bias": 0.0025602637723344257,
     "ncells": 121629,
     "SE_NM": 0.00016440488050457633,
     "hw": 0.007712993378772689,
     "D_pc": 0.013079011113493078,
     "D_slope": -0.041491726782210164,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      3
     ],
     "bias": 0.002501288803012147,
     "ncells": 121355,
     "SE_NM": 0.00021860568424927207,
     "hw": 0.007707205357564478,
     "D_pc": 0.013137986082815356,
     "D_slope": -0.041432751812887886,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      3
     ],
     "bias": 0.002407721437670207,
     "ncells": 121143,
     "SE_NM": 0.00021250771487188358,
     "hw": 0.0074643017641305145,
     "D_pc": 0.013231553448157296,
     "D_slope": -0.041339184447545946,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      3
     ],
     "bias": 0.0022838754548429874,
     "ncells": 121535,
     "SE_NM": 0.00020442149962381513,
     "hw": 0.007109670218951956,
     "D_pc": 0.013355399430984516,
     "D_slope": -0.041215338464718726,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      3
     ],
     "bias": 0.002442134978455246,
     "ncells": 121729,
     "SE_NM": 0.00018639171493964083,
     "hw": 0.007457874468545138,
     "D_pc": 0.013197139907372257,
     "D_slope": -0.041373597988330985,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      3
     ],
     "bias": 0.0025545345427778754,
     "ncells": 121462,
     "SE_NM": 0.00023895536669835476,
     "hw": 0.007891074826604543,
     "D_pc": 0.013084740343049628,
     "D_slope": -0.041485997552653614,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      3
     ],
     "bias": 0.0026829632188646313,
     "ncells": 121368,
     "SE_NM": 0.00021450818012098462,
     "hw": 0.008157838801568623,
     "D_pc": 0.012956311666962872,
     "D_slope": -0.04161442622874037,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      3
     ],
     "bias": 0.0022335738651068082,
     "ncells": 121598,
     "SE_NM": 0.0002141483425884868,
     "hw": 0.00700363180061524,
     "D_pc": 0.013405701020720695,
     "D_slope": -0.04116503687498255,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      3
     ],
     "bias": 0.0022924595860301933,
     "ncells": 121399,
     "SE_NM": 0.00020695089301876063,
     "hw": 0.007144319214400274,
     "D_pc": 0.01334681529979731,
     "D_slope": -0.04122392259590593,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      3
     ],
     "bias": 0.0022207136347470735,
     "ncells": 121427,
     "SE_NM": 0.00019433314243503576,
     "hw": 0.006929539841361398,
     "D_pc": 0.01341856125108043,
     "D_slope": -0.04115217664462281,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      3
     ],
     "bias": 0.0024103986522375775,
     "ncells": 121484,
     "SE_NM": 0.00020584551148568542,
     "hw": 0.007437034215593692,
     "D_pc": 0.013228876233589926,
     "D_slope": -0.041341861662113316,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0024053484488749666,
   "bias_sd": 0.0001428133700046716
  },
  "4": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      4
     ],
     "bias": 0.0053980238131654396,
     "ncells": 234830,
     "SE_NM": 0.0002833380977284529,
     "hw": 0.01450966339028275,
     "D_pc": 0.023176595830294446,
     "D_slope": -0.040721477775822384,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      4
     ],
     "bias": 0.005418468489245529,
     "ncells": 235067,
     "SE_NM": 0.00022788199253805414,
     "hw": 0.014415915858410443,
     "D_pc": 0.023156151154214356,
     "D_slope": -0.040741922451902474,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      4
     ],
     "bias": 0.005494588423336597,
     "ncells": 234942,
     "SE_NM": 0.00023371294046292703,
     "hw": 0.01461415799303452,
     "D_pc": 0.02308003122012329,
     "D_slope": -0.04081804238599354,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      4
     ],
     "bias": 0.005312346804667842,
     "ncells": 234938,
     "SE_NM": 0.0002514082706598614,
     "hw": 0.01422603998007875,
     "D_pc": 0.023262272838792043,
     "D_slope": -0.04063580076732479,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      4
     ],
     "bias": 0.005399251058775464,
     "ncells": 234553,
     "SE_NM": 0.00024727042605100725,
     "hw": 0.014441531095093493,
     "D_pc": 0.02317536858468442,
     "D_slope": -0.04072270502143241,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      4
     ],
     "bias": 0.005415542142018767,
     "ncells": 235039,
     "SE_NM": 0.00022552601167156121,
     "hw": 0.014405508499194246,
     "D_pc": 0.023159077501441118,
     "D_slope": -0.04073899610467571,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      4
     ],
     "bias": 0.005823085997572294,
     "ncells": 235081,
     "SE_NM": 0.0002346169925332225,
     "hw": 0.01537972077569871,
     "D_pc": 0.02275153364588759,
     "D_slope": -0.04114653996022924,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      4
     ],
     "bias": 0.005481314791324396,
     "ncells": 234793,
     "SE_NM": 0.0002656967011558533,
     "hw": 0.01466443725718243,
     "D_pc": 0.02309330485213549,
     "D_slope": -0.04080476875398134,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      4
     ],
     "bias": 0.005399966410704268,
     "ncells": 234867,
     "SE_NM": 0.00024647497133647344,
     "hw": 0.014424417712275253,
     "D_pc": 0.023174653232755617,
     "D_slope": -0.04072342037336121,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      4
     ],
     "bias": 0.005305856625669167,
     "ncells": 234971,
     "SE_NM": 0.00027340491094218934,
     "hw": 0.014261139523471245,
     "D_pc": 0.023268763017790718,
     "D_slope": -0.04062931058832611,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      4
     ],
     "bias": 0.005307053437538331,
     "ncells": 234946,
     "SE_NM": 0.00024472799362733056,
     "hw": 0.014197934244820227,
     "D_pc": 0.023267566205921554,
     "D_slope": -0.040630507400195276,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      4
     ],
     "bias": 0.005406469650121468,
     "ncells": 234991,
     "SE_NM": 0.00024456237517986513,
     "hw": 0.014428660623067122,
     "D_pc": 0.023168149993338417,
     "D_slope": -0.04072992361277841,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      4
     ],
     "bias": 0.005509511087312222,
     "ncells": 235025,
     "SE_NM": 0.00025555312384456194,
     "hw": 0.014694009629367068,
     "D_pc": 0.023065108556147663,
     "D_slope": -0.04083296504996917,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      4
     ],
     "bias": 0.005456931930800865,
     "ncells": 234767,
     "SE_NM": 0.0002769924447602903,
     "hw": 0.014635881902463496,
     "D_pc": 0.02311768771265902,
     "D_slope": -0.04078038589345781,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      4
     ],
     "bias": 0.005333162300444658,
     "ncells": 235018,
     "SE_NM": 0.0002564980686649673,
     "hw": 0.014282473829871334,
     "D_pc": 0.023241457343015227,
     "D_slope": -0.0406566162631016,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      4
     ],
     "bias": 0.005762850051037591,
     "ncells": 234531,
     "SE_NM": 0.00021537032555288643,
     "hw": 0.015228996261028941,
     "D_pc": 0.022811769592422294,
     "D_slope": -0.041086304013694536,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.005451526438358431,
   "bias_sd": 0.00014815682986330414
  },
  "5": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      5
     ],
     "bias": 0.011840741801547705,
     "ncells": 428529,
     "SE_NM": 0.00028357040925630145,
     "hw": 0.027818024486456962,
     "D_pc": 0.03582807217824225,
     "D_slope": -0.03879573865472655,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      5
     ],
     "bias": 0.012184484782478688,
     "ncells": 428134,
     "SE_NM": 0.0002985647911416938,
     "hw": 0.02862337107489709,
     "D_pc": 0.035484329197311267,
     "D_slope": -0.03913948163565753,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      5
     ],
     "bias": 0.012214995777709459,
     "ncells": 428796,
     "SE_NM": 0.00028857376702917865,
     "hw": 0.02862631243903256,
     "D_pc": 0.035453818202080496,
     "D_slope": -0.0391699926308883,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      5
     ],
     "bias": 0.012140870986193986,
     "ncells": 428582,
     "SE_NM": 0.0003027350904465646,
     "hw": 0.02851033768453994,
     "D_pc": 0.03552794299359597,
     "D_slope": -0.03909586783937283,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      5
     ],
     "bias": 0.011985061548054898,
     "ncells": 428600,
     "SE_NM": 0.000348098177661347,
     "hw": 0.028279412957902327,
     "D_pc": 0.03568375243173506,
     "D_slope": -0.03894005840123374,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      5
     ],
     "bias": 0.011932975335671725,
     "ncells": 428477,
     "SE_NM": 0.0003204654531369749,
     "hw": 0.028106104231794625,
     "D_pc": 0.03573583864411823,
     "D_slope": -0.03888797218885057,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      5
     ],
     "bias": 0.012021420154281981,
     "ncells": 428526,
     "SE_NM": 0.00031856766266063395,
     "hw": 0.02829095103683439,
     "D_pc": 0.035647393825507974,
     "D_slope": -0.03897641700746082,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      5
     ],
     "bias": 0.011968420222340126,
     "ncells": 429132,
     "SE_NM": 0.0003192643851403976,
     "hw": 0.028140605521334624,
     "D_pc": 0.03570039375744983,
     "D_slope": -0.03892341707551897,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      5
     ],
     "bias": 0.011892461884441485,
     "ncells": 428353,
     "SE_NM": 0.0002633526360062767,
     "hw": 0.02789794642993284,
     "D_pc": 0.03577635209534847,
     "D_slope": -0.03884745873762033,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      5
     ],
     "bias": 0.012295555001362257,
     "ncells": 428134,
     "SE_NM": 0.0003279585207955539,
     "hw": 0.028933994292505802,
     "D_pc": 0.0353732589784277,
     "D_slope": -0.0392505518545411,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      5
     ],
     "bias": 0.011938063000748511,
     "ncells": 428424,
     "SE_NM": 0.00032762751169815025,
     "hw": 0.028137541035677067,
     "D_pc": 0.035730750979041444,
     "D_slope": -0.03889305985392735,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      5
     ],
     "bias": 0.011984753492964129,
     "ncells": 428766,
     "SE_NM": 0.000329835475254001,
     "hw": 0.028223639602637123,
     "D_pc": 0.035684060486825826,
     "D_slope": -0.03893975034614297,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      5
     ],
     "bias": 0.012035605896636992,
     "ncells": 428980,
     "SE_NM": 0.00029866417189945054,
     "hw": 0.028247908264890945,
     "D_pc": 0.03563320808315296,
     "D_slope": -0.038990602749815834,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      5
     ],
     "bias": 0.012324997461457099,
     "ncells": 428806,
     "SE_NM": 0.000308936787745561,
     "hw": 0.0289109722591898,
     "D_pc": 0.035343816518332856,
     "D_slope": -0.03927999431463594,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      5
     ],
     "bias": 0.01224220782320995,
     "ncells": 428846,
     "SE_NM": 0.00025037817175823,
     "hw": 0.02860168018249138,
     "D_pc": 0.035426606156580005,
     "D_slope": -0.03919720467638879,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      5
     ],
     "bias": 0.011490124120252188,
     "ncells": 428564,
     "SE_NM": 0.0003523403407488248,
     "hw": 0.02721614031864949,
     "D_pc": 0.03617868985953777,
     "D_slope": -0.03844512097343103,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.012030796205584449,
   "bias_sd": 0.00020736083220550215
  },
  "6": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      6
     ],
     "bias": 0.02498469000171888,
     "ncells": 737319,
     "SE_NM": 0.00041133032461121823,
     "hw": 0.05333568478017588,
     "D_pc": 0.050301276368700056,
     "D_slope": -0.037184856754405554,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      6
     ],
     "bias": 0.025152476587771422,
     "ncells": 737218,
     "SE_NM": 0.0003085429690001139,
     "hw": 0.0534387391962884,
     "D_pc": 0.05013348978264751,
     "D_slope": -0.0373526433404581,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      6
     ],
     "bias": 0.02493157086972808,
     "ncells": 737358,
     "SE_NM": 0.00035832614457804307,
     "hw": 0.05309296944917086,
     "D_pc": 0.05035439550069085,
     "D_slope": -0.03713173762241476,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      6
     ],
     "bias": 0.02490664263900222,
     "ncells": 736592,
     "SE_NM": 0.0003805738532541917,
     "hw": 0.05314900474489654,
     "D_pc": 0.050379323731416716,
     "D_slope": -0.037106809391688894,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      6
     ],
     "bias": 0.025088751521232244,
     "ncells": 737082,
     "SE_NM": 0.0003911349393825423,
     "hw": 0.053512048075011906,
     "D_pc": 0.05019721484918669,
     "D_slope": -0.03728891827391892,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      6
     ],
     "bias": 0.024458813803124646,
     "ncells": 737138,
     "SE_NM": 0.0003070267204480282,
     "hw": 0.052030356666021,
     "D_pc": 0.05082715256729429,
     "D_slope": -0.03665898055581132,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      6
     ],
     "bias": 0.024779112587944074,
     "ncells": 736340,
     "SE_NM": 0.00036141266456981365,
     "hw": 0.052860036814267826,
     "D_pc": 0.05050685378247486,
     "D_slope": -0.03697927934063075,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      6
     ],
     "bias": 0.024592037038288272,
     "ncells": 736354,
     "SE_NM": 0.0003895842234849856,
     "hw": 0.05254737246249793,
     "D_pc": 0.05069392933213066,
     "D_slope": -0.03679220379097495,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      6
     ],
     "bias": 0.024957138628241116,
     "ncells": 737485,
     "SE_NM": 0.00034566634846858245,
     "hw": 0.053106390723720934,
     "D_pc": 0.05032882774217782,
     "D_slope": -0.03715730538092779,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      6
     ],
     "bias": 0.025224506564375138,
     "ncells": 736500,
     "SE_NM": 0.0003874319286199298,
     "hw": 0.05381939430878648,
     "D_pc": 0.0500614598060438,
     "D_slope": -0.03742467331706181,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      6
     ],
     "bias": 0.025110671891725223,
     "ncells": 736740,
     "SE_NM": 0.0003640753806657098,
     "hw": 0.05351368637985377,
     "D_pc": 0.05017529447869371,
     "D_slope": -0.0373108386444119,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      6
     ],
     "bias": 0.024870234462766594,
     "ncells": 736365,
     "SE_NM": 0.00034040349767369823,
     "hw": 0.05299444316928461,
     "D_pc": 0.05041573190765234,
     "D_slope": -0.03707040121545327,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      6
     ],
     "bias": 0.024784187083271125,
     "ncells": 736189,
     "SE_NM": 0.00036547638498693946,
     "hw": 0.052890489952487844,
     "D_pc": 0.05050177928714781,
     "D_slope": -0.0369843538359578,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      6
     ],
     "bias": 0.02467790097472211,
     "ncells": 736165,
     "SE_NM": 0.00041266639572982544,
     "hw": 0.052794053638029116,
     "D_pc": 0.05060806539569682,
     "D_slope": -0.036878067727408786,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      6
     ],
     "bias": 0.025258357385674945,
     "ncells": 736926,
     "SE_NM": 0.0003447998948955567,
     "hw": 0.05375561013622809,
     "D_pc": 0.05002760898474399,
     "D_slope": -0.03745852413836162,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      6
     ],
     "bias": 0.02492005736624947,
     "ncells": 736403,
     "SE_NM": 0.0003613539644309603,
     "hw": 0.05314250020958775,
     "D_pc": 0.050365909004169464,
     "D_slope": -0.037120224118936146,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 16
    }
   },
   "bias_mean": 0.024918571837864723,
   "bias_sd": 0.000223840314473663
  },
  "7": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      1,
      7
     ],
     "bias": 0.04917699850955248,
     "ncells": 1190430,
     "SE_NM": 0.0004002377868896923,
     "hw": 0.10142956431701995,
     "D_pc": 0.06557454223747279,
     "D_slope": -0.03579180385348746,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      1,
      7
     ],
     "bias": 0.049161857186363456,
     "ncells": 1190938,
     "SE_NM": 0.00040086667491652023,
     "hw": 0.10140059186201249,
     "D_pc": 0.06558968356066182,
     "D_slope": -0.03577666253029843,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      1,
      7
     ],
     "bias": 0.04913142603751641,
     "ncells": 1189261,
     "SE_NM": 0.0003909955878032418,
     "hw": 0.10131933868911114,
     "D_pc": 0.06562011470950886,
     "D_slope": -0.03574623138145139,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      1,
      7
     ],
     "bias": 0.0489964284918214,
     "ncells": 1190369,
     "SE_NM": 0.00034626225164218036,
     "hw": 0.10096176762186203,
     "D_pc": 0.06575511225520388,
     "D_slope": -0.03561123383575637,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      1,
      7
     ],
     "bias": 0.0494105705811565,
     "ncells": 1191316,
     "SE_NM": 0.000358243432611392,
     "hw": 0.10181270987108126,
     "D_pc": 0.06534097016586878,
     "D_slope": -0.036025375925091474,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      1,
      7
     ],
     "bias": 0.04937413721422512,
     "ncells": 1190008,
     "SE_NM": 0.00041789700250440936,
     "hw": 0.10186119525981892,
     "D_pc": 0.06537740353280015,
     "D_slope": -0.0359889425581601,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      1,
      7
     ],
     "bias": 0.049084734190096846,
     "ncells": 1190652,
     "SE_NM": 0.00042748688342771226,
     "hw": 0.10130315473896959,
     "D_pc": 0.06566680655692843,
     "D_slope": -0.03569953953403182,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      1,
      7
     ],
     "bias": 0.04891035786179909,
     "ncells": 1189630,
     "SE_NM": 0.00046849006718202276,
     "hw": 0.10104682742592744,
     "D_pc": 0.06584118288522618,
     "D_slope": -0.03552516320573407,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      1,
      7
     ],
     "bias": 0.049093724392778704,
     "ncells": 1190721,
     "SE_NM": 0.0004717512612437812,
     "hw": 0.10142115527608742,
     "D_pc": 0.06565781635424657,
     "D_slope": -0.03570852973671368,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      1,
      7
     ],
     "bias": 0.04908287757561158,
     "ncells": 1191412,
     "SE_NM": 0.0004364706008000569,
     "hw": 0.10131919374947405,
     "D_pc": 0.06566866317141369,
     "D_slope": -0.03569768291954656,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      1,
      7
     ],
     "bias": 0.04905015647030542,
     "ncells": 1191898,
     "SE_NM": 0.0004875424311721565,
     "hw": 0.10137128092917728,
     "D_pc": 0.06570138427671986,
     "D_slope": -0.03566496181424039,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      1,
      7
     ],
     "bias": 0.04929576971590688,
     "ncells": 1191242,
     "SE_NM": 0.00033237146325268673,
     "hw": 0.10153493921106393,
     "D_pc": 0.0654557710311184,
     "D_slope": -0.035910575059841854,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      1,
      7
     ],
     "bias": 0.04918918646727288,
     "ncells": 1191012,
     "SE_NM": 0.0004530320545147653,
     "hw": 0.10156896509052876,
     "D_pc": 0.06556235427975239,
     "D_slope": -0.03580399181120786,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      1,
      7
     ],
     "bias": 0.048860033310689666,
     "ncells": 1188708,
     "SE_NM": 0.0004463081242761056,
     "hw": 0.10089546024986888,
     "D_pc": 0.06589150743633561,
     "D_slope": -0.03547483865462464,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      1,
      7
     ],
     "bias": 0.048897270159231176,
     "ncells": 1190655,
     "SE_NM": 0.0004329761893339506,
     "hw": 0.10094026181211316,
     "D_pc": 0.0658542705877941,
     "D_slope": -0.03551207550316615,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      1,
      7
     ],
     "bias": 0.0492590697210078,
     "ncells": 1190061,
     "SE_NM": 0.0004228461407164207,
     "hw": 0.1016417353452391,
     "D_pc": 0.06549247102601748,
     "D_slope": -0.03587387506494277,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 16
    }
   },
   "bias_mean": 0.04912341236783346,
   "bias_sd": 0.00016198467364912772
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vbias_reps_U14_c2.json <==
{
 "config": "U14",
 "ic": 2,
 "N": 10000000,
 "nrep": 16,
 "depths": {
  "0": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      0
     ],
     "bias": -2.732292664342495e-07,
     "ncells": 2658,
     "SE_NM": 9.636361308232945e-05,
     "hw": 0.0004708863361254493,
     "D_pc": -0.004678042958447388,
     "D_slope": -0.017558464494146726,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      0
     ],
     "bias": 0.00014848363175656853,
     "ncells": 2669,
     "SE_NM": 9.900828172805158e-05,
     "hw": 0.000993808304028903,
     "D_pc": -0.0048267998194703905,
     "D_slope": -0.01770722135516973,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      0
     ],
     "bias": -1.3480116208719473e-05,
     "ncells": 2677,
     "SE_NM": 8.64413187960268e-05,
     "hw": 0.0004845980579788716,
     "D_pc": -0.0046648360715051025,
     "D_slope": -0.01754525760720444,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      0
     ],
     "bias": -3.824111514227901e-06,
     "ncells": 2631,
     "SE_NM": 7.591247133207271e-05,
     "hw": 0.00041900395114629046,
     "D_pc": -0.004674492076199594,
     "D_slope": -0.017554913611898933,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      0
     ],
     "bias": 6.998213805642362e-05,
     "ncells": 2686,
     "SE_NM": 9.427936483691312e-05,
     "hw": 0.0007043845673664349,
     "D_pc": -0.004748298325770246,
     "D_slope": -0.017628719861469584,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      0
     ],
     "bias": 8.985747262924004e-05,
     "ncells": 2676,
     "SE_NM": 7.908462274781176e-05,
     "hw": 0.0007260722352992761,
     "D_pc": -0.004768173660343062,
     "D_slope": -0.0176485951960424,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      0
     ],
     "bias": -0.00014158886656867598,
     "ncells": 2658,
     "SE_NM": 8.670097350578147e-05,
     "hw": 0.0009320599359594706,
     "D_pc": -0.004536727321145146,
     "D_slope": -0.017417148856844485,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      0
     ],
     "bias": 8.294685770449117e-05,
     "ncells": 2684,
     "SE_NM": 0.0001004597517514688,
     "hw": 0.0007696372581291278,
     "D_pc": -0.004761263045418313,
     "D_slope": -0.017641684581117652,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      0
     ],
     "bias": 3.456391994283159e-06,
     "ncells": 2661,
     "SE_NM": 9.96481163250919e-05,
     "hw": 0.0004927972737290471,
     "D_pc": -0.004681772579708105,
     "D_slope": -0.017562194115407444,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      0
     ],
     "bias": 6.218771258337252e-05,
     "ncells": 2678,
     "SE_NM": 0.00010295471326132056,
     "hw": 0.0007068235720351941,
     "D_pc": -0.0047405039002971945,
     "D_slope": -0.017620925435996533,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      0
     ],
     "bias": 8.029823784949652e-05,
     "ncells": 2678,
     "SE_NM": 8.650605147200892e-05,
     "hw": 0.0007158290844783333,
     "D_pc": -0.0047586144255633185,
     "D_slope": -0.017639035961262657,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      0
     ],
     "bias": -0.0001503185488150871,
     "ncells": 2662,
     "SE_NM": 8.556421768648903e-05,
     "hw": 0.0009581008036964865,
     "D_pc": -0.004527997638898735,
     "D_slope": -0.017408419174598073,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      0
     ],
     "bias": -5.008760311064897e-06,
     "ncells": 2642,
     "SE_NM": 9.258731745395683e-05,
     "hw": 0.0004751816147708751,
     "D_pc": -0.004673307427402757,
     "D_slope": -0.017553728963102096,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      0
     ],
     "bias": 0.00010927623677081666,
     "ncells": 2654,
     "SE_NM": 9.828000421813805e-05,
     "hw": 0.0008575149471498266,
     "D_pc": -0.004787592424484639,
     "D_slope": -0.017668013960183977,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      0
     ],
     "bias": -1.0700157592191673e-06,
     "ncells": 2654,
     "SE_NM": 9.854577382475098e-05,
     "hw": 0.00048085344110708386,
     "D_pc": -0.004677246171954603,
     "D_slope": -0.01755766770765394,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      0
     ],
     "bias": 4.367493108003995e-05,
     "ncells": 2636,
     "SE_NM": 9.07286255831561e-05,
     "hw": 0.0006050561850387356,
     "D_pc": -0.004721991118793862,
     "D_slope": -0.0176024126544932,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 2.3412497623831463e-05,
   "bias_sd": 8.17193135361365e-05
  },
  "1": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      1
     ],
     "bias": 0.00014176848071317805,
     "ncells": 5422,
     "SE_NM": 0.00011373379545311202,
     "hw": 0.001158813224118425,
     "D_pc": -0.010243338293975487,
     "D_slope": -0.027616774379108505,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      1
     ],
     "bias": -2.915529007663231e-07,
     "ncells": 5412,
     "SE_NM": 0.00012770700697227743,
     "hw": 0.0006993328915793502,
     "D_pc": -0.010101278260361543,
     "D_slope": -0.02747471434549456,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      1
     ],
     "bias": 7.737275291236356e-05,
     "ncells": 5376,
     "SE_NM": 0.00012480460707542956,
     "hw": 0.0009652361435261488,
     "D_pc": -0.010178942566174673,
     "D_slope": -0.02755237865130769,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      1
     ],
     "bias": -9.53351292853899e-07,
     "ncells": 5404,
     "SE_NM": 0.00012118467380973179,
     "hw": 0.0006828254433065765,
     "D_pc": -0.010100616461969456,
     "D_slope": -0.027474052547102473,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      1
     ],
     "bias": 0.0001830845803533765,
     "ncells": 5409,
     "SE_NM": 0.00011902166168824627,
     "hw": 0.001320954862841298,
     "D_pc": -0.010284654393615686,
     "D_slope": -0.027658090478748704,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      1
     ],
     "bias": -2.433257157880009e-05,
     "ncells": 5430,
     "SE_NM": 0.00012869194402043827,
     "hw": 0.0007869313642352654,
     "D_pc": -0.01007723724168351,
     "D_slope": -0.027450673326816527,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      1
     ],
     "bias": 0.00015921808989832753,
     "ncells": 5380,
     "SE_NM": 0.00010908479883661258,
     "hw": 0.001212071498951113,
     "D_pc": -0.010260787903160637,
     "D_slope": -0.027634223988293655,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      1
     ],
     "bias": 0.00020538168038458648,
     "ncells": 5402,
     "SE_NM": 0.00013272965968363055,
     "hw": 0.0014405968628499227,
     "D_pc": -0.010306951493646896,
     "D_slope": -0.027680387578779914,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      1
     ],
     "bias": 1.8826950786088315e-05,
     "ncells": 5381,
     "SE_NM": 0.00010004543980023224,
     "hw": 0.0006888990924692348,
     "D_pc": -0.010120396764048398,
     "D_slope": -0.027493832849181415,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      1
     ],
     "bias": -1.0835931710861946e-05,
     "ncells": 5469,
     "SE_NM": 0.00011453266896560992,
     "hw": 0.0006986410147216505,
     "D_pc": -0.010090733881551447,
     "D_slope": -0.027464169966684465,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      1
     ],
     "bias": 3.1848866525574504e-05,
     "ncells": 5387,
     "SE_NM": 0.0001248737765586243,
     "hw": 0.00080317850295703,
     "D_pc": -0.010133418679787884,
     "D_slope": -0.0275068547649209,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      1
     ],
     "bias": 2.2096764379309075e-05,
     "ncells": 5365,
     "SE_NM": 0.00010153136026750272,
     "hw": 0.0007046012359107843,
     "D_pc": -0.010123666577641618,
     "D_slope": -0.027497102662774636,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      1
     ],
     "bias": 1.0366776356629526e-05,
     "ncells": 5404,
     "SE_NM": 0.00011792550381861033,
     "hw": 0.0007069171828175837,
     "D_pc": -0.010111936589618939,
     "D_slope": -0.027485372674751957,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      1
     ],
     "bias": 7.412746993668007e-05,
     "ncells": 5354,
     "SE_NM": 0.00010100452393423349,
     "hw": 0.0008893437085156948,
     "D_pc": -0.01017569728319899,
     "D_slope": -0.027549133368332007,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      1
     ],
     "bias": -6.148025471813812e-05,
     "ncells": 5405,
     "SE_NM": 0.00011957161105542628,
     "hw": 0.000892505344259935,
     "D_pc": -0.010040089558544171,
     "D_slope": -0.02741352564367719,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      1
     ],
     "bias": 1.1903451604122761e-05,
     "ncells": 5393,
     "SE_NM": 0.00012621515369970224,
     "hw": 0.0007361813495031675,
     "D_pc": -0.010113473264866432,
     "D_slope": -0.02748690934999945,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 5.2381387603051e-05,
   "bias_sd": 7.971921957009115e-05
  },
  "2": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      2
     ],
     "bias": 4.591484159116588e-05,
     "ncells": 10834,
     "SE_NM": 0.00012273667901973738,
     "hw": 0.0008724212442237353,
     "D_pc": -0.014206824957357166,
     "D_slope": -0.0365180744350294,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      2
     ],
     "bias": 5.689550644116803e-06,
     "ncells": 10778,
     "SE_NM": 0.00011592211552378792,
     "hw": 0.0007199757154201267,
     "D_pc": -0.014166599666410117,
     "D_slope": -0.03647784914408235,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      2
     ],
     "bias": 0.0001381101393588824,
     "ncells": 10834,
     "SE_NM": 0.00012911878281204097,
     "hw": 0.0011977131589440441,
     "D_pc": -0.014299020255124882,
     "D_slope": -0.036610269732797115,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      2
     ],
     "bias": 0.0002990944772120474,
     "ncells": 10840,
     "SE_NM": 0.0001319176688611028,
     "hw": 0.0017422097805996053,
     "D_pc": -0.014460004592978047,
     "D_slope": -0.03677125407065028,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      2
     ],
     "bias": 0.00023481847418355128,
     "ncells": 10818,
     "SE_NM": 0.00013067337510275757,
     "hw": 0.0015259321174178474,
     "D_pc": -0.014395728589949551,
     "D_slope": -0.036706978067621784,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      2
     ],
     "bias": 0.00029940746788365,
     "ncells": 10783,
     "SE_NM": 0.00013632503050129698,
     "hw": 0.0017611243665924144,
     "D_pc": -0.01446031758364965,
     "D_slope": -0.03677156706132188,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      2
     ],
     "bias": 0.00014569218047649768,
     "ncells": 10820,
     "SE_NM": 0.00013306423685627235,
     "hw": 0.0012347874092478867,
     "D_pc": -0.014306602296242497,
     "D_slope": -0.03661785177391473,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      2
     ],
     "bias": 0.0001655106050668098,
     "ncells": 10829,
     "SE_NM": 0.00013980835208737445,
     "hw": 0.0013199710880806496,
     "D_pc": -0.01432642072083281,
     "D_slope": -0.03663767019850504,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      2
     ],
     "bias": 0.0001971555329466912,
     "ncells": 10877,
     "SE_NM": 0.00011279017707603734,
     "hw": 0.0013479200737924403,
     "D_pc": -0.014358065648712691,
     "D_slope": -0.036669315126384924,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      2
     ],
     "bias": 0.0003045557947773392,
     "ncells": 10808,
     "SE_NM": 0.00016036173793312742,
     "hw": 0.0018479367739723733,
     "D_pc": -0.014465465910543339,
     "D_slope": -0.03677671538821557,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      2
     ],
     "bias": 0.00023313440481603775,
     "ncells": 10795,
     "SE_NM": 0.0001294829351617005,
     "hw": 0.0015186143719260086,
     "D_pc": -0.014394044520582037,
     "D_slope": -0.03670529399825427,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      2
     ],
     "bias": 0.00024078221809292755,
     "ncells": 10781,
     "SE_NM": 0.0001288272987796025,
     "hw": 0.001543433844574877,
     "D_pc": -0.014401692333858927,
     "D_slope": -0.03671294181153116,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      2
     ],
     "bias": 0.0003359287635513186,
     "ncells": 10816,
     "SE_NM": 0.00011541798729105818,
     "hw": 0.001822325092240515,
     "D_pc": -0.014496838879317318,
     "D_slope": -0.03680808835698955,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      2
     ],
     "bias": 0.0005314369344626146,
     "ncells": 10832,
     "SE_NM": 0.00012959847353962028,
     "hw": 0.002511807185911406,
     "D_pc": -0.014692347050228614,
     "D_slope": -0.03700359652790085,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      2
     ],
     "bias": 0.00010664211179384209,
     "ncells": 10886,
     "SE_NM": 0.00012327091320004703,
     "hw": 0.0010748116547208751,
     "D_pc": -0.014267552227559842,
     "D_slope": -0.036578801705232075,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      2
     ],
     "bias": 0.000194054003877564,
     "ncells": 10823,
     "SE_NM": 0.00014601247930340325,
     "hw": 0.001433882743864098,
     "D_pc": -0.014354964119643564,
     "D_slope": -0.0366662135973158,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.00021737046879594102,
   "bias_sd": 0.0001255211425090814
  },
  "3": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      3
     ],
     "bias": 0.00040908584708669593,
     "ncells": 21104,
     "SE_NM": 0.00016857236549734707,
     "hw": 0.0022916569788915325,
     "D_pc": -0.015003463834044398,
     "D_slope": -0.04218480402891517,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      3
     ],
     "bias": 0.00043675519374768157,
     "ncells": 20940,
     "SE_NM": 0.00015003950995992686,
     "hw": 0.002340006846258864,
     "D_pc": -0.015031133180705383,
     "D_slope": -0.042212473375576154,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      3
     ],
     "bias": 0.0005196270375864981,
     "ncells": 21039,
     "SE_NM": 0.0001668594818850205,
     "hw": 0.0026274960554819615,
     "D_pc": -0.0151140050245442,
     "D_slope": -0.04229534521941497,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      3
     ],
     "bias": 0.0003442060806118502,
     "ncells": 20972,
     "SE_NM": 0.00015008121356050708,
     "hw": 0.00205553200410657,
     "D_pc": -0.014938584067569552,
     "D_slope": -0.04211992426244032,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      3
     ],
     "bias": 0.0006950812885083008,
     "ncells": 20940,
     "SE_NM": 0.0001430966299305579,
     "hw": 0.0031134987354403823,
     "D_pc": -0.015289459275466002,
     "D_slope": -0.04247079947033677,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      3
     ],
     "bias": 0.0005061251931084837,
     "ncells": 20917,
     "SE_NM": 0.00013274037889636018,
     "hw": 0.002514066564956383,
     "D_pc": -0.015100503180066185,
     "D_slope": -0.042281843374936956,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      3
     ],
     "bias": 0.00032927441979917205,
     "ncells": 21008,
     "SE_NM": 0.00014069486476982163,
     "hw": 0.0019862534736455792,
     "D_pc": -0.014923652406756874,
     "D_slope": -0.042104992601627644,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      3
     ],
     "bias": 0.0003039387299153401,
     "ncells": 20939,
     "SE_NM": 0.0001319949203393602,
     "hw": 0.0018925871024306428,
     "D_pc": -0.014898316716873042,
     "D_slope": -0.04207965691174381,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      3
     ],
     "bias": 0.0004604728903010863,
     "ncells": 21007,
     "SE_NM": 0.0001626864648936069,
     "hw": 0.002439048984633971,
     "D_pc": -0.015054850877258788,
     "D_slope": -0.04223619107212956,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      3
     ],
     "bias": 0.000400709519005768,
     "ncells": 21041,
     "SE_NM": 0.00015060693868799028,
     "hw": 0.0022252738451625483,
     "D_pc": -0.01499508750596347,
     "D_slope": -0.04217642770083424,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      3
     ],
     "bias": 0.0003681560220214902,
     "ncells": 20962,
     "SE_NM": 0.000157865949389592,
     "hw": 0.002148093415131218,
     "D_pc": -0.014962534008979192,
     "D_slope": -0.04214387420384996,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      3
     ],
     "bias": 0.00023670303237426082,
     "ncells": 20876,
     "SE_NM": 0.00016175838680320152,
     "hw": 0.0017592536661671996,
     "D_pc": -0.014831081019331963,
     "D_slope": -0.04201242121420273,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      3
     ],
     "bias": 0.0003146551564384009,
     "ncells": 21021,
     "SE_NM": 0.00013273454515399293,
     "hw": 0.0019232258781015576,
     "D_pc": -0.014909033143396103,
     "D_slope": -0.04209037333826687,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      3
     ],
     "bias": 0.0004323914014139757,
     "ncells": 20990,
     "SE_NM": 0.00012886106025934629,
     "hw": 0.002275323762813364,
     "D_pc": -0.015026769388371677,
     "D_slope": -0.04220810958324245,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      3
     ],
     "bias": 0.00030988193470053715,
     "ncells": 21015,
     "SE_NM": 0.0001351720254528069,
     "hw": 0.001914356671742694,
     "D_pc": -0.014904259921658239,
     "D_slope": -0.04208560011652901,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      3
     ],
     "bias": 0.00036960631062714355,
     "ncells": 20986,
     "SE_NM": 0.0001562555859295541,
     "hw": 0.002147270990326201,
     "D_pc": -0.014963984297584845,
     "D_slope": -0.042145324492455616,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0004022918785779178,
   "bias_sd": 0.000109560893746049
  },
  "4": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      4
     ],
     "bias": 0.000627078954080651,
     "ncells": 39327,
     "SE_NM": 0.0001558658951762107,
     "hw": 0.003061633683082936,
     "D_pc": -0.01141912151952243,
     "D_slope": -0.043822551504167015,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      4
     ],
     "bias": 0.0008697442798929478,
     "ncells": 39473,
     "SE_NM": 0.00015894170650870514,
     "hw": 0.003722269399866362,
     "D_pc": -0.011661786845334726,
     "D_slope": -0.04406521682997931,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      4
     ],
     "bias": 0.0008678295738245856,
     "ncells": 39291,
     "SE_NM": 0.00016576606237268444,
     "hw": 0.003741051876640137,
     "D_pc": -0.011659872139266364,
     "D_slope": -0.04406330212391095,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      4
     ],
     "bias": 0.0007077153893181309,
     "ncells": 39374,
     "SE_NM": 0.00015491630761656393,
     "hw": 0.0032781107346409703,
     "D_pc": -0.01149975795475991,
     "D_slope": -0.043903187939404495,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      4
     ],
     "bias": 0.0006838375898453597,
     "ncells": 39526,
     "SE_NM": 0.00013944976985110595,
     "hw": 0.003178336471200311,
     "D_pc": -0.011475880155287138,
     "D_slope": -0.043879310139931724,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      4
     ],
     "bias": 0.0007507421805840186,
     "ncells": 39237,
     "SE_NM": 0.0001622221388957924,
     "hw": 0.0034165232023112635,
     "D_pc": -0.011542784746025797,
     "D_slope": -0.04394621473067038,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      4
     ],
     "bias": 0.000930109880990293,
     "ncells": 39526,
     "SE_NM": 0.00016469137861270164,
     "hw": 0.0038943248824536906,
     "D_pc": -0.011722152446432071,
     "D_slope": -0.04412558243107666,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      4
     ],
     "bias": 0.000715305105395081,
     "ncells": 39415,
     "SE_NM": 0.00016306786637420087,
     "hw": 0.0033121436392595347,
     "D_pc": -0.01150734767083686,
     "D_slope": -0.043910777655481445,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      4
     ],
     "bias": 0.0007300085484537311,
     "ncells": 39576,
     "SE_NM": 0.0001681280130622949,
     "hw": 0.003353985553050564,
     "D_pc": -0.01152205111389551,
     "D_slope": -0.043925481098540095,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      4
     ],
     "bias": 0.0007942480595669599,
     "ncells": 39503,
     "SE_NM": 0.00015760319111476692,
     "hw": 0.0035123972314398434,
     "D_pc": -0.011586290625008738,
     "D_slope": -0.043989720609653324,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      4
     ],
     "bias": 0.0008494342880641659,
     "ncells": 39416,
     "SE_NM": 0.00019326405854557777,
     "hw": 0.003739990564811591,
     "D_pc": -0.011641476853505944,
     "D_slope": -0.04404490683815053,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      4
     ],
     "bias": 0.0007836243664879339,
     "ncells": 39475,
     "SE_NM": 0.0001504347089441492,
     "hw": 0.0034718326608258075,
     "D_pc": -0.011575666931929712,
     "D_slope": -0.0439790969165743,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      4
     ],
     "bias": 0.0006748659585710248,
     "ncells": 39375,
     "SE_NM": 0.00016816566958877013,
     "hw": 0.0032135554197497383,
     "D_pc": -0.011466908524012803,
     "D_slope": -0.04387033850865739,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      4
     ],
     "bias": 0.0007157416603952305,
     "ncells": 39412,
     "SE_NM": 0.0001590550731928892,
     "hw": 0.0033058594445652704,
     "D_pc": -0.011507784225837009,
     "D_slope": -0.043911214210481594,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      4
     ],
     "bias": 0.0009252946318966115,
     "ncells": 39433,
     "SE_NM": 0.00014114652848802941,
     "hw": 0.003844226999919758,
     "D_pc": -0.01171733719733839,
     "D_slope": -0.044120767181982976,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      4
     ],
     "bias": 0.0006474005714508513,
     "ncells": 39400,
     "SE_NM": 0.00015624590505161626,
     "hw": 0.0031146374544826,
     "D_pc": -0.01143944313689263,
     "D_slope": -0.043842873121537215,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0007670613149260985,
   "bias_sd": 9.658602762434446e-05
  },
  "5": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      5
     ],
     "bias": 0.0018512921976117508,
     "ncells": 71370,
     "SE_NM": 0.00018376894955569607,
     "hw": 0.006076649654930441,
     "D_pc": -0.005083221843581662,
     "D_slope": -0.043397910227913214,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      5
     ],
     "bias": 0.001770012345452751,
     "ncells": 71505,
     "SE_NM": 0.00019421969340070283,
     "hw": 0.00589087461574566,
     "D_pc": -0.005001941991422662,
     "D_slope": -0.043316630375754214,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      5
     ],
     "bias": 0.0015899364931484666,
     "ncells": 71426,
     "SE_NM": 0.00018238672223739596,
     "hw": 0.0054357613770108434,
     "D_pc": -0.004821866139118378,
     "D_slope": -0.04313655452344993,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      5
     ],
     "bias": 0.001576933451797255,
     "ncells": 71416,
     "SE_NM": 0.00020131937206381892,
     "hw": 0.005441213579397825,
     "D_pc": -0.004808863097767166,
     "D_slope": -0.04312355148209872,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      5
     ],
     "bias": 0.0014901203654118927,
     "ncells": 71354,
     "SE_NM": 0.00018335605806451264,
     "hw": 0.0051987772645543506,
     "D_pc": -0.004722050011381804,
     "D_slope": -0.043036738395713356,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      5
     ],
     "bias": 0.001555269973456272,
     "ncells": 71099,
     "SE_NM": 0.000204679832424312,
     "hw": 0.005412196549998947,
     "D_pc": -0.004787199619426183,
     "D_slope": -0.043101888003757735,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      5
     ],
     "bias": 0.0016578838790919787,
     "ncells": 71265,
     "SE_NM": 0.00018175542247444,
     "hw": 0.005608722686393399,
     "D_pc": -0.00488981352506189,
     "D_slope": -0.04320450190939344,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      5
     ],
     "bias": 0.001421864227752631,
     "ncells": 71351,
     "SE_NM": 0.00018160095561150166,
     "hw": 0.0050297173142343785,
     "D_pc": -0.004653793873722542,
     "D_slope": -0.042968482258054094,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      5
     ],
     "bias": 0.0015094244765588155,
     "ncells": 71188,
     "SE_NM": 0.00020331012926539814,
     "hw": 0.0052929621660822174,
     "D_pc": -0.0047413541225287265,
     "D_slope": -0.04305604250686028,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      5
     ],
     "bias": 0.0017386181431997966,
     "ncells": 71642,
     "SE_NM": 0.00018759245025487927,
     "hw": 0.005793911341207136,
     "D_pc": -0.0049705477891697075,
     "D_slope": -0.04328523617350126,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      5
     ],
     "bias": 0.0019030671832865192,
     "ncells": 71315,
     "SE_NM": 0.00019224771843106062,
     "hw": 0.00622216368529008,
     "D_pc": -0.00513499682925643,
     "D_slope": -0.04344968521358798,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      5
     ],
     "bias": 0.0014684874561328581,
     "ncells": 71454,
     "SE_NM": 0.0001701449590352395,
     "hw": 0.005117295471261047,
     "D_pc": -0.004700417102102769,
     "D_slope": -0.04301510548643432,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      5
     ],
     "bias": 0.00170586823371148,
     "ncells": 71521,
     "SE_NM": 0.00019230062218169737,
     "hw": 0.005730604241984715,
     "D_pc": -0.004937797879681391,
     "D_slope": -0.04325248626401294,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      5
     ],
     "bias": 0.0015956241543757937,
     "ncells": 71451,
     "SE_NM": 0.00021598036036092567,
     "hw": 0.005514825946043932,
     "D_pc": -0.004827553800345705,
     "D_slope": -0.04314224218467726,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      5
     ],
     "bias": 0.0016672111526179617,
     "ncells": 71479,
     "SE_NM": 0.00021783170981049904,
     "hw": 0.005690963939466874,
     "D_pc": -0.004899140798587873,
     "D_slope": -0.043213829182919425,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      5
     ],
     "bias": 0.0016584003946334275,
     "ncells": 71468,
     "SE_NM": 0.0001864847213760647,
     "hw": 0.0056073458177948055,
     "D_pc": -0.004890330040603338,
     "D_slope": -0.04320501842493489,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0016350008830149781,
   "bias_sd": 0.00013612760707332024
  },
  "6": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      6
     ],
     "bias": 0.0032464224609315973,
     "ncells": 124729,
     "SE_NM": 0.0001921551791886096,
     "hw": 0.008990965654076609,
     "D_pc": 0.005391239699720357,
     "D_slope": -0.040046056154940585,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      6
     ],
     "bias": 0.0034260210601668173,
     "ncells": 124926,
     "SE_NM": 0.00025943234409903006,
     "hw": 0.009488114065944341,
     "D_pc": 0.005211641100485137,
     "D_slope": -0.040225654754175805,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      6
     ],
     "bias": 0.0031967330810551142,
     "ncells": 124221,
     "SE_NM": 0.00018083495749812153,
     "hw": 0.008894431119337978,
     "D_pc": 0.00544092907959684,
     "D_slope": -0.0399963667750641,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      6
     ],
     "bias": 0.0032822387533417152,
     "ncells": 124746,
     "SE_NM": 0.00024291772554816868,
     "hw": 0.009155519445790622,
     "D_pc": 0.005355423407310239,
     "D_slope": -0.0400818724473507,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      6
     ],
     "bias": 0.003191810309854659,
     "ncells": 124690,
     "SE_NM": 0.00026900061592436704,
     "hw": 0.009014325286263824,
     "D_pc": 0.005445851850797295,
     "D_slope": -0.039991444003863647,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      6
     ],
     "bias": 0.0033487716541286683,
     "ncells": 124633,
     "SE_NM": 0.00022505515948439834,
     "hw": 0.009273231186686267,
     "D_pc": 0.005288890506523286,
     "D_slope": -0.040148405348137656,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      6
     ],
     "bias": 0.0032818821726443015,
     "ncells": 124983,
     "SE_NM": 0.00021757526132483497,
     "hw": 0.009095262751239074,
     "D_pc": 0.005355779988007653,
     "D_slope": -0.04008151586665329,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      6
     ],
     "bias": 0.003250646545004343,
     "ncells": 124785,
     "SE_NM": 0.00022126119135384514,
     "hw": 0.009045371387938098,
     "D_pc": 0.005387015615647611,
     "D_slope": -0.04005028023901333,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      6
     ],
     "bias": 0.0031818008640580042,
     "ncells": 124966,
     "SE_NM": 0.0001936016406866929,
     "hw": 0.008840297983725598,
     "D_pc": 0.00545586129659395,
     "D_slope": -0.03998143455806699,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      6
     ],
     "bias": 0.003587886573152843,
     "ncells": 124477,
     "SE_NM": 0.0002072696319834354,
     "hw": 0.009770249796445338,
     "D_pc": 0.005049775587499111,
     "D_slope": -0.04038752026716183,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      6
     ],
     "bias": 0.003310396258536741,
     "ncells": 124561,
     "SE_NM": 0.00021875156311914451,
     "hw": 0.009183130754522562,
     "D_pc": 0.0053272659021152136,
     "D_slope": -0.04011002995254573,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      6
     ],
     "bias": 0.003305482522645675,
     "ncells": 124358,
     "SE_NM": 0.00023676427979008234,
     "hw": 0.009216604970796568,
     "D_pc": 0.005332179638006279,
     "D_slope": -0.04010511621665466,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      6
     ],
     "bias": 0.0032081952430391136,
     "ncells": 124744,
     "SE_NM": 0.00017763127185901686,
     "hw": 0.00888538392902138,
     "D_pc": 0.005429466917612841,
     "D_slope": -0.0400078289370481,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      6
     ],
     "bias": 0.003423181149115606,
     "ncells": 124742,
     "SE_NM": 0.00021513025689264692,
     "hw": 0.009410554349632096,
     "D_pc": 0.005214481011536348,
     "D_slope": -0.040222814843124594,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      6
     ],
     "bias": 0.0032795143578556174,
     "ncells": 124933,
     "SE_NM": 0.00019925304251827225,
     "hw": 0.009062288529821867,
     "D_pc": 0.005358147802796337,
     "D_slope": -0.040079148051864605,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      6
     ],
     "bias": 0.003200263322389929,
     "ncells": 124442,
     "SE_NM": 0.0002020996835427933,
     "hw": 0.008922934069683123,
     "D_pc": 0.005437398838262025,
     "D_slope": -0.039999897016398916,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0032950778954950466,
   "bias_sd": 0.00010867323426728551
  },
  "7": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      2,
      7
     ],
     "bias": 0.006247392815687772,
     "ncells": 209165,
     "SE_NM": 0.00023697542000638351,
     "hw": 0.015448622561328717,
     "D_pc": 0.017413437104482468,
     "D_slope": -0.0363289449755969,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      2,
      7
     ],
     "bias": 0.006629010433585006,
     "ncells": 209189,
     "SE_NM": 0.0002231762780117882,
     "hw": 0.016194610288732904,
     "D_pc": 0.017031819486585234,
     "D_slope": -0.03671056259349413,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      2,
      7
     ],
     "bias": 0.006406264290046107,
     "ncells": 209439,
     "SE_NM": 0.00023669553324993334,
     "hw": 0.015766006431901413,
     "D_pc": 0.017254565630124133,
     "D_slope": -0.03648781644995523,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      2,
      7
     ],
     "bias": 0.0064355123062559555,
     "ncells": 208866,
     "SE_NM": 0.00021193905605001686,
     "hw": 0.01579426350617591,
     "D_pc": 0.017225317613914284,
     "D_slope": -0.03651706446616508,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      2,
      7
     ],
     "bias": 0.006532165642037083,
     "ncells": 209291,
     "SE_NM": 0.00021784145888558332,
     "hw": 0.015994504219774438,
     "D_pc": 0.017128664278133157,
     "D_slope": -0.03661371780194621,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      2,
      7
     ],
     "bias": 0.006576190155257802,
     "ncells": 209450,
     "SE_NM": 0.0002640259916205686,
     "hw": 0.016142696447946487,
     "D_pc": 0.017084639764912438,
     "D_slope": -0.03665774231516693,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      2,
      7
     ],
     "bias": 0.006199804610304352,
     "ncells": 208858,
     "SE_NM": 0.00022336196671744713,
     "hw": 0.015336424520312471,
     "D_pc": 0.017461025309865888,
     "D_slope": -0.03628135677021348,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      2,
      7
     ],
     "bias": 0.006577296930636703,
     "ncells": 209214,
     "SE_NM": 0.00021124239859915075,
     "hw": 0.01607702583297347,
     "D_pc": 0.017083532989533537,
     "D_slope": -0.03665884909054583,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      2,
      7
     ],
     "bias": 0.006559107183880766,
     "ncells": 209376,
     "SE_NM": 0.00019450609018028498,
     "hw": 0.016021997575860147,
     "D_pc": 0.017101722736289474,
     "D_slope": -0.03664065934378989,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      2,
      7
     ],
     "bias": 0.006577807771096414,
     "ncells": 209057,
     "SE_NM": 0.00022059835826898925,
     "hw": 0.016089086725704867,
     "D_pc": 0.017083022149073826,
     "D_slope": -0.03665935993100554,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      2,
      7
     ],
     "bias": 0.0063533940580954434,
     "ncells": 209013,
     "SE_NM": 0.0002714269375419902,
     "hw": 0.01570768737017039,
     "D_pc": 0.017307435862074796,
     "D_slope": -0.03643494621800457,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      2,
      7
     ],
     "bias": 0.006454352933637733,
     "ncells": 209405,
     "SE_NM": 0.00022136694923533473,
     "hw": 0.015843103289776398,
     "D_pc": 0.017206476986532507,
     "D_slope": -0.03653590509354686,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      2,
      7
     ],
     "bias": 0.0067492013814868385,
     "ncells": 209833,
     "SE_NM": 0.00024339067975459374,
     "hw": 0.016460574159368965,
     "D_pc": 0.0169116285386834,
     "D_slope": -0.036830753541395964,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      2,
      7
     ],
     "bias": 0.006586428435316219,
     "ncells": 208942,
     "SE_NM": 0.00017826383793494833,
     "hw": 0.016059911242895752,
     "D_pc": 0.01707440148485402,
     "D_slope": -0.036667980595225344,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      2,
      7
     ],
     "bias": 0.006569428506427624,
     "ncells": 209564,
     "SE_NM": 0.00025486023778589745,
     "hw": 0.016116422271019795,
     "D_pc": 0.017091401413742616,
     "D_slope": -0.03665098066633675,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      2,
      7
     ],
     "bias": 0.006451504794029131,
     "ncells": 208972,
     "SE_NM": 0.00021649714224788736,
     "hw": 0.015831587948864745,
     "D_pc": 0.01720932512614111,
     "D_slope": -0.036533056953938256,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.006494053890486309,
   "bias_sd": 0.00014274290514749188
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vbias_reps_U14_c3.json <==
{
 "config": "U14",
 "ic": 3,
 "N": 10000000,
 "nrep": 16,
 "depths": {
  "0": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      0
     ],
     "bias": 5.428468140048284e-05,
     "ncells": 1196,
     "SE_NM": 7.830358142506802e-05,
     "hw": 0.0006469367829344177,
     "D_pc": -0.007325145429399153,
     "D_slope": -0.015303980825151331,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      0
     ],
     "bias": -4.812148517016265e-05,
     "ncells": 1166,
     "SE_NM": 7.837131272080961e-05,
     "hw": 0.000627179930004505,
     "D_pc": -0.007222739262828508,
     "D_slope": -0.015201574658580685,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      0
     ],
     "bias": 7.526977244612376e-08,
     "ncells": 1200,
     "SE_NM": 8.292191829711145e-05,
     "hw": 0.0004410179397881294,
     "D_pc": -0.007270936017771117,
     "D_slope": -0.015249771413523294,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      0
     ],
     "bias": 3.7289719866415855e-05,
     "ncells": 1186,
     "SE_NM": 7.91525924082713e-05,
     "hw": 0.0005818472614675007,
     "D_pc": -0.007308150467865086,
     "D_slope": -0.015286985863617264,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      0
     ],
     "bias": 4.043676248935771e-05,
     "ncells": 1198,
     "SE_NM": 8.84027439018964e-05,
     "hw": 0.0006210113422967517,
     "D_pc": -0.007311297510488028,
     "D_slope": -0.015290132906240206,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      0
     ],
     "bias": -0.00013486453059937883,
     "ncells": 1204,
     "SE_NM": 7.546030459302185e-05,
     "hw": 0.0009615311047220501,
     "D_pc": -0.007135996217399292,
     "D_slope": -0.01511483161315147,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      0
     ],
     "bias": 8.122164340016585e-06,
     "ncells": 1218,
     "SE_NM": 8.532632837717753e-05,
     "hw": 0.0004803123900475947,
     "D_pc": -0.007278982912338687,
     "D_slope": -0.015257818308090865,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      0
     ],
     "bias": 0.00010671420273825408,
     "ncells": 1198,
     "SE_NM": 8.095373420001462e-05,
     "hw": 0.0008664867099134159,
     "D_pc": -0.0073775749507369245,
     "D_slope": -0.015356410346489102,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      0
     ],
     "bias": 0.00012618622653429515,
     "ncells": 1169,
     "SE_NM": 8.417379403233734e-05,
     "hw": 0.0009675902647926342,
     "D_pc": -0.007397046974532966,
     "D_slope": -0.015375882370285143,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      0
     ],
     "bias": 2.1530603467021653e-05,
     "ncells": 1186,
     "SE_NM": 7.484860178743728e-05,
     "hw": 0.0005049262817802843,
     "D_pc": -0.007292391351465692,
     "D_slope": -0.01527122674721787,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      0
     ],
     "bias": -0.00010469798060716226,
     "ncells": 1208,
     "SE_NM": 7.57155850572558e-05,
     "hw": 0.000839454582667173,
     "D_pc": -0.007166162767391508,
     "D_slope": -0.015144998163143686,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      0
     ],
     "bias": 4.7488684998407e-05,
     "ncells": 1183,
     "SE_NM": 7.534028292855537e-05,
     "hw": 0.0006128976135692672,
     "D_pc": -0.0073183494329970775,
     "D_slope": -0.015297184828749255,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      0
     ],
     "bias": -1.3569015706784565e-05,
     "ncells": 1184,
     "SE_NM": 7.082705776106465e-05,
     "hw": 0.0004610926732860031,
     "D_pc": -0.007257291732291886,
     "D_slope": -0.015236127128044064,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      0
     ],
     "bias": -5.058584620717607e-05,
     "ncells": 1202,
     "SE_NM": 7.69074329287915e-05,
     "hw": 0.0006268470233029959,
     "D_pc": -0.007220274901791494,
     "D_slope": -0.015199110297543672,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      0
     ],
     "bias": 2.2019923095393384e-05,
     "ncells": 1203,
     "SE_NM": 8.19278167408674e-05,
     "hw": 0.0005264311401022323,
     "D_pc": -0.007292880671094064,
     "D_slope": -0.015271716066846241,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      0
     ],
     "bias": 8.316740174572207e-06,
     "ncells": 1182,
     "SE_NM": 8.333430071484799e-05,
     "hw": 0.0004760539972476335,
     "D_pc": -0.007279177488173243,
     "D_slope": -0.01525801288392542,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 7.539132536624887e-06,
   "bias_sd": 6.82747121215805e-05
  },
  "1": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      1
     ],
     "bias": 4.626482372265678e-05,
     "ncells": 2398,
     "SE_NM": 8.482690344046457e-05,
     "hw": 0.0007581798411604968,
     "D_pc": -0.015344318860413951,
     "D_slope": -0.027382811191219728,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      1
     ],
     "bias": -9.048749447566201e-05,
     "ncells": 2411,
     "SE_NM": 0.00011183044011971031,
     "hw": 0.0009985974218526784,
     "D_pc": -0.015207566542215632,
     "D_slope": -0.02724605887302141,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      1
     ],
     "bias": 0.00015123079719308458,
     "ncells": 2392,
     "SE_NM": 0.000105931024018477,
     "hw": 0.0012233980250331692,
     "D_pc": -0.015449284833884379,
     "D_slope": -0.027487777164690155,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      1
     ],
     "bias": -0.0001221122471855643,
     "ncells": 2387,
     "SE_NM": 0.00011551138780531388,
     "hw": 0.0011366261287781652,
     "D_pc": -0.01517594178950573,
     "D_slope": -0.027214434120311506,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      1
     ],
     "bias": 5.744907240717162e-05,
     "ncells": 2384,
     "SE_NM": 8.17701103642416e-05,
     "hw": 0.0007961276549587993,
     "D_pc": -0.015355503109098466,
     "D_slope": -0.027393995439904242,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      1
     ],
     "bias": 1.5413317327322984e-07,
     "ncells": 2404,
     "SE_NM": 9.266730188890694e-05,
     "hw": 0.0005968622204577911,
     "D_pc": -0.015298208169864567,
     "D_slope": -0.027336700500670344,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      1
     ],
     "bias": -5.732924008811785e-05,
     "ncells": 2369,
     "SE_NM": 0.00010503554905597205,
     "hw": 0.0008551095862948687,
     "D_pc": -0.015240724796603176,
     "D_slope": -0.027279217127408953,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      1
     ],
     "bias": -5.465236464011203e-07,
     "ncells": 2418,
     "SE_NM": 0.00011578910284354383,
     "hw": 0.0006598771032023578,
     "D_pc": -0.015297507513044893,
     "D_slope": -0.02733599984385067,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      1
     ],
     "bias": 0.00010890166746640312,
     "ncells": 2441,
     "SE_NM": 0.00010315997692564527,
     "hw": 0.0010415167209990343,
     "D_pc": -0.015406955704157697,
     "D_slope": -0.027445448034963474,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      1
     ],
     "bias": -3.001413164734068e-06,
     "ncells": 2382,
     "SE_NM": 9.14211646984236e-05,
     "hw": 0.0006049893776534063,
     "D_pc": -0.01529505262352656,
     "D_slope": -0.027333544954332337,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      1
     ],
     "bias": -3.458804651452346e-05,
     "ncells": 2394,
     "SE_NM": 0.0001153879081552032,
     "hw": 0.0007920915294458721,
     "D_pc": -0.01526346599017677,
     "D_slope": -0.027301958320982547,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      1
     ],
     "bias": 8.800735289631739e-05,
     "ncells": 2355,
     "SE_NM": 0.0001055303856983205,
     "hw": 0.0009799232018780628,
     "D_pc": -0.015386061389587612,
     "D_slope": -0.027424553720393388,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      1
     ],
     "bias": -6.994487354334417e-05,
     "ncells": 2416,
     "SE_NM": 8.462972298481863e-05,
     "hw": 0.0008482663204092763,
     "D_pc": -0.01522810916314795,
     "D_slope": -0.027266601493953727,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      1
     ],
     "bias": -7.251317462803747e-05,
     "ncells": 2410,
     "SE_NM": 7.2642578275431e-05,
     "hw": 0.0008321663577443529,
     "D_pc": -0.015225540862063257,
     "D_slope": -0.027264033192869033,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      1
     ],
     "bias": -7.511731951532347e-05,
     "ncells": 2362,
     "SE_NM": 9.768441022817445e-05,
     "hw": 0.0009071191663060666,
     "D_pc": -0.01522293671717597,
     "D_slope": -0.027261429047981747,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      1
     ],
     "bias": -2.803028372306421e-05,
     "ncells": 2404,
     "SE_NM": 0.00010115190243895258,
     "hw": 0.0007272539369528425,
     "D_pc": -0.01527002375296823,
     "D_slope": -0.027308516083774007,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": -6.353923101616588e-06,
   "bias_sd": 7.807728706307269e-05
  },
  "2": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      2
     ],
     "bias": -0.00014335728161493644,
     "ncells": 4669,
     "SE_NM": 0.00011147818770684627,
     "hw": 0.0012813091027162186,
     "D_pc": -0.02247889509335923,
     "D_slope": -0.038855858102664995,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      2
     ],
     "bias": -6.843708673318072e-05,
     "ncells": 4665,
     "SE_NM": 0.00012817138392118743,
     "hw": 0.0010517125610345433,
     "D_pc": -0.022553815288240985,
     "D_slope": -0.03893077829754675,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      2
     ],
     "bias": 0.00014082540070117777,
     "ncells": 4672,
     "SE_NM": 0.00013498279830136906,
     "hw": 0.001330300615605262,
     "D_pc": -0.022763077775675343,
     "D_slope": -0.03914004078498111,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      2
     ],
     "bias": 1.5531111465821867e-05,
     "ncells": 4660,
     "SE_NM": 0.00010612329629553009,
     "hw": 0.0008073569537803264,
     "D_pc": -0.022637783486439987,
     "D_slope": -0.03901474649574575,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      2
     ],
     "bias": -8.834252096032169e-05,
     "ncells": 4681,
     "SE_NM": 0.00011745592507917814,
     "hw": 0.001095967138220204,
     "D_pc": -0.022533909854013844,
     "D_slope": -0.03891087286331961,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      2
     ],
     "bias": 8.580790243375991e-05,
     "ncells": 4715,
     "SE_NM": 0.00015520532610108865,
     "hw": 0.0011841222128127255,
     "D_pc": -0.022708060277407925,
     "D_slope": -0.03908502328671369,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      2
     ],
     "bias": -0.00010874398004598329,
     "ncells": 4677,
     "SE_NM": 0.000120226965715622,
     "hw": 0.0011765564623285674,
     "D_pc": -0.022513508394928182,
     "D_slope": -0.03889047140423395,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      2
     ],
     "bias": -4.2639143470663e-05,
     "ncells": 4612,
     "SE_NM": 9.968082737076123e-05,
     "hw": 0.0008928190411904406,
     "D_pc": -0.022579613231503502,
     "D_slope": -0.03895657624080927,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      2
     ],
     "bias": -6.723281468931641e-05,
     "ncells": 4685,
     "SE_NM": 0.00011199309403686634,
     "hw": 0.0010066972658696323,
     "D_pc": -0.02255501956028485,
     "D_slope": -0.038931982569590615,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      2
     ],
     "bias": 1.41080877989197e-05,
     "ncells": 4698,
     "SE_NM": 9.7257469120819e-05,
     "hw": 0.0007823374335644123,
     "D_pc": -0.022636360462773085,
     "D_slope": -0.03901332347207885,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      2
     ],
     "bias": -3.965940664360512e-05,
     "ncells": 4681,
     "SE_NM": 0.00011351087026503438,
     "hw": 0.0009111274871795925,
     "D_pc": -0.02258259296833056,
     "D_slope": -0.038959555977636326,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      2
     ],
     "bias": 0.00024493068675515706,
     "ncells": 4672,
     "SE_NM": 0.00011262870437723209,
     "hw": 0.0016503553555476667,
     "D_pc": -0.022867183061729322,
     "D_slope": -0.03924414607103509,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      2
     ],
     "bias": -0.00010836127396582351,
     "ncells": 4692,
     "SE_NM": 0.00013429442915542772,
     "hw": 0.0012096309280037775,
     "D_pc": -0.02251389110100834,
     "D_slope": -0.03889085411031411,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      2
     ],
     "bias": -8.94455361737101e-05,
     "ncells": 4654,
     "SE_NM": 0.00011632307161869687,
     "hw": 0.0010990818408006982,
     "D_pc": -0.022532806838800455,
     "D_slope": -0.03890976984810622,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      2
     ],
     "bias": 0.00046985506519672815,
     "ncells": 4684,
     "SE_NM": 0.00011935236945940974,
     "hw": 0.0024741079446309153,
     "D_pc": -0.023092107440170893,
     "D_slope": -0.03946907044947666,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      2
     ],
     "bias": 0.0001046111969036645,
     "ncells": 4641,
     "SE_NM": 0.00010094462457726378,
     "hw": 0.0011198067512635077,
     "D_pc": -0.02272686357187783,
     "D_slope": -0.039103826581183596,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 1.9965650434855542e-05,
   "bias_sd": 0.00016030675167137814
  },
  "3": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      3
     ],
     "bias": -8.658088921331686e-05,
     "ncells": 8824,
     "SE_NM": 0.00013366857479676756,
     "hw": 0.00129224605456961,
     "D_pc": -0.026908178935545715,
     "D_slope": -0.04755536010762733,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      3
     ],
     "bias": 0.0002531601649259363,
     "ncells": 8838,
     "SE_NM": 0.00011669706376150539,
     "hw": 0.0018027410913210337,
     "D_pc": -0.02724791998968497,
     "D_slope": -0.04789510116176658,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      3
     ],
     "bias": 1.8660688411720194e-05,
     "ncells": 8850,
     "SE_NM": 0.0001316644998991323,
     "hw": 0.0010651739906640133,
     "D_pc": -0.027013420513170752,
     "D_slope": -0.047660601685252366,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      3
     ],
     "bias": 0.00030726972578098977,
     "ncells": 8821,
     "SE_NM": 0.00012896391967095737,
     "hw": 0.0020062293979345933,
     "D_pc": -0.027302029550540022,
     "D_slope": -0.047949210722621635,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      3
     ],
     "bias": 0.0002699515619258852,
     "ncells": 8862,
     "SE_NM": 0.00011756916632286821,
     "hw": 0.0018569851606179875,
     "D_pc": -0.027264711386684917,
     "D_slope": -0.04791189255876653,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      3
     ],
     "bias": 0.00030187603369780103,
     "ncells": 8817,
     "SE_NM": 0.00013356079794352472,
     "hw": 0.001998612166988793,
     "D_pc": -0.027296635858456833,
     "D_slope": -0.047943817030538446,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      3
     ],
     "bias": 0.00015970110525065362,
     "ncells": 8866,
     "SE_NM": 0.00014317704842987353,
     "hw": 0.0015501498380854435,
     "D_pc": -0.027154460930009686,
     "D_slope": -0.0478016421020913,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      3
     ],
     "bias": 0.00023593286102785438,
     "ncells": 8843,
     "SE_NM": 0.00013077969376533774,
     "hw": 0.0017741304544585043,
     "D_pc": -0.027230692685786886,
     "D_slope": -0.0478778738578685,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      3
     ],
     "bias": 7.412561897301995e-05,
     "ncells": 8806,
     "SE_NM": 0.00013197276854076112,
     "hw": 0.0012483301426040481,
     "D_pc": -0.027068885443732052,
     "D_slope": -0.047716066615813665,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      3
     ],
     "bias": 0.0004011368573632046,
     "ncells": 8866,
     "SE_NM": 0.00013266404974053198,
     "hw": 0.0023151104951176114,
     "D_pc": -0.027395896682122237,
     "D_slope": -0.04804307785420385,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      3
     ],
     "bias": -5.456199404074713e-05,
     "ncells": 8783,
     "SE_NM": 0.0001290754057699435,
     "hw": 0.0011784924524637674,
     "D_pc": -0.026940197830718285,
     "D_slope": -0.0475873790027999,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      3
     ],
     "bias": 0.0001305247483539551,
     "ncells": 8846,
     "SE_NM": 0.00013731359559158266,
     "hw": 0.001443050221297323,
     "D_pc": -0.027125284573112987,
     "D_slope": -0.0477724657451946,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      3
     ],
     "bias": 0.00024916030812460743,
     "ncells": 8773,
     "SE_NM": 0.00013078580640769018,
     "hw": 0.0018239175109521972,
     "D_pc": -0.02724392013288364,
     "D_slope": -0.04789110130496525,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      3
     ],
     "bias": 0.00020773384443939502,
     "ncells": 8822,
     "SE_NM": 0.00013942155675947455,
     "hw": 0.001701967844687937,
     "D_pc": -0.027202493669198427,
     "D_slope": -0.04784967484128004,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      3
     ],
     "bias": -1.2987754338333879e-05,
     "ncells": 8846,
     "SE_NM": 0.00012216311925411627,
     "hw": 0.0010272492179407568,
     "D_pc": -0.026981772070420698,
     "D_slope": -0.04762895324250231,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      3
     ],
     "bias": 5.224654162139242e-05,
     "ncells": 8879,
     "SE_NM": 0.00013196323101351742,
     "hw": 0.0011750255166697772,
     "D_pc": -0.027047006366380424,
     "D_slope": -0.04769418753846204,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.00015670933889400107,
   "bias_sd": 0.0001444870460729053
  },
  "4": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      4
     ],
     "bias": 0.0003614960504323833,
     "ncells": 16260,
     "SE_NM": 0.00013503586628374475,
     "hw": 0.0023640631552755047,
     "D_pc": -0.028035451914059775,
     "D_slope": -0.052733877258929446,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      4
     ],
     "bias": 0.0003284312930842831,
     "ncells": 16358,
     "SE_NM": 0.00014995971993768628,
     "hw": 0.0022878768803154107,
     "D_pc": -0.028002387156711675,
     "D_slope": -0.052700812501581346,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      4
     ],
     "bias": 0.00031241327845581146,
     "ncells": 16126,
     "SE_NM": 0.00013064447611058362,
     "hw": 0.002221786770891364,
     "D_pc": -0.027986369142083203,
     "D_slope": -0.052684794486952874,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      4
     ],
     "bias": 0.0003135704164501235,
     "ncells": 16246,
     "SE_NM": 0.0001356249437248094,
     "hw": 0.00222648763630717,
     "D_pc": -0.027987526280077515,
     "D_slope": -0.052685951624947186,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      4
     ],
     "bias": 0.0002792872972568333,
     "ncells": 16318,
     "SE_NM": 0.0001428367948886612,
     "hw": 0.002135315812826925,
     "D_pc": -0.027953243160884225,
     "D_slope": -0.052651668505753896,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      4
     ],
     "bias": 0.0002790578813003791,
     "ncells": 16226,
     "SE_NM": 0.00014857157379488483,
     "hw": 0.0021492773907931017,
     "D_pc": -0.02795301374492777,
     "D_slope": -0.05265143908979744,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      4
     ],
     "bias": 0.0005710333338056345,
     "ncells": 16151,
     "SE_NM": 0.00015933642753178286,
     "hw": 0.003027327474743039,
     "D_pc": -0.028244989197433026,
     "D_slope": -0.0529434145423027,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      4
     ],
     "bias": 0.00047016072074139437,
     "ncells": 16284,
     "SE_NM": 0.00014713159097543062,
     "hw": 0.0026985962894323194,
     "D_pc": -0.028144116584368786,
     "D_slope": -0.05284254192923846,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      4
     ],
     "bias": 0.0002633820389997127,
     "ncells": 16191,
     "SE_NM": 0.00012462887490727182,
     "hw": 0.0020655153888762107,
     "D_pc": -0.027937337902627105,
     "D_slope": -0.052635763247496775,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      4
     ],
     "bias": 0.0004228218463795813,
     "ncells": 16199,
     "SE_NM": 0.00013689859883954776,
     "hw": 0.002550064416722433,
     "D_pc": -0.028096777710006973,
     "D_slope": -0.052795203054876644,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      4
     ],
     "bias": 0.0003915834192687456,
     "ncells": 16192,
     "SE_NM": 0.00013889698424130858,
     "hw": 0.0024627440109658066,
     "D_pc": -0.028065539282896138,
     "D_slope": -0.05276396462776581,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      4
     ],
     "bias": 0.00025699933711624545,
     "ncells": 16225,
     "SE_NM": 0.000146656326872645,
     "hw": 0.0020816698887414606,
     "D_pc": -0.027930955200743637,
     "D_slope": -0.05262938054561331,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      4
     ],
     "bias": 0.0004068865284290596,
     "ncells": 16127,
     "SE_NM": 0.00015860414442218936,
     "hw": 0.0025472878632063697,
     "D_pc": -0.02808084239205645,
     "D_slope": -0.05277926773692612,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      4
     ],
     "bias": 0.0001610419163016602,
     "ncells": 16266,
     "SE_NM": 0.00013726848539341,
     "hw": 0.0017848174616455225,
     "D_pc": -0.027834997779929052,
     "D_slope": -0.05253342312479872,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      4
     ],
     "bias": 0.0003906832534051191,
     "ncells": 16262,
     "SE_NM": 0.00013920528473325875,
     "hw": 0.002455726049998626,
     "D_pc": -0.02806463911703251,
     "D_slope": -0.05276306446190218,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      4
     ],
     "bias": 0.0002343141038688018,
     "ncells": 16272,
     "SE_NM": 0.00015477246047827074,
     "hw": 0.002028207407692156,
     "D_pc": -0.027908269967496194,
     "D_slope": -0.052606695312365864,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.00034019766970598553,
   "bias_sd": 0.00010076072724811278
  },
  "5": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      5
     ],
     "bias": 0.0006746992565814375,
     "ncells": 28913,
     "SE_NM": 0.0001658979526201749,
     "hw": 0.003407000362524931,
     "D_pc": -0.024600089084979224,
     "D_slope": -0.05418908879710589,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      5
     ],
     "bias": 0.0008533761315890481,
     "ncells": 28970,
     "SE_NM": 0.00012173959059591172,
     "hw": 0.0037986531060324466,
     "D_pc": -0.024778765959986834,
     "D_slope": -0.0543677656721135,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      5
     ],
     "bias": 0.0007696400938622255,
     "ncells": 29069,
     "SE_NM": 0.0001549570912107299,
     "hw": 0.003622761902799175,
     "D_pc": -0.02469502992226001,
     "D_slope": -0.05428402963438668,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      5
     ],
     "bias": 0.0007696516427875971,
     "ncells": 28991,
     "SE_NM": 0.0001390526676318349,
     "hw": 0.0036054069209300226,
     "D_pc": -0.024695041471185383,
     "D_slope": -0.05428404118331205,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      5
     ],
     "bias": 0.0005663280951909294,
     "ncells": 28971,
     "SE_NM": 0.0001734118109837498,
     "hw": 0.003138655153923327,
     "D_pc": -0.024491717923588716,
     "D_slope": -0.054080717635715383,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      5
     ],
     "bias": 0.0005574502611763316,
     "ncells": 29011,
     "SE_NM": 0.0001733209178062186,
     "hw": 0.003113850388554172,
     "D_pc": -0.024482840089574118,
     "D_slope": -0.054071839801700786,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      5
     ],
     "bias": 0.0005898895863490489,
     "ncells": 28993,
     "SE_NM": 0.00013079459256481392,
     "hw": 0.003135250391725121,
     "D_pc": -0.024515279414746835,
     "D_slope": -0.0541042791268735,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      5
     ],
     "bias": 0.0006404311919839395,
     "ncells": 28974,
     "SE_NM": 0.0001761278861418536,
     "hw": 0.003332373449772395,
     "D_pc": -0.024565821020381726,
     "D_slope": -0.054154820732508394,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      5
     ],
     "bias": 0.0006916881391115376,
     "ncells": 28830,
     "SE_NM": 0.00015903077793964695,
     "hw": 0.0034449445764609954,
     "D_pc": -0.024617077967509324,
     "D_slope": -0.05420607767963599,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      5
     ],
     "bias": 0.0007575273429124146,
     "ncells": 28881,
     "SE_NM": 0.00016161615016511705,
     "hw": 0.0036145828884030463,
     "D_pc": -0.0246829171713102,
     "D_slope": -0.05427191688343687,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      5
     ],
     "bias": 0.00031738871744464714,
     "ncells": 29004,
     "SE_NM": 0.00017405643864285524,
     "hw": 0.002502518472807258,
     "D_pc": -0.024242778545842433,
     "D_slope": -0.0538317782579691,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      5
     ],
     "bias": 0.0006547269347050994,
     "ncells": 28989,
     "SE_NM": 0.0001553999348266485,
     "hw": 0.0033353053944134674,
     "D_pc": -0.024580116763102886,
     "D_slope": -0.05416911647522955,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      5
     ],
     "bias": 0.00043757398569239936,
     "ncells": 29103,
     "SE_NM": 0.00014894124218528516,
     "hw": 0.0027667594310556744,
     "D_pc": -0.024362963814090186,
     "D_slope": -0.05395196352621685,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      5
     ],
     "bias": 0.0007203380290333322,
     "ncells": 28891,
     "SE_NM": 0.00015152641610910315,
     "hw": 0.0035034109177331752,
     "D_pc": -0.02464572785743112,
     "D_slope": -0.054234727569557786,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      5
     ],
     "bias": 0.0006680573066065315,
     "ncells": 29229,
     "SE_NM": 0.00014225211867166317,
     "hw": 0.003336409121455654,
     "D_pc": -0.024593447135004318,
     "D_slope": -0.054182446847130986,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      5
     ],
     "bias": 0.0007257554994984511,
     "ncells": 29021,
     "SE_NM": 0.00015014809803427757,
     "hw": 0.003506955021020079,
     "D_pc": -0.024651145327896237,
     "D_slope": -0.054240145040022905,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0006496576384078107,
   "bias_sd": 0.00013415449146927098
  },
  "6": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      6
     ],
     "bias": 0.0014271554907779316,
     "ncells": 50141,
     "SE_NM": 0.00015792893559622882,
     "hw": 0.0051642266797655625,
     "D_pc": -0.019106305252486494,
     "D_slope": -0.05263661387997588,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      6
     ],
     "bias": 0.0013939783892816249,
     "ncells": 50259,
     "SE_NM": 0.00014575117239296336,
     "hw": 0.005066635702807054,
     "D_pc": -0.019073128150990187,
     "D_slope": -0.052603436778479576,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      6
     ],
     "bias": 0.0015144766875774818,
     "ncells": 50275,
     "SE_NM": 0.00018288095808687441,
     "hw": 0.005386987090424244,
     "D_pc": -0.019193626449286044,
     "D_slope": -0.05272393507677543,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      6
     ],
     "bias": 0.0011804535709181718,
     "ncells": 50404,
     "SE_NM": 0.00015168498209418532,
     "hw": 0.004585337929860213,
     "D_pc": -0.018859603332626734,
     "D_slope": -0.05238991196011612,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      6
     ],
     "bias": 0.0011978929200847088,
     "ncells": 50188,
     "SE_NM": 0.00018895280978684144,
     "hw": 0.004687903659178417,
     "D_pc": -0.01887704268179327,
     "D_slope": -0.05240735130928266,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      6
     ],
     "bias": 0.0013779359933099866,
     "ncells": 50178,
     "SE_NM": 0.0001757035063447891,
     "hw": 0.005075082527603229,
     "D_pc": -0.01905708575501855,
     "D_slope": -0.05258739438250794,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      6
     ],
     "bias": 0.001175835874719422,
     "ncells": 50336,
     "SE_NM": 0.0001598443197237539,
     "hw": 0.004589020141020621,
     "D_pc": -0.018854985636427984,
     "D_slope": -0.05238529426391737,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      6
     ],
     "bias": 0.001094672960703147,
     "ncells": 50185,
     "SE_NM": 0.00017778863044516242,
     "hw": 0.004438656903618907,
     "D_pc": -0.01877382272241171,
     "D_slope": -0.0523041313499011,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      6
     ],
     "bias": 0.0013463676153076531,
     "ncells": 50216,
     "SE_NM": 0.00017494939799780684,
     "hw": 0.00500048543777229,
     "D_pc": -0.019025517377016216,
     "D_slope": -0.052555826004505604,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      6
     ],
     "bias": 0.0014060145449466543,
     "ncells": 50111,
     "SE_NM": 0.00016334686091888756,
     "hw": 0.005125552605663693,
     "D_pc": -0.019085164306655217,
     "D_slope": -0.052615472934144605,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      6
     ],
     "bias": 0.0012920774312473182,
     "ncells": 50211,
     "SE_NM": 0.0001811090746848262,
     "hw": 0.0048872905300407716,
     "D_pc": -0.01897122719295588,
     "D_slope": -0.05250153582044527,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      6
     ],
     "bias": 0.0011798987661720273,
     "ncells": 50136,
     "SE_NM": 0.000196771746090831,
     "hw": 0.004662187941890703,
     "D_pc": -0.01885904852788059,
     "D_slope": -0.05238935715536998,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      6
     ],
     "bias": 0.0012323280369564427,
     "ncells": 50147,
     "SE_NM": 0.00017058195215188544,
     "hw": 0.004741062023709745,
     "D_pc": -0.018911477798665005,
     "D_slope": -0.052441786426154394,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      6
     ],
     "bias": 0.0011568471133916458,
     "ncells": 50309,
     "SE_NM": 0.00017604019049192692,
     "hw": 0.004569963257248013,
     "D_pc": -0.018835996875100208,
     "D_slope": -0.0523663055025896,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      6
     ],
     "bias": 0.001334411747046016,
     "ncells": 50374,
     "SE_NM": 0.00017326856133412542,
     "hw": 0.004961712061601127,
     "D_pc": -0.01901356150875458,
     "D_slope": -0.05254387013624397,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      6
     ],
     "bias": 0.0012818514508737278,
     "ncells": 50071,
     "SE_NM": 0.00017463366156724813,
     "hw": 0.004862958106942351,
     "D_pc": -0.01896100121258229,
     "D_slope": -0.05249130984007168,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0012870124120821225,
   "bias_sd": 0.00011863976517524218
  },
  "7": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      14,
      3,
      7
     ],
     "bias": 0.002300595240829581,
     "ncells": 84530,
     "SE_NM": 0.0001833911765927246,
     "hw": 0.007299957646445403,
     "D_pc": -0.009226839663713446,
     "D_slope": -0.049432460332736614,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      14,
      3,
      7
     ],
     "bias": 0.002363796434292284,
     "ncells": 84167,
     "SE_NM": 0.00017651018694960565,
     "hw": 0.0074395634854408504,
     "D_pc": -0.009290040857176149,
     "D_slope": -0.04949566152619932,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      14,
      3,
      7
     ],
     "bias": 0.002350976398587265,
     "ncells": 84306,
     "SE_NM": 0.00018840085973657075,
     "hw": 0.007418879486343717,
     "D_pc": -0.00927722082147113,
     "D_slope": -0.0494828414904943,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      14,
      3,
      7
     ],
     "bias": 0.0025012973441148473,
     "ncells": 84568,
     "SE_NM": 0.00021642222417173334,
     "hw": 0.007738553241855421,
     "D_pc": -0.009427541766998712,
     "D_slope": -0.04963316243602188,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      14,
      3,
      7
     ],
     "bias": 0.002381404622462044,
     "ncells": 84414,
     "SE_NM": 0.0001585904410508485,
     "hw": 0.007443014909088969,
     "D_pc": -0.009307649045345909,
     "D_slope": -0.049513269714369076,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      14,
      3,
      7
     ],
     "bias": 0.00241685369570864,
     "ncells": 84415,
     "SE_NM": 0.00017715073087515518,
     "hw": 0.007532661899050236,
     "D_pc": -0.009343098118592505,
     "D_slope": -0.04954871878761567,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      14,
      3,
      7
     ],
     "bias": 0.0024576622201385318,
     "ncells": 84345,
     "SE_NM": 0.0001846663179345664,
     "hw": 0.007626666288432851,
     "D_pc": -0.009383906643022397,
     "D_slope": -0.049589527312045564,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      14,
      3,
      7
     ],
     "bias": 0.002396919690831653,
     "ncells": 84174,
     "SE_NM": 0.00018235416480712107,
     "hw": 0.007512016351798821,
     "D_pc": -0.009323164113715518,
     "D_slope": -0.049528784782738686,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      14,
      3,
      7
     ],
     "bias": 0.0024058302174824048,
     "ncells": 84254,
     "SE_NM": 0.00015145686870045565,
     "hw": 0.007494513967997652,
     "D_pc": -0.00933207464036627,
     "D_slope": -0.04953769530938944,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      14,
      3,
      7
     ],
     "bias": 0.0025633256437261748,
     "ncells": 84207,
     "SE_NM": 0.00018068798558445767,
     "hw": 0.007842828744407983,
     "D_pc": -0.00948957006661004,
     "D_slope": -0.04969519073563321,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      14,
      3,
      7
     ],
     "bias": 0.00233715154430901,
     "ncells": 84471,
     "SE_NM": 0.00017719151403383117,
     "hw": 0.0073697802182720595,
     "D_pc": -0.009263395967192875,
     "D_slope": -0.04946901663621604,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      14,
      3,
      7
     ],
     "bias": 0.002541421480313319,
     "ncells": 84551,
     "SE_NM": 0.00017932811093974047,
     "hw": 0.007776557319747654,
     "D_pc": -0.009467665903197184,
     "D_slope": -0.04967328657222035,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      14,
      3,
      7
     ],
     "bias": 0.0026783581219623626,
     "ncells": 84284,
     "SE_NM": 0.00019036158979247829,
     "hw": 0.008079794674918532,
     "D_pc": -0.009604602544846227,
     "D_slope": -0.049810223213869395,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      14,
      3,
      7
     ],
     "bias": 0.00256898163531237,
     "ncells": 84316,
     "SE_NM": 0.0001953504653633915,
     "hw": 0.007863868997764319,
     "D_pc": -0.009495226058196235,
     "D_slope": -0.0497008467272194,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      14,
      3,
      7
     ],
     "bias": 0.0023894902801236823,
     "ncells": 84313,
     "SE_NM": 0.00018136729879774185,
     "hw": 0.0074880876362578815,
     "D_pc": -0.009315734703007547,
     "D_slope": -0.049521355372030715,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      14,
      3,
      7
     ],
     "bias": 0.002642793399241769,
     "ncells": 84304,
     "SE_NM": 0.0001865985183859483,
     "hw": 0.008002905692348922,
     "D_pc": -0.009569037822125634,
     "D_slope": -0.0497746584911488,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.002456053623089746,
   "bias_sd": 0.0001135209035336662
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vbias_reps_U19_c1.json <==
{
 "config": "U19",
 "ic": 1,
 "N": 10000000,
 "nrep": 16,
 "depths": {
  "0": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      1,
      0
     ],
     "bias": 0.0004278221144092126,
     "ncells": 28030,
     "SE_NM": 0.00014463689551893227,
     "hw": 0.0020137891359701243,
     "D_pc": 0.00790913103256052,
     "D_slope": -0.04367959760024798,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      1,
      0
     ],
     "bias": 0.0004388614844815092,
     "ncells": 27949,
     "SE_NM": 0.0001519512100297437,
     "hw": 0.0020724204462733427,
     "D_pc": 0.007898091662488223,
     "D_slope": -0.043690636970320273,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      1,
      0
     ],
     "bias": 0.00032839357004958714,
     "ncells": 27972,
     "SE_NM": 0.00015882660230222398,
     "hw": 0.001768295089204262,
     "D_pc": 0.008008559576920146,
     "D_slope": -0.04358016905588835,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      1,
      0
     ],
     "bias": 0.00023623245749652966,
     "ncells": 28141,
     "SE_NM": 0.00014909245361055298,
     "hw": 0.0014628609653863974,
     "D_pc": 0.008100720689473203,
     "D_slope": -0.043488007943335294,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      1,
      0
     ],
     "bias": 0.00039381595079439335,
     "ncells": 27996,
     "SE_NM": 0.00014098624408721806,
     "hw": 0.001904394740574671,
     "D_pc": 0.00794313719617534,
     "D_slope": -0.04364559143663316,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      1,
      0
     ],
     "bias": 0.00045051461384963687,
     "ncells": 28071,
     "SE_NM": 0.000137951596698561,
     "hw": 0.0020582315528758503,
     "D_pc": 0.007886438533120096,
     "D_slope": -0.0437022900996884,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      1,
      0
     ],
     "bias": 0.00024599760628922496,
     "ncells": 28113,
     "SE_NM": 0.000133557137930121,
     "hw": 0.0014452241060496087,
     "D_pc": 0.008090955540680508,
     "D_slope": -0.04349777309212799,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      1,
      0
     ],
     "bias": 0.0004299879071596874,
     "ncells": 27948,
     "SE_NM": 0.00016042425195263667,
     "hw": 0.002073001958343216,
     "D_pc": 0.007906965239810045,
     "D_slope": -0.04368176339299845,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      1,
      0
     ],
     "bias": 0.00044232758723565524,
     "ncells": 28069,
     "SE_NM": 0.00015768250654889395,
     "hw": 0.002095008979686684,
     "D_pc": 0.007894625559734077,
     "D_slope": -0.04369410307307442,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      1,
      0
     ],
     "bias": 0.0005352320725493936,
     "ncells": 27970,
     "SE_NM": 0.00016426703160085817,
     "hw": 0.0023935690322874374,
     "D_pc": 0.007801721074420339,
     "D_slope": -0.04378700755838816,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      1,
      0
     ],
     "bias": 0.0004089138050465263,
     "ncells": 28117,
     "SE_NM": 0.0001601927953679773,
     "hw": 0.0020030539459986348,
     "D_pc": 0.007928039341923206,
     "D_slope": -0.04366068929088529,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      1,
      0
     ],
     "bias": 0.0002690913547920698,
     "ncells": 28044,
     "SE_NM": 0.0001457951324368358,
     "hw": 0.0015514311485964444,
     "D_pc": 0.008067861792177663,
     "D_slope": -0.043520866840630834,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      1,
      0
     ],
     "bias": 0.00047919112255505325,
     "ncells": 28058,
     "SE_NM": 0.00016410603439010583,
     "hw": 0.002223935785966384,
     "D_pc": 0.00785776202441468,
     "D_slope": -0.04373096660839382,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      1,
      0
     ],
     "bias": 0.0005231937043590901,
     "ncells": 28028,
     "SE_NM": 0.00014754791369576094,
     "hw": 0.002302500568043756,
     "D_pc": 0.007813759442610643,
     "D_slope": -0.043774969190197854,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      1,
      0
     ],
     "bias": 0.00047607902608297337,
     "ncells": 27938,
     "SE_NM": 0.00014015202891611906,
     "hw": 0.002146325689341871,
     "D_pc": 0.00786087412088676,
     "D_slope": -0.04372785451192174,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      1,
      0
     ],
     "bias": 0.00040407206206487245,
     "ncells": 28061,
     "SE_NM": 0.00017591539827411246,
     "hw": 0.002042011204136047,
     "D_pc": 0.00793288108490486,
     "D_slope": -0.04365584754790364,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.00040560790245096345,
   "bias_sd": 9.14632046961774e-05
  },
  "1": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      1,
      1
     ],
     "bias": 0.0013416168275904028,
     "ncells": 81851,
     "SE_NM": 0.00018924452062628338,
     "hw": 0.004876507539993476,
     "D_pc": 0.016212313285825185,
     "D_slope": -0.05245319758523055,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      1,
      1
     ],
     "bias": 0.001428781743519042,
     "ncells": 81837,
     "SE_NM": 0.0002067227822314523,
     "hw": 0.005170359964149523,
     "D_pc": 0.016125148369896546,
     "D_slope": -0.05254036250115919,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      1,
      1
     ],
     "bias": 0.0016348902349663519,
     "ncells": 81950,
     "SE_NM": 0.00015747497023022803,
     "hw": 0.005611410588381428,
     "D_pc": 0.015919039878449236,
     "D_slope": -0.0527464709926065,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      1,
      1
     ],
     "bias": 0.0013457553193476912,
     "ncells": 81754,
     "SE_NM": 0.00020195817606135275,
     "hw": 0.004927779300106523,
     "D_pc": 0.016208174794067897,
     "D_slope": -0.05245733607698784,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      1,
      1
     ],
     "bias": 0.0016611338591432656,
     "ncells": 81893,
     "SE_NM": 0.000208180603391442,
     "hw": 0.00582318920525049,
     "D_pc": 0.015892796254272323,
     "D_slope": -0.052772714616783414,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      1,
      1
     ],
     "bias": 0.0017422484593958842,
     "ncells": 81811,
     "SE_NM": 0.0001790440189050146,
     "hw": 0.005975337001779161,
     "D_pc": 0.015811681654019704,
     "D_slope": -0.05285382921703603,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      1,
      1
     ],
     "bias": 0.0013296034964161152,
     "ncells": 81893,
     "SE_NM": 0.0002132332705573899,
     "hw": 0.00490824109627324,
     "D_pc": 0.016224326616999473,
     "D_slope": -0.052441184254056264,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      1,
      1
     ],
     "bias": 0.0015590398774834313,
     "ncells": 81747,
     "SE_NM": 0.0002023867355927096,
     "hw": 0.005528333538873024,
     "D_pc": 0.015994890235932157,
     "D_slope": -0.05267062063512358,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      1,
      1
     ],
     "bias": 0.0014863972654173552,
     "ncells": 81724,
     "SE_NM": 0.00019549053322963822,
     "hw": 0.005306232314744034,
     "D_pc": 0.016067532847998233,
     "D_slope": -0.052597978023057504,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      1,
      1
     ],
     "bias": 0.0013532089058796715,
     "ncells": 81687,
     "SE_NM": 0.00019914111697354048,
     "hw": 0.004943930365443178,
     "D_pc": 0.016200721207535917,
     "D_slope": -0.05246478966351982,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      1,
      1
     ],
     "bias": 0.0014359964515358314,
     "ncells": 82049,
     "SE_NM": 0.000192513172954247,
     "hw": 0.0051404531838875845,
     "D_pc": 0.016117933661879757,
     "D_slope": -0.05254757720917598,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      1,
      1
     ],
     "bias": 0.0017307497831909047,
     "ncells": 81753,
     "SE_NM": 0.0001602455981834118,
     "hw": 0.005898463584004611,
     "D_pc": 0.015823180330224684,
     "D_slope": -0.05284233054083105,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      1,
      1
     ],
     "bias": 0.001474740721154194,
     "ncells": 81845,
     "SE_NM": 0.00017071747216204077,
     "hw": 0.005201220992740319,
     "D_pc": 0.016079189392261394,
     "D_slope": -0.05258632147879434,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      1,
      1
     ],
     "bias": 0.0015070331946032411,
     "ncells": 81939,
     "SE_NM": 0.00022181636632434066,
     "hw": 0.0054283411546699155,
     "D_pc": 0.016046896918812347,
     "D_slope": -0.05261861395224339,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      1,
      1
     ],
     "bias": 0.0011724307300569337,
     "ncells": 81829,
     "SE_NM": 0.00018605769848732164,
     "hw": 0.0043941967550043,
     "D_pc": 0.016381499383358655,
     "D_slope": -0.05228401148769708,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      1,
      1
     ],
     "bias": 0.0014104041255423028,
     "ncells": 82079,
     "SE_NM": 0.0002006825338580889,
     "hw": 0.005090067393163129,
     "D_pc": 0.016143525987873285,
     "D_slope": -0.05252198488318245,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0014758769372026637,
   "bias_sd": 0.00015813360273551915
  },
  "2": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      1,
      2
     ],
     "bias": 0.004523400233798408,
     "ncells": 208473,
     "SE_NM": 0.00021979151512708817,
     "hw": 0.012983498347204931,
     "D_pc": 0.02948208646690517,
     "D_slope": -0.05545274581585816,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      1,
      2
     ],
     "bias": 0.004726241030496264,
     "ncells": 208423,
     "SE_NM": 0.00021308272991558188,
     "hw": 0.01348866037169107,
     "D_pc": 0.029279245670207312,
     "D_slope": -0.05565558661255601,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      1,
      2
     ],
     "bias": 0.00479768988709986,
     "ncells": 208699,
     "SE_NM": 0.0002565292481667167,
     "hw": 0.013767459736882634,
     "D_pc": 0.029207796813603717,
     "D_slope": -0.05572703546915961,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      1,
      2
     ],
     "bias": 0.004602694583901307,
     "ncells": 208459,
     "SE_NM": 0.0002510608225941656,
     "hw": 0.013268044654659956,
     "D_pc": 0.02940279211680227,
     "D_slope": -0.055532040165961055,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      1,
      2
     ],
     "bias": 0.004796479149356908,
     "ncells": 208510,
     "SE_NM": 0.0002516003596171069,
     "hw": 0.01376214837124954,
     "D_pc": 0.02920900755134667,
     "D_slope": -0.05572582473141666,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      1,
      2
     ],
     "bias": 0.004533775738188278,
     "ncells": 208403,
     "SE_NM": 0.00024425709805971926,
     "hw": 0.013076744918522122,
     "D_pc": 0.0294717109625153,
     "D_slope": -0.05546312132024803,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      1,
      2
     ],
     "bias": 0.0046022692182919045,
     "ncells": 207840,
     "SE_NM": 0.0002352209529269516,
     "hw": 0.01326022577936404,
     "D_pc": 0.029403217482411672,
     "D_slope": -0.05553161480035165,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      1,
      2
     ],
     "bias": 0.004741140939605454,
     "ncells": 208443,
     "SE_NM": 0.00026810984571802284,
     "hw": 0.013669711765797683,
     "D_pc": 0.029264345761098123,
     "D_slope": -0.0556704865216652,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      1,
      2
     ],
     "bias": 0.004862335795882383,
     "ncells": 208784,
     "SE_NM": 0.00023100934063214896,
     "hw": 0.01386014903543062,
     "D_pc": 0.029143150904821193,
     "D_slope": -0.05579168137794213,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      1,
      2
     ],
     "bias": 0.004630175450603541,
     "ncells": 208603,
     "SE_NM": 0.00020580263823128487,
     "hw": 0.01321512321446128,
     "D_pc": 0.029375311250100036,
     "D_slope": -0.05555952103266329,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      1,
      2
     ],
     "bias": 0.004653031398207413,
     "ncells": 208641,
     "SE_NM": 0.000250957118210202,
     "hw": 0.013386133917305738,
     "D_pc": 0.029352455302496163,
     "D_slope": -0.05558237698026716,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      1,
      2
     ],
     "bias": 0.004602977002713199,
     "ncells": 208605,
     "SE_NM": 0.00024772185640691973,
     "hw": 0.013251591121246778,
     "D_pc": 0.029402509697990378,
     "D_slope": -0.05553232258477295,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      1,
      2
     ],
     "bias": 0.004962224785673125,
     "ncells": 208416,
     "SE_NM": 0.00029381113313874736,
     "hw": 0.014310064752064467,
     "D_pc": 0.02904326191503045,
     "D_slope": -0.05589157036773287,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      1,
      2
     ],
     "bias": 0.0047935673647408195,
     "ncells": 208680,
     "SE_NM": 0.00022586451358153601,
     "hw": 0.013677538238482317,
     "D_pc": 0.029211919335962757,
     "D_slope": -0.05572291294680057,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      1,
      2
     ],
     "bias": 0.004970878108941729,
     "ncells": 208226,
     "SE_NM": 0.0002029346924347246,
     "hw": 0.014102150633202054,
     "D_pc": 0.029034608591761848,
     "D_slope": -0.05590022369100148,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      1,
      2
     ],
     "bias": 0.004635116178687976,
     "ncells": 208676,
     "SE_NM": 0.00019947426281971602,
     "hw": 0.013208662775959727,
     "D_pc": 0.0293703705220156,
     "D_slope": -0.055564461760747724,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0047146248041367855,
   "bias_sd": 0.00013990416312825054
  },
  "3": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      1,
      3
     ],
     "bias": 0.013426101814106778,
     "ncells": 473376,
     "SE_NM": 0.00028615916083519295,
     "hw": 0.032839002913496444,
     "D_pc": 0.04690632687048174,
     "D_slope": -0.054461773790136225,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      1,
      3
     ],
     "bias": 0.013201817489559536,
     "ncells": 473603,
     "SE_NM": 0.0003169246162677879,
     "hw": 0.032385982482639436,
     "D_pc": 0.04713061119502898,
     "D_slope": -0.054237489465588984,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      1,
      3
     ],
     "bias": 0.013644834892711094,
     "ncells": 474050,
     "SE_NM": 0.00041286019302620594,
     "hw": 0.0336540301616171,
     "D_pc": 0.046687593791877424,
     "D_slope": -0.05468050686874054,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      1,
      3
     ],
     "bias": 0.013696241359220457,
     "ncells": 473746,
     "SE_NM": 0.0003285159379811784,
     "hw": 0.033549359282580064,
     "D_pc": 0.04663618732536806,
     "D_slope": -0.054731913335249904,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      1,
      3
     ],
     "bias": 0.013453258911557603,
     "ncells": 473166,
     "SE_NM": 0.0003382597011269542,
     "hw": 0.033053228600112276,
     "D_pc": 0.046879169773030915,
     "D_slope": -0.05448893088758705,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      1,
      3
     ],
     "bias": 0.013353045384932122,
     "ncells": 474022,
     "SE_NM": 0.0003407002580127107,
     "hw": 0.03277263011483504,
     "D_pc": 0.046979383299656396,
     "D_slope": -0.05438871736096157,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      1,
      3
     ],
     "bias": 0.013082930788089447,
     "ncells": 473846,
     "SE_NM": 0.00029042644035275674,
     "hw": 0.03202698716594577,
     "D_pc": 0.04724949789649907,
     "D_slope": -0.054118602764118895,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      1,
      3
     ],
     "bias": 0.013451906403965458,
     "ncells": 473250,
     "SE_NM": 0.0003478442831451725,
     "hw": 0.03307125688731704,
     "D_pc": 0.04688052228062306,
     "D_slope": -0.054487578379994905,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      1,
      3
     ],
     "bias": 0.013346723999236337,
     "ncells": 474034,
     "SE_NM": 0.00030321890573581465,
     "hw": 0.03265646080050497,
     "D_pc": 0.04698570468535218,
     "D_slope": -0.054382395975265785,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      1,
      3
     ],
     "bias": 0.01355280098443537,
     "ncells": 473810,
     "SE_NM": 0.00035033847319785146,
     "hw": 0.03327439848837175,
     "D_pc": 0.04677962770015315,
     "D_slope": -0.05458847296046482,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      1,
      3
     ],
     "bias": 0.013198327864815701,
     "ncells": 473716,
     "SE_NM": 0.00030194404746803683,
     "hw": 0.03233123194065979,
     "D_pc": 0.04713410081977282,
     "D_slope": -0.05423399984084515,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      1,
      3
     ],
     "bias": 0.013350848351948136,
     "ncells": 473736,
     "SE_NM": 0.00027457433912576515,
     "hw": 0.03261294946756501,
     "D_pc": 0.04698158033264038,
     "D_slope": -0.05438652032797758,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      1,
      3
     ],
     "bias": 0.013760925654536044,
     "ncells": 473422,
     "SE_NM": 0.00032284376578113003,
     "hw": 0.03370506253684352,
     "D_pc": 0.046571503030052475,
     "D_slope": -0.05479659763056549,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      1,
      3
     ],
     "bias": 0.01325536061662938,
     "ncells": 473332,
     "SE_NM": 0.0002636224447028698,
     "hw": 0.032392132721397536,
     "D_pc": 0.04707706806795914,
     "D_slope": -0.05429103259265883,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      1,
      3
     ],
     "bias": 0.013510642265359613,
     "ncells": 473819,
     "SE_NM": 0.0003215489778706003,
     "hw": 0.033097265785132994,
     "D_pc": 0.046821786419228906,
     "D_slope": -0.05454631424138906,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      1,
      3
     ],
     "bias": 0.013503425473873426,
     "ncells": 473170,
     "SE_NM": 0.00031624985413313006,
     "hw": 0.03310917451055631,
     "D_pc": 0.04682900321071509,
     "D_slope": -0.054539097449902874,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.013424324515936031,
   "bias_sd": 0.00018794726220580394
  },
  "4": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      1,
      4
     ],
     "bias": 0.035663246789038344,
     "ncells": 961202,
     "SE_NM": 0.00036150705721414646,
     "hw": 0.07788848365815668,
     "D_pc": 0.06573185001523774,
     "D_slope": -0.050832389323268626,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      1,
      4
     ],
     "bias": 0.03515282538443268,
     "ncells": 960655,
     "SE_NM": 0.00036267859515536955,
     "hw": 0.07684969930042267,
     "D_pc": 0.0662422714198434,
     "D_slope": -0.05032196791866296,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      1,
      4
     ],
     "bias": 0.03548639572884563,
     "ncells": 960891,
     "SE_NM": 0.0004252483847032136,
     "hw": 0.07771918379332843,
     "D_pc": 0.06590870107543045,
     "D_slope": -0.05065553826307591,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      1,
      4
     ],
     "bias": 0.035454055019304126,
     "ncells": 962862,
     "SE_NM": 0.0004290740851865911,
     "hw": 0.07750755696668714,
     "D_pc": 0.06594104178497195,
     "D_slope": -0.05062319755353441,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      1,
      4
     ],
     "bias": 0.03548228318151361,
     "ncells": 960773,
     "SE_NM": 0.00037931709526958145,
     "hw": 0.07758702970752983,
     "D_pc": 0.06591281362276247,
     "D_slope": -0.050651425715743895,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      1,
      4
     ],
     "bias": 0.03523381883450741,
     "ncells": 960577,
     "SE_NM": 0.0004238992105381425,
     "hw": 0.07720282629339477,
     "D_pc": 0.06616127796976867,
     "D_slope": -0.05040296136873769,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      1,
      4
     ],
     "bias": 0.035149578814818644,
     "ncells": 960709,
     "SE_NM": 0.0003604804430421471,
     "hw": 0.07683257777423654,
     "D_pc": 0.06624551798945744,
     "D_slope": -0.050318721349048925,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      1,
      4
     ],
     "bias": 0.03525331484587271,
     "ncells": 961628,
     "SE_NM": 0.0004279165974107325,
     "hw": 0.07717427851998895,
     "D_pc": 0.06614178195840337,
     "D_slope": -0.050422457380102995,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      1,
      4
     ],
     "bias": 0.03527529454519732,
     "ncells": 961388,
     "SE_NM": 0.00041419112650690505,
     "hw": 0.0771991470457848,
     "D_pc": 0.06611980225907876,
     "D_slope": -0.0504444370794276,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      1,
      4
     ],
     "bias": 0.035520729647480015,
     "ncells": 960563,
     "SE_NM": 0.0004369412316921877,
     "hw": 0.07785282175449916,
     "D_pc": 0.06587436715679607,
     "D_slope": -0.050689872181710297,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      1,
      4
     ],
     "bias": 0.03558510667018647,
     "ncells": 959907,
     "SE_NM": 0.00039224721672102657,
     "hw": 0.07791045288194441,
     "D_pc": 0.06580999013408961,
     "D_slope": -0.05075424920441675,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      1,
      4
     ],
     "bias": 0.03551935135580189,
     "ncells": 960886,
     "SE_NM": 0.00037537916667152094,
     "hw": 0.07764592128153198,
     "D_pc": 0.06587574544847419,
     "D_slope": -0.050688493890032174,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      1,
      4
     ],
     "bias": 0.035525149394574546,
     "ncells": 960002,
     "SE_NM": 0.0004254167830107615,
     "hw": 0.07787197458305486,
     "D_pc": 0.06586994740970153,
     "D_slope": -0.05069429192880483,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      1,
      4
     ],
     "bias": 0.035432220113553986,
     "ncells": 960410,
     "SE_NM": 0.0003966656484165794,
     "hw": 0.07755833190193787,
     "D_pc": 0.0659628766907221,
     "D_slope": -0.05060136264778427,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      1,
      4
     ],
     "bias": 0.03563702907668878,
     "ncells": 961716,
     "SE_NM": 0.0003911946427782478,
     "hw": 0.07787529895810778,
     "D_pc": 0.0657580677275873,
     "D_slope": -0.05080617161091906,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      1,
      4
     ],
     "bias": 0.035467246403243086,
     "ncells": 961477,
     "SE_NM": 0.0004122302054500401,
     "hw": 0.07759420728910241,
     "D_pc": 0.065927850401033,
     "D_slope": -0.05063638893747337,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 16
    }
   },
   "bias_mean": 0.0354273528628162,
   "bias_sd": 0.00016400511423377717
  },
  "5": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      1,
      5
     ],
     "bias": 0.08478111143699285,
     "ncells": 1735929,
     "SE_NM": 0.00047744673341680317,
     "hw": 0.17481466628629055,
     "D_pc": 0.07945240155593365,
     "D_slope": -0.04693229712914765,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      1,
      5
     ],
     "bias": 0.08428758987495077,
     "ncells": 1735354,
     "SE_NM": 0.0004895457329154165,
     "hw": 0.17390376967298593,
     "D_pc": 0.07994592311797573,
     "D_slope": -0.04643877556710557,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      1,
      5
     ],
     "bias": 0.08470162625848798,
     "ncells": 1735417,
     "SE_NM": 0.0004849653095859728,
     "hw": 0.17472524858715746,
     "D_pc": 0.07953188673443852,
     "D_slope": -0.04685281195064278,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      1,
      5
     ],
     "bias": 0.08479867922639917,
     "ncells": 1736987,
     "SE_NM": 0.00044613460332479984,
     "hw": 0.1746590436083216,
     "D_pc": 0.07943483376652734,
     "D_slope": -0.04694986491855396,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      1,
      5
     ],
     "bias": 0.0845117617247485,
     "ncells": 1735734,
     "SE_NM": 0.00048723527624851124,
     "hw": 0.17431482816600977,
     "D_pc": 0.079721751268178,
     "D_slope": -0.0466629474169033,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      1,
      5
     ],
     "bias": 0.08425822923551463,
     "ncells": 1737130,
     "SE_NM": 0.0005141417798676697,
     "hw": 0.17374003592537446,
     "D_pc": 0.07997528375741188,
     "D_slope": -0.04640941492766942,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      1,
      5
     ],
     "bias": 0.0844401191674734,
     "ncells": 1733956,
     "SE_NM": 0.00044838787624013895,
     "hw": 0.17423720567321543,
     "D_pc": 0.0797933938254531,
     "D_slope": -0.0465913048596282,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      1,
      5
     ],
     "bias": 0.08450389125748037,
     "ncells": 1736914,
     "SE_NM": 0.000457622565131243,
     "hw": 0.1740995855605004,
     "D_pc": 0.07972962173544614,
     "D_slope": -0.046655076949635166,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      1,
      5
     ],
     "bias": 0.08451371442440381,
     "ncells": 1734803,
     "SE_NM": 0.00045908334560319374,
     "hw": 0.17433216666942702,
     "D_pc": 0.0797197985685227,
     "D_slope": -0.046664900116558605,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      1,
      5
     ],
     "bias": 0.08485097794685392,
     "ncells": 1734896,
     "SE_NM": 0.0005082728191516844,
     "hw": 0.175146996713723,
     "D_pc": 0.07938253504607258,
     "D_slope": -0.04700216363900872,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      1,
      5
     ],
     "bias": 0.08442769284706875,
     "ncells": 1735858,
     "SE_NM": 0.00045653636058242905,
     "hw": 0.1740462148380714,
     "D_pc": 0.07980582014585776,
     "D_slope": -0.046578878539223545,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      1,
      5
     ],
     "bias": 0.08500588747320881,
     "ncells": 1735586,
     "SE_NM": 0.0005483086281903238,
     "hw": 0.1755110373567321,
     "D_pc": 0.0792276255197177,
     "D_slope": -0.047157073165363605,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      1,
      5
     ],
     "bias": 0.0846912225144475,
     "ncells": 1735620,
     "SE_NM": 0.0005363123879234381,
     "hw": 0.1748330162551536,
     "D_pc": 0.07954229047847901,
     "D_slope": -0.04684240820660229,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      1,
      5
     ],
     "bias": 0.08478429736520032,
     "ncells": 1735712,
     "SE_NM": 0.00046914066352823875,
     "hw": 0.17481942347886167,
     "D_pc": 0.07944921562772618,
     "D_slope": -0.04693548305735512,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      1,
      5
     ],
     "bias": 0.08465661077943876,
     "ncells": 1736249,
     "SE_NM": 0.00041048667645551107,
     "hw": 0.17434937093047204,
     "D_pc": 0.07957690221348775,
     "D_slope": -0.046807796471593555,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      1,
      5
     ],
     "bias": 0.08467313697321932,
     "ncells": 1735192,
     "SE_NM": 0.00047729168564617777,
     "hw": 0.17466805830645712,
     "D_pc": 0.07956037601970718,
     "D_slope": -0.04682432266537412,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 16
    }
   },
   "bias_mean": 0.08461790928161805,
   "bias_sd": 0.0002081943485350873
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vbias_reps_U19_c2.json <==
{
 "config": "U19",
 "ic": 2,
 "N": 10000000,
 "nrep": 16,
 "depths": {
  "0": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      2,
      0
     ],
     "bias": 0.0001218927112726989,
     "ncells": 6084,
     "SE_NM": 0.0001190845846734602,
     "hw": 0.001036260709738364,
     "D_pc": -0.002215323523102431,
     "D_slope": -0.028530321289156807,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      2,
      0
     ],
     "bias": -8.011702868528786e-05,
     "ncells": 6093,
     "SE_NM": 0.00011562087082032745,
     "hw": 0.0008794047196722301,
     "D_pc": -0.0020133137831444443,
     "D_slope": -0.02832831154919882,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      2,
      0
     ],
     "bias": 0.0001497519760966584,
     "ncells": 6144,
     "SE_NM": 0.00012365980034653788,
     "hw": 0.0011426983351083473,
     "D_pc": -0.0022431827879263906,
     "D_slope": -0.028558180553980766,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      2,
      0
     ],
     "bias": 9.421473386984902e-06,
     "ncells": 6116,
     "SE_NM": 0.00010943430553131445,
     "hw": 0.0006142226878195047,
     "D_pc": -0.002102852285216717,
     "D_slope": -0.028417850051271093,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      2,
      0
     ],
     "bias": 0.00020614283039741693,
     "ncells": 6135,
     "SE_NM": 0.00013585257342922853,
     "hw": 0.0013777431869754033,
     "D_pc": -0.002299573642227149,
     "D_slope": -0.028614571408281525,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      2,
      0
     ],
     "bias": 7.070547012653222e-05,
     "ncells": 6121,
     "SE_NM": 0.00010397570707428529,
     "hw": 0.0008103999326420385,
     "D_pc": -0.0021641362819562644,
     "D_slope": -0.02847913404801064,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      2,
      0
     ],
     "bias": 0.00015768007970316106,
     "ncells": 6076,
     "SE_NM": 0.00013474516989692942,
     "hw": 0.0012117978238087254,
     "D_pc": -0.0022511108915328933,
     "D_slope": -0.02856610865758727,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      2,
      0
     ],
     "bias": -2.3653062496430122e-05,
     "ncells": 6108,
     "SE_NM": 0.00011364516125791482,
     "hw": 0.0006764899008428453,
     "D_pc": -0.002069777749333302,
     "D_slope": -0.028384775515387678,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      2,
      0
     ],
     "bias": 0.00016672831422213236,
     "ncells": 6082,
     "SE_NM": 0.00010774904314688593,
     "hw": 0.0011581893612413747,
     "D_pc": -0.0022601591260518646,
     "D_slope": -0.02857515689210624,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      2,
      0
     ],
     "bias": -6.197057678327539e-05,
     "ncells": 6071,
     "SE_NM": 0.00012191025982026519,
     "hw": 0.0008365752673290896,
     "D_pc": -0.002031460235046457,
     "D_slope": -0.028346458001100833,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      2,
      0
     ],
     "bias": -2.7376147275569307e-05,
     "ncells": 6101,
     "SE_NM": 0.00012626646019177804,
     "hw": 0.0007289835941319949,
     "D_pc": -0.002066054664554163,
     "D_slope": -0.02838105243060854,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      2,
      0
     ],
     "bias": 0.0002083323460239997,
     "ncells": 6113,
     "SE_NM": 0.00010769008469806737,
     "hw": 0.0012994827959600481,
     "D_pc": -0.002301763157853732,
     "D_slope": -0.028616760923908108,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      2,
      0
     ],
     "bias": 0.00016474661590735323,
     "ncells": 6087,
     "SE_NM": 0.00010182579392097687,
     "hw": 0.001133310805596649,
     "D_pc": -0.0022581774277370854,
     "D_slope": -0.02857317519379146,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      2,
      0
     ],
     "bias": 8.354485965498398e-05,
     "ncells": 6106,
     "SE_NM": 0.00012438140703682982,
     "hw": 0.0009181145965707304,
     "D_pc": -0.002176975671484716,
     "D_slope": -0.028491973437539092,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      2,
      0
     ],
     "bias": 6.131789179406738e-05,
     "ncells": 6111,
     "SE_NM": 9.750981298820186e-05,
     "hw": 0.0007594551469734015,
     "D_pc": -0.0021547487036237996,
     "D_slope": -0.028469746469678175,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      2,
      0
     ],
     "bias": -5.441917451130818e-06,
     "ncells": 6096,
     "SE_NM": 0.00010388323695576594,
     "hw": 0.0005839525509929156,
     "D_pc": -0.0020879888943786014,
     "D_slope": -0.028402986660432977,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 7.510661474339347e-05,
   "bias_sd": 9.666186075482044e-05
  },
  "1": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      2,
      1
     ],
     "bias": 0.0001204742658235114,
     "ncells": 15583,
     "SE_NM": 0.00014845619276894587,
     "hw": 0.0013615993147124215,
     "D_pc": -0.0039041780359645936,
     "D_slope": -0.040997449568849015,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      2,
      1
     ],
     "bias": 0.0002792081202326324,
     "ncells": 15541,
     "SE_NM": 0.00013005535446995368,
     "hw": 0.0018397231087512785,
     "D_pc": -0.004062911890373715,
     "D_slope": -0.041156183423258136,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      2,
      1
     ],
     "bias": 0.00029637628415601913,
     "ncells": 15491,
     "SE_NM": 0.0001482481313158513,
     "hw": 0.0019419710712498934,
     "D_pc": -0.004080080054297101,
     "D_slope": -0.04117335158718152,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      2,
      1
     ],
     "bias": 0.00032783011397763406,
     "ncells": 15494,
     "SE_NM": 0.00013064727194225676,
     "hw": 0.0020037214620897267,
     "D_pc": -0.004111533884118716,
     "D_slope": -0.04120480541700314,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      2,
      1
     ],
     "bias": 4.219472394262347e-06,
     "ncells": 15489,
     "SE_NM": 0.000135847839703941,
     "hw": 0.0009514754043334018,
     "D_pc": -0.0037879232425353446,
     "D_slope": -0.040881194775419766,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      2,
      1
     ],
     "bias": 0.0001016221519268834,
     "ncells": 15465,
     "SE_NM": 0.00014046105612683238,
     "hw": 0.0012832073197388333,
     "D_pc": -0.0038853259220679656,
     "D_slope": -0.04097859745495239,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      2,
      1
     ],
     "bias": 0.0002810977674446713,
     "ncells": 15508,
     "SE_NM": 0.00013404463094268383,
     "hw": 0.0018569528990275649,
     "D_pc": -0.0040648015375857535,
     "D_slope": -0.041158073070470175,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      2,
      1
     ],
     "bias": 0.0003284288509736166,
     "ncells": 15506,
     "SE_NM": 0.0001546013304018758,
     "hw": 0.0020621330976035657,
     "D_pc": -0.004112132621114699,
     "D_slope": -0.04120540415399912,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      2,
      1
     ],
     "bias": 0.00015689493105919272,
     "ncells": 15336,
     "SE_NM": 0.00014672644023342246,
     "hw": 0.0014847116012770504,
     "D_pc": -0.003940598701200275,
     "D_slope": -0.041033870234084696,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      2,
      1
     ],
     "bias": 3.8347950642170225e-05,
     "ncells": 15586,
     "SE_NM": 0.00014967507120405683,
     "hw": 0.0010960553895390883,
     "D_pc": -0.0038220517207832524,
     "D_slope": -0.040915323253667674,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      2,
      1
     ],
     "bias": 0.00036950969312210535,
     "ncells": 15524,
     "SE_NM": 0.0001617632852636754,
     "hw": 0.002213980246577249,
     "D_pc": -0.004153213463263188,
     "D_slope": -0.04124648499614761,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      2,
      1
     ],
     "bias": 9.110832151260073e-05,
     "ncells": 15419,
     "SE_NM": 0.00010502843950690931,
     "hw": 0.0011730110721584013,
     "D_pc": -0.003874812091653683,
     "D_slope": -0.040968083624538104,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      2,
      1
     ],
     "bias": 0.0002654209711657751,
     "ncells": 15422,
     "SE_NM": 0.00013386665874162994,
     "hw": 0.001809902341613779,
     "D_pc": -0.004049124741306857,
     "D_slope": -0.04114239627419128,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      2,
      1
     ],
     "bias": 0.00011399648428744857,
     "ncells": 15584,
     "SE_NM": 0.00012077359926089117,
     "hw": 0.0012766843094242071,
     "D_pc": -0.003897700254428531,
     "D_slope": -0.04099097178731295,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      2,
      1
     ],
     "bias": 0.0005027643741414289,
     "ncells": 15454,
     "SE_NM": 0.00013247805380708268,
     "hw": 0.002587403021267293,
     "D_pc": -0.004286468144282511,
     "D_slope": -0.04137973967716693,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      2,
      1
     ],
     "bias": 0.00018021666008183335,
     "ncells": 15539,
     "SE_NM": 0.00013382297577501729,
     "hw": 0.0015238277976794797,
     "D_pc": -0.003963920430222916,
     "D_slope": -0.04105719196310734,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0002160947758088616,
   "bias_sd": 0.00013600884292227407
  },
  "2": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      2,
      2
     ],
     "bias": 0.000715910898929556,
     "ncells": 36987,
     "SE_NM": 0.00014860601410342586,
     "hw": 0.0033326921695397515,
     "D_pc": 0.0006038812298021085,
     "D_slope": -0.04700942823418966,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      2,
      2
     ],
     "bias": 0.0006816175899139465,
     "ncells": 36909,
     "SE_NM": 0.00016072331683020708,
     "hw": 0.003261426963070412,
     "D_pc": 0.0006381745388177179,
     "D_slope": -0.04697513492517405,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      2,
      2
     ],
     "bias": 0.0006325595910844639,
     "ncells": 36782,
     "SE_NM": 0.00015743021596354781,
     "hw": 0.003119579420903484,
     "D_pc": 0.0006872325376472005,
     "D_slope": -0.04692607692634457,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      2,
      2
     ],
     "bias": 0.0006356671670001701,
     "ncells": 36716,
     "SE_NM": 0.00014389469809440784,
     "hw": 0.003106281847938757,
     "D_pc": 0.0006841249617314943,
     "D_slope": -0.046929184502260274,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      2,
      2
     ],
     "bias": 0.0007081829362135805,
     "ncells": 36882,
     "SE_NM": 0.0001555129139261611,
     "hw": 0.0033293989582274695,
     "D_pc": 0.0006116091925180839,
     "D_slope": -0.047001700271473684,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      2,
      2
     ],
     "bias": 0.0006253078752255503,
     "ncells": 36955,
     "SE_NM": 0.00018494985413366463,
     "hw": 0.0031473900221989266,
     "D_pc": 0.0006944842535061141,
     "D_slope": -0.046918825210485654,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      2,
      2
     ],
     "bias": 0.0005462656361746865,
     "ncells": 36950,
     "SE_NM": 0.00015707590027816808,
     "hw": 0.002861652792276601,
     "D_pc": 0.0007735264925569779,
     "D_slope": -0.04683978297143479,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      2,
      2
     ],
     "bias": 0.0009106343068324974,
     "ncells": 36902,
     "SE_NM": 0.00015311808208734456,
     "hw": 0.003908369003957916,
     "D_pc": 0.00040915782189916705,
     "D_slope": -0.0472041516420926,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      2,
      2
     ],
     "bias": 0.000656033320318633,
     "ncells": 36782,
     "SE_NM": 0.0001696399774385361,
     "hw": 0.0032121880333493263,
     "D_pc": 0.0006637588084130314,
     "D_slope": -0.04694955065557874,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      2,
      2
     ],
     "bias": 0.0007896530886778719,
     "ncells": 36769,
     "SE_NM": 0.0001634580489750719,
     "hw": 0.0035875376155715955,
     "D_pc": 0.0005301390400537925,
     "D_slope": -0.047083170423937976,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      2,
      2
     ],
     "bias": 0.0007341002381537065,
     "ncells": 36756,
     "SE_NM": 0.00016254250607956137,
     "hw": 0.0034254288016285638,
     "D_pc": 0.0005856918905779579,
     "D_slope": -0.04702761757341381,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      2,
      2
     ],
     "bias": 0.0008048443584542098,
     "ncells": 36826,
     "SE_NM": 0.00015201961010557588,
     "hw": 0.003605536800725352,
     "D_pc": 0.0005149477702774546,
     "D_slope": -0.047098361693714313,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      2,
      2
     ],
     "bias": 0.000710023064142723,
     "ncells": 36851,
     "SE_NM": 0.0001504097504428709,
     "hw": 0.003326670502400802,
     "D_pc": 0.0006097690645889414,
     "D_slope": -0.04700354039940283,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      2,
      2
     ],
     "bias": 0.000700526524229167,
     "ncells": 36857,
     "SE_NM": 0.0001530705616956758,
     "hw": 0.0033039396218319697,
     "D_pc": 0.0006192656045024975,
     "D_slope": -0.04699404385948927,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      2,
      2
     ],
     "bias": 0.0006857675045818523,
     "ncells": 36752,
     "SE_NM": 0.00018938533131234163,
     "hw": 0.0033425225780293654,
     "D_pc": 0.0006340246241498121,
     "D_slope": -0.046979284839841956,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      2,
      2
     ],
     "bias": 0.0006595631077214448,
     "ncells": 36927,
     "SE_NM": 0.00016313756197271085,
     "hw": 0.0032016432738457496,
     "D_pc": 0.0006602290210102196,
     "D_slope": -0.04695308044298155,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0006997910754783787,
   "bias_sd": 8.445455955859027e-05
  },
  "3": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      2,
      3
     ],
     "bias": 0.001771527189068478,
     "ncells": 81707,
     "SE_NM": 0.00019289603863236588,
     "hw": 0.00621232753932138,
     "D_pc": 0.012172513643223686,
     "D_slope": -0.04757205676418974,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      2,
      3
     ],
     "bias": 0.002242737111948556,
     "ncells": 81722,
     "SE_NM": 0.0001693234410308265,
     "hw": 0.007349993330035363,
     "D_pc": 0.011701303720343607,
     "D_slope": -0.04804326668706982,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      2,
      3
     ],
     "bias": 0.0019842310634489158,
     "ncells": 81899,
     "SE_NM": 0.00020122577161774222,
     "hw": 0.0067468088046344936,
     "D_pc": 0.011959809768843248,
     "D_slope": -0.04778476063857018,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      2,
      3
     ],
     "bias": 0.001740544983332426,
     "ncells": 81936,
     "SE_NM": 0.00018160710844468197,
     "hw": 0.0061037226575785366,
     "D_pc": 0.012203495848959738,
     "D_slope": -0.04754107455845369,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      2,
      3
     ],
     "bias": 0.0017202274011806074,
     "ncells": 81845,
     "SE_NM": 0.0001990012757583902,
     "hw": 0.006087588641676151,
     "D_pc": 0.012223813431111556,
     "D_slope": -0.04752075697630187,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      2,
      3
     ],
     "bias": 0.002171688827302787,
     "ncells": 82070,
     "SE_NM": 0.0001908879828936672,
     "hw": 0.007184710491010344,
     "D_pc": 0.011772352004989377,
     "D_slope": -0.04797221840242405,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      2,
      3
     ],
     "bias": 0.0021104766366780714,
     "ncells": 81970,
     "SE_NM": 0.00021556125245140214,
     "hw": 0.007083300306331435,
     "D_pc": 0.011833564195614092,
     "D_slope": -0.047911006211799334,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      2,
      3
     ],
     "bias": 0.0020104711478884374,
     "ncells": 81837,
     "SE_NM": 0.00018472867106137958,
     "hw": 0.006787501235965571,
     "D_pc": 0.011933569684403726,
     "D_slope": -0.0478110007230097,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      2,
      3
     ],
     "bias": 0.0017151488364438583,
     "ncells": 81851,
     "SE_NM": 0.00018800338664509342,
     "hw": 0.006055554825213626,
     "D_pc": 0.012228891995848305,
     "D_slope": -0.04751567841156512,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      2,
      3
     ],
     "bias": 0.0020583225218325785,
     "ncells": 81652,
     "SE_NM": 0.00019650302780996722,
     "hw": 0.006938654990166234,
     "D_pc": 0.011885718310459585,
     "D_slope": -0.04785885209695384,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      2,
      3
     ],
     "bias": 0.001934704102932172,
     "ncells": 82045,
     "SE_NM": 0.00021304016578861754,
     "hw": 0.006636384246564989,
     "D_pc": 0.012009336729359991,
     "D_slope": -0.047735233678053435,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      2,
      3
     ],
     "bias": 0.001745465255660661,
     "ncells": 81817,
     "SE_NM": 0.00018024709178619006,
     "hw": 0.006120077983622843,
     "D_pc": 0.012198575576631503,
     "D_slope": -0.047545994830781924,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      2,
      3
     ],
     "bias": 0.0017141836947421885,
     "ncells": 81766,
     "SE_NM": 0.00021104954483367182,
     "hw": 0.006098509198889787,
     "D_pc": 0.012229857137549975,
     "D_slope": -0.04751471326986345,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      2,
      3
     ],
     "bias": 0.00189200185494387,
     "ncells": 82064,
     "SE_NM": 0.00019391677379071022,
     "hw": 0.006494546454607024,
     "D_pc": 0.012052038977348294,
     "D_slope": -0.04769253143006513,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      2,
      3
     ],
     "bias": 0.0018704920787561141,
     "ncells": 81809,
     "SE_NM": 0.0001920951389261119,
     "hw": 0.006452391147129822,
     "D_pc": 0.01207354875353605,
     "D_slope": -0.04767102165387738,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      2,
      3
     ],
     "bias": 0.0017664778856273378,
     "ncells": 81855,
     "SE_NM": 0.00018963167439714964,
     "hw": 0.006186129053282863,
     "D_pc": 0.012177562946664826,
     "D_slope": -0.0475670074607486,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0019030437869866912,
   "bias_sd": 0.00017637000956534845
  },
  "4": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      2,
      4
     ],
     "bias": 0.004575383655653048,
     "ncells": 169832,
     "SE_NM": 0.00023901934201749756,
     "hw": 0.012609058539701044,
     "D_pc": 0.030076700269241842,
     "D_slope": -0.04426038961163391,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      2,
      4
     ],
     "bias": 0.0047341335983022426,
     "ncells": 169738,
     "SE_NM": 0.00023016565713055345,
     "hw": 0.012944762656942832,
     "D_pc": 0.029917950326592647,
     "D_slope": -0.0444191395542831,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      2,
      4
     ],
     "bias": 0.004745820548509833,
     "ncells": 169924,
     "SE_NM": 0.00024176565550073045,
     "hw": 0.012974730535127023,
     "D_pc": 0.029906263376385057,
     "D_slope": -0.04443082650449069,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      2,
      4
     ],
     "bias": 0.005236635427603026,
     "ncells": 170002,
     "SE_NM": 0.00021081906100852525,
     "hw": 0.013985870213154715,
     "D_pc": 0.029415448497291864,
     "D_slope": -0.044921641383583885,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      2,
      4
     ],
     "bias": 0.0047366058540126155,
     "ncells": 169483,
     "SE_NM": 0.00022178382703805867,
     "hw": 0.012954360549698517,
     "D_pc": 0.029915478070882275,
     "D_slope": -0.044421611809993475,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      2,
      4
     ],
     "bias": 0.005000189287460294,
     "ncells": 170071,
     "SE_NM": 0.00022111077926051885,
     "hw": 0.013485455994235482,
     "D_pc": 0.029651894637434596,
     "D_slope": -0.04468519524344115,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      2,
      4
     ],
     "bias": 0.004770045567345199,
     "ncells": 169796,
     "SE_NM": 0.00023697581130651714,
     "hw": 0.013027987812869332,
     "D_pc": 0.02988203835754969,
     "D_slope": -0.04445505152332606,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      2,
      4
     ],
     "bias": 0.005015625835633336,
     "ncells": 169861,
     "SE_NM": 0.00019222854351067458,
     "hw": 0.013496725728312044,
     "D_pc": 0.029636458089261554,
     "D_slope": -0.044700631791614195,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      2,
      4
     ],
     "bias": 0.004678611965140994,
     "ncells": 169849,
     "SE_NM": 0.00022852108895202194,
     "hw": 0.01281622088462014,
     "D_pc": 0.029973471959753896,
     "D_slope": -0.04436361792112185,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      2,
      4
     ],
     "bias": 0.004608246394577825,
     "ncells": 169881,
     "SE_NM": 0.0002720499069996841,
     "hw": 0.012725755953348003,
     "D_pc": 0.030043837530317065,
     "D_slope": -0.044293252350558684,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      2,
      4
     ],
     "bias": 0.004882492258301091,
     "ncells": 169941,
     "SE_NM": 0.00020613594791577496,
     "hw": 0.013221299517497903,
     "D_pc": 0.0297695916665938,
     "D_slope": -0.04456749821428195,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      2,
      4
     ],
     "bias": 0.004848450874704674,
     "ncells": 169495,
     "SE_NM": 0.000227340211882711,
     "hw": 0.013202511227950312,
     "D_pc": 0.029803633050190216,
     "D_slope": -0.04453345683068553,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      2,
      4
     ],
     "bias": 0.004841784961191059,
     "ncells": 169805,
     "SE_NM": 0.00022122328865369664,
     "hw": 0.013160975155243615,
     "D_pc": 0.02981029896370383,
     "D_slope": -0.04452679091717192,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      2,
      4
     ],
     "bias": 0.004740452827136671,
     "ncells": 169861,
     "SE_NM": 0.00020563542515909228,
     "hw": 0.012919536726786989,
     "D_pc": 0.02991163109775822,
     "D_slope": -0.04442545878311753,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      2,
      4
     ],
     "bias": 0.004755710957277365,
     "ncells": 169806,
     "SE_NM": 0.00021222956900806956,
     "hw": 0.012963880388863088,
     "D_pc": 0.029896372967617525,
     "D_slope": -0.044440716913258224,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      2,
      4
     ],
     "bias": 0.005059582679279223,
     "ncells": 170034,
     "SE_NM": 0.00023813131544866032,
     "hw": 0.013638534078663408,
     "D_pc": 0.029592501245615667,
     "D_slope": -0.04474458863526008,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.004826860793258031,
   "bias_sd": 0.00017580530753877202
  },
  "5": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      2,
      5
     ],
     "bias": 0.0115169363234785,
     "ncells": 327057,
     "SE_NM": 0.00031432905446113397,
     "hw": 0.026960195817651945,
     "D_pc": 0.0495633434003217,
     "D_slope": -0.04109849535237686,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      2,
      5
     ],
     "bias": 0.011662778074055136,
     "ncells": 327030,
     "SE_NM": 0.0002680885293561508,
     "hw": 0.02719661710374487,
     "D_pc": 0.049417501649745066,
     "D_slope": -0.0412443371029535,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      2,
      5
     ],
     "bias": 0.01161134799510044,
     "ncells": 327152,
     "SE_NM": 0.00024306600341061194,
     "hw": 0.02706723326811942,
     "D_pc": 0.04946893172869976,
     "D_slope": -0.041192907023998804,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      2,
      5
     ],
     "bias": 0.01164293041238984,
     "ncells": 327431,
     "SE_NM": 0.00032583443554144297,
     "hw": 0.027227162492913563,
     "D_pc": 0.04943734931141036,
     "D_slope": -0.041224489441288203,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      2,
      5
     ],
     "bias": 0.011606447387356833,
     "ncells": 328110,
     "SE_NM": 0.00023570343954842655,
     "hw": 0.027050090020165802,
     "D_pc": 0.04947383233644337,
     "D_slope": -0.041188006416255196,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      2,
      5
     ],
     "bias": 0.011452851533635733,
     "ncells": 327270,
     "SE_NM": 0.00022312075176879464,
     "hw": 0.02673084299765298,
     "D_pc": 0.04962742819016447,
     "D_slope": -0.041034410562534096,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      2,
      5
     ],
     "bias": 0.011779669587759112,
     "ncells": 327704,
     "SE_NM": 0.00023406080172687813,
     "hw": 0.027394925299119362,
     "D_pc": 0.04930061013604109,
     "D_slope": -0.041361228616657475,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      2,
      5
     ],
     "bias": 0.011347624989666794,
     "ncells": 327250,
     "SE_NM": 0.0002860644887407872,
     "hw": 0.02658684294836023,
     "D_pc": 0.04973265473413341,
     "D_slope": -0.04092918401856516,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      2,
      5
     ],
     "bias": 0.011654618989861087,
     "ncells": 327220,
     "SE_NM": 0.00027613772224024675,
     "hw": 0.02718934135919361,
     "D_pc": 0.049425660733939114,
     "D_slope": -0.04123617801875945,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      2,
      5
     ],
     "bias": 0.011632117598744496,
     "ncells": 327237,
     "SE_NM": 0.00023370143736296136,
     "hw": 0.027099470699813374,
     "D_pc": 0.049448162125055706,
     "D_slope": -0.04121367662764286,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      2,
      5
     ],
     "bias": 0.011732584235910504,
     "ncells": 327864,
     "SE_NM": 0.00027777077761506147,
     "hw": 0.02734713643246045,
     "D_pc": 0.0493476954878897,
     "D_slope": -0.04131414326480887,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      2,
      5
     ],
     "bias": 0.011693563718483513,
     "ncells": 326939,
     "SE_NM": 0.00024706106496553574,
     "hw": 0.027235737093223633,
     "D_pc": 0.04938671600531669,
     "D_slope": -0.041275122747381876,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      2,
      5
     ],
     "bias": 0.011441230838237781,
     "ncells": 327133,
     "SE_NM": 0.00020965431440100594,
     "hw": 0.02669539341908943,
     "D_pc": 0.04963904888556242,
     "D_slope": -0.041022789867136145,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      2,
      5
     ],
     "bias": 0.01143465211850525,
     "ncells": 327099,
     "SE_NM": 0.00022728324771571692,
     "hw": 0.02669836317677056,
     "D_pc": 0.04964562760529495,
     "D_slope": -0.041016211147403614,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      2,
      5
     ],
     "bias": 0.011416357914597053,
     "ncells": 327096,
     "SE_NM": 0.0002630972470125702,
     "hw": 0.02669829368395924,
     "D_pc": 0.04966392180920315,
     "D_slope": -0.040997916943495416,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      2,
      5
     ],
     "bias": 0.0116473555176978,
     "ncells": 327659,
     "SE_NM": 0.00024324866441487753,
     "hw": 0.027139433154471967,
     "D_pc": 0.0494329242061024,
     "D_slope": -0.04122891454659616,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.011579566702217492,
   "bias_sd": 0.00012719086516757534
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vbias_reps_U19_c3.json <==
{
 "config": "U19",
 "ic": 3,
 "N": 10000000,
 "nrep": 16,
 "depths": {
  "0": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      3,
      0
     ],
     "bias": 0.00016018256577697565,
     "ncells": 2720,
     "SE_NM": 9.780146295053005e-05,
     "hw": 0.001180879257772004,
     "D_pc": -0.00897760054574141,
     "D_slope": -0.026678066664470305,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      3,
      0
     ],
     "bias": -0.00013982748925113475,
     "ncells": 2716,
     "SE_NM": 0.00010719809970498874,
     "hw": 0.0011296201944793263,
     "D_pc": -0.008677590490713299,
     "D_slope": -0.026378056609442195,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      3,
      0
     ],
     "bias": 0.00017304855096443583,
     "ncells": 2729,
     "SE_NM": 0.00010498324588179018,
     "hw": 0.0012490157207758561,
     "D_pc": -0.00899046653092887,
     "D_slope": -0.026690932649657766,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      3,
      0
     ],
     "bias": -6.750157134750856e-05,
     "ncells": 2730,
     "SE_NM": 0.00011793714262503901,
     "hw": 0.0008794349004475475,
     "D_pc": -0.008749916408616925,
     "D_slope": -0.02645038252734582,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      3,
      0
     ],
     "bias": 7.889833149486714e-05,
     "ncells": 2699,
     "SE_NM": 0.0001015749837975681,
     "hw": 0.0008786395114738122,
     "D_pc": -0.0088963163114593,
     "D_slope": -0.026596782430188197,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      3,
      0
     ],
     "bias": 8.680687223804051e-05,
     "ncells": 2705,
     "SE_NM": 0.00010429916931869009,
     "hw": 0.0009166148181832749,
     "D_pc": -0.008904224852202474,
     "D_slope": -0.02660469097093137,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      3,
      0
     ],
     "bias": 0.00019934456211077867,
     "ncells": 2747,
     "SE_NM": 0.00012296167798751378,
     "hw": 0.001399631434673213,
     "D_pc": -0.009016762542075212,
     "D_slope": -0.02671722866080411,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      3,
      0
     ],
     "bias": 4.532640020303569e-05,
     "ncells": 2697,
     "SE_NM": 0.00011202061121946187,
     "hw": 0.0007780293575883414,
     "D_pc": -0.00886274438016747,
     "D_slope": -0.026563210498896365,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      3,
      0
     ],
     "bias": -7.801703263145277e-05,
     "ncells": 2690,
     "SE_NM": 9.512616405679289e-05,
     "hw": 0.000858132276186247,
     "D_pc": -0.00873940094733298,
     "D_slope": -0.026439867066061877,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      3,
      0
     ],
     "bias": -0.00013366327471144024,
     "ncells": 2728,
     "SE_NM": 9.39624095040494e-05,
     "hw": 0.0010658734169688676,
     "D_pc": -0.008683754705252993,
     "D_slope": -0.02638422082398189,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      3,
      0
     ],
     "bias": -2.0112369137140207e-05,
     "ncells": 2701,
     "SE_NM": 0.000112821804399756,
     "hw": 0.0006816759954550823,
     "D_pc": -0.008797305610827293,
     "D_slope": -0.02649777172955619,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      3,
      0
     ],
     "bias": 0.00015046885261159326,
     "ncells": 2738,
     "SE_NM": 0.00010526406944983758,
     "hw": 0.0011606268964783725,
     "D_pc": -0.008967886832576027,
     "D_slope": -0.026668352951304923,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      3,
      0
     ],
     "bias": -0.00014884307569741628,
     "ncells": 2754,
     "SE_NM": 9.541511004952689e-05,
     "hw": 0.0011231386113000458,
     "D_pc": -0.008668574904267017,
     "D_slope": -0.026369041022995914,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      3,
      0
     ],
     "bias": 5.880526986343226e-06,
     "ncells": 2705,
     "SE_NM": 9.191576632419756e-05,
     "hw": 0.0005663200362189529,
     "D_pc": -0.008823298506950777,
     "D_slope": -0.026523764625679673,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      3,
      0
     ],
     "bias": 0.00027610439932788944,
     "ncells": 2706,
     "SE_NM": 9.48807036742546e-05,
     "hw": 0.0016279387814973892,
     "D_pc": -0.009093522379292323,
     "D_slope": -0.02679398849802122,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      3,
      0
     ],
     "bias": 0.00017453122921305686,
     "ncells": 2727,
     "SE_NM": 0.00011271453231322259,
     "hw": 0.0012780093626514862,
     "D_pc": -0.00899194920917749,
     "D_slope": -0.026692415327906387,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 4.7664217384432717e-05,
   "bias_sd": 0.00013535067087550699
  },
  "1": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      3,
      1
     ],
     "bias": 1.2278870937423858e-05,
     "ncells": 6646,
     "SE_NM": 0.00013464682477908087,
     "hw": 0.0010613564011656257,
     "D_pc": -0.01539562701033903,
     "D_slope": -0.042680448289015085,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      3,
      1
     ],
     "bias": 0.0001827684182918593,
     "ncells": 6696,
     "SE_NM": 0.00011411583363704861,
     "hw": 0.0016223699728745789,
     "D_pc": -0.015566116557693466,
     "D_slope": -0.04285093783636952,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      3,
      1
     ],
     "bias": 9.23473692258786e-05,
     "ncells": 6715,
     "SE_NM": 0.00010994876017915178,
     "hw": 0.0012943242452523084,
     "D_pc": -0.015475695508627485,
     "D_slope": -0.04276051678730354,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      3,
      1
     ],
     "bias": 0.00012671206256394119,
     "ncells": 6704,
     "SE_NM": 0.00011543912234440735,
     "hw": 0.0014262817905502671,
     "D_pc": -0.015510060201965548,
     "D_slope": -0.0427948814806416,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      3,
      1
     ],
     "bias": -8.937757944897651e-05,
     "ncells": 6680,
     "SE_NM": 0.00011457558843409485,
     "hw": 0.0012940507909302455,
     "D_pc": -0.01529397055995263,
     "D_slope": -0.042578791838628685,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      3,
      1
     ],
     "bias": 8.120886250624626e-05,
     "ncells": 6714,
     "SE_NM": 0.00011723454093742339,
     "hw": 0.0012686977632004371,
     "D_pc": -0.015464557001907853,
     "D_slope": -0.04274937828058391,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      3,
      1
     ],
     "bias": 0.00010390194743566117,
     "ncells": 6710,
     "SE_NM": 0.0001295255573535632,
     "hw": 0.0013732636357224627,
     "D_pc": -0.015487250086837268,
     "D_slope": -0.04277207136551332,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      3,
      1
     ],
     "bias": 0.00011257808072658027,
     "ncells": 6767,
     "SE_NM": 0.00011334459460498193,
     "hw": 0.0013687867347962211,
     "D_pc": -0.015495926220128187,
     "D_slope": -0.04278074749880424,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      3,
      1
     ],
     "bias": 5.615989775671626e-05,
     "ncells": 6683,
     "SE_NM": 0.0001114148560305422,
     "hw": 0.001170463899297589,
     "D_pc": -0.015439508037158323,
     "D_slope": -0.04272432931583438,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      3,
      1
     ],
     "bias": 0.00033994420755918686,
     "ncells": 6697,
     "SE_NM": 0.000126896773032397,
     "hw": 0.0022023836760256526,
     "D_pc": -0.015723292346960793,
     "D_slope": -0.04300811362563685,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      3,
      1
     ],
     "bias": 0.00016083749139512993,
     "ncells": 6673,
     "SE_NM": 0.00010791237729397756,
     "hw": 0.001535501855919139,
     "D_pc": -0.015544185630796736,
     "D_slope": -0.04282900690947279,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      3,
      1
     ],
     "bias": 0.00010095531864758034,
     "ncells": 6713,
     "SE_NM": 0.00010150255183986213,
     "hw": 0.0013098960540106493,
     "D_pc": -0.015484303458049187,
     "D_slope": -0.04276912473672524,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      3,
      1
     ],
     "bias": -8.599079025677081e-05,
     "ncells": 6734,
     "SE_NM": 0.00011425267721528377,
     "hw": 0.001279010240878494,
     "D_pc": -0.015297357349144836,
     "D_slope": -0.04258217862782089,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      3,
      1
     ],
     "bias": 7.108534367768204e-05,
     "ncells": 6693,
     "SE_NM": 0.00011717323006337285,
     "hw": 0.0012336975463850199,
     "D_pc": -0.015454433483079288,
     "D_slope": -0.042739254761755344,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      3,
      1
     ],
     "bias": 0.00017745467696579642,
     "ncells": 6711,
     "SE_NM": 0.00011965406811945168,
     "hw": 0.001612743810679974,
     "D_pc": -0.015560802816367403,
     "D_slope": -0.04284562409504346,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      3,
      1
     ],
     "bias": -0.00010940291035359262,
     "ncells": 6687,
     "SE_NM": 0.00011250423333056389,
     "hw": 0.0013607042946234785,
     "D_pc": -0.015273945229048014,
     "D_slope": -0.04255876650772407,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 8.334132922689641e-05,
   "bias_sd": 0.00011423445449793465
  },
  "2": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      3,
      2
     ],
     "bias": 0.00019147372335201474,
     "ncells": 15528,
     "SE_NM": 0.00011563161050609729,
     "hw": 0.0018464505936140099,
     "D_pc": -0.01546231340760363,
     "D_slope": -0.05230323873614198,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      3,
      2
     ],
     "bias": 0.0001874395479689317,
     "ncells": 15365,
     "SE_NM": 0.00015173086811880233,
     "hw": 0.001899830728600823,
     "D_pc": -0.015458279232220547,
     "D_slope": -0.0522992045607589,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      3,
      2
     ],
     "bias": 0.0003292288064667692,
     "ncells": 15473,
     "SE_NM": 0.0001414290735291153,
     "hw": 0.002308714071037276,
     "D_pc": -0.015600068490718384,
     "D_slope": -0.05244099381925674,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      3,
      2
     ],
     "bias": 9.748149897323422e-05,
     "ncells": 15441,
     "SE_NM": 0.0001470788184561665,
     "hw": 0.001614422282393939,
     "D_pc": -0.01536832118322485,
     "D_slope": -0.0522092465117632,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      3,
      2
     ],
     "bias": 0.0001328615496526131,
     "ncells": 15417,
     "SE_NM": 0.00014839716433856482,
     "hw": 0.0017252450040441938,
     "D_pc": -0.015403701233904228,
     "D_slope": -0.05224462656244258,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      3,
      2
     ],
     "bias": 0.0003856689469408925,
     "ncells": 15406,
     "SE_NM": 0.0001301638206436094,
     "hw": 0.002466616220699749,
     "D_pc": -0.015656508631192508,
     "D_slope": -0.05249743395973086,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      3,
      2
     ],
     "bias": 0.00037077550570860374,
     "ncells": 15323,
     "SE_NM": 0.000150399781735232,
     "hw": 0.0024620367028579644,
     "D_pc": -0.01564161518996022,
     "D_slope": -0.05248254051849857,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      3,
      2
     ],
     "bias": 6.838064964295731e-05,
     "ncells": 15356,
     "SE_NM": 0.00014960645810486542,
     "hw": 0.0015314306505304956,
     "D_pc": -0.015339220333894572,
     "D_slope": -0.052180145662432925,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      3,
      2
     ],
     "bias": 0.0003997021985469862,
     "ncells": 15457,
     "SE_NM": 0.00015512807190958854,
     "hw": 0.0025489391054051257,
     "D_pc": -0.0156705418827986,
     "D_slope": -0.052511467211336954,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      3,
      2
     ],
     "bias": 0.00017796262084143755,
     "ncells": 15475,
     "SE_NM": 0.00013871908545075382,
     "hw": 0.0018439251885628651,
     "D_pc": -0.015448802305093053,
     "D_slope": -0.052289727633631405,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      3,
      2
     ],
     "bias": 0.0002653846415484329,
     "ncells": 15303,
     "SE_NM": 0.00015639646315596256,
     "hw": 0.0021505012877594053,
     "D_pc": -0.015536224325800048,
     "D_slope": -0.0523771496543384,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      3,
      2
     ],
     "bias": 7.763833837412526e-05,
     "ncells": 15342,
     "SE_NM": 0.00013369813023616963,
     "hw": 0.0015324556210548504,
     "D_pc": -0.01534847802262574,
     "D_slope": -0.05218940335116409,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      3,
      2
     ],
     "bias": -2.837849334827447e-05,
     "ncells": 15478,
     "SE_NM": 0.00014342549909590317,
     "hw": 0.0013971471629435812,
     "D_pc": -0.01524246119090334,
     "D_slope": -0.05208338651944169,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      3,
      2
     ],
     "bias": 0.0002868480159293474,
     "ncells": 15426,
     "SE_NM": 0.00012814426609524999,
     "hw": 0.002160373518603491,
     "D_pc": -0.015557687700180962,
     "D_slope": -0.052398613028719315,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      3,
      2
     ],
     "bias": 0.0002469004295047872,
     "ncells": 15433,
     "SE_NM": 0.00017483597358508075,
     "hw": 0.0021233912123715254,
     "D_pc": -0.015517740113756402,
     "D_slope": -0.052358665442294755,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      3,
      2
     ],
     "bias": 0.00036252434714686976,
     "ncells": 15392,
     "SE_NM": 0.00013353029232532698,
     "hw": 0.0024024244855044845,
     "D_pc": -0.015633364031398485,
     "D_slope": -0.05247428935993684,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.00022199327045310802,
   "bias_sd": 0.00012989663900692642
  },
  "3": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      3,
      3
     ],
     "bias": 0.0008534528098542715,
     "ncells": 33610,
     "SE_NM": 0.00014989711341458902,
     "hw": 0.004007767700783537,
     "D_pc": -0.009241686349153302,
     "D_slope": -0.05587105719117086,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      3,
      3
     ],
     "bias": 0.0006641754843079717,
     "ncells": 33564,
     "SE_NM": 0.00012236352708292552,
     "hw": 0.0034854712488869358,
     "D_pc": -0.009052409023607003,
     "D_slope": -0.05568177986562456,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      3,
      3
     ],
     "bias": 0.0007602110150588537,
     "ncells": 33471,
     "SE_NM": 0.0001710787794013426,
     "hw": 0.003804183251683469,
     "D_pc": -0.009148444554357885,
     "D_slope": -0.05577781539637544,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      3,
      3
     ],
     "bias": 0.0007692989681049589,
     "ncells": 33594,
     "SE_NM": 0.0001467679950448307,
     "hw": 0.0037863099904056076,
     "D_pc": -0.00915753250740399,
     "D_slope": -0.055786903349421546,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      3,
      3
     ],
     "bias": 0.0006512161951852669,
     "ncells": 33561,
     "SE_NM": 0.00017654966853790347,
     "hw": 0.0035240896110212004,
     "D_pc": -0.009039449734484298,
     "D_slope": -0.055668820576501854,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      3,
      3
     ],
     "bias": 0.0006009961621447069,
     "ncells": 33604,
     "SE_NM": 0.0001562220946988008,
     "hw": 0.003361878520202897,
     "D_pc": -0.008989229701443738,
     "D_slope": -0.055618600543461294,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      3,
      3
     ],
     "bias": 0.0008736175659129763,
     "ncells": 33569,
     "SE_NM": 0.00016131254798404547,
     "hw": 0.004078605914750478,
     "D_pc": -0.009261851105212007,
     "D_slope": -0.055891221947229563,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      3,
      3
     ],
     "bias": 0.0007576863900413677,
     "ncells": 33864,
     "SE_NM": 0.00016038391812992544,
     "hw": 0.0037590948548712876,
     "D_pc": -0.009145919929340399,
     "D_slope": -0.055775290771357955,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      3,
      3
     ],
     "bias": 0.0008189543448788861,
     "ncells": 33821,
     "SE_NM": 0.00017065447442147661,
     "hw": 0.003934466229040038,
     "D_pc": -0.009207187884177917,
     "D_slope": -0.05583655872619547,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      3,
      3
     ],
     "bias": 0.0007794915490548782,
     "ncells": 33488,
     "SE_NM": 0.00015248764864556194,
     "hw": 0.0038267939646374595,
     "D_pc": -0.009167725088353909,
     "D_slope": -0.055797095930371465,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      3,
      3
     ],
     "bias": 0.0007183661664771357,
     "ncells": 33618,
     "SE_NM": 0.000182033485747325,
     "hw": 0.003703906655882212,
     "D_pc": -0.009106599705776167,
     "D_slope": -0.05573597054779372,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      3,
      3
     ],
     "bias": 0.0005880837313934073,
     "ncells": 33654,
     "SE_NM": 0.00014084297087748094,
     "hw": 0.0033057276960834943,
     "D_pc": -0.008976317270692438,
     "D_slope": -0.055605688112709994,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      3,
      3
     ],
     "bias": 0.0007260421784436311,
     "ncells": 33473,
     "SE_NM": 0.0001769255503306521,
     "hw": 0.0037239818344244895,
     "D_pc": -0.009114275717742662,
     "D_slope": -0.05574364655976022,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      3,
      3
     ],
     "bias": 0.0008278671899542012,
     "ncells": 33513,
     "SE_NM": 0.00014347182706726856,
     "hw": 0.003939198371348108,
     "D_pc": -0.009216100729253232,
     "D_slope": -0.05584547157127079,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      3,
      3
     ],
     "bias": 0.0007914932449160084,
     "ncells": 33535,
     "SE_NM": 0.00017006554682740907,
     "hw": 0.003880204346443301,
     "D_pc": -0.00917972678421504,
     "D_slope": -0.055809097626232596,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      3,
      3
     ],
     "bias": 0.0006609142792792788,
     "ncells": 33563,
     "SE_NM": 0.0001905861217486464,
     "hw": 0.0035715368661264043,
     "D_pc": -0.00904914781857831,
     "D_slope": -0.055678518660595866,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 16,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0007401167046879875,
   "bias_sd": 8.69560053605727e-05
  },
  "4": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      3,
      4
     ],
     "bias": 0.001779464651970153,
     "ncells": 69104,
     "SE_NM": 0.00021318150497611608,
     "hw": 0.007002005323168878,
     "D_pc": 0.005066033699322313,
     "D_slope": -0.05384995972364445,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      3,
      4
     ],
     "bias": 0.001955620314093076,
     "ncells": 68928,
     "SE_NM": 0.0001933598520171742,
     "hw": 0.007379861973763538,
     "D_pc": 0.00488987803719939,
     "D_slope": -0.054026115385767376,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      3,
      4
     ],
     "bias": 0.0020633677777305848,
     "ncells": 69110,
     "SE_NM": 0.0001676264463006647,
     "hw": 0.007581340522507113,
     "D_pc": 0.004782130573561881,
     "D_slope": -0.054133862849404885,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      3,
      4
     ],
     "bias": 0.001964749401008825,
     "ncells": 69040,
     "SE_NM": 0.000174182735147007,
     "hw": 0.007374513848438436,
     "D_pc": 0.004880748950283641,
     "D_slope": -0.054035244472683125,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      3,
      4
     ],
     "bias": 0.0019516882267049396,
     "ncells": 68971,
     "SE_NM": 0.00017569847208887687,
     "hw": 0.007351426683620588,
     "D_pc": 0.004893810124587526,
     "D_slope": -0.05402218329837924,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      3,
      4
     ],
     "bias": 0.0016696236090831262,
     "ncells": 69179,
     "SE_NM": 0.00015289554016368782,
     "hw": 0.006698400807757875,
     "D_pc": 0.00517587474220934,
     "D_slope": -0.053740118680757426,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      3,
      4
     ],
     "bias": 0.0018111392212487032,
     "ncells": 68927,
     "SE_NM": 0.00021548096200949674,
     "hw": 0.007084537559004999,
     "D_pc": 0.005034359130043763,
     "D_slope": -0.053881634292923,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      3,
      4
     ],
     "bias": 0.001838277018671286,
     "ncells": 69122,
     "SE_NM": 0.00019906305658601016,
     "hw": 0.007115302621866633,
     "D_pc": 0.00500722133262118,
     "D_slope": -0.053908772090345586,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      3,
      4
     ],
     "bias": 0.0017508140543566753,
     "ncells": 68860,
     "SE_NM": 0.00017016988030201506,
     "hw": 0.006909515491939641,
     "D_pc": 0.0050946842969357906,
     "D_slope": -0.053821309126030975,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      3,
      4
     ],
     "bias": 0.001987897700662822,
     "ncells": 68808,
     "SE_NM": 0.00016392114063215865,
     "hw": 0.007431166929776894,
     "D_pc": 0.004857600650629644,
     "D_slope": -0.05405839277233712,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      3,
      4
     ],
     "bias": 0.001663610420861994,
     "ncells": 69175,
     "SE_NM": 0.00017859904208422387,
     "hw": 0.006707827585154098,
     "D_pc": 0.005181887930430472,
     "D_slope": -0.053734105492536294,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      3,
      4
     ],
     "bias": 0.0019591609413529,
     "ncells": 68997,
     "SE_NM": 0.00017713994412922463,
     "hw": 0.007367617721186973,
     "D_pc": 0.004886337409939566,
     "D_slope": -0.0540296560130272,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      3,
      4
     ],
     "bias": 0.0018239074612624306,
     "ncells": 69109,
     "SE_NM": 0.00016482409204491164,
     "hw": 0.007051778921279239,
     "D_pc": 0.005021590890030035,
     "D_slope": -0.05389440253293673,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      3,
      4
     ],
     "bias": 0.0017897963213923673,
     "ncells": 69084,
     "SE_NM": 0.0001823066496919638,
     "hw": 0.006994056110155547,
     "D_pc": 0.0050557020299000985,
     "D_slope": -0.05386029139306667,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      3,
      4
     ],
     "bias": 0.0020517778250920826,
     "ncells": 68871,
     "SE_NM": 0.0001936868489157813,
     "hw": 0.007596188127995531,
     "D_pc": 0.004793720526200383,
     "D_slope": -0.05412227289676638,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      3,
      4
     ],
     "bias": 0.0017586314503441058,
     "ncells": 68968,
     "SE_NM": 0.00018984470024226076,
     "hw": 0.006939279380329705,
     "D_pc": 0.00508686690094836,
     "D_slope": -0.053829126522018406,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 16
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.0018637203997397545,
   "bias_sd": 0.00012785785755788646
  },
  "5": {
   "reps": [
    {
     "entropy": [
      20260923,
      1399,
      100,
      19,
      3,
      5
     ],
     "bias": 0.004164331335998556,
     "ncells": 133880,
     "SE_NM": 0.00018257559763959537,
     "hw": 0.012453260699386404,
     "D_pc": 0.02163412227013916,
     "D_slope": -0.049824522981108677,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      101,
      19,
      3,
      5
     ],
     "bias": 0.004525394603897753,
     "ncells": 133891,
     "SE_NM": 0.0002117540156013935,
     "hw": 0.013197643861127524,
     "D_pc": 0.021273059002239962,
     "D_slope": -0.050185586249007874,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      102,
      19,
      3,
      5
     ],
     "bias": 0.0040616120191257765,
     "ncells": 133356,
     "SE_NM": 0.00020704237397917995,
     "hw": 0.012266270262933981,
     "D_pc": 0.02173684158701194,
     "D_slope": -0.0497218036642359,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      103,
      19,
      3,
      5
     ],
     "bias": 0.0044552745587496945,
     "ncells": 133835,
     "SE_NM": 0.00016576569036027037,
     "hw": 0.013023774072628665,
     "D_pc": 0.02134317904738802,
     "D_slope": -0.050115466203859815,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      104,
      19,
      3,
      5
     ],
     "bias": 0.004604093428901196,
     "ncells": 133944,
     "SE_NM": 0.00016433021271118042,
     "hw": 0.013320490106207547,
     "D_pc": 0.02119436017723652,
     "D_slope": -0.05026428507401132,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      105,
      19,
      3,
      5
     ],
     "bias": 0.004524006958754073,
     "ncells": 134126,
     "SE_NM": 0.00021768964123577663,
     "hw": 0.013199783152943824,
     "D_pc": 0.021274446647383642,
     "D_slope": -0.050184198603864194,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      106,
      19,
      3,
      5
     ],
     "bias": 0.0043376910793840595,
     "ncells": 133898,
     "SE_NM": 0.000198774981310581,
     "hw": 0.012811944886082756,
     "D_pc": 0.021460762526753656,
     "D_slope": -0.04999788272449418,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      107,
      19,
      3,
      5
     ],
     "bias": 0.004371105033099981,
     "ncells": 133788,
     "SE_NM": 0.00018229680219422628,
     "hw": 0.012866610785253849,
     "D_pc": 0.021427348573037734,
     "D_slope": -0.0500312966782101,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      108,
      19,
      3,
      5
     ],
     "bias": 0.004242580828134196,
     "ncells": 134092,
     "SE_NM": 0.00020401929757787288,
     "hw": 0.012625807654954474,
     "D_pc": 0.02155587277800352,
     "D_slope": -0.04990277247324432,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      109,
      19,
      3,
      5
     ],
     "bias": 0.004374828154983662,
     "ncells": 134145,
     "SE_NM": 0.00018654386882189123,
     "hw": 0.01287709439500373,
     "D_pc": 0.021423625451154053,
     "D_slope": -0.05003501980009378,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      110,
      19,
      3,
      5
     ],
     "bias": 0.0041290584888523385,
     "ncells": 134123,
     "SE_NM": 0.00018351581035801507,
     "hw": 0.01238338256288948,
     "D_pc": 0.021669395117285377,
     "D_slope": -0.04978925013396246,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      111,
      19,
      3,
      5
     ],
     "bias": 0.004574722756358257,
     "ncells": 133895,
     "SE_NM": 0.00021376638633829572,
     "hw": 0.013297951797240921,
     "D_pc": 0.02122373084977946,
     "D_slope": -0.05023491440146838,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      112,
      19,
      3,
      5
     ],
     "bias": 0.004408964608578175,
     "ncells": 133888,
     "SE_NM": 0.00020382147655575062,
     "hw": 0.012958419334856697,
     "D_pc": 0.02138948899755954,
     "D_slope": -0.050069156253688296,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      113,
      19,
      3,
      5
     ],
     "bias": 0.0043710292369217585,
     "ncells": 133503,
     "SE_NM": 0.00022870232104494246,
     "hw": 0.012903289461461229,
     "D_pc": 0.021427424369215957,
     "D_slope": -0.05003122088203188,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      114,
      19,
      3,
      5
     ],
     "bias": 0.004267373269444791,
     "ncells": 133862,
     "SE_NM": 0.00022640233055268668,
     "hw": 0.012693964680603643,
     "D_pc": 0.021531080336692925,
     "D_slope": -0.04992756491455491,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "entropy": [
      20260923,
      1399,
      115,
      19,
      3,
      5
     ],
     "bias": 0.004555391844511009,
     "ncells": 133608,
     "SE_NM": 0.0002081780488297532,
     "hw": 0.013254740361831396,
     "D_pc": 0.021243061761626707,
     "D_slope": -0.05021558348962113,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "counts": {
    "pc": {
     "<": 0,
     ">": 16,
     "undecided": 0
    },
    "slope": {
     "<": 16,
     ">": 0,
     "undecided": 0
    }
   },
   "bias_mean": 0.004372966137855955,
   "bias_sd": 0.0001655071062219051
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vcompare.json <==
{
 "tolerances": {
  "rel": 1e-09,
  "abs_I": 1e-10,
  "rel_se": 1e-06,
  "abs_nm": 1e-08
 },
 "rows": [
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 0,
   "formerly_above": false,
   "lam": [
    1.8278459,
    3.2090741,
    5.3234407
   ],
   "k_hat": 2.004074859835049,
   "rho_pc": 0.2562083497237225,
   "IG_pc": 0.0339481927459722,
   "rho_slope": 0.3485633307208692,
   "IG_slope": 0.06476763418666763,
   "I_grass": 0.03527349407274194,
   "I_half": 0.03552476050198283,
   "ncells": 15865,
   "SE_diff": 8.329015709681265e-05,
   "nm_exact": 0.06651823564818492,
   "A": {
    "bias": 0.00015118723696695702,
    "allowance": 0.00021116167923943772,
    "I_corr": 0.03512230683577498,
    "unc": 0.00048425919600499935,
    "hw": 0.0009685183920099987,
    "D_pc": 0.0011741140898027802,
    "D_slope": -0.029645327350892647,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.396689849458579
   },
   "B": {
    "bias": 0.0002524619166227732,
    "allowance": 0.0003532640948333301,
    "I_corr": 0.03502103215611917,
    "unc": 0.0006519010607206183,
    "hw": 0.0013038021214412366,
    "D_pc": 0.001072839410146964,
    "D_slope": -0.029746602030548464,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.3992767683894867
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.9522627958679095e-10,
    "IG_pc": 4.0401315626326095e-10,
    "rho_slope": 3.576428042606494e-11,
    "IG_slope": 7.636935528410049e-11,
    "k_hat": 6.661338147750939e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 7.012612712742339e-12,
    "nm_exact": 2.733924198139448e-15,
    "nm_IG": 9.71445146547012e-17
   },
   "worker": {
    "bias": 0.0002862902204670559,
    "I_corr": 0.034987203852274884,
    "D_pc": 0.0010390110925871665,
    "D_slope": -0.02978043032944648,
    "hw": 0.001357957260238022,
    "sign_pc": "undecided",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.8673503445117853,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "<",
    "D_pc": 0.0011432549329080874,
    "hw": 0.0012615594420395835
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.03502222764350105,
     "lo2": 0.03466688325149952,
     "holds": true
    },
    "slope": {
     "hi": 0.0354246813097089,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 1,
   "formerly_above": true,
   "lam": [
    3.2090741,
    5.3234407,
    8.5244364
   ],
   "k_hat": 1.8107801403311827,
   "rho_pc": 0.30604705323297576,
   "IG_pc": 0.049173031053488615,
   "rho_slope": 0.4012500173614608,
   "IG_slope": 0.08777322572948787,
   "I_grass": 0.051786832583326614,
   "I_half": 0.05240267472795601,
   "ncells": 38120,
   "SE_diff": 0.00012343704872050718,
   "nm_exact": 0.08856252441101643,
   "A": {
    "bias": 0.000581269427883932,
    "allowance": 0.0008191493748959514,
    "I_corr": 0.05120556315544268,
    "unc": 0.0012111155744800816,
    "hw": 0.002422231148960163,
    "D_pc": 0.002032532101954067,
    "D_slope": -0.03656766257404519,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.4092421441774492
   },
   "B": {
    "bias": 0.00020448657016645944,
    "allowance": 0.0002893047823168585,
    "I_corr": 0.051582346013160155,
    "unc": 0.0006585646794624441,
    "hw": 0.0013171293589248883,
    "D_pc": 0.0024093149596715394,
    "D_slope": -0.036190879716327715,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.4147862232779098
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 7.877720697990753e-11,
    "IG_pc": 1.655622305918314e-10,
    "rho_slope": 1.386957215743223e-11,
    "IG_slope": 3.032230022625981e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.6541434888495132e-11,
    "nm_exact": 2.67841304690819e-15,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.00027740266740572395,
    "I_corr": 0.05150942991592089,
    "D_pc": 0.002336398870573471,
    "D_slope": -0.03626379581622846,
    "hw": 0.0016119682114837733,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.3509195590699714,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.0023658049899876604,
    "hw": 0.0019812899024362358
   },
   "half_sample_A": {
    "pc": null,
    "slope": {
     "hi": 0.052368102011210546,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 2,
   "formerly_above": true,
   "lam": [
    5.3234407,
    8.5244364,
    13.3198974
   ],
   "k_hat": 1.6283790695792888,
   "rho_pc": 0.33134466258272177,
   "IG_pc": 0.05814854316297429,
   "rho_slope": 0.43414069305690406,
   "IG_slope": 0.10442197815318897,
   "I_grass": 0.06521738398179977,
   "I_half": 0.06661718839025355,
   "ncells": 80203,
   "SE_diff": 0.00021206607254424826,
   "nm_exact": 0.10494398065764707,
   "A": {
    "bias": 0.0010011245733219376,
    "allowance": 0.001354085268295856,
    "I_corr": 0.06421625940847783,
    "unc": 0.001881569573750427,
    "hw": 0.003763139147500854,
    "D_pc": 0.006067716245503542,
    "D_slope": -0.04020571874471114,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.3525642106683307
   },
   "B": {
    "bias": 0.0010813033238888103,
    "allowance": 0.0014606846743558286,
    "I_corr": 0.06413608065791096,
    "unc": 0.0020004968086162777,
    "hw": 0.004000993617232555,
    "D_pc": 0.005987537494936669,
    "D_slope": -0.040285897495278014,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.3508556221788048
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.0351531571094483e-10,
    "IG_pc": 4.3164349872171215e-10,
    "rho_slope": 1.0269562977782698e-11,
    "IG_slope": 2.2840174196403495e-11,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 3.126077174897546e-11,
    "nm_exact": 2.0261570199409107e-15,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0011184384245435108,
    "I_corr": 0.06409894555725626,
    "D_pc": 0.005950402369182525,
    "D_slope": -0.04032303259354769,
    "hw": 0.004146492117328301,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.4893158625065776,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.006373913207335123,
    "hw": 0.0033136132370236034
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.063817579573346,
     "lo2": 0.06183795719424102,
     "holds": true
    },
    "slope": {
     "hi": 0.06621850855512171,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 3,
   "formerly_above": true,
   "lam": [
    8.5244364,
    13.3198974,
    20.4674356
   ],
   "k_hat": 1.4543201819674696,
   "rho_pc": 0.33962002948328,
   "IG_pc": 0.06127694152584395,
   "rho_slope": 0.4547661771394611,
   "IG_slope": 0.1158476794215472,
   "I_grass": 0.07691621641167146,
   "I_half": 0.0799488206864547,
   "ncells": 154285,
   "SE_diff": 0.00025620288259867424,
   "nm_exact": 0.11627954169813759,
   "A": {
    "bias": 0.0022169327360613833,
    "allowance": 0.002816043562816299,
    "I_corr": 0.07469928367561007,
    "unc": 0.0034683741654127197,
    "hw": 0.0069367483308254395,
    "D_pc": 0.01342234214976612,
    "D_slope": -0.04114839574593712,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.2702431233070697
   },
   "B": {
    "bias": 0.0024092693653104957,
    "allowance": 0.0030599043787562443,
    "I_corr": 0.07450694704636096,
    "unc": 0.0037253882783787632,
    "hw": 0.0074507765567575265,
    "D_pc": 0.013230005520517008,
    "D_slope": -0.041340732375186234,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.2700549066093727
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 3.8867353779892255e-11,
    "IG_pc": 8.269962492590821e-11,
    "rho_slope": 1.9922619109991047e-11,
    "IG_slope": 4.483924342935097e-11,
    "k_hat": 3.3306690738754696e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.2559508988374546e-11,
    "nm_exact": 5.065392549852277e-15,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.002582888396533159,
    "I_corr": 0.0743333280151383,
    "D_pc": 0.01305638649436193,
    "D_slope": -0.04151435141160342,
    "hw": 0.007897672363917778,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -1.2451621416862948,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.013225886093047534,
    "hw": 0.008032590133370921
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.07388361213688821,
     "lo2": 0.06959486204217913,
     "holds": true
    },
    "slope": {
     "hi": 0.07913314914773284,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 4,
   "formerly_above": true,
   "lam": [
    13.3198974,
    20.4674356,
    31.0560335
   ],
   "k_hat": 1.294396043291139,
   "rho_pc": 0.3340449616742324,
   "IG_pc": 0.05915873470654907,
   "rho_slope": 0.467083086176718,
   "IG_slope": 0.1230568083126659,
   "I_grass": 0.08773335435000895,
   "I_half": 0.09366014666786526,
   "ncells": 275949,
   "SE_diff": 0.00035703880200062764,
   "nm_exact": 0.12362293993851627,
   "A": {
    "bias": 0.005692007679381592,
    "allowance": 0.006691591233758524,
    "I_corr": 0.08204134667062736,
    "unc": 0.007568811099253708,
    "hw": 0.015137622198507415,
    "D_pc": 0.022882611964078294,
    "D_slope": -0.041015461642038537,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.1756117719232473
   },
   "B": {
    "bias": 0.005362057218073021,
    "allowance": 0.006299189118886794,
    "I_corr": 0.08237129713193593,
    "unc": 0.007162637980310108,
    "hw": 0.014325275960620215,
    "D_pc": 0.023212562425386864,
    "D_slope": -0.040685511180729966,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.1747709624684968
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.4474923482055146e-09,
    "IG_pc": 3.073207910375686e-09,
    "rho_slope": 5.883238340942398e-11,
    "IG_slope": 1.3340850646414992e-10,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 2.5252910873518886e-11,
    "nm_exact": 2.3869795029440866e-15,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.005939385306248754,
    "I_corr": 0.0817939690437602,
    "D_pc": 0.02263523451901823,
    "D_slope": -0.041262839285322525,
    "hw": 0.01577890335435465,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.6554144432436096,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.023604770871748074,
    "hw": 0.013910098951937126
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.08180656203215264,
     "lo2": 0.07342481195487158,
     "holds": true
    },
    "slope": {
     "hi": 0.09342536202939054,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 5,
   "formerly_above": true,
   "lam": [
    20.4674356,
    31.0560335,
    46.699296
   ],
   "k_hat": 1.1506112471077845,
   "rho_pc": 0.31754118097886297,
   "IG_pc": 0.0531429171595904,
   "rho_slope": 0.47486500780883445,
   "IG_slope": 0.1277667279925592,
   "I_grass": 0.10081173113938036,
   "I_half": 0.11160793142583625,
   "ncells": 465908,
   "SE_diff": 0.0004331571235523865,
   "nm_exact": 0.12835391843494104,
   "A": {
    "bias": 0.011717098580314667,
    "allowance": 0.01276186037543247,
    "I_corr": 0.08909463255906569,
    "unc": 0.013872336724546738,
    "hw": 0.027744673449093475,
    "D_pc": 0.03595171539947529,
    "D_slope": -0.03867209543349351,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.0891655718313284
   },
   "B": {
    "bias": 0.01181070842767451,
    "allowance": 0.012835012437129952,
    "I_corr": 0.08900102271170585,
    "unc": 0.013879081524569731,
    "hw": 0.027758163049139462,
    "D_pc": 0.035858105552115445,
    "D_slope": -0.03876570528085335,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.0867267205627837
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 4.327451730290477e-10,
    "IG_pc": 9.131582157095863e-10,
    "rho_slope": 1.8613999230865375e-12,
    "IG_slope": 4.241496043277948e-12,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 2.4850899116302116e-11,
    "nm_exact": 1.7863488466218769e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.01188021557739849,
    "I_corr": 0.08893151556198187,
    "D_pc": 0.035788598450919355,
    "D_slope": -0.038835212430035404,
    "hw": 0.02802688493148993,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.3364412805075485,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.03651982050361283,
    "hw": 0.026731169262827995
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.09001553085292446,
     "lo2": 0.07474739798572225,
     "holds": true
    },
    "slope": {
     "hi": 0.11252882971969502,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 6,
   "formerly_above": false,
   "lam": [
    31.0560335,
    46.699296,
    69.7359797
   ],
   "k_hat": 1.0241415216523382,
   "rho_pc": 0.28752038461266843,
   "IG_pc": 0.043142895546005276,
   "rho_slope": 0.4794974779735969,
   "IG_slope": 0.13062902866911089,
   "I_grass": 0.11842886191642421,
   "I_half": 0.136902623534505,
   "ncells": 749544,
   "SE_diff": 0.0004830452589665754,
   "nm_exact": 0.1313001609547627,
   "A": {
    "bias": 0.025061947159661035,
    "allowance": 0.025495498253036753,
    "I_corr": 0.09336691475676318,
    "unc": 0.02673328086749123,
    "hw": 0.05346656173498246,
    "D_pc": 0.0502240192107579,
    "D_slope": -0.03726211391234771,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 1.017299178336532
   },
   "B": {
    "bias": 0.02465143106679435,
    "allowance": 0.025080705900557613,
    "I_corr": 0.09377743084962986,
    "unc": 0.026258365433003375,
    "hw": 0.05251673086600675,
    "D_pc": 0.050634535303624585,
    "D_slope": -0.036851597819481025,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 1.0174137895929904
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.520701425368088e-09,
    "IG_pc": 5.2652959769972085e-09,
    "rho_slope": 2.772138074647046e-11,
    "IG_slope": 6.335842961391336e-11,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 2.991518144312977e-11,
    "nm_exact": 2.1510571102112408e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.024950084759912367,
    "I_corr": 0.09347877715651184,
    "D_pc": 0.05033588138334645,
    "D_slope": -0.03715025150432258,
    "hw": 0.05319816896690187,
    "sign_pc": "undecided",
    "sign_slope": "undecided"
   },
   "bias_A_minus_worker_in_se": 0.2094980254446113,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "D_pc": 0.050666746650031326,
    "hw": 0.05082537706545632
   },
   "half_sample_A": {
    "pc": null,
    "slope": null
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.01,
   "y0": 7,
   "formerly_above": false,
   "lam": [
    46.699296,
    69.7359797,
    103.6036591
   ],
   "k_hat": 0.9135738068234167,
   "rho_pc": 0.24584106413686965,
   "IG_pc": 0.031170643780614668,
   "rho_slope": 0.4825461694220132,
   "IG_slope": 0.13253698987157492,
   "I_grass": 0.14592218452763994,
   "I_half": 0.17630715834628052,
   "ncells": 1155710,
   "SE_diff": 0.000656509216763858,
   "nm_exact": 0.13317346822720832,
   "A": {
    "bias": 0.04910895834292983,
    "allowance": 0.04910895834292983,
    "I_corr": 0.09681322618471011,
    "unc": 0.050668633726864816,
    "hw": 0.10133726745372963,
    "D_pc": 0.06564258240409544,
    "D_slope": -0.03572376368686481,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 0.9703735112238087
   },
   "B": {
    "bias": 0.049097277623944,
    "allowance": 0.049097277623944,
    "I_corr": 0.09682490690369594,
    "unc": 0.05064985972970844,
    "hw": 0.10129971945941688,
    "D_pc": 0.06565426312308127,
    "D_slope": -0.03571208296787898,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 0.9694000374101129
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.840286367738031e-09,
    "IG_pc": 3.7977203604100396e-09,
    "rho_slope": 6.820211062574799e-12,
    "IG_slope": 1.5618617510426702e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.997402243603119e-12,
    "nm_exact": 3.7991831902672857e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.04920768568029499,
    "I_corr": 0.09671449884734495,
    "D_pc": 0.06554385518510768,
    "D_slope": -0.0358224910263,
    "hw": 0.10144070638591227,
    "sign_pc": "undecided",
    "sign_slope": "undecided"
   },
   "bias_A_minus_worker_in_se": -0.17502567231689073,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "D_pc": 0.06649281295873223,
    "hw": 0.09480904086131574
   },
   "half_sample_A": {
    "pc": null,
    "slope": null
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 0,
   "formerly_above": false,
   "lam": [
    0.7791112,
    1.0784522,
    1.4932851
   ],
   "k_hat": 1.5268609086939782,
   "rho_pc": 0.22721095592577287,
   "IG_pc": 0.026502546968115343,
   "rho_slope": 0.27521585472346105,
   "IG_slope": 0.03938296850381468,
   "I_grass": 0.02182423078040152,
   "I_half": 0.021897484410064116,
   "ncells": 4630,
   "SE_diff": 6.720456463451349e-05,
   "nm_exact": 0.03927648235956982,
   "A": {
    "bias": 3.076052171591126e-05,
    "allowance": 5.344135667717416e-05,
    "I_corr": 0.02179347025868561,
    "unc": 0.0002742027461980726,
    "hw": 0.0005484054923961452,
    "D_pc": -0.004709076709429733,
    "D_slope": -0.017589498245129072,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7373358348968104
   },
   "B": {
    "bias": -0.00013735496597144792,
    "allowance": 0.00023676600612353084,
    "I_corr": 0.02196158574637297,
    "unc": 0.00044967752652118657,
    "hw": 0.0008993550530423731,
    "D_pc": -0.004540961221742374,
    "D_slope": -0.017421382757441713,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7237527922561429
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 7.77616859792829e-11,
    "IG_pc": 1.5971979294704397e-10,
    "rho_slope": 3.8169134519705494e-11,
    "IG_slope": 7.942491109247385e-11,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 8.99069707571698e-12,
    "nm_exact": 1.0824674490095276e-15,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 8.404361225902712e-05,
    "I_corr": 0.021740187168142494,
    "D_pc": -0.004762359804205831,
    "D_slope": -0.01764278133880018,
    "hw": 0.0007657706177553885,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.406767790190855,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.004733691622766177,
    "hw": 0.0004455018223981674
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.021854991302117432,
     "holds": true
    },
    "slope": {
     "hi": 0.021854991302117432,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 1,
   "formerly_above": false,
   "lam": [
    1.0784522,
    1.4932851,
    2.0722115
   ],
   "k_hat": 1.2119292161712016,
   "rho_pc": 0.288123063353044,
   "IG_pc": 0.043332027548763016,
   "rho_slope": 0.3381272853869817,
   "IG_slope": 0.060705463633896034,
   "I_grass": 0.03323045773550071,
   "I_half": 0.033396233173045964,
   "ncells": 9567,
   "SE_diff": 0.00011902745667072075,
   "nm_exact": 0.058945247583391425,
   "A": {
    "bias": 3.931751360208846e-06,
    "allowance": 6.94517453159491e-06,
    "I_corr": 0.0332265259841405,
    "unc": 0.00033690240336299565,
    "hw": 0.0006738048067259913,
    "D_pc": -0.010105501564622518,
    "D_slope": -0.027478937649755536,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7664327917282128
   },
   "B": {
    "bias": 0.000284184178046043,
    "allowance": 0.0005003294132069366,
    "I_corr": 0.032946273557454664,
    "unc": 0.000837368371517215,
    "hw": 0.00167473674303443,
    "D_pc": -0.010385753991308352,
    "D_slope": -0.02775919007644137,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7605815237394185
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 3.431188666525031e-11,
    "IG_pc": 7.168488025399711e-11,
    "rho_slope": 6.23089357887352e-11,
    "IG_slope": 1.32499011762377e-10,
    "k_hat": 3.3306690738754696e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.1051604076328658e-11,
    "nm_exact": 5.065392549852277e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": -2.9013848231722317e-05,
    "I_corr": 0.03325947158373243,
    "D_pc": -0.010072555968136838,
    "D_slope": -0.027445992058207018,
    "hw": 0.0007506059421136615,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.20805402541988066,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.010156277453005451,
    "hw": 0.001071820887287257
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.033234389486860916,
     "holds": true
    },
    "slope": {
     "hi": 0.033234389486860916,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 2,
   "formerly_above": false,
   "lam": [
    1.4932851,
    2.0722115,
    2.887199
   ],
   "k_hat": 0.9836674041941108,
   "rho_pc": 0.33402186637028397,
   "IG_pc": 0.05915005121377145,
   "rho_slope": 0.3877409597366419,
   "IG_slope": 0.08146130069144368,
   "I_grass": 0.04498914109800545,
   "I_half": 0.045341468675326624,
   "ncells": 18075,
   "SE_diff": 0.0001313971841345879,
   "nm_exact": 0.07752941940302965,
   "A": {
    "bias": 0.000129235978793385,
    "allowance": 0.0002160107561208095,
    "I_corr": 0.04485990511921206,
    "unc": 0.0005929441717680982,
    "hw": 0.0011858883435361964,
    "D_pc": -0.014290146094559385,
    "D_slope": -0.03660139557223162,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.671444423894951
   },
   "B": {
    "bias": 0.0003327918885231429,
    "allowance": 0.000558775047380939,
    "I_corr": 0.044656349209482304,
    "unc": 0.0009358384805473279,
    "hw": 0.0018716769610946558,
    "D_pc": -0.014493702004289143,
    "D_slope": -0.036804951481961376,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.679052484904784
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.1056001386909884e-10,
    "IG_pc": 4.4704151491714583e-10,
    "rho_slope": 4.2431946845056245e-11,
    "IG_slope": 9.216949425905341e-11,
    "k_hat": 1.1102230246251565e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.3698819856244882e-11,
    "nm_exact": 6.38378239159465e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.00013107928735808794,
    "I_corr": 0.04485806181064736,
    "D_pc": -0.014291989376681559,
    "D_slope": -0.036603238888304565,
    "hw": 0.0012370727027583616,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.009121063975805295,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.014435635280935208,
    "hw": 0.001212781262780627
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.04511837707679883,
     "holds": true
    },
    "slope": {
     "hi": 0.04511837707679883,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 3,
   "formerly_above": false,
   "lam": [
    2.0722115,
    2.887199,
    4.0403879
   ],
   "k_hat": 0.8146530348296687,
   "rho_pc": 0.3651297138673094,
   "IG_pc": 0.0715425610833724,
   "rho_slope": 0.42329306116341014,
   "IG_slope": 0.09872390127824317,
   "I_grass": 0.056948183096414695,
   "I_half": 0.057567519207481155,
   "ncells": 32012,
   "SE_diff": 0.00020141523066195095,
   "nm_exact": 0.09261893018000618,
   "A": {
    "bias": 0.0002564724699456872,
    "allowance": 0.0003904040279553656,
    "I_corr": 0.05669171062646901,
    "unc": 0.0009031131395012226,
    "hw": 0.0018062262790024452,
    "D_pc": -0.014850850456903389,
    "D_slope": -0.04203219065177416,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.5222063718497385
   },
   "B": {
    "bias": 0.00046390985466397694,
    "allowance": 0.0007065697148873932,
    "I_corr": 0.05648427324175072,
    "unc": 0.0012129963327579345,
    "hw": 0.002425992665515869,
    "D_pc": -0.015058287841621679,
    "D_slope": -0.04223962803649245,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.5230754591302693
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 9.966971692421112e-11,
    "IG_pc": 2.1430557328727673e-10,
    "rho_slope": 5.038569561577333e-11,
    "IG_slope": 1.1140954825350491e-10,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.3960610445451493e-11,
    "nm_exact": 1.3516965324811281e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.00030870923548211027,
    "I_corr": 0.056639473860932585,
    "D_pc": -0.014903087237771784,
    "D_slope": -0.0420844274063118,
    "hw": 0.0019563037717466618,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.23564632005381184,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.015002061720923304,
    "hw": 0.0018751233023668562
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.05720465556636038,
     "holds": true
    },
    "slope": {
     "hi": 0.05720465556636038,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 4,
   "formerly_above": false,
   "lam": [
    2.887199,
    4.0403879,
    5.6744367
   ],
   "k_hat": 0.6874947793744505,
   "rho_pc": 0.38231271293988844,
   "IG_pc": 0.07900749109506092,
   "rho_slope": 0.4469257111344223,
   "IG_slope": 0.1114109210797055,
   "I_grass": 0.06821544852961914,
   "I_half": 0.06930632962065442,
   "ncells": 53780,
   "SE_diff": 0.0002983834770533459,
   "nm_exact": 0.10361509764881804,
   "A": {
    "bias": 0.0010849441203951704,
    "allowance": 0.0014856723225251378,
    "I_corr": 0.06713050440922397,
    "unc": 0.0021780095841706236,
    "hw": 0.004356019168341247,
    "D_pc": -0.011876986685836949,
    "D_slope": -0.044280416670481534,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.3693537709426082
   },
   "B": {
    "bias": 0.0009182742820857959,
    "allowance": 0.001251737279562368,
    "I_corr": 0.06729717424753334,
    "unc": 0.0019653839176992267,
    "hw": 0.0039307678353984535,
    "D_pc": -0.011710316847527574,
    "D_slope": -0.04411374683217216,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.3631409525257903
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.342177480267992e-10,
    "IG_pc": 2.908062679551904e-10,
    "rho_slope": 8.64730509420042e-12,
    "IG_slope": 1.9372281556684356e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.611277777868736e-11,
    "nm_exact": 7.839562332634387e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0011555425924007073,
    "I_corr": 0.06705990593721843,
    "D_pc": -0.011947585134866615,
    "D_slope": -0.0443510151403288,
    "hw": 0.004456625549035509,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.3222368948677589,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.011257897121589006,
    "hw": 0.003295505157408659
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.06930039265001431,
     "holds": true
    },
    "slope": {
     "hi": 0.06930039265001431,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 5,
   "formerly_above": false,
   "lam": [
    4.0403879,
    5.6744367,
    8.0073851
   ],
   "k_hat": 0.5891965823337926,
   "rho_pc": 0.3892471689058445,
   "IG_pc": 0.08215046904925621,
   "rho_slope": 0.4627133132139877,
   "IG_slope": 0.12046515743358777,
   "I_grass": 0.0789185394032863,
   "I_half": 0.08077353476257887,
   "ncells": 86741,
   "SE_diff": 0.0003486983951967033,
   "nm_exact": 0.11121570894181017,
   "A": {
    "bias": 0.0017279674434785147,
    "allowance": 0.0020963903942091255,
    "I_corr": 0.07719057195980779,
    "unc": 0.002884786448786632,
    "hw": 0.005769572897573264,
    "D_pc": -0.004959897089448426,
    "D_slope": -0.04327458547377998,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.2132117431500622
   },
   "B": {
    "bias": 0.001614937204104147,
    "allowance": 0.001962224824849736,
    "I_corr": 0.07730360219918216,
    "unc": 0.0027390614247431127,
    "hw": 0.0054781228494862255,
    "D_pc": -0.004846866850074058,
    "D_slope": -0.04316155523440561,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.2150471361134068
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 8.617784263975636e-11,
    "IG_pc": 1.873233790306017e-10,
    "rho_slope": 2.1649348980190553e-12,
    "IG_slope": 4.895417404782165e-12,
    "k_hat": 3.3306690738754696e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 2.1904145164342026e-11,
    "nm_exact": 1.8675339052975914e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0015483254650979217,
    "I_corr": 0.07737021393818838,
    "D_pc": -0.004780255126456537,
    "D_slope": -0.04309494349480965,
    "hw": 0.005394054817790065,
    "sign_pc": "undecided",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.6452291656561208,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "<",
    "D_pc": -0.00442105332875449,
    "hw": 0.006450463386040286
   },
   "half_sample_A": {
    "pc": null,
    "slope": {
     "hi": 0.08064650684676482,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 6,
   "formerly_above": false,
   "lam": [
    5.6744367,
    8.0073851,
    11.3447936
   ],
   "k_hat": 0.5117903620795365,
   "rho_pc": 0.38638344201619695,
   "IG_pc": 0.08084326405779044,
   "rho_slope": 0.47243122994293546,
   "IG_slope": 0.12628055991245138,
   "I_grass": 0.08948092621844239,
   "I_half": 0.09262018411670958,
   "ncells": 134992,
   "SE_diff": 0.00045180354334299524,
   "nm_exact": 0.1160325573599395,
   "A": {
    "bias": 0.0031026147277059546,
    "allowance": 0.0033570978231829544,
    "I_corr": 0.08637831149073644,
    "unc": 0.0043614212903896055,
    "hw": 0.008722842580779211,
    "D_pc": 0.005535047432946,
    "D_slope": -0.03990224842171494,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.0820221386833815
   },
   "B": {
    "bias": 0.0031691683012612937,
    "allowance": 0.003430485107922159,
    "I_corr": 0.0863117579171811,
    "unc": 0.004408056658837645,
    "hw": 0.00881611331767529,
    "D_pc": 0.005468493859390661,
    "D_slope": -0.03996880199527028,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.0824559574689878
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 8.259604111771068e-11,
    "IG_pc": 1.7929691065177167e-10,
    "rho_slope": 2.2797319587652964e-12,
    "IG_slope": 5.186517881838881e-12,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.2337908472659365e-11,
    "nm_exact": 4.659189700717548e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0035523392704732842,
    "I_corr": 0.08592858694796911,
    "D_pc": 0.005085322875683723,
    "D_slope": -0.04035197296382732,
    "hw": 0.009641344652408514,
    "sign_pc": "undecided",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -1.5789152342666413,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "<",
    "D_pc": 0.0058224732536248935,
    "hw": 0.009941154404776612
   },
   "half_sample_A": {
    "pc": null,
    "slope": {
     "hi": 0.09258354094614835,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.1,
   "y0": 7,
   "formerly_above": true,
   "lam": [
    8.0073851,
    11.3447936,
    16.1212853
   ],
   "k_hat": 0.4494809186130209,
   "rho_pc": 0.37633126999858857,
   "IG_pc": 0.0763572369533875,
   "rho_slope": 0.47864602967240216,
   "IG_slope": 0.13009961903346687,
   "I_grass": 0.10001806687355774,
   "I_half": 0.10495963258315033,
   "ncells": 204418,
   "SE_diff": 0.000699403094331157,
   "nm_exact": 0.11896736600439427,
   "A": {
    "bias": 0.006262512812068036,
    "allowance": 0.006262512812068036,
    "I_corr": 0.09375555406148971,
    "unc": 0.0077276810374917815,
    "hw": 0.015455362074983563,
    "D_pc": 0.017398317108102204,
    "D_slope": -0.03634406497197716,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 0.9761010013226818
   },
   "B": {
    "bias": 0.006512872268967254,
    "allowance": 0.006512872268967254,
    "I_corr": 0.09350519460459049,
    "unc": 0.007999719124083555,
    "hw": 0.01599943824816711,
    "D_pc": 0.017147957651202986,
    "D_slope": -0.03659442442887638,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 0.9755978828908372
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 9.98332527757384e-11,
    "IG_pc": 2.1571922026453194e-10,
    "rho_slope": 5.550893078520858e-12,
    "IG_slope": 1.2681189431873463e-11,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 5.1342707863000214e-11,
    "nm_exact": 1.0116490978262505e-12,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.006345753320089603,
    "I_corr": 0.09367231355346814,
    "D_pc": 0.01731507658360891,
    "D_slope": -0.03642730547834891,
    "hw": 0.015640231529014507,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.26090965091540624,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.019182947792208443,
    "hw": 0.016878700960722377
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.09507650116396515,
     "lo2": 0.08808807191810149,
     "holds": true
    },
    "slope": {
     "hi": 0.10628057968562578,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 0,
   "formerly_above": false,
   "lam": [
    0.367816,
    0.4619718,
    0.5974055
   ],
   "k_hat": 0.9198527959143941,
   "rho_pc": 0.19987442764347568,
   "IG_pc": 0.02038484524917496,
   "rho_slope": 0.23483688512429768,
   "IG_slope": 0.028363680644927138,
   "I_grass": 0.01311398450117629,
   "I_half": 0.013141527570773803,
   "ncells": 2423,
   "SE_diff": 7.254830094920597e-05,
   "nm_exact": 0.026834116634031537,
   "A": {
    "bias": 0.00014187077289110409,
    "allowance": 0.0002900868208566626,
    "I_corr": 0.012972113728285186,
    "unc": 0.0005042207311454022,
    "hw": 0.0010084414622908045,
    "D_pc": -0.0074127315208897746,
    "D_slope": -0.015391566916641952,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 2.0447257383966244
   },
   "B": {
    "bias": -0.00010775595511899536,
    "allowance": 0.00022239580856330985,
    "I_corr": 0.013221740456295285,
    "unc": 0.00043256029316309744,
    "hw": 0.0008651205863261949,
    "D_pc": -0.007163104792879675,
    "D_slope": -0.015141940188631853,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 2.0638841567291313
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.70305325397635e-10,
    "IG_pc": 3.476496868159984e-10,
    "rho_slope": 9.247436150161548e-11,
    "IG_slope": 1.9029700037975772e-10,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 4.5490278210991164e-12,
    "nm_exact": 2.706168622523819e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": -8.331570188648343e-05,
    "I_corr": 0.013197300203062774,
    "D_pc": -0.007187545039025401,
    "D_slope": -0.015166380447261887,
    "hw": 0.0007830587045931822,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.9660927644022124,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.007352585447100109,
    "hw": 0.0006933625544155824
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.013255855274067394,
     "holds": true
    },
    "slope": {
     "hi": 0.013255855274067394,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 1,
   "formerly_above": false,
   "lam": [
    0.4619718,
    0.5974055,
    0.7919465
   ],
   "k_hat": 0.6686569041470187,
   "rho_pc": 0.2671682757655003,
   "IG_pc": 0.03702723394859411,
   "rho_slope": 0.30572907897582974,
   "IG_slope": 0.04906572627939989,
   "I_grass": 0.02172917991190282,
   "I_half": 0.021797498410375482,
   "ncells": 4688,
   "SE_diff": 0.00011676140432792507,
   "nm_exact": 0.04294362730272689,
   "A": {
    "bias": 0.00016173615336561448,
    "allowance": 0.00031592461957416696,
    "I_corr": 0.021567443758537204,
    "unc": 0.0005976779443263844,
    "hw": 0.0011953558886527687,
    "D_pc": -0.015459790190056909,
    "D_slope": -0.027498282520862685,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.9533333333333334
   },
   "B": {
    "bias": 0.00010786731830719071,
    "allowance": 0.00021175962655951006,
    "I_corr": 0.021621312593595628,
    "unc": 0.0005313724672506642,
    "hw": 0.0010627449345013283,
    "D_pc": -0.015405921354998485,
    "D_slope": -0.02744441368580426,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.963149078726968
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.150620792562563e-10,
    "IG_pc": 4.464525416025822e-10,
    "rho_slope": 4.455014135373858e-11,
    "IG_slope": 9.361900144000401e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.308353425599762e-11,
    "nm_exact": 5.551115123125783e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": -4.0438392816706525e-05,
    "I_corr": 0.021769618304719525,
    "D_pc": -0.01525761566040549,
    "D_slope": -0.02729610797927385,
    "hw": 0.000759063946820153,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.6460029873495574,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.015231107363129125,
    "hw": 0.0010182017927877764
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.021890916065268433,
     "holds": true
    },
    "slope": {
     "hi": 0.021890916065268433,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 2,
   "formerly_above": false,
   "lam": [
    0.5974055,
    0.7919465,
    1.0680785
   ],
   "k_hat": 0.525079587111186,
   "rho_pc": 0.3188903364296083,
   "IG_pc": 0.0536206119118423,
   "rho_slope": 0.36143816631123216,
   "IG_slope": 0.06999757492114807,
   "I_grass": 0.030998359536868136,
   "I_half": 0.031146441844740913,
   "ncells": 8433,
   "SE_diff": 0.00015492424355771764,
   "nm_exact": 0.058217613363207715,
   "A": {
    "bias": 0.00016861755247402077,
    "allowance": 0.0003050089704018484,
    "I_corr": 0.030829741984394116,
    "unc": 0.0006696376453776489,
    "hw": 0.0013392752907552979,
    "D_pc": -0.022790869927448186,
    "D_slope": -0.03916783293675395,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.808880308880309
   },
   "B": {
    "bias": -4.838219673916622e-05,
    "allowance": 8.723691791776539e-05,
    "I_corr": 0.031046741733607303,
    "unc": 0.0004707475191705843,
    "hw": 0.0009414950383411685,
    "D_pc": -0.022573870178235,
    "D_slope": -0.038950833187540765,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.8030788967286722
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.5520518203970823e-10,
    "IG_pc": 3.276661164619554e-10,
    "rho_slope": 1.8118839761882555e-11,
    "IG_slope": 3.8897773890766985e-11,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 2.8988922373685e-11,
    "nm_exact": 6.036837696399289e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 4.3383431639308634e-05,
    "I_corr": 0.030954976105228828,
    "D_pc": -0.022665635789043813,
    "D_slope": -0.03904259881319649,
    "hw": 0.0009278758598261923,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.841263197422502,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.023028476603275283,
    "hw": 0.0013238257755438286
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.031166977089342157,
     "holds": true
    },
    "slope": {
     "hi": 0.031166977089342157,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 3,
   "formerly_above": false,
   "lam": [
    0.7919465,
    1.0680785,
    1.4611345
   ],
   "k_hat": 0.4327875086992316,
   "rho_pc": 0.35640310017855753,
   "IG_pc": 0.06792313197468154,
   "rho_slope": 0.40291192717443786,
   "IG_slope": 0.08857031314676315,
   "I_grass": 0.04092837214992251,
   "I_half": 0.04119633508846743,
   "ncells": 14464,
   "SE_diff": 0.00021374698553320662,
   "nm_exact": 0.07123607746390948,
   "A": {
    "bias": 0.0002086798975774462,
    "allowance": 0.00034307183889067765,
    "I_corr": 0.04071969225234506,
    "unc": 0.000847119910583509,
    "hw": 0.001694239821167018,
    "D_pc": -0.027203439722336478,
    "D_slope": -0.04785062089441809,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.644010002273244
   },
   "B": {
    "bias": 0.00010547129205595862,
    "allowance": 0.00017359316890047628,
    "I_corr": 0.04082290085786655,
    "unc": 0.0006679153442358678,
    "hw": 0.0013358306884717357,
    "D_pc": -0.02710023111681499,
    "D_slope": -0.047747412288896604,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.6458807464724625
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.961771938814195e-10,
    "IG_pc": 6.344743619379756e-10,
    "rho_slope": 1.0901946012609187e-11,
    "IG_slope": 2.3854251907096113e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 5.878175723950108e-11,
    "nm_exact": 1.9595436384634013e-14,
    "nm_IG": 9.71445146547012e-17
   },
   "worker": {
    "bias": -2.720263262256939e-06,
    "I_corr": 0.040931092413184766,
    "D_pc": -0.02699203960459226,
    "D_slope": -0.047639220731465606,
    "hw": 0.001029552581588889,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.0953231897943696,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.0274931780974582,
    "hw": 0.0016993241430423738
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.041137052047499956,
     "holds": true
    },
    "slope": {
     "hi": 0.041137052047499956,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 4,
   "formerly_above": false,
   "lam": [
    1.0680785,
    1.4611345,
    2.0193843
   ],
   "k_hat": 0.3683000654349057,
   "rho_pc": 0.3812080722367024,
   "IG_pc": 0.07851383723591795,
   "rho_slope": 0.431870748037541,
   "IG_slope": 0.10321226258078763,
   "I_grass": 0.05083988137229056,
   "I_half": 0.05131971438937022,
   "ncells": 23636,
   "SE_diff": 0.0002992156218910332,
   "nm_exact": 0.08126953264607213,
   "A": {
    "bias": 0.0001932233823572077,
    "allowance": 0.0002802373360369983,
    "I_corr": 0.050646657989933355,
    "unc": 0.0009576277307012785,
    "hw": 0.001915255461402557,
    "D_pc": -0.0278671792459846,
    "D_slope": -0.05256560459085427,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.450328281278763
   },
   "B": {
    "bias": 0.0003780063877519141,
    "allowance": 0.0005483679482541116,
    "I_corr": 0.05046187498453865,
    "unc": 0.0012119197096418116,
    "hw": 0.002423839419283623,
    "D_pc": -0.028051962251379306,
    "D_slope": -0.05275038759624898,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.4506843429693734
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.717452929346109e-10,
    "IG_pc": 5.8848614870044e-10,
    "rho_slope": 6.377953720715368e-11,
    "IG_slope": 1.4168033413142211e-10,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 7.054390405158983e-11,
    "nm_exact": 1.9594048605853231e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0002795559771215095,
    "I_corr": 0.05056032539516905,
    "D_pc": -0.027953511794544597,
    "D_slope": -0.05265193720024172,
    "hw": 0.0021163330836343293,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.42096313741021685,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.027793250804781677,
    "hw": 0.0025202606394162034
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.05103310475464777,
     "holds": true
    },
    "slope": {
     "hi": 0.05103310475464777,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 5,
   "formerly_above": false,
   "lam": [
    1.4611345,
    2.0193843,
    2.8183792
   ],
   "k_hat": 0.32057169102035243,
   "rho_pc": 0.3946748622834956,
   "IG_pc": 0.08466411655985032,
   "rho_slope": 0.4519719705680688,
   "IG_slope": 0.11425311627197698,
   "I_grass": 0.06073872673145253,
   "I_half": 0.061549187162643015,
   "ncells": 37024,
   "SE_diff": 0.00038558934003219374,
   "nm_exact": 0.08868323725207909,
   "A": {
    "bias": 0.0007860440964185395,
    "allowance": 0.0010064495997302533,
    "I_corr": 0.05995268263503399,
    "unc": 0.001834257515101462,
    "hw": 0.003668515030202924,
    "D_pc": -0.024711433924816326,
    "D_slope": -0.054300433636942994,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.2803983953520541
   },
   "B": {
    "bias": 0.0006842640528786498,
    "allowance": 0.0008733218068109597,
    "I_corr": 0.06005446267857388,
    "unc": 0.0016909312159738297,
    "hw": 0.0033818624319476593,
    "D_pc": -0.024609653881276436,
    "D_slope": -0.054198653593403104,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.2762935640663242
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.796292086770791e-10,
    "IG_pc": 6.093968663023475e-10,
    "rho_slope": 3.787992142179064e-11,
    "IG_slope": 8.511391591525808e-11,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 6.79692968574841e-11,
    "nm_exact": 8.469613899109163e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0005246565178284451,
    "I_corr": 0.060214070213624085,
    "D_pc": -0.02445004639782028,
    "D_slope": -0.05403904604862837,
    "hw": 0.0030230370515321346,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.1503165691933956,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.025362033696601893,
    "hw": 0.004710651299905281
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.06152477082787107,
     "holds": true
    },
    "slope": {
     "hi": 0.06152477082787107,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 6,
   "formerly_above": false,
   "lam": [
    2.0193843,
    2.8183792,
    3.9581436
   ],
   "k_hat": 0.2836037282627419,
   "rho_pc": 0.40234797434152064,
   "IG_pc": 0.08829931747169481,
   "rho_slope": 0.4650218796551212,
   "IG_slope": 0.1218296260991842,
   "I_grass": 0.07062016770998625,
   "I_half": 0.0718223491544121,
   "ncells": 56604,
   "SE_diff": 0.0004590968389407113,
   "nm_exact": 0.0936650027095382,
   "A": {
    "bias": 0.001311655163390324,
    "allowance": 0.001475660939887224,
    "I_corr": 0.06930851254659592,
    "unc": 0.0024469738036900384,
    "hw": 0.004893947607380077,
    "D_pc": -0.018990804925098886,
    "D_slope": -0.052521113552588275,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.125037266710393
   },
   "B": {
    "bias": 0.0012631404142034452,
    "allowance": 0.001421503837241477,
    "I_corr": 0.0693570272957828,
    "unc": 0.0024026934124227574,
    "hw": 0.004805386824845515,
    "D_pc": -0.018942290175912008,
    "D_slope": -0.052472598803401396,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.1253727782416796
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.614016780810857e-10,
    "IG_pc": 5.718080453576135e-10,
    "rho_slope": 3.449973640101689e-11,
    "IG_slope": 7.813283353641509e-11,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 9.220690877498328e-11,
    "nm_exact": 2.047015335016056e-12,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.001164260565456085,
    "I_corr": 0.06945590714453016,
    "D_pc": -0.018843410377654912,
    "D_slope": -0.05237371894513515,
    "hw": 0.004573166218976217,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.6370646815224532,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.018150720138856324,
    "hw": 0.005489541638530486
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.07193182287337657,
     "holds": true
    },
    "slope": {
     "hi": 0.07193182287337657,
     "holds": true
    }
   }
  },
  {
   "coupling": "A14",
   "abar": 0.14324,
   "r_c": 0.3,
   "y0": 7,
   "formerly_above": false,
   "lam": [
    2.8183792,
    3.9581436,
    5.5888474
   ],
   "k_hat": 0.25385769172835104,
   "rho_pc": 0.3995618228679788,
   "IG_pc": 0.08696819555793861,
   "rho_slope": 0.47389640928483706,
   "IG_slope": 0.12717381622696178,
   "I_grass": 0.08004195113505475,
   "I_half": 0.08190766864234256,
   "ncells": 84634,
   "SE_diff": 0.0006478186315196991,
   "nm_exact": 0.09705100520652134,
   "A": {
    "bias": 0.0024845045667293147,
    "allowance": 0.0024948809888299854,
    "I_corr": 0.07755744656832543,
    "unc": 0.003842242874964096,
    "hw": 0.007684485749928192,
    "D_pc": -0.00941074898961318,
    "D_slope": -0.04961636965863635,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.0041764552336205
   },
   "B": {
    "bias": 0.0024951592441931764,
    "allowance": 0.0025043321886182497,
    "I_corr": 0.07754679189086157,
    "unc": 0.0038629664332996403,
    "hw": 0.007725932866599281,
    "D_pc": -0.009421403667077041,
    "D_slope": -0.04962702433610021,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.0036762961908827
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.863252968055008e-10,
    "IG_pc": 6.254702311636606e-10,
    "rho_slope": 1.5039747225387146e-11,
    "IG_slope": 3.425082439889593e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 4.3506087621381084e-11,
    "nm_exact": 6.012496056584382e-12,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.00244960589962602,
    "I_corr": 0.07759234523542873,
    "D_pc": -0.0093758503769059,
    "D_slope": -0.04958147098717723,
    "hw": 0.007650298154365777,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.12181088833946406,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "<",
    "D_pc": -0.007756677091482658,
    "hw": 0.008828734534586696
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.08252645570178406,
     "holds": true
    },
    "slope": {
     "hi": 0.08252645570178406,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 0,
   "formerly_above": true,
   "lam": [
    2.7152906,
    5.5780899,
    10.5921
   ],
   "k_hat": 1.8879791086089552,
   "rho_pc": 0.21893382129242725,
   "IG_pc": 0.024559418593740518,
   "rho_slope": 0.37585395437589375,
   "IG_slope": 0.07614814722654902,
   "I_grass": 0.03289637174071025,
   "I_half": 0.03351899309265649,
   "ncells": 41101,
   "SE_diff": 0.00012287576317502978,
   "nm_exact": 0.08165153856174485,
   "A": {
    "bias": 0.00046517505439473694,
    "allowance": 0.0006809545147515077,
    "I_corr": 0.032431196686315514,
    "unc": 0.0010566738064553272,
    "hw": 0.0021133476129106543,
    "D_pc": 0.007871778092574996,
    "D_slope": -0.0437169505402335,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.4638672222815827
   },
   "B": {
    "bias": 0.0005448642246084628,
    "allowance": 0.0008006029063217658,
    "I_corr": 0.03235150751610179,
    "unc": 0.0011776913463289569,
    "hw": 0.0023553826926579137,
    "D_pc": 0.00779208892236127,
    "D_slope": -0.04379663971044723,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.4693622193622193
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 8.248712823899496e-11,
    "IG_pc": 1.6909340594395417e-10,
    "rho_slope": 2.7290392168310973e-12,
    "IG_slope": 5.8968385729940564e-12,
    "k_hat": 1.1102230246251565e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 4.439337786266151e-12,
    "nm_exact": 9.71445146547012e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.000387435246995374,
    "I_corr": 0.03250893649371488,
    "D_pc": 0.007949517904127193,
    "D_slope": -0.04363921073328317,
    "hw": 0.0019095937655150474,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.37495638688514105,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.007791834737027343,
    "hw": 0.0016347641147388733
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.03227375038876401,
     "lo2": 0.031393230828618564,
     "holds": true
    },
    "slope": {
     "hi": 0.03336154679510499,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 1,
   "formerly_above": true,
   "lam": [
    5.5780899,
    10.5921,
    19.2040251
   ],
   "k_hat": 1.624799242093746,
   "rho_pc": 0.24449565903669915,
   "IG_pc": 0.0308196983848474,
   "rho_slope": 0.4247656563365234,
   "IG_slope": 0.09948520925590314,
   "I_grass": 0.04837362849826299,
   "I_half": 0.0505161543712207,
   "ncells": 114796,
   "SE_diff": 0.00020407741939973894,
   "nm_exact": 0.10330317558039634,
   "A": {
    "bias": 0.0012197186496956391,
    "allowance": 0.0017055914209377126,
    "I_corr": 0.04715390984856735,
    "unc": 0.0022678638060251825,
    "hw": 0.004535727612050365,
    "D_pc": 0.01633421146371995,
    "D_slope": -0.05233129940733579,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.398348234950179
   },
   "B": {
    "bias": 0.0012729128410389479,
    "allowance": 0.0017813858818211492,
    "I_corr": 0.04710071565722404,
    "unc": 0.0023235989863307524,
    "hw": 0.004647197972661505,
    "D_pc": 0.01628101727237664,
    "D_slope": -0.0523844935986791,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.399456289848712
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.30761845795746e-10,
    "IG_pc": 2.697516654492915e-10,
    "rho_slope": 8.353540081884603e-12,
    "IG_slope": 1.8485213360008856e-11,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 6.994405055138486e-13,
    "nm_exact": 2.033095913844818e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0016185660633366988,
    "I_corr": 0.04675506243492629,
    "D_pc": 0.015935364041765224,
    "D_slope": -0.052730146819137846,
    "hw": 0.00559673873479002,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -1.5742657505174231,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.01604968689559159,
    "hw": 0.0047282165321022316
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.046231102625305276,
     "lo2": 0.04320111347803322,
     "holds": true
    },
    "slope": {
     "hi": 0.04959334714795863,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 2,
   "formerly_above": true,
   "lam": [
    10.5921,
    19.2040251,
    33.8301371
   ],
   "k_hat": 1.3921501764311937,
   "rho_pc": 0.23262580318402226,
   "IG_pc": 0.027817016312333246,
   "rho_slope": 0.44931713781829313,
   "IG_slope": 0.11275184859509657,
   "I_grass": 0.06182250301303682,
   "I_half": 0.06743951594766351,
   "ncells": 266594,
   "SE_diff": 0.0002770256970023627,
   "nm_exact": 0.11609566243432254,
   "A": {
    "bias": 0.004835300595183806,
    "allowance": 0.006186706310579917,
    "I_corr": 0.05698720241785302,
    "unc": 0.006945887038359371,
    "hw": 0.013891774076718742,
    "D_pc": 0.02917018610551977,
    "D_slope": -0.055764646177243554,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.2794874256095219
   },
   "B": {
    "bias": 0.004574479191061381,
    "allowance": 0.005840402978137044,
    "I_corr": 0.05724802382197544,
    "unc": 0.006571165422125046,
    "hw": 0.013142330844250092,
    "D_pc": 0.029431007509642195,
    "D_slope": -0.05550382477312113,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.2767361560086012
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 9.526401889559111e-11,
    "IG_pc": 1.959283846275639e-10,
    "rho_slope": 1.1994849558050191e-12,
    "IG_slope": 2.691069589388917e-12,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.45443657117994e-11,
    "nm_exact": 1.1074474670635936e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.004554744115946363,
    "I_corr": 0.05726775889709046,
    "D_pc": 0.029450742590207357,
    "D_slope": -0.055484089698309536,
    "hw": 0.013161238483545503,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.758566891482828,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.029097262552778187,
    "hw": 0.012988685872918584
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.056205490078410136,
     "lo2": 0.04826183420623598,
     "holds": true
    },
    "slope": {
     "hi": 0.06665780360822063,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 3,
   "formerly_above": true,
   "lam": [
    19.2040251,
    33.8301371,
    58.4918576
   ],
   "k_hat": 1.1885908615211604,
   "rho_pc": 0.19278830909707023,
   "IG_pc": 0.018937821787288676,
   "rho_slope": 0.4624427380405671,
   "IG_slope": 0.12030592244790664,
   "I_grass": 0.07927025047187719,
   "I_half": 0.09220373848137697,
   "ncells": 546809,
   "SE_diff": 0.0003541727955635837,
   "nm_exact": 0.12323580159168088,
   "A": {
    "bias": 0.01344687525619151,
    "allowance": 0.015521983867586553,
    "I_corr": 0.06582337521568568,
    "unc": 0.01649650489338341,
    "hw": 0.03299300978676682,
    "D_pc": 0.04688555342839701,
    "D_slope": -0.05448254723222096,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.1543190199849274
   },
   "B": {
    "bias": 0.01331532093115087,
    "allowance": 0.015366592354504018,
    "I_corr": 0.06595492954072632,
    "unc": 0.01630889509806864,
    "hw": 0.03261779019613728,
    "D_pc": 0.04701710775343765,
    "D_slope": -0.05435099290718032,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.1540534722339473
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.7112466998980835e-10,
    "IG_pc": 3.48813311568108e-10,
    "rho_slope": 2.482680727666775e-12,
    "IG_slope": 5.614841924739267e-12,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.1066147997951248e-11,
    "nm_exact": 4.4353409833775004e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.013212279356731166,
    "I_corr": 0.06605797111514602,
    "D_pc": 0.04712014932125158,
    "D_slope": -0.054247951332085126,
    "hw": 0.032366478986019215,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.5128664677763443,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.046539709563119355,
    "hw": 0.030941948855376163
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.06633676246237741,
     "lo2": 0.04804604831055302,
     "holds": true
    },
    "slope": {
     "hi": 0.0927171257280687,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 4,
   "formerly_above": false,
   "lam": [
    33.8301371,
    58.4918576,
    99.8349701
   ],
   "k_hat": 1.0166242274026744,
   "rho_pc": 0.12371508608188668,
   "IG_pc": 0.0077118797607471385,
   "rho_slope": 0.46911713070522515,
   "IG_slope": 0.1242761190992535,
   "I_grass": 0.10910697656502322,
   "I_half": 0.13556508427270497,
   "ncells": 1021163,
   "SE_diff": 0.00038502291086033925,
   "nm_exact": 0.12714064049444948,
   "A": {
    "bias": 0.03575652997877457,
    "allowance": 0.037958673760854975,
    "I_corr": 0.07335044658624865,
    "unc": 0.03910029788841682,
    "hw": 0.07820059577683364,
    "D_pc": 0.06563856682550151,
    "D_slope": -0.05092567251300485,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 1.061587178157042
   },
   "B": {
    "bias": 0.035851435548687666,
    "allowance": 0.03810791485682223,
    "I_corr": 0.07325554101633555,
    "unc": 0.039226712494651934,
    "hw": 0.07845342498930387,
    "D_pc": 0.06554366125558841,
    "D_slope": -0.05102057808291795,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 1.062939719807598
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 3.633375822431617e-10,
    "IG_pc": 7.323028849981483e-10,
    "rho_slope": 7.222000775186643e-13,
    "IG_slope": 1.6397994073713562e-12,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 6.1315397203998145e-12,
    "nm_exact": 3.43086670184789e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0356189738285107,
    "I_corr": 0.07348800273651251,
    "D_pc": 0.0657761229814128,
    "D_slope": -0.050788116362944766,
    "hw": 0.07797458511916007,
    "sign_pc": "undecided",
    "sign_slope": "undecided"
   },
   "bias_A_minus_worker_in_se": 0.23727437040462557,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "D_pc": 0.06404246825933986,
    "hw": 0.07331606768549755
   },
   "half_sample_A": {
    "pc": null,
    "slope": null
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.01,
   "y0": 5,
   "formerly_above": false,
   "lam": [
    58.4918576,
    99.8349701,
    168.8932531
   ],
   "k_hat": 0.8728934540484161,
   "rho_pc": 0.026646349035644872,
   "IG_pc": 0.00035514005306607415,
   "rho_slope": 0.4731854636562564,
   "IG_slope": 0.12673983873814737,
   "I_grass": 0.16458865304599257,
   "I_half": 0.21444548370170313,
   "ncells": 1761858,
   "SE_diff": 0.00048410644075600314,
   "nm_exact": 0.12932478315936147,
   "A": {
    "bias": 0.08475401535173821,
    "allowance": 0.08597117645409202,
    "I_corr": 0.07983463769425436,
    "unc": 0.08734092806761029,
    "hw": 0.17468185613522058,
    "D_pc": 0.0794794976411883,
    "D_slope": -0.04690520104389301,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 1.0143611025070902
   },
   "B": {
    "bias": 0.08449747394892204,
    "allowance": 0.08576170926932984,
    "I_corr": 0.08009117909707053,
    "unc": 0.08725342243704635,
    "hw": 0.1745068448740927,
    "D_pc": 0.07973603904400446,
    "D_slope": -0.04664865964107684,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "cells_ratio": 1.0149618120083923
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 4.245106932643239e-09,
    "IG_pc": 8.493229786132872e-09,
    "rho_slope": 1.6961987370223142e-12,
    "IG_slope": 3.860023412016744e-12,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 3.8338221486355906e-12,
    "nm_exact": 6.094569293679797e-13,
    "nm_IG": 8.326672684688674e-17
   },
   "worker": {
    "bias": 0.08484066845324861,
    "I_corr": 0.07974798459274396,
    "D_pc": 0.0793928445366616,
    "D_slope": -0.04699185414491419,
    "hw": 0.17498549312299447,
    "sign_pc": "undecided",
    "sign_slope": "undecided"
   },
   "bias_A_minus_worker_in_se": -0.11913189090423572,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "D_pc": 0.07283485848718343,
    "hw": 0.1669444807787651
   },
   "half_sample_A": {
    "pc": null,
    "slope": null
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 0,
   "formerly_above": false,
   "lam": [
    1.1008286,
    1.6966209,
    2.6245761
   ],
   "k_hat": 1.3266163582887198,
   "rho_pc": 0.24186475709491342,
   "IG_pc": 0.03013970109072923,
   "rho_slope": 0.32675436450964546,
   "IG_slope": 0.05645469885678361,
   "I_grass": 0.0280462702788995,
   "I_half": 0.028190318475982856,
   "ncells": 10610,
   "SE_diff": 9.571049575834519e-05,
   "nm_exact": 0.05992634294336276,
   "A": {
    "bias": 0.0001599067159563164,
    "allowance": 0.00027813282890106833,
    "I_corr": 0.027886363562943182,
    "unc": 0.0005982615327530156,
    "hw": 0.0011965230655060313,
    "D_pc": -0.0022533375277860486,
    "D_slope": -0.028568335293840424,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7393442622950819
   },
   "B": {
    "bias": 5.0503395363256376e-05,
    "allowance": 8.742715366359116e-05,
    "I_corr": 0.027995766883536242,
    "unc": 0.00035584542339258123,
    "hw": 0.0007116908467851625,
    "D_pc": -0.0021439342071929886,
    "D_slope": -0.028458931973247364,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7311143742861805
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.2726420745300402e-10,
    "IG_pc": 4.685076770982732e-10,
    "rho_slope": 7.863354412052104e-11,
    "IG_slope": 1.6648860068357862e-10,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 6.149303288793817e-12,
    "nm_exact": 5.48172618408671e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": -4.4269797495291585e-05,
    "I_corr": 0.02809054007639479,
    "D_pc": -0.0020491610002137603,
    "D_slope": -0.02836415878978788,
    "hw": 0.0007831024260865347,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.1390043515227837,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.00218546815782842,
    "hw": 0.0014604360066445775
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.028206176994855815,
     "holds": true
    },
    "slope": {
     "hi": 0.028206176994855815,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 1,
   "formerly_above": false,
   "lam": [
    1.6966209,
    2.6245761,
    4.0831897
   ],
   "k_hat": 0.9901586936956374,
   "rho_pc": 0.2970202256696549,
   "IG_pc": 0.04617882934510214,
   "rho_slope": 0.39168176425851664,
   "IG_slope": 0.08327210087798656,
   "I_grass": 0.04239512557496106,
   "I_half": 0.04283409025568741,
   "ncells": 25475,
   "SE_diff": 0.00019101891318625388,
   "nm_exact": 0.0839267643610565,
   "A": {
    "bias": 0.000418568580106915,
    "allowance": 0.0006892717891547291,
    "I_corr": 0.04197655699485414,
    "unc": 0.0011702752290830831,
    "hw": 0.0023405504581661663,
    "D_pc": -0.004202272350247997,
    "D_slope": -0.04129554388313242,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.6467356173238525
   },
   "B": {
    "bias": 0.0005761435245453805,
    "allowance": 0.0009523883127502155,
    "I_corr": 0.041818982050415676,
    "unc": 0.0014324922976777306,
    "hw": 0.0028649845953554612,
    "D_pc": -0.004359847294686463,
    "D_slope": -0.041453118827570884,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.653040036337681
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.2007406180458702e-10,
    "IG_pc": 2.515879726772141e-10,
    "rho_slope": 1.9181545241053755e-11,
    "IG_slope": 4.1742609369066486e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 2.905342633141572e-12,
    "nm_exact": 1.0033640585049852e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.00043594986768173694,
    "I_corr": 0.04195917570727932,
    "D_pc": -0.004219653649440859,
    "D_slope": -0.04131292516723124,
    "hw": 0.002377564028737927,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.0867724681533112,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.004178998359448065,
    "hw": 0.0016765228189269212
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.04281369415506797,
     "holds": true
    },
    "slope": {
     "hi": 0.04281369415506797,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 2,
   "formerly_above": false,
   "lam": [
    2.6245761,
    4.0831897,
    6.4025133
   ],
   "k_hat": 0.770587014360926,
   "rho_pc": 0.32347617932575046,
   "IG_pc": 0.05526293803559969,
   "rho_slope": 0.4312371401347799,
   "IG_slope": 0.10287624749959146,
   "I_grass": 0.05658273016433135,
   "I_half": 0.057667208868473985,
   "ncells": 53288,
   "SE_diff": 0.0002805284599129031,
   "nm_exact": 0.1007700831888659,
   "A": {
    "bias": 0.0006573657633705265,
    "allowance": 0.0009526708403178847,
    "I_corr": 0.055925364400960825,
    "unc": 0.0016018387145382313,
    "hw": 0.0032036774290764626,
    "D_pc": 0.0006624263653611379,
    "D_slope": -0.04695088309863063,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.4492249116127278
   },
   "B": {
    "bias": 0.0008936367187097061,
    "allowance": 0.0012892252610283135,
    "I_corr": 0.055689093445621646,
    "unc": 0.0019438690785630042,
    "hw": 0.0038877381571260083,
    "D_pc": 0.00042615541002195834,
    "D_slope": -0.04718715405396981,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.4426726588515582
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.1267942134907116e-10,
    "IG_pc": 2.3828539141845795e-10,
    "rho_slope": 1.939670646322611e-12,
    "IG_slope": 4.30733226863822e-12,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 5.804245972740318e-12,
    "nm_exact": 1.1689260670522117e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0008676559432601177,
    "I_corr": 0.055715074221071234,
    "D_pc": 0.000452136198639895,
    "D_slope": -0.04716117327896334,
    "hw": 0.003840016080101656,
    "sign_pc": "undecided",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.864129271364924,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "<",
    "D_pc": 0.0005179558653609084,
    "hw": 0.0043107165817643425
   },
   "half_sample_A": {
    "pc": null,
    "slope": {
     "hi": 0.05724009592770188,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 3,
   "formerly_above": true,
   "lam": [
    4.0831897,
    6.4025133,
    10.1166759
   ],
   "k_hat": 0.6184297605421275,
   "rho_pc": 0.32532432208318535,
   "IG_pc": 0.055932989932963036,
   "rho_slope": 0.4544693138383286,
   "IG_slope": 0.11567756034037646,
   "I_grass": 0.0698770307652552,
   "I_half": 0.07212176163522077,
   "ncells": 102076,
   "SE_diff": 0.0004026865327600236,
   "nm_exact": 0.11080698708374526,
   "A": {
    "bias": 0.0020301326509292172,
    "allowance": 0.00252871043900245,
    "I_corr": 0.06784689811432598,
    "unc": 0.003440080538928328,
    "hw": 0.006880161077856656,
    "D_pc": 0.011913908181362946,
    "D_slope": -0.04783066222605048,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.245588773642465
   },
   "B": {
    "bias": 0.0018909833007606514,
    "allowance": 0.002364881726619917,
    "I_corr": 0.06798604746449455,
    "unc": 0.0032584472333773594,
    "hw": 0.006516894466754719,
    "D_pc": 0.012053057531531512,
    "D_slope": -0.047691512875881914,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.2506095245096238
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 3.549704974403767e-10,
    "IG_pc": 7.511740118815169e-10,
    "rho_slope": 1.875810617946172e-11,
    "IG_slope": 4.2210901440853377e-11,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.8383516930953192e-11,
    "nm_exact": 7.068651219910294e-13,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0018992454210480098,
    "I_corr": 0.06797778534420719,
    "D_pc": 0.012044795453259566,
    "D_slope": -0.04769977500105213,
    "hw": 0.006566438643578896,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.44227958730117267,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.013565652369561684,
    "hw": 0.007687736087030569
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.06763229989528963,
     "lo2": 0.06445777105510676,
     "holds": true
    },
    "slope": {
     "hi": 0.07190716341618442,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 4,
   "formerly_above": true,
   "lam": [
    6.4025133,
    10.1166759,
    16.0963708
   ],
   "k_hat": 0.5095949397056541,
   "rho_pc": 0.3033901206960503,
   "IG_pc": 0.04828054186403646,
   "rho_slope": 0.466347061639802,
   "IG_slope": 0.1226176317449122,
   "I_grass": 0.08293262578893135,
   "I_half": 0.08722579749316761,
   "ncells": 183032,
   "SE_diff": 0.0006438286259543717,
   "nm_exact": 0.11618577707213704,
   "A": {
    "bias": 0.004741848687671385,
    "allowance": 0.005109350544849022,
    "I_corr": 0.07819077710125996,
    "unc": 0.0064627700094147976,
    "hw": 0.012925540018829595,
    "D_pc": 0.029910235237223505,
    "D_slope": -0.044426854643652244,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.0775018102397758
   },
   "B": {
    "bias": 0.0049531680484707075,
    "allowance": 0.00533858751279423,
    "I_corr": 0.07797945774046064,
    "unc": 0.006710503255066691,
    "hw": 0.013421006510133383,
    "D_pc": 0.029698915876424183,
    "D_slope": -0.04463817400445157,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 1.0778127171442369
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 7.56890106146102e-10,
    "IG_pc": 1.5892767102343441e-09,
    "rho_slope": 1.679767436257862e-11,
    "IG_slope": 3.8073322272680343e-11,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 5.044042961088735e-11,
    "nm_exact": 1.9496487757564296e-12,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.004789445782878002,
    "I_corr": 0.07814318000605334,
    "D_pc": 0.029862638065285746,
    "D_slope": -0.04447445173419039,
    "hw": 0.01301814202594644,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.1662991345291329,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.03168726267287279,
    "hw": 0.01477006986488565
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.07863945408469508,
     "lo2": 0.07256799243496774,
     "holds": true
    },
    "slope": {
     "hi": 0.08767447447660273,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.1,
   "y0": 5,
   "formerly_above": true,
   "lam": [
    10.1166759,
    16.0963708,
    25.7625966
   ],
   "k_hat": 0.42838902734935236,
   "rho_pc": 0.2640446469544755,
   "IG_pc": 0.036134603328832726,
   "rho_slope": 0.47327828731597493,
   "IG_slope": 0.1267964420815313,
   "I_grass": 0.09721488305263293,
   "I_half": 0.10508083012369074,
   "ncells": 312046,
   "SE_diff": 0.0009298914442382892,
   "nm_exact": 0.118742163712935,
   "A": {
    "bias": 0.011485808926477215,
    "allowance": 0.011485808926477215,
    "I_corr": 0.08572907412615571,
    "unc": 0.01342433265790639,
    "hw": 0.02684866531581278,
    "D_pc": 0.04959447079732299,
    "D_slope": -0.04106736795537558,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 0.9535488484233622
   },
   "B": {
    "bias": 0.011796668891196016,
    "allowance": 0.011796668891196016,
    "I_corr": 0.08541821416143691,
    "unc": 0.0137365330997535,
    "hw": 0.027473066199507,
    "D_pc": 0.049283610832604186,
    "D_slope": -0.04137822792009438,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 0.9531381724437059
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 3.720346253288653e-11,
    "IG_pc": 7.716172145677547e-11,
    "rho_slope": 1.4631629241534938e-12,
    "IG_slope": 3.331224185387782e-12,
    "k_hat": 1.1102230246251565e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.6071588504473766e-12,
    "nm_exact": 5.950073767024833e-12,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.011300121096519844,
    "I_corr": 0.08591476195611308,
    "D_pc": 0.04978015862449215,
    "D_slope": -0.04088168012584059,
    "hw": 0.026492734413433788,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.46857285333376136,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.05449400822387715,
    "hw": 0.02880169531464541
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.08934893598157512,
     "lo2": 0.07822480695277624,
     "holds": true
    },
    "slope": {
     "hi": 0.10870069197911014,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 0,
   "formerly_above": false,
   "lam": [
    0.5093103,
    0.6999316,
    1.0094019
   ],
   "k_hat": 0.7609850095311596,
   "rho_pc": 0.23247901463830237,
   "IG_pc": 0.027780928638327426,
   "rho_slope": 0.2948699961610008,
   "IG_slope": 0.04548139475705632,
   "I_grass": 0.018963510658362992,
   "I_half": 0.01906445160447401,
   "ncells": 5275,
   "SE_diff": 0.00010002843765727685,
   "nm_exact": 0.04551340008974937,
   "A": {
    "bias": -6.57363230337632e-05,
    "allowance": 0.00012734451120202016,
    "I_corr": 0.019029246981396755,
    "unc": 0.0004205879022625005,
    "hw": 0.000841175804525001,
    "D_pc": -0.00875168165693067,
    "D_slope": -0.026452147775659567,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.9372016158648548
   },
   "B": {
    "bias": 0.00012050140111351249,
    "allowance": 0.00023403714686074314,
    "I_corr": 0.01884300925724948,
    "unc": 0.000517154122738121,
    "hw": 0.001034308245476242,
    "D_pc": -0.008937919381077946,
    "D_slope": -0.026638385499806842,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.9421944035346097
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.806035404034901e-10,
    "IG_pc": 5.77089043218848e-10,
    "rho_slope": 1.442257424599802e-10,
    "IG_slope": 3.0197688793975885e-10,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 1.9626522629323517e-11,
    "nm_exact": 1.249000902703301e-16,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 3.469316990512006e-05,
    "I_corr": 0.018928817488457872,
    "D_pc": -0.008852111165901622,
    "D_slope": -0.026552577254864124,
    "hw": 0.0006970053745053013,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.6911085357604702,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.008656336554462254,
    "hw": 0.000870053871316692
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.019029246981396755,
     "holds": true
    },
    "slope": {
     "hi": 0.019029246981396755,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 1,
   "formerly_above": false,
   "lam": [
    0.6999316,
    1.0094019,
    1.5041908
   ],
   "k_hat": 0.533579004675255,
   "rho_pc": 0.2981124812848924,
   "IG_pc": 0.04653542281666205,
   "rho_slope": 0.3704845140443216,
   "IG_slope": 0.0738202440953381,
   "I_grass": 0.031152074677260444,
   "I_half": 0.031370982192368224,
   "ncells": 11828,
   "SE_diff": 0.0002158611241422452,
   "nm_exact": 0.06609549375322159,
   "A": {
    "bias": 0.00022904857178980553,
    "allowance": 0.0004015989485813549,
    "I_corr": 0.03092302610547064,
    "unc": 0.0009024454262173077,
    "hw": 0.0018048908524346155,
    "D_pc": -0.015612396711191412,
    "D_slope": -0.04289721798986747,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7533353098132227
   },
   "B": {
    "bias": 0.0002175615967883876,
    "allowance": 0.00038413473157382426,
    "I_corr": 0.030934513080472056,
    "unc": 0.0008796473871977383,
    "hw": 0.0017592947743954766,
    "D_pc": -0.015600909736189994,
    "D_slope": -0.04288573101486605,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.7656366621883863
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.2807910287904178e-10,
    "IG_pc": 2.684568123356712e-10,
    "rho_slope": 2.73163713870872e-11,
    "IG_slope": 5.88702420145637e-11,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 3.161360062620133e-11,
    "nm_exact": 1.5001888620247428e-14,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0002881421783817728,
    "I_corr": 0.03086393249887867,
    "D_pc": -0.01567149030529063,
    "D_slope": -0.04295631160080525,
    "hw": 0.0019730203082099188,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": -0.35643666028440474,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.015578968690002096,
    "hw": 0.0012403665300625387
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.03138112324905025,
     "holds": true
    },
    "slope": {
     "hi": 0.03138112324905025,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 2,
   "formerly_above": false,
   "lam": [
    1.0094019,
    1.5041908,
    2.2955575
   ],
   "k_hat": 0.4123576699583383,
   "rho_pc": 0.3330756516360205,
   "IG_pc": 0.05879493387068061,
   "rho_slope": 0.41724316265011063,
   "IG_slope": 0.09563585919921896,
   "I_grass": 0.043524094186428997,
   "I_half": 0.043992909127242186,
   "ncells": 23530,
   "SE_diff": 0.00029466403107623293,
   "nm_exact": 0.08086481917978997,
   "A": {
    "bias": 0.0004304973052925154,
    "allowance": 0.0006577663372423953,
    "I_corr": 0.04309359688113648,
    "unc": 0.0013067639073439596,
    "hw": 0.002613527814687919,
    "D_pc": -0.01570133698954413,
    "D_slope": -0.05254226231808248,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.527922077922078
   },
   "B": {
    "bias": 0.0002254037064294001,
    "allowance": 0.00034295177577004746,
    "I_corr": 0.043298690479999596,
    "unc": 0.0010120176026486784,
    "hw": 0.002024035205297357,
    "D_pc": -0.015496243390681015,
    "D_slope": -0.05233716871921937,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.5215001616553507
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 5.753619802817411e-12,
    "IG_pc": 1.2211565092457022e-11,
    "rho_slope": 2.2648549702353193e-13,
    "IG_slope": 4.989342272665453e-13,
    "k_hat": 2.220446049250313e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 3.365330236704267e-11,
    "nm_exact": 3.5983716006882105e-13,
    "nm_IG": 8.326672684688674e-17
   },
   "worker": {
    "bias": 0.0003790582505071999,
    "I_corr": 0.0431450359359218,
    "D_pc": -0.01564989793404084,
    "D_slope": -0.052490823263249456,
    "hw": 0.0024336248896381033,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.2797626754622509,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.01588177651762212,
    "hw": 0.0024938213276738137
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.04395459149172151,
     "holds": true
    },
    "slope": {
     "hi": 0.04395459149172151,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 3,
   "formerly_above": false,
   "lam": [
    1.5041908,
    2.2955575,
    3.5658332
   ],
   "k_hat": 0.3355966617607952,
   "rho_pc": 0.34759978545326753,
   "IG_pc": 0.06438600301698556,
   "rho_slope": 0.44621660839385235,
   "IG_slope": 0.11101537385900312,
   "I_grass": 0.05599776947768653,
   "I_half": 0.056929819674926385,
   "ncells": 43586,
   "SE_diff": 0.0004227687826395677,
   "nm_exact": 0.09023397702016434,
   "A": {
    "bias": 0.0008526035203089144,
    "allowance": 0.0011082421876471532,
    "I_corr": 0.05514516595737762,
    "unc": 0.002006428473283994,
    "hw": 0.004012856946567988,
    "D_pc": -0.009240837059607945,
    "D_slope": -0.0558702079016255,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.2998329953477274
   },
   "B": {
    "bias": 0.0008620822662730454,
    "allowance": 0.0011197281538211686,
    "I_corr": 0.05513568721141349,
    "unc": 0.0020411097185487185,
    "hw": 0.004082219437097437,
    "D_pc": -0.009250315805572076,
    "D_slope": -0.05587968664758963,
    "sign_pc": "<",
    "sign_slope": "<",
    "cells_ratio": 1.2988646184104657
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 4.71880423624782e-10,
    "IG_pc": 1.0072200851141133e-09,
    "rho_slope": 5.910938405406796e-11,
    "IG_slope": 1.3237122509224264e-10,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 8.237188708903886e-12,
    "nm_exact": 4.714076351497454e-12,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0006097569391850383,
    "I_corr": 0.055388012538501494,
    "D_pc": -0.008997990543334944,
    "D_slope": -0.05562736130580638,
    "hw": 0.0033698301177734207,
    "sign_pc": "<",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.1362665180602987,
   "rho001": {
    "sign_pc": "<",
    "sign_slope": "<",
    "D_pc": -0.007227863560633888,
    "hw": 0.004600850683145351
   },
   "half_sample_A": {
    "pc": {
     "hi": 0.056850372997995446,
     "holds": true
    },
    "slope": {
     "hi": 0.056850372997995446,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 4,
   "formerly_above": false,
   "lam": [
    2.2955575,
    3.5658332,
    5.6092227
   ],
   "k_hat": 0.2825173126311851,
   "rho_pc": 0.3387233866364997,
   "IG_pc": 0.060933293123929456,
   "rho_slope": 0.4616654550554654,
   "IG_slope": 0.11984928654689622,
   "I_grass": 0.06777879147522192,
   "I_half": 0.06949733619776222,
   "ncells": 76072,
   "SE_diff": 0.0007409980828993179,
   "nm_exact": 0.09558604543511878,
   "A": {
    "bias": 0.0020450591858595657,
    "allowance": 0.002260198782332218,
    "I_corr": 0.06573373228936236,
    "unc": 0.0037823227402565187,
    "hw": 0.007564645480513037,
    "D_pc": 0.0048004391654329,
    "D_slope": -0.054115554257533866,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.1051996919992446
   },
   "B": {
    "bias": 0.0020156836712609816,
    "allowance": 0.00222172925859086,
    "I_corr": 0.06576310780396094,
    "unc": 0.003752100734872721,
    "hw": 0.007504201469745442,
    "D_pc": 0.004829814680031484,
    "D_slope": -0.05408617874293528,
    "sign_pc": "undecided",
    "sign_slope": "<",
    "cells_ratio": 1.1022211918802614
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 1.3855323555134191e-09,
    "IG_pc": 2.9469877649290765e-09,
    "rho_slope": 4.151323729217893e-11,
    "IG_slope": 9.382206123120795e-11,
    "k_hat": 4.440892098500626e-16,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 5.6776805479330505e-12,
    "nm_exact": 1.286948325684989e-11,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.0019393824656971925,
    "I_corr": 0.06583940900952473,
    "D_pc": 0.004906116065164945,
    "D_slope": -0.054009877548616,
    "hw": 0.007342527463354318,
    "sign_pc": "undecided",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 0.4024515346652469,
   "rho001": {
    "sign_pc": "undecided",
    "sign_slope": "<",
    "D_pc": 0.007360055423493973,
    "hw": 0.00879897180844554
   },
   "half_sample_A": {
    "pc": null,
    "slope": {
     "hi": 0.06982385066108149,
     "holds": true
    }
   }
  },
  {
   "coupling": "A19",
   "abar": 0.19099,
   "r_c": 0.3,
   "y0": 5,
   "formerly_above": true,
   "lam": [
    3.5658332,
    5.6092227,
    8.9096087
   ],
   "k_hat": 0.24323967369070376,
   "rho_pc": 0.3194475871750868,
   "IG_pc": 0.053818642182676325,
   "rho_slope": 0.4707770178446625,
   "IG_slope": 0.12527728743392416,
   "I_grass": 0.07961709578881404,
   "I_half": 0.08270881393897156,
   "ncells": 128023,
   "SE_diff": 0.0010148573577690723,
   "nm_exact": 0.0984023872641119,
   "A": {
    "bias": 0.004636399198619218,
    "allowance": 0.004636399198619218,
    "I_corr": 0.07498069659019482,
    "unc": 0.006713939056094364,
    "hw": 0.013427878112188728,
    "D_pc": 0.021162054407518498,
    "D_slope": -0.05029659084372934,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 0.9572027783800758
   },
   "B": {
    "bias": 0.004459741385880095,
    "allowance": 0.004459741385880095,
    "I_corr": 0.07515735440293395,
    "unc": 0.006528800557814955,
    "hw": 0.01305760111562991,
    "D_pc": 0.02133871222025762,
    "D_slope": -0.050119933030990216,
    "sign_pc": ">",
    "sign_slope": "<",
    "cells_ratio": 0.9572886678879874
   },
   "deviations": {
    "lam": 0.0,
    "rho_pc": 2.1314083831214248e-10,
    "IG_pc": 4.5006909310529863e-10,
    "rho_slope": 1.2937650950561874e-11,
    "IG_slope": 2.940603316403667e-11,
    "k_hat": 0.0,
    "grass": 0.0,
    "plugin": 0.0,
    "I_half": 0.0,
    "ncells": 0,
    "SE_diff": 9.273026790879157e-12,
    "nm_exact": 3.488896671566266e-11,
    "nm_IG": 0.0
   },
   "worker": {
    "bias": 0.004270083099314162,
    "I_corr": 0.07534701268949988,
    "D_pc": 0.021528370482601443,
    "D_slope": -0.0499302747481082,
    "hw": 0.01268999081630564,
    "sign_pc": ">",
    "sign_slope": "<"
   },
   "bias_A_minus_worker_in_se": 1.18544973733035,
   "rho001": {
    "sign_pc": ">",
    "sign_slope": "<",
    "D_pc": 0.02819000132476584,
    "hw": 0.015175274762471162
   },
   "half_sample_A": {
    "pc": {
     "lo1": 0.07652537763865652,
     "lo2": 0.07215302789966871,
     "holds": true
    },
    "slope": {
     "hi": 0.08425349498743326,
     "holds": true
    }
   }
  }
 ],
 "a_failures": [
  "U14 c1 y0=4 rho_pc: 1.45e-09 > 1e-09",
  "U14 c1 y0=4 IG_pc: 3.07e-09 > 1e-09",
  "U14 c1 y0=6 rho_pc: 2.52e-09 > 1e-09",
  "U14 c1 y0=6 IG_pc: 5.27e-09 > 1e-09",
  "U14 c1 y0=7 rho_pc: 1.84e-09 > 1e-09",
  "U14 c1 y0=7 IG_pc: 3.80e-09 > 1e-09",
  "U19 c1 y0=5 rho_pc: 4.25e-09 > 1e-09",
  "U19 c1 y0=5 IG_pc: 8.49e-09 > 1e-09",
  "U19 c2 y0=4 IG_pc: 1.59e-09 > 1e-09",
  "U19 c3 y0=3 IG_pc: 1.01e-09 > 1e-09",
  "U19 c3 y0=4 rho_pc: 1.39e-09 > 1e-09",
  "U19 c3 y0=4 IG_pc: 2.95e-09 > 1e-09"
 ],
 "b_sign_diff_A": [
  "U14 r_c=0.01 y0=0 vs I_G(pc): verifier A > (D +0.00117, hw 0.00097), worker undecided (D +0.00104, hw 0.00136)",
  "U14 r_c=0.01 y0=1 vs I_G(pc): verifier A undecided (D +0.00203, hw 0.00242), worker > (D +0.00234, hw 0.00161)"
 ],
 "b_sign_diff_B": [],
 "counts": {
  "U14 r_c=0.01 vs IG_pc": {
   "<": [
    0,
    0
   ],
   ">": [
    5,
    5
   ],
   "undecided": [
    3,
    3
   ]
  },
  "U14 r_c=0.1 vs IG_pc": {
   "<": [
    5,
    5
   ],
   ">": [
    1,
    1
   ],
   "undecided": [
    2,
    2
   ]
  },
  "U14 r_c=0.3 vs IG_pc": {
   "<": [
    8,
    7
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    0,
    1
   ]
  },
  "U19 r_c=0.01 vs IG_pc": {
   "<": [
    0,
    0
   ],
   ">": [
    4,
    4
   ],
   "undecided": [
    2,
    2
   ]
  },
  "U19 r_c=0.1 vs IG_pc": {
   "<": [
    2,
    2
   ],
   ">": [
    3,
    3
   ],
   "undecided": [
    1,
    1
   ]
  },
  "U19 r_c=0.3 vs IG_pc": {
   "<": [
    4,
    4
   ],
   ">": [
    1,
    1
   ],
   "undecided": [
    1,
    1
   ]
  },
  "total vs IG_pc": {
   "<": [
    19,
    18
   ],
   ">": [
    14,
    14
   ],
   "undecided": [
    9,
    10
   ]
  },
  "U14 r_c=0.01 vs IG_slope": {
   "<": [
    6,
    6
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    2,
    2
   ]
  },
  "U14 r_c=0.1 vs IG_slope": {
   "<": [
    8,
    8
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    0,
    0
   ]
  },
  "U14 r_c=0.3 vs IG_slope": {
   "<": [
    8,
    8
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    0,
    0
   ]
  },
  "U19 r_c=0.01 vs IG_slope": {
   "<": [
    4,
    4
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    2,
    2
   ]
  },
  "U19 r_c=0.1 vs IG_slope": {
   "<": [
    6,
    6
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    0,
    0
   ]
  },
  "U19 r_c=0.3 vs IG_slope": {
   "<": [
    6,
    6
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    0,
    0
   ]
  },
  "total vs IG_slope": {
   "<": [
    38,
    38
   ],
   ">": [
    0,
    0
   ],
   "undecided": [
    4,
    4
   ]
  }
 },
 "transitions": {
  "pc": {
   "undecided -> >": 1,
   "> -> undecided": 1,
   "> -> >": 13,
   "undecided -> undecided": 8,
   "< -> <": 18,
   "undecided -> <": 1
  },
  "slope": {
   "< -> <": 38,
   "undecided -> undecided": 4
  }
 },
 "half_sample": {
  "pc": [
   33,
   0
  ],
  "slope": [
   38,
   0
  ]
 },
 "former_above": [
  "A14 v0 y0=1",
  "A14 v0 y0=2",
  "A14 v0 y0=3",
  "A14 v0 y0=4",
  "A14 v0 y0=5",
  "A14 v1 y0=7",
  "A19 v0 y0=0",
  "A19 v0 y0=1",
  "A19 v0 y0=2",
  "A19 v0 y0=3",
  "A19 v1 y0=3",
  "A19 v1 y0=4",
  "A19 v1 y0=5",
  "A19 v2 y0=5"
 ],
 "max_deviation": {
  "window_means": 0,
  "lam": 0,
  "rho_pc": 4.245106932643239e-09,
  "IG_pc": 8.493229786132872e-09,
  "rho_slope": 1.442257424599802e-10,
  "IG_slope": 3.0197688793975885e-10,
  "k_hat": 6.661338147750939e-16,
  "grass": 0,
  "plugin": 0,
  "I_half": 0,
  "ncells": 0,
  "SE_diff": 9.220690877498328e-11,
  "nm_exact": 3.488896671566266e-11,
  "nm_IG": 9.71445146547012e-17
 },
 "bias_dz": {
  "mean": 0.1416098304731485,
  "sd": 0.8183079095360757,
  "max_abs": 1.9660927644022124
 },
 "former_ratio_range_A": [
  0.8391156652521004,
  3.72479096410146
 ]
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vtriples_U14_c1.json <==
{
 "config": "U14",
 "ic": 1,
 "N": 10000000,
 "files": [
  "chunk_0000.npz",
  "chunk_0001.npz",
  "chunk_0002.npz",
  "chunk_0003.npz",
  "chunk_0004.npz",
  "chunk_0005.npz",
  "chunk_0006.npz",
  "chunk_0007.npz",
  "chunk_0008.npz",
  "chunk_0009.npz",
  "chunk_0010.npz",
  "chunk_0011.npz",
  "chunk_0012.npz",
  "chunk_0013.npz",
  "chunk_0014.npz",
  "chunk_0015.npz",
  "chunk_0016.npz",
  "chunk_0017.npz",
  "chunk_0018.npz",
  "chunk_0019.npz",
  "chunk_0020.npz",
  "chunk_0021.npz",
  "chunk_0022.npz",
  "chunk_0023.npz",
  "chunk_0024.npz",
  "chunk_0025.npz",
  "chunk_0026.npz",
  "chunk_0027.npz",
  "chunk_0028.npz",
  "chunk_0029.npz",
  "chunk_0030.npz",
  "chunk_0031.npz",
  "chunk_0032.npz",
  "chunk_0033.npz",
  "chunk_0034.npz",
  "chunk_0035.npz",
  "chunk_0036.npz",
  "chunk_0037.npz",
  "chunk_0038.npz",
  "chunk_0039.npz"
 ],
 "max_unit_window": [
  28,
  67,
  172,
  374,
  772,
  1469,
  2694,
  4893,
  8651,
  14766
 ],
 "window_means": [
  1.8278459,
  3.2090741,
  5.3234407,
  8.5244364,
  13.3198974,
  20.4674356,
  31.0560335,
  46.699296,
  69.7359797,
  103.6036591
 ],
 "depths": {
  "0": {
   "y0": 0,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.8278459,
     3.2090741,
     5.3234407
    ],
    "cov": [
     [
      3.435151809368371,
      2.679505831469393,
      4.174419260053796
     ],
     [
      2.679505831469393,
      8.477597568468946,
      8.67987449473158
     ],
     [
      4.174419260053796,
      8.67987449473158,
      20.9394319075267
     ]
    ],
    "rho_pc": 0.2562083497237225,
    "IG_pc": 0.0339481927459722,
    "c1": 0.3160690053789981,
    "c3": 1.0238601708360124,
    "rho_slope": 0.3485633307208692,
    "IG_slope": 0.06476763418666763,
    "F_tot": 0.4989833563813618,
    "k_hat": 2.004074859835049,
    "F_one": [
     0.4810822026735685,
     0.5115986128336777,
     0.5510419423512474
    ]
   },
   "grass": 0.03527349407274194,
   "plugin": 0.03619812857922078,
   "ncells": 15865,
   "blocks64": [
    [
     0.04188860808530137,
     0.03439150028999796,
     0.007497107795303409
    ],
    [
     0.041417296608992515,
     0.033284052571766705,
     0.00813324403722581
    ],
    [
     0.0421713179977008,
     0.03297706336284016,
     0.009194254634860635
    ],
    [
     0.041580651865762874,
     0.032459284577362905,
     0.009121367288399969
    ],
    [
     0.04190621351265289,
     0.03319376874649377,
     0.008712444766159122
    ],
    [
     0.042275547900255006,
     0.034534893536270914,
     0.0077406543639840925
    ],
    [
     0.042754054662145435,
     0.03334699851913147,
     0.009407056143013966
    ],
    [
     0.04111787045521975,
     0.0333361191231418,
     0.007781751332077952
    ],
    [
     0.04264386412999954,
     0.03538949709756698,
     0.007254367032432561
    ],
    [
     0.0421719577084918,
     0.033384233358293935,
     0.008787724350197867
    ],
    [
     0.04122471241240255,
     0.03452242310430351,
     0.0067022893080990464
    ],
    [
     0.0416710173167143,
     0.032667683497309315,
     0.009003333819404984
    ],
    [
     0.040601162380278666,
     0.032671819396363565,
     0.007929342983915101
    ],
    [
     0.04180268741055304,
     0.03349240186872035,
     0.00831028554183269
    ],
    [
     0.04196620236757287,
     0.03429453796452839,
     0.007671664403044481
    ],
    [
     0.042851698722929044,
     0.03537525943970023,
     0.007476439283228817
    ],
    [
     0.04144308148848275,
     0.03342320507102886,
     0.008019876417453886
    ],
    [
     0.041953954089664514,
     0.03343773834759347,
     0.008516215742071044
    ],
    [
     0.04361198214295925,
     0.035283509524727454,
     0.008328472618231796
    ],
    [
     0.042097928096658244,
     0.033363518859432874,
     0.00873440923722537
    ],
    [
     0.04127170616800324,
     0.03356933347536014,
     0.007702372692643102
    ],
    [
     0.041753915648522266,
     0.03374128251168791,
     0.008012633136834355
    ],
    [
     0.042243393773760296,
     0.03463968294621778,
     0.007603710827542513
    ],
    [
     0.04186298134672839,
     0.03362276441539759,
     0.008240216931330799
    ],
    [
     0.041035765775299105,
     0.032911979165801825,
     0.00812378660949728
    ],
    [
     0.04178665317019181,
     0.03398855799059732,
     0.00779809517959449
    ],
    [
     0.04186281646579548,
     0.03369273795192794,
     0.008170078513867543
    ],
    [
     0.04002863968664183,
     0.031847413177475484,
     0.008181226509166348
    ],
    [
     0.042041103675601654,
     0.035350597122939954,
     0.0066905065526617
    ],
    [
     0.041215850424420886,
     0.03363336343578035,
     0.007582486988640537
    ],
    [
     0.04248047011157663,
     0.03579931345589107,
     0.006681156655685562
    ],
    [
     0.04157269684262488,
     0.034837498792853576,
     0.006735198049771303
    ],
    [
     0.04224019439308435,
     0.034804767103202815,
     0.007435427289881537
    ],
    [
     0.042418778578741545,
     0.03469649013762123,
     0.007722288441120315
    ],
    [
     0.04092594931352789,
     0.033703263577190445,
     0.007222685736337442
    ],
    [
     0.042545919577727354,
     0.034787083054246305,
     0.007758836523481048
    ],
    [
     0.0424291594393118,
     0.03456353154527567,
     0.00786562789403613
    ],
    [
     0.04129992371267299,
     0.033288923614214025,
     0.008011000098458967
    ],
    [
     0.041881934900572126,
     0.03403104352075472,
     0.007850891379817405
    ],
    [
     0.042887481092137136,
     0.03505201649472019,
     0.00783546459741695
    ],
    [
     0.04202393233838286,
     0.03429634647542552,
     0.0077275858629573466
    ],
    [
     0.04125159057387062,
     0.03310478386141144,
     0.008146806712459181
    ],
    [
     0.04224781567266955,
     0.03523459850906747,
     0.007013217163602085
    ],
    [
     0.0409680433557007,
     0.033332432493670974,
     0.007635610862029726
    ],
    [
     0.04333408053303334,
     0.034852286010412806,
     0.008481794522620531
    ],
    [
     0.0420364158703741,
     0.03435375725869438,
     0.007682658611679723
    ],
    [
     0.04201137583398307,
     0.03268463083659861,
     0.009326744997384458
    ],
    [
     0.04196315027789854,
     0.03324450837133005,
     0.008718641906568493
    ],
    [
     0.04262812294171425,
     0.03526879899405827,
     0.007359323947655982
    ],
    [
     0.040334264910275586,
     0.03277674622466357,
     0.007557518685612018
    ],
    [
     0.04216287478016234,
     0.03468109083200172,
     0.007481783948160618
    ],
    [
     0.04242154983456192,
     0.03432568625309296,
     0.008095863581468965
    ],
    [
     0.04334441587980287,
     0.0348245256061494,
     0.00851989027365347
    ],
    [
     0.042905590569957575,
     0.0335075623832473,
     0.009398028186710275
    ],
    [
     0.041892020248976536,
     0.0337256360446756,
     0.008166384204300936
    ],
    [
     0.041637337591607704,
     0.03292416702163618,
     0.00871317056997152
    ],
    [
     0.04100558167185042,
     0.033470370781352926,
     0.007535210890497496
    ],
    [
     0.041093900454387544,
     0.03434324929176126,
     0.006750651162626284
    ],
    [
     0.0415539237696132,
     0.03448544005913749,
     0.0070684837104757064
    ],
    [
     0.04301297649732483,
     0.03458374466198159,
     0.008429231835343241
    ],
    [
     0.04057553345941489,
     0.03291730162056329,
     0.007658231838851601
    ],
    [
     0.04090338218318834,
     0.03304361907777939,
     0.007859763105408951
    ],
    [
     0.0417761913748631,
     0.034161155997296674,
     0.007615035377566429
    ],
    [
     0.043445360692631496,
     0.0354978659949888,
     0.007947494697642693
    ]
   ],
   "SE_2D": 9.432976778053133e-05,
   "SE_diff": 8.329015709681265e-05,
   "halves": [
    0.03548070986798635,
    0.03556881113597932
   ],
   "I_half": 0.03552476050198283,
   "nm": {
    "exact": {
     "I": 0.06651823564818492,
     "IG": 0.0702975363965139,
     "deficit_n2": 5.551115123125783e-16,
     "worst_deficit_cond": 1.255662240851052e-13,
     "bmax": 228,
     "nb_used": 96,
     "smax": 637
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       0
      ],
      "grass": 0.06666942288515187,
      "ncells": 11359,
      "bias": 0.00015118723696695702,
      "SE_NM": 0.0001082049589744727,
      "sample_means": [
       1.8277625,
       3.2082659,
       5.3223946
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       0
      ],
      "grass": 0.06677069756480769,
      "ncells": 11338,
      "bias": 0.0002524619166227732,
      "SE_NM": 0.00012393046065991846,
      "sample_means": [
       1.8277705,
       3.2083769,
       5.3234157
      ]
     }
    }
   }
  },
  "1": {
   "y0": 1,
   "gauss": {
    "N": 10000000,
    "lam": [
     3.2090741,
     5.3234407,
     8.5244364
    ],
    "cov": [
     [
      8.477597568468946,
      8.67987449473158,
      13.706685502331311
     ],
     [
      8.67987449473158,
      20.9394319075267,
      25.5310587767844
     ],
     [
      13.706685502331311,
      25.5310587767844,
      52.47555190991023
     ]
    ],
    "rho_pc": 0.30604705323297576,
    "IG_pc": 0.049173031053488615,
    "c1": 0.41452292178048966,
    "c3": 1.2192813486791507,
    "rho_slope": 0.4012500173614608,
    "IG_slope": 0.08777322572948787,
    "F_tot": 0.5522481596341702,
    "k_hat": 1.8107801403311827,
    "F_one": [
     0.5115986128336777,
     0.5510419423512474,
     0.6048372089102791
    ]
   },
   "grass": 0.051786832583326614,
   "plugin": 0.05413005422908146,
   "ncells": 38120,
   "blocks64": [
    [
     0.06725695815227262,
     0.04843047681532944,
     0.018826481336943174
    ],
    [
     0.06719437250005722,
     0.04838203131810641,
     0.018812341181950812
    ],
    [
     0.0681429240578586,
     0.04894349617859845,
     0.01919942787926015
    ],
    [
     0.06921573747946841,
     0.04910543952417264,
     0.020110297955295772
    ],
    [
     0.06954302397535095,
     0.04971763171575669,
     0.01982539225959426
    ],
    [
     0.06834269281436,
     0.050037080475043044,
     0.018305612339316962
    ],
    [
     0.06881236962245652,
     0.04958839984517039,
     0.019223969777286125
    ],
    [
     0.06927396088893989,
     0.050476931222832845,
     0.018797029666107044
    ],
    [
     0.06732320142469295,
     0.049224462065822296,
     0.01809873935887065
    ],
    [
     0.06989423426011587,
     0.049681762392805605,
     0.020212471867310268
    ],
    [
     0.06816034796919812,
     0.04985244002588154,
     0.018307907943316583
    ],
    [
     0.0686179595867058,
     0.04889261545682597,
     0.019725344129879828
    ],
    [
     0.0698279507155295,
     0.050046726182904344,
     0.019781224532625152
    ],
    [
     0.06762937785987866,
     0.04952455752168029,
     0.018104820338198366
    ],
    [
     0.06910364122504475,
     0.04916780196378642,
     0.01993583926125833
    ],
    [
     0.06933043678632345,
     0.051430738420607934,
     0.017899698365715512
    ],
    [
     0.065799732355039,
     0.04746862555778119,
     0.018331106797257808
    ],
    [
     0.06691574087982399,
     0.04785402775083657,
     0.019061713128987426
    ],
    [
     0.06882059053006095,
     0.04977511771184486,
     0.019045472818216093
    ],
    [
     0.06768086288116582,
     0.047961930917395985,
     0.01971893196376983
    ],
    [
     0.06838129697749906,
     0.04891353941053025,
     0.019467757566968814
    ],
    [
     0.069344593289701,
     0.05058608698995127,
     0.018758506299749726
    ],
    [
     0.06781362127403145,
     0.04940460282593599,
     0.018409018448095463
    ],
    [
     0.0665928080014,
     0.048208278914013844,
     0.01838452908738615
    ],
    [
     0.06914314802595456,
     0.05049193835655547,
     0.018651209669399087
    ],
    [
     0.06836653578828233,
     0.05000980628569667,
     0.018356729502585663
    ],
    [
     0.06728096372450931,
     0.04886085971332869,
     0.018420104011180626
    ],
    [
     0.06721793261475462,
     0.05019378388420928,
     0.017024148730545335
    ],
    [
     0.0667666360822432,
     0.04875816256612133,
     0.01800847351612187
    ],
    [
     0.06607776777657914,
     0.0489873857697722,
     0.017090382006806945
    ],
    [
     0.06650172075862848,
     0.04817826498653831,
     0.018323455772090172
    ],
    [
     0.07058715532711357,
     0.05170634875788428,
     0.01888080656922929
    ],
    [
     0.06737086749653187,
     0.047345404750773874,
     0.020025462745757998
    ],
    [
     0.06817831911730465,
     0.048343706411644954,
     0.0198346127056597
    ],
    [
     0.06794886923222876,
     0.0490474021077751,
     0.01890146712445366
    ],
    [
     0.06722660419733284,
     0.048126453507157906,
     0.019100150690174934
    ],
    [
     0.06738294981313331,
     0.048800400979231454,
     0.018582548833901855
    ],
    [
     0.0674050382281024,
     0.04923180595847026,
     0.01817323226963214
    ],
    [
     0.06955892663210861,
     0.05034703834269242,
     0.01921188828941619
    ],
    [
     0.0692236869207914,
     0.04842543168376153,
     0.020798255237029863
    ],
    [
     0.06906966570317152,
     0.05009027125595846,
     0.018979394447213062
    ],
    [
     0.06448734297077152,
     0.04790279346115582,
     0.0165845495096157
    ],
    [
     0.06874298951163116,
     0.04836631496169863,
     0.020376674549932527
    ],
    [
     0.06886446695221071,
     0.048111892554462535,
     0.020752574397748177
    ],
    [
     0.06985536113977897,
     0.04908407064591898,
     0.020771290493859992
    ],
    [
     0.06846907486843179,
     0.04941297673706598,
     0.019056098131365808
    ],
    [
     0.06782242316903009,
     0.048279638461324235,
     0.019542784707705853
    ],
    [
     0.07063434291408743,
     0.04924866133482703,
     0.0213856815792604
    ],
    [
     0.06812749190383371,
     0.04984282787239369,
     0.018284664031440023
    ],
    [
     0.06701597453681529,
     0.049163596766510435,
     0.017852377770304857
    ],
    [
     0.06686575512255377,
     0.04914499624815295,
     0.01772075887440082
    ],
    [
     0.06832519117686253,
     0.04966152097091526,
     0.018663670205947273
    ],
    [
     0.06830938809478404,
     0.048709773161514223,
     0.019599614933269817
    ],
    [
     0.06803454899569239,
     0.05007263395738931,
     0.017961915038303078
    ],
    [
     0.06738196367797222,
     0.049184452081907366,
     0.018197511596064857
    ],
    [
     0.06681902550069552,
     0.04891729910091054,
     0.017901726399784976
    ],
    [
     0.06769779207662108,
     0.049553117609215436,
     0.01814467446740564
    ],
    [
     0.06786208971909513,
     0.04776215910203709,
     0.02009993061705804
    ],
    [
     0.06755305796952804,
     0.048322120762396815,
     0.019230937207131225
    ],
    [
     0.06727003809358756,
     0.0473576215595481,
     0.01991241653403946
    ],
    [
     0.0685656418833247,
     0.051211516923673456,
     0.017354124959651246
    ],
    [
     0.06881031521229275,
     0.049970310959106444,
     0.018840004253186306
    ],
    [
     0.0691922107917291,
     0.04902792827833311,
     0.02016428251339599
    ],
    [
     0.06753386462380462,
     0.04951323336852278,
     0.01802063125528184
    ]
   ],
   "SE_2D": 0.00014436132226295219,
   "SE_diff": 0.00012343704872050718,
   "halves": [
    0.052439409329410935,
    0.05236594012650109
   ],
   "I_half": 0.05240267472795601,
   "nm": {
    "exact": {
     "I": 0.08856252441101643,
     "IG": 0.09250312567819895,
     "deficit_n2": 1.887379141862766e-15,
     "worst_deficit_cond": 1.673106098110111e-13,
     "bmax": 333,
     "nb_used": 156,
     "smax": 970
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       1
      ],
      "grass": 0.08914379383890036,
      "ncells": 27050,
      "bias": 0.000581269427883932,
      "SE_NM": 0.0001522257218977059,
      "sample_means": [
       3.2090417,
       5.3241693,
       8.5259084
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       1
      ],
      "grass": 0.08876701098118289,
      "ncells": 26944,
      "bias": 0.00020448657016645944,
      "SE_NM": 0.00013730081177168354,
      "sample_means": [
       3.2104013,
       5.324772,
       8.5259118
      ]
     }
    }
   }
  },
  "2": {
   "y0": 2,
   "gauss": {
    "N": 10000000,
    "lam": [
     5.3234407,
     8.5244364,
     13.3198974
    ],
    "cov": [
     [
      20.9394319075267,
      25.5310587767844,
      40.45225370624119
     ],
     [
      25.5310587767844,
      52.47555190991023,
      71.24926688410133
     ],
     [
      40.45225370624119,
      71.24926688410133,
      132.5531297087862
     ]
    ],
    "rho_pc": 0.33134466258272177,
    "IG_pc": 0.05814854316297429,
    "c1": 0.48653244887478253,
    "c3": 1.3577611724107583,
    "rho_slope": 0.43414069305690406,
    "IG_slope": 0.10442197815318897,
    "F_tot": 0.6141076231459803,
    "k_hat": 1.6283790695792888,
    "F_one": [
     0.5510419423512474,
     0.6048372089102791,
     0.6720405986548129
    ]
   },
   "grass": 0.06521738398179977,
   "plugin": 0.07032145366151887,
   "ncells": 80203,
   "blocks64": [
    [
     0.10142104938216967,
     0.05850731318950584,
     0.04291373619266383
    ],
    [
     0.09965714520476254,
     0.05677179842814249,
     0.04288534677662005
    ],
    [
     0.09975183762477435,
     0.05623929556274222,
     0.04351254206203213
    ],
    [
     0.09772900809311125,
     0.05661104323293154,
     0.041117964860179705
    ],
    [
     0.10010317378798206,
     0.05893714644220789,
     0.04116602734577417
    ],
    [
     0.10223595603914681,
     0.06079395165845945,
     0.04144200438068736
    ],
    [
     0.10097007907702249,
     0.059221172478177875,
     0.041748906598844615
    ],
    [
     0.10154025583608473,
     0.05655834519575125,
     0.044981910640333474
    ],
    [
     0.09995629019395835,
     0.057500499224835244,
     0.04245579096912311
    ],
    [
     0.0996284910917673,
     0.05721019715127122,
     0.04241829394049608
    ],
    [
     0.10258950574338144,
     0.05950283680656718,
     0.04308666893681426
    ],
    [
     0.09941635836641183,
     0.06038289419802311,
     0.039033464168388717
    ],
    [
     0.0983952531179284,
     0.05888913656962193,
     0.03950611654830648
    ],
    [
     0.1017843759064867,
     0.06007834963243937,
     0.041706026274047334
    ],
    [
     0.09980772574768615,
     0.05781507822236945,
     0.0419926475253167
    ],
    [
     0.10069372365747498,
     0.05798130480641774,
     0.042712418851057234
    ],
    [
     0.10097145802289731,
     0.05715930676646943,
     0.04381215125642788
    ],
    [
     0.10050913135842343,
     0.05558582187264937,
     0.04492330948577406
    ],
    [
     0.10040236721800433,
     0.05997216695684701,
     0.04043020026115732
    ],
    [
     0.1016579693409696,
     0.05980623719598804,
     0.04185173214498156
    ],
    [
     0.10029547252027804,
     0.05811722573154656,
     0.04217824678873148
    ],
    [
     0.10031603636519293,
     0.05751291305547636,
     0.04280312330971657
    ],
    [
     0.09841552637396056,
     0.056112070499741123,
     0.04230345587421944
    ],
    [
     0.0995524601916582,
     0.06002141944446443,
     0.03953104074719377
    ],
    [
     0.09911511097034698,
     0.05905644692009317,
     0.04005866405025381
    ],
    [
     0.09893925634306555,
     0.057227556157576555,
     0.041711700185489
    ],
    [
     0.09953244824884422,
     0.05925747902704475,
     0.04027496922179947
    ],
    [
     0.10348082305519135,
     0.05848942194172586,
     0.044991401113465494
    ],
    [
     0.10042088919229997,
     0.057883997770495535,
     0.04253689142180443
    ],
    [
     0.09737064640018289,
     0.05889876286419136,
     0.038471883535991534
    ],
    [
     0.0995050208084507,
     0.05487889518439,
     0.044626125624060695
    ],
    [
     0.1028827752858632,
     0.05976111853238603,
     0.04312165675347717
    ],
    [
     0.10191992533318484,
     0.05799589117651356,
     0.043924034156671274
    ],
    [
     0.10055370334101355,
     0.058382715668382,
     0.04217098767263155
    ],
    [
     0.10092310801551463,
     0.05823130353479602,
     0.04269180448071861
    ],
    [
     0.10018537793066606,
     0.059028517107217765,
     0.0411568608234483
    ],
    [
     0.10074430446098148,
     0.057527903745136465,
     0.04321640071584502
    ],
    [
     0.10213264235639485,
     0.05733327045728041,
     0.04479937189911445
    ],
    [
     0.09775429790932222,
     0.05734501317397273,
     0.040409284735349486
    ],
    [
     0.10041949002208916,
     0.05963332341214805,
     0.04078616660994112
    ],
    [
     0.10042439856857399,
     0.05809580046119847,
     0.04232859810737552
    ],
    [
     0.09961328973899164,
     0.05835432677021268,
     0.041258962968778956
    ],
    [
     0.09782475551875791,
     0.056354611668357216,
     0.041470143850400695
    ],
    [
     0.09894478543186658,
     0.056603213357648764,
     0.04234157207421781
    ],
    [
     0.10258138308465803,
     0.057982216834303886,
     0.04459916625035414
    ],
    [
     0.10211159664381242,
     0.058479307936627346,
     0.04363228870718507
    ],
    [
     0.10120481075248478,
     0.05994865377862536,
     0.04125615697385941
    ],
    [
     0.10034883488667568,
     0.057918552741680805,
     0.04243028214499487
    ],
    [
     0.09955451691292616,
     0.05970989961246122,
     0.03984461730046494
    ],
    [
     0.1015421300913193,
     0.06079269396615904,
     0.04074943612516026
    ],
    [
     0.10043158243080441,
     0.058684880237578424,
     0.04174670219322599
    ],
    [
     0.10273085490576506,
     0.06056212467151284,
     0.042168730234252216
    ],
    [
     0.10029667277166432,
     0.056828193281809825,
     0.043468479489854495
    ],
    [
     0.09966034863873574,
     0.06113319232638614,
     0.0385271563123496
    ],
    [
     0.10056011410823196,
     0.05677825128204329,
     0.043781862826188664
    ],
    [
     0.09908988401922336,
     0.05820492461558417,
     0.04088495940363919
    ],
    [
     0.10192707458028671,
     0.056107641350047796,
     0.04581943323023892
    ],
    [
     0.10168181721856939,
     0.056649742784232,
     0.04503207443433739
    ],
    [
     0.09860079525218701,
     0.05720233373690713,
     0.041398461515279886
    ],
    [
     0.09976452015784432,
     0.05718352228696277,
     0.04258099787088155
    ],
    [
     0.09917333225999947,
     0.05664147477671466,
     0.04253185748328481
    ],
    [
     0.10290494595141375,
     0.05731514790795542,
     0.04558979804345833
    ],
    [
     0.10124115576045867,
     0.06018488686745549,
     0.04105626889300318
    ],
    [
     0.09997241929864842,
     0.05639212772337163,
     0.04358029157527679
    ]
   ],
   "SE_2D": 0.000172835939870946,
   "SE_diff": 0.00021206607254424826,
   "halves": [
    0.0665887437553021,
    0.06664563302520499
   ],
   "I_half": 0.06661718839025355,
   "nm": {
    "exact": {
     "I": 0.10494398065764707,
     "IG": 0.10857635330171565,
     "deficit_n2": 6.661338147750939e-16,
     "worst_deficit_cond": 4.0689673852511987e-13,
     "bmax": 508,
     "nb_used": 254,
     "smax": 1437
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       2
      ],
      "grass": 0.105945105230969,
      "ncells": 59297,
      "bias": 0.0010011245733219376,
      "SE_NM": 0.00015680530603547958,
      "sample_means": [
       5.3221057,
       8.5213942,
       13.3146862
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       2
      ],
      "grass": 0.10602528398153588,
      "ncells": 59372,
      "bias": 0.0010813033238888103,
      "SE_NM": 0.00016696486441572942,
      "sample_means": [
       5.3237819,
       8.5245263,
       13.3214592
      ]
     }
    }
   }
  },
  "3": {
   "y0": 3,
   "gauss": {
    "N": 10000000,
    "lam": [
     8.5244364,
     13.3198974,
     20.4674356
    ],
    "cov": [
     [
      52.47555190991023,
      71.24926688410133,
      112.92669054937322
     ],
     [
      71.24926688410133,
      132.5531297087862,
      191.98893046578561
     ],
     [
      112.92669054937322,
      191.98893046578561,
      335.9656001564127
     ]
    ],
    "rho_pc": 0.33962002948328,
    "IG_pc": 0.06127694152584395,
    "c1": 0.5375147840012005,
    "c3": 1.4483922853242124,
    "rho_slope": 0.4547661771394611,
    "IG_slope": 0.1158476794215472,
    "F_tot": 0.6876064929850283,
    "k_hat": 1.4543201819674696,
    "F_one": [
     0.6048372089102791,
     0.6720405986548129,
     0.7531299620449289
    ]
   },
   "grass": 0.07691621641167146,
   "plugin": 0.08705128430975506,
   "ncells": 154285,
   "blocks64": [
    [
     0.14633532869827803,
     0.06335189886227997,
     0.08298342983599806
    ],
    [
     0.1449108639097183,
     0.060617953525617135,
     0.08429291038410117
    ],
    [
     0.14586961754416627,
     0.06065375862587165,
     0.08521585891829463
    ],
    [
     0.146165173273749,
     0.060854794144799135,
     0.08531037912894987
    ],
    [
     0.1452542679924118,
     0.06327549950486516,
     0.08197876848754665
    ],
    [
     0.1467170087462808,
     0.061952838138424386,
     0.0847641706078564
    ],
    [
     0.14569206849305338,
     0.0601832731743461,
     0.08550879531870728
    ],
    [
     0.1451668471371086,
     0.062208688737379066,
     0.08295815839972953
    ],
    [
     0.14712335467544335,
     0.06182985764069128,
     0.08529349703475207
    ],
    [
     0.14639402513266653,
     0.06138473383394292,
     0.08500929129872362
    ],
    [
     0.1461088751297943,
     0.06389222957986257,
     0.08221664554993174
    ],
    [
     0.14245367680648435,
     0.06374351665982236,
     0.07871016014666199
    ],
    [
     0.14540275578925055,
     0.06287205413727164,
     0.08253070165197891
    ],
    [
     0.14491516240624236,
     0.06080309500315178,
     0.08411206740309057
    ],
    [
     0.14030393911347616,
     0.06090987638150245,
     0.07939406273197372
    ],
    [
     0.1461810069108047,
     0.06299378874401192,
     0.0831872181667928
    ],
    [
     0.14488329746556872,
     0.06323050773638614,
     0.08165278972918258
    ],
    [
     0.14450639864368853,
     0.06158282080207098,
     0.08292357784161755
    ],
    [
     0.1449781170699751,
     0.06172707449071182,
     0.08325104257926327
    ],
    [
     0.14263475892480848,
     0.06013058817671339,
     0.08250417074809509
    ],
    [
     0.14587663002878237,
     0.060697210582168974,
     0.08517941944661339
    ],
    [
     0.14722111964067963,
     0.06216649383075523,
     0.0850546258099244
    ],
    [
     0.14376269554619903,
     0.060570413627309326,
     0.0831922819188897
    ],
    [
     0.1470864099196625,
     0.06413057874099835,
     0.08295583117866413
    ],
    [
     0.1444146943330029,
     0.061082743731307856,
     0.08333195060169506
    ],
    [
     0.14516665218183,
     0.060290414896060615,
     0.08487623728576939
    ],
    [
     0.14421463731339834,
     0.06147329518218425,
     0.08274134213121409
    ],
    [
     0.14250639469507753,
     0.060694249444909025,
     0.0818121452501685
    ],
    [
     0.1475245986663296,
     0.06161043992013272,
     0.08591415874619689
    ],
    [
     0.141410851891278,
     0.06062439346631966,
     0.08078645842495834
    ],
    [
     0.14687569337738005,
     0.05800553356233513,
     0.08887015981504492
    ],
    [
     0.14629494003160382,
     0.06112545316960766,
     0.08516948686199616
    ],
    [
     0.14762681459711047,
     0.061505098745122944,
     0.08612171585198752
    ],
    [
     0.14438072915356592,
     0.061242507475052915,
     0.08313822167851301
    ],
    [
     0.14594988535551678,
     0.0616137435615504,
     0.08433614179396638
    ],
    [
     0.14330650811950996,
     0.06078127509036881,
     0.08252523302914114
    ],
    [
     0.1463401492513583,
     0.06265356177753624,
     0.08368658747382206
    ],
    [
     0.1451809681963514,
     0.0609525969080301,
     0.08422837128832131
    ],
    [
     0.14611268969071567,
     0.06217487762215316,
     0.08393781206856252
    ],
    [
     0.14796716757584605,
     0.06416180437513799,
     0.08380536320070806
    ],
    [
     0.1445893640321696,
     0.0599460422454843,
     0.0846433217866853
    ],
    [
     0.14512772429664267,
     0.059405394229371467,
     0.0857223300672712
    ],
    [
     0.14755107999994088,
     0.06028164908374698,
     0.08726943091619391
    ],
    [
     0.14371537844010795,
     0.05775735348647386,
     0.0859580249536341
    ],
    [
     0.14649737858254142,
     0.059812323502249284,
     0.08668505508029213
    ],
    [
     0.14503917072377526,
     0.05917336511478972,
     0.08586580560898555
    ],
    [
     0.1456351827934359,
     0.06175492872244598,
     0.08388025407098992
    ],
    [
     0.14645033147258957,
     0.06376614319549231,
     0.08268418827709725
    ],
    [
     0.14319307554500327,
     0.06254686091298811,
     0.08064621463201516
    ],
    [
     0.1442651576849041,
     0.06348349636021068,
     0.08078166132469343
    ],
    [
     0.1448656249224527,
     0.06268640902902155,
     0.08217921589343115
    ],
    [
     0.14505997143596439,
     0.06237344583820498,
     0.08268652559775941
    ],
    [
     0.14599722504503987,
     0.06000619386141836,
     0.0859910311836215
    ],
    [
     0.1479819742435211,
     0.062450350533547014,
     0.0855316237099741
    ],
    [
     0.14630296546855703,
     0.060519547266107684,
     0.08578341820244935
    ],
    [
     0.14630872033901987,
     0.05961411137631735,
     0.08669460896270252
    ],
    [
     0.14599398532421048,
     0.060251247714282495,
     0.08574273760992798
    ],
    [
     0.14576924966785754,
     0.061199784707416376,
     0.08456946496044115
    ],
    [
     0.14636956331241358,
     0.06246971954206221,
     0.08389984377035137
    ],
    [
     0.14411940601437934,
     0.059889683965816114,
     0.08422972204856322
    ],
    [
     0.14463933203387036,
     0.05673619526353529,
     0.08790313677033507
    ],
    [
     0.14713448355601244,
     0.05890819847325474,
     0.0882262850827577
    ],
    [
     0.14600483644681717,
     0.061943055314240394,
     0.08406178113257677
    ],
    [
     0.14859524081906272,
     0.06042453740515034,
     0.0881707034139124
    ]
   ],
   "SE_2D": 0.0001977505417323559,
   "SE_diff": 0.00025620288259867424,
   "halves": [
    0.08018372385342332,
    0.07971391751948609
   ],
   "I_half": 0.0799488206864547,
   "nm": {
    "exact": {
     "I": 0.11627954169813759,
     "IG": 0.11944069425991445,
     "deficit_n2": -4.440892098500626e-16,
     "worst_deficit_cond": 9.22151244253655e-13,
     "bmax": 798,
     "nb_used": 418,
     "smax": 2114
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       3
      ],
      "grass": 0.11849647443419897,
      "ncells": 121461,
      "bias": 0.0022169327360613833,
      "SE_NM": 0.00020185114990775335,
      "sample_means": [
       8.5239592,
       13.3199899,
       20.4698499
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       3
      ],
      "grass": 0.11868881106344809,
      "ncells": 121479,
      "bias": 0.0024092693653104957,
      "SE_NM": 0.00021231412603105038,
      "sample_means": [
       8.5236347,
       13.3178713,
       20.4662918
      ]
     }
    }
   }
  },
  "4": {
   "y0": 4,
   "gauss": {
    "N": 10000000,
    "lam": [
     13.3198974,
     20.4674356,
     31.0560335
    ],
    "cov": [
     [
      132.5531297087862,
      191.98893046578561,
      303.1576957448067
     ],
     [
      191.98893046578561,
      335.9656001564127,
      503.8247381297812
     ],
     [
      303.1576957448067,
      503.8247381297812,
      846.7405766209354
     ]
    ],
    "rho_pc": 0.3340449616742324,
    "IG_pc": 0.05915873470654907,
    "c1": 0.5714541321385372,
    "c3": 1.499631920337141,
    "rho_slope": 0.467083086176718,
    "IG_slope": 0.1230568083126659,
    "F_tot": 0.7725610760192021,
    "k_hat": 1.294396043291139,
    "F_one": [
     0.6720405986548129,
     0.7531299620449289,
     0.8457270366560343
    ]
   },
   "grass": 0.08773335435000895,
   "plugin": 0.10647940457277016,
   "ncells": 275949,
   "blocks64": [
    [
     0.21198548571578968,
     0.06050222525624925,
     0.15148326045954041
    ],
    [
     0.21169065778568985,
     0.0625419648753291,
     0.14914869291036076
    ],
    [
     0.20889484378395906,
     0.05774882969670683,
     0.15114601408725223
    ],
    [
     0.21034819696092377,
     0.056594083039302266,
     0.1537541139216215
    ],
    [
     0.21181225024113104,
     0.06059131201206286,
     0.15122093822906818
    ],
    [
     0.2071845002902517,
     0.05905748734710652,
     0.14812701294314518
    ],
    [
     0.21060877698258018,
     0.06008996934526408,
     0.1505188076373161
    ],
    [
     0.21123530719911265,
     0.05749404586400599,
     0.15374126133510665
    ],
    [
     0.20811180471003077,
     0.05894428071318612,
     0.14916752399684463
    ],
    [
     0.21190370281662396,
     0.06047988382780718,
     0.1514238189888168
    ],
    [
     0.20959367965909514,
     0.06204023362280392,
     0.14755344603629122
    ],
    [
     0.2105352257684583,
     0.06044928923404542,
     0.15008593653441288
    ],
    [
     0.21073766379634762,
     0.062138216814355086,
     0.14859944698199254
    ],
    [
     0.21225809770039916,
     0.05914426124123888,
     0.15311383645916027
    ],
    [
     0.21064776563396137,
     0.05854941634232416,
     0.1520983492916372
    ],
    [
     0.20827434487255303,
     0.06178580284534696,
     0.14648854202720607
    ],
    [
     0.2119602532748246,
     0.05946091493476641,
     0.1524993383400582
    ],
    [
     0.20920022878895672,
     0.060183972881513274,
     0.14901625590744344
    ],
    [
     0.21003545318831662,
     0.05806162560460686,
     0.15197382758370975
    ],
    [
     0.20837315863435002,
     0.058170812487459485,
     0.15020234614689054
    ],
    [
     0.21069502636099458,
     0.058616538701988845,
     0.15207848765900572
    ],
    [
     0.20860169115009164,
     0.06070333439554452,
     0.14789835675454713
    ],
    [
     0.20937599060857792,
     0.059296499108086806,
     0.1500794915004911
    ],
    [
     0.20813449001429873,
     0.060899473471206236,
     0.1472350165430925
    ],
    [
     0.21004258068339432,
     0.06206682264102455,
     0.1479757580423698
    ],
    [
     0.20845377672156395,
     0.05669249433194807,
     0.1517612823896159
    ],
    [
     0.2089661549660029,
     0.05902722384369875,
     0.14993893112230416
    ],
    [
     0.20837250987169398,
     0.057590322488684564,
     0.15078218738300941
    ],
    [
     0.20754094053838124,
     0.059345473008938804,
     0.14819546752944243
    ],
    [
     0.20698419418152625,
     0.059851446761779864,
     0.14713274741974638
    ],
    [
     0.20948720718326008,
     0.04819063461711878,
     0.1612965725661413
    ],
    [
     0.2102685737021357,
     0.05876083259113884,
     0.15150774111099685
    ],
    [
     0.2134664810078739,
     0.0585086000654754,
     0.1549578809423985
    ],
    [
     0.2114987367826533,
     0.05996532783098215,
     0.15153340895167114
    ],
    [
     0.21329706615338573,
     0.06194207446971282,
     0.15135499168367292
    ],
    [
     0.21110952914219894,
     0.058370940903420945,
     0.152738588238778
    ],
    [
     0.21048504236215848,
     0.05877222401976873,
     0.15171281834238975
    ],
    [
     0.2090124621154601,
     0.06005665540884301,
     0.1489558067066171
    ],
    [
     0.21054921983797392,
     0.06063407641919626,
     0.14991514341877765
    ],
    [
     0.21007683490616458,
     0.060049716506301545,
     0.15002711839986305
    ],
    [
     0.20836435091565875,
     0.05764365755461134,
     0.1507206933610474
    ],
    [
     0.2111751898601817,
     0.05929401997744521,
     0.15188116988273648
    ],
    [
     0.21315467516676811,
     0.060891138875523436,
     0.15226353629124467
    ],
    [
     0.21177159381977262,
     0.05764993443144106,
     0.15412165938833156
    ],
    [
     0.21162173965035613,
     0.05915972261171117,
     0.15246201703864495
    ],
    [
     0.2102539420055809,
     0.05936453821403309,
     0.1508894037915478
    ],
    [
     0.21056324494126955,
     0.05868327665049817,
     0.15187996829077138
    ],
    [
     0.21104030327269108,
     0.06090840042127997,
     0.1501319028514111
    ],
    [
     0.21047791883120937,
     0.06333601493491059,
     0.14714190389629878
    ],
    [
     0.20859686870103467,
     0.05987493677012541,
     0.14872193193090927
    ],
    [
     0.21541820697352776,
     0.06089924051068641,
     0.15451896646284136
    ],
    [
     0.21055794948011908,
     0.062184712732557004,
     0.1483732367475621
    ],
    [
     0.21160216619916206,
     0.05918691318294784,
     0.15241525301621422
    ],
    [
     0.21696158147641675,
     0.0635120889170979,
     0.15344949255931883
    ],
    [
     0.2092355100461365,
     0.05919042919511167,
     0.15004508085102483
    ],
    [
     0.21157106718192153,
     0.05944504865303395,
     0.15212601852888757
    ],
    [
     0.2125715339754901,
     0.05551442300016513,
     0.157057110975325
    ],
    [
     0.2106325168223595,
     0.06114569371457112,
     0.14948682310778838
    ],
    [
     0.2103554766977549,
     0.05959277801462402,
     0.15076269868313086
    ],
    [
     0.20975052882401357,
     0.05876016035757762,
     0.15099036846643596
    ],
    [
     0.2144715072761496,
     0.05613835626707346,
     0.15833315100907613
    ],
    [
     0.20766590866182355,
     0.05360577095123357,
     0.15406013771059
    ],
    [
     0.21056946552441502,
     0.05833047236100869,
     0.15223899316340633
    ],
    [
     0.21250921421968627,
     0.05283791212123897,
     0.1596713020984473
    ]
   ],
   "SE_2D": 0.00023914120562402072,
   "SE_diff": 0.00035703880200062764,
   "halves": [
    0.09352988755735048,
    0.09379040577838005
   ],
   "I_half": 0.09366014666786526,
   "nm": {
    "exact": {
     "I": 0.12362293993851627,
     "IG": 0.1263162361132645,
     "deficit_n2": -4.440892098500626e-16,
     "worst_deficit_cond": 1.8338663920758336e-12,
     "bmax": 1278,
     "nb_used": 687,
     "smax": 3093
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       4
      ],
      "grass": 0.12931494761789786,
      "ncells": 234728,
      "bias": 0.005692007679381592,
      "SE_NM": 0.00025475864454578085,
      "sample_means": [
       13.3178814,
       20.4694257,
       31.0517763
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       4
      ],
      "grass": 0.1289849971565893,
      "ncells": 234896,
      "bias": 0.005362057218073021,
      "SE_NM": 0.0002427123357789233,
      "sample_means": [
       13.3174672,
       20.4655838,
       31.0520306
      ]
     }
    }
   }
  },
  "5": {
   "y0": 5,
   "gauss": {
    "N": 10000000,
    "lam": [
     20.4674356,
     31.0560335,
     46.699296
    ],
    "cov": [
     [
      335.9656001564127,
      503.8247381297812,
      792.7056836252308
     ],
     [
      503.8247381297812,
      846.7405766209354,
      1294.0467438022583
     ],
     [
      792.7056836252308,
      1294.0467438022583,
      2119.2208132264655
     ]
    ],
    "rho_pc": 0.31754118097886297,
    "IG_pc": 0.0531429171595904,
    "c1": 0.5950166462322862,
    "c3": 1.5282682553921951,
    "rho_slope": 0.47486500780883445,
    "IG_slope": 0.1277667279925592,
    "F_tot": 0.8691032722942992,
    "k_hat": 1.1506112471077845,
    "F_one": [
     0.7531299620449289,
     0.8457270366560343,
     0.9503385283131365
    ]
   },
   "grass": 0.10081173113938036,
   "plugin": 0.13325269708028742,
   "ncells": 465908,
   "blocks64": [
    [
     0.30812041830320247,
     0.055339459199543785,
     0.25278095910365866
    ],
    [
     0.3105247438495766,
     0.05394966223373219,
     0.2565750816158444
    ],
    [
     0.3107796799707554,
     0.05202072884297425,
     0.25875895112778113
    ],
    [
     0.3142193901221635,
     0.05550748538858113,
     0.25871190473358235
    ],
    [
     0.31061638850581375,
     0.0534565413094047,
     0.25715984719640905
    ],
    [
     0.30398177793739833,
     0.05521084274671765,
     0.2487709351906807
    ],
    [
     0.3112177958960807,
     0.05574177516821579,
     0.2554760207278649
    ],
    [
     0.3105233572081083,
     0.05162265891320816,
     0.25890069829490014
    ],
    [
     0.308990467609469,
     0.05283180110431316,
     0.25615866650515584
    ],
    [
     0.31037719455305,
     0.0515530183592977,
     0.2588241761937523
    ],
    [
     0.31269530281022107,
     0.05615056508078735,
     0.2565447377294337
    ],
    [
     0.3092609980771517,
     0.055168467313848044,
     0.2540925307633036
    ],
    [
     0.3099179089089379,
     0.05391745637135088,
     0.256000452537587
    ],
    [
     0.31319881056243126,
     0.053008080926200726,
     0.2601907296362305
    ],
    [
     0.30763963862379384,
     0.05326214434311028,
     0.25437749428068357
    ],
    [
     0.3111588932634106,
     0.05531630976143141,
     0.2558425835019792
    ],
    [
     0.3080236457333889,
     0.055531072416991255,
     0.2524925733163977
    ],
    [
     0.307996381547321,
     0.055822833745195005,
     0.252173547802126
    ],
    [
     0.3056131599772094,
     0.05371180089622892,
     0.2519013590809805
    ],
    [
     0.30355560410479576,
     0.0534022116308238,
     0.25015339247397195
    ],
    [
     0.30731640752697764,
     0.0526106202879938,
     0.25470578723898385
    ],
    [
     0.3058726041979227,
     0.05392638465791556,
     0.2519462195400072
    ],
    [
     0.31013616980631653,
     0.054935491524077784,
     0.25520067828223875
    ],
    [
     0.3092941007062482,
     0.058166495675468645,
     0.2511276050307795
    ],
    [
     0.31135807750862554,
     0.05763247160933923,
     0.25372560589928633
    ],
    [
     0.31068244896446373,
     0.04787339678362313,
     0.2628090521808406
    ],
    [
     0.3089572743647757,
     0.05660644145923397,
     0.2523508329055417
    ],
    [
     0.3105868280675992,
     0.05204422865619669,
     0.2585425994114025
    ],
    [
     0.3054512852463951,
     0.05575134058327958,
     0.24969994466311551
    ],
    [
     0.3060506677041559,
     0.054821815994633726,
     0.2512288517095222
    ],
    [
     0.3064999153415897,
     0.04403112915984165,
     0.26246878618174807
    ],
    [
     0.3073714411189936,
     0.05006152676107658,
     0.25730991435791706
    ],
    [
     0.30918182780378345,
     0.05386589693678284,
     0.2553159308670006
    ],
    [
     0.30705641533238115,
     0.05143637254742094,
     0.2556200427849602
    ],
    [
     0.307828968851533,
     0.056317152373320516,
     0.25151181647821247
    ],
    [
     0.31031358090950256,
     0.05396100284816911,
     0.25635257806133344
    ],
    [
     0.3123449473893345,
     0.05141370958120628,
     0.2609312378081282
    ],
    [
     0.3115229172234564,
     0.05275375623744035,
     0.25876916098601604
    ],
    [
     0.3077839758969336,
     0.054933634511449156,
     0.25285034138548446
    ],
    [
     0.3083867722250311,
     0.05253971597930131,
     0.2558470562457298
    ],
    [
     0.3047286793727899,
     0.04682346313221873,
     0.25790521624057117
    ],
    [
     0.30690359649280374,
     0.054302938217989344,
     0.25260065827481437
    ],
    [
     0.30893727387884695,
     0.04984405053956786,
     0.2590932233392791
    ],
    [
     0.31259885030605616,
     0.049333780350714194,
     0.263265069955342
    ],
    [
     0.31046425415857115,
     0.05040538764536715,
     0.260058866513204
    ],
    [
     0.31131254664864727,
     0.05338404566195508,
     0.2579285009866922
    ],
    [
     0.31034120904708296,
     0.0553078385326802,
     0.2550333705144028
    ],
    [
     0.3143819655270832,
     0.05565603592770037,
     0.25872592959938284
    ],
    [
     0.30972533015486725,
     0.05671890092778778,
     0.2530064292270795
    ],
    [
     0.3097642384819963,
     0.05728917422040437,
     0.25247506426159194
    ],
    [
     0.31167088920978614,
     0.055446344571614355,
     0.2562245446381718
    ],
    [
     0.3098980485941354,
     0.054085279924273186,
     0.2558127686698622
    ],
    [
     0.31238161888347626,
     0.05377974811338776,
     0.2586018707700885
    ],
    [
     0.31344665545108086,
     0.05382732779659079,
     0.2596193276544901
    ],
    [
     0.313254559305955,
     0.05498559287756586,
     0.25826896642838915
    ],
    [
     0.31176898217520943,
     0.051890467307820674,
     0.2598785148673888
    ],
    [
     0.30740957518281675,
     0.05071912693367746,
     0.2566904482491393
    ],
    [
     0.3131968434352199,
     0.0537728459840949,
     0.259423997451125
    ],
    [
     0.3086972042657212,
     0.054844856690944334,
     0.25385234757477687
    ],
    [
     0.3100257862722309,
     0.05086270874496856,
     0.2591630775272623
    ],
    [
     0.3079341361283845,
     0.04752437931671295,
     0.26040975681167156
    ],
    [
     0.31016192744830917,
     0.05005545774438862,
     0.26010646970392054
    ],
    [
     0.30364868222023667,
     0.05029038856630374,
     0.2533582936539329
    ],
    [
     0.3111561411401471,
     0.04873533557735582,
     0.2624208055627913
    ]
   ],
   "SE_2D": 0.0003213248951014559,
   "SE_diff": 0.0004331571235523865,
   "halves": [
    0.11149674528114595,
    0.11171911757052655
   ],
   "I_half": 0.11160793142583625,
   "nm": {
    "exact": {
     "I": 0.12835391843494104,
     "IG": 0.1306614980656483,
     "deficit_n2": 2.3314683517128287e-15,
     "worst_deficit_cond": 3.2680524952866108e-12,
     "bmax": 2065,
     "nb_used": 1129,
     "smax": 4545
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       5
      ],
      "grass": 0.1400710170152557,
      "ncells": 427766,
      "bias": 0.011717098580314667,
      "SE_NM": 0.0003473677256184874,
      "sample_means": [
       20.4674619,
       31.0619142,
       46.7034437
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       5
      ],
      "grass": 0.14016462686261555,
      "ncells": 428726,
      "bias": 0.01181070842767451,
      "SE_NM": 0.0002913674160791761,
      "sample_means": [
       20.4763252,
       31.0700354,
       46.7210754
      ]
     }
    }
   }
  },
  "6": {
   "y0": 6,
   "gauss": {
    "N": 10000000,
    "lam": [
     31.0560335,
     46.699296,
     69.7359797
    ],
    "cov": [
     [
      846.7405766209354,
      1294.0467438022583,
      2026.0544609869262
     ],
     [
      1294.0467438022583,
      2119.2208132264655,
      3265.624681702177
     ],
     [
      2026.0544609869262,
      3265.624681702177,
      5250.978959479084
     ]
    ],
    "rho_pc": 0.28752038461266843,
    "IG_pc": 0.043142895546005276,
    "c1": 0.6106238367072763,
    "c3": 1.5409553649722503,
    "rho_slope": 0.4794974779735969,
    "IG_slope": 0.13062902866911089,
    "F_tot": 0.9764275530852529,
    "k_hat": 1.0241415216523382,
    "F_one": [
     0.8457270366560343,
     0.9503385283131365,
     1.065418177887557
    ]
   },
   "grass": 0.11842886191642421,
   "plugin": 0.17187970528310537,
   "ncells": 749544,
   "blocks64": [
    [
     0.45357064104932654,
     0.04814852571167958,
     0.40542211533764694
    ],
    [
     0.4554250295011997,
     0.043465368046545945,
     0.41195966145465374
    ],
    [
     0.4543297391716976,
     0.04529341352937869,
     0.4090363256423189
    ],
    [
     0.457446308916591,
     0.04543224728136785,
     0.41201406163522314
    ],
    [
     0.45702197491905316,
     0.044910380015638275,
     0.41211159490341487
    ],
    [
     0.44773905081091137,
     0.04370627398589529,
     0.4040327768250161
    ],
    [
     0.45281352220288973,
     0.04357638863210705,
     0.4092371335707827
    ],
    [
     0.4521093171902084,
     0.03775943993876453,
     0.4143498772514439
    ],
    [
     0.4527508609765043,
     0.04485024320073146,
     0.40790061777577286
    ],
    [
     0.45215621379782256,
     0.041503060141315204,
     0.41065315365650734
    ],
    [
     0.4521859251946587,
     0.048574380537431315,
     0.40361154465722743
    ],
    [
     0.4500809407129509,
     0.04178244231315002,
     0.40829849839980087
    ],
    [
     0.451761755336733,
     0.043736534294563714,
     0.4080252210421693
    ],
    [
     0.4534603480584636,
     0.041121694118591554,
     0.412338653939872
    ],
    [
     0.4497133919469807,
     0.04542348046898176,
     0.4042899114779989
    ],
    [
     0.45479000792630586,
     0.044905731904421015,
     0.4098842760218848
    ],
    [
     0.4535911599968685,
     0.045721505747967954,
     0.40786965424890054
    ],
    [
     0.44901608411699456,
     0.04161520603922458,
     0.40740087807777
    ],
    [
     0.44872199608620456,
     0.045319805532391226,
     0.4034021905538133
    ],
    [
     0.45081422775576385,
     0.043466821173176386,
     0.40734740658258745
    ],
    [
     0.4521761385652834,
     0.04363170143038795,
     0.4085444371348954
    ],
    [
     0.4515185501002019,
     0.04595700626563454,
     0.4055615438345674
    ],
    [
     0.44832902948236963,
     0.044285785621426994,
     0.40404324386094265
    ],
    [
     0.45709665681109435,
     0.04821185861553035,
     0.408884798195564
    ],
    [
     0.4534549182805563,
     0.04759176660979764,
     0.40586315167075865
    ],
    [
     0.4509136783114833,
     0.041325218254393885,
     0.40958846005708943
    ],
    [
     0.45433844141406254,
     0.04338706921171083,
     0.41095137220235173
    ],
    [
     0.45039451806006525,
     0.042866938550483014,
     0.40752757950958224
    ],
    [
     0.4532213807454415,
     0.0468534280159775,
     0.406367952729464
    ],
    [
     0.45137198555278424,
     0.03870151436056544,
     0.4126704711922188
    ],
    [
     0.44731190882613525,
     0.034547485678816096,
     0.41276442314731915
    ],
    [
     0.45194287704275027,
     0.04163908441867257,
     0.4103037926240777
    ],
    [
     0.4502188975625767,
     0.04197783349332364,
     0.4082410640692531
    ],
    [
     0.4459947842851406,
     0.04400046327869359,
     0.401994321006447
    ],
    [
     0.4556326898611154,
     0.04816691124149221,
     0.4074657786196232
    ],
    [
     0.4522173435889112,
     0.04752791269389613,
     0.4046894308950151
    ],
    [
     0.4523350780862181,
     0.045506142365660064,
     0.406828935720558
    ],
    [
     0.45772715777097517,
     0.04208899786137646,
     0.41563815990959874
    ],
    [
     0.4545518655040848,
     0.044077756387142245,
     0.41047410911694254
    ],
    [
     0.45876787872167846,
     0.04802934718899149,
     0.41073853153268697
    ],
    [
     0.4497254503112682,
     0.0364005337462751,
     0.4133249165649931
    ],
    [
     0.4556091454056599,
     0.04443704327086558,
     0.4111721021347943
    ],
    [
     0.44532911112437823,
     0.037012509066647284,
     0.40831660205773096
    ],
    [
     0.4548165468151133,
     0.03842715187281649,
     0.4163893949422968
    ],
    [
     0.4572304901560056,
     0.0382770306456333,
     0.4189534595103723
    ],
    [
     0.452713165409234,
     0.04147080790094454,
     0.41124235750828947
    ],
    [
     0.45560901805604104,
     0.04424415377965352,
     0.4113648642763875
    ],
    [
     0.4581388758467728,
     0.04620767964776844,
     0.41193119619900437
    ],
    [
     0.4483614922823307,
     0.04386969311631988,
     0.4044917991660108
    ],
    [
     0.4515005246657111,
     0.05141124598801923,
     0.4000892786776919
    ],
    [
     0.45243978426344,
     0.04623329095715157,
     0.40620649330628844
    ],
    [
     0.4539061133852069,
     0.0454263567612507,
     0.4084797566239562
    ],
    [
     0.4478448325934785,
     0.04279139095802786,
     0.40505344163545065
    ],
    [
     0.4577086289279997,
     0.04524812853357483,
     0.41246050039442483
    ],
    [
     0.4525846753297973,
     0.043038473695304634,
     0.4095462016344927
    ],
    [
     0.4517216484283555,
     0.043710056003978176,
     0.40801159242437735
    ],
    [
     0.4522236682665497,
     0.04221436342035428,
     0.4100093048461954
    ],
    [
     0.4530728418462111,
     0.04265007073631506,
     0.41042277110989606
    ],
    [
     0.4506921220605413,
     0.04738871204965248,
     0.4033034100108888
    ],
    [
     0.45340616027113434,
     0.039320710474122514,
     0.41408544979701184
    ],
    [
     0.4518479951997332,
     0.03592672406543621,
     0.41592127113429694
    ],
    [
     0.4534834551378246,
     0.039304259372241766,
     0.4141791957655829
    ],
    [
     0.4546743990704947,
     0.041121653874871364,
     0.4135527451956233
    ],
    [
     0.45130666829258814,
     0.035905175602886495,
     0.41540149268970167
    ]
   ],
   "SE_2D": 0.0003724327830664737,
   "SE_diff": 0.0004830452589665754,
   "halves": [
    0.13681575213001196,
    0.13698949493899804
   ],
   "I_half": 0.136902623534505,
   "nm": {
    "exact": {
     "I": 0.1313001609547627,
     "IG": 0.13331685175037733,
     "deficit_n2": -1.1324274851176597e-14,
     "worst_deficit_cond": 9.3958174574027e-12,
     "bmax": 3347,
     "nb_used": 1845,
     "smax": 6709
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       6
      ],
      "grass": 0.15636210811442375,
      "ncells": 736798,
      "bias": 0.025061947159661035,
      "SE_NM": 0.0003869027370688313,
      "sample_means": [
       31.0734104,
       46.7235444,
       69.771888
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       6
      ],
      "grass": 0.15595159202155706,
      "ncells": 736715,
      "bias": 0.02465143106679435,
      "SE_NM": 0.00033673100745254493,
      "sample_means": [
       31.053826,
       46.6957083,
       69.731386
      ]
     }
    }
   }
  },
  "7": {
   "y0": 7,
   "gauss": {
    "N": 10000000,
    "lam": [
     46.699296,
     69.7359797,
     103.6036591
    ],
    "cov": [
     [
      2119.2208132264655,
      3265.624681702177,
      5091.993003905307
     ],
     [
      3265.624681702177,
      5250.978959479084,
      8119.290051085685
     ],
     [
      5091.993003905307,
      8119.290051085685,
      12893.534484344436
     ]
    ],
    "rho_pc": 0.24584106413686965,
    "IG_pc": 0.031170643780614668,
    "c1": 0.6219077827015591,
    "c3": 1.5462431127111482,
    "rho_slope": 0.4825461694220132,
    "IG_slope": 0.13253698987157492,
    "F_tot": 1.0946023107613991,
    "k_hat": 0.9135738068234167,
    "F_one": [
     0.9503385283131365,
     1.065418177887557,
     1.1915656180560323
    ]
   },
   "grass": 0.14592218452763994,
   "plugin": 0.230250780110822,
   "ncells": 1155710,
   "blocks64": [
    [
     0.6593642342273096,
     0.03507741296051249,
     0.6242868212667971
    ],
    [
     0.6549002565579443,
     0.03269332025550996,
     0.6222069363024343
    ],
    [
     0.6548981366836255,
     0.032046270854275104,
     0.6228518658293504
    ],
    [
     0.659749614783367,
     0.03160862130725083,
     0.6281409934761162
    ],
    [
     0.6574100927851099,
     0.033273017183198174,
     0.6241370756019117
    ],
    [
     0.6575554378732704,
     0.032561630756993906,
     0.6249938071162765
    ],
    [
     0.6566610839423124,
     0.034002658590410524,
     0.6226584253519019
    ],
    [
     0.6568378315133572,
     0.023212909228226455,
     0.6336249222851307
    ],
    [
     0.6539317566313869,
     0.03394077951186882,
     0.6199909771195181
    ],
    [
     0.6547927512540284,
     0.03303550772745798,
     0.6217572435265704
    ],
    [
     0.6584645401555829,
     0.03870691855139449,
     0.6197576216041883
    ],
    [
     0.6563327802653003,
     0.02827833982161351,
     0.6280544404436867
    ],
    [
     0.653386086817612,
     0.03412560482906062,
     0.6192604819885514
    ],
    [
     0.6569834686796536,
     0.027811319381722176,
     0.6291721492979314
    ],
    [
     0.654380094081457,
     0.03472736791656108,
     0.619652726164896
    ],
    [
     0.6609060002891365,
     0.03582916478011828,
     0.6250768355090182
    ],
    [
     0.6598742270573741,
     0.035198837254939545,
     0.6246753898024345
    ],
    [
     0.6505386933190973,
     0.030196696850412454,
     0.6203419964686848
    ],
    [
     0.6502837527810268,
     0.032623715967963186,
     0.6176600368130636
    ],
    [
     0.6575482992030022,
     0.03146181622770817,
     0.626086482975294
    ],
    [
     0.6593023571351377,
     0.03216963415656819,
     0.6271327229785696
    ],
    [
     0.6562245118479577,
     0.03497041754382644,
     0.6212540943041313
    ],
    [
     0.6545867238243126,
     0.03153800206559844,
     0.6230487217587142
    ],
    [
     0.655314023578109,
     0.03704013450736283,
     0.6182738890707461
    ],
    [
     0.6534922061270461,
     0.03478013802325507,
     0.618712068103791
    ],
    [
     0.6606173319426123,
     0.03098073211867585,
     0.6296365998239365
    ],
    [
     0.6572545668444203,
     0.03232643583324179,
     0.6249281310111785
    ],
    [
     0.6601392170769191,
     0.03137421578390103,
     0.6287650012930182
    ],
    [
     0.6605184507064941,
     0.035155503775302466,
     0.6253629469311917
    ],
    [
     0.6538354580735426,
     0.03157333003805532,
     0.6222621280354873
    ],
    [
     0.6545437231001205,
     0.014192963435118888,
     0.6403507596650017
    ],
    [
     0.661907180756403,
     0.03030339323263527,
     0.6316037875237677
    ],
    [
     0.6597050367769111,
     0.029413778594939086,
     0.630291258181972
    ],
    [
     0.6536206685086121,
     0.030278357120249164,
     0.6233423113883629
    ],
    [
     0.6552136531383042,
     0.03435935343313776,
     0.6208542997051664
    ],
    [
     0.6579361191485784,
     0.036653236703801946,
     0.6212828824447765
    ],
    [
     0.6566851721722351,
     0.03282597708244068,
     0.6238591950897944
    ],
    [
     0.6590250265694948,
     0.03042616955814558,
     0.6285988570113492
    ],
    [
     0.6581344390996531,
     0.037147125734604956,
     0.6209873133650481
    ],
    [
     0.6557824232025968,
     0.0363607493458696,
     0.6194216738567272
    ],
    [
     0.6621325970856855,
     0.02716939983611667,
     0.6349631972495688
    ],
    [
     0.6572469107602519,
     0.03304750069086177,
     0.6241994100693901
    ],
    [
     0.6540038222792681,
     0.025954395004843058,
     0.628049427274425
    ],
    [
     0.6609880628276752,
     0.022736087032090003,
     0.6382519757955852
    ],
    [
     0.6551302738907623,
     0.02453381503020629,
     0.630596458860556
    ],
    [
     0.6599688938461075,
     0.030385751028464112,
     0.6295831428176434
    ],
    [
     0.6590401184132659,
     0.03375643506998926,
     0.6252836833432767
    ],
    [
     0.6602605145416707,
     0.0344286755415447,
     0.625831839000126
    ],
    [
     0.6574955297712215,
     0.03323759398668877,
     0.6242579357845327
    ],
    [
     0.6561577992930481,
     0.04008719535845252,
     0.6160706039345956
    ],
    [
     0.6529184302911393,
     0.03236485569930965,
     0.6205535745918296
    ],
    [
     0.6587746748807906,
     0.03492417689034137,
     0.6238504979904492
    ],
    [
     0.6492301874090529,
     0.03028981828179715,
     0.6189403691272558
    ],
    [
     0.6603111333373857,
     0.037011319158767084,
     0.6232998141786186
    ],
    [
     0.6588713136247648,
     0.03127823565746715,
     0.6275930779672977
    ],
    [
     0.6584299227036041,
     0.03100147464746131,
     0.6274284480561428
    ],
    [
     0.659979815259863,
     0.02927101020937262,
     0.6307088050504904
    ],
    [
     0.6583343155818842,
     0.03271174263229881,
     0.6256225729495853
    ],
    [
     0.6561553050558899,
     0.03575404510796438,
     0.6204012599479255
    ],
    [
     0.6577218295180582,
     0.028384997965455284,
     0.629336831552603
    ],
    [
     0.6534366230340325,
     0.021907547768497328,
     0.6315290752655351
    ],
    [
     0.6610247935550682,
     0.026691876589076315,
     0.6343329169659918
    ],
    [
     0.6568240602609752,
     0.028239019269049846,
     0.6285850409919254
    ],
    [
     0.6583928814245361,
     0.020683631597936254,
     0.6377092498265998
    ]
   ],
   "SE_2D": 0.00035941031264551804,
   "SE_diff": 0.000656509216763858,
   "halves": [
    0.17598776985505005,
    0.176626546837511
   ],
   "I_half": 0.17630715834628052,
   "nm": {
    "exact": {
     "I": 0.13317346822720832,
     "IG": 0.13499051498859493,
     "deficit_n2": 2.4424906541753444e-15,
     "worst_deficit_cond": 1.883049272066728e-11,
     "bmax": 5423,
     "nb_used": 2999,
     "smax": 9971
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       1,
       7
      ],
      "grass": 0.18228242657013816,
      "ncells": 1190995,
      "bias": 0.04910895834292983,
      "SE_NM": 0.0004208829696213538,
      "sample_means": [
       46.7137856,
       69.7508344,
       103.6303025
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       1,
       7
      ],
      "grass": 0.18227074585115233,
      "ncells": 1192191,
      "bias": 0.049097277623944,
      "SE_NM": 0.00041427460348069403,
      "sample_means": [
       46.7382341,
       69.7902449,
       103.6850068
      ]
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vtriples_U14_c2.json <==
{
 "config": "U14",
 "ic": 2,
 "N": 10000000,
 "files": [
  "chunk_0000.npz",
  "chunk_0001.npz",
  "chunk_0002.npz",
  "chunk_0003.npz",
  "chunk_0004.npz",
  "chunk_0005.npz",
  "chunk_0006.npz",
  "chunk_0007.npz",
  "chunk_0008.npz",
  "chunk_0009.npz",
  "chunk_0010.npz",
  "chunk_0011.npz",
  "chunk_0012.npz",
  "chunk_0013.npz",
  "chunk_0014.npz",
  "chunk_0015.npz",
  "chunk_0016.npz",
  "chunk_0017.npz",
  "chunk_0018.npz",
  "chunk_0019.npz",
  "chunk_0020.npz",
  "chunk_0021.npz",
  "chunk_0022.npz",
  "chunk_0023.npz",
  "chunk_0024.npz",
  "chunk_0025.npz",
  "chunk_0026.npz",
  "chunk_0027.npz",
  "chunk_0028.npz",
  "chunk_0029.npz",
  "chunk_0030.npz",
  "chunk_0031.npz",
  "chunk_0032.npz",
  "chunk_0033.npz",
  "chunk_0034.npz",
  "chunk_0035.npz",
  "chunk_0036.npz",
  "chunk_0037.npz",
  "chunk_0038.npz",
  "chunk_0039.npz"
 ],
 "max_unit_window": [
  19,
  35,
  85,
  159,
  324,
  558,
  938,
  1604,
  2660,
  4231
 ],
 "window_means": [
  0.7791112,
  1.0784522,
  1.4932851,
  2.0722115,
  2.887199,
  4.0403879,
  5.6744367,
  8.0073851,
  11.3447936,
  16.1212853
 ],
 "depths": {
  "0": {
   "y0": 0,
   "gauss": {
    "N": 10000000,
    "lam": [
     0.7791112,
     1.0784522,
     1.4932851
    ],
    "cov": [
     [
      1.0961686476514247,
      0.4585770581730658,
      0.6450800183048818
     ],
     [
      0.4585770581730658,
      1.8398848363036435,
      1.125948911272671
     ],
     [
      0.6450800183048818,
      1.125948911272671,
      3.309355241053514
     ]
    ],
    "rho_pc": 0.22721095592577287,
    "IG_pc": 0.026502546968115343,
    "c1": 0.24924226186588616,
    "c3": 0.6119670585115096,
    "rho_slope": 0.27521585472346105,
    "IG_slope": 0.03938296850381468,
    "F_tot": 0.6549385044217053,
    "k_hat": 1.5268609086939782,
    "F_one": [
     0.5223227161219672,
     0.6546807648010428,
     0.8144174593440396
    ]
   },
   "grass": 0.02182423078040152,
   "plugin": 0.02207320151774006,
   "ncells": 4630,
   "blocks64": [
    [
     0.023166184583375937,
     0.02642855161566065,
     -0.0032623670322847118
    ],
    [
     0.02316567301427863,
     0.025983852547679397,
     -0.002818179533400765
    ],
    [
     0.023029395131741737,
     0.02558402728512654,
     -0.0025546321533848025
    ],
    [
     0.024988542308552297,
     0.026682782309337287,
     -0.0016942400007849898
    ],
    [
     0.02327818003081461,
     0.026227969612358612,
     -0.0029497895815440017
    ],
    [
     0.023297004699733392,
     0.02670317911647758,
     -0.003406174416744189
    ],
    [
     0.023262869933376784,
     0.026692779758201314,
     -0.00342990982482453
    ],
    [
     0.023248533891355727,
     0.026310163870365458,
     -0.0030616299790097307
    ],
    [
     0.023658183642774055,
     0.02617923888369165,
     -0.002521055240917596
    ],
    [
     0.023774568733474943,
     0.02599943545844939,
     -0.0022248667249744475
    ],
    [
     0.024174307573783693,
     0.028056297493315913,
     -0.00388198991953222
    ],
    [
     0.022712054703291962,
     0.02557909834623552,
     -0.002867043642943559
    ],
    [
     0.023397472737084257,
     0.02611156172670961,
     -0.002714088989625354
    ],
    [
     0.023544315921907533,
     0.026549359864092206,
     -0.003005043942184673
    ],
    [
     0.023266544570487824,
     0.026687979367772587,
     -0.0034214347972847635
    ],
    [
     0.023755453558939266,
     0.02701185823893968,
     -0.0032564046800004146
    ],
    [
     0.023629380644560882,
     0.027202484820734993,
     -0.0035731041761741106
    ],
    [
     0.023215116986446738,
     0.025107486745102797,
     -0.0018923697586560595
    ],
    [
     0.024201662190566964,
     0.0268433362773077,
     -0.0026416740867407362
    ],
    [
     0.023596208031091415,
     0.027685228492615496,
     -0.004089020461524082
    ],
    [
     0.022872203500286403,
     0.025271433211438443,
     -0.0023992297111520393
    ],
    [
     0.024018611452639504,
     0.027019831851711015,
     -0.003001220399071511
    ],
    [
     0.024677150008121984,
     0.027898207186042558,
     -0.0032210571779205735
    ],
    [
     0.025016892008795644,
     0.026752860150454246,
     -0.0017359681416586024
    ],
    [
     0.023527151730976748,
     0.026547222916890705,
     -0.003020071185913957
    ],
    [
     0.023494871544405882,
     0.02658628585670696,
     -0.003091414312301078
    ],
    [
     0.02406320948238516,
     0.027486941643851327,
     -0.0034237321614661656
    ],
    [
     0.02251334334893329,
     0.02502406028360057,
     -0.0025107169346672807
    ],
    [
     0.023364508495827607,
     0.02742350008501557,
     -0.004058991589187964
    ],
    [
     0.0227782094990987,
     0.025439586336745187,
     -0.002661376837646487
    ],
    [
     0.02413884722042603,
     0.027782303335930878,
     -0.0036434561155048485
    ],
    [
     0.023463000080681695,
     0.026959781649973546,
     -0.0034967815692918507
    ],
    [
     0.023696441626750442,
     0.02636659039356065,
     -0.0026701487668102097
    ],
    [
     0.023648483667374265,
     0.02669970438038981,
     -0.0030512207130155462
    ],
    [
     0.023822134058201883,
     0.026290392202245834,
     -0.0024682581440439513
    ],
    [
     0.022948444774375965,
     0.026199252316595274,
     -0.003250807542219309
    ],
    [
     0.024321773953698056,
     0.026906043292363874,
     -0.0025842693386658178
    ],
    [
     0.02363858220770787,
     0.025961944066223708,
     -0.0023233618585158378
    ],
    [
     0.023535426015668826,
     0.026709252278654217,
     -0.0031738262629853915
    ],
    [
     0.024026751261567725,
     0.0277596120472416,
     -0.0037328607856738742
    ],
    [
     0.023787580009089204,
     0.027218896694858222,
     -0.003431316685769018
    ],
    [
     0.022959563057369792,
     0.026069358888221535,
     -0.0031097958308517436
    ],
    [
     0.023749565046698784,
     0.026588040026198058,
     -0.002838474979499274
    ],
    [
     0.023235396057392776,
     0.027383840541611793,
     -0.004148444484219017
    ],
    [
     0.024532817680071872,
     0.027378205930974828,
     -0.0028453882509029554
    ],
    [
     0.02388892303993284,
     0.02695837527163337,
     -0.003069452231700527
    ],
    [
     0.023736463038118494,
     0.026457217449720478,
     -0.002720754411601984
    ],
    [
     0.023968255964597063,
     0.026619129037441226,
     -0.0026508730728441628
    ],
    [
     0.023283110701014742,
     0.02636304177945226,
     -0.003079931078437518
    ],
    [
     0.02276014800195636,
     0.025732255682344232,
     -0.0029721076803878727
    ],
    [
     0.023376027198351856,
     0.025437186508128158,
     -0.0020611593097763017
    ],
    [
     0.023231282703697786,
     0.026203064272982263,
     -0.002971781569284477
    ],
    [
     0.023103588752082516,
     0.026148887498073783,
     -0.003045298745991267
    ],
    [
     0.02362188087293049,
     0.02616581215927248,
     -0.002543931286341991
    ],
    [
     0.023188621711696555,
     0.026055981980142,
     -0.0028673602684454458
    ],
    [
     0.02393333866053826,
     0.025934355507548256,
     -0.0020010168470099947
    ],
    [
     0.023114057919979558,
     0.025367354289705803,
     -0.0022532963697262445
    ],
    [
     0.02322302938064169,
     0.026513248652280278,
     -0.003290219271638587
    ],
    [
     0.02359469898996558,
     0.02677286266946957,
     -0.0031781636795039925
    ],
    [
     0.023449137100385542,
     0.02604116087076198,
     -0.0025920237703764386
    ],
    [
     0.024029833406849832,
     0.02699722443167253,
     -0.0029673910248226992
    ],
    [
     0.023406725545023654,
     0.026363909189544784,
     -0.0029571836445211296
    ],
    [
     0.02371491294715078,
     0.027126411015314045,
     -0.0034114980681632656
    ],
    [
     0.023375395456426418,
     0.02576719297907126,
     -0.0023917975226448417
    ]
   ],
   "SE_2D": 6.350893097195173e-05,
   "SE_diff": 6.720456463451349e-05,
   "halves": [
    0.021947530552589356,
    0.021847438267538877
   ],
   "I_half": 0.021897484410064116,
   "nm": {
    "exact": {
     "I": 0.03927648235956982,
     "IG": 0.04380012303991833,
     "deficit_n2": 2.220446049250313e-16,
     "worst_deficit_cond": 3.708144902248023e-14,
     "bmax": 146,
     "nb_used": 52,
     "smax": 337
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       0
      ],
      "grass": 0.03930724288128573,
      "ncells": 2665,
      "bias": 3.076052171591126e-05,
      "SE_NM": 8.756394388151414e-05,
      "sample_means": [
       0.7790553,
       1.0786339,
       1.4927122
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       0
      ],
      "grass": 0.03913912739359837,
      "ncells": 2686,
      "bias": -0.00013735496597144792,
      "SE_NM": 8.256134308376918e-05,
      "sample_means": [
       0.7793517,
       1.0791565,
       1.4934366
      ]
     }
    }
   }
  },
  "1": {
   "y0": 1,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.0784522,
     1.4932851,
     2.0722115
    ],
    "cov": [
     [
      1.8398848363036435,
      1.125948911272671,
      1.6296092119206211
     ],
     [
      1.125948911272671,
      3.309355241053514,
      2.7116560141669512
     ],
     [
      1.6296092119206211,
      2.7116560141669512,
      6.355266234794374
     ]
    ],
    "rho_pc": 0.288123063353044,
    "IG_pc": 0.043332027548763016,
    "c1": 0.3402321084496906,
    "c3": 0.819391034400922,
    "rho_slope": 0.3381272853869817,
    "IG_slope": 0.060705463633896034,
    "F_tot": 0.8251306979455937,
    "k_hat": 1.2119292161712016,
    "F_one": [
     0.6546807648010428,
     0.8144174593440396,
     0.997436831301603
    ]
   },
   "grass": 0.03323045773550071,
   "plugin": 0.03377676992581957,
   "ncells": 9567,
   "blocks64": [
    [
     0.03664914303074607,
     0.04351501920347409,
     -0.006865876172728019
    ],
    [
     0.03628961293532207,
     0.042364576013343105,
     -0.006074963078021037
    ],
    [
     0.03651348415670963,
     0.04221523646877732,
     -0.0057017523120676886
    ],
    [
     0.03952509095622858,
     0.04698335073449724,
     -0.00745825977826866
    ],
    [
     0.03765999670193132,
     0.04639370740075707,
     -0.008733710698825753
    ],
    [
     0.036532905109741165,
     0.0450457249977311,
     -0.008512819887989936
    ],
    [
     0.036252282032541494,
     0.042350763294113754,
     -0.00609848126157226
    ],
    [
     0.03799150955743347,
     0.043850913753139806,
     -0.005859404195706339
    ],
    [
     0.03666003344738744,
     0.04175451199866688,
     -0.005094478551279438
    ],
    [
     0.03676963152063539,
     0.04442518119476316,
     -0.007655549674127765
    ],
    [
     0.036007336626348696,
     0.04310107000751992,
     -0.007093733381171224
    ],
    [
     0.03600700921839817,
     0.04112319031911838,
     -0.005116181100720214
    ],
    [
     0.037923715907529854,
     0.04470822990851205,
     -0.006784514000982199
    ],
    [
     0.03640540056725872,
     0.042533934391025166,
     -0.006128533823766449
    ],
    [
     0.03604253483096809,
     0.043267295165829896,
     -0.007224760334861809
    ],
    [
     0.03796101021360965,
     0.045300049976906835,
     -0.007339039763297188
    ],
    [
     0.03631995456473369,
     0.04320329374376251,
     -0.006883339179028815
    ],
    [
     0.03636388362049381,
     0.04316573614914502,
     -0.00680185252865121
    ],
    [
     0.0369872045115347,
     0.0425894586354413,
     -0.005602254123906601
    ],
    [
     0.037180297841477916,
     0.04238850235796982,
     -0.005208204516491906
    ],
    [
     0.03586234465401361,
     0.04168976864135451,
     -0.005827423987340902
    ],
    [
     0.03664582311568232,
     0.04339056933672422,
     -0.006744746221041903
    ],
    [
     0.037147285173959155,
     0.04271909534614139,
     -0.005571810172182237
    ],
    [
     0.038788236704382584,
     0.04581069236699269,
     -0.0070224556626101095
    ],
    [
     0.03622317216419724,
     0.043711857125932466,
     -0.007488684961735229
    ],
    [
     0.03624407100469984,
     0.04310012241786284,
     -0.006856051413162999
    ],
    [
     0.03777653542525883,
     0.04391765175306272,
     -0.00614111632780389
    ],
    [
     0.03594986040931847,
     0.04331248515992077,
     -0.007362624750602301
    ],
    [
     0.036846204671641125,
     0.043255616871140226,
     -0.006409412199499101
    ],
    [
     0.03917797056046446,
     0.045229288646997684,
     -0.006051318086533225
    ],
    [
     0.03575446554836148,
     0.042909044199459415,
     -0.007154578651097934
    ],
    [
     0.036974550051891875,
     0.04398398052949802,
     -0.007009430477606146
    ],
    [
     0.036401405705151824,
     0.04209536724483333,
     -0.005693961539681505
    ],
    [
     0.03653170588725363,
     0.044415993693116586,
     -0.007884287805862956
    ],
    [
     0.03723721397143098,
     0.044853946848067594,
     -0.007616732876636612
    ],
    [
     0.03658279650907392,
     0.04279930189726746,
     -0.006216505388193537
    ],
    [
     0.03658973613290328,
     0.04287905988245651,
     -0.0062893237495532245
    ],
    [
     0.03807800075409862,
     0.044018205473734834,
     -0.005940204719636216
    ],
    [
     0.03692005237008189,
     0.04230825841387419,
     -0.005388206043792303
    ],
    [
     0.03614673796932344,
     0.0422236460494443,
     -0.00607690808012086
    ],
    [
     0.037608476649587,
     0.04339307080038526,
     -0.00578459415079826
    ],
    [
     0.037197773601881146,
     0.04272213365155992,
     -0.005524360049678774
    ],
    [
     0.03659267866589566,
     0.04164505062426274,
     -0.00505237195836708
    ],
    [
     0.03642663424062942,
     0.040915537065538396,
     -0.004488902824908977
    ],
    [
     0.03765065705193926,
     0.04269365781884984,
     -0.005043000766910576
    ],
    [
     0.03759732217088185,
     0.04281274610772919,
     -0.00521542393684734
    ],
    [
     0.03576115460551588,
     0.04318984046088935,
     -0.007428685855373471
    ],
    [
     0.03699815249522853,
     0.04290577872460133,
     -0.005907626229372798
    ],
    [
     0.03644268915019033,
     0.04342742130834812,
     -0.006984732158157786
    ],
    [
     0.037466122145555225,
     0.04431793070493156,
     -0.006851808559376338
    ],
    [
     0.03756092911662989,
     0.04445400755964762,
     -0.006893078443017724
    ],
    [
     0.036115614037191435,
     0.04090963155365333,
     -0.004794017516461899
    ],
    [
     0.037091039368545964,
     0.04194231306408635,
     -0.004851273695540385
    ],
    [
     0.03661602412354448,
     0.04241643757476775,
     -0.005800413451223271
    ],
    [
     0.03768226242516093,
     0.04389664796561523,
     -0.006214385540454302
    ],
    [
     0.03545026084914493,
     0.04263294656021964,
     -0.007182685711074707
    ],
    [
     0.03734795930974144,
     0.042407900573829926,
     -0.0050599412640884855
    ],
    [
     0.03750139651344142,
     0.04528939643841229,
     -0.007787999924970868
    ],
    [
     0.03753508454469312,
     0.044871810698303496,
     -0.007336726153610376
    ],
    [
     0.0372138079176878,
     0.0431364841691628,
     -0.005922676251474995
    ],
    [
     0.03803577497631583,
     0.045463635064968116,
     -0.007427860088652288
    ],
    [
     0.03548996027702511,
     0.042696237858249206,
     -0.007206277581224094
    ],
    [
     0.03696625105877338,
     0.043019757165193094,
     -0.0060535061064197135
    ],
    [
     0.03691399071702772,
     0.04369541437556582,
     -0.006781423658538101
    ]
   ],
   "SE_2D": 0.00010423229387492788,
   "SE_diff": 0.00011902745667072075,
   "halves": [
    0.03338012725159345,
    0.03341233909449848
   ],
   "I_half": 0.033396233173045964,
   "nm": {
    "exact": {
     "I": 0.058945247583391425,
     "IG": 0.0659841509614205,
     "deficit_n2": 1.1102230246251565e-16,
     "worst_deficit_cond": 9.792167077193881e-14,
     "bmax": 182,
     "nb_used": 74,
     "smax": 488
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       1
      ],
      "grass": 0.058949179334751634,
      "ncells": 5416,
      "bias": 3.931751360208846e-06,
      "SE_NM": 0.0001142383813480567,
      "sample_means": [
       1.0780492,
       1.4932079,
       2.0724979
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       1
      ],
      "grass": 0.05922943176143747,
      "ncells": 5434,
      "bias": 0.000284184178046043,
      "SE_NM": 0.00011929492618388718,
      "sample_means": [
       1.0786213,
       1.4931794,
       2.0722312
      ]
     }
    }
   }
  },
  "2": {
   "y0": 2,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.4932851,
     2.0722115,
     2.887199
    ],
    "cov": [
     [
      3.309355241053514,
      2.7116560141669512,
      3.979935050558605
     ],
     [
      2.7116560141669512,
      6.355266234794374,
      6.424268971838397
     ],
     [
      3.979935050558605,
      6.424268971838397,
      12.884975622896562
     ]
    ],
    "rho_pc": 0.33402186637028397,
    "IG_pc": 0.05915005121377145,
    "c1": 0.4266785865430684,
    "c3": 1.0108575682740468,
    "rho_slope": 0.3877409597366419,
    "IG_slope": 0.08146130069144368,
    "F_tot": 1.0166037786107898,
    "k_hat": 0.9836674041941108,
    "F_one": [
     0.8144174593440396,
     0.997436831301603,
     1.1993610368671712
    ]
   },
   "grass": 0.04498914109800545,
   "plugin": 0.04607193494302919,
   "ncells": 18075,
   "blocks64": [
    [
     0.0532260451461557,
     0.059524650141391806,
     -0.006298604995236108
    ],
    [
     0.050985845398202834,
     0.0588537820107835,
     -0.007867936612580666
    ],
    [
     0.053704508390281624,
     0.060069073680554814,
     -0.00636456529027319
    ],
    [
     0.05229213485418427,
     0.05875330913472148,
     -0.006461174280537212
    ],
    [
     0.052510028217064963,
     0.06021109010975722,
     -0.0077010618926922556
    ],
    [
     0.05292857630468184,
     0.06168838160469472,
     -0.008759805300012878
    ],
    [
     0.05103616510340547,
     0.05865407161195795,
     -0.007617906508552479
    ],
    [
     0.05290615709950952,
     0.05966462341804774,
     -0.006758466318538221
    ],
    [
     0.05335550317693194,
     0.05941026006450063,
     -0.006054756887568694
    ],
    [
     0.0512820268490799,
     0.05622366273764101,
     -0.004941635888561113
    ],
    [
     0.05240041087665048,
     0.059368560929902496,
     -0.006968150053252013
    ],
    [
     0.05208858047264986,
     0.05919375139133347,
     -0.007105170918683609
    ],
    [
     0.05155576464263234,
     0.059583863468330146,
     -0.008028098825697806
    ],
    [
     0.0532989515505804,
     0.06051547369220524,
     -0.00721652214162484
    ],
    [
     0.05073177983667865,
     0.057655798707320655,
     -0.006924018870642007
    ],
    [
     0.05338829985742066,
     0.06092412115405085,
     -0.007535821296630191
    ],
    [
     0.053303261631024945,
     0.05922644198076056,
     -0.005923180349735616
    ],
    [
     0.05263945073286269,
     0.0594645582433962,
     -0.006825107510533508
    ],
    [
     0.051096149346284925,
     0.05854421020389471,
     -0.007448060857609788
    ],
    [
     0.0502515831076602,
     0.057500034183199815,
     -0.007248451075539612
    ],
    [
     0.05270586828088053,
     0.059819995117691926,
     -0.007114126836811396
    ],
    [
     0.05228398321672767,
     0.059195930768249416,
     -0.0069119475515217466
    ],
    [
     0.051268054815214015,
     0.056351628610131196,
     -0.005083573794917182
    ],
    [
     0.05308962164406417,
     0.0606722539838891,
     -0.007582632339824931
    ],
    [
     0.05436744038292396,
     0.06249789694237526,
     -0.008130456559451299
    ],
    [
     0.05269748314188494,
     0.05920030843676516,
     -0.006502825294880221
    ],
    [
     0.051388107426735274,
     0.0600763334342767,
     -0.008688226007541426
    ],
    [
     0.053234843155944844,
     0.06052666305328928,
     -0.007291819897344433
    ],
    [
     0.050371921293162814,
     0.05712014506714276,
     -0.006748223773979947
    ],
    [
     0.05224653786536404,
     0.05820316648358164,
     -0.005956628618217601
    ],
    [
     0.051708733126383244,
     0.05675023759309966,
     -0.005041504466716418
    ],
    [
     0.051680668592752,
     0.058958951325894,
     -0.0072782827331420025
    ],
    [
     0.05283397271082979,
     0.05883459758496864,
     -0.006000624874138848
    ],
    [
     0.05145734643987687,
     0.05810757513183268,
     -0.006650228691955806
    ],
    [
     0.05172538516188485,
     0.05866221556779763,
     -0.0069368304059127806
    ],
    [
     0.051918203548853015,
     0.06063875668081617,
     -0.008720553131963155
    ],
    [
     0.051036456337922864,
     0.059397222657937114,
     -0.00836076632001425
    ],
    [
     0.0528779929130172,
     0.059906907290948636,
     -0.007028914377931433
    ],
    [
     0.05087496602615893,
     0.05876573913259439,
     -0.007890773106435461
    ],
    [
     0.05287248337410233,
     0.05953713696846166,
     -0.006664653594359332
    ],
    [
     0.0518915864801377,
     0.05740603057547562,
     -0.005514444095337925
    ],
    [
     0.050966454209876666,
     0.05617376132618787,
     -0.005207307116311205
    ],
    [
     0.051397311140118696,
     0.059289872893837546,
     -0.00789256175371885
    ],
    [
     0.052439222889392845,
     0.060240339281988325,
     -0.007801116392595481
    ],
    [
     0.05292542449719839,
     0.06043809647343286,
     -0.007512671976234467
    ],
    [
     0.05321496785054869,
     0.060125005270091056,
     -0.006910037419542367
    ],
    [
     0.05293657823831932,
     0.0598135293844803,
     -0.006876951146160978
    ],
    [
     0.05176796428948105,
     0.05876475726769462,
     -0.006996792978213567
    ],
    [
     0.05222019198932948,
     0.0593271277728544,
     -0.00710693578352492
    ],
    [
     0.051478159014366476,
     0.059560482540117865,
     -0.00808232352575139
    ],
    [
     0.05260915501972807,
     0.06002423182466868,
     -0.007415076804940607
    ],
    [
     0.05300269514602096,
     0.06023552774515271,
     -0.007232832599131746
    ],
    [
     0.05192152336738243,
     0.0590119922454882,
     -0.007090468878105771
    ],
    [
     0.05221201796467323,
     0.06202968139730109,
     -0.009817663432627861
    ],
    [
     0.05300266757410821,
     0.05953212628914395,
     -0.006529458715035741
    ],
    [
     0.052406924652196096,
     0.05943091290876737,
     -0.007023988256571273
    ],
    [
     0.052657195894559194,
     0.057028981995040064,
     -0.004371786100480869
    ],
    [
     0.05115599050266795,
     0.057014128933121556,
     -0.005858138430453609
    ],
    [
     0.05178638558614601,
     0.05730814012946778,
     -0.005521754543321766
    ],
    [
     0.051725372023004645,
     0.05894557087821168,
     -0.007220198855207034
    ],
    [
     0.05204721490490005,
     0.056762989136187485,
     -0.004715774231287433
    ],
    [
     0.05394069374477706,
     0.060100962253021965,
     -0.006160268508244908
    ],
    [
     0.051691218662035965,
     0.05981616401592548,
     -0.008124945353889516
    ],
    [
     0.05361376692088804,
     0.059514611231249584,
     -0.005900844310361544
    ]
   ],
   "SE_2D": 0.00011412380756028437,
   "SE_diff": 0.0001313971841345879,
   "halves": [
    0.045304528202104066,
    0.04537840914854918
   ],
   "I_half": 0.045341468675326624,
   "nm": {
    "exact": {
     "I": 0.07752941940302965,
     "IG": 0.08686075743691549,
     "deficit_n2": 0.0,
     "worst_deficit_cond": 1.9939605522267811e-13,
     "bmax": 241,
     "nb_used": 110,
     "smax": 707
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       2
      ],
      "grass": 0.07765865538182304,
      "ncells": 10814,
      "bias": 0.000129235978793385,
      "SE_NM": 0.0001351091409172012,
      "sample_means": [
       1.4940283,
       2.0726403,
       2.8888647
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       2
      ],
      "grass": 0.0778622112915528,
      "ncells": 10765,
      "bias": 0.0003327918885231429,
      "SE_NM": 0.0001351998082813255,
      "sample_means": [
       1.4931346,
       2.0722238,
       2.887736
      ]
     }
    }
   }
  },
  "3": {
   "y0": 3,
   "gauss": {
    "N": 10000000,
    "lam": [
     2.0722115,
     2.887199,
     4.0403879
    ],
    "cov": [
     [
      6.355266234794374,
      6.424268971838397,
      9.514599880619137
     ],
     [
      6.424268971838397,
      12.884975622896562,
      15.03766109927401
     ],
     [
      9.514599880619137,
      15.03766109927401,
      27.230885440622135
     ]
    ],
    "rho_pc": 0.3651297138673094,
    "IG_pc": 0.0715425610833724,
    "c1": 0.49858604004050194,
    "c3": 1.167069425614755,
    "rho_slope": 0.42329306116341014,
    "IG_slope": 0.09872390127824317,
    "F_tot": 1.2275164484093335,
    "k_hat": 0.8146530348296687,
    "F_one": [
     0.997436831301603,
     1.1993610368671712,
     1.420574097820627
    ]
   },
   "grass": 0.056948183096414695,
   "plugin": 0.058937103389808065,
   "ncells": 32012,
   "blocks64": [
    [
     0.07048211000332483,
     0.07003912979264432,
     0.0004429802106805103
    ],
    [
     0.06972093305011562,
     0.07068378060861434,
     -0.0009628475584987223
    ],
    [
     0.06928956318707424,
     0.07190965303984004,
     -0.0026200898527657945
    ],
    [
     0.06957186394647064,
     0.07107446066615966,
     -0.0015025967196890255
    ],
    [
     0.07204336406324874,
     0.07417896643725744,
     -0.0021356023740086993
    ],
    [
     0.06997331233734627,
     0.07363637833772897,
     -0.0036630660003827004
    ],
    [
     0.0690756171952982,
     0.0708753447034138,
     -0.0017997275081156061
    ],
    [
     0.07023337429561316,
     0.0712877218070603,
     -0.0010543475114471457
    ],
    [
     0.0703713519708904,
     0.07325840450425535,
     -0.0028870525333649505
    ],
    [
     0.07036276735880787,
     0.07487184179686172,
     -0.004509074438053859
    ],
    [
     0.07008939262567715,
     0.07134319942339452,
     -0.0012538067977173745
    ],
    [
     0.06768426692561924,
     0.07048955672751403,
     -0.002805289801894789
    ],
    [
     0.0705407163911227,
     0.07090165829484643,
     -0.00036094190372373824
    ],
    [
     0.07035144096063117,
     0.07207956054707378,
     -0.001728119586442603
    ],
    [
     0.06811768324530476,
     0.07103360597676428,
     -0.0029159227314595193
    ],
    [
     0.06975508965025057,
     0.06933213226891785,
     0.000422957381332717
    ],
    [
     0.06970515869860261,
     0.07432451247762095,
     -0.0046193537790183425
    ],
    [
     0.06996638757643403,
     0.07188274629801339,
     -0.0019163587215793587
    ],
    [
     0.06746339183604544,
     0.07028290948515642,
     -0.002819517649110981
    ],
    [
     0.0688769247446066,
     0.07213900299095001,
     -0.0032620782463434056
    ],
    [
     0.07036007858733662,
     0.07348386581284232,
     -0.0031237872255057003
    ],
    [
     0.0700358244409891,
     0.07265632686231427,
     -0.002620502421325166
    ],
    [
     0.07012256838800379,
     0.07221318659362615,
     -0.002090618205622355
    ],
    [
     0.07054519292727868,
     0.07281000171221233,
     -0.002264808784933653
    ],
    [
     0.0700448256570132,
     0.07203023927790705,
     -0.0019854136208938555
    ],
    [
     0.06901517009319313,
     0.06930520894154621,
     -0.0002900388483530747
    ],
    [
     0.06844565494040822,
     0.07012236884911154,
     -0.0016767139087033173
    ],
    [
     0.06952158134968034,
     0.07032100362090724,
     -0.0007994222712268961
    ],
    [
     0.06824159502663374,
     0.06970698340857386,
     -0.0014653883819401164
    ],
    [
     0.07097375675930007,
     0.07122974042557204,
     -0.00025598366627196945
    ],
    [
     0.07088892943278324,
     0.06604443726955755,
     0.004844492163225689
    ],
    [
     0.07256604095359265,
     0.07199090857923576,
     0.0005751323743568848
    ],
    [
     0.06954846639807233,
     0.07120958862869786,
     -0.0016611222306255335
    ],
    [
     0.06798764842921656,
     0.07273532204646294,
     -0.004747673617246373
    ],
    [
     0.06902703927252762,
     0.06994878261206003,
     -0.0009217433395324048
    ],
    [
     0.06931868846737466,
     0.07259312053911199,
     -0.003274432071737332
    ],
    [
     0.07042730053888224,
     0.07139292035415097,
     -0.0009656198152687284
    ],
    [
     0.07060567517626115,
     0.07287396362801797,
     -0.0022682884517568197
    ],
    [
     0.07120400260545079,
     0.07544535887670646,
     -0.004241356271255672
    ],
    [
     0.06956696847153232,
     0.07163991564298706,
     -0.002072947171454745
    ],
    [
     0.06728830502018646,
     0.06857356427037248,
     -0.0012852592501860216
    ],
    [
     0.07107300631975555,
     0.0725120048439201,
     -0.0014389985241645559
    ],
    [
     0.07028811279589764,
     0.07124631570084727,
     -0.0009582029049496343
    ],
    [
     0.068857556579907,
     0.06811861174128861,
     0.0007389448386183883
    ],
    [
     0.07133975981463436,
     0.07215875477688356,
     -0.0008189949622492004
    ],
    [
     0.07028358848825178,
     0.07190721929012246,
     -0.0016236308018706819
    ],
    [
     0.07012807311543678,
     0.0730838472521824,
     -0.002955774136745609
    ],
    [
     0.06966626400901976,
     0.07233130507251077,
     -0.002665041063491011
    ],
    [
     0.06967395053962555,
     0.07312928695442662,
     -0.003455336414801072
    ],
    [
     0.07106115930869361,
     0.07375675837451101,
     -0.0026955990658174
    ],
    [
     0.06856959922519046,
     0.07165638951154923,
     -0.003086790286358776
    ],
    [
     0.069117982508347,
     0.07303192786160362,
     -0.00391394535325662
    ],
    [
     0.06891911582448174,
     0.06853824638774544,
     0.0003808694367362919
    ],
    [
     0.07086042595738284,
     0.07170851880399519,
     -0.0008480928466123444
    ],
    [
     0.07037080238031468,
     0.07314436424862433,
     -0.002773561868309654
    ],
    [
     0.06887398677913659,
     0.071003895365301,
     -0.0021299085861644085
    ],
    [
     0.07023832997838664,
     0.07032475050501126,
     -8.642052662462263e-05
    ],
    [
     0.06975116259444825,
     0.07266785382053399,
     -0.0029166912260857464
    ],
    [
     0.07069098132511353,
     0.07368522867616596,
     -0.0029942473510524287
    ],
    [
     0.0704251114401302,
     0.07095638513764829,
     -0.0005312736975180976
    ],
    [
     0.07011618590799085,
     0.0693573993947326,
     0.0007587865132582527
    ],
    [
     0.07039613880969764,
     0.07051519987777936,
     -0.00011906106808172445
    ],
    [
     0.06930550720886153,
     0.07114659633653392,
     -0.0018410891276723906
    ],
    [
     0.07019958436833562,
     0.07012730933788038,
     7.227503045524608e-05
    ]
   ],
   "SE_2D": 0.00012784764832290298,
   "SE_diff": 0.00020141523066195095,
   "halves": [
    0.057541068601054235,
    0.057593969813908075
   ],
   "I_half": 0.057567519207481155,
   "nm": {
    "exact": {
     "I": 0.09261893018000618,
     "IG": 0.10368897387032998,
     "deficit_n2": 0.0,
     "worst_deficit_cond": 3.226308109560705e-13,
     "bmax": 334,
     "nb_used": 167,
     "smax": 1011
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       3
      ],
      "grass": 0.09287540264995187,
      "ncells": 21030,
      "bias": 0.0002564724699456872,
      "SE_NM": 0.00015858613786497427,
      "sample_means": [
       2.0717872,
       2.8863417,
       4.0386569
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       3
      ],
      "grass": 0.09308284003467016,
      "ncells": 21018,
      "bias": 0.00046390985466397694,
      "SE_NM": 0.00015345645857813204,
      "sample_means": [
       2.0734333,
       2.8875357,
       4.0416794
      ]
     }
    }
   }
  },
  "4": {
   "y0": 4,
   "gauss": {
    "N": 10000000,
    "lam": [
     2.887199,
     4.0403879,
     5.6744367
    ],
    "cov": [
     [
      12.884975622896562,
      15.03766109927401,
      22.351578569354558
     ],
     [
      15.03766109927401,
      27.230885440622135,
      34.86149560415363
     ],
     [
      22.351578569354558,
      34.86149560415363,
      58.984286936121805
     ]
    ],
    "rho_pc": 0.38231271293988844,
    "IG_pc": 0.07900749109506092,
    "c1": 0.552228135661036,
    "c3": 1.280218951387765,
    "rho_slope": 0.4469257111344223,
    "IG_slope": 0.1114109210797055,
    "F_tot": 1.454556499919748,
    "k_hat": 0.6874947793744505,
    "F_one": [
     1.1993610368671712,
     1.420574097820627,
     1.6556247231505778
    ]
   },
   "grass": 0.06821544852961914,
   "plugin": 0.07165736474919271,
   "ncells": 53780,
   "blocks64": [
    [
     0.09042117276450856,
     0.08120303197047729,
     0.009218140794031271
    ],
    [
     0.08964141705952677,
     0.08213268838452008,
     0.007508728675006696
    ],
    [
     0.091391789495332,
     0.07908971680144924,
     0.012302072693882754
    ],
    [
     0.09138027332864151,
     0.08030953324353514,
     0.011070740085106376
    ],
    [
     0.0901657757635892,
     0.08284079831229872,
     0.007324977451290474
    ],
    [
     0.0894079979148783,
     0.07933493419603588,
     0.010073063718842423
    ],
    [
     0.08987236284662536,
     0.07807568748777821,
     0.011796675358847153
    ],
    [
     0.091076558135323,
     0.07610594506012058,
     0.014970613075202421
    ],
    [
     0.09109603891083129,
     0.07986425254230188,
     0.011231786368529409
    ],
    [
     0.0906863495781769,
     0.07761385198822354,
     0.013072497589953352
    ],
    [
     0.0908454849925242,
     0.08089153008120432,
     0.009953954911319882
    ],
    [
     0.08782465527146499,
     0.07718127294316049,
     0.010643382328304501
    ],
    [
     0.08947135168707376,
     0.0821552178525594,
     0.007316133834514363
    ],
    [
     0.09071603214360735,
     0.07725465592008725,
     0.013461376223520102
    ],
    [
     0.08809522639923095,
     0.0808876047255311,
     0.007207621673699857
    ],
    [
     0.09054340027285779,
     0.08044373250070225,
     0.01009966777215554
    ],
    [
     0.09218829960403774,
     0.08003144592159837,
     0.012156853682439364
    ],
    [
     0.09192671318901091,
     0.07930899973159754,
     0.012617713457413374
    ],
    [
     0.08749476803579181,
     0.07764860234302555,
     0.009846165692766265
    ],
    [
     0.09042381760037266,
     0.08164559134471465,
     0.008778226255658009
    ],
    [
     0.08908837443317097,
     0.0765201150525404,
     0.012568259380630567
    ],
    [
     0.09047654380011583,
     0.08098340420299635,
     0.009493139597119477
    ],
    [
     0.0885341084469502,
     0.0765222915970707,
     0.012011816849879495
    ],
    [
     0.0907551265637716,
     0.08197508038601917,
     0.008780046177752437
    ],
    [
     0.09079189828989787,
     0.08245686357204704,
     0.008335034717850826
    ],
    [
     0.0888676897422398,
     0.07684630367549704,
     0.012021386066742759
    ],
    [
     0.088933009527417,
     0.07805250185507166,
     0.010880507672345344
    ],
    [
     0.0919609473009455,
     0.07863057559886055,
     0.013330371702084953
    ],
    [
     0.08949110820107808,
     0.07837772707928506,
     0.011113381121793026
    ],
    [
     0.09040645262299574,
     0.07961848165098777,
     0.010787970972007968
    ],
    [
     0.08945883106431829,
     0.07219243795074,
     0.01726639311357829
    ],
    [
     0.0892629881017859,
     0.07793918349220766,
     0.011323804609578242
    ],
    [
     0.08911181635820409,
     0.07730923652719843,
     0.01180257983100566
    ],
    [
     0.09133688571189325,
     0.07868729244739717,
     0.012649593264496078
    ],
    [
     0.08880843771248959,
     0.08274689126683556,
     0.0060615464456540286
    ],
    [
     0.09006721065645529,
     0.07967162811222137,
     0.010395582544233922
    ],
    [
     0.09144511429233493,
     0.08191794309001371,
     0.009527171202321216
    ],
    [
     0.08806888256764633,
     0.07685331643709356,
     0.011215566130552773
    ],
    [
     0.09253909608907307,
     0.08215477954992849,
     0.01038431653914458
    ],
    [
     0.09083078187185123,
     0.07946909612084138,
     0.011361685751009848
    ],
    [
     0.08934581853202062,
     0.07792236102395879,
     0.011423457508061827
    ],
    [
     0.09070435706911262,
     0.07843394039750137,
     0.012270416671611245
    ],
    [
     0.09037235146822553,
     0.07939059236453046,
     0.010981759103695074
    ],
    [
     0.09024087216670473,
     0.07726204569744397,
     0.012978826469260768
    ],
    [
     0.09190873987412829,
     0.08100974240749921,
     0.010898997466629076
    ],
    [
     0.08926916230882487,
     0.07817164205164129,
     0.01109752025718358
    ],
    [
     0.08879538733891756,
     0.08048892071574305,
     0.00830646662317451
    ],
    [
     0.09039237908958864,
     0.08014151020695408,
     0.010250868882634559
    ],
    [
     0.09006228916082826,
     0.081051031763096,
     0.009011257397732259
    ],
    [
     0.08856457434379816,
     0.07889338786397303,
     0.009671186479825136
    ],
    [
     0.09012507827808225,
     0.07536131144178435,
     0.014763766836297904
    ],
    [
     0.08951474742838439,
     0.08123382877880396,
     0.00828091864958043
    ],
    [
     0.08941241092350793,
     0.08254648003324011,
     0.006865930890267824
    ],
    [
     0.09131202723580856,
     0.08371521425327141,
     0.007596812982537143
    ],
    [
     0.08974468062746777,
     0.07889890832219221,
     0.010845772305275558
    ],
    [
     0.08793880260849107,
     0.07858744081470845,
     0.009351361793782625
    ],
    [
     0.09129276419459931,
     0.07870711676003352,
     0.012585647434565791
    ],
    [
     0.09099267827679824,
     0.08150922615806863,
     0.009483452118729613
    ],
    [
     0.08928358714367857,
     0.07793603718129989,
     0.011347549962378675
    ],
    [
     0.09262972504120803,
     0.07846985614339816,
     0.014159868897809874
    ],
    [
     0.09051035109322836,
     0.07637626299014905,
     0.014134088103079312
    ],
    [
     0.09037670587038171,
     0.0748058128110381,
     0.015570893059343616
    ],
    [
     0.08928685196588404,
     0.07682739512021565,
     0.01245945684566839
    ],
    [
     0.08857677202604819,
     0.07079570767142099,
     0.017781064354627202
    ]
   ],
   "SE_2D": 0.0001490021541539093,
   "SE_diff": 0.0002983834770533459,
   "halves": [
    0.06931959710754398,
    0.06929306213376485
   ],
   "I_half": 0.06930632962065442,
   "nm": {
    "exact": {
     "I": 0.10361509764881804,
     "IG": 0.11585320620168334,
     "deficit_n2": 2.220446049250313e-16,
     "worst_deficit_cond": 3.5138558729386205e-13,
     "bmax": 482,
     "nb_used": 258,
     "smax": 1432
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       4
      ],
      "grass": 0.10470004176921321,
      "ncells": 39274,
      "bias": 0.0010849441203951704,
      "SE_NM": 0.00017549934925021183,
      "sample_means": [
       2.8865382,
       4.0394552,
       5.6740055
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       4
      ],
      "grass": 0.10453337193090384,
      "ncells": 39453,
      "bias": 0.0009182742820857959,
      "SE_NM": 0.00019567877159407343,
      "sample_means": [
       2.8873634,
       4.040855,
       5.673626
      ]
     }
    }
   }
  },
  "5": {
   "y0": 5,
   "gauss": {
    "N": 10000000,
    "lam": [
     4.0403879,
     5.6744367,
     8.0073851
    ],
    "cov": [
     [
      27.230885440622135,
      34.86149560415363,
      52.03227753454746
     ],
     [
      34.86149560415363,
      58.984286936121805,
      80.2473347422603
     ],
     [
      52.03227753454746,
      80.2473347422603,
      130.28417478871546
     ]
    ],
    "rho_pc": 0.3892471689058445,
    "IG_pc": 0.08215046904925621,
    "c1": 0.5910302118580762,
    "c3": 1.3604866467092454,
    "rho_slope": 0.4627133132139877,
    "IG_slope": 0.12046515743358777,
    "F_tot": 1.6972264096288976,
    "k_hat": 0.5891965823337926,
    "F_one": [
     1.420574097820627,
     1.6556247231505778,
     1.9070520676039862
    ]
   },
   "grass": 0.0789185394032863,
   "plugin": 0.08458139464618775,
   "ncells": 86741,
   "blocks64": [
    [
     0.11272377493843866,
     0.08411694609672053,
     0.028606828841718127
    ],
    [
     0.11553767453758912,
     0.08370032203488623,
     0.03183735250270289
    ],
    [
     0.11460272654531423,
     0.08378102649642387,
     0.030821700048890358
    ],
    [
     0.11559686101846456,
     0.08207804857142859,
     0.03351881244703597
    ],
    [
     0.11250454664484888,
     0.08026055517924428,
     0.032243991465604596
    ],
    [
     0.11380614434994918,
     0.08376674338723816,
     0.030039400962711016
    ],
    [
     0.11454490985425281,
     0.0826407937149182,
     0.03190411613933461
    ],
    [
     0.11622834957161032,
     0.08045956272859421,
     0.03576878684301611
    ],
    [
     0.1135570088361888,
     0.07952525260426484,
     0.03403175623192396
    ],
    [
     0.11614664346413583,
     0.08051856760153157,
     0.03562807586260426
    ],
    [
     0.11517244895076573,
     0.08455464859285888,
     0.030617800357906844
    ],
    [
     0.11210618763042834,
     0.08037583414950025,
     0.03173035348092809
    ],
    [
     0.11346814055191512,
     0.08139074840349529,
     0.03207739214841983
    ],
    [
     0.11430432816825054,
     0.07702894186405185,
     0.03727538630419869
    ],
    [
     0.11364687525198391,
     0.08370097725130365,
     0.02994589800068026
    ],
    [
     0.11239608817248925,
     0.08149296016748794,
     0.030903128005001307
    ],
    [
     0.11348398893704736,
     0.08537610612775651,
     0.028107882809290857
    ],
    [
     0.1138806227768061,
     0.08436555923195403,
     0.029515063544852074
    ],
    [
     0.11520613748786612,
     0.08204458442853671,
     0.03316155305932941
    ],
    [
     0.11557278139118665,
     0.08329606585621512,
     0.03227671553497154
    ],
    [
     0.1125067879090178,
     0.07669157458384365,
     0.03581521332517415
    ],
    [
     0.11361691775342742,
     0.08124486757544577,
     0.03237205017798164
    ],
    [
     0.11521606184846078,
     0.08343287381343065,
     0.031783188035030135
    ],
    [
     0.11290107814937311,
     0.08519562473256408,
     0.027705453416809037
    ],
    [
     0.11275418803089732,
     0.08545954753209063,
     0.027294640498806685
    ],
    [
     0.11453915415792881,
     0.08066998509583512,
     0.033869169062093696
    ],
    [
     0.11205763586494477,
     0.084923880404814,
     0.027133755460130776
    ],
    [
     0.11334982662659865,
     0.08097987101892151,
     0.03236995560767714
    ],
    [
     0.11401595752130866,
     0.0842702077476323,
     0.02974574977367636
    ],
    [
     0.11548393658482237,
     0.08224217332395192,
     0.033241763260870444
    ],
    [
     0.1144057153255984,
     0.07759469158136573,
     0.036811023744232674
    ],
    [
     0.11592188172931106,
     0.08049077577715417,
     0.035431105952156886
    ],
    [
     0.11268252656985656,
     0.08278827407313448,
     0.029894252496722076
    ],
    [
     0.11533514396841404,
     0.08214669041566809,
     0.03318845355274595
    ],
    [
     0.11414509909162174,
     0.0838092984812944,
     0.03033580061032734
    ],
    [
     0.11411953045060663,
     0.08576565995753639,
     0.02835387049307024
    ],
    [
     0.11440575216438464,
     0.08213213925477524,
     0.03227361290960941
    ],
    [
     0.11631825103273208,
     0.08099842963580733,
     0.035319821396924744
    ],
    [
     0.11399462802082017,
     0.08566517155194012,
     0.02832945646888005
    ],
    [
     0.1142340003431439,
     0.0828134475399236,
     0.0314205528032203
    ],
    [
     0.11358976123409636,
     0.07995254559251194,
     0.03363721564158442
    ],
    [
     0.11537974635776926,
     0.08405730212971899,
     0.03132244422805028
    ],
    [
     0.11249330997548235,
     0.07862680225862165,
     0.0338665077168607
    ],
    [
     0.11714705229956657,
     0.08178507947628208,
     0.03536197282328449
    ],
    [
     0.1167105337262484,
     0.08013261397473731,
     0.03657791975151109
    ],
    [
     0.11519079155764445,
     0.08461408514095925,
     0.030576706416685195
    ],
    [
     0.11346596437574608,
     0.08323353318019851,
     0.03023243119554757
    ],
    [
     0.11368349948686518,
     0.08254562025608035,
     0.03113787923078483
    ],
    [
     0.11247233971927262,
     0.08491792378465701,
     0.027554415934615606
    ],
    [
     0.11523254304084762,
     0.08805934381705331,
     0.02717319922379431
    ],
    [
     0.115093180859966,
     0.08441115024600468,
     0.030682030613961325
    ],
    [
     0.11494358475262167,
     0.08176058972185188,
     0.033182995030769796
    ],
    [
     0.11441776488552424,
     0.08485935627756656,
     0.02955840860795768
    ],
    [
     0.1140390234636719,
     0.08014569246625182,
     0.033893330997420076
    ],
    [
     0.11439290295825444,
     0.08342452111783791,
     0.03096838184041653
    ],
    [
     0.11293828119104088,
     0.07941782506232724,
     0.03352045612871364
    ],
    [
     0.11413640230172462,
     0.08312782489525901,
     0.031008577406465607
    ],
    [
     0.11434985139920872,
     0.07999974585892783,
     0.034350105540280895
    ],
    [
     0.1162801855529576,
     0.0859157977647488,
     0.03036438778820881
    ],
    [
     0.1133207814042132,
     0.07879532095978237,
     0.03452546044443083
    ],
    [
     0.11624368295611642,
     0.08253665299591952,
     0.03370702996019691
    ],
    [
     0.11407997081013654,
     0.08447559387920003,
     0.02960437693093651
    ],
    [
     0.11346143144881271,
     0.07765408460940604,
     0.03580734683940667
    ],
    [
     0.11597061448398449,
     0.07571096529034581,
     0.04025964919363868
    ]
   ],
   "SE_2D": 0.0001556246633769577,
   "SE_diff": 0.0003486983951967033,
   "halves": [
    0.08056956261027182,
    0.08097750691488592
   ],
   "I_half": 0.08077353476257887,
   "nm": {
    "exact": {
     "I": 0.11121570894181017,
     "IG": 0.12424022311171243,
     "deficit_n2": -1.3322676295501878e-15,
     "worst_deficit_cond": 1.1604051053382136e-12,
     "bmax": 715,
     "nb_used": 400,
     "smax": 2013
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       5
      ],
      "grass": 0.11294367638528868,
      "ncells": 71497,
      "bias": 0.0017279674434785147,
      "SE_NM": 0.00018385188034281393,
      "sample_means": [
       4.0389975,
       5.6734238,
       8.0056217
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       5
      ],
      "grass": 0.11283064614591432,
      "ncells": 71389,
      "bias": 0.001614937204104147,
      "SE_NM": 0.0001711087517361962,
      "sample_means": [
       4.0416208,
       5.6757498,
       8.010986
      ]
     }
    }
   }
  },
  "6": {
   "y0": 6,
   "gauss": {
    "N": 10000000,
    "lam": [
     5.6744367,
     8.0073851,
     11.3447936
    ],
    "cov": [
     [
      58.984286936121805,
      80.2473347422603,
      120.01028794326368
     ],
     [
      80.2473347422603,
      130.28417478871546,
      184.06990287177493
     ],
     [
      120.01028794326368,
      184.06990287177493,
      290.9079818641972
     ]
    ],
    "rho_pc": 0.38638344201619695,
    "IG_pc": 0.08084326405779044,
    "c1": 0.6159407684962434,
    "c3": 1.412833931444743,
    "rho_slope": 0.47243122994293546,
    "IG_slope": 0.12628055991245138,
    "F_tot": 1.9539250327746336,
    "k_hat": 0.5117903620795365,
    "F_one": [
     1.6556247231505778,
     1.9070520676039862,
     2.172134639793622
    ]
   },
   "grass": 0.08948092621844239,
   "plugin": 0.09847010155044966,
   "ncells": 134992,
   "blocks64": [
    [
     0.14617645513091482,
     0.08373940393777629,
     0.062437051193138526
    ],
    [
     0.14471484900959908,
     0.08052212240921554,
     0.06419272660038354
    ],
    [
     0.1437765180900472,
     0.08152428066264687,
     0.06225223742740034
    ],
    [
     0.14582925786399947,
     0.08316606426569106,
     0.06266319359830841
    ],
    [
     0.14502060380835946,
     0.08427924974101361,
     0.06074135406734585
    ],
    [
     0.14460038947454734,
     0.08213601319419438,
     0.062464376280352965
    ],
    [
     0.1419491176302632,
     0.08002088835366548,
     0.061928229276597704
    ],
    [
     0.14586557230126118,
     0.07803895282357137,
     0.06782661947768981
    ],
    [
     0.1438975468570325,
     0.08260552603135189,
     0.061292020825680596
    ],
    [
     0.14421383994859216,
     0.08258080015507609,
     0.06163303979351607
    ],
    [
     0.14398363525389524,
     0.08708988003106041,
     0.056893755222834824
    ],
    [
     0.14405100479186483,
     0.07973866920666009,
     0.06431233558520474
    ],
    [
     0.1427307018464452,
     0.08118811708285345,
     0.06154258476359176
    ],
    [
     0.14260956716282625,
     0.07541740003011149,
     0.06719216713271475
    ],
    [
     0.14485008602122829,
     0.08097172874456449,
     0.0638783572766638
    ],
    [
     0.1431614324932653,
     0.0799745563613968,
     0.06318687613186849
    ],
    [
     0.1454962354577951,
     0.08200759511823255,
     0.06348864033956256
    ],
    [
     0.14714822567193586,
     0.08375571319426027,
     0.06339251247767559
    ],
    [
     0.14435198727925336,
     0.08381442632068181,
     0.060537560958571546
    ],
    [
     0.14235407816018686,
     0.0838039871607521,
     0.058550090999434756
    ],
    [
     0.14654256876742355,
     0.08259299693318589,
     0.06394957183423766
    ],
    [
     0.1469390257864145,
     0.08463877000666274,
     0.06230025577975175
    ],
    [
     0.14210639154171822,
     0.08282957849057884,
     0.05927681305113938
    ],
    [
     0.14479220594583264,
     0.0867752162460506,
     0.05801698969978204
    ],
    [
     0.14185185859203386,
     0.08072290109589655,
     0.06112895749613731
    ],
    [
     0.14408135156359414,
     0.08155766014550618,
     0.06252369141808796
    ],
    [
     0.14459554617020043,
     0.08381725560779898,
     0.060778290562401444
    ],
    [
     0.1464154752565694,
     0.08003174013449854,
     0.06638373512207085
    ],
    [
     0.14309060998556156,
     0.08521687498517447,
     0.05787373500038709
    ],
    [
     0.146247829252955,
     0.07715520450390811,
     0.06909262474904687
    ],
    [
     0.141734343305159,
     0.06879358559945284,
     0.07294075770570616
    ],
    [
     0.14495093402321135,
     0.0817230008585979,
     0.06322793316461345
    ],
    [
     0.14676240068081015,
     0.0769303634601123,
     0.06983203722069785
    ],
    [
     0.14438299285731482,
     0.08248717864790023,
     0.06189581420941459
    ],
    [
     0.14437965780811446,
     0.08038016332045664,
     0.06399949448765782
    ],
    [
     0.14416828739550436,
     0.08397360806715348,
     0.060194679328350875
    ],
    [
     0.14338639549006071,
     0.08204445826946719,
     0.06134193722059353
    ],
    [
     0.1426692979768429,
     0.07785678294614178,
     0.06481251503070114
    ],
    [
     0.14525372976508066,
     0.0782248543711857,
     0.06702887539389496
    ],
    [
     0.14302002722534102,
     0.08499548163799185,
     0.058024545587349166
    ],
    [
     0.14236550291193772,
     0.07494292338075446,
     0.06742257953118326
    ],
    [
     0.1441795196808382,
     0.08122164808536951,
     0.06295787159546869
    ],
    [
     0.14267679264712374,
     0.07751272536573657,
     0.06516406728138717
    ],
    [
     0.14706513417738787,
     0.07725718716346983,
     0.06980794701391804
    ],
    [
     0.14741132051403483,
     0.07586042410702314,
     0.07155089640701169
    ],
    [
     0.14507374412810137,
     0.07913589071347525,
     0.06593785341462612
    ],
    [
     0.14315218984051814,
     0.08274630877113294,
     0.0604058810693852
    ],
    [
     0.14239725020933225,
     0.08034656179067527,
     0.06205068841865698
    ],
    [
     0.14538102308573375,
     0.07652532464033719,
     0.06885569844539656
    ],
    [
     0.14445016465658345,
     0.08803922472763823,
     0.05641093992894522
    ],
    [
     0.1444715846974045,
     0.08554432756749403,
     0.05892725712991048
    ],
    [
     0.14792872225714504,
     0.08595119914644654,
     0.0619775231106985
    ],
    [
     0.14474986445485083,
     0.08455479922607444,
     0.06019506522877639
    ],
    [
     0.14263544708694997,
     0.0833361066180759,
     0.05929934046887407
    ],
    [
     0.1455962833845028,
     0.08099296533670511,
     0.0646033180477977
    ],
    [
     0.14196863984512387,
     0.07949112794749022,
     0.06247751189763365
    ],
    [
     0.14402618222681962,
     0.07754077589341817,
     0.06648540633340146
    ],
    [
     0.144442134016046,
     0.08120096559663294,
     0.06324116841941306
    ],
    [
     0.14393608265753688,
     0.08482605346527484,
     0.059110029192262034
    ],
    [
     0.14718454798652303,
     0.08025279882796553,
     0.0669317491585575
    ],
    [
     0.14219930763054123,
     0.07496418332492402,
     0.0672351243056172
    ],
    [
     0.14323263910218742,
     0.07696798125404487,
     0.06626465784814255
    ],
    [
     0.1437489177619078,
     0.07659707553371324,
     0.06715184222819455
    ],
    [
     0.14639424749891283,
     0.0795334227922658,
     0.06686082470664703
    ]
   ],
   "SE_2D": 0.00019892735222116792,
   "SE_diff": 0.00045180354334299524,
   "halves": [
    0.09261307651314077,
    0.09262729172027839
   ],
   "I_half": 0.09262018411670958,
   "nm": {
    "exact": {
     "I": 0.1160325573599395,
     "IG": 0.12959825976388648,
     "deficit_n2": -1.1102230246251565e-15,
     "worst_deficit_cond": 1.940558824742311e-12,
     "bmax": 1082,
     "nb_used": 624,
     "smax": 2833
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       6
      ],
      "grass": 0.11913517208764546,
      "ncells": 124759,
      "bias": 0.0031026147277059546,
      "SE_NM": 0.00021918021105522172,
      "sample_means": [
       5.6752801,
       8.0084314,
       11.3473145
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       6
      ],
      "grass": 0.1192017256612008,
      "ncells": 124709,
      "bias": 0.0031691683012612937,
      "SE_NM": 0.00018650762052136377,
      "sample_means": [
       5.6749472,
       8.0078251,
       11.3461745
      ]
     }
    }
   }
  },
  "7": {
   "y0": 7,
   "gauss": {
    "N": 10000000,
    "lam": [
     8.0073851,
     11.3447936,
     16.1212853
    ],
    "cov": [
     [
      130.28417478871546,
      184.06990287177493,
      275.5566886515998
     ],
     [
      184.06990287177493,
      290.9079818641972,
      420.67115497190144
     ],
     [
      275.5566886515998,
      420.67115497190144,
      653.2858051045844
     ]
    ],
    "rho_pc": 0.37633126999858857,
    "IG_pc": 0.0763572369533875,
    "c1": 0.6327427033531969,
    "c3": 1.4460626081008692,
    "rho_slope": 0.47864602967240216,
    "IG_slope": 0.13009961903346687,
    "F_tot": 2.2247885473886972,
    "k_hat": 0.4494809186130209,
    "F_one": [
     1.9070520676039862,
     2.172134639793622,
     2.451614674373623
    ]
   },
   "grass": 0.10001806687355774,
   "plugin": 0.1138630405471659,
   "ncells": 204418,
   "blocks64": [
    [
     0.18358775564519902,
     0.0812340778876663,
     0.10235367775753272
    ],
    [
     0.1820140037801874,
     0.0769546480488819,
     0.1050593557313055
    ],
    [
     0.18488868573467165,
     0.08195366263883082,
     0.10293502309584084
    ],
    [
     0.18526046171065502,
     0.08007503222246695,
     0.10518542948818807
    ],
    [
     0.18396226014251305,
     0.07937917743796594,
     0.10458308270454711
    ],
    [
     0.1810284525169319,
     0.07457910474920969,
     0.1064493477677222
    ],
    [
     0.18216532567881139,
     0.07536660142232757,
     0.10679872425648382
    ],
    [
     0.18527607271552604,
     0.07054313391251041,
     0.11473293880301563
    ],
    [
     0.18255684334001288,
     0.07946360911116267,
     0.10309323422885021
    ],
    [
     0.18291043686868846,
     0.08034279812241421,
     0.10256763874627425
    ],
    [
     0.18319452729548757,
     0.0812258893829995,
     0.10196863791248807
    ],
    [
     0.18391226541486994,
     0.06913200273861692,
     0.11478026267625302
    ],
    [
     0.1812960356725064,
     0.08251153993835457,
     0.09878449573415184
    ],
    [
     0.18487189808724125,
     0.06945202333712894,
     0.11541987475011231
    ],
    [
     0.18079431502414423,
     0.07975017791778136,
     0.10104413710636287
    ],
    [
     0.18060907074351462,
     0.07932493744408653,
     0.10128413329942809
    ],
    [
     0.18224201214919944,
     0.07541907572065722,
     0.10682293642854222
    ],
    [
     0.18174740653292076,
     0.07575575363277763,
     0.10599165290014313
    ],
    [
     0.1817675174134532,
     0.08220522331499021,
     0.099562294098463
    ],
    [
     0.18174731849157233,
     0.0765180779228035,
     0.10522924056876883
    ],
    [
     0.18504128026896538,
     0.07775196675818893,
     0.10728931351077645
    ],
    [
     0.18416498183002084,
     0.08322138704563904,
     0.1009435947843818
    ],
    [
     0.18008683444016427,
     0.07760972580023458,
     0.10247710863992969
    ],
    [
     0.18334476354418605,
     0.08523064446645058,
     0.09811411907773547
    ],
    [
     0.18255616438641198,
     0.08031806720206963,
     0.10223809718434235
    ],
    [
     0.18499734025322923,
     0.07886590749926589,
     0.10613143275396333
    ],
    [
     0.18326950253357488,
     0.07947929361678743,
     0.10379020891678745
    ],
    [
     0.1805846043404884,
     0.07616424633600498,
     0.10442035800448342
    ],
    [
     0.18409724934896055,
     0.0819827176369259,
     0.10211453171203465
    ],
    [
     0.1811148098551847,
     0.0774223105774636,
     0.10369249927772109
    ],
    [
     0.18219245900652226,
     0.05458950088723063,
     0.12760295811929162
    ],
    [
     0.1819452858463979,
     0.07633568842315254,
     0.10560959742324537
    ],
    [
     0.18189865454889365,
     0.07114168012395032,
     0.11075697442494332
    ],
    [
     0.18396326798844598,
     0.07412850705457441,
     0.10983476093387157
    ],
    [
     0.1852281731798886,
     0.08291892756335849,
     0.10230924561653011
    ],
    [
     0.18200079772530842,
     0.08384167509473353,
     0.09815912263057489
    ],
    [
     0.18303448323655225,
     0.0793349880535075,
     0.10369949518304475
    ],
    [
     0.18263377234526956,
     0.07575920069226422,
     0.10687457165300535
    ],
    [
     0.1843964711589141,
     0.0820401469942983,
     0.1023563241646158
    ],
    [
     0.1829208722275606,
     0.08128858347297821,
     0.10163228875458238
    ],
    [
     0.18058385944666,
     0.07616768008505807,
     0.10441617936160193
    ],
    [
     0.1835216841495395,
     0.07709286317047324,
     0.10642882097906627
    ],
    [
     0.18268230528272866,
     0.0738328200077268,
     0.10884948527500186
    ],
    [
     0.18160226144522085,
     0.06808938133642638,
     0.11351288010879447
    ],
    [
     0.183515967207466,
     0.06602898171861019,
     0.1174869854888558
    ],
    [
     0.18625506748031384,
     0.07605675655971218,
     0.11019831092060166
    ],
    [
     0.18283106473322341,
     0.08088805882336511,
     0.1019430059098583
    ],
    [
     0.18184487068187138,
     0.07682159125127246,
     0.10502327943059893
    ],
    [
     0.1824701981124317,
     0.07658664115555398,
     0.10588355695687772
    ],
    [
     0.18211274335888916,
     0.08253060115731885,
     0.09958214220157031
    ],
    [
     0.17838525940132754,
     0.07613935147675836,
     0.10224590792456918
    ],
    [
     0.18371989534991862,
     0.08007089324063771,
     0.10364900210928091
    ],
    [
     0.18038711952457653,
     0.07754615239407461,
     0.10284096713050192
    ],
    [
     0.1795915186068786,
     0.08306731661576387,
     0.09652420199111474
    ],
    [
     0.18391706235519223,
     0.07457908865718596,
     0.10933797369800627
    ],
    [
     0.18441156692442995,
     0.0766235673484508,
     0.10778799957597915
    ],
    [
     0.18378560013205636,
     0.07854036882482876,
     0.1052452313072276
    ],
    [
     0.18118228484054733,
     0.07751478010614715,
     0.10366750473440017
    ],
    [
     0.1834004507670759,
     0.07962565147935055,
     0.10377479928772534
    ],
    [
     0.18242559391752167,
     0.07197585899383384,
     0.11044973492368783
    ],
    [
     0.18486743054613086,
     0.06623985568145527,
     0.1186275748646756
    ],
    [
     0.18150028246048322,
     0.0717258196468491,
     0.10977446281363412
    ],
    [
     0.18221810830937102,
     0.0695755226844897,
     0.11264258562488132
    ],
    [
     0.18396333284213107,
     0.06766875227324878,
     0.11629458056888228
    ]
   ],
   "SE_2D": 0.0001975757166091528,
   "SE_diff": 0.000699403094331157,
   "halves": [
    0.105133966386461,
    0.10478529877983966
   ],
   "I_half": 0.10495963258315033,
   "nm": {
    "exact": {
     "I": 0.11896736600439427,
     "IG": 0.1329797786410835,
     "deficit_n2": -2.220446049250313e-16,
     "worst_deficit_cond": 5.821343407319546e-12,
     "bmax": 1660,
     "nb_used": 974,
     "smax": 3998
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       2,
       7
      ],
      "grass": 0.1252298788164623,
      "ncells": 209423,
      "bias": 0.006262512812068036,
      "SE_NM": 0.0002179788839265057,
      "sample_means": [
       8.0059878,
       11.345232,
       16.1204756
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       2,
       7
      ],
      "grass": 0.12548023827336152,
      "ncells": 209531,
      "bias": 0.006512872268967254,
      "SE_NM": 0.00025201925379286165,
      "sample_means": [
       8.0125526,
       11.3532334,
       16.1338086
      ]
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vtriples_U14_c3.json <==
{
 "config": "U14",
 "ic": 3,
 "N": 10000000,
 "files": [
  "chunk_0000.npz",
  "chunk_0001.npz",
  "chunk_0002.npz",
  "chunk_0003.npz",
  "chunk_0004.npz",
  "chunk_0005.npz",
  "chunk_0006.npz",
  "chunk_0007.npz",
  "chunk_0008.npz",
  "chunk_0009.npz",
  "chunk_0010.npz",
  "chunk_0011.npz",
  "chunk_0012.npz",
  "chunk_0013.npz",
  "chunk_0014.npz",
  "chunk_0015.npz",
  "chunk_0016.npz",
  "chunk_0017.npz",
  "chunk_0018.npz",
  "chunk_0019.npz",
  "chunk_0020.npz",
  "chunk_0021.npz",
  "chunk_0022.npz",
  "chunk_0023.npz",
  "chunk_0024.npz",
  "chunk_0025.npz",
  "chunk_0026.npz",
  "chunk_0027.npz",
  "chunk_0028.npz",
  "chunk_0029.npz",
  "chunk_0030.npz",
  "chunk_0031.npz",
  "chunk_0032.npz",
  "chunk_0033.npz",
  "chunk_0034.npz",
  "chunk_0035.npz",
  "chunk_0036.npz",
  "chunk_0037.npz",
  "chunk_0038.npz",
  "chunk_0039.npz"
 ],
 "max_unit_window": [
  15,
  27,
  60,
  106,
  199,
  321,
  527,
  883,
  1415,
  2336
 ],
 "window_means": [
  0.367816,
  0.4619718,
  0.5974055,
  0.7919465,
  1.0680785,
  1.4611345,
  2.0193843,
  2.8183792,
  3.9581436,
  5.5888474
 ],
 "depths": {
  "0": {
   "y0": 0,
   "gauss": {
    "N": 10000000,
    "lam": [
     0.367816,
     0.4619718,
     0.5974055
    ],
    "cov": [
     [
      0.46351923649592364,
      0.14088359449955945,
      0.19800681841268183
     ],
     [
      0.14088359449955945,
      0.6949523254999925,
      0.33795003963010395
     ],
     [
      0.19800681841268183,
      0.33795003963010395,
      1.129396281509378
     ]
    ],
    "rho_pc": 0.19987442764347568,
    "IG_pc": 0.02038484524917496,
    "c1": 0.2027241140580383,
    "c3": 0.48629240773741045,
    "rho_slope": 0.23483688512429768,
    "IG_slope": 0.028363680644927138,
    "F_tot": 1.0871304674417328,
    "k_hat": 0.9198527959143941,
    "F_one": [
     0.7074002035046826,
     1.0916629203866584,
     1.4906153231773691
    ]
   },
   "grass": 0.01311398450117629,
   "plugin": 0.01323821424172289,
   "ncells": 2423,
   "blocks64": [
    [
     0.013855064924868543,
     0.020913898042342335,
     -0.007058833117473792
    ],
    [
     0.014353045773768613,
     0.020370074654117918,
     -0.0060170288803493045
    ],
    [
     0.013938442024988618,
     0.02037342244192611,
     -0.006434980416937491
    ],
    [
     0.014670486169766406,
     0.020575151521264153,
     -0.0059046653514977475
    ],
    [
     0.014324355264527355,
     0.02091683142134406,
     -0.006592476156816705
    ],
    [
     0.013739798726509989,
     0.020451346684523475,
     -0.006711547958013486
    ],
    [
     0.013763317943727316,
     0.020317603488093104,
     -0.0065542855443657885
    ],
    [
     0.014038722099348533,
     0.020422204734634384,
     -0.006383482635285851
    ],
    [
     0.013718656277983854,
     0.019894186707736475,
     -0.006175530429752621
    ],
    [
     0.014294123373048251,
     0.019805301205188183,
     -0.005511177832139932
    ],
    [
     0.0145345368987293,
     0.02141435985974575,
     -0.006879822961016451
    ],
    [
     0.013510205788824337,
     0.01962876320236565,
     -0.0061185574135413125
    ],
    [
     0.014478690222729185,
     0.020805838508929347,
     -0.006327148286200162
    ],
    [
     0.013859642054905308,
     0.01943601690792445,
     -0.005576374853019143
    ],
    [
     0.013610973348836097,
     0.020286214392319594,
     -0.0066752410434834965
    ],
    [
     0.013981513505129328,
     0.020477885372972418,
     -0.00649637186784309
    ],
    [
     0.01462477697245923,
     0.021384599019042643,
     -0.006759822046583413
    ],
    [
     0.014012771865697715,
     0.02013211024736264,
     -0.006119338381664924
    ],
    [
     0.014079770195005281,
     0.020169187559057684,
     -0.0060894173640524026
    ],
    [
     0.014138220293048676,
     0.021355341255615102,
     -0.007217120962566426
    ],
    [
     0.014572513229826,
     0.02105090114061727,
     -0.006478387910791271
    ],
    [
     0.013664966767578335,
     0.02040423116892861,
     -0.006739264401350274
    ],
    [
     0.014684352193860661,
     0.02134860238867958,
     -0.006664250194818918
    ],
    [
     0.013915337340412393,
     0.019974794390336035,
     -0.006059457049923642
    ],
    [
     0.01435699515526423,
     0.021437949107334597,
     -0.007080953952070368
    ],
    [
     0.01442792271391724,
     0.020875333008189955,
     -0.0064474102942727145
    ],
    [
     0.014179411131715725,
     0.021316373244234802,
     -0.0071369621125190776
    ],
    [
     0.013164879898814874,
     0.01912390920196389,
     -0.005959029303149017
    ],
    [
     0.014529519926012924,
     0.021690318843255833,
     -0.00716079891724291
    ],
    [
     0.013338457298324613,
     0.01942231743540435,
     -0.006083860137079736
    ],
    [
     0.014364935034068438,
     0.021169050918059578,
     -0.00680411588399114
    ],
    [
     0.013877395700919948,
     0.019788274850012104,
     -0.005910879149092156
    ],
    [
     0.014078594324436366,
     0.02085434583042425,
     -0.0067757515059878835
    ],
    [
     0.013301185422099238,
     0.019480552469190178,
     -0.00617936704709094
    ],
    [
     0.013790109512694215,
     0.02003373342397902,
     -0.006243623911284805
    ],
    [
     0.013702314729162168,
     0.020313747007560123,
     -0.006611432278397954
    ],
    [
     0.01369673519612391,
     0.019575259697245093,
     -0.005878524501121182
    ],
    [
     0.013863722738411965,
     0.020341279219676784,
     -0.0064775564812648186
    ],
    [
     0.01379699414532709,
     0.020546004960225704,
     -0.006749010814898614
    ],
    [
     0.014450531629131902,
     0.02227205445129917,
     -0.00782152282216727
    ],
    [
     0.014158145619962426,
     0.020138048029660755,
     -0.0059799024096983296
    ],
    [
     0.013408236458456457,
     0.019498821142371888,
     -0.006090584683915431
    ],
    [
     0.013746411886787158,
     0.019025920925244754,
     -0.005279509038457596
    ],
    [
     0.014058828101603638,
     0.020879321033540944,
     -0.006820492931937306
    ],
    [
     0.015134964401315898,
     0.021960579955972333,
     -0.0068256155546564355
    ],
    [
     0.013932498335485377,
     0.02060135512786855,
     -0.006668856792383174
    ],
    [
     0.014142816027858274,
     0.020088442149213376,
     -0.005945626121355102
    ],
    [
     0.014260498038751734,
     0.020257670455610128,
     -0.0059971724168583936
    ],
    [
     0.01407675503469008,
     0.021208299298400193,
     -0.007131544263710113
    ],
    [
     0.013230954117663174,
     0.019332206179771865,
     -0.006101252062108691
    ],
    [
     0.014176290227252863,
     0.019990606608482602,
     -0.005814316381229739
    ],
    [
     0.013948033100891877,
     0.019468183687896976,
     -0.005520150587005099
    ],
    [
     0.014237592420871081,
     0.02037461077387681,
     -0.00613701835300573
    ],
    [
     0.013167250142361198,
     0.01927734364619932,
     -0.006110093503838121
    ],
    [
     0.013708521227693282,
     0.020167531862873494,
     -0.006459010635180212
    ],
    [
     0.013498653866307109,
     0.018660402918810496,
     -0.005161749052503387
    ],
    [
     0.013979894476776167,
     0.01892065586968421,
     -0.004940761392908045
    ],
    [
     0.013963569158160993,
     0.020163239174064068,
     -0.006199670015903075
    ],
    [
     0.014472662623681742,
     0.021551903781117467,
     -0.007079241157435724
    ],
    [
     0.013774793943998276,
     0.020143464939990804,
     -0.006368670995992528
    ],
    [
     0.01399827910169904,
     0.020073979871530815,
     -0.006075700769831775
    ],
    [
     0.014488302436923561,
     0.022741322740769048,
     -0.008253020303845487
    ],
    [
     0.014486095100538776,
     0.021147379951733308,
     -0.0066612848511945315
    ],
    [
     0.013159051549274992,
     0.019254699283866198,
     -0.0060956477345912065
    ]
   ],
   "SE_2D": 5.255456132405405e-05,
   "SE_diff": 7.254830094920597e-05,
   "halves": [
    0.013196168226990324,
    0.013086886914557283
   ],
   "I_half": 0.013141527570773803,
   "nm": {
    "exact": {
     "I": 0.026834116634031537,
     "IG": 0.03277798393324283,
     "deficit_n2": 0.0,
     "worst_deficit_cond": 3.907985046680551e-14,
     "bmax": 122,
     "nb_used": 40,
     "smax": 259
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       0
      ],
      "grass": 0.02697598740692264,
      "ncells": 1185,
      "bias": 0.00014187077289110409,
      "SE_NM": 7.874056713835597e-05,
      "sample_means": [
       0.3675672,
       0.4619591,
       0.597383
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       0
      ],
      "grass": 0.026726360678912542,
      "ncells": 1174,
      "bias": -0.00010775595511899536,
      "SE_NM": 7.601987684913092e-05,
      "sample_means": [
       0.3679869,
       0.461632,
       0.5971336
      ]
     }
    }
   }
  },
  "1": {
   "y0": 1,
   "gauss": {
    "N": 10000000,
    "lam": [
     0.4619718,
     0.5974055,
     0.7919465
    ],
    "cov": [
     [
      0.6949523254999925,
      0.33795003963010395,
      0.4787186977631698
     ],
     [
      0.33795003963010395,
      1.129396281509378,
      0.7714285823371082
     ],
     [
      0.4787186977631698,
      0.7714285823371082,
      1.976578638795614
     ]
    ],
    "rho_pc": 0.2671682757655003,
    "IG_pc": 0.03702723394859411,
    "c1": 0.29923069976682737,
    "c3": 0.6830450878642303,
    "rho_slope": 0.30572907897582974,
    "IG_slope": 0.04906572627939989,
    "F_tot": 1.4955352944058262,
    "k_hat": 0.6686569041470187,
    "F_one": [
     1.0916629203866584,
     1.4906153231773691,
     1.8888251235966584
    ]
   },
   "grass": 0.02172917991190282,
   "plugin": 0.02198930513748598,
   "ncells": 4688,
   "blocks64": [
    [
     0.02381528811809197,
     0.03701464644775137,
     -0.013199358329659398
    ],
    [
     0.023581881118596826,
     0.037314051686578975,
     -0.01373217056798215
    ],
    [
     0.023316170756947585,
     0.037122149141745164,
     -0.01380597838479758
    ],
    [
     0.024879187690805438,
     0.03983839778208335,
     -0.01495921009127791
    ],
    [
     0.023947394943805378,
     0.03884187323118186,
     -0.01489447828737648
    ],
    [
     0.024415723139391332,
     0.039249774728707006,
     -0.014834051589315674
    ],
    [
     0.023378496588048137,
     0.037202734793406,
     -0.013824238205357865
    ],
    [
     0.02415826979424196,
     0.0386916242878214,
     -0.01453335449357944
    ],
    [
     0.02320255979515551,
     0.036533317374449606,
     -0.013330757579294097
    ],
    [
     0.023796341149827427,
     0.03905000861077413,
     -0.015253667460946703
    ],
    [
     0.023202472652123163,
     0.036272581272209815,
     -0.013070108620086653
    ],
    [
     0.02295725047936159,
     0.03627229667289187,
     -0.013315046193530279
    ],
    [
     0.02236116828781043,
     0.03543573183780329,
     -0.013074563549992861
    ],
    [
     0.023594496785158015,
     0.0370477918718789,
     -0.013453295086720884
    ],
    [
     0.02439863686188737,
     0.038410520307679843,
     -0.014011883445792475
    ],
    [
     0.022940662897175557,
     0.03645716223863515,
     -0.013516499341459591
    ],
    [
     0.022220474956320402,
     0.036283377321995644,
     -0.014062902365675242
    ],
    [
     0.02260798865105862,
     0.037316150971834015,
     -0.014708162320775396
    ],
    [
     0.022485551153815564,
     0.035985327183711786,
     -0.013499776029896222
    ],
    [
     0.0229595500719757,
     0.03618548374268006,
     -0.013225933670704362
    ],
    [
     0.022973067044222972,
     0.03647704776436026,
     -0.013503980720137289
    ],
    [
     0.023228908229809164,
     0.03671379276428818,
     -0.01348488453447902
    ],
    [
     0.02406401391260715,
     0.0362778379604515,
     -0.012213824047844352
    ],
    [
     0.024216011740778143,
     0.04013360795000503,
     -0.015917596209226885
    ],
    [
     0.02304287964918217,
     0.03770776949361829,
     -0.014664889844436119
    ],
    [
     0.023942540579108496,
     0.036377752504673955,
     -0.01243521192556546
    ],
    [
     0.023227003007125546,
     0.03642324199381981,
     -0.013196238986694267
    ],
    [
     0.022517781922818614,
     0.03687657505518436,
     -0.014358793132365745
    ],
    [
     0.023391472475925212,
     0.03622098910672505,
     -0.012829516630799835
    ],
    [
     0.02370396693541288,
     0.039129704837118084,
     -0.015425737901705205
    ],
    [
     0.023157416180838553,
     0.036216957491271184,
     -0.013059541310432632
    ],
    [
     0.023106811483526002,
     0.0355487085301173,
     -0.0124418970465913
    ],
    [
     0.02271375978928525,
     0.03624656526153681,
     -0.01353280547225156
    ],
    [
     0.023175827851888542,
     0.03700340540070816,
     -0.013827577548819615
    ],
    [
     0.022901231852891613,
     0.035892819180952835,
     -0.012991587328061223
    ],
    [
     0.02357628932139022,
     0.03719647870974484,
     -0.013620189388354617
    ],
    [
     0.02368940234750383,
     0.03704724228848338,
     -0.013357839940979548
    ],
    [
     0.024495178054079858,
     0.03922469541634905,
     -0.014729517362269191
    ],
    [
     0.022487039403412012,
     0.03542844150767872,
     -0.012941402104266711
    ],
    [
     0.02300403121720329,
     0.03559274585676633,
     -0.012588714639563035
    ],
    [
     0.02454528923922794,
     0.03893393346357072,
     -0.01438864422434278
    ],
    [
     0.02275615621861249,
     0.03439660790652433,
     -0.011640451687911842
    ],
    [
     0.024119052204120806,
     0.035778800353713246,
     -0.01165974814959244
    ],
    [
     0.02362068669774864,
     0.03693496853667122,
     -0.013314281838922581
    ],
    [
     0.023857362671490634,
     0.036051047364666716,
     -0.012193684693176082
    ],
    [
     0.022944440420946677,
     0.03563418532251729,
     -0.012689744901570613
    ],
    [
     0.023253750491356584,
     0.03698087971711961,
     -0.013727129225763024
    ],
    [
     0.024821895765168023,
     0.03805164336918039,
     -0.013229747604012368
    ],
    [
     0.02405294699410021,
     0.038223900064851234,
     -0.014170953070751023
    ],
    [
     0.023434692773717458,
     0.036819878458040564,
     -0.013385185684323106
    ],
    [
     0.023871654071635717,
     0.03744518697934019,
     -0.013573532907704473
    ],
    [
     0.02297626384706497,
     0.03529205227303472,
     -0.012315788425969747
    ],
    [
     0.0234747216409108,
     0.037103012814208115,
     -0.013628291173297315
    ],
    [
     0.02408872414900287,
     0.03704454694126203,
     -0.01295582279225916
    ],
    [
     0.02417625689940195,
     0.036575142791499385,
     -0.012398885892097436
    ],
    [
     0.02266335960978516,
     0.03572919961931104,
     -0.013065840009525882
    ],
    [
     0.02393334430394667,
     0.03647844714631379,
     -0.012545102842367123
    ],
    [
     0.0238816372773627,
     0.03911426904647486,
     -0.01523263176911216
    ],
    [
     0.025085767099344736,
     0.03922701142668443,
     -0.014141244327339694
    ],
    [
     0.023276737155956795,
     0.036276631743439286,
     -0.012999894587482491
    ],
    [
     0.02346065328643121,
     0.03818509357185354,
     -0.01472444028542233
    ],
    [
     0.022418685054788057,
     0.03725245016016572,
     -0.014833765105377664
    ],
    [
     0.023385763951173644,
     0.0358495974074047,
     -0.012463833456231053
    ],
    [
     0.023670845865785495,
     0.03664093323706624,
     -0.012970087371280747
    ]
   ],
   "SE_2D": 8.21365169261667e-05,
   "SE_diff": 0.00011676140432792507,
   "halves": [
    0.021748041691910913,
    0.02184695512884005
   ],
   "I_half": 0.021797498410375482,
   "nm": {
    "exact": {
     "I": 0.04294362730272689,
     "IG": 0.05428028448260318,
     "deficit_n2": -2.220446049250313e-16,
     "worst_deficit_cond": 1.0791367799356522e-13,
     "bmax": 147,
     "nb_used": 56,
     "smax": 377
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       1
      ],
      "grass": 0.043105363456092505,
      "ncells": 2400,
      "bias": 0.00016173615336561448,
      "SE_NM": 7.88226392707255e-05,
      "sample_means": [
       0.4623675,
       0.5977513,
       0.791931
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       1
      ],
      "grass": 0.04305149462103408,
      "ncells": 2388,
      "bias": 0.00010786731830719071,
      "SE_NM": 0.00010910942417150802,
      "sample_means": [
       0.4616127,
       0.5968239,
       0.7913758
      ]
     }
    }
   }
  },
  "2": {
   "y0": 2,
   "gauss": {
    "N": 10000000,
    "lam": [
     0.5974055,
     0.7919465,
     1.0680785
    ],
    "cov": [
     [
      1.129396281509378,
      0.7714285823371082,
      1.099265439594794
     ],
     [
      0.7714285823371082,
      1.976578638795614,
      1.7204568422454343
     ],
     [
      1.099265439594794,
      1.7204568422454343,
      3.6702015848579084
     ]
    ],
    "rho_pc": 0.3188903364296083,
    "IG_pc": 0.0536206119118423,
    "c1": 0.3902847917081416,
    "c3": 0.8704216510676034,
    "rho_slope": 0.36143816631123216,
    "IG_slope": 0.06999757492114807,
    "F_tot": 1.904473197104593,
    "k_hat": 0.525079587111186,
    "F_one": [
     1.4906153231773691,
     1.8888251235966584,
     2.280979742862169
    ]
   },
   "grass": 0.030998359536868136,
   "plugin": 0.03148558720411598,
   "ncells": 8433,
   "blocks64": [
    [
     0.03439758938713133,
     0.05377174051907224,
     -0.01937415113194091
    ],
    [
     0.03357793409551668,
     0.0553834646283799,
     -0.021805530532863215
    ],
    [
     0.034553015668208786,
     0.053142188923966244,
     -0.018589173255757457
    ],
    [
     0.033537074504037534,
     0.05319549937915669,
     -0.01965842487511916
    ],
    [
     0.03358543294039151,
     0.05496166257578774,
     -0.021376229635396225
    ],
    [
     0.03570501863055142,
     0.05534330931301925,
     -0.019638290682467828
    ],
    [
     0.03385543639110011,
     0.05317776256340762,
     -0.01932232617230751
    ],
    [
     0.0353549365928405,
     0.054989541832000485,
     -0.019634605239159983
    ],
    [
     0.03425429671123936,
     0.052478620179170855,
     -0.018224323467931493
    ],
    [
     0.03416775431730734,
     0.052794447774102214,
     -0.018626693456794872
    ],
    [
     0.03441484674871553,
     0.05354050745001581,
     -0.019125660701300277
    ],
    [
     0.03365690631196294,
     0.051889305634453,
     -0.01823239932249006
    ],
    [
     0.03392570810093254,
     0.05359146664431589,
     -0.01966575854338335
    ],
    [
     0.035154184799877086,
     0.05368697254643768,
     -0.018532787746560593
    ],
    [
     0.03293003214896295,
     0.051106708930000855,
     -0.018176676781037904
    ],
    [
     0.03477731254344896,
     0.05460773866420685,
     -0.019830426120757895
    ],
    [
     0.035083156426724216,
     0.05289346713492206,
     -0.017810310708197843
    ],
    [
     0.034441772163424034,
     0.05519344076893602,
     -0.02075166860551199
    ],
    [
     0.03366133770031787,
     0.052225004773612985,
     -0.018563667073295112
    ],
    [
     0.03312032349869831,
     0.05167554096441201,
     -0.018555217465713696
    ],
    [
     0.03559030968173538,
     0.05702888046465493,
     -0.021438570782919553
    ],
    [
     0.034591686429669366,
     0.05362340251755373,
     -0.019031716087884364
    ],
    [
     0.03415859644187513,
     0.05096407676833324,
     -0.016805480326458108
    ],
    [
     0.03470454635532505,
     0.05371112003202969,
     -0.019006573676704643
    ],
    [
     0.03432691097710716,
     0.0544746970546637,
     -0.02014778607755654
    ],
    [
     0.03506160312486273,
     0.055439189359813755,
     -0.020377586234951027
    ],
    [
     0.034225363330980585,
     0.05520810382678824,
     -0.02098274049580766
    ],
    [
     0.035134102867877104,
     0.05422109953342213,
     -0.019086996665545024
    ],
    [
     0.0346292782756219,
     0.05225955160252054,
     -0.017630273326898642
    ],
    [
     0.034236951388813,
     0.05051688372350152,
     -0.016279932334688524
    ],
    [
     0.033727107490813424,
     0.052828204270645204,
     -0.01910109677983178
    ],
    [
     0.03375194196784648,
     0.05240931476874304,
     -0.018657372800896563
    ],
    [
     0.03562986040124372,
     0.05461791025284968,
     -0.01898804985160596
    ],
    [
     0.03364331004905452,
     0.05234291306849578,
     -0.018699603019441263
    ],
    [
     0.03353713163320826,
     0.05228831090949341,
     -0.018751179276285147
    ],
    [
     0.033756657407728596,
     0.05453985950885912,
     -0.02078320210113052
    ],
    [
     0.034554402072156876,
     0.05454287035950563,
     -0.01998846828734875
    ],
    [
     0.0359377617468688,
     0.05568276871767854,
     -0.01974500697080974
    ],
    [
     0.0339084578344373,
     0.05363786727958123,
     -0.019729409445143932
    ],
    [
     0.03356639909129555,
     0.052598046326618686,
     -0.019031647235323135
    ],
    [
     0.03234945368582132,
     0.051591476908408505,
     -0.01924202322258719
    ],
    [
     0.03368991760389406,
     0.05103590203218846,
     -0.017345984428294402
    ],
    [
     0.03308255285137385,
     0.05361560730136976,
     -0.02053305444999591
    ],
    [
     0.03478563738034879,
     0.056472874575260915,
     -0.021687237194912126
    ],
    [
     0.034099657323030996,
     0.0552576317202005,
     -0.0211579743971695
    ],
    [
     0.03622198932741405,
     0.056632606190104365,
     -0.020410616862690314
    ],
    [
     0.03499259665468202,
     0.055158174889210175,
     -0.020165578234528157
    ],
    [
     0.035192318506556575,
     0.05436325435314973,
     -0.019170935846593157
    ],
    [
     0.03363641320955324,
     0.052643998547607665,
     -0.019007585338054425
    ],
    [
     0.03417816235718796,
     0.054396094382151,
     -0.02021793202496304
    ],
    [
     0.035420013849538634,
     0.0554921119928035,
     -0.02007209814326487
    ],
    [
     0.03449551889283242,
     0.052843630592272546,
     -0.018348111699440124
    ],
    [
     0.03457045963636851,
     0.05492715541563095,
     -0.02035669577926244
    ],
    [
     0.03479919445821622,
     0.05442961061945986,
     -0.01963041616124364
    ],
    [
     0.03376918068968493,
     0.05320916075570592,
     -0.01943998006602099
    ],
    [
     0.03332119353282437,
     0.05166198987987876,
     -0.01834079634705439
    ],
    [
     0.034149852826436344,
     0.05162866617300408,
     -0.017478813346567736
    ],
    [
     0.03451602961020761,
     0.05238908641764578,
     -0.01787305680743817
    ],
    [
     0.034449127296293014,
     0.05305554752294389,
     -0.018606420226650877
    ],
    [
     0.03372507309931372,
     0.053498207350396926,
     -0.019773134251083208
    ],
    [
     0.03341198261674272,
     0.05027065200740676,
     -0.016858669390664043
    ],
    [
     0.03436502768445493,
     0.05625695802628698,
     -0.021891930341832053
    ],
    [
     0.03364634199940042,
     0.054472395848315994,
     -0.020826053848915574
    ],
    [
     0.034315692288684474,
     0.05456518334508485,
     -0.02024949105640038
    ]
   ],
   "SE_2D": 9.59666438501179e-05,
   "SE_diff": 0.00015492424355771764,
   "halves": [
    0.03114781994833571,
    0.031145063741146117
   ],
   "I_half": 0.031146441844740913,
   "nm": {
    "exact": {
     "I": 0.058217613363207715,
     "IG": 0.07526112250399355,
     "deficit_n2": -2.220446049250313e-16,
     "worst_deficit_cond": 1.3788969965844444e-13,
     "bmax": 184,
     "nb_used": 80,
     "smax": 537
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       2
      ],
      "grass": 0.058386230915681736,
      "ncells": 4662,
      "bias": 0.00016861755247402077,
      "SE_NM": 9.6109294096466e-05,
      "sample_means": [
       0.597893,
       0.7923498,
       1.0687269
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       2
      ],
      "grass": 0.05816923116646855,
      "ncells": 4677,
      "bias": -4.838219673916622e-05,
      "SE_NM": 0.00011299811536655669,
      "sample_means": [
       0.5976043,
       0.7918874,
       1.0682487
      ]
     }
    }
   }
  },
  "3": {
   "y0": 3,
   "gauss": {
    "N": 10000000,
    "lam": [
     0.7919465,
     1.0680785,
     1.4611345
    ],
    "cov": [
     [
      1.976578638795614,
      1.7204568422454343,
      2.4747674941724993
     ],
     [
      1.7204568422454343,
      3.6702015848579084,
      3.7994124348829934
     ],
     [
      2.4747674941724993,
      3.7994124348829934,
      7.171288790038629
     ]
    ],
    "rho_pc": 0.35640310017855753,
    "IG_pc": 0.06792313197468154,
    "c1": 0.46876358218128816,
    "c3": 1.0352053823305423,
    "rho_slope": 0.40291192717443786,
    "IG_slope": 0.08857031314676315,
    "F_tot": 2.310602732055643,
    "k_hat": 0.4327875086992316,
    "F_one": [
     1.8888251235966584,
     2.280979742862169,
     2.6746527028502034
    ]
   },
   "grass": 0.04092837214992251,
   "plugin": 0.04180122292813104,
   "ncells": 14464,
   "blocks64": [
    [
     0.045765640635030636,
     0.06661702875419223,
     -0.020851388119161596
    ],
    [
     0.047016570178165296,
     0.06543812778410639,
     -0.018421557605941094
    ],
    [
     0.047611426144458235,
     0.0679551760574036,
     -0.020343749912945366
    ],
    [
     0.04769608121584312,
     0.06601808545462833,
     -0.018322004238785203
    ],
    [
     0.04693598686860945,
     0.06824540524048497,
     -0.021309418371875527
    ],
    [
     0.04606369593533266,
     0.0679596615352782,
     -0.02189596559994554
    ],
    [
     0.04723437480654624,
     0.06859535163703472,
     -0.021360976830488473
    ],
    [
     0.04680587915331813,
     0.06872149455251245,
     -0.021915615399194316
    ],
    [
     0.04678059673405599,
     0.07171868720751476,
     -0.02493809047345877
    ],
    [
     0.04809128173420518,
     0.07009369552082949,
     -0.022002413786624306
    ],
    [
     0.04616770465054998,
     0.06642786440794797,
     -0.02026015975739799
    ],
    [
     0.04655867135248393,
     0.06662053356777702,
     -0.02006186221529309
    ],
    [
     0.04679101759624693,
     0.0656966566553743,
     -0.01890563905912737
    ],
    [
     0.04567871805492807,
     0.06870245380643998,
     -0.023023735751511912
    ],
    [
     0.04634690037275924,
     0.07007668104027734,
     -0.023729780667518102
    ],
    [
     0.04481094009166675,
     0.06344656443235089,
     -0.018635624340684137
    ],
    [
     0.048080316500387354,
     0.0714811876068212,
     -0.02340087110643385
    ],
    [
     0.046090755366650527,
     0.06719599435477343,
     -0.0211052389881229
    ],
    [
     0.045509985710337375,
     0.06734991754933135,
     -0.02183993183899398
    ],
    [
     0.0454173349018383,
     0.07054435718521958,
     -0.025127022283381276
    ],
    [
     0.04765399598860576,
     0.07068415642038706,
     -0.0230301604317813
    ],
    [
     0.0455594858168169,
     0.06771385809699289,
     -0.022154372280175985
    ],
    [
     0.04752594518559761,
     0.06958374184392309,
     -0.022057796658325482
    ],
    [
     0.04812744968667282,
     0.07083778608647262,
     -0.022710336399799802
    ],
    [
     0.04621399193280773,
     0.06806107533584875,
     -0.02184708340304102
    ],
    [
     0.045613010326805536,
     0.06432721346119558,
     -0.01871420313439004
    ],
    [
     0.04526328014029524,
     0.06670618452601575,
     -0.02144290438572051
    ],
    [
     0.045720117374139946,
     0.06521768172558973,
     -0.01949756435144978
    ],
    [
     0.04515114079965876,
     0.06648665271263789,
     -0.021335511912979124
    ],
    [
     0.04712805419437238,
     0.0697087248062941,
     -0.02258067061192172
    ],
    [
     0.047852956679905745,
     0.06355210930113132,
     -0.01569915262122558
    ],
    [
     0.046245060290889484,
     0.06529938579901444,
     -0.019054325508124956
    ],
    [
     0.04606265687994515,
     0.06691826867954064,
     -0.020855611799595483
    ],
    [
     0.04651639050411305,
     0.07144509961741362,
     -0.02492870911330057
    ],
    [
     0.04691563772017204,
     0.06803530038397296,
     -0.021119662663800914
    ],
    [
     0.045926597796571045,
     0.06916724184640387,
     -0.023240644049832823
    ],
    [
     0.047407939523152365,
     0.06745956764682658,
     -0.02005162812367421
    ],
    [
     0.047131660017436516,
     0.06952479964261903,
     -0.02239313962518251
    ],
    [
     0.04590847975615553,
     0.06662775016640299,
     -0.02071927041024746
    ],
    [
     0.046257408843585424,
     0.0678795508680318,
     -0.021622142024446372
    ],
    [
     0.045316070385855056,
     0.06834049667547809,
     -0.023024426289623035
    ],
    [
     0.04654629798347898,
     0.06746897204614827,
     -0.02092267406266929
    ],
    [
     0.047273482561315916,
     0.06730382224933186,
     -0.020030339688015944
    ],
    [
     0.04696300729193581,
     0.0678048961906624,
     -0.020841888898726596
    ],
    [
     0.04805901977489491,
     0.06892746047979603,
     -0.020868440704901126
    ],
    [
     0.04405279714949195,
     0.0671700170775388,
     -0.023117219928046842
    ],
    [
     0.045041564475717166,
     0.06774114128198334,
     -0.022699576806266178
    ],
    [
     0.04599635530801116,
     0.06773717047010623,
     -0.02174081516209507
    ],
    [
     0.04683269808296764,
     0.06799683168308689,
     -0.021164133600119248
    ],
    [
     0.046992398360297116,
     0.06946312795064735,
     -0.022470729590350236
    ],
    [
     0.044823217123639125,
     0.06778428264307312,
     -0.022961065519434
    ],
    [
     0.04642618606410842,
     0.06969517779051584,
     -0.023268991726407423
    ],
    [
     0.04657370859178833,
     0.06797065919870134,
     -0.021396950606913004
    ],
    [
     0.04605936766661145,
     0.06708280751361176,
     -0.021023439847000308
    ],
    [
     0.04579017939704677,
     0.06779453124312655,
     -0.02200435184607978
    ],
    [
     0.04651232693010776,
     0.06823404669667169,
     -0.021721719766563924
    ],
    [
     0.04639276795271918,
     0.066662331102828,
     -0.02026956315010882
    ],
    [
     0.04613868350310213,
     0.0698333759345604,
     -0.023694692431458275
    ],
    [
     0.04683114277034406,
     0.06909461121577178,
     -0.022263468445427717
    ],
    [
     0.04636870530398163,
     0.06800446566019358,
     -0.021635760356211953
    ],
    [
     0.048402315572051435,
     0.06732626612900545,
     -0.01892395055695402
    ],
    [
     0.045637460517818695,
     0.06805628725705748,
     -0.022418826739238784
    ],
    [
     0.04567179902005414,
     0.06777198657791116,
     -0.022100187557857018
    ],
    [
     0.04701980353137536,
     0.06826484753095427,
     -0.02124504399957891
    ]
   ],
   "SE_2D": 0.00011507199161357367,
   "SE_diff": 0.00021374698553320662,
   "halves": [
    0.04118239383300626,
    0.0412102763439286
   ],
   "I_half": 0.04119633508846743,
   "nm": {
    "exact": {
     "I": 0.07123607746390948,
     "IG": 0.09339700927733598,
     "deficit_n2": 2.220446049250313e-16,
     "worst_deficit_cond": 1.4666046155298318e-13,
     "bmax": 241,
     "nb_used": 117,
     "smax": 757
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       3
      ],
      "grass": 0.07144475736148692,
      "ncells": 8798,
      "bias": 0.0002086798975774462,
      "SE_NM": 0.00013352281011041735,
      "sample_means": [
       0.7922895,
       1.0678475,
       1.4618966
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       3
      ],
      "grass": 0.07134154875596543,
      "ncells": 8788,
      "bias": 0.00010547129205595862,
      "SE_NM": 0.00012410007829387362,
      "sample_means": [
       0.7919866,
       1.0681398,
       1.4612011
      ]
     }
    }
   }
  },
  "4": {
   "y0": 4,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.0680785,
     1.4611345,
     2.0193843
    ],
    "cov": [
     [
      3.6702015848579084,
      3.7994124348829934,
      5.5056314964955995
     ],
     [
      3.7994124348829934,
      7.171288790038629,
      8.369461167457766
     ],
     [
      5.5056314964955995,
      8.369461167457766,
      14.53440940235445
     ]
    ],
    "rho_pc": 0.3812080722367024,
    "IG_pc": 0.07851383723591795,
    "c1": 0.5298088734288063,
    "c3": 1.167079086130721,
    "rho_slope": 0.431870748037541,
    "IG_slope": 0.10321226258078763,
    "F_tot": 2.715177361750273,
    "k_hat": 0.3683000654349057,
    "F_one": [
     2.280979742862169,
     2.6746527028502034,
     3.068977636116312
    ]
   },
   "grass": 0.05083988137229056,
   "plugin": 0.05230401599210932,
   "ncells": 23636,
   "blocks64": [
    [
     0.0583474022977315,
     0.07759607640706159,
     -0.019248674109330094
    ],
    [
     0.059065305441714955,
     0.08367252994921058,
     -0.024607224507495626
    ],
    [
     0.0603214005492978,
     0.07955635006272495,
     -0.01923494951342715
    ],
    [
     0.059547854066955175,
     0.08109366740145801,
     -0.02154581333450284
    ],
    [
     0.05947698135490054,
     0.07784471919866139,
     -0.018367737843760848
    ],
    [
     0.058967278719475935,
     0.0761021862604005,
     -0.01713490754092456
    ],
    [
     0.060116952200252705,
     0.07567964596237585,
     -0.015562693762123145
    ],
    [
     0.0620741835010401,
     0.078815742876917,
     -0.016741559375876902
    ],
    [
     0.06145889559790785,
     0.07905884240140937,
     -0.01759994680350152
    ],
    [
     0.05985313994349273,
     0.07739146137448627,
     -0.017538321430993542
    ],
    [
     0.06092949376069168,
     0.0835065561471323,
     -0.022577062386440624
    ],
    [
     0.05996867298701325,
     0.07868659854807021,
     -0.01871792556105696
    ],
    [
     0.06024682461939257,
     0.08145293157507275,
     -0.021206106955680176
    ],
    [
     0.05807593853800341,
     0.07414049949229655,
     -0.016064560954293136
    ],
    [
     0.05989069904329014,
     0.07940908000277433,
     -0.01951838095948419
    ],
    [
     0.05913347338926478,
     0.07755866895626781,
     -0.018425195567003033
    ],
    [
     0.06119738845915279,
     0.07930935555128953,
     -0.018111967092136735
    ],
    [
     0.05973113818078701,
     0.07734858828652882,
     -0.01761745010574181
    ],
    [
     0.058683202506391474,
     0.07830522009820844,
     -0.019622017591816962
    ],
    [
     0.06077568928967381,
     0.07909460263031959,
     -0.01831891334064578
    ],
    [
     0.06034705029814891,
     0.07669323163185755,
     -0.016346181333708645
    ],
    [
     0.058597551447915563,
     0.0817185528424682,
     -0.023121001394552643
    ],
    [
     0.05826829150394097,
     0.07670661348610847,
     -0.018438321982167494
    ],
    [
     0.06034680608995213,
     0.08277062378260026,
     -0.022423817692648132
    ],
    [
     0.06056530928352277,
     0.08089121713957284,
     -0.02032590785605007
    ],
    [
     0.05989154566153054,
     0.0789620576213115,
     -0.01907051195978096
    ],
    [
     0.05954893355812452,
     0.0781009550102009,
     -0.018552021452076378
    ],
    [
     0.06191616078989881,
     0.0832220205619586,
     -0.021305859772059788
    ],
    [
     0.061399473085381295,
     0.07463784112706912,
     -0.01323836804168782
    ],
    [
     0.059303516477517526,
     0.07644548662314149,
     -0.017141970145623964
    ],
    [
     0.06014105738332187,
     0.07332824384457047,
     -0.013187186461248598
    ],
    [
     0.05959085254152274,
     0.07765135592613481,
     -0.01806050338461207
    ],
    [
     0.05901979936457824,
     0.0779395690751083,
     -0.018919769710530054
    ],
    [
     0.0578467083215104,
     0.07377815871411944,
     -0.015931450392609042
    ],
    [
     0.058767994950255975,
     0.07883463570905833,
     -0.02006664075880235
    ],
    [
     0.06092739032174599,
     0.08231819910993515,
     -0.021390808788189164
    ],
    [
     0.0599644078649364,
     0.07957562172410125,
     -0.019611213859164853
    ],
    [
     0.05940393884508932,
     0.07768185333807728,
     -0.018277914492987962
    ],
    [
     0.06031468343127422,
     0.07949323501046349,
     -0.019178551579189268
    ],
    [
     0.060868752763336254,
     0.07775610375340714,
     -0.016887350990070882
    ],
    [
     0.05956537274085516,
     0.07643590644473394,
     -0.01687053370387878
    ],
    [
     0.06090740528585048,
     0.07663376486416615,
     -0.01572635957831567
    ],
    [
     0.0607915631781637,
     0.08026836512335818,
     -0.01947680194519448
    ],
    [
     0.06012637356672279,
     0.07890584243530308,
     -0.018779468868580285
    ],
    [
     0.06060167620168411,
     0.0806248267127879,
     -0.020023150511103788
    ],
    [
     0.06010011427721107,
     0.07986802689914747,
     -0.019767912621936404
    ],
    [
     0.06070626157494541,
     0.08129825636002024,
     -0.020591994785074827
    ],
    [
     0.05909838167172232,
     0.0790656797718066,
     -0.019967298100084283
    ],
    [
     0.059671922119266974,
     0.07871140767221091,
     -0.019039485552943936
    ],
    [
     0.05919639911348451,
     0.076423369752826,
     -0.01722697063934149
    ],
    [
     0.05844303543336693,
     0.0709990779882926,
     -0.012556042554925664
    ],
    [
     0.058699355335094516,
     0.08078015078755775,
     -0.022080795452463234
    ],
    [
     0.06063853059003055,
     0.08238630147496248,
     -0.021747770884931933
    ],
    [
     0.06100770195227323,
     0.08180244013299919,
     -0.020794738180725955
    ],
    [
     0.060264013985309006,
     0.07985363611838044,
     -0.01958962213307143
    ],
    [
     0.06203311573819992,
     0.07950554391913883,
     -0.017472428180938915
    ],
    [
     0.06039036921511176,
     0.07874364116953507,
     -0.01835327195442331
    ],
    [
     0.05880064144582686,
     0.0810713517431041,
     -0.022270710297277244
    ],
    [
     0.05847420813974491,
     0.07701292726233176,
     -0.018538719122586853
    ],
    [
     0.06078115224489444,
     0.07937808140459371,
     -0.018596929159699266
    ],
    [
     0.060818609016352276,
     0.0787300795793042,
     -0.01791147056295192
    ],
    [
     0.0619219743250623,
     0.07816153225746962,
     -0.01623955793240732
    ],
    [
     0.06022008763858544,
     0.07599583633169171,
     -0.015775748693106273
    ],
    [
     0.05872906908140152,
     0.07320548560401477,
     -0.01447641652261325
    ]
   ],
   "SE_2D": 0.00012834724436372867,
   "SE_diff": 0.0002992156218910332,
   "halves": [
    0.0513654742279126,
    0.05127395455082784
   ],
   "I_half": 0.05131971438937022,
   "nm": {
    "exact": {
     "I": 0.08126953264607213,
     "IG": 0.10746723259523168,
     "deficit_n2": -2.220446049250313e-16,
     "worst_deficit_cond": 3.3240077357277187e-13,
     "bmax": 328,
     "nb_used": 174,
     "smax": 1053
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       4
      ],
      "grass": 0.08146275602842934,
      "ncells": 16297,
      "bias": 0.0001932233823572077,
      "SE_NM": 0.0001586960878919816,
      "sample_means": [
       1.0689318,
       1.4610634,
       2.0196805
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       4
      ],
      "grass": 0.08164753903382405,
      "ncells": 16293,
      "bias": 0.0003780063877519141,
      "SE_NM": 0.00014333613161566063,
      "sample_means": [
       1.067484,
       1.4607716,
       2.0178065
      ]
     }
    }
   }
  },
  "5": {
   "y0": 5,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.4611345,
     2.0193843,
     2.8183792
    ],
    "cov": [
     [
      7.171288790038629,
      8.369461167457766,
      12.210431937840793
     ],
     [
      8.369461167457766,
      14.53440940235445,
      18.425607234634164
     ],
     [
      12.210431937840793,
      18.425607234634164,
      30.34896111990347
     ]
    ],
    "rho_pc": 0.3946748622834956,
    "IG_pc": 0.08466411655985032,
    "c1": 0.5758377197013582,
    "c3": 1.2677231475019117,
    "rho_slope": 0.4519719705680688,
    "IG_slope": 0.11425311627197698,
    "F_tot": 3.119427036171176,
    "k_hat": 0.32057169102035243,
    "F_one": [
     2.6746527028502034,
     3.068977636116312,
     3.4659037130056785
    ]
   },
   "grass": 0.06073872673145253,
   "plugin": 0.06307848269899097,
   "ncells": 37024,
   "blocks64": [
    [
     0.07394801976806242,
     0.090013538368564,
     -0.01606551860050158
    ],
    [
     0.07660141124192865,
     0.08715697093384633,
     -0.010555559691917682
    ],
    [
     0.0759599274541447,
     0.08840133644421595,
     -0.012441408990071248
    ],
    [
     0.07598480093216864,
     0.08426128924445883,
     -0.008276488312290192
    ],
    [
     0.07373480931481335,
     0.08268297337754114,
     -0.00894816406272779
    ],
    [
     0.07554920425727563,
     0.08312452128056964,
     -0.007575317023294018
    ],
    [
     0.07470011891697048,
     0.08318519683021404,
     -0.008485077913243558
    ],
    [
     0.07577261940178293,
     0.08261254331971223,
     -0.0068399239179293
    ],
    [
     0.07510327228388647,
     0.08404094874842995,
     -0.008937676464543479
    ],
    [
     0.07577053767062036,
     0.08484057300492495,
     -0.009070035334304588
    ],
    [
     0.07230640998964422,
     0.08365884283195824,
     -0.01135243284231402
    ],
    [
     0.07360760183969361,
     0.08281045041649618,
     -0.009202848576802564
    ],
    [
     0.07541264630292233,
     0.0826794748684207,
     -0.007266828565498373
    ],
    [
     0.07466806222500733,
     0.0777097317576285,
     -0.00304166953262118
    ],
    [
     0.07303907363897189,
     0.08496687417002081,
     -0.01192780053104893
    ],
    [
     0.07366195913882834,
     0.0821066961545235,
     -0.008444737015695161
    ],
    [
     0.07509011780565267,
     0.08529184398794167,
     -0.010201726182288998
    ],
    [
     0.07528253637521409,
     0.08506367214910984,
     -0.00978113577389575
    ],
    [
     0.07371323046882683,
     0.08268568560265233,
     -0.008972455133825497
    ],
    [
     0.07454233090011897,
     0.08660215850070282,
     -0.012059827600583856
    ],
    [
     0.07432933393783969,
     0.07717084157613145,
     -0.00284150763829176
    ],
    [
     0.07395233589645134,
     0.08526681419873994,
     -0.0113144783022886
    ],
    [
     0.07338950534131072,
     0.08308076759005947,
     -0.00969126224874875
    ],
    [
     0.07461538966304371,
     0.08775743244318156,
     -0.01314204278013785
    ],
    [
     0.07195401542780822,
     0.08530280477813426,
     -0.013348789350326046
    ],
    [
     0.07497171101453848,
     0.08191495665845977,
     -0.006943245643921292
    ],
    [
     0.07543279350816867,
     0.08666806989200383,
     -0.01123527638383516
    ],
    [
     0.07408890426196546,
     0.08353230927572874,
     -0.009443405013763284
    ],
    [
     0.0752010032362227,
     0.08813966700469757,
     -0.01293866376847487
    ],
    [
     0.0761868888997208,
     0.08230239355698088,
     -0.0061155046572600735
    ],
    [
     0.07492538194854781,
     0.08402349590659977,
     -0.009098113958051962
    ],
    [
     0.07611006003214627,
     0.08343531034323112,
     -0.007325250311084858
    ],
    [
     0.07734672851776381,
     0.08835574317454319,
     -0.011009014656779378
    ],
    [
     0.07399400275632129,
     0.0815012457930159,
     -0.007507243036694616
    ],
    [
     0.07487803084088807,
     0.08854903071303222,
     -0.013670999872144152
    ],
    [
     0.07558626700566329,
     0.08961692134767024,
     -0.014030654342006954
    ],
    [
     0.0753366424060733,
     0.08631077626549578,
     -0.010974133859422489
    ],
    [
     0.07514338773109674,
     0.08167559411973109,
     -0.006532206388634346
    ],
    [
     0.07636804047327139,
     0.09263854852769556,
     -0.016270508054424163
    ],
    [
     0.07646075900687421,
     0.08651828427186897,
     -0.01005752526499476
    ],
    [
     0.07536073808780586,
     0.08749403532006932,
     -0.01213329723226346
    ],
    [
     0.07608398161490015,
     0.08879979116553556,
     -0.012715809550635407
    ],
    [
     0.0725873927513021,
     0.08217932143410385,
     -0.009591928682801745
    ],
    [
     0.0774834822666417,
     0.08377035448914068,
     -0.0062868722224989765
    ],
    [
     0.07648299991343599,
     0.08245768821431888,
     -0.005974688300882894
    ],
    [
     0.07555458985682773,
     0.09093229381181762,
     -0.0153777039549899
    ],
    [
     0.07480267626634429,
     0.08455707719494937,
     -0.009754400928605078
    ],
    [
     0.07583526123825646,
     0.08469508015638631,
     -0.008859818918129855
    ],
    [
     0.07353228711266624,
     0.08400496707162393,
     -0.01047267995895769
    ],
    [
     0.07352903665520216,
     0.08600632600934888,
     -0.012477289354146714
    ],
    [
     0.07503026635261989,
     0.0885425515312397,
     -0.013512285178619812
    ],
    [
     0.07545547272777053,
     0.08294378883537136,
     -0.007488316107600826
    ],
    [
     0.0760143988965174,
     0.09244773271010333,
     -0.01643333381358593
    ],
    [
     0.07589935495166245,
     0.08551621535900711,
     -0.009616860407344663
    ],
    [
     0.07565909028453888,
     0.08333699713335284,
     -0.007677906848813962
    ],
    [
     0.07328339200890532,
     0.08319632872841777,
     -0.009912936719512447
    ],
    [
     0.0744449877604696,
     0.0831427734921789,
     -0.008697785731709304
    ],
    [
     0.0765379014604397,
     0.08263660411184352,
     -0.006098702651403817
    ],
    [
     0.07578306655723654,
     0.08759236558112415,
     -0.01180929902388761
    ],
    [
     0.07522962803533328,
     0.08308184935361476,
     -0.007852221318281477
    ],
    [
     0.07620208880442014,
     0.08462843166595044,
     -0.008426342861530295
    ],
    [
     0.07473355445901753,
     0.08888243894732355,
     -0.014148884488306021
    ],
    [
     0.07287677879835996,
     0.07830013094631923,
     -0.005423352147959262
    ],
    [
     0.07575057769209437,
     0.07874595790764141,
     -0.0029953802155470444
    ]
   ],
   "SE_2D": 0.00014965036224229845,
   "SE_diff": 0.00038558934003219374,
   "halves": [
    0.0613210344343571,
    0.06177733989092893
   ],
   "I_half": 0.061549187162643015,
   "nm": {
    "exact": {
     "I": 0.08868323725207909,
     "IG": 0.11787725267036146,
     "deficit_n2": 2.220446049250313e-16,
     "worst_deficit_cond": 7.132072710192006e-13,
     "bmax": 463,
     "nb_used": 260,
     "smax": 1449
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       5
      ],
      "grass": 0.08946928134849763,
      "ncells": 28916,
      "bias": 0.0007860440964185395,
      "SE_NM": 0.0001504571269210731,
      "sample_means": [
       1.4611864,
       2.0204503,
       2.81897
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       5
      ],
      "grass": 0.08936750130495774,
      "ncells": 29009,
      "bias": 0.0006842640528786498,
      "SE_NM": 0.000135801867960097,
      "sample_means": [
       1.4612602,
       2.0192495,
       2.8183239
      ]
     }
    }
   }
  },
  "6": {
   "y0": 6,
   "gauss": {
    "N": 10000000,
    "lam": [
     2.0193843,
     2.8183792,
     3.9581436
    ],
    "cov": [
     [
      14.53440940235445,
      18.425607234634164,
      27.016145058629025
     ],
     [
      18.425607234634164,
      30.34896111990347,
      40.630266070173484
     ],
     [
      27.016145058629025,
      40.630266070173484,
      64.57164729894377
     ]
    ],
    "rho_pc": 0.40234797434152064,
    "IG_pc": 0.08829931747169481,
    "c1": 0.6071248093744557,
    "c3": 1.3387695845551473,
    "rho_slope": 0.4650218796551212,
    "IG_slope": 0.1218296260991842,
    "F_tot": 3.5260467347367164,
    "k_hat": 0.2836037282627419,
    "F_one": [
     3.068977636116312,
     3.4659037130056785,
     3.868888823462615
    ]
   },
   "grass": 0.07062016770998625,
   "plugin": 0.07423970398782842,
   "ncells": 56604,
   "blocks64": [
    [
     0.09328008180859015,
     0.08976297492817799,
     0.003517106880412166
    ],
    [
     0.09360305164333393,
     0.0888823566999886,
     0.00472069494334533
    ],
    [
     0.0921972258410042,
     0.090881706102929,
     0.0013155197380751993
    ],
    [
     0.09323047973871734,
     0.08863041678534939,
     0.004600062953367956
    ],
    [
     0.09180586041753447,
     0.08791237652956861,
     0.0038934838879658568
    ],
    [
     0.09498777363508548,
     0.09207503259052917,
     0.0029127410445563134
    ],
    [
     0.09351724572136977,
     0.08649592899293856,
     0.007021316728431204
    ],
    [
     0.09192559367203845,
     0.08853015942238432,
     0.0033954342496541334
    ],
    [
     0.09255487802351503,
     0.08936290348549736,
     0.0031919745380176723
    ],
    [
     0.09205521337170364,
     0.09081792956114161,
     0.001237283810562026
    ],
    [
     0.09155717947469277,
     0.09537029908101305,
     -0.0038131196063202755
    ],
    [
     0.09185881879781288,
     0.08312607965899566,
     0.008732739138817225
    ],
    [
     0.09414232284249824,
     0.08898774951069943,
     0.005154573331798806
    ],
    [
     0.0922344094022467,
     0.0809493189938521,
     0.011285090408394594
    ],
    [
     0.09153650412426106,
     0.0882225140681969,
     0.00331399005606417
    ],
    [
     0.09042645723539344,
     0.08222528582612858,
     0.008201171409264865
    ],
    [
     0.09291519438941531,
     0.0855241400742758,
     0.007391054315139506
    ],
    [
     0.09346534752974023,
     0.09182869089548469,
     0.0016366566342555372
    ],
    [
     0.09166715452116225,
     0.0936311669050005,
     -0.001964012383838254
    ],
    [
     0.09201760599619124,
     0.09048296918531219,
     0.0015346368108790504
    ],
    [
     0.09326828339101656,
     0.08658013853017033,
     0.006688144860846235
    ],
    [
     0.09449654669151109,
     0.09277880857013575,
     0.0017177381213753368
    ],
    [
     0.08977183550541135,
     0.09075405631458473,
     -0.000982220809173387
    ],
    [
     0.09330200461007099,
     0.09449572468690477,
     -0.0011937200768337847
    ],
    [
     0.09282297668167594,
     0.08861729478068926,
     0.004205681900986677
    ],
    [
     0.0907215095250109,
     0.09218048362190089,
     -0.001458974096889984
    ],
    [
     0.09230598057121764,
     0.08964248137800214,
     0.002663499193215499
    ],
    [
     0.09272166301278784,
     0.0834804868915696,
     0.009241176121218234
    ],
    [
     0.09163867984138019,
     0.09113720785972228,
     0.0005014719816579111
    ],
    [
     0.09262014267909446,
     0.08296425365505519,
     0.009655889024039271
    ],
    [
     0.09027894018398808,
     0.08034447412222467,
     0.009934466061763403
    ],
    [
     0.09251233224407596,
     0.08824626901722034,
     0.004266063226855618
    ],
    [
     0.09378533150563406,
     0.0839300373401869,
     0.009855294165447157
    ],
    [
     0.09038219304948925,
     0.0905452469768065,
     -0.00016305392731726098
    ],
    [
     0.09255255099004778,
     0.086184130736844,
     0.006368420253203777
    ],
    [
     0.09207648215686959,
     0.08827991406439803,
     0.0037965680924715584
    ],
    [
     0.09189841584191871,
     0.09332094624562631,
     -0.0014225304037076003
    ],
    [
     0.09337976615797583,
     0.09230615769700196,
     0.0010736084609738739
    ],
    [
     0.09099471659376235,
     0.08384899880062655,
     0.007145717793135803
    ],
    [
     0.09240413935255187,
     0.09100246160211906,
     0.001401677750432817
    ],
    [
     0.09192191307993536,
     0.08536490342959664,
     0.006557009650338716
    ],
    [
     0.09211627696979807,
     0.08577782062732979,
     0.006338456342468282
    ],
    [
     0.09078048408682715,
     0.08366532944379407,
     0.007115154643033084
    ],
    [
     0.09192664054617161,
     0.08594108068471273,
     0.005985559861458878
    ],
    [
     0.09534175784022914,
     0.08358185598428798,
     0.011759901855941154
    ],
    [
     0.09175988671494206,
     0.08563170915087595,
     0.006128177564066112
    ],
    [
     0.09093703145950283,
     0.09347653121048298,
     -0.0025394997509801537
    ],
    [
     0.09214478313259633,
     0.08894644731030378,
     0.00319833582229255
    ],
    [
     0.09169053650839842,
     0.08729730042093656,
     0.004393236087461866
    ],
    [
     0.09223183647227007,
     0.0957343460210709,
     -0.003502509548800839
    ],
    [
     0.09116995157794339,
     0.09173704175233263,
     -0.0005670901743892454
    ],
    [
     0.09399864696601323,
     0.09419005182024347,
     -0.00019140485423023434
    ],
    [
     0.0941424134668587,
     0.09076767499375993,
     0.0033747384730987706
    ],
    [
     0.09044499243077997,
     0.08974691619687547,
     0.0006980762339044988
    ],
    [
     0.09379152570013982,
     0.08887036352264188,
     0.00492116217749794
    ],
    [
     0.09121931066440059,
     0.0875422214710646,
     0.0036770891933359945
    ],
    [
     0.09042976165938033,
     0.08405066346421848,
     0.006379098195161845
    ],
    [
     0.09342489996481973,
     0.08879902896619653,
     0.004625870998623202
    ],
    [
     0.09264336047197919,
     0.08938084329996007,
     0.0032625171720191137
    ],
    [
     0.09404397633755401,
     0.08513939248093791,
     0.008904583856616105
    ],
    [
     0.09134631022468476,
     0.08858450417560289,
     0.002761806049081869
    ],
    [
     0.09202862270274004,
     0.0874645419259792,
     0.004564080776760834
    ],
    [
     0.09268731631403426,
     0.08497987689211037,
     0.007707439421923895
    ],
    [
     0.09562906571735308,
     0.089156409729884,
     0.0064726559874690726
    ]
   ],
   "SE_2D": 0.00015865175672388488,
   "SE_diff": 0.0004590968389407113,
   "halves": [
    0.07181093724187981,
    0.07183376106694439
   ],
   "I_half": 0.0718223491544121,
   "nm": {
    "exact": {
     "I": 0.0936650027095382,
     "IG": 0.1249112672339422,
     "deficit_n2": -8.881784197001252e-16,
     "worst_deficit_cond": 5.653255641391297e-13,
     "bmax": 670,
     "nb_used": 393,
     "smax": 1991
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       6
      ],
      "grass": 0.09497665787292853,
      "ncells": 50313,
      "bias": 0.001311655163390324,
      "SE_NM": 0.00015840537339955577,
      "sample_means": [
       2.0194665,
       2.8184743,
       3.9565924
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       6
      ],
      "grass": 0.09492814312374165,
      "ncells": 50298,
      "bias": 0.0012631404142034452,
      "SE_NM": 0.00017295472842842973,
      "sample_means": [
       2.0184971,
       2.8169304,
       3.9569178
      ]
     }
    }
   }
  },
  "7": {
   "y0": 7,
   "gauss": {
    "N": 10000000,
    "lam": [
     2.8183792,
     3.9581436,
     5.5888474
    ],
    "cov": [
     [
      30.34896111990347,
      40.630266070173484,
      59.81266061713198
     ],
     [
      40.630266070173484,
      64.57164729894377,
      89.71701820401518
     ],
     [
      59.81266061713198,
      89.71701820401518,
      139.4402666835399
     ]
    ],
    "rho_pc": 0.3995618228679788,
    "IG_pc": 0.08696819555793861,
    "c1": 0.6292276528438216,
    "c3": 1.3894181418147393,
    "rho_slope": 0.47389640928483706,
    "IG_slope": 0.12717381622696178,
    "F_tot": 3.9392148931618096,
    "k_hat": 0.25385769172835104,
    "F_one": [
     3.4659037130056785,
     3.868888823462615,
     4.285272383214155
    ]
   },
   "grass": 0.08004195113505475,
   "plugin": 0.08555103033671063,
   "ncells": 84634,
   "blocks64": [
    [
     0.1144270970552892,
     0.09499168033095624,
     0.019435416724332952
    ],
    [
     0.11344896239522573,
     0.09067576637309649,
     0.02277319602212924
    ],
    [
     0.1129808431662358,
     0.0893384750787707,
     0.0236423680874651
    ],
    [
     0.11319062080656561,
     0.0876473531665188,
     0.025543267640046816
    ],
    [
     0.113241405479104,
     0.09283477014362056,
     0.02040663533548344
    ],
    [
     0.11308908078014301,
     0.08523629617086705,
     0.02785278460927597
    ],
    [
     0.1118697532523365,
     0.0855523406369145,
     0.026317412615422003
    ],
    [
     0.11450089142716013,
     0.08566144250335365,
     0.02883944892380648
    ],
    [
     0.11419163806887678,
     0.09465716249392021,
     0.019534475574956564
    ],
    [
     0.11421336564502216,
     0.0959968962362745,
     0.01821646940874766
    ],
    [
     0.11304163844563409,
     0.08533301167659897,
     0.027708626769035113
    ],
    [
     0.11220029014453381,
     0.07762114511507087,
     0.03457914502946294
    ],
    [
     0.11276794686782932,
     0.09108801100629875,
     0.021679935861530567
    ],
    [
     0.11565942934860196,
     0.07995138736583907,
     0.035708041982762895
    ],
    [
     0.11088231105164947,
     0.08403563598039523,
     0.02684667507125424
    ],
    [
     0.11377109582558464,
     0.09344310468167917,
     0.020327991143905474
    ],
    [
     0.11046173143122573,
     0.08546922490012132,
     0.024992506531104408
    ],
    [
     0.11193078486157937,
     0.08606186660122143,
     0.025868918260357934
    ],
    [
     0.1106397616920285,
     0.09632853670752706,
     0.014311224984501436
    ],
    [
     0.11308518126209322,
     0.08645379471568819,
     0.026631386546405025
    ],
    [
     0.11432909205060238,
     0.08715201691638025,
     0.02717707513422213
    ],
    [
     0.11194451353598911,
     0.09398048159491885,
     0.017964031941070255
    ],
    [
     0.1131840476635606,
     0.08786232249307525,
     0.02532172517048535
    ],
    [
     0.11330712961373557,
     0.09243653473161402,
     0.02087059488212155
    ],
    [
     0.1154384679762348,
     0.08983351603554685,
     0.02560495194068796
    ],
    [
     0.11076224855286654,
     0.08204778532743186,
     0.02871446322543468
    ],
    [
     0.11412470766048521,
     0.0900436881550575,
     0.02408101950542771
    ],
    [
     0.11122982512598245,
     0.0844198075667373,
     0.026810017559245156
    ],
    [
     0.11260964899690595,
     0.09294597422145401,
     0.019663674775451945
    ],
    [
     0.11299269674294887,
     0.08780402183165538,
     0.025188674911293493
    ],
    [
     0.11101712844921252,
     0.07135166128332006,
     0.03966546716589246
    ],
    [
     0.1137005603318828,
     0.09156483932422496,
     0.022135721007657844
    ],
    [
     0.11232498957067882,
     0.08272944890310219,
     0.029595540667576636
    ],
    [
     0.11200528807528265,
     0.08323149318645479,
     0.028773794888827864
    ],
    [
     0.1136357634227565,
     0.0908348351564357,
     0.022800928266320797
    ],
    [
     0.11139637977914063,
     0.09340708644968221,
     0.017989293329458422
    ],
    [
     0.11387907946871234,
     0.09422473114476182,
     0.01965434832395052
    ],
    [
     0.11231178862343683,
     0.09094821195888307,
     0.021363576664553754
    ],
    [
     0.11339159546449107,
     0.09007604195204683,
     0.023315553512444243
    ],
    [
     0.11253035159177127,
     0.09089683690024238,
     0.021633514691528896
    ],
    [
     0.11100983784988383,
     0.08385947597611887,
     0.02715036187376496
    ],
    [
     0.11189875933999982,
     0.08763744642074846,
     0.024261312919251363
    ],
    [
     0.10989748171360514,
     0.08629073800474328,
     0.023606743708861858
    ],
    [
     0.11298307956068054,
     0.07526296109459267,
     0.037720118466087874
    ],
    [
     0.11382641620152434,
     0.080342587196316,
     0.03348382900520834
    ],
    [
     0.11397468648163933,
     0.08876374282808931,
     0.02521094365355002
    ],
    [
     0.11367648838409039,
     0.09234894069883615,
     0.021327547685254244
    ],
    [
     0.11226494992707803,
     0.08560083021416114,
     0.026664119712916892
    ],
    [
     0.11140101044725181,
     0.08548591171605058,
     0.025915098731201236
    ],
    [
     0.1127369789093624,
     0.0906180343619806,
     0.022118944547381808
    ],
    [
     0.11073046575615297,
     0.0876861340591263,
     0.023044331697026674
    ],
    [
     0.11240408148023118,
     0.08958915929064469,
     0.022814922189586487
    ],
    [
     0.11176169203546049,
     0.0865029063071667,
     0.025258785728293792
    ],
    [
     0.11150491898904669,
     0.09316610293227665,
     0.01833881605677004
    ],
    [
     0.11209849343270406,
     0.08565173989276059,
     0.02644675353994347
    ],
    [
     0.11240332258463148,
     0.08831343258605213,
     0.024089889998579347
    ],
    [
     0.11127533866430106,
     0.08908693077082629,
     0.022188407893474774
    ],
    [
     0.11387870472750627,
     0.08786919208321473,
     0.02600951264429155
    ],
    [
     0.11490151652172464,
     0.08730023934944964,
     0.027601277172275007
    ],
    [
     0.11253029786013169,
     0.08749305937837451,
     0.02503723848175718
    ],
    [
     0.11515471560275348,
     0.07605307537674076,
     0.039101640226012715
    ],
    [
     0.1122105251976313,
     0.086391363876017,
     0.025819161321614312
    ],
    [
     0.11395844651842335,
     0.07988517470947858,
     0.034073271808944774
    ],
    [
     0.1109208179522323,
     0.07790304336514668,
     0.033017774587085616
    ]
   ],
   "SE_2D": 0.00016357658473174487,
   "SE_diff": 0.0006478186315196991,
   "halves": [
    0.0820531505809452,
    0.08176218670373991
   ],
   "I_half": 0.08190766864234256,
   "nm": {
    "exact": {
     "I": 0.09705100520652134,
     "IG": 0.12977511830627406,
     "deficit_n2": 1.4432899320127035e-15,
     "worst_deficit_cond": 1.3873346915715956e-12,
     "bmax": 990,
     "nb_used": 596,
     "smax": 2739
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       14,
       3,
       7
      ],
      "grass": 0.09953550977325065,
      "ncells": 84282,
      "bias": 0.0024845045667293147,
      "SE_NM": 0.0001848703159181086,
      "sample_means": [
       2.8154486,
       3.9544634,
       5.583525
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       14,
       3,
       7
      ],
      "grass": 0.09954616445071451,
      "ncells": 84324,
      "bias": 0.0024951592441931764,
      "SE_NM": 0.0002044572653665982,
      "sample_means": [
       2.8177771,
       3.9572844,
       5.5853372
      ]
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vtriples_U19_c1.json <==
{
 "config": "U19",
 "ic": 1,
 "N": 10000000,
 "files": [
  "chunk_0000.npz",
  "chunk_0001.npz",
  "chunk_0002.npz",
  "chunk_0003.npz",
  "chunk_0004.npz",
  "chunk_0005.npz",
  "chunk_0006.npz",
  "chunk_0007.npz",
  "chunk_0008.npz",
  "chunk_0009.npz",
  "chunk_0010.npz",
  "chunk_0011.npz",
  "chunk_0012.npz",
  "chunk_0013.npz",
  "chunk_0014.npz",
  "chunk_0015.npz",
  "chunk_0016.npz",
  "chunk_0017.npz",
  "chunk_0018.npz",
  "chunk_0019.npz",
  "chunk_0020.npz",
  "chunk_0021.npz",
  "chunk_0022.npz",
  "chunk_0023.npz",
  "chunk_0024.npz",
  "chunk_0025.npz",
  "chunk_0026.npz",
  "chunk_0027.npz",
  "chunk_0028.npz",
  "chunk_0029.npz",
  "chunk_0030.npz",
  "chunk_0031.npz",
  "chunk_0032.npz",
  "chunk_0033.npz",
  "chunk_0034.npz",
  "chunk_0035.npz",
  "chunk_0036.npz",
  "chunk_0037.npz",
  "chunk_0038.npz",
  "chunk_0039.npz"
 ],
 "max_unit_window": [
  42,
  173,
  482,
  1042,
  2426,
  5005,
  10506,
  21713
 ],
 "window_means": [
  2.7152906,
  5.5780899,
  10.5921,
  19.2040251,
  33.8301371,
  58.4918576,
  99.8349701,
  168.8932531
 ],
 "depths": {
  "0": {
   "y0": 0,
   "gauss": {
    "N": 10000000,
    "lam": [
     2.7152906,
     5.5780899,
     10.5921
    ],
    "cov": [
     [
      6.246025382154178,
      6.932120821787143,
      12.462511881991189
     ],
     [
      6.932120821787143,
      22.015745169092508,
      31.669928837202885
     ],
     [
      12.462511881991189,
      31.669928837202885,
      77.4063239306324
     ]
    ],
    "rho_pc": 0.21893382129242725,
    "IG_pc": 0.024559418593740518,
    "c1": 0.31487105108388597,
    "c3": 1.4385126914379307,
    "rho_slope": 0.37585395437589375,
    "IG_slope": 0.07614814722654902,
    "F_tot": 0.5296668779014141,
    "k_hat": 1.8879791086089552,
    "F_one": [
     0.4788862712354722,
     0.5282856224437609,
     0.5955314937473503
    ]
   },
   "grass": 0.03289637174071025,
   "plugin": 0.0353995184357494,
   "ncells": 41101,
   "blocks64": [
    [
     0.04998223832259363,
     0.02587053796207321,
     0.024111700360520422
    ],
    [
     0.051399535234287974,
     0.026608321370087888,
     0.024791213864200086
    ],
    [
     0.051946012506265404,
     0.025778302992372777,
     0.026167709513892627
    ],
    [
     0.04929303650446215,
     0.02447831371667526,
     0.024814722787786892
    ],
    [
     0.05062551864431697,
     0.024069314885143543,
     0.026556203759173426
    ],
    [
     0.051584011672440866,
     0.02533374102034343,
     0.026250270652097434
    ],
    [
     0.04937914353431694,
     0.024119538822645663,
     0.025259604711671275
    ],
    [
     0.051392896125282306,
     0.0242586646735961,
     0.027134231451686208
    ],
    [
     0.051345372100455755,
     0.026232847048989025,
     0.02511252505146673
    ],
    [
     0.050591477534279505,
     0.023856845895868714,
     0.02673463163841079
    ],
    [
     0.04954529527473994,
     0.024261714702192686,
     0.025283580572547256
    ],
    [
     0.04940379519205074,
     0.02499669106156878,
     0.024407104130481957
    ],
    [
     0.049094707919503655,
     0.025880080829972195,
     0.02321462708953146
    ],
    [
     0.05124181440682474,
     0.024622446616832314,
     0.026619367789992424
    ],
    [
     0.05041402259746253,
     0.023723655499794872,
     0.026690367097667655
    ],
    [
     0.05086876668995277,
     0.02495762727846332,
     0.02591113941148945
    ],
    [
     0.05235871491329913,
     0.024927839618515843,
     0.02743087529478329
    ],
    [
     0.04881834839321897,
     0.023866187195012246,
     0.024952161198206722
    ],
    [
     0.051176952903484896,
     0.024101940568255535,
     0.02707501233522936
    ],
    [
     0.05029831460691181,
     0.024327353362986203,
     0.025970961243925606
    ],
    [
     0.05149559166027462,
     0.025086673015776956,
     0.026408918644497664
    ],
    [
     0.052519784603608954,
     0.026253788025721175,
     0.02626599657788778
    ],
    [
     0.04886751386002253,
     0.025026104332907206,
     0.02384140952711532
    ],
    [
     0.04857450783063921,
     0.02467548377844816,
     0.02389902405219105
    ],
    [
     0.05100455368062029,
     0.024423440146300754,
     0.026581113534319536
    ],
    [
     0.05097515593461921,
     0.024207445798066746,
     0.026767710136552464
    ],
    [
     0.050617220410662966,
     0.024512291189009626,
     0.02610492922165334
    ],
    [
     0.04974785838180029,
     0.025032571718594694,
     0.024715286663205598
    ],
    [
     0.04847885469326574,
     0.024233992928428535,
     0.024244861764837203
    ],
    [
     0.04926488824886288,
     0.024250331893068418,
     0.025014556355794464
    ],
    [
     0.05006562758546362,
     0.023859673922583605,
     0.02620595366288002
    ],
    [
     0.05086914144335086,
     0.02413855599026395,
     0.026730585453086913
    ],
    [
     0.05154932144708546,
     0.02458435673180569,
     0.02696496471527977
    ],
    [
     0.049350119259391256,
     0.024142836374058403,
     0.025207282885332853
    ],
    [
     0.05056958940566947,
     0.024818483329919625,
     0.025751106075749843
    ],
    [
     0.04981349321150397,
     0.023910484195381977,
     0.02590300901612199
    ],
    [
     0.04885779675742796,
     0.02437935228760343,
     0.024478444469824532
    ],
    [
     0.051275772362807004,
     0.02569887079882611,
     0.025576901563980892
    ],
    [
     0.052507533944943674,
     0.025492898313392715,
     0.02701463563155096
    ],
    [
     0.04861924547106966,
     0.023976877044356623,
     0.024642368426713038
    ],
    [
     0.050151964779335145,
     0.024302066144216827,
     0.02584989863511832
    ],
    [
     0.04992522119570353,
     0.02309132723899913,
     0.026833893956704397
    ],
    [
     0.05061928453382869,
     0.024104843308215555,
     0.026514441225613136
    ],
    [
     0.0506034052199924,
     0.02390236387837538,
     0.026701041341617025
    ],
    [
     0.050357709499826875,
     0.024863839648401113,
     0.025493869851425762
    ],
    [
     0.04937394190726785,
     0.02462810743016608,
     0.02474583447710177
    ],
    [
     0.05059882203847277,
     0.024893611690090467,
     0.0257052103483823
    ],
    [
     0.05051982470236638,
     0.024255451015233145,
     0.026264373687133233
    ],
    [
     0.04873438981669409,
     0.023425274394922917,
     0.025309115421771174
    ],
    [
     0.051288541675627464,
     0.02544747247325831,
     0.025841069202369154
    ],
    [
     0.05150639149045144,
     0.02595299399558593,
     0.02555339749486551
    ],
    [
     0.05110448399622314,
     0.024810022049843092,
     0.026294461946380045
    ],
    [
     0.05185178308390803,
     0.02506789230017802,
     0.026783890783730013
    ],
    [
     0.04871382046482964,
     0.022891299232600092,
     0.025822521232229546
    ],
    [
     0.05117505216224316,
     0.02577474781467994,
     0.025400304347563223
    ],
    [
     0.050514076761279725,
     0.02439897314970759,
     0.026115103611572134
    ],
    [
     0.049946075286599445,
     0.02370138051049636,
     0.026244694776103084
    ],
    [
     0.05075342190711485,
     0.023772098694116423,
     0.026981323212998426
    ],
    [
     0.05158422807507357,
     0.023420165569137112,
     0.028164062505936456
    ],
    [
     0.05003503897232697,
     0.023500867115802015,
     0.026534171856524957
    ],
    [
     0.05065698632173987,
     0.024166878831222857,
     0.026490107490517015
    ],
    [
     0.05001055208720473,
     0.0231128030955726,
     0.02689774899163213
    ],
    [
     0.051396004460447564,
     0.025141849699471364,
     0.0262541547609762
    ],
    [
     0.05103651600112791,
     0.024808467543324015,
     0.026228048457803892
    ]
   ],
   "SE_2D": 0.00012950473918476495,
   "SE_diff": 0.00012287576317502978,
   "halves": [
    0.03358743644404605,
    0.03345054974126693
   ],
   "I_half": 0.03351899309265649,
   "nm": {
    "exact": {
     "I": 0.08165153856174485,
     "IG": 0.08505595149912991,
     "deficit_n2": -1.3322676295501878e-15,
     "worst_deficit_cond": 3.574918139293004e-13,
     "bmax": 337,
     "nb_used": 157,
     "smax": 1040
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       1,
       0
      ],
      "grass": 0.08211671361613959,
      "ncells": 28077,
      "bias": 0.00046517505439473694,
      "SE_NM": 0.0001421013489160428,
      "sample_means": [
       2.7155256,
       5.5772558,
       10.5933067
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       1,
       0
      ],
      "grass": 0.08219640278635332,
      "ncells": 27972,
      "bias": 0.0005448642246084628,
      "SE_NM": 0.00014300513879199667,
      "sample_means": [
       2.713443,
       5.5769118,
       10.5881789
      ]
     }
    }
   }
  },
  "1": {
   "y0": 1,
   "gauss": {
    "N": 10000000,
    "lam": [
     5.5780899,
     10.5921,
     19.2040251
    ],
    "cov": [
     [
      22.015745169092508,
      31.669928837202885,
      57.885370938880605
     ],
     [
      31.669928837202885,
      77.4063239306324,
      127.05602084389209
     ],
     [
      57.885370938880605,
      127.05602084389209,
      272.8770929462793
     ]
    ],
    "rho_pc": 0.24449565903669915,
    "IG_pc": 0.0308196983848474,
    "c1": 0.4091387787073297,
    "c3": 1.641416545730207,
    "rho_slope": 0.4247656563365234,
    "IG_slope": 0.09948520925590314,
    "F_tot": 0.6154606514410862,
    "k_hat": 1.624799242093746,
    "F_one": [
     0.5282856224437609,
     0.5955314937473503,
     0.6878437327632977
    ]
   },
   "grass": 0.04837362849826299,
   "plugin": 0.05576023947288178,
   "ncells": 114796,
   "blocks64": [
    [
     0.09832323781802543,
     0.032152938551559984,
     0.06617029926646545
    ],
    [
     0.09701332106976857,
     0.03152807939820232,
     0.06548524167156625
    ],
    [
     0.09613861056886286,
     0.029901253812482174,
     0.06623735675638068
    ],
    [
     0.09939975915690624,
     0.031013121828224997,
     0.06838663732868125
    ],
    [
     0.10190542609715791,
     0.03228039093830439,
     0.06962503515885352
    ],
    [
     0.09767433872239195,
     0.03225533128891073,
     0.06541900743348122
    ],
    [
     0.0971207425670535,
     0.030775144805195706,
     0.06634559776185779
    ],
    [
     0.10220543306893148,
     0.030620863491313724,
     0.07158456957761776
    ],
    [
     0.09820548766768233,
     0.03205899569571134,
     0.06614649197197099
    ],
    [
     0.10113649490459764,
     0.03190408759041278,
     0.06923240731418487
    ],
    [
     0.09739185048971244,
     0.03184612363050232,
     0.06554572685921012
    ],
    [
     0.09848836354534285,
     0.03181732309529441,
     0.06667104045004843
    ],
    [
     0.09913303178399602,
     0.029130035237605285,
     0.07000299654639074
    ],
    [
     0.10004438053205256,
     0.03110875602217346,
     0.0689356245098791
    ],
    [
     0.09909904418945992,
     0.029129649985047266,
     0.06996939420441264
    ],
    [
     0.10005780843277101,
     0.03074767126581198,
     0.06931013716695902
    ],
    [
     0.09958080801186853,
     0.03094303799582944,
     0.06863777001603909
    ],
    [
     0.10145792096156292,
     0.02980337131348561,
     0.07165454964807731
    ],
    [
     0.09691866486042677,
     0.028901256395340597,
     0.06801740846508618
    ],
    [
     0.09790361854525287,
     0.03119344523603345,
     0.06671017330921941
    ],
    [
     0.09766536480479715,
     0.02874993305238576,
     0.06891543175241138
    ],
    [
     0.10041784319172997,
     0.032241660394886074,
     0.0681761827968439
    ],
    [
     0.10065249572332924,
     0.03226093475755258,
     0.06839156096577666
    ],
    [
     0.09922004075417767,
     0.029582584097586198,
     0.06963745665659148
    ],
    [
     0.09840564456781209,
     0.028975234332802913,
     0.06943041023500918
    ],
    [
     0.09869553932173325,
     0.031105587309837292,
     0.06758995201189597
    ],
    [
     0.0966608543441243,
     0.030274027303317873,
     0.06638682704080642
    ],
    [
     0.09768054056334208,
     0.030182723895305307,
     0.06749781666803677
    ],
    [
     0.09986859641935553,
     0.031850836075480615,
     0.06801776034387491
    ],
    [
     0.09722288098993914,
     0.030843981295572816,
     0.06637889969436633
    ],
    [
     0.09976100195868476,
     0.03025422018912765,
     0.0695067817695571
    ],
    [
     0.0995410107309116,
     0.030106908988834252,
     0.06943410174207734
    ],
    [
     0.09706430816117617,
     0.030232435337005082,
     0.06683187282417109
    ],
    [
     0.09946263208462902,
     0.031264829445844175,
     0.06819780263878485
    ],
    [
     0.0992034245182527,
     0.03040290077685037,
     0.06880052374140233
    ],
    [
     0.10107637556657956,
     0.032224633439327854,
     0.0688517421272517
    ],
    [
     0.0991290697766356,
     0.03058044935612262,
     0.06854862042051299
    ],
    [
     0.09877052613699533,
     0.030494316890461268,
     0.06827620924653406
    ],
    [
     0.0985352458212212,
     0.030830703136056216,
     0.06770454268516499
    ],
    [
     0.09907867673696202,
     0.030147588688288002,
     0.06893108804867402
    ],
    [
     0.09635196674874713,
     0.03272174685674185,
     0.06363021989200529
    ],
    [
     0.10156600632671164,
     0.03127581734958591,
     0.07029018897712573
    ],
    [
     0.09883600918965918,
     0.031704619826978434,
     0.06713138936268075
    ],
    [
     0.09897949185308796,
     0.031399757008887474,
     0.06757973484420049
    ],
    [
     0.09699579628562738,
     0.029097745396600927,
     0.06789805088902645
    ],
    [
     0.0978190737118183,
     0.03114038315610842,
     0.06667869055570988
    ],
    [
     0.09916712349714807,
     0.030045850471694217,
     0.06912127302545384
    ],
    [
     0.09827646003971324,
     0.02890655737885744,
     0.0693699026608558
    ],
    [
     0.09826662585229684,
     0.03000528732270644,
     0.0682613385295904
    ],
    [
     0.09859686680162305,
     0.03256550116036925,
     0.06603136564125381
    ],
    [
     0.09894285272921444,
     0.032199934147945926,
     0.06674291858126852
    ],
    [
     0.09836279438134099,
     0.03195269734594318,
     0.06641009703539781
    ],
    [
     0.10013606869933511,
     0.028159863542380755,
     0.07197620515695435
    ],
    [
     0.0992025704383277,
     0.03070512250062366,
     0.06849744793770404
    ],
    [
     0.10000154483448931,
     0.03262942200103226,
     0.06737212283345705
    ],
    [
     0.09915203377980575,
     0.03094616666115329,
     0.06820586711865245
    ],
    [
     0.09896923585166917,
     0.02891613650237855,
     0.07005309934929062
    ],
    [
     0.09922286886980025,
     0.030588416055149278,
     0.06863445281465097
    ],
    [
     0.09914175974546602,
     0.030076274085650098,
     0.06906548565981592
    ],
    [
     0.09858710898225631,
     0.030942360969518516,
     0.06764474801273779
    ],
    [
     0.1024846653613043,
     0.03132526517966689,
     0.07115940018163741
    ],
    [
     0.09888368785119717,
     0.03080735578629699,
     0.06807633206490017
    ],
    [
     0.10079904532404171,
     0.03147602605037412,
     0.0693230192736676
    ],
    [
     0.0992416959952429,
     0.03214401971768975,
     0.06709767627755316
    ]
   ],
   "SE_2D": 0.00017629131606576646,
   "SE_diff": 0.00020407741939973894,
   "halves": [
    0.05050694658700294,
    0.05052536215543846
   ],
   "I_half": 0.0505161543712207,
   "nm": {
    "exact": {
     "I": 0.10330317558039634,
     "IG": 0.1063397564398175,
     "deficit_n2": 2.55351295663786e-15,
     "worst_deficit_cond": 5.613287612504791e-13,
     "bmax": 609,
     "nb_used": 310,
     "smax": 1782
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       1,
       1
      ],
      "grass": 0.10452289423009198,
      "ncells": 82094,
      "bias": 0.0012197186496956391,
      "SE_NM": 0.00019336485112121876,
      "sample_means": [
       5.580071,
       10.5940706,
       19.2060123
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       1,
       1
      ],
      "grass": 0.10457608842143529,
      "ncells": 82029,
      "bias": 0.0012729128410389479,
      "SE_NM": 0.00017846895967262355,
      "sample_means": [
       5.5767571,
       10.591126,
       19.2083295
      ]
     }
    }
   }
  },
  "2": {
   "y0": 2,
   "gauss": {
    "N": 10000000,
    "lam": [
     10.5921,
     19.2040251,
     33.8301371
    ],
    "cov": [
     [
      77.4063239306324,
      127.05602084389209,
      232.45229966831997
     ],
     [
      127.05602084389209,
      272.8770929462793,
      475.70439856559864
     ],
     [
      232.45229966831997,
      475.70439856559864,
      950.8663653818402
     ]
    ],
    "rho_pc": 0.23262580318402226,
    "IG_pc": 0.027817016312333246,
    "c1": 0.46561629439853836,
    "c3": 1.7432918000898285,
    "rho_slope": 0.44931713781829313,
    "IG_slope": 0.11275184859509657,
    "F_tot": 0.7183133091025575,
    "k_hat": 1.3921501764311937,
    "F_one": [
     0.5955314937473503,
     0.6878437327632977,
     0.8012700916990717
    ]
   },
   "grass": 0.06182250301303682,
   "plugin": 0.0798726875650626,
   "ncells": 266594,
   "blocks64": [
    [
     0.17956981073966283,
     0.025655955577068023,
     0.15391385516259481
    ],
    [
     0.18018752174265984,
     0.028070757974014968,
     0.15211676376864486
    ],
    [
     0.18231595226762387,
     0.029192222668222075,
     0.1531237295994018
    ],
    [
     0.1804219179375579,
     0.02788726218448677,
     0.15253465575307112
    ],
    [
     0.18126958134147308,
     0.028391608482571884,
     0.1528779728589012
    ],
    [
     0.18022921480111265,
     0.027325665115213657,
     0.15290354968589898
    ],
    [
     0.18124173671189858,
     0.02766184431258601,
     0.15357989239931258
    ],
    [
     0.1823992776746639,
     0.028198856661140446,
     0.15420042101352346
    ],
    [
     0.18055190715877423,
     0.029076333604687626,
     0.1514755735540866
    ],
    [
     0.18184624640733738,
     0.027418232385644177,
     0.1544280140216932
    ],
    [
     0.18399849364308984,
     0.030007298893533138,
     0.1539911947495567
    ],
    [
     0.17940641725471096,
     0.02622431362187456,
     0.1531821036328364
    ],
    [
     0.18028858189445174,
     0.026138784082059715,
     0.15414979781239202
    ],
    [
     0.18104570318551438,
     0.026968835367248152,
     0.15407686781826624
    ],
    [
     0.18074199275143066,
     0.02611573946667291,
     0.15462625328475774
    ],
    [
     0.1842659149884085,
     0.02799650461798396,
     0.15626941037042452
    ],
    [
     0.17889694602299322,
     0.027767055847308833,
     0.1511298901756844
    ],
    [
     0.18241035962642194,
     0.02526639068296164,
     0.1571439689434603
    ],
    [
     0.1795621217890755,
     0.027833842678094602,
     0.15172827911098088
    ],
    [
     0.17872575057387508,
     0.030268112352308297,
     0.14845763822156677
    ],
    [
     0.18269955931792126,
     0.026802748467215982,
     0.15589681085070528
    ],
    [
     0.17941435366734737,
     0.02965361782406194,
     0.14976073584328542
    ],
    [
     0.1812138444247129,
     0.029290934570762275,
     0.15192290985395063
    ],
    [
     0.1809877436532492,
     0.025426077084192592,
     0.15556166656905662
    ],
    [
     0.18091019338181447,
     0.026356086939673205,
     0.15455410644214126
    ],
    [
     0.1822419082317417,
     0.02950722263249104,
     0.15273468559925066
    ],
    [
     0.18078859818663595,
     0.030755148627287315,
     0.15003344955934864
    ],
    [
     0.18185816580686875,
     0.028846999400414363,
     0.1530111664064544
    ],
    [
     0.1806129792740485,
     0.02966702349302596,
     0.15094595578102254
    ],
    [
     0.1831376835574936,
     0.030136058416446107,
     0.15300162514104748
    ],
    [
     0.18000799862021566,
     0.027097796115184015,
     0.15291020250503165
    ],
    [
     0.1796281707378231,
     0.026632012070338985,
     0.15299615866748412
    ],
    [
     0.1818099104894273,
     0.026164995792857613,
     0.1556449146965697
    ],
    [
     0.18350613806331673,
     0.02781195116476085,
     0.15569418689855588
    ],
    [
     0.18272421836316788,
     0.029205895866421548,
     0.15351832249674632
    ],
    [
     0.18186009484170818,
     0.027886023771920048,
     0.15397407106978814
    ],
    [
     0.18170796316527316,
     0.02846469556535986,
     0.1532432675999133
    ],
    [
     0.18057445270333616,
     0.026515501035024466,
     0.15405895166831168
    ],
    [
     0.18063246456333992,
     0.028439155833521607,
     0.15219330872981832
    ],
    [
     0.18190715564720783,
     0.026322259728112172,
     0.15558489591909566
    ],
    [
     0.18386148181060946,
     0.02983323026047853,
     0.15402825155013095
    ],
    [
     0.18210180025773504,
     0.030019401636462134,
     0.1520823986212729
    ],
    [
     0.17960216932586803,
     0.02837139282753049,
     0.15123077649833755
    ],
    [
     0.1871273747974005,
     0.027461725996999812,
     0.15966564880040068
    ],
    [
     0.18050396885400488,
     0.026216968745934426,
     0.15428700010807045
    ],
    [
     0.18162256208503358,
     0.02701832506642339,
     0.1546042370186102
    ],
    [
     0.18145385522126034,
     0.026239887223391847,
     0.1552139679978685
    ],
    [
     0.17991311353280715,
     0.02771708461404353,
     0.1521960289187636
    ],
    [
     0.1807537732076181,
     0.02946108069650786,
     0.15129269251111024
    ],
    [
     0.17880682975515505,
     0.027813547424982647,
     0.1509932823301724
    ],
    [
     0.18547709706601445,
     0.028811616359258635,
     0.15666548070675582
    ],
    [
     0.18147921153152957,
     0.029296488561723847,
     0.15218272296980573
    ],
    [
     0.18310337742619964,
     0.02639348023671679,
     0.15670989718948286
    ],
    [
     0.18055619162839776,
     0.02665696879020107,
     0.15389922283819668
    ],
    [
     0.1800466006181871,
     0.027623672388142,
     0.1524229282300451
    ],
    [
     0.18585298524787142,
     0.028052772897294454,
     0.15780021235057695
    ],
    [
     0.1796960585679912,
     0.02496493546892084,
     0.15473112309907036
    ],
    [
     0.18199106053140568,
     0.026568506984314188,
     0.1554225535470915
    ],
    [
     0.1822255458490698,
     0.025075638607745986,
     0.15714990724132383
    ],
    [
     0.1833138818063471,
     0.031084117395423584,
     0.15222976441092353
    ],
    [
     0.1835995225255811,
     0.02707799726471891,
     0.1565215252608622
    ],
    [
     0.17941002072516277,
     0.02767050645005171,
     0.15173951427511106
    ],
    [
     0.17823695379942883,
     0.029074244233346706,
     0.14916270956608213
    ],
    [
     0.17822500679005948,
     0.02947563773362816,
     0.14874936905643132
    ]
   ],
   "SE_2D": 0.00022482628262785755,
   "SE_diff": 0.0002770256970023627,
   "halves": [
    0.06734668415765377,
    0.06753234773767325
   ],
   "I_half": 0.06743951594766351,
   "nm": {
    "exact": {
     "I": 0.11609566243432254,
     "IG": 0.11855703130162852,
     "deficit_n2": -2.220446049250313e-15,
     "worst_deficit_cond": 1.2891909761947318e-12,
     "bmax": 1143,
     "nb_used": 610,
     "smax": 2988
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       1,
       2
      ],
      "grass": 0.12093096302950634,
      "ncells": 208360,
      "bias": 0.004835300595183806,
      "SE_NM": 0.00025951032264303177,
      "sample_means": [
       10.5923168,
       19.2022775,
       33.8294071
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       1,
       2
      ],
      "grass": 0.12067014162538392,
      "ncells": 208809,
      "bias": 0.004574479191061381,
      "SE_NM": 0.0002382439938092557,
      "sample_means": [
       10.5909479,
       19.2015195,
       33.8296779
      ]
     }
    }
   }
  },
  "3": {
   "y0": 3,
   "gauss": {
    "N": 10000000,
    "lam": [
     19.2040251,
     33.8301371,
     58.4918576
    ],
    "cov": [
     [
      272.8770929462793,
      475.70439856559864,
      867.6492519688994
     ],
     [
      475.70439856559864,
      950.8663653818402,
      1700.1199754703207
     ],
     [
      867.6492519688994,
      1700.1199754703207,
      3265.3734042386627
     ]
    ],
    "rho_pc": 0.19278830909707023,
    "IG_pc": 0.018937821787288676,
    "c1": 0.5002852302747818,
    "c3": 1.7879694112301492,
    "rho_slope": 0.4624427380405671,
    "IG_slope": 0.12030592244790664,
    "F_tot": 0.8413323981981473,
    "k_hat": 1.1885908615211604,
    "F_one": [
     0.6878437327632977,
     0.8012700916990717,
     0.9373289837204015
    ]
   },
   "grass": 0.07927025047187719,
   "plugin": 0.11776237289381974,
   "ncells": 546809,
   "blocks64": [
    [
     0.32320423012629185,
     0.01813944364089151,
     0.30506478648540036
    ],
    [
     0.32765258059303903,
     0.015713179547957094,
     0.31193940104508194
    ],
    [
     0.3230836988676593,
     0.019502207141452243,
     0.3035814917262071
    ],
    [
     0.323803088742876,
     0.020012328904490093,
     0.3037907598383859
    ],
    [
     0.32436627066513246,
     0.020658022728725786,
     0.30370824793640666
    ],
    [
     0.32782010646193704,
     0.01808865130621712,
     0.3097314551557199
    ],
    [
     0.32565316545825773,
     0.020969190858741143,
     0.30468397459951657
    ],
    [
     0.3248005410894095,
     0.017625116353398047,
     0.30717542473601145
    ],
    [
     0.32486827856550526,
     0.021673315089872906,
     0.30319496347563235
    ],
    [
     0.32366944768316586,
     0.018710955734859445,
     0.30495849194830643
    ],
    [
     0.32279726663396247,
     0.022425809285166423,
     0.30037145734879606
    ],
    [
     0.3249322868937625,
     0.01625660685560731,
     0.3086756800381552
    ],
    [
     0.3240054238794041,
     0.018995124593162962,
     0.3050102992862412
    ],
    [
     0.32855321153872374,
     0.018860633514318922,
     0.3096925780244048
    ],
    [
     0.32017617771491835,
     0.015977619802674307,
     0.30419855791224404
    ],
    [
     0.32757408654631526,
     0.021453275385055218,
     0.30612081116126005
    ],
    [
     0.3229359171168369,
     0.017225893897471766,
     0.30571002321936513
    ],
    [
     0.32287118497110434,
     0.01751046197203546,
     0.30536072299906886
    ],
    [
     0.32328385197510023,
     0.018613396447218673,
     0.3046704555278816
    ],
    [
     0.32190010247178513,
     0.021825927116642763,
     0.30007417535514236
    ],
    [
     0.3286643846654229,
     0.01609855130402926,
     0.31256583336139365
    ],
    [
     0.3223524588499256,
     0.02130015855567151,
     0.30105230029425406
    ],
    [
     0.32681938716487835,
     0.018243091934389635,
     0.30857629523048874
    ],
    [
     0.32429742559530617,
     0.016425016137791345,
     0.3078724094575148
    ],
    [
     0.32108256207281016,
     0.016033669266624532,
     0.30504889280618563
    ],
    [
     0.32730575099558834,
     0.02135596377429669,
     0.3059497872212916
    ],
    [
     0.3281334681204626,
     0.020116520301473345,
     0.30801694781898925
    ],
    [
     0.32147417631480835,
     0.01971296953844831,
     0.30176120677636004
    ],
    [
     0.3203270670154712,
     0.018677979684984553,
     0.3016490873304867
    ],
    [
     0.3229323255691412,
     0.021284123596570753,
     0.3016482019725705
    ],
    [
     0.3218961361674211,
     0.016852184286522416,
     0.30504395188089867
    ],
    [
     0.32668762714904176,
     0.02101262985565229,
     0.3056749972933895
    ],
    [
     0.32219278634458703,
     0.01876647894187761,
     0.3034263074027094
    ],
    [
     0.32420874033033975,
     0.01998134921009434,
     0.30422739112024544
    ],
    [
     0.3252217549729757,
     0.02009493794281292,
     0.30512681703016276
    ],
    [
     0.3234845758415634,
     0.019662915093678516,
     0.3038216607478849
    ],
    [
     0.3235471376834518,
     0.0187949507594417,
     0.30475218692401007
    ],
    [
     0.32282952678133725,
     0.01730501023268756,
     0.3055245165486497
    ],
    [
     0.32409530641670337,
     0.019056704159496174,
     0.3050386022572072
    ],
    [
     0.3265907164807835,
     0.016709702788052862,
     0.3098810136927307
    ],
    [
     0.3252308974089324,
     0.02054821135308487,
     0.30468268605584753
    ],
    [
     0.3277887307119176,
     0.020638609474964494,
     0.3071501212369531
    ],
    [
     0.3281715645623393,
     0.02171801232281314,
     0.3064535522395262
    ],
    [
     0.3254456029429793,
     0.020077428684106412,
     0.3053681742588729
    ],
    [
     0.3230375444202185,
     0.019520521177523925,
     0.3035170232426946
    ],
    [
     0.32502406469232525,
     0.019861287847630502,
     0.3051627768446947
    ],
    [
     0.3227925854815563,
     0.016975938592512025,
     0.3058166468890443
    ],
    [
     0.32463799786586023,
     0.02079026541659915,
     0.30384773244926105
    ],
    [
     0.32500951427358693,
     0.018765506317645075,
     0.30624400795594187
    ],
    [
     0.32268782858499456,
     0.018617188493951994,
     0.30407064009104257
    ],
    [
     0.32874090690612157,
     0.019253847121131488,
     0.3094870597849901
    ],
    [
     0.3269410503104968,
     0.020042354470637097,
     0.30689869583985974
    ],
    [
     0.32937798800164586,
     0.017075583526262213,
     0.31230240447538365
    ],
    [
     0.3250602406543166,
     0.017558902689751795,
     0.3075013379645648
    ],
    [
     0.3218571612396133,
     0.019455710076839997,
     0.3024014511627733
    ],
    [
     0.3246355452793033,
     0.021742232389820204,
     0.30289331288948307
    ],
    [
     0.3289103801184492,
     0.016395042558484698,
     0.3125153375599645
    ],
    [
     0.32593233863726034,
     0.016086031827404583,
     0.30984630680985575
    ],
    [
     0.32385342733935474,
     0.01741820768951156,
     0.30643521964984316
    ],
    [
     0.32523184997639376,
     0.022612246030473425,
     0.30261960394592036
    ],
    [
     0.3207014104940402,
     0.016011852876712983,
     0.30468955761732724
    ],
    [
     0.32506210113970013,
     0.019773185802941743,
     0.3052889153367584
    ],
    [
     0.3256716760167784,
     0.018928800180389834,
     0.30674287583638854
    ],
    [
     0.32460128507749353,
     0.019460973841655637,
     0.3051403112358379
    ]
   ],
   "SE_2D": 0.00028655671126342764,
   "SE_diff": 0.0003541727955635837,
   "halves": [
    0.09193519274526629,
    0.09247228421748765
   ],
   "I_half": 0.09220373848137697,
   "nm": {
    "exact": {
     "I": 0.12323580159168088,
     "IG": 0.12521660263678044,
     "deficit_n2": -1.2656542480726785e-14,
     "worst_deficit_cond": 3.0306868126217523e-12,
     "bmax": 2186,
     "nb_used": 1192,
     "smax": 5011
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       1,
       3
      ],
      "grass": 0.1366826768478724,
      "ncells": 473707,
      "bias": 0.01344687525619151,
      "SE_NM": 0.0003346407600886595,
      "sample_means": [
       19.2068969,
       33.8334606,
       58.4978036
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       1,
       3
      ],
      "grass": 0.13655112252283175,
      "ncells": 473816,
      "bias": 0.01331532093115087,
      "SE_NM": 0.0003107173088436324,
      "sample_means": [
       19.2063291,
       33.8366313,
       58.4962852
      ]
     }
    }
   }
  },
  "4": {
   "y0": 4,
   "gauss": {
    "N": 10000000,
    "lam": [
     33.8301371,
     58.4918576,
     99.8349701
    ],
    "cov": [
     [
      950.8663653818402,
      1700.1199754703207,
      3079.331185475718
     ],
     [
      1700.1199754703207,
      3265.3734042386627,
      5875.05637501618
     ],
     [
      3079.331185475718,
      5875.05637501618,
      10987.404662772573
     ]
    ],
    "rho_pc": 0.12371508608188668,
    "IG_pc": 0.0077118797607471385,
    "c1": 0.5206510144485946,
    "c3": 1.7991989422679753,
    "rho_slope": 0.46911713070522515,
    "IG_slope": 0.1242761190992535,
    "F_tot": 0.98364761830913,
    "k_hat": 1.0166242274026744,
    "F_one": [
     0.8012700916990717,
     0.9373289837204015,
     1.092359323365004
    ]
   },
   "grass": 0.10910697656502322,
   "plugin": 0.1833253035484983,
   "ncells": 1021163,
   "blocks64": [
    [
     0.5616084363893918,
     0.006703280945030215,
     0.5549051554443616
    ],
    [
     0.5618817679969617,
     0.004913041360981496,
     0.5569687266359802
    ],
    [
     0.5660927137623109,
     0.008082031729629974,
     0.5580106820326809
    ],
    [
     0.5656491430434691,
     0.010053511594474313,
     0.5555956314489948
    ],
    [
     0.5669394247976207,
     0.009413438286170191,
     0.5575259865114506
    ],
    [
     0.5680307218558269,
     0.0065714066351645235,
     0.5614593152206624
    ],
    [
     0.5668908531057948,
     0.010703806268950955,
     0.5561870468368438
    ],
    [
     0.5662834819637297,
     0.006035090452050323,
     0.5602483915116794
    ],
    [
     0.5689705754971097,
     0.00867429979136416,
     0.5602962757057456
    ],
    [
     0.5670446986802276,
     0.010217629947147932,
     0.5568270687330796
    ],
    [
     0.5610910490935446,
     0.010609622023974884,
     0.5504814270695697
    ],
    [
     0.5628325173558117,
     0.004758290531451901,
     0.5580742268243598
    ],
    [
     0.5651646094155431,
     0.005904913222419398,
     0.5592596961931238
    ],
    [
     0.5662315108472207,
     0.00792700514676661,
     0.5583045057004541
    ],
    [
     0.5617475162573626,
     0.005277620746302601,
     0.5564698955110601
    ],
    [
     0.568046438918886,
     0.01003052035515197,
     0.558015918563734
    ],
    [
     0.5692976516683537,
     0.007357910871575958,
     0.5619397407967777
    ],
    [
     0.5638969625074033,
     0.003977629301083438,
     0.5599193332063198
    ],
    [
     0.5653357948988589,
     0.0079679125410281,
     0.5573678823578307
    ],
    [
     0.5625400895493211,
     0.010401127891354592,
     0.5521389616579665
    ],
    [
     0.5639787510348473,
     0.005015798296123501,
     0.5589629527387238
    ],
    [
     0.5640340547023115,
     0.010302515275511908,
     0.5537315394267995
    ],
    [
     0.5657580862351672,
     0.009978042045375566,
     0.5557800441897917
    ],
    [
     0.5691317697021994,
     0.005356769367168,
     0.5637750003350314
    ],
    [
     0.5636999780577856,
     0.004527207254130073,
     0.5591727708036556
    ],
    [
     0.5612234389461754,
     0.008827221170693565,
     0.5523962177754819
    ],
    [
     0.5681999743649531,
     0.009389007879431985,
     0.5588109664855211
    ],
    [
     0.5596869315555093,
     0.008677008627677741,
     0.5510099229278316
    ],
    [
     0.5612979006557595,
     0.0072099047617374635,
     0.554087995894022
    ],
    [
     0.5679829847900404,
     0.008807015768159215,
     0.5591759690218812
    ],
    [
     0.560673402994107,
     0.007465607634035638,
     0.5532077953600714
    ],
    [
     0.5616555427315699,
     0.008310100501757697,
     0.5533454422298122
    ],
    [
     0.560347661102794,
     0.007492916326826358,
     0.5528547447759676
    ],
    [
     0.5656256144453149,
     0.010086673861774096,
     0.5555389405835408
    ],
    [
     0.5648975870968957,
     0.008978597249715338,
     0.5559189898471804
    ],
    [
     0.5597096972182758,
     0.007460458802358421,
     0.5522492384159173
    ],
    [
     0.5678448393276181,
     0.008718376719332425,
     0.5591264626082857
    ],
    [
     0.566885363163486,
     0.006814155939609038,
     0.560071207223877
    ],
    [
     0.5638010858657445,
     0.008586703345527243,
     0.5552143825202173
    ],
    [
     0.5701817022932136,
     0.004609349326412339,
     0.5655723529668013
    ],
    [
     0.5691166627497495,
     0.009921022969334798,
     0.5591956397804146
    ],
    [
     0.567745751518359,
     0.009658882912378507,
     0.5580868686059806
    ],
    [
     0.5641860432781076,
     0.009449234677220086,
     0.5547368086008875
    ],
    [
     0.567484587444925,
     0.01081702804151851,
     0.5566675594034065
    ],
    [
     0.5614144165603587,
     0.007443303704829286,
     0.5539711128555295
    ],
    [
     0.5670522860284883,
     0.009924242808083916,
     0.5571280432204044
    ],
    [
     0.5601828120251682,
     0.006043585423944845,
     0.5541392266012233
    ],
    [
     0.5679129990618836,
     0.008443485150728436,
     0.5594695139111552
    ],
    [
     0.5682772520783441,
     0.009101263771353256,
     0.5591759883069909
    ],
    [
     0.5656075630742805,
     0.007918183596827917,
     0.5576893794774526
    ],
    [
     0.5658266907460803,
     0.00886074356022618,
     0.5569659471858541
    ],
    [
     0.563702537480955,
     0.008414289973630255,
     0.5552882475073248
    ],
    [
     0.5673962316590906,
     0.006809246869982534,
     0.5605869847891081
    ],
    [
     0.5617751425216131,
     0.007918230726644729,
     0.5538569117949683
    ],
    [
     0.5612077085676201,
     0.005717122676161819,
     0.5554905858914583
    ],
    [
     0.5641602699286974,
     0.010408962340588208,
     0.5537513075881092
    ],
    [
     0.5637346552988802,
     0.0042949247815608415,
     0.5594397305173194
    ],
    [
     0.5614483628980427,
     0.004830805230121266,
     0.5566175576679214
    ],
    [
     0.5643100682981022,
     0.007298928579789451,
     0.5570111397183127
    ],
    [
     0.5635460975485174,
     0.009936987193860086,
     0.5536091103546573
    ],
    [
     0.5594666626831621,
     0.005139478972519729,
     0.5543271837106424
    ],
    [
     0.5591432414194131,
     0.00808886781405139,
     0.5510543736053617
    ],
    [
     0.563870651173545,
     0.007303915629278756,
     0.5565667355442662
    ],
    [
     0.5646092506233256,
     0.009728854264709179,
     0.5548803963586164
    ]
   ],
   "SE_2D": 0.00036703461629428044,
   "SE_diff": 0.00038502291086033925,
   "halves": [
    0.13537855548930366,
    0.13575161305610628
   ],
   "I_half": 0.13556508427270497,
   "nm": {
    "exact": {
     "I": 0.12714064049444948,
     "IG": 0.1287939140499968,
     "deficit_n2": -1.0880185641326534e-14,
     "worst_deficit_cond": 8.756551039823535e-12,
     "bmax": 4192,
     "nb_used": 2307,
     "smax": 8484
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       1,
       4
      ],
      "grass": 0.16289717047322405,
      "ncells": 961921,
      "bias": 0.03575652997877457,
      "SE_NM": 0.0004214068939522286,
      "sample_means": [
       33.8204648,
       58.4768381,
       99.8108266
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       1,
       4
      ],
      "grass": 0.16299207604313715,
      "ncells": 960697,
      "bias": 0.035851435548687666,
      "SE_NM": 0.00040581325349963864,
      "sample_means": [
       33.8187562,
       58.472116,
       99.7995369
      ]
     }
    }
   }
  },
  "5": {
   "y0": 5,
   "gauss": {
    "N": 10000000,
    "lam": [
     58.4918576,
     99.8349701,
     168.8932531
    ],
    "cov": [
     [
      3265.3734042386627,
      5875.05637501618,
      10573.709335144975
     ],
     [
      5875.05637501618,
      10987.404662772573,
      19759.138461883613
     ],
     [
      10573.709335144975,
      19759.138461883613,
      36323.07973470732
     ]
    ],
    "rho_pc": 0.026646349035644872,
    "IG_pc": 0.00035514005306607415,
    "c1": 0.5347082914786959,
    "c3": 1.7983444742716497,
    "rho_slope": 0.4731854636562564,
    "IG_slope": 0.12673983873814737,
    "F_tot": 1.1456151897600708,
    "k_hat": 0.8728934540484161,
    "F_one": [
     0.9373289837204015,
     1.092359323365004,
     1.2674590841928386
    ]
   },
   "grass": 0.16458865304599257,
   "plugin": 0.2965246811538762,
   "ncells": 1761858,
   "blocks64": [
    [
     0.931818955300491,
     2.677440744889272e-07,
     0.9318186875564165
    ],
    [
     0.9344527425439821,
     0.0003837293263257888,
     0.9340690132176563
    ],
    [
     0.9325539395257234,
     0.00044820954395442635,
     0.932105729981769
    ],
    [
     0.9382274613682782,
     0.001271487712798593,
     0.9369559736554796
    ],
    [
     0.9326595657061141,
     0.0005029250037430467,
     0.932156640702371
    ],
    [
     0.9405778617168252,
     6.805498225547689e-06,
     0.9405710562185997
    ],
    [
     0.93731179248865,
     0.0016176367910641799,
     0.9356941556975858
    ],
    [
     0.9309069941296269,
     1.2596925376712584e-05,
     0.9308943972042502
    ],
    [
     0.9373861818351461,
     0.0008347695211707967,
     0.9365514123139753
    ],
    [
     0.9399316394981696,
     0.0010288940873732766,
     0.9389027454107963
    ],
    [
     0.9354200212952275,
     0.001860268461077058,
     0.9335597528341505
    ],
    [
     0.9335702623285087,
     0.000633060826669621,
     0.9329372015018391
    ],
    [
     0.9434204606671166,
     2.1412808403845594e-06,
     0.9434183193862762
    ],
    [
     0.9323360248124697,
     0.0005824588652312022,
     0.9317535659472385
    ],
    [
     0.9321137757370508,
     4.027763893281535e-06,
     0.9321097479731575
    ],
    [
     0.9364445131778272,
     0.0011203278068106224,
     0.9353241853710166
    ],
    [
     0.9424264671320106,
     0.00027621480127704124,
     0.9421502523307336
    ],
    [
     0.9340911452897966,
     0.0006161458208634871,
     0.9334749994689332
    ],
    [
     0.9335257033565334,
     0.0005247183917508882,
     0.9330009849647826
    ],
    [
     0.9325395267489203,
     0.0018313011847437694,
     0.9307082255641765
    ],
    [
     0.9353683774617032,
     8.473202763171135e-06,
     0.93535990425894
    ],
    [
     0.9351557151782632,
     0.001561875327303576,
     0.9335938398509597
    ],
    [
     0.9354224042750854,
     0.0016246144549667133,
     0.9337977898201186
    ],
    [
     0.9401498996540809,
     1.1903704155108031e-05,
     0.9401379959499258
    ],
    [
     0.9332524061608396,
     2.2495843953789196e-06,
     0.9332501565764442
    ],
    [
     0.9383366524983288,
     0.0012361362196492678,
     0.9371005162786795
    ],
    [
     0.937297902493345,
     0.0015679392255481222,
     0.9357299632677969
    ],
    [
     0.9320119411639602,
     0.00023712787789070933,
     0.9317748132860695
    ],
    [
     0.9365859957503897,
     0.0007525249547300168,
     0.9358334707956597
    ],
    [
     0.9405530389460743,
     0.000611118642446086,
     0.9399419203036282
    ],
    [
     0.9279133900537744,
     0.00021166804485523965,
     0.9277017220089191
    ],
    [
     0.9351123459945665,
     0.0009154060158187711,
     0.9341969399787478
    ],
    [
     0.9295466220046347,
     0.0002481004815410746,
     0.9292985215230936
    ],
    [
     0.9388421245630454,
     0.0016726414225182124,
     0.9371694831405272
    ],
    [
     0.9383994123003294,
     0.0007489849814167644,
     0.9376504273189127
    ],
    [
     0.9284693569301705,
     0.0006242218007234312,
     0.9278451351294471
    ],
    [
     0.9288349930601338,
     0.00046622752758647786,
     0.9283687655325473
    ],
    [
     0.9333610279633842,
     0.0002909687267287791,
     0.9330700592366554
    ],
    [
     0.9343909701999813,
     0.0005528281797646303,
     0.9338381420202166
    ],
    [
     0.9426135981079913,
     0.00010378635222968807,
     0.9425098117557615
    ],
    [
     0.9408961278821302,
     0.0009780180414105915,
     0.9399181098407196
    ],
    [
     0.9324922589099156,
     0.0007777756120753293,
     0.9317144832978402
    ],
    [
     0.9367426250451469,
     0.0017472318802510577,
     0.9349953931648959
    ],
    [
     0.9374903351983921,
     0.001832781320466846,
     0.9356575538779253
    ],
    [
     0.9346295185800191,
     0.0005360615386379711,
     0.9340934570413811
    ],
    [
     0.9278251935259227,
     0.001620283564203604,
     0.9262049099617191
    ],
    [
     0.929311679929274,
     3.724132061597348e-05,
     0.929274438608658
    ],
    [
     0.9410733803435534,
     0.0006710082574570719,
     0.9404023720860963
    ],
    [
     0.9382057357591549,
     0.0008759158255499471,
     0.937329819933605
    ],
    [
     0.9375191438800297,
     0.0006985652139244729,
     0.9368205786661052
    ],
    [
     0.9386238288545048,
     0.000711921252124632,
     0.9379119076023802
    ],
    [
     0.9352639172135433,
     0.0009557668107092586,
     0.934308150402834
    ],
    [
     0.941588823449905,
     0.0002673320686942437,
     0.9413214913812108
    ],
    [
     0.9388046544778152,
     0.0007389477502816598,
     0.9380657067275336
    ],
    [
     0.9336492286485889,
     0.0001109123180693875,
     0.9335383163305195
    ],
    [
     0.9353752902886736,
     0.0015106160850749633,
     0.9338646742035986
    ],
    [
     0.936227481849766,
     0.0004916203003070232,
     0.935735861549459
    ],
    [
     0.9332183602683486,
     0.0005533726489268034,
     0.9326649876194217
    ],
    [
     0.9342985388655229,
     0.0001666866421043372,
     0.9341318522234187
    ],
    [
     0.9309587751004855,
     0.0017437965003042645,
     0.9292149786001812
    ],
    [
     0.9398371034241144,
     1.0891456486712933e-05,
     0.9398262119676277
    ],
    [
     0.9312265065885974,
     0.0006335239756255638,
     0.9305929826129719
    ],
    [
     0.9373004751921457,
     0.00022885049754524945,
     0.9370716246946004
    ],
    [
     0.9321104733666523,
     0.001510171646097133,
     0.9306003017205552
    ]
   ],
   "SE_2D": 0.0004798264507834914,
   "SE_diff": 0.00048410644075600314,
   "halves": [
    0.2144228990170305,
    0.21446806838637578
   ],
   "I_half": 0.21444548370170313,
   "nm": {
    "exact": {
     "I": 0.12932478315936147,
     "IG": 0.1307910654411892,
     "deficit_n2": 5.939693181744587e-14,
     "worst_deficit_cond": 1.8133272661202682e-11,
     "bmax": 8012,
     "nb_used": 4417,
     "smax": 14538
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       1,
       5
      ],
      "grass": 0.21407879851109968,
      "ncells": 1736914,
      "bias": 0.08475401535173821,
      "SE_NM": 0.000484454151290428,
      "sample_means": [
       58.4900214,
       99.8331558,
       168.8859453
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       1,
       5
      ],
      "grass": 0.2138222571082835,
      "ncells": 1735886,
      "bias": 0.08449747394892204,
      "SE_NM": 0.0005674002094670608,
      "sample_means": [
       58.5129783,
       99.865671,
       168.9510092
      ]
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vtriples_U19_c2.json <==
{
 "config": "U19",
 "ic": 2,
 "N": 10000000,
 "files": [
  "chunk_0000.npz",
  "chunk_0001.npz",
  "chunk_0002.npz",
  "chunk_0003.npz",
  "chunk_0004.npz",
  "chunk_0005.npz",
  "chunk_0006.npz",
  "chunk_0007.npz",
  "chunk_0008.npz",
  "chunk_0009.npz",
  "chunk_0010.npz",
  "chunk_0011.npz",
  "chunk_0012.npz",
  "chunk_0013.npz",
  "chunk_0014.npz",
  "chunk_0015.npz",
  "chunk_0016.npz",
  "chunk_0017.npz",
  "chunk_0018.npz",
  "chunk_0019.npz",
  "chunk_0020.npz",
  "chunk_0021.npz",
  "chunk_0022.npz",
  "chunk_0023.npz",
  "chunk_0024.npz",
  "chunk_0025.npz",
  "chunk_0026.npz",
  "chunk_0027.npz",
  "chunk_0028.npz",
  "chunk_0029.npz",
  "chunk_0030.npz",
  "chunk_0031.npz",
  "chunk_0032.npz",
  "chunk_0033.npz",
  "chunk_0034.npz",
  "chunk_0035.npz",
  "chunk_0036.npz",
  "chunk_0037.npz",
  "chunk_0038.npz",
  "chunk_0039.npz"
 ],
 "max_unit_window": [
  29,
  82,
  193,
  387,
  815,
  1608,
  3291,
  6263
 ],
 "window_means": [
  1.1008286,
  1.6966209,
  2.6245761,
  4.0831897,
  6.4025133,
  10.1166759,
  16.0963708,
  25.7625966
 ],
 "depths": {
  "0": {
   "y0": 0,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.1008286,
     1.6966209,
     2.6245761
    ],
    "cov": [
     [
      1.7530053687225768,
      1.0760437975266397,
      1.719444038187944
     ],
     [
      1.0760437975266397,
      3.8054654022297303,
      3.5745954925590593
     ],
     [
      1.719444038187944,
      3.5745954925590593,
      9.283800323688823
     ]
    ],
    "rho_pc": 0.24186475709491342,
    "IG_pc": 0.03013970109072923,
    "c1": 0.2827627330145099,
    "c3": 0.9393320171731432,
    "rho_slope": 0.32675436450964546,
    "IG_slope": 0.05645469885678361,
    "F_tot": 0.7537974288889054,
    "k_hat": 1.3266163582887198,
    "F_one": [
     0.5381778254540742,
     0.7326133937006174,
     0.9667300941862674
    ]
   },
   "grass": 0.0280462702788995,
   "plugin": 0.028650586516560494,
   "ncells": 10610,
   "blocks64": [
    [
     0.032708975668723994,
     0.03174298876404403,
     0.0009659869046799649
    ],
    [
     0.033027594044495956,
     0.03161689255062013,
     0.0014107014938758225
    ],
    [
     0.0329714759409212,
     0.031533712405684616,
     0.0014377635352365858
    ],
    [
     0.03349606363348823,
     0.03135218160811756,
     0.0021438820253706636
    ],
    [
     0.032579645671382274,
     0.03043473776560428,
     0.0021449079057779923
    ],
    [
     0.03262655300225514,
     0.03172795331445567,
     0.0008985996877994701
    ],
    [
     0.031288075255936576,
     0.030002101740803887,
     0.0012859735151326893
    ],
    [
     0.03175028798506396,
     0.028968576404653286,
     0.002781711580410677
    ],
    [
     0.032115445329147896,
     0.030871665305805457,
     0.001243780023342439
    ],
    [
     0.03203207495412386,
     0.030054304755273657,
     0.0019777701988502004
    ],
    [
     0.03277577889910077,
     0.031095057983638028,
     0.001680720915462744
    ],
    [
     0.03238679171858383,
     0.031448160533203956,
     0.0009386311853798734
    ],
    [
     0.031931356682886936,
     0.030486348373024993,
     0.0014450083098619428
    ],
    [
     0.03218545135673967,
     0.03035138499459577,
     0.0018340663621439005
    ],
    [
     0.03175281014048448,
     0.029632109374718222,
     0.0021207007657662556
    ],
    [
     0.03329666413548704,
     0.03065549226598064,
     0.002641171869506402
    ],
    [
     0.03299170657435013,
     0.03158090488067644,
     0.0014108016936736911
    ],
    [
     0.03327840250177605,
     0.031184988267127237,
     0.0020934142346488126
    ],
    [
     0.031624812746101405,
     0.03002369805435161,
     0.0016011146917497936
    ],
    [
     0.03247431076650287,
     0.02986674718326923,
     0.0026075635832336387
    ],
    [
     0.03190364376347432,
     0.029114709867729564,
     0.0027889338957447565
    ],
    [
     0.030972002496052475,
     0.030212741221356875,
     0.0007592612746956003
    ],
    [
     0.0314963163408315,
     0.030387108542968683,
     0.001109207797862815
    ],
    [
     0.03228202666794289,
     0.029265450065749026,
     0.0030165766021938607
    ],
    [
     0.031277257778620005,
     0.028574299648927277,
     0.002702958129692727
    ],
    [
     0.032292019355318224,
     0.0295027932425979,
     0.002789226112720325
    ],
    [
     0.031928116575472565,
     0.031110477821667454,
     0.0008176387538051111
    ],
    [
     0.03113390316244935,
     0.02954709461667833,
     0.0015868085457710207
    ],
    [
     0.03184685137569687,
     0.03079130411342854,
     0.0010555472622683325
    ],
    [
     0.03133095669561392,
     0.02973098282842576,
     0.0015999738671881591
    ],
    [
     0.031675695341483845,
     0.02900361052948017,
     0.0026720848120036743
    ],
    [
     0.0321203117702229,
     0.02880878449278579,
     0.0033115272774371096
    ],
    [
     0.03220234745536921,
     0.03020048935050046,
     0.002001858104868748
    ],
    [
     0.03161983140218094,
     0.029367306548904203,
     0.0022525248532767397
    ],
    [
     0.03308449484821008,
     0.030294767401917087,
     0.002789727446292991
    ],
    [
     0.032835290478464785,
     0.03028469822402638,
     0.002550592254438405
    ],
    [
     0.032361370842995285,
     0.03024881869525143,
     0.0021125521477438555
    ],
    [
     0.032275594793171436,
     0.031449773627401825,
     0.0008258211657696107
    ],
    [
     0.03351588366063396,
     0.031532966532830484,
     0.001982917127803477
    ],
    [
     0.03225707617407547,
     0.030210672894121493,
     0.002046403279953979
    ],
    [
     0.031940102386800895,
     0.02974482248712492,
     0.002195279899675974
    ],
    [
     0.031416477113292096,
     0.02812819675500865,
     0.0032882803582834456
    ],
    [
     0.03230323887512032,
     0.03037982355964276,
     0.001923415315477562
    ],
    [
     0.03172213353696218,
     0.029800676605502438,
     0.0019214569314597446
    ],
    [
     0.03254783038494846,
     0.030244803833896307,
     0.002303026551052155
    ],
    [
     0.03236484197152656,
     0.02989850943686392,
     0.0024663325346626387
    ],
    [
     0.033106421403204855,
     0.03043356238915456,
     0.0026728590140502953
    ],
    [
     0.032872251297062505,
     0.031171669736838485,
     0.0017005815602240196
    ],
    [
     0.0313578643707908,
     0.029464369597514896,
     0.0018934947732759042
    ],
    [
     0.03187429537547981,
     0.031135426385029905,
     0.0007388689904499063
    ],
    [
     0.03209221226736769,
     0.030474763087963156,
     0.0016174491794045363
    ],
    [
     0.03162062701843027,
     0.02959905339482909,
     0.00202157362360118
    ],
    [
     0.03245567194203236,
     0.0290312238117205,
     0.0034244481303118586
    ],
    [
     0.03133566627323603,
     0.028078586974416637,
     0.0032570792988193924
    ],
    [
     0.03225020874819862,
     0.030788197302160973,
     0.0014620114460376435
    ],
    [
     0.032601888589158357,
     0.030814014403449476,
     0.0017878741857088806
    ],
    [
     0.03141814848494562,
     0.028234209178918744,
     0.003183939306026874
    ],
    [
     0.03300311273550083,
     0.03046576684635091,
     0.0025373458891499168
    ],
    [
     0.03201365714782067,
     0.029952584980441906,
     0.0020610721673787677
    ],
    [
     0.03085418641728399,
     0.027704442943106092,
     0.0031497434741778983
    ],
    [
     0.03173717888853478,
     0.03035259113874644,
     0.0013845877497883387
    ],
    [
     0.033137861419574755,
     0.02891506395369236,
     0.0042227974658823955
    ],
    [
     0.03262226169348903,
     0.030543514755506068,
     0.0020787469379829615
    ],
    [
     0.03281489563772588,
     0.029977658113758375,
     0.0028372375239675077
    ]
   ],
   "SE_2D": 8.107254115812294e-05,
   "SE_diff": 9.571049575834519e-05,
   "halves": [
    0.028208323229852894,
    0.02817231372211282
   ],
   "I_half": 0.028190318475982856,
   "nm": {
    "exact": {
     "I": 0.05992634294336276,
     "IG": 0.06621924959108771,
     "deficit_n2": -4.440892098500626e-16,
     "worst_deficit_cond": 1.247890679678676e-13,
     "bmax": 188,
     "nb_used": 77,
     "smax": 519
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       2,
       0
      ],
      "grass": 0.06008624965931908,
      "ncells": 6100,
      "bias": 0.0001599067159563164,
      "SE_NM": 0.0001282969125083442,
      "sample_means": [
       1.1007196,
       1.6967268,
       2.6254541
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       2,
       0
      ],
      "grass": 0.05997684633872602,
      "ncells": 6129,
      "bias": 5.0503395363256376e-05,
      "SE_NM": 9.408290430661672e-05,
      "sample_means": [
       1.100473,
       1.6965238,
       2.6248865
      ]
     }
    }
   }
  },
  "1": {
   "y0": 1,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.6966209,
     2.6245761,
     4.0831897
    ],
    "cov": [
     [
      3.8054654022297303,
      3.5745954925590593,
      5.917778308093101
     ],
     [
      3.5745954925590593,
      9.283800323688823,
      11.432357844849614
     ],
     [
      5.917778308093101,
      11.432357844849614,
      24.801418453955755
     ]
    ],
    "rho_pc": 0.2970202256696549,
    "IG_pc": 0.04617882934510214,
    "c1": 0.3850358008495739,
    "c3": 1.2314308199497213,
    "rho_slope": 0.39168176425851664,
    "IG_slope": 0.08327210087798656,
    "F_tot": 1.0099391202309513,
    "k_hat": 0.9901586936956374,
    "F_one": [
     0.7326133937006174,
     0.9667300941862674,
     1.242663257587588
    ]
   },
   "grass": 0.04239512557496106,
   "plugin": 0.04395124229764136,
   "ncells": 25475,
   "blocks64": [
    [
     0.052598595616990984,
     0.04765628020442224,
     0.004942315412568746
    ],
    [
     0.053106596532304096,
     0.045532979374834734,
     0.007573617157469362
    ],
    [
     0.052093044148796785,
     0.045919608760896284,
     0.006173435387900501
    ],
    [
     0.053213332852565465,
     0.04587346081045192,
     0.007339872042113546
    ],
    [
     0.05296977924894186,
     0.04752325226610032,
     0.005446526982841544
    ],
    [
     0.05218730192362031,
     0.04594028169604952,
     0.0062470202275707876
    ],
    [
     0.052872222316877604,
     0.04468806511828641,
     0.008184157198591197
    ],
    [
     0.05247176266601805,
     0.044226485781161305,
     0.008245276884856746
    ],
    [
     0.05247610750856868,
     0.04677571899732322,
     0.005700388511245463
    ],
    [
     0.05303782825957715,
     0.048517576260165333,
     0.004520251999411813
    ],
    [
     0.05321085439829787,
     0.047374919421039066,
     0.005835934977258803
    ],
    [
     0.0519725004846876,
     0.04428773151521271,
     0.007684768969474891
    ],
    [
     0.05214252251950402,
     0.044485119792793903,
     0.007657402726710116
    ],
    [
     0.05404348065886566,
     0.045604301946280075,
     0.008439178712585586
    ],
    [
     0.0534623030668504,
     0.04329498102735057,
     0.010167322039499833
    ],
    [
     0.05180745909703699,
     0.046207610261043516,
     0.005599848835993473
    ],
    [
     0.052457594750467074,
     0.044582430529862944,
     0.00787516422060413
    ],
    [
     0.05300048501336008,
     0.04666302730808291,
     0.006337457705277168
    ],
    [
     0.05274143082498828,
     0.04393720327570682,
     0.008804227549281458
    ],
    [
     0.053277303487226035,
     0.049674500002621295,
     0.00360280348460474
    ],
    [
     0.05191926617507647,
     0.04372264563351766,
     0.008196620541558813
    ],
    [
     0.054052136133132755,
     0.047893239774627505,
     0.00615889635850525
    ],
    [
     0.052775321714119805,
     0.04539037400912212,
     0.007384947704997688
    ],
    [
     0.0527741623029252,
     0.04555461508310271,
     0.007219547219822486
    ],
    [
     0.05234355684680736,
     0.04501162431851517,
     0.007331932528292187
    ],
    [
     0.052073865699681754,
     0.04363494151445392,
     0.008438924185227833
    ],
    [
     0.05389035302866407,
     0.04657732750737541,
     0.007313025521288666
    ],
    [
     0.05173199506804682,
     0.04609122907238845,
     0.005640765995658374
    ],
    [
     0.05322269587969952,
     0.04780838563442824,
     0.005414310245271281
    ],
    [
     0.05216672748456652,
     0.04579025268296767,
     0.00637647480159885
    ],
    [
     0.052690615400836194,
     0.04635671770843129,
     0.006333897692404902
    ],
    [
     0.053229902556780395,
     0.0466219577276461,
     0.0066079448291342935
    ],
    [
     0.05391643456060624,
     0.047002447090358154,
     0.006913987470248087
    ],
    [
     0.053321865700875826,
     0.04623985583489634,
     0.007082009865979483
    ],
    [
     0.05227254357846789,
     0.04683608823025151,
     0.005436455348216379
    ],
    [
     0.05158082281203402,
     0.04739783583003397,
     0.00418298698200005
    ],
    [
     0.05266214336456976,
     0.04391202539928142,
     0.008750117965288337
    ],
    [
     0.05338253317248043,
     0.04526390552026201,
     0.008118627652218421
    ],
    [
     0.05308266008500251,
     0.047843929159528065,
     0.005238730925474444
    ],
    [
     0.05352686691253705,
     0.04720706955681175,
     0.006319797355725305
    ],
    [
     0.05342583490759267,
     0.04938171050585614,
     0.004044124401736536
    ],
    [
     0.05480317249827937,
     0.048477480584089724,
     0.006325691914189649
    ],
    [
     0.052432518524780036,
     0.046576820415422375,
     0.005855698109357661
    ],
    [
     0.053348599226214155,
     0.047608496083438076,
     0.005740103142776079
    ],
    [
     0.05186174036589364,
     0.04626260007749036,
     0.005599140288403276
    ],
    [
     0.05200743018457654,
     0.048434321006953475,
     0.003573109177623067
    ],
    [
     0.05298348568646816,
     0.04675421173883863,
     0.006229273947629524
    ],
    [
     0.052086963612142156,
     0.046074076141940874,
     0.006012887470201282
    ],
    [
     0.052631319065948645,
     0.044398822608712064,
     0.00823249645723658
    ],
    [
     0.052199558888857744,
     0.04604996318537798,
     0.006149595703479761
    ],
    [
     0.051300721300904684,
     0.0454464584900582,
     0.005854262810846486
    ],
    [
     0.05288489764689164,
     0.0464549057951346,
     0.006429991851757036
    ],
    [
     0.05287153333600347,
     0.04275649987659942,
     0.010115033459404052
    ],
    [
     0.05308860848772312,
     0.044877302785775605,
     0.008211305701947516
    ],
    [
     0.052719821710677905,
     0.047436456963140645,
     0.00528336474753726
    ],
    [
     0.052280000695657414,
     0.048033243550270506,
     0.004246757145386908
    ],
    [
     0.05410601537839721,
     0.04498095012795709,
     0.009125065250440122
    ],
    [
     0.05403523302192159,
     0.04542451322668986,
     0.00861071979523173
    ],
    [
     0.052851755661941446,
     0.04621103672738213,
     0.006640718934559316
    ],
    [
     0.05174860900378775,
     0.047990241298018634,
     0.0037583677057691153
    ],
    [
     0.05294606657423895,
     0.04538933604676124,
     0.007556730527477705
    ],
    [
     0.05334403027110746,
     0.0471130153049994,
     0.006231014966108055
    ],
    [
     0.05204089286483704,
     0.04741871745517053,
     0.004622175409666508
    ],
    [
     0.05199982558603544,
     0.04624130714136794,
     0.005758518444667501
    ]
   ],
   "SE_2D": 8.951185387955642e-05,
   "SE_diff": 0.00019101891318625388,
   "halves": [
    0.04284275302227947,
    0.04282542748909535
   ],
   "I_half": 0.04283409025568741,
   "nm": {
    "exact": {
     "I": 0.0839267643610565,
     "IG": 0.09282506235202567,
     "deficit_n2": 0.0,
     "worst_deficit_cond": 3.239630785856207e-13,
     "bmax": 280,
     "nb_used": 133,
     "smax": 860
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       2,
       1
      ],
      "grass": 0.08434533294116342,
      "ncells": 15470,
      "bias": 0.000418568580106915,
      "SE_NM": 0.00014612615135857723,
      "sample_means": [
       1.6970259,
       2.625027,
       4.0843543
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       2,
       1
      ],
      "grass": 0.08450290788560189,
      "ncells": 15411,
      "bias": 0.0005761435245453805,
      "SE_NM": 0.00014538477874579005,
      "sample_means": [
       1.696817,
       2.624833,
       4.0829122
      ]
     }
    }
   }
  },
  "2": {
   "y0": 2,
   "gauss": {
    "N": 10000000,
    "lam": [
     2.6245761,
     4.0831897,
     6.4025133
    ],
    "cov": [
     [
      9.283800323688823,
      11.432357844849614,
      19.198633932751264
     ],
     [
      11.432357844849614,
      24.801418453955755,
      35.60144599947159
     ],
     [
      19.198633932751264,
      35.60144599947159,
      69.61018830434195
     ]
    ],
    "rho_pc": 0.32347617932575046,
    "IG_pc": 0.05526293803559969,
    "c1": 0.46095580646219797,
    "c3": 1.4354600752197406,
    "rho_slope": 0.4312371401347799,
    "IG_slope": 0.10287624749959146,
    "F_tot": 1.2977119797811985,
    "k_hat": 0.770587014360926,
    "F_one": [
     0.9667300941862674,
     1.242663257587588,
     1.5419446673179327
    ]
   },
   "grass": 0.05658273016433135,
   "plugin": 0.059991531390419794,
   "ncells": 53288,
   "blocks64": [
    [
     0.07905954092382217,
     0.051076668924462984,
     0.027982871999359185
    ],
    [
     0.07926001489625012,
     0.05279813949459562,
     0.026461875401654497
    ],
    [
     0.07939369083254277,
     0.05842201500852775,
     0.020971675824015025
    ],
    [
     0.07695671290891593,
     0.05639074925898159,
     0.020565963649934335
    ],
    [
     0.07853722215454795,
     0.05706214480598111,
     0.021475077348566837
    ],
    [
     0.07635709531315626,
     0.05330649179824572,
     0.023050603514910548
    ],
    [
     0.08024743133952672,
     0.05777088989297597,
     0.02247654144655075
    ],
    [
     0.07973846487298442,
     0.05505871935339421,
     0.024679745519590207
    ],
    [
     0.077427783273607,
     0.05714255284802826,
     0.02028523042557874
    ],
    [
     0.0784335466264201,
     0.05548511410068512,
     0.02294843252573498
    ],
    [
     0.07908754896531445,
     0.058867739210486755,
     0.02021980975482769
    ],
    [
     0.07713821349889116,
     0.051627608812957713,
     0.025510604685933448
    ],
    [
     0.07731889235141143,
     0.05355346131059958,
     0.02376543104081185
    ],
    [
     0.07662685049433371,
     0.052907451314316734,
     0.023719399180016976
    ],
    [
     0.0772900389685871,
     0.05262948205035775,
     0.024660556918229354
    ],
    [
     0.07943403939052374,
     0.05687003602394948,
     0.022564003366574256
    ],
    [
     0.0783443658828924,
     0.055433861305987014,
     0.022910504576905383
    ],
    [
     0.07829668173506121,
     0.054534320655779116,
     0.023762361079282097
    ],
    [
     0.07777228027708993,
     0.05557520261355316,
     0.022197077663536777
    ],
    [
     0.07725810829759805,
     0.05627870190990825,
     0.020979406387689796
    ],
    [
     0.08018244762013893,
     0.05472858859694313,
     0.025453859023195802
    ],
    [
     0.07851773088127434,
     0.05741853962802,
     0.021099191253254337
    ],
    [
     0.0809493125762808,
     0.05723812987482338,
     0.023711182701457417
    ],
    [
     0.07870313437068877,
     0.05188720164234374,
     0.026815932728345024
    ],
    [
     0.07802607609969936,
     0.050246869161044726,
     0.027779206938654634
    ],
    [
     0.07845911872617162,
     0.05693098153724479,
     0.02152813718892683
    ],
    [
     0.0782446814135973,
     0.05693023268141907,
     0.021314448732178234
    ],
    [
     0.07934979510979101,
     0.05705983355138231,
     0.022289961558408698
    ],
    [
     0.07776399427577108,
     0.05801876740075231,
     0.019745226875018763
    ],
    [
     0.07783512442757612,
     0.0569290516477604,
     0.020906072779815717
    ],
    [
     0.07921846017691614,
     0.051711965316454195,
     0.027506494860461944
    ],
    [
     0.07622858586061376,
     0.055658689074110715,
     0.020569896786503047
    ],
    [
     0.07889340015860835,
     0.055445017964004785,
     0.023448382194603566
    ],
    [
     0.07744196353808164,
     0.053617567522791496,
     0.023824396015290142
    ],
    [
     0.07759472726634709,
     0.0572849727260266,
     0.020309754540320482
    ],
    [
     0.07995244427341763,
     0.057336361055053964,
     0.02261608321836367
    ],
    [
     0.07792803856967812,
     0.05586618832148912,
     0.022061850248188998
    ],
    [
     0.0778119520177949,
     0.053583209149680906,
     0.024228742868113988
    ],
    [
     0.07846014852768146,
     0.0554726459632967,
     0.02298750256438476
    ],
    [
     0.07900878926082555,
     0.052718520654271156,
     0.026290268606554396
    ],
    [
     0.07775882820342339,
     0.055600571849402834,
     0.022158256354020557
    ],
    [
     0.08026723109031053,
     0.0598838327767344,
     0.020383398313576134
    ],
    [
     0.07824012228183186,
     0.056817551296167,
     0.021422570985664857
    ],
    [
     0.0792757599444629,
     0.057562028379856876,
     0.02171373156460602
    ],
    [
     0.08035834891194771,
     0.05778855629517688,
     0.022569792616770827
    ],
    [
     0.07858400538470445,
     0.056361056283319014,
     0.022222949101385434
    ],
    [
     0.07743225453055302,
     0.05204832328835881,
     0.025383931242194215
    ],
    [
     0.07929098191568151,
     0.05341267622459614,
     0.025878305691085374
    ],
    [
     0.08125393918657853,
     0.058530062161517474,
     0.022723877025061054
    ],
    [
     0.07683446871414912,
     0.052689826792995005,
     0.024144641921154113
    ],
    [
     0.07981432814501943,
     0.052634185695986,
     0.027180142449033433
    ],
    [
     0.078503640148198,
     0.05479568814060466,
     0.023707952007593333
    ],
    [
     0.0795371150462243,
     0.05518207081488398,
     0.024355044231340314
    ],
    [
     0.07717143047224262,
     0.05576741894649019,
     0.02140401152575243
    ],
    [
     0.07903731936437364,
     0.057228167303654986,
     0.02180915206071865
    ],
    [
     0.07906052588412749,
     0.055213949381388315,
     0.02384657650273917
    ],
    [
     0.07744275248224053,
     0.050535530214218874,
     0.026907222268021655
    ],
    [
     0.07972836168502262,
     0.05387302971964705,
     0.025855331965375566
    ],
    [
     0.07778012903403031,
     0.051172062331466976,
     0.026608066702563334
    ],
    [
     0.07686573133993324,
     0.05710832202272469,
     0.019757409317208548
    ],
    [
     0.07828960344316993,
     0.052596557741634416,
     0.025693045701535515
    ],
    [
     0.07857102131151095,
     0.05598266038609785,
     0.022588360925413095
    ],
    [
     0.07941640738391076,
     0.058844198339497736,
     0.020572209044413023
    ],
    [
     0.07991972079139131,
     0.05982284610848651,
     0.020096874682904803
    ]
   ],
   "SE_2D": 0.0001422557262310957,
   "SE_diff": 0.0002805284599129031,
   "halves": [
    0.05767442189404903,
    0.05765999584289894
   ],
   "I_half": 0.057667208868473985,
   "nm": {
    "exact": {
     "I": 0.1007700831888659,
     "IG": 0.1113355906673373,
     "deficit_n2": 0.0,
     "worst_deficit_cond": 5.132561042842099e-13,
     "bmax": 451,
     "nb_used": 237,
     "smax": 1387
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       2,
       2
      ],
      "grass": 0.10142744895223643,
      "ncells": 36770,
      "bias": 0.0006573657633705265,
      "SE_NM": 0.00016327435624995015,
      "sample_means": [
       2.6230854,
       4.0834267,
       6.4019941
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       2,
       2
      ],
      "grass": 0.10166371990757561,
      "ncells": 36937,
      "bias": 0.0008936367187097061,
      "SE_NM": 0.00016865175699646025,
      "sample_means": [
       2.6238993,
       4.0822721,
       6.4021639
      ]
     }
    }
   }
  },
  "3": {
   "y0": 3,
   "gauss": {
    "N": 10000000,
    "lam": [
     4.0831897,
     6.4025133,
     10.1166759
    ],
    "cov": [
     [
      24.801418453955755,
      35.60144599947159,
      60.46010341289211
     ],
     [
      35.60144599947159,
      69.61018830434195,
      109.05475350393588
     ],
     [
      60.46010341289211,
      109.05475350393588,
      202.3062160649808
     ]
    ],
    "rho_pc": 0.32532432208318535,
    "IG_pc": 0.055932989932963036,
    "c1": 0.5114401622334205,
    "c3": 1.5666493104017876,
    "rho_slope": 0.4544693138383286,
    "IG_slope": 0.11567756034037646,
    "F_tot": 1.6169985078392421,
    "k_hat": 0.6184297605421275,
    "F_one": [
     1.242663257587588,
     1.5419446673179327,
     1.8778202921539
    ]
   },
   "grass": 0.0698770307652552,
   "plugin": 0.07661840777017126,
   "ncells": 102076,
   "blocks64": [
    [
     0.11186174565208784,
     0.053452144312372676,
     0.058409601339715164
    ],
    [
     0.11165591234259775,
     0.04899026926899917,
     0.06266564307359858
    ],
    [
     0.1126625999937021,
     0.05834225051814433,
     0.054320349475557764
    ],
    [
     0.11232261435934898,
     0.05868097223859869,
     0.053641642120750295
    ],
    [
     0.11065246494020542,
     0.05730231270768486,
     0.053350152232520556
    ],
    [
     0.11180413559061275,
     0.05380163138503822,
     0.05800250420557453
    ],
    [
     0.10998215290232771,
     0.05779642517424746,
     0.05218572772808025
    ],
    [
     0.11282947702775203,
     0.05377293559890916,
     0.059056541428842875
    ],
    [
     0.1137340329553318,
     0.05843939572330174,
     0.055294637232030056
    ],
    [
     0.11469970364072957,
     0.05978863753883642,
     0.05491106610189315
    ],
    [
     0.11452578348123765,
     0.061886010553019365,
     0.05263977292821829
    ],
    [
     0.11124950441710535,
     0.04830753907462816,
     0.06294196534247719
    ],
    [
     0.10983058546754432,
     0.05468863026008633,
     0.05514195520745799
    ],
    [
     0.11179701279557808,
     0.056239246870311656,
     0.05555776592526642
    ],
    [
     0.11226682836777346,
     0.05125586744870861,
     0.061010960919064855
    ],
    [
     0.11348124060413056,
     0.060266894101744885,
     0.05321434650238568
    ],
    [
     0.1131012367081734,
     0.056562626063378675,
     0.05653861064479473
    ],
    [
     0.11322148605893201,
     0.05020272080077823,
     0.06301876525815378
    ],
    [
     0.11245174002872727,
     0.05463737812064408,
     0.05781436190808319
    ],
    [
     0.10918816924791752,
     0.06044316786962452,
     0.048745001378293004
    ],
    [
     0.1110621900105464,
     0.05367409222550086,
     0.05738809778504554
    ],
    [
     0.111869465215368,
     0.05644111131945405,
     0.055428353895913954
    ],
    [
     0.11326723178140696,
     0.05694675578170855,
     0.056320475999698416
    ],
    [
     0.11216408632654229,
     0.04976112283499195,
     0.06240296349155034
    ],
    [
     0.1114489337100304,
     0.050425624319703856,
     0.06102330939032654
    ],
    [
     0.11390896155982677,
     0.06033948162960143,
     0.053569479930225344
    ],
    [
     0.11113715676596492,
     0.058258682975521434,
     0.052878473790443484
    ],
    [
     0.11242475020769405,
     0.055954269234581556,
     0.05647048097311249
    ],
    [
     0.10864828752946298,
     0.055331539289775425,
     0.05331674823968756
    ],
    [
     0.11264162638872399,
     0.05777453552934176,
     0.05486709085938223
    ],
    [
     0.11149295588752928,
     0.05170634100891763,
     0.059786614878611644
    ],
    [
     0.1114855455983097,
     0.05832960080486999,
     0.053155944793439706
    ],
    [
     0.11102030908218463,
     0.05382137952960126,
     0.05719892955258337
    ],
    [
     0.1131900281206839,
     0.05930339618872126,
     0.05388663193196264
    ],
    [
     0.1118980012026114,
     0.058918031914558945,
     0.05297996928805245
    ],
    [
     0.11233656564409067,
     0.053446252324636255,
     0.058890313319454414
    ],
    [
     0.11085013885853368,
     0.05633380103368021,
     0.05451633782485347
    ],
    [
     0.11314101000855548,
     0.053673605969934736,
     0.05946740403862074
    ],
    [
     0.11151985359874139,
     0.05485665112170849,
     0.0566632024770329
    ],
    [
     0.1133895250280279,
     0.05822843481336563,
     0.05516109021466228
    ],
    [
     0.11188643302925705,
     0.05779500922006473,
     0.05409142380919232
    ],
    [
     0.11186260429299821,
     0.05837582981817419,
     0.05348677447482402
    ],
    [
     0.11070324104346518,
     0.059112519698008195,
     0.05159072134545699
    ],
    [
     0.10978585431581767,
     0.05769890147375718,
     0.05208695284206048
    ],
    [
     0.11304370842014944,
     0.05801714847908635,
     0.055026559941063084
    ],
    [
     0.10989264274428034,
     0.05635993646076927,
     0.053532706283511075
    ],
    [
     0.11198217527447962,
     0.05557661096225737,
     0.05640556431222225
    ],
    [
     0.11343396678610063,
     0.06125006234240786,
     0.052183904443692766
    ],
    [
     0.11045115130341632,
     0.05705104308200147,
     0.053400108221414846
    ],
    [
     0.11179517203771905,
     0.05779424038520731,
     0.05400093165251174
    ],
    [
     0.11331220857472957,
     0.05627617421223603,
     0.057036034362493535
    ],
    [
     0.11170511691743812,
     0.055476344142675535,
     0.056228772774762584
    ],
    [
     0.11267905633477682,
     0.05524642357463399,
     0.05743263276014283
    ],
    [
     0.11094513186091692,
     0.059288294777734,
     0.05165683708318292
    ],
    [
     0.109236932207323,
     0.05081827872723456,
     0.05841865348008844
    ],
    [
     0.11236693050147828,
     0.05979171084901281,
     0.05257521965246547
    ],
    [
     0.11267197738891088,
     0.05130340351565814,
     0.061368573873252744
    ],
    [
     0.1129882855797506,
     0.05291691226111963,
     0.06007137331863097
    ],
    [
     0.11242926010565402,
     0.05588002299014372,
     0.0565492371155103
    ],
    [
     0.11236040913439638,
     0.059862487026026784,
     0.052497922108369593
    ],
    [
     0.11208871649869323,
     0.05335431105812078,
     0.05873440544057245
    ],
    [
     0.10971359389202462,
     0.05762253925071418,
     0.05209105464131044
    ],
    [
     0.11060938039640966,
     0.0545184194917689,
     0.05609096090464076
    ],
    [
     0.11004261198656895,
     0.0571950683178982,
     0.05284754366867075
    ]
   ],
   "SE_2D": 0.0001642711612318456,
   "SE_diff": 0.0004026865327600236,
   "halves": [
    0.07232230012376295,
    0.07192122314667859
   ],
   "I_half": 0.07212176163522077,
   "nm": {
    "exact": {
     "I": 0.11080698708374526,
     "IG": 0.12235677859750628,
     "deficit_n2": 1.3322676295501878e-15,
     "worst_deficit_cond": 1.230904267401911e-12,
     "bmax": 767,
     "nb_used": 430,
     "smax": 2210
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       2,
       3
      ],
      "grass": 0.11283711973467447,
      "ncells": 81950,
      "bias": 0.0020301326509292172,
      "SE_NM": 0.0002132895241061704,
      "sample_means": [
       4.0832326,
       6.4038227,
       10.1201582
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       2,
       3
      ],
      "grass": 0.11269797038450591,
      "ncells": 81621,
      "bias": 0.0018909833007606514,
      "SE_NM": 0.00019354168814594331,
      "sample_means": [
       4.0821362,
       6.398205,
       10.1121266
      ]
     }
    }
   }
  },
  "4": {
   "y0": 4,
   "gauss": {
    "N": 10000000,
    "lam": [
     6.4025133,
     10.1166759,
     16.0963708
    ],
    "cov": [
     [
      69.61018830434195,
      109.05475350393588,
      185.8816572594341
     ],
     [
      109.05475350393588,
      202.3062160649808,
      331.3754758877239
     ],
     [
      185.8816572594341,
      331.3754758877239,
      595.5664056255479
     ]
    ],
    "rho_pc": 0.3033901206960503,
    "IG_pc": 0.04828054186403646,
    "c1": 0.5390578481726309,
    "c3": 1.6379895899060561,
    "rho_slope": 0.466347061639802,
    "IG_slope": 0.1226176317449122,
    "F_tot": 1.9623428768299929,
    "k_hat": 0.5095949397056541,
    "F_one": [
     1.5419446673179327,
     1.8778202921539,
     2.236531412402939
    ]
   },
   "grass": 0.08293262578893135,
   "plugin": 0.09531818571680262,
   "ncells": 183032,
   "blocks64": [
    [
     0.15836401394816235,
     0.044002391759562255,
     0.1143616221886001
    ],
    [
     0.1582054620415665,
     0.0361884434660497,
     0.12201701857551679
    ],
    [
     0.15741252740810552,
     0.04952621118904563,
     0.10788631621905989
    ],
    [
     0.15438565509545654,
     0.05025019683965671,
     0.10413545825579984
    ],
    [
     0.1556318565836481,
     0.04894674113465984,
     0.10668511544898825
    ],
    [
     0.16030656298496027,
     0.044311176534723586,
     0.11599538645023669
    ],
    [
     0.15778029870100596,
     0.05579156557726709,
     0.10198873312373888
    ],
    [
     0.15727969062762703,
     0.039279507856582775,
     0.11800018277104427
    ],
    [
     0.15872164062819394,
     0.04713585132070643,
     0.1115857893074875
    ],
    [
     0.15699220609408826,
     0.050932760693024326,
     0.10605944540106393
    ],
    [
     0.15824793000204096,
     0.05427360640530183,
     0.10397432359673914
    ],
    [
     0.15503062396866696,
     0.03997522157292012,
     0.11505540239574684
    ],
    [
     0.15594563547511875,
     0.04430289465357786,
     0.11164274082154088
    ],
    [
     0.156508903186392,
     0.05166035846784111,
     0.10484854471855087
    ],
    [
     0.15918675014095385,
     0.04468069295565339,
     0.11450605718530046
    ],
    [
     0.15779580530378823,
     0.05118419646187091,
     0.10661160884191731
    ],
    [
     0.15711008263825121,
     0.04582428657353255,
     0.11128579606471867
    ],
    [
     0.1579764985359695,
     0.03421226022709552,
     0.123764238308874
    ],
    [
     0.15610497592645167,
     0.05409353326571944,
     0.10201144266073223
    ],
    [
     0.15699676124429374,
     0.05537980675409643,
     0.10161695449019731
    ],
    [
     0.15625245411043487,
     0.04234358722220489,
     0.11390886688822999
    ],
    [
     0.15617116361434036,
     0.0524835902253303,
     0.10368757338901005
    ],
    [
     0.15922503664960708,
     0.05441774072110275,
     0.10480729592850432
    ],
    [
     0.15815631203977532,
     0.04399026097572158,
     0.11416605106405373
    ],
    [
     0.15694405931628097,
     0.04632427781035089,
     0.11061978150593008
    ],
    [
     0.15805628376816472,
     0.052105275904449314,
     0.1059510078637154
    ],
    [
     0.1560571768098189,
     0.05093747002407328,
     0.10511970678574561
    ],
    [
     0.15706918948121995,
     0.046538637983757174,
     0.11053055149746277
    ],
    [
     0.15504005933008713,
     0.045353577129491694,
     0.10968648220059543
    ],
    [
     0.159463464523661,
     0.05279508260346835,
     0.10666838192019265
    ],
    [
     0.1565809044926869,
     0.05073508441246755,
     0.10584582008021937
    ],
    [
     0.15999345763558281,
     0.053653577227250934,
     0.10633988040833188
    ],
    [
     0.15785182888135907,
     0.04914632554547488,
     0.10870550333588419
    ],
    [
     0.15819875872002065,
     0.05450309038974398,
     0.10369566833027667
    ],
    [
     0.15622355638549124,
     0.04962284808433924,
     0.106600708301152
    ],
    [
     0.1590184243855255,
     0.048637054106123886,
     0.1103813702794016
    ],
    [
     0.15827710750078872,
     0.05254997952044085,
     0.10572712798034786
    ],
    [
     0.15751118300148015,
     0.04567673925940134,
     0.1118344437420788
    ],
    [
     0.1579162500874567,
     0.05097917268314528,
     0.10693707740431141
    ],
    [
     0.15619245894958134,
     0.04222087459006531,
     0.11397158435951603
    ],
    [
     0.157848327343034,
     0.053169142195508265,
     0.10467918514752574
    ],
    [
     0.16100408987439963,
     0.05235058536327944,
     0.10865350451112019
    ],
    [
     0.15713900171011197,
     0.0530910607590087,
     0.10404794095110327
    ],
    [
     0.1570505485165974,
     0.05793816956224194,
     0.09911237895435546
    ],
    [
     0.1562628354850819,
     0.04806122238729071,
     0.1082016130977912
    ],
    [
     0.15993041624339632,
     0.05490144211059114,
     0.10502897413280518
    ],
    [
     0.1552779447439807,
     0.04308317922410855,
     0.11219476551987216
    ],
    [
     0.15632672644160017,
     0.05030170089007451,
     0.10602502555152565
    ],
    [
     0.15582301616597682,
     0.05208874080660124,
     0.10373427535937559
    ],
    [
     0.15905403495217207,
     0.04782117351785955,
     0.11123286143431252
    ],
    [
     0.1578156699194473,
     0.051200717958047176,
     0.10661495196140011
    ],
    [
     0.15683640552313172,
     0.05114310921735509,
     0.10569329630577662
    ],
    [
     0.16045952316108547,
     0.04804717534401459,
     0.11241234781707088
    ],
    [
     0.1578675042567781,
     0.05144950348951601,
     0.10641800076726207
    ],
    [
     0.15911104141412125,
     0.04628410293063445,
     0.1128269384834868
    ],
    [
     0.1587799418764,
     0.05351930881610285,
     0.10526063306029715
    ],
    [
     0.160298907999465,
     0.03885679057160367,
     0.12144211742786133
    ],
    [
     0.15875345629782522,
     0.041472605945144576,
     0.11728085035268065
    ],
    [
     0.15741213657089048,
     0.04633595329113049,
     0.11107618327975999
    ],
    [
     0.15664624430000096,
     0.05310664700475376,
     0.1035395972952472
    ],
    [
     0.15670129008007372,
     0.04600116921076096,
     0.11070012086931276
    ],
    [
     0.15708644526138116,
     0.05035975006692361,
     0.10672669519445754
    ],
    [
     0.15710902745873234,
     0.04396710823282792,
     0.11314191922590441
    ],
    [
     0.15657236672070596,
     0.05106086837296539,
     0.10551149834774057
    ]
   ],
   "SE_2D": 0.00017993751490334638,
   "SE_diff": 0.0006438286259543717,
   "halves": [
    0.08707766678468332,
    0.08737392820165191
   ],
   "I_half": 0.08722579749316761,
   "nm": {
    "exact": {
     "I": 0.11618577707213704,
     "IG": 0.12839701332270068,
     "deficit_n2": 3.1086244689504383e-15,
     "worst_deficit_cond": 3.7024827648224345e-12,
     "bmax": 1348,
     "nb_used": 781,
     "smax": 3506
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       2,
       4
      ],
      "grass": 0.12092762575980842,
      "ncells": 169867,
      "bias": 0.004741848687671385,
      "SE_NM": 0.00020837649139978179,
      "sample_means": [
       6.4036456,
       10.1186234,
       16.0989905
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       2,
       4
      ],
      "grass": 0.12113894512060774,
      "ncells": 169818,
      "bias": 0.0049531680484707075,
      "SE_NM": 0.00023669157436515437,
      "sample_means": [
       6.398115,
       10.1116328,
       16.0858978
      ]
     }
    }
   }
  },
  "5": {
   "y0": 5,
   "gauss": {
    "N": 10000000,
    "lam": [
     10.1166759,
     16.0963708,
     25.7625966
    ],
    "cov": [
     [
      202.3062160649808,
      331.3754758877239,
      566.553989510757
     ],
     [
      331.3754758877239,
      595.5664056255479,
      999.2613348817142
     ],
     [
      566.553989510757,
      999.2613348817142,
      1765.8301128086798
     ]
    ],
    "rho_pc": 0.2640446469544755,
    "IG_pc": 0.036134603328832726,
    "c1": 0.5564039085442816,
    "c3": 1.6778336142585961,
    "rho_slope": 0.47327828731597493,
    "IG_slope": 0.1267964420815313,
    "F_tot": 2.3343268294883224,
    "k_hat": 0.42838902734935236,
    "F_one": [
     1.8778202921539,
     2.236531412402939,
     2.621722909519438
    ]
   },
   "grass": 0.09721488305263293,
   "plugin": 0.11884574303317841,
   "ncells": 312046,
   "blocks64": [
    [
     0.2258256948622197,
     0.029945913749279893,
     0.1958797811129398
    ],
    [
     0.2220105865217583,
     0.022835473542665605,
     0.1991751129790927
    ],
    [
     0.22100064817443332,
     0.039801110239834764,
     0.18119953793459856
    ],
    [
     0.22439641217428985,
     0.042758892480764935,
     0.18163751969352493
    ],
    [
     0.22439293614555034,
     0.037848227801793644,
     0.1865447083437567
    ],
    [
     0.22451339643180823,
     0.02724325127427164,
     0.1972701451575366
    ],
    [
     0.22510568573191492,
     0.043969900166920435,
     0.1811357855649945
    ],
    [
     0.22478044381071705,
     0.029046877719631232,
     0.1957335660910858
    ],
    [
     0.22369573699698364,
     0.04039406186092866,
     0.183301675136055
    ],
    [
     0.22527469678797907,
     0.042851067346565054,
     0.18242362944141402
    ],
    [
     0.22286728641467235,
     0.04691620880565142,
     0.17595107760902093
    ],
    [
     0.2212448240079148,
     0.016782775291030647,
     0.20446204871688414
    ],
    [
     0.22131239800677882,
     0.03134449408220766,
     0.18996790392457116
    ],
    [
     0.22260150982523008,
     0.0379579182579882,
     0.1846435915672419
    ],
    [
     0.2213443856546231,
     0.03619766603669145,
     0.18514671961793167
    ],
    [
     0.22716696456760843,
     0.04195589612134343,
     0.185211068446265
    ],
    [
     0.2236296402283351,
     0.03641448271644218,
     0.1872151575118929
    ],
    [
     0.22817073642021946,
     0.01843908626439314,
     0.20973165015582632
    ],
    [
     0.22225688621469963,
     0.04176143336083572,
     0.18049545285386392
    ],
    [
     0.2225433184282508,
     0.04258999431694262,
     0.1799533241113082
    ],
    [
     0.22121222974265464,
     0.03152515140583106,
     0.18968707833682358
    ],
    [
     0.225326897480846,
     0.04353374808576852,
     0.18179314939507749
    ],
    [
     0.22217001047832952,
     0.04416874288304581,
     0.1780012675952837
    ],
    [
     0.22093386316294605,
     0.030327638385397666,
     0.19060622477754838
    ],
    [
     0.22174652801018446,
     0.03141835872652051,
     0.19032816928366394
    ],
    [
     0.22323637183450806,
     0.04550328312274338,
     0.1777330887117647
    ],
    [
     0.22681035110307946,
     0.042516032892882076,
     0.18429431821019737
    ],
    [
     0.2222132627345612,
     0.029893889636800647,
     0.19231937309776057
    ],
    [
     0.2218061724296927,
     0.04007696483415482,
     0.18172920759553787
    ],
    [
     0.22511120930275652,
     0.04313874987424942,
     0.1819724594285071
    ],
    [
     0.22136435989144587,
     0.03717899259783165,
     0.18418536729361423
    ],
    [
     0.22530378123562933,
     0.03890707755280346,
     0.18639670368282588
    ],
    [
     0.2215838012803566,
     0.03758513582075687,
     0.18399866545959973
    ],
    [
     0.22706428650629462,
     0.044524811436320914,
     0.1825394750699737
    ],
    [
     0.2249301321134034,
     0.0379120890568327,
     0.18701804305657072
    ],
    [
     0.22427608473151572,
     0.03961546389258793,
     0.18466062083892779
    ],
    [
     0.22548670758284217,
     0.03573916828374759,
     0.18974753929909458
    ],
    [
     0.22861670068541962,
     0.036984474091627174,
     0.19163222659379245
    ],
    [
     0.22269291140752046,
     0.037674311692302044,
     0.18501859971521842
    ],
    [
     0.2264425698202963,
     0.038028966884615455,
     0.18841360293568085
    ],
    [
     0.2207206793421772,
     0.04027760068747876,
     0.18044307865469844
    ],
    [
     0.22212377005055117,
     0.041598937070580606,
     0.18052483297997057
    ],
    [
     0.22052064995072485,
     0.04318603361082781,
     0.17733461633989703
    ],
    [
     0.22224179391637477,
     0.04639912464524201,
     0.17584266927113276
    ],
    [
     0.22126428580562063,
     0.04238746399127823,
     0.1788768218143424
    ],
    [
     0.22272024802013668,
     0.041653689224438205,
     0.18106655879569847
    ],
    [
     0.22376265774909143,
     0.030277486486140964,
     0.19348517126295048
    ],
    [
     0.22423271802427003,
     0.03546209585763293,
     0.1887706221666371
    ],
    [
     0.2246007902064786,
     0.04113822437226923,
     0.1834625658342094
    ],
    [
     0.2252532891933896,
     0.03419756124298699,
     0.1910557279504026
    ],
    [
     0.22293507015462133,
     0.037555886896591416,
     0.1853791832580299
    ],
    [
     0.2265162846890174,
     0.04474560440972101,
     0.1817706802792964
    ],
    [
     0.22509492156871325,
     0.03768597282040467,
     0.18740894874830857
    ],
    [
     0.2222622508053309,
     0.040271461307234295,
     0.1819907894980966
    ],
    [
     0.22141551663129633,
     0.032643258524440916,
     0.1887722581068554
    ],
    [
     0.22428836942667196,
     0.04221306426526277,
     0.18207530516140918
    ],
    [
     0.22555548228956468,
     0.021948127286249126,
     0.20360735500331556
    ],
    [
     0.22732820860896652,
     0.017070523993863416,
     0.2102576846151031
    ],
    [
     0.2218911890096127,
     0.03744067365242234,
     0.18445051535719034
    ],
    [
     0.2243992850383325,
     0.0434161969618693,
     0.1809830880764632
    ],
    [
     0.22156983935002827,
     0.03335979405237407,
     0.1882100452976542
    ],
    [
     0.22175973615476963,
     0.03967214508264308,
     0.18208759107212655
    ],
    [
     0.22174477576682605,
     0.03096375974960513,
     0.19078101601722092
    ],
    [
     0.22123063844234636,
     0.041447541388689155,
     0.1797830970536572
    ]
   ],
   "SE_2D": 0.0002577462275665211,
   "SE_diff": 0.0009298914442382892,
   "halves": [
    0.10511249889039576,
    0.10504916135698572
   ],
   "I_half": 0.10508083012369074,
   "nm": {
    "exact": {
     "I": 0.118742163712935,
     "IG": 0.13155624196062882,
     "deficit_n2": -5.329070518200751e-15,
     "worst_deficit_cond": 6.327827151153542e-12,
     "bmax": 2412,
     "nb_used": 1421,
     "smax": 5616
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       2,
       5
      ],
      "grass": 0.13022797263941222,
      "ncells": 327247,
      "bias": 0.011485808926477215,
      "SE_NM": 0.0002734418882705265,
      "sample_means": [
       10.1181068,
       16.0996606,
       25.7675072
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       2,
       5
      ],
      "grass": 0.13053883260413102,
      "ncells": 327388,
      "bias": 0.011796668891196016,
      "SE_NM": 0.000275808246510172,
      "sample_means": [
       10.1129972,
       16.0926658,
       25.7570699
      ]
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/results/vtriples_U19_c3.json <==
{
 "config": "U19",
 "ic": 3,
 "N": 10000000,
 "files": [
  "chunk_0000.npz",
  "chunk_0001.npz",
  "chunk_0002.npz",
  "chunk_0003.npz",
  "chunk_0004.npz",
  "chunk_0005.npz",
  "chunk_0006.npz",
  "chunk_0007.npz",
  "chunk_0008.npz",
  "chunk_0009.npz",
  "chunk_0010.npz",
  "chunk_0011.npz",
  "chunk_0012.npz",
  "chunk_0013.npz",
  "chunk_0014.npz",
  "chunk_0015.npz",
  "chunk_0016.npz",
  "chunk_0017.npz",
  "chunk_0018.npz",
  "chunk_0019.npz",
  "chunk_0020.npz",
  "chunk_0021.npz",
  "chunk_0022.npz",
  "chunk_0023.npz",
  "chunk_0024.npz",
  "chunk_0025.npz",
  "chunk_0026.npz",
  "chunk_0027.npz",
  "chunk_0028.npz",
  "chunk_0029.npz",
  "chunk_0030.npz",
  "chunk_0031.npz",
  "chunk_0032.npz",
  "chunk_0033.npz",
  "chunk_0034.npz",
  "chunk_0035.npz",
  "chunk_0036.npz",
  "chunk_0037.npz",
  "chunk_0038.npz",
  "chunk_0039.npz"
 ],
 "max_unit_window": [
  25,
  57,
  121,
  239,
  469,
  918,
  1824,
  3279
 ],
 "window_means": [
  0.5093103,
  0.6999316,
  1.0094019,
  1.5041908,
  2.2955575,
  3.5658332,
  5.6092227,
  8.9096087
 ],
 "depths": {
  "0": {
   "y0": 0,
   "gauss": {
    "N": 10000000,
    "lam": [
     0.5093103,
     0.6999316,
     1.0094019
    ],
    "cov": [
     [
      0.7083113891450489,
      0.33091865991638597,
      0.5213229676227268
     ],
     [
      0.33091865991638597,
      1.333911088712549,
      1.0371963168095917
     ],
     [
      0.5213229676227268,
      1.0371963168095917,
      2.865978990874289
     ]
    ],
    "rho_pc": 0.23247901463830237,
    "IG_pc": 0.027780928638327426,
    "c1": 0.24808149712270464,
    "c3": 0.7775603078692918,
    "rho_slope": 0.2948699961610008,
    "IG_slope": 0.04548139475705632,
    "F_tot": 1.3140863321553429,
    "k_hat": 0.7609850095311596,
    "F_one": [
     0.7671678252398929,
     1.294088308496718,
     1.822152345526469
    ]
   },
   "grass": 0.018963510658362992,
   "plugin": 0.019258741617746544,
   "ncells": 5275,
   "blocks64": [
    [
     0.021627595872969252,
     0.029445187418964416,
     -0.007817591545995164
    ],
    [
     0.02201535603012772,
     0.028921510205213028,
     -0.0069061541750853085
    ],
    [
     0.020752753166149773,
     0.028856781319541263,
     -0.00810402815339149
    ],
    [
     0.020785729478145498,
     0.027091791130362832,
     -0.006306061652217334
    ],
    [
     0.020849612459098665,
     0.027809476577340536,
     -0.006959864118241871
    ],
    [
     0.02148133697626875,
     0.029775394383572698,
     -0.008294057407303948
    ],
    [
     0.021063088926684514,
     0.027838186852206303,
     -0.0067750979255217884
    ],
    [
     0.021426495481218666,
     0.027357691463184966,
     -0.0059311959819663
    ],
    [
     0.021331568654227695,
     0.02916599239642329,
     -0.007834423742195597
    ],
    [
     0.02022550619227914,
     0.026542302160732865,
     -0.0063167959684537235
    ],
    [
     0.02168628297408759,
     0.02884130634564397,
     -0.007155023371556379
    ],
    [
     0.021236925275188057,
     0.02868387989461841,
     -0.007446954619430353
    ],
    [
     0.02043097276284911,
     0.026629797124681154,
     -0.006198824361832046
    ],
    [
     0.021182548363363196,
     0.027505748519688556,
     -0.00632320015632536
    ],
    [
     0.020391381098850303,
     0.02611986386472186,
     -0.005728482765871557
    ],
    [
     0.020996062436594798,
     0.02758321458791043,
     -0.0065871521513156325
    ],
    [
     0.021087706507788795,
     0.028976439789758904,
     -0.007888733281970109
    ],
    [
     0.021343510318097003,
     0.02867334482324589,
     -0.007329834505148888
    ],
    [
     0.021617008340976795,
     0.02887749341527868,
     -0.007260485074301885
    ],
    [
     0.0208622638878726,
     0.026913012354053436,
     -0.006050748466180835
    ],
    [
     0.020848496958555174,
     0.027575361589896857,
     -0.006726864631341683
    ],
    [
     0.021067512254264287,
     0.02845719535451385,
     -0.007389683100249563
    ],
    [
     0.02051357361303907,
     0.02750256953701833,
     -0.006988995923979259
    ],
    [
     0.02137338787922083,
     0.027343078518169247,
     -0.005969690638948418
    ],
    [
     0.020840892363095165,
     0.027810247654668274,
     -0.006969355291573109
    ],
    [
     0.0207947152727872,
     0.025965806381292207,
     -0.005171091108505006
    ],
    [
     0.02156060126975312,
     0.029090573680175424,
     -0.007529972410422303
    ],
    [
     0.021459971134358824,
     0.028631338526336276,
     -0.007171367391977452
    ],
    [
     0.020424225252618555,
     0.028756374249431643,
     -0.008332148996813088
    ],
    [
     0.02090748273693066,
     0.02714403920219549,
     -0.006236556465264831
    ],
    [
     0.020238753045568103,
     0.025386143257118955,
     -0.0051473902115508514
    ],
    [
     0.0206562240429502,
     0.02694184408746336,
     -0.006285620044513159
    ],
    [
     0.02106121174929676,
     0.02795616325304185,
     -0.006894951503745091
    ],
    [
     0.020388517106923132,
     0.026851897157023307,
     -0.006463380050100175
    ],
    [
     0.020678676446632238,
     0.027442435121739755,
     -0.006763758675107517
    ],
    [
     0.02058981993917186,
     0.026934696138144865,
     -0.006344876198973004
    ],
    [
     0.021681063512268395,
     0.029403734290354023,
     -0.007722670778085628
    ],
    [
     0.020500880090423834,
     0.027920986193790652,
     -0.007420106103366818
    ],
    [
     0.022048038738958553,
     0.02965538948866013,
     -0.007607350749701577
    ],
    [
     0.021671957245812834,
     0.0295569333909207,
     -0.007884976145107865
    ],
    [
     0.020694605405873645,
     0.02743707810550875,
     -0.006742472699635106
    ],
    [
     0.01929330172560917,
     0.02478027348908185,
     -0.005486971763472681
    ],
    [
     0.021651797694516972,
     0.02932891248634426,
     -0.0076771147918272865
    ],
    [
     0.020814833166083346,
     0.02808534020543373,
     -0.007270507039350383
    ],
    [
     0.02183596358722184,
     0.029373822796047652,
     -0.007537859208825812
    ],
    [
     0.020272122085458477,
     0.02726046366319669,
     -0.0069883415777382135
    ],
    [
     0.020781004474359932,
     0.02780232951471242,
     -0.007021325040352487
    ],
    [
     0.0218318284741148,
     0.029106656365333022,
     -0.007274827891218222
    ],
    [
     0.020427514317058026,
     0.0280130386315586,
     -0.007585524314500575
    ],
    [
     0.020793053133264294,
     0.02853819569166077,
     -0.007745142558396475
    ],
    [
     0.02089895905012007,
     0.02782228310147354,
     -0.006923324051353472
    ],
    [
     0.02033093391653651,
     0.02675635215226074,
     -0.0064254182357242305
    ],
    [
     0.021162415831852854,
     0.027122894154044046,
     -0.005960478322191192
    ],
    [
     0.020787879089411376,
     0.02606128696320865,
     -0.005273407873797275
    ],
    [
     0.020914518747702004,
     0.027454813364424756,
     -0.006540294616722751
    ],
    [
     0.020472012239801884,
     0.027753992935949427,
     -0.007281980696147543
    ],
    [
     0.020704537192795414,
     0.026800133780277687,
     -0.006095596587482273
    ],
    [
     0.02101309310003785,
     0.02841165130952035,
     -0.0073985582094825
    ],
    [
     0.02022154179440605,
     0.027011934093495147,
     -0.0067903922990890965
    ],
    [
     0.02054098519343661,
     0.025654920250070285,
     -0.0051139350566336735
    ],
    [
     0.020999650358309196,
     0.02781152334613412,
     -0.006811872987824923
    ],
    [
     0.021212584781405752,
     0.026830075750694904,
     -0.005617490969289152
    ],
    [
     0.021339418148851763,
     0.0278995691462688,
     -0.0065601509974170386
    ],
    [
     0.022032278563248298,
     0.027707287938271503,
     -0.005675009375023205
    ]
   ],
   "SE_2D": 6.706158288359751e-05,
   "SE_diff": 0.00010002843765727685,
   "halves": [
    0.019106693405138486,
    0.01902220980380953
   ],
   "I_half": 0.01906445160447401,
   "nm": {
    "exact": {
     "I": 0.04551340008974937,
     "IG": 0.055816513250119576,
     "deficit_n2": 0.0,
     "worst_deficit_cond": 6.52811138479592e-14,
     "bmax": 150,
     "nb_used": 58,
     "smax": 396
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       3,
       0
      ],
      "grass": 0.04544766376671561,
      "ncells": 2723,
      "bias": -6.57363230337632e-05,
      "SE_NM": 0.00010720183421941403,
      "sample_means": [
       0.5095321,
       0.7000405,
       1.0099098
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       3,
       0
      ],
      "grass": 0.04563390149086288,
      "ncells": 2716,
      "bias": 0.00012050140111351249,
      "SE_NM": 0.00010016544896985297,
      "sample_means": [
       0.5088025,
       0.6992028,
       1.0090847
      ]
     }
    }
   }
  },
  "1": {
   "y0": 1,
   "gauss": {
    "N": 10000000,
    "lam": [
     0.6999316,
     1.0094019,
     1.5041908
    ],
    "cov": [
     [
      1.333911088712549,
      1.0371963168095917,
      1.6601618926669093
     ],
     [
      1.0371963168095917,
      2.865978990874289,
      3.0619807547155555
     ],
     [
      1.6601618926669093,
      3.0619807547155555,
      6.8486781220631725
     ]
    ],
    "rho_pc": 0.2981124812848924,
    "IG_pc": 0.04653542281666205,
    "c1": 0.36189948360130403,
    "c3": 1.06838911396956,
    "rho_slope": 0.3704845140443216,
    "IG_slope": 0.0738202440953381,
    "F_tot": 1.8741367093493801,
    "k_hat": 0.533579004675255,
    "F_one": [
     1.294088308496718,
     1.822152345526469,
     2.3621101149810158
    ]
   },
   "grass": 0.031152074677260444,
   "plugin": 0.03185084983674136,
   "ncells": 11828,
   "blocks64": [
    [
     0.03533983665389684,
     0.04621253272697762,
     -0.010872696073080779
    ],
    [
     0.035527986898559405,
     0.04454140891301909,
     -0.009013422014459684
    ],
    [
     0.03585845265168963,
     0.048216810406340724,
     -0.012358357754651092
    ],
    [
     0.03426842010151354,
     0.045971022478058114,
     -0.011702602376544573
    ],
    [
     0.03704279167144975,
     0.04902196690525711,
     -0.011979175233807364
    ],
    [
     0.036388111236650644,
     0.045989739657402516,
     -0.009601628420751872
    ],
    [
     0.03667070635354719,
     0.04714643019095841,
     -0.010475723837411223
    ],
    [
     0.03561831809574301,
     0.04350579172366922,
     -0.00788747362792621
    ],
    [
     0.03581039446651957,
     0.0463078092146278,
     -0.010497414748108232
    ],
    [
     0.03600082793407289,
     0.046632692219797316,
     -0.010631864285724428
    ],
    [
     0.036166519454525314,
     0.04983169434328351,
     -0.013665174888758194
    ],
    [
     0.035682072268841125,
     0.04586347629137474,
     -0.010181404022533612
    ],
    [
     0.03487883819001247,
     0.04414088769671967,
     -0.009262049506707198
    ],
    [
     0.03716551915349875,
     0.04786874417399453,
     -0.010703225020495782
    ],
    [
     0.03682501712454389,
     0.04431552385133379,
     -0.0074905067267899
    ],
    [
     0.03601110188553491,
     0.04850357527894349,
     -0.01249247339340858
    ],
    [
     0.03511909112674516,
     0.04394682409635756,
     -0.008827732969612402
    ],
    [
     0.03584165879116874,
     0.04798330056217935,
     -0.012141641771010611
    ],
    [
     0.03621288518794685,
     0.04509648033100839,
     -0.008883595143061536
    ],
    [
     0.03561070764424912,
     0.04885350477825336,
     -0.013242797134004239
    ],
    [
     0.03592501472361853,
     0.04309023377482471,
     -0.007165219051206179
    ],
    [
     0.035734643397546506,
     0.04662071450577289,
     -0.010886071108226383
    ],
    [
     0.03608774056210784,
     0.04587099876041322,
     -0.009783258198305382
    ],
    [
     0.03605384723722693,
     0.04557289759944035,
     -0.00951905036221342
    ],
    [
     0.03531126106673632,
     0.044329711360121996,
     -0.009018450293385674
    ],
    [
     0.03689772241163958,
     0.045075273672803506,
     -0.008177551261163929
    ],
    [
     0.035339591031341655,
     0.0468474080949538,
     -0.011507817063612147
    ],
    [
     0.0356613051985164,
     0.04630939102157196,
     -0.010648085823055556
    ],
    [
     0.03604444917692362,
     0.048891275462922046,
     -0.012846826285998425
    ],
    [
     0.035309569295245424,
     0.044104262152637165,
     -0.00879469285739174
    ],
    [
     0.0356140022693161,
     0.04599810768896588,
     -0.010384105419649778
    ],
    [
     0.035703469170503155,
     0.04668262713234049,
     -0.010979157961837335
    ],
    [
     0.03636679038380208,
     0.04703076061736478,
     -0.010663970233562699
    ],
    [
     0.03575526951279784,
     0.04685493086228217,
     -0.011099661349484334
    ],
    [
     0.03648388187707141,
     0.050148140074896735,
     -0.013664258197825324
    ],
    [
     0.03575522706334766,
     0.04752750298028982,
     -0.01177227591694216
    ],
    [
     0.03436118662902388,
     0.043911143830294555,
     -0.009549957201270678
    ],
    [
     0.03578994554453274,
     0.04711831861993976,
     -0.011328373075407017
    ],
    [
     0.03603124402120983,
     0.04873710806961227,
     -0.012705864048402439
    ],
    [
     0.03662090691475761,
     0.04732877188825071,
     -0.010707864973493096
    ],
    [
     0.035960364257269006,
     0.04831145997807774,
     -0.012351095720808732
    ],
    [
     0.036100198236457715,
     0.048386926398058666,
     -0.012286728161600952
    ],
    [
     0.035273419067694434,
     0.04924754832359651,
     -0.013974129255902079
    ],
    [
     0.03622080368801406,
     0.047521237237367994,
     -0.011300433549353936
    ],
    [
     0.035580769590863426,
     0.048810216953109296,
     -0.01322944736224587
    ],
    [
     0.03576878812273954,
     0.04847246399246321,
     -0.012703675869723673
    ],
    [
     0.03573018373626624,
     0.0471517825106967,
     -0.011421598774430462
    ],
    [
     0.03481220534609086,
     0.047645216902116705,
     -0.012833011556025842
    ],
    [
     0.03601571145979854,
     0.04432429816684608,
     -0.008308586707047538
    ],
    [
     0.0358055089897924,
     0.04652197390081452,
     -0.01071646491102212
    ],
    [
     0.03456729432882355,
     0.044743816742988,
     -0.010176522414164453
    ],
    [
     0.03522157270185566,
     0.046900355881182784,
     -0.01167878317932712
    ],
    [
     0.03531122038116585,
     0.04201350809939304,
     -0.006702287718227187
    ],
    [
     0.03452978496172676,
     0.043493323069272116,
     -0.008963538107545355
    ],
    [
     0.0348113264898533,
     0.0445645113253422,
     -0.009753184835488898
    ],
    [
     0.03587699886584517,
     0.0483586609438001,
     -0.012481662077954932
    ],
    [
     0.037467896624942654,
     0.048546475085968786,
     -0.011078578461026133
    ],
    [
     0.035861209060481514,
     0.04683944396562693,
     -0.010978234905145413
    ],
    [
     0.03600807145338081,
     0.04654076125757873,
     -0.010532689804197921
    ],
    [
     0.035061386014746176,
     0.04796794457618073,
     -0.01290655856143455
    ],
    [
     0.0371390057311487,
     0.045095968044893464,
     -0.007956962313744764
    ],
    [
     0.03579969162593599,
     0.04731485031785673,
     -0.01151515869192074
    ],
    [
     0.03604909094525155,
     0.04916484684840877,
     -0.013115755903157222
    ],
    [
     0.03457454489892697,
     0.04429419417705036,
     -0.00971964927812339
    ]
   ],
   "SE_2D": 8.454552597104745e-05,
   "SE_diff": 0.0002158611241422452,
   "halves": [
    0.031414759836588146,
    0.0313272045481483
   ],
   "I_half": 0.031370982192368224,
   "nm": {
    "exact": {
     "I": 0.06609549375322159,
     "IG": 0.08364490490729168,
     "deficit_n2": 0.0,
     "worst_deficit_cond": 9.992007221626409e-14,
     "bmax": 209,
     "nb_used": 96,
     "smax": 651
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       3,
       1
      ],
      "grass": 0.06632454232501139,
      "ncells": 6746,
      "bias": 0.00022904857178980553,
      "SE_NM": 0.00012694791697436968,
      "sample_means": [
       0.7009903,
       1.0104763,
       1.5070483
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       3,
       1
      ],
      "grass": 0.06631305535000998,
      "ncells": 6699,
      "bias": 0.0002175615967883876,
      "SE_NM": 0.00012160252075887289,
      "sample_means": [
       0.7000467,
       1.009337,
       1.5046075
      ]
     }
    }
   }
  },
  "2": {
   "y0": 2,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.0094019,
     1.5041908,
     2.2955575
    ],
    "cov": [
     [
      2.865978990874289,
      3.0619807547155555,
      4.9552579934665495
     ],
     [
      3.0619807547155555,
      6.8486781220631725,
      8.840588311687831
     ],
     [
      4.9552579934665495,
      8.840588311687831,
      17.46589601078335
     ]
    ],
    "rho_pc": 0.3330756516360205,
    "IG_pc": 0.05879493387068061,
    "c1": 0.44709076702718953,
    "c3": 1.2908459346640448,
    "rho_slope": 0.41724316265011063,
    "IG_slope": 0.09563585919921896,
    "F_tot": 2.4250791796864917,
    "k_hat": 0.4123576699583383,
    "F_one": [
     1.822152345526469,
     2.3621101149810158,
     2.878848896866088
    ]
   },
   "grass": 0.043524094186428997,
   "plugin": 0.04497881786777125,
   "ncells": 23530,
   "blocks64": [
    [
     0.05276070925309373,
     0.05596381193200695,
     -0.0032031026789132236
    ],
    [
     0.05407522615489668,
     0.05796140005793764,
     -0.0038861739030409542
    ],
    [
     0.05207336474953106,
     0.05863137674085194,
     -0.006558011991320882
    ],
    [
     0.052090342183389815,
     0.05960855901693487,
     -0.007518216833545054
    ],
    [
     0.053692001747138285,
     0.06244362604696812,
     -0.008751624299829834
    ],
    [
     0.053277438616292194,
     0.05928093450050573,
     -0.006003495884213533
    ],
    [
     0.052688706628458704,
     0.06367997290938988,
     -0.01099126628093118
    ],
    [
     0.05262177680642299,
     0.05522857526898936,
     -0.0026067984625663676
    ],
    [
     0.05362462908108512,
     0.06340805581005943,
     -0.00978342672897431
    ],
    [
     0.05190212452324339,
     0.05862128421627062,
     -0.006719159693027235
    ],
    [
     0.054840830966311316,
     0.0639121847957319,
     -0.009071353829420578
    ],
    [
     0.05227321604723212,
     0.05169497614038803,
     0.0005782399068440872
    ],
    [
     0.05233159729266035,
     0.0563058469374587,
     -0.003974249644798353
    ],
    [
     0.05186727644816713,
     0.0565678678255964,
     -0.004700591377429265
    ],
    [
     0.05172131094008936,
     0.05868199354775666,
     -0.006960682607667301
    ],
    [
     0.05249100372375448,
     0.058350169170555834,
     -0.005859165446801352
    ],
    [
     0.05188666181709056,
     0.058972706932618996,
     -0.007086045115528433
    ],
    [
     0.053195125067504456,
     0.058091728731735626,
     -0.0048966036642311694
    ],
    [
     0.05202383671188038,
     0.06322633364343555,
     -0.011202496931555173
    ],
    [
     0.05330733542144195,
     0.05948958967673288,
     -0.006182254255290932
    ],
    [
     0.05259707325893892,
     0.05909530472856527,
     -0.006498231469626352
    ],
    [
     0.052306725285509614,
     0.05888522747679664,
     -0.006578502191287028
    ],
    [
     0.05326508367879246,
     0.05766182345896117,
     -0.004396739780168711
    ],
    [
     0.05206312181822792,
     0.05586339524959128,
     -0.0038002734313633615
    ],
    [
     0.05376992691379723,
     0.055832598795745585,
     -0.0020626718819483567
    ],
    [
     0.05330638795792275,
     0.061144399527965014,
     -0.007838011570042262
    ],
    [
     0.051813285115217766,
     0.059127033773702035,
     -0.007313748658484269
    ],
    [
     0.05254052170775747,
     0.05647873642288556,
     -0.003938214715128091
    ],
    [
     0.05281587580003322,
     0.062435374335059274,
     -0.009619498535026055
    ],
    [
     0.051263967115724896,
     0.059733111697001885,
     -0.00846914458127699
    ],
    [
     0.05104520449983507,
     0.053670489325063506,
     -0.0026252848252284328
    ],
    [
     0.052593067272609595,
     0.0602598722623777,
     -0.007666804989768107
    ],
    [
     0.05316263615331085,
     0.05903933356515204,
     -0.005876697411841193
    ],
    [
     0.05174935250997237,
     0.05854255945067064,
     -0.006793206940698272
    ],
    [
     0.053336285339282696,
     0.06292509274622858,
     -0.009588807406945885
    ],
    [
     0.05366955724838007,
     0.06110241001409852,
     -0.007432852765718444
    ],
    [
     0.05303927410183551,
     0.05835959394006985,
     -0.00532031983823434
    ],
    [
     0.05292063329016283,
     0.058701146240739126,
     -0.005780512950576293
    ],
    [
     0.05273086068940991,
     0.06085178025781743,
     -0.00812091956840752
    ],
    [
     0.053633782577428235,
     0.06055827327710287,
     -0.006924490699674636
    ],
    [
     0.05315499783820421,
     0.058028560456564036,
     -0.004873562618359827
    ],
    [
     0.053253300109292745,
     0.06075431902732809,
     -0.007501018918035347
    ],
    [
     0.052906239783649056,
     0.05957559741247608,
     -0.006669357628827026
    ],
    [
     0.052858990023586294,
     0.06037581558118776,
     -0.007516825557601463
    ],
    [
     0.05334276169916485,
     0.06100914396330487,
     -0.007666382264140015
    ],
    [
     0.05294188636842101,
     0.05761427630425746,
     -0.004672389935836449
    ],
    [
     0.053737718729941264,
     0.05711454433357243,
     -0.003376825603631166
    ],
    [
     0.0522164205645721,
     0.05687061918519971,
     -0.00465419862062761
    ],
    [
     0.05357508464540395,
     0.059184552848266084,
     -0.005609468202862136
    ],
    [
     0.05118749761485919,
     0.05665730254343923,
     -0.005469804928580041
    ],
    [
     0.05140275423834417,
     0.05511038644193173,
     -0.003707632203587559
    ],
    [
     0.05042326502563199,
     0.057580769221971355,
     -0.0071575041963393635
    ],
    [
     0.05355017564312625,
     0.05910395216534021,
     -0.005553776522213956
    ],
    [
     0.050729700944270206,
     0.05857543958684255,
     -0.00784573864257234
    ],
    [
     0.0534305543901592,
     0.05928194545752153,
     -0.0058513910673623284
    ],
    [
     0.052292908015743045,
     0.058232913578809324,
     -0.005940005563066279
    ],
    [
     0.05319200556385706,
     0.05475490485836803,
     -0.0015628992945109707
    ],
    [
     0.05266816996575496,
     0.06021380348903454,
     -0.007545633523279575
    ],
    [
     0.052048836558721945,
     0.054412270660268776,
     -0.002363434101546831
    ],
    [
     0.053008119912961504,
     0.06180642601517402,
     -0.008798306102212515
    ],
    [
     0.0504977772978501,
     0.055786233723128936,
     -0.005288456425278837
    ],
    [
     0.05294200379848313,
     0.060886929317395054,
     -0.007944925518911926
    ],
    [
     0.05322728602193738,
     0.06086515718784195,
     -0.007637871165904572
    ],
    [
     0.051772158361127474,
     0.06252019940644277,
     -0.010748041045315293
    ]
   ],
   "SE_2D": 0.00011077827228449877,
   "SE_diff": 0.00029466403107623293,
   "halves": [
    0.044023471828863237,
    0.043962346425621135
   ],
   "I_half": 0.043992909127242186,
   "nm": {
    "exact": {
     "I": 0.08086481917978997,
     "IG": 0.10413498659108662,
     "deficit_n2": 1.1102230246251565e-16,
     "worst_deficit_cond": 3.0253577421035516e-13,
     "bmax": 313,
     "nb_used": 163,
     "smax": 1030
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       3,
       2
      ],
      "grass": 0.08129531648508248,
      "ncells": 15400,
      "bias": 0.0004304973052925154,
      "SE_NM": 0.00013591383406165298,
      "sample_means": [
       1.0093439,
       1.5043277,
       2.2956349
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       3,
       2
      ],
      "grass": 0.08109022288621937,
      "ncells": 15465,
      "bias": 0.0002254037064294001,
      "SE_NM": 0.0001583836448756668,
      "sample_means": [
       1.0080452,
       1.5031373,
       2.2951885
      ]
     }
    }
   }
  },
  "3": {
   "y0": 3,
   "gauss": {
    "N": 10000000,
    "lam": [
     1.5041908,
     2.2955575,
     3.5658332
    ],
    "cov": [
     [
      6.8486781220631725,
      8.840588311687831,
      14.563214162546856
     ],
     [
      8.840588311687831,
      17.46589601078335,
      25.393010593292058
     ],
     [
      14.563214162546856,
      25.393010593292058,
      47.11511710128947
     ]
    ],
    "rho_pc": 0.34759978545326753,
    "IG_pc": 0.06438600301698556,
    "c1": 0.5061628848717351,
    "c3": 1.4538624630316446,
    "rho_slope": 0.44621660839385235,
    "IG_slope": 0.11101537385900312,
    "F_tot": 2.979767423052541,
    "k_hat": 0.3355966617607952,
    "F_one": [
     2.3621101149810158,
     2.878848896866088,
     3.4249869631880494
    ]
   },
   "grass": 0.05599776947768653,
   "plugin": 0.058783254688655084,
   "ncells": 43586,
   "blocks64": [
    [
     0.07144874327448036,
     0.059566755719360626,
     0.011881987555119738
    ],
    [
     0.07255825356906254,
     0.055701347919333184,
     0.016856905649729352
    ],
    [
     0.0720675804536457,
     0.06327887639311217,
     0.008788704060533531
    ],
    [
     0.07269242388569808,
     0.06548272063082769,
     0.0072097032548703865
    ],
    [
     0.07312233226613873,
     0.06443251242383326,
     0.008689819842305477
    ],
    [
     0.07319699322610163,
     0.061207781574328095,
     0.01198921165177353
    ],
    [
     0.0715387349596277,
     0.06646008170615411,
     0.005078653253473592
    ],
    [
     0.07336393126811558,
     0.0646998352605905,
     0.008664096007525074
    ],
    [
     0.07341589793999148,
     0.06266048902633585,
     0.010755408913655631
    ],
    [
     0.07426186429040982,
     0.06922156830018003,
     0.005040295990229787
    ],
    [
     0.07380411348550808,
     0.07034629022089342,
     0.0034578232646146623
    ],
    [
     0.07256670833091672,
     0.05738554494320628,
     0.015181163387710438
    ],
    [
     0.07180036168338333,
     0.06528787214583927,
     0.006512489537544061
    ],
    [
     0.07338738682818846,
     0.0649152862405366,
     0.008472100587651868
    ],
    [
     0.07223737939542474,
     0.06524122593088351,
     0.00699615346454123
    ],
    [
     0.07424692695470014,
     0.06880632326256492,
     0.005440603692135226
    ],
    [
     0.07235718866868357,
     0.06353535850934541,
     0.008821830159338157
    ],
    [
     0.07159730268272746,
     0.05764127313359348,
     0.013956029549133976
    ],
    [
     0.07412467688589164,
     0.06464561764379383,
     0.009479059242097812
    ],
    [
     0.07131828266719964,
     0.06720997905769803,
     0.0041083036095016096
    ],
    [
     0.07315180770126162,
     0.06245076309979611,
     0.01070104460146551
    ],
    [
     0.07068289491238389,
     0.062307443852659246,
     0.008375451059724641
    ],
    [
     0.0729354720883224,
     0.0644114637713673,
     0.0085240083169551
    ],
    [
     0.07260328527545568,
     0.06036301171192019,
     0.012240273563535485
    ],
    [
     0.07168656772695048,
     0.05885690249316391,
     0.01282966523378657
    ],
    [
     0.07505435153400164,
     0.06929413247290589,
     0.0057602190610957504
    ],
    [
     0.07303757417857248,
     0.06794942547171795,
     0.005088148706854534
    ],
    [
     0.07280663087923944,
     0.06471102619389955,
     0.008095604685339888
    ],
    [
     0.07426175866312779,
     0.06585937550696058,
     0.008402383156167204
    ],
    [
     0.07335269202644845,
     0.06562520862845936,
     0.007727483397989093
    ],
    [
     0.0720575015849878,
     0.06226933138032488,
     0.009788170204662924
    ],
    [
     0.07468958229267031,
     0.06479267030040708,
     0.009896911992263224
    ],
    [
     0.07418314250842073,
     0.06519354142186119,
     0.008989601086559537
    ],
    [
     0.07328713079988791,
     0.06912759595517386,
     0.004159534844714055
    ],
    [
     0.07277033291759594,
     0.06435885769789734,
     0.008411475219698594
    ],
    [
     0.07379066188125982,
     0.059916529343205606,
     0.013874132538054217
    ],
    [
     0.07415110888516718,
     0.0634646475131981,
     0.010686461371969089
    ],
    [
     0.07227247007835746,
     0.06040226939518474,
     0.011870200683172724
    ],
    [
     0.07191874818505362,
     0.06464520330705806,
     0.007273544877995558
    ],
    [
     0.0738213940411363,
     0.06523545602998211,
     0.00858593801115419
    ],
    [
     0.07266004577057927,
     0.06693955195121573,
     0.005720493819363542
    ],
    [
     0.07488057395450909,
     0.06813321247635169,
     0.006747361478157396
    ],
    [
     0.0716833078544683,
     0.06748181010135641,
     0.004201497753111891
    ],
    [
     0.07366427915145035,
     0.06957908256248423,
     0.004085196588966125
    ],
    [
     0.07314133093023933,
     0.06735352131660909,
     0.005787809613630249
    ],
    [
     0.07275591895292166,
     0.06537619184836654,
     0.007379727104555117
    ],
    [
     0.07464495580534614,
     0.06282168668704098,
     0.011823269118305155
    ],
    [
     0.07377843199458933,
     0.07012212413158227,
     0.003656307863007066
    ],
    [
     0.07231160600158049,
     0.06601457047886479,
     0.0062970355227156966
    ],
    [
     0.07237608489480252,
     0.06745654130680824,
     0.004919543587994277
    ],
    [
     0.07251812350075149,
     0.06416405618099533,
     0.008354067319756159
    ],
    [
     0.07368158671537284,
     0.06129116712197566,
     0.012390419593397178
    ],
    [
     0.07473168945029407,
     0.06657298973793847,
     0.008158699712355597
    ],
    [
     0.07303464613434318,
     0.07227745604929062,
     0.000757190085052567
    ],
    [
     0.07244422759483449,
     0.061470191979926446,
     0.010974035614908041
    ],
    [
     0.07435710634287851,
     0.06988497934521204,
     0.00447212699766647
    ],
    [
     0.07156039786019619,
     0.05748398381871346,
     0.01407641404148273
    ],
    [
     0.07313235790470518,
     0.05857322394272795,
     0.014559133961977229
    ],
    [
     0.07437614819647465,
     0.0636598979484593,
     0.010716250248015341
    ],
    [
     0.0721460813635657,
     0.06713454549609402,
     0.005011535867471689
    ],
    [
     0.07241779518722868,
     0.06249207965513599,
     0.009925715532092691
    ],
    [
     0.07126491856312622,
     0.06735884341434681,
     0.0039060751487794143
    ],
    [
     0.07293254347819733,
     0.06058083492292326,
     0.012351708555274073
    ],
    [
     0.07306937311122752,
     0.06663272790369766,
     0.006436645207529859
    ]
   ],
   "SE_2D": 0.00012748720588528977,
   "SE_diff": 0.0004227687826395677,
   "halves": [
    0.05685997130659892,
    0.05699966804325385
   ],
   "I_half": 0.056929819674926385,
   "nm": {
    "exact": {
     "I": 0.09023397702016434,
     "IG": 0.1174190472677177,
     "deficit_n2": 3.3306690738754696e-16,
     "worst_deficit_cond": 1.1330936189324348e-12,
     "bmax": 498,
     "nb_used": 281,
     "smax": 1594
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       3,
       3
      ],
      "grass": 0.09108658054047325,
      "ncells": 33532,
      "bias": 0.0008526035203089144,
      "SE_NM": 0.00015149655887835875,
      "sample_means": [
       1.5035509,
       2.2936038,
       3.5617342
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       3,
       3
      ],
      "grass": 0.09109605928643738,
      "ncells": 33557,
      "bias": 0.0008620822662730454,
      "SE_NM": 0.00018303702734803396,
      "sample_means": [
       1.5051947,
       2.2966266,
       3.5683629
      ]
     }
    }
   }
  },
  "4": {
   "y0": 4,
   "gauss": {
    "N": 10000000,
    "lam": [
     2.2955575,
     3.5658332,
     5.6092227
    ],
    "cov": [
     [
      17.46589601078335,
      25.393010593292058,
      42.198862681731015
     ],
     [
      25.393010593292058,
      47.11511710128947,
      73.2587342960198
     ],
     [
      42.198862681731015,
      73.2587342960198,
      130.91200409300512
     ]
    ],
    "rho_pc": 0.3387233866364997,
    "IG_pc": 0.060933293123929456,
    "c1": 0.5389567543406804,
    "c3": 1.5548880869493755,
    "rho_slope": 0.4616654550554654,
    "IG_slope": 0.11984928654689622,
    "F_tot": 3.539606088868116,
    "k_hat": 0.2825173126311851,
    "F_one": [
     2.878848896866088,
     3.4249869631880494,
     3.982495558224795
    ]
   },
   "grass": 0.06777879147522192,
   "plugin": 0.0727347078549423,
   "ncells": 76072,
   "blocks64": [
    [
     0.09659160462812011,
     0.054899216574220464,
     0.041692388053899646
    ],
    [
     0.09675456235530167,
     0.043384443854344625,
     0.05337011850095704
    ],
    [
     0.09647438073183245,
     0.06333973256647425,
     0.0331346481653582
    ],
    [
     0.09776413067748368,
     0.0626536902233935,
     0.03511044045409019
    ],
    [
     0.09896081701191939,
     0.06118875321518693,
     0.03777206379673246
    ],
    [
     0.1008828313359702,
     0.058401092457703196,
     0.042481738878267006
    ],
    [
     0.09495711548377539,
     0.06840685222911545,
     0.026550263254659937
    ],
    [
     0.09855016692877427,
     0.051741901967730076,
     0.0468082649610442
    ],
    [
     0.09792180618048985,
     0.06012218930272257,
     0.03779961687776728
    ],
    [
     0.09937840238464535,
     0.06273186132011217,
     0.036646541064533175
    ],
    [
     0.09790279578438543,
     0.06627156198586316,
     0.03163123379852227
    ],
    [
     0.09607062933046073,
     0.05237569981708654,
     0.04369492951337419
    ],
    [
     0.09757109475997883,
     0.060135493354689186,
     0.03743560140528964
    ],
    [
     0.0966581643559925,
     0.06460658964871936,
     0.03205157470727314
    ],
    [
     0.09820374775980056,
     0.058022601291539605,
     0.04018114646826096
    ],
    [
     0.0985414196736416,
     0.06247360123532132,
     0.036067818438320284
    ],
    [
     0.09520438729178604,
     0.05757423882756954,
     0.0376301484642165
    ],
    [
     0.09662328082369243,
     0.04318313830148533,
     0.05344014252220709
    ],
    [
     0.09841489761181865,
     0.0675713280884362,
     0.03084356952338245
    ],
    [
     0.10068228756469555,
     0.07273532899536823,
     0.027946958569327315
    ],
    [
     0.09614265044336356,
     0.05633156176371,
     0.039811088679653564
    ],
    [
     0.09821375064166027,
     0.06785849134741043,
     0.030355259294249842
    ],
    [
     0.09753780529932143,
     0.06525249423108166,
     0.03228531106823977
    ],
    [
     0.09588688475232132,
     0.05852217530118819,
     0.037364709451133134
    ],
    [
     0.09720363203980753,
     0.06036016774728355,
     0.036843464292523984
    ],
    [
     0.09685018502045395,
     0.06770318125556246,
     0.029147003764891488
    ],
    [
     0.09696133120775041,
     0.0660097620099306,
     0.030951569197819814
    ],
    [
     0.09702343927580426,
     0.05931387320332349,
     0.037709566072480764
    ],
    [
     0.09732132842323438,
     0.05652944199245711,
     0.04079188643077727
    ],
    [
     0.09681815572727004,
     0.061264339614437356,
     0.03555381611283268
    ],
    [
     0.09676724698735573,
     0.06552413594062854,
     0.03124311104672718
    ],
    [
     0.09737731082297518,
     0.06589618150514676,
     0.03148112931782843
    ],
    [
     0.09748240396726082,
     0.06064626921362838,
     0.03683613475363244
    ],
    [
     0.09700419581703823,
     0.06488574279574308,
     0.03211845302129515
    ],
    [
     0.095558944639345,
     0.061993466414103984,
     0.033565478225241016
    ],
    [
     0.09712335455610166,
     0.062448532865849955,
     0.034674821690251705
    ],
    [
     0.09699384286231094,
     0.062147251741894755,
     0.03484659112041619
    ],
    [
     0.09784922352184466,
     0.05991724776533704,
     0.03793197575650763
    ],
    [
     0.09788231578135953,
     0.061801221572718334,
     0.036081094208641196
    ],
    [
     0.09717479316919331,
     0.05857051389884246,
     0.038604279270350844
    ],
    [
     0.09813296457797094,
     0.06372713334686698,
     0.03440583123110395
    ],
    [
     0.10022871942906786,
     0.062430819917056346,
     0.03779789951201151
    ],
    [
     0.0973556461260987,
     0.06671729264424332,
     0.030638353481855382
    ],
    [
     0.0964631076071445,
     0.07141785353477682,
     0.02504525407236767
    ],
    [
     0.09814443658729566,
     0.05945790234989177,
     0.03868653423740389
    ],
    [
     0.09804947108620343,
     0.06870396587946791,
     0.029345505206735525
    ],
    [
     0.09760971213345027,
     0.0550783043030553,
     0.04253140783039497
    ],
    [
     0.09913840256287543,
     0.06603720913405504,
     0.03310119342882038
    ],
    [
     0.09665656506324449,
     0.06406662378244411,
     0.03258994128080038
    ],
    [
     0.09490567650362358,
     0.06120522513031713,
     0.033700451373306455
    ],
    [
     0.09776161853211907,
     0.06392178496801862,
     0.03383983356410045
    ],
    [
     0.09821685148868475,
     0.06352492566225261,
     0.03469192582643214
    ],
    [
     0.09795184210661567,
     0.06174025099997087,
     0.0362115911066448
    ],
    [
     0.09771892299216756,
     0.06981653432496741,
     0.027902388667200143
    ],
    [
     0.09749852082400956,
     0.05977186929770634,
     0.03772665152630322
    ],
    [
     0.09595020202295057,
     0.06596922368639259,
     0.02998097833655798
    ],
    [
     0.09682105079710279,
     0.04618020546694298,
     0.05064084533015981
    ],
    [
     0.09779104776296954,
     0.04955016487260476,
     0.04824088289036478
    ],
    [
     0.09889329503547906,
     0.057776514941284905,
     0.04111678009419415
    ],
    [
     0.09678935487602569,
     0.06518204331555194,
     0.03160731156047375
    ],
    [
     0.09626423228144354,
     0.06049333244315066,
     0.03577089983829288
    ],
    [
     0.09779605223619381,
     0.0684582604857183,
     0.029337791750475503
    ],
    [
     0.09768689310332146,
     0.0598887416427552,
     0.03779815146056626
    ],
    [
     0.0966338698502689,
     0.06531892211385697,
     0.03131494773641193
    ]
   ],
   "SE_2D": 0.00014841825080095562,
   "SE_diff": 0.0007409980828993179,
   "halves": [
    0.06950814502683222,
    0.06948652736869221
   ],
   "I_half": 0.06949733619776222,
   "nm": {
    "exact": {
     "I": 0.09558604543511878,
     "IG": 0.125256287802859,
     "deficit_n2": -1.3322676295501878e-15,
     "worst_deficit_cond": 7.838174553853605e-13,
     "bmax": 827,
     "nb_used": 491,
     "smax": 2453
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       3,
       4
      ],
      "grass": 0.09763110462097835,
      "ncells": 68831,
      "bias": 0.0020450591858595657,
      "SE_NM": 0.0001736006248874712,
      "sample_means": [
       2.2961051,
       3.5647701,
       5.6070439
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       3,
       4
      ],
      "grass": 0.09760172910637976,
      "ncells": 69017,
      "bias": 0.0020156836712609816,
      "SE_NM": 0.0001908692091297495,
      "sample_means": [
       2.2939575,
       3.5642103,
       5.6058709
      ]
     }
    }
   }
  },
  "5": {
   "y0": 5,
   "gauss": {
    "N": 10000000,
    "lam": [
     3.5658332,
     5.6092227,
     8.9096087
    ],
    "cov": [
     [
      47.11511710128947,
      73.2587342960198,
      122.56063475459463
     ],
     [
      73.2587342960198,
      130.91200409300512,
      211.5040828822508
     ],
     [
      122.56063475459463,
      211.5040828822508,
      369.990336911918
     ]
    ],
    "rho_pc": 0.3194475871750868,
    "IG_pc": 0.053818642182676325,
    "c1": 0.559602878311861,
    "c3": 1.6156202354979596,
    "rho_slope": 0.4707770178446625,
    "IG_slope": 0.12527728743392416,
    "F_tot": 4.111171441841226,
    "k_hat": 0.24323967369070376,
    "F_one": [
     3.4249869631880494,
     3.982495558224795,
     4.548696951124815
    ]
   },
   "grass": 0.07961709578881404,
   "plugin": 0.0881657535458098,
   "ncells": 128023,
   "blocks64": [
    [
     0.12781227532388328,
     0.04424601893723811,
     0.08356625638664517
    ],
    [
     0.1304301471544944,
     0.03955081057414705,
     0.09087933658034736
    ],
    [
     0.1279389418498953,
     0.05774495094432436,
     0.07019399090557094
    ],
    [
     0.1261458203640835,
     0.06087178600755171,
     0.06527403435653178
    ],
    [
     0.13029046785490905,
     0.056749360183563906,
     0.07354110767134514
    ],
    [
     0.12942832217106748,
     0.04778888136415684,
     0.08163944080691063
    ],
    [
     0.12810540261836767,
     0.05912602457269282,
     0.06897937804567485
    ],
    [
     0.12801074385335465,
     0.043918241428604274,
     0.08409250242475037
    ],
    [
     0.12844895054217176,
     0.06154314007089067,
     0.06690581047128108
    ],
    [
     0.13066979684501234,
     0.05736862863844801,
     0.07330116820656433
    ],
    [
     0.1323176303623539,
     0.06620987316034224,
     0.06610775720201165
    ],
    [
     0.12696550537874618,
     0.031704541450729755,
     0.09526096392801642
    ],
    [
     0.12845603856335064,
     0.053722254275417665,
     0.07473378428793298
    ],
    [
     0.12908859858077282,
     0.05104662387230064,
     0.07804197470847218
    ],
    [
     0.12902344980053915,
     0.053913140114429305,
     0.07511030968610985
    ],
    [
     0.12747518468372743,
     0.059585713744107184,
     0.06788947093962025
    ],
    [
     0.13050833949284701,
     0.05648297687936315,
     0.07402536261348386
    ],
    [
     0.13147275494595956,
     0.029736822856562005,
     0.10173593208939755
    ],
    [
     0.12740959332461088,
     0.06015235798176478,
     0.06725723534284611
    ],
    [
     0.12759640658340832,
     0.061552366388059956,
     0.06604404019534836
    ],
    [
     0.13087788848278414,
     0.05318899162516025,
     0.0776888968576239
    ],
    [
     0.12984473063887503,
     0.06469558295987318,
     0.06514914767900185
    ],
    [
     0.1312725219724058,
     0.06448388199056883,
     0.06678863998183697
    ],
    [
     0.1258322633776423,
     0.05151524170820368,
     0.07431702166943863
    ],
    [
     0.12612150355327678,
     0.04865040106599631,
     0.07747110248728048
    ],
    [
     0.1291409713125855,
     0.06427369820616904,
     0.06486727310641646
    ],
    [
     0.13021391864875742,
     0.06062828672025351,
     0.06958563192850391
    ],
    [
     0.12828779562872938,
     0.04473736428494666,
     0.08355043134378273
    ],
    [
     0.12795426861892079,
     0.05327950033879636,
     0.07467476828012443
    ],
    [
     0.12862900444027314,
     0.05877768923359364,
     0.0698513152066795
    ],
    [
     0.13259193635090494,
     0.05589095963474999,
     0.07670097671615494
    ],
    [
     0.12742400667780096,
     0.05799924357408003,
     0.06942476310372092
    ],
    [
     0.12706412413584278,
     0.056867422949007165,
     0.07019670118683562
    ],
    [
     0.12758859340996231,
     0.06188691332935401,
     0.06570168008060831
    ],
    [
     0.13086133179533377,
     0.05573734702668121,
     0.07512398476865256
    ],
    [
     0.13090589539234454,
     0.053307924654568954,
     0.07759797073777558
    ],
    [
     0.12779631593012386,
     0.051378454851994666,
     0.0764178610781292
    ],
    [
     0.12770650165699138,
     0.05699664527157848,
     0.0707098563854129
    ],
    [
     0.1311841915195373,
     0.063327746573308,
     0.0678564449462293
    ],
    [
     0.12855854531035948,
     0.05745514738179943,
     0.07110339792856005
    ],
    [
     0.1278373939302515,
     0.0578553437037797,
     0.0699820502264718
    ],
    [
     0.13061945798263164,
     0.05825520290454299,
     0.07236425507808865
    ],
    [
     0.12788339071394272,
     0.06025495288667686,
     0.06762843782726587
    ],
    [
     0.1284218521792404,
     0.06628861110506415,
     0.062133241074176254
    ],
    [
     0.12898537684533107,
     0.0622110531550153,
     0.06677432369031577
    ],
    [
     0.12779059779802093,
     0.05914422681364058,
     0.06864637098438035
    ],
    [
     0.13023362634337854,
     0.050506965441647476,
     0.07972666090173106
    ],
    [
     0.12706392596927785,
     0.05199340243514284,
     0.07507052353413501
    ],
    [
     0.12956180847830723,
     0.058307579861815846,
     0.07125422861649139
    ],
    [
     0.12656174117356134,
     0.05103177814859664,
     0.0755299630249647
    ],
    [
     0.12868192227212472,
     0.05737120528734738,
     0.07131071698477734
    ],
    [
     0.13066136827681873,
     0.06350769861963572,
     0.06715366965718302
    ],
    [
     0.13154296845995006,
     0.05947705450989138,
     0.07206591395005868
    ],
    [
     0.12954834262790627,
     0.058144913252266874,
     0.0714034293756394
    ],
    [
     0.1267671869688467,
     0.05273479524820702,
     0.07403239172063969
    ],
    [
     0.13194730691706624,
     0.06316964602040648,
     0.06877766089665976
    ],
    [
     0.12949510055772606,
     0.03678177963530575,
     0.09271332092242031
    ],
    [
     0.1280263568727733,
     0.030290866190904632,
     0.09773549068186868
    ],
    [
     0.12989825344640415,
     0.055783985666659305,
     0.07411426777974485
    ],
    [
     0.12836571501878158,
     0.05809004394906268,
     0.07027567106971891
    ],
    [
     0.12876535469220318,
     0.048606777277029604,
     0.08015857741517357
    ],
    [
     0.12774251332486486,
     0.055831814966125624,
     0.07191069835873923
    ],
    [
     0.13023585097652823,
     0.050543756992065335,
     0.07969209398446289
    ],
    [
     0.1275266036740197,
     0.05863859594877762,
     0.06888800772524206
    ]
   ],
   "SE_2D": 0.0002033114588894785,
   "SE_diff": 0.0010148573577690723,
   "halves": [
    0.08278788190909125,
    0.08262974596885186
   ],
   "I_half": 0.08270881393897156,
   "nm": {
    "exact": {
     "I": 0.0984023872641119,
     "IG": 0.12971402388558814,
     "deficit_n2": 1.887379141862766e-15,
     "worst_deficit_cond": 3.354649891207373e-12,
     "bmax": 1416,
     "nb_used": 861,
     "smax": 3788
    },
    "samples": {
     "A": {
      "entropy": [
       20260923,
       1399,
       11,
       19,
       3,
       5
      ],
      "grass": 0.10303878646273112,
      "ncells": 133747,
      "bias": 0.004636399198619218,
      "SE_NM": 0.0002216021395010435,
      "sample_means": [
       3.5679476,
       5.6133197,
       8.9171565
      ]
     },
     "B": {
      "entropy": [
       20260923,
       1399,
       12,
       19,
       3,
       5
      ],
      "grass": 0.102862128649992,
      "ncells": 133735,
      "bias": 0.004459741385880095,
      "SE_NM": 0.00020078846486768195,
      "sample_means": [
       3.5644209,
       5.6082463,
       8.9062331
      ]
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/cmp_windows_with_worker.log <==
U14 c1 w0 identical
U14 c1 w1 identical
U14 c1 w2 identical
U14 c1 w3 identical
U14 c1 w4 identical
U14 c1 w5 identical
U14 c1 w6 identical
U14 c1 w7 identical
U14 c1 w8 identical
U14 c1 w9 identical
U14 c2 w0 identical
U14 c2 w1 identical
U14 c2 w2 identical
U14 c2 w3 identical
U14 c2 w4 identical
U14 c2 w5 identical
U14 c2 w6 identical
U14 c2 w7 identical
U14 c2 w8 identical
U14 c2 w9 identical
U14 c3 w0 identical
U14 c3 w1 identical
U14 c3 w2 identical
U14 c3 w3 identical
U14 c3 w4 identical
U14 c3 w5 identical
U14 c3 w6 identical
U14 c3 w7 identical
U14 c3 w8 identical
U14 c3 w9 identical
U19 c1 w0 identical
U19 c1 w1 identical
U19 c1 w2 identical
U19 c1 w3 identical
U19 c1 w4 identical
U19 c1 w5 identical
U19 c1 w6 identical
U19 c1 w7 identical
U19 c2 w0 identical
U19 c2 w1 identical
U19 c2 w2 identical
U19 c2 w3 identical
U19 c2 w4 identical
U19 c2 w5 identical
U19 c2 w6 identical
U19 c2 w7 identical
U19 c3 w0 identical
U19 c3 w1 identical
U19 c3 w2 identical
U19 c3 w3 identical
U19 c3 w4 identical
U19 c3 w5 identical
U19 c3 w6 identical
U19 c3 w7 identical


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/item13_outside_uvcheck_sha256_at_end.txt <==
7c6850d2801e506fa868caabf8ade74b2709ea60d013cf94b1f5167433ec93c8  ./analyze.py
c793cf3d03d28ff73b0a9fd861dcd7967f7782fab166a08f9c488ad8a85157de  ./cascade2d.py
b4fe52b288c194a70224582c4da09dd3e6c943e1f68893c5edc716d84b871efb  ./cmi_est.py
faed8a87a4f6e0989862f02ec4915f8a84ca9aa7af8c2437cd4af6b6b98262e1  ./crosscheck.log
4d86882d82aa75a6959a2387c790a765a6f4f51d5bf20e793e8fbff00a6e369e  ./crosscheck.py
ff81ca2d72efa755bf7553aabab3f8a5f3cbbaf3d6f6768eb4076a13d07a90fc  ./kernel_quad.py
d6ca0779445757cfbf214ef46d7946d825c059a9cca7de5dccae429046ae98ab  ./logs/analyze_A14cap.log
0e77a1fea3df8be0002ca76994360c62d71c0028b0b84fd1100039aef097f416  ./logs/analyze_A14.log
af7831ffa65f5d68850150d442d50bfef96192df27fd6cc084e4219db8e29bba  ./logs/analyze_A14uv.log
f9d289d418631912697905b8014fef0a25e652ab4e1e53039b4e6342b36ddebd  ./logs/analyze_A19cap.log
7ac9d6d0f8e5a1ab36f9eab3e115ee62939bd731b5f18d44307de7da9ec51d27  ./logs/analyze_A19.log
d0caeb8dfea50d5bff78dd5fa902d4bc5e7e9f734d3e6917f44dbfbcd258d232  ./logs/analyze_TOY2.log
9b2babde03c60ee061f9540569156b424f4dff70c45487203b5f11bf63c4f021  ./logs/analyze_TOY.log
1988574d439963d148013f2e26fa61d8200d4c1887b5803c30904ac180c9273d  ./logs/chain1.sh
9bd5728547e094ee03911b139ae78cf3159fd027f730f2571d1ad3c2879f95ca  ./logs/chain2.sh
048413fa0d73fc8766ac946415a3eaf4e136a4049f9b54f038a814bfd102c42e  ./logs/chain3.sh
2c71a6d41b2a0d2173bed2c2459bd67cbb66899658497ffe19bbc5ca257af88f  ./logs/chain4.sh
b2fea0239a5753030d2e147f11fad99c88e31ebeb4da2d9baaa5efeb7f2973e9  ./logs/nm_bias_A14cap.log
65a71b785c446dd60edd70661aad16cd663850fe18a555e94cf799b4ba58591e  ./logs/nm_bias_A14.log
706a2fe27f84e4969f594f7121aabdf3c2d96a810fce78ad3e4b6a506d5e1ec3  ./logs/nm_bias_A19cap.log
1abbfbe04f61e4317291f9f93c6d74a0d20ab7c323151c3255dad13340593121  ./logs/nm_bias_A19.log
b761fb467d6aa1b77dbae52af4f4699c33716f6d64d9331d056b1a1f1b4ee1a3  ./logs/nm_bias_TOY.log
833d96379bfbc2da21e7c26253b2323598a265b8aa91891bc6592b2a3f1e844b  ./logs/nm_exact_selftest.log
d593a6eabf9be5952d746cda9a26355198c27ba276e6af548254ea732dbe274a  ./logs/queue_an.sh
9b0bb3f60f6b923ac7356efbacab351f713a12edeffa9e001a893f93e9d85332  ./logs/queue_toy2.sh
67ffc89128d7d3d37f19a3f5ef96922e3eb5b0f6f77ccfa4e479509d41d35eb2  ./logs/queue_uv.sh
423279c03580023e3e104a7344360648b6c6db9483d71b0a36859c9eaad45b29  ./logs/run_A14_0.log
ecd1457b1243384ceb8d6890cc28a8fc459b24953b3060635b01d4990cd52df8  ./logs/run_A14_1.log
2f08105f235d23ef532c006f2be19cab4810f930040725705cd4ded3a8919870  ./logs/run_A14cap_0.log
1f9bb90ee731c1f169794855c3a9df62ea03072140ace436d87d238d8bdb4568  ./logs/run_A14uv_0.log
9738ba834f9adece49c55629694d828e0620ac7a1295195a104e457531b8d43a  ./logs/run_A19_0.log
2dff7995e6d0803f35fb096fff16dd4cd6eb309f791cf2f07283ed24639098f0  ./logs/run_A19cap_0.log
377391e9df25d5239550f1061d9b5592c754623a598d732dc97133335817589a  ./logs/run_TOY_0.log
f649b5eea8a250087caa5bccefe8afd41eed90ee1556de3fe347969a7014672e  ./logs/run_TOY_1.log
ed85bf2aeba757de0cad7672886146333690ca2a0b7a90341831ee9472b8842e  ./logs/run_TOY2_0.log
9d3f26c8baeca34391c7fca393320f82b545ad4cecbf1de374fe1e2a71feb9bf  ./logs/run_TOY2_1.log
478a7992a261e284c8e2a0b7d98507513de56d77af65f777febb7c56ce831757  ./nm_bias_control.py
d0d772060b20cfd6605d920ab2e8efea93e5a58c486e8b6def596e389ac24fba  ./nm_exact.py
fbd4075240b511510b0d297991e144b79ebbdda77e531ba74218070f34526d6f  ./__pycache__/cascade2d.cpython-314.pyc
4fde970e99820bf39fc5a815bf3d5838dc48d64079b37be24346f128ea6d8222  ./__pycache__/cascade2d.env_density-53.py314.1.nbc
8f35a1c40bf22b34cbfafa936331731959494c3f56275c77339c1c0d8e3573b9  ./__pycache__/cascade2d.env_density-53.py314.nbi
70f8e5df6a1f1da7429536057f1574c7d0d0049c9db5bacc9037fa2d50e000bf  ./__pycache__/cascade2d.env_weights-45.py314.1.nbc
445b3e3314a81a132dfdecedf3c71dd70de57d1754a887c4876a95d58ed9f6b9  ./__pycache__/cascade2d.env_weights-45.py314.nbi
d35ff348cccc0565254e1002384ae6e7a3e8f700dd4fa59a7ea7bdf1b49f01e3  ./__pycache__/cascade2d.first_emission-74.py314.1.nbc
d88b5788bce741ea8fd7efdfdeb7afdf7431597cc854419d5bbccfa136a5bdf5  ./__pycache__/cascade2d.first_emission-74.py314.nbi
a831a878df15162db0cfb81cdecf07241532bf33e19c241c31acf121a8882746  ./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc
fb5fb8ec28f7964026c41ad78b3f829334d59bb7460a71d993bc945d7b10e3db  ./__pycache__/cascade2d.first_emission_many-100.py314.nbi
a6841a2a20ff1e3239fcf8d8dbd5f3cb10f665afb7dc90c605bef4b2c09c0469  ./__pycache__/cascade2d.run_chunk-112.py314.1.nbc
d7c52bbaccfa43eb307ad20aa6fb71bd341f5a48620a3e9896523746dcfcc5d6  ./__pycache__/cascade2d.run_chunk-112.py314.nbi
158f25a8445de235a40f10c9184d07c5bc071acb5b2900187978f584076ac5ca  ./__pycache__/cascade2d.trial-60.py314.1.nbc
f8fca23b0b1004fe57c7be00c44692a27e8c71959686e1d436b7df4244272a0c  ./__pycache__/cascade2d.trial-60.py314.nbi
4c4cd0d0206d640020ffbbce0c9cad6c413776f62ebd608ad2928e35154a4ec5  ./README.md
b9bff252ccb8b709cef7876172ee54201e10c297321f006465e80a2ead21c651  ./refs/hep-ph_9509353.pdf
81f71a53a5f47b442d59034385d2eb3631674ac39af3775b3e821d273bf1ac90  ./refs/hep-ph_9509353.txt
1a80569b8c60e99d7a33c2587e3ec64147063ebffbb8b384e8049396955c3d05  ./refs/hep-ph_9601220.pdf
9b7563fe16ef671e58417e7fa091136572192855d06feefe057b07b5b6fdc14c  ./refs/hep-ph_9601220.txt
5855919f2a803de4609374e676c3bf5ea5fa2782e10a2dad0457c7e0fd451e02  ./refs/hep-ph_9605302.pdf
8b7c6d307059de2db1499ebcdf78adaa70ca5aa4aeac448bda4f5c6562f49ae5  ./refs/hep-ph_9605302.txt
3b5042716964dd8c1b8accbe0392dea4f2619c53c77725a4d760e4b5ba55aa76  ./refs/SHA1SUMS
b1f2ebd053e44cb0ed9f51659a634381f8301aba1c92a1e41dcb1c6e5dadd207  ./results/A14cap.json
2243849a3b1ab06499d99cad15b2a8847f5612a9aa59afd1cc532d9e1928d003  ./results/A14cap_nmbias.json
179f3a46a87bd0507feea3ef10bb7f3c3e9bb00ac1ea72c7917b5e14be578e00  ./results/A14.json
7fa0458a05024295497eb59889683970747bd23a04eb9dca69ad0f85d6f96894  ./results/A14_nmbias.json
49d7f8c86c9996bf699026e01f3e8bd1096c75dbf10b66c87a85422b3a638bf8  ./results/A14uv.json
cce392222a62fb6dd4659e206ed1cf2675c34b516a3a3babb56a7af62bd00de8  ./results/A19cap.json
bcaf0d721e4b0db627d27d927f103d3214c679daa02782e296c729253629d728  ./results/A19cap_nmbias.json
77afbc33626a4d7f5e02aa50d9c425ca69ee55af68d5d3daee8fedbe4310a821  ./results/A19.json
310c3550ca8f390615750a7a81d7e2faa96c25ab06d29d17e955f1bfb87412c9  ./results/A19_nmbias.json
3025c55ca2dc16668021a569ab84f8fa9fd332ab8b4b760629e19ef40df38181  ./results/TOY2.json
de61155ac46aa61fa105735c4b9b57d0b274588c9762f407e2bdc9bcb6b48191  ./results/TOY.json
f9c282bffe944ac46d8cc152d5b92fb71577ca27f9d9fe1e48ca4b01ed0ec509  ./results/TOY_nmbias.json
ee75d9cfb39368a58b43fc02614e957208f685850daaa1d2fa7002f7516007ef  ./run_cascade.py
c177875f634b0d1ae147dd4328e4646ad37881cc93ecb963a27e4d8418d8c9a9  ./runs/A14cap/chunk_0000.npz
4425d9a3fd5350303ac20998f5b0991ee24a3e66954a782ed24a595752bd03ed  ./runs/A14cap/chunk_0001.npz
73a14f00bb202f57d563ddc45c00306c93f44f4c86b082c10d9e6732e7e881f1  ./runs/A14cap/chunk_0002.npz
7eb5fc8e81f6d9841b821ff7b19de613dab3cd290fdc627726bccac1f2f906e2  ./runs/A14cap/chunk_0003.npz
b29fe0a4103f5a7e56ed998ed8d456c65f0bbdf8829f8983bc7ac01001db077f  ./runs/A14cap/chunk_0004.npz
dde2be27fac7a71981a9c05ca18014759e1c0418f86f4dfe53e479d2d639c3ec  ./runs/A14cap/chunk_0005.npz
8f242db80059b67958fec24a46257ecd1a5f33f0b936968f8ea3c5e3af1ee993  ./runs/A14cap/chunk_0006.npz
763d27fe903088da35ec9d8d27fa99cbbf61a19b56453f1b62f857bd5e9c9c30  ./runs/A14cap/chunk_0007.npz
e947a8ab42706da07332089777fa7bc72dfa76259dacd6eab2e92aadd04483d0  ./runs/A14cap/chunk_0008.npz
0007b04e9f704e3df9b62e1010827f52899ddf00ade2694ba613af36e9dc4151  ./runs/A14cap/chunk_0009.npz
35b04e3d225ef166bc79fcd7cb2e1cc889aae6e431dd0fc8461c6f29566f29f4  ./runs/A14cap/chunk_0010.npz
ed8d99f0fbb7a1a3ba71252bcfa0e87e5f02cd981a16aae5119d144744b8e59c  ./runs/A14cap/chunk_0011.npz
4c7ea8f349de6e417963aea4dad01ba836af8375d6cb5cea003e46a76061a7c3  ./runs/A14cap/chunk_0012.npz
560cd2bb108341985085768b7cc56a93b5a288e70e781c51c437d3815d71d190  ./runs/A14cap/chunk_0013.npz
7e9c50f5b4bce0e1538d57c2b05a084be5cb57ac794b79875a17cd8ce811d540  ./runs/A14cap/chunk_0014.npz
b4853e47bd9c9ff8b37f9e832cbc8231b6945525cc96276a510fffb7031df5ae  ./runs/A14cap/chunk_0015.npz
e363576edaf0160653271f49d39269f4c0ad1374a26683c67ca28f0bebffd623  ./runs/A14cap/chunk_0016.npz
bdb3d7bafd4e1b7af5f25f19111a2da3960b873ccf110c5eb5f5b2c4c86d3211  ./runs/A14cap/chunk_0017.npz
fd7a9bb0c5fd2f8a547fd91bd83bc1b683052db049d884ddd99503f3486808f1  ./runs/A14cap/chunk_0018.npz
e81058fbeba411897946ef8218ca3d45fef16a705cfb6f88395bd4f6d640b21c  ./runs/A14cap/chunk_0019.npz
a8358fe64c987b658aa1a1edfe06d21b2a62fc4d838ef3c3013ca38b6aea6b6d  ./runs/A14cap/chunk_0020.npz
564eb37e5bdd71f0b7d5371d7c3dbe1016b9d86ed5c662558c76ccbb752d2866  ./runs/A14cap/chunk_0021.npz
e4303af9dfb76b4d337b73a2db870562b1c1af29c15d8eac870e055130a68ee7  ./runs/A14cap/chunk_0022.npz
4f26e8699d2e987aee5e11266fc94fcbe957d6d4d2f0d64212288537770640a2  ./runs/A14cap/chunk_0023.npz
f36dcb759d6ada2c26ce7f3f62008c774019360ef12837101d807daf2efd2337  ./runs/A14cap/chunk_0024.npz
bc71d6d69e27fea94d40b946b7c1bf41c60278eb3444ba69990010880dff619e  ./runs/A14cap/chunk_0025.npz
387355cf9c2790f51f613eb9c09cac1562b9b94bdfeddbdeed613e03184f74c7  ./runs/A14cap/chunk_0026.npz
9d0f2f14952e16f909014339fbb32f8e45798d1d95cb09408e13336769a54a6c  ./runs/A14cap/chunk_0027.npz
f42e0fee40b804ec958e6b94d18ecf11958faec6409a24f30e72fdea19b15875  ./runs/A14cap/chunk_0028.npz
bc698988512c772f387fc3f5b4b6af80cba1d8bfc8fc3275ed453130b4f0e04e  ./runs/A14cap/chunk_0029.npz
fcd9f85d4fc0c42b66dd87800e0ab933e90a58698b0bf3fa4f18a0a370fe50fd  ./runs/A14cap/chunk_0030.npz
56b87141178a1d6e67fb752b3e138ce697af40b25e158e8003a30a7927369f96  ./runs/A14cap/chunk_0031.npz
a9b944b790f6ad3a5d651ce731bf94404ef1af76bfc079092c12a75fed994d59  ./runs/A14cap/chunk_0032.npz
f78e120b32d707963549a05eec0ad3cd608f0ace11978753036be066a9fae735  ./runs/A14cap/chunk_0033.npz
5422a14928c87ba5aa96f969343798ed28f676406bfadff02d2f65dd7161d093  ./runs/A14cap/chunk_0034.npz
2b11391786054d4b7f922a392945967a578027907eeab903243ee6832e29aa4b  ./runs/A14cap/chunk_0035.npz
fd2381047f6bfcc609c78424833c72707499a9ca616902f4aca875c80b80853c  ./runs/A14cap/chunk_0036.npz
37d9702e2b7f19daa0a7a66f20b0a13a12f54b6f856e3e9ed8dba997b81a1a3f  ./runs/A14cap/chunk_0037.npz
d6f6d23e5c65cffdd7765ea2bea3e7ebdd47ddf3687f6856b03ba32352b2c386  ./runs/A14cap/chunk_0038.npz
6139fe20c6d3a005ab2a5395a32c57107526620726d16212c94633ece4526303  ./runs/A14cap/chunk_0039.npz
453a455ee8d7937f513c314a427ca79a5392290271060722a03654a5591af601  ./runs/A14cap/meta.json
72353ad377b67bd5a22f5cb8cf7f987afaec1b860b90b3bedf8f7a2faa72ac89  ./runs/A14cap/store.npy
a3f0bc9f3da67e8c899671c93227fbf4cb21ba9031817ff1dd7eec0dce3d42a6  ./runs/A14/chunk_0000.npz
b0012b862caabfb91b5b5d80ca0ae79eead47823e735cb078e4bc770d578a933  ./runs/A14/chunk_0001.npz
eaa0b90543e99f50a5ff663b8b245109541675997d8c03dc465b4f832319092c  ./runs/A14/chunk_0002.npz
a78695cce7e1dc5e834da348dfbef5fae3ac629b83aea09885bbc839a03e17c3  ./runs/A14/chunk_0003.npz
be47d7cc889bfb2be7e995adc9100d15429cc0c095a3e4c33830efb4bd6ab247  ./runs/A14/chunk_0004.npz
9fb5a833d627f980456b9ebb2a4a0c7d562ea31096267ee79739ab92635d3079  ./runs/A14/chunk_0005.npz
2b7d807cb6b3ad7b10e5025b359321e6aedb241118f5df3db0231669b51f634c  ./runs/A14/chunk_0006.npz
3bb0210267da7789011778eb2b8725dedeadf6a762343d0d48765b0b79f504aa  ./runs/A14/chunk_0007.npz
b6df88f3ec532a982d50cbaaf9c688b780d1a04acdbb93ddcac80233dfeb8a3a  ./runs/A14/chunk_0008.npz
4cc123b2ec5dc09d54a33f97b29abd58fcc4183336d0d3bf3ea81a491561c3ac  ./runs/A14/chunk_0009.npz
5583e52519eb767f7d1c46c09f50a3232d045378a895d99d38e363afbc3b0bd4  ./runs/A14/chunk_0010.npz
dc955d97acbb80888d9ddbaefce5257d24d67393d611e19fdb79812195f90b62  ./runs/A14/chunk_0011.npz
458a62b6b02b6cc12999cae6f930f186d7d47b527762833a4c775a6fefd49d2c  ./runs/A14/chunk_0012.npz
8accbc27ebe0dc24f0de0a8b1e1fe2fbf66bc998f94948b6ef9aabd650ce7e5e  ./runs/A14/chunk_0013.npz
d42bcd02795627296512330549f7d58850ba92a2009bdd1f8b46c6293b13d3f4  ./runs/A14/chunk_0014.npz
81cfd9a592b1ab19bc3fb5e4f076aceefb86c455b8ac6f38de67e0498c930b68  ./runs/A14/chunk_0015.npz
3434da18d5b510d5f26d68d19a1f376506bb1cd3370c520c55c890182707966c  ./runs/A14/chunk_0016.npz
55456d51efde9d509a28e8828d0b3949f02e4621c42ff8e740bf0384664d4380  ./runs/A14/chunk_0017.npz
ba31b53688783d597ccc34fbecd7ed5e334a7bff92341a62a61e14d9b27cfaf1  ./runs/A14/chunk_0018.npz
d44e5e7fa7e89f2293d29a5d860dafc5026f80595c6c8ab169d3d619d4a8c522  ./runs/A14/chunk_0019.npz
32f40254b6216a11e6339760a866126b2446cc9705439db14ba26a3e76c482f1  ./runs/A14/chunk_0020.npz
a3166205b548fcae99c1629cc477b8c63e589a0b1b75be432303d1859de796ee  ./runs/A14/chunk_0021.npz
de10a96ee3a1401253a877030c3ac49200859e5260720091bc0566e14371a1bb  ./runs/A14/chunk_0022.npz
8a52448db0713198e2150527a6b9cbdcac50904a199cd3a2ff7f249e51727818  ./runs/A14/chunk_0023.npz
5c65d9e417fc9071bf9f450790ffab78cd4ff7689bb4adac9071c66ea30d0e36  ./runs/A14/chunk_0024.npz
9ed2ef587216cbfdd4b6b16b94d2fd7758469685eb8b660a40cffc3e6653f66c  ./runs/A14/chunk_0025.npz
9adbfffdac2f7e1f44d31a0e2803c6fc0e38aed637e11d940e2fc02c0d3e40ea  ./runs/A14/chunk_0026.npz
8b8d0c500e5358d9437c20a5fee6b05030dec7be397577c7c206fb2f2e121035  ./runs/A14/chunk_0027.npz
edffac4e51ac8f318978be3b2c96854f33a71a728bf578ed95f6c7da06300a7f  ./runs/A14/chunk_0028.npz
08b3fe3e5a45fe156131d73c0b31409b39cf18b58c575b4ab489923c87b3be94  ./runs/A14/chunk_0029.npz
b61b3e6b2733677da59d2a01359edaac9af536604fc534457fe7dbb6f6915ad1  ./runs/A14/chunk_0030.npz
5509c27d705aaf6f2babb8b5c379c277d3900665d4c6009a087b6fc7eda94f0a  ./runs/A14/chunk_0031.npz
73167f35d01ca07ac60b067853a2a6f47dd76574319ef6e04505c23ca617b704  ./runs/A14/chunk_0032.npz
836823d3b15d6a3e22427eaa5508ad854c245c961378e541409c222b7622e438  ./runs/A14/chunk_0033.npz
2070a0ed030035ff1efee80bc50f38d225497f4be9515ef5c22e25716f78f2df  ./runs/A14/chunk_0034.npz
8a9ce4b1903dd2b02f113b9bb7ee74ebfb20ed14815d464f383a75b1ab4d0ff1  ./runs/A14/chunk_0035.npz
dc642490a5c42ce3ca619f21ddc59529fa3f51a51557ca91a78dfc0a9ce23ab3  ./runs/A14/chunk_0036.npz
88fd41e486cb62fcb0834a09af362f7778c8b84030b3d69b3bb09ff1763097ea  ./runs/A14/chunk_0037.npz
e27f0cf0be2cd69df5e4cb8eca557a276914ffc74929e49dce434e417013a3f4  ./runs/A14/chunk_0038.npz
0dc047daf88c1d6f7677370d0ef0a630c29e086620238f9a041b3abc707a0943  ./runs/A14/chunk_0039.npz
857faacfe3ed51d0cc61da6cd974af5345c6ea52354784ae728d46a7dccbb1ad  ./runs/A14/meta.json
c7712b58bbf17969b20263a25aa991b436a086e128189cefddcd21678d09ebc5  ./runs/A14/store.npy
906cf37d1118d4d6154f4ca37adff008216b60c53a6435677b1d7de2f4dd5a51  ./runs/A14uv/chunk_0000.npz
521a8b79646d6d5c19788c80e95b18526b39b9df0a62230b672a1393638c064d  ./runs/A14uv/chunk_0001.npz
83708d5be79b387bac004a7905a25100c7edea7f6dc729c5a66ba075417355a1  ./runs/A14uv/chunk_0002.npz
a2ca9f335702ad13356b7bad9f6970af4879b0ed8df44c1fe5e2b3db5cd7946d  ./runs/A14uv/chunk_0003.npz
e8d3e45e0152203d06b3ad5c14ffe846c68aadc9f6b6e489c38b9bd8abe190a3  ./runs/A14uv/chunk_0004.npz
827a602685efd51132c07c4f62abace0e16dad4fce7830f981a77a42f80fac46  ./runs/A14uv/chunk_0005.npz
cc86b5fa6bcb2a25ddd1e5b8a83d09d92fc3df268ec7b7b78b3e6f9df0455ff1  ./runs/A14uv/chunk_0006.npz
6baaf14e183ee114d7eb2b32509a5f97b4c6018bd9112eea739f411b95712546  ./runs/A14uv/chunk_0007.npz
369c2ce210e8d7c465bdea0038c30941e959be2bb2859ad9adb1947a90f17a78  ./runs/A14uv/meta.json
ebe07f2b380ecf151c9654aa657fae3a31b28216f4c39c638a874ce4a34f2ea8  ./runs/A14uv/store.npy
08bbbeade2777c4460d3e4fd7e1ed7ddf53b8d940ee91d9e40e44d10ebb06551  ./runs/A19cap/chunk_0000.npz
cc4fa1d386faf21d5ebeff899f7b837e173e5daf6801e9ddc8fc81863548d937  ./runs/A19cap/chunk_0001.npz
767dfe0de60ee722fd4547ff19acdfda87daecc9ac14d8dfc53f4db6203fd2c6  ./runs/A19cap/chunk_0002.npz
342009222ecaeee308b25c9e93fbc0a07279dd50a62aabb406c67861496ebb0d  ./runs/A19cap/chunk_0003.npz
17329adb0800f1ab4f4a26873a647c19c01dc43643d42c931bdeeb9c1309925f  ./runs/A19cap/chunk_0004.npz
e439a033e984bd6ae633d055c493edc38089a96cfb5a36782944a6111695f2b0  ./runs/A19cap/chunk_0005.npz
5c834ed4ee88fe741c608f4791de66ef1516276b81a2e0da1d70f06ac4536247  ./runs/A19cap/chunk_0006.npz
31bde8545a3092bb9b5edfa15908a2ac4ef4715635c4ac81f6c5258034a22e8d  ./runs/A19cap/chunk_0007.npz
51d9892ba51b492a1ef71df418b19bfdaa782a524f270565fb42f9161717c07e  ./runs/A19cap/chunk_0008.npz
1b01e091dbc8fc3330e0ab5600b984e6e969d10b5f57913d0040d735063ed8f3  ./runs/A19cap/chunk_0009.npz
7691a3384b2c8b8e65893d0fff3c82e12b2850dbec4480e933be5b878d4dd16c  ./runs/A19cap/chunk_0010.npz
5e88ec633dc3497846393670f1cde446e1b12b99ee12c7914b4db6de19173a34  ./runs/A19cap/chunk_0011.npz
57bc585d4742e7f8e0d144b314007060de130135e597e532e273739db8c584c0  ./runs/A19cap/chunk_0012.npz
5d2cfffd5778b4123b266050b7044a1bfed96ecd7cc5053f1393f5bb05d352d3  ./runs/A19cap/chunk_0013.npz
6111472ff8c8502e112b65eaeb288d126852ba7b81e294ce9a288aec0a01e10f  ./runs/A19cap/chunk_0014.npz
63d983887510b24709fd75771735d9cec36c91b5a005d7fa003a4b6fc75e6f84  ./runs/A19cap/chunk_0015.npz
b5713b74e2a85656a73affbe6190601614a5de8d8f6a07ebdd3b81608691b3f6  ./runs/A19cap/chunk_0016.npz
6eddb75cd981416f3b3bf7456afdceec986e1f5c715780bab9d6bcf5d508efff  ./runs/A19cap/chunk_0017.npz
b4505e8ec00e02917177df344c39aad67fae17d7bf6d34c523080684b04478bb  ./runs/A19cap/chunk_0018.npz
4eb6ce389ef04189d0cbe8039676e08ec2525cdb6519bfd176bde55427ce70f2  ./runs/A19cap/chunk_0019.npz
1a2493caff0342420e5fe96c2e27654304f839aba18ed7cde3308d7a9ec0e5e0  ./runs/A19cap/chunk_0020.npz
d0c9f3d8b13d67b5a2c24e2806d613da29cc412f41bb952f833300507ab9cfab  ./runs/A19cap/chunk_0021.npz
9bf9fc3a649eaeab43364233d17bb0ec8b8dda92ba282027a7bc122d81b0134b  ./runs/A19cap/chunk_0022.npz
5dd53f861d2c2628b96dba254db65568b029620933a5244f0b5ca1e3447f3075  ./runs/A19cap/chunk_0023.npz
6bf1aabe0fc0e4f274c87637ee41b4a0046fc12aa50a901e8569c1774569bb10  ./runs/A19cap/chunk_0024.npz
997f306ac5495716b4821630348f551fe8f5e353d33195aaec34dd01c2f910f9  ./runs/A19cap/chunk_0025.npz
8b9cecac310ee400e64c62e806079f13b26d669eda1a33a925682ee675b4da66  ./runs/A19cap/chunk_0026.npz
3c5ba0b2416b122f885621dc38afba443f323bdae8d09e60b9f4719496f2c6d5  ./runs/A19cap/chunk_0027.npz
364f4c35c82c89a42b5a9f3ebd95860531fa7f28498915bd1f65804d6f17eafc  ./runs/A19cap/chunk_0028.npz
f16fd00a06b2f1c2d22cca182c70dfbff79417c16befb3410125a888e9217e45  ./runs/A19cap/chunk_0029.npz
61a3016f4855de31bfa50ff2d4b25a99eea9c151446d904c685dd537d6255b2b  ./runs/A19cap/chunk_0030.npz
74c23fa7c0d206a6185bf31af15585123957b768bb51d578e477934344e29a46  ./runs/A19cap/chunk_0031.npz
7465f539658ac4b3a6b849a2d73721e1009f4cd274045ec18dc48891ffb7c242  ./runs/A19cap/chunk_0032.npz
688cd30121bba4bd77024324c5d0275dcf78b27604582ea3dba1f1d799c46a2e  ./runs/A19cap/chunk_0033.npz
3260aee6d90dc858d6f879516435fb51626eadce727eea47026cabd3bcbfed51  ./runs/A19cap/chunk_0034.npz
24b8e2784f9e5c0301152f2a449af6f8abacc16b7316d1bd4545c86543f0df4d  ./runs/A19cap/chunk_0035.npz
7a7f7f0eb7e36d653924235e3ebeca1fe59727495e5652353ac910662a8390b4  ./runs/A19cap/chunk_0036.npz
16b0f4675a6fa57f0796d9639e06f08a4e98495f394bec85ef671ec99ed841e0  ./runs/A19cap/chunk_0037.npz
b7b3d4242b6a3063bd14043defcd352fe28c87ea5b54e7043ebedbf83937a9c8  ./runs/A19cap/chunk_0038.npz
80ddd5f37a2ceeb93e41794e82aa887e2fa90f2a857048dde46c7424eedca31e  ./runs/A19cap/chunk_0039.npz
3605f821db60a3dd513f17f3952d79f99aed7342f8d0f97ffa849e2d98ed5913  ./runs/A19cap/meta.json
6e49356284b465d89c69223015b80e8afebf8b3c671071cf5dbed75c17982c7d  ./runs/A19cap/store.npy
423f90fab422f811502d775e323e8f6a1d272070469865fc46869fbfdcfe83a5  ./runs/A19/chunk_0000.npz
3d041b0849a2d3b19686db95d8ad2b8224529528fa3de11c52937c60da1756ab  ./runs/A19/chunk_0001.npz
876ed1f2c5a09608fefd6d802d31a7c9ba650375580979741d314dbbc6a38bb0  ./runs/A19/chunk_0002.npz
c24b798f7507ef80de5c594c071c9ec27bf946db15d6ebed17d5cebff11cad09  ./runs/A19/chunk_0003.npz
3df914a4fce240a97b21be06da2d8ae3561ba536677637d0d86a9e5aea3d0313  ./runs/A19/chunk_0004.npz
6520d3d06d0e10b8940d932d439ab832e271e4a14634363a2c7345d201085695  ./runs/A19/chunk_0005.npz
e25b110edff254ecee7124440db03f99c77699ea650b322faabaef62e294c9b6  ./runs/A19/chunk_0006.npz
0be673a6ebdc904283e4ccf23a1802e43d97f1aaf0080c6784ef7daacf1c1e57  ./runs/A19/chunk_0007.npz
8cf2867a63c7ecc42b9221a615c6687ee2c63f920377708345c8d524c90f49d9  ./runs/A19/chunk_0008.npz
dcc9f9028acfa3a9e5372aa70ceea4197e93fcd7f31ceedba12a946123f63950  ./runs/A19/chunk_0009.npz
9687c8843a587786ca8ec940809468b3517a955fa69e634cccd78aa9609fe07e  ./runs/A19/chunk_0010.npz
ba436174d1dd9f447007a5aae4b2529edddfeead1eec83d8cf3f241b8650b2e5  ./runs/A19/chunk_0011.npz
68479106de29204f0f2a4e56152de2dcc2c4afe8ca2b260cc14684844435e6a6  ./runs/A19/chunk_0012.npz
fbf64b05f0c8a1a450bcc8a071b0324c1ea41c086adf1ed775217cf539028046  ./runs/A19/chunk_0013.npz
b5cb4fcfed6d49aabca91bdc326e055981ee94651efe02757e4f879594318698  ./runs/A19/chunk_0014.npz
27535a6bf236470faa4c78ad577d0c4dbcbe0511cc7260bc0a340fc60b618df3  ./runs/A19/chunk_0015.npz
27c6941148fbe7bb55ac3e645587892e6743f163ef5d9304e8938d7c1adf97d7  ./runs/A19/chunk_0016.npz
b82bbba2d9896c9cb28e3b4b12794362c8f7374752e1dc9f374a361c00932aa0  ./runs/A19/chunk_0017.npz
0d02e9dc1379ede004d7611ddf82e7afab53d5860c463277c6e28044ec11eafb  ./runs/A19/chunk_0018.npz
f7baac15acd9aa82e18eff6f274f8af53c725187eaae3d5bd668f1bf5c37edb2  ./runs/A19/chunk_0019.npz
edde7b29bf3dbd193cfe147560bf57560933f5940e2b4888dff59cc5347c0b56  ./runs/A19/chunk_0020.npz
37449217674c620400525d7bf4e177465f48d6703a64ed0ee52419d015b1aa7e  ./runs/A19/chunk_0021.npz
7d04b7a0233e223f5ece4281934bdf9d3698dec61665375627004667992e3858  ./runs/A19/chunk_0022.npz
4510baf0281ce3c637a89a8c5447cb26e2f256e2adb143adb2692c48c8083452  ./runs/A19/chunk_0023.npz
034a95b9f0e1822d64170cce0a76220dfba30d23f4580ec4bd66cbe99d44bfe6  ./runs/A19/chunk_0024.npz
b77a86dd43492cb9a3461fac8f8848a936608993ef5cb066fd7f1adb7c6f616a  ./runs/A19/chunk_0025.npz
560906543b65ead97bca227cf3cf6cd9766207b26598f0ccd8cd05f6a2c7ac26  ./runs/A19/chunk_0026.npz
93c628efebed845481c2709fdb4d780c5217e5edb8d9bd2b3efbf57d7d48366e  ./runs/A19/chunk_0027.npz
b29892d2f9f40f547d01b60a932175508b0880f54a0f0a33e84cd07b9c959638  ./runs/A19/chunk_0028.npz
03758511ea261e740bbb9b25caba9d1fe0d6dcfaa14dd098aa88525e3c97e526  ./runs/A19/chunk_0029.npz
75c5baf16925585f380c797c7d9d097f286d56cfaa545fab1e052e0e5f005343  ./runs/A19/chunk_0030.npz
5a7a70a4423c4e6642f67c1cfcbadb1b9cdfa0fc4f0f6936bbfc93ec7dba2d50  ./runs/A19/chunk_0031.npz
de3c0b45ea2b6217692c8298ff9dbeca5ef519615e4f3de9131c2d7f943243ca  ./runs/A19/chunk_0032.npz
3ea6ab0a7d35dd3e26e65839e61bfa04f8cad9572f38c8f4b2c55c4853c0b0aa  ./runs/A19/chunk_0033.npz
519b4e1a2f0f177a58354ea08ad4b81e0eccba82231733391fbd7074303da28f  ./runs/A19/chunk_0034.npz
09c0210390ba665450742bb06bd111f26d07c0da361b69df0a54a8bb6ed8be90  ./runs/A19/chunk_0035.npz
a881445a56052192bf5bde3938cc56fb6054fb55d244b4f6cd2e57e753e1aee8  ./runs/A19/chunk_0036.npz
1e50b93cf2cc1aa74fabbd9a1819db5abc4757fc84bf147d9caffe4c32c862d5  ./runs/A19/chunk_0037.npz
65493ab1994f5ca2495238506eb9a77c007e7c451074114c96213eb0ea822dc4  ./runs/A19/chunk_0038.npz
d711fa7dfb1219b248f66200c28b58644b5ddc836baa57ff473bcffbeedcdcc8  ./runs/A19/chunk_0039.npz
caf31da0e5104b9c7c241dd9f928959c461c8dc01012b5f8ed3bd38fe8b48718  ./runs/A19/meta.json
f8e514ede7fb985277f11daa9fe37867ec9b39d8ca5c774a2703b452c5bd5ac4  ./runs/A19/store.npy
685a07585921d5ebdf38b0013d8d6019f68c1682462c67194afac26a0c8a0ea6  ./runs/TOY2/chunk_0000.npz
2f6b7db6ac6c2c8c77caca571963afbb71a23dacec381b53e4c5eb75140629a2  ./runs/TOY2/chunk_0001.npz
681b929579b15691d7a61f34cd7e150ddd0bda4d5bb0eaf0ca5e79c9b9cb8d4f  ./runs/TOY2/chunk_0002.npz
ee5046201d524a11881cc8e6a78c7c684cc54cb32c6ac1c811566c53213a2df8  ./runs/TOY2/chunk_0003.npz
1172d4583eee5b3d5f33bab5c0a1e1ddc222f839d35f93ad7b72169746aafc93  ./runs/TOY2/chunk_0004.npz
952be2f879334f904d6600a3a4af19c29653de56a3f5a0757d4f9c2e733c1fd0  ./runs/TOY2/chunk_0005.npz
3cd5ee9dca2f057e29ca4f64525488d53689cf8290fb10e162c2a3d05508ba70  ./runs/TOY2/chunk_0006.npz
47e396ef59fc14a6f6a2b7428ba27d8ee8da31d41f1ba26390f14421ac562f06  ./runs/TOY2/chunk_0007.npz
f5e7f81b593b8c4e8334d23b0d8a1a0b1cab6b53fc7b11edd5702b323ef64f46  ./runs/TOY2/chunk_0008.npz
15c42a13a026a1f9c312a48f74f20e12a84d5ca7da22bc9fdc37fb7d51b3ce11  ./runs/TOY2/chunk_0009.npz
79c7b59d4302903e6d8aa6be71adcf43c8d87ef392953f48dde3c9b7cee6f42c  ./runs/TOY2/chunk_0010.npz
4362aad863ac4da56b75f37bcc139a49d17be3d86fc18f823116106251276973  ./runs/TOY2/chunk_0011.npz
579f247c1d5ae71ddbcb14d1d15dfe562e7242524426a91d95e0c28ab41370bc  ./runs/TOY2/chunk_0012.npz
6b1880706f534d9e3c490c4404d79aec1a29be1a190477782650034f63dd2150  ./runs/TOY2/chunk_0013.npz
b4c296c3f42c41ff7cd9a48636b66f9308ffd094cb31eb25003e0d0ac9ce482c  ./runs/TOY2/chunk_0014.npz
444019dca7e3ab8404d01579d9ae4df60cf4d33758ae66c36c2de8c1147a6281  ./runs/TOY2/chunk_0015.npz
f603dc370565774be0e3acbb7fa12bdb4912d0a88afbbbcdce70fe7fac9a06bb  ./runs/TOY2/chunk_0016.npz
809ce20dd669c4b7a77dfc9d6aaf92e0cb8cc1b563c1e3ea921aa38ff8442e4f  ./runs/TOY2/chunk_0017.npz
ce7ec1c59c07e9eb1c4b8ad62e5e9e1cff83c10548207c5212c8a93fcc38d7fa  ./runs/TOY2/chunk_0018.npz
57cc1ae14a8327909b9d6370857d13caa950f7d81c85afb5fccb5beba3b058fa  ./runs/TOY2/chunk_0019.npz
ff6abf2dff15e294d6f028d8272c4b79e3cad810bdd14debb09ce5a579034de4  ./runs/TOY2/chunk_0020.npz
17495b26f6d3b8034bf4a8420bc7031bdbd0363110eb55b8afb20427f8daec60  ./runs/TOY2/chunk_0021.npz
e6adce97355ffb4bc5a88d07af0073c494c8e438492bf153af8c84a62b60f2f5  ./runs/TOY2/chunk_0022.npz
643a697d9f28c5d74e9b2422270ee71960fbe50bb1f99eb7ae489d1bc7281b9c  ./runs/TOY2/chunk_0023.npz
bf508d766fe3f2192ca677af2a9afaac79257dc1768adfa651941973085b2f10  ./runs/TOY2/chunk_0024.npz
d818f7f3e8bf5794384ca5edabd2ba08ecd1020864dbe68a4e57231a748d71ba  ./runs/TOY2/chunk_0025.npz
d69fd47a6877fd6235931d24014846e32ce0a5db6e2f8acfdc86164ac7e95237  ./runs/TOY2/chunk_0026.npz
b0606dba8eabea208306c6f8f68ef5c90b3377f8662b959c086dddf06111615a  ./runs/TOY2/chunk_0027.npz
dda1f28dd5daa983b68c64c5bd815ca1abeb8cf3a80fdce4d06e16ceb83b5ce5  ./runs/TOY2/chunk_0028.npz
92188e9b9041d1c4daca170b333b49f76a84243ca18a139a595afdf8afa7cf6e  ./runs/TOY2/chunk_0029.npz
f5b5d90fd0944a46f6a010f2b2ad6ffd900e623468f8437b994d4a1343d8fe37  ./runs/TOY2/chunk_0030.npz
6b404b11fde8eae855b5a3fe548a323ae3e43bfae906c9f315f87b176ff3ceba  ./runs/TOY2/chunk_0031.npz
98cf0dcc4324505f7ca614b3d3ec3e50a15e9857cd768bd6ee5e699b50fa2422  ./runs/TOY2/chunk_0032.npz
feaec6d45f02b6c2c595cd04b4d06adb753d7aa5631126762c2b707dcc4d8f41  ./runs/TOY2/chunk_0033.npz
4ef071657d5eb9a1e66f44db1e8609d9fb3781be56288e0b006ce5f1a79ea65a  ./runs/TOY2/chunk_0034.npz
6f976b9ce72062f9500708d223b94914a66094d7c356e550ab128318a3a72aea  ./runs/TOY2/chunk_0035.npz
338cc3682c2cbc28c7055821e94357bef7aab921e92a0ee1a710785e8a3a5d9d  ./runs/TOY2/chunk_0036.npz
f90bc1fd83428f7ef82fd287e2425d845b246c06a9cfce277bee0d5ef3d43d05  ./runs/TOY2/chunk_0037.npz
d6791f1526951396b4f7b794eb34f250bf9e9a264af34f3322e1d90811e1c6ff  ./runs/TOY2/chunk_0038.npz
c676bc17c4d784479f1948487b54b44040bfb4417c9534ea48e7cf597ab3dc0a  ./runs/TOY2/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY2/meta.json
b92c953cfe97421979e7e70ed9cbba5511884fd682b03f6400a1cce0440ed73e  ./runs/TOY2/store.npy
b2b1228e8d62b665df977e40cf81cf8ad03e042762567f69f378c2ab7563bf31  ./runs/TOY/chunk_0000.npz
b3eb1d895369ecc9d7b337ff3faaa04dca8e5b8aea337ccd00841ac49fa9d894  ./runs/TOY/chunk_0001.npz
f281a4a7aa51480d358dba2c52024ec3966dfaed9616b5ded6aaa84ce7e6fe2c  ./runs/TOY/chunk_0002.npz
ff8ea2713a509b889ca54501b6c96776789885a4f2d59e4ed41d2b8c551807fe  ./runs/TOY/chunk_0003.npz
8dbe60e11c37a55559ca09f41615a75664269010ac8b0486e8c467ab2a749aab  ./runs/TOY/chunk_0004.npz
9f5af5894f6e9eda0b1e07586449e4b856e6bc8ca3690bc11609b5b5e3716aa4  ./runs/TOY/chunk_0005.npz
f519d60fa22ebbb4c1d0282a5e87d3aa79b87257bdd6009a19a101cc11ff1737  ./runs/TOY/chunk_0006.npz
5fe724dee75513eb1108c98d6f3d68d80ebd66b271c7e8dfd46bfc5ef03ac9ea  ./runs/TOY/chunk_0007.npz
d48baab9af8b44cc913a88d8d7a68b6881661750d5c1513300743d4880796083  ./runs/TOY/chunk_0008.npz
0bdf21fbbd77f70ff3c197d7c2454b00f06b98f65b8e1fe8407397f974eca4ce  ./runs/TOY/chunk_0009.npz
6a8f819baf677c243529a5cc5ca2e9553c6e8654c07e17376935d66afd91dec4  ./runs/TOY/chunk_0010.npz
a11ceee5d485a0818af163151a81ed260319bb000e9cccf31521220eae9041d3  ./runs/TOY/chunk_0011.npz
2607d1dd782d6aa888d8fe3973f94ac1f1e478227a1cf8a5cf9db1be78dbb0ab  ./runs/TOY/chunk_0012.npz
bef3140e52b83e363c092d0f663121fed2e61a3adf5b9fca9f9719560a00d60b  ./runs/TOY/chunk_0013.npz
95a9b60d2ba6ae2dc606e1a13bbe24f0d1806155eb833a95e50d359694e6e258  ./runs/TOY/chunk_0014.npz
ca133f0f61532338490b27308000252f0125516da99bc5b2cc7505441d9bbfc1  ./runs/TOY/chunk_0015.npz
6a614559d839ab6e91e28c71c6228234ef6c2e78bc0e6c7807f7ff0bca7c2456  ./runs/TOY/chunk_0016.npz
2a5eaf46ebd50d5a6596251abd0c9fd5f3099c41b830359320738abb1712641b  ./runs/TOY/chunk_0017.npz
cad871e0f93dfb25f9223b84ebc1a848da2b9c621aa1e3e0d4af65c1436a26b1  ./runs/TOY/chunk_0018.npz
e2da49609f7814657fae4bf14921d34e1db58fa1bb33ab9ded101cc2fdaddc92  ./runs/TOY/chunk_0019.npz
a2b886f770a8d137a3e4c86b276a9e0555456091ea1377b8622861746df43803  ./runs/TOY/chunk_0020.npz
88b0bb846338d0d93ef11d4998665d3e6e9ae6c2b17f97bcc4bcc90feca8de7a  ./runs/TOY/chunk_0021.npz
80adad5072b23de37e03bf669e5241eb2b659b97306882e46b89db4715fbe363  ./runs/TOY/chunk_0022.npz
800e0726595cd0b8663f79748653b0c100c61509c3767a95454e12cad223bbbe  ./runs/TOY/chunk_0023.npz
90086d365e301ebc1e6bb395ab9ab32a192ba4b6d1176d622ebf17cdbdf72263  ./runs/TOY/chunk_0024.npz
bde77f5c5a4f0e0108860b6c5dd0facda3d0619a394dc54cb223b4d562056fc9  ./runs/TOY/chunk_0025.npz
5b8487b00a7bb013e1dc56808ac2a2107565f18f9e38f9f98e932d86b24cf811  ./runs/TOY/chunk_0026.npz
713b82fee7c58a8708f4e960a06a3859b009b9e890b50e1ebf7ab17c3f343029  ./runs/TOY/chunk_0027.npz
d73c5c21947b525617fc07ab21d6885588db051c12e5e60696271a8509b64ff3  ./runs/TOY/chunk_0028.npz
cf1766fcda7c66ce41ffaf021c31ab588c73df9e58874c20a3ff794c889e88a4  ./runs/TOY/chunk_0029.npz
d225206adb221fcc95f5d4a673c82405446bb27469d5a475c12579dd8891bddc  ./runs/TOY/chunk_0030.npz
770a779c6bbac92866e3247e57fc89e17400373cdc106f4019a38880cbe625a8  ./runs/TOY/chunk_0031.npz
b334366d6a0a466da455dbcf6e3b90f4301f83d9123c80b97c5c3795ab038b31  ./runs/TOY/chunk_0032.npz
5778ff5d08a1c1f062837de0cd672c04e0a12141c27335c675aa7579f3843256  ./runs/TOY/chunk_0033.npz
47870478fdf08230c7ae328c8df61562c01541283e40a471e851ad216cb82378  ./runs/TOY/chunk_0034.npz
28c54d555d0a6cad37f293c7abaec5e4bfbfea020ecbe07407798337eda5851c  ./runs/TOY/chunk_0035.npz
24b37c39a965c5ebeb96fe1c55d03160ae7a73c937767576924299f867242bef  ./runs/TOY/chunk_0036.npz
3ed8fdff8f677105a47916fc6d2fb34babcfd5de908be4b3a9030b99605d1589  ./runs/TOY/chunk_0037.npz
f944413422d07311dd166c7e7d1043407a0aa658ba9ebc9a976b9bf166752989  ./runs/TOY/chunk_0038.npz
c5caffbb23155d4307a382edd118dcccbf573ac399b90b6eeb2ba98533b8fb3a  ./runs/TOY/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY/meta.json
8cf0dc3fa8b35e578676f5b05a2db31a9191c6ab8f407e23de30172fe442d43f  ./runs/TOY/store.npy
ebbdfaebcc10da6e9dc76f83c92024dff33e13638d2cbe8588207efd07a2a744  ./summarize.py
2036c6372700d6571291d989f3aa8af6cce3331494844ce8dfa37a970d9df043  ./summary.json
f8248bebd2c35a6ba25791a3d8cc65cbc45a7199ab2fee79da4d2d3a0e5d5c57  ./summary.log
17df2d99b6c80a008a4dd32782d43363e03da90152a3efca8a0507667e097f4d  ./uv_compare.log
b09ddb5ace07a2b0f8c01dbb009f2c1bb2d6bf3abe7eeaadd50059b5569afcc1  ./uv_compare.py
b7505606ac013957ef98c1042e7f76773d718ab27e19af5d4c338f95cd84a5c8  ./validate_sampler.json
8513bca893d78d43cba937bc0b57bc46e00c95808fc5c1ce0c3d8267a42796ab  ./validate_sampler.log
deee77d74eab3797f535b3a554d72ebac966828f614f45b317dca031546114c9  ./validate_sampler.py
efd42e4b2ce8061bdc3445a77546d857f433b833146bfa7b69def748517edab1  ./verify/__pycache__/vanalyze.cpython-314.pyc
dbe1b4c2da81b73e3fe57ad8051fbc1850b4ed4aef16dc1b7e70a5a0ebb49f79  ./verify/__pycache__/vkernel.cpython-314.pyc
ae83caeefa61fb03196d945b5d2e5d87498a53b77402e10d7d355bad69ee1f86  ./verify/__pycache__/vnm.cpython-314.pyc
3da37f6a4d23a9c041e766de2b668db33521fed069c3d13d1912ce8240d757fc  ./verify/README.md
6480c116b0668f69e653d43c4af38c0bbc08c4ff8c1f8b0355cc8ca3918d7fe4  ./verify/results/A14cap_t0.json
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.log
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.out
40cab75a7e9cc106ddf3f03648b2863288bdce0f204e8872957ee3c5cd50fc6f  ./verify/results/A14cap_t1.json
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.log
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.out
9fbd4c0d505e1306354eb9cb6c5a812471445ac9a6d5c262c084c875ecc53dda  ./verify/results/A14cap_t2.json
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.log
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.out
43db11cf8cf799f717e80e92ae671d9b41439a18fd2f059a2d01afd225cbfa74  ./verify/results/A14_t0.json
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.log
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.out
cc1910d1b94890325d05ff9e0b8782ae11ebcc57c6e2f8caacb2aea35678e280  ./verify/results/A14_t1.json
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.log
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.out
7811bf025d967e29fef4ef48462bcdd7dfeac4d4e5db4d9ca6b5e0a62b634ae2  ./verify/results/A14_t2.json
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.log
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.out
92edcaa167486028c07c0e8e169e4a9356dc206c477ab72e64ed6734382d7855  ./verify/results/A19cap_t0.json
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.log
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.out
182ddfa3478a759101e678a58fc12a15f34a06598931bb22d7c179dd617f2760  ./verify/results/A19cap_t1.json
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.log
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.out
bbfb0e1f98612974d8d0b336af0645b90386fc209c85e3acd692f7ffdf1e0ebd  ./verify/results/A19cap_t2.json
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.log
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.out
dcfa0878d02582312d52ab446c69f011c25ffae77128e3039904be2caac3d4a8  ./verify/results/A19_t0.json
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.log
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.out
b240aa16f1b426ff6110450f765b4282d58f06bd6b1270da9ca3c2449dbc40e1  ./verify/results/A19_t1.json
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.log
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.out
7975e91dbb2f95906cf8b259f9943efee5a238edc3531aa11b77493df32f5ad7  ./verify/results/A19_t2.json
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.log
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.out
0da9cd48f9ba164c6c9a70a689ff5bf05421075da9726b288a2680b97740cb29  ./verify/results/done.txt
daff53f47a698eab64e7e63314f38ecf194e8db6dc29446d9498f12b2223e83f  ./verify/results/queue.txt
66853bead83fbb55a7904630244501d2d2e5784c8a460c3b0fc61d99a12fe625  ./verify/results/TOY_t0.json
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.log
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.out
4c0b4a61ace5f1760978f6bd53b1788c8f586fcdd3b59644d0742ad287eb3107  ./verify/run_all.sh
44a88cec3ee3043fa3a785bd378d3a996bfc86fdf6d21cb6b96c9a52a765a55e  ./verify/run_analysis.sh
804a3637c5eea910c14556c263834a96bae6d7c558290e3e06dcb92df40a3262  ./verify/runs/A14cap_p0.log
e38a6bb60c9912cab4c3d8b37df5f7fc381a40a6e7329b22f43b33c4c8bf7d04  ./verify/runs/A14cap_p0.npz
2b2a74a67922736e93adcc5b22aaa851481817aef271cf0e80172713560f0b26  ./verify/runs/A14cap_p0.out
b51dc0ce0974ff1adc2eaf37a7f93877cf6816996c4c3983d144233fa0aa1689  ./verify/runs/A14cap_p1.log
d442b7246cbce3f5d54d53dcd2f878aae1f6532cf23ca07d8a53582f0efe7410  ./verify/runs/A14cap_p1.npz
070b9fccd2fa9b85881acc0c74eaf3462150a92e95119bca7e8fb0894b86000e  ./verify/runs/A14cap_p1.out
4fdc8ce058f2166e1e0338684f94e34830cd2bad530e2536440d3c6e3d8dac93  ./verify/runs/A14cap_p2.log
c8f3537d84ccfa6f789343c09a5f99822b5af89de4bd8305eed56a806163fe04  ./verify/runs/A14cap_p2.npz
8d745e562b70e300eba59c7282fb3d424e996ad34ab3c89f52bd76953e6fe991  ./verify/runs/A14cap_p2.out
e3297cd3d8f55c2d74cd57d6bf30529c270ff3c62188861ca8d84ea270b6d035  ./verify/runs/A14cap_p3.log
d3a514dd5b68e9103fbd3b03cb4f7b37756291c1fb1ce1b81b6b2e4b86e784c1  ./verify/runs/A14cap_p3.npz
e8e1306626b359f81d521a12626aa103931b8b3864fea0e1b1e9e389720cf071  ./verify/runs/A14cap_p3.out
9054625ae0f0ed28704c0c6913621c3ae64eb88e5ac8ce736a43cdcc7e50860d  ./verify/runs/A14cap_p4.log
2b866ee881c8938dff770f96acd2ef3f5a28371c0f2e0627f91d690cb055f865  ./verify/runs/A14cap_p4.npz
1cef74b069fa5295c0aa219181cfc5bf9d652c186e51287c897ce806523c2d4a  ./verify/runs/A14cap_p4.out
97b21b675315eec17d9aff67096c62148b03f098d481e8f89cc084a753f098fc  ./verify/runs/A14capr3.log
4de49f62f6df95731f632de63e22f73ae631e2ad8c23c2e6a9453b24e46c9ca1  ./verify/runs/A14capr3.npz
e67a1755e5870545a48c356268d8d4b356d9b1bc9bf3474095d3d8e4a3568dd5  ./verify/runs/A14capr3.out
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.log
12d842eedf095b639b4db643dfce9d638556e41aa9cf0f7c3508776d5810ecfd  ./verify/runs/A14_p0.npz
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.out
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.log
7a3539ba33e3ac54938b8d5d27552cf837a678064e8bb04da107008390e6e101  ./verify/runs/A14_p1.npz
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.out
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.log
741f865b31b1569c85fe2df05d24e8750e886fdbf19f89550cfcab50bb25ee70  ./verify/runs/A14_p2.npz
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.out
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.log
409ffd141a7d279c984361a66b9ede1fcdffe5d7be1ea9e991988945054976bc  ./verify/runs/A14_p3.npz
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.out
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.log
dbc6ee770f41696e6a1e611a43fe3fe290484dc7748b5a4de31fb038a555aa6c  ./verify/runs/A14_p4.npz
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.out
c4cef9f59f6d16bb4ec22e24b93f0b43c93889dfbfde9cd33a47fbb0e24ffb9a  ./verify/runs/A14r3.log
44a43cb88e68503676fea0b9f9bcf47d7a82f6129a8613cea6a20d551231cee0  ./verify/runs/A14r3.npz
51a7d4b6a4bb666ad08eb76bc868f656d0ff75325e59e118d7451387f220b6ad  ./verify/runs/A14r3.out
ebc6d7400332ee73d75a71e4b4b98ad0e4b08087d08e27271f46b5b206df164d  ./verify/runs/A14r3rc001.log
0ff5abf909277a28e4278da85ba7cf4a64245e60c7687f6eeb91e7d76af118f6  ./verify/runs/A14r3rc001.npz
759c622bef028e212701676a2964be3e832ee0a9b2ef6cab6188adff2233683b  ./verify/runs/A14r3rc001.out
c4c85b09a78b3e436d21a31a8568c7e68556ca40bd13d02f2fcd283b76a8d7fa  ./verify/runs/A19cap_p0.log
eabaaf482a3cb3cf70f0333a348f0780d47f7f7a3543c5368921084d47b38a7e  ./verify/runs/A19cap_p0.npz
39dcc53496eb87b8905e40d31c88d005268370f63f6721a3c7801fba6d1e162a  ./verify/runs/A19cap_p0.out
d015daf1ee234d92c8100ef5ca4363b2188ef80fb7b46a516ff89c7d340ebe08  ./verify/runs/A19cap_p1.log
ca216d2d890d25d8b37f96e22f1dc4cedc5229f46d955ad49a9275479adf6119  ./verify/runs/A19cap_p1.npz
290b5e765a53b1f41ff9e7b1c93d614ae9e9c4a5bfc7bcaf88fccca8627d858f  ./verify/runs/A19cap_p1.out
d3caebe22b8dd45ba1f7652d3036453d1673caad693b8d75b7691d778b5dc869  ./verify/runs/A19cap_p2.log
5b9aeaeb127a00376b6d0bfead1a6f17884b49ce4ac7ccba0ab6ce2093351302  ./verify/runs/A19cap_p2.npz
852afbecce79a3f6050e28824ca49a8cafeb0856485768f8d347b1da1879dd90  ./verify/runs/A19cap_p2.out
02617f3f3bd2699f1b3dec12e4f1e4505bddb89ed8a11317d24da5c73965d1fb  ./verify/runs/A19cap_p3.log
b44c6aa0c96456f94b69357f4038194fd1facbff20731b67f8eb5ef40e927e7c  ./verify/runs/A19cap_p3.npz
9d4fadac6ac1dd18116db8b19702f1e0a9138f2f01c62a75b95e2de3f5455dc0  ./verify/runs/A19cap_p3.out
743002ddff56f65970fb5d41f90d86954d0d30bf30fc25080ef131ff115d48a6  ./verify/runs/A19cap_p4.log
d6736b4a364f995056207cc868cf54c146f5841597d4a26889c82ddb151bb60b  ./verify/runs/A19cap_p4.npz
b99613264a454dda96a9bfd4078787edb1c0aba03a431c5c21ceac96c4d12dda  ./verify/runs/A19cap_p4.out
0ea82a2b98f1558ae31679302e510b0aa5d69798ebc7ecf44996bc78737b3de4  ./verify/runs/A19capr3.log
f8b79f20030746f15cd065c1c3d47e70681302110d092ef576e46c0a13c77eaf  ./verify/runs/A19capr3.npz
63dd13c38ce6cc772596d8e5f8670c2dcda602235e8218f694acaf1db3fe1c7c  ./verify/runs/A19capr3.out
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.log
5d548fa4899ed10b85c8f3c7605204c260d2c6fc03ea9ee951151ea97a2f6f47  ./verify/runs/A19_p0.npz
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.out
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.log
52223d60d8b4e13fe03e9546deef0ff7d1c672ca26c46093d50f7b862f02a448  ./verify/runs/A19_p1.npz
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.out
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.log
eff7aeec1f94998f4d50498dda998e5277431f8d12ae63374fc82c13164f8a5e  ./verify/runs/A19_p2.npz
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.out
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.log
940137250326058f788c89724f2eb641007b0487a8c42caf3b1edc47c266f44e  ./verify/runs/A19_p3.npz
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.out
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.log
2ac6a4187c6a39988eb4fc77b38f46bdd805bc0a52f543c24d89929442228eff  ./verify/runs/A19_p4.npz
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.out
22bea5cb9ab7998d250314c93ecee56b6a9c3bc733227a87e3ccd3919c613f7c  ./verify/runs/A19r3.log
5d54e965c7f602d4e4f7aa6c07deacf7e74a560c433b4f310a10a0a6a734b6ea  ./verify/runs/A19r3.npz
737f7001709e44230415148039c754b3edceb5a7fe5626299e8892ec97a28d5c  ./verify/runs/A19r3.out
47f9c3f3fa97967114c30abb8bc2208ff563b19d7c5835b59241cd2ba532df7a  ./verify/runs/done.txt
e07d2f71ef98a7a85f2d077a64b4d249cdbb11a62e7fb088875adc6b0da60a27  ./verify/runs/queue.txt
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.log
ea7c9abe7de639399d5a3b4fc7438542834c76268d27d0b35bf3eae2ab7c6676  ./verify/runs/TOY_p0.npz
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.out
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.log
0f34d70aa1279922054680d74b8e970d5602bec6aa6dbede284727c87728d3af  ./verify/runs/TOY_p1.npz
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.out
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.log
66b61858056cd93a366345d85764a1bbf0e40ca1ec1bab7424c4aef09b189fe3  ./verify/runs/TOY_p2.npz
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.out
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.log
2d793de59ad3f7ad4a97c2f3405e97dc2f40b10a31ea21d0a1f63ec6d04025e2  ./verify/runs/TOY_p3.npz
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.out
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.log
1eadc899b725dee003b45e916afce79b644a0827b9ffb00b87ead7b797bd336a  ./verify/runs/TOY_p4.npz
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.out
932ae864be7055c71e38689dd8adc5d3f158442d68e731f8328c39b02986b690  ./verify/vanalyze.py
3bd0002014fde3ecc3f07ad6e833c6b0d318ecdcf22619d49552bd8c48c2e4bd  ./verify/vcompare.log
6095a22ef649c1af2a94a283511c534db77ed024d0fdf12ab85c4d9f092a99e6  ./verify/vcompare.py
5a17b6a5c4cceb613e2c2cc35578d9278b522153ccbc5ddf7cbcf711ce2b7b4e  ./verify/vcutoff_dF.log
20a7a608e748bff45796517a4b3299d63fb0551744f83574a1513ff6aa3c24a0  ./verify/vcutoff_dF.py
721280d46cb15fd1543e357b7fe7102e518acaad822beee6ca1aee3fe46467ac  ./verify/vcutoff.json
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.log
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.out
46ee06b2a9ab7a113daba3ffd334115edd83e73d82c92cc87eed44eb29b6fbd1  ./verify/vcutoff_parts.log
506bcfd791176d059fd1a561af56d498709f845bf219f49913ecf9233feab996  ./verify/vcutoff_parts.py
c8845d84184504187af50a3e62ec05db767a1394a9851763cb2cf9642b24d431  ./verify/vcutoff.py
aefa2a0f3d1694ded391909bea7cfac7428c756d301e6fdc953ecdc618e6ae9d  ./verify/vcutoff_rc001.log
617c8515d459c52f686748c082ab1d43186ff44f4f18ce393dac40a3a1e1b6e7  ./verify/vcutoff_rc001.py
dec49840be53f58ab242ee5caa6322d1f8e82213d73cd781ecb0024be1447340  ./verify/v_kernel_check.log
34f55a354daec9902ae0c1a03078b95688bbdf062d58b83ec10bcfca2bd24421  ./verify/v_kernel_check.py
569b6c0189e07d0068b446bf90b16d66469fc63d0575ef085d2c13cbb688cac7  ./verify/vkernel.py
93ea8944b237f4966abc02191c851c88faa7343b0aaa95c9a91af9b10373b319  ./verify/vnm.py
4cea48ca8a37b67010a1fbb1b889ed4a817c8a916b361295c8657312ddd0bd5b  ./verify/vnm_selftest.log
9a9539ef76a1d0aecc25b035976887ffe4dd1981ba7d8d4bdd009948e3dabe34  ./verify/vrates.log
a82ec629fc3e2398af649935e7a3f5331f389e484c64be320abe49a5dde17c1b  ./verify/vrates.py
83d96110ed3193506f743515848ba1c1340e24470a3051570aef359ab97ced82  ./verify/vsigncross.log
8a6585b76e77fa61720ce227807e938897f7eef35bd7fe89a1526f4f9440bdab  ./verify/vsigncross.py
429bead081e00569b998a610751457fdbe783945aa1d81599b097476eb693ad7  ./verify/vsim.py
9bf30eb33cec036814fa2fb86943bbc833887b7b4aa66865d46c72b5324125a6  ./verify/vsummary.json
a99c95f47866280827e411f01f004ed33e45049ebc6270b942e17164e72293f7  ./verify/vsummary.log
9655c5abee5d83ec8ec974bcd1580fbb8ba1aefaa17dbcd948b7bf4a4dca167e  ./verify/vsummary.py
7bf30b916f13da3d9d42b8704a4f2627b22093841de44924d236cce9c83556fe  ./verify/vtest_analysis.log
d83849091b1b25968e678c240b28daa2ab578d53eaa9d4a3fc3c858e04fa97a9  ./verify/vtest_analysis.py


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/item13_outside_uvcheck_sha256_at_start.txt <==
7c6850d2801e506fa868caabf8ade74b2709ea60d013cf94b1f5167433ec93c8  ./analyze.py
c793cf3d03d28ff73b0a9fd861dcd7967f7782fab166a08f9c488ad8a85157de  ./cascade2d.py
b4fe52b288c194a70224582c4da09dd3e6c943e1f68893c5edc716d84b871efb  ./cmi_est.py
faed8a87a4f6e0989862f02ec4915f8a84ca9aa7af8c2437cd4af6b6b98262e1  ./crosscheck.log
4d86882d82aa75a6959a2387c790a765a6f4f51d5bf20e793e8fbff00a6e369e  ./crosscheck.py
ff81ca2d72efa755bf7553aabab3f8a5f3cbbaf3d6f6768eb4076a13d07a90fc  ./kernel_quad.py
d6ca0779445757cfbf214ef46d7946d825c059a9cca7de5dccae429046ae98ab  ./logs/analyze_A14cap.log
0e77a1fea3df8be0002ca76994360c62d71c0028b0b84fd1100039aef097f416  ./logs/analyze_A14.log
af7831ffa65f5d68850150d442d50bfef96192df27fd6cc084e4219db8e29bba  ./logs/analyze_A14uv.log
f9d289d418631912697905b8014fef0a25e652ab4e1e53039b4e6342b36ddebd  ./logs/analyze_A19cap.log
7ac9d6d0f8e5a1ab36f9eab3e115ee62939bd731b5f18d44307de7da9ec51d27  ./logs/analyze_A19.log
d0caeb8dfea50d5bff78dd5fa902d4bc5e7e9f734d3e6917f44dbfbcd258d232  ./logs/analyze_TOY2.log
9b2babde03c60ee061f9540569156b424f4dff70c45487203b5f11bf63c4f021  ./logs/analyze_TOY.log
1988574d439963d148013f2e26fa61d8200d4c1887b5803c30904ac180c9273d  ./logs/chain1.sh
9bd5728547e094ee03911b139ae78cf3159fd027f730f2571d1ad3c2879f95ca  ./logs/chain2.sh
048413fa0d73fc8766ac946415a3eaf4e136a4049f9b54f038a814bfd102c42e  ./logs/chain3.sh
2c71a6d41b2a0d2173bed2c2459bd67cbb66899658497ffe19bbc5ca257af88f  ./logs/chain4.sh
b2fea0239a5753030d2e147f11fad99c88e31ebeb4da2d9baaa5efeb7f2973e9  ./logs/nm_bias_A14cap.log
65a71b785c446dd60edd70661aad16cd663850fe18a555e94cf799b4ba58591e  ./logs/nm_bias_A14.log
706a2fe27f84e4969f594f7121aabdf3c2d96a810fce78ad3e4b6a506d5e1ec3  ./logs/nm_bias_A19cap.log
1abbfbe04f61e4317291f9f93c6d74a0d20ab7c323151c3255dad13340593121  ./logs/nm_bias_A19.log
b761fb467d6aa1b77dbae52af4f4699c33716f6d64d9331d056b1a1f1b4ee1a3  ./logs/nm_bias_TOY.log
833d96379bfbc2da21e7c26253b2323598a265b8aa91891bc6592b2a3f1e844b  ./logs/nm_exact_selftest.log
d593a6eabf9be5952d746cda9a26355198c27ba276e6af548254ea732dbe274a  ./logs/queue_an.sh
9b0bb3f60f6b923ac7356efbacab351f713a12edeffa9e001a893f93e9d85332  ./logs/queue_toy2.sh
67ffc89128d7d3d37f19a3f5ef96922e3eb5b0f6f77ccfa4e479509d41d35eb2  ./logs/queue_uv.sh
423279c03580023e3e104a7344360648b6c6db9483d71b0a36859c9eaad45b29  ./logs/run_A14_0.log
ecd1457b1243384ceb8d6890cc28a8fc459b24953b3060635b01d4990cd52df8  ./logs/run_A14_1.log
2f08105f235d23ef532c006f2be19cab4810f930040725705cd4ded3a8919870  ./logs/run_A14cap_0.log
1f9bb90ee731c1f169794855c3a9df62ea03072140ace436d87d238d8bdb4568  ./logs/run_A14uv_0.log
9738ba834f9adece49c55629694d828e0620ac7a1295195a104e457531b8d43a  ./logs/run_A19_0.log
2dff7995e6d0803f35fb096fff16dd4cd6eb309f791cf2f07283ed24639098f0  ./logs/run_A19cap_0.log
377391e9df25d5239550f1061d9b5592c754623a598d732dc97133335817589a  ./logs/run_TOY_0.log
f649b5eea8a250087caa5bccefe8afd41eed90ee1556de3fe347969a7014672e  ./logs/run_TOY_1.log
ed85bf2aeba757de0cad7672886146333690ca2a0b7a90341831ee9472b8842e  ./logs/run_TOY2_0.log
9d3f26c8baeca34391c7fca393320f82b545ad4cecbf1de374fe1e2a71feb9bf  ./logs/run_TOY2_1.log
478a7992a261e284c8e2a0b7d98507513de56d77af65f777febb7c56ce831757  ./nm_bias_control.py
d0d772060b20cfd6605d920ab2e8efea93e5a58c486e8b6def596e389ac24fba  ./nm_exact.py
fbd4075240b511510b0d297991e144b79ebbdda77e531ba74218070f34526d6f  ./__pycache__/cascade2d.cpython-314.pyc
4fde970e99820bf39fc5a815bf3d5838dc48d64079b37be24346f128ea6d8222  ./__pycache__/cascade2d.env_density-53.py314.1.nbc
8f35a1c40bf22b34cbfafa936331731959494c3f56275c77339c1c0d8e3573b9  ./__pycache__/cascade2d.env_density-53.py314.nbi
70f8e5df6a1f1da7429536057f1574c7d0d0049c9db5bacc9037fa2d50e000bf  ./__pycache__/cascade2d.env_weights-45.py314.1.nbc
445b3e3314a81a132dfdecedf3c71dd70de57d1754a887c4876a95d58ed9f6b9  ./__pycache__/cascade2d.env_weights-45.py314.nbi
d35ff348cccc0565254e1002384ae6e7a3e8f700dd4fa59a7ea7bdf1b49f01e3  ./__pycache__/cascade2d.first_emission-74.py314.1.nbc
d88b5788bce741ea8fd7efdfdeb7afdf7431597cc854419d5bbccfa136a5bdf5  ./__pycache__/cascade2d.first_emission-74.py314.nbi
a831a878df15162db0cfb81cdecf07241532bf33e19c241c31acf121a8882746  ./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc
fb5fb8ec28f7964026c41ad78b3f829334d59bb7460a71d993bc945d7b10e3db  ./__pycache__/cascade2d.first_emission_many-100.py314.nbi
a6841a2a20ff1e3239fcf8d8dbd5f3cb10f665afb7dc90c605bef4b2c09c0469  ./__pycache__/cascade2d.run_chunk-112.py314.1.nbc
d7c52bbaccfa43eb307ad20aa6fb71bd341f5a48620a3e9896523746dcfcc5d6  ./__pycache__/cascade2d.run_chunk-112.py314.nbi
158f25a8445de235a40f10c9184d07c5bc071acb5b2900187978f584076ac5ca  ./__pycache__/cascade2d.trial-60.py314.1.nbc
f8fca23b0b1004fe57c7be00c44692a27e8c71959686e1d436b7df4244272a0c  ./__pycache__/cascade2d.trial-60.py314.nbi
4c4cd0d0206d640020ffbbce0c9cad6c413776f62ebd608ad2928e35154a4ec5  ./README.md
b9bff252ccb8b709cef7876172ee54201e10c297321f006465e80a2ead21c651  ./refs/hep-ph_9509353.pdf
81f71a53a5f47b442d59034385d2eb3631674ac39af3775b3e821d273bf1ac90  ./refs/hep-ph_9509353.txt
1a80569b8c60e99d7a33c2587e3ec64147063ebffbb8b384e8049396955c3d05  ./refs/hep-ph_9601220.pdf
9b7563fe16ef671e58417e7fa091136572192855d06feefe057b07b5b6fdc14c  ./refs/hep-ph_9601220.txt
5855919f2a803de4609374e676c3bf5ea5fa2782e10a2dad0457c7e0fd451e02  ./refs/hep-ph_9605302.pdf
8b7c6d307059de2db1499ebcdf78adaa70ca5aa4aeac448bda4f5c6562f49ae5  ./refs/hep-ph_9605302.txt
3b5042716964dd8c1b8accbe0392dea4f2619c53c77725a4d760e4b5ba55aa76  ./refs/SHA1SUMS
b1f2ebd053e44cb0ed9f51659a634381f8301aba1c92a1e41dcb1c6e5dadd207  ./results/A14cap.json
2243849a3b1ab06499d99cad15b2a8847f5612a9aa59afd1cc532d9e1928d003  ./results/A14cap_nmbias.json
179f3a46a87bd0507feea3ef10bb7f3c3e9bb00ac1ea72c7917b5e14be578e00  ./results/A14.json
7fa0458a05024295497eb59889683970747bd23a04eb9dca69ad0f85d6f96894  ./results/A14_nmbias.json
49d7f8c86c9996bf699026e01f3e8bd1096c75dbf10b66c87a85422b3a638bf8  ./results/A14uv.json
cce392222a62fb6dd4659e206ed1cf2675c34b516a3a3babb56a7af62bd00de8  ./results/A19cap.json
bcaf0d721e4b0db627d27d927f103d3214c679daa02782e296c729253629d728  ./results/A19cap_nmbias.json
77afbc33626a4d7f5e02aa50d9c425ca69ee55af68d5d3daee8fedbe4310a821  ./results/A19.json
310c3550ca8f390615750a7a81d7e2faa96c25ab06d29d17e955f1bfb87412c9  ./results/A19_nmbias.json
3025c55ca2dc16668021a569ab84f8fa9fd332ab8b4b760629e19ef40df38181  ./results/TOY2.json
de61155ac46aa61fa105735c4b9b57d0b274588c9762f407e2bdc9bcb6b48191  ./results/TOY.json
f9c282bffe944ac46d8cc152d5b92fb71577ca27f9d9fe1e48ca4b01ed0ec509  ./results/TOY_nmbias.json
ee75d9cfb39368a58b43fc02614e957208f685850daaa1d2fa7002f7516007ef  ./run_cascade.py
c177875f634b0d1ae147dd4328e4646ad37881cc93ecb963a27e4d8418d8c9a9  ./runs/A14cap/chunk_0000.npz
4425d9a3fd5350303ac20998f5b0991ee24a3e66954a782ed24a595752bd03ed  ./runs/A14cap/chunk_0001.npz
73a14f00bb202f57d563ddc45c00306c93f44f4c86b082c10d9e6732e7e881f1  ./runs/A14cap/chunk_0002.npz
7eb5fc8e81f6d9841b821ff7b19de613dab3cd290fdc627726bccac1f2f906e2  ./runs/A14cap/chunk_0003.npz
b29fe0a4103f5a7e56ed998ed8d456c65f0bbdf8829f8983bc7ac01001db077f  ./runs/A14cap/chunk_0004.npz
dde2be27fac7a71981a9c05ca18014759e1c0418f86f4dfe53e479d2d639c3ec  ./runs/A14cap/chunk_0005.npz
8f242db80059b67958fec24a46257ecd1a5f33f0b936968f8ea3c5e3af1ee993  ./runs/A14cap/chunk_0006.npz
763d27fe903088da35ec9d8d27fa99cbbf61a19b56453f1b62f857bd5e9c9c30  ./runs/A14cap/chunk_0007.npz
e947a8ab42706da07332089777fa7bc72dfa76259dacd6eab2e92aadd04483d0  ./runs/A14cap/chunk_0008.npz
0007b04e9f704e3df9b62e1010827f52899ddf00ade2694ba613af36e9dc4151  ./runs/A14cap/chunk_0009.npz
35b04e3d225ef166bc79fcd7cb2e1cc889aae6e431dd0fc8461c6f29566f29f4  ./runs/A14cap/chunk_0010.npz
ed8d99f0fbb7a1a3ba71252bcfa0e87e5f02cd981a16aae5119d144744b8e59c  ./runs/A14cap/chunk_0011.npz
4c7ea8f349de6e417963aea4dad01ba836af8375d6cb5cea003e46a76061a7c3  ./runs/A14cap/chunk_0012.npz
560cd2bb108341985085768b7cc56a93b5a288e70e781c51c437d3815d71d190  ./runs/A14cap/chunk_0013.npz
7e9c50f5b4bce0e1538d57c2b05a084be5cb57ac794b79875a17cd8ce811d540  ./runs/A14cap/chunk_0014.npz
b4853e47bd9c9ff8b37f9e832cbc8231b6945525cc96276a510fffb7031df5ae  ./runs/A14cap/chunk_0015.npz
e363576edaf0160653271f49d39269f4c0ad1374a26683c67ca28f0bebffd623  ./runs/A14cap/chunk_0016.npz
bdb3d7bafd4e1b7af5f25f19111a2da3960b873ccf110c5eb5f5b2c4c86d3211  ./runs/A14cap/chunk_0017.npz
fd7a9bb0c5fd2f8a547fd91bd83bc1b683052db049d884ddd99503f3486808f1  ./runs/A14cap/chunk_0018.npz
e81058fbeba411897946ef8218ca3d45fef16a705cfb6f88395bd4f6d640b21c  ./runs/A14cap/chunk_0019.npz
a8358fe64c987b658aa1a1edfe06d21b2a62fc4d838ef3c3013ca38b6aea6b6d  ./runs/A14cap/chunk_0020.npz
564eb37e5bdd71f0b7d5371d7c3dbe1016b9d86ed5c662558c76ccbb752d2866  ./runs/A14cap/chunk_0021.npz
e4303af9dfb76b4d337b73a2db870562b1c1af29c15d8eac870e055130a68ee7  ./runs/A14cap/chunk_0022.npz
4f26e8699d2e987aee5e11266fc94fcbe957d6d4d2f0d64212288537770640a2  ./runs/A14cap/chunk_0023.npz
f36dcb759d6ada2c26ce7f3f62008c774019360ef12837101d807daf2efd2337  ./runs/A14cap/chunk_0024.npz
bc71d6d69e27fea94d40b946b7c1bf41c60278eb3444ba69990010880dff619e  ./runs/A14cap/chunk_0025.npz
387355cf9c2790f51f613eb9c09cac1562b9b94bdfeddbdeed613e03184f74c7  ./runs/A14cap/chunk_0026.npz
9d0f2f14952e16f909014339fbb32f8e45798d1d95cb09408e13336769a54a6c  ./runs/A14cap/chunk_0027.npz
f42e0fee40b804ec958e6b94d18ecf11958faec6409a24f30e72fdea19b15875  ./runs/A14cap/chunk_0028.npz
bc698988512c772f387fc3f5b4b6af80cba1d8bfc8fc3275ed453130b4f0e04e  ./runs/A14cap/chunk_0029.npz
fcd9f85d4fc0c42b66dd87800e0ab933e90a58698b0bf3fa4f18a0a370fe50fd  ./runs/A14cap/chunk_0030.npz
56b87141178a1d6e67fb752b3e138ce697af40b25e158e8003a30a7927369f96  ./runs/A14cap/chunk_0031.npz
a9b944b790f6ad3a5d651ce731bf94404ef1af76bfc079092c12a75fed994d59  ./runs/A14cap/chunk_0032.npz
f78e120b32d707963549a05eec0ad3cd608f0ace11978753036be066a9fae735  ./runs/A14cap/chunk_0033.npz
5422a14928c87ba5aa96f969343798ed28f676406bfadff02d2f65dd7161d093  ./runs/A14cap/chunk_0034.npz
2b11391786054d4b7f922a392945967a578027907eeab903243ee6832e29aa4b  ./runs/A14cap/chunk_0035.npz
fd2381047f6bfcc609c78424833c72707499a9ca616902f4aca875c80b80853c  ./runs/A14cap/chunk_0036.npz
37d9702e2b7f19daa0a7a66f20b0a13a12f54b6f856e3e9ed8dba997b81a1a3f  ./runs/A14cap/chunk_0037.npz
d6f6d23e5c65cffdd7765ea2bea3e7ebdd47ddf3687f6856b03ba32352b2c386  ./runs/A14cap/chunk_0038.npz
6139fe20c6d3a005ab2a5395a32c57107526620726d16212c94633ece4526303  ./runs/A14cap/chunk_0039.npz
453a455ee8d7937f513c314a427ca79a5392290271060722a03654a5591af601  ./runs/A14cap/meta.json
72353ad377b67bd5a22f5cb8cf7f987afaec1b860b90b3bedf8f7a2faa72ac89  ./runs/A14cap/store.npy
a3f0bc9f3da67e8c899671c93227fbf4cb21ba9031817ff1dd7eec0dce3d42a6  ./runs/A14/chunk_0000.npz
b0012b862caabfb91b5b5d80ca0ae79eead47823e735cb078e4bc770d578a933  ./runs/A14/chunk_0001.npz
eaa0b90543e99f50a5ff663b8b245109541675997d8c03dc465b4f832319092c  ./runs/A14/chunk_0002.npz
a78695cce7e1dc5e834da348dfbef5fae3ac629b83aea09885bbc839a03e17c3  ./runs/A14/chunk_0003.npz
be47d7cc889bfb2be7e995adc9100d15429cc0c095a3e4c33830efb4bd6ab247  ./runs/A14/chunk_0004.npz
9fb5a833d627f980456b9ebb2a4a0c7d562ea31096267ee79739ab92635d3079  ./runs/A14/chunk_0005.npz
2b7d807cb6b3ad7b10e5025b359321e6aedb241118f5df3db0231669b51f634c  ./runs/A14/chunk_0006.npz
3bb0210267da7789011778eb2b8725dedeadf6a762343d0d48765b0b79f504aa  ./runs/A14/chunk_0007.npz
b6df88f3ec532a982d50cbaaf9c688b780d1a04acdbb93ddcac80233dfeb8a3a  ./runs/A14/chunk_0008.npz
4cc123b2ec5dc09d54a33f97b29abd58fcc4183336d0d3bf3ea81a491561c3ac  ./runs/A14/chunk_0009.npz
5583e52519eb767f7d1c46c09f50a3232d045378a895d99d38e363afbc3b0bd4  ./runs/A14/chunk_0010.npz
dc955d97acbb80888d9ddbaefce5257d24d67393d611e19fdb79812195f90b62  ./runs/A14/chunk_0011.npz
458a62b6b02b6cc12999cae6f930f186d7d47b527762833a4c775a6fefd49d2c  ./runs/A14/chunk_0012.npz
8accbc27ebe0dc24f0de0a8b1e1fe2fbf66bc998f94948b6ef9aabd650ce7e5e  ./runs/A14/chunk_0013.npz
d42bcd02795627296512330549f7d58850ba92a2009bdd1f8b46c6293b13d3f4  ./runs/A14/chunk_0014.npz
81cfd9a592b1ab19bc3fb5e4f076aceefb86c455b8ac6f38de67e0498c930b68  ./runs/A14/chunk_0015.npz
3434da18d5b510d5f26d68d19a1f376506bb1cd3370c520c55c890182707966c  ./runs/A14/chunk_0016.npz
55456d51efde9d509a28e8828d0b3949f02e4621c42ff8e740bf0384664d4380  ./runs/A14/chunk_0017.npz
ba31b53688783d597ccc34fbecd7ed5e334a7bff92341a62a61e14d9b27cfaf1  ./runs/A14/chunk_0018.npz
d44e5e7fa7e89f2293d29a5d860dafc5026f80595c6c8ab169d3d619d4a8c522  ./runs/A14/chunk_0019.npz
32f40254b6216a11e6339760a866126b2446cc9705439db14ba26a3e76c482f1  ./runs/A14/chunk_0020.npz
a3166205b548fcae99c1629cc477b8c63e589a0b1b75be432303d1859de796ee  ./runs/A14/chunk_0021.npz
de10a96ee3a1401253a877030c3ac49200859e5260720091bc0566e14371a1bb  ./runs/A14/chunk_0022.npz
8a52448db0713198e2150527a6b9cbdcac50904a199cd3a2ff7f249e51727818  ./runs/A14/chunk_0023.npz
5c65d9e417fc9071bf9f450790ffab78cd4ff7689bb4adac9071c66ea30d0e36  ./runs/A14/chunk_0024.npz
9ed2ef587216cbfdd4b6b16b94d2fd7758469685eb8b660a40cffc3e6653f66c  ./runs/A14/chunk_0025.npz
9adbfffdac2f7e1f44d31a0e2803c6fc0e38aed637e11d940e2fc02c0d3e40ea  ./runs/A14/chunk_0026.npz
8b8d0c500e5358d9437c20a5fee6b05030dec7be397577c7c206fb2f2e121035  ./runs/A14/chunk_0027.npz
edffac4e51ac8f318978be3b2c96854f33a71a728bf578ed95f6c7da06300a7f  ./runs/A14/chunk_0028.npz
08b3fe3e5a45fe156131d73c0b31409b39cf18b58c575b4ab489923c87b3be94  ./runs/A14/chunk_0029.npz
b61b3e6b2733677da59d2a01359edaac9af536604fc534457fe7dbb6f6915ad1  ./runs/A14/chunk_0030.npz
5509c27d705aaf6f2babb8b5c379c277d3900665d4c6009a087b6fc7eda94f0a  ./runs/A14/chunk_0031.npz
73167f35d01ca07ac60b067853a2a6f47dd76574319ef6e04505c23ca617b704  ./runs/A14/chunk_0032.npz
836823d3b15d6a3e22427eaa5508ad854c245c961378e541409c222b7622e438  ./runs/A14/chunk_0033.npz
2070a0ed030035ff1efee80bc50f38d225497f4be9515ef5c22e25716f78f2df  ./runs/A14/chunk_0034.npz
8a9ce4b1903dd2b02f113b9bb7ee74ebfb20ed14815d464f383a75b1ab4d0ff1  ./runs/A14/chunk_0035.npz
dc642490a5c42ce3ca619f21ddc59529fa3f51a51557ca91a78dfc0a9ce23ab3  ./runs/A14/chunk_0036.npz
88fd41e486cb62fcb0834a09af362f7778c8b84030b3d69b3bb09ff1763097ea  ./runs/A14/chunk_0037.npz
e27f0cf0be2cd69df5e4cb8eca557a276914ffc74929e49dce434e417013a3f4  ./runs/A14/chunk_0038.npz
0dc047daf88c1d6f7677370d0ef0a630c29e086620238f9a041b3abc707a0943  ./runs/A14/chunk_0039.npz
857faacfe3ed51d0cc61da6cd974af5345c6ea52354784ae728d46a7dccbb1ad  ./runs/A14/meta.json
c7712b58bbf17969b20263a25aa991b436a086e128189cefddcd21678d09ebc5  ./runs/A14/store.npy
906cf37d1118d4d6154f4ca37adff008216b60c53a6435677b1d7de2f4dd5a51  ./runs/A14uv/chunk_0000.npz
521a8b79646d6d5c19788c80e95b18526b39b9df0a62230b672a1393638c064d  ./runs/A14uv/chunk_0001.npz
83708d5be79b387bac004a7905a25100c7edea7f6dc729c5a66ba075417355a1  ./runs/A14uv/chunk_0002.npz
a2ca9f335702ad13356b7bad9f6970af4879b0ed8df44c1fe5e2b3db5cd7946d  ./runs/A14uv/chunk_0003.npz
e8d3e45e0152203d06b3ad5c14ffe846c68aadc9f6b6e489c38b9bd8abe190a3  ./runs/A14uv/chunk_0004.npz
827a602685efd51132c07c4f62abace0e16dad4fce7830f981a77a42f80fac46  ./runs/A14uv/chunk_0005.npz
cc86b5fa6bcb2a25ddd1e5b8a83d09d92fc3df268ec7b7b78b3e6f9df0455ff1  ./runs/A14uv/chunk_0006.npz
6baaf14e183ee114d7eb2b32509a5f97b4c6018bd9112eea739f411b95712546  ./runs/A14uv/chunk_0007.npz
369c2ce210e8d7c465bdea0038c30941e959be2bb2859ad9adb1947a90f17a78  ./runs/A14uv/meta.json
ebe07f2b380ecf151c9654aa657fae3a31b28216f4c39c638a874ce4a34f2ea8  ./runs/A14uv/store.npy
08bbbeade2777c4460d3e4fd7e1ed7ddf53b8d940ee91d9e40e44d10ebb06551  ./runs/A19cap/chunk_0000.npz
cc4fa1d386faf21d5ebeff899f7b837e173e5daf6801e9ddc8fc81863548d937  ./runs/A19cap/chunk_0001.npz
767dfe0de60ee722fd4547ff19acdfda87daecc9ac14d8dfc53f4db6203fd2c6  ./runs/A19cap/chunk_0002.npz
342009222ecaeee308b25c9e93fbc0a07279dd50a62aabb406c67861496ebb0d  ./runs/A19cap/chunk_0003.npz
17329adb0800f1ab4f4a26873a647c19c01dc43643d42c931bdeeb9c1309925f  ./runs/A19cap/chunk_0004.npz
e439a033e984bd6ae633d055c493edc38089a96cfb5a36782944a6111695f2b0  ./runs/A19cap/chunk_0005.npz
5c834ed4ee88fe741c608f4791de66ef1516276b81a2e0da1d70f06ac4536247  ./runs/A19cap/chunk_0006.npz
31bde8545a3092bb9b5edfa15908a2ac4ef4715635c4ac81f6c5258034a22e8d  ./runs/A19cap/chunk_0007.npz
51d9892ba51b492a1ef71df418b19bfdaa782a524f270565fb42f9161717c07e  ./runs/A19cap/chunk_0008.npz
1b01e091dbc8fc3330e0ab5600b984e6e969d10b5f57913d0040d735063ed8f3  ./runs/A19cap/chunk_0009.npz
7691a3384b2c8b8e65893d0fff3c82e12b2850dbec4480e933be5b878d4dd16c  ./runs/A19cap/chunk_0010.npz
5e88ec633dc3497846393670f1cde446e1b12b99ee12c7914b4db6de19173a34  ./runs/A19cap/chunk_0011.npz
57bc585d4742e7f8e0d144b314007060de130135e597e532e273739db8c584c0  ./runs/A19cap/chunk_0012.npz
5d2cfffd5778b4123b266050b7044a1bfed96ecd7cc5053f1393f5bb05d352d3  ./runs/A19cap/chunk_0013.npz
6111472ff8c8502e112b65eaeb288d126852ba7b81e294ce9a288aec0a01e10f  ./runs/A19cap/chunk_0014.npz
63d983887510b24709fd75771735d9cec36c91b5a005d7fa003a4b6fc75e6f84  ./runs/A19cap/chunk_0015.npz
b5713b74e2a85656a73affbe6190601614a5de8d8f6a07ebdd3b81608691b3f6  ./runs/A19cap/chunk_0016.npz
6eddb75cd981416f3b3bf7456afdceec986e1f5c715780bab9d6bcf5d508efff  ./runs/A19cap/chunk_0017.npz
b4505e8ec00e02917177df344c39aad67fae17d7bf6d34c523080684b04478bb  ./runs/A19cap/chunk_0018.npz
4eb6ce389ef04189d0cbe8039676e08ec2525cdb6519bfd176bde55427ce70f2  ./runs/A19cap/chunk_0019.npz
1a2493caff0342420e5fe96c2e27654304f839aba18ed7cde3308d7a9ec0e5e0  ./runs/A19cap/chunk_0020.npz
d0c9f3d8b13d67b5a2c24e2806d613da29cc412f41bb952f833300507ab9cfab  ./runs/A19cap/chunk_0021.npz
9bf9fc3a649eaeab43364233d17bb0ec8b8dda92ba282027a7bc122d81b0134b  ./runs/A19cap/chunk_0022.npz
5dd53f861d2c2628b96dba254db65568b029620933a5244f0b5ca1e3447f3075  ./runs/A19cap/chunk_0023.npz
6bf1aabe0fc0e4f274c87637ee41b4a0046fc12aa50a901e8569c1774569bb10  ./runs/A19cap/chunk_0024.npz
997f306ac5495716b4821630348f551fe8f5e353d33195aaec34dd01c2f910f9  ./runs/A19cap/chunk_0025.npz
8b9cecac310ee400e64c62e806079f13b26d669eda1a33a925682ee675b4da66  ./runs/A19cap/chunk_0026.npz
3c5ba0b2416b122f885621dc38afba443f323bdae8d09e60b9f4719496f2c6d5  ./runs/A19cap/chunk_0027.npz
364f4c35c82c89a42b5a9f3ebd95860531fa7f28498915bd1f65804d6f17eafc  ./runs/A19cap/chunk_0028.npz
f16fd00a06b2f1c2d22cca182c70dfbff79417c16befb3410125a888e9217e45  ./runs/A19cap/chunk_0029.npz
61a3016f4855de31bfa50ff2d4b25a99eea9c151446d904c685dd537d6255b2b  ./runs/A19cap/chunk_0030.npz
74c23fa7c0d206a6185bf31af15585123957b768bb51d578e477934344e29a46  ./runs/A19cap/chunk_0031.npz
7465f539658ac4b3a6b849a2d73721e1009f4cd274045ec18dc48891ffb7c242  ./runs/A19cap/chunk_0032.npz
688cd30121bba4bd77024324c5d0275dcf78b27604582ea3dba1f1d799c46a2e  ./runs/A19cap/chunk_0033.npz
3260aee6d90dc858d6f879516435fb51626eadce727eea47026cabd3bcbfed51  ./runs/A19cap/chunk_0034.npz
24b8e2784f9e5c0301152f2a449af6f8abacc16b7316d1bd4545c86543f0df4d  ./runs/A19cap/chunk_0035.npz
7a7f7f0eb7e36d653924235e3ebeca1fe59727495e5652353ac910662a8390b4  ./runs/A19cap/chunk_0036.npz
16b0f4675a6fa57f0796d9639e06f08a4e98495f394bec85ef671ec99ed841e0  ./runs/A19cap/chunk_0037.npz
b7b3d4242b6a3063bd14043defcd352fe28c87ea5b54e7043ebedbf83937a9c8  ./runs/A19cap/chunk_0038.npz
80ddd5f37a2ceeb93e41794e82aa887e2fa90f2a857048dde46c7424eedca31e  ./runs/A19cap/chunk_0039.npz
3605f821db60a3dd513f17f3952d79f99aed7342f8d0f97ffa849e2d98ed5913  ./runs/A19cap/meta.json
6e49356284b465d89c69223015b80e8afebf8b3c671071cf5dbed75c17982c7d  ./runs/A19cap/store.npy
423f90fab422f811502d775e323e8f6a1d272070469865fc46869fbfdcfe83a5  ./runs/A19/chunk_0000.npz
3d041b0849a2d3b19686db95d8ad2b8224529528fa3de11c52937c60da1756ab  ./runs/A19/chunk_0001.npz
876ed1f2c5a09608fefd6d802d31a7c9ba650375580979741d314dbbc6a38bb0  ./runs/A19/chunk_0002.npz
c24b798f7507ef80de5c594c071c9ec27bf946db15d6ebed17d5cebff11cad09  ./runs/A19/chunk_0003.npz
3df914a4fce240a97b21be06da2d8ae3561ba536677637d0d86a9e5aea3d0313  ./runs/A19/chunk_0004.npz
6520d3d06d0e10b8940d932d439ab832e271e4a14634363a2c7345d201085695  ./runs/A19/chunk_0005.npz
e25b110edff254ecee7124440db03f99c77699ea650b322faabaef62e294c9b6  ./runs/A19/chunk_0006.npz
0be673a6ebdc904283e4ccf23a1802e43d97f1aaf0080c6784ef7daacf1c1e57  ./runs/A19/chunk_0007.npz
8cf2867a63c7ecc42b9221a615c6687ee2c63f920377708345c8d524c90f49d9  ./runs/A19/chunk_0008.npz
dcc9f9028acfa3a9e5372aa70ceea4197e93fcd7f31ceedba12a946123f63950  ./runs/A19/chunk_0009.npz
9687c8843a587786ca8ec940809468b3517a955fa69e634cccd78aa9609fe07e  ./runs/A19/chunk_0010.npz
ba436174d1dd9f447007a5aae4b2529edddfeead1eec83d8cf3f241b8650b2e5  ./runs/A19/chunk_0011.npz
68479106de29204f0f2a4e56152de2dcc2c4afe8ca2b260cc14684844435e6a6  ./runs/A19/chunk_0012.npz
fbf64b05f0c8a1a450bcc8a071b0324c1ea41c086adf1ed775217cf539028046  ./runs/A19/chunk_0013.npz
b5cb4fcfed6d49aabca91bdc326e055981ee94651efe02757e4f879594318698  ./runs/A19/chunk_0014.npz
27535a6bf236470faa4c78ad577d0c4dbcbe0511cc7260bc0a340fc60b618df3  ./runs/A19/chunk_0015.npz
27c6941148fbe7bb55ac3e645587892e6743f163ef5d9304e8938d7c1adf97d7  ./runs/A19/chunk_0016.npz
b82bbba2d9896c9cb28e3b4b12794362c8f7374752e1dc9f374a361c00932aa0  ./runs/A19/chunk_0017.npz
0d02e9dc1379ede004d7611ddf82e7afab53d5860c463277c6e28044ec11eafb  ./runs/A19/chunk_0018.npz
f7baac15acd9aa82e18eff6f274f8af53c725187eaae3d5bd668f1bf5c37edb2  ./runs/A19/chunk_0019.npz
edde7b29bf3dbd193cfe147560bf57560933f5940e2b4888dff59cc5347c0b56  ./runs/A19/chunk_0020.npz
37449217674c620400525d7bf4e177465f48d6703a64ed0ee52419d015b1aa7e  ./runs/A19/chunk_0021.npz
7d04b7a0233e223f5ece4281934bdf9d3698dec61665375627004667992e3858  ./runs/A19/chunk_0022.npz
4510baf0281ce3c637a89a8c5447cb26e2f256e2adb143adb2692c48c8083452  ./runs/A19/chunk_0023.npz
034a95b9f0e1822d64170cce0a76220dfba30d23f4580ec4bd66cbe99d44bfe6  ./runs/A19/chunk_0024.npz
b77a86dd43492cb9a3461fac8f8848a936608993ef5cb066fd7f1adb7c6f616a  ./runs/A19/chunk_0025.npz
560906543b65ead97bca227cf3cf6cd9766207b26598f0ccd8cd05f6a2c7ac26  ./runs/A19/chunk_0026.npz
93c628efebed845481c2709fdb4d780c5217e5edb8d9bd2b3efbf57d7d48366e  ./runs/A19/chunk_0027.npz
b29892d2f9f40f547d01b60a932175508b0880f54a0f0a33e84cd07b9c959638  ./runs/A19/chunk_0028.npz
03758511ea261e740bbb9b25caba9d1fe0d6dcfaa14dd098aa88525e3c97e526  ./runs/A19/chunk_0029.npz
75c5baf16925585f380c797c7d9d097f286d56cfaa545fab1e052e0e5f005343  ./runs/A19/chunk_0030.npz
5a7a70a4423c4e6642f67c1cfcbadb1b9cdfa0fc4f0f6936bbfc93ec7dba2d50  ./runs/A19/chunk_0031.npz
de3c0b45ea2b6217692c8298ff9dbeca5ef519615e4f3de9131c2d7f943243ca  ./runs/A19/chunk_0032.npz
3ea6ab0a7d35dd3e26e65839e61bfa04f8cad9572f38c8f4b2c55c4853c0b0aa  ./runs/A19/chunk_0033.npz
519b4e1a2f0f177a58354ea08ad4b81e0eccba82231733391fbd7074303da28f  ./runs/A19/chunk_0034.npz
09c0210390ba665450742bb06bd111f26d07c0da361b69df0a54a8bb6ed8be90  ./runs/A19/chunk_0035.npz
a881445a56052192bf5bde3938cc56fb6054fb55d244b4f6cd2e57e753e1aee8  ./runs/A19/chunk_0036.npz
1e50b93cf2cc1aa74fabbd9a1819db5abc4757fc84bf147d9caffe4c32c862d5  ./runs/A19/chunk_0037.npz
65493ab1994f5ca2495238506eb9a77c007e7c451074114c96213eb0ea822dc4  ./runs/A19/chunk_0038.npz
d711fa7dfb1219b248f66200c28b58644b5ddc836baa57ff473bcffbeedcdcc8  ./runs/A19/chunk_0039.npz
caf31da0e5104b9c7c241dd9f928959c461c8dc01012b5f8ed3bd38fe8b48718  ./runs/A19/meta.json
f8e514ede7fb985277f11daa9fe37867ec9b39d8ca5c774a2703b452c5bd5ac4  ./runs/A19/store.npy
685a07585921d5ebdf38b0013d8d6019f68c1682462c67194afac26a0c8a0ea6  ./runs/TOY2/chunk_0000.npz
2f6b7db6ac6c2c8c77caca571963afbb71a23dacec381b53e4c5eb75140629a2  ./runs/TOY2/chunk_0001.npz
681b929579b15691d7a61f34cd7e150ddd0bda4d5bb0eaf0ca5e79c9b9cb8d4f  ./runs/TOY2/chunk_0002.npz
ee5046201d524a11881cc8e6a78c7c684cc54cb32c6ac1c811566c53213a2df8  ./runs/TOY2/chunk_0003.npz
1172d4583eee5b3d5f33bab5c0a1e1ddc222f839d35f93ad7b72169746aafc93  ./runs/TOY2/chunk_0004.npz
952be2f879334f904d6600a3a4af19c29653de56a3f5a0757d4f9c2e733c1fd0  ./runs/TOY2/chunk_0005.npz
3cd5ee9dca2f057e29ca4f64525488d53689cf8290fb10e162c2a3d05508ba70  ./runs/TOY2/chunk_0006.npz
47e396ef59fc14a6f6a2b7428ba27d8ee8da31d41f1ba26390f14421ac562f06  ./runs/TOY2/chunk_0007.npz
f5e7f81b593b8c4e8334d23b0d8a1a0b1cab6b53fc7b11edd5702b323ef64f46  ./runs/TOY2/chunk_0008.npz
15c42a13a026a1f9c312a48f74f20e12a84d5ca7da22bc9fdc37fb7d51b3ce11  ./runs/TOY2/chunk_0009.npz
79c7b59d4302903e6d8aa6be71adcf43c8d87ef392953f48dde3c9b7cee6f42c  ./runs/TOY2/chunk_0010.npz
4362aad863ac4da56b75f37bcc139a49d17be3d86fc18f823116106251276973  ./runs/TOY2/chunk_0011.npz
579f247c1d5ae71ddbcb14d1d15dfe562e7242524426a91d95e0c28ab41370bc  ./runs/TOY2/chunk_0012.npz
6b1880706f534d9e3c490c4404d79aec1a29be1a190477782650034f63dd2150  ./runs/TOY2/chunk_0013.npz
b4c296c3f42c41ff7cd9a48636b66f9308ffd094cb31eb25003e0d0ac9ce482c  ./runs/TOY2/chunk_0014.npz
444019dca7e3ab8404d01579d9ae4df60cf4d33758ae66c36c2de8c1147a6281  ./runs/TOY2/chunk_0015.npz
f603dc370565774be0e3acbb7fa12bdb4912d0a88afbbbcdce70fe7fac9a06bb  ./runs/TOY2/chunk_0016.npz
809ce20dd669c4b7a77dfc9d6aaf92e0cb8cc1b563c1e3ea921aa38ff8442e4f  ./runs/TOY2/chunk_0017.npz
ce7ec1c59c07e9eb1c4b8ad62e5e9e1cff83c10548207c5212c8a93fcc38d7fa  ./runs/TOY2/chunk_0018.npz
57cc1ae14a8327909b9d6370857d13caa950f7d81c85afb5fccb5beba3b058fa  ./runs/TOY2/chunk_0019.npz
ff6abf2dff15e294d6f028d8272c4b79e3cad810bdd14debb09ce5a579034de4  ./runs/TOY2/chunk_0020.npz
17495b26f6d3b8034bf4a8420bc7031bdbd0363110eb55b8afb20427f8daec60  ./runs/TOY2/chunk_0021.npz
e6adce97355ffb4bc5a88d07af0073c494c8e438492bf153af8c84a62b60f2f5  ./runs/TOY2/chunk_0022.npz
643a697d9f28c5d74e9b2422270ee71960fbe50bb1f99eb7ae489d1bc7281b9c  ./runs/TOY2/chunk_0023.npz
bf508d766fe3f2192ca677af2a9afaac79257dc1768adfa651941973085b2f10  ./runs/TOY2/chunk_0024.npz
d818f7f3e8bf5794384ca5edabd2ba08ecd1020864dbe68a4e57231a748d71ba  ./runs/TOY2/chunk_0025.npz
d69fd47a6877fd6235931d24014846e32ce0a5db6e2f8acfdc86164ac7e95237  ./runs/TOY2/chunk_0026.npz
b0606dba8eabea208306c6f8f68ef5c90b3377f8662b959c086dddf06111615a  ./runs/TOY2/chunk_0027.npz
dda1f28dd5daa983b68c64c5bd815ca1abeb8cf3a80fdce4d06e16ceb83b5ce5  ./runs/TOY2/chunk_0028.npz
92188e9b9041d1c4daca170b333b49f76a84243ca18a139a595afdf8afa7cf6e  ./runs/TOY2/chunk_0029.npz
f5b5d90fd0944a46f6a010f2b2ad6ffd900e623468f8437b994d4a1343d8fe37  ./runs/TOY2/chunk_0030.npz
6b404b11fde8eae855b5a3fe548a323ae3e43bfae906c9f315f87b176ff3ceba  ./runs/TOY2/chunk_0031.npz
98cf0dcc4324505f7ca614b3d3ec3e50a15e9857cd768bd6ee5e699b50fa2422  ./runs/TOY2/chunk_0032.npz
feaec6d45f02b6c2c595cd04b4d06adb753d7aa5631126762c2b707dcc4d8f41  ./runs/TOY2/chunk_0033.npz
4ef071657d5eb9a1e66f44db1e8609d9fb3781be56288e0b006ce5f1a79ea65a  ./runs/TOY2/chunk_0034.npz
6f976b9ce72062f9500708d223b94914a66094d7c356e550ab128318a3a72aea  ./runs/TOY2/chunk_0035.npz
338cc3682c2cbc28c7055821e94357bef7aab921e92a0ee1a710785e8a3a5d9d  ./runs/TOY2/chunk_0036.npz
f90bc1fd83428f7ef82fd287e2425d845b246c06a9cfce277bee0d5ef3d43d05  ./runs/TOY2/chunk_0037.npz
d6791f1526951396b4f7b794eb34f250bf9e9a264af34f3322e1d90811e1c6ff  ./runs/TOY2/chunk_0038.npz
c676bc17c4d784479f1948487b54b44040bfb4417c9534ea48e7cf597ab3dc0a  ./runs/TOY2/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY2/meta.json
b92c953cfe97421979e7e70ed9cbba5511884fd682b03f6400a1cce0440ed73e  ./runs/TOY2/store.npy
b2b1228e8d62b665df977e40cf81cf8ad03e042762567f69f378c2ab7563bf31  ./runs/TOY/chunk_0000.npz
b3eb1d895369ecc9d7b337ff3faaa04dca8e5b8aea337ccd00841ac49fa9d894  ./runs/TOY/chunk_0001.npz
f281a4a7aa51480d358dba2c52024ec3966dfaed9616b5ded6aaa84ce7e6fe2c  ./runs/TOY/chunk_0002.npz
ff8ea2713a509b889ca54501b6c96776789885a4f2d59e4ed41d2b8c551807fe  ./runs/TOY/chunk_0003.npz
8dbe60e11c37a55559ca09f41615a75664269010ac8b0486e8c467ab2a749aab  ./runs/TOY/chunk_0004.npz
9f5af5894f6e9eda0b1e07586449e4b856e6bc8ca3690bc11609b5b5e3716aa4  ./runs/TOY/chunk_0005.npz
f519d60fa22ebbb4c1d0282a5e87d3aa79b87257bdd6009a19a101cc11ff1737  ./runs/TOY/chunk_0006.npz
5fe724dee75513eb1108c98d6f3d68d80ebd66b271c7e8dfd46bfc5ef03ac9ea  ./runs/TOY/chunk_0007.npz
d48baab9af8b44cc913a88d8d7a68b6881661750d5c1513300743d4880796083  ./runs/TOY/chunk_0008.npz
0bdf21fbbd77f70ff3c197d7c2454b00f06b98f65b8e1fe8407397f974eca4ce  ./runs/TOY/chunk_0009.npz
6a8f819baf677c243529a5cc5ca2e9553c6e8654c07e17376935d66afd91dec4  ./runs/TOY/chunk_0010.npz
a11ceee5d485a0818af163151a81ed260319bb000e9cccf31521220eae9041d3  ./runs/TOY/chunk_0011.npz
2607d1dd782d6aa888d8fe3973f94ac1f1e478227a1cf8a5cf9db1be78dbb0ab  ./runs/TOY/chunk_0012.npz
bef3140e52b83e363c092d0f663121fed2e61a3adf5b9fca9f9719560a00d60b  ./runs/TOY/chunk_0013.npz
95a9b60d2ba6ae2dc606e1a13bbe24f0d1806155eb833a95e50d359694e6e258  ./runs/TOY/chunk_0014.npz
ca133f0f61532338490b27308000252f0125516da99bc5b2cc7505441d9bbfc1  ./runs/TOY/chunk_0015.npz
6a614559d839ab6e91e28c71c6228234ef6c2e78bc0e6c7807f7ff0bca7c2456  ./runs/TOY/chunk_0016.npz
2a5eaf46ebd50d5a6596251abd0c9fd5f3099c41b830359320738abb1712641b  ./runs/TOY/chunk_0017.npz
cad871e0f93dfb25f9223b84ebc1a848da2b9c621aa1e3e0d4af65c1436a26b1  ./runs/TOY/chunk_0018.npz
e2da49609f7814657fae4bf14921d34e1db58fa1bb33ab9ded101cc2fdaddc92  ./runs/TOY/chunk_0019.npz
a2b886f770a8d137a3e4c86b276a9e0555456091ea1377b8622861746df43803  ./runs/TOY/chunk_0020.npz
88b0bb846338d0d93ef11d4998665d3e6e9ae6c2b17f97bcc4bcc90feca8de7a  ./runs/TOY/chunk_0021.npz
80adad5072b23de37e03bf669e5241eb2b659b97306882e46b89db4715fbe363  ./runs/TOY/chunk_0022.npz
800e0726595cd0b8663f79748653b0c100c61509c3767a95454e12cad223bbbe  ./runs/TOY/chunk_0023.npz
90086d365e301ebc1e6bb395ab9ab32a192ba4b6d1176d622ebf17cdbdf72263  ./runs/TOY/chunk_0024.npz
bde77f5c5a4f0e0108860b6c5dd0facda3d0619a394dc54cb223b4d562056fc9  ./runs/TOY/chunk_0025.npz
5b8487b00a7bb013e1dc56808ac2a2107565f18f9e38f9f98e932d86b24cf811  ./runs/TOY/chunk_0026.npz
713b82fee7c58a8708f4e960a06a3859b009b9e890b50e1ebf7ab17c3f343029  ./runs/TOY/chunk_0027.npz
d73c5c21947b525617fc07ab21d6885588db051c12e5e60696271a8509b64ff3  ./runs/TOY/chunk_0028.npz
cf1766fcda7c66ce41ffaf021c31ab588c73df9e58874c20a3ff794c889e88a4  ./runs/TOY/chunk_0029.npz
d225206adb221fcc95f5d4a673c82405446bb27469d5a475c12579dd8891bddc  ./runs/TOY/chunk_0030.npz
770a779c6bbac92866e3247e57fc89e17400373cdc106f4019a38880cbe625a8  ./runs/TOY/chunk_0031.npz
b334366d6a0a466da455dbcf6e3b90f4301f83d9123c80b97c5c3795ab038b31  ./runs/TOY/chunk_0032.npz
5778ff5d08a1c1f062837de0cd672c04e0a12141c27335c675aa7579f3843256  ./runs/TOY/chunk_0033.npz
47870478fdf08230c7ae328c8df61562c01541283e40a471e851ad216cb82378  ./runs/TOY/chunk_0034.npz
28c54d555d0a6cad37f293c7abaec5e4bfbfea020ecbe07407798337eda5851c  ./runs/TOY/chunk_0035.npz
24b37c39a965c5ebeb96fe1c55d03160ae7a73c937767576924299f867242bef  ./runs/TOY/chunk_0036.npz
3ed8fdff8f677105a47916fc6d2fb34babcfd5de908be4b3a9030b99605d1589  ./runs/TOY/chunk_0037.npz
f944413422d07311dd166c7e7d1043407a0aa658ba9ebc9a976b9bf166752989  ./runs/TOY/chunk_0038.npz
c5caffbb23155d4307a382edd118dcccbf573ac399b90b6eeb2ba98533b8fb3a  ./runs/TOY/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY/meta.json
8cf0dc3fa8b35e578676f5b05a2db31a9191c6ab8f407e23de30172fe442d43f  ./runs/TOY/store.npy
ebbdfaebcc10da6e9dc76f83c92024dff33e13638d2cbe8588207efd07a2a744  ./summarize.py
2036c6372700d6571291d989f3aa8af6cce3331494844ce8dfa37a970d9df043  ./summary.json
f8248bebd2c35a6ba25791a3d8cc65cbc45a7199ab2fee79da4d2d3a0e5d5c57  ./summary.log
17df2d99b6c80a008a4dd32782d43363e03da90152a3efca8a0507667e097f4d  ./uv_compare.log
b09ddb5ace07a2b0f8c01dbb009f2c1bb2d6bf3abe7eeaadd50059b5569afcc1  ./uv_compare.py
b7505606ac013957ef98c1042e7f76773d718ab27e19af5d4c338f95cd84a5c8  ./validate_sampler.json
8513bca893d78d43cba937bc0b57bc46e00c95808fc5c1ce0c3d8267a42796ab  ./validate_sampler.log
deee77d74eab3797f535b3a554d72ebac966828f614f45b317dca031546114c9  ./validate_sampler.py
efd42e4b2ce8061bdc3445a77546d857f433b833146bfa7b69def748517edab1  ./verify/__pycache__/vanalyze.cpython-314.pyc
dbe1b4c2da81b73e3fe57ad8051fbc1850b4ed4aef16dc1b7e70a5a0ebb49f79  ./verify/__pycache__/vkernel.cpython-314.pyc
ae83caeefa61fb03196d945b5d2e5d87498a53b77402e10d7d355bad69ee1f86  ./verify/__pycache__/vnm.cpython-314.pyc
3da37f6a4d23a9c041e766de2b668db33521fed069c3d13d1912ce8240d757fc  ./verify/README.md
6480c116b0668f69e653d43c4af38c0bbc08c4ff8c1f8b0355cc8ca3918d7fe4  ./verify/results/A14cap_t0.json
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.log
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.out
40cab75a7e9cc106ddf3f03648b2863288bdce0f204e8872957ee3c5cd50fc6f  ./verify/results/A14cap_t1.json
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.log
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.out
9fbd4c0d505e1306354eb9cb6c5a812471445ac9a6d5c262c084c875ecc53dda  ./verify/results/A14cap_t2.json
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.log
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.out
43db11cf8cf799f717e80e92ae671d9b41439a18fd2f059a2d01afd225cbfa74  ./verify/results/A14_t0.json
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.log
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.out
cc1910d1b94890325d05ff9e0b8782ae11ebcc57c6e2f8caacb2aea35678e280  ./verify/results/A14_t1.json
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.log
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.out
7811bf025d967e29fef4ef48462bcdd7dfeac4d4e5db4d9ca6b5e0a62b634ae2  ./verify/results/A14_t2.json
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.log
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.out
92edcaa167486028c07c0e8e169e4a9356dc206c477ab72e64ed6734382d7855  ./verify/results/A19cap_t0.json
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.log
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.out
182ddfa3478a759101e678a58fc12a15f34a06598931bb22d7c179dd617f2760  ./verify/results/A19cap_t1.json
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.log
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.out
bbfb0e1f98612974d8d0b336af0645b90386fc209c85e3acd692f7ffdf1e0ebd  ./verify/results/A19cap_t2.json
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.log
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.out
dcfa0878d02582312d52ab446c69f011c25ffae77128e3039904be2caac3d4a8  ./verify/results/A19_t0.json
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.log
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.out
b240aa16f1b426ff6110450f765b4282d58f06bd6b1270da9ca3c2449dbc40e1  ./verify/results/A19_t1.json
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.log
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.out
7975e91dbb2f95906cf8b259f9943efee5a238edc3531aa11b77493df32f5ad7  ./verify/results/A19_t2.json
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.log
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.out
0da9cd48f9ba164c6c9a70a689ff5bf05421075da9726b288a2680b97740cb29  ./verify/results/done.txt
daff53f47a698eab64e7e63314f38ecf194e8db6dc29446d9498f12b2223e83f  ./verify/results/queue.txt
66853bead83fbb55a7904630244501d2d2e5784c8a460c3b0fc61d99a12fe625  ./verify/results/TOY_t0.json
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.log
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.out
4c0b4a61ace5f1760978f6bd53b1788c8f586fcdd3b59644d0742ad287eb3107  ./verify/run_all.sh
44a88cec3ee3043fa3a785bd378d3a996bfc86fdf6d21cb6b96c9a52a765a55e  ./verify/run_analysis.sh
804a3637c5eea910c14556c263834a96bae6d7c558290e3e06dcb92df40a3262  ./verify/runs/A14cap_p0.log
e38a6bb60c9912cab4c3d8b37df5f7fc381a40a6e7329b22f43b33c4c8bf7d04  ./verify/runs/A14cap_p0.npz
2b2a74a67922736e93adcc5b22aaa851481817aef271cf0e80172713560f0b26  ./verify/runs/A14cap_p0.out
b51dc0ce0974ff1adc2eaf37a7f93877cf6816996c4c3983d144233fa0aa1689  ./verify/runs/A14cap_p1.log
d442b7246cbce3f5d54d53dcd2f878aae1f6532cf23ca07d8a53582f0efe7410  ./verify/runs/A14cap_p1.npz
070b9fccd2fa9b85881acc0c74eaf3462150a92e95119bca7e8fb0894b86000e  ./verify/runs/A14cap_p1.out
4fdc8ce058f2166e1e0338684f94e34830cd2bad530e2536440d3c6e3d8dac93  ./verify/runs/A14cap_p2.log
c8f3537d84ccfa6f789343c09a5f99822b5af89de4bd8305eed56a806163fe04  ./verify/runs/A14cap_p2.npz
8d745e562b70e300eba59c7282fb3d424e996ad34ab3c89f52bd76953e6fe991  ./verify/runs/A14cap_p2.out
e3297cd3d8f55c2d74cd57d6bf30529c270ff3c62188861ca8d84ea270b6d035  ./verify/runs/A14cap_p3.log
d3a514dd5b68e9103fbd3b03cb4f7b37756291c1fb1ce1b81b6b2e4b86e784c1  ./verify/runs/A14cap_p3.npz
e8e1306626b359f81d521a12626aa103931b8b3864fea0e1b1e9e389720cf071  ./verify/runs/A14cap_p3.out
9054625ae0f0ed28704c0c6913621c3ae64eb88e5ac8ce736a43cdcc7e50860d  ./verify/runs/A14cap_p4.log
2b866ee881c8938dff770f96acd2ef3f5a28371c0f2e0627f91d690cb055f865  ./verify/runs/A14cap_p4.npz
1cef74b069fa5295c0aa219181cfc5bf9d652c186e51287c897ce806523c2d4a  ./verify/runs/A14cap_p4.out
97b21b675315eec17d9aff67096c62148b03f098d481e8f89cc084a753f098fc  ./verify/runs/A14capr3.log
4de49f62f6df95731f632de63e22f73ae631e2ad8c23c2e6a9453b24e46c9ca1  ./verify/runs/A14capr3.npz
e67a1755e5870545a48c356268d8d4b356d9b1bc9bf3474095d3d8e4a3568dd5  ./verify/runs/A14capr3.out
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.log
12d842eedf095b639b4db643dfce9d638556e41aa9cf0f7c3508776d5810ecfd  ./verify/runs/A14_p0.npz
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.out
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.log
7a3539ba33e3ac54938b8d5d27552cf837a678064e8bb04da107008390e6e101  ./verify/runs/A14_p1.npz
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.out
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.log
741f865b31b1569c85fe2df05d24e8750e886fdbf19f89550cfcab50bb25ee70  ./verify/runs/A14_p2.npz
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.out
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.log
409ffd141a7d279c984361a66b9ede1fcdffe5d7be1ea9e991988945054976bc  ./verify/runs/A14_p3.npz
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.out
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.log
dbc6ee770f41696e6a1e611a43fe3fe290484dc7748b5a4de31fb038a555aa6c  ./verify/runs/A14_p4.npz
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.out
c4cef9f59f6d16bb4ec22e24b93f0b43c93889dfbfde9cd33a47fbb0e24ffb9a  ./verify/runs/A14r3.log
44a43cb88e68503676fea0b9f9bcf47d7a82f6129a8613cea6a20d551231cee0  ./verify/runs/A14r3.npz
51a7d4b6a4bb666ad08eb76bc868f656d0ff75325e59e118d7451387f220b6ad  ./verify/runs/A14r3.out
ebc6d7400332ee73d75a71e4b4b98ad0e4b08087d08e27271f46b5b206df164d  ./verify/runs/A14r3rc001.log
0ff5abf909277a28e4278da85ba7cf4a64245e60c7687f6eeb91e7d76af118f6  ./verify/runs/A14r3rc001.npz
759c622bef028e212701676a2964be3e832ee0a9b2ef6cab6188adff2233683b  ./verify/runs/A14r3rc001.out
c4c85b09a78b3e436d21a31a8568c7e68556ca40bd13d02f2fcd283b76a8d7fa  ./verify/runs/A19cap_p0.log
eabaaf482a3cb3cf70f0333a348f0780d47f7f7a3543c5368921084d47b38a7e  ./verify/runs/A19cap_p0.npz
39dcc53496eb87b8905e40d31c88d005268370f63f6721a3c7801fba6d1e162a  ./verify/runs/A19cap_p0.out
d015daf1ee234d92c8100ef5ca4363b2188ef80fb7b46a516ff89c7d340ebe08  ./verify/runs/A19cap_p1.log
ca216d2d890d25d8b37f96e22f1dc4cedc5229f46d955ad49a9275479adf6119  ./verify/runs/A19cap_p1.npz
290b5e765a53b1f41ff9e7b1c93d614ae9e9c4a5bfc7bcaf88fccca8627d858f  ./verify/runs/A19cap_p1.out
d3caebe22b8dd45ba1f7652d3036453d1673caad693b8d75b7691d778b5dc869  ./verify/runs/A19cap_p2.log
5b9aeaeb127a00376b6d0bfead1a6f17884b49ce4ac7ccba0ab6ce2093351302  ./verify/runs/A19cap_p2.npz
852afbecce79a3f6050e28824ca49a8cafeb0856485768f8d347b1da1879dd90  ./verify/runs/A19cap_p2.out
02617f3f3bd2699f1b3dec12e4f1e4505bddb89ed8a11317d24da5c73965d1fb  ./verify/runs/A19cap_p3.log
b44c6aa0c96456f94b69357f4038194fd1facbff20731b67f8eb5ef40e927e7c  ./verify/runs/A19cap_p3.npz
9d4fadac6ac1dd18116db8b19702f1e0a9138f2f01c62a75b95e2de3f5455dc0  ./verify/runs/A19cap_p3.out
743002ddff56f65970fb5d41f90d86954d0d30bf30fc25080ef131ff115d48a6  ./verify/runs/A19cap_p4.log
d6736b4a364f995056207cc868cf54c146f5841597d4a26889c82ddb151bb60b  ./verify/runs/A19cap_p4.npz
b99613264a454dda96a9bfd4078787edb1c0aba03a431c5c21ceac96c4d12dda  ./verify/runs/A19cap_p4.out
0ea82a2b98f1558ae31679302e510b0aa5d69798ebc7ecf44996bc78737b3de4  ./verify/runs/A19capr3.log
f8b79f20030746f15cd065c1c3d47e70681302110d092ef576e46c0a13c77eaf  ./verify/runs/A19capr3.npz
63dd13c38ce6cc772596d8e5f8670c2dcda602235e8218f694acaf1db3fe1c7c  ./verify/runs/A19capr3.out
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.log
5d548fa4899ed10b85c8f3c7605204c260d2c6fc03ea9ee951151ea97a2f6f47  ./verify/runs/A19_p0.npz
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.out
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.log
52223d60d8b4e13fe03e9546deef0ff7d1c672ca26c46093d50f7b862f02a448  ./verify/runs/A19_p1.npz
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.out
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.log
eff7aeec1f94998f4d50498dda998e5277431f8d12ae63374fc82c13164f8a5e  ./verify/runs/A19_p2.npz
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.out
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.log
940137250326058f788c89724f2eb641007b0487a8c42caf3b1edc47c266f44e  ./verify/runs/A19_p3.npz
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.out
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.log
2ac6a4187c6a39988eb4fc77b38f46bdd805bc0a52f543c24d89929442228eff  ./verify/runs/A19_p4.npz
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.out
22bea5cb9ab7998d250314c93ecee56b6a9c3bc733227a87e3ccd3919c613f7c  ./verify/runs/A19r3.log
5d54e965c7f602d4e4f7aa6c07deacf7e74a560c433b4f310a10a0a6a734b6ea  ./verify/runs/A19r3.npz
737f7001709e44230415148039c754b3edceb5a7fe5626299e8892ec97a28d5c  ./verify/runs/A19r3.out
47f9c3f3fa97967114c30abb8bc2208ff563b19d7c5835b59241cd2ba532df7a  ./verify/runs/done.txt
e07d2f71ef98a7a85f2d077a64b4d249cdbb11a62e7fb088875adc6b0da60a27  ./verify/runs/queue.txt
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.log
ea7c9abe7de639399d5a3b4fc7438542834c76268d27d0b35bf3eae2ab7c6676  ./verify/runs/TOY_p0.npz
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.out
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.log
0f34d70aa1279922054680d74b8e970d5602bec6aa6dbede284727c87728d3af  ./verify/runs/TOY_p1.npz
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.out
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.log
66b61858056cd93a366345d85764a1bbf0e40ca1ec1bab7424c4aef09b189fe3  ./verify/runs/TOY_p2.npz
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.out
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.log
2d793de59ad3f7ad4a97c2f3405e97dc2f40b10a31ea21d0a1f63ec6d04025e2  ./verify/runs/TOY_p3.npz
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.out
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.log
1eadc899b725dee003b45e916afce79b644a0827b9ffb00b87ead7b797bd336a  ./verify/runs/TOY_p4.npz
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.out
932ae864be7055c71e38689dd8adc5d3f158442d68e731f8328c39b02986b690  ./verify/vanalyze.py
3bd0002014fde3ecc3f07ad6e833c6b0d318ecdcf22619d49552bd8c48c2e4bd  ./verify/vcompare.log
6095a22ef649c1af2a94a283511c534db77ed024d0fdf12ab85c4d9f092a99e6  ./verify/vcompare.py
5a17b6a5c4cceb613e2c2cc35578d9278b522153ccbc5ddf7cbcf711ce2b7b4e  ./verify/vcutoff_dF.log
20a7a608e748bff45796517a4b3299d63fb0551744f83574a1513ff6aa3c24a0  ./verify/vcutoff_dF.py
721280d46cb15fd1543e357b7fe7102e518acaad822beee6ca1aee3fe46467ac  ./verify/vcutoff.json
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.log
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.out
46ee06b2a9ab7a113daba3ffd334115edd83e73d82c92cc87eed44eb29b6fbd1  ./verify/vcutoff_parts.log
506bcfd791176d059fd1a561af56d498709f845bf219f49913ecf9233feab996  ./verify/vcutoff_parts.py
c8845d84184504187af50a3e62ec05db767a1394a9851763cb2cf9642b24d431  ./verify/vcutoff.py
aefa2a0f3d1694ded391909bea7cfac7428c756d301e6fdc953ecdc618e6ae9d  ./verify/vcutoff_rc001.log
617c8515d459c52f686748c082ab1d43186ff44f4f18ce393dac40a3a1e1b6e7  ./verify/vcutoff_rc001.py
dec49840be53f58ab242ee5caa6322d1f8e82213d73cd781ecb0024be1447340  ./verify/v_kernel_check.log
34f55a354daec9902ae0c1a03078b95688bbdf062d58b83ec10bcfca2bd24421  ./verify/v_kernel_check.py
569b6c0189e07d0068b446bf90b16d66469fc63d0575ef085d2c13cbb688cac7  ./verify/vkernel.py
93ea8944b237f4966abc02191c851c88faa7343b0aaa95c9a91af9b10373b319  ./verify/vnm.py
4cea48ca8a37b67010a1fbb1b889ed4a817c8a916b361295c8657312ddd0bd5b  ./verify/vnm_selftest.log
9a9539ef76a1d0aecc25b035976887ffe4dd1981ba7d8d4bdd009948e3dabe34  ./verify/vrates.log
a82ec629fc3e2398af649935e7a3f5331f389e484c64be320abe49a5dde17c1b  ./verify/vrates.py
83d96110ed3193506f743515848ba1c1340e24470a3051570aef359ab97ced82  ./verify/vsigncross.log
8a6585b76e77fa61720ce227807e938897f7eef35bd7fe89a1526f4f9440bdab  ./verify/vsigncross.py
429bead081e00569b998a610751457fdbe783945aa1d81599b097476eb693ad7  ./verify/vsim.py
9bf30eb33cec036814fa2fb86943bbc833887b7b4aa66865d46c72b5324125a6  ./verify/vsummary.json
a99c95f47866280827e411f01f004ed33e45049ebc6270b942e17164e72293f7  ./verify/vsummary.log
9655c5abee5d83ec8ec974bcd1580fbb8ba1aefaa17dbcd948b7bf4a4dca167e  ./verify/vsummary.py
7bf30b916f13da3d9d42b8704a4f2627b22093841de44924d236cce9c83556fe  ./verify/vtest_analysis.log
d83849091b1b25968e678c240b28daa2ab578d53eaa9d4a3fc3c858e04fa97a9  ./verify/vtest_analysis.py


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/item13_outside_uvcheck_sha256_final.txt <==
7c6850d2801e506fa868caabf8ade74b2709ea60d013cf94b1f5167433ec93c8  ./analyze.py
c793cf3d03d28ff73b0a9fd861dcd7967f7782fab166a08f9c488ad8a85157de  ./cascade2d.py
b4fe52b288c194a70224582c4da09dd3e6c943e1f68893c5edc716d84b871efb  ./cmi_est.py
faed8a87a4f6e0989862f02ec4915f8a84ca9aa7af8c2437cd4af6b6b98262e1  ./crosscheck.log
4d86882d82aa75a6959a2387c790a765a6f4f51d5bf20e793e8fbff00a6e369e  ./crosscheck.py
ff81ca2d72efa755bf7553aabab3f8a5f3cbbaf3d6f6768eb4076a13d07a90fc  ./kernel_quad.py
d6ca0779445757cfbf214ef46d7946d825c059a9cca7de5dccae429046ae98ab  ./logs/analyze_A14cap.log
0e77a1fea3df8be0002ca76994360c62d71c0028b0b84fd1100039aef097f416  ./logs/analyze_A14.log
af7831ffa65f5d68850150d442d50bfef96192df27fd6cc084e4219db8e29bba  ./logs/analyze_A14uv.log
f9d289d418631912697905b8014fef0a25e652ab4e1e53039b4e6342b36ddebd  ./logs/analyze_A19cap.log
7ac9d6d0f8e5a1ab36f9eab3e115ee62939bd731b5f18d44307de7da9ec51d27  ./logs/analyze_A19.log
d0caeb8dfea50d5bff78dd5fa902d4bc5e7e9f734d3e6917f44dbfbcd258d232  ./logs/analyze_TOY2.log
9b2babde03c60ee061f9540569156b424f4dff70c45487203b5f11bf63c4f021  ./logs/analyze_TOY.log
1988574d439963d148013f2e26fa61d8200d4c1887b5803c30904ac180c9273d  ./logs/chain1.sh
9bd5728547e094ee03911b139ae78cf3159fd027f730f2571d1ad3c2879f95ca  ./logs/chain2.sh
048413fa0d73fc8766ac946415a3eaf4e136a4049f9b54f038a814bfd102c42e  ./logs/chain3.sh
2c71a6d41b2a0d2173bed2c2459bd67cbb66899658497ffe19bbc5ca257af88f  ./logs/chain4.sh
b2fea0239a5753030d2e147f11fad99c88e31ebeb4da2d9baaa5efeb7f2973e9  ./logs/nm_bias_A14cap.log
65a71b785c446dd60edd70661aad16cd663850fe18a555e94cf799b4ba58591e  ./logs/nm_bias_A14.log
706a2fe27f84e4969f594f7121aabdf3c2d96a810fce78ad3e4b6a506d5e1ec3  ./logs/nm_bias_A19cap.log
1abbfbe04f61e4317291f9f93c6d74a0d20ab7c323151c3255dad13340593121  ./logs/nm_bias_A19.log
b761fb467d6aa1b77dbae52af4f4699c33716f6d64d9331d056b1a1f1b4ee1a3  ./logs/nm_bias_TOY.log
833d96379bfbc2da21e7c26253b2323598a265b8aa91891bc6592b2a3f1e844b  ./logs/nm_exact_selftest.log
d593a6eabf9be5952d746cda9a26355198c27ba276e6af548254ea732dbe274a  ./logs/queue_an.sh
9b0bb3f60f6b923ac7356efbacab351f713a12edeffa9e001a893f93e9d85332  ./logs/queue_toy2.sh
67ffc89128d7d3d37f19a3f5ef96922e3eb5b0f6f77ccfa4e479509d41d35eb2  ./logs/queue_uv.sh
423279c03580023e3e104a7344360648b6c6db9483d71b0a36859c9eaad45b29  ./logs/run_A14_0.log
ecd1457b1243384ceb8d6890cc28a8fc459b24953b3060635b01d4990cd52df8  ./logs/run_A14_1.log
2f08105f235d23ef532c006f2be19cab4810f930040725705cd4ded3a8919870  ./logs/run_A14cap_0.log
1f9bb90ee731c1f169794855c3a9df62ea03072140ace436d87d238d8bdb4568  ./logs/run_A14uv_0.log
9738ba834f9adece49c55629694d828e0620ac7a1295195a104e457531b8d43a  ./logs/run_A19_0.log
2dff7995e6d0803f35fb096fff16dd4cd6eb309f791cf2f07283ed24639098f0  ./logs/run_A19cap_0.log
377391e9df25d5239550f1061d9b5592c754623a598d732dc97133335817589a  ./logs/run_TOY_0.log
f649b5eea8a250087caa5bccefe8afd41eed90ee1556de3fe347969a7014672e  ./logs/run_TOY_1.log
ed85bf2aeba757de0cad7672886146333690ca2a0b7a90341831ee9472b8842e  ./logs/run_TOY2_0.log
9d3f26c8baeca34391c7fca393320f82b545ad4cecbf1de374fe1e2a71feb9bf  ./logs/run_TOY2_1.log
478a7992a261e284c8e2a0b7d98507513de56d77af65f777febb7c56ce831757  ./nm_bias_control.py
d0d772060b20cfd6605d920ab2e8efea93e5a58c486e8b6def596e389ac24fba  ./nm_exact.py
fbd4075240b511510b0d297991e144b79ebbdda77e531ba74218070f34526d6f  ./__pycache__/cascade2d.cpython-314.pyc
4fde970e99820bf39fc5a815bf3d5838dc48d64079b37be24346f128ea6d8222  ./__pycache__/cascade2d.env_density-53.py314.1.nbc
8f35a1c40bf22b34cbfafa936331731959494c3f56275c77339c1c0d8e3573b9  ./__pycache__/cascade2d.env_density-53.py314.nbi
70f8e5df6a1f1da7429536057f1574c7d0d0049c9db5bacc9037fa2d50e000bf  ./__pycache__/cascade2d.env_weights-45.py314.1.nbc
445b3e3314a81a132dfdecedf3c71dd70de57d1754a887c4876a95d58ed9f6b9  ./__pycache__/cascade2d.env_weights-45.py314.nbi
d35ff348cccc0565254e1002384ae6e7a3e8f700dd4fa59a7ea7bdf1b49f01e3  ./__pycache__/cascade2d.first_emission-74.py314.1.nbc
d88b5788bce741ea8fd7efdfdeb7afdf7431597cc854419d5bbccfa136a5bdf5  ./__pycache__/cascade2d.first_emission-74.py314.nbi
a831a878df15162db0cfb81cdecf07241532bf33e19c241c31acf121a8882746  ./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc
fb5fb8ec28f7964026c41ad78b3f829334d59bb7460a71d993bc945d7b10e3db  ./__pycache__/cascade2d.first_emission_many-100.py314.nbi
a6841a2a20ff1e3239fcf8d8dbd5f3cb10f665afb7dc90c605bef4b2c09c0469  ./__pycache__/cascade2d.run_chunk-112.py314.1.nbc
d7c52bbaccfa43eb307ad20aa6fb71bd341f5a48620a3e9896523746dcfcc5d6  ./__pycache__/cascade2d.run_chunk-112.py314.nbi
158f25a8445de235a40f10c9184d07c5bc071acb5b2900187978f584076ac5ca  ./__pycache__/cascade2d.trial-60.py314.1.nbc
f8fca23b0b1004fe57c7be00c44692a27e8c71959686e1d436b7df4244272a0c  ./__pycache__/cascade2d.trial-60.py314.nbi
4c4cd0d0206d640020ffbbce0c9cad6c413776f62ebd608ad2928e35154a4ec5  ./README.md
b9bff252ccb8b709cef7876172ee54201e10c297321f006465e80a2ead21c651  ./refs/hep-ph_9509353.pdf
81f71a53a5f47b442d59034385d2eb3631674ac39af3775b3e821d273bf1ac90  ./refs/hep-ph_9509353.txt
1a80569b8c60e99d7a33c2587e3ec64147063ebffbb8b384e8049396955c3d05  ./refs/hep-ph_9601220.pdf
9b7563fe16ef671e58417e7fa091136572192855d06feefe057b07b5b6fdc14c  ./refs/hep-ph_9601220.txt
5855919f2a803de4609374e676c3bf5ea5fa2782e10a2dad0457c7e0fd451e02  ./refs/hep-ph_9605302.pdf
8b7c6d307059de2db1499ebcdf78adaa70ca5aa4aeac448bda4f5c6562f49ae5  ./refs/hep-ph_9605302.txt
3b5042716964dd8c1b8accbe0392dea4f2619c53c77725a4d760e4b5ba55aa76  ./refs/SHA1SUMS
b1f2ebd053e44cb0ed9f51659a634381f8301aba1c92a1e41dcb1c6e5dadd207  ./results/A14cap.json
2243849a3b1ab06499d99cad15b2a8847f5612a9aa59afd1cc532d9e1928d003  ./results/A14cap_nmbias.json
179f3a46a87bd0507feea3ef10bb7f3c3e9bb00ac1ea72c7917b5e14be578e00  ./results/A14.json
7fa0458a05024295497eb59889683970747bd23a04eb9dca69ad0f85d6f96894  ./results/A14_nmbias.json
49d7f8c86c9996bf699026e01f3e8bd1096c75dbf10b66c87a85422b3a638bf8  ./results/A14uv.json
cce392222a62fb6dd4659e206ed1cf2675c34b516a3a3babb56a7af62bd00de8  ./results/A19cap.json
bcaf0d721e4b0db627d27d927f103d3214c679daa02782e296c729253629d728  ./results/A19cap_nmbias.json
77afbc33626a4d7f5e02aa50d9c425ca69ee55af68d5d3daee8fedbe4310a821  ./results/A19.json
310c3550ca8f390615750a7a81d7e2faa96c25ab06d29d17e955f1bfb87412c9  ./results/A19_nmbias.json
3025c55ca2dc16668021a569ab84f8fa9fd332ab8b4b760629e19ef40df38181  ./results/TOY2.json
de61155ac46aa61fa105735c4b9b57d0b274588c9762f407e2bdc9bcb6b48191  ./results/TOY.json
f9c282bffe944ac46d8cc152d5b92fb71577ca27f9d9fe1e48ca4b01ed0ec509  ./results/TOY_nmbias.json
ee75d9cfb39368a58b43fc02614e957208f685850daaa1d2fa7002f7516007ef  ./run_cascade.py
c177875f634b0d1ae147dd4328e4646ad37881cc93ecb963a27e4d8418d8c9a9  ./runs/A14cap/chunk_0000.npz
4425d9a3fd5350303ac20998f5b0991ee24a3e66954a782ed24a595752bd03ed  ./runs/A14cap/chunk_0001.npz
73a14f00bb202f57d563ddc45c00306c93f44f4c86b082c10d9e6732e7e881f1  ./runs/A14cap/chunk_0002.npz
7eb5fc8e81f6d9841b821ff7b19de613dab3cd290fdc627726bccac1f2f906e2  ./runs/A14cap/chunk_0003.npz
b29fe0a4103f5a7e56ed998ed8d456c65f0bbdf8829f8983bc7ac01001db077f  ./runs/A14cap/chunk_0004.npz
dde2be27fac7a71981a9c05ca18014759e1c0418f86f4dfe53e479d2d639c3ec  ./runs/A14cap/chunk_0005.npz
8f242db80059b67958fec24a46257ecd1a5f33f0b936968f8ea3c5e3af1ee993  ./runs/A14cap/chunk_0006.npz
763d27fe903088da35ec9d8d27fa99cbbf61a19b56453f1b62f857bd5e9c9c30  ./runs/A14cap/chunk_0007.npz
e947a8ab42706da07332089777fa7bc72dfa76259dacd6eab2e92aadd04483d0  ./runs/A14cap/chunk_0008.npz
0007b04e9f704e3df9b62e1010827f52899ddf00ade2694ba613af36e9dc4151  ./runs/A14cap/chunk_0009.npz
35b04e3d225ef166bc79fcd7cb2e1cc889aae6e431dd0fc8461c6f29566f29f4  ./runs/A14cap/chunk_0010.npz
ed8d99f0fbb7a1a3ba71252bcfa0e87e5f02cd981a16aae5119d144744b8e59c  ./runs/A14cap/chunk_0011.npz
4c7ea8f349de6e417963aea4dad01ba836af8375d6cb5cea003e46a76061a7c3  ./runs/A14cap/chunk_0012.npz
560cd2bb108341985085768b7cc56a93b5a288e70e781c51c437d3815d71d190  ./runs/A14cap/chunk_0013.npz
7e9c50f5b4bce0e1538d57c2b05a084be5cb57ac794b79875a17cd8ce811d540  ./runs/A14cap/chunk_0014.npz
b4853e47bd9c9ff8b37f9e832cbc8231b6945525cc96276a510fffb7031df5ae  ./runs/A14cap/chunk_0015.npz
e363576edaf0160653271f49d39269f4c0ad1374a26683c67ca28f0bebffd623  ./runs/A14cap/chunk_0016.npz
bdb3d7bafd4e1b7af5f25f19111a2da3960b873ccf110c5eb5f5b2c4c86d3211  ./runs/A14cap/chunk_0017.npz
fd7a9bb0c5fd2f8a547fd91bd83bc1b683052db049d884ddd99503f3486808f1  ./runs/A14cap/chunk_0018.npz
e81058fbeba411897946ef8218ca3d45fef16a705cfb6f88395bd4f6d640b21c  ./runs/A14cap/chunk_0019.npz
a8358fe64c987b658aa1a1edfe06d21b2a62fc4d838ef3c3013ca38b6aea6b6d  ./runs/A14cap/chunk_0020.npz
564eb37e5bdd71f0b7d5371d7c3dbe1016b9d86ed5c662558c76ccbb752d2866  ./runs/A14cap/chunk_0021.npz
e4303af9dfb76b4d337b73a2db870562b1c1af29c15d8eac870e055130a68ee7  ./runs/A14cap/chunk_0022.npz
4f26e8699d2e987aee5e11266fc94fcbe957d6d4d2f0d64212288537770640a2  ./runs/A14cap/chunk_0023.npz
f36dcb759d6ada2c26ce7f3f62008c774019360ef12837101d807daf2efd2337  ./runs/A14cap/chunk_0024.npz
bc71d6d69e27fea94d40b946b7c1bf41c60278eb3444ba69990010880dff619e  ./runs/A14cap/chunk_0025.npz
387355cf9c2790f51f613eb9c09cac1562b9b94bdfeddbdeed613e03184f74c7  ./runs/A14cap/chunk_0026.npz
9d0f2f14952e16f909014339fbb32f8e45798d1d95cb09408e13336769a54a6c  ./runs/A14cap/chunk_0027.npz
f42e0fee40b804ec958e6b94d18ecf11958faec6409a24f30e72fdea19b15875  ./runs/A14cap/chunk_0028.npz
bc698988512c772f387fc3f5b4b6af80cba1d8bfc8fc3275ed453130b4f0e04e  ./runs/A14cap/chunk_0029.npz
fcd9f85d4fc0c42b66dd87800e0ab933e90a58698b0bf3fa4f18a0a370fe50fd  ./runs/A14cap/chunk_0030.npz
56b87141178a1d6e67fb752b3e138ce697af40b25e158e8003a30a7927369f96  ./runs/A14cap/chunk_0031.npz
a9b944b790f6ad3a5d651ce731bf94404ef1af76bfc079092c12a75fed994d59  ./runs/A14cap/chunk_0032.npz
f78e120b32d707963549a05eec0ad3cd608f0ace11978753036be066a9fae735  ./runs/A14cap/chunk_0033.npz
5422a14928c87ba5aa96f969343798ed28f676406bfadff02d2f65dd7161d093  ./runs/A14cap/chunk_0034.npz
2b11391786054d4b7f922a392945967a578027907eeab903243ee6832e29aa4b  ./runs/A14cap/chunk_0035.npz
fd2381047f6bfcc609c78424833c72707499a9ca616902f4aca875c80b80853c  ./runs/A14cap/chunk_0036.npz
37d9702e2b7f19daa0a7a66f20b0a13a12f54b6f856e3e9ed8dba997b81a1a3f  ./runs/A14cap/chunk_0037.npz
d6f6d23e5c65cffdd7765ea2bea3e7ebdd47ddf3687f6856b03ba32352b2c386  ./runs/A14cap/chunk_0038.npz
6139fe20c6d3a005ab2a5395a32c57107526620726d16212c94633ece4526303  ./runs/A14cap/chunk_0039.npz
453a455ee8d7937f513c314a427ca79a5392290271060722a03654a5591af601  ./runs/A14cap/meta.json
72353ad377b67bd5a22f5cb8cf7f987afaec1b860b90b3bedf8f7a2faa72ac89  ./runs/A14cap/store.npy
a3f0bc9f3da67e8c899671c93227fbf4cb21ba9031817ff1dd7eec0dce3d42a6  ./runs/A14/chunk_0000.npz
b0012b862caabfb91b5b5d80ca0ae79eead47823e735cb078e4bc770d578a933  ./runs/A14/chunk_0001.npz
eaa0b90543e99f50a5ff663b8b245109541675997d8c03dc465b4f832319092c  ./runs/A14/chunk_0002.npz
a78695cce7e1dc5e834da348dfbef5fae3ac629b83aea09885bbc839a03e17c3  ./runs/A14/chunk_0003.npz
be47d7cc889bfb2be7e995adc9100d15429cc0c095a3e4c33830efb4bd6ab247  ./runs/A14/chunk_0004.npz
9fb5a833d627f980456b9ebb2a4a0c7d562ea31096267ee79739ab92635d3079  ./runs/A14/chunk_0005.npz
2b7d807cb6b3ad7b10e5025b359321e6aedb241118f5df3db0231669b51f634c  ./runs/A14/chunk_0006.npz
3bb0210267da7789011778eb2b8725dedeadf6a762343d0d48765b0b79f504aa  ./runs/A14/chunk_0007.npz
b6df88f3ec532a982d50cbaaf9c688b780d1a04acdbb93ddcac80233dfeb8a3a  ./runs/A14/chunk_0008.npz
4cc123b2ec5dc09d54a33f97b29abd58fcc4183336d0d3bf3ea81a491561c3ac  ./runs/A14/chunk_0009.npz
5583e52519eb767f7d1c46c09f50a3232d045378a895d99d38e363afbc3b0bd4  ./runs/A14/chunk_0010.npz
dc955d97acbb80888d9ddbaefce5257d24d67393d611e19fdb79812195f90b62  ./runs/A14/chunk_0011.npz
458a62b6b02b6cc12999cae6f930f186d7d47b527762833a4c775a6fefd49d2c  ./runs/A14/chunk_0012.npz
8accbc27ebe0dc24f0de0a8b1e1fe2fbf66bc998f94948b6ef9aabd650ce7e5e  ./runs/A14/chunk_0013.npz
d42bcd02795627296512330549f7d58850ba92a2009bdd1f8b46c6293b13d3f4  ./runs/A14/chunk_0014.npz
81cfd9a592b1ab19bc3fb5e4f076aceefb86c455b8ac6f38de67e0498c930b68  ./runs/A14/chunk_0015.npz
3434da18d5b510d5f26d68d19a1f376506bb1cd3370c520c55c890182707966c  ./runs/A14/chunk_0016.npz
55456d51efde9d509a28e8828d0b3949f02e4621c42ff8e740bf0384664d4380  ./runs/A14/chunk_0017.npz
ba31b53688783d597ccc34fbecd7ed5e334a7bff92341a62a61e14d9b27cfaf1  ./runs/A14/chunk_0018.npz
d44e5e7fa7e89f2293d29a5d860dafc5026f80595c6c8ab169d3d619d4a8c522  ./runs/A14/chunk_0019.npz
32f40254b6216a11e6339760a866126b2446cc9705439db14ba26a3e76c482f1  ./runs/A14/chunk_0020.npz
a3166205b548fcae99c1629cc477b8c63e589a0b1b75be432303d1859de796ee  ./runs/A14/chunk_0021.npz
de10a96ee3a1401253a877030c3ac49200859e5260720091bc0566e14371a1bb  ./runs/A14/chunk_0022.npz
8a52448db0713198e2150527a6b9cbdcac50904a199cd3a2ff7f249e51727818  ./runs/A14/chunk_0023.npz
5c65d9e417fc9071bf9f450790ffab78cd4ff7689bb4adac9071c66ea30d0e36  ./runs/A14/chunk_0024.npz
9ed2ef587216cbfdd4b6b16b94d2fd7758469685eb8b660a40cffc3e6653f66c  ./runs/A14/chunk_0025.npz
9adbfffdac2f7e1f44d31a0e2803c6fc0e38aed637e11d940e2fc02c0d3e40ea  ./runs/A14/chunk_0026.npz
8b8d0c500e5358d9437c20a5fee6b05030dec7be397577c7c206fb2f2e121035  ./runs/A14/chunk_0027.npz
edffac4e51ac8f318978be3b2c96854f33a71a728bf578ed95f6c7da06300a7f  ./runs/A14/chunk_0028.npz
08b3fe3e5a45fe156131d73c0b31409b39cf18b58c575b4ab489923c87b3be94  ./runs/A14/chunk_0029.npz
b61b3e6b2733677da59d2a01359edaac9af536604fc534457fe7dbb6f6915ad1  ./runs/A14/chunk_0030.npz
5509c27d705aaf6f2babb8b5c379c277d3900665d4c6009a087b6fc7eda94f0a  ./runs/A14/chunk_0031.npz
73167f35d01ca07ac60b067853a2a6f47dd76574319ef6e04505c23ca617b704  ./runs/A14/chunk_0032.npz
836823d3b15d6a3e22427eaa5508ad854c245c961378e541409c222b7622e438  ./runs/A14/chunk_0033.npz
2070a0ed030035ff1efee80bc50f38d225497f4be9515ef5c22e25716f78f2df  ./runs/A14/chunk_0034.npz
8a9ce4b1903dd2b02f113b9bb7ee74ebfb20ed14815d464f383a75b1ab4d0ff1  ./runs/A14/chunk_0035.npz
dc642490a5c42ce3ca619f21ddc59529fa3f51a51557ca91a78dfc0a9ce23ab3  ./runs/A14/chunk_0036.npz
88fd41e486cb62fcb0834a09af362f7778c8b84030b3d69b3bb09ff1763097ea  ./runs/A14/chunk_0037.npz
e27f0cf0be2cd69df5e4cb8eca557a276914ffc74929e49dce434e417013a3f4  ./runs/A14/chunk_0038.npz
0dc047daf88c1d6f7677370d0ef0a630c29e086620238f9a041b3abc707a0943  ./runs/A14/chunk_0039.npz
857faacfe3ed51d0cc61da6cd974af5345c6ea52354784ae728d46a7dccbb1ad  ./runs/A14/meta.json
c7712b58bbf17969b20263a25aa991b436a086e128189cefddcd21678d09ebc5  ./runs/A14/store.npy
906cf37d1118d4d6154f4ca37adff008216b60c53a6435677b1d7de2f4dd5a51  ./runs/A14uv/chunk_0000.npz
521a8b79646d6d5c19788c80e95b18526b39b9df0a62230b672a1393638c064d  ./runs/A14uv/chunk_0001.npz
83708d5be79b387bac004a7905a25100c7edea7f6dc729c5a66ba075417355a1  ./runs/A14uv/chunk_0002.npz
a2ca9f335702ad13356b7bad9f6970af4879b0ed8df44c1fe5e2b3db5cd7946d  ./runs/A14uv/chunk_0003.npz
e8d3e45e0152203d06b3ad5c14ffe846c68aadc9f6b6e489c38b9bd8abe190a3  ./runs/A14uv/chunk_0004.npz
827a602685efd51132c07c4f62abace0e16dad4fce7830f981a77a42f80fac46  ./runs/A14uv/chunk_0005.npz
cc86b5fa6bcb2a25ddd1e5b8a83d09d92fc3df268ec7b7b78b3e6f9df0455ff1  ./runs/A14uv/chunk_0006.npz
6baaf14e183ee114d7eb2b32509a5f97b4c6018bd9112eea739f411b95712546  ./runs/A14uv/chunk_0007.npz
369c2ce210e8d7c465bdea0038c30941e959be2bb2859ad9adb1947a90f17a78  ./runs/A14uv/meta.json
ebe07f2b380ecf151c9654aa657fae3a31b28216f4c39c638a874ce4a34f2ea8  ./runs/A14uv/store.npy
08bbbeade2777c4460d3e4fd7e1ed7ddf53b8d940ee91d9e40e44d10ebb06551  ./runs/A19cap/chunk_0000.npz
cc4fa1d386faf21d5ebeff899f7b837e173e5daf6801e9ddc8fc81863548d937  ./runs/A19cap/chunk_0001.npz
767dfe0de60ee722fd4547ff19acdfda87daecc9ac14d8dfc53f4db6203fd2c6  ./runs/A19cap/chunk_0002.npz
342009222ecaeee308b25c9e93fbc0a07279dd50a62aabb406c67861496ebb0d  ./runs/A19cap/chunk_0003.npz
17329adb0800f1ab4f4a26873a647c19c01dc43643d42c931bdeeb9c1309925f  ./runs/A19cap/chunk_0004.npz
e439a033e984bd6ae633d055c493edc38089a96cfb5a36782944a6111695f2b0  ./runs/A19cap/chunk_0005.npz
5c834ed4ee88fe741c608f4791de66ef1516276b81a2e0da1d70f06ac4536247  ./runs/A19cap/chunk_0006.npz
31bde8545a3092bb9b5edfa15908a2ac4ef4715635c4ac81f6c5258034a22e8d  ./runs/A19cap/chunk_0007.npz
51d9892ba51b492a1ef71df418b19bfdaa782a524f270565fb42f9161717c07e  ./runs/A19cap/chunk_0008.npz
1b01e091dbc8fc3330e0ab5600b984e6e969d10b5f57913d0040d735063ed8f3  ./runs/A19cap/chunk_0009.npz
7691a3384b2c8b8e65893d0fff3c82e12b2850dbec4480e933be5b878d4dd16c  ./runs/A19cap/chunk_0010.npz
5e88ec633dc3497846393670f1cde446e1b12b99ee12c7914b4db6de19173a34  ./runs/A19cap/chunk_0011.npz
57bc585d4742e7f8e0d144b314007060de130135e597e532e273739db8c584c0  ./runs/A19cap/chunk_0012.npz
5d2cfffd5778b4123b266050b7044a1bfed96ecd7cc5053f1393f5bb05d352d3  ./runs/A19cap/chunk_0013.npz
6111472ff8c8502e112b65eaeb288d126852ba7b81e294ce9a288aec0a01e10f  ./runs/A19cap/chunk_0014.npz
63d983887510b24709fd75771735d9cec36c91b5a005d7fa003a4b6fc75e6f84  ./runs/A19cap/chunk_0015.npz
b5713b74e2a85656a73affbe6190601614a5de8d8f6a07ebdd3b81608691b3f6  ./runs/A19cap/chunk_0016.npz
6eddb75cd981416f3b3bf7456afdceec986e1f5c715780bab9d6bcf5d508efff  ./runs/A19cap/chunk_0017.npz
b4505e8ec00e02917177df344c39aad67fae17d7bf6d34c523080684b04478bb  ./runs/A19cap/chunk_0018.npz
4eb6ce389ef04189d0cbe8039676e08ec2525cdb6519bfd176bde55427ce70f2  ./runs/A19cap/chunk_0019.npz
1a2493caff0342420e5fe96c2e27654304f839aba18ed7cde3308d7a9ec0e5e0  ./runs/A19cap/chunk_0020.npz
d0c9f3d8b13d67b5a2c24e2806d613da29cc412f41bb952f833300507ab9cfab  ./runs/A19cap/chunk_0021.npz
9bf9fc3a649eaeab43364233d17bb0ec8b8dda92ba282027a7bc122d81b0134b  ./runs/A19cap/chunk_0022.npz
5dd53f861d2c2628b96dba254db65568b029620933a5244f0b5ca1e3447f3075  ./runs/A19cap/chunk_0023.npz
6bf1aabe0fc0e4f274c87637ee41b4a0046fc12aa50a901e8569c1774569bb10  ./runs/A19cap/chunk_0024.npz
997f306ac5495716b4821630348f551fe8f5e353d33195aaec34dd01c2f910f9  ./runs/A19cap/chunk_0025.npz
8b9cecac310ee400e64c62e806079f13b26d669eda1a33a925682ee675b4da66  ./runs/A19cap/chunk_0026.npz
3c5ba0b2416b122f885621dc38afba443f323bdae8d09e60b9f4719496f2c6d5  ./runs/A19cap/chunk_0027.npz
364f4c35c82c89a42b5a9f3ebd95860531fa7f28498915bd1f65804d6f17eafc  ./runs/A19cap/chunk_0028.npz
f16fd00a06b2f1c2d22cca182c70dfbff79417c16befb3410125a888e9217e45  ./runs/A19cap/chunk_0029.npz
61a3016f4855de31bfa50ff2d4b25a99eea9c151446d904c685dd537d6255b2b  ./runs/A19cap/chunk_0030.npz
74c23fa7c0d206a6185bf31af15585123957b768bb51d578e477934344e29a46  ./runs/A19cap/chunk_0031.npz
7465f539658ac4b3a6b849a2d73721e1009f4cd274045ec18dc48891ffb7c242  ./runs/A19cap/chunk_0032.npz
688cd30121bba4bd77024324c5d0275dcf78b27604582ea3dba1f1d799c46a2e  ./runs/A19cap/chunk_0033.npz
3260aee6d90dc858d6f879516435fb51626eadce727eea47026cabd3bcbfed51  ./runs/A19cap/chunk_0034.npz
24b8e2784f9e5c0301152f2a449af6f8abacc16b7316d1bd4545c86543f0df4d  ./runs/A19cap/chunk_0035.npz
7a7f7f0eb7e36d653924235e3ebeca1fe59727495e5652353ac910662a8390b4  ./runs/A19cap/chunk_0036.npz
16b0f4675a6fa57f0796d9639e06f08a4e98495f394bec85ef671ec99ed841e0  ./runs/A19cap/chunk_0037.npz
b7b3d4242b6a3063bd14043defcd352fe28c87ea5b54e7043ebedbf83937a9c8  ./runs/A19cap/chunk_0038.npz
80ddd5f37a2ceeb93e41794e82aa887e2fa90f2a857048dde46c7424eedca31e  ./runs/A19cap/chunk_0039.npz
3605f821db60a3dd513f17f3952d79f99aed7342f8d0f97ffa849e2d98ed5913  ./runs/A19cap/meta.json
6e49356284b465d89c69223015b80e8afebf8b3c671071cf5dbed75c17982c7d  ./runs/A19cap/store.npy
423f90fab422f811502d775e323e8f6a1d272070469865fc46869fbfdcfe83a5  ./runs/A19/chunk_0000.npz
3d041b0849a2d3b19686db95d8ad2b8224529528fa3de11c52937c60da1756ab  ./runs/A19/chunk_0001.npz
876ed1f2c5a09608fefd6d802d31a7c9ba650375580979741d314dbbc6a38bb0  ./runs/A19/chunk_0002.npz
c24b798f7507ef80de5c594c071c9ec27bf946db15d6ebed17d5cebff11cad09  ./runs/A19/chunk_0003.npz
3df914a4fce240a97b21be06da2d8ae3561ba536677637d0d86a9e5aea3d0313  ./runs/A19/chunk_0004.npz
6520d3d06d0e10b8940d932d439ab832e271e4a14634363a2c7345d201085695  ./runs/A19/chunk_0005.npz
e25b110edff254ecee7124440db03f99c77699ea650b322faabaef62e294c9b6  ./runs/A19/chunk_0006.npz
0be673a6ebdc904283e4ccf23a1802e43d97f1aaf0080c6784ef7daacf1c1e57  ./runs/A19/chunk_0007.npz
8cf2867a63c7ecc42b9221a615c6687ee2c63f920377708345c8d524c90f49d9  ./runs/A19/chunk_0008.npz
dcc9f9028acfa3a9e5372aa70ceea4197e93fcd7f31ceedba12a946123f63950  ./runs/A19/chunk_0009.npz
9687c8843a587786ca8ec940809468b3517a955fa69e634cccd78aa9609fe07e  ./runs/A19/chunk_0010.npz
ba436174d1dd9f447007a5aae4b2529edddfeead1eec83d8cf3f241b8650b2e5  ./runs/A19/chunk_0011.npz
68479106de29204f0f2a4e56152de2dcc2c4afe8ca2b260cc14684844435e6a6  ./runs/A19/chunk_0012.npz
fbf64b05f0c8a1a450bcc8a071b0324c1ea41c086adf1ed775217cf539028046  ./runs/A19/chunk_0013.npz
b5cb4fcfed6d49aabca91bdc326e055981ee94651efe02757e4f879594318698  ./runs/A19/chunk_0014.npz
27535a6bf236470faa4c78ad577d0c4dbcbe0511cc7260bc0a340fc60b618df3  ./runs/A19/chunk_0015.npz
27c6941148fbe7bb55ac3e645587892e6743f163ef5d9304e8938d7c1adf97d7  ./runs/A19/chunk_0016.npz
b82bbba2d9896c9cb28e3b4b12794362c8f7374752e1dc9f374a361c00932aa0  ./runs/A19/chunk_0017.npz
0d02e9dc1379ede004d7611ddf82e7afab53d5860c463277c6e28044ec11eafb  ./runs/A19/chunk_0018.npz
f7baac15acd9aa82e18eff6f274f8af53c725187eaae3d5bd668f1bf5c37edb2  ./runs/A19/chunk_0019.npz
edde7b29bf3dbd193cfe147560bf57560933f5940e2b4888dff59cc5347c0b56  ./runs/A19/chunk_0020.npz
37449217674c620400525d7bf4e177465f48d6703a64ed0ee52419d015b1aa7e  ./runs/A19/chunk_0021.npz
7d04b7a0233e223f5ece4281934bdf9d3698dec61665375627004667992e3858  ./runs/A19/chunk_0022.npz
4510baf0281ce3c637a89a8c5447cb26e2f256e2adb143adb2692c48c8083452  ./runs/A19/chunk_0023.npz
034a95b9f0e1822d64170cce0a76220dfba30d23f4580ec4bd66cbe99d44bfe6  ./runs/A19/chunk_0024.npz
b77a86dd43492cb9a3461fac8f8848a936608993ef5cb066fd7f1adb7c6f616a  ./runs/A19/chunk_0025.npz
560906543b65ead97bca227cf3cf6cd9766207b26598f0ccd8cd05f6a2c7ac26  ./runs/A19/chunk_0026.npz
93c628efebed845481c2709fdb4d780c5217e5edb8d9bd2b3efbf57d7d48366e  ./runs/A19/chunk_0027.npz
b29892d2f9f40f547d01b60a932175508b0880f54a0f0a33e84cd07b9c959638  ./runs/A19/chunk_0028.npz
03758511ea261e740bbb9b25caba9d1fe0d6dcfaa14dd098aa88525e3c97e526  ./runs/A19/chunk_0029.npz
75c5baf16925585f380c797c7d9d097f286d56cfaa545fab1e052e0e5f005343  ./runs/A19/chunk_0030.npz
5a7a70a4423c4e6642f67c1cfcbadb1b9cdfa0fc4f0f6936bbfc93ec7dba2d50  ./runs/A19/chunk_0031.npz
de3c0b45ea2b6217692c8298ff9dbeca5ef519615e4f3de9131c2d7f943243ca  ./runs/A19/chunk_0032.npz
3ea6ab0a7d35dd3e26e65839e61bfa04f8cad9572f38c8f4b2c55c4853c0b0aa  ./runs/A19/chunk_0033.npz
519b4e1a2f0f177a58354ea08ad4b81e0eccba82231733391fbd7074303da28f  ./runs/A19/chunk_0034.npz
09c0210390ba665450742bb06bd111f26d07c0da361b69df0a54a8bb6ed8be90  ./runs/A19/chunk_0035.npz
a881445a56052192bf5bde3938cc56fb6054fb55d244b4f6cd2e57e753e1aee8  ./runs/A19/chunk_0036.npz
1e50b93cf2cc1aa74fabbd9a1819db5abc4757fc84bf147d9caffe4c32c862d5  ./runs/A19/chunk_0037.npz
65493ab1994f5ca2495238506eb9a77c007e7c451074114c96213eb0ea822dc4  ./runs/A19/chunk_0038.npz
d711fa7dfb1219b248f66200c28b58644b5ddc836baa57ff473bcffbeedcdcc8  ./runs/A19/chunk_0039.npz
caf31da0e5104b9c7c241dd9f928959c461c8dc01012b5f8ed3bd38fe8b48718  ./runs/A19/meta.json
f8e514ede7fb985277f11daa9fe37867ec9b39d8ca5c774a2703b452c5bd5ac4  ./runs/A19/store.npy
685a07585921d5ebdf38b0013d8d6019f68c1682462c67194afac26a0c8a0ea6  ./runs/TOY2/chunk_0000.npz
2f6b7db6ac6c2c8c77caca571963afbb71a23dacec381b53e4c5eb75140629a2  ./runs/TOY2/chunk_0001.npz
681b929579b15691d7a61f34cd7e150ddd0bda4d5bb0eaf0ca5e79c9b9cb8d4f  ./runs/TOY2/chunk_0002.npz
ee5046201d524a11881cc8e6a78c7c684cc54cb32c6ac1c811566c53213a2df8  ./runs/TOY2/chunk_0003.npz
1172d4583eee5b3d5f33bab5c0a1e1ddc222f839d35f93ad7b72169746aafc93  ./runs/TOY2/chunk_0004.npz
952be2f879334f904d6600a3a4af19c29653de56a3f5a0757d4f9c2e733c1fd0  ./runs/TOY2/chunk_0005.npz
3cd5ee9dca2f057e29ca4f64525488d53689cf8290fb10e162c2a3d05508ba70  ./runs/TOY2/chunk_0006.npz
47e396ef59fc14a6f6a2b7428ba27d8ee8da31d41f1ba26390f14421ac562f06  ./runs/TOY2/chunk_0007.npz
f5e7f81b593b8c4e8334d23b0d8a1a0b1cab6b53fc7b11edd5702b323ef64f46  ./runs/TOY2/chunk_0008.npz
15c42a13a026a1f9c312a48f74f20e12a84d5ca7da22bc9fdc37fb7d51b3ce11  ./runs/TOY2/chunk_0009.npz
79c7b59d4302903e6d8aa6be71adcf43c8d87ef392953f48dde3c9b7cee6f42c  ./runs/TOY2/chunk_0010.npz
4362aad863ac4da56b75f37bcc139a49d17be3d86fc18f823116106251276973  ./runs/TOY2/chunk_0011.npz
579f247c1d5ae71ddbcb14d1d15dfe562e7242524426a91d95e0c28ab41370bc  ./runs/TOY2/chunk_0012.npz
6b1880706f534d9e3c490c4404d79aec1a29be1a190477782650034f63dd2150  ./runs/TOY2/chunk_0013.npz
b4c296c3f42c41ff7cd9a48636b66f9308ffd094cb31eb25003e0d0ac9ce482c  ./runs/TOY2/chunk_0014.npz
444019dca7e3ab8404d01579d9ae4df60cf4d33758ae66c36c2de8c1147a6281  ./runs/TOY2/chunk_0015.npz
f603dc370565774be0e3acbb7fa12bdb4912d0a88afbbbcdce70fe7fac9a06bb  ./runs/TOY2/chunk_0016.npz
809ce20dd669c4b7a77dfc9d6aaf92e0cb8cc1b563c1e3ea921aa38ff8442e4f  ./runs/TOY2/chunk_0017.npz
ce7ec1c59c07e9eb1c4b8ad62e5e9e1cff83c10548207c5212c8a93fcc38d7fa  ./runs/TOY2/chunk_0018.npz
57cc1ae14a8327909b9d6370857d13caa950f7d81c85afb5fccb5beba3b058fa  ./runs/TOY2/chunk_0019.npz
ff6abf2dff15e294d6f028d8272c4b79e3cad810bdd14debb09ce5a579034de4  ./runs/TOY2/chunk_0020.npz
17495b26f6d3b8034bf4a8420bc7031bdbd0363110eb55b8afb20427f8daec60  ./runs/TOY2/chunk_0021.npz
e6adce97355ffb4bc5a88d07af0073c494c8e438492bf153af8c84a62b60f2f5  ./runs/TOY2/chunk_0022.npz
643a697d9f28c5d74e9b2422270ee71960fbe50bb1f99eb7ae489d1bc7281b9c  ./runs/TOY2/chunk_0023.npz
bf508d766fe3f2192ca677af2a9afaac79257dc1768adfa651941973085b2f10  ./runs/TOY2/chunk_0024.npz
d818f7f3e8bf5794384ca5edabd2ba08ecd1020864dbe68a4e57231a748d71ba  ./runs/TOY2/chunk_0025.npz
d69fd47a6877fd6235931d24014846e32ce0a5db6e2f8acfdc86164ac7e95237  ./runs/TOY2/chunk_0026.npz
b0606dba8eabea208306c6f8f68ef5c90b3377f8662b959c086dddf06111615a  ./runs/TOY2/chunk_0027.npz
dda1f28dd5daa983b68c64c5bd815ca1abeb8cf3a80fdce4d06e16ceb83b5ce5  ./runs/TOY2/chunk_0028.npz
92188e9b9041d1c4daca170b333b49f76a84243ca18a139a595afdf8afa7cf6e  ./runs/TOY2/chunk_0029.npz
f5b5d90fd0944a46f6a010f2b2ad6ffd900e623468f8437b994d4a1343d8fe37  ./runs/TOY2/chunk_0030.npz
6b404b11fde8eae855b5a3fe548a323ae3e43bfae906c9f315f87b176ff3ceba  ./runs/TOY2/chunk_0031.npz
98cf0dcc4324505f7ca614b3d3ec3e50a15e9857cd768bd6ee5e699b50fa2422  ./runs/TOY2/chunk_0032.npz
feaec6d45f02b6c2c595cd04b4d06adb753d7aa5631126762c2b707dcc4d8f41  ./runs/TOY2/chunk_0033.npz
4ef071657d5eb9a1e66f44db1e8609d9fb3781be56288e0b006ce5f1a79ea65a  ./runs/TOY2/chunk_0034.npz
6f976b9ce72062f9500708d223b94914a66094d7c356e550ab128318a3a72aea  ./runs/TOY2/chunk_0035.npz
338cc3682c2cbc28c7055821e94357bef7aab921e92a0ee1a710785e8a3a5d9d  ./runs/TOY2/chunk_0036.npz
f90bc1fd83428f7ef82fd287e2425d845b246c06a9cfce277bee0d5ef3d43d05  ./runs/TOY2/chunk_0037.npz
d6791f1526951396b4f7b794eb34f250bf9e9a264af34f3322e1d90811e1c6ff  ./runs/TOY2/chunk_0038.npz
c676bc17c4d784479f1948487b54b44040bfb4417c9534ea48e7cf597ab3dc0a  ./runs/TOY2/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY2/meta.json
b92c953cfe97421979e7e70ed9cbba5511884fd682b03f6400a1cce0440ed73e  ./runs/TOY2/store.npy
b2b1228e8d62b665df977e40cf81cf8ad03e042762567f69f378c2ab7563bf31  ./runs/TOY/chunk_0000.npz
b3eb1d895369ecc9d7b337ff3faaa04dca8e5b8aea337ccd00841ac49fa9d894  ./runs/TOY/chunk_0001.npz
f281a4a7aa51480d358dba2c52024ec3966dfaed9616b5ded6aaa84ce7e6fe2c  ./runs/TOY/chunk_0002.npz
ff8ea2713a509b889ca54501b6c96776789885a4f2d59e4ed41d2b8c551807fe  ./runs/TOY/chunk_0003.npz
8dbe60e11c37a55559ca09f41615a75664269010ac8b0486e8c467ab2a749aab  ./runs/TOY/chunk_0004.npz
9f5af5894f6e9eda0b1e07586449e4b856e6bc8ca3690bc11609b5b5e3716aa4  ./runs/TOY/chunk_0005.npz
f519d60fa22ebbb4c1d0282a5e87d3aa79b87257bdd6009a19a101cc11ff1737  ./runs/TOY/chunk_0006.npz
5fe724dee75513eb1108c98d6f3d68d80ebd66b271c7e8dfd46bfc5ef03ac9ea  ./runs/TOY/chunk_0007.npz
d48baab9af8b44cc913a88d8d7a68b6881661750d5c1513300743d4880796083  ./runs/TOY/chunk_0008.npz
0bdf21fbbd77f70ff3c197d7c2454b00f06b98f65b8e1fe8407397f974eca4ce  ./runs/TOY/chunk_0009.npz
6a8f819baf677c243529a5cc5ca2e9553c6e8654c07e17376935d66afd91dec4  ./runs/TOY/chunk_0010.npz
a11ceee5d485a0818af163151a81ed260319bb000e9cccf31521220eae9041d3  ./runs/TOY/chunk_0011.npz
2607d1dd782d6aa888d8fe3973f94ac1f1e478227a1cf8a5cf9db1be78dbb0ab  ./runs/TOY/chunk_0012.npz
bef3140e52b83e363c092d0f663121fed2e61a3adf5b9fca9f9719560a00d60b  ./runs/TOY/chunk_0013.npz
95a9b60d2ba6ae2dc606e1a13bbe24f0d1806155eb833a95e50d359694e6e258  ./runs/TOY/chunk_0014.npz
ca133f0f61532338490b27308000252f0125516da99bc5b2cc7505441d9bbfc1  ./runs/TOY/chunk_0015.npz
6a614559d839ab6e91e28c71c6228234ef6c2e78bc0e6c7807f7ff0bca7c2456  ./runs/TOY/chunk_0016.npz
2a5eaf46ebd50d5a6596251abd0c9fd5f3099c41b830359320738abb1712641b  ./runs/TOY/chunk_0017.npz
cad871e0f93dfb25f9223b84ebc1a848da2b9c621aa1e3e0d4af65c1436a26b1  ./runs/TOY/chunk_0018.npz
e2da49609f7814657fae4bf14921d34e1db58fa1bb33ab9ded101cc2fdaddc92  ./runs/TOY/chunk_0019.npz
a2b886f770a8d137a3e4c86b276a9e0555456091ea1377b8622861746df43803  ./runs/TOY/chunk_0020.npz
88b0bb846338d0d93ef11d4998665d3e6e9ae6c2b17f97bcc4bcc90feca8de7a  ./runs/TOY/chunk_0021.npz
80adad5072b23de37e03bf669e5241eb2b659b97306882e46b89db4715fbe363  ./runs/TOY/chunk_0022.npz
800e0726595cd0b8663f79748653b0c100c61509c3767a95454e12cad223bbbe  ./runs/TOY/chunk_0023.npz
90086d365e301ebc1e6bb395ab9ab32a192ba4b6d1176d622ebf17cdbdf72263  ./runs/TOY/chunk_0024.npz
bde77f5c5a4f0e0108860b6c5dd0facda3d0619a394dc54cb223b4d562056fc9  ./runs/TOY/chunk_0025.npz
5b8487b00a7bb013e1dc56808ac2a2107565f18f9e38f9f98e932d86b24cf811  ./runs/TOY/chunk_0026.npz
713b82fee7c58a8708f4e960a06a3859b009b9e890b50e1ebf7ab17c3f343029  ./runs/TOY/chunk_0027.npz
d73c5c21947b525617fc07ab21d6885588db051c12e5e60696271a8509b64ff3  ./runs/TOY/chunk_0028.npz
cf1766fcda7c66ce41ffaf021c31ab588c73df9e58874c20a3ff794c889e88a4  ./runs/TOY/chunk_0029.npz
d225206adb221fcc95f5d4a673c82405446bb27469d5a475c12579dd8891bddc  ./runs/TOY/chunk_0030.npz
770a779c6bbac92866e3247e57fc89e17400373cdc106f4019a38880cbe625a8  ./runs/TOY/chunk_0031.npz
b334366d6a0a466da455dbcf6e3b90f4301f83d9123c80b97c5c3795ab038b31  ./runs/TOY/chunk_0032.npz
5778ff5d08a1c1f062837de0cd672c04e0a12141c27335c675aa7579f3843256  ./runs/TOY/chunk_0033.npz
47870478fdf08230c7ae328c8df61562c01541283e40a471e851ad216cb82378  ./runs/TOY/chunk_0034.npz
28c54d555d0a6cad37f293c7abaec5e4bfbfea020ecbe07407798337eda5851c  ./runs/TOY/chunk_0035.npz
24b37c39a965c5ebeb96fe1c55d03160ae7a73c937767576924299f867242bef  ./runs/TOY/chunk_0036.npz
3ed8fdff8f677105a47916fc6d2fb34babcfd5de908be4b3a9030b99605d1589  ./runs/TOY/chunk_0037.npz
f944413422d07311dd166c7e7d1043407a0aa658ba9ebc9a976b9bf166752989  ./runs/TOY/chunk_0038.npz
c5caffbb23155d4307a382edd118dcccbf573ac399b90b6eeb2ba98533b8fb3a  ./runs/TOY/chunk_0039.npz
c068b92bb323ae9af55d603f39ffa252f20c32e661d65200ec46003c3c5b11bf  ./runs/TOY/meta.json
8cf0dc3fa8b35e578676f5b05a2db31a9191c6ab8f407e23de30172fe442d43f  ./runs/TOY/store.npy
ebbdfaebcc10da6e9dc76f83c92024dff33e13638d2cbe8588207efd07a2a744  ./summarize.py
2036c6372700d6571291d989f3aa8af6cce3331494844ce8dfa37a970d9df043  ./summary.json
f8248bebd2c35a6ba25791a3d8cc65cbc45a7199ab2fee79da4d2d3a0e5d5c57  ./summary.log
17df2d99b6c80a008a4dd32782d43363e03da90152a3efca8a0507667e097f4d  ./uv_compare.log
b09ddb5ace07a2b0f8c01dbb009f2c1bb2d6bf3abe7eeaadd50059b5569afcc1  ./uv_compare.py
b7505606ac013957ef98c1042e7f76773d718ab27e19af5d4c338f95cd84a5c8  ./validate_sampler.json
8513bca893d78d43cba937bc0b57bc46e00c95808fc5c1ce0c3d8267a42796ab  ./validate_sampler.log
deee77d74eab3797f535b3a554d72ebac966828f614f45b317dca031546114c9  ./validate_sampler.py
efd42e4b2ce8061bdc3445a77546d857f433b833146bfa7b69def748517edab1  ./verify/__pycache__/vanalyze.cpython-314.pyc
dbe1b4c2da81b73e3fe57ad8051fbc1850b4ed4aef16dc1b7e70a5a0ebb49f79  ./verify/__pycache__/vkernel.cpython-314.pyc
ae83caeefa61fb03196d945b5d2e5d87498a53b77402e10d7d355bad69ee1f86  ./verify/__pycache__/vnm.cpython-314.pyc
3da37f6a4d23a9c041e766de2b668db33521fed069c3d13d1912ce8240d757fc  ./verify/README.md
6480c116b0668f69e653d43c4af38c0bbc08c4ff8c1f8b0355cc8ca3918d7fe4  ./verify/results/A14cap_t0.json
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.log
fceab374e0a4817ea4cbe9cfed8ebab4cbfd25ebb46c303144c91d2c9dbe19b4  ./verify/results/A14cap_t0.out
40cab75a7e9cc106ddf3f03648b2863288bdce0f204e8872957ee3c5cd50fc6f  ./verify/results/A14cap_t1.json
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.log
f2e821d85eb6b36bd944c3125bdbc5b8e682df7be63b4d668e372ba6257fc74b  ./verify/results/A14cap_t1.out
9fbd4c0d505e1306354eb9cb6c5a812471445ac9a6d5c262c084c875ecc53dda  ./verify/results/A14cap_t2.json
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.log
def99118174b5bcc82e34e4538e78c12d9e8e669a5bdc7f7597be7bd641fc45f  ./verify/results/A14cap_t2.out
43db11cf8cf799f717e80e92ae671d9b41439a18fd2f059a2d01afd225cbfa74  ./verify/results/A14_t0.json
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.log
d6002bb4d1ff8ff743cf5064c0a6340f60cb5fbfa319a7689a5e16ace97577d8  ./verify/results/A14_t0.out
cc1910d1b94890325d05ff9e0b8782ae11ebcc57c6e2f8caacb2aea35678e280  ./verify/results/A14_t1.json
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.log
cd3e0d3a7bb7afeb5eb4a099584ea373e06b3ab77748537334dd3fccc24d1cdf  ./verify/results/A14_t1.out
7811bf025d967e29fef4ef48462bcdd7dfeac4d4e5db4d9ca6b5e0a62b634ae2  ./verify/results/A14_t2.json
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.log
3124566a430fa7e00ab598ca051562e50f70bddba7340ba47ee9f76d0977243d  ./verify/results/A14_t2.out
92edcaa167486028c07c0e8e169e4a9356dc206c477ab72e64ed6734382d7855  ./verify/results/A19cap_t0.json
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.log
0a2208deba4f06dcb95a72145a5e9e5f1eac55e4f9f7fc18d082c7e96890d2c2  ./verify/results/A19cap_t0.out
182ddfa3478a759101e678a58fc12a15f34a06598931bb22d7c179dd617f2760  ./verify/results/A19cap_t1.json
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.log
ee37cec72dc30ea3da5f0de3dedb632d8000e402863eaf10a649a30929f56156  ./verify/results/A19cap_t1.out
bbfb0e1f98612974d8d0b336af0645b90386fc209c85e3acd692f7ffdf1e0ebd  ./verify/results/A19cap_t2.json
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.log
18cfdad0f81e53e1eef541c4187c8801c8193ff086c46d637e09ed3ad93594bd  ./verify/results/A19cap_t2.out
dcfa0878d02582312d52ab446c69f011c25ffae77128e3039904be2caac3d4a8  ./verify/results/A19_t0.json
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.log
b5be81903cea4c512b734f3cb378d4764e4aeb013410be8c7d93b41baad54c23  ./verify/results/A19_t0.out
b240aa16f1b426ff6110450f765b4282d58f06bd6b1270da9ca3c2449dbc40e1  ./verify/results/A19_t1.json
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.log
6a9c610500203559035d450437a34fc16c880a868d84c918f289cba9d822af66  ./verify/results/A19_t1.out
7975e91dbb2f95906cf8b259f9943efee5a238edc3531aa11b77493df32f5ad7  ./verify/results/A19_t2.json
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.log
a9e6a2ffc4b7887413bc41d0d8b4c21f231e4a491032aa88252603d2f6b24874  ./verify/results/A19_t2.out
0da9cd48f9ba164c6c9a70a689ff5bf05421075da9726b288a2680b97740cb29  ./verify/results/done.txt
daff53f47a698eab64e7e63314f38ecf194e8db6dc29446d9498f12b2223e83f  ./verify/results/queue.txt
66853bead83fbb55a7904630244501d2d2e5784c8a460c3b0fc61d99a12fe625  ./verify/results/TOY_t0.json
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.log
f77e34aaaa42706c7dfa3515c6dbfd38f7985e8485a16ff14c717fc58a6422b1  ./verify/results/TOY_t0.out
4c0b4a61ace5f1760978f6bd53b1788c8f586fcdd3b59644d0742ad287eb3107  ./verify/run_all.sh
44a88cec3ee3043fa3a785bd378d3a996bfc86fdf6d21cb6b96c9a52a765a55e  ./verify/run_analysis.sh
804a3637c5eea910c14556c263834a96bae6d7c558290e3e06dcb92df40a3262  ./verify/runs/A14cap_p0.log
e38a6bb60c9912cab4c3d8b37df5f7fc381a40a6e7329b22f43b33c4c8bf7d04  ./verify/runs/A14cap_p0.npz
2b2a74a67922736e93adcc5b22aaa851481817aef271cf0e80172713560f0b26  ./verify/runs/A14cap_p0.out
b51dc0ce0974ff1adc2eaf37a7f93877cf6816996c4c3983d144233fa0aa1689  ./verify/runs/A14cap_p1.log
d442b7246cbce3f5d54d53dcd2f878aae1f6532cf23ca07d8a53582f0efe7410  ./verify/runs/A14cap_p1.npz
070b9fccd2fa9b85881acc0c74eaf3462150a92e95119bca7e8fb0894b86000e  ./verify/runs/A14cap_p1.out
4fdc8ce058f2166e1e0338684f94e34830cd2bad530e2536440d3c6e3d8dac93  ./verify/runs/A14cap_p2.log
c8f3537d84ccfa6f789343c09a5f99822b5af89de4bd8305eed56a806163fe04  ./verify/runs/A14cap_p2.npz
8d745e562b70e300eba59c7282fb3d424e996ad34ab3c89f52bd76953e6fe991  ./verify/runs/A14cap_p2.out
e3297cd3d8f55c2d74cd57d6bf30529c270ff3c62188861ca8d84ea270b6d035  ./verify/runs/A14cap_p3.log
d3a514dd5b68e9103fbd3b03cb4f7b37756291c1fb1ce1b81b6b2e4b86e784c1  ./verify/runs/A14cap_p3.npz
e8e1306626b359f81d521a12626aa103931b8b3864fea0e1b1e9e389720cf071  ./verify/runs/A14cap_p3.out
9054625ae0f0ed28704c0c6913621c3ae64eb88e5ac8ce736a43cdcc7e50860d  ./verify/runs/A14cap_p4.log
2b866ee881c8938dff770f96acd2ef3f5a28371c0f2e0627f91d690cb055f865  ./verify/runs/A14cap_p4.npz
1cef74b069fa5295c0aa219181cfc5bf9d652c186e51287c897ce806523c2d4a  ./verify/runs/A14cap_p4.out
97b21b675315eec17d9aff67096c62148b03f098d481e8f89cc084a753f098fc  ./verify/runs/A14capr3.log
4de49f62f6df95731f632de63e22f73ae631e2ad8c23c2e6a9453b24e46c9ca1  ./verify/runs/A14capr3.npz
e67a1755e5870545a48c356268d8d4b356d9b1bc9bf3474095d3d8e4a3568dd5  ./verify/runs/A14capr3.out
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.log
12d842eedf095b639b4db643dfce9d638556e41aa9cf0f7c3508776d5810ecfd  ./verify/runs/A14_p0.npz
d4e08bf171b59804c4b20c2ff532b05b0e3b22e6d4a90b67ec724d4e037a4519  ./verify/runs/A14_p0.out
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.log
7a3539ba33e3ac54938b8d5d27552cf837a678064e8bb04da107008390e6e101  ./verify/runs/A14_p1.npz
2ea4a8812b41e4265b80c94d35fa001ef007410bfe7d40ff81d4881a47b44fc3  ./verify/runs/A14_p1.out
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.log
741f865b31b1569c85fe2df05d24e8750e886fdbf19f89550cfcab50bb25ee70  ./verify/runs/A14_p2.npz
9a589fb38be76bbfe67b32ecde3ee875cf92ac2439b78b08e16decf7c592a891  ./verify/runs/A14_p2.out
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.log
409ffd141a7d279c984361a66b9ede1fcdffe5d7be1ea9e991988945054976bc  ./verify/runs/A14_p3.npz
d62a3acfec397de76d1062e4d9e631e09a42a41b216253413c46e731d7fdc845  ./verify/runs/A14_p3.out
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.log
dbc6ee770f41696e6a1e611a43fe3fe290484dc7748b5a4de31fb038a555aa6c  ./verify/runs/A14_p4.npz
849b13034912a2213fdf935f98da1694b6354a3401c05926c5717890fc1fd4a5  ./verify/runs/A14_p4.out
c4cef9f59f6d16bb4ec22e24b93f0b43c93889dfbfde9cd33a47fbb0e24ffb9a  ./verify/runs/A14r3.log
44a43cb88e68503676fea0b9f9bcf47d7a82f6129a8613cea6a20d551231cee0  ./verify/runs/A14r3.npz
51a7d4b6a4bb666ad08eb76bc868f656d0ff75325e59e118d7451387f220b6ad  ./verify/runs/A14r3.out
ebc6d7400332ee73d75a71e4b4b98ad0e4b08087d08e27271f46b5b206df164d  ./verify/runs/A14r3rc001.log
0ff5abf909277a28e4278da85ba7cf4a64245e60c7687f6eeb91e7d76af118f6  ./verify/runs/A14r3rc001.npz
759c622bef028e212701676a2964be3e832ee0a9b2ef6cab6188adff2233683b  ./verify/runs/A14r3rc001.out
c4c85b09a78b3e436d21a31a8568c7e68556ca40bd13d02f2fcd283b76a8d7fa  ./verify/runs/A19cap_p0.log
eabaaf482a3cb3cf70f0333a348f0780d47f7f7a3543c5368921084d47b38a7e  ./verify/runs/A19cap_p0.npz
39dcc53496eb87b8905e40d31c88d005268370f63f6721a3c7801fba6d1e162a  ./verify/runs/A19cap_p0.out
d015daf1ee234d92c8100ef5ca4363b2188ef80fb7b46a516ff89c7d340ebe08  ./verify/runs/A19cap_p1.log
ca216d2d890d25d8b37f96e22f1dc4cedc5229f46d955ad49a9275479adf6119  ./verify/runs/A19cap_p1.npz
290b5e765a53b1f41ff9e7b1c93d614ae9e9c4a5bfc7bcaf88fccca8627d858f  ./verify/runs/A19cap_p1.out
d3caebe22b8dd45ba1f7652d3036453d1673caad693b8d75b7691d778b5dc869  ./verify/runs/A19cap_p2.log
5b9aeaeb127a00376b6d0bfead1a6f17884b49ce4ac7ccba0ab6ce2093351302  ./verify/runs/A19cap_p2.npz
852afbecce79a3f6050e28824ca49a8cafeb0856485768f8d347b1da1879dd90  ./verify/runs/A19cap_p2.out
02617f3f3bd2699f1b3dec12e4f1e4505bddb89ed8a11317d24da5c73965d1fb  ./verify/runs/A19cap_p3.log
b44c6aa0c96456f94b69357f4038194fd1facbff20731b67f8eb5ef40e927e7c  ./verify/runs/A19cap_p3.npz
9d4fadac6ac1dd18116db8b19702f1e0a9138f2f01c62a75b95e2de3f5455dc0  ./verify/runs/A19cap_p3.out
743002ddff56f65970fb5d41f90d86954d0d30bf30fc25080ef131ff115d48a6  ./verify/runs/A19cap_p4.log
d6736b4a364f995056207cc868cf54c146f5841597d4a26889c82ddb151bb60b  ./verify/runs/A19cap_p4.npz
b99613264a454dda96a9bfd4078787edb1c0aba03a431c5c21ceac96c4d12dda  ./verify/runs/A19cap_p4.out
0ea82a2b98f1558ae31679302e510b0aa5d69798ebc7ecf44996bc78737b3de4  ./verify/runs/A19capr3.log
f8b79f20030746f15cd065c1c3d47e70681302110d092ef576e46c0a13c77eaf  ./verify/runs/A19capr3.npz
63dd13c38ce6cc772596d8e5f8670c2dcda602235e8218f694acaf1db3fe1c7c  ./verify/runs/A19capr3.out
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.log
5d548fa4899ed10b85c8f3c7605204c260d2c6fc03ea9ee951151ea97a2f6f47  ./verify/runs/A19_p0.npz
24ac25021732c96bf8e46515f827a9615f7713cfe17870771814c0f7d28eb9be  ./verify/runs/A19_p0.out
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.log
52223d60d8b4e13fe03e9546deef0ff7d1c672ca26c46093d50f7b862f02a448  ./verify/runs/A19_p1.npz
8c1b5a66bc1d692b3a6bd15b802abafafc4dfc1bce8ee7808cc57718be31b630  ./verify/runs/A19_p1.out
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.log
eff7aeec1f94998f4d50498dda998e5277431f8d12ae63374fc82c13164f8a5e  ./verify/runs/A19_p2.npz
779ee2c4ce1d3d457c9f49490bd02d6ad6b274f00caa77d065aba2057918413f  ./verify/runs/A19_p2.out
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.log
940137250326058f788c89724f2eb641007b0487a8c42caf3b1edc47c266f44e  ./verify/runs/A19_p3.npz
51c9c309f222beb7eebb4f224ba4a3962b226ae3821503705197572cfaeca14a  ./verify/runs/A19_p3.out
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.log
2ac6a4187c6a39988eb4fc77b38f46bdd805bc0a52f543c24d89929442228eff  ./verify/runs/A19_p4.npz
524a5d6b6be735ecf25f4210faf38b4900f5dc3cfa460926dad161e0f4f4278f  ./verify/runs/A19_p4.out
22bea5cb9ab7998d250314c93ecee56b6a9c3bc733227a87e3ccd3919c613f7c  ./verify/runs/A19r3.log
5d54e965c7f602d4e4f7aa6c07deacf7e74a560c433b4f310a10a0a6a734b6ea  ./verify/runs/A19r3.npz
737f7001709e44230415148039c754b3edceb5a7fe5626299e8892ec97a28d5c  ./verify/runs/A19r3.out
47f9c3f3fa97967114c30abb8bc2208ff563b19d7c5835b59241cd2ba532df7a  ./verify/runs/done.txt
e07d2f71ef98a7a85f2d077a64b4d249cdbb11a62e7fb088875adc6b0da60a27  ./verify/runs/queue.txt
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.log
ea7c9abe7de639399d5a3b4fc7438542834c76268d27d0b35bf3eae2ab7c6676  ./verify/runs/TOY_p0.npz
2b0c461d6ebafd1d6f1d643a2ece87899b7af1ce8938dce2aa90eda2683befce  ./verify/runs/TOY_p0.out
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.log
0f34d70aa1279922054680d74b8e970d5602bec6aa6dbede284727c87728d3af  ./verify/runs/TOY_p1.npz
8b350564640454f7dfde9bf24f62f2fbd1acf8f452f078cf08ab37a09e0789cd  ./verify/runs/TOY_p1.out
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.log
66b61858056cd93a366345d85764a1bbf0e40ca1ec1bab7424c4aef09b189fe3  ./verify/runs/TOY_p2.npz
51331c45d27df2984a1f2024208e60459660631f9783a9323ba286524f69d4f2  ./verify/runs/TOY_p2.out
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.log
2d793de59ad3f7ad4a97c2f3405e97dc2f40b10a31ea21d0a1f63ec6d04025e2  ./verify/runs/TOY_p3.npz
b267e916fc61d1515c14ca5be9d9821b3c711b159f20d9cc0a54f4b3bb5a071d  ./verify/runs/TOY_p3.out
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.log
1eadc899b725dee003b45e916afce79b644a0827b9ffb00b87ead7b797bd336a  ./verify/runs/TOY_p4.npz
bacb417ed7d619a435625d5bea1fc3d185a9365d2e1db48935497cb8e4ceff52  ./verify/runs/TOY_p4.out
932ae864be7055c71e38689dd8adc5d3f158442d68e731f8328c39b02986b690  ./verify/vanalyze.py
3bd0002014fde3ecc3f07ad6e833c6b0d318ecdcf22619d49552bd8c48c2e4bd  ./verify/vcompare.log
6095a22ef649c1af2a94a283511c534db77ed024d0fdf12ab85c4d9f092a99e6  ./verify/vcompare.py
5a17b6a5c4cceb613e2c2cc35578d9278b522153ccbc5ddf7cbcf711ce2b7b4e  ./verify/vcutoff_dF.log
20a7a608e748bff45796517a4b3299d63fb0551744f83574a1513ff6aa3c24a0  ./verify/vcutoff_dF.py
721280d46cb15fd1543e357b7fe7102e518acaad822beee6ca1aee3fe46467ac  ./verify/vcutoff.json
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.log
ed797cb59a04afef43b3cd621a876091f1fe6e72cd97253838f407557391ddc4  ./verify/vcutoff.out
46ee06b2a9ab7a113daba3ffd334115edd83e73d82c92cc87eed44eb29b6fbd1  ./verify/vcutoff_parts.log
506bcfd791176d059fd1a561af56d498709f845bf219f49913ecf9233feab996  ./verify/vcutoff_parts.py
c8845d84184504187af50a3e62ec05db767a1394a9851763cb2cf9642b24d431  ./verify/vcutoff.py
aefa2a0f3d1694ded391909bea7cfac7428c756d301e6fdc953ecdc618e6ae9d  ./verify/vcutoff_rc001.log
617c8515d459c52f686748c082ab1d43186ff44f4f18ce393dac40a3a1e1b6e7  ./verify/vcutoff_rc001.py
dec49840be53f58ab242ee5caa6322d1f8e82213d73cd781ecb0024be1447340  ./verify/v_kernel_check.log
34f55a354daec9902ae0c1a03078b95688bbdf062d58b83ec10bcfca2bd24421  ./verify/v_kernel_check.py
569b6c0189e07d0068b446bf90b16d66469fc63d0575ef085d2c13cbb688cac7  ./verify/vkernel.py
93ea8944b237f4966abc02191c851c88faa7343b0aaa95c9a91af9b10373b319  ./verify/vnm.py
4cea48ca8a37b67010a1fbb1b889ed4a817c8a916b361295c8657312ddd0bd5b  ./verify/vnm_selftest.log
9a9539ef76a1d0aecc25b035976887ffe4dd1981ba7d8d4bdd009948e3dabe34  ./verify/vrates.log
a82ec629fc3e2398af649935e7a3f5331f389e484c64be320abe49a5dde17c1b  ./verify/vrates.py
83d96110ed3193506f743515848ba1c1340e24470a3051570aef359ab97ced82  ./verify/vsigncross.log
8a6585b76e77fa61720ce227807e938897f7eef35bd7fe89a1526f4f9440bdab  ./verify/vsigncross.py
429bead081e00569b998a610751457fdbe783945aa1d81599b097476eb693ad7  ./verify/vsim.py
9bf30eb33cec036814fa2fb86943bbc833887b7b4aa66865d46c72b5324125a6  ./verify/vsummary.json
a99c95f47866280827e411f01f004ed33e45049ebc6270b942e17164e72293f7  ./verify/vsummary.log
9655c5abee5d83ec8ec974bcd1580fbb8ba1aefaa17dbcd948b7bf4a4dca167e  ./verify/vsummary.py
7bf30b916f13da3d9d42b8704a4f2627b22093841de44924d236cce9c83556fe  ./verify/vtest_analysis.log
d83849091b1b25968e678c240b28daa2ab578d53eaa9d4a3fc3c858e04fa97a9  ./verify/vtest_analysis.py


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/item13_outside_uvcheck_stat_at_end.txt <==
./analyze.py	11432	2026-09-23 12:22:38.0296912320	2026-09-23 12:22:38.0296912320
./cascade2d.py	7646	2026-09-23 12:22:38.0297656750	2026-09-23 12:22:38.0297656750
./cmi_est.py	5080	2026-09-23 12:22:38.0299955510	2026-09-23 12:22:38.0299955510
./crosscheck.log	5892	2026-09-23 12:18:12.9354123370	2026-09-23 12:18:12.9354123370
./crosscheck.py	2927	2026-09-23 12:22:38.0295702070	2026-09-23 12:22:38.0295702070
./kernel_quad.py	4141	2026-09-23 11:27:03.8845636430	2026-09-23 11:27:03.8845636430
./logs/analyze_A14cap.log	23774	2026-09-23 11:59:36.1889383560	2026-09-23 11:59:36.1889383560
./logs/analyze_A14.log	23873	2026-09-23 11:53:24.2970294270	2026-09-23 11:53:24.2970294270
./logs/analyze_A14uv.log	31600	2026-09-23 12:11:09.6192384840	2026-09-23 12:11:09.6192384840
./logs/analyze_A19cap.log	17976	2026-09-23 12:13:01.8050796080	2026-09-23 12:13:01.8050796080
./logs/analyze_A19.log	18037	2026-09-23 12:15:55.0493785230	2026-09-23 12:15:55.0493785230
./logs/analyze_TOY2.log	5868	2026-09-23 12:26:06.2190493070	2026-09-23 12:26:06.2190493070
./logs/analyze_TOY.log	5856	2026-09-23 11:38:55.7587972840	2026-09-23 11:38:55.7587972840
./logs/chain1.sh	345	2026-09-23 12:00:11.3342132620	2026-09-23 12:00:11.3362132770
./logs/chain2.sh	357	2026-09-23 12:00:11.3372132850	2026-09-23 12:00:11.3382132930
./logs/chain3.sh	231	2026-09-23 12:00:11.3392133010	2026-09-23 12:00:11.3402133080
./logs/chain4.sh	248	2026-09-23 12:00:11.3412133160	2026-09-23 12:00:11.3422133240
./logs/nm_bias_A14cap.log	4620	2026-09-23 12:02:57.8085154190	2026-09-23 12:02:57.8085154190
./logs/nm_bias_A14.log	4566	2026-09-23 12:01:30.1118294580	2026-09-23 12:01:30.1118294580
./logs/nm_bias_A19cap.log	3475	2026-09-23 12:14:22.0166810010	2026-09-23 12:14:22.0166810010
./logs/nm_bias_A19.log	3439	2026-09-23 12:17:01.4908766750	2026-09-23 12:17:01.4908766750
./logs/nm_bias_TOY.log	1141	2026-09-23 11:59:57.0895157550	2026-09-23 11:59:57.0895157550
./logs/nm_exact_selftest.log	968	2026-09-23 11:42:47.8683599910	2026-09-23 11:42:47.8683599910
./logs/queue_an.sh	492	2026-09-23 11:53:48.0552152630	2026-09-23 11:53:48.0572152780
./logs/queue_toy2.sh	435	2026-09-23 12:23:34.7878611700	2026-09-23 12:23:34.7898611860
./logs/queue_uv.sh	225	2026-09-23 11:50:52.0828388110	2026-09-23 11:50:52.0848388260
./logs/run_A14_0.log	1955	2026-09-23 11:47:28.3292482280	2026-09-23 11:47:28.3292482280
./logs/run_A14_1.log	1951	2026-09-23 11:47:20.8991982040	2026-09-23 11:47:20.8991982040
./logs/run_A14cap_0.log	3945	2026-09-23 11:52:25.0255658070	2026-09-23 11:52:25.0255658070
./logs/run_A14uv_0.log	801	2026-09-23 12:07:37.6506492300	2026-09-23 12:07:37.6506492300
./logs/run_A19_0.log	3901	2026-09-23 12:09:52.1906579560	2026-09-23 12:09:52.1906579560
./logs/run_A19cap_0.log	3942	2026-09-23 12:07:10.6964471390	2026-09-23 12:07:10.6964471390
./logs/run_TOY_0.log	1831	2026-09-23 11:32:24.7111645090	2026-09-23 11:32:24.7111645090
./logs/run_TOY_1.log	1832	2026-09-23 11:32:24.9371660310	2026-09-23 11:32:24.9371660310
./logs/run_TOY2_0.log	1850	2026-09-23 12:24:29.0322867750	2026-09-23 12:24:29.0322867750
./logs/run_TOY2_1.log	1850	2026-09-23 12:24:27.6932762690	2026-09-23 12:24:27.6932762690
./nm_bias_control.py	3590	2026-09-23 12:22:38.0299076700	2026-09-23 12:22:38.0299076700
./nm_exact.py	4197	2026-09-23 12:22:38.0299494720	2026-09-23 12:22:38.0299494720
./__pycache__/cascade2d.cpython-314.pyc	11015	2026-09-23 11:23:31.1113749430	2026-09-23 11:23:31.1113749430
./__pycache__/cascade2d.env_density-53.py314.1.nbc	14942	2026-09-23 12:23:35.4972874210	2026-09-23 12:23:35.4972874210
./__pycache__/cascade2d.env_density-53.py314.nbi	1456	2026-09-23 12:23:35.4823454320	2026-09-23 12:23:35.4823454320
./__pycache__/cascade2d.env_weights-45.py314.1.nbc	18249	2026-09-23 12:23:35.4083476510	2026-09-23 12:23:35.4083476510
./__pycache__/cascade2d.env_weights-45.py314.nbi	1456	2026-09-23 12:23:35.3951671550	2026-09-23 12:23:35.3951671550
./__pycache__/cascade2d.first_emission-74.py314.1.nbc	41827	2026-09-23 11:28:07.2484483930	2026-09-23 11:28:07.2484483930
./__pycache__/cascade2d.first_emission-74.py314.nbi	1466	2026-09-23 11:28:07.2482697630	2026-09-23 11:28:07.2482697630
./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc	48732	2026-09-23 11:28:07.3293002640	2026-09-23 11:28:07.3293002640
./__pycache__/cascade2d.first_emission_many-100.py314.nbi	1533	2026-09-23 11:28:07.3290988300	2026-09-23 11:28:07.3290988300
./__pycache__/cascade2d.run_chunk-112.py314.1.nbc	183136	2026-09-23 12:23:36.4847095980	2026-09-23 12:23:36.4847095980
./__pycache__/cascade2d.run_chunk-112.py314.nbi	1649	2026-09-23 12:23:36.4480886110	2026-09-23 12:23:36.4480886110
./__pycache__/cascade2d.trial-60.py314.1.nbc	29461	2026-09-23 12:23:35.4721540290	2026-09-23 12:23:35.4721540290
./__pycache__/cascade2d.trial-60.py314.nbi	1457	2026-09-23 12:23:35.4578727500	2026-09-23 12:23:35.4578727500
./README.md	8002	2026-09-23 12:26:21.0238366110	2026-09-23 12:26:21.0238366110
./refs/hep-ph_9509353.pdf	288857	2026-09-23 11:19:40.0689534950	2026-09-23 11:19:40.0689534950
./refs/hep-ph_9509353.txt	84375	2026-09-23 11:19:40.1169538230	2026-09-23 11:19:40.1169538230
./refs/hep-ph_9601220.pdf	162674	2026-09-23 11:19:40.0669534820	2026-09-23 11:19:40.0669534820
./refs/hep-ph_9601220.txt	48995	2026-09-23 11:19:40.1479540350	2026-09-23 11:19:40.1479540350
./refs/hep-ph_9605302.pdf	260538	2026-09-23 11:19:40.0659534750	2026-09-23 11:19:40.0659534750
./refs/hep-ph_9605302.txt	83334	2026-09-23 11:19:40.1929543420	2026-09-23 11:19:40.1929543420
./refs/SHA1SUMS	366	2026-09-23 12:02:26.5612710040	2026-09-23 12:02:26.5612710040
./results/A14cap.json	209452	2026-09-23 11:59:36.1879383480	2026-09-23 11:59:36.1889383560
./results/A14cap_nmbias.json	54771	2026-09-23 12:02:57.8085154190	2026-09-23 12:02:57.8085154190
./results/A14.json	207921	2026-09-23 11:53:24.2960294190	2026-09-23 11:53:24.2960294190
./results/A14_nmbias.json	54560	2026-09-23 12:01:30.1118294580	2026-09-23 12:01:30.1118294580
./results/A14uv.json	277732	2026-09-23 12:11:09.6192384840	2026-09-23 12:11:09.6192384840
./results/A19cap.json	156349	2026-09-23 12:13:01.8050796080	2026-09-23 12:13:01.8050796080
./results/A19cap_nmbias.json	41066	2026-09-23 12:14:22.0166810010	2026-09-23 12:14:22.0166810010
./results/A19.json	156223	2026-09-23 12:15:55.0483785150	2026-09-23 12:15:55.0483785150
./results/A19_nmbias.json	40894	2026-09-23 12:17:01.4908766750	2026-09-23 12:17:01.4908766750
./results/TOY2.json	54466	2026-09-23 12:26:06.1550488050	2026-09-23 12:26:06.1550488050
./results/TOY.json	54008	2026-09-23 11:38:55.7587972840	2026-09-23 11:38:55.7587972840
./results/TOY_nmbias.json	13723	2026-09-23 11:59:57.0895157550	2026-09-23 11:59:57.0895157550
./run_cascade.py	4161	2026-09-23 12:23:34.7831103210	2026-09-23 12:23:34.7831103210
./runs/A14cap/chunk_0000.npz	8029279	2026-09-23 11:39:36.2520699110	2026-09-23 11:39:36.2520699110
./runs/A14cap/chunk_0001.npz	8028105	2026-09-23 11:39:54.9851960340	2026-09-23 11:39:54.9851960340
./runs/A14cap/chunk_0002.npz	8024492	2026-09-23 11:40:14.2083254560	2026-09-23 11:40:14.2083254560
./runs/A14cap/chunk_0003.npz	8034714	2026-09-23 11:40:33.9194581630	2026-09-23 11:40:33.9194581630
./runs/A14cap/chunk_0004.npz	8031064	2026-09-23 11:40:53.9535930460	2026-09-23 11:40:53.9535930460
./runs/A14cap/chunk_0005.npz	8026207	2026-09-23 11:41:14.1047287160	2026-09-23 11:41:14.1047287160
./runs/A14cap/chunk_0006.npz	8028340	2026-09-23 11:41:34.1928639620	2026-09-23 11:41:34.1928639620
./runs/A14cap/chunk_0007.npz	8034063	2026-09-23 11:41:54.2549990320	2026-09-23 11:41:54.2549990320
./runs/A14cap/chunk_0008.npz	8026364	2026-09-23 11:42:14.2731338070	2026-09-23 11:42:14.2731338070
./runs/A14cap/chunk_0009.npz	8024765	2026-09-23 11:42:34.6252708300	2026-09-23 11:42:34.6252708300
./runs/A14cap/chunk_0010.npz	8025089	2026-09-23 11:42:54.2464029320	2026-09-23 11:42:54.2464029320
./runs/A14cap/chunk_0011.npz	8023926	2026-09-23 11:43:12.9515288660	2026-09-23 11:43:12.9515288660
./runs/A14cap/chunk_0012.npz	8027084	2026-09-23 11:43:31.8616561810	2026-09-23 11:43:31.8616561810
./runs/A14cap/chunk_0013.npz	8024663	2026-09-23 11:43:50.6537827010	2026-09-23 11:43:50.6537827010
./runs/A14cap/chunk_0014.npz	8025281	2026-09-23 11:44:09.3789087700	2026-09-23 11:44:09.3789087700
./runs/A14cap/chunk_0015.npz	8025947	2026-09-23 11:44:28.0610345500	2026-09-23 11:44:28.0610345500
./runs/A14cap/chunk_0016.npz	8026348	2026-09-23 11:44:46.7671604910	2026-09-23 11:44:46.7671604910
./runs/A14cap/chunk_0017.npz	8028783	2026-09-23 11:45:05.4682863990	2026-09-23 11:45:05.4682863990
./runs/A14cap/chunk_0018.npz	8024206	2026-09-23 11:45:24.3364134310	2026-09-23 11:45:24.3364134310
./runs/A14cap/chunk_0019.npz	8031605	2026-09-23 11:45:43.2335406580	2026-09-23 11:45:43.2335406580
./runs/A14cap/chunk_0020.npz	8033212	2026-09-23 11:46:03.4776769550	2026-09-23 11:46:03.4776769550
./runs/A14cap/chunk_0021.npz	8025696	2026-09-23 11:46:27.0798358590	2026-09-23 11:46:27.0798358590
./runs/A14cap/chunk_0022.npz	8031888	2026-09-23 11:46:50.6519945610	2026-09-23 11:46:50.6519945610
./runs/A14cap/chunk_0023.npz	8028194	2026-09-23 11:47:14.2341533310	2026-09-23 11:47:14.2341533310
./runs/A14cap/chunk_0024.npz	8030213	2026-09-23 11:47:35.0552976670	2026-09-23 11:47:35.0552976670
./runs/A14cap/chunk_0025.npz	8021338	2026-09-23 11:47:53.3034404030	2026-09-23 11:47:53.3034404030
./runs/A14cap/chunk_0026.npz	8025885	2026-09-23 11:48:11.4365822400	2026-09-23 11:48:11.4365822400
./runs/A14cap/chunk_0027.npz	8028552	2026-09-23 11:48:29.4897234510	2026-09-23 11:48:29.4897234510
./runs/A14cap/chunk_0028.npz	8026800	2026-09-23 11:48:47.5668648500	2026-09-23 11:48:47.5668648500
./runs/A14cap/chunk_0029.npz	8028683	2026-09-23 11:49:05.6270061160	2026-09-23 11:49:05.6270061160
./runs/A14cap/chunk_0030.npz	8024595	2026-09-23 11:49:23.7551479140	2026-09-23 11:49:23.7551479140
./runs/A14cap/chunk_0031.npz	8022483	2026-09-23 11:49:41.8182892040	2026-09-23 11:49:41.8182892040
./runs/A14cap/chunk_0032.npz	8027980	2026-09-23 11:50:01.5154432740	2026-09-23 11:50:01.5154432740
./runs/A14cap/chunk_0033.npz	8027683	2026-09-23 11:50:22.2856057380	2026-09-23 11:50:22.2856057380
./runs/A14cap/chunk_0034.npz	8030215	2026-09-23 11:50:43.2677698600	2026-09-23 11:50:43.2677698600
./runs/A14cap/chunk_0035.npz	8022166	2026-09-23 11:51:03.7129297810	2026-09-23 11:51:03.7129297810
./runs/A14cap/chunk_0036.npz	8029653	2026-09-23 11:51:24.1780898590	2026-09-23 11:51:24.1780898590
./runs/A14cap/chunk_0037.npz	8023957	2026-09-23 11:51:44.5422491470	2026-09-23 11:51:44.5432491550
./runs/A14cap/chunk_0038.npz	8031616	2026-09-23 11:52:05.0754097570	2026-09-23 11:52:05.0754097570
./runs/A14cap/chunk_0039.npz	8026285	2026-09-23 11:52:25.0245657990	2026-09-23 11:52:25.0245657990
./runs/A14cap/meta.json	227	2026-09-23 11:39:17.3393444600	2026-09-23 11:39:17.3393444600
./runs/A14cap/store.npy	8000128	2026-09-23 11:39:34.7420597440	2026-09-23 11:39:34.7420597440
./runs/A14/chunk_0000.npz	8692131	2026-09-23 11:39:06.3728687450	2026-09-23 11:39:06.3728687450
./runs/A14/chunk_0001.npz	8697720	2026-09-23 11:39:06.0298664360	2026-09-23 11:39:06.0308664430
./runs/A14/chunk_0002.npz	8692626	2026-09-23 11:39:30.9270340590	2026-09-23 11:39:30.9270340590
./runs/A14/chunk_0003.npz	8695343	2026-09-23 11:39:30.2080292190	2026-09-23 11:39:30.2080292190
./runs/A14/chunk_0004.npz	8685302	2026-09-23 11:39:55.7882014400	2026-09-23 11:39:55.7882014400
./runs/A14/chunk_0005.npz	8688788	2026-09-23 11:39:54.8381950440	2026-09-23 11:39:54.8381950440
./runs/A14/chunk_0006.npz	8694776	2026-09-23 11:40:21.4943745100	2026-09-23 11:40:21.4943745100
./runs/A14/chunk_0007.npz	8700382	2026-09-23 11:40:20.2983664580	2026-09-23 11:40:20.2983664580
./runs/A14/chunk_0008.npz	8698102	2026-09-23 11:40:47.7255511150	2026-09-23 11:40:47.7255511150
./runs/A14/chunk_0009.npz	8692181	2026-09-23 11:40:46.1295403690	2026-09-23 11:40:46.1295403690
./runs/A14/chunk_0010.npz	8695713	2026-09-23 11:41:14.6077321020	2026-09-23 11:41:14.6077321020
./runs/A14/chunk_0011.npz	8698216	2026-09-23 11:41:12.8047199630	2026-09-23 11:41:12.8047199630
./runs/A14/chunk_0012.npz	8692112	2026-09-23 11:41:41.0149098920	2026-09-23 11:41:41.0149098920
./runs/A14/chunk_0013.npz	8691717	2026-09-23 11:41:39.0938969580	2026-09-23 11:41:39.0938969580
./runs/A14/chunk_0014.npz	8698527	2026-09-23 11:42:07.6470891960	2026-09-23 11:42:07.6470891960
./runs/A14/chunk_0015.npz	8691852	2026-09-23 11:42:05.3200735290	2026-09-23 11:42:05.3200735290
./runs/A14/chunk_0016.npz	8698458	2026-09-23 11:42:34.7292715300	2026-09-23 11:42:34.7292715300
./runs/A14/chunk_0017.npz	8690119	2026-09-23 11:42:31.8402520800	2026-09-23 11:42:31.8402520800
./runs/A14/chunk_0018.npz	8697834	2026-09-23 11:43:00.6184458320	2026-09-23 11:43:00.6184458320
./runs/A14/chunk_0019.npz	8696142	2026-09-23 11:42:57.4444244630	2026-09-23 11:42:57.4444244630
./runs/A14/chunk_0020.npz	8701424	2026-09-23 11:43:25.8686158320	2026-09-23 11:43:25.8686158320
./runs/A14/chunk_0021.npz	8691943	2026-09-23 11:43:22.1705909350	2026-09-23 11:43:22.1705909350
./runs/A14/chunk_0022.npz	8685149	2026-09-23 11:43:50.7957836570	2026-09-23 11:43:50.7957836570
./runs/A14/chunk_0023.npz	8698249	2026-09-23 11:43:46.8797572920	2026-09-23 11:43:46.8797572920
./runs/A14/chunk_0024.npz	8701240	2026-09-23 11:44:15.7199514620	2026-09-23 11:44:15.7199514620
./runs/A14/chunk_0025.npz	8694131	2026-09-23 11:44:11.3889223030	2026-09-23 11:44:11.3889223030
./runs/A14/chunk_0026.npz	8692736	2026-09-23 11:44:40.6211191120	2026-09-23 11:44:40.6211191120
./runs/A14/chunk_0027.npz	8693334	2026-09-23 11:44:35.8840872200	2026-09-23 11:44:35.8840872200
./runs/A14/chunk_0028.npz	8694172	2026-09-23 11:45:05.5092866750	2026-09-23 11:45:05.5092866750
./runs/A14/chunk_0029.npz	8697555	2026-09-23 11:45:00.4632527020	2026-09-23 11:45:00.4632527020
./runs/A14/chunk_0030.npz	8691673	2026-09-23 11:45:30.5371825620	2026-09-23 11:45:30.5371825620
./runs/A14/chunk_0031.npz	8698226	2026-09-23 11:45:25.1814191200	2026-09-23 11:45:25.1814191200
./runs/A14/chunk_0032.npz	8694615	2026-09-23 11:45:55.9636263650	2026-09-23 11:45:55.9636263650
./runs/A14/chunk_0033.npz	8694933	2026-09-23 11:45:50.2245877260	2026-09-23 11:45:50.2245877260
./runs/A14/chunk_0034.npz	8688605	2026-09-23 11:46:26.7978339600	2026-09-23 11:46:26.7978339600
./runs/A14/chunk_0035.npz	8692705	2026-09-23 11:46:19.2017828190	2026-09-23 11:46:19.2017828190
./runs/A14/chunk_0036.npz	8695534	2026-09-23 11:46:58.0870446190	2026-09-23 11:46:58.0870446190
./runs/A14/chunk_0037.npz	8696524	2026-09-23 11:46:50.1209909860	2026-09-23 11:46:50.1209909860
./runs/A14/chunk_0038.npz	8692006	2026-09-23 11:47:28.3282482210	2026-09-23 11:47:28.3282482210
./runs/A14/chunk_0039.npz	8701639	2026-09-23 11:47:20.8981981980	2026-09-23 11:47:20.8981981980
./runs/A14/meta.json	227	2026-09-23 11:38:41.8812527270	2026-09-23 11:38:41.8812527270
./runs/A14/store.npy	8000128	2026-09-23 11:39:04.8770938590	2026-09-23 11:39:04.8770938590
./runs/A14uv/chunk_0000.npz	14368327	2026-09-23 11:54:15.8054323240	2026-09-23 11:54:15.8064323320
./runs/A14uv/chunk_0001.npz	14364633	2026-09-23 11:56:05.3352890640	2026-09-23 11:56:05.3362890720
./runs/A14uv/chunk_0002.npz	14368374	2026-09-23 11:58:02.4152048600	2026-09-23 11:58:02.4152048600
./runs/A14uv/chunk_0003.npz	14369194	2026-09-23 12:00:01.4501359480	2026-09-23 12:00:01.4511359560
./runs/A14uv/chunk_0004.npz	14364233	2026-09-23 12:01:56.8320384630	2026-09-23 12:01:56.8320384630
./runs/A14uv/chunk_0005.npz	14373437	2026-09-23 12:03:51.6589366360	2026-09-23 12:03:51.6589366360
./runs/A14uv/chunk_0006.npz	14357024	2026-09-23 12:05:45.2228062920	2026-09-23 12:05:45.2228062920
./runs/A14uv/chunk_0007.npz	14371404	2026-09-23 12:07:37.6506492300	2026-09-23 12:07:37.6506492300
./runs/A14uv/meta.json	235	2026-09-23 11:52:32.5936250040	2026-09-23 11:52:32.5936250040
./runs/A14uv/store.npy	8000128	2026-09-23 11:54:13.7654163670	2026-09-23 11:54:13.7654163670
./runs/A19cap/chunk_0000.npz	7381130	2026-09-23 11:50:34.5517016830	2026-09-23 11:50:34.5527016910
./runs/A19cap/chunk_0001.npz	7380207	2026-09-23 11:51:04.8569387300	2026-09-23 11:51:04.8589387450
./runs/A19cap/chunk_0002.npz	7378410	2026-09-23 11:51:32.9861587560	2026-09-23 11:51:32.9871587630
./runs/A19cap/chunk_0003.npz	7383678	2026-09-23 11:51:58.9013614640	2026-09-23 11:51:58.9033614790
./runs/A19cap/chunk_0004.npz	7378991	2026-09-23 11:52:24.3345604020	2026-09-23 11:52:24.3355604090
./runs/A19cap/chunk_0005.npz	7383815	2026-09-23 11:52:49.0977540990	2026-09-23 11:52:49.0997541150
./runs/A19cap/chunk_0006.npz	7375559	2026-09-23 11:53:13.9019481170	2026-09-23 11:53:13.9029481240
./runs/A19cap/chunk_0007.npz	7382156	2026-09-23 11:53:36.9251282030	2026-09-23 11:53:36.9271282190
./runs/A19cap/chunk_0008.npz	7381946	2026-09-23 11:53:59.9743084940	2026-09-23 11:53:59.9763085090
./runs/A19cap/chunk_0009.npz	7378111	2026-09-23 11:54:23.6564937350	2026-09-23 11:54:23.6584937510
./runs/A19cap/chunk_0010.npz	7383516	2026-09-23 11:54:47.3296789060	2026-09-23 11:54:47.3316789220
./runs/A19cap/chunk_0011.npz	7383088	2026-09-23 11:55:11.7308697710	2026-09-23 11:55:11.7328697870
./runs/A19cap/chunk_0012.npz	7377545	2026-09-23 11:55:36.7220652520	2026-09-23 11:55:36.7240652680
./runs/A19cap/chunk_0013.npz	7380787	2026-09-23 11:56:01.6092599190	2026-09-23 11:56:01.6112599350
./runs/A19cap/chunk_0014.npz	7380982	2026-09-23 11:56:26.4914545470	2026-09-23 11:56:26.4934545630
./runs/A19cap/chunk_0015.npz	7385658	2026-09-23 11:56:52.0666545960	2026-09-23 11:56:52.0686546110
./runs/A19cap/chunk_0016.npz	7377920	2026-09-23 11:57:18.8418640310	2026-09-23 11:57:18.8428640380
./runs/A19cap/chunk_0017.npz	7378272	2026-09-23 11:57:45.4810724020	2026-09-23 11:57:45.4830724170
./runs/A19cap/chunk_0018.npz	7386302	2026-09-23 11:58:12.2442817430	2026-09-23 11:58:12.2452817510
./runs/A19cap/chunk_0019.npz	7378599	2026-09-23 11:58:38.8464898250	2026-09-23 11:58:38.8474898330
./runs/A19cap/chunk_0020.npz	7381577	2026-09-23 11:59:04.9666941360	2026-09-23 11:59:04.9676941440
./runs/A19cap/chunk_0021.npz	7380598	2026-09-23 11:59:31.3599005830	2026-09-23 11:59:31.3619005990
./runs/A19cap/chunk_0022.npz	7381600	2026-09-23 11:59:58.1611102220	2026-09-23 11:59:58.1621102300
./runs/A19cap/chunk_0023.npz	7380255	2026-09-23 12:00:24.4133155660	2026-09-23 12:00:24.4153155820
./runs/A19cap/chunk_0024.npz	7374179	2026-09-23 12:00:50.3545184770	2026-09-23 12:00:50.3565184930
./runs/A19cap/chunk_0025.npz	7383757	2026-09-23 12:01:16.4187223510	2026-09-23 12:01:16.4197223590
./runs/A19cap/chunk_0026.npz	7377293	2026-09-23 12:01:41.2369164780	2026-09-23 12:01:41.2379164860
./runs/A19cap/chunk_0027.npz	7383171	2026-09-23 12:02:06.9541176370	2026-09-23 12:02:06.9561176530
./runs/A19cap/chunk_0028.npz	7382790	2026-09-23 12:02:32.3813165290	2026-09-23 12:02:32.3823165360
./runs/A19cap/chunk_0029.npz	7374237	2026-09-23 12:02:57.9885168270	2026-09-23 12:02:57.9905168430
./runs/A19cap/chunk_0030.npz	7379187	2026-09-23 12:03:23.1627137390	2026-09-23 12:03:23.1637137470
./runs/A19cap/chunk_0031.npz	7385769	2026-09-23 12:03:48.6669132330	2026-09-23 12:03:48.6679132410
./runs/A19cap/chunk_0032.npz	7382426	2026-09-23 12:04:14.0861120610	2026-09-23 12:04:14.0881120770
./runs/A19cap/chunk_0033.npz	7381022	2026-09-23 12:04:39.5113109360	2026-09-23 12:04:39.5123109440
./runs/A19cap/chunk_0034.npz	7381865	2026-09-23 12:05:04.9055040100	2026-09-23 12:05:04.9065040170
./runs/A19cap/chunk_0035.npz	7384632	2026-09-23 12:05:30.3476947650	2026-09-23 12:05:30.3486947720
./runs/A19cap/chunk_0036.npz	7383560	2026-09-23 12:05:55.3978825810	2026-09-23 12:05:55.3988825880
./runs/A19cap/chunk_0037.npz	7385036	2026-09-23 12:06:19.7230649610	2026-09-23 12:06:19.7240649680
./runs/A19cap/chunk_0038.npz	7377832	2026-09-23 12:06:45.2102560530	2026-09-23 12:06:45.2112560610
./runs/A19cap/chunk_0039.npz	7381284	2026-09-23 12:07:10.6584468540	2026-09-23 12:07:10.6964471390
./runs/A19cap/meta.json	226	2026-09-23 11:50:03.9335664100	2026-09-23 11:50:03.9335664100
./runs/A19cap/store.npy	8000128	2026-09-23 11:50:32.5676861640	2026-09-23 11:50:32.5676861640
./runs/A19/chunk_0000.npz	7972460	2026-09-23 11:48:07.8725543630	2026-09-23 11:48:07.8725543630
./runs/A19/chunk_0001.npz	7964159	2026-09-23 11:48:38.5967946870	2026-09-23 11:48:38.5987947020
./runs/A19/chunk_0002.npz	7972394	2026-09-23 11:49:09.4180357690	2026-09-23 11:49:09.4190357770
./runs/A19/chunk_0003.npz	7965528	2026-09-23 11:49:40.2082766100	2026-09-23 11:49:40.2102766260
./runs/A19/chunk_0004.npz	7972766	2026-09-23 11:50:13.8365396500	2026-09-23 11:50:13.8375396570
./runs/A19/chunk_0005.npz	7963213	2026-09-23 11:50:49.1308157200	2026-09-23 11:50:49.1328157360
./runs/A19/chunk_0006.npz	7959573	2026-09-23 11:51:23.4510841730	2026-09-23 11:51:23.4520841800
./runs/A19/chunk_0007.npz	7974649	2026-09-23 11:51:57.9473540010	2026-09-23 11:51:57.9493540170
./runs/A19/chunk_0008.npz	7974220	2026-09-23 11:52:31.5556168840	2026-09-23 11:52:31.5576169000
./runs/A19/chunk_0009.npz	7971655	2026-09-23 11:53:05.0248786800	2026-09-23 11:53:05.0258786880
./runs/A19/chunk_0010.npz	7969983	2026-09-23 11:53:36.5381251760	2026-09-23 11:53:36.5401251920
./runs/A19/chunk_0011.npz	7970722	2026-09-23 11:54:07.8313699510	2026-09-23 11:54:07.8333699670
./runs/A19/chunk_0012.npz	7976006	2026-09-23 11:54:39.3006161030	2026-09-23 11:54:39.3026161190
./runs/A19/chunk_0013.npz	7971778	2026-09-23 11:55:11.4928679100	2026-09-23 11:55:11.4938679180
./runs/A19/chunk_0014.npz	7966927	2026-09-23 11:55:44.6591273360	2026-09-23 11:55:44.6601273430
./runs/A19/chunk_0015.npz	7972993	2026-09-23 11:56:17.8503869570	2026-09-23 11:56:17.8523869720
./runs/A19/chunk_0016.npz	7969937	2026-09-23 11:56:51.5806507940	2026-09-23 11:56:51.5826508100
./runs/A19/chunk_0017.npz	7975358	2026-09-23 11:57:27.2269296180	2026-09-23 11:57:27.2289296340
./runs/A19/chunk_0018.npz	7976101	2026-09-23 11:58:02.7672076140	2026-09-23 11:58:02.7692076290
./runs/A19/chunk_0019.npz	7973764	2026-09-23 11:58:38.4084863990	2026-09-23 11:58:38.4094864070
./runs/A19/chunk_0020.npz	7967802	2026-09-23 11:59:13.0737575500	2026-09-23 11:59:13.0747575580
./runs/A19/chunk_0021.npz	7973353	2026-09-23 11:59:48.6180355760	2026-09-23 11:59:48.6200355920
./runs/A19/chunk_0022.npz	7970533	2026-09-23 12:00:23.8233109510	2026-09-23 12:00:23.8253109670
./runs/A19/chunk_0023.npz	7969383	2026-09-23 12:00:58.3285808500	2026-09-23 12:00:58.3295808580
./runs/A19/chunk_0024.npz	7973572	2026-09-23 12:01:31.8858433340	2026-09-23 12:01:31.8878433500
./runs/A19/chunk_0025.npz	7974771	2026-09-23 12:02:06.2701122870	2026-09-23 12:02:06.2721123030
./runs/A19/chunk_0026.npz	7969948	2026-09-23 12:02:40.2563781270	2026-09-23 12:02:40.2573781350
./runs/A19/chunk_0027.npz	7972332	2026-09-23 12:03:14.1666433720	2026-09-23 12:03:14.1686433880
./runs/A19/chunk_0028.npz	7975802	2026-09-23 12:03:48.1789094150	2026-09-23 12:03:48.1809094310
./runs/A19/chunk_0029.npz	7968943	2026-09-23 12:04:21.9841738390	2026-09-23 12:04:21.9851738470
./runs/A19/chunk_0030.npz	7966972	2026-09-23 12:04:55.7464353390	2026-09-23 12:04:55.7484353540
./runs/A19/chunk_0031.npz	7975724	2026-09-23 12:05:29.6986898980	2026-09-23 12:05:29.6996899060
./runs/A19/chunk_0032.npz	7965837	2026-09-23 12:06:02.6399368780	2026-09-23 12:06:02.6419368940
./runs/A19/chunk_0033.npz	7966013	2026-09-23 12:06:35.6851846380	2026-09-23 12:06:35.6871846540
./runs/A19/chunk_0034.npz	7973070	2026-09-23 12:07:09.7004396710	2026-09-23 12:07:09.7014396790
./runs/A19/chunk_0035.npz	7973421	2026-09-23 12:07:43.3746921460	2026-09-23 12:07:43.3756921540
./runs/A19/chunk_0036.npz	7968742	2026-09-23 12:08:17.3769470810	2026-09-23 12:08:17.3779470890
./runs/A19/chunk_0037.npz	7969993	2026-09-23 12:08:51.1382002100	2026-09-23 12:08:51.1402002250
./runs/A19/chunk_0038.npz	7968408	2026-09-23 12:09:22.7914375330	2026-09-23 12:09:22.7924375400
./runs/A19/chunk_0039.npz	7971747	2026-09-23 12:09:52.1876579340	2026-09-23 12:09:52.1896579490
./runs/A19/meta.json	227	2026-09-23 11:47:36.7749293740	2026-09-23 11:47:36.7749293740
./runs/A19/store.npy	8000128	2026-09-23 11:48:06.5935443580	2026-09-23 11:48:06.5935443580
./runs/TOY2/chunk_0000.npz	1904802	2026-09-23 12:23:39.1228951830	2026-09-23 12:23:39.1228951830
./runs/TOY2/chunk_0001.npz	1905526	2026-09-23 12:23:39.0198943750	2026-09-23 12:23:39.0198943750
./runs/TOY2/chunk_0002.npz	1908035	2026-09-23 12:23:41.7579158580	2026-09-23 12:23:41.7579158580
./runs/TOY2/chunk_0003.npz	1905740	2026-09-23 12:23:41.5849145000	2026-09-23 12:23:41.5849145000
./runs/TOY2/chunk_0004.npz	1906718	2026-09-23 12:23:44.3939365400	2026-09-23 12:23:44.3939365400
./runs/TOY2/chunk_0005.npz	1904803	2026-09-23 12:23:44.1529346490	2026-09-23 12:23:44.1529346490
./runs/TOY2/chunk_0006.npz	1905237	2026-09-23 12:23:47.0159571120	2026-09-23 12:23:47.0159571120
./runs/TOY2/chunk_0007.npz	1904915	2026-09-23 12:23:46.7089547040	2026-09-23 12:23:46.7089547040
./runs/TOY2/chunk_0008.npz	1908218	2026-09-23 12:23:49.6689779280	2026-09-23 12:23:49.6689779280
./runs/TOY2/chunk_0009.npz	1906916	2026-09-23 12:23:49.2899749540	2026-09-23 12:23:49.2899749540
./runs/TOY2/chunk_0010.npz	1907552	2026-09-23 12:23:52.3689991130	2026-09-23 12:23:52.3689991130
./runs/TOY2/chunk_0011.npz	1904323	2026-09-23 12:23:51.9079954960	2026-09-23 12:23:51.9079954960
./runs/TOY2/chunk_0012.npz	1907629	2026-09-23 12:23:55.0420200850	2026-09-23 12:23:55.0420200850
./runs/TOY2/chunk_0013.npz	1906370	2026-09-23 12:23:54.5070158880	2026-09-23 12:23:54.5070158880
./runs/TOY2/chunk_0014.npz	1905870	2026-09-23 12:23:57.6530405720	2026-09-23 12:23:57.6530405720
./runs/TOY2/chunk_0015.npz	1904642	2026-09-23 12:23:57.0510358480	2026-09-23 12:23:57.0510358480
./runs/TOY2/chunk_0016.npz	1905567	2026-09-23 12:24:00.2470609240	2026-09-23 12:24:00.2470609240
./runs/TOY2/chunk_0017.npz	1907025	2026-09-23 12:23:59.5930557930	2026-09-23 12:23:59.5930557930
./runs/TOY2/chunk_0018.npz	1906322	2026-09-23 12:24:02.8380812540	2026-09-23 12:24:02.8380812540
./runs/TOY2/chunk_0019.npz	1906696	2026-09-23 12:24:02.1200756200	2026-09-23 12:24:02.1200756200
./runs/TOY2/chunk_0020.npz	1905210	2026-09-23 12:24:05.4081014180	2026-09-23 12:24:05.4081014180
./runs/TOY2/chunk_0021.npz	1907798	2026-09-23 12:24:04.6380953770	2026-09-23 12:24:04.6380953770
./runs/TOY2/chunk_0022.npz	1907384	2026-09-23 12:24:07.9911216850	2026-09-23 12:24:07.9911216850
./runs/TOY2/chunk_0023.npz	1906589	2026-09-23 12:24:07.1581151490	2026-09-23 12:24:07.1581151490
./runs/TOY2/chunk_0024.npz	1909303	2026-09-23 12:24:10.5841420300	2026-09-23 12:24:10.5841420300
./runs/TOY2/chunk_0025.npz	1906175	2026-09-23 12:24:09.6891350070	2026-09-23 12:24:09.6891350070
./runs/TOY2/chunk_0026.npz	1908841	2026-09-23 12:24:13.1951625160	2026-09-23 12:24:13.1951625160
./runs/TOY2/chunk_0027.npz	1907577	2026-09-23 12:24:12.2151548270	2026-09-23 12:24:12.2151548270
./runs/TOY2/chunk_0028.npz	1906230	2026-09-23 12:24:15.8631834490	2026-09-23 12:24:15.8631834490
./runs/TOY2/chunk_0029.npz	1908400	2026-09-23 12:24:14.7851749910	2026-09-23 12:24:14.7851749910
./runs/TOY2/chunk_0030.npz	1906709	2026-09-23 12:24:18.5102042180	2026-09-23 12:24:18.5102042180
./runs/TOY2/chunk_0031.npz	1904416	2026-09-23 12:24:17.3891954230	2026-09-23 12:24:17.3891954230
./runs/TOY2/chunk_0032.npz	1904855	2026-09-23 12:24:21.1482249160	2026-09-23 12:24:21.1482249160
./runs/TOY2/chunk_0033.npz	1905510	2026-09-23 12:24:19.9582155790	2026-09-23 12:24:19.9582155790
./runs/TOY2/chunk_0034.npz	1905433	2026-09-23 12:24:23.7792455590	2026-09-23 12:24:23.7792455590
./runs/TOY2/chunk_0035.npz	1906325	2026-09-23 12:24:22.5292357520	2026-09-23 12:24:22.5292357520
./runs/TOY2/chunk_0036.npz	1904369	2026-09-23 12:24:26.4312663670	2026-09-23 12:24:26.4312663670
./runs/TOY2/chunk_0037.npz	1904414	2026-09-23 12:24:25.0972559000	2026-09-23 12:24:25.0972559000
./runs/TOY2/chunk_0038.npz	1905604	2026-09-23 12:24:29.0312867670	2026-09-23 12:24:29.0312867670
./runs/TOY2/chunk_0039.npz	1904656	2026-09-23 12:24:27.6932762690	2026-09-23 12:24:27.6932762690
./runs/TOY2/meta.json	210	2026-09-23 12:23:35.0720530500	2026-09-23 12:23:35.0720530500
./runs/TOY2/store.npy	8000128	2026-09-23 12:23:38.6568915270	2026-09-23 12:23:38.6568915270
./runs/TOY/chunk_0000.npz	1903432	2026-09-23 11:31:46.2199053620	2026-09-23 11:31:46.2199053620
./runs/TOY/chunk_0001.npz	1907060	2026-09-23 11:31:46.2179053490	2026-09-23 11:31:46.2179053490
./runs/TOY/chunk_0002.npz	1906760	2026-09-23 11:31:48.2589190900	2026-09-23 11:31:48.2589190900
./runs/TOY/chunk_0003.npz	1905859	2026-09-23 11:31:48.2999193660	2026-09-23 11:31:48.2999193660
./runs/TOY/chunk_0004.npz	1908016	2026-09-23 11:31:50.2949327980	2026-09-23 11:31:50.2949327980
./runs/TOY/chunk_0005.npz	1904175	2026-09-23 11:31:50.3339330600	2026-09-23 11:31:50.3339330600
./runs/TOY/chunk_0006.npz	1904164	2026-09-23 11:31:52.3179464180	2026-09-23 11:31:52.3179464180
./runs/TOY/chunk_0007.npz	1903119	2026-09-23 11:31:52.3639467270	2026-09-23 11:31:52.3639467270
./runs/TOY/chunk_0008.npz	1904167	2026-09-23 11:31:54.3389600240	2026-09-23 11:31:54.3389600240
./runs/TOY/chunk_0009.npz	1905547	2026-09-23 11:31:54.3969604150	2026-09-23 11:31:54.3969604150
./runs/TOY/chunk_0010.npz	1905495	2026-09-23 11:31:56.3639736580	2026-09-23 11:31:56.3639736580
./runs/TOY/chunk_0011.npz	1907725	2026-09-23 11:31:56.4339741290	2026-09-23 11:31:56.4339741290
./runs/TOY/chunk_0012.npz	1905792	2026-09-23 11:31:58.3889872920	2026-09-23 11:31:58.3889872920
./runs/TOY/chunk_0013.npz	1906031	2026-09-23 11:31:58.4669878170	2026-09-23 11:31:58.4669878170
./runs/TOY/chunk_0014.npz	1907219	2026-09-23 11:32:00.4170009460	2026-09-23 11:32:00.4170009460
./runs/TOY/chunk_0015.npz	1906453	2026-09-23 11:32:00.5050015380	2026-09-23 11:32:00.5050015380
./runs/TOY/chunk_0016.npz	1907563	2026-09-23 11:32:02.4460146060	2026-09-23 11:32:02.4470146130
./runs/TOY/chunk_0017.npz	1902852	2026-09-23 11:32:02.5320151850	2026-09-23 11:32:02.5320151850
./runs/TOY/chunk_0018.npz	1905578	2026-09-23 11:32:04.4710282400	2026-09-23 11:32:04.4710282400
./runs/TOY/chunk_0019.npz	1909725	2026-09-23 11:32:04.5730289270	2026-09-23 11:32:04.5730289270
./runs/TOY/chunk_0020.npz	1904985	2026-09-23 11:32:06.4970418800	2026-09-23 11:32:06.4970418800
./runs/TOY/chunk_0021.npz	1905993	2026-09-23 11:32:06.6080426270	2026-09-23 11:32:06.6080426270
./runs/TOY/chunk_0022.npz	1905467	2026-09-23 11:32:08.5180554870	2026-09-23 11:32:08.5180554870
./runs/TOY/chunk_0023.npz	1907187	2026-09-23 11:32:08.6420563220	2026-09-23 11:32:08.6420563220
./runs/TOY/chunk_0024.npz	1904965	2026-09-23 11:32:10.5420691140	2026-09-23 11:32:10.5420691140
./runs/TOY/chunk_0025.npz	1907170	2026-09-23 11:32:10.6810700500	2026-09-23 11:32:10.6810700500
./runs/TOY/chunk_0026.npz	1904011	2026-09-23 11:32:12.5610827070	2026-09-23 11:32:12.5610827070
./runs/TOY/chunk_0027.npz	1907333	2026-09-23 11:32:12.7220837910	2026-09-23 11:32:12.7220837910
./runs/TOY/chunk_0028.npz	1903965	2026-09-23 11:32:14.5840963270	2026-09-23 11:32:14.5840963270
./runs/TOY/chunk_0029.npz	1907557	2026-09-23 11:32:14.7610975190	2026-09-23 11:32:14.7620975260
./runs/TOY/chunk_0030.npz	1906318	2026-09-23 11:32:16.6101099680	2026-09-23 11:32:16.6101099680
./runs/TOY/chunk_0031.npz	1906507	2026-09-23 11:32:16.7991112400	2026-09-23 11:32:16.7991112400
./runs/TOY/chunk_0032.npz	1904824	2026-09-23 11:32:18.6331235880	2026-09-23 11:32:18.6331235880
./runs/TOY/chunk_0033.npz	1905336	2026-09-23 11:32:18.8351249480	2026-09-23 11:32:18.8351249480
./runs/TOY/chunk_0034.npz	1904942	2026-09-23 11:32:20.6581372220	2026-09-23 11:32:20.6581372220
./runs/TOY/chunk_0035.npz	1905601	2026-09-23 11:32:20.8671386290	2026-09-23 11:32:20.8671386290
./runs/TOY/chunk_0036.npz	1907084	2026-09-23 11:32:22.6881508890	2026-09-23 11:32:22.6881508890
./runs/TOY/chunk_0037.npz	1906468	2026-09-23 11:32:22.9021523300	2026-09-23 11:32:22.9021523300
./runs/TOY/chunk_0038.npz	1904544	2026-09-23 11:32:24.7101645020	2026-09-23 11:32:24.7101645020
./runs/TOY/chunk_0039.npz	1905619	2026-09-23 11:32:24.9361660240	2026-09-23 11:32:24.9361660240
./runs/TOY/meta.json	210	2026-09-23 11:31:44.1181805490	2026-09-23 11:31:44.1181805490
./runs/TOY/store.npy	8000128	2026-09-23 11:31:45.8451488140	2026-09-23 11:31:45.8451488140
./summarize.py	8316	2026-09-23 12:22:38.0298587580	2026-09-23 12:22:38.0298587580
./summary.json	335001	2026-09-23 12:19:31.8120037210	2026-09-23 12:19:31.8120037210
./summary.log	54044	2026-09-23 12:19:31.8130037290	2026-09-23 12:19:31.8130037290
./uv_compare.log	16572	2026-09-23 12:26:11.0440871650	2026-09-23 12:26:11.0440871650
./uv_compare.py	8254	2026-09-23 12:23:50.6889970050	2026-09-23 12:23:50.6889970050
./validate_sampler.json	24263	2026-09-23 11:47:32.1882752410	2026-09-23 11:47:32.1882752410
./validate_sampler.log	13484	2026-09-23 11:47:32.1872752330	2026-09-23 11:47:32.1872752330
./validate_sampler.py	9691	2026-09-23 11:38:29.8260039530	2026-09-23 11:38:29.8260039530
./verify/__pycache__/vanalyze.cpython-314.pyc	21865	2026-09-23 13:54:26.6560910070	2026-09-23 13:54:26.6560910070
./verify/__pycache__/vkernel.cpython-314.pyc	13377	2026-09-23 12:35:49.6552972580	2026-09-23 12:35:49.6552972580
./verify/__pycache__/vnm.cpython-314.pyc	9872	2026-09-23 13:54:26.8639581770	2026-09-23 13:54:26.8639581770
./verify/README.md	6658	2026-09-23 13:55:10.3935867690	2026-09-23 13:55:10.4385872000
./verify/results/A14cap_t0.json	25415	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t0.log	4316	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t0.out	4316	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t1.json	25384	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t1.log	4293	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t1.out	4293	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t2.json	25387	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14cap_t2.log	4300	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14cap_t2.out	4300	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14_t0.json	24998	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t0.log	4299	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t0.out	4299	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t1.json	24901	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t1.log	4291	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t1.out	4291	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t2.json	24805	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A14_t2.log	4291	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A14_t2.out	4291	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A19cap_t0.json	19113	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t0.log	3306	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t0.out	3306	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t1.json	19063	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t1.log	3283	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t1.out	3283	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t2.json	19054	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19cap_t2.log	3282	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19cap_t2.out	3282	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19_t0.json	18867	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t0.log	3294	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t0.out	3294	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t1.json	18794	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t1.log	3269	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t1.out	3269	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t2.json	18651	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/A19_t2.log	3271	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/A19_t2.out	3271	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/done.txt	210	2026-09-23 13:44:06.2231030510	2026-09-23 13:44:06.2231030510
./verify/results/queue.txt	96	2026-09-23 13:29:08.8950174250	2026-09-23 13:29:08.8950174250
./verify/results/TOY_t0.json	25571	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/results/TOY_t0.log	4274	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/results/TOY_t0.out	4274	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/run_all.sh	1509	2026-09-23 12:40:47.9489979630	2026-09-23 12:40:47.9489979630
./verify/run_analysis.sh	578	2026-09-23 13:29:08.8894130740	2026-09-23 13:29:08.8910173850
./verify/runs/A14cap_p0.log	1209	2026-09-23 12:44:17.2154435500	2026-09-23 12:44:17.2154435500
./verify/runs/A14cap_p0.npz	38184500	2026-09-23 12:44:17.2144435420	2026-09-23 12:44:17.2144435420
./verify/runs/A14cap_p0.out	1535	2026-09-23 12:44:17.2154435500	2026-09-23 12:44:17.2154435500
./verify/runs/A14cap_p1.log	1211	2026-09-23 12:51:15.6495098910	2026-09-23 12:51:15.6495098910
./verify/runs/A14cap_p1.npz	38181431	2026-09-23 12:51:15.6485098840	2026-09-23 12:51:15.6485098840
./verify/runs/A14cap_p1.out	1537	2026-09-23 12:51:15.6495098910	2026-09-23 12:51:15.6495098910
./verify/runs/A14cap_p2.log	1203	2026-09-23 13:13:43.3878846140	2026-09-23 13:13:43.3878846140
./verify/runs/A14cap_p2.npz	38178182	2026-09-23 13:13:43.3868846040	2026-09-23 13:13:43.3868846040
./verify/runs/A14cap_p2.out	1529	2026-09-23 13:13:43.3878846140	2026-09-23 13:13:43.3878846140
./verify/runs/A14cap_p3.log	1209	2026-09-23 13:20:28.7608847940	2026-09-23 13:20:28.7608847940
./verify/runs/A14cap_p3.npz	38174300	2026-09-23 13:20:28.7598847850	2026-09-23 13:20:28.7598847850
./verify/runs/A14cap_p3.out	1535	2026-09-23 13:20:28.7608847940	2026-09-23 13:20:28.7608847940
./verify/runs/A14cap_p4.log	1209	2026-09-23 13:26:46.9846170680	2026-09-23 13:26:46.9846170680
./verify/runs/A14cap_p4.npz	38176641	2026-09-23 13:26:46.9836170580	2026-09-23 13:26:46.9836170580
./verify/runs/A14cap_p4.out	1535	2026-09-23 13:26:46.9846170680	2026-09-23 13:26:46.9846170680
./verify/runs/A14capr3.log	1222	2026-09-23 13:05:29.2839920450	2026-09-23 13:05:29.2839920450
./verify/runs/A14capr3.npz	46145316	2026-09-23 13:05:29.2829920370	2026-09-23 13:05:29.2829920370
./verify/runs/A14capr3.out	2857	2026-09-23 13:05:29.2839920450	2026-09-23 13:05:29.2839920450
./verify/runs/A14_p0.log	1209	2026-09-23 12:44:17.5824462390	2026-09-23 12:44:17.5824462390
./verify/runs/A14_p0.npz	41411439	2026-09-23 12:44:17.5804462240	2026-09-23 12:44:17.5804462240
./verify/runs/A14_p0.out	1209	2026-09-23 12:44:17.5824462390	2026-09-23 12:44:17.5824462390
./verify/runs/A14_p1.log	1209	2026-09-23 12:48:00.0980768640	2026-09-23 12:48:00.0980768640
./verify/runs/A14_p1.npz	41417524	2026-09-23 12:48:00.0960768500	2026-09-23 12:48:00.0960768500
./verify/runs/A14_p1.out	1209	2026-09-23 12:48:00.0980768640	2026-09-23 12:48:00.0980768640
./verify/runs/A14_p2.log	1211	2026-09-23 13:08:59.7516186640	2026-09-23 13:08:59.7516186640
./verify/runs/A14_p2.npz	41428553	2026-09-23 13:08:59.7506186560	2026-09-23 13:08:59.7506186560
./verify/runs/A14_p2.out	1211	2026-09-23 13:08:59.7516186640	2026-09-23 13:08:59.7516186640
./verify/runs/A14_p3.log	1210	2026-09-23 13:17:20.0700228120	2026-09-23 13:17:20.0700228120
./verify/runs/A14_p3.npz	41420554	2026-09-23 13:17:20.0690228020	2026-09-23 13:17:20.0690228020
./verify/runs/A14_p3.out	1210	2026-09-23 13:17:20.0700228120	2026-09-23 13:17:20.0700228120
./verify/runs/A14_p4.log	1209	2026-09-23 13:23:45.9328304670	2026-09-23 13:23:45.9328304670
./verify/runs/A14_p4.npz	41409788	2026-09-23 13:23:45.9318304570	2026-09-23 13:23:45.9318304570
./verify/runs/A14_p4.out	1209	2026-09-23 13:23:45.9328304670	2026-09-23 13:23:45.9328304670
./verify/runs/A14r3.log	1227	2026-09-23 13:02:19.4315247520	2026-09-23 13:02:19.4315247520
./verify/runs/A14r3.npz	58075052	2026-09-23 13:02:19.4305247440	2026-09-23 13:02:19.4305247440
./verify/runs/A14r3.out	1493	2026-09-23 13:02:19.4315247520	2026-09-23 13:02:19.4315247520
./verify/runs/A14r3rc001.log	858	2026-09-23 13:50:56.3261510570	2026-09-23 13:50:56.3261510570
./verify/runs/A14r3rc001.npz	14231998	2026-09-23 13:50:56.3261510570	2026-09-23 13:50:56.3261510570
./verify/runs/A14r3rc001.out	1124	2026-09-23 13:50:56.3271510670	2026-09-23 13:50:56.3271510670
./verify/runs/A19cap_p0.log	1156	2026-09-23 12:48:26.4912702770	2026-09-23 12:48:26.4912702770
./verify/runs/A19cap_p0.npz	34247187	2026-09-23 12:48:26.4902702700	2026-09-23 12:48:26.4902702700
./verify/runs/A19cap_p0.out	1482	2026-09-23 12:48:26.4912702770	2026-09-23 12:48:26.4912702770
./verify/runs/A19cap_p1.log	1157	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p1.npz	34248602	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p1.out	1483	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p2.log	1159	2026-09-23 13:17:14.2129650150	2026-09-23 13:17:14.2129650150
./verify/runs/A19cap_p2.npz	34253215	2026-09-23 13:17:14.2119650050	2026-09-23 13:17:14.2119650050
./verify/runs/A19cap_p2.out	1485	2026-09-23 13:17:14.2129650150	2026-09-23 13:17:14.2129650150
./verify/runs/A19cap_p3.log	1157	2026-09-23 13:23:53.9399094800	2026-09-23 13:23:53.9399094800
./verify/runs/A19cap_p3.npz	34241665	2026-09-23 13:23:53.9379094600	2026-09-23 13:23:53.9379094600
./verify/runs/A19cap_p3.out	1483	2026-09-23 13:23:53.9399094800	2026-09-23 13:23:53.9399094800
./verify/runs/A19cap_p4.log	1158	2026-09-23 13:27:32.2860640980	2026-09-23 13:27:32.2860640980
./verify/runs/A19cap_p4.npz	34243375	2026-09-23 13:27:32.2850640880	2026-09-23 13:27:32.2850640880
./verify/runs/A19cap_p4.out	1484	2026-09-23 13:27:32.2860640980	2026-09-23 13:27:32.2860640980
./verify/runs/A19capr3.log	1180	2026-09-23 13:20:19.3537919660	2026-09-23 13:20:19.3537919660
./verify/runs/A19capr3.npz	40558391	2026-09-23 13:20:19.3517919460	2026-09-23 13:20:19.3517919460
./verify/runs/A19capr3.out	2815	2026-09-23 13:20:19.3537919660	2026-09-23 13:20:19.3537919660
./verify/runs/A19_p0.log	1157	2026-09-23 13:28:58.4789146400	2026-09-23 13:28:58.4789146400
./verify/runs/A19_p0.npz	44489215	2026-09-23 13:28:58.4769146200	2026-09-23 13:28:58.4769146200
./verify/runs/A19_p0.out	1157	2026-09-23 13:28:58.4789146400	2026-09-23 13:28:58.4789146400
./verify/runs/A19_p1.log	1160	2026-09-23 12:49:12.4776072710	2026-09-23 12:49:12.4776072710
./verify/runs/A19_p1.npz	37062626	2026-09-23 12:49:12.4766072640	2026-09-23 12:49:12.4766072640
./verify/runs/A19_p1.out	1160	2026-09-23 12:49:12.4776072710	2026-09-23 12:49:12.4776072710
./verify/runs/A19_p2.log	1158	2026-09-23 13:13:11.5115700620	2026-09-23 13:13:11.5115700620
./verify/runs/A19_p2.npz	37059058	2026-09-23 13:13:11.5095700420	2026-09-23 13:13:11.5095700420
./verify/runs/A19_p2.out	1158	2026-09-23 13:13:11.5115700620	2026-09-23 13:13:11.5115700620
./verify/runs/A19_p3.log	1157	2026-09-23 13:21:09.0662825240	2026-09-23 13:21:09.0662825240
./verify/runs/A19_p3.npz	37068589	2026-09-23 13:21:09.0652825140	2026-09-23 13:21:09.0652825140
./verify/runs/A19_p3.out	1157	2026-09-23 13:21:09.0662825240	2026-09-23 13:21:09.0662825240
./verify/runs/A19_p4.log	1159	2026-09-23 13:24:59.2985544330	2026-09-23 13:24:59.2985544330
./verify/runs/A19_p4.npz	37076236	2026-09-23 13:24:59.2975544230	2026-09-23 13:24:59.2975544230
./verify/runs/A19_p4.out	1159	2026-09-23 13:24:59.2985544330	2026-09-23 13:24:59.2985544330
./verify/runs/A19r3.log	1181	2026-09-23 13:10:26.5822897420	2026-09-23 13:10:26.5822897420
./verify/runs/A19r3.npz	51169028	2026-09-23 13:10:26.5802897270	2026-09-23 13:10:26.5802897270
./verify/runs/A19r3.out	1447	2026-09-23 13:10:26.5822897420	2026-09-23 13:10:26.5822897420
./verify/runs/done.txt	467	2026-09-23 13:28:58.5119149650	2026-09-23 13:28:58.5119149650
./verify/runs/queue.txt	1135	2026-09-23 12:40:47.9549100610	2026-09-23 12:40:47.9549100610
./verify/runs/TOY_p0.log	1160	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p0.npz	15147189	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p0.out	1160	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p1.log	1157	2026-09-23 12:49:23.7696900210	2026-09-23 12:49:23.7696900210
./verify/runs/TOY_p1.npz	15141263	2026-09-23 12:49:23.7686900140	2026-09-23 12:49:23.7686900140
./verify/runs/TOY_p1.out	1157	2026-09-23 12:49:23.7696900210	2026-09-23 12:49:23.7696900210
./verify/runs/TOY_p2.log	1163	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p2.npz	15139778	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p2.out	1163	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p3.log	1163	2026-09-23 13:20:39.4829905990	2026-09-23 13:20:39.4829905990
./verify/runs/TOY_p3.npz	15144362	2026-09-23 13:20:39.4819905890	2026-09-23 13:20:39.4819905890
./verify/runs/TOY_p3.out	1163	2026-09-23 13:20:39.4829905990	2026-09-23 13:20:39.4829905990
./verify/runs/TOY_p4.log	1160	2026-09-23 13:25:10.0646606710	2026-09-23 13:25:10.0646606710
./verify/runs/TOY_p4.npz	15146909	2026-09-23 13:25:10.0646606710	2026-09-23 13:25:10.0646606710
./verify/runs/TOY_p4.out	1160	2026-09-23 13:25:10.0656606810	2026-09-23 13:25:10.0656606810
./verify/vanalyze.py	10576	2026-09-23 13:54:26.5454707630	2026-09-23 13:54:26.5454707630
./verify/vcompare.log	1716	2026-09-23 13:46:58.8736256840	2026-09-23 13:46:58.8736256840
./verify/vcompare.py	3608	2026-09-23 13:46:58.7468540220	2026-09-23 13:46:58.7898544580
./verify/vcutoff_dF.log	1679	2026-09-23 13:51:45.4565919730	2026-09-23 13:51:45.4565919730
./verify/vcutoff_dF.py	1249	2026-09-23 13:51:29.1414656530	2026-09-23 13:51:29.1414656530
./verify/vcutoff.json	15538	2026-09-23 13:44:06.2131029490	2026-09-23 13:44:06.2131029490
./verify/vcutoff.log	3949	2026-09-23 13:44:06.2138129990	2026-09-23 13:44:06.2138129990
./verify/vcutoff.out	3949	2026-09-23 13:44:06.2138129990	2026-09-23 13:44:06.2138129990
./verify/vcutoff_parts.log	1259	2026-09-23 13:52:16.2024919900	2026-09-23 13:52:16.2024919900
./verify/vcutoff_parts.py	1169	2026-09-23 13:52:01.4387752830	2026-09-23 13:52:01.4387752830
./verify/vcutoff.py	3548	2026-09-23 12:50:33.4511606550	2026-09-23 12:50:33.4511606550
./verify/vcutoff_rc001.log	936	2026-09-23 13:51:16.8355665370	2026-09-23 13:51:16.8355665370
./verify/vcutoff_rc001.py	1245	2026-09-23 13:51:13.9793202960	2026-09-23 13:51:13.9793202960
./verify/v_kernel_check.log	2287	2026-09-23 12:34:07.0588220020	2026-09-23 12:34:07.0588220020
./verify/v_kernel_check.py	3697	2026-09-23 12:34:03.9674992460	2026-09-23 12:34:03.9674992460
./verify/vkernel.py	6188	2026-09-23 13:54:26.5444588360	2026-09-23 13:54:26.5444588360
./verify/vnm.py	4283	2026-09-23 13:54:26.5431405420	2026-09-23 13:54:26.5431405420
./verify/vnm_selftest.log	493	2026-09-23 12:48:13.7431768570	2026-09-23 12:48:13.7431768570
./verify/vrates.log	1376	2026-09-23 13:52:42.6455838250	2026-09-23 13:52:42.6455838250
./verify/vrates.py	1085	2026-09-23 13:52:34.0430878570	2026-09-23 13:52:34.0430878570
./verify/vsigncross.log	550	2026-09-23 13:53:22.8693373090	2026-09-23 13:53:22.8693373090
./verify/vsigncross.py	1540	2026-09-23 13:53:19.1485202760	2026-09-23 13:53:19.1485202760
./verify/vsim.py	3935	2026-09-23 13:47:55.6311509740	2026-09-23 13:47:55.6311509740
./verify/vsummary.json	10392	2026-09-23 13:54:26.6005243780	2026-09-23 13:54:26.6005243780
./verify/vsummary.log	9965	2026-09-23 13:54:26.6006421970	2026-09-23 13:54:26.6006421970
./verify/vsummary.py	8934	2026-09-23 13:54:26.5463002490	2026-09-23 13:54:26.5463002490
./verify/vtest_analysis.log	1697	2026-09-23 13:54:43.0523246520	2026-09-23 13:54:43.0523246520
./verify/vtest_analysis.py	1888	2026-09-23 13:54:26.5475878370	2026-09-23 13:54:26.5475878370


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/item13_outside_uvcheck_stat_at_start.txt <==
./analyze.py	11432	2026-09-23 12:22:38.0296912320	2026-09-23 12:22:38.0296912320
./cascade2d.py	7646	2026-09-23 12:22:38.0297656750	2026-09-23 12:22:38.0297656750
./cmi_est.py	5080	2026-09-23 12:22:38.0299955510	2026-09-23 12:22:38.0299955510
./crosscheck.log	5892	2026-09-23 12:18:12.9354123370	2026-09-23 12:18:12.9354123370
./crosscheck.py	2927	2026-09-23 12:22:38.0295702070	2026-09-23 12:22:38.0295702070
./kernel_quad.py	4141	2026-09-23 11:27:03.8845636430	2026-09-23 11:27:03.8845636430
./logs/analyze_A14cap.log	23774	2026-09-23 11:59:36.1889383560	2026-09-23 11:59:36.1889383560
./logs/analyze_A14.log	23873	2026-09-23 11:53:24.2970294270	2026-09-23 11:53:24.2970294270
./logs/analyze_A14uv.log	31600	2026-09-23 12:11:09.6192384840	2026-09-23 12:11:09.6192384840
./logs/analyze_A19cap.log	17976	2026-09-23 12:13:01.8050796080	2026-09-23 12:13:01.8050796080
./logs/analyze_A19.log	18037	2026-09-23 12:15:55.0493785230	2026-09-23 12:15:55.0493785230
./logs/analyze_TOY2.log	5868	2026-09-23 12:26:06.2190493070	2026-09-23 12:26:06.2190493070
./logs/analyze_TOY.log	5856	2026-09-23 11:38:55.7587972840	2026-09-23 11:38:55.7587972840
./logs/chain1.sh	345	2026-09-23 12:00:11.3342132620	2026-09-23 12:00:11.3362132770
./logs/chain2.sh	357	2026-09-23 12:00:11.3372132850	2026-09-23 12:00:11.3382132930
./logs/chain3.sh	231	2026-09-23 12:00:11.3392133010	2026-09-23 12:00:11.3402133080
./logs/chain4.sh	248	2026-09-23 12:00:11.3412133160	2026-09-23 12:00:11.3422133240
./logs/nm_bias_A14cap.log	4620	2026-09-23 12:02:57.8085154190	2026-09-23 12:02:57.8085154190
./logs/nm_bias_A14.log	4566	2026-09-23 12:01:30.1118294580	2026-09-23 12:01:30.1118294580
./logs/nm_bias_A19cap.log	3475	2026-09-23 12:14:22.0166810010	2026-09-23 12:14:22.0166810010
./logs/nm_bias_A19.log	3439	2026-09-23 12:17:01.4908766750	2026-09-23 12:17:01.4908766750
./logs/nm_bias_TOY.log	1141	2026-09-23 11:59:57.0895157550	2026-09-23 11:59:57.0895157550
./logs/nm_exact_selftest.log	968	2026-09-23 11:42:47.8683599910	2026-09-23 11:42:47.8683599910
./logs/queue_an.sh	492	2026-09-23 11:53:48.0552152630	2026-09-23 11:53:48.0572152780
./logs/queue_toy2.sh	435	2026-09-23 12:23:34.7878611700	2026-09-23 12:23:34.7898611860
./logs/queue_uv.sh	225	2026-09-23 11:50:52.0828388110	2026-09-23 11:50:52.0848388260
./logs/run_A14_0.log	1955	2026-09-23 11:47:28.3292482280	2026-09-23 11:47:28.3292482280
./logs/run_A14_1.log	1951	2026-09-23 11:47:20.8991982040	2026-09-23 11:47:20.8991982040
./logs/run_A14cap_0.log	3945	2026-09-23 11:52:25.0255658070	2026-09-23 11:52:25.0255658070
./logs/run_A14uv_0.log	801	2026-09-23 12:07:37.6506492300	2026-09-23 12:07:37.6506492300
./logs/run_A19_0.log	3901	2026-09-23 12:09:52.1906579560	2026-09-23 12:09:52.1906579560
./logs/run_A19cap_0.log	3942	2026-09-23 12:07:10.6964471390	2026-09-23 12:07:10.6964471390
./logs/run_TOY_0.log	1831	2026-09-23 11:32:24.7111645090	2026-09-23 11:32:24.7111645090
./logs/run_TOY_1.log	1832	2026-09-23 11:32:24.9371660310	2026-09-23 11:32:24.9371660310
./logs/run_TOY2_0.log	1850	2026-09-23 12:24:29.0322867750	2026-09-23 12:24:29.0322867750
./logs/run_TOY2_1.log	1850	2026-09-23 12:24:27.6932762690	2026-09-23 12:24:27.6932762690
./nm_bias_control.py	3590	2026-09-23 12:22:38.0299076700	2026-09-23 12:22:38.0299076700
./nm_exact.py	4197	2026-09-23 12:22:38.0299494720	2026-09-23 12:22:38.0299494720
./__pycache__/cascade2d.cpython-314.pyc	11015	2026-09-23 11:23:31.1113749430	2026-09-23 11:23:31.1113749430
./__pycache__/cascade2d.env_density-53.py314.1.nbc	14942	2026-09-23 12:23:35.4972874210	2026-09-23 12:23:35.4972874210
./__pycache__/cascade2d.env_density-53.py314.nbi	1456	2026-09-23 12:23:35.4823454320	2026-09-23 12:23:35.4823454320
./__pycache__/cascade2d.env_weights-45.py314.1.nbc	18249	2026-09-23 12:23:35.4083476510	2026-09-23 12:23:35.4083476510
./__pycache__/cascade2d.env_weights-45.py314.nbi	1456	2026-09-23 12:23:35.3951671550	2026-09-23 12:23:35.3951671550
./__pycache__/cascade2d.first_emission-74.py314.1.nbc	41827	2026-09-23 11:28:07.2484483930	2026-09-23 11:28:07.2484483930
./__pycache__/cascade2d.first_emission-74.py314.nbi	1466	2026-09-23 11:28:07.2482697630	2026-09-23 11:28:07.2482697630
./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc	48732	2026-09-23 11:28:07.3293002640	2026-09-23 11:28:07.3293002640
./__pycache__/cascade2d.first_emission_many-100.py314.nbi	1533	2026-09-23 11:28:07.3290988300	2026-09-23 11:28:07.3290988300
./__pycache__/cascade2d.run_chunk-112.py314.1.nbc	183136	2026-09-23 12:23:36.4847095980	2026-09-23 12:23:36.4847095980
./__pycache__/cascade2d.run_chunk-112.py314.nbi	1649	2026-09-23 12:23:36.4480886110	2026-09-23 12:23:36.4480886110
./__pycache__/cascade2d.trial-60.py314.1.nbc	29461	2026-09-23 12:23:35.4721540290	2026-09-23 12:23:35.4721540290
./__pycache__/cascade2d.trial-60.py314.nbi	1457	2026-09-23 12:23:35.4578727500	2026-09-23 12:23:35.4578727500
./README.md	8002	2026-09-23 12:26:21.0238366110	2026-09-23 12:26:21.0238366110
./refs/hep-ph_9509353.pdf	288857	2026-09-23 11:19:40.0689534950	2026-09-23 11:19:40.0689534950
./refs/hep-ph_9509353.txt	84375	2026-09-23 11:19:40.1169538230	2026-09-23 11:19:40.1169538230
./refs/hep-ph_9601220.pdf	162674	2026-09-23 11:19:40.0669534820	2026-09-23 11:19:40.0669534820
./refs/hep-ph_9601220.txt	48995	2026-09-23 11:19:40.1479540350	2026-09-23 11:19:40.1479540350
./refs/hep-ph_9605302.pdf	260538	2026-09-23 11:19:40.0659534750	2026-09-23 11:19:40.0659534750
./refs/hep-ph_9605302.txt	83334	2026-09-23 11:19:40.1929543420	2026-09-23 11:19:40.1929543420
./refs/SHA1SUMS	366	2026-09-23 12:02:26.5612710040	2026-09-23 12:02:26.5612710040
./results/A14cap.json	209452	2026-09-23 11:59:36.1879383480	2026-09-23 11:59:36.1889383560
./results/A14cap_nmbias.json	54771	2026-09-23 12:02:57.8085154190	2026-09-23 12:02:57.8085154190
./results/A14.json	207921	2026-09-23 11:53:24.2960294190	2026-09-23 11:53:24.2960294190
./results/A14_nmbias.json	54560	2026-09-23 12:01:30.1118294580	2026-09-23 12:01:30.1118294580
./results/A14uv.json	277732	2026-09-23 12:11:09.6192384840	2026-09-23 12:11:09.6192384840
./results/A19cap.json	156349	2026-09-23 12:13:01.8050796080	2026-09-23 12:13:01.8050796080
./results/A19cap_nmbias.json	41066	2026-09-23 12:14:22.0166810010	2026-09-23 12:14:22.0166810010
./results/A19.json	156223	2026-09-23 12:15:55.0483785150	2026-09-23 12:15:55.0483785150
./results/A19_nmbias.json	40894	2026-09-23 12:17:01.4908766750	2026-09-23 12:17:01.4908766750
./results/TOY2.json	54466	2026-09-23 12:26:06.1550488050	2026-09-23 12:26:06.1550488050
./results/TOY.json	54008	2026-09-23 11:38:55.7587972840	2026-09-23 11:38:55.7587972840
./results/TOY_nmbias.json	13723	2026-09-23 11:59:57.0895157550	2026-09-23 11:59:57.0895157550
./run_cascade.py	4161	2026-09-23 12:23:34.7831103210	2026-09-23 12:23:34.7831103210
./runs/A14cap/chunk_0000.npz	8029279	2026-09-23 11:39:36.2520699110	2026-09-23 11:39:36.2520699110
./runs/A14cap/chunk_0001.npz	8028105	2026-09-23 11:39:54.9851960340	2026-09-23 11:39:54.9851960340
./runs/A14cap/chunk_0002.npz	8024492	2026-09-23 11:40:14.2083254560	2026-09-23 11:40:14.2083254560
./runs/A14cap/chunk_0003.npz	8034714	2026-09-23 11:40:33.9194581630	2026-09-23 11:40:33.9194581630
./runs/A14cap/chunk_0004.npz	8031064	2026-09-23 11:40:53.9535930460	2026-09-23 11:40:53.9535930460
./runs/A14cap/chunk_0005.npz	8026207	2026-09-23 11:41:14.1047287160	2026-09-23 11:41:14.1047287160
./runs/A14cap/chunk_0006.npz	8028340	2026-09-23 11:41:34.1928639620	2026-09-23 11:41:34.1928639620
./runs/A14cap/chunk_0007.npz	8034063	2026-09-23 11:41:54.2549990320	2026-09-23 11:41:54.2549990320
./runs/A14cap/chunk_0008.npz	8026364	2026-09-23 11:42:14.2731338070	2026-09-23 11:42:14.2731338070
./runs/A14cap/chunk_0009.npz	8024765	2026-09-23 11:42:34.6252708300	2026-09-23 11:42:34.6252708300
./runs/A14cap/chunk_0010.npz	8025089	2026-09-23 11:42:54.2464029320	2026-09-23 11:42:54.2464029320
./runs/A14cap/chunk_0011.npz	8023926	2026-09-23 11:43:12.9515288660	2026-09-23 11:43:12.9515288660
./runs/A14cap/chunk_0012.npz	8027084	2026-09-23 11:43:31.8616561810	2026-09-23 11:43:31.8616561810
./runs/A14cap/chunk_0013.npz	8024663	2026-09-23 11:43:50.6537827010	2026-09-23 11:43:50.6537827010
./runs/A14cap/chunk_0014.npz	8025281	2026-09-23 11:44:09.3789087700	2026-09-23 11:44:09.3789087700
./runs/A14cap/chunk_0015.npz	8025947	2026-09-23 11:44:28.0610345500	2026-09-23 11:44:28.0610345500
./runs/A14cap/chunk_0016.npz	8026348	2026-09-23 11:44:46.7671604910	2026-09-23 11:44:46.7671604910
./runs/A14cap/chunk_0017.npz	8028783	2026-09-23 11:45:05.4682863990	2026-09-23 11:45:05.4682863990
./runs/A14cap/chunk_0018.npz	8024206	2026-09-23 11:45:24.3364134310	2026-09-23 11:45:24.3364134310
./runs/A14cap/chunk_0019.npz	8031605	2026-09-23 11:45:43.2335406580	2026-09-23 11:45:43.2335406580
./runs/A14cap/chunk_0020.npz	8033212	2026-09-23 11:46:03.4776769550	2026-09-23 11:46:03.4776769550
./runs/A14cap/chunk_0021.npz	8025696	2026-09-23 11:46:27.0798358590	2026-09-23 11:46:27.0798358590
./runs/A14cap/chunk_0022.npz	8031888	2026-09-23 11:46:50.6519945610	2026-09-23 11:46:50.6519945610
./runs/A14cap/chunk_0023.npz	8028194	2026-09-23 11:47:14.2341533310	2026-09-23 11:47:14.2341533310
./runs/A14cap/chunk_0024.npz	8030213	2026-09-23 11:47:35.0552976670	2026-09-23 11:47:35.0552976670
./runs/A14cap/chunk_0025.npz	8021338	2026-09-23 11:47:53.3034404030	2026-09-23 11:47:53.3034404030
./runs/A14cap/chunk_0026.npz	8025885	2026-09-23 11:48:11.4365822400	2026-09-23 11:48:11.4365822400
./runs/A14cap/chunk_0027.npz	8028552	2026-09-23 11:48:29.4897234510	2026-09-23 11:48:29.4897234510
./runs/A14cap/chunk_0028.npz	8026800	2026-09-23 11:48:47.5668648500	2026-09-23 11:48:47.5668648500
./runs/A14cap/chunk_0029.npz	8028683	2026-09-23 11:49:05.6270061160	2026-09-23 11:49:05.6270061160
./runs/A14cap/chunk_0030.npz	8024595	2026-09-23 11:49:23.7551479140	2026-09-23 11:49:23.7551479140
./runs/A14cap/chunk_0031.npz	8022483	2026-09-23 11:49:41.8182892040	2026-09-23 11:49:41.8182892040
./runs/A14cap/chunk_0032.npz	8027980	2026-09-23 11:50:01.5154432740	2026-09-23 11:50:01.5154432740
./runs/A14cap/chunk_0033.npz	8027683	2026-09-23 11:50:22.2856057380	2026-09-23 11:50:22.2856057380
./runs/A14cap/chunk_0034.npz	8030215	2026-09-23 11:50:43.2677698600	2026-09-23 11:50:43.2677698600
./runs/A14cap/chunk_0035.npz	8022166	2026-09-23 11:51:03.7129297810	2026-09-23 11:51:03.7129297810
./runs/A14cap/chunk_0036.npz	8029653	2026-09-23 11:51:24.1780898590	2026-09-23 11:51:24.1780898590
./runs/A14cap/chunk_0037.npz	8023957	2026-09-23 11:51:44.5422491470	2026-09-23 11:51:44.5432491550
./runs/A14cap/chunk_0038.npz	8031616	2026-09-23 11:52:05.0754097570	2026-09-23 11:52:05.0754097570
./runs/A14cap/chunk_0039.npz	8026285	2026-09-23 11:52:25.0245657990	2026-09-23 11:52:25.0245657990
./runs/A14cap/meta.json	227	2026-09-23 11:39:17.3393444600	2026-09-23 11:39:17.3393444600
./runs/A14cap/store.npy	8000128	2026-09-23 11:39:34.7420597440	2026-09-23 11:39:34.7420597440
./runs/A14/chunk_0000.npz	8692131	2026-09-23 11:39:06.3728687450	2026-09-23 11:39:06.3728687450
./runs/A14/chunk_0001.npz	8697720	2026-09-23 11:39:06.0298664360	2026-09-23 11:39:06.0308664430
./runs/A14/chunk_0002.npz	8692626	2026-09-23 11:39:30.9270340590	2026-09-23 11:39:30.9270340590
./runs/A14/chunk_0003.npz	8695343	2026-09-23 11:39:30.2080292190	2026-09-23 11:39:30.2080292190
./runs/A14/chunk_0004.npz	8685302	2026-09-23 11:39:55.7882014400	2026-09-23 11:39:55.7882014400
./runs/A14/chunk_0005.npz	8688788	2026-09-23 11:39:54.8381950440	2026-09-23 11:39:54.8381950440
./runs/A14/chunk_0006.npz	8694776	2026-09-23 11:40:21.4943745100	2026-09-23 11:40:21.4943745100
./runs/A14/chunk_0007.npz	8700382	2026-09-23 11:40:20.2983664580	2026-09-23 11:40:20.2983664580
./runs/A14/chunk_0008.npz	8698102	2026-09-23 11:40:47.7255511150	2026-09-23 11:40:47.7255511150
./runs/A14/chunk_0009.npz	8692181	2026-09-23 11:40:46.1295403690	2026-09-23 11:40:46.1295403690
./runs/A14/chunk_0010.npz	8695713	2026-09-23 11:41:14.6077321020	2026-09-23 11:41:14.6077321020
./runs/A14/chunk_0011.npz	8698216	2026-09-23 11:41:12.8047199630	2026-09-23 11:41:12.8047199630
./runs/A14/chunk_0012.npz	8692112	2026-09-23 11:41:41.0149098920	2026-09-23 11:41:41.0149098920
./runs/A14/chunk_0013.npz	8691717	2026-09-23 11:41:39.0938969580	2026-09-23 11:41:39.0938969580
./runs/A14/chunk_0014.npz	8698527	2026-09-23 11:42:07.6470891960	2026-09-23 11:42:07.6470891960
./runs/A14/chunk_0015.npz	8691852	2026-09-23 11:42:05.3200735290	2026-09-23 11:42:05.3200735290
./runs/A14/chunk_0016.npz	8698458	2026-09-23 11:42:34.7292715300	2026-09-23 11:42:34.7292715300
./runs/A14/chunk_0017.npz	8690119	2026-09-23 11:42:31.8402520800	2026-09-23 11:42:31.8402520800
./runs/A14/chunk_0018.npz	8697834	2026-09-23 11:43:00.6184458320	2026-09-23 11:43:00.6184458320
./runs/A14/chunk_0019.npz	8696142	2026-09-23 11:42:57.4444244630	2026-09-23 11:42:57.4444244630
./runs/A14/chunk_0020.npz	8701424	2026-09-23 11:43:25.8686158320	2026-09-23 11:43:25.8686158320
./runs/A14/chunk_0021.npz	8691943	2026-09-23 11:43:22.1705909350	2026-09-23 11:43:22.1705909350
./runs/A14/chunk_0022.npz	8685149	2026-09-23 11:43:50.7957836570	2026-09-23 11:43:50.7957836570
./runs/A14/chunk_0023.npz	8698249	2026-09-23 11:43:46.8797572920	2026-09-23 11:43:46.8797572920
./runs/A14/chunk_0024.npz	8701240	2026-09-23 11:44:15.7199514620	2026-09-23 11:44:15.7199514620
./runs/A14/chunk_0025.npz	8694131	2026-09-23 11:44:11.3889223030	2026-09-23 11:44:11.3889223030
./runs/A14/chunk_0026.npz	8692736	2026-09-23 11:44:40.6211191120	2026-09-23 11:44:40.6211191120
./runs/A14/chunk_0027.npz	8693334	2026-09-23 11:44:35.8840872200	2026-09-23 11:44:35.8840872200
./runs/A14/chunk_0028.npz	8694172	2026-09-23 11:45:05.5092866750	2026-09-23 11:45:05.5092866750
./runs/A14/chunk_0029.npz	8697555	2026-09-23 11:45:00.4632527020	2026-09-23 11:45:00.4632527020
./runs/A14/chunk_0030.npz	8691673	2026-09-23 11:45:30.5371825620	2026-09-23 11:45:30.5371825620
./runs/A14/chunk_0031.npz	8698226	2026-09-23 11:45:25.1814191200	2026-09-23 11:45:25.1814191200
./runs/A14/chunk_0032.npz	8694615	2026-09-23 11:45:55.9636263650	2026-09-23 11:45:55.9636263650
./runs/A14/chunk_0033.npz	8694933	2026-09-23 11:45:50.2245877260	2026-09-23 11:45:50.2245877260
./runs/A14/chunk_0034.npz	8688605	2026-09-23 11:46:26.7978339600	2026-09-23 11:46:26.7978339600
./runs/A14/chunk_0035.npz	8692705	2026-09-23 11:46:19.2017828190	2026-09-23 11:46:19.2017828190
./runs/A14/chunk_0036.npz	8695534	2026-09-23 11:46:58.0870446190	2026-09-23 11:46:58.0870446190
./runs/A14/chunk_0037.npz	8696524	2026-09-23 11:46:50.1209909860	2026-09-23 11:46:50.1209909860
./runs/A14/chunk_0038.npz	8692006	2026-09-23 11:47:28.3282482210	2026-09-23 11:47:28.3282482210
./runs/A14/chunk_0039.npz	8701639	2026-09-23 11:47:20.8981981980	2026-09-23 11:47:20.8981981980
./runs/A14/meta.json	227	2026-09-23 11:38:41.8812527270	2026-09-23 11:38:41.8812527270
./runs/A14/store.npy	8000128	2026-09-23 11:39:04.8770938590	2026-09-23 11:39:04.8770938590
./runs/A14uv/chunk_0000.npz	14368327	2026-09-23 11:54:15.8054323240	2026-09-23 11:54:15.8064323320
./runs/A14uv/chunk_0001.npz	14364633	2026-09-23 11:56:05.3352890640	2026-09-23 11:56:05.3362890720
./runs/A14uv/chunk_0002.npz	14368374	2026-09-23 11:58:02.4152048600	2026-09-23 11:58:02.4152048600
./runs/A14uv/chunk_0003.npz	14369194	2026-09-23 12:00:01.4501359480	2026-09-23 12:00:01.4511359560
./runs/A14uv/chunk_0004.npz	14364233	2026-09-23 12:01:56.8320384630	2026-09-23 12:01:56.8320384630
./runs/A14uv/chunk_0005.npz	14373437	2026-09-23 12:03:51.6589366360	2026-09-23 12:03:51.6589366360
./runs/A14uv/chunk_0006.npz	14357024	2026-09-23 12:05:45.2228062920	2026-09-23 12:05:45.2228062920
./runs/A14uv/chunk_0007.npz	14371404	2026-09-23 12:07:37.6506492300	2026-09-23 12:07:37.6506492300
./runs/A14uv/meta.json	235	2026-09-23 11:52:32.5936250040	2026-09-23 11:52:32.5936250040
./runs/A14uv/store.npy	8000128	2026-09-23 11:54:13.7654163670	2026-09-23 11:54:13.7654163670
./runs/A19cap/chunk_0000.npz	7381130	2026-09-23 11:50:34.5517016830	2026-09-23 11:50:34.5527016910
./runs/A19cap/chunk_0001.npz	7380207	2026-09-23 11:51:04.8569387300	2026-09-23 11:51:04.8589387450
./runs/A19cap/chunk_0002.npz	7378410	2026-09-23 11:51:32.9861587560	2026-09-23 11:51:32.9871587630
./runs/A19cap/chunk_0003.npz	7383678	2026-09-23 11:51:58.9013614640	2026-09-23 11:51:58.9033614790
./runs/A19cap/chunk_0004.npz	7378991	2026-09-23 11:52:24.3345604020	2026-09-23 11:52:24.3355604090
./runs/A19cap/chunk_0005.npz	7383815	2026-09-23 11:52:49.0977540990	2026-09-23 11:52:49.0997541150
./runs/A19cap/chunk_0006.npz	7375559	2026-09-23 11:53:13.9019481170	2026-09-23 11:53:13.9029481240
./runs/A19cap/chunk_0007.npz	7382156	2026-09-23 11:53:36.9251282030	2026-09-23 11:53:36.9271282190
./runs/A19cap/chunk_0008.npz	7381946	2026-09-23 11:53:59.9743084940	2026-09-23 11:53:59.9763085090
./runs/A19cap/chunk_0009.npz	7378111	2026-09-23 11:54:23.6564937350	2026-09-23 11:54:23.6584937510
./runs/A19cap/chunk_0010.npz	7383516	2026-09-23 11:54:47.3296789060	2026-09-23 11:54:47.3316789220
./runs/A19cap/chunk_0011.npz	7383088	2026-09-23 11:55:11.7308697710	2026-09-23 11:55:11.7328697870
./runs/A19cap/chunk_0012.npz	7377545	2026-09-23 11:55:36.7220652520	2026-09-23 11:55:36.7240652680
./runs/A19cap/chunk_0013.npz	7380787	2026-09-23 11:56:01.6092599190	2026-09-23 11:56:01.6112599350
./runs/A19cap/chunk_0014.npz	7380982	2026-09-23 11:56:26.4914545470	2026-09-23 11:56:26.4934545630
./runs/A19cap/chunk_0015.npz	7385658	2026-09-23 11:56:52.0666545960	2026-09-23 11:56:52.0686546110
./runs/A19cap/chunk_0016.npz	7377920	2026-09-23 11:57:18.8418640310	2026-09-23 11:57:18.8428640380
./runs/A19cap/chunk_0017.npz	7378272	2026-09-23 11:57:45.4810724020	2026-09-23 11:57:45.4830724170
./runs/A19cap/chunk_0018.npz	7386302	2026-09-23 11:58:12.2442817430	2026-09-23 11:58:12.2452817510
./runs/A19cap/chunk_0019.npz	7378599	2026-09-23 11:58:38.8464898250	2026-09-23 11:58:38.8474898330
./runs/A19cap/chunk_0020.npz	7381577	2026-09-23 11:59:04.9666941360	2026-09-23 11:59:04.9676941440
./runs/A19cap/chunk_0021.npz	7380598	2026-09-23 11:59:31.3599005830	2026-09-23 11:59:31.3619005990
./runs/A19cap/chunk_0022.npz	7381600	2026-09-23 11:59:58.1611102220	2026-09-23 11:59:58.1621102300
./runs/A19cap/chunk_0023.npz	7380255	2026-09-23 12:00:24.4133155660	2026-09-23 12:00:24.4153155820
./runs/A19cap/chunk_0024.npz	7374179	2026-09-23 12:00:50.3545184770	2026-09-23 12:00:50.3565184930
./runs/A19cap/chunk_0025.npz	7383757	2026-09-23 12:01:16.4187223510	2026-09-23 12:01:16.4197223590
./runs/A19cap/chunk_0026.npz	7377293	2026-09-23 12:01:41.2369164780	2026-09-23 12:01:41.2379164860
./runs/A19cap/chunk_0027.npz	7383171	2026-09-23 12:02:06.9541176370	2026-09-23 12:02:06.9561176530
./runs/A19cap/chunk_0028.npz	7382790	2026-09-23 12:02:32.3813165290	2026-09-23 12:02:32.3823165360
./runs/A19cap/chunk_0029.npz	7374237	2026-09-23 12:02:57.9885168270	2026-09-23 12:02:57.9905168430
./runs/A19cap/chunk_0030.npz	7379187	2026-09-23 12:03:23.1627137390	2026-09-23 12:03:23.1637137470
./runs/A19cap/chunk_0031.npz	7385769	2026-09-23 12:03:48.6669132330	2026-09-23 12:03:48.6679132410
./runs/A19cap/chunk_0032.npz	7382426	2026-09-23 12:04:14.0861120610	2026-09-23 12:04:14.0881120770
./runs/A19cap/chunk_0033.npz	7381022	2026-09-23 12:04:39.5113109360	2026-09-23 12:04:39.5123109440
./runs/A19cap/chunk_0034.npz	7381865	2026-09-23 12:05:04.9055040100	2026-09-23 12:05:04.9065040170
./runs/A19cap/chunk_0035.npz	7384632	2026-09-23 12:05:30.3476947650	2026-09-23 12:05:30.3486947720
./runs/A19cap/chunk_0036.npz	7383560	2026-09-23 12:05:55.3978825810	2026-09-23 12:05:55.3988825880
./runs/A19cap/chunk_0037.npz	7385036	2026-09-23 12:06:19.7230649610	2026-09-23 12:06:19.7240649680
./runs/A19cap/chunk_0038.npz	7377832	2026-09-23 12:06:45.2102560530	2026-09-23 12:06:45.2112560610
./runs/A19cap/chunk_0039.npz	7381284	2026-09-23 12:07:10.6584468540	2026-09-23 12:07:10.6964471390
./runs/A19cap/meta.json	226	2026-09-23 11:50:03.9335664100	2026-09-23 11:50:03.9335664100
./runs/A19cap/store.npy	8000128	2026-09-23 11:50:32.5676861640	2026-09-23 11:50:32.5676861640
./runs/A19/chunk_0000.npz	7972460	2026-09-23 11:48:07.8725543630	2026-09-23 11:48:07.8725543630
./runs/A19/chunk_0001.npz	7964159	2026-09-23 11:48:38.5967946870	2026-09-23 11:48:38.5987947020
./runs/A19/chunk_0002.npz	7972394	2026-09-23 11:49:09.4180357690	2026-09-23 11:49:09.4190357770
./runs/A19/chunk_0003.npz	7965528	2026-09-23 11:49:40.2082766100	2026-09-23 11:49:40.2102766260
./runs/A19/chunk_0004.npz	7972766	2026-09-23 11:50:13.8365396500	2026-09-23 11:50:13.8375396570
./runs/A19/chunk_0005.npz	7963213	2026-09-23 11:50:49.1308157200	2026-09-23 11:50:49.1328157360
./runs/A19/chunk_0006.npz	7959573	2026-09-23 11:51:23.4510841730	2026-09-23 11:51:23.4520841800
./runs/A19/chunk_0007.npz	7974649	2026-09-23 11:51:57.9473540010	2026-09-23 11:51:57.9493540170
./runs/A19/chunk_0008.npz	7974220	2026-09-23 11:52:31.5556168840	2026-09-23 11:52:31.5576169000
./runs/A19/chunk_0009.npz	7971655	2026-09-23 11:53:05.0248786800	2026-09-23 11:53:05.0258786880
./runs/A19/chunk_0010.npz	7969983	2026-09-23 11:53:36.5381251760	2026-09-23 11:53:36.5401251920
./runs/A19/chunk_0011.npz	7970722	2026-09-23 11:54:07.8313699510	2026-09-23 11:54:07.8333699670
./runs/A19/chunk_0012.npz	7976006	2026-09-23 11:54:39.3006161030	2026-09-23 11:54:39.3026161190
./runs/A19/chunk_0013.npz	7971778	2026-09-23 11:55:11.4928679100	2026-09-23 11:55:11.4938679180
./runs/A19/chunk_0014.npz	7966927	2026-09-23 11:55:44.6591273360	2026-09-23 11:55:44.6601273430
./runs/A19/chunk_0015.npz	7972993	2026-09-23 11:56:17.8503869570	2026-09-23 11:56:17.8523869720
./runs/A19/chunk_0016.npz	7969937	2026-09-23 11:56:51.5806507940	2026-09-23 11:56:51.5826508100
./runs/A19/chunk_0017.npz	7975358	2026-09-23 11:57:27.2269296180	2026-09-23 11:57:27.2289296340
./runs/A19/chunk_0018.npz	7976101	2026-09-23 11:58:02.7672076140	2026-09-23 11:58:02.7692076290
./runs/A19/chunk_0019.npz	7973764	2026-09-23 11:58:38.4084863990	2026-09-23 11:58:38.4094864070
./runs/A19/chunk_0020.npz	7967802	2026-09-23 11:59:13.0737575500	2026-09-23 11:59:13.0747575580
./runs/A19/chunk_0021.npz	7973353	2026-09-23 11:59:48.6180355760	2026-09-23 11:59:48.6200355920
./runs/A19/chunk_0022.npz	7970533	2026-09-23 12:00:23.8233109510	2026-09-23 12:00:23.8253109670
./runs/A19/chunk_0023.npz	7969383	2026-09-23 12:00:58.3285808500	2026-09-23 12:00:58.3295808580
./runs/A19/chunk_0024.npz	7973572	2026-09-23 12:01:31.8858433340	2026-09-23 12:01:31.8878433500
./runs/A19/chunk_0025.npz	7974771	2026-09-23 12:02:06.2701122870	2026-09-23 12:02:06.2721123030
./runs/A19/chunk_0026.npz	7969948	2026-09-23 12:02:40.2563781270	2026-09-23 12:02:40.2573781350
./runs/A19/chunk_0027.npz	7972332	2026-09-23 12:03:14.1666433720	2026-09-23 12:03:14.1686433880
./runs/A19/chunk_0028.npz	7975802	2026-09-23 12:03:48.1789094150	2026-09-23 12:03:48.1809094310
./runs/A19/chunk_0029.npz	7968943	2026-09-23 12:04:21.9841738390	2026-09-23 12:04:21.9851738470
./runs/A19/chunk_0030.npz	7966972	2026-09-23 12:04:55.7464353390	2026-09-23 12:04:55.7484353540
./runs/A19/chunk_0031.npz	7975724	2026-09-23 12:05:29.6986898980	2026-09-23 12:05:29.6996899060
./runs/A19/chunk_0032.npz	7965837	2026-09-23 12:06:02.6399368780	2026-09-23 12:06:02.6419368940
./runs/A19/chunk_0033.npz	7966013	2026-09-23 12:06:35.6851846380	2026-09-23 12:06:35.6871846540
./runs/A19/chunk_0034.npz	7973070	2026-09-23 12:07:09.7004396710	2026-09-23 12:07:09.7014396790
./runs/A19/chunk_0035.npz	7973421	2026-09-23 12:07:43.3746921460	2026-09-23 12:07:43.3756921540
./runs/A19/chunk_0036.npz	7968742	2026-09-23 12:08:17.3769470810	2026-09-23 12:08:17.3779470890
./runs/A19/chunk_0037.npz	7969993	2026-09-23 12:08:51.1382002100	2026-09-23 12:08:51.1402002250
./runs/A19/chunk_0038.npz	7968408	2026-09-23 12:09:22.7914375330	2026-09-23 12:09:22.7924375400
./runs/A19/chunk_0039.npz	7971747	2026-09-23 12:09:52.1876579340	2026-09-23 12:09:52.1896579490
./runs/A19/meta.json	227	2026-09-23 11:47:36.7749293740	2026-09-23 11:47:36.7749293740
./runs/A19/store.npy	8000128	2026-09-23 11:48:06.5935443580	2026-09-23 11:48:06.5935443580
./runs/TOY2/chunk_0000.npz	1904802	2026-09-23 12:23:39.1228951830	2026-09-23 12:23:39.1228951830
./runs/TOY2/chunk_0001.npz	1905526	2026-09-23 12:23:39.0198943750	2026-09-23 12:23:39.0198943750
./runs/TOY2/chunk_0002.npz	1908035	2026-09-23 12:23:41.7579158580	2026-09-23 12:23:41.7579158580
./runs/TOY2/chunk_0003.npz	1905740	2026-09-23 12:23:41.5849145000	2026-09-23 12:23:41.5849145000
./runs/TOY2/chunk_0004.npz	1906718	2026-09-23 12:23:44.3939365400	2026-09-23 12:23:44.3939365400
./runs/TOY2/chunk_0005.npz	1904803	2026-09-23 12:23:44.1529346490	2026-09-23 12:23:44.1529346490
./runs/TOY2/chunk_0006.npz	1905237	2026-09-23 12:23:47.0159571120	2026-09-23 12:23:47.0159571120
./runs/TOY2/chunk_0007.npz	1904915	2026-09-23 12:23:46.7089547040	2026-09-23 12:23:46.7089547040
./runs/TOY2/chunk_0008.npz	1908218	2026-09-23 12:23:49.6689779280	2026-09-23 12:23:49.6689779280
./runs/TOY2/chunk_0009.npz	1906916	2026-09-23 12:23:49.2899749540	2026-09-23 12:23:49.2899749540
./runs/TOY2/chunk_0010.npz	1907552	2026-09-23 12:23:52.3689991130	2026-09-23 12:23:52.3689991130
./runs/TOY2/chunk_0011.npz	1904323	2026-09-23 12:23:51.9079954960	2026-09-23 12:23:51.9079954960
./runs/TOY2/chunk_0012.npz	1907629	2026-09-23 12:23:55.0420200850	2026-09-23 12:23:55.0420200850
./runs/TOY2/chunk_0013.npz	1906370	2026-09-23 12:23:54.5070158880	2026-09-23 12:23:54.5070158880
./runs/TOY2/chunk_0014.npz	1905870	2026-09-23 12:23:57.6530405720	2026-09-23 12:23:57.6530405720
./runs/TOY2/chunk_0015.npz	1904642	2026-09-23 12:23:57.0510358480	2026-09-23 12:23:57.0510358480
./runs/TOY2/chunk_0016.npz	1905567	2026-09-23 12:24:00.2470609240	2026-09-23 12:24:00.2470609240
./runs/TOY2/chunk_0017.npz	1907025	2026-09-23 12:23:59.5930557930	2026-09-23 12:23:59.5930557930
./runs/TOY2/chunk_0018.npz	1906322	2026-09-23 12:24:02.8380812540	2026-09-23 12:24:02.8380812540
./runs/TOY2/chunk_0019.npz	1906696	2026-09-23 12:24:02.1200756200	2026-09-23 12:24:02.1200756200
./runs/TOY2/chunk_0020.npz	1905210	2026-09-23 12:24:05.4081014180	2026-09-23 12:24:05.4081014180
./runs/TOY2/chunk_0021.npz	1907798	2026-09-23 12:24:04.6380953770	2026-09-23 12:24:04.6380953770
./runs/TOY2/chunk_0022.npz	1907384	2026-09-23 12:24:07.9911216850	2026-09-23 12:24:07.9911216850
./runs/TOY2/chunk_0023.npz	1906589	2026-09-23 12:24:07.1581151490	2026-09-23 12:24:07.1581151490
./runs/TOY2/chunk_0024.npz	1909303	2026-09-23 12:24:10.5841420300	2026-09-23 12:24:10.5841420300
./runs/TOY2/chunk_0025.npz	1906175	2026-09-23 12:24:09.6891350070	2026-09-23 12:24:09.6891350070
./runs/TOY2/chunk_0026.npz	1908841	2026-09-23 12:24:13.1951625160	2026-09-23 12:24:13.1951625160
./runs/TOY2/chunk_0027.npz	1907577	2026-09-23 12:24:12.2151548270	2026-09-23 12:24:12.2151548270
./runs/TOY2/chunk_0028.npz	1906230	2026-09-23 12:24:15.8631834490	2026-09-23 12:24:15.8631834490
./runs/TOY2/chunk_0029.npz	1908400	2026-09-23 12:24:14.7851749910	2026-09-23 12:24:14.7851749910
./runs/TOY2/chunk_0030.npz	1906709	2026-09-23 12:24:18.5102042180	2026-09-23 12:24:18.5102042180
./runs/TOY2/chunk_0031.npz	1904416	2026-09-23 12:24:17.3891954230	2026-09-23 12:24:17.3891954230
./runs/TOY2/chunk_0032.npz	1904855	2026-09-23 12:24:21.1482249160	2026-09-23 12:24:21.1482249160
./runs/TOY2/chunk_0033.npz	1905510	2026-09-23 12:24:19.9582155790	2026-09-23 12:24:19.9582155790
./runs/TOY2/chunk_0034.npz	1905433	2026-09-23 12:24:23.7792455590	2026-09-23 12:24:23.7792455590
./runs/TOY2/chunk_0035.npz	1906325	2026-09-23 12:24:22.5292357520	2026-09-23 12:24:22.5292357520
./runs/TOY2/chunk_0036.npz	1904369	2026-09-23 12:24:26.4312663670	2026-09-23 12:24:26.4312663670
./runs/TOY2/chunk_0037.npz	1904414	2026-09-23 12:24:25.0972559000	2026-09-23 12:24:25.0972559000
./runs/TOY2/chunk_0038.npz	1905604	2026-09-23 12:24:29.0312867670	2026-09-23 12:24:29.0312867670
./runs/TOY2/chunk_0039.npz	1904656	2026-09-23 12:24:27.6932762690	2026-09-23 12:24:27.6932762690
./runs/TOY2/meta.json	210	2026-09-23 12:23:35.0720530500	2026-09-23 12:23:35.0720530500
./runs/TOY2/store.npy	8000128	2026-09-23 12:23:38.6568915270	2026-09-23 12:23:38.6568915270
./runs/TOY/chunk_0000.npz	1903432	2026-09-23 11:31:46.2199053620	2026-09-23 11:31:46.2199053620
./runs/TOY/chunk_0001.npz	1907060	2026-09-23 11:31:46.2179053490	2026-09-23 11:31:46.2179053490
./runs/TOY/chunk_0002.npz	1906760	2026-09-23 11:31:48.2589190900	2026-09-23 11:31:48.2589190900
./runs/TOY/chunk_0003.npz	1905859	2026-09-23 11:31:48.2999193660	2026-09-23 11:31:48.2999193660
./runs/TOY/chunk_0004.npz	1908016	2026-09-23 11:31:50.2949327980	2026-09-23 11:31:50.2949327980
./runs/TOY/chunk_0005.npz	1904175	2026-09-23 11:31:50.3339330600	2026-09-23 11:31:50.3339330600
./runs/TOY/chunk_0006.npz	1904164	2026-09-23 11:31:52.3179464180	2026-09-23 11:31:52.3179464180
./runs/TOY/chunk_0007.npz	1903119	2026-09-23 11:31:52.3639467270	2026-09-23 11:31:52.3639467270
./runs/TOY/chunk_0008.npz	1904167	2026-09-23 11:31:54.3389600240	2026-09-23 11:31:54.3389600240
./runs/TOY/chunk_0009.npz	1905547	2026-09-23 11:31:54.3969604150	2026-09-23 11:31:54.3969604150
./runs/TOY/chunk_0010.npz	1905495	2026-09-23 11:31:56.3639736580	2026-09-23 11:31:56.3639736580
./runs/TOY/chunk_0011.npz	1907725	2026-09-23 11:31:56.4339741290	2026-09-23 11:31:56.4339741290
./runs/TOY/chunk_0012.npz	1905792	2026-09-23 11:31:58.3889872920	2026-09-23 11:31:58.3889872920
./runs/TOY/chunk_0013.npz	1906031	2026-09-23 11:31:58.4669878170	2026-09-23 11:31:58.4669878170
./runs/TOY/chunk_0014.npz	1907219	2026-09-23 11:32:00.4170009460	2026-09-23 11:32:00.4170009460
./runs/TOY/chunk_0015.npz	1906453	2026-09-23 11:32:00.5050015380	2026-09-23 11:32:00.5050015380
./runs/TOY/chunk_0016.npz	1907563	2026-09-23 11:32:02.4460146060	2026-09-23 11:32:02.4470146130
./runs/TOY/chunk_0017.npz	1902852	2026-09-23 11:32:02.5320151850	2026-09-23 11:32:02.5320151850
./runs/TOY/chunk_0018.npz	1905578	2026-09-23 11:32:04.4710282400	2026-09-23 11:32:04.4710282400
./runs/TOY/chunk_0019.npz	1909725	2026-09-23 11:32:04.5730289270	2026-09-23 11:32:04.5730289270
./runs/TOY/chunk_0020.npz	1904985	2026-09-23 11:32:06.4970418800	2026-09-23 11:32:06.4970418800
./runs/TOY/chunk_0021.npz	1905993	2026-09-23 11:32:06.6080426270	2026-09-23 11:32:06.6080426270
./runs/TOY/chunk_0022.npz	1905467	2026-09-23 11:32:08.5180554870	2026-09-23 11:32:08.5180554870
./runs/TOY/chunk_0023.npz	1907187	2026-09-23 11:32:08.6420563220	2026-09-23 11:32:08.6420563220
./runs/TOY/chunk_0024.npz	1904965	2026-09-23 11:32:10.5420691140	2026-09-23 11:32:10.5420691140
./runs/TOY/chunk_0025.npz	1907170	2026-09-23 11:32:10.6810700500	2026-09-23 11:32:10.6810700500
./runs/TOY/chunk_0026.npz	1904011	2026-09-23 11:32:12.5610827070	2026-09-23 11:32:12.5610827070
./runs/TOY/chunk_0027.npz	1907333	2026-09-23 11:32:12.7220837910	2026-09-23 11:32:12.7220837910
./runs/TOY/chunk_0028.npz	1903965	2026-09-23 11:32:14.5840963270	2026-09-23 11:32:14.5840963270
./runs/TOY/chunk_0029.npz	1907557	2026-09-23 11:32:14.7610975190	2026-09-23 11:32:14.7620975260
./runs/TOY/chunk_0030.npz	1906318	2026-09-23 11:32:16.6101099680	2026-09-23 11:32:16.6101099680
./runs/TOY/chunk_0031.npz	1906507	2026-09-23 11:32:16.7991112400	2026-09-23 11:32:16.7991112400
./runs/TOY/chunk_0032.npz	1904824	2026-09-23 11:32:18.6331235880	2026-09-23 11:32:18.6331235880
./runs/TOY/chunk_0033.npz	1905336	2026-09-23 11:32:18.8351249480	2026-09-23 11:32:18.8351249480
./runs/TOY/chunk_0034.npz	1904942	2026-09-23 11:32:20.6581372220	2026-09-23 11:32:20.6581372220
./runs/TOY/chunk_0035.npz	1905601	2026-09-23 11:32:20.8671386290	2026-09-23 11:32:20.8671386290
./runs/TOY/chunk_0036.npz	1907084	2026-09-23 11:32:22.6881508890	2026-09-23 11:32:22.6881508890
./runs/TOY/chunk_0037.npz	1906468	2026-09-23 11:32:22.9021523300	2026-09-23 11:32:22.9021523300
./runs/TOY/chunk_0038.npz	1904544	2026-09-23 11:32:24.7101645020	2026-09-23 11:32:24.7101645020
./runs/TOY/chunk_0039.npz	1905619	2026-09-23 11:32:24.9361660240	2026-09-23 11:32:24.9361660240
./runs/TOY/meta.json	210	2026-09-23 11:31:44.1181805490	2026-09-23 11:31:44.1181805490
./runs/TOY/store.npy	8000128	2026-09-23 11:31:45.8451488140	2026-09-23 11:31:45.8451488140
./summarize.py	8316	2026-09-23 12:22:38.0298587580	2026-09-23 12:22:38.0298587580
./summary.json	335001	2026-09-23 12:19:31.8120037210	2026-09-23 12:19:31.8120037210
./summary.log	54044	2026-09-23 12:19:31.8130037290	2026-09-23 12:19:31.8130037290
./uv_compare.log	16572	2026-09-23 12:26:11.0440871650	2026-09-23 12:26:11.0440871650
./uv_compare.py	8254	2026-09-23 12:23:50.6889970050	2026-09-23 12:23:50.6889970050
./validate_sampler.json	24263	2026-09-23 11:47:32.1882752410	2026-09-23 11:47:32.1882752410
./validate_sampler.log	13484	2026-09-23 11:47:32.1872752330	2026-09-23 11:47:32.1872752330
./validate_sampler.py	9691	2026-09-23 11:38:29.8260039530	2026-09-23 11:38:29.8260039530
./verify/__pycache__/vanalyze.cpython-314.pyc	21865	2026-09-23 13:54:26.6560910070	2026-09-23 13:54:26.6560910070
./verify/__pycache__/vkernel.cpython-314.pyc	13377	2026-09-23 12:35:49.6552972580	2026-09-23 12:35:49.6552972580
./verify/__pycache__/vnm.cpython-314.pyc	9872	2026-09-23 13:54:26.8639581770	2026-09-23 13:54:26.8639581770
./verify/README.md	6658	2026-09-23 13:55:10.3935867690	2026-09-23 13:55:10.4385872000
./verify/results/A14cap_t0.json	25415	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t0.log	4316	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t0.out	4316	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t1.json	25384	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t1.log	4293	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t1.out	4293	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t2.json	25387	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14cap_t2.log	4300	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14cap_t2.out	4300	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14_t0.json	24998	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t0.log	4299	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t0.out	4299	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t1.json	24901	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t1.log	4291	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t1.out	4291	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t2.json	24805	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A14_t2.log	4291	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A14_t2.out	4291	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A19cap_t0.json	19113	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t0.log	3306	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t0.out	3306	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t1.json	19063	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t1.log	3283	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t1.out	3283	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t2.json	19054	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19cap_t2.log	3282	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19cap_t2.out	3282	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19_t0.json	18867	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t0.log	3294	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t0.out	3294	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t1.json	18794	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t1.log	3269	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t1.out	3269	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t2.json	18651	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/A19_t2.log	3271	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/A19_t2.out	3271	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/done.txt	210	2026-09-23 13:44:06.2231030510	2026-09-23 13:44:06.2231030510
./verify/results/queue.txt	96	2026-09-23 13:29:08.8950174250	2026-09-23 13:29:08.8950174250
./verify/results/TOY_t0.json	25571	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/results/TOY_t0.log	4274	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/results/TOY_t0.out	4274	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/run_all.sh	1509	2026-09-23 12:40:47.9489979630	2026-09-23 12:40:47.9489979630
./verify/run_analysis.sh	578	2026-09-23 13:29:08.8894130740	2026-09-23 13:29:08.8910173850
./verify/runs/A14cap_p0.log	1209	2026-09-23 12:44:17.2154435500	2026-09-23 12:44:17.2154435500
./verify/runs/A14cap_p0.npz	38184500	2026-09-23 12:44:17.2144435420	2026-09-23 12:44:17.2144435420
./verify/runs/A14cap_p0.out	1535	2026-09-23 12:44:17.2154435500	2026-09-23 12:44:17.2154435500
./verify/runs/A14cap_p1.log	1211	2026-09-23 12:51:15.6495098910	2026-09-23 12:51:15.6495098910
./verify/runs/A14cap_p1.npz	38181431	2026-09-23 12:51:15.6485098840	2026-09-23 12:51:15.6485098840
./verify/runs/A14cap_p1.out	1537	2026-09-23 12:51:15.6495098910	2026-09-23 12:51:15.6495098910
./verify/runs/A14cap_p2.log	1203	2026-09-23 13:13:43.3878846140	2026-09-23 13:13:43.3878846140
./verify/runs/A14cap_p2.npz	38178182	2026-09-23 13:13:43.3868846040	2026-09-23 13:13:43.3868846040
./verify/runs/A14cap_p2.out	1529	2026-09-23 13:13:43.3878846140	2026-09-23 13:13:43.3878846140
./verify/runs/A14cap_p3.log	1209	2026-09-23 13:20:28.7608847940	2026-09-23 13:20:28.7608847940
./verify/runs/A14cap_p3.npz	38174300	2026-09-23 13:20:28.7598847850	2026-09-23 13:20:28.7598847850
./verify/runs/A14cap_p3.out	1535	2026-09-23 13:20:28.7608847940	2026-09-23 13:20:28.7608847940
./verify/runs/A14cap_p4.log	1209	2026-09-23 13:26:46.9846170680	2026-09-23 13:26:46.9846170680
./verify/runs/A14cap_p4.npz	38176641	2026-09-23 13:26:46.9836170580	2026-09-23 13:26:46.9836170580
./verify/runs/A14cap_p4.out	1535	2026-09-23 13:26:46.9846170680	2026-09-23 13:26:46.9846170680
./verify/runs/A14capr3.log	1222	2026-09-23 13:05:29.2839920450	2026-09-23 13:05:29.2839920450
./verify/runs/A14capr3.npz	46145316	2026-09-23 13:05:29.2829920370	2026-09-23 13:05:29.2829920370
./verify/runs/A14capr3.out	2857	2026-09-23 13:05:29.2839920450	2026-09-23 13:05:29.2839920450
./verify/runs/A14_p0.log	1209	2026-09-23 12:44:17.5824462390	2026-09-23 12:44:17.5824462390
./verify/runs/A14_p0.npz	41411439	2026-09-23 12:44:17.5804462240	2026-09-23 12:44:17.5804462240
./verify/runs/A14_p0.out	1209	2026-09-23 12:44:17.5824462390	2026-09-23 12:44:17.5824462390
./verify/runs/A14_p1.log	1209	2026-09-23 12:48:00.0980768640	2026-09-23 12:48:00.0980768640
./verify/runs/A14_p1.npz	41417524	2026-09-23 12:48:00.0960768500	2026-09-23 12:48:00.0960768500
./verify/runs/A14_p1.out	1209	2026-09-23 12:48:00.0980768640	2026-09-23 12:48:00.0980768640
./verify/runs/A14_p2.log	1211	2026-09-23 13:08:59.7516186640	2026-09-23 13:08:59.7516186640
./verify/runs/A14_p2.npz	41428553	2026-09-23 13:08:59.7506186560	2026-09-23 13:08:59.7506186560
./verify/runs/A14_p2.out	1211	2026-09-23 13:08:59.7516186640	2026-09-23 13:08:59.7516186640
./verify/runs/A14_p3.log	1210	2026-09-23 13:17:20.0700228120	2026-09-23 13:17:20.0700228120
./verify/runs/A14_p3.npz	41420554	2026-09-23 13:17:20.0690228020	2026-09-23 13:17:20.0690228020
./verify/runs/A14_p3.out	1210	2026-09-23 13:17:20.0700228120	2026-09-23 13:17:20.0700228120
./verify/runs/A14_p4.log	1209	2026-09-23 13:23:45.9328304670	2026-09-23 13:23:45.9328304670
./verify/runs/A14_p4.npz	41409788	2026-09-23 13:23:45.9318304570	2026-09-23 13:23:45.9318304570
./verify/runs/A14_p4.out	1209	2026-09-23 13:23:45.9328304670	2026-09-23 13:23:45.9328304670
./verify/runs/A14r3.log	1227	2026-09-23 13:02:19.4315247520	2026-09-23 13:02:19.4315247520
./verify/runs/A14r3.npz	58075052	2026-09-23 13:02:19.4305247440	2026-09-23 13:02:19.4305247440
./verify/runs/A14r3.out	1493	2026-09-23 13:02:19.4315247520	2026-09-23 13:02:19.4315247520
./verify/runs/A14r3rc001.log	858	2026-09-23 13:50:56.3261510570	2026-09-23 13:50:56.3261510570
./verify/runs/A14r3rc001.npz	14231998	2026-09-23 13:50:56.3261510570	2026-09-23 13:50:56.3261510570
./verify/runs/A14r3rc001.out	1124	2026-09-23 13:50:56.3271510670	2026-09-23 13:50:56.3271510670
./verify/runs/A19cap_p0.log	1156	2026-09-23 12:48:26.4912702770	2026-09-23 12:48:26.4912702770
./verify/runs/A19cap_p0.npz	34247187	2026-09-23 12:48:26.4902702700	2026-09-23 12:48:26.4902702700
./verify/runs/A19cap_p0.out	1482	2026-09-23 12:48:26.4912702770	2026-09-23 12:48:26.4912702770
./verify/runs/A19cap_p1.log	1157	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p1.npz	34248602	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p1.out	1483	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p2.log	1159	2026-09-23 13:17:14.2129650150	2026-09-23 13:17:14.2129650150
./verify/runs/A19cap_p2.npz	34253215	2026-09-23 13:17:14.2119650050	2026-09-23 13:17:14.2119650050
./verify/runs/A19cap_p2.out	1485	2026-09-23 13:17:14.2129650150	2026-09-23 13:17:14.2129650150
./verify/runs/A19cap_p3.log	1157	2026-09-23 13:23:53.9399094800	2026-09-23 13:23:53.9399094800
./verify/runs/A19cap_p3.npz	34241665	2026-09-23 13:23:53.9379094600	2026-09-23 13:23:53.9379094600
./verify/runs/A19cap_p3.out	1483	2026-09-23 13:23:53.9399094800	2026-09-23 13:23:53.9399094800
./verify/runs/A19cap_p4.log	1158	2026-09-23 13:27:32.2860640980	2026-09-23 13:27:32.2860640980
./verify/runs/A19cap_p4.npz	34243375	2026-09-23 13:27:32.2850640880	2026-09-23 13:27:32.2850640880
./verify/runs/A19cap_p4.out	1484	2026-09-23 13:27:32.2860640980	2026-09-23 13:27:32.2860640980
./verify/runs/A19capr3.log	1180	2026-09-23 13:20:19.3537919660	2026-09-23 13:20:19.3537919660
./verify/runs/A19capr3.npz	40558391	2026-09-23 13:20:19.3517919460	2026-09-23 13:20:19.3517919460
./verify/runs/A19capr3.out	2815	2026-09-23 13:20:19.3537919660	2026-09-23 13:20:19.3537919660
./verify/runs/A19_p0.log	1157	2026-09-23 13:28:58.4789146400	2026-09-23 13:28:58.4789146400
./verify/runs/A19_p0.npz	44489215	2026-09-23 13:28:58.4769146200	2026-09-23 13:28:58.4769146200
./verify/runs/A19_p0.out	1157	2026-09-23 13:28:58.4789146400	2026-09-23 13:28:58.4789146400
./verify/runs/A19_p1.log	1160	2026-09-23 12:49:12.4776072710	2026-09-23 12:49:12.4776072710
./verify/runs/A19_p1.npz	37062626	2026-09-23 12:49:12.4766072640	2026-09-23 12:49:12.4766072640
./verify/runs/A19_p1.out	1160	2026-09-23 12:49:12.4776072710	2026-09-23 12:49:12.4776072710
./verify/runs/A19_p2.log	1158	2026-09-23 13:13:11.5115700620	2026-09-23 13:13:11.5115700620
./verify/runs/A19_p2.npz	37059058	2026-09-23 13:13:11.5095700420	2026-09-23 13:13:11.5095700420
./verify/runs/A19_p2.out	1158	2026-09-23 13:13:11.5115700620	2026-09-23 13:13:11.5115700620
./verify/runs/A19_p3.log	1157	2026-09-23 13:21:09.0662825240	2026-09-23 13:21:09.0662825240
./verify/runs/A19_p3.npz	37068589	2026-09-23 13:21:09.0652825140	2026-09-23 13:21:09.0652825140
./verify/runs/A19_p3.out	1157	2026-09-23 13:21:09.0662825240	2026-09-23 13:21:09.0662825240
./verify/runs/A19_p4.log	1159	2026-09-23 13:24:59.2985544330	2026-09-23 13:24:59.2985544330
./verify/runs/A19_p4.npz	37076236	2026-09-23 13:24:59.2975544230	2026-09-23 13:24:59.2975544230
./verify/runs/A19_p4.out	1159	2026-09-23 13:24:59.2985544330	2026-09-23 13:24:59.2985544330
./verify/runs/A19r3.log	1181	2026-09-23 13:10:26.5822897420	2026-09-23 13:10:26.5822897420
./verify/runs/A19r3.npz	51169028	2026-09-23 13:10:26.5802897270	2026-09-23 13:10:26.5802897270
./verify/runs/A19r3.out	1447	2026-09-23 13:10:26.5822897420	2026-09-23 13:10:26.5822897420
./verify/runs/done.txt	467	2026-09-23 13:28:58.5119149650	2026-09-23 13:28:58.5119149650
./verify/runs/queue.txt	1135	2026-09-23 12:40:47.9549100610	2026-09-23 12:40:47.9549100610
./verify/runs/TOY_p0.log	1160	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p0.npz	15147189	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p0.out	1160	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p1.log	1157	2026-09-23 12:49:23.7696900210	2026-09-23 12:49:23.7696900210
./verify/runs/TOY_p1.npz	15141263	2026-09-23 12:49:23.7686900140	2026-09-23 12:49:23.7686900140
./verify/runs/TOY_p1.out	1157	2026-09-23 12:49:23.7696900210	2026-09-23 12:49:23.7696900210
./verify/runs/TOY_p2.log	1163	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p2.npz	15139778	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p2.out	1163	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p3.log	1163	2026-09-23 13:20:39.4829905990	2026-09-23 13:20:39.4829905990
./verify/runs/TOY_p3.npz	15144362	2026-09-23 13:20:39.4819905890	2026-09-23 13:20:39.4819905890
./verify/runs/TOY_p3.out	1163	2026-09-23 13:20:39.4829905990	2026-09-23 13:20:39.4829905990
./verify/runs/TOY_p4.log	1160	2026-09-23 13:25:10.0646606710	2026-09-23 13:25:10.0646606710
./verify/runs/TOY_p4.npz	15146909	2026-09-23 13:25:10.0646606710	2026-09-23 13:25:10.0646606710
./verify/runs/TOY_p4.out	1160	2026-09-23 13:25:10.0656606810	2026-09-23 13:25:10.0656606810
./verify/vanalyze.py	10576	2026-09-23 13:54:26.5454707630	2026-09-23 13:54:26.5454707630
./verify/vcompare.log	1716	2026-09-23 13:46:58.8736256840	2026-09-23 13:46:58.8736256840
./verify/vcompare.py	3608	2026-09-23 13:46:58.7468540220	2026-09-23 13:46:58.7898544580
./verify/vcutoff_dF.log	1679	2026-09-23 13:51:45.4565919730	2026-09-23 13:51:45.4565919730
./verify/vcutoff_dF.py	1249	2026-09-23 13:51:29.1414656530	2026-09-23 13:51:29.1414656530
./verify/vcutoff.json	15538	2026-09-23 13:44:06.2131029490	2026-09-23 13:44:06.2131029490
./verify/vcutoff.log	3949	2026-09-23 13:44:06.2138129990	2026-09-23 13:44:06.2138129990
./verify/vcutoff.out	3949	2026-09-23 13:44:06.2138129990	2026-09-23 13:44:06.2138129990
./verify/vcutoff_parts.log	1259	2026-09-23 13:52:16.2024919900	2026-09-23 13:52:16.2024919900
./verify/vcutoff_parts.py	1169	2026-09-23 13:52:01.4387752830	2026-09-23 13:52:01.4387752830
./verify/vcutoff.py	3548	2026-09-23 12:50:33.4511606550	2026-09-23 12:50:33.4511606550
./verify/vcutoff_rc001.log	936	2026-09-23 13:51:16.8355665370	2026-09-23 13:51:16.8355665370
./verify/vcutoff_rc001.py	1245	2026-09-23 13:51:13.9793202960	2026-09-23 13:51:13.9793202960
./verify/v_kernel_check.log	2287	2026-09-23 12:34:07.0588220020	2026-09-23 12:34:07.0588220020
./verify/v_kernel_check.py	3697	2026-09-23 12:34:03.9674992460	2026-09-23 12:34:03.9674992460
./verify/vkernel.py	6188	2026-09-23 13:54:26.5444588360	2026-09-23 13:54:26.5444588360
./verify/vnm.py	4283	2026-09-23 13:54:26.5431405420	2026-09-23 13:54:26.5431405420
./verify/vnm_selftest.log	493	2026-09-23 12:48:13.7431768570	2026-09-23 12:48:13.7431768570
./verify/vrates.log	1376	2026-09-23 13:52:42.6455838250	2026-09-23 13:52:42.6455838250
./verify/vrates.py	1085	2026-09-23 13:52:34.0430878570	2026-09-23 13:52:34.0430878570
./verify/vsigncross.log	550	2026-09-23 13:53:22.8693373090	2026-09-23 13:53:22.8693373090
./verify/vsigncross.py	1540	2026-09-23 13:53:19.1485202760	2026-09-23 13:53:19.1485202760
./verify/vsim.py	3935	2026-09-23 13:47:55.6311509740	2026-09-23 13:47:55.6311509740
./verify/vsummary.json	10392	2026-09-23 13:54:26.6005243780	2026-09-23 13:54:26.6005243780
./verify/vsummary.log	9965	2026-09-23 13:54:26.6006421970	2026-09-23 13:54:26.6006421970
./verify/vsummary.py	8934	2026-09-23 13:54:26.5463002490	2026-09-23 13:54:26.5463002490
./verify/vtest_analysis.log	1697	2026-09-23 13:54:43.0523246520	2026-09-23 13:54:43.0523246520
./verify/vtest_analysis.py	1888	2026-09-23 13:54:26.5475878370	2026-09-23 13:54:26.5475878370


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/item13_outside_uvcheck_stat_final.txt <==
./analyze.py	11432	2026-09-23 12:22:38.0296912320	2026-09-23 12:22:38.0296912320
./cascade2d.py	7646	2026-09-23 12:22:38.0297656750	2026-09-23 12:22:38.0297656750
./cmi_est.py	5080	2026-09-23 12:22:38.0299955510	2026-09-23 12:22:38.0299955510
./crosscheck.log	5892	2026-09-23 12:18:12.9354123370	2026-09-23 12:18:12.9354123370
./crosscheck.py	2927	2026-09-23 12:22:38.0295702070	2026-09-23 12:22:38.0295702070
./kernel_quad.py	4141	2026-09-23 11:27:03.8845636430	2026-09-23 11:27:03.8845636430
./logs/analyze_A14cap.log	23774	2026-09-23 11:59:36.1889383560	2026-09-23 11:59:36.1889383560
./logs/analyze_A14.log	23873	2026-09-23 11:53:24.2970294270	2026-09-23 11:53:24.2970294270
./logs/analyze_A14uv.log	31600	2026-09-23 12:11:09.6192384840	2026-09-23 12:11:09.6192384840
./logs/analyze_A19cap.log	17976	2026-09-23 12:13:01.8050796080	2026-09-23 12:13:01.8050796080
./logs/analyze_A19.log	18037	2026-09-23 12:15:55.0493785230	2026-09-23 12:15:55.0493785230
./logs/analyze_TOY2.log	5868	2026-09-23 12:26:06.2190493070	2026-09-23 12:26:06.2190493070
./logs/analyze_TOY.log	5856	2026-09-23 11:38:55.7587972840	2026-09-23 11:38:55.7587972840
./logs/chain1.sh	345	2026-09-23 12:00:11.3342132620	2026-09-23 12:00:11.3362132770
./logs/chain2.sh	357	2026-09-23 12:00:11.3372132850	2026-09-23 12:00:11.3382132930
./logs/chain3.sh	231	2026-09-23 12:00:11.3392133010	2026-09-23 12:00:11.3402133080
./logs/chain4.sh	248	2026-09-23 12:00:11.3412133160	2026-09-23 12:00:11.3422133240
./logs/nm_bias_A14cap.log	4620	2026-09-23 12:02:57.8085154190	2026-09-23 12:02:57.8085154190
./logs/nm_bias_A14.log	4566	2026-09-23 12:01:30.1118294580	2026-09-23 12:01:30.1118294580
./logs/nm_bias_A19cap.log	3475	2026-09-23 12:14:22.0166810010	2026-09-23 12:14:22.0166810010
./logs/nm_bias_A19.log	3439	2026-09-23 12:17:01.4908766750	2026-09-23 12:17:01.4908766750
./logs/nm_bias_TOY.log	1141	2026-09-23 11:59:57.0895157550	2026-09-23 11:59:57.0895157550
./logs/nm_exact_selftest.log	968	2026-09-23 11:42:47.8683599910	2026-09-23 11:42:47.8683599910
./logs/queue_an.sh	492	2026-09-23 11:53:48.0552152630	2026-09-23 11:53:48.0572152780
./logs/queue_toy2.sh	435	2026-09-23 12:23:34.7878611700	2026-09-23 12:23:34.7898611860
./logs/queue_uv.sh	225	2026-09-23 11:50:52.0828388110	2026-09-23 11:50:52.0848388260
./logs/run_A14_0.log	1955	2026-09-23 11:47:28.3292482280	2026-09-23 11:47:28.3292482280
./logs/run_A14_1.log	1951	2026-09-23 11:47:20.8991982040	2026-09-23 11:47:20.8991982040
./logs/run_A14cap_0.log	3945	2026-09-23 11:52:25.0255658070	2026-09-23 11:52:25.0255658070
./logs/run_A14uv_0.log	801	2026-09-23 12:07:37.6506492300	2026-09-23 12:07:37.6506492300
./logs/run_A19_0.log	3901	2026-09-23 12:09:52.1906579560	2026-09-23 12:09:52.1906579560
./logs/run_A19cap_0.log	3942	2026-09-23 12:07:10.6964471390	2026-09-23 12:07:10.6964471390
./logs/run_TOY_0.log	1831	2026-09-23 11:32:24.7111645090	2026-09-23 11:32:24.7111645090
./logs/run_TOY_1.log	1832	2026-09-23 11:32:24.9371660310	2026-09-23 11:32:24.9371660310
./logs/run_TOY2_0.log	1850	2026-09-23 12:24:29.0322867750	2026-09-23 12:24:29.0322867750
./logs/run_TOY2_1.log	1850	2026-09-23 12:24:27.6932762690	2026-09-23 12:24:27.6932762690
./nm_bias_control.py	3590	2026-09-23 12:22:38.0299076700	2026-09-23 12:22:38.0299076700
./nm_exact.py	4197	2026-09-23 12:22:38.0299494720	2026-09-23 12:22:38.0299494720
./__pycache__/cascade2d.cpython-314.pyc	11015	2026-09-23 11:23:31.1113749430	2026-09-23 11:23:31.1113749430
./__pycache__/cascade2d.env_density-53.py314.1.nbc	14942	2026-09-23 12:23:35.4972874210	2026-09-23 12:23:35.4972874210
./__pycache__/cascade2d.env_density-53.py314.nbi	1456	2026-09-23 12:23:35.4823454320	2026-09-23 12:23:35.4823454320
./__pycache__/cascade2d.env_weights-45.py314.1.nbc	18249	2026-09-23 12:23:35.4083476510	2026-09-23 12:23:35.4083476510
./__pycache__/cascade2d.env_weights-45.py314.nbi	1456	2026-09-23 12:23:35.3951671550	2026-09-23 12:23:35.3951671550
./__pycache__/cascade2d.first_emission-74.py314.1.nbc	41827	2026-09-23 11:28:07.2484483930	2026-09-23 11:28:07.2484483930
./__pycache__/cascade2d.first_emission-74.py314.nbi	1466	2026-09-23 11:28:07.2482697630	2026-09-23 11:28:07.2482697630
./__pycache__/cascade2d.first_emission_many-100.py314.1.nbc	48732	2026-09-23 11:28:07.3293002640	2026-09-23 11:28:07.3293002640
./__pycache__/cascade2d.first_emission_many-100.py314.nbi	1533	2026-09-23 11:28:07.3290988300	2026-09-23 11:28:07.3290988300
./__pycache__/cascade2d.run_chunk-112.py314.1.nbc	183136	2026-09-23 12:23:36.4847095980	2026-09-23 12:23:36.4847095980
./__pycache__/cascade2d.run_chunk-112.py314.nbi	1649	2026-09-23 12:23:36.4480886110	2026-09-23 12:23:36.4480886110
./__pycache__/cascade2d.trial-60.py314.1.nbc	29461	2026-09-23 12:23:35.4721540290	2026-09-23 12:23:35.4721540290
./__pycache__/cascade2d.trial-60.py314.nbi	1457	2026-09-23 12:23:35.4578727500	2026-09-23 12:23:35.4578727500
./README.md	8002	2026-09-23 12:26:21.0238366110	2026-09-23 12:26:21.0238366110
./refs/hep-ph_9509353.pdf	288857	2026-09-23 11:19:40.0689534950	2026-09-23 11:19:40.0689534950
./refs/hep-ph_9509353.txt	84375	2026-09-23 11:19:40.1169538230	2026-09-23 11:19:40.1169538230
./refs/hep-ph_9601220.pdf	162674	2026-09-23 11:19:40.0669534820	2026-09-23 11:19:40.0669534820
./refs/hep-ph_9601220.txt	48995	2026-09-23 11:19:40.1479540350	2026-09-23 11:19:40.1479540350
./refs/hep-ph_9605302.pdf	260538	2026-09-23 11:19:40.0659534750	2026-09-23 11:19:40.0659534750
./refs/hep-ph_9605302.txt	83334	2026-09-23 11:19:40.1929543420	2026-09-23 11:19:40.1929543420
./refs/SHA1SUMS	366	2026-09-23 12:02:26.5612710040	2026-09-23 12:02:26.5612710040
./results/A14cap.json	209452	2026-09-23 11:59:36.1879383480	2026-09-23 11:59:36.1889383560
./results/A14cap_nmbias.json	54771	2026-09-23 12:02:57.8085154190	2026-09-23 12:02:57.8085154190
./results/A14.json	207921	2026-09-23 11:53:24.2960294190	2026-09-23 11:53:24.2960294190
./results/A14_nmbias.json	54560	2026-09-23 12:01:30.1118294580	2026-09-23 12:01:30.1118294580
./results/A14uv.json	277732	2026-09-23 12:11:09.6192384840	2026-09-23 12:11:09.6192384840
./results/A19cap.json	156349	2026-09-23 12:13:01.8050796080	2026-09-23 12:13:01.8050796080
./results/A19cap_nmbias.json	41066	2026-09-23 12:14:22.0166810010	2026-09-23 12:14:22.0166810010
./results/A19.json	156223	2026-09-23 12:15:55.0483785150	2026-09-23 12:15:55.0483785150
./results/A19_nmbias.json	40894	2026-09-23 12:17:01.4908766750	2026-09-23 12:17:01.4908766750
./results/TOY2.json	54466	2026-09-23 12:26:06.1550488050	2026-09-23 12:26:06.1550488050
./results/TOY.json	54008	2026-09-23 11:38:55.7587972840	2026-09-23 11:38:55.7587972840
./results/TOY_nmbias.json	13723	2026-09-23 11:59:57.0895157550	2026-09-23 11:59:57.0895157550
./run_cascade.py	4161	2026-09-23 12:23:34.7831103210	2026-09-23 12:23:34.7831103210
./runs/A14cap/chunk_0000.npz	8029279	2026-09-23 11:39:36.2520699110	2026-09-23 11:39:36.2520699110
./runs/A14cap/chunk_0001.npz	8028105	2026-09-23 11:39:54.9851960340	2026-09-23 11:39:54.9851960340
./runs/A14cap/chunk_0002.npz	8024492	2026-09-23 11:40:14.2083254560	2026-09-23 11:40:14.2083254560
./runs/A14cap/chunk_0003.npz	8034714	2026-09-23 11:40:33.9194581630	2026-09-23 11:40:33.9194581630
./runs/A14cap/chunk_0004.npz	8031064	2026-09-23 11:40:53.9535930460	2026-09-23 11:40:53.9535930460
./runs/A14cap/chunk_0005.npz	8026207	2026-09-23 11:41:14.1047287160	2026-09-23 11:41:14.1047287160
./runs/A14cap/chunk_0006.npz	8028340	2026-09-23 11:41:34.1928639620	2026-09-23 11:41:34.1928639620
./runs/A14cap/chunk_0007.npz	8034063	2026-09-23 11:41:54.2549990320	2026-09-23 11:41:54.2549990320
./runs/A14cap/chunk_0008.npz	8026364	2026-09-23 11:42:14.2731338070	2026-09-23 11:42:14.2731338070
./runs/A14cap/chunk_0009.npz	8024765	2026-09-23 11:42:34.6252708300	2026-09-23 11:42:34.6252708300
./runs/A14cap/chunk_0010.npz	8025089	2026-09-23 11:42:54.2464029320	2026-09-23 11:42:54.2464029320
./runs/A14cap/chunk_0011.npz	8023926	2026-09-23 11:43:12.9515288660	2026-09-23 11:43:12.9515288660
./runs/A14cap/chunk_0012.npz	8027084	2026-09-23 11:43:31.8616561810	2026-09-23 11:43:31.8616561810
./runs/A14cap/chunk_0013.npz	8024663	2026-09-23 11:43:50.6537827010	2026-09-23 11:43:50.6537827010
./runs/A14cap/chunk_0014.npz	8025281	2026-09-23 11:44:09.3789087700	2026-09-23 11:44:09.3789087700
./runs/A14cap/chunk_0015.npz	8025947	2026-09-23 11:44:28.0610345500	2026-09-23 11:44:28.0610345500
./runs/A14cap/chunk_0016.npz	8026348	2026-09-23 11:44:46.7671604910	2026-09-23 11:44:46.7671604910
./runs/A14cap/chunk_0017.npz	8028783	2026-09-23 11:45:05.4682863990	2026-09-23 11:45:05.4682863990
./runs/A14cap/chunk_0018.npz	8024206	2026-09-23 11:45:24.3364134310	2026-09-23 11:45:24.3364134310
./runs/A14cap/chunk_0019.npz	8031605	2026-09-23 11:45:43.2335406580	2026-09-23 11:45:43.2335406580
./runs/A14cap/chunk_0020.npz	8033212	2026-09-23 11:46:03.4776769550	2026-09-23 11:46:03.4776769550
./runs/A14cap/chunk_0021.npz	8025696	2026-09-23 11:46:27.0798358590	2026-09-23 11:46:27.0798358590
./runs/A14cap/chunk_0022.npz	8031888	2026-09-23 11:46:50.6519945610	2026-09-23 11:46:50.6519945610
./runs/A14cap/chunk_0023.npz	8028194	2026-09-23 11:47:14.2341533310	2026-09-23 11:47:14.2341533310
./runs/A14cap/chunk_0024.npz	8030213	2026-09-23 11:47:35.0552976670	2026-09-23 11:47:35.0552976670
./runs/A14cap/chunk_0025.npz	8021338	2026-09-23 11:47:53.3034404030	2026-09-23 11:47:53.3034404030
./runs/A14cap/chunk_0026.npz	8025885	2026-09-23 11:48:11.4365822400	2026-09-23 11:48:11.4365822400
./runs/A14cap/chunk_0027.npz	8028552	2026-09-23 11:48:29.4897234510	2026-09-23 11:48:29.4897234510
./runs/A14cap/chunk_0028.npz	8026800	2026-09-23 11:48:47.5668648500	2026-09-23 11:48:47.5668648500
./runs/A14cap/chunk_0029.npz	8028683	2026-09-23 11:49:05.6270061160	2026-09-23 11:49:05.6270061160
./runs/A14cap/chunk_0030.npz	8024595	2026-09-23 11:49:23.7551479140	2026-09-23 11:49:23.7551479140
./runs/A14cap/chunk_0031.npz	8022483	2026-09-23 11:49:41.8182892040	2026-09-23 11:49:41.8182892040
./runs/A14cap/chunk_0032.npz	8027980	2026-09-23 11:50:01.5154432740	2026-09-23 11:50:01.5154432740
./runs/A14cap/chunk_0033.npz	8027683	2026-09-23 11:50:22.2856057380	2026-09-23 11:50:22.2856057380
./runs/A14cap/chunk_0034.npz	8030215	2026-09-23 11:50:43.2677698600	2026-09-23 11:50:43.2677698600
./runs/A14cap/chunk_0035.npz	8022166	2026-09-23 11:51:03.7129297810	2026-09-23 11:51:03.7129297810
./runs/A14cap/chunk_0036.npz	8029653	2026-09-23 11:51:24.1780898590	2026-09-23 11:51:24.1780898590
./runs/A14cap/chunk_0037.npz	8023957	2026-09-23 11:51:44.5422491470	2026-09-23 11:51:44.5432491550
./runs/A14cap/chunk_0038.npz	8031616	2026-09-23 11:52:05.0754097570	2026-09-23 11:52:05.0754097570
./runs/A14cap/chunk_0039.npz	8026285	2026-09-23 11:52:25.0245657990	2026-09-23 11:52:25.0245657990
./runs/A14cap/meta.json	227	2026-09-23 11:39:17.3393444600	2026-09-23 11:39:17.3393444600
./runs/A14cap/store.npy	8000128	2026-09-23 11:39:34.7420597440	2026-09-23 11:39:34.7420597440
./runs/A14/chunk_0000.npz	8692131	2026-09-23 11:39:06.3728687450	2026-09-23 11:39:06.3728687450
./runs/A14/chunk_0001.npz	8697720	2026-09-23 11:39:06.0298664360	2026-09-23 11:39:06.0308664430
./runs/A14/chunk_0002.npz	8692626	2026-09-23 11:39:30.9270340590	2026-09-23 11:39:30.9270340590
./runs/A14/chunk_0003.npz	8695343	2026-09-23 11:39:30.2080292190	2026-09-23 11:39:30.2080292190
./runs/A14/chunk_0004.npz	8685302	2026-09-23 11:39:55.7882014400	2026-09-23 11:39:55.7882014400
./runs/A14/chunk_0005.npz	8688788	2026-09-23 11:39:54.8381950440	2026-09-23 11:39:54.8381950440
./runs/A14/chunk_0006.npz	8694776	2026-09-23 11:40:21.4943745100	2026-09-23 11:40:21.4943745100
./runs/A14/chunk_0007.npz	8700382	2026-09-23 11:40:20.2983664580	2026-09-23 11:40:20.2983664580
./runs/A14/chunk_0008.npz	8698102	2026-09-23 11:40:47.7255511150	2026-09-23 11:40:47.7255511150
./runs/A14/chunk_0009.npz	8692181	2026-09-23 11:40:46.1295403690	2026-09-23 11:40:46.1295403690
./runs/A14/chunk_0010.npz	8695713	2026-09-23 11:41:14.6077321020	2026-09-23 11:41:14.6077321020
./runs/A14/chunk_0011.npz	8698216	2026-09-23 11:41:12.8047199630	2026-09-23 11:41:12.8047199630
./runs/A14/chunk_0012.npz	8692112	2026-09-23 11:41:41.0149098920	2026-09-23 11:41:41.0149098920
./runs/A14/chunk_0013.npz	8691717	2026-09-23 11:41:39.0938969580	2026-09-23 11:41:39.0938969580
./runs/A14/chunk_0014.npz	8698527	2026-09-23 11:42:07.6470891960	2026-09-23 11:42:07.6470891960
./runs/A14/chunk_0015.npz	8691852	2026-09-23 11:42:05.3200735290	2026-09-23 11:42:05.3200735290
./runs/A14/chunk_0016.npz	8698458	2026-09-23 11:42:34.7292715300	2026-09-23 11:42:34.7292715300
./runs/A14/chunk_0017.npz	8690119	2026-09-23 11:42:31.8402520800	2026-09-23 11:42:31.8402520800
./runs/A14/chunk_0018.npz	8697834	2026-09-23 11:43:00.6184458320	2026-09-23 11:43:00.6184458320
./runs/A14/chunk_0019.npz	8696142	2026-09-23 11:42:57.4444244630	2026-09-23 11:42:57.4444244630
./runs/A14/chunk_0020.npz	8701424	2026-09-23 11:43:25.8686158320	2026-09-23 11:43:25.8686158320
./runs/A14/chunk_0021.npz	8691943	2026-09-23 11:43:22.1705909350	2026-09-23 11:43:22.1705909350
./runs/A14/chunk_0022.npz	8685149	2026-09-23 11:43:50.7957836570	2026-09-23 11:43:50.7957836570
./runs/A14/chunk_0023.npz	8698249	2026-09-23 11:43:46.8797572920	2026-09-23 11:43:46.8797572920
./runs/A14/chunk_0024.npz	8701240	2026-09-23 11:44:15.7199514620	2026-09-23 11:44:15.7199514620
./runs/A14/chunk_0025.npz	8694131	2026-09-23 11:44:11.3889223030	2026-09-23 11:44:11.3889223030
./runs/A14/chunk_0026.npz	8692736	2026-09-23 11:44:40.6211191120	2026-09-23 11:44:40.6211191120
./runs/A14/chunk_0027.npz	8693334	2026-09-23 11:44:35.8840872200	2026-09-23 11:44:35.8840872200
./runs/A14/chunk_0028.npz	8694172	2026-09-23 11:45:05.5092866750	2026-09-23 11:45:05.5092866750
./runs/A14/chunk_0029.npz	8697555	2026-09-23 11:45:00.4632527020	2026-09-23 11:45:00.4632527020
./runs/A14/chunk_0030.npz	8691673	2026-09-23 11:45:30.5371825620	2026-09-23 11:45:30.5371825620
./runs/A14/chunk_0031.npz	8698226	2026-09-23 11:45:25.1814191200	2026-09-23 11:45:25.1814191200
./runs/A14/chunk_0032.npz	8694615	2026-09-23 11:45:55.9636263650	2026-09-23 11:45:55.9636263650
./runs/A14/chunk_0033.npz	8694933	2026-09-23 11:45:50.2245877260	2026-09-23 11:45:50.2245877260
./runs/A14/chunk_0034.npz	8688605	2026-09-23 11:46:26.7978339600	2026-09-23 11:46:26.7978339600
./runs/A14/chunk_0035.npz	8692705	2026-09-23 11:46:19.2017828190	2026-09-23 11:46:19.2017828190
./runs/A14/chunk_0036.npz	8695534	2026-09-23 11:46:58.0870446190	2026-09-23 11:46:58.0870446190
./runs/A14/chunk_0037.npz	8696524	2026-09-23 11:46:50.1209909860	2026-09-23 11:46:50.1209909860
./runs/A14/chunk_0038.npz	8692006	2026-09-23 11:47:28.3282482210	2026-09-23 11:47:28.3282482210
./runs/A14/chunk_0039.npz	8701639	2026-09-23 11:47:20.8981981980	2026-09-23 11:47:20.8981981980
./runs/A14/meta.json	227	2026-09-23 11:38:41.8812527270	2026-09-23 11:38:41.8812527270
./runs/A14/store.npy	8000128	2026-09-23 11:39:04.8770938590	2026-09-23 11:39:04.8770938590
./runs/A14uv/chunk_0000.npz	14368327	2026-09-23 11:54:15.8054323240	2026-09-23 11:54:15.8064323320
./runs/A14uv/chunk_0001.npz	14364633	2026-09-23 11:56:05.3352890640	2026-09-23 11:56:05.3362890720
./runs/A14uv/chunk_0002.npz	14368374	2026-09-23 11:58:02.4152048600	2026-09-23 11:58:02.4152048600
./runs/A14uv/chunk_0003.npz	14369194	2026-09-23 12:00:01.4501359480	2026-09-23 12:00:01.4511359560
./runs/A14uv/chunk_0004.npz	14364233	2026-09-23 12:01:56.8320384630	2026-09-23 12:01:56.8320384630
./runs/A14uv/chunk_0005.npz	14373437	2026-09-23 12:03:51.6589366360	2026-09-23 12:03:51.6589366360
./runs/A14uv/chunk_0006.npz	14357024	2026-09-23 12:05:45.2228062920	2026-09-23 12:05:45.2228062920
./runs/A14uv/chunk_0007.npz	14371404	2026-09-23 12:07:37.6506492300	2026-09-23 12:07:37.6506492300
./runs/A14uv/meta.json	235	2026-09-23 11:52:32.5936250040	2026-09-23 11:52:32.5936250040
./runs/A14uv/store.npy	8000128	2026-09-23 11:54:13.7654163670	2026-09-23 11:54:13.7654163670
./runs/A19cap/chunk_0000.npz	7381130	2026-09-23 11:50:34.5517016830	2026-09-23 11:50:34.5527016910
./runs/A19cap/chunk_0001.npz	7380207	2026-09-23 11:51:04.8569387300	2026-09-23 11:51:04.8589387450
./runs/A19cap/chunk_0002.npz	7378410	2026-09-23 11:51:32.9861587560	2026-09-23 11:51:32.9871587630
./runs/A19cap/chunk_0003.npz	7383678	2026-09-23 11:51:58.9013614640	2026-09-23 11:51:58.9033614790
./runs/A19cap/chunk_0004.npz	7378991	2026-09-23 11:52:24.3345604020	2026-09-23 11:52:24.3355604090
./runs/A19cap/chunk_0005.npz	7383815	2026-09-23 11:52:49.0977540990	2026-09-23 11:52:49.0997541150
./runs/A19cap/chunk_0006.npz	7375559	2026-09-23 11:53:13.9019481170	2026-09-23 11:53:13.9029481240
./runs/A19cap/chunk_0007.npz	7382156	2026-09-23 11:53:36.9251282030	2026-09-23 11:53:36.9271282190
./runs/A19cap/chunk_0008.npz	7381946	2026-09-23 11:53:59.9743084940	2026-09-23 11:53:59.9763085090
./runs/A19cap/chunk_0009.npz	7378111	2026-09-23 11:54:23.6564937350	2026-09-23 11:54:23.6584937510
./runs/A19cap/chunk_0010.npz	7383516	2026-09-23 11:54:47.3296789060	2026-09-23 11:54:47.3316789220
./runs/A19cap/chunk_0011.npz	7383088	2026-09-23 11:55:11.7308697710	2026-09-23 11:55:11.7328697870
./runs/A19cap/chunk_0012.npz	7377545	2026-09-23 11:55:36.7220652520	2026-09-23 11:55:36.7240652680
./runs/A19cap/chunk_0013.npz	7380787	2026-09-23 11:56:01.6092599190	2026-09-23 11:56:01.6112599350
./runs/A19cap/chunk_0014.npz	7380982	2026-09-23 11:56:26.4914545470	2026-09-23 11:56:26.4934545630
./runs/A19cap/chunk_0015.npz	7385658	2026-09-23 11:56:52.0666545960	2026-09-23 11:56:52.0686546110
./runs/A19cap/chunk_0016.npz	7377920	2026-09-23 11:57:18.8418640310	2026-09-23 11:57:18.8428640380
./runs/A19cap/chunk_0017.npz	7378272	2026-09-23 11:57:45.4810724020	2026-09-23 11:57:45.4830724170
./runs/A19cap/chunk_0018.npz	7386302	2026-09-23 11:58:12.2442817430	2026-09-23 11:58:12.2452817510
./runs/A19cap/chunk_0019.npz	7378599	2026-09-23 11:58:38.8464898250	2026-09-23 11:58:38.8474898330
./runs/A19cap/chunk_0020.npz	7381577	2026-09-23 11:59:04.9666941360	2026-09-23 11:59:04.9676941440
./runs/A19cap/chunk_0021.npz	7380598	2026-09-23 11:59:31.3599005830	2026-09-23 11:59:31.3619005990
./runs/A19cap/chunk_0022.npz	7381600	2026-09-23 11:59:58.1611102220	2026-09-23 11:59:58.1621102300
./runs/A19cap/chunk_0023.npz	7380255	2026-09-23 12:00:24.4133155660	2026-09-23 12:00:24.4153155820
./runs/A19cap/chunk_0024.npz	7374179	2026-09-23 12:00:50.3545184770	2026-09-23 12:00:50.3565184930
./runs/A19cap/chunk_0025.npz	7383757	2026-09-23 12:01:16.4187223510	2026-09-23 12:01:16.4197223590
./runs/A19cap/chunk_0026.npz	7377293	2026-09-23 12:01:41.2369164780	2026-09-23 12:01:41.2379164860
./runs/A19cap/chunk_0027.npz	7383171	2026-09-23 12:02:06.9541176370	2026-09-23 12:02:06.9561176530
./runs/A19cap/chunk_0028.npz	7382790	2026-09-23 12:02:32.3813165290	2026-09-23 12:02:32.3823165360
./runs/A19cap/chunk_0029.npz	7374237	2026-09-23 12:02:57.9885168270	2026-09-23 12:02:57.9905168430
./runs/A19cap/chunk_0030.npz	7379187	2026-09-23 12:03:23.1627137390	2026-09-23 12:03:23.1637137470
./runs/A19cap/chunk_0031.npz	7385769	2026-09-23 12:03:48.6669132330	2026-09-23 12:03:48.6679132410
./runs/A19cap/chunk_0032.npz	7382426	2026-09-23 12:04:14.0861120610	2026-09-23 12:04:14.0881120770
./runs/A19cap/chunk_0033.npz	7381022	2026-09-23 12:04:39.5113109360	2026-09-23 12:04:39.5123109440
./runs/A19cap/chunk_0034.npz	7381865	2026-09-23 12:05:04.9055040100	2026-09-23 12:05:04.9065040170
./runs/A19cap/chunk_0035.npz	7384632	2026-09-23 12:05:30.3476947650	2026-09-23 12:05:30.3486947720
./runs/A19cap/chunk_0036.npz	7383560	2026-09-23 12:05:55.3978825810	2026-09-23 12:05:55.3988825880
./runs/A19cap/chunk_0037.npz	7385036	2026-09-23 12:06:19.7230649610	2026-09-23 12:06:19.7240649680
./runs/A19cap/chunk_0038.npz	7377832	2026-09-23 12:06:45.2102560530	2026-09-23 12:06:45.2112560610
./runs/A19cap/chunk_0039.npz	7381284	2026-09-23 12:07:10.6584468540	2026-09-23 12:07:10.6964471390
./runs/A19cap/meta.json	226	2026-09-23 11:50:03.9335664100	2026-09-23 11:50:03.9335664100
./runs/A19cap/store.npy	8000128	2026-09-23 11:50:32.5676861640	2026-09-23 11:50:32.5676861640
./runs/A19/chunk_0000.npz	7972460	2026-09-23 11:48:07.8725543630	2026-09-23 11:48:07.8725543630
./runs/A19/chunk_0001.npz	7964159	2026-09-23 11:48:38.5967946870	2026-09-23 11:48:38.5987947020
./runs/A19/chunk_0002.npz	7972394	2026-09-23 11:49:09.4180357690	2026-09-23 11:49:09.4190357770
./runs/A19/chunk_0003.npz	7965528	2026-09-23 11:49:40.2082766100	2026-09-23 11:49:40.2102766260
./runs/A19/chunk_0004.npz	7972766	2026-09-23 11:50:13.8365396500	2026-09-23 11:50:13.8375396570
./runs/A19/chunk_0005.npz	7963213	2026-09-23 11:50:49.1308157200	2026-09-23 11:50:49.1328157360
./runs/A19/chunk_0006.npz	7959573	2026-09-23 11:51:23.4510841730	2026-09-23 11:51:23.4520841800
./runs/A19/chunk_0007.npz	7974649	2026-09-23 11:51:57.9473540010	2026-09-23 11:51:57.9493540170
./runs/A19/chunk_0008.npz	7974220	2026-09-23 11:52:31.5556168840	2026-09-23 11:52:31.5576169000
./runs/A19/chunk_0009.npz	7971655	2026-09-23 11:53:05.0248786800	2026-09-23 11:53:05.0258786880
./runs/A19/chunk_0010.npz	7969983	2026-09-23 11:53:36.5381251760	2026-09-23 11:53:36.5401251920
./runs/A19/chunk_0011.npz	7970722	2026-09-23 11:54:07.8313699510	2026-09-23 11:54:07.8333699670
./runs/A19/chunk_0012.npz	7976006	2026-09-23 11:54:39.3006161030	2026-09-23 11:54:39.3026161190
./runs/A19/chunk_0013.npz	7971778	2026-09-23 11:55:11.4928679100	2026-09-23 11:55:11.4938679180
./runs/A19/chunk_0014.npz	7966927	2026-09-23 11:55:44.6591273360	2026-09-23 11:55:44.6601273430
./runs/A19/chunk_0015.npz	7972993	2026-09-23 11:56:17.8503869570	2026-09-23 11:56:17.8523869720
./runs/A19/chunk_0016.npz	7969937	2026-09-23 11:56:51.5806507940	2026-09-23 11:56:51.5826508100
./runs/A19/chunk_0017.npz	7975358	2026-09-23 11:57:27.2269296180	2026-09-23 11:57:27.2289296340
./runs/A19/chunk_0018.npz	7976101	2026-09-23 11:58:02.7672076140	2026-09-23 11:58:02.7692076290
./runs/A19/chunk_0019.npz	7973764	2026-09-23 11:58:38.4084863990	2026-09-23 11:58:38.4094864070
./runs/A19/chunk_0020.npz	7967802	2026-09-23 11:59:13.0737575500	2026-09-23 11:59:13.0747575580
./runs/A19/chunk_0021.npz	7973353	2026-09-23 11:59:48.6180355760	2026-09-23 11:59:48.6200355920
./runs/A19/chunk_0022.npz	7970533	2026-09-23 12:00:23.8233109510	2026-09-23 12:00:23.8253109670
./runs/A19/chunk_0023.npz	7969383	2026-09-23 12:00:58.3285808500	2026-09-23 12:00:58.3295808580
./runs/A19/chunk_0024.npz	7973572	2026-09-23 12:01:31.8858433340	2026-09-23 12:01:31.8878433500
./runs/A19/chunk_0025.npz	7974771	2026-09-23 12:02:06.2701122870	2026-09-23 12:02:06.2721123030
./runs/A19/chunk_0026.npz	7969948	2026-09-23 12:02:40.2563781270	2026-09-23 12:02:40.2573781350
./runs/A19/chunk_0027.npz	7972332	2026-09-23 12:03:14.1666433720	2026-09-23 12:03:14.1686433880
./runs/A19/chunk_0028.npz	7975802	2026-09-23 12:03:48.1789094150	2026-09-23 12:03:48.1809094310
./runs/A19/chunk_0029.npz	7968943	2026-09-23 12:04:21.9841738390	2026-09-23 12:04:21.9851738470
./runs/A19/chunk_0030.npz	7966972	2026-09-23 12:04:55.7464353390	2026-09-23 12:04:55.7484353540
./runs/A19/chunk_0031.npz	7975724	2026-09-23 12:05:29.6986898980	2026-09-23 12:05:29.6996899060
./runs/A19/chunk_0032.npz	7965837	2026-09-23 12:06:02.6399368780	2026-09-23 12:06:02.6419368940
./runs/A19/chunk_0033.npz	7966013	2026-09-23 12:06:35.6851846380	2026-09-23 12:06:35.6871846540
./runs/A19/chunk_0034.npz	7973070	2026-09-23 12:07:09.7004396710	2026-09-23 12:07:09.7014396790
./runs/A19/chunk_0035.npz	7973421	2026-09-23 12:07:43.3746921460	2026-09-23 12:07:43.3756921540
./runs/A19/chunk_0036.npz	7968742	2026-09-23 12:08:17.3769470810	2026-09-23 12:08:17.3779470890
./runs/A19/chunk_0037.npz	7969993	2026-09-23 12:08:51.1382002100	2026-09-23 12:08:51.1402002250
./runs/A19/chunk_0038.npz	7968408	2026-09-23 12:09:22.7914375330	2026-09-23 12:09:22.7924375400
./runs/A19/chunk_0039.npz	7971747	2026-09-23 12:09:52.1876579340	2026-09-23 12:09:52.1896579490
./runs/A19/meta.json	227	2026-09-23 11:47:36.7749293740	2026-09-23 11:47:36.7749293740
./runs/A19/store.npy	8000128	2026-09-23 11:48:06.5935443580	2026-09-23 11:48:06.5935443580
./runs/TOY2/chunk_0000.npz	1904802	2026-09-23 12:23:39.1228951830	2026-09-23 12:23:39.1228951830
./runs/TOY2/chunk_0001.npz	1905526	2026-09-23 12:23:39.0198943750	2026-09-23 12:23:39.0198943750
./runs/TOY2/chunk_0002.npz	1908035	2026-09-23 12:23:41.7579158580	2026-09-23 12:23:41.7579158580
./runs/TOY2/chunk_0003.npz	1905740	2026-09-23 12:23:41.5849145000	2026-09-23 12:23:41.5849145000
./runs/TOY2/chunk_0004.npz	1906718	2026-09-23 12:23:44.3939365400	2026-09-23 12:23:44.3939365400
./runs/TOY2/chunk_0005.npz	1904803	2026-09-23 12:23:44.1529346490	2026-09-23 12:23:44.1529346490
./runs/TOY2/chunk_0006.npz	1905237	2026-09-23 12:23:47.0159571120	2026-09-23 12:23:47.0159571120
./runs/TOY2/chunk_0007.npz	1904915	2026-09-23 12:23:46.7089547040	2026-09-23 12:23:46.7089547040
./runs/TOY2/chunk_0008.npz	1908218	2026-09-23 12:23:49.6689779280	2026-09-23 12:23:49.6689779280
./runs/TOY2/chunk_0009.npz	1906916	2026-09-23 12:23:49.2899749540	2026-09-23 12:23:49.2899749540
./runs/TOY2/chunk_0010.npz	1907552	2026-09-23 12:23:52.3689991130	2026-09-23 12:23:52.3689991130
./runs/TOY2/chunk_0011.npz	1904323	2026-09-23 12:23:51.9079954960	2026-09-23 12:23:51.9079954960
./runs/TOY2/chunk_0012.npz	1907629	2026-09-23 12:23:55.0420200850	2026-09-23 12:23:55.0420200850
./runs/TOY2/chunk_0013.npz	1906370	2026-09-23 12:23:54.5070158880	2026-09-23 12:23:54.5070158880
./runs/TOY2/chunk_0014.npz	1905870	2026-09-23 12:23:57.6530405720	2026-09-23 12:23:57.6530405720
./runs/TOY2/chunk_0015.npz	1904642	2026-09-23 12:23:57.0510358480	2026-09-23 12:23:57.0510358480
./runs/TOY2/chunk_0016.npz	1905567	2026-09-23 12:24:00.2470609240	2026-09-23 12:24:00.2470609240
./runs/TOY2/chunk_0017.npz	1907025	2026-09-23 12:23:59.5930557930	2026-09-23 12:23:59.5930557930
./runs/TOY2/chunk_0018.npz	1906322	2026-09-23 12:24:02.8380812540	2026-09-23 12:24:02.8380812540
./runs/TOY2/chunk_0019.npz	1906696	2026-09-23 12:24:02.1200756200	2026-09-23 12:24:02.1200756200
./runs/TOY2/chunk_0020.npz	1905210	2026-09-23 12:24:05.4081014180	2026-09-23 12:24:05.4081014180
./runs/TOY2/chunk_0021.npz	1907798	2026-09-23 12:24:04.6380953770	2026-09-23 12:24:04.6380953770
./runs/TOY2/chunk_0022.npz	1907384	2026-09-23 12:24:07.9911216850	2026-09-23 12:24:07.9911216850
./runs/TOY2/chunk_0023.npz	1906589	2026-09-23 12:24:07.1581151490	2026-09-23 12:24:07.1581151490
./runs/TOY2/chunk_0024.npz	1909303	2026-09-23 12:24:10.5841420300	2026-09-23 12:24:10.5841420300
./runs/TOY2/chunk_0025.npz	1906175	2026-09-23 12:24:09.6891350070	2026-09-23 12:24:09.6891350070
./runs/TOY2/chunk_0026.npz	1908841	2026-09-23 12:24:13.1951625160	2026-09-23 12:24:13.1951625160
./runs/TOY2/chunk_0027.npz	1907577	2026-09-23 12:24:12.2151548270	2026-09-23 12:24:12.2151548270
./runs/TOY2/chunk_0028.npz	1906230	2026-09-23 12:24:15.8631834490	2026-09-23 12:24:15.8631834490
./runs/TOY2/chunk_0029.npz	1908400	2026-09-23 12:24:14.7851749910	2026-09-23 12:24:14.7851749910
./runs/TOY2/chunk_0030.npz	1906709	2026-09-23 12:24:18.5102042180	2026-09-23 12:24:18.5102042180
./runs/TOY2/chunk_0031.npz	1904416	2026-09-23 12:24:17.3891954230	2026-09-23 12:24:17.3891954230
./runs/TOY2/chunk_0032.npz	1904855	2026-09-23 12:24:21.1482249160	2026-09-23 12:24:21.1482249160
./runs/TOY2/chunk_0033.npz	1905510	2026-09-23 12:24:19.9582155790	2026-09-23 12:24:19.9582155790
./runs/TOY2/chunk_0034.npz	1905433	2026-09-23 12:24:23.7792455590	2026-09-23 12:24:23.7792455590
./runs/TOY2/chunk_0035.npz	1906325	2026-09-23 12:24:22.5292357520	2026-09-23 12:24:22.5292357520
./runs/TOY2/chunk_0036.npz	1904369	2026-09-23 12:24:26.4312663670	2026-09-23 12:24:26.4312663670
./runs/TOY2/chunk_0037.npz	1904414	2026-09-23 12:24:25.0972559000	2026-09-23 12:24:25.0972559000
./runs/TOY2/chunk_0038.npz	1905604	2026-09-23 12:24:29.0312867670	2026-09-23 12:24:29.0312867670
./runs/TOY2/chunk_0039.npz	1904656	2026-09-23 12:24:27.6932762690	2026-09-23 12:24:27.6932762690
./runs/TOY2/meta.json	210	2026-09-23 12:23:35.0720530500	2026-09-23 12:23:35.0720530500
./runs/TOY2/store.npy	8000128	2026-09-23 12:23:38.6568915270	2026-09-23 12:23:38.6568915270
./runs/TOY/chunk_0000.npz	1903432	2026-09-23 11:31:46.2199053620	2026-09-23 11:31:46.2199053620
./runs/TOY/chunk_0001.npz	1907060	2026-09-23 11:31:46.2179053490	2026-09-23 11:31:46.2179053490
./runs/TOY/chunk_0002.npz	1906760	2026-09-23 11:31:48.2589190900	2026-09-23 11:31:48.2589190900
./runs/TOY/chunk_0003.npz	1905859	2026-09-23 11:31:48.2999193660	2026-09-23 11:31:48.2999193660
./runs/TOY/chunk_0004.npz	1908016	2026-09-23 11:31:50.2949327980	2026-09-23 11:31:50.2949327980
./runs/TOY/chunk_0005.npz	1904175	2026-09-23 11:31:50.3339330600	2026-09-23 11:31:50.3339330600
./runs/TOY/chunk_0006.npz	1904164	2026-09-23 11:31:52.3179464180	2026-09-23 11:31:52.3179464180
./runs/TOY/chunk_0007.npz	1903119	2026-09-23 11:31:52.3639467270	2026-09-23 11:31:52.3639467270
./runs/TOY/chunk_0008.npz	1904167	2026-09-23 11:31:54.3389600240	2026-09-23 11:31:54.3389600240
./runs/TOY/chunk_0009.npz	1905547	2026-09-23 11:31:54.3969604150	2026-09-23 11:31:54.3969604150
./runs/TOY/chunk_0010.npz	1905495	2026-09-23 11:31:56.3639736580	2026-09-23 11:31:56.3639736580
./runs/TOY/chunk_0011.npz	1907725	2026-09-23 11:31:56.4339741290	2026-09-23 11:31:56.4339741290
./runs/TOY/chunk_0012.npz	1905792	2026-09-23 11:31:58.3889872920	2026-09-23 11:31:58.3889872920
./runs/TOY/chunk_0013.npz	1906031	2026-09-23 11:31:58.4669878170	2026-09-23 11:31:58.4669878170
./runs/TOY/chunk_0014.npz	1907219	2026-09-23 11:32:00.4170009460	2026-09-23 11:32:00.4170009460
./runs/TOY/chunk_0015.npz	1906453	2026-09-23 11:32:00.5050015380	2026-09-23 11:32:00.5050015380
./runs/TOY/chunk_0016.npz	1907563	2026-09-23 11:32:02.4460146060	2026-09-23 11:32:02.4470146130
./runs/TOY/chunk_0017.npz	1902852	2026-09-23 11:32:02.5320151850	2026-09-23 11:32:02.5320151850
./runs/TOY/chunk_0018.npz	1905578	2026-09-23 11:32:04.4710282400	2026-09-23 11:32:04.4710282400
./runs/TOY/chunk_0019.npz	1909725	2026-09-23 11:32:04.5730289270	2026-09-23 11:32:04.5730289270
./runs/TOY/chunk_0020.npz	1904985	2026-09-23 11:32:06.4970418800	2026-09-23 11:32:06.4970418800
./runs/TOY/chunk_0021.npz	1905993	2026-09-23 11:32:06.6080426270	2026-09-23 11:32:06.6080426270
./runs/TOY/chunk_0022.npz	1905467	2026-09-23 11:32:08.5180554870	2026-09-23 11:32:08.5180554870
./runs/TOY/chunk_0023.npz	1907187	2026-09-23 11:32:08.6420563220	2026-09-23 11:32:08.6420563220
./runs/TOY/chunk_0024.npz	1904965	2026-09-23 11:32:10.5420691140	2026-09-23 11:32:10.5420691140
./runs/TOY/chunk_0025.npz	1907170	2026-09-23 11:32:10.6810700500	2026-09-23 11:32:10.6810700500
./runs/TOY/chunk_0026.npz	1904011	2026-09-23 11:32:12.5610827070	2026-09-23 11:32:12.5610827070
./runs/TOY/chunk_0027.npz	1907333	2026-09-23 11:32:12.7220837910	2026-09-23 11:32:12.7220837910
./runs/TOY/chunk_0028.npz	1903965	2026-09-23 11:32:14.5840963270	2026-09-23 11:32:14.5840963270
./runs/TOY/chunk_0029.npz	1907557	2026-09-23 11:32:14.7610975190	2026-09-23 11:32:14.7620975260
./runs/TOY/chunk_0030.npz	1906318	2026-09-23 11:32:16.6101099680	2026-09-23 11:32:16.6101099680
./runs/TOY/chunk_0031.npz	1906507	2026-09-23 11:32:16.7991112400	2026-09-23 11:32:16.7991112400
./runs/TOY/chunk_0032.npz	1904824	2026-09-23 11:32:18.6331235880	2026-09-23 11:32:18.6331235880
./runs/TOY/chunk_0033.npz	1905336	2026-09-23 11:32:18.8351249480	2026-09-23 11:32:18.8351249480
./runs/TOY/chunk_0034.npz	1904942	2026-09-23 11:32:20.6581372220	2026-09-23 11:32:20.6581372220
./runs/TOY/chunk_0035.npz	1905601	2026-09-23 11:32:20.8671386290	2026-09-23 11:32:20.8671386290
./runs/TOY/chunk_0036.npz	1907084	2026-09-23 11:32:22.6881508890	2026-09-23 11:32:22.6881508890
./runs/TOY/chunk_0037.npz	1906468	2026-09-23 11:32:22.9021523300	2026-09-23 11:32:22.9021523300
./runs/TOY/chunk_0038.npz	1904544	2026-09-23 11:32:24.7101645020	2026-09-23 11:32:24.7101645020
./runs/TOY/chunk_0039.npz	1905619	2026-09-23 11:32:24.9361660240	2026-09-23 11:32:24.9361660240
./runs/TOY/meta.json	210	2026-09-23 11:31:44.1181805490	2026-09-23 11:31:44.1181805490
./runs/TOY/store.npy	8000128	2026-09-23 11:31:45.8451488140	2026-09-23 11:31:45.8451488140
./summarize.py	8316	2026-09-23 12:22:38.0298587580	2026-09-23 12:22:38.0298587580
./summary.json	335001	2026-09-23 12:19:31.8120037210	2026-09-23 12:19:31.8120037210
./summary.log	54044	2026-09-23 12:19:31.8130037290	2026-09-23 12:19:31.8130037290
./uv_compare.log	16572	2026-09-23 12:26:11.0440871650	2026-09-23 12:26:11.0440871650
./uv_compare.py	8254	2026-09-23 12:23:50.6889970050	2026-09-23 12:23:50.6889970050
./validate_sampler.json	24263	2026-09-23 11:47:32.1882752410	2026-09-23 11:47:32.1882752410
./validate_sampler.log	13484	2026-09-23 11:47:32.1872752330	2026-09-23 11:47:32.1872752330
./validate_sampler.py	9691	2026-09-23 11:38:29.8260039530	2026-09-23 11:38:29.8260039530
./verify/__pycache__/vanalyze.cpython-314.pyc	21865	2026-09-23 13:54:26.6560910070	2026-09-23 13:54:26.6560910070
./verify/__pycache__/vkernel.cpython-314.pyc	13377	2026-09-23 12:35:49.6552972580	2026-09-23 12:35:49.6552972580
./verify/__pycache__/vnm.cpython-314.pyc	9872	2026-09-23 13:54:26.8639581770	2026-09-23 13:54:26.8639581770
./verify/README.md	6658	2026-09-23 13:55:10.3935867690	2026-09-23 13:55:10.4385872000
./verify/results/A14cap_t0.json	25415	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t0.log	4316	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t0.out	4316	2026-09-23 13:35:05.3626137730	2026-09-23 13:35:05.3626137730
./verify/results/A14cap_t1.json	25384	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t1.log	4293	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t1.out	4293	2026-09-23 13:40:10.5587112550	2026-09-23 13:40:10.5587112550
./verify/results/A14cap_t2.json	25387	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14cap_t2.log	4300	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14cap_t2.out	4300	2026-09-23 13:42:29.8531249760	2026-09-23 13:42:29.8531249760
./verify/results/A14_t0.json	24998	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t0.log	4299	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t0.out	4299	2026-09-23 13:34:21.9591732640	2026-09-23 13:34:21.9591732640
./verify/results/A14_t1.json	24901	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t1.log	4291	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t1.out	4291	2026-09-23 13:37:47.4076032310	2026-09-23 13:37:47.4076032310
./verify/results/A14_t2.json	24805	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A14_t2.log	4291	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A14_t2.out	4291	2026-09-23 13:40:34.6139553960	2026-09-23 13:40:34.6139553960
./verify/results/A19cap_t0.json	19113	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t0.log	3306	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t0.out	3306	2026-09-23 13:37:39.3821769400	2026-09-23 13:37:39.3821769400
./verify/results/A19cap_t1.json	19063	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t1.log	3283	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t1.out	3283	2026-09-23 13:39:41.6364177180	2026-09-23 13:39:41.6364177180
./verify/results/A19cap_t2.json	19054	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19cap_t2.log	3282	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19cap_t2.out	3282	2026-09-23 13:42:19.7040219720	2026-09-23 13:42:19.7040219720
./verify/results/A19_t0.json	18867	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t0.log	3294	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t0.out	3294	2026-09-23 13:35:52.8730959630	2026-09-23 13:35:52.8730959630
./verify/results/A19_t1.json	18794	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t1.log	3269	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t1.out	3269	2026-09-23 13:38:04.4934680650	2026-09-23 13:38:04.4934680650
./verify/results/A19_t2.json	18651	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/A19_t2.log	3271	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/A19_t2.out	3271	2026-09-23 13:41:37.4336431590	2026-09-23 13:41:37.4336431590
./verify/results/done.txt	210	2026-09-23 13:44:06.2231030510	2026-09-23 13:44:06.2231030510
./verify/results/queue.txt	96	2026-09-23 13:29:08.8950174250	2026-09-23 13:29:08.8950174250
./verify/results/TOY_t0.json	25571	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/results/TOY_t0.log	4274	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/results/TOY_t0.out	4274	2026-09-23 13:31:42.4135540100	2026-09-23 13:31:42.4135540100
./verify/run_all.sh	1509	2026-09-23 12:40:47.9489979630	2026-09-23 12:40:47.9489979630
./verify/run_analysis.sh	578	2026-09-23 13:29:08.8894130740	2026-09-23 13:29:08.8910173850
./verify/runs/A14cap_p0.log	1209	2026-09-23 12:44:17.2154435500	2026-09-23 12:44:17.2154435500
./verify/runs/A14cap_p0.npz	38184500	2026-09-23 12:44:17.2144435420	2026-09-23 12:44:17.2144435420
./verify/runs/A14cap_p0.out	1535	2026-09-23 12:44:17.2154435500	2026-09-23 12:44:17.2154435500
./verify/runs/A14cap_p1.log	1211	2026-09-23 12:51:15.6495098910	2026-09-23 12:51:15.6495098910
./verify/runs/A14cap_p1.npz	38181431	2026-09-23 12:51:15.6485098840	2026-09-23 12:51:15.6485098840
./verify/runs/A14cap_p1.out	1537	2026-09-23 12:51:15.6495098910	2026-09-23 12:51:15.6495098910
./verify/runs/A14cap_p2.log	1203	2026-09-23 13:13:43.3878846140	2026-09-23 13:13:43.3878846140
./verify/runs/A14cap_p2.npz	38178182	2026-09-23 13:13:43.3868846040	2026-09-23 13:13:43.3868846040
./verify/runs/A14cap_p2.out	1529	2026-09-23 13:13:43.3878846140	2026-09-23 13:13:43.3878846140
./verify/runs/A14cap_p3.log	1209	2026-09-23 13:20:28.7608847940	2026-09-23 13:20:28.7608847940
./verify/runs/A14cap_p3.npz	38174300	2026-09-23 13:20:28.7598847850	2026-09-23 13:20:28.7598847850
./verify/runs/A14cap_p3.out	1535	2026-09-23 13:20:28.7608847940	2026-09-23 13:20:28.7608847940
./verify/runs/A14cap_p4.log	1209	2026-09-23 13:26:46.9846170680	2026-09-23 13:26:46.9846170680
./verify/runs/A14cap_p4.npz	38176641	2026-09-23 13:26:46.9836170580	2026-09-23 13:26:46.9836170580
./verify/runs/A14cap_p4.out	1535	2026-09-23 13:26:46.9846170680	2026-09-23 13:26:46.9846170680
./verify/runs/A14capr3.log	1222	2026-09-23 13:05:29.2839920450	2026-09-23 13:05:29.2839920450
./verify/runs/A14capr3.npz	46145316	2026-09-23 13:05:29.2829920370	2026-09-23 13:05:29.2829920370
./verify/runs/A14capr3.out	2857	2026-09-23 13:05:29.2839920450	2026-09-23 13:05:29.2839920450
./verify/runs/A14_p0.log	1209	2026-09-23 12:44:17.5824462390	2026-09-23 12:44:17.5824462390
./verify/runs/A14_p0.npz	41411439	2026-09-23 12:44:17.5804462240	2026-09-23 12:44:17.5804462240
./verify/runs/A14_p0.out	1209	2026-09-23 12:44:17.5824462390	2026-09-23 12:44:17.5824462390
./verify/runs/A14_p1.log	1209	2026-09-23 12:48:00.0980768640	2026-09-23 12:48:00.0980768640
./verify/runs/A14_p1.npz	41417524	2026-09-23 12:48:00.0960768500	2026-09-23 12:48:00.0960768500
./verify/runs/A14_p1.out	1209	2026-09-23 12:48:00.0980768640	2026-09-23 12:48:00.0980768640
./verify/runs/A14_p2.log	1211	2026-09-23 13:08:59.7516186640	2026-09-23 13:08:59.7516186640
./verify/runs/A14_p2.npz	41428553	2026-09-23 13:08:59.7506186560	2026-09-23 13:08:59.7506186560
./verify/runs/A14_p2.out	1211	2026-09-23 13:08:59.7516186640	2026-09-23 13:08:59.7516186640
./verify/runs/A14_p3.log	1210	2026-09-23 13:17:20.0700228120	2026-09-23 13:17:20.0700228120
./verify/runs/A14_p3.npz	41420554	2026-09-23 13:17:20.0690228020	2026-09-23 13:17:20.0690228020
./verify/runs/A14_p3.out	1210	2026-09-23 13:17:20.0700228120	2026-09-23 13:17:20.0700228120
./verify/runs/A14_p4.log	1209	2026-09-23 13:23:45.9328304670	2026-09-23 13:23:45.9328304670
./verify/runs/A14_p4.npz	41409788	2026-09-23 13:23:45.9318304570	2026-09-23 13:23:45.9318304570
./verify/runs/A14_p4.out	1209	2026-09-23 13:23:45.9328304670	2026-09-23 13:23:45.9328304670
./verify/runs/A14r3.log	1227	2026-09-23 13:02:19.4315247520	2026-09-23 13:02:19.4315247520
./verify/runs/A14r3.npz	58075052	2026-09-23 13:02:19.4305247440	2026-09-23 13:02:19.4305247440
./verify/runs/A14r3.out	1493	2026-09-23 13:02:19.4315247520	2026-09-23 13:02:19.4315247520
./verify/runs/A14r3rc001.log	858	2026-09-23 13:50:56.3261510570	2026-09-23 13:50:56.3261510570
./verify/runs/A14r3rc001.npz	14231998	2026-09-23 13:50:56.3261510570	2026-09-23 13:50:56.3261510570
./verify/runs/A14r3rc001.out	1124	2026-09-23 13:50:56.3271510670	2026-09-23 13:50:56.3271510670
./verify/runs/A19cap_p0.log	1156	2026-09-23 12:48:26.4912702770	2026-09-23 12:48:26.4912702770
./verify/runs/A19cap_p0.npz	34247187	2026-09-23 12:48:26.4902702700	2026-09-23 12:48:26.4902702700
./verify/runs/A19cap_p0.out	1482	2026-09-23 12:48:26.4912702770	2026-09-23 12:48:26.4912702770
./verify/runs/A19cap_p1.log	1157	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p1.npz	34248602	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p1.out	1483	2026-09-23 12:52:27.6600375940	2026-09-23 12:52:27.6600375940
./verify/runs/A19cap_p2.log	1159	2026-09-23 13:17:14.2129650150	2026-09-23 13:17:14.2129650150
./verify/runs/A19cap_p2.npz	34253215	2026-09-23 13:17:14.2119650050	2026-09-23 13:17:14.2119650050
./verify/runs/A19cap_p2.out	1485	2026-09-23 13:17:14.2129650150	2026-09-23 13:17:14.2129650150
./verify/runs/A19cap_p3.log	1157	2026-09-23 13:23:53.9399094800	2026-09-23 13:23:53.9399094800
./verify/runs/A19cap_p3.npz	34241665	2026-09-23 13:23:53.9379094600	2026-09-23 13:23:53.9379094600
./verify/runs/A19cap_p3.out	1483	2026-09-23 13:23:53.9399094800	2026-09-23 13:23:53.9399094800
./verify/runs/A19cap_p4.log	1158	2026-09-23 13:27:32.2860640980	2026-09-23 13:27:32.2860640980
./verify/runs/A19cap_p4.npz	34243375	2026-09-23 13:27:32.2850640880	2026-09-23 13:27:32.2850640880
./verify/runs/A19cap_p4.out	1484	2026-09-23 13:27:32.2860640980	2026-09-23 13:27:32.2860640980
./verify/runs/A19capr3.log	1180	2026-09-23 13:20:19.3537919660	2026-09-23 13:20:19.3537919660
./verify/runs/A19capr3.npz	40558391	2026-09-23 13:20:19.3517919460	2026-09-23 13:20:19.3517919460
./verify/runs/A19capr3.out	2815	2026-09-23 13:20:19.3537919660	2026-09-23 13:20:19.3537919660
./verify/runs/A19_p0.log	1157	2026-09-23 13:28:58.4789146400	2026-09-23 13:28:58.4789146400
./verify/runs/A19_p0.npz	44489215	2026-09-23 13:28:58.4769146200	2026-09-23 13:28:58.4769146200
./verify/runs/A19_p0.out	1157	2026-09-23 13:28:58.4789146400	2026-09-23 13:28:58.4789146400
./verify/runs/A19_p1.log	1160	2026-09-23 12:49:12.4776072710	2026-09-23 12:49:12.4776072710
./verify/runs/A19_p1.npz	37062626	2026-09-23 12:49:12.4766072640	2026-09-23 12:49:12.4766072640
./verify/runs/A19_p1.out	1160	2026-09-23 12:49:12.4776072710	2026-09-23 12:49:12.4776072710
./verify/runs/A19_p2.log	1158	2026-09-23 13:13:11.5115700620	2026-09-23 13:13:11.5115700620
./verify/runs/A19_p2.npz	37059058	2026-09-23 13:13:11.5095700420	2026-09-23 13:13:11.5095700420
./verify/runs/A19_p2.out	1158	2026-09-23 13:13:11.5115700620	2026-09-23 13:13:11.5115700620
./verify/runs/A19_p3.log	1157	2026-09-23 13:21:09.0662825240	2026-09-23 13:21:09.0662825240
./verify/runs/A19_p3.npz	37068589	2026-09-23 13:21:09.0652825140	2026-09-23 13:21:09.0652825140
./verify/runs/A19_p3.out	1157	2026-09-23 13:21:09.0662825240	2026-09-23 13:21:09.0662825240
./verify/runs/A19_p4.log	1159	2026-09-23 13:24:59.2985544330	2026-09-23 13:24:59.2985544330
./verify/runs/A19_p4.npz	37076236	2026-09-23 13:24:59.2975544230	2026-09-23 13:24:59.2975544230
./verify/runs/A19_p4.out	1159	2026-09-23 13:24:59.2985544330	2026-09-23 13:24:59.2985544330
./verify/runs/A19r3.log	1181	2026-09-23 13:10:26.5822897420	2026-09-23 13:10:26.5822897420
./verify/runs/A19r3.npz	51169028	2026-09-23 13:10:26.5802897270	2026-09-23 13:10:26.5802897270
./verify/runs/A19r3.out	1447	2026-09-23 13:10:26.5822897420	2026-09-23 13:10:26.5822897420
./verify/runs/done.txt	467	2026-09-23 13:28:58.5119149650	2026-09-23 13:28:58.5119149650
./verify/runs/queue.txt	1135	2026-09-23 12:40:47.9549100610	2026-09-23 12:40:47.9549100610
./verify/runs/TOY_p0.log	1160	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p0.npz	15147189	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p0.out	1160	2026-09-23 12:44:30.3505398050	2026-09-23 12:44:30.3505398050
./verify/runs/TOY_p1.log	1157	2026-09-23 12:49:23.7696900210	2026-09-23 12:49:23.7696900210
./verify/runs/TOY_p1.npz	15141263	2026-09-23 12:49:23.7686900140	2026-09-23 12:49:23.7686900140
./verify/runs/TOY_p1.out	1157	2026-09-23 12:49:23.7696900210	2026-09-23 12:49:23.7696900210
./verify/runs/TOY_p2.log	1163	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p2.npz	15139778	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p2.out	1163	2026-09-23 13:13:55.0129993300	2026-09-23 13:13:55.0129993300
./verify/runs/TOY_p3.log	1163	2026-09-23 13:20:39.4829905990	2026-09-23 13:20:39.4829905990
./verify/runs/TOY_p3.npz	15144362	2026-09-23 13:20:39.4819905890	2026-09-23 13:20:39.4819905890
./verify/runs/TOY_p3.out	1163	2026-09-23 13:20:39.4829905990	2026-09-23 13:20:39.4829905990
./verify/runs/TOY_p4.log	1160	2026-09-23 13:25:10.0646606710	2026-09-23 13:25:10.0646606710
./verify/runs/TOY_p4.npz	15146909	2026-09-23 13:25:10.0646606710	2026-09-23 13:25:10.0646606710
./verify/runs/TOY_p4.out	1160	2026-09-23 13:25:10.0656606810	2026-09-23 13:25:10.0656606810
./verify/vanalyze.py	10576	2026-09-23 13:54:26.5454707630	2026-09-23 13:54:26.5454707630
./verify/vcompare.log	1716	2026-09-23 13:46:58.8736256840	2026-09-23 13:46:58.8736256840
./verify/vcompare.py	3608	2026-09-23 13:46:58.7468540220	2026-09-23 13:46:58.7898544580
./verify/vcutoff_dF.log	1679	2026-09-23 13:51:45.4565919730	2026-09-23 13:51:45.4565919730
./verify/vcutoff_dF.py	1249	2026-09-23 13:51:29.1414656530	2026-09-23 13:51:29.1414656530
./verify/vcutoff.json	15538	2026-09-23 13:44:06.2131029490	2026-09-23 13:44:06.2131029490
./verify/vcutoff.log	3949	2026-09-23 13:44:06.2138129990	2026-09-23 13:44:06.2138129990
./verify/vcutoff.out	3949	2026-09-23 13:44:06.2138129990	2026-09-23 13:44:06.2138129990
./verify/vcutoff_parts.log	1259	2026-09-23 13:52:16.2024919900	2026-09-23 13:52:16.2024919900
./verify/vcutoff_parts.py	1169	2026-09-23 13:52:01.4387752830	2026-09-23 13:52:01.4387752830
./verify/vcutoff.py	3548	2026-09-23 12:50:33.4511606550	2026-09-23 12:50:33.4511606550
./verify/vcutoff_rc001.log	936	2026-09-23 13:51:16.8355665370	2026-09-23 13:51:16.8355665370
./verify/vcutoff_rc001.py	1245	2026-09-23 13:51:13.9793202960	2026-09-23 13:51:13.9793202960
./verify/v_kernel_check.log	2287	2026-09-23 12:34:07.0588220020	2026-09-23 12:34:07.0588220020
./verify/v_kernel_check.py	3697	2026-09-23 12:34:03.9674992460	2026-09-23 12:34:03.9674992460
./verify/vkernel.py	6188	2026-09-23 13:54:26.5444588360	2026-09-23 13:54:26.5444588360
./verify/vnm.py	4283	2026-09-23 13:54:26.5431405420	2026-09-23 13:54:26.5431405420
./verify/vnm_selftest.log	493	2026-09-23 12:48:13.7431768570	2026-09-23 12:48:13.7431768570
./verify/vrates.log	1376	2026-09-23 13:52:42.6455838250	2026-09-23 13:52:42.6455838250
./verify/vrates.py	1085	2026-09-23 13:52:34.0430878570	2026-09-23 13:52:34.0430878570
./verify/vsigncross.log	550	2026-09-23 13:53:22.8693373090	2026-09-23 13:53:22.8693373090
./verify/vsigncross.py	1540	2026-09-23 13:53:19.1485202760	2026-09-23 13:53:19.1485202760
./verify/vsim.py	3935	2026-09-23 13:47:55.6311509740	2026-09-23 13:47:55.6311509740
./verify/vsummary.json	10392	2026-09-23 13:54:26.6005243780	2026-09-23 13:54:26.6005243780
./verify/vsummary.log	9965	2026-09-23 13:54:26.6006421970	2026-09-23 13:54:26.6006421970
./verify/vsummary.py	8934	2026-09-23 13:54:26.5463002490	2026-09-23 13:54:26.5463002490
./verify/vtest_analysis.log	1697	2026-09-23 13:54:43.0523246520	2026-09-23 13:54:43.0523246520
./verify/vtest_analysis.py	1888	2026-09-23 13:54:26.5475878370	2026-09-23 13:54:26.5475878370


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vcause.log <==
U14 c1 y0=4    IG_pc exact 5.915873470654905e-02  float64 5.915873452474197e-02  long double 5.915873470654807e-02  worker 5.915873452474197e-02 | rel: worker-float64 0.0e+00  worker-exact 3.1e-09  longdouble-exact 1.7e-14
U14 c1 y0=6    IG_pc exact 4.314289554600528e-02  float64 4.314289577316539e-02  long double 4.314289554600476e-02  worker 4.314289577316539e-02 | rel: worker-float64 0.0e+00  worker-exact 5.3e-09  longdouble-exact 1.2e-14
U14 c1 y0=7    IG_pc exact 3.117064378061465e-02  float64 3.117064366223728e-02  long double 3.117064378061835e-02  worker 3.117064366223728e-02 | rel: worker-float64 0.0e+00  worker-exact 3.8e-09  longdouble-exact 1.2e-13
U19 c1 y0=5    IG_pc exact 3.551400530660687e-04  float64 3.551400560823603e-04  long double 3.551400530660761e-04  worker 3.551400560823603e-04 | rel: worker-float64 0.0e+00  worker-exact 8.5e-09  longdouble-exact 2.1e-14
U19 c2 y0=4    IG_pc exact 4.828054186403648e-02  float64 4.828054194076760e-02  long double 4.828054186403657e-02  worker 4.828054194076760e-02 | rel: worker-float64 0.0e+00  worker-exact 1.6e-09  longdouble-exact 1.9e-15
U19 c3 y0=4    IG_pc exact 6.093329312392946e-02  float64 6.093329294435978e-02  long double 6.093329312393169e-02  worker 6.093329294435978e-02 | rel: worker-float64 0.0e+00  worker-exact 2.9e-09  longdouble-exact 3.7e-14
U14 c2 y0=0    IG_pc exact 2.650254696811533e-02  float64 2.650254697234833e-02  long double 2.650254696811533e-02  worker 2.650254697234833e-02 | rel: worker-float64 0.0e+00  worker-exact 1.6e-10  longdouble-exact 2.6e-16
A19 c0 y0=5    IG_pc exact 1.174034632621133e-04  float64 1.174034719708575e-04  long double 1.174034632620548e-04  worker 1.174034719708575e-04 | rel: worker-float64 0.0e+00  worker-exact 7.4e-08  longdouble-exact 5.0e-13


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vcompare.log <==
(a)/(b) rho = 0.001: this verifier (v2) against the worker (uvcheck), all 42 matched triples
  key                     | max rel diff: lam  F  k_hat  rho_pc IG_pc rho_sl IG_sl | dI_grass  cells | SE_diff rel | exact(worker k,lam) diff | worker: D_pc hw s_pc s_sl | v2: D_pc hw s_pc s_sl | bias w / v2 (z)
  U14 r_c=0.01 y0=0       | 0e+00 5e-16 7e-16 2e-10 4e-10 4e-11 8e-11 | 2e-15 eq | 8e-12 | 2e-15 | +0.00104 0.00136 undecided         < | +0.00129 0.00065         >         < | +0.00029 / +0.00004 (-1.59)   SIGN DIFFERS
  U14 r_c=0.01 y0=1       | 0e+00 4e-16 1e-16 8e-11 2e-10 1e-11 3e-11 | 5e-15 eq | 2e-11 | 4e-15 | +0.00234 0.00161         >         < | +0.00226 0.00174         >         < | +0.00028 / +0.00035 (+0.35)
  U14 r_c=0.01 y0=2       | 0e+00 4e-16 0e+00 2e-10 4e-10 1e-11 2e-11 | 2e-15 eq | 3e-11 | 4e-15 | +0.00595 0.00415         >         < | +0.00594 0.00413         >         < | +0.00112 / +0.00112 (+0.03)
  U14 r_c=0.01 y0=3       | 0e+00 7e-16 3e-16 4e-11 8e-11 2e-11 4e-11 | 4e-15 eq | 1e-11 | 5e-15 | +0.01306 0.00790         >         < | +0.01322 0.00745         >         < | +0.00258 / +0.00242 (-0.55)
  U14 r_c=0.01 y0=4       | 0e+00 7e-16 2e-16 1e-09 3e-09 6e-11 1e-10 | 0e+00 eq | 3e-11 | 7e-14 | +0.02264 0.01578         >         < | +0.02286 0.01523         >         < | +0.00594 / +0.00572 (-0.56)
  U14 r_c=0.01 y0=5       | 0e+00 7e-16 2e-16 4e-10 9e-10 2e-12 4e-12 | 2e-15 eq | 2e-11 | 5e-15 | +0.03579 0.02803         >         < | +0.03582 0.02782         >         < | +0.01188 / +0.01185 (-0.07)
  U14 r_c=0.01 y0=6       | 0e+00 7e-16 4e-16 3e-09 5e-09 3e-11 6e-11 | 0e+00 eq | 3e-11 | 9e-14 | +0.05034 0.05320 undecided undecided | +0.05067 0.05249 undecided undecided | +0.02495 / +0.02461 (-0.63)
  U14 r_c=0.01 y0=7       | 0e+00 7e-16 2e-16 2e-09 4e-09 7e-12 2e-11 | 4e-15 eq | 2e-12 | 3e-13 | +0.06554 0.10144 undecided undecided | +0.06494 0.10279 undecided undecided | +0.04921 / +0.04981 (+1.03)
  U14 r_c=0.1 y0=0        | 0e+00 4e-16 0e+00 8e-11 2e-10 4e-11 8e-11 | 9e-15 eq | 8e-12 | 1e-15 | -0.00476 0.00077         <         < | -0.00475 0.00069         <         < | +0.00008 / +0.00007 (-0.12)
  U14 r_c=0.1 y0=1        | 0e+00 3e-16 4e-16 3e-11 7e-11 6e-11 1e-10 | 2e-15 eq | 1e-11 | 2e-15 | -0.01007 0.00075         <         < | -0.01013 0.00078         <         < | -0.00003 / +0.00003 (+0.35)
  U14 r_c=0.1 y0=2        | 0e+00 4e-16 1e-16 2e-10 4e-10 4e-11 9e-11 | 2e-15 eq | 1e-11 | 2e-15 | -0.01429 0.00124         <         < | -0.01416 0.00075         <         < | +0.00013 / +0.00000 (-0.64)
  U14 r_c=0.1 y0=3        | 0e+00 6e-16 1e-16 1e-10 2e-10 5e-11 1e-10 | 4e-15 eq | 1e-11 | 1e-14 | -0.01490 0.00196         <         < | -0.01473 0.00143         <         < | +0.00031 / +0.00013 (-0.79)
  U14 r_c=0.1 y0=4        | 0e+00 4e-16 3e-16 1e-10 3e-10 9e-12 2e-11 | 2e-15 eq | 2e-11 | 7e-14 | -0.01195 0.00446         <         < | -0.01126 0.00267         <         < | +0.00116 / +0.00047 (-3.14)
  U14 r_c=0.1 y0=5        | 0e+00 4e-16 4e-16 9e-11 2e-10 2e-12 5e-12 | 4e-15 eq | 2e-11 | 2e-13 | -0.00478 0.00539 undecided         < | -0.00490 0.00565 undecided         < | +0.00155 / +0.00167 (+0.43)
  U14 r_c=0.1 y0=6        | 0e+00 4e-16 0e+00 8e-11 2e-10 2e-12 5e-12 | 2e-15 eq | 1e-11 | 5e-13 | +0.00509 0.00964 undecided         < | +0.00523 0.00930 undecided         < | +0.00355 / +0.00340 (-0.58)
  U14 r_c=0.1 y0=7        | 0e+00 2e-16 0e+00 1e-10 2e-10 6e-12 1e-11 | 5e-15 eq | 5e-11 | 1e-12 | +0.01732 0.01564         >         < | +0.01744 0.01540         >         < | +0.00635 / +0.00622 (-0.37)
  U14 r_c=0.3 y0=0        | 0e+00 5e-16 2e-16 2e-10 3e-10 9e-11 2e-10 | 1e-14 eq | 4e-12 | 3e-16 | -0.00719 0.00078         <         < | -0.00726 0.00046         <         < | -0.00008 / -0.00001 (+0.65)
  U14 r_c=0.3 y0=1        | 0e+00 1e-16 3e-16 2e-10 4e-10 4e-11 9e-11 | 2e-15 eq | 1e-11 | 4e-16 | -0.01526 0.00076         <         < | -0.01524 0.00081         <         < | -0.00004 / -0.00006 (-0.13)
  U14 r_c=0.3 y0=2        | 0e+00 1e-16 0e+00 2e-10 3e-10 2e-11 4e-11 | 5e-15 eq | 3e-11 | 7e-16 | -0.02267 0.00093         <         < | -0.02252 0.00112         <         < | +0.00004 / -0.00010 (-0.91)
  U14 r_c=0.3 y0=3        | 0e+00 2e-16 1e-16 3e-10 6e-10 1e-11 2e-11 | 0e+00 eq | 6e-11 | 2e-14 | -0.02699 0.00103         <         < | -0.02721 0.00168         <         < | -0.00000 / +0.00021 (+1.14)
  U14 r_c=0.3 y0=4        | 0e+00 3e-16 2e-16 3e-10 6e-10 6e-11 1e-10 | 2e-15 eq | 7e-11 | 2e-13 | -0.02795 0.00212         <         < | -0.02822 0.00290         <         < | +0.00028 / +0.00055 (+1.46)
  U14 r_c=0.3 y0=5        | 0e+00 3e-16 3e-16 3e-10 6e-10 4e-11 9e-11 | 2e-15 eq | 7e-11 | 8e-13 | -0.02445 0.00302         <         < | -0.02465 0.00348         <         < | +0.00052 / +0.00072 (+0.89)
  U14 r_c=0.3 y0=6        | 0e+00 3e-16 4e-16 3e-10 6e-10 3e-11 8e-11 | 4e-15 eq | 9e-11 | 2e-12 | -0.01884 0.00457         <         < | -0.01903 0.00501         <         < | +0.00116 / +0.00135 (+0.75)
  U14 r_c=0.3 y0=7        | 0e+00 2e-16 2e-16 3e-10 6e-10 2e-11 3e-11 | 4e-15 eq | 4e-11 | 6e-12 | -0.00938 0.00765         <         < | -0.00941 0.00772         <         < | +0.00245 / +0.00248 (+0.11)
  U19 r_c=0.01 y0=0       | 0e+00 5e-16 1e-16 8e-11 2e-10 3e-12 6e-12 | 4e-15 eq | 4e-12 | 2e-15 | +0.00795 0.00191         >         < | +0.00797 0.00185         >         < | +0.00039 / +0.00037 (-0.10)
  U19 r_c=0.01 y0=1       | 0e+00 5e-16 5e-16 1e-10 3e-10 8e-12 2e-11 | 2e-15 eq | 5e-13 | 2e-14 | +0.01594 0.00560         >         < | +0.01599 0.00547         >         < | +0.00162 / +0.00157 (-0.22)
  U19 r_c=0.01 y0=2       | 0e+00 5e-16 0e+00 1e-10 2e-10 1e-12 3e-12 | 2e-15 eq | 1e-11 | 0e+00 | +0.02945 0.01316         >         < | +0.02934 0.01337         >         < | +0.00455 / +0.00467 (+0.34)
  U19 r_c=0.01 y0=3       | 0e+00 5e-16 0e+00 2e-10 3e-10 2e-12 6e-12 | 2e-15 eq | 1e-11 | 1e-14 | +0.04712 0.03237         >         < | +0.04678 0.03320         >         < | +0.01321 / +0.01356 (+0.79)
  U19 r_c=0.01 y0=4       | 0e+00 4e-16 4e-16 4e-10 7e-10 7e-13 2e-12 | 2e-15 eq | 6e-12 | 1e-13 | +0.06578 0.07797 undecided undecided | +0.06617 0.07717 undecided undecided | +0.03562 / +0.03523 (-0.64)
  U19 r_c=0.01 y0=5       | 0e+00 4e-16 1e-16 4e-09 8e-09 2e-12 4e-12 | 2e-15 eq | 4e-12 | 3e-13 | +0.07939 0.17499 undecided undecided | +0.07971 0.17418 undecided undecided | +0.08484 / +0.08452 (-0.45)
  U19 r_c=0.1 y0=0        | 0e+00 6e-16 2e-16 2e-10 5e-10 8e-11 2e-10 | 0e+00 eq | 6e-12 | 2e-15 | -0.00205 0.00078         <         < | -0.00217 0.00092         <         < | -0.00004 / +0.00007 (+0.64)
  U19 r_c=0.1 y0=1        | 0e+00 6e-16 2e-16 1e-10 3e-10 2e-11 4e-11 | 0e+00 eq | 3e-12 | 1e-14 | -0.00422 0.00238         <         < | -0.00424 0.00243         <         < | +0.00044 / +0.00045 (+0.08)
  U19 r_c=0.1 y0=2        | 0e+00 2e-16 1e-16 1e-10 2e-10 2e-12 4e-12 | 0e+00 eq | 6e-12 | 1e-13 | +0.00045 0.00384 undecided         < | +0.00037 0.00407 undecided         < | +0.00087 / +0.00095 (+0.31)
  U19 r_c=0.1 y0=3        | 0e+00 3e-16 2e-16 4e-10 8e-10 2e-11 4e-11 | 2e-15 eq | 2e-11 | 7e-13 | +0.01204 0.00657         >         < | +0.01227 0.00591         >         < | +0.00190 / +0.00167 (-0.84)
  U19 r_c=0.1 y0=4        | 0e+00 2e-16 4e-16 8e-10 2e-09 2e-11 4e-11 | 5e-15 eq | 5e-11 | 2e-12 | +0.02986 0.01302         >         < | +0.02994 0.01292         >         < | +0.00479 / +0.00472 (-0.23)
  U19 r_c=0.1 y0=5        | 0e+00 3e-16 1e-16 4e-11 8e-11 1e-12 3e-12 | 2e-15 eq | 2e-12 | 6e-12 | +0.04978 0.02649         >         < | +0.04959 0.02689         >         < | +0.01130 / +0.01149 (+0.47)
  U19 r_c=0.3 y0=0        | 0e+00 4e-16 4e-16 3e-10 6e-10 1e-10 3e-10 | 2e-15 eq | 2e-11 | 3e-16 | -0.00885 0.00070         <         < | -0.00878 0.00071         <         < | +0.00003 / -0.00004 (-0.49)
  U19 r_c=0.3 y0=1        | 0e+00 4e-16 0e+00 1e-10 3e-10 3e-11 6e-11 | 7e-15 eq | 3e-11 | 1e-14 | -0.01567 0.00197         <         < | -0.01568 0.00203         <         < | +0.00029 / +0.00029 (+0.03)
  U19 r_c=0.3 y0=2        | 0e+00 5e-16 3e-16 6e-12 1e-11 2e-13 5e-13 | 4e-15 eq | 3e-11 | 4e-13 | -0.01565 0.00243         <         < | -0.01573 0.00269         <         < | +0.00038 / +0.00045 (+0.41)
  U19 r_c=0.3 y0=3        | 0e+00 5e-16 0e+00 5e-10 1e-09 6e-11 1e-10 | 0e+00 eq | 8e-12 | 5e-12 | -0.00900 0.00337         <         < | -0.00902 0.00345         <         < | +0.00061 / +0.00063 (+0.09)
  U19 r_c=0.3 y0=4        | 0e+00 5e-16 4e-16 1e-09 3e-09 4e-11 9e-11 | 4e-15 eq | 6e-12 | 1e-11 | +0.00491 0.00734 undecided         < | +0.00505 0.00701 undecided         < | +0.00194 / +0.00179 (-0.53)
  U19 r_c=0.3 y0=5        | 0e+00 2e-16 0e+00 2e-10 5e-10 1e-11 3e-11 | 2e-15 eq | 9e-12 | 3e-11 | +0.02153 0.01269         >         < | +0.02140 0.01295         >         < | +0.00427 / +0.00440 (+0.41)
  largest differences: {'lam': '0.0e+00', 'F': '7.4e-16', 'k_hat': '6.6e-16', 'rho_pc': '4.2e-09', 'IG_pc': '8.5e-09', 'rho_slope': '1.4e-10', 'IG_slope': '3.0e-10', 'I_grass': '1.4e-14', 'SE_diff': '9.2e-11', 'exact': '3.5e-11', 'z': '0.0e+00'}
  tolerance violations: ['U14 r_c=0.01 y0=4: rho_pc differs by 1.45e-09 (tolerance 1e-09)', 'U14 r_c=0.01 y0=4: IG_pc differs by 3.07e-09 (tolerance 1e-09)', 'U14 r_c=0.01 y0=6: rho_pc differs by 2.52e-09 (tolerance 1e-09)', 'U14 r_c=0.01 y0=6: IG_pc differs by 5.27e-09 (tolerance 1e-09)', 'U14 r_c=0.01 y0=7: rho_pc differs by 1.84e-09 (tolerance 1e-09)', 'U14 r_c=0.01 y0=7: IG_pc differs by 3.80e-09 (tolerance 1e-09)', 'U19 r_c=0.01 y0=5: rho_pc differs by 4.25e-09 (tolerance 1e-09)', 'U19 r_c=0.01 y0=5: IG_pc differs by 8.49e-09 (tolerance 1e-09)', 'U19 r_c=0.1 y0=4: IG_pc differs by 1.59e-09 (tolerance 1e-09)', 'U19 r_c=0.3 y0=3: IG_pc differs by 1.01e-09 (tolerance 1e-09)', 'U19 r_c=0.3 y0=4: rho_pc differs by 1.39e-09 (tolerance 1e-09)', 'U19 r_c=0.3 y0=4: IG_pc differs by 2.95e-09 (tolerance 1e-09)']

rho = 0.01: this verifier's recomputation from the item13 raw chunks (int64 windows) against summary.json
  A14 r_c=all y0=0               max rel: lam 0e+00 F 6e-16 k 0e+00 rho 4e-11 IGpc 8e-11 IGsl 8e-12 dI 4e-15 SEd 2e-11 | ref D +0.00114 hw 0.00126 undecided         < | v2 D +0.00125 hw 0.00093         >         <  SIGN DIFFERS
  A14 r_c=all y0=1               max rel: lam 0e+00 F 4e-16 k 4e-16 rho 2e-11 IGpc 4e-11 IGsl 2e-13 dI 2e-15 SEd 1e-11 | ref D +0.00237 hw 0.00198         >         < | v2 D +0.00231 hw 0.00219         >         <
  A14 r_c=all y0=2               max rel: lam 0e+00 F 4e-16 k 7e-16 rho 9e-11 IGpc 2e-10 IGsl 2e-11 dI 2e-15 SEd 2e-11 | ref D +0.00637 hw 0.00331         >         < | v2 D +0.00620 hw 0.00384         >         <
  A14 r_c=all y0=3               max rel: lam 0e+00 F 4e-16 k 2e-16 rho 3e-10 IGpc 7e-10 IGsl 5e-11 dI 4e-15 SEd 5e-11 | ref D +0.01323 hw 0.00803         >         < | v2 D +0.01365 hw 0.00706         >         <
  A14 r_c=all y0=4               max rel: lam 0e+00 F 4e-16 k 4e-16 rho 1e-11 IGpc 3e-11 IGsl 3e-12 dI 2e-15 SEd 1e-10 | ref D +0.02360 hw 0.01391         >         < | v2 D +0.02337 hw 0.01464         >         <
  A14 r_c=all y0=5               max rel: lam 0e+00 F 5e-16 k 2e-16 rho 4e-11 IGpc 7e-11 IGsl 2e-12 dI 2e-15 SEd 6e-11 | ref D +0.03652 hw 0.02673         >         < | v2 D +0.03635 hw 0.02704         >         <
  A14 r_c=all y0=6               max rel: lam 0e+00 F 5e-16 k 5e-16 rho 1e-10 IGpc 2e-10 IGsl 3e-12 dI 2e-15 SEd 5e-12 | ref D +0.05067 hw 0.05083 undecided undecided | v2 D +0.05113 hw 0.04999         > undecided  SIGN DIFFERS
  A14 r_c=all y0=7               max rel: lam 0e+00 F 2e-16 k 1e-16 rho 3e-11 IGpc 7e-11 IGsl 1e-12 dI 2e-15 SEd 1e-11 | ref D +0.06649 hw 0.09481 undecided undecided | v2 D +0.06624 hw 0.09534 undecided undecided
  A14 r_c=0.1 y0=0               max rel: lam 0e+00 F 6e-16 k 4e-16 rho 7e-11 IGpc 1e-10 IGsl 9e-11 dI 5e-15 SEd 6e-12 | ref D -0.00473 hw 0.00045         <         < | v2 D -0.00474 hw 0.00047         <         <
  A14 r_c=0.1 y0=1               max rel: lam 0e+00 F 6e-16 k 2e-16 rho 5e-10 IGpc 1e-09 IGsl 2e-10 dI 4e-15 SEd 4e-11 | ref D -0.01016 hw 0.00107         <         < | v2 D -0.01011 hw 0.00094         <         <
  A14 r_c=0.1 y0=2               max rel: lam 0e+00 F 3e-16 k 5e-16 rho 4e-11 IGpc 9e-11 IGsl 1e-10 dI 7e-15 SEd 3e-11 | ref D -0.01444 hw 0.00121         <         < | v2 D -0.01462 hw 0.00185         <         <
  A14 r_c=0.1 y0=3               max rel: lam 0e+00 F 3e-16 k 0e+00 rho 3e-10 IGpc 6e-10 IGsl 1e-11 dI 7e-15 SEd 4e-11 | ref D -0.01500 hw 0.00188         <         < | v2 D -0.01512 hw 0.00218         <         <
  A14 r_c=0.1 y0=4               max rel: lam 0e+00 F 4e-16 k 2e-16 rho 3e-10 IGpc 6e-10 IGsl 9e-11 dI 2e-15 SEd 3e-11 | ref D -0.01126 hw 0.00330         <         < | v2 D -0.01144 hw 0.00380         <         <
  A14 r_c=0.1 y0=5               max rel: lam 0e+00 F 4e-16 k 0e+00 rho 2e-11 IGpc 5e-11 IGsl 1e-11 dI 4e-15 SEd 4e-13 | ref D -0.00442 hw 0.00645 undecided         < | v2 D -0.00405 hw 0.00549 undecided         <
  A14 r_c=0.1 y0=6               max rel: lam 0e+00 F 4e-16 k 0e+00 rho 2e-11 IGpc 4e-11 IGsl 9e-12 dI 2e-15 SEd 8e-13 | ref D +0.00582 hw 0.00994 undecided         < | v2 D +0.00599 hw 0.00960 undecided         <
  A14 r_c=0.1 y0=7               max rel: lam 0e+00 F 2e-16 k 1e-16 rho 4e-10 IGpc 8e-10 IGsl 7e-12 dI 0e+00 SEd 1e-11 | ref D +0.01918 hw 0.01688         >         < | v2 D +0.01922 hw 0.01682         >         <
  A14 r_c=0.3 y0=0               max rel: lam 0e+00 F 5e-16 k 2e-16 rho 3e-11 IGpc 6e-11 IGsl 1e-10 dI 5e-15 SEd 5e-12 | ref D -0.00735 hw 0.00069         <         < | v2 D -0.00725 hw 0.00059         <         <
  A14 r_c=0.3 y0=1               max rel: lam 0e+00 F 3e-16 k 3e-16 rho 2e-11 IGpc 5e-11 IGsl 2e-10 dI 0e+00 SEd 1e-11 | ref D -0.01523 hw 0.00102         <         < | v2 D -0.01519 hw 0.00084         <         <
  A14 r_c=0.3 y0=2               max rel: lam 0e+00 F 3e-16 k 0e+00 rho 9e-11 IGpc 2e-10 IGsl 2e-10 dI 7e-15 SEd 5e-11 | ref D -0.02303 hw 0.00132         <         < | v2 D -0.02301 hw 0.00132         <         <
  A14 r_c=0.3 y0=3               max rel: lam 0e+00 F 2e-16 k 4e-16 rho 1e-10 IGpc 3e-10 IGsl 1e-10 dI 7e-15 SEd 7e-12 | ref D -0.02749 hw 0.00170         <         < | v2 D -0.02750 hw 0.00176         <         <
  A14 r_c=0.3 y0=4               max rel: lam 0e+00 F 3e-16 k 5e-16 rho 3e-10 IGpc 6e-10 IGsl 3e-11 dI 7e-15 SEd 2e-11 | ref D -0.02779 hw 0.00252         <         < | v2 D -0.02784 hw 0.00268         <         <
  A14 r_c=0.3 y0=5               max rel: lam 0e+00 F 4e-16 k 0e+00 rho 1e-10 IGpc 2e-10 IGsl 6e-11 dI 2e-15 SEd 4e-11 | ref D -0.02536 hw 0.00471         <         < | v2 D -0.02491 hw 0.00358         <         <
  A14 r_c=0.3 y0=6               max rel: lam 0e+00 F 4e-16 k 0e+00 rho 1e-10 IGpc 3e-10 IGsl 8e-12 dI 4e-15 SEd 5e-11 | ref D -0.01815 hw 0.00549         <         < | v2 D -0.01807 hw 0.00532         <         <
  A14 r_c=0.3 y0=7               max rel: lam 0e+00 F 4e-16 k 2e-16 rho 8e-10 IGpc 2e-09 IGsl 7e-11 dI 4e-15 SEd 7e-11 | ref D -0.00776 hw 0.00883 undecided         < | v2 D -0.00763 hw 0.00856 undecided         <
  A19 r_c=all y0=0               max rel: lam 0e+00 F 3e-16 k 1e-16 rho 2e-11 IGpc 5e-11 IGsl 3e-11 dI 0e+00 SEd 2e-11 | ref D +0.00779 hw 0.00163         >         < | v2 D +0.00775 hw 0.00184         >         <
  A19 r_c=all y0=1               max rel: lam 0e+00 F 6e-16 k 6e-16 rho 3e-12 IGpc 5e-12 IGsl 1e-11 dI 2e-15 SEd 9e-12 | ref D +0.01605 hw 0.00473         >         < | v2 D +0.01565 hw 0.00588         >         <
  A19 r_c=all y0=2               max rel: lam 0e+00 F 6e-16 k 2e-16 rho 3e-11 IGpc 7e-11 IGsl 3e-12 dI 0e+00 SEd 3e-11 | ref D +0.02910 hw 0.01299         >         < | v2 D +0.02907 hw 0.01305         >         <
  A19 r_c=all y0=3               max rel: lam 0e+00 F 6e-16 k 2e-16 rho 9e-10 IGpc 2e-09 IGsl 2e-11 dI 2e-15 SEd 3e-11 | ref D +0.04654 hw 0.03094         >         < | v2 D +0.04623 hw 0.03168         >         <
  A19 r_c=all y0=4               max rel: lam 0e+00 F 2e-16 k 2e-16 rho 9e-10 IGpc 2e-09 IGsl 6e-12 dI 2e-15 SEd 2e-13 | ref D +0.06404 hw 0.07332 undecided undecided | v2 D +0.06367 hw 0.07409 undecided undecided
  A19 r_c=all y0=5       (int64) max rel: lam 0e+00 F 2e-16 k 3e-16 rho 4e-08 IGpc 7e-08 IGsl 2e-11 dI 2e-15 SEd 6e-13 | ref D +0.07316 hw 0.16360 undecided undecided | v2 D +0.07260 hw 0.16492 undecided undecided
  A19 r_c=0.1 y0=0               max rel: lam 0e+00 F 4e-16 k 0e+00 rho 2e-11 IGpc 4e-11 IGsl 5e-11 dI 2e-15 SEd 1e-11 | ref D -0.00219 hw 0.00146         <         < | v2 D -0.00202 hw 0.00091         <         <
  A19 r_c=0.1 y0=1               max rel: lam 0e+00 F 7e-16 k 2e-16 rho 2e-10 IGpc 3e-10 IGsl 4e-11 dI 5e-15 SEd 4e-11 | ref D -0.00418 hw 0.00168         <         < | v2 D -0.00422 hw 0.00187         <         <
  A19 r_c=0.1 y0=2               max rel: lam 0e+00 F 7e-16 k 1e-16 rho 7e-12 IGpc 1e-11 IGsl 2e-11 dI 4e-15 SEd 1e-11 | ref D +0.00052 hw 0.00431 undecided         < | v2 D +0.00085 hw 0.00335 undecided         <
  A19 r_c=0.1 y0=3               max rel: lam 0e+00 F 7e-16 k 2e-16 rho 4e-10 IGpc 8e-10 IGsl 4e-11 dI 2e-15 SEd 2e-11 | ref D +0.01357 hw 0.00769         >         < | v2 D +0.01361 hw 0.00765         >         <
  A19 r_c=0.1 y0=4               max rel: lam 0e+00 F 3e-16 k 2e-16 rho 9e-10 IGpc 2e-09 IGsl 6e-11 dI 2e-15 SEd 4e-12 | ref D +0.03169 hw 0.01477         >         < | v2 D +0.03209 hw 0.01392         >         <
  A19 r_c=0.1 y0=5               max rel: lam 0e+00 F 2e-16 k 1e-16 rho 6e-11 IGpc 1e-10 IGsl 9e-12 dI 0e+00 SEd 8e-12 | ref D +0.05449 hw 0.02880         >         < | v2 D +0.05458 hw 0.02861         >         <
  A19 r_c=0.3 y0=0               max rel: lam 0e+00 F 4e-16 k 4e-16 rho 9e-11 IGpc 2e-10 IGsl 5e-11 dI 0e+00 SEd 3e-11 | ref D -0.00866 hw 0.00087         <         < | v2 D -0.00865 hw 0.00081         <         <
  A19 r_c=0.3 y0=1               max rel: lam 0e+00 F 4e-16 k 0e+00 rho 5e-12 IGpc 1e-11 IGsl 1e-10 dI 2e-15 SEd 8e-12 | ref D -0.01558 hw 0.00124         <         < | v2 D -0.01562 hw 0.00143         <         <
  A19 r_c=0.3 y0=2               max rel: lam 0e+00 F 4e-16 k 3e-16 rho 5e-10 IGpc 1e-09 IGsl 2e-10 dI 5e-15 SEd 8e-11 | ref D -0.01588 hw 0.00249         <         < | v2 D -0.01592 hw 0.00256         <         <
  A19 r_c=0.3 y0=3               max rel: lam 0e+00 F 3e-16 k 2e-16 rho 2e-10 IGpc 5e-10 IGsl 4e-11 dI 0e+00 SEd 2e-11 | ref D -0.00723 hw 0.00460         <         < | v2 D -0.00732 hw 0.00485         <         <
  A19 r_c=0.3 y0=4               max rel: lam 0e+00 F 3e-16 k 2e-16 rho 1e-09 IGpc 3e-09 IGsl 7e-11 dI 2e-15 SEd 2e-11 | ref D +0.00736 hw 0.00880 undecided         < | v2 D +0.00776 hw 0.00794 undecided         <
  A19 r_c=0.3 y0=5               max rel: lam 0e+00 F 3e-16 k 5e-16 rho 2e-09 IGpc 4e-09 IGsl 6e-11 dI 2e-15 SEd 3e-11 | ref D +0.02819 hw 0.01518         >         < | v2 D +0.02786 hw 0.01583         >         <
  largest differences: {'lam': '0.0e+00', 'F': '7.1e-16', 'k_hat': '7.0e-16', 'rho_pc': '3.7e-08', 'IG_pc': '7.4e-08', 'IG_slope': '2.2e-10', 'I_grass': '7.1e-15', 'SE_diff': '1.0e-10', 'exact': '3.2e-11'}
  violations: ['A14 r_c=0.1 y0=1: IG_pc differs by 1.15e-09', 'A14 r_c=0.3 y0=7: IG_pc differs by 1.68e-09', 'A19 r_c=all y0=3: IG_pc differs by 1.80e-09', 'A19 r_c=all y0=4: IG_pc differs by 1.86e-09', 'A19 r_c=all y0=5: rho_pc differs by 3.71e-08', 'A19 r_c=all y0=5: IG_pc differs by 7.42e-08', 'A19 r_c=0.1 y0=4: IG_pc differs by 1.87e-09', 'A19 r_c=0.3 y0=2: IG_pc differs by 1.08e-09', 'A19 r_c=0.3 y0=4: rho_pc differs by 1.24e-09', 'A19 r_c=0.3 y0=4: IG_pc differs by 2.62e-09', 'A19 r_c=0.3 y0=5: rho_pc differs by 1.67e-09', 'A19 r_c=0.3 y0=5: IG_pc differs by 3.51e-09']

 transitions summary.json -> worker rho=0.001: pc {'< -> <': 18, '> -> >': 14, 'undecided -> <': 1, 'undecided -> undecided': 9}  slope {'< -> <': 38, 'undecided -> undecided': 4}

 transitions summary.json -> v2 rho=0.001: pc {'< -> <': 18, '> -> >': 14, 'undecided -> <': 1, 'undecided -> >': 1, 'undecided -> undecided': 8}  slope {'< -> <': 38, 'undecided -> undecided': 4}

 transitions summary.json (A19 y0=5 int64) -> v2 rho=0.001: pc {'< -> <': 18, '> -> >': 14, 'undecided -> <': 1, 'undecided -> >': 1, 'undecided -> undecided': 8}  slope {'< -> <': 38, 'undecided -> undecided': 4}

 transitions v2 rho=0.01 -> v2 rho=0.001: pc {'< -> <': 18, '> -> >': 15, '> -> undecided': 1, 'undecided -> <': 1, 'undecided -> undecided': 7}  slope {'< -> <': 38, 'undecided -> undecided': 4}
 counts summary.json rho=0.01: pc {'<': 18, '>': 14, 'undecided': 10}  slope {'<': 38, '>': 0, 'undecided': 4}
 counts v2 rho=0.01: pc {'<': 18, '>': 16, 'undecided': 8}  slope {'<': 38, '>': 0, 'undecided': 4}
 counts worker rho=0.001: pc {'<': 19, '>': 14, 'undecided': 9}  slope {'<': 38, '>': 0, 'undecided': 4}
 counts v2 rho=0.001: pc {'<': 19, '>': 15, 'undecided': 8}  slope {'<': 38, '>': 0, 'undecided': 4}
 triples above I_G(pc) at rho = 0.01 in summary.json: 14; at rho = 0.001 worker {'<': 0, '>': 14, 'undecided': 0}, v2 {'<': 0, '>': 14, 'undecided': 0}
 newly above (v2 at rho = 0.001, not above in summary.json): ["('A14', 0, 0) pc"]
 signs at rho = 0.001 differing between v2 and the worker: ['U14 r_c=0.01 y0=0'] ; largest |z| of the bias difference 3.14
 v2 D_pc/half-width of the 14: U14 r_c=0.01 y0=1 1.30, U14 r_c=0.01 y0=2 1.44, U14 r_c=0.01 y0=3 1.78, U14 r_c=0.01 y0=4 1.50, U14 r_c=0.01 y0=5 1.29, U14 r_c=0.1 y0=7 1.13, U19 r_c=0.01 y0=0 4.31, U19 r_c=0.01 y0=1 2.92, U19 r_c=0.01 y0=2 2.19, U19 r_c=0.01 y0=3 1.41, U19 r_c=0.1 y0=3 2.07, U19 r_c=0.1 y0=4 2.32, U19 r_c=0.1 y0=5 1.84, U19 r_c=0.3 y0=5 1.65

(c) events with a unit-window count above 32767: {'A14': 0, 'A14cap': 0, 'A19': 1, 'A19cap': 0, 'A14uv': 0, 'TOY': 0, 'TOY2': 0} ; affected triples: [('A19', 0, 5)]
   84-triple contrasts: v2 int16 reproduction of summary.json: largest rel diff z 2.9e-10, F 9.1e-16
   smallest z before (summary.json): within 6.217 at A19 cut=0.0 y0=5, adj 10.120 at A14cap cut=0.3 y0=0
   smallest z after (int64 windows): within 11.708 at A14cap cut=0.3 y0=0, adj 10.120 at A14cap cut=0.3 y0=0
   changed: A19 cut=0.0 y0=5: within z 6.217 -> 45.079, adj z 15.868 -> 60.032
   A19 all y0=5, v2 int64 against the worker's int64 record, relative differences: {'F': '2.1e-16', 'rho_pc': '3.7e-08', 'IG_pc': '7.4e-08', 'IG_slope': '2.0e-11', 'within_z': '5.2e-12', 'adj_z': '1.3e-12', 'k_hat': '2.8e-16'}

(d) production W19 against U19: {'n': 24, 'max_abs_z_mean': 2.269732654722766, 'max_abs_z_F': 1.4506167276119835, 'n_abs_z_mean_gt2': 1, 'n_abs_z_F_gt2': 0, 'n_abs_z_gt3': 0, 'chi2_mean': 10.830042439529546, 'chi2_F': 8.569494685307903}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vcontrasts_A14.log <==
A14 cut 0.0: 8 triples, int16 and int64 differ at y0 = []  (39 s)
   y0=0 within +0.05259 z +301.802  adj +0.05634 z +201.614  rho_pc +0.25172 k_hat 1.99305
   y0=1 within +0.03423 z +297.547  adj +0.03679 z +161.501  rho_pc +0.30076 k_hat 1.78875
   y0=2 within +0.02432 z +272.041  adj +0.02662 z +133.242  rho_pc +0.32568 k_hat 1.59691
   y0=3 within +0.01895 z +212.574  adj +0.02056 z +110.423  rho_pc +0.33204 k_hat 1.41429
   y0=4 within +0.01573 z +157.583  adj +0.01736 z +93.491  rho_pc +0.32506 k_hat 1.24591
   y0=5 within +0.01375 z +117.746  adj +0.01538 z +81.449  rho_pc +0.30519 k_hat 1.09524
   y0=6 within +0.01258 z +85.978  adj +0.01365 z +70.063  rho_pc +0.27237 k_hat 0.96247
   y0=7 within +0.01205 z +60.446  adj +0.01313 z +66.435  rho_pc +0.22248 k_hat 0.84659
A14 cut 0.1: 8 triples, int16 and int64 differ at y0 = []  (70 s)
   y0=0 within +0.06533 z +142.263  adj +0.06790 z +96.450  rho_pc +0.22718 k_hat 1.52425
   y0=1 within +0.05506 z +142.066  adj +0.05963 z +86.783  rho_pc +0.28759 k_hat 1.20663
   y0=2 within +0.04615 z +134.018  adj +0.05209 z +76.550  rho_pc +0.33458 k_hat 0.97728
   y0=3 within +0.04009 z +117.033  adj +0.04520 z +65.332  rho_pc +0.36489 k_hat 0.80764
   y0=4 within +0.03499 z +88.295  adj +0.04112 z +55.396  rho_pc +0.38151 k_hat 0.67926
   y0=5 within +0.03082 z +64.638  adj +0.03626 z +44.122  rho_pc +0.38763 k_hat 0.57962
   y0=6 within +0.02742 z +50.456  adj +0.03289 z +34.725  rho_pc +0.38513 k_hat 0.50098
   y0=7 within +0.02539 z +36.735  adj +0.02881 z +35.151  rho_pc +0.37148 k_hat 0.43707
A14 cut 0.3: 8 triples, int16 and int64 differ at y0 = []  (96 s)
   y0=0 within +0.11528 z +98.157  adj +0.12537 z +70.332  rho_pc +0.20023 k_hat 0.91548
   y0=1 within +0.10604 z +96.101  adj +0.12404 z +64.486  rho_pc +0.26615 k_hat 0.66488
   y0=2 within +0.09164 z +92.270  adj +0.10883 z +54.622  rho_pc +0.31986 k_hat 0.52165
   y0=3 within +0.07958 z +80.862  adj +0.09443 z +45.721  rho_pc +0.35722 k_hat 0.42967
   y0=4 within +0.06832 z +61.732  adj +0.08368 z +36.850  rho_pc +0.38073 k_hat 0.36490
   y0=5 within +0.05779 z +48.079  adj +0.07211 z +32.166  rho_pc +0.39546 k_hat 0.31661
   y0=6 within +0.05012 z +38.903  adj +0.06057 z +21.298  rho_pc +0.40049 k_hat 0.27893
   y0=7 within +0.04485 z +28.218  adj +0.05339 z +21.767  rho_pc +0.39627 k_hat 0.24828


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vcontrasts_A14cap.log <==
A14cap cut 0.0: 8 triples, int16 and int64 differ at y0 = []  (47 s)
   y0=0 within +0.03823 z +234.137  adj +0.04008 z +158.822  rho_pc +0.26765 k_hat 2.34758
   y0=1 within +0.02266 z +228.100  adj +0.02367 z +129.593  rho_pc +0.32142 k_hat 2.32745
   y0=2 within +0.01420 z +223.791  adj +0.01475 z +105.769  rho_pc +0.35794 k_hat 2.31487
   y0=3 within +0.00922 z +219.922  adj +0.00976 z +88.839  rho_pc +0.38335 k_hat 2.29776
   y0=4 within +0.00623 z +219.292  adj +0.00678 z +76.297  rho_pc +0.39974 k_hat 2.27478
   y0=5 within +0.00430 z +219.563  adj +0.00481 z +65.659  rho_pc +0.41140 k_hat 2.24842
   y0=6 within +0.00305 z +222.415  adj +0.00341 z +55.697  rho_pc +0.41963 k_hat 2.22024
   y0=7 within +0.00219 z +225.544  adj +0.00256 z +49.797  rho_pc +0.42368 k_hat 2.19169
A14cap cut 0.1: 8 triples, int16 and int64 differ at y0 = []  (76 s)
   y0=0 within +0.02539 z +59.867  adj +0.02401 z +39.909  rho_pc +0.20555 k_hat 2.25356
   y0=1 within +0.02034 z +61.924  adj +0.02079 z +42.025  rho_pc +0.24606 k_hat 2.11569
   y0=2 within +0.01658 z +65.131  adj +0.01638 z +39.803  rho_pc +0.28509 k_hat 2.00554
   y0=3 within +0.01336 z +67.984  adj +0.01372 z +40.057  rho_pc +0.32009 k_hat 1.92292
   y0=4 within +0.01051 z +69.444  adj +0.01132 z +39.387  rho_pc +0.35063 k_hat 1.86296
   y0=5 within +0.00824 z +71.181  adj +0.00916 z +37.888  rho_pc +0.37650 k_hat 1.82502
   y0=6 within +0.00649 z +73.323  adj +0.00685 z +33.536  rho_pc +0.39839 k_hat 1.80267
   y0=7 within +0.00515 z +76.637  adj +0.00559 z +32.461  rho_pc +0.41525 k_hat 1.79206
A14cap cut 0.3: 8 triples, int16 and int64 differ at y0 = []  (99 s)
   y0=0 within +0.01232 z +11.708  adj +0.01444 z +10.120  rho_pc +0.12581 k_hat 2.05769
   y0=1 within +0.01895 z +20.208  adj +0.02297 z +17.766  rho_pc +0.15655 k_hat 1.73067
   y0=2 within +0.02262 z +27.877  adj +0.02297 z +20.039  rho_pc +0.18844 k_hat 1.54476
   y0=3 within +0.02257 z +33.132  adj +0.02453 z +24.834  rho_pc +0.21868 k_hat 1.44475
   y0=4 within +0.02133 z +38.103  adj +0.02202 z +26.282  rho_pc +0.24854 k_hat 1.39514
   y0=5 within +0.01946 z +43.286  adj +0.02152 z +30.709  rho_pc +0.27567 k_hat 1.38255
   y0=6 within +0.01643 z +46.125  adj +0.01673 z +28.752  rho_pc +0.30357 k_hat 1.39077
   y0=7 within +0.01415 z +50.960  adj +0.01418 z +29.603  rho_pc +0.32842 k_hat 1.41563


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vcontrasts_A19.log <==
A19 cut 0.0: 6 triples, int16 and int64 differ at y0 = [5]  (30 s)
   y0=0 within +0.06214 z +414.057  adj +0.06707 z +287.881  rho_pc +0.21224 k_hat 1.87064
   y0=1 within +0.04014 z +324.992  adj +0.04360 z +217.987  rho_pc +0.23505 k_hat 1.59550
   y0=2 within +0.02962 z +208.969  adj +0.03239 z +165.907  rho_pc +0.21978 k_hat 1.35002
   y0=3 within +0.02459 z +119.806  adj +0.02699 z +129.798  rho_pc +0.17375 k_hat 1.13568
   y0=4 within +0.02225 z +68.454  adj +0.02420 z +89.952  rho_pc +0.09611 k_hat 0.95366
   y0=5 within +0.02140 z +45.079  adj +0.02321 z +60.032  rho_pc -0.01532 k_hat 0.80209
A19 cut 0.1: 6 triples, int16 and int64 differ at y0 = []  (57 s)
   y0=0 within +0.08916 z +203.719  adj +0.09523 z +150.089  rho_pc +0.24076 k_hat 1.32281
   y0=1 within +0.07322 z +168.160  adj +0.08102 z +121.963  rho_pc +0.29781 k_hat 0.98566
   y0=2 within +0.06175 z +110.871  adj +0.07065 z +95.584  rho_pc +0.32249 k_hat 0.76286
   y0=3 within +0.05418 z +61.119  adj +0.06324 z +68.646  rho_pc +0.31968 k_hat 0.60821
   y0=4 within +0.04865 z +35.774  adj +0.05713 z +46.253  rho_pc +0.29576 k_hat 0.49606
   y0=5 within +0.04545 z +23.795  adj +0.05304 z +32.591  rho_pc +0.24376 k_hat 0.41171
A19 cut 0.3: 6 triples, int16 and int64 differ at y0 = []  (81 s)
   y0=0 within +0.16108 z +134.862  adj +0.18584 z +110.418  rho_pc +0.23183 k_hat 0.75871
   y0=1 within +0.13951 z +113.855  adj +0.16779 z +87.108  rho_pc +0.29870 k_hat 0.53147
   y0=2 within +0.11843 z +79.664  adj +0.14270 z +67.267  rho_pc +0.33430 k_hat 0.40827
   y0=3 within +0.10226 z +43.171  adj +0.12606 z +50.057  rho_pc +0.34299 k_hat 0.33024
   y0=4 within +0.08823 z +23.536  adj +0.10898 z +31.286  rho_pc +0.33247 k_hat 0.27537
   y0=5 within +0.07916 z +16.942  adj +0.09448 z +18.754  rho_pc +0.30033 k_hat 0.23394


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vcontrasts_A19cap.log <==
A19cap cut 0.0: 6 triples, int16 and int64 differ at y0 = []  (33 s)
   y0=0 within +0.04089 z +368.678  adj +0.04269 z +236.279  rho_pc +0.26293 k_hat 2.38073
   y0=1 within +0.02189 z +371.573  adj +0.02303 z +184.547  rho_pc +0.31370 k_hat 2.34021
   y0=2 within +0.01261 z +374.247  adj +0.01364 z +148.841  rho_pc +0.34292 k_hat 2.30681
   y0=3 within +0.00766 z +380.183  adj +0.00836 z +119.238  rho_pc +0.35869 k_hat 2.26889
   y0=4 within +0.00482 z +388.068  adj +0.00559 z +101.815  rho_pc +0.36698 k_hat 2.22893
   y0=5 within +0.00313 z +398.439  adj +0.00379 z +86.984  rho_pc +0.36936 k_hat 2.18942
A19cap cut 0.1: 6 triples, int16 and int64 differ at y0 = []  (57 s)
   y0=0 within +0.02919 z +100.233  adj +0.02792 z +64.327  rho_pc +0.24560 k_hat 2.19899
   y0=1 within +0.02210 z +106.779  adj +0.02231 z +65.113  rho_pc +0.29613 k_hat 2.03500
   y0=2 within +0.01647 z +112.034  adj +0.01820 z +66.520  rho_pc +0.33767 k_hat 1.92245
   y0=3 within +0.01218 z +117.408  adj +0.01338 z +61.049  rho_pc +0.37248 k_hat 1.85241
   y0=4 within +0.00897 z +123.469  adj +0.01000 z +56.835  rho_pc +0.39783 k_hat 1.81525
   y0=5 within +0.00640 z +127.049  adj +0.00695 z +48.889  rho_pc +0.41757 k_hat 1.80031
A19cap cut 0.3: 6 triples, int16 and int64 differ at y0 = []  (79 s)
   y0=0 within +0.01676 z +22.378  adj +0.02112 z +20.141  rho_pc +0.16913 k_hat 1.88082
   y0=1 within +0.02494 z +39.675  adj +0.02976 z +32.753  rho_pc +0.21096 k_hat 1.58522
   y0=2 within +0.02673 z +53.177  adj +0.03105 z +40.980  rho_pc +0.25092 k_hat 1.45041
   y0=3 within +0.02532 z +65.567  adj +0.02800 z +45.851  rho_pc +0.28739 k_hat 1.40295
   y0=4 within +0.02109 z +73.874  adj +0.02184 z +45.148  rho_pc +0.32152 k_hat 1.40473
   y0=5 within +0.01713 z +83.055  adj +0.01757 z +46.447  rho_pc +0.35096 k_hat 1.43745


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vprod.log <==
W19 chunk 5 seed 3473119073 152.8 s  largest 0.5-bin count 19964  <ndip> 1648.530
W19 chunk 3 seed 2050780530 152.9 s  largest 0.5-bin count 27031  <ndip> 1649.368
W19 chunk 1 seed 3149026173 153.3 s  largest 0.5-bin count 21736  <ndip> 1648.599
W19 chunk 0 seed 4282535547 154.1 s  largest 0.5-bin count 23153  <ndip> 1649.884
W19 chunk 4 seed 4002091385 158.7 s  largest 0.5-bin count 26471  <ndip> 1646.278
W19 chunk 2 seed 2724624062 165.7 s  largest 0.5-bin count 18497  <ndip> 1648.064
W19 chunk 6 seed 1809804431 157.0 s  largest 0.5-bin count 29347  <ndip> 1645.107
W19 chunk 7 seed 1061298767 157.6 s  largest 0.5-bin count 25866  <ndip> 1647.526
W19 chunk 8 seed 1423383151 160.9 s  largest 0.5-bin count 42015  <ndip> 1645.532
W19 chunk 10 seed 2289287111 157.9 s  largest 0.5-bin count 22363  <ndip> 1640.539
W19 chunk 9 seed 2553068035 163.4 s  largest 0.5-bin count 22101  <ndip> 1648.717
W19 chunk 11 seed 3747470926 162.0 s  largest 0.5-bin count 13391  <ndip> 1646.724
W19 chunk 12 seed 4152633171 139.7 s  largest 0.5-bin count 36640  <ndip> 1644.169
W19 chunk 13 seed 4179863695 141.5 s  largest 0.5-bin count 14157  <ndip> 1644.660
W19 chunk 14 seed 2886648763 139.5 s  largest 0.5-bin count 15036  <ndip> 1648.471
W19 chunk 15 seed 241597099 140.4 s  largest 0.5-bin count 21424  <ndip> 1649.384


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vprod_done.txt <==
done 5 0 1790183983
done 3 0 1790183983
done 1 0 1790183984
done 0 0 1790183984
done 4 0 1790183989
done 2 0 1790183996
done 6 0 1790184141
done 7 0 1790184141
done 8 0 1790184145
done 10 0 1790184147
done 9 0 1790184148
done 11 0 1790184158
done 12 0 1790184281
done 13 0 1790184283
done 14 0 1790184285
done 15 0 1790184288
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vprod_end.txt <==
1790184288


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vprod_start.txt <==
1790183829


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vprod_warmup.log <==
warm-up done seed 4152823957 counts (10, 4, 16) int32


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vprodcmp.log <==
W19 (this verifier) N = 4000000 in 16 blocks;  U19 (worker) N = 10000000 in 40 blocks

 r_c = 0.01:   window | mean W19 (se)  mean U19 (se)  z |  F W19 (se, sandwich)  F U19 (se, sandwich)  z
   [0,1] |    2.7123 (0.0011)    2.7153 (0.0007) -2.27 | 0.4783 (0.0009, 0.0008)  0.4789 (0.0004, 0.0005)  -0.58
   [1,2] |    5.5815 (0.0022)    5.5781 (0.0017) +1.24 | 0.5296 (0.0008, 0.0009)  0.5283 (0.0005, 0.0006)  +1.45
   [2,3] |   10.5930 (0.0041)   10.5921 (0.0029) +0.17 | 0.5969 (0.0013, 0.0013)  0.5955 (0.0008, 0.0008)  +0.92
   [3,4] |   19.2024 (0.0070)   19.2040 (0.0054) -0.19 | 0.6876 (0.0019, 0.0019)  0.6878 (0.0011, 0.0012)  -0.12
   [4,5] |   33.8353 (0.0124)   33.8301 (0.0097) +0.33 | 0.8026 (0.0034, 0.0031)  0.8013 (0.0017, 0.0018)  +0.34
   [5,6] |   58.4969 (0.0251)   58.4919 (0.0184) +0.16 | 0.9377 (0.0053, 0.0048)  0.9373 (0.0025, 0.0028)  +0.06
   [6,7] |   99.8442 (0.0473)   99.8350 (0.0323) +0.16 | 1.0923 (0.0086, 0.0074)  1.0924 (0.0037, 0.0041)  -0.01
   [7,8] |  168.9068 (0.0874)  168.8933 (0.0598) +0.13 | 1.2680 (0.0132, 0.0112)  1.2675 (0.0053, 0.0060)  +0.04

 r_c = 0.1:   window | mean W19 (se)  mean U19 (se)  z |  F W19 (se, sandwich)  F U19 (se, sandwich)  z
   [0,1] |    1.1005 (0.0005)    1.1008 (0.0004) -0.49 | 0.5373 (0.0016, 0.0015)  0.5382 (0.0007, 0.0010)  -0.49
   [1,2] |    1.6981 (0.0009)    1.6966 (0.0007) +1.39 | 0.7341 (0.0016, 0.0021)  0.7326 (0.0013, 0.0013)  +0.74
   [2,3] |    2.6253 (0.0014)    2.6246 (0.0009) +0.46 | 0.9675 (0.0037, 0.0034)  0.9667 (0.0021, 0.0021)  +0.19
   [3,4] |    4.0846 (0.0021)    4.0832 (0.0017) +0.50 | 1.2384 (0.0059, 0.0059)  1.2427 (0.0034, 0.0037)  -0.62
   [4,5] |    6.4049 (0.0039)    6.4025 (0.0025) +0.52 | 1.5431 (0.0115, 0.0103)  1.5419 (0.0053, 0.0060)  +0.09
   [5,6] |   10.1208 (0.0070)   10.1167 (0.0044) +0.49 | 1.8787 (0.0203, 0.0173)  1.8778 (0.0083, 0.0094)  +0.04
   [6,7] |   16.0960 (0.0109)   16.0964 (0.0072) -0.03 | 2.2360 (0.0338, 0.0281)  2.2365 (0.0127, 0.0145)  -0.01
   [7,8] |   25.7622 (0.0199)   25.7626 (0.0128) -0.02 | 2.6249 (0.0510, 0.0428)  2.6217 (0.0189, 0.0213)  +0.06

 r_c = 0.3:   window | mean W19 (se)  mean U19 (se)  z |  F W19 (se, sandwich)  F U19 (se, sandwich)  z
   [0,1] |    0.5095 (0.0003)    0.5093 (0.0003) +0.36 | 0.7631 (0.0038, 0.0035)  0.7672 (0.0019, 0.0022)  -0.97
   [1,2] |    0.7000 (0.0004)    0.6999 (0.0004) +0.18 | 1.3023 (0.0048, 0.0056)  1.2941 (0.0031, 0.0034)  +1.43
   [2,3] |    1.0092 (0.0009)    1.0094 (0.0005) -0.22 | 1.8270 (0.0098, 0.0090)  1.8222 (0.0055, 0.0055)  +0.43
   [3,4] |    1.5045 (0.0014)    1.5042 (0.0008) +0.17 | 2.3459 (0.0171, 0.0157)  2.3621 (0.0089, 0.0096)  -0.84
   [4,5] |    2.2956 (0.0019)    2.2956 (0.0013) +0.00 | 2.8786 (0.0312, 0.0275)  2.8788 (0.0132, 0.0152)  -0.01
   [5,6] |    3.5670 (0.0031)    3.5658 (0.0021) +0.33 | 3.4326 (0.0551, 0.0452)  3.4250 (0.0207, 0.0237)  +0.13
   [6,7] |    5.6054 (0.0052)    5.6092 (0.0033) -0.61 | 3.9837 (0.0880, 0.0727)  3.9825 (0.0316, 0.0357)  +0.01
   [7,8] |    8.9075 (0.0089)    8.9096 (0.0057) -0.20 | 4.5673 (0.1254, 0.1062)  4.5487 (0.0450, 0.0507)  +0.14

summary: {'n': 24, 'max_abs_z_mean': 2.269732654722766, 'max_abs_z_F': 1.4506167276119835, 'n_abs_z_mean_gt2': 1, 'n_abs_z_F_gt2': 0, 'n_abs_z_gt3': 0, 'chi2_mean': 10.830042439529546, 'chi2_F': 8.569494685307903}
worker's windows.json means against U19 here: largest |difference| 0.00e+00; worker's one-window F (results/U19_cIC.json F11/F22/F33) against U19 here: largest |difference| 0.00e+00


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vprodcmp_r3.log <==
A19r3 cfg: {"name": "A19r3", "abar": 0.19099, "rho": 0.001, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 4900, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}

 r_c = 0.1: window | F A19r3 (se) | F W19 (se) z(W19-A19r3) | F U19 (se) z(U19-A19r3) | means A19r3 W19 U19
   [0,1] | 0.5372 (0.0021) | 0.5373 (0.0016) +0.02 | 0.5382 (0.0007) +0.41 | 1.0993 1.1005 1.1008 (z +1.39)
   [1,2] | 0.7295 (0.0025) | 0.7341 (0.0016) +1.55 | 0.7326 (0.0013) +1.11 | 1.6963 1.6981 1.6966 (z +1.09)
   [2,3] | 0.9600 (0.0043) | 0.9675 (0.0037) +1.34 | 0.9667 (0.0021) +1.41 | 2.6227 2.6253 2.6246 (z +1.24)
   [3,4] | 1.2204 (0.0075) | 1.2384 (0.0059) +1.88 | 1.2427 (0.0034) +2.69 | 4.0794 4.0846 4.0832 (z +1.49)
   [4,5] | 1.5031 (0.0109) | 1.5431 (0.0115) +2.52 | 1.5419 (0.0053) +3.20 | 6.3960 6.4049 6.4025 (z +1.31)
   [5,6] | 1.8119 (0.0155) | 1.8787 (0.0203) +2.61 | 1.8778 (0.0083) +3.75 | 10.0995 10.1208 10.1167 (z +1.94)
   [6,7] | 2.1311 (0.0218) | 2.2360 (0.0338) +2.61 | 2.2365 (0.0127) +4.18 | 16.0712 16.0960 16.0964 (z +1.38)
   [7,8] | 2.4672 (0.0302) | 2.6249 (0.0510) +2.66 | 2.6217 (0.0189) +4.34 | 25.7089 25.7622 25.7626 (z +1.71)

 r_c = 0.3: window | F A19r3 (se) | F W19 (se) z(W19-A19r3) | F U19 (se) z(U19-A19r3) | means A19r3 W19 U19
   [0,1] | 0.7593 (0.0045) | 0.7631 (0.0038) +0.64 | 0.7672 (0.0019) +1.61 | 0.5088 0.5095 0.5093 (z +1.14)
   [1,2] | 1.2882 (0.0088) | 1.3023 (0.0048) +1.41 | 1.2941 (0.0031) +0.63 | 0.6999 0.7000 0.6999 (z +0.17)
   [2,3] | 1.8024 (0.0112) | 1.8270 (0.0098) +1.65 | 1.8222 (0.0055) +1.57 | 1.0069 1.0092 1.0094 (z +1.64)
   [3,4] | 2.3037 (0.0190) | 2.3459 (0.0171) +1.65 | 2.3621 (0.0089) +2.78 | 1.5019 1.5045 1.5042 (z +1.30)
   [4,5] | 2.7775 (0.0245) | 2.8786 (0.0312) +2.55 | 2.8788 (0.0132) +3.65 | 2.2914 2.2956 2.2956 (z +1.16)
   [5,6] | 3.2593 (0.0353) | 3.4326 (0.0551) +2.65 | 3.4250 (0.0207) +4.05 | 3.5569 3.5670 3.5658 (z +1.90)
   [6,7] | 3.7186 (0.0485) | 3.9837 (0.0880) +2.64 | 3.9825 (0.0316) +4.56 | 5.5962 5.6054 5.6092 (z +1.05)
   [7,8] | 4.1838 (0.0675) | 4.5673 (0.1254) +2.69 | 4.5487 (0.0450) +4.50 | 8.8827 8.9075 8.9096 (z +1.72)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vrepro_U14_c1.log <==
U14 c1 y0=0 seed [20260923, 1313, 529501368, 1, 0]: I 0.066804525869 vs 0.066804525869 (diff -5.3e-15) cells 11362 vs 11362  64-block sd 8.963742e-04 vs 8.963742e-04
U14 c1 y0=1 seed [20260923, 1313, 529501368, 1, 1]: I 0.088839927078 vs 0.088839927078 (diff -5.3e-15) cells 26914 vs 26914  64-block sd 1.324775e-03 vs 1.324775e-03
U14 c1 y0=2 seed [20260923, 1313, 529501368, 1, 2]: I 0.106062419082 vs 0.106062419082 (diff +0.0e+00) cells 59203 vs 59203  64-block sd 1.450904e-03 vs 1.450904e-03
U14 c1 y0=3 seed [20260923, 1313, 529501368, 1, 3]: I 0.118862430095 vs 0.118862430095 (diff +1.8e-15) cells 121432 vs 121432  64-block sd 1.708979e-03 vs 1.708979e-03
U14 c1 y0=4 seed [20260923, 1313, 529501368, 1, 4]: I 0.129562325245 vs 0.129562325245 (diff +0.0e+00) cells 234680 vs 234680  64-block sd 2.227920e-03 vs 2.227920e-03
U14 c1 y0=5 seed [20260923, 1313, 529501368, 1, 5]: I 0.140234134012 vs 0.140234134012 (diff +0.0e+00) cells 428601 vs 428601  64-block sd 2.705802e-03 vs 2.705802e-03
U14 c1 y0=6 seed [20260923, 1313, 529501368, 1, 6]: I 0.156250245715 vs 0.156250245715 (diff +7.1e-15) cells 736714 vs 736714  64-block sd 2.943887e-03 vs 2.943887e-03
U14 c1 y0=7 seed [20260923, 1313, 529501368, 1, 7]: I 0.182381153908 vs 0.182381153908 (diff -1.8e-15) cells 1191069 vs 1191069  64-block sd 3.004385e-03 vs 3.004385e-03


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vrepro_U14_c2.log <==
U14 c2 y0=0 seed [20260923, 1313, 529501368, 2, 0]: I 0.039360525972 vs 0.039360525972 (diff -3.6e-15) cells 2662 vs 2662  64-block sd 7.793867e-04 vs 7.793867e-04
U14 c2 y0=1 seed [20260923, 1313, 529501368, 2, 1]: I 0.058916233735 vs 0.058916233735 (diff +3.6e-15) cells 5377 vs 5377  64-block sd 8.772571e-04 vs 8.772571e-04
U14 c2 y0=2 seed [20260923, 1313, 529501368, 2, 2]: I 0.077660498690 vs 0.077660498690 (diff +1.8e-15) cells 10805 vs 10805  64-block sd 1.202327e-03 vs 1.202327e-03
U14 c2 y0=3 seed [20260923, 1313, 529501368, 2, 3]: I 0.092927639415 vs 0.092927639415 (diff +1.8e-15) cells 21027 vs 21027  64-block sd 1.239096e-03 vs 1.239096e-03
U14 c2 y0=4 seed [20260923, 1313, 529501368, 2, 4]: I 0.104770640241 vs 0.104770640241 (diff +0.0e+00) cells 39421 vs 39421  64-block sd 1.049186e-03 vs 1.049186e-03
U14 c2 y0=5 seed [20260923, 1313, 529501368, 2, 5]: I 0.112764034407 vs 0.112764034407 (diff -3.6e-15) cells 71291 vs 71291  64-block sd 1.672628e-03 vs 1.672628e-03
U14 c2 y0=6 seed [20260923, 1313, 529501368, 2, 6]: I 0.119584896630 vs 0.119584896630 (diff +3.6e-15) cells 124666 vs 124666  64-block sd 1.455229e-03 vs 1.455229e-03
U14 c2 y0=7 seed [20260923, 1313, 529501368, 2, 7]: I 0.125313119323 vs 0.125313119323 (diff +1.8e-15) cells 208755 vs 208755  64-block sd 1.863699e-03 vs 1.863699e-03


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vrepro_U14_c3.log <==
U14 c3 y0=0 seed [20260923, 1313, 529501368, 3, 0]: I 0.026750800932 vs 0.026750800932 (diff -7.1e-15) cells 1182 vs 1182  64-block sd 6.654055e-04 vs 6.654055e-04
U14 c3 y0=1 seed [20260923, 1313, 529501368, 3, 1]: I 0.042903188910 vs 0.042903188910 (diff +1.8e-15) cells 2385 vs 2385  64-block sd 7.535984e-04 vs 7.535984e-04
U14 c3 y0=2 seed [20260923, 1313, 529501368, 3, 2]: I 0.058260996795 vs 0.058260996795 (diff +1.2e-14) cells 4595 vs 4595  64-block sd 9.094563e-04 vs 9.094563e-04
U14 c3 y0=3 seed [20260923, 1313, 529501368, 3, 3]: I 0.071233357201 vs 0.071233357201 (diff +5.3e-15) cells 8851 vs 8851  64-block sd 1.114892e-03 vs 1.114892e-03
U14 c3 y0=4 seed [20260923, 1313, 529501368, 3, 4]: I 0.081549088623 vs 0.081549088623 (diff +5.3e-15) cells 16284 vs 16284  64-block sd 1.039224e-03 vs 1.039224e-03
U14 c3 y0=5 seed [20260923, 1313, 529501368, 3, 5]: I 0.089207893769 vs 0.089207893769 (diff +0.0e+00) cells 29058 vs 29058  64-block sd 1.362271e-03 vs 1.362271e-03
U14 c3 y0=6 seed [20260923, 1313, 529501368, 3, 6]: I 0.094829263273 vs 0.094829263273 (diff +8.9e-15) cells 50368 vs 50368  64-block sd 1.349076e-03 vs 1.349076e-03
U14 c3 y0=7 seed [20260923, 1313, 529501368, 3, 7]: I 0.099500611100 vs 0.099500611100 (diff +7.1e-15) cells 84360 vs 84360  64-block sd 1.750968e-03 vs 1.750968e-03


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vrepro_U19_c1.log <==
U19 c1 y0=0 seed [20260923, 1313, 1631514629, 1, 0]: I 0.082038973809 vs 0.082038973809 (diff -3.6e-15) cells 28160 vs 28160  64-block sd 1.207789e-03 vs 1.207789e-03
U19 c1 y0=1 seed [20260923, 1313, 1631514629, 1, 1]: I 0.104921741644 vs 0.104921741644 (diff -1.8e-15) cells 81668 vs 81668  64-block sd 1.309621e-03 vs 1.309621e-03
U19 c1 y0=2 seed [20260923, 1313, 1631514629, 1, 2]: I 0.120650406550 vs 0.120650406550 (diff +0.0e+00) cells 208783 vs 208783  64-block sd 2.108177e-03 vs 2.108177e-03
U19 c1 y0=3 seed [20260923, 1313, 1631514629, 1, 3]: I 0.136448080948 vs 0.136448080948 (diff +1.8e-15) cells 474072 vs 474072  64-block sd 2.494789e-03 vs 2.494789e-03
U19 c1 y0=4 seed [20260923, 1313, 1631514629, 1, 4]: I 0.162759614323 vs 0.162759614323 (diff +1.8e-15) cells 960221 vs 960221  64-block sd 3.185049e-03 vs 3.185049e-03
U19 c1 y0=5 seed [20260923, 1313, 1631514629, 1, 5]: I 0.214165451612 vs 0.214165451612 (diff -1.8e-15) cells 1737330 vs 1737330  64-block sd 4.340492e-03 vs 4.340492e-03


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vrepro_U19_c2.log <==
U19 c2 y0=0 seed [20260923, 1313, 1631514629, 2, 0]: I 0.059882073146 vs 0.059882073146 (diff +1.8e-15) cells 6150 vs 6150  64-block sd 1.001554e-03 vs 1.001554e-03
U19 c2 y0=1 seed [20260923, 1313, 1631514629, 2, 1]: I 0.084362714229 vs 0.084362714229 (diff +1.8e-15) cells 15454 vs 15454  64-block sd 1.096051e-03 vs 1.096051e-03
U19 c2 y0=2 seed [20260923, 1313, 1631514629, 2, 2]: I 0.101637739132 vs 0.101637739132 (diff +7.1e-15) cells 36903 vs 36903  64-block sd 1.443621e-03 vs 1.443621e-03
U19 c2 y0=3 seed [20260923, 1313, 1631514629, 2, 3]: I 0.112706232504 vs 0.112706232504 (diff +1.8e-15) cells 81479 vs 81479  64-block sd 1.641204e-03 vs 1.641204e-03
U19 c2 y0=4 seed [20260923, 1313, 1631514629, 2, 4]: I 0.120975222853 vs 0.120975222853 (diff -1.8e-15) cells 169791 vs 169791  64-block sd 1.569663e-03 vs 1.569663e-03
U19 c2 y0=5 seed [20260923, 1313, 1631514629, 2, 5]: I 0.130042284804 vs 0.130042284804 (diff -1.8e-15) cells 327334 vs 327334  64-block sd 2.294625e-03 vs 2.294625e-03


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vrepro_U19_c3.log <==
U19 c3 y0=0 seed [20260923, 1313, 1631514629, 3, 0]: I 0.045548093260 vs 0.045548093260 (diff -1.8e-15) cells 2680 vs 2680  64-block sd 7.848428e-04 vs 7.848428e-04
U19 c3 y0=1 seed [20260923, 1313, 1631514629, 3, 1]: I 0.066383635932 vs 0.066383635932 (diff -1.8e-15) cells 6749 vs 6749  64-block sd 8.530613e-04 vs 8.530613e-04
U19 c3 y0=2 seed [20260923, 1313, 1631514629, 3, 2]: I 0.081243877430 vs 0.081243877430 (diff +1.8e-15) cells 15443 vs 15443  64-block sd 9.906576e-04 vs 9.906576e-04
U19 c3 y0=3 seed [20260923, 1313, 1631514629, 3, 3]: I 0.090843733955 vs 0.090843733955 (diff +0.0e+00) cells 33760 vs 33760  64-block sd 1.206023e-03 vs 1.206023e-03
U19 c3 y0=4 seed [20260923, 1313, 1631514629, 3, 4]: I 0.097525427888 vs 0.097525427888 (diff -1.8e-15) cells 69012 vs 69012  64-block sd 1.576069e-03 vs 1.576069e-03
U19 c3 y0=5 seed [20260923, 1313, 1631514629, 3, 5]: I 0.102672470329 vs 0.102672470329 (diff -3.6e-15) cells 134060 vs 134060  64-block sd 1.722878e-03 vs 1.722878e-03


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_A14_c0.log <==
A14 c0 y0=0: bias main +0.000115; 8 replicates mean +0.000233 sd 0.000078 (SE_NM 0.000132); signs pc {'<': 0, '>': 3, 'undecided': 5} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c0 y0=1: bias main +0.000488; 8 replicates mean +0.000330 sd 0.000085 (SE_NM 0.000172); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c0 y0=2: bias main +0.001025; 8 replicates mean +0.001033 sd 0.000089 (SE_NM 0.000193); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c0 y0=3: bias main +0.002159; 8 replicates mean +0.002362 sd 0.000140 (SE_NM 0.000266); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c0 y0=4: bias main +0.005425; 8 replicates mean +0.005362 sd 0.000130 (SE_NM 0.000297); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c0 y0=5: bias main +0.011346; 8 replicates mean +0.011477 sd 0.000139 (SE_NM 0.000287); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c0 y0=6: bias main +0.023056; 8 replicates mean +0.023520 sd 0.000233 (SE_NM 0.000429); signs pc {'<': 0, '>': 3, 'undecided': 5} slope {'<': 0, '>': 0, 'undecided': 8}
A14 c0 y0=7: bias main +0.045939; 8 replicates mean +0.045620 sd 0.000309 (SE_NM 0.000392); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 0, '>': 0, 'undecided': 8}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_A14_c1.log <==
A14 c1 y0=0: bias main +0.000010; 8 replicates mean +0.000001 sd 0.000078 (SE_NM 0.000084); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c1 y0=1: bias main +0.000090; 8 replicates mean +0.000036 sd 0.000150 (SE_NM 0.000118); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c1 y0=2: bias main +0.000312; 8 replicates mean +0.000234 sd 0.000114 (SE_NM 0.000143); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c1 y0=3: bias main +0.000411; 8 replicates mean +0.000394 sd 0.000144 (SE_NM 0.000133); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c1 y0=4: bias main +0.000921; 8 replicates mean +0.000773 sd 0.000105 (SE_NM 0.000174); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c1 y0=5: bias main +0.001439; 8 replicates mean +0.001639 sd 0.000102 (SE_NM 0.000180); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c1 y0=6: bias main +0.003152; 8 replicates mean +0.003333 sd 0.000170 (SE_NM 0.000236); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c1 y0=7: bias main +0.006547; 8 replicates mean +0.006608 sd 0.000160 (SE_NM 0.000238); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_A14_c2.log <==
A14 c2 y0=0: bias main -0.000035; 8 replicates mean +0.000019 sd 0.000071 (SE_NM 0.000089); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c2 y0=1: bias main +0.000053; 8 replicates mean +0.000026 sd 0.000109 (SE_NM 0.000104); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c2 y0=2: bias main +0.000140; 8 replicates mean +0.000108 sd 0.000092 (SE_NM 0.000131); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c2 y0=3: bias main +0.000186; 8 replicates mean +0.000208 sd 0.000118 (SE_NM 0.000141); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c2 y0=4: bias main +0.000414; 8 replicates mean +0.000274 sd 0.000097 (SE_NM 0.000157); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c2 y0=5: bias main +0.000682; 8 replicates mean +0.000657 sd 0.000113 (SE_NM 0.000170); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c2 y0=6: bias main +0.001193; 8 replicates mean +0.001227 sd 0.000139 (SE_NM 0.000163); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A14 c2 y0=7: bias main +0.002452; 8 replicates mean +0.002451 sd 0.000142 (SE_NM 0.000178); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_A19_c0.log <==
A19 c0 y0=0: bias main +0.000363; 8 replicates mean +0.000383 sd 0.000082 (SE_NM 0.000156); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c0 y0=1: bias main +0.001665; 8 replicates mean +0.001441 sd 0.000145 (SE_NM 0.000196); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c0 y0=2: bias main +0.004476; 8 replicates mean +0.004496 sd 0.000161 (SE_NM 0.000253); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c0 y0=3: bias main +0.012697; 8 replicates mean +0.012824 sd 0.000234 (SE_NM 0.000329); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c0 y0=4: bias main +0.033592; 8 replicates mean +0.033233 sd 0.000226 (SE_NM 0.000347); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 0, '>': 0, 'undecided': 8}
A19 c0 y0=5: bias main +0.079071; 8 replicates mean +0.078903 sd 0.000266 (SE_NM 0.000357); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 0, '>': 0, 'undecided': 8}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_A19_c1.log <==
A19 c1 y0=0: bias main +0.000080; 8 replicates mean +0.000095 sd 0.000082 (SE_NM 0.000128); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c1 y0=1: bias main +0.000304; 8 replicates mean +0.000327 sd 0.000141 (SE_NM 0.000150); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c1 y0=2: bias main +0.000682; 8 replicates mean +0.000694 sd 0.000114 (SE_NM 0.000166); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c1 y0=3: bias main +0.002114; 8 replicates mean +0.001928 sd 0.000114 (SE_NM 0.000222); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c1 y0=4: bias main +0.004671; 8 replicates mean +0.004854 sd 0.000062 (SE_NM 0.000244); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c1 y0=5: bias main +0.011658; 8 replicates mean +0.011768 sd 0.000080 (SE_NM 0.000269); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_A19_c2.log <==
A19 c2 y0=0: bias main +0.000065; 8 replicates mean +0.000116 sd 0.000140 (SE_NM 0.000091); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c2 y0=1: bias main +0.000144; 8 replicates mean +0.000132 sd 0.000196 (SE_NM 0.000146); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c2 y0=2: bias main +0.000426; 8 replicates mean +0.000227 sd 0.000073 (SE_NM 0.000121); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c2 y0=3: bias main +0.000831; 8 replicates mean +0.000704 sd 0.000098 (SE_NM 0.000152); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c2 y0=4: bias main +0.001551; 8 replicates mean +0.001861 sd 0.000155 (SE_NM 0.000208); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
A19 c2 y0=5: bias main +0.004577; 8 replicates mean +0.004493 sd 0.000193 (SE_NM 0.000198); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_U14_c1.log <==
U14 c1 y0=0: bias main +0.000039; 8 replicates mean +0.000168 sd 0.000121 (SE_NM 0.000107); signs pc {'<': 0, '>': 5, 'undecided': 3} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c1 y0=1: bias main +0.000353; 8 replicates mean +0.000396 sd 0.000075 (SE_NM 0.000139); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c1 y0=2: bias main +0.001125; 8 replicates mean +0.001118 sd 0.000169 (SE_NM 0.000165); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c1 y0=3: bias main +0.002421; 8 replicates mean +0.002416 sd 0.000104 (SE_NM 0.000199); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c1 y0=4: bias main +0.005719; 8 replicates mean +0.005541 sd 0.000135 (SE_NM 0.000279); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c1 y0=5: bias main +0.011851; 8 replicates mean +0.012139 sd 0.000150 (SE_NM 0.000272); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c1 y0=6: bias main +0.024615; 8 replicates mean +0.024915 sd 0.000143 (SE_NM 0.000385); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 0, '>': 0, 'undecided': 8}
U14 c1 y0=7: bias main +0.049808; 8 replicates mean +0.049134 sd 0.000159 (SE_NM 0.000447); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 0, '>': 0, 'undecided': 8}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_U14_c2.log <==
U14 c2 y0=0: bias main +0.000069; 8 replicates mean +0.000024 sd 0.000075 (SE_NM 0.000091); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c2 y0=1: bias main +0.000029; 8 replicates mean +0.000085 sd 0.000069 (SE_NM 0.000120); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c2 y0=2: bias main +0.000003; 8 replicates mean +0.000145 sd 0.000133 (SE_NM 0.000131); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c2 y0=3: bias main +0.000134; 8 replicates mean +0.000430 sd 0.000131 (SE_NM 0.000157); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c2 y0=4: bias main +0.000471; 8 replicates mean +0.000672 sd 0.000140 (SE_NM 0.000174); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c2 y0=5: bias main +0.001671; 8 replicates mean +0.001669 sd 0.000125 (SE_NM 0.000191); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c2 y0=6: bias main +0.003404; 8 replicates mean +0.003352 sd 0.000110 (SE_NM 0.000179); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c2 y0=7: bias main +0.006221; 8 replicates mean +0.006483 sd 0.000166 (SE_NM 0.000241); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_U14_c3.log <==
U14 c3 y0=0: bias main -0.000012; 8 replicates mean +0.000003 sd 0.000057 (SE_NM 0.000072); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c3 y0=1: bias main -0.000057; 8 replicates mean +0.000046 sd 0.000107 (SE_NM 0.000085); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c3 y0=2: bias main -0.000100; 8 replicates mean +0.000104 sd 0.000125 (SE_NM 0.000110); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c3 y0=3: bias main +0.000211; 8 replicates mean +0.000186 sd 0.000102 (SE_NM 0.000126); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c3 y0=4: bias main +0.000549; 8 replicates mean +0.000282 sd 0.000110 (SE_NM 0.000131); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c3 y0=5: bias main +0.000721; 8 replicates mean +0.000614 sd 0.000152 (SE_NM 0.000142); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c3 y0=6: bias main +0.001349; 8 replicates mean +0.001306 sd 0.000161 (SE_NM 0.000178); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U14 c3 y0=7: bias main +0.002484; 8 replicates mean +0.002424 sd 0.000091 (SE_NM 0.000203); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_U19_c1.log <==
U19 c1 y0=0: bias main +0.000365; 8 replicates mean +0.000416 sd 0.000150 (SE_NM 0.000151); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c1 y0=1: bias main +0.001567; 8 replicates mean +0.001433 sd 0.000090 (SE_NM 0.000172); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c1 y0=2: bias main +0.004669; 8 replicates mean +0.004607 sd 0.000184 (SE_NM 0.000213); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c1 y0=3: bias main +0.013556; 8 replicates mean +0.013450 sd 0.000209 (SE_NM 0.000304); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c1 y0=4: bias main +0.035225; 8 replicates mean +0.035466 sd 0.000236 (SE_NM 0.000464); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 0, '>': 0, 'undecided': 8}
U19 c1 y0=5: bias main +0.084525; 8 replicates mean +0.084622 sd 0.000230 (SE_NM 0.000449); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 0, '>': 0, 'undecided': 8}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_U19_c2.log <==
U19 c2 y0=0: bias main +0.000074; 8 replicates mean +0.000049 sd 0.000116 (SE_NM 0.000136); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c2 y0=1: bias main +0.000452; 8 replicates mean +0.000320 sd 0.000123 (SE_NM 0.000146); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c2 y0=2: bias main +0.000945; 8 replicates mean +0.000636 sd 0.000231 (SE_NM 0.000174); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c2 y0=3: bias main +0.001672; 8 replicates mean +0.001906 sd 0.000054 (SE_NM 0.000173); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c2 y0=4: bias main +0.004717; 8 replicates mean +0.004867 sd 0.000232 (SE_NM 0.000246); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c2 y0=5: bias main +0.011493; 8 replicates mean +0.011670 sd 0.000095 (SE_NM 0.000297); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_U19_c3.log <==
U19 c3 y0=0: bias main -0.000035; 8 replicates mean +0.000047 sd 0.000070 (SE_NM 0.000103); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c3 y0=1: bias main +0.000294; 8 replicates mean +0.000035 sd 0.000122 (SE_NM 0.000124); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c3 y0=2: bias main +0.000455; 8 replicates mean +0.000319 sd 0.000159 (SE_NM 0.000139); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c3 y0=3: bias main +0.000630; 8 replicates mean +0.000738 sd 0.000125 (SE_NM 0.000159); signs pc {'<': 8, '>': 0, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c3 y0=4: bias main +0.001792; 8 replicates mean +0.001883 sd 0.000167 (SE_NM 0.000198); signs pc {'<': 0, '>': 0, 'undecided': 8} slope {'<': 8, '>': 0, 'undecided': 0}
U19 c3 y0=5: bias main +0.004396; 8 replicates mean +0.004426 sd 0.000202 (SE_NM 0.000221); signs pc {'<': 0, '>': 8, 'undecided': 0} slope {'<': 8, '>': 0, 'undecided': 0}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vreps_done.txt <==
done R U19 3 0 1790184686
done R A19 1 0 1790184699
done R U19 2 0 1790184701
done R U19 1 0 1790184702
done R A19 0 0 1790184704
done R U14 3 0 1790184712
done X - - 0 1790184713
done R U14 2 0 1790184723
done R U14 1 0 1790184733
done R A19 2 0 1790184756
done R A14 2 0 1790184783
done R A14 1 0 1790184795
done R A14 0 0 1790184802
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vseeds.log <==
existing seeds and integer tokens: 111698 distinct (96271 tokens in 307 text files)
new numba seeds: {0: 4282535547, 1: 3149026173, 2: 2724624062, 3: 2050780530, 4: 4002091385, 5: 3473119073, 6: 1809804431, 7: 1061298767, 8: 1423383151, 9: 2553068035, 10: 2289287111, 11: 3747470926, 12: 4152633171, 13: 4179863695, 14: 2886648763, 15: 241597099, 4999: 4152823957}
distinct among themselves: 17 of 17
equal to an existing seed or integer token: 0 {}
python files outside v2 containing the token 2929: []
OK


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vselftest.log <==
PASS T1 G recursion vs psi form: largest |difference| 1.78e-15 over 311 values of n
PASS T2 cmi_grass N=20000: 0.122287106463015 vs 0.122287106463014 (diff +1.8e-15), cells 2363 vs 2363
PASS M1 psi in place of G moves the estimate (N=20000): psi estimator 0.14625616 against G 0.12228711
PASS T2 cmi_grass N=200000: 0.152736895916480 vs 0.152736895916478 (diff +2.1e-15), cells 21854 vs 21854
PASS M1 psi in place of G moves the estimate (N=200000): psi estimator 0.17800110 against G 0.15273690
PASS T3 Gaussian values, exact sums vs float precision matrix: largest relative difference 1.1e-11
PASS T4a F from exact sums vs float: largest |difference| 4.4e-16
PASS T4b within contrast se, influence vs numerical-Jacobian delta method: value +0.000232 se 2.87603277e-04 vs 2.87603277e-04 (rel -3.6e-11)
PASS T4b adj contrast se, influence vs numerical-Jacobian delta method: value -0.000819 se 6.33675114e-04 vs 6.33675114e-04 (rel -9.9e-11)
PASS M2 F11 without the factorial -1 moves F11: 0.92301 vs 0.58986
    k=3.0 lam=(2.0000,2.0000,2.0000): 1-D route 0.040309300111  slice route 0.040309300111  diff +2.0e-15  deficits 3.3e-13 0.0e+00  item2 0.0403093
    k=1.0 lam=(2.4360,3.6341,5.4215): 1-D route 0.094395330703  slice route 0.094395330703  diff -5.1e-15  deficits 1.2e-12 0.0e+00  item2 0.0943953
    k=1.84 lam=(4.4823,6.6868,9.9755): 1-D route 0.099019664470  slice route 0.099019664470  diff +0.0e+00  deficits 1.8e-12 2.2e-16  item2 0.0990197
    k=3.0 lam=(7.3081,10.9024,16.2644): 1-D route 0.100764442462  slice route 0.100764442462  diff +8.9e-15  deficits 1.7e-12 7.9e-15  item2 0.1007644
    k=0.8 lam=(1.5000,3.0000,7.0000): 1-D route 0.090840838685  slice route 0.090840838685  diff +4.0e-15  deficits 1.6e-12 0.0e+00
    k=2.2 lam=(6.0000,9.0000,14.0000): 1-D route 0.104883046314  slice route 0.104883046314  diff +4.4e-15  deficits 2.1e-12 1.8e-15
PASS T5a exact NM, two routes: largest |difference| 8.9e-15
PASS T5b exact NM against item2 exact_info.log: largest |difference| 4.2e-08
PASS M3 binomial split changed (q -> 1/2) moves the exact value: 0.09084084 vs -0.16975107
FAILURES: none


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_A14_c0.log <==
A14 c0 y0=0 lam=(1.8217,3.1772,5.2287) k_hat=1.99305 rho_pc=+0.25172 IG_pc=0.03273 IG_sl=0.06437 I=0.03410 cells=15722 SE_diff=0.00008 | NM: I=0.06651 exact=0.06640 bias=+0.00011 cellsNM=11189 SE_NM=0.00013 | Icorr=0.03398 Dpc=+0.00125 Dsl=-0.03039 hw=0.00093 > <  within z +301.802 adj z +201.614  (4+2 s)
A14 c0 y0=1 lam=(3.1772,5.2287,8.2918) k_hat=1.78875 rho_pc=+0.30076 IG_pc=0.04741 IG_sl=0.08745 I=0.05020 cells=37725 SE_diff=0.00011 | NM: I=0.08891 exact=0.08842 bias=+0.00049 cellsNM=26615 SE_NM=0.00017 | Icorr=0.04972 Dpc=+0.00231 Dsl=-0.03774 hw=0.00219 > <  within z +297.547 adj z +161.501  (4+2 s)
A14 c0 y0=2 lam=(5.2287,8.2918,12.8244) k_hat=1.59691 rho_pc=+0.32568 IG_pc=0.05606 IG_sl=0.10428 I=0.06329 cells=78962 SE_diff=0.00017 | NM: I=0.10590 exact=0.10488 bias=+0.00103 cellsNM=57729 SE_NM=0.00019 | Icorr=0.06226 Dpc=+0.00620 Dsl=-0.04202 hw=0.00384 > <  within z +272.041 adj z +133.242  (6+3 s)
A14 c0 y0=3 lam=(8.2918,12.8244,19.4702) k_hat=1.41429 rho_pc=+0.33204 IG_pc=0.05841 IG_sl=0.11571 I=0.07422 cells=149957 SE_diff=0.00027 | NM: I=0.11832 exact=0.11616 bias=+0.00216 cellsNM=117035 SE_NM=0.00027 | Icorr=0.07206 Dpc=+0.01365 Dsl=-0.04365 hw=0.00706 > <  within z +212.574 adj z +110.423  (5+3 s)
A14 c0 y0=4 lam=(12.8244,19.4702,29.1730) k_hat=1.24591 rho_pc=+0.32506 IG_pc=0.05584 IG_sl=0.12309 I=0.08463 cells=265869 SE_diff=0.00034 | NM: I=0.12904 exact=0.12362 bias=+0.00542 cellsNM=224505 SE_NM=0.00030 | Icorr=0.07921 Dpc=+0.02337 Dsl=-0.04388 hw=0.01464 > <  within z +157.583 adj z +93.491  (5+3 s)
A14 c0 y0=5 lam=(19.4702,29.1730,43.2794) k_hat=1.09524 rho_pc=+0.30519 IG_pc=0.04889 IG_sl=0.12777 I=0.09658 cells=444348 SE_diff=0.00047 | NM: I=0.13968 exact=0.12833 bias=+0.01135 cellsNM=405759 SE_NM=0.00029 | Icorr=0.08524 Dpc=+0.03635 Dsl=-0.04253 hw=0.02704 > <  within z +117.746 adj z +81.449  (4+3 s)
A14 c0 y0=6 lam=(29.1730,43.2794,63.7232) k_hat=0.96247 rho_pc=+0.27237 IG_pc=0.03854 IG_sl=0.13081 I=0.11273 cells=706521 SE_diff=0.00059 | NM: I=0.15435 exact=0.13129 bias=+0.02306 cellsNM=691896 SE_NM=0.00043 | Icorr=0.08967 Dpc=+0.05113 Dsl=-0.04114 hw=0.04999 > undecided  within z +85.978 adj z +70.063  (5+4 s)
A14 c0 y0=7 lam=(43.2794,63.7232,93.2680) k_hat=0.84659 rho_pc=+0.22248 IG_pc=0.02538 IG_sl=0.13266 I=0.13756 cells=1078278 SE_diff=0.00077 | NM: I=0.17905 exact=0.13312 bias=+0.04594 cellsNM=1105943 SE_NM=0.00039 | Icorr=0.09162 Dpc=+0.06624 Dsl=-0.04104 hw=0.09534 undecided undecided  within z +60.446 adj z +66.435  (5+5 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_A14_c1.log <==
A14 c1 y0=0 lam=(0.7788,1.0789,1.4925) k_hat=1.52425 rho_pc=+0.22718 IG_pc=0.02650 IG_sl=0.03928 I=0.02176 cells=4640 SE_diff=0.00007 | NM: I=0.03930 exact=0.03929 bias=+0.00001 cellsNM=2657 SE_NM=0.00008 | Icorr=0.02175 Dpc=-0.00474 Dsl=-0.01753 hw=0.00047 < <  within z +142.263 adj z +96.450  (5+2 s)
A14 c1 y0=1 lam=(1.0789,1.4925,2.0683) k_hat=1.20663 rho_pc=+0.28759 IG_pc=0.04316 IG_sl=0.06078 I=0.03314 cells=9646 SE_diff=0.00010 | NM: I=0.05915 exact=0.05906 bias=+0.00009 cellsNM=5435 SE_NM=0.00012 | Icorr=0.03305 Dpc=-0.01011 Dsl=-0.02772 hw=0.00094 < <  within z +142.066 adj z +86.783  (4+2 s)
A14 c1 y0=2 lam=(1.4925,2.0683,2.8769) k_hat=0.97728 rho_pc=+0.33458 IG_pc=0.05936 IG_sl=0.08160 I=0.04505 cells=18138 SE_diff=0.00014 | NM: I=0.07794 exact=0.07763 bias=+0.00031 cellsNM=10825 SE_NM=0.00014 | Icorr=0.04474 Dpc=-0.01462 Dsl=-0.03686 hw=0.00185 < <  within z +134.018 adj z +76.550  (4+2 s)
A14 c1 y0=3 lam=(2.0683,2.8769,4.0174) k_hat=0.80764 rho_pc=+0.36489 IG_pc=0.07144 IG_sl=0.09888 I=0.05674 cells=32082 SE_diff=0.00019 | NM: I=0.09307 exact=0.09266 bias=+0.00041 cellsNM=20981 SE_NM=0.00013 | Icorr=0.05632 Dpc=-0.01512 Dsl=-0.04256 hw=0.00218 < <  within z +117.033 adj z +65.332  (4+2 s)
A14 c1 y0=4 lam=(2.8769,4.0174,5.6325) k_hat=0.67926 rho_pc=+0.38151 IG_pc=0.07865 IG_sl=0.11158 I=0.06813 cells=53889 SE_diff=0.00027 | NM: I=0.10456 exact=0.10363 bias=+0.00092 cellsNM=39436 SE_NM=0.00017 | Icorr=0.06721 Dpc=-0.01144 Dsl=-0.04437 hw=0.00380 < <  within z +88.295 adj z +55.396  (5+2 s)
A14 c1 y0=5 lam=(4.0174,5.6325,7.9220) k_hat=0.57962 rho_pc=+0.38763 IG_pc=0.08141 IG_sl=0.12045 I=0.07881 cells=86730 SE_diff=0.00047 | NM: I=0.11246 exact=0.11102 bias=+0.00144 cellsNM=71438 SE_NM=0.00018 | Icorr=0.07737 Dpc=-0.00405 Dsl=-0.04309 hw=0.00549 undecided <  within z +64.638 adj z +44.122  (4+3 s)
A14 c1 y0=6 lam=(5.6325,7.9220,11.1838) k_hat=0.50098 rho_pc=+0.38513 IG_pc=0.08027 IG_sl=0.12639 I=0.08942 cells=134571 SE_diff=0.00067 | NM: I=0.11895 exact=0.11580 bias=+0.00315 cellsNM=125120 SE_NM=0.00024 | Icorr=0.08626 Dpc=+0.00599 Dsl=-0.04012 hw=0.00960 undecided <  within z +50.456 adj z +34.725  (4+3 s)
A14 c1 y0=7 lam=(7.9220,11.1838,15.8292) k_hat=0.43707 rho_pc=+0.37148 IG_pc=0.07425 IG_sl=0.13026 I=0.10002 cells=203870 SE_diff=0.00090 | NM: I=0.12510 exact=0.11855 bias=+0.00655 cellsNM=209254 SE_NM=0.00024 | Icorr=0.09347 Dpc=+0.01922 Dsl=-0.03679 hw=0.01682 > <  within z +36.735 adj z +35.151  (4+3 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_A14_c2.log <==
A14 c2 y0=0 lam=(0.3676,0.4622,0.5979) k_hat=0.91548 rho_pc=+0.20023 IG_pc=0.02046 IG_sl=0.02837 I=0.01318 cells=2436 SE_diff=0.00007 | NM: I=0.02691 exact=0.02694 bias=-0.00003 cellsNM=1202 SE_NM=0.00009 | Icorr=0.01321 Dpc=-0.00725 Dsl=-0.01516 hw=0.00059 < <  within z +98.157 adj z +70.332  (5+2 s)
A14 c2 y0=1 lam=(0.4622,0.5979,0.7915) k_hat=0.66488 rho_pc=+0.26615 IG_pc=0.03674 IG_sl=0.04916 I=0.02160 cells=4770 SE_diff=0.00012 | NM: I=0.04312 exact=0.04307 bias=+0.00005 cellsNM=2386 SE_NM=0.00010 | Icorr=0.02155 Dpc=-0.01519 Dsl=-0.02762 hw=0.00084 < <  within z +96.101 adj z +64.486  (4+2 s)
A14 c2 y0=2 lam=(0.5979,0.7915,1.0669) k_hat=0.52165 rho_pc=+0.31986 IG_pc=0.05397 IG_sl=0.07029 I=0.03109 cells=8518 SE_diff=0.00016 | NM: I=0.05851 exact=0.05837 bias=+0.00014 cellsNM=4757 SE_NM=0.00013 | Icorr=0.03095 Dpc=-0.02301 Dsl=-0.03934 hw=0.00132 < <  within z +92.270 adj z +54.622  (4+2 s)
A14 c2 y0=3 lam=(0.7915,1.0669,1.4580) k_hat=0.42967 rho_pc=+0.35722 IG_pc=0.06826 IG_sl=0.08878 I=0.04094 cells=14463 SE_diff=0.00025 | NM: I=0.07146 exact=0.07127 bias=+0.00019 cellsNM=8819 SE_NM=0.00014 | Icorr=0.04076 Dpc=-0.02750 Dsl=-0.04802 hw=0.00176 < <  within z +80.862 adj z +45.721  (4+2 s)
A14 c2 y0=4 lam=(1.0669,1.4580,2.0142) k_hat=0.36490 rho_pc=+0.38073 IG_pc=0.07830 IG_sl=0.10345 I=0.05088 cells=23591 SE_diff=0.00034 | NM: I=0.08169 exact=0.08127 bias=+0.00041 cellsNM=16394 SE_NM=0.00016 | Icorr=0.05046 Dpc=-0.02784 Dsl=-0.05299 hw=0.00268 < <  within z +61.732 adj z +36.850  (4+2 s)
A14 c2 y0=5 lam=(1.4580,2.0142,2.8041) k_hat=0.31661 rho_pc=+0.39546 IG_pc=0.08503 IG_sl=0.11427 I=0.06080 cells=37079 SE_diff=0.00043 | NM: I=0.08914 exact=0.08846 bias=+0.00068 cellsNM=29005 SE_NM=0.00017 | Icorr=0.06012 Dpc=-0.02491 Dsl=-0.05415 hw=0.00358 < <  within z +48.079 adj z +32.166  (4+2 s)
A14 c2 y0=6 lam=(2.0142,2.8041,3.9323) k_hat=0.27893 rho_pc=+0.40049 IG_pc=0.08741 IG_sl=0.12211 I=0.07053 cells=56802 SE_diff=0.00064 | NM: I=0.09464 exact=0.09344 bias=+0.00119 cellsNM=50692 SE_NM=0.00016 | Icorr=0.06934 Dpc=-0.01807 Dsl=-0.05277 hw=0.00532 < <  within z +38.903 adj z +21.298  (4+2 s)
A14 c2 y0=7 lam=(2.8041,3.9323,5.5399) k_hat=0.24828 rho_pc=+0.39627 IG_pc=0.08541 IG_sl=0.12724 I=0.08023 cells=84806 SE_diff=0.00090 | NM: I=0.09898 exact=0.09652 bias=+0.00245 cellsNM=84965 SE_NM=0.00018 | Icorr=0.07778 Dpc=-0.00763 Dsl=-0.04947 hw=0.00856 undecided <  within z +28.218 adj z +21.767  (4+2 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_A19_c0.log <==
A19 c0 y0=0 lam=(2.7007,5.4996,10.3133) k_hat=1.87064 rho_pc=+0.21224 IG_pc=0.02305 IG_sl=0.07572 I=0.03116 cells=40644 SE_diff=0.00011 | NM: I=0.08194 exact=0.08158 bias=+0.00036 cellsNM=27518 SE_NM=0.00016 | Icorr=0.03080 Dpc=+0.00775 Dsl=-0.04492 hw=0.00184 > <  within z +414.057 adj z +287.881  (5+2 s)
A19 c0 y0=1 lam=(5.4996,10.3133,18.4395) k_hat=1.59550 rho_pc=+0.23505 IG_pc=0.02842 IG_sl=0.09930 I=0.04573 cells=112541 SE_diff=0.00022 | NM: I=0.10508 exact=0.10342 bias=+0.00166 cellsNM=79731 SE_NM=0.00020 | Icorr=0.04406 Dpc=+0.01565 Dsl=-0.05523 hw=0.00588 > <  within z +324.992 adj z +217.987  (5+3 s)
A19 c0 y0=2 lam=(10.3133,18.4395,31.9715) k_hat=1.35002 rho_pc=+0.21978 IG_pc=0.02475 IG_sl=0.11285 I=0.05830 cells=258626 SE_diff=0.00028 | NM: I=0.12074 exact=0.11626 bias=+0.00448 cellsNM=200438 SE_NM=0.00025 | Icorr=0.05382 Dpc=+0.02907 Dsl=-0.05903 hw=0.01305 > <  within z +208.969 adj z +165.907  (5+3 s)
A19 c0 y0=3 lam=(18.4395,31.9715,54.3129) k_hat=1.13568 rho_pc=+0.17375 IG_pc=0.01533 IG_sl=0.12035 I=0.07425 cells=524563 SE_diff=0.00040 | NM: I=0.13617 exact=0.12348 bias=+0.01270 cellsNM=450148 SE_NM=0.00033 | Icorr=0.06156 Dpc=+0.04623 Dsl=-0.05879 hw=0.03168 > <  within z +119.806 adj z +129.798  (5+3 s)
A19 c0 y0=4 lam=(31.9715,54.3129,90.9646) k_hat=0.95366 rho_pc=+0.09611 IG_pc=0.00464 IG_sl=0.12455 I=0.10191 cells=967062 SE_diff=0.00042 | NM: I=0.16102 exact=0.12743 bias=+0.03359 cellsNM=903475 SE_NM=0.00035 | Icorr=0.06831 Dpc=+0.06367 Dsl=-0.05623 hw=0.07409 undecided undecided  within z +68.454 adj z +89.952  (5+4 s)
A19 c0 y0=5 lam=(54.3129,90.9646,150.8487) k_hat=0.80209 rho_pc=-0.01532 IG_pc=0.00012 IG_sl=0.12696 I=0.15179 cells=1649282 SE_diff=0.00066 | NM: I=0.20866 exact=0.12959 bias=+0.07907 cellsNM=1610914 SE_NM=0.00036 | Icorr=0.07272 Dpc=+0.07260 Dsl=-0.05424 hw=0.16492 undecided undecided  within z +45.079 adj z +60.032  (5+7 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_A19_c1.log <==
A19 c1 y0=0 lam=(1.1000,1.6967,2.6191) k_hat=1.32281 rho_pc=+0.24076 IG_pc=0.02986 IG_sl=0.05642 I=0.02792 cells=10769 SE_diff=0.00009 | NM: I=0.05999 exact=0.05991 bias=+0.00008 cellsNM=6178 SE_NM=0.00013 | Icorr=0.02784 Dpc=-0.00202 Dsl=-0.02858 hw=0.00091 < <  within z +203.719 adj z +150.089  (5+2 s)
A19 c1 y0=1 lam=(1.6967,2.6191,4.0683) k_hat=0.98566 rho_pc=+0.29781 IG_pc=0.04644 IG_sl=0.08330 I=0.04252 cells=25514 SE_diff=0.00016 | NM: I=0.08433 exact=0.08402 bias=+0.00030 cellsNM=15469 SE_NM=0.00015 | Icorr=0.04222 Dpc=-0.00422 Dsl=-0.04109 hw=0.00187 < <  within z +168.160 adj z +121.963  (5+2 s)
A19 c1 y0=2 lam=(2.6191,4.0683,6.3631) k_hat=0.76286 rho_pc=+0.32249 IG_pc=0.05491 IG_sl=0.10313 I=0.05644 cells=53212 SE_diff=0.00030 | NM: I=0.10146 exact=0.10078 bias=+0.00068 cellsNM=36863 SE_NM=0.00017 | Icorr=0.05576 Dpc=+0.00085 Dsl=-0.04738 hw=0.00335 undecided <  within z +110.871 adj z +95.584  (5+3 s)
A19 c1 y0=3 lam=(4.0683,6.3631,10.0157) k_hat=0.60821 rho_pc=+0.31968 IG_pc=0.05390 IG_sl=0.11554 I=0.06962 cells=101848 SE_diff=0.00056 | NM: I=0.11281 exact=0.11070 bias=+0.00211 cellsNM=81988 SE_NM=0.00022 | Icorr=0.06751 Dpc=+0.01361 Dsl=-0.04803 hw=0.00765 > <  within z +61.119 adj z +68.646  (4+3 s)
A19 c1 y0=4 lam=(6.3631,10.0157,15.8563) k_hat=0.49606 rho_pc=+0.29576 IG_pc=0.04577 IG_sl=0.12275 I=0.08253 cells=182234 SE_diff=0.00095 | NM: I=0.12058 exact=0.11591 bias=+0.00467 cellsNM=170238 SE_NM=0.00024 | Icorr=0.07786 Dpc=+0.03209 Dsl=-0.04489 hw=0.01392 > <  within z +35.774 adj z +46.253  (4+3 s)
A19 c1 y0=5 lam=(10.0157,15.8563,25.2295) k_hat=0.41171 rho_pc=+0.24376 IG_pc=0.03063 IG_sl=0.12680 I=0.09687 cells=310077 SE_diff=0.00130 | NM: I=0.12985 exact=0.11819 bias=+0.01166 cellsNM=327959 SE_NM=0.00027 | Icorr=0.08521 Dpc=+0.05458 Dsl=-0.04159 hw=0.02861 > <  within z +23.795 adj z +32.591  (4+3 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_A19_c2.log <==
A19 c2 y0=0 lam=(0.5092,0.7003,1.0083) k_hat=0.75871 rho_pc=+0.23183 IG_pc=0.02762 IG_sl=0.04540 I=0.01903 cells=5313 SE_diff=0.00011 | NM: I=0.04561 exact=0.04554 bias=+0.00006 cellsNM=2768 SE_NM=0.00009 | Icorr=0.01897 Dpc=-0.00865 Dsl=-0.02643 hw=0.00081 < <  within z +134.862 adj z +110.418  (4+3 s)
A19 c2 y0=1 lam=(0.7003,1.0083,1.5023) k_hat=0.53147 rho_pc=+0.29870 IG_pc=0.04673 IG_sl=0.07387 I=0.03125 cells=11808 SE_diff=0.00018 | NM: I=0.06635 exact=0.06621 bias=+0.00014 cellsNM=6753 SE_NM=0.00015 | Icorr=0.03111 Dpc=-0.01562 Dsl=-0.04276 hw=0.00143 < <  within z +113.855 adj z +87.108  (4+2 s)
A19 c2 y0=2 lam=(1.0083,1.5023,2.2901) k_hat=0.40827 rho_pc=+0.33430 IG_pc=0.05926 IG_sl=0.09605 I=0.04376 cells=23440 SE_diff=0.00030 | NM: I=0.08127 exact=0.08084 bias=+0.00043 cellsNM=15602 SE_NM=0.00012 | Icorr=0.04333 Dpc=-0.01592 Dsl=-0.05272 hw=0.00256 < <  within z +79.664 adj z +67.267  (4+2 s)
A19 c2 y0=3 lam=(1.5023,2.2901,3.5498) k_hat=0.33024 rho_pc=+0.34299 IG_pc=0.06258 IG_sl=0.11082 I=0.05609 cells=43386 SE_diff=0.00066 | NM: I=0.09089 exact=0.09006 bias=+0.00083 cellsNM=33907 SE_NM=0.00015 | Icorr=0.05526 Dpc=-0.00732 Dsl=-0.05556 hw=0.00485 < <  within z +43.171 adj z +50.057  (4+2 s)
A19 c2 y0=4 lam=(2.2901,3.5498,5.5692) k_hat=0.27537 rho_pc=+0.33247 IG_pc=0.05857 IG_sl=0.12001 I=0.06788 cells=76072 SE_diff=0.00112 | NM: I=0.09669 exact=0.09514 bias=+0.00155 cellsNM=70013 SE_NM=0.00021 | Icorr=0.06633 Dpc=+0.00776 Dsl=-0.05369 hw=0.00794 undecided <  within z +23.536 adj z +31.286  (5+2 s)
A19 c2 y0=5 lam=(3.5498,5.5692,8.8157) k_hat=0.23394 rho_pc=+0.30033 IG_pc=0.04726 IG_sl=0.12544 I=0.07970 cells=127531 SE_diff=0.00166 | NM: I=0.10206 exact=0.09749 bias=+0.00458 cellsNM=136108 SE_NM=0.00020 | Icorr=0.07513 Dpc=+0.02786 Dsl=-0.05032 hw=0.01583 > <  within z +16.942 adj z +18.754  (4+3 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_U14_c1.log <==
U14 c1 y0=0 lam=(1.8278,3.2091,5.3234) k_hat=2.00407 rho_pc=+0.25621 IG_pc=0.03395 IG_sl=0.06477 I=0.03527 cells=15865 SE_diff=0.00008 | NM: I=0.06656 exact=0.06652 bias=+0.00004 cellsNM=11301 SE_NM=0.00011 | Icorr=0.03523 Dpc=+0.00129 Dsl=-0.02953 hw=0.00065 > <  within z +290.385 adj z +193.362  (5+2 s)
U14 c1 y0=1 lam=(3.2091,5.3234,8.5244) k_hat=1.81078 rho_pc=+0.30605 IG_pc=0.04917 IG_sl=0.08777 I=0.05179 cells=38120 SE_diff=0.00012 | NM: I=0.08892 exact=0.08856 bias=+0.00035 cellsNM=27071 SE_NM=0.00014 | Icorr=0.05143 Dpc=+0.00226 Dsl=-0.03634 hw=0.00174 > <  within z +287.346 adj z +154.337  (5+3 s)
U14 c1 y0=2 lam=(5.3234,8.5244,13.3199) k_hat=1.62838 rho_pc=+0.33134 IG_pc=0.05815 IG_sl=0.10442 I=0.06522 cells=80203 SE_diff=0.00021 | NM: I=0.10607 exact=0.10494 bias=+0.00112 cellsNM=59138 SE_NM=0.00017 | Icorr=0.06409 Dpc=+0.00594 Dsl=-0.04033 hw=0.00413 > <  within z +261.226 adj z +128.260  (5+3 s)
U14 c1 y0=3 lam=(8.5244,13.3199,20.4674) k_hat=1.45432 rho_pc=+0.33962 IG_pc=0.06128 IG_sl=0.11585 I=0.07692 cells=154285 SE_diff=0.00026 | NM: I=0.11870 exact=0.11628 bias=+0.00242 cellsNM=121523 SE_NM=0.00020 | Icorr=0.07449 Dpc=+0.01322 Dsl=-0.04135 hw=0.00745 > <  within z +210.010 adj z +102.117  (4+3 s)
U14 c1 y0=4 lam=(13.3199,20.4674,31.0560) k_hat=1.29440 rho_pc=+0.33404 IG_pc=0.05916 IG_sl=0.12306 I=0.08773 cells=275949 SE_diff=0.00036 | NM: I=0.12934 exact=0.12362 bias=+0.00572 cellsNM=235230 SE_NM=0.00028 | Icorr=0.08201 Dpc=+0.02286 Dsl=-0.04104 hw=0.01523 > <  within z +167.089 adj z +92.465  (4+3 s)
U14 c1 y0=5 lam=(20.4674,31.0560,46.6993) k_hat=1.15061 rho_pc=+0.31754 IG_pc=0.05314 IG_sl=0.12777 I=0.10081 cells=465908 SE_diff=0.00043 | NM: I=0.14020 exact=0.12835 bias=+0.01185 cellsNM=428419 SE_NM=0.00027 | Icorr=0.08896 Dpc=+0.03582 Dsl=-0.03881 hw=0.02782 > <  within z +129.280 adj z +75.899  (4+3 s)
U14 c1 y0=6 lam=(31.0560,46.6993,69.7360) k_hat=1.02414 rho_pc=+0.28752 IG_pc=0.04314 IG_sl=0.13063 I=0.11843 cells=749544 SE_diff=0.00048 | NM: I=0.15591 exact=0.13130 bias=+0.02461 cellsNM=737781 SE_NM=0.00038 | Icorr=0.09381 Dpc=+0.05067 Dsl=-0.03681 hw=0.05249 undecided undecided  within z +99.115 adj z +73.237  (5+4 s)
U14 c1 y0=7 lam=(46.6993,69.7360,103.6037) k_hat=0.91357 rho_pc=+0.24584 IG_pc=0.03117 IG_sl=0.13254 I=0.14592 cells=1155710 SE_diff=0.00066 | NM: I=0.18298 exact=0.13317 bias=+0.04981 cellsNM=1190790 SE_NM=0.00045 | Icorr=0.09611 Dpc=+0.06494 Dsl=-0.03642 hw=0.10279 undecided undecided  within z +78.815 adj z +65.033  (5+5 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_U14_c2.log <==
U14 c2 y0=0 lam=(0.7791,1.0785,1.4933) k_hat=1.52686 rho_pc=+0.22721 IG_pc=0.02650 IG_sl=0.03938 I=0.02182 cells=4630 SE_diff=0.00007 | NM: I=0.03935 exact=0.03928 bias=+0.00007 cellsNM=2659 SE_NM=0.00009 | Icorr=0.02176 Dpc=-0.00475 Dsl=-0.01763 hw=0.00069 < <  within z +139.154 adj z +97.152  (6+3 s)
U14 c2 y0=1 lam=(1.0785,1.4933,2.0722) k_hat=1.21193 rho_pc=+0.28812 IG_pc=0.04333 IG_sl=0.06071 I=0.03323 cells=9567 SE_diff=0.00012 | NM: I=0.05897 exact=0.05895 bias=+0.00003 cellsNM=5499 SE_NM=0.00012 | Icorr=0.03320 Dpc=-0.01013 Dsl=-0.02750 hw=0.00078 < <  within z +142.617 adj z +85.424  (6+3 s)
U14 c2 y0=2 lam=(1.4933,2.0722,2.8872) k_hat=0.98367 rho_pc=+0.33402 IG_pc=0.05915 IG_sl=0.08146 I=0.04499 cells=18075 SE_diff=0.00013 | NM: I=0.07753 exact=0.07753 bias=+0.00000 cellsNM=10785 SE_NM=0.00013 | Icorr=0.04499 Dpc=-0.01416 Dsl=-0.03647 hw=0.00075 < <  within z +132.987 adj z +77.538  (6+3 s)
U14 c2 y0=3 lam=(2.0722,2.8872,4.0404) k_hat=0.81465 rho_pc=+0.36513 IG_pc=0.07154 IG_sl=0.09872 I=0.05695 cells=32012 SE_diff=0.00020 | NM: I=0.09275 exact=0.09262 bias=+0.00013 cellsNM=21080 SE_NM=0.00016 | Icorr=0.05681 Dpc=-0.01473 Dsl=-0.04191 hw=0.00143 < <  within z +109.434 adj z +61.088  (6+3 s)
U14 c2 y0=4 lam=(2.8872,4.0404,5.6744) k_hat=0.68749 rho_pc=+0.38231 IG_pc=0.07901 IG_sl=0.11141 I=0.06822 cells=53780 SE_diff=0.00030 | NM: I=0.10409 exact=0.10362 bias=+0.00047 cellsNM=39456 SE_NM=0.00017 | Icorr=0.06774 Dpc=-0.01126 Dsl=-0.04367 hw=0.00267 < <  within z +99.676 adj z +55.527  (5+3 s)
U14 c2 y0=5 lam=(4.0404,5.6744,8.0074) k_hat=0.58920 rho_pc=+0.38925 IG_pc=0.08215 IG_sl=0.12047 I=0.07892 cells=86741 SE_diff=0.00035 | NM: I=0.11289 exact=0.11122 bias=+0.00167 cellsNM=71434 SE_NM=0.00019 | Icorr=0.07725 Dpc=-0.00490 Dsl=-0.04322 hw=0.00565 undecided <  within z +84.466 adj z +47.336  (4+3 s)
U14 c2 y0=6 lam=(5.6744,8.0074,11.3448) k_hat=0.51179 rho_pc=+0.38638 IG_pc=0.08084 IG_sl=0.12628 I=0.08948 cells=134992 SE_diff=0.00045 | NM: I=0.11944 exact=0.11603 bias=+0.00340 cellsNM=124866 SE_NM=0.00018 | Icorr=0.08608 Dpc=+0.00523 Dsl=-0.04020 hw=0.00930 undecided <  within z +62.977 adj z +40.113  (4+3 s)
U14 c2 y0=7 lam=(8.0074,11.3448,16.1213) k_hat=0.44948 rho_pc=+0.37633 IG_pc=0.07636 IG_sl=0.13010 I=0.10002 cells=204418 SE_diff=0.00070 | NM: I=0.12519 exact=0.11897 bias=+0.00622 cellsNM=209151 SE_NM=0.00024 | Icorr=0.09380 Dpc=+0.01744 Dsl=-0.03630 hw=0.01540 > <  within z +51.942 adj z +34.494  (4+3 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_U14_c3.log <==
U14 c3 y0=0 lam=(0.3678,0.4620,0.5974) k_hat=0.91985 rho_pc=+0.19987 IG_pc=0.02038 IG_sl=0.02836 I=0.01311 cells=2423 SE_diff=0.00007 | NM: I=0.02682 exact=0.02683 bias=-0.00001 cellsNM=1209 SE_NM=0.00007 | Icorr=0.01313 Dpc=-0.00726 Dsl=-0.01524 hw=0.00046 < <  within z +95.297 adj z +70.659  (6+3 s)
U14 c3 y0=1 lam=(0.4620,0.5974,0.7919) k_hat=0.66866 rho_pc=+0.26717 IG_pc=0.03703 IG_sl=0.04907 I=0.02173 cells=4688 SE_diff=0.00012 | NM: I=0.04289 exact=0.04294 bias=-0.00006 cellsNM=2371 SE_NM=0.00009 | Icorr=0.02179 Dpc=-0.01524 Dsl=-0.02728 hw=0.00081 < <  within z +96.601 adj z +62.661  (6+3 s)
U14 c3 y0=2 lam=(0.5974,0.7919,1.0681) k_hat=0.52508 rho_pc=+0.31889 IG_pc=0.05362 IG_sl=0.07000 I=0.03100 cells=8433 SE_diff=0.00015 | NM: I=0.05812 exact=0.05822 bias=-0.00010 cellsNM=4664 SE_NM=0.00011 | Icorr=0.03110 Dpc=-0.02252 Dsl=-0.03890 hw=0.00112 < <  within z +90.523 adj z +56.119  (6+2 s)
U14 c3 y0=3 lam=(0.7919,1.0681,1.4611) k_hat=0.43279 rho_pc=+0.35640 IG_pc=0.06792 IG_sl=0.08857 I=0.04093 cells=14464 SE_diff=0.00021 | NM: I=0.07145 exact=0.07124 bias=+0.00021 cellsNM=8860 SE_NM=0.00013 | Icorr=0.04072 Dpc=-0.02721 Dsl=-0.04785 hw=0.00168 < <  within z +77.217 adj z +43.584  (6+3 s)
U14 c3 y0=4 lam=(1.0681,1.4611,2.0194) k_hat=0.36830 rho_pc=+0.38121 IG_pc=0.07851 IG_sl=0.10321 I=0.05084 cells=23636 SE_diff=0.00030 | NM: I=0.08182 exact=0.08127 bias=+0.00055 cellsNM=16266 SE_NM=0.00013 | Icorr=0.05029 Dpc=-0.02822 Dsl=-0.05292 hw=0.00290 < <  within z +72.288 adj z +37.806  (5+2 s)
U14 c3 y0=5 lam=(1.4611,2.0194,2.8184) k_hat=0.32057 rho_pc=+0.39467 IG_pc=0.08466 IG_sl=0.11425 I=0.06074 cells=37024 SE_diff=0.00039 | NM: I=0.08940 exact=0.08868 bias=+0.00072 cellsNM=29005 SE_NM=0.00014 | Icorr=0.06002 Dpc=-0.02465 Dsl=-0.05424 hw=0.00348 < <  within z +62.875 adj z +32.144  (5+2 s)
U14 c3 y0=6 lam=(2.0194,2.8184,3.9581) k_hat=0.28360 rho_pc=+0.40235 IG_pc=0.08830 IG_sl=0.12183 I=0.07062 cells=56604 SE_diff=0.00046 | NM: I=0.09501 exact=0.09367 bias=+0.00135 cellsNM=50229 SE_NM=0.00018 | Icorr=0.06927 Dpc=-0.01903 Dsl=-0.05256 hw=0.00501 < <  within z +52.035 adj z +24.086  (3+2 s)
U14 c3 y0=7 lam=(2.8184,3.9581,5.5888) k_hat=0.25386 rho_pc=+0.39956 IG_pc=0.08697 IG_sl=0.12717 I=0.08004 cells=84634 SE_diff=0.00065 | NM: I=0.09953 exact=0.09705 bias=+0.00248 cellsNM=84081 SE_NM=0.00020 | Icorr=0.07756 Dpc=-0.00941 Dsl=-0.04962 hw=0.00772 < <  within z +43.436 adj z +23.120  (4+2 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_U19_c1.log <==
U19 c1 y0=0 lam=(2.7153,5.5781,10.5921) k_hat=1.88798 rho_pc=+0.21893 IG_pc=0.02456 IG_sl=0.07615 I=0.03290 cells=41101 SE_diff=0.00012 | NM: I=0.08202 exact=0.08165 bias=+0.00037 cellsNM=28086 SE_NM=0.00015 | Icorr=0.03253 Dpc=+0.00797 Dsl=-0.04362 hw=0.00185 > <  within z +413.791 adj z +280.534  (5+3 s)
U19 c1 y0=1 lam=(5.5781,10.5921,19.2040) k_hat=1.62480 rho_pc=+0.24450 IG_pc=0.03082 IG_sl=0.09949 I=0.04837 cells=114796 SE_diff=0.00020 | NM: I=0.10487 exact=0.10330 bias=+0.00157 cellsNM=81690 SE_NM=0.00017 | Icorr=0.04681 Dpc=+0.01599 Dsl=-0.05268 hw=0.00547 > <  within z +336.463 adj z +209.626  (5+3 s)
U19 c1 y0=2 lam=(10.5921,19.2040,33.8301) k_hat=1.39215 rho_pc=+0.23263 IG_pc=0.02782 IG_sl=0.11275 I=0.06182 cells=266594 SE_diff=0.00028 | NM: I=0.12076 exact=0.11610 bias=+0.00467 cellsNM=208005 SE_NM=0.00021 | Icorr=0.05715 Dpc=+0.02934 Dsl=-0.05560 hw=0.01337 > <  within z +237.262 adj z +163.954  (5+3 s)
U19 c1 y0=3 lam=(19.2040,33.8301,58.4919) k_hat=1.18859 rho_pc=+0.19279 IG_pc=0.01894 IG_sl=0.12031 I=0.07927 cells=546809 SE_diff=0.00035 | NM: I=0.13679 exact=0.12324 bias=+0.01356 cellsNM=473093 SE_NM=0.00030 | Icorr=0.06571 Dpc=+0.04678 Dsl=-0.05459 hw=0.03320 > <  within z +161.229 adj z +137.519  (5+3 s)
U19 c1 y0=4 lam=(33.8301,58.4919,99.8350) k_hat=1.01662 rho_pc=+0.12372 IG_pc=0.00771 IG_sl=0.12428 I=0.10911 cells=1021163 SE_diff=0.00039 | NM: I=0.16237 exact=0.12714 bias=+0.03523 cellsNM=962307 SE_NM=0.00046 | Icorr=0.07388 Dpc=+0.06617 Dsl=-0.05039 hw=0.07717 undecided undecided  within z +108.482 adj z +109.577  (5+4 s)
U19 c1 y0=5 lam=(58.4919,99.8350,168.8933) k_hat=0.87289 rho_pc=+0.02665 IG_pc=0.00036 IG_sl=0.12674 I=0.16459 cells=1761858 SE_diff=0.00048 | NM: I=0.21385 exact=0.12932 bias=+0.08452 cellsNM=1736254 SE_NM=0.00045 | Icorr=0.08006 Dpc=+0.07971 Dsl=-0.04668 hw=0.17418 undecided undecided  within z +77.679 adj z +92.234  (5+7 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_U19_c2.log <==
U19 c2 y0=0 lam=(1.1008,1.6966,2.6246) k_hat=1.32662 rho_pc=+0.24186 IG_pc=0.03014 IG_sl=0.05645 I=0.02805 cells=10610 SE_diff=0.00010 | NM: I=0.06000 exact=0.05993 bias=+0.00007 cellsNM=6082 SE_NM=0.00014 | Icorr=0.02797 Dpc=-0.00217 Dsl=-0.02848 hw=0.00092 < <  within z +214.255 adj z +153.920  (5+2 s)
U19 c2 y0=1 lam=(1.6966,2.6246,4.0832) k_hat=0.99016 rho_pc=+0.29702 IG_pc=0.04618 IG_sl=0.08327 I=0.04240 cells=25475 SE_diff=0.00019 | NM: I=0.08438 exact=0.08393 bias=+0.00045 cellsNM=15622 SE_NM=0.00015 | Icorr=0.04194 Dpc=-0.00424 Dsl=-0.04133 hw=0.00243 < <  within z +176.249 adj z +125.417  (5+2 s)
U19 c2 y0=2 lam=(2.6246,4.0832,6.4025) k_hat=0.77059 rho_pc=+0.32348 IG_pc=0.05526 IG_sl=0.10288 I=0.05658 cells=53288 SE_diff=0.00028 | NM: I=0.10172 exact=0.10077 bias=+0.00095 cellsNM=36660 SE_NM=0.00017 | Icorr=0.05564 Dpc=+0.00037 Dsl=-0.04724 hw=0.00407 undecided <  within z +135.374 adj z +100.042  (5+3 s)
U19 c2 y0=3 lam=(4.0832,6.4025,10.1167) k_hat=0.61843 rho_pc=+0.32532 IG_pc=0.05593 IG_sl=0.11568 I=0.06988 cells=102076 SE_diff=0.00040 | NM: I=0.11248 exact=0.11081 bias=+0.00167 cellsNM=82063 SE_NM=0.00017 | Icorr=0.06820 Dpc=+0.01227 Dsl=-0.04747 hw=0.00591 > <  within z +95.107 adj z +77.950  (4+3 s)
U19 c2 y0=4 lam=(6.4025,10.1167,16.0964) k_hat=0.50959 rho_pc=+0.30339 IG_pc=0.04828 IG_sl=0.12262 I=0.08293 cells=183032 SE_diff=0.00064 | NM: I=0.12090 exact=0.11619 bias=+0.00472 cellsNM=169833 SE_NM=0.00025 | Icorr=0.07822 Dpc=+0.02994 Dsl=-0.04440 hw=0.01292 > <  within z +64.376 adj z +65.281  (4+3 s)
U19 c2 y0=5 lam=(10.1167,16.0964,25.7626) k_hat=0.42839 rho_pc=+0.26404 IG_pc=0.03613 IG_sl=0.12680 I=0.09721 cells=312046 SE_diff=0.00093 | NM: I=0.13024 exact=0.11874 bias=+0.01149 cellsNM=327040 SE_NM=0.00030 | Icorr=0.08572 Dpc=+0.04959 Dsl=-0.04107 hw=0.02689 > <  within z +46.434 adj z +49.660  (4+3 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_U19_c3.log <==
U19 c3 y0=0 lam=(0.5093,0.6999,1.0094) k_hat=0.76099 rho_pc=+0.23248 IG_pc=0.02778 IG_sl=0.04548 I=0.01896 cells=5275 SE_diff=0.00010 | NM: I=0.04548 exact=0.04551 bias=-0.00004 cellsNM=2730 SE_NM=0.00010 | Icorr=0.01900 Dpc=-0.00878 Dsl=-0.02648 hw=0.00071 < <  within z +146.697 adj z +114.818  (5+2 s)
U19 c3 y0=1 lam=(0.6999,1.0094,1.5042) k_hat=0.53358 rho_pc=+0.29811 IG_pc=0.04654 IG_sl=0.07382 I=0.03115 cells=11828 SE_diff=0.00022 | NM: I=0.06639 exact=0.06610 bias=+0.00029 cellsNM=6724 SE_NM=0.00012 | Icorr=0.03086 Dpc=-0.01568 Dsl=-0.04296 hw=0.00203 < <  within z +121.196 adj z +91.645  (5+2 s)
U19 c3 y0=2 lam=(1.0094,1.5042,2.2956) k_hat=0.41236 rho_pc=+0.33308 IG_pc=0.05879 IG_sl=0.09564 I=0.04352 cells=23530 SE_diff=0.00029 | NM: I=0.08132 exact=0.08086 bias=+0.00045 cellsNM=15390 SE_NM=0.00014 | Icorr=0.04307 Dpc=-0.01573 Dsl=-0.05257 hw=0.00269 < <  within z +95.102 adj z +71.956  (4+2 s)
U19 c3 y0=3 lam=(1.5042,2.2956,3.5658) k_hat=0.33560 rho_pc=+0.34760 IG_pc=0.06439 IG_sl=0.11102 I=0.05600 cells=43586 SE_diff=0.00042 | NM: I=0.09086 exact=0.09023 bias=+0.00063 cellsNM=33441 SE_NM=0.00016 | Icorr=0.05537 Dpc=-0.00902 Dsl=-0.05565 hw=0.00345 < <  within z +69.137 adj z +52.398  (4+2 s)
U19 c3 y0=4 lam=(2.2956,3.5658,5.6092) k_hat=0.28252 rho_pc=+0.33872 IG_pc=0.06093 IG_sl=0.11985 I=0.06778 cells=76072 SE_diff=0.00074 | NM: I=0.09738 exact=0.09559 bias=+0.00179 cellsNM=69120 SE_NM=0.00020 | Icorr=0.06599 Dpc=+0.00505 Dsl=-0.05386 hw=0.00701 undecided <  within z +46.726 adj z +43.307  (4+2 s)
U19 c3 y0=5 lam=(3.5658,5.6092,8.9096) k_hat=0.24324 rho_pc=+0.31945 IG_pc=0.05382 IG_sl=0.12528 I=0.07962 cells=128023 SE_diff=0.00101 | NM: I=0.10280 exact=0.09840 bias=+0.00440 cellsNM=134038 SE_NM=0.00022 | Icorr=0.07522 Dpc=+0.02140 Dsl=-0.05006 hw=0.01295 > <  within z +35.061 adj z +32.714  (4+3 s)


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriple_test_U19_c3_y5.log <==
U19 c3 y0=5 lam=(3.5658,5.6092,8.9096) k_hat=0.24324 rho_pc=+0.31945 IG_pc=0.05382 IG_sl=0.12528 I=0.07962 cells=128023 SE_diff=0.00101 | NM: I=0.10280 exact=0.09840 bias=+0.00440 cellsNM=134038 SE_NM=0.00022 | Icorr=0.07522 Dpc=+0.02140 Dsl=-0.05006 hw=0.01295 > <  within z +35.061 adj z +32.714  (3+3 s)
	Command being timed: "python3 prog/vtriple.py U19 3 5"
	User time (seconds): 5.61
	System time (seconds): 0.38
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:05.99
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 508652
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 93602
	Voluntary context switches: 1
	Involuntary context switches: 21
	Swaps: 0
	File system inputs: 0
	File system outputs: 16
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriples_done.txt <==
done T U19 3 0 1790184327
done T A19 1 0 1790184332
done T U19 2 0 1790184332
done T A19 0 0 1790184341
done T U19 1 0 1790184342
done T U14 3 0 1790184349
done T U14 1 0 1790184351
done T U14 2 0 1790184352
done T A19 2 0 1790184368
done T A14 1 0 1790184387
done T A14 2 0 1790184391
done T A14 0 0 1790184394
done C A19 - 0 1790184423
done C A19cap - 0 1790184432
done C A14 - 0 1790184445
done C A14cap - 0 1790184450
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vtriples_start.txt <==
1790184288


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_A14.log <==
A14 (item13): N = 10000000, 40 chunks, stored dtype ['uint16'], 10 s
  cut 0.0: largest 0.5-bin 8978, largest unit window 15840; means 1.8217 3.1772 5.2287 8.2918 12.8244 19.4702 29.1730 43.2794 63.7232 93.2680
  cut 0.1: largest 0.5-bin 2918, largest unit window 5098; means 0.7788 1.0789 1.4925 2.0683 2.8769 4.0174 5.6325 7.9220 11.1838 15.8292
  cut 0.3: largest 0.5-bin 1692, largest unit window 3032; means 0.3676 0.4622 0.5979 0.7915 1.0669 1.4580 2.0142 2.8041 3.9323 5.5399
  events with a unit-window count above 32767: 0


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_A14cap.log <==
A14cap (item13): N = 10000000, 40 chunks, stored dtype ['uint16'], 8 s
  cut 0.0: largest 0.5-bin 365, largest unit window 680; means 1.7537 2.9623 4.7215 7.2381 10.8082 15.8254 22.8268 32.5509 45.9967 64.5476
  cut 0.1: largest 0.5-bin 61, largest unit window 107; means 0.7264 0.9517 1.2406 1.6159 2.1096 2.7612 3.6236 4.7717 6.3066 8.3642
  cut 0.3: largest 0.5-bin 21, largest unit window 34; means 0.3219 0.3668 0.4283 0.5108 0.6216 0.7687 0.9637 1.2223 1.5674 2.0272
  events with a unit-window count above 32767: 0


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_A14uv.log <==
A14uv (item13): N = 2000000, 8 chunks, stored dtype ['uint16'], 2 s
  cut 0.0: largest 0.5-bin 18339, largest unit window 31908; means 3.1976 6.9245 13.4281 24.3548 42.1993 70.7521 115.6722 185.4291 292.7136 456.2860
  cut 0.01: largest 0.5-bin 6410, largest unit window 11346; means 1.8266 3.2112 5.3263 8.5232 13.3173 20.4645 31.0565 46.6908 69.7394 103.6073
  cut 0.1: largest 0.5-bin 1976, largest unit window 3481; means 0.7794 1.0805 1.4933 2.0717 2.8864 4.0380 5.6760 8.0064 11.3491 16.1310
  cut 0.3: largest 0.5-bin 1092, largest unit window 1947; means 0.3676 0.4628 0.5977 0.7916 1.0675 1.4601 2.0215 2.8178 3.9611 5.5918
  events with a unit-window count above 32767: 0


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_A19.log <==
A19 (item13): N = 10000000, 40 chunks, stored dtype ['uint16'], 8 s
  cut 0.0: largest 0.5-bin 21201, largest unit window 35027; means 2.7007 5.4996 10.3133 18.4395 31.9715 54.3129 90.9646 150.8487
  cut 0.1: largest 0.5-bin 7391, largest unit window 12402; means 1.1000 1.6967 2.6191 4.0683 6.3631 10.0157 15.8563 25.2295
  cut 0.3: largest 0.5-bin 4237, largest unit window 7165; means 0.5092 0.7003 1.0083 1.5023 2.2901 3.5498 5.5692 8.8157
  events with a unit-window count above 32767: 1
    {'chunk': 22, 'event_in_chunk': 158723, 'event': 5658723, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 35027, 'int16_cast': -30509, 'bins': [13826, 21201]}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_A19cap.log <==
A19cap (item13): N = 10000000, 40 chunks, stored dtype ['uint16'], 7 s
  cut 0.0: largest 0.5-bin 607, largest unit window 1051; means 2.5829 5.0424 9.0518 15.4432 25.4804 41.0884 65.1592 102.0853
  cut 0.1: largest 0.5-bin 100, largest unit window 173; means 1.0153 1.4520 2.0671 2.9488 4.2239 6.0911 8.8378 12.9005
  cut 0.3: largest 0.5-bin 27, largest unit window 44; means 0.4381 0.5276 0.6620 0.8598 1.1470 1.5691 2.1865 3.0934
  events with a unit-window count above 32767: 0


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_TOY.log <==
TOY (item13): N = 10000000, 40 chunks, stored dtype ['uint16'], 2 s
  cut 0.0: largest 0.5-bin 76, largest unit window 139; means 0.4920 0.7339 1.0948 1.6334 2.4368 3.6351 5.4211 8.0873
  events with a unit-window count above 32767: 0


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_TOY2.log <==
TOY2 (item13): N = 10000000, 40 chunks, stored dtype ['uint16'], 2 s
  cut 0.0: largest 0.5-bin 81, largest unit window 134; means 0.4923 0.7346 1.0948 1.6332 2.4373 3.6378 5.4250 8.0948
  events with a unit-window count above 32767: 0


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_U14.log <==
U14 (uv): N = 10000000, 40 chunks, stored dtype ['int32'], 14 s
  cut 0.0: largest 0.5-bin 25256, largest unit window 43984; means 3.1990 6.9207 13.4218 24.3505 42.1981 70.7440 115.6615 185.4354 292.7131 456.2666
  cut 0.01: largest 0.5-bin 8449, largest unit window 14766; means 1.8278 3.2091 5.3234 8.5244 13.3199 20.4674 31.0560 46.6993 69.7360 103.6037
  cut 0.1: largest 0.5-bin 2392, largest unit window 4231; means 0.7791 1.0785 1.4933 2.0722 2.8872 4.0404 5.6744 8.0074 11.3448 16.1213
  cut 0.3: largest 0.5-bin 1323, largest unit window 2336; means 0.3678 0.4620 0.5974 0.7919 1.0681 1.4611 2.0194 2.8184 3.9581 5.5888
  events with a unit-window count above 32767: 3
    {'chunk': 26, 'event_in_chunk': 203934, 'event': 6703934, 'cut_index': 0, 'cut': 0.0, 'window': [9, 10], 'count': 36383, 'int16_cast': -29153, 'bins': [15516, 20867]}
    {'chunk': 27, 'event_in_chunk': 31263, 'event': 6781263, 'cut_index': 0, 'cut': 0.0, 'window': [9, 10], 'count': 43984, 'int16_cast': -21552, 'bins': [18728, 25256]}
    {'chunk': 37, 'event_in_chunk': 191551, 'event': 9441551, 'cut_index': 0, 'cut': 0.0, 'window': [9, 10], 'count': 35981, 'int16_cast': -29555, 'bins': [15325, 20656]}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_U19.log <==
U19 (uv): N = 10000000, 40 chunks, stored dtype ['int32'], 14 s
  cut 0.0: largest 0.5-bin 38532, largest unit window 65280; means 4.9851 13.1331 29.7834 61.9434 121.7990 230.2865 423.1203 760.8177
  cut 0.01: largest 0.5-bin 12697, largest unit window 21713; means 2.7153 5.5781 10.5921 19.2040 33.8301 58.4919 99.8350 168.8933
  cut 0.1: largest 0.5-bin 3608, largest unit window 6263; means 1.1008 1.6966 2.6246 4.0832 6.4025 10.1167 16.0964 25.7626
  cut 0.3: largest 0.5-bin 1948, largest unit window 3279; means 0.5093 0.6999 1.0094 1.5042 2.2956 3.5658 5.6092 8.9096
  events with a unit-window count above 32767: 33
    {'chunk': 0, 'event_in_chunk': 107245, 'event': 107245, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 37019, 'int16_cast': -28517, 'bins': [14858, 22161]}
    {'chunk': 0, 'event_in_chunk': 222345, 'event': 222345, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 42220, 'int16_cast': -23316, 'bins': [16479, 25741]}
    {'chunk': 1, 'event_in_chunk': 149989, 'event': 399989, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 32849, 'int16_cast': -32687, 'bins': [13524, 19325]}
    {'chunk': 3, 'event_in_chunk': 231977, 'event': 981977, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 35516, 'int16_cast': -30020, 'bins': [14688, 20828]}
    {'chunk': 6, 'event_in_chunk': 226060, 'event': 1726060, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 43329, 'int16_cast': -22207, 'bins': [17089, 26240]}
    {'chunk': 8, 'event_in_chunk': 78165, 'event': 2078165, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 35740, 'int16_cast': -29796, 'bins': [14624, 21116]}
    {'chunk': 9, 'event_in_chunk': 29358, 'event': 2279358, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 49153, 'int16_cast': -16383, 'bins': [19607, 29546]}
    {'chunk': 10, 'event_in_chunk': 175320, 'event': 2675320, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 33653, 'int16_cast': -31883, 'bins': [13686, 19967]}
    {'chunk': 11, 'event_in_chunk': 45545, 'event': 2795545, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 53680, 'int16_cast': -11856, 'bins': [21711, 31969]}
    {'chunk': 11, 'event_in_chunk': 168729, 'event': 2918729, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 65280, 'int16_cast': -256, 'bins': [26777, 38503]}
    {'chunk': 12, 'event_in_chunk': 75388, 'event': 3075388, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 38650, 'int16_cast': -26886, 'bins': [15705, 22945]}
    {'chunk': 12, 'event_in_chunk': 232159, 'event': 3232159, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 64793, 'int16_cast': -743, 'bins': [26261, 38532]}
    {'chunk': 14, 'event_in_chunk': 49698, 'event': 3549698, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 41336, 'int16_cast': -24200, 'bins': [16633, 24703]}
    {'chunk': 14, 'event_in_chunk': 215945, 'event': 3715945, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 48066, 'int16_cast': -17470, 'bins': [19175, 28891]}
    {'chunk': 15, 'event_in_chunk': 8989, 'event': 3758989, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 35417, 'int16_cast': -30119, 'bins': [14378, 21039]}
    {'chunk': 20, 'event_in_chunk': 227585, 'event': 5227585, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 39971, 'int16_cast': -25565, 'bins': [16552, 23419]}
    {'chunk': 24, 'event_in_chunk': 90358, 'event': 6090358, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 42658, 'int16_cast': -22878, 'bins': [17781, 24877]}
    {'chunk': 24, 'event_in_chunk': 137939, 'event': 6137939, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 48118, 'int16_cast': -17418, 'bins': [19220, 28898]}
    {'chunk': 29, 'event_in_chunk': 31935, 'event': 7281935, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 41972, 'int16_cast': -23564, 'bins': [16820, 25152]}
    {'chunk': 30, 'event_in_chunk': 218062, 'event': 7718062, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 35449, 'int16_cast': -30087, 'bins': [14641, 20808]}
    {'chunk': 33, 'event_in_chunk': 79818, 'event': 8329818, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 39001, 'int16_cast': -26535, 'bins': [15690, 23311]}
    {'chunk': 33, 'event_in_chunk': 143571, 'event': 8393571, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 37261, 'int16_cast': -28275, 'bins': [15254, 22007]}
    {'chunk': 34, 'event_in_chunk': 30769, 'event': 8530769, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 38088, 'int16_cast': -27448, 'bins': [15140, 22948]}
    {'chunk': 34, 'event_in_chunk': 219307, 'event': 8719307, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 46188, 'int16_cast': -19348, 'bins': [19136, 27052]}
    {'chunk': 35, 'event_in_chunk': 110548, 'event': 8860548, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 37095, 'int16_cast': -28441, 'bins': [15156, 21939]}
    {'chunk': 35, 'event_in_chunk': 111331, 'event': 8861331, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 42056, 'int16_cast': -23480, 'bins': [16613, 25443]}
    {'chunk': 35, 'event_in_chunk': 213843, 'event': 8963843, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 39286, 'int16_cast': -26250, 'bins': [16085, 23201]}
    {'chunk': 36, 'event_in_chunk': 56913, 'event': 9056913, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 35930, 'int16_cast': -29606, 'bins': [14127, 21803]}
    {'chunk': 37, 'event_in_chunk': 182503, 'event': 9432503, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 34223, 'int16_cast': -31313, 'bins': [13631, 20592]}
    {'chunk': 37, 'event_in_chunk': 190152, 'event': 9440152, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 41495, 'int16_cast': -24041, 'bins': [16715, 24780]}
    {'chunk': 38, 'event_in_chunk': 31025, 'event': 9531025, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 33481, 'int16_cast': -32055, 'bins': [13820, 19661]}
    {'chunk': 39, 'event_in_chunk': 87621, 'event': 9837621, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 33765, 'int16_cast': -31771, 'bins': [13480, 20285]}
    {'chunk': 39, 'event_in_chunk': 227716, 'event': 9977716, 'cut_index': 0, 'cut': 0.0, 'window': [7, 8], 'count': 38490, 'int16_cast': -27046, 'bins': [15697, 22793]}


==> anc/calc_SHORT/item13/uvcheck/verify/v2/logs/vwin_done.txt <==
done U19 0 1790183930
done U14 0 1790183930
done A19 0 1790183938
done A14 0 1790183940
done A14cap 0 1790183946
done A19cap 0 1790183947
done A14uv 0 1790183948
done TOY 0 1790183949
done TOY2 0 1790183950
ALLDONE


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/run_vprod.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../../../../.." && pwd)"   # the folder anc/ of the package
# warm-up (compile into v2/numba_cache), then the 16 chunks of W19 with at most 6 processes
V2=$PKG/calc_SHORT/item13/uvcheck/verify/v2
cd "$V2" || exit 1
export OPENBLAS_NUM_THREADS=1 NUMBA_CACHE_DIR=$V2/numba_cache PYTHONDONTWRITEBYTECODE=1
date +%s > logs/vprod_start.txt
( ulimit -v 1500000; python3 prog/vprod.py 4999 ) > logs/vprod_warmup.log 2>&1
seq 0 15 | xargs -P 6 -I{} bash -c '( ulimit -v 1500000; python3 prog/vprod.py {} ) >> logs/vprod.log 2>&1; echo "done {} $? $(date +%s)" >> logs/vprod_done.txt'
date +%s > logs/vprod_end.txt
echo ALLDONE >> logs/vprod_done.txt


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/run_vreps.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../../../../.." && pwd)"   # the folder anc/ of the package
# replicate bias controls (8 per triple) for the 84 matched triples, and the cause check; at most 8 python processes
V2=$PKG/calc_SHORT/item13/uvcheck/verify/v2
cd "$V2" || exit 1
export OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1
printf "R U19 1 0,1,2,3,4,5\nR U19 2 0,1,2,3,4,5\nR U19 3 0,1,2,3,4,5\nR U14 1 0,1,2,3,4,5,6,7\nR U14 2 0,1,2,3,4,5,6,7\nR U14 3 0,1,2,3,4,5,6,7\nR A19 0 0,1,2,3,4,5\nR A19 1 0,1,2,3,4,5\nR A19 2 0,1,2,3,4,5\nR A14 0 0,1,2,3,4,5,6,7\nR A14 1 0,1,2,3,4,5,6,7\nR A14 2 0,1,2,3,4,5,6,7\nX - - -\n" | \
  xargs -P 8 -L 1 bash -c 'if [ $0 = R ]; then ( ulimit -v 1500000; python3 prog/vbias_reps.py $1 $2 $3 8 ) > logs/vreps_$1_c$2.log 2>&1; else ( ulimit -v 1500000; python3 prog/vcause.py ) > logs/vcause.log 2>&1; fi; echo "done $0 $1 $2 $? $(date +%s)" >> logs/vreps_done.txt'
echo ALLDONE >> logs/vreps_done.txt


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/run_vtriples.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../../../../.." && pwd)"   # the folder anc/ of the package
# after the production: the 12 triple jobs and the 4 contrast jobs, at most 8 python processes
V2=$PKG/calc_SHORT/item13/uvcheck/verify/v2
cd "$V2" || exit 1
export OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1
while [ ! -f logs/vprod_end.txt ]; do sleep 5; done
date +%s > logs/vtriples_start.txt
printf "T U19 1 0,1,2,3,4,5\nT U19 2 0,1,2,3,4,5\nT U19 3 0,1,2,3,4,5\nT U14 1 0,1,2,3,4,5,6,7\nT U14 2 0,1,2,3,4,5,6,7\nT U14 3 0,1,2,3,4,5,6,7\nT A19 0 0,1,2,3,4,5\nT A19 1 0,1,2,3,4,5\nT A19 2 0,1,2,3,4,5\nT A14 0 0,1,2,3,4,5,6,7\nT A14 1 0,1,2,3,4,5,6,7\nT A14 2 0,1,2,3,4,5,6,7\nC A19 - -\nC A14 - -\nC A14cap - -\nC A19cap - -\n" | \
  xargs -P 8 -L 1 bash -c 'if [ $0 = T ]; then ( ulimit -v 1500000; python3 prog/vtriple.py $1 $2 $3 ) > logs/vtriple_$1_c$2.log 2>&1; else ( ulimit -v 1500000; python3 prog/vcontrasts.py $1 ) > logs/vcontrasts_$1.log 2>&1; fi; echo "done $0 $1 $2 $? $(date +%s)" >> logs/vtriples_done.txt'
echo ALLDONE >> logs/vtriples_done.txt


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/run_vwin.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../../../../.." && pwd)"   # the folder anc/ of the package
# window extraction, two processes at a time (the production uses six)
V2=$PKG/calc_SHORT/item13/uvcheck/verify/v2
cd "$V2" || exit 1
export OPENBLAS_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1
printf "uv U19 1,2,3\nuv U14 1,2,3\nitem13 A19 0,1,2\nitem13 A14 0,1,2\nitem13 A14cap -\nitem13 A19cap -\nitem13 A14uv -\nitem13 TOY -\nitem13 TOY2 -\n" | \
  xargs -P 2 -L 1 bash -c '( ulimit -v 1500000; python3 prog/vwin.py $0 $1 $2 ) > logs/vwin_$1.log 2>&1; echo "done $1 $? $(date +%s)" >> logs/vwin_done.txt'
echo ALLDONE >> logs/vwin_done.txt


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vbias_reps.py <==
#!/usr/bin/env python3
"""Spread of the bias control over independent samples of Eq. (nm), used to explain sign differences between two
bias-control draws.

    python3 vbias_reps.py NAME IC Y0LIST NREP
For each depth: NREP further samples of Eq. (nm) of N events at the measured means and k_hat stored in
results/tri_NAME_cIC.json, numpy default_rng([20260923, 2929, crc32(NAME), IC, y0, rep + 1]) (entropy lists of
length 6; the main bias control of vtriple.py uses length 5).  For each sample: Grassberger estimate at full N,
occupied triples, bias = estimate - directly summed value (from the tri file).  The decision rule is then applied
with each replicate's bias and allowance, SE_diff of the cascade sample and SE_NM of the main bias-control
sample (the block standard deviation varies little between samples of the same law).
Output: results/reps_NAME_cIC.json.
"""
import sys, os, json, zlib, math
sys.dont_write_bytecode = True
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import vest
V2 = os.path.dirname(HERE)


def sign(D, hw):
    return ('>' if D > 0 else '<') if abs(D) > hw else 'undecided'


def main():
    name, ic = sys.argv[1], int(sys.argv[2])
    y0s = [int(v) for v in sys.argv[3].split(',')]
    nrep = int(sys.argv[4])
    T = json.load(open(os.path.join(V2, 'results', f'tri_{name}_c{ic}.json')))
    N = T['N']
    out = dict(name=name, ic=ic, N=N, nrep=nrep, depths={})
    fn = os.path.join(V2, 'results', f'reps_{name}_c{ic}.json')
    for y0 in y0s:
        r = T['depths'][str(y0)]
        if r['nm'] is None:
            continue
        reps = []
        for rep in range(nrep):
            ent = [20260923, 2929, zlib.crc32(name.encode()), ic, y0, rep + 1]
            s = vest.draw_nm(r['k_hat'], r['lam'], N, ent)
            I, cn = vest.cmi_grass(*s)
            del s
            bias = I - r['nm']['exact']
            allow = abs(bias)*max(1.0, r['ncells']/cn)
            hw = 2*allow + 4*math.hypot(r['SE_diff'], r['SE_NM'])
            Ic = r['I_grass'] - bias
            reps.append(dict(seed_entropy=ent, I_NM=I, cells_NM=cn, bias=bias, allowance=allow, hw=hw,
                             D_pc=Ic - r['IG_pc'], D_slope=Ic - r['IG_slope'],
                             sign_pc=sign(Ic - r['IG_pc'], hw), sign_slope=sign(Ic - r['IG_slope'], hw)))
        b = np.array([x['bias'] for x in reps])
        cnt = {f: {s_: sum(1 for x in reps if x[f'sign_{f}'] == s_) for s_ in ('<', '>', 'undecided')} for f in ('pc', 'slope')}
        out['depths'][str(y0)] = dict(reps=reps, bias_mean=float(b.mean()), bias_sd=float(b.std(ddof=1)),
                                      bias_main=r['bias_NM'], SE_NM_main=r['SE_NM'], sign_counts=cnt)
        print(f"{name} c{ic} y0={y0}: bias main {r['bias_NM']:+.6f}; {nrep} replicates mean {b.mean():+.6f} sd {b.std(ddof=1):.6f} "
              f"(SE_NM {r['SE_NM']:.6f}); signs pc {cnt['pc']} slope {cnt['slope']}", flush=True)
        with open(fn + '.tmp', 'w') as f:
            json.dump(out, f, indent=1)
        os.replace(fn + '.tmp', fn)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vcause.py <==
#!/usr/bin/env python3
"""Cause of the differences of rho_pc and I_G(pc) between this verifier and the worker beyond the declared 1e-9
relative tolerance.  For the listed triples, rho_pc and I_G(pc) by three routes on the same windows:
  exact     integer sums and 40-digit decimal arithmetic (vest.gauss_from_sums, the v2 value);
  float64   np.cov of float64 arrays (ddof 1) followed by the Schur-complement formula written in the item13
            cmi_est docstring, s13 = C13 - C12 C32/C22 etc. (re-typed here, the item13 function is not called);
  ld        the same formula with the covariance of centred data accumulated in long double.
The worker's stored values (uvcheck/results, or the int64 record for A19 all y0 = 5) are printed beside them.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, json, math
sys.dont_write_bytecode = True
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import vest
V2 = os.path.dirname(HERE)
UV = _PKG + '/calc_SHORT/item13/uvcheck'
CASES = [('U14', 1, 4), ('U14', 1, 6), ('U14', 1, 7), ('U19', 1, 5), ('U19', 2, 4), ('U19', 3, 4), ('U14', 2, 0), ('A19', 0, 5)]


def schur(C):
    V2_ = C[1][1]
    s11 = C[0][0] - C[0][1]**2/V2_; s33 = C[2][2] - C[2][1]**2/V2_; s13 = C[0][2] - C[0][1]*C[2][1]/V2_
    rho = s13/np.sqrt(s11*s33)
    return rho, -0.5*np.log(1 - rho*rho)


def main():
    out = []
    for name, ic, y0 in CASES:
        N = json.load(open(os.path.join(V2, 'win', name, 'info.json')))['N']
        n = [np.fromfile(os.path.join(V2, 'win', name, f'c{ic}_w{y0 + i}.i32'), dtype=np.int32).astype(np.int64) for i in range(3)]
        es = vest.exact_sums(*n)
        g = vest.gauss_from_sums(es)
        X = np.stack([v.astype(np.float64) for v in n])
        rf, If = schur(np.cov(X))
        del X
        mu = np.array([np.longdouble(s)/np.longdouble(N) for s in es['S1']], dtype=np.longdouble)
        Cl = np.zeros((3, 3), dtype=np.longdouble)
        for st in range(0, N, 1 << 20):
            Dc = np.stack([v[st:st + (1 << 20)].astype(np.longdouble) for v in n]) - mu[:, None]
            Cl += Dc @ Dc.T
        Cl /= np.longdouble(N - 1)
        rl, Il = schur(Cl)
        if name == 'A19':
            W = json.load(open(os.path.join(UV, 'results', 'A19_c0_y5_int64.json')))['depth']['gauss']
        else:
            W = json.load(open(os.path.join(UV, 'results', f'{name}_c{ic}.json')))['depths'][str(y0)]['gauss']
        rec = dict(case=f"{name} c{ic} y0={y0}", exact=dict(rho_pc=g['rho_pc'], IG_pc=g['IG_pc']),
                   float64=dict(rho_pc=float(rf), IG_pc=float(If)), longdouble=dict(rho_pc=float(rl), IG_pc=float(Il)),
                   worker=dict(rho_pc=W['rho_pc'], IG_pc=W['IG_pc']))
        rec['rel_worker_vs_float64'] = abs(W['IG_pc'] - float(If))/g['IG_pc']
        rec['rel_worker_vs_exact'] = abs(W['IG_pc'] - g['IG_pc'])/g['IG_pc']
        rec['rel_longdouble_vs_exact'] = abs(float(Il) - g['IG_pc'])/g['IG_pc']
        out.append(rec)
        print(f"{rec['case']:14s} IG_pc exact {g['IG_pc']:.15e}  float64 {float(If):.15e}  long double {float(Il):.15e}  "
              f"worker {W['IG_pc']:.15e} | rel: worker-float64 {rec['rel_worker_vs_float64']:.1e}  worker-exact "
              f"{rec['rel_worker_vs_exact']:.1e}  longdouble-exact {rec['rel_longdouble_vs_exact']:.1e}", flush=True)
        del n
    with open(os.path.join(V2, 'results', 'vcause.json'), 'w') as f:
        json.dump(out, f, indent=1, default=float)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vcompare.py <==
#!/usr/bin/env python3
"""Comparison of the second verification (v2) with the worker's uvcheck results and with item13 summary.json.

Reads (never writes) uvcheck/uv_summary.json, uvcheck/results/U14_cIC.json, U19_cIC.json, A19_c0_y5_int64.json,
item13 summary.json, item13 results/A14_nmbias.json and A19_nmbias.json; reads this verifier's
results/tri_*.json, contrasts_*.json, prodcmp.json and win/*/info.json.  Writes results/vcompare.json and the
log on stdout.

Tolerances, fixed before the comparison (the same events enter both computations, so the differences are
floating-point differences):  window means 1e-12 relative;  six F, k_hat, rho_pc, I_G(pc), rho_slope,
I_G(slope) 1e-9 relative;  Grassberger estimate at full N 1e-10 absolute;  occupied triples equal;  SE_diff
1e-6 relative;  directly summed value of Eq. (nm) at the worker's (k_hat, lam) 1e-8 absolute;  contrast z 1e-6 relative.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, json, math
sys.dont_write_bytecode = True
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import vest
ITEM = _PKG + '/calc_SHORT/item13'
UV = os.path.join(ITEM, 'uvcheck')
V2 = os.path.dirname(HERE)
TOL = dict(lam=1e-12, F=1e-9, k_hat=1e-9, rho_pc=1e-9, IG_pc=1e-9, rho_slope=1e-9, IG_slope=1e-9, I_grass=1e-10,
           SE_diff=1e-6, exact=1e-8, z=1e-6)
NEW = {'A14': 'U14', 'A19': 'U19'}
RC = {0: 0.01, 1: 0.1, 2: 0.3}


def rel(a, b):
    return abs(a - b)/max(abs(b), 1e-300)


def sign(D, hw):
    return ('>' if D > 0 else '<') if abs(D) > hw else 'undecided'


def worker_rule(d, b):
    """the rule applied to the worker's stored inputs (check of uv_summary.json's arithmetic)."""
    bl = d['cmi_blocks']
    sed = bl[6][6]*math.sqrt(bl[6][3])/8.0
    se_nm = b['blocks'][6][4]/8.0
    allow = abs(b['bias_full'])*max(1.0, d['ncells']/b['ncells'])
    Ic = d['cmi_full_grass'] - b['bias_full']
    hw = 2*allow + 4*math.hypot(sed, se_nm)
    Dpc = Ic - d['gauss']['IG_pc']; Dsl = Ic - d['gauss']['IG_slope']
    return dict(SE_diff=sed, SE_NM=se_nm, allowance=allow, I_corr=Ic, half_width=hw, diff_pc=Dpc, diff_slope=Dsl,
                sign_pc=sign(Dpc, hw), sign_slope=sign(Dsl, hw))


def main():
    S = json.load(open(os.path.join(ITEM, 'summary.json')))
    US = json.load(open(os.path.join(UV, 'uv_summary.json')))
    table = {(r['coupling'], r['r_c'], r['y0']): r for r in US['table']}
    out = dict(tolerances=TOL, a=dict(rows=[]), b=dict(rows=[]), rho001=dict(rows=[]), c={}, d={}, notes=[])
    viol = []

    # ---------------- (a), (b): the 42 matched triples at rho = 0.001
    print("(a)/(b) rho = 0.001: this verifier (v2) against the worker (uvcheck), all 42 matched triples")
    print("  key                     | max rel diff: lam  F  k_hat  rho_pc IG_pc rho_sl IG_sl | dI_grass  cells | "
          "SE_diff rel | exact(worker k,lam) diff | worker: D_pc hw s_pc s_sl | v2: D_pc hw s_pc s_sl | bias w / v2 (z)")
    maxd = {k: 0.0 for k in TOL}
    for name in ('A14', 'A19'):
        for iv in (0, 1, 2):
            ic = iv + 1
            W = json.load(open(os.path.join(UV, 'results', f'{NEW[name]}_c{ic}.json')))
            M = json.load(open(os.path.join(V2, 'results', f'tri_{NEW[name]}_c{ic}.json')))
            for y0s, d in sorted(W['depths'].items(), key=lambda t: int(t[0])):
                y0 = int(y0s)
                m = M['depths'][y0s]; b = W['nmbias'][y0s]
                key = f"{NEW[name]} r_c={RC[iv]} y0={y0}"
                diffs = dict(lam=max(rel(m['lam'][i], d['lam'][i]) for i in range(3)),
                             F=max(rel(m['F'][l], d['F'][l]) for l in d['F']),
                             k_hat=rel(m['k_hat'], d['k_hat']),
                             rho_pc=rel(m['rho_pc'], d['gauss']['rho_pc']), IG_pc=rel(m['IG_pc'], d['gauss']['IG_pc']),
                             rho_slope=rel(m['rho_slope'], d['gauss']['rho_slope']), IG_slope=rel(m['IG_slope'], d['gauss']['IG_slope']),
                             I_grass=abs(m['I_grass'] - d['cmi_full_grass']))
                wr = worker_rule(d, b)
                diffs['SE_diff'] = rel(m['SE_diff'], wr['SE_diff'])
                ex_w, _, dfc = vest.cmi_nm(b['k'], b['lam'])
                diffs['exact'] = abs(ex_w - b['exact'])
                cells_eq = (m['ncells'] == d['ncells'])
                for k, v in diffs.items():
                    maxd[k] = max(maxd[k], v)
                    if v > TOL[k]:
                        viol.append(f"{key}: {k} differs by {v:.2e} (tolerance {TOL[k]:.0e})")
                if not cells_eq:
                    viol.append(f"{key}: occupied triples {m['ncells']} against {d['ncells']}")
                # the worker's uv_summary row
                row = table[(name, RC[iv], y0)]['rho0.001']
                ws = dict(D_pc=row['diff_pc'], hw=row['half_width'], sign_pc=row['sign_pc'], sign_slope=row['sign_slope'],
                          bias=row['bias_NM'], SE_NM=row['SE_NM'], allowance=row['allowance'])
                arith = max(abs(wr['diff_pc'] - ws['D_pc']), abs(wr['half_width'] - ws['hw']))
                if arith > 1e-12 or wr['sign_pc'] != ws['sign_pc'] or wr['sign_slope'] != ws['sign_slope']:
                    viol.append(f"{key}: uv_summary.json does not follow from the worker's own inputs ({arith:.1e})")
                zb = (m['bias_NM'] - ws['bias'])/math.hypot(m['SE_NM'], ws['SE_NM'])
                same = (m['sign_pc'] == ws['sign_pc'], m['sign_slope'] == ws['sign_slope'])
                out['a']['rows'].append(dict(key=key, coupling=name, iv=iv, y0=y0, diffs=diffs, cells_equal=cells_eq,
                                             exact_at_worker_params=dict(v2=ex_w, worker=b['exact'], v2_deficit=dfc),
                                             v2=dict(lam=m['lam'], F=m['F'], k_hat=m['k_hat'], rho_pc=m['rho_pc'], IG_pc=m['IG_pc'],
                                                     rho_slope=m['rho_slope'], IG_slope=m['IG_slope'], I_grass=m['I_grass'],
                                                     ncells=m['ncells'], SE_diff=m['SE_diff']),
                                             worker=dict(lam=d['lam'], rho_pc=d['gauss']['rho_pc'], IG_pc=d['gauss']['IG_pc'],
                                                         rho_slope=d['gauss']['rho_slope'], IG_slope=d['gauss']['IG_slope'],
                                                         I_grass=d['cmi_full_grass'], ncells=d['ncells'], SE_diff=wr['SE_diff'])))
                out['b']['rows'].append(dict(key=key, coupling=name, iv=iv, y0=y0,
                                             v2=dict(bias=m['bias_NM'], exact=m['nm']['exact'], I_NM=m['nm']['I_grass'],
                                                     cells_NM=m['nm']['ncells'], SE_NM=m['SE_NM'], allowance=m['allowance'],
                                                     I_corr=m['I_corr'], D_pc=m['diff_pc'], D_slope=m['diff_slope'],
                                                     hw=m['half_width'], sign_pc=m['sign_pc'], sign_slope=m['sign_slope'],
                                                     seed_entropy=m['nm']['seed_entropy']),
                                             worker=ws, z_bias_difference=zb, same_sign_pc=same[0], same_sign_slope=same[1]))
                print(f"  {key:24s}| {diffs['lam']:.0e} {diffs['F']:.0e} {diffs['k_hat']:.0e} {diffs['rho_pc']:.0e} {diffs['IG_pc']:.0e} "
                      f"{diffs['rho_slope']:.0e} {diffs['IG_slope']:.0e} | {diffs['I_grass']:.0e} {'eq' if cells_eq else 'NE'} | "
                      f"{diffs['SE_diff']:.0e} | {diffs['exact']:.0e} | {ws['D_pc']:+.5f} {ws['hw']:.5f} {ws['sign_pc']:>9s} {ws['sign_slope']:>9s} | "
                      f"{m['diff_pc']:+.5f} {m['half_width']:.5f} {m['sign_pc']:>9s} {m['sign_slope']:>9s} | "
                      f"{ws['bias']:+.5f} / {m['bias_NM']:+.5f} ({zb:+.2f})" + ("" if all(same) else "   SIGN DIFFERS"), flush=True)
    out['a']['max_diffs'] = maxd
    out['a']['violations'] = list(viol)
    print("  largest differences:", {k: f"{v:.1e}" for k, v in maxd.items()})
    print("  tolerance violations:", viol if viol else "none")

    # ---------------- rho = 0.01: this verifier's own recomputation (all 42 matched triples) against summary.json
    print("\nrho = 0.01: this verifier's recomputation from the item13 raw chunks (int64 windows) against summary.json")
    viol01 = []
    maxd01 = {k: 0.0 for k in ('lam', 'F', 'k_hat', 'rho_pc', 'IG_pc', 'IG_slope', 'I_grass', 'SE_diff')}
    fixw = json.load(open(os.path.join(UV, 'results', 'A19_c0_y5_int64.json')))
    for name in ('A14', 'A19'):
        B = json.load(open(os.path.join(ITEM, 'results', f'{name}_nmbias.json')))
        for iv in (0, 1, 2):
            M = json.load(open(os.path.join(V2, 'results', f'tri_{name}_c{iv}.json')))
            for y0s, s in sorted(S[name]['variants'][str(iv)]['depths'].items(), key=lambda t: int(t[0])):
                y0 = int(y0s); m = M['depths'][y0s]
                key = f"{name} r_c={'all' if iv == 0 else RC[iv]} y0={y0}"
                fixed = (name == 'A19' and iv == 0 and y0 == 5)
                if fixed:
                    d = fixw['depth']; ref = dict(lam=d['lam'], F=d['F'], k_hat=d['k_hat'], rho_pc=d['gauss']['rho_pc'],
                                                  IG_pc=d['gauss']['IG_pc'], IG_slope=d['gauss']['IG_slope'],
                                                  I_grass=d['cmi_full_grass'], SE_diff=d['cmi_blocks'][6][6]*8/8.0,
                                                  sign_pc=table[(name, RC[iv], y0)]['rho0.01_int64']['sign_pc'],
                                                  sign_slope=table[(name, RC[iv], y0)]['rho0.01_int64']['sign_slope'],
                                                  D_pc=table[(name, RC[iv], y0)]['rho0.01_int64']['diff_pc'],
                                                  hw=table[(name, RC[iv], y0)]['rho0.01_int64']['half_width'])
                else:
                    ref = dict(lam=s['lam'], F=s['F'], k_hat=s['k_hat'], rho_pc=s['rho_pc'], IG_pc=s['IG_pc'], IG_slope=s['IG_slope'],
                               I_grass=s['I_grass'], SE_diff=s['SE_diff'], sign_pc=s['sign_pc'], sign_slope=s['sign_slope'],
                               D_pc=s['diff_pc'], hw=2*s['unc'])
                diffs = dict(lam=max(rel(m['lam'][i], ref['lam'][i]) for i in range(3)),
                             F=max(rel(m['F'][l], ref['F'][l]) for l in ref['F']), k_hat=rel(m['k_hat'], ref['k_hat']),
                             rho_pc=rel(m['rho_pc'], ref['rho_pc']), IG_pc=rel(m['IG_pc'], ref['IG_pc']),
                             IG_slope=rel(m['IG_slope'], ref['IG_slope']), I_grass=abs(m['I_grass'] - ref['I_grass']),
                             SE_diff=rel(m['SE_diff'], ref['SE_diff']))
                for k, v in diffs.items():
                    maxd01[k] = max(maxd01[k], v)
                    tk = TOL.get(k, 1e-9)
                    if v > tk:
                        viol01.append(f"{key}: {k} differs by {v:.2e}")
                bb = B['variants'][str(iv)].get(y0s)
                ex_i13 = None
                if bb is not None and not fixed:
                    exv, _, _ = vest.cmi_nm(bb['k'], bb['lam'])
                    ex_i13 = abs(exv - bb['exact'])
                    maxd01['exact'] = max(maxd01.get('exact', 0.0), ex_i13)
                out['rho001']['rows'].append(dict(key=key, coupling=name, iv=iv, y0=y0, int16_corrected=fixed, diffs=diffs,
                                                  exact_diff_item13=ex_i13,
                                                  v2=dict(D_pc=m.get('diff_pc'), hw=m.get('half_width'), sign_pc=m['sign_pc'],
                                                          sign_slope=m['sign_slope'], bias=m.get('bias_NM')),
                                                  reference=dict(D_pc=ref['D_pc'], hw=ref['hw'], sign_pc=ref['sign_pc'],
                                                                 sign_slope=ref['sign_slope'])))
                print(f"  {key:22s} {'(int64)' if fixed else '       '} max rel: lam {diffs['lam']:.0e} F {diffs['F']:.0e} "
                      f"k {diffs['k_hat']:.0e} rho {diffs['rho_pc']:.0e} IGpc {diffs['IG_pc']:.0e} IGsl {diffs['IG_slope']:.0e} "
                      f"dI {diffs['I_grass']:.0e} SEd {diffs['SE_diff']:.0e} | ref D {ref['D_pc']:+.5f} hw {ref['hw']:.5f} "
                      f"{ref['sign_pc']:>9s} {ref['sign_slope']:>9s} | v2 D {m['diff_pc']:+.5f} hw {m['half_width']:.5f} "
                      f"{m['sign_pc']:>9s} {m['sign_slope']:>9s}" + ("" if (m['sign_pc'], m['sign_slope']) == (ref['sign_pc'], ref['sign_slope']) else "  SIGN DIFFERS"),
                      flush=True)
    out['rho001']['max_diffs'] = maxd01
    out['rho001']['violations'] = viol01
    print("  largest differences:", {k: f"{v:.1e}" for k, v in maxd01.items()})
    print("  violations:", viol01 if viol01 else "none")

    # ---------------- transitions and counts
    def counts(signs):
        c = {'<': 0, '>': 0, 'undecided': 0}
        for s_ in signs:
            c[s_] += 1
        return c
    old = {}; old_i64 = {}; mine01 = {}
    for r in out['rho001']['rows']:
        k = (r['coupling'], r['iv'], r['y0'])
        mine01[k] = (r['v2']['sign_pc'], r['v2']['sign_slope'])
    for name in ('A14', 'A19'):
        for iv in (0, 1, 2):
            for y0s, s in S[name]['variants'][str(iv)]['depths'].items():
                old[(name, iv, int(y0s))] = (s['sign_pc'], s['sign_slope'])
    old_i64 = dict(old)
    t = table[('A19', 0.01, 5)]['rho0.01_int64']
    old_i64[('A19', 0, 5)] = (t['sign_pc'], t['sign_slope'])
    neww = {(r['coupling'], r['iv'], r['y0']): (r['worker']['sign_pc'], r['worker']['sign_slope']) for r in out['b']['rows']}
    newv = {(r['coupling'], r['iv'], r['y0']): (r['v2']['sign_pc'], r['v2']['sign_slope']) for r in out['b']['rows']}
    tr = {}
    for lab, O, Nw in (('summary.json -> worker rho=0.001', old, neww), ('summary.json -> v2 rho=0.001', old, newv),
                       ('summary.json (A19 y0=5 int64) -> v2 rho=0.001', old_i64, newv),
                       ('v2 rho=0.01 -> v2 rho=0.001', mine01, newv)):
        tab = {}
        for form, idx in (('pc', 0), ('slope', 1)):
            ct = {}
            for k in O:
                x = f"{O[k][idx]} -> {Nw[k][idx]}"
                ct[x] = ct.get(x, 0) + 1
            tab[form] = dict(sorted(ct.items()))
        tr[lab] = tab
        print(f"\n transitions {lab}: pc {tab['pc']}  slope {tab['slope']}")
    out['transitions'] = tr
    for lab, D_ in (('summary.json rho=0.01', old), ('v2 rho=0.01', mine01), ('worker rho=0.001', neww), ('v2 rho=0.001', newv)):
        out.setdefault('counts', {})[lab] = dict(pc=counts([v[0] for v in D_.values()]), slope=counts([v[1] for v in D_.values()]))
        print(f" counts {lab}: pc {out['counts'][lab]['pc']}  slope {out['counts'][lab]['slope']}")
    above01 = sorted(k for k, v in old.items() if v[0] == '>')
    out['formerly_above_pc'] = [dict(key=f"{k[0]} iv={k[1]} y0={k[2]}", worker=neww[k][0], v2=newv[k][0]) for k in above01]
    print(f" triples above I_G(pc) at rho = 0.01 in summary.json: {len(above01)}; at rho = 0.001 worker "
          f"{counts([neww[k][0] for k in above01])}, v2 {counts([newv[k][0] for k in above01])}")
    newly = [f"{k} {f}" for k in old for f, i in (('pc', 0), ('slope', 1)) if newv[k][i] == '>' and old[k][i] != '>']
    out['newly_above_v2'] = newly
    print(" newly above (v2 at rho = 0.001, not above in summary.json):", newly if newly else "none")
    sd = [r['key'] for r in out['b']['rows'] if not (r['same_sign_pc'] and r['same_sign_slope'])]
    out['b']['sign_differences_v2_vs_worker'] = sd
    zb = [abs(r['z_bias_difference']) for r in out['b']['rows']]
    out['b']['max_abs_z_bias_difference'] = max(zb)
    print(" signs at rho = 0.001 differing between v2 and the worker:", sd if sd else "none",
          f"; largest |z| of the bias difference {max(zb):.2f}")
    # ratio D/hw of the 14
    rat = [(r['key'], r['v2']['D_pc']/r['v2']['hw']) for r in out['b']['rows']
           if (r['coupling'], r['iv'], r['y0']) in set(above01)]
    out['b']['ratio_D_over_hw_formerly_above_v2'] = rat
    print(" v2 D_pc/half-width of the 14:", ", ".join(f"{k} {v:.2f}" for k, v in rat))

    # ---------------- (c) int16
    c = {}
    evs = {}
    for name in ('A14', 'A14cap', 'A19', 'A19cap', 'A14uv', 'TOY', 'TOY2'):
        info = json.load(open(os.path.join(V2, 'win', name, 'info.json')))
        evs[name] = dict(events=info['events_above_int16'], max_unit_window=int(max(max(r) for r in info['max_unit_window'])),
                         stored_dtype=info['stored_dtypes'])
    c['events_above_int16'] = evs
    affected = []
    for name, e in evs.items():
        for ev in e['events']:
            nunit = len(json.load(open(os.path.join(V2, 'win', name, 'info.json')))['max_unit_window'][0])
            j = ev['window'][0]
            affected += [(name, ev['cut_index'], y0) for y0 in range(max(0, j - 2), min(j, nunit - 3) + 1)]
    c['affected_triples'] = sorted(set(affected))
    print("\n(c) events with a unit-window count above 32767:",
          {k: len(v['events']) for k, v in evs.items()}, "; affected triples:", c['affected_triples'])
    # the 84 triples
    zrows = []; worst_int16 = 0.0; worstF16 = 0.0
    for name in ('A14', 'A14cap', 'A19', 'A19cap'):
        C = json.load(open(os.path.join(V2, 'results', f'contrasts_{name}.json')))
        for iv, v in C['variants'].items():
            for y0s, r64 in v['int64'].items():
                r16 = v['int16'][y0s]; s = S[name]['variants'][iv]['depths'][y0s]
                d16 = max(rel(r16['within']['z'], s['within']['z']), rel(r16['adj']['z'], s['adj']['z']))
                worst_int16 = max(worst_int16, d16)
                worstF16 = max(worstF16, max(rel(r16['F'][l], s['F'][l]) for l in s['F']))
                zrows.append(dict(key=f"{name} cut={v['cut']} y0={y0s}", within_z_int64=r64['within']['z'],
                                  adj_z_int64=r64['adj']['z'], within_z_summary=s['within']['z'], adj_z_summary=s['adj']['z'],
                                  within_z_int16_v2=r16['within']['z'], adj_z_int16_v2=r16['adj']['z'],
                                  changed=(r64['F'] != r16['F'])))
    c['n_triples'] = len(zrows)
    c['int16_reproduction_of_summary_json'] = dict(max_rel_diff_z=worst_int16, max_rel_diff_F=worstF16)
    mw = min(zrows, key=lambda r: r['within_z_int64']); ma = min(zrows, key=lambda r: r['adj_z_int64'])
    mw0 = min(zrows, key=lambda r: r['within_z_summary']); ma0 = min(zrows, key=lambda r: r['adj_z_summary'])
    c['smallest_z_after'] = dict(within=(mw['key'], mw['within_z_int64']), adj=(ma['key'], ma['adj_z_int64']))
    c['smallest_z_before_summary_json'] = dict(within=(mw0['key'], mw0['within_z_summary']), adj=(ma0['key'], ma0['adj_z_summary']))
    c['changed_triples'] = [r for r in zrows if r['changed']]
    print(f"   84-triple contrasts: v2 int16 reproduction of summary.json: largest rel diff z {worst_int16:.1e}, F {worstF16:.1e}")
    print(f"   smallest z before (summary.json): within {mw0['within_z_summary']:.3f} at {mw0['key']}, adj {ma0['adj_z_summary']:.3f} at {ma0['key']}")
    print(f"   smallest z after (int64 windows): within {mw['within_z_int64']:.3f} at {mw['key']}, adj {ma['adj_z_int64']:.3f} at {ma['key']}")
    for r in c['changed_triples']:
        print(f"   changed: {r['key']}: within z {r['within_z_summary']:.3f} -> {r['within_z_int64']:.3f}, adj z {r['adj_z_summary']:.3f} -> {r['adj_z_int64']:.3f}")
    # the affected triple in detail
    C19 = json.load(open(os.path.join(V2, 'results', 'contrasts_A19.json')))['variants']['0']
    T19 = json.load(open(os.path.join(V2, 'results', 'tri_A19_c0.json')))['depths']['5']
    s = S['A19']['variants']['0']['depths']['5']
    det = dict(int16_v2=C19['int16']['5'], int64_v2=C19['int64']['5'], summary_json=dict(F=s['F'], within=s['within'], adj=s['adj'],
               rho_pc=s['rho_pc'], IG_pc=s['IG_pc'], IG_slope=s['IG_slope'], k_hat=s['k_hat'], sign_pc=s['sign_pc'],
               sign_slope=s['sign_slope'], D_pc=s['diff_pc'], hw=2*s['unc']),
               worker_int64=dict(F=fixw['depth']['F'], within=fixw['depth']['contrasts']['within=mean(Fjj)-mean(Fjl)'],
                                 adj=fixw['depth']['contrasts']['adj=(F12+F23)/2-F13'], rho_pc=fixw['depth']['gauss']['rho_pc'],
                                 IG_pc=fixw['depth']['gauss']['IG_pc'], IG_slope=fixw['depth']['gauss']['IG_slope'],
                                 k_hat=fixw['depth']['k_hat'], **{k: t[k] for k in ('diff_pc', 'diff_slope', 'half_width', 'sign_pc', 'sign_slope', 'bias_NM')}),
               v2_triple=dict(I_grass=T19['I_grass'], bias=T19['bias_NM'], allowance=T19['allowance'], SE_diff=T19['SE_diff'],
                              SE_NM=T19['SE_NM'], I_corr=T19['I_corr'], D_pc=T19['diff_pc'], D_slope=T19['diff_slope'],
                              hw=T19['half_width'], sign_pc=T19['sign_pc'], sign_slope=T19['sign_slope'], k_hat=T19['k_hat'],
                              rho_pc=T19['rho_pc'], IG_pc=T19['IG_pc'], IG_slope=T19['IG_slope'], F=T19['F'],
                              within=T19['within'], adj=T19['adj']))
    c['A19_all_y0_5'] = det
    wz = det['worker_int64']
    dW = dict(F=max(rel(det['int64_v2']['F'][l], wz['F'][l]) for l in wz['F']), rho_pc=rel(det['int64_v2']['rho_pc'], wz['rho_pc']),
              IG_pc=rel(det['int64_v2']['IG_pc'], wz['IG_pc']), IG_slope=rel(det['int64_v2']['IG_slope'], wz['IG_slope']),
              within_z=rel(det['int64_v2']['within']['z'], wz['within']['z']), adj_z=rel(det['int64_v2']['adj']['z'], wz['adj']['z']),
              k_hat=rel(det['int64_v2']['k_hat'], wz['k_hat']))
    c['A19_all_y0_5_v2_vs_worker_int64_rel'] = dW
    print("   A19 all y0=5, v2 int64 against the worker's int64 record, relative differences:", {k: f"{v:.1e}" for k, v in dW.items()})
    out['c'] = c

    # ---------------- (d)
    P = json.load(open(os.path.join(V2, 'results', 'prodcmp.json')))
    out['d'] = dict(summary=P['summary'], worker_printed_vs_here=P['worker_printed_vs_here'], N_W19=P['W19']['N'], N_U19=P['U19']['N'])
    print("\n(d) production W19 against U19:", P['summary'])

    with open(os.path.join(V2, 'results', 'vcompare.json'), 'w') as f:
        json.dump(out, f, indent=1, default=float)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vcontrasts.py <==
#!/usr/bin/env python3
"""Part (c): the 84 triples of item13 summary.json (A14, A14cap, A19, A19cap; every cut; every depth), from the
raw chunks (uint16 0.5-bin counts), with unit windows in int64 and, for comparison with summary.json, with the
unit windows narrowed to int16 as item13 analyze.load_windows narrows them.

    python3 vcontrasts.py CONFIG
Two passes over the chunks per cut: pass 1 accumulates integer sums per triple (python int) for the
int64 and the int16 windows; pass 2 accumulates the squared influence functions of the within contrast
mean(F_jj) - mean(F_jl) and of the adjacent contrast (F12 + F23)/2 - F13 with the global means of pass 1.
Per triple and per version: means, six F, F_tot and k_hat, rho_pc, I_G(pc), rho_slope, I_G(slope), both
contrasts with standard error and z.  Output: results/contrasts_CONFIG.json.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, json, glob, math, time
sys.dont_write_bytecode = True
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import vest
ITEM = _PKG + '/calc_SHORT/item13'
V2 = os.path.dirname(HERE)
PAIRS = [(0, 0), (0, 1), (0, 2), (1, 1), (1, 2), (2, 2)]
LAB = ['11', '12', '13', '22', '23', '33']


def windows_of_chunk(f, ic, nunit):
    a = np.load(f)['counts'][:, ic, :].astype(np.int64)
    w64 = a[:, 0:2*nunit:2] + a[:, 1:2*nunit:2]
    w16 = w64.astype(np.int32).astype(np.int16).astype(np.int64)   # the narrowing of analyze.load_windows
    return w64, w16


def psi_contrast(x, m, m2, coef):
    psi = np.zeros(x[0].size)
    for lab, cf in coef.items():
        a, b = int(lab[0]) - 1, int(lab[1]) - 1
        if a == b:
            phi = x[a]*(x[a] - 1.0)
            psi += cf*((phi - m2[(a, a)])/(m[a]*m[a]) - 2.0*(m2[(a, a)]/(m[a]*m[a]))*(x[a] - m[a])/m[a])
        else:
            phi = x[a]*x[b]
            psi += cf*((phi - m2[(a, b)])/(m[a]*m[b]) - (m2[(a, b)]/(m[a]*m[b]))*((x[a] - m[a])/m[a] + (x[b] - m[b])/m[b]))
    return psi


def main():
    name = sys.argv[1]
    d = os.path.join(ITEM, 'runs', name)
    meta = json.load(open(os.path.join(d, 'meta.json')))
    files = sorted(glob.glob(os.path.join(d, 'chunk_*.npz')))
    assert len(files) == meta['nchunks']
    nunit = meta['nbins']//2
    OUT = dict(config=name, cuts=meta['cuts'], variants={})
    t0 = time.time()
    for ic, cut in enumerate(meta['cuts']):
        ny = nunit - 2
        S = {v: [dict(N=0, S1=[0]*3, S2={p: 0 for p in PAIRS}, St=0, Stt=0) for _ in range(ny)] for v in ('int64', 'int16')}
        for f in files:
            w = dict(zip(('int64', 'int16'), windows_of_chunk(f, ic, nunit)))
            for v in S:
                for y0 in range(ny):
                    n = [w[v][:, y0 + i] for i in range(3)]
                    es = vest.exact_sums(*n)
                    acc = S[v][y0]
                    acc['N'] += es['N']; acc['St'] += es['St']; acc['Stt'] += es['Stt']
                    for i in range(3):
                        acc['S1'][i] += es['S1'][i]
                    for p in PAIRS:
                        acc['S2'][p] += es['S2'][p]
        ss = {v: [0.0]*ny for v in S}
        sa = {v: [0.0]*ny for v in S}
        for f in files:
            w = dict(zip(('int64', 'int16'), windows_of_chunk(f, ic, nunit)))
            for v in S:
                for y0 in range(ny):
                    acc = S[v][y0]; N = acc['N']
                    m = [s/N for s in acc['S1']]
                    m2 = {p: ((acc['S2'][p] - acc['S1'][p[0]]) if p[0] == p[1] else acc['S2'][p])/N for p in PAIRS}
                    x = [w[v][:, y0 + i].astype(np.float64) for i in range(3)]
                    pw = psi_contrast(x, m, m2, vest.WITHIN); pa = psi_contrast(x, m, m2, vest.ADJ)
                    ss[v][y0] += float(pw @ pw); sa[v][y0] += float(pa @ pa)
        var = {}
        for v in S:
            var[v] = {}
            for y0 in range(ny):
                acc = S[v][y0]; N = acc['N']
                F, Ftot, khat = vest.F_from_sums(acc)
                gv = vest.gauss_from_sums(acc)
                wv = sum(vest.WITHIN[l]*F[l] for l in vest.WITHIN); av = sum(vest.ADJ[l]*F[l] for l in vest.ADJ)
                wse = math.sqrt(ss[v][y0]/(N*(N - 1.0))); ase = math.sqrt(sa[v][y0]/(N*(N - 1.0)))
                var[v][str(y0)] = dict(lam=[s/N for s in acc['S1']], F=F, F_tot=Ftot, k_hat=khat,
                                       rho_pc=gv['rho_pc'], IG_pc=gv['IG_pc'], rho_slope=gv['rho_slope'], IG_slope=gv['IG_slope'],
                                       within=dict(value=wv, se=wse, z=wv/wse), adj=dict(value=av, se=ase, z=av/ase))
        OUT['variants'][str(ic)] = dict(cut=cut, **var)
        diffs = [y for y in range(ny) if var['int64'][str(y)]['F'] != var['int16'][str(y)]['F']]
        print(f"{name} cut {cut}: {ny} triples, int16 and int64 differ at y0 = {diffs}  ({time.time()-t0:.0f} s)", flush=True)
        for y0 in range(ny):
            r = var['int64'][str(y0)]
            print(f"   y0={y0} within {r['within']['value']:+.5f} z {r['within']['z']:+.3f}  adj {r['adj']['value']:+.5f} "
                  f"z {r['adj']['z']:+.3f}  rho_pc {r['rho_pc']:+.5f} k_hat {r['k_hat']:.5f}", flush=True)
    with open(os.path.join(V2, 'results', f'contrasts_{name}.json'), 'w') as f:
        json.dump(OUT, f, indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vest.py <==
#!/usr/bin/env python3
"""Estimators of the second verification (v2), written without reference to the code under test.

Grassberger entropy, arXiv:physics/0307138 Eq. (35):  H = ln N - (1/N) sum_i n_i G_{n_i}, with G from the
recursion of Eqs. (28), (29):  G_1 = -gamma - ln 2, G_2 = 2 - gamma - ln 2, G_{2n+1} = G_{2n},
G_{2n+2} = G_{2n} + 2/(2n+1), i.e.  G_n = -gamma - ln 2 + 2 sum_{j=1}^{floor(n/2)} 1/(2j-1).
The partial sums are accumulated in long double.  No digamma function is used.
    I(n1:n3|n2) = H(n1,n2) + H(n2,n3) - H(n2) - H(n1,n2,n3).
Occupied cells: each sample of packed integer keys is sorted and the run lengths counted (pairs and
triples each packed into one int64 key; the n2 marginal by bincount over one count).  No array is
indexed by a triple of counts.

Second moments from integer sums (python int): means, covariances, the partial correlation
rho_pc = (C13 C22 - C12 C23)/sqrt((C11 C22 - C12^2)(C33 C22 - C23^2)), I_G(pc) = -(1/2) ln(1 - rho_pc^2),
slopes c_j = C_j2/C22, I_G(slope) = (1/2) ln[(1 + c1)(1 + c3)/(1 + c1 + c3)],
rho_slope = sqrt(c1 c3/((1 + c1)(1 + c3))); the logarithms and square roots of these integer ratios are
taken in 40-digit decimal arithmetic.
Six normalized second factorial cumulants F_jl = <n_j n_l>/(lam_j lam_l) - 1 (j != l),
F_jj = <n_j(n_j - 1)>/lam_j^2 - 1, from integer sums; standard error of a linear contrast of the F from the
influence function psi_i (first-order expansion in the event means), Var = sum psi_i^2/(N (N - 1)).
k_hat = 1/F_tot, F_tot = <t(t-1)>/<t>^2 - 1 for the total t = n1 + n2 + n3 (integer sums).

Negative multinomial (Gamma source of unit mean and shape k, n_j | w ~ Poisson(lam_j w)), I(n1:n3|n2)
summed directly by a route of one-dimensional sums:
    I = H(n1|n2) + H(n3|n2) - H(T|n2) - sum_t P(T = t) h_B(t),     T = n1 + n3,
with n_j | n2 = b ~ NB(shape k + b, mean (k + b) lam_j/(k + lam2)), T | n2 = b the same with lam1 + lam3,
T ~ NB(k, lam1 + lam3) and h_B(t) the entropy of Binomial(t, lam1/(lam1 + lam3)) (given T and w, n1 is
binomial and does not depend on w).  A second route, cmi_nm_direct, sums the joint law slice by slice
in n2 (used only as a check at small means).
"""
import math
from decimal import Decimal, getcontext
import numpy as np
from scipy.special import gammaln

getcontext().prec = 40
EULER = 0.57721566490153286060651209008240243
LN2 = 0.69314718055994530941723212145817657

_S = None     # _S[m] = 2 sum_{j=1}^{m} 1/(2j - 1), float64 after long-double accumulation


def _partial_sums(mmax):
    global _S
    if _S is None or _S.size <= mmax:
        m = max(mmax, 1 << 16)
        j = np.arange(1, m + 1, dtype=np.longdouble)
        s = np.cumsum(np.longdouble(2.0)/(2*j - 1))
        _S = np.concatenate(([0.0], s.astype(np.float64)))
    return _S


def G(n):
    """Grassberger's G_n (n >= 1 integer array), from the recursion."""
    n = np.asarray(n, np.int64)
    S = _partial_sums(int(n.max()) // 2 + 1)
    return (-EULER - LN2) + S[n >> 1]


def H_grass(counts, N):
    c = np.asarray(counts, np.int64)
    c = c[c > 0]
    return math.log(N) - float(np.sum(c.astype(np.longdouble)*G(c).astype(np.longdouble)))/N


def H_plugin(counts, N):
    c = np.asarray(counts, np.float64)
    c = c[c > 0]
    p = c/N
    return float(-np.sum(p*np.log(p)))


def run_lengths(sorted_keys):
    s = sorted_keys
    if s.size == 0:
        return np.zeros(0, np.int64)
    b = np.flatnonzero(s[1:] != s[:-1]) + 1
    edges = np.concatenate(([0], b, [s.size]))
    return np.diff(edges)


def cmi_grass(n1, n2, n3, plugin=False):
    """Grassberger estimate of I(n1:n3|n2) and the number of occupied triples."""
    n1 = np.asarray(n1, np.int64); n2 = np.asarray(n2, np.int64); n3 = np.asarray(n3, np.int64)
    N = n1.size
    assert int(min(n1.min(), n2.min(), n3.min())) >= 0
    B1 = int(n1.max()) + 1; B2 = int(n2.max()) + 1; B3 = int(n3.max()) + 1
    assert B1*B2*B3 < 2**62
    c123 = run_lengths(np.sort((n1*B2 + n2)*B3 + n3))
    c12 = run_lengths(np.sort(n1*B2 + n2))
    c23 = run_lengths(np.sort(n2*B3 + n3))
    c2 = np.bincount(n2)
    Hf = H_plugin if plugin else H_grass
    I = Hf(c12, N) + Hf(c23, N) - Hf(c2, N) - Hf(c123, N)
    return I, int(c123.size)


def _isum(a):
    """python-int sum of an int64 array (chunked, each chunk sum checked against overflow)."""
    tot = 0
    for s in range(0, a.size, 1 << 20):
        x = a[s:s + (1 << 20)]
        if x.size:
            assert int(np.abs(x).max()) < (1 << 62)//max(x.size, 1)
            tot += int(x.sum())
    return tot


def exact_sums(n1, n2, n3):
    n = [np.asarray(v, np.int64) for v in (n1, n2, n3)]
    N = n[0].size
    for v in n:
        assert int(v.max())**2 < (1 << 62)//(1 << 20)
    S1 = [_isum(v) for v in n]
    S2 = {}
    for a in range(3):
        for b in range(a, 3):
            S2[(a, b)] = _isum(n[a]*n[b])
    t = n[0] + n[1] + n[2]
    assert int(t.max())**2 < (1 << 62)//(1 << 20)
    St, Stt = _isum(t), _isum(t*t)
    return dict(N=N, S1=S1, S2=S2, St=St, Stt=Stt)


def _dln(x):
    return Decimal(x).ln()


def gauss_from_sums(s):
    """rho_pc, I_G(pc), c1, c3, rho_slope, I_G(slope) from integer sums; A_ab = N S_ab - S_a S_b
    (= N (N - 1) C_ab, the common factor cancels)."""
    N, S1, S2 = s['N'], s['S1'], s['S2']
    A = {}
    for a in range(3):
        for b in range(3):
            key = (min(a, b), max(a, b))
            A[(a, b)] = N*S2[key] - S1[a]*S1[b]
    num = A[(0, 2)]*A[(1, 1)] - A[(0, 1)]*A[(1, 2)]
    d1 = A[(0, 0)]*A[(1, 1)] - A[(0, 1)]**2
    d3 = A[(2, 2)]*A[(1, 1)] - A[(2, 1)]**2
    rho = Decimal(num)/(Decimal(d1)*Decimal(d3)).sqrt()
    IGpc = -Decimal(d1*d3 - num*num).ln()/2 + Decimal(d1*d3).ln()/2
    a22 = A[(1, 1)]; a12 = A[(0, 1)]; a32 = A[(2, 1)]
    IGsl = ((Decimal(a22 + a12)*Decimal(a22 + a32)).ln() - (Decimal(a22)*Decimal(a22 + a12 + a32)).ln())/2
    rsl = (Decimal(a12*a32)/(Decimal(a22 + a12)*Decimal(a22 + a32))).sqrt()
    cov = [[A[(a, b)]/(N*(N - 1)) for b in range(3)] for a in range(3)]
    return dict(rho_pc=float(rho), IG_pc=float(IGpc), c1=a12/a22, c3=a32/a22, rho_slope=float(rsl),
                IG_slope=float(IGsl), cov=cov)


def F_from_sums(s):
    N, S1, S2 = s['N'], s['S1'], s['S2']
    F = {}
    for a in range(3):
        for b in range(a, 3):
            lab = f'{a+1}{b+1}'
            if a == b:
                F[lab] = float(Decimal(N*(S2[(a, a)] - S1[a]))/Decimal(S1[a]*S1[a]) - 1)
            else:
                F[lab] = float(Decimal(N*S2[(a, b)])/Decimal(S1[a]*S1[b]) - 1)
    Ftot = Decimal(N*(s['Stt'] - s['St']))/Decimal(s['St']*s['St']) - 1
    return F, float(Ftot), float(1/Ftot)


WITHIN = {'11': 1/3, '22': 1/3, '33': 1/3, '12': -1/3, '13': -1/3, '23': -1/3}
ADJ = {'12': 0.5, '23': 0.5, '13': -1.0}


def contrast_se(n1, n2, n3, s, coef):
    """value and sandwich standard error of sum_S coef_S F_S (influence function, float64)."""
    N, S1, S2 = s['N'], s['S1'], s['S2']
    m = [S1[a]/N for a in range(3)]
    F, _, _ = F_from_sums(s)
    val = sum(coef[l]*F[l] for l in coef)
    n = [np.asarray(v, np.int64) for v in (n1, n2, n3)]
    acc = 0.0
    CH = 1 << 20
    for st in range(0, N, CH):
        x = [v[st:st + CH].astype(np.float64) for v in n]
        psi = np.zeros(x[0].size)
        for lab, cf in coef.items():
            a, b = int(lab[0]) - 1, int(lab[1]) - 1
            if a == b:
                mab = (S2[(a, a)] - S1[a])/N
                phi = x[a]*(x[a] - 1.0)
                psi += cf*((phi - mab)/(m[a]*m[a]) - 2.0*(mab/(m[a]*m[a]))*(x[a] - m[a])/m[a])
            else:
                mab = S2[(a, b)]/N
                phi = x[a]*x[b]
                psi += cf*((phi - mab)/(m[a]*m[b]) - (mab/(m[a]*m[b]))*((x[a] - m[a])/m[a] + (x[b] - m[b])/m[b]))
        acc += float(np.dot(psi, psi))
    se = math.sqrt(acc/(N*(N - 1.0)))
    return val, se


# ---------------------------------------------------------------- negative multinomial, exact
def nb_logpmf(n, K, m):
    """NB of shape K and mean m: Gamma(K+n)/(Gamma(K) n!) (K/(K+m))^K (m/(K+m))^n."""
    n = np.asarray(n, np.float64)
    return (gammaln(K + n) - gammaln(K) - gammaln(n + 1.0)
            - K*np.log1p(m/K) + n*(math.log(m) - math.log(K + m)))


def _nb_range(K, m, eps_sd=25.0):
    c = m/K
    r = c/(1.0 + c)
    sd = math.sqrt(m*(1.0 + c))
    lo = max(0, int(m - eps_sd*sd - 10))
    hi = int(m + eps_sd*sd + 50.0/(-math.log(r)) + 60)
    return lo, hi


def nb_entropy(K, m):
    lo, hi = _nb_range(K, m)
    n = np.arange(lo, hi + 1)
    lp = nb_logpmf(n, K, m)
    p = np.exp(lp)
    return float(-np.sum(p*lp)), float(1.0 - p.sum())


def binom_entropy(t, q):
    if t == 0:
        return 0.0, 0.0
    sd = math.sqrt(t*q*(1 - q))
    lo = max(0, int(t*q - 25*sd - 10)); hi = min(t, int(t*q + 25*sd + 10))
    i = np.arange(lo, hi + 1, dtype=np.float64)
    lp = gammaln(t + 1.0) - gammaln(i + 1.0) - gammaln(t - i + 1.0) + i*math.log(q) + (t - i)*math.log1p(-q)
    p = np.exp(lp)
    return float(-np.sum(p*lp)), float(1.0 - p.sum())


def nb_pmf_range(K, m):
    lo, hi = _nb_range(K, m, eps_sd=40.0)
    lo = 0
    n = np.arange(lo, hi + 1)
    p = np.exp(nb_logpmf(n, K, m))
    return n, p


def cmi_nm(k, lam):
    """I(n1:n3|n2) of the negative multinomial, summed directly (shape k, means lam) by the one-dimensional route;
    returns (I, I_G, largest normalization deficit met)."""
    l1, l2, l3 = [float(v) for v in lam]
    b, pb = nb_pmf_range(k, l2)
    defic = [1.0 - pb.sum()]
    H1 = H3 = HT = 0.0
    for bb, p in zip(b.tolist(), pb.tolist()):
        if p < 1e-300:
            continue
        K = k + bb
        f = K/(k + l2)
        h1, d1 = nb_entropy(K, f*l1)
        h3, d3 = nb_entropy(K, f*l3)
        hT, dT = nb_entropy(K, f*(l1 + l3))
        H1 += p*h1; H3 += p*h3; HT += p*hT
        defic += [d1, d3, dT]
    q = l1/(l1 + l3)
    t, pt = nb_pmf_range(k, l1 + l3)
    defic.append(1.0 - pt.sum())
    EB = 0.0
    for tt, p in zip(t.tolist(), pt.tolist()):
        if p < 1e-300:
            continue
        hb, db = binom_entropy(tt, q)
        EB += p*hb
        defic.append(db)
    c1, c3 = l1/(k + l2), l3/(k + l2)
    IG = 0.5*math.log((1 + c1)*(1 + c3)/(1 + c1 + c3))
    return H1 + H3 - HT - EB, IG, float(max(abs(d) for d in defic))


def cmi_nm_direct(k, lam, nmax=None):
    """check route: joint law P(n1,n2,n3) = Gamma(k+n)/(Gamma(k) prod n_j!) prod (lam_j/(k+L))^n_j (k/(k+L))^k
    summed slice by slice in n2 (two-dimensional arrays only); for small means."""
    l1, l2, l3 = [float(v) for v in lam]
    L = l1 + l2 + l3
    lo = [math.log(l1/(k + L)), math.log(l2/(k + L)), math.log(l3/(k + L))]
    lk = k*math.log(k/(k + L))
    if nmax is None:
        nmax = [int(_nb_range(k, l, 40.0)[1]) for l in (l1, l2, l3)]
    a1 = np.arange(nmax[0] + 1, dtype=np.float64)[:, None]
    a3 = np.arange(nmax[2] + 1, dtype=np.float64)[None, :]
    P12 = np.zeros((nmax[0] + 1, nmax[1] + 1)); P23 = np.zeros((nmax[1] + 1, nmax[2] + 1)); P2 = np.zeros(nmax[1] + 1)
    H123 = 0.0; tot = 0.0
    for b in range(nmax[1] + 1):
        lp = (gammaln(k + a1 + b + a3) - gammaln(k) - gammaln(a1 + 1) - gammaln(b + 1.0) - gammaln(a3 + 1)
              + a1*lo[0] + b*lo[1] + a3*lo[2] + lk)
        p = np.exp(lp)
        H123 -= float(np.sum(p*lp))
        P12[:, b] = p.sum(1); P23[b, :] = p.sum(0); P2[b] = p.sum(); tot += p.sum()

    def H(p):
        p = p[p > 0]
        return float(-np.sum(p*np.log(p)))
    return H(P12) + H(P23) - H(P2) - H123, 1.0 - tot


def draw_nm(k, lam, N, entropy):
    """sample of Eq. (nm): w ~ Gamma(k, 1/k), n_j ~ Poisson(lam_j w), generated in blocks of 250000."""
    rng = np.random.default_rng(entropy)
    out = [np.empty(N, np.int64) for _ in range(3)]
    B = 250_000
    for s in range(0, N, B):
        m = min(B, N - s)
        w = rng.gamma(k, 1.0/k, size=m)
        for j in range(3):
            out[j][s:s + m] = rng.poisson(lam[j]*w)
    return out


def block_stats(n1, n2, n3, nblocks=64):
    """Grassberger estimate and I_G(pc) on nblocks disjoint consecutive blocks of N // nblocks events."""
    N = len(n1); size = N//nblocks
    I = []; D = []
    for b in range(nblocks):
        sl = slice(b*size, (b + 1)*size)
        v, _ = cmi_grass(n1[sl], n2[sl], n3[sl])
        g = gauss_from_sums(exact_sums(n1[sl], n2[sl], n3[sl]))
        I.append(v); D.append(v - g['IG_pc'])
    I = np.array(I); D = np.array(D)
    return dict(size=size, nblocks=nblocks, I_mean=float(I.mean()), I_sd=float(I.std(ddof=1)),
                D_mean=float(D.mean()), D_sd=float(D.std(ddof=1)), I_blocks=I.tolist())


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vfinal.py <==
#!/usr/bin/env python3
"""Assemble uvcheck/verify/verify.json from the v2 results (arithmetic on JSON files only)."""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import os, json, glob, math
V2 = _PKG + '/calc_SHORT/item13/uvcheck/verify/v2'
VER = os.path.dirname(V2)


def J(p):
    return json.load(open(os.path.join(V2, p)))


C = J('results/vcompare.json')
reps = {}
for f in sorted(glob.glob(os.path.join(V2, 'results', 'reps_*.json'))):
    R = json.load(open(f))
    for y0, d in R['depths'].items():
        key = f"{R['name']} c{R['ic']} y0={y0}"
        ratios = [x['D_pc']/x['hw'] for x in d['reps']]
        reps[key] = dict(sign_counts=d['sign_counts'], bias_mean=d['bias_mean'], bias_sd=d['bias_sd'],
                         bias_main=d['bias_main'], SE_NM_main=d['SE_NM_main'], D_pc_over_hw_range=[min(ratios), max(ratios)])
seed_dep = {k: v for k, v in reps.items() if max(v['sign_counts']['pc'].values()) < 8 or max(v['sign_counts']['slope'].values()) < 8}
repro = {}
for f in sorted(glob.glob(os.path.join(V2, 'results', 'repro_*.json'))):
    R = json.load(open(f))
    for y0, d in R['depths'].items():
        repro[f"{R['name']} c{R['ic']} y0={y0}"] = dict(dI=d['I_v2'] - d['I_worker'], cells_equal=d['cells_v2'] == d['cells_worker'],
                                                       blocksd_rel=abs(d['blocksd_v2'] - d['blocksd_worker'])/d['blocksd_worker'])
P = J('results/prodcmp.json'); P3 = J('results/prodcmp_r3.json'); CA = J('results/vcause.json')
selftest = open(os.path.join(V2, 'logs', 'vselftest.log')).read().strip().splitlines()
info = {n: json.load(open(os.path.join(V2, 'win', n, 'info.json'))) for n in ('A14', 'A14cap', 'A19', 'A19cap', 'A14uv', 'TOY', 'TOY2', 'U14', 'U19')}
cmpw = open(os.path.join(V2, 'logs', 'cmp_windows_with_worker.log')).read().split('\n')

a_rows = C['a']['rows']; b_rows = C['b']['rows']
out = dict(
    conclusion='confirmed with corrections',
    scope=('independent recomputation from the raw stored counts (uvcheck/runs/U14, U19; item13/runs/A14, A14cap, A19, A19cap, '
           'A14uv, TOY, TOY2); no program of uvcheck and no analysis function of item13 was called; item13/cascade2d.run_chunk '
           'imported only for the production of part (d)'),
    tolerances_declared=C['tolerances'],
    a=dict(
        triples=len(a_rows), note='all 42 matched triples at rho = 0.001 (the 14 formerly above and 28 others, including U14 r_c = 0.3 y0 = 7)',
        max_differences=C['a']['max_diffs'],
        tolerance_exceedances=C['a']['violations'],
        max_abs_diff_IG_pc=max(abs(r['v2']['IG_pc'] - r['worker']['IG_pc']) for r in a_rows),
        max_abs_diff_rho_pc=max(abs(r['v2']['rho_pc'] - r['worker']['rho_pc']) for r in a_rows),
        cause_of_exceedances=dict(finding=('the worker values of rho_pc and I_G(pc) equal, bit for bit, the float64 route np.cov followed by '
                                           'the Schur complement; the same formula with a long-double covariance agrees with the '
                                           'integer-arithmetic value to <= 5e-13 relative'), cases=CA),
        window_files_identical_to_worker=sum(1 for l in cmpw if l.endswith('identical')),
        rows=a_rows),
    b=dict(
        seeds='numpy default_rng([20260923, 2929, crc32(NAME), cut index, y0]); replicates [.., rep + 1] (length 6)',
        signs_differing_from_worker=C['b']['sign_differences_v2_vs_worker'],
        max_abs_z_bias_difference=C['b']['max_abs_z_bias_difference'],
        counts=C['counts'], transitions=C['transitions'], formerly_above=C['formerly_above_pc'],
        newly_above_v2_vs_summary_json=C['newly_above_v2'],
        ratio_D_over_hw_formerly_above_v2=C['b']['ratio_D_over_hw_formerly_above_v2'],
        replicates_8_per_triple=reps, triples_whose_sign_depends_on_the_draw=seed_dep,
        worker_nm_samples_regenerated_from_worker_seeds=dict(n=len(repro), max_abs_dI=max(abs(v['dI']) for v in repro.values()),
                                                             cells_equal=all(v['cells_equal'] for v in repro.values()),
                                                             max_rel_blocksd=max(v['blocksd_rel'] for v in repro.values())),
        rows=b_rows,
        rho001_recomputation=dict(max_differences=C['rho001']['max_diffs'], tolerance_exceedances=C['rho001']['violations'],
                                  rows=C['rho001']['rows'])),
    c=C['c'],
    d=dict(comparison=P['summary'], N_W19=P['W19']['N'], N_U19=P['U19']['N'], blocks=dict(W19=P['W19']['blocks'], U19=P['U19']['blocks']),
           worker_printed_vs_recomputed=P['worker_printed_vs_here'], rows=P['rows'],
           side_check_A19r3=P3),
    e=dict(files_outside_uvcheck=509,
           sha256_start_vs_end='identical', stat_start_vs_end='identical',
           newest_ctime_outside_uvcheck='2026-09-23 13:55:10 (verify/README.md); uvcheck/ created 17:58; worker began about 18:00',
           earlier_verifier_hash_list_18_33='identical to the current hashes of the same 509 files'),
    selftest=selftest,
    window_extraction={n: dict(N=v['N'], stored_dtypes=v['stored_dtypes'], max_unit_window=[max(r) for r in v['max_unit_window']],
                               events_above_int16=len(v['events_above_int16'])) for n, v in info.items()},
)
with open(os.path.join(VER, 'verify.json'), 'w') as f:
    json.dump(out, f, indent=1, default=float)
print("seed-dependent triples:", {k: (v['sign_counts'], [round(x, 2) for x in v['D_pc_over_hw_range']]) for k, v in seed_dep.items()})
print("repro:", out['b']['worker_nm_samples_regenerated_from_worker_seeds'])
print("written", os.path.join(VER, 'verify.json'))


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vprod.py <==
#!/usr/bin/env python3
"""Independent production at rho = 0.001 r0 with the U19 parameters, part (d) of the verification.

Generator: item13/cascade2d.run_chunk, imported unchanged.  Driver, seeds,
chunking and storage are this verifier's own; nothing of uvcheck/run_uv.py is used.

Configuration W19: abar = 0.19099, rho = 0.001, no infrared cap, r0 = 1, y in [0, 8), bins of 0.5,
counts of every splitting and of splittings whose smaller child is >= 0.01, 0.1, 0.3 r0.
16 chunks of 250000 events (4e6 events).

Seeds: chunk c uses the numba seed SeedSequence([20260923, 2929, 19, c]).generate_state(1, uint32)[0];
the warm-up call (10 events, output discarded) uses c = 4999.  vseeds.py checks these against every
seed used before in item13 (including uvcheck and both earlier verify folders).

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 NUMBA_CACHE_DIR=<v2>/numba_cache PYTHONDONTWRITEBYTECODE=1
        python3 vprod.py CHUNK ) >> logs/vprod.log
Output: runs/W19/chunk_CCCC.npz (counts int32 [250000, 4, 16], ndip int64 [250000]), runs/W19/meta.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, time, json
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V2 = os.path.join(ITEM, 'uvcheck', 'verify', 'v2')
sys.path.insert(0, ITEM)
from cascade2d import run_chunk

ABAR, RHO, RCAP, R0, YMAX, H = 0.19099, 0.001, np.inf, 1.0, 8.0, 0.5
NB = 16
CUTS = np.array([0.0, 0.01, 0.1, 0.3])
NEV = 250_000
NCHUNK = 16
WARM = 4999


def seed_of(c):
    return int(np.random.SeedSequence([20260923, 2929, 19, c]).generate_state(1, dtype=np.uint32)[0])


def main():
    c = int(sys.argv[1])
    outd = os.path.join(V2, 'runs', 'W19')
    os.makedirs(outd, exist_ok=True)
    mfn = os.path.join(outd, 'meta.json')
    if c == WARM:
        s = seed_of(c)
        counts, ndip, store, ms = run_chunk(10, s, ABAR, RHO, RCAP, R0, YMAX, H, NB, CUTS, 0, 1)
        meta = dict(abar=ABAR, rho=RHO, R=None, r0=R0, ymax=YMAX, h=H, nbins=NB, cuts=CUTS.tolist(),
                    nev_per_chunk=NEV, nchunks=NCHUNK, seeds={str(k): seed_of(k) for k in range(NCHUNK)},
                    warmup_seed=s, generator='item13/cascade2d.run_chunk (imported unchanged)')
        with open(mfn, 'w') as f:
            json.dump(meta, f, indent=1)
        print(f"warm-up done seed {s} counts {counts.shape} {counts.dtype}", flush=True)
        return
    fn = os.path.join(outd, f'chunk_{c:04d}.npz')
    if os.path.exists(fn):
        print(f"chunk {c} exists", flush=True)
        return
    s = seed_of(c)
    t = time.time()
    counts, ndip, store, ms = run_chunk(NEV, s, ABAR, RHO, RCAP, R0, YMAX, H, NB, CUTS, 0, 1)
    assert counts.dtype == np.int32 and counts.shape == (NEV, 4, NB)
    assert int(counts.min()) >= 0
    np.savez_compressed(fn + '.tmp.npz', counts=counts, ndip=ndip.astype(np.int64))
    os.replace(fn + '.tmp.npz', fn)
    print(f"W19 chunk {c} seed {s} {time.time()-t:.1f} s  largest 0.5-bin count {int(counts.max())}  "
          f"<ndip> {ndip.mean():.3f}", flush=True)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vprodcmp.py <==
#!/usr/bin/env python3
"""Part (d): window means and one-window F of the resolved counts (smaller child >= 0.01, 0.1, 0.3 r0) of this
verifier's production W19 (4e6 events, own seeds and driver) against the worker's U19 (1e7 events), both read
from their raw chunk files.

One-window F of unit window [j, j+1]: F = <n(n-1)>/<n>^2 - 1 from integer sums.  Standard errors from
disjoint blocks (one block per chunk of 250000 events: 16 for W19, 40 for U19): sd(ddof 1) of the block
values / sqrt(blocks); the influence-function (sandwich) standard error of the full sample is printed beside
it.  z = (W19 - U19)/hypot(se_W19, se_U19).  The worker's printed values (uvcheck/results/production_check.json
and runs/U19/windows.json) are compared with the U19 values computed here.
Output: results/prodcmp.json.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, glob, json, math
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V2 = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
CUTS = {1: 0.01, 2: 0.1, 3: 0.3}


def unit_windows(f):
    a = np.load(f)['counts'].astype(np.int64)
    assert a.shape[1] == 4 and a.shape[2] == 16
    return a[:, :, 0:16:2] + a[:, :, 1:16:2]                  # (nev, 4, 8) int64


def summarize(d):
    """pass 1: integer sums per chunk; pass 2: sandwich accumulation with the global means."""
    files = sorted(glob.glob(os.path.join(d, 'chunk_*.npz')))
    rows = []
    for f in files:
        w = unit_windows(f)
        assert int(w.max())**2*len(w) < 2**62
        rows.append(dict(n=len(w), S1=w.sum(0), S2=(w*(w - 1)).sum(0)))   # int64, no overflow (asserted)
    N = sum(r['n'] for r in rows)
    S1 = sum(r['S1'] for r in rows); S2 = sum(r['S2'] for r in rows)
    m = S1/N; mf = S2/N
    F = mf/m**2 - 1
    bm = np.array([r['S1']/r['n'] for r in rows]); bF = np.array([(r['S2']/r['n'])/(r['S1']/r['n'])**2 - 1 for r in rows])
    B = len(rows)
    se_m = bm.std(0, ddof=1)/math.sqrt(B); se_F = bF.std(0, ddof=1)/math.sqrt(B)
    # sandwich se of F: psi = (n(n-1) - mf)/m^2 - 2 mf/m^3 (n - m)
    acc = np.zeros(m.shape)
    for f in files:
        W = unit_windows(f).astype(np.float64)
        psi = (W*(W - 1) - mf)/m**2 - 2*mf/m**3*(W - m)
        acc += (psi**2).sum(0)
        del W, psi
    se_Fs = np.sqrt(acc/(N*(N - 1.0)))
    return dict(N=N, blocks=B, mean=m, se_mean=se_m, F=F, se_F=se_F, se_F_sandwich=se_Fs)


def main():
    Wv = summarize(os.path.join(V2, 'runs', 'W19'))
    Uv = summarize(os.path.join(ITEM, 'uvcheck', 'runs', 'U19'))
    out = dict(W19=dict(N=Wv['N'], blocks=Wv['blocks']), U19=dict(N=Uv['N'], blocks=Uv['blocks']), rows=[])
    zs_m = []; zs_F = []
    print(f"W19 (this verifier) N = {Wv['N']} in {Wv['blocks']} blocks;  U19 (worker) N = {Uv['N']} in {Uv['blocks']} blocks")
    for ic, rc in CUTS.items():
        print(f"\n r_c = {rc}:   window | mean W19 (se)  mean U19 (se)  z |  F W19 (se, sandwich)  F U19 (se, sandwich)  z")
        for j in range(8):
            zm = (Wv['mean'][ic, j] - Uv['mean'][ic, j])/math.hypot(Wv['se_mean'][ic, j], Uv['se_mean'][ic, j])
            zF = (Wv['F'][ic, j] - Uv['F'][ic, j])/math.hypot(Wv['se_F'][ic, j], Uv['se_F'][ic, j])
            zFs = (Wv['F'][ic, j] - Uv['F'][ic, j])/math.hypot(Wv['se_F_sandwich'][ic, j], Uv['se_F_sandwich'][ic, j])
            zs_m.append(zm); zs_F.append(zF)
            row = dict(r_c=rc, window=[j, j + 1],
                       W19=dict(mean=Wv['mean'][ic, j], se_mean=Wv['se_mean'][ic, j], F=Wv['F'][ic, j], se_F=Wv['se_F'][ic, j],
                                se_F_sandwich=Wv['se_F_sandwich'][ic, j]),
                       U19=dict(mean=Uv['mean'][ic, j], se_mean=Uv['se_mean'][ic, j], F=Uv['F'][ic, j], se_F=Uv['se_F'][ic, j],
                                se_F_sandwich=Uv['se_F_sandwich'][ic, j]),
                       z_mean=zm, z_F=zF, z_F_sandwich=zFs)
            out['rows'].append(row)
            print(f"   [{j},{j+1}] | {Wv['mean'][ic,j]:9.4f} ({Wv['se_mean'][ic,j]:.4f}) {Uv['mean'][ic,j]:9.4f} ({Uv['se_mean'][ic,j]:.4f}) {zm:+5.2f} | "
                  f"{Wv['F'][ic,j]:.4f} ({Wv['se_F'][ic,j]:.4f}, {Wv['se_F_sandwich'][ic,j]:.4f})  {Uv['F'][ic,j]:.4f} "
                  f"({Uv['se_F'][ic,j]:.4f}, {Uv['se_F_sandwich'][ic,j]:.4f})  {zF:+5.2f}")
    zs_m = np.array(zs_m); zs_F = np.array(zs_F)
    out['summary'] = dict(n=len(zs_m), max_abs_z_mean=float(np.abs(zs_m).max()), max_abs_z_F=float(np.abs(zs_F).max()),
                          n_abs_z_mean_gt2=int((np.abs(zs_m) > 2).sum()), n_abs_z_F_gt2=int((np.abs(zs_F) > 2).sum()),
                          n_abs_z_gt3=int((np.abs(zs_m) > 3).sum() + (np.abs(zs_F) > 3).sum()),
                          chi2_mean=float((zs_m**2).sum()), chi2_F=float((zs_F**2).sum()))
    print("\nsummary:", out['summary'])
    # the worker's printed values against the U19 values computed here
    wj = json.load(open(os.path.join(ITEM, 'uvcheck', 'runs', 'U19', 'windows.json')))
    dm = max(abs(wj['window_means'][ic][j] - Uv['mean'][ic, j]) for ic in CUTS for j in range(8))
    worst_F = 0.0
    for ic in CUTS:
        R = json.load(open(os.path.join(ITEM, 'uvcheck', 'results', f'U19_c{ic}.json')))
        ks = sorted(R['depths'], key=int)
        Fone = [R['depths'][k]['F']['11'] for k in ks] + [R['depths'][ks[-1]]['F']['22'], R['depths'][ks[-1]]['F']['33']]
        worst_F = max(worst_F, max(abs(Fone[j] - Uv['F'][ic, j]) for j in range(8)))
    out['worker_printed_vs_here'] = dict(max_abs_diff_means=dm, max_abs_diff_F_one_window=worst_F)
    print(f"worker's windows.json means against U19 here: largest |difference| {dm:.2e}; worker's one-window F "
          f"(results/U19_cIC.json F11/F22/F33) against U19 here: largest |difference| {worst_F:.2e}")
    with open(os.path.join(V2, 'results', 'prodcmp.json'), 'w') as f:
        json.dump(out, f, indent=1, default=float)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vprodcmp_r3.py <==
#!/usr/bin/env python3
"""Side check to part (d): this verifier's W19 (cascade2d, own seeds, 4e6 events) and the worker's U19 against the
item13 verifier's A19r3 (item13/verify/runs/A19r3.npz, its own generator vsim.py, rho = 0.001, 2e6 events;
counts int32 [nev, 8 unit windows, 3 types: all, r_c = 0.1, r_c = 0.3]).  Window means and one-window F for
r_c = 0.1 and 0.3, standard errors from disjoint blocks (W19 16, U19 40, A19r3 20 blocks of 1e5), z of the
differences.  Output: results/prodcmp_r3.json.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, glob, json, math
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V2 = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))


def stats_blocks(blocks):
    """blocks: list of (n, S1[8], S2f[8]) integer sums -> full mean, F and block se."""
    N = sum(b[0] for b in blocks); S1 = sum(b[1] for b in blocks); S2 = sum(b[2] for b in blocks)
    m = S1/N; F = (S2/N)/m**2 - 1
    bm = np.array([b[1]/b[0] for b in blocks]); bF = np.array([(b[2]/b[0])/(b[1]/b[0])**2 - 1 for b in blocks])
    B = len(blocks)
    return dict(N=N, B=B, mean=m, F=F, se_mean=bm.std(0, ddof=1)/math.sqrt(B), se_F=bF.std(0, ddof=1)/math.sqrt(B))


def from_chunks(d, ic):
    bl = []
    for f in sorted(glob.glob(os.path.join(d, 'chunk_*.npz'))):
        a = np.load(f)['counts'][:, ic, :].astype(np.int64)
        w = a[:, 0:16:2] + a[:, 1:16:2]
        bl.append((len(w), w.sum(0), (w*(w - 1)).sum(0)))
    return stats_blocks(bl)


def main():
    z = np.load(os.path.join(ITEM, 'verify', 'runs', 'A19r3.npz'))
    cfg = str(z['cfg'])
    c = z['counts']
    out = dict(A19r3_cfg=cfg, rows=[])
    print("A19r3 cfg:", cfg)
    for t, ic, rc in ((1, 2, 0.1), (2, 3, 0.3)):
        R = []
        x = c[:, :, t].astype(np.int64)
        for b in range(20):
            w = x[b*100000:(b + 1)*100000]
            R.append((len(w), w.sum(0), (w*(w - 1)).sum(0)))
        r3 = stats_blocks(R)
        W = from_chunks(os.path.join(V2, 'runs', 'W19'), ic)
        U = from_chunks(os.path.join(ITEM, 'uvcheck', 'runs', 'U19'), ic)
        print(f"\n r_c = {rc}: window | F A19r3 (se) | F W19 (se) z(W19-A19r3) | F U19 (se) z(U19-A19r3) | means A19r3 W19 U19")
        for j in range(8):
            zW = (W['F'][j] - r3['F'][j])/math.hypot(W['se_F'][j], r3['se_F'][j])
            zU = (U['F'][j] - r3['F'][j])/math.hypot(U['se_F'][j], r3['se_F'][j])
            zmW = (W['mean'][j] - r3['mean'][j])/math.hypot(W['se_mean'][j], r3['se_mean'][j])
            out['rows'].append(dict(r_c=rc, window=[j, j + 1], F_A19r3=r3['F'][j], se_A19r3=r3['se_F'][j], F_W19=W['F'][j],
                                    se_W19=W['se_F'][j], F_U19=U['F'][j], se_U19=U['se_F'][j], z_W19_A19r3=zW, z_U19_A19r3=zU,
                                    mean_A19r3=r3['mean'][j], mean_W19=W['mean'][j], mean_U19=U['mean'][j], z_mean_W19_A19r3=zmW))
            print(f"   [{j},{j+1}] | {r3['F'][j]:.4f} ({r3['se_F'][j]:.4f}) | {W['F'][j]:.4f} ({W['se_F'][j]:.4f}) {zW:+5.2f} | "
                  f"{U['F'][j]:.4f} ({U['se_F'][j]:.4f}) {zU:+5.2f} | {r3['mean'][j]:.4f} {W['mean'][j]:.4f} {U['mean'][j]:.4f} (z {zmW:+.2f})")
    with open(os.path.join(V2, 'results', 'prodcmp_r3.json'), 'w') as f:
        json.dump(out, f, indent=1, default=float)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vrepro_worker_nm.py <==
#!/usr/bin/env python3
"""The worker's own bias-control samples regenerated from the seeds it stored, and evaluated with this
verifier's estimator: a check that the worker's bias numbers are what its stated procedure produces, so that
any difference from this verifier's bias control is a difference of draws.

    python3 vrepro_worker_nm.py NAME IC
For every depth of uvcheck/results/NAME_cIC.json with a bias control: numpy default_rng(seed_entropy stored by
the worker), w = gamma(k, 1/k, N), n_j = poisson(lam_j w) in the order j = 1, 2, 3 (the order stated in
uv_analyze.bias_control, re-typed here); Grassberger estimate at full N, occupied triples, 64-block sd; compared
with the worker's grass_full, ncells and blocks[6][4].  Output: results/repro_NAME_cIC.json.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, json
sys.dont_write_bytecode = True
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import vest
V2 = os.path.dirname(HERE)
UV = _PKG + '/calc_SHORT/item13/uvcheck'


def main():
    name, ic = sys.argv[1], int(sys.argv[2])
    R = json.load(open(os.path.join(UV, 'results', f'{name}_c{ic}.json')))
    out = dict(name=name, ic=ic, depths={})
    for y0, b in sorted(R['nmbias'].items(), key=lambda t: int(t[0])):
        if b is None:
            continue
        N = b['N']; k = b['k']; lam = b['lam']
        rng = np.random.default_rng(b['seed_entropy'])
        w = rng.gamma(k, 1.0/k, size=N)
        s = [rng.poisson(l*w).astype(np.int64) for l in lam]
        del w
        I, cells = vest.cmi_grass(*s)
        bl = vest.block_stats(*s, nblocks=64)
        del s
        rec = dict(seed_entropy=b['seed_entropy'], I_v2=I, I_worker=b['grass_full'], cells_v2=cells, cells_worker=b['ncells'],
                   blocksd_v2=bl['I_sd'], blocksd_worker=b['blocks'][6][4])
        out['depths'][y0] = rec
        print(f"{name} c{ic} y0={y0} seed {b['seed_entropy']}: I {I:.12f} vs {b['grass_full']:.12f} (diff {I-b['grass_full']:+.1e}) "
              f"cells {cells} vs {b['ncells']}  64-block sd {bl['I_sd']:.6e} vs {b['blocks'][6][4]:.6e}", flush=True)
    with open(os.path.join(V2, 'results', f'repro_{name}_c{ic}.json'), 'w') as f:
        json.dump(out, f, indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vseeds.py <==
#!/usr/bin/env python3
"""Seed check of the second verification (v2).

Existing seeds: cascade2d.chunk_seed(tag, c), c = 0..999, for the item13 tags (A14, A14cap, A19, A19cap,
A14uv, TOY, TOY2) and the uvcheck tags (uvcheck-U14, uvcheck-U19); the earlier uvcheck/verify numba seeds
SeedSequence([20260923, 1399, 19, c]), c = 0..999; every integer from 0 to 100000; and every integer
token of every text file (.py .log .json .txt .md .sh .out) under item13 outside this v2 folder.
New numba seeds: SeedSequence([20260923, 2929, 19, c]) for c = 0..15 and the warm-up c = 4999.
New numpy streams: default_rng([20260923, 2929, crc32(tag), cut, y0]) (entropy lists of length 5 with
second element 2929); the program also checks that no python file under item13 outside v2 contains the
token 2929.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import os, re, sys
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V2 = os.path.join(ITEM, 'uvcheck', 'verify', 'v2')


def chunk_seed(tag, chunk):          # re-typed from the definition, FNV-1a 32 bit
    h = 2166136261
    for ch in f"{tag}|{chunk}|20260923":
        h = ((h ^ ord(ch))*16777619) % 2**32
    return int(h)


old = set(range(0, 100001))
for tag in ('A14', 'A14cap', 'A19', 'A19cap', 'A14uv', 'TOY', 'TOY2', 'uvcheck-U14', 'uvcheck-U19'):
    for c in range(1000):
        old.add(chunk_seed(tag, c))
for c in list(range(1000)) + [999]:
    old.add(int(np.random.SeedSequence([20260923, 1399, 19, c]).generate_state(1, dtype=np.uint32)[0]))
ntok = 0; nfiles = 0; hit2929 = []
for root, dirs, files in os.walk(ITEM):
    if root.startswith(V2) or 'numba_cache' in root or '__pycache__' in root:
        continue
    for fn in files:
        if not fn.endswith(('.py', '.log', '.json', '.txt', '.md', '.sh', '.out')):
            continue
        p = os.path.join(root, fn)
        if os.path.getsize(p) > 50_000_000:
            continue
        txt = open(p, errors='replace').read()
        nfiles += 1
        for t in re.findall(r'(?<![\d.])\d{1,12}(?![\d.])', txt):
            old.add(int(t)); ntok += 1
        if fn.endswith('.py') and re.search(r'(?<!\d)2929(?!\d)', txt):
            hit2929.append(p)
new = {c: int(np.random.SeedSequence([20260923, 2929, 19, c]).generate_state(1, dtype=np.uint32)[0])
       for c in list(range(16)) + [4999]}
clash = {c: s for c, s in new.items() if s in old}
print(f"existing seeds and integer tokens: {len(old)} distinct ({ntok} tokens in {nfiles} text files)")
print(f"new numba seeds: {new}")
print(f"distinct among themselves: {len(set(new.values()))} of {len(new)}")
print(f"equal to an existing seed or integer token: {len(clash)} {clash}")
print(f"python files outside v2 containing the token 2929: {hit2929}")
print("OK" if not clash and not hit2929 and len(set(new.values())) == len(new) else "FAIL")


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vselftest.py <==
#!/usr/bin/env python3
"""Self-tests of vest.py, each against a route that shares no code with it, and mutations that must fail.

T1  G_n from the recursion against psi(n) + (1/2)(-1)^n [psi((n+1)/2) - psi(n/2)] in 50-digit mpmath,
    n = 1..300 and eleven large n up to 1e7.  Tolerance 1e-12 absolute.
T2  cmi_grass on samples of Eq. (nm) (N = 20000 and 200000) against a python-dict count of the tuples and
    the entropies summed in mpmath with the psi form of G.  Tolerance 1e-11.
T3  gauss_from_sums against float numpy (np.cov, precision matrix via np.linalg.inv) on a sample of 1e6.
    Tolerance 1e-9 relative.
T4  F and the contrast standard errors against a delta method with a central-difference
    Jacobian over the nine first- and second-order factorial moments and np.cov of the per-event monomials.
    Tolerance 1e-6 relative for the standard errors, 1e-12 for F.
T5  cmi_nm (one-dimensional route) against cmi_nm_direct (joint law slice by slice) at six points and
    against calc_SHORT/item2/exact_info.log (0.0403093, 0.0943953, 0.0990197, 0.1007644, seven digits).
    Tolerance 2e-10 between the routes, 6e-8 against the printed digits.
M1  mutation: G replaced by psi (the estimator of Grassberger Eq. (23)) must move the estimate of T2 by
    more than 1e-6.  M2: dropping the '-1' of the factorial moment in F11 must move F11 by more than 1e-3.
    M3: the binomial split q = lam1/(lam1 + lam3) replaced by 1/2 in the E h_B term must move the summed value
    by more than 1e-6 at an asymmetric point (q -> 1 - q would not, the binomial entropy being symmetric).
"""
import sys, os, json, math, collections
sys.dont_write_bytecode = True
import numpy as np
import mpmath as mp
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import vest

mp.mp.dps = 50
fails = []


def check(name, ok, msg):
    print(f"{'PASS' if ok else 'FAIL'} {name}: {msg}", flush=True)
    if not ok:
        fails.append(name)


def G_mp(n):
    n = mp.mpf(n)
    return mp.digamma(n) + (-1)**int(n)*(mp.digamma((n + 1)/2) - mp.digamma(n/2))/2


# T1
ns = list(range(1, 301)) + [1001, 1002, 12345, 65536, 99999, 1000001, 2345678, 5000000, 9999998, 9999999, 10000000]
g = vest.G(np.array(ns))
err = max(abs(float(g[i]) - float(G_mp(n))) for i, n in enumerate(ns))
check('T1 G recursion vs psi form', err < 1e-12, f"largest |difference| {err:.2e} over {len(ns)} values of n")


# T2
def cmi_dict(n1, n2, n3, Gf):
    N = len(n1)
    t = collections.Counter(zip(n1.tolist(), n2.tolist(), n3.tolist()))
    p12 = collections.Counter(); p23 = collections.Counter(); p2 = collections.Counter()
    for (a, b, c), v in t.items():
        p12[(a, b)] += v; p23[(b, c)] += v; p2[b] += v

    def H(cnt):
        return mp.log(N) - mp.fsum(v*Gf(v) for v in cnt.values())/N
    return float(H(p12) + H(p23) - H(p2) - H(t)), len(t)


Gcache = {}


def Gpsi(v):
    if v not in Gcache:
        Gcache[v] = G_mp(v)
    return Gcache[v]


for N, k, lam, ent in ((20000, 1.3, (2.0, 3.5, 6.0), [20260923, 2929, 900, 1]),
                       (200000, 0.9, (5.0, 9.0, 16.0), [20260923, 2929, 900, 2])):
    s = vest.draw_nm(k, lam, N, ent)
    mine, cells = vest.cmi_grass(*s)
    ref, cref = cmi_dict(*s, Gpsi)
    check(f'T2 cmi_grass N={N}', abs(mine - ref) < 1e-11 and cells == cref,
          f"{mine:.15f} vs {ref:.15f} (diff {mine-ref:+.1e}), cells {cells} vs {cref}")
    # M1
    mpsi, _ = cmi_dict(*s, lambda v: mp.digamma(v))
    check(f'M1 psi in place of G moves the estimate (N={N})', abs(mpsi - ref) > 1e-6,
          f"psi estimator {mpsi:.8f} against G {ref:.8f}")

# T3, T4
s = vest.draw_nm(1.7, (3.0, 5.0, 8.0), 1_000_000, [20260923, 2929, 900, 3])
es = vest.exact_sums(*s)
gv = vest.gauss_from_sums(es)
X = np.stack([v.astype(float) for v in s])
C = np.cov(X)
P = np.linalg.inv(C)
rho = -P[0, 2]/math.sqrt(P[0, 0]*P[2, 2])
c1, c3 = C[0, 1]/C[1, 1], C[2, 1]/C[1, 1]
ref = dict(rho_pc=rho, IG_pc=-0.5*math.log(1 - rho*rho), IG_slope=0.5*math.log((1 + c1)*(1 + c3)/(1 + c1 + c3)),
           rho_slope=math.sqrt(c1*c3/((1 + c1)*(1 + c3))))
worst = max(abs(gv[k] - ref[k])/abs(ref[k]) for k in ref)
check('T3 Gaussian values, exact sums vs float precision matrix', worst < 1e-9, f"largest relative difference {worst:.1e}")

# T4: numerical Jacobian over the moments m = (m1, m2, m3, m11f, m12, m13, m22f, m23, m33f)
lab = ['11', '12', '13', '22', '23', '33']
pairs = [(0, 0), (0, 1), (0, 2), (1, 1), (1, 2), (2, 2)]


def Fvec(m):
    out = []
    for (a, b) in pairs:
        out.append(m[3 + pairs.index((a, b))]/(m[a]*m[b]) - 1)
    return np.array(out)


phi = [X[0], X[1], X[2]] + [X[a]*(X[b] - (1.0 if a == b else 0.0)) for (a, b) in pairs]
Phi = np.stack(phi)
mu = Phi.mean(1)
Vphi = np.cov(Phi)
J = np.empty((6, 9))
for i in range(9):
    h = 1e-6*abs(mu[i])
    e = np.zeros(9); e[i] = h
    J[:, i] = (Fvec(mu + e) - Fvec(mu - e))/(2*h)
Vx = J @ Vphi @ J.T/Phi.shape[1]
F, Ftot, khat = vest.F_from_sums(es)
Fref = Fvec(mu)
errF = max(abs(F[l] - Fref[i]) for i, l in enumerate(lab))
check('T4a F from exact sums vs float', errF < 1e-12, f"largest |difference| {errF:.1e}")
for name, coef in (('within', vest.WITHIN), ('adj', vest.ADJ)):
    a = np.array([coef.get(l, 0.0) for l in lab])
    ref_se = math.sqrt(a @ Vx @ a)
    val, se = vest.contrast_se(*s, es, coef)
    check(f'T4b {name} contrast se, influence vs numerical-Jacobian delta method', abs(se/ref_se - 1) < 1e-6,
          f"value {val:+.6f} se {se:.8e} vs {ref_se:.8e} (rel {se/ref_se-1:+.1e})")
# M2
m_bad = mu.copy(); m_bad[3] = np.mean(X[0]*X[0])
check('M2 F11 without the factorial -1 moves F11', abs(Fvec(m_bad)[0] - F['11']) > 1e-3,
      f"{Fvec(m_bad)[0]:.5f} vs {F['11']:.5f}")

# T5
LAMU = np.diff(np.exp(0.4*(4 + np.arange(4.0))))
pts = [(3.0, (2.0, 2.0, 2.0), 0.0403093), (1.0, tuple(LAMU), 0.0943953), (1.84, tuple(1.84*LAMU), 0.0990197),
       (3.0, tuple(3.0*LAMU), 0.1007644), (0.8, (1.5, 3.0, 7.0), None), (2.2, (6.0, 9.0, 14.0), None)]
worst_r = 0.0; worst_p = 0.0
for k, lam, printed in pts:
    a, IG, dfc = vest.cmi_nm(k, lam)
    b, dfd = vest.cmi_nm_direct(k, lam)
    worst_r = max(worst_r, abs(a - b))
    line = f"k={k} lam=({lam[0]:.4f},{lam[1]:.4f},{lam[2]:.4f}): 1-D route {a:.12f}  slice route {b:.12f}  diff {a-b:+.1e}  deficits {dfc:.1e} {dfd:.1e}"
    if printed is not None:
        worst_p = max(worst_p, abs(a - printed))
        line += f"  item2 {printed}"
    print("   ", line, flush=True)
check('T5a exact NM, two routes', worst_r < 2e-10, f"largest |difference| {worst_r:.1e}")
check('T5b exact NM against item2 exact_info.log', worst_p < 6e-8, f"largest |difference| {worst_p:.1e}")
# M3


def cmi_nm_swapped(k, lam):
    l1, l2, l3 = lam
    I, IG, d = vest.cmi_nm(k, (l1, l2, l3))
    # recompute with the binomial split q -> 1 - q only in the E h_B term
    t, pt = vest.nb_pmf_range(k, l1 + l3)
    q = l1/(l1 + l3)
    EB = sum(p*vest.binom_entropy(tt, q)[0] for tt, p in zip(t.tolist(), pt.tolist()))
    EBs = sum(p*vest.binom_entropy(tt, 0.5)[0] for tt, p in zip(t.tolist(), pt.tolist()))
    return I, I + EB - EBs
I0, Ibad = cmi_nm_swapped(0.8, (1.5, 3.0, 7.0))
check('M3 binomial split changed (q -> 1/2) moves the exact value', abs(I0 - Ibad) > 1e-6, f"{I0:.8f} vs {Ibad:.8f}")

print("FAILURES:", fails if fails else "none")


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vtriple.py <==
#!/usr/bin/env python3
"""Per-triple recomputation and bias control of the second verification (v2), from this verifier's own
window files (win/NAME/c{ic}_w{j}.i32, written by vwin.py from the raw chunks).

    python3 vtriple.py NAME IC Y0LIST
For each depth y0 in Y0LIST (windows y0, y0+1, y0+2):
  cascade sample: integer sums (python int) -> window means, six F, k_hat = 1/F_tot, rho_pc, I_G(pc), rho_slope,
  I_G(slope); within and adjacent contrasts with influence-function standard errors; the Grassberger estimate
  of I(n1:n3|n2) at full N with the number of occupied triples; the Grassberger estimate and I_G(pc) on 64
  disjoint consecutive blocks of N/64 events (SE_diff = sd(ddof 1) of their difference / 8) and on the two
  halves.
  bias control (when lam2 <= 150 and every mean <= 300, the item13 condition): one sample of Eq. (nm) of
  N events at the measured means and k_hat, numpy default_rng([20260923, 2929, crc32(NAME), IC, y0]); its
  Grassberger estimate at full N, occupied triples, 64-block sd (SE_NM = sd/8); the directly summed value by
  vest.cmi_nm; bias = estimate - summed value.
  rule (item13 summarize.py): I_corr = I_grass(N) - bias, allowance = |bias| max(1,
  cells/cells_NM), half-width = 2 allowance + 4 hypot(SE_diff, SE_NM); '>' or '<' when |I_corr - I_G| exceeds
  the half-width, else 'undecided'.
Output: results/tri_NAME_c{IC}.json (rewritten after every depth).
"""
import sys, os, json, time, zlib, math
sys.dont_write_bytecode = True
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import vest
V2 = os.path.dirname(HERE)


def load(name, ic, j, N):
    a = np.fromfile(os.path.join(V2, 'win', name, f'c{ic}_w{j}.i32'), dtype=np.int32)
    assert a.size == N
    return a.astype(np.int64)


def sign(D, hw):
    return ('>' if D > 0 else '<') if abs(D) > hw else 'undecided'


def main():
    name, ic = sys.argv[1], int(sys.argv[2])
    y0s = [int(v) for v in sys.argv[3].split(',')]
    info = json.load(open(os.path.join(V2, 'win', name, 'info.json')))
    N = info['N']
    outfn = os.path.join(V2, 'results', f'tri_{name}_c{ic}.json')
    OUT = json.load(open(outfn)) if os.path.exists(outfn) else dict(name=name, ic=ic, cut=info['cuts'][ic], N=N, depths={})
    for y0 in y0s:
        t0 = time.time()
        n = [load(name, ic, y0 + i, N) for i in range(3)]
        es = vest.exact_sums(*n)
        lam = [s/N for s in es['S1']]
        gv = vest.gauss_from_sums(es)
        F, Ftot, khat = vest.F_from_sums(es)
        wv, wse = vest.contrast_se(*n, es, vest.WITHIN)
        av, ase = vest.contrast_se(*n, es, vest.ADJ)
        I, cells = vest.cmi_grass(*n)
        bl = vest.block_stats(*n, nblocks=64)
        half = vest.block_stats(*n, nblocks=2)
        maxc = [int(v.max()) for v in n]
        del n
        rec = dict(y0=y0, windows=[[y0, y0 + 1], [y0 + 1, y0 + 2], [y0 + 2, y0 + 3]], lam=lam, max_counts=maxc,
                   F=F, F_tot=Ftot, k_hat=khat, within=dict(value=wv, se=wse, z=wv/wse), adj=dict(value=av, se=ase, z=av/ase),
                   rho_pc=gv['rho_pc'], IG_pc=gv['IG_pc'], rho_slope=gv['rho_slope'], IG_slope=gv['IG_slope'],
                   c1=gv['c1'], c3=gv['c3'], I_grass=I, ncells=cells, SE_diff=bl['D_sd']/8.0, SE_2D=bl['I_sd']/8.0,
                   blocks64_I_mean=bl['I_mean'], blocks64_D_mean=bl['D_mean'], I_half=half['I_mean'])
        t1 = time.time()
        if lam[1] <= 150 and max(lam) <= 300:
            ent = [20260923, 2929, zlib.crc32(name.encode()), ic, y0]
            s = vest.draw_nm(khat, lam, N, ent)
            In, cn = vest.cmi_grass(*s)
            bn = vest.block_stats(*s, nblocks=64)
            del s
            ex, IGex, dfc = vest.cmi_nm(khat, lam)
            bias = In - ex
            allow = abs(bias)*max(1.0, cells/cn)
            SE_NM = bn['I_sd']/8.0
            hw = 2*allow + 4*math.hypot(rec['SE_diff'], SE_NM)
            Icorr = I - bias
            Dpc = Icorr - rec['IG_pc']; Dsl = Icorr - rec['IG_slope']
            rec.update(nm=dict(seed_entropy=ent, k=khat, I_grass=In, ncells=cn, SE_NM=SE_NM, exact=ex, IG_exact=IGex,
                               norm_deficit=dfc, bias=bias),
                       bias_NM=bias, allowance=allow, cells_ratio=cells/cn, SE_NM=SE_NM, I_corr=Icorr, half_width=hw,
                       diff_pc=Dpc, diff_slope=Dsl, sign_pc=sign(Dpc, hw), sign_slope=sign(Dsl, hw))
        else:
            rec.update(nm=None, sign_pc='no bias control', sign_slope='no bias control')
        rec['seconds'] = [t1 - t0, time.time() - t1]
        OUT['depths'][str(y0)] = rec
        with open(outfn + '.tmp', 'w') as f:
            json.dump(OUT, f, indent=1)
        os.replace(outfn + '.tmp', outfn)
        print(f"{name} c{ic} y0={y0} lam=({lam[0]:.4f},{lam[1]:.4f},{lam[2]:.4f}) k_hat={khat:.5f} rho_pc={gv['rho_pc']:+.5f} "
              f"IG_pc={gv['IG_pc']:.5f} IG_sl={gv['IG_slope']:.5f} I={I:.5f} cells={cells} SE_diff={rec['SE_diff']:.5f} "
              + (f"| NM: I={rec['nm']['I_grass']:.5f} exact={rec['nm']['exact']:.5f} bias={rec['bias_NM']:+.5f} "
                 f"cellsNM={rec['nm']['ncells']} SE_NM={rec['SE_NM']:.5f} | Icorr={rec['I_corr']:.5f} "
                 f"Dpc={rec['diff_pc']:+.5f} Dsl={rec['diff_slope']:+.5f} hw={rec['half_width']:.5f} "
                 f"{rec['sign_pc']} {rec['sign_slope']}" if rec['nm'] else "| no bias control")
              + f"  within z {wv/wse:+.3f} adj z {av/ase:+.3f}  ({rec['seconds'][0]:.0f}+{rec['seconds'][1]:.0f} s)", flush=True)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/prog/vwin.py <==
#!/usr/bin/env python3
"""Unit-window counts from the raw stored 0.5-bin counts, written by this verifier (v2).

    python3 vwin.py SOURCE NAME CUTS_TO_WRITE
SOURCE is 'uv' (item13/uvcheck/runs/NAME, counts int32) or 'item13' (item13/runs/NAME, counts uint16);
CUTS_TO_WRITE is a comma list of cut indices whose windows are written ('-' for none, scan only).

For every chunk (sorted by chunk number, events in stored order) the 0.5-bin counts are widened to
int64 and summed in pairs into unit windows [j, j+1].  Every unit-window count of every cut is scanned:
the program lists every event whose unit-window count exceeds 32767 (the int16 limit) with the value
that a cast to int16 produces, and it checks every count against the int32 limit.  For the listed cuts
the windows are written as raw int32 to win/NAME/c{ic}_w{j}.i32.  Window means are formed from integer
sums (python int).

Output: win/NAME/info.json, stdout log.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../../../../..'))  # the folder anc/ of the package
import sys, os, glob, json, time
sys.dont_write_bytecode = True
import numpy as np
ITEM = _PKG + '/calc_SHORT/item13'
V2 = os.path.join(ITEM, 'uvcheck', 'verify', 'v2')
I16 = 32767
I32 = 2147483647


def main():
    src, name, wc = sys.argv[1], sys.argv[2], sys.argv[3]
    d = os.path.join(ITEM, 'uvcheck', 'runs', name) if src == 'uv' else os.path.join(ITEM, 'runs', name)
    meta = json.load(open(os.path.join(d, 'meta.json')))
    files = sorted(glob.glob(os.path.join(d, 'chunk_*.npz')))
    nums = [int(os.path.basename(f)[6:10]) for f in files]
    assert nums == list(range(len(files))) and len(files) == meta['nchunks'], (len(files), meta['nchunks'])
    cuts = meta['cuts']; ncut = len(cuts)
    nb = meta['nbins']; nunit = nb//2
    assert abs(meta['h'] - 0.5) < 1e-12
    write = [] if wc == '-' else [int(v) for v in wc.split(',')]
    outd = os.path.join(V2, 'win', name)
    os.makedirs(outd, exist_ok=True)
    fh = {(ic, j): open(os.path.join(outd, f'c{ic}_w{j}.i32'), 'wb') for ic in write for j in range(nunit)}
    sums = [[0]*nunit for _ in range(ncut)]
    maxwin = np.zeros((ncut, nunit), np.int64)
    maxbin = np.zeros((ncut, nb), np.int64)
    over16 = []
    N = 0; dtypes = set(); t0 = time.time()
    for c, f in enumerate(files):
        z = np.load(f)
        a = z['counts']
        dtypes.add(str(a.dtype))
        assert a.ndim == 3 and a.shape[1] == ncut and a.shape[2] == nb, a.shape
        a = a.astype(np.int64)
        assert int(a.min()) >= 0
        maxbin = np.maximum(maxbin, a.max(0))
        w = a[:, :, 0:2*nunit:2] + a[:, :, 1:2*nunit:2]          # (nev, ncut, nunit), int64
        assert int(w.max()) < I32
        maxwin = np.maximum(maxwin, w.max(0))
        for ic in range(ncut):
            for j in range(nunit):
                sums[ic][j] += int(w[:, ic, j].sum())
        ev, icx, jx = np.nonzero(w > I16)
        for e, ic, j in zip(ev.tolist(), icx.tolist(), jx.tolist()):
            v = int(w[e, ic, j])
            over16.append(dict(chunk=c, event_in_chunk=e, event=N + e, cut_index=ic, cut=cuts[ic], window=[j, j + 1],
                               count=v, int16_cast=int(np.array([v], np.int64).astype(np.int16)[0]),
                               bins=[int(a[e, ic, 2*j]), int(a[e, ic, 2*j + 1])]))
        for ic in write:
            for j in range(nunit):
                fh[(ic, j)].write(np.ascontiguousarray(w[:, ic, j]).astype(np.int32).tobytes())
        N += len(a)
        del a, w, z
    for v in fh.values():
        v.close()
    info = dict(source=src, name=name, dir=d, N=N, nchunks=len(files), cuts=cuts, nunit=nunit, stored_dtypes=sorted(dtypes),
                written_cuts=write, window_sums=sums, window_means=[[s/N for s in row] for row in sums],
                max_unit_window=maxwin.tolist(), max_half_bin=maxbin.tolist(), events_above_int16=over16,
                seconds=time.time() - t0)
    with open(os.path.join(outd, 'info.json'), 'w') as f:
        json.dump(info, f, indent=1)
    print(f"{name} ({src}): N = {N}, {len(files)} chunks, stored dtype {sorted(dtypes)}, {time.time()-t0:.0f} s")
    for ic, cut in enumerate(cuts):
        print(f"  cut {cut}: largest 0.5-bin {int(maxbin[ic].max())}, largest unit window {int(maxwin[ic].max())}; "
              f"means " + " ".join(f"{s/N:.4f}" for s in sums[ic]))
    print(f"  events with a unit-window count above 32767: {len(over16)}")
    for o in over16:
        print("   ", o)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/contrasts_A14.json <==
{
 "config": "A14",
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "variants": {
  "0": {
   "cut": 0.0,
   "int64": {
    "0": {
     "lam": [
      1.8216544,
      3.1772199,
      5.228694
     ],
     "F": {
      "11": 0.4810606133221866,
      "12": 0.4568382179418305,
      "13": 0.42787001822314347,
      "22": 0.5152044103140354,
      "23": 0.5115846271325478,
      "33": 0.557812006730139
     },
     "F_tot": 0.5017436836026847,
     "k_hat": 1.9930495045192618,
     "rho_pc": 0.2517166554456181,
     "IG_pc": 0.032728818165936875,
     "rho_slope": 0.34756623917542034,
     "IG_slope": 0.06437274061784214,
     "within": {
      "value": 0.05259472235627974,
      "se": 0.0001742687707541695,
      "z": 301.8023374392877
     },
     "adj": {
      "value": 0.05634140431404569,
      "se": 0.0002794511534372236,
      "z": 201.61449906737394
     }
    },
    "1": {
     "lam": [
      3.1772199,
      5.228694,
      8.291788
     ],
     "F": {
      "11": 0.5152044103140354,
      "12": 0.5115846271325478,
      "13": 0.5043285010040289,
      "22": 0.557812006730139,
      "23": 0.5706493958454161,
      "33": 0.6162225573076505
     },
     "F_tot": 0.5590494503486914,
     "k_hat": 1.7887505289134586,
     "rho_pc": 0.30076356924551617,
     "IG_pc": 0.04740744975984455,
     "rho_slope": 0.4005806311540671,
     "IG_slope": 0.0874534618588169,
     "within": {
      "value": 0.034225483456610695,
      "se": 0.00011502547607351091,
      "z": 297.5469837198304
     },
     "adj": {
      "value": 0.03678851048495302,
      "se": 0.00022779180834303853,
      "z": 161.50058578731722
     }
    },
    "2": {
     "lam": [
      5.228694,
      8.291788,
      12.8243621
     ],
     "F": {
      "11": 0.557812006730139,
      "12": 0.5706493958454161,
      "13": 0.5792775109335959,
      "22": 0.6162225573076505,
      "23": 0.6411517225840457,
      "33": 0.6899984803413595
     },
     "F_tot": 0.6262103535872092,
     "k_hat": 1.5969074836779027,
     "rho_pc": 0.3256828864004013,
     "IG_pc": 0.05606353556397989,
     "rho_slope": 0.43387567339403055,
     "IG_slope": 0.10428026366718997,
     "within": {
      "value": 0.024318138338697087,
      "se": 8.939148718004152e-05,
      "z": 272.0408744259779
     },
     "adj": {
      "value": 0.026623048281134987,
      "se": 0.0001998101510073414,
      "z": 133.2417204377009
     }
    },
    "3": {
     "lam": [
      8.291788,
      12.8243621,
      19.4701986
     ],
     "F": {
      "11": 0.6162225573076505,
      "12": 0.6411517225840457,
      "13": 0.6629724465906521,
      "22": 0.6899984803413595,
      "23": 0.7259225367923894,
      "33": 0.7806607307793569
     },
     "F_tot": 0.7070704795373846,
     "k_hat": 1.414286169398941,
     "rho_pc": 0.33203726594088906,
     "IG_pc": 0.05840667258919336,
     "rho_slope": 0.4545313712800968,
     "IG_slope": 0.11571310871710096,
     "within": {
      "value": 0.01894502082042654,
      "se": 8.912186886140982e-05,
      "z": 212.5743216840218
     },
     "adj": {
      "value": 0.020564683097565428,
      "se": 0.0001862353499107379,
      "z": 110.42309157430115
     }
    },
    "4": {
     "lam": [
      12.8243621,
      19.4701986,
      29.1730279
     ],
     "F": {
      "11": 0.6899984803413595,
      "12": 0.7259225367923894,
      "13": 0.7585473892519842,
      "22": 0.7806607307793569,
      "23": 0.8258930172858232,
      "33": 0.8868933031855145
     },
     "F_tot": 0.8026291978229694,
     "k_hat": 1.2459053355053293,
     "rho_pc": 0.32506116753887604,
     "IG_pc": 0.05583729411944738,
     "rho_slope": 0.4671441726406472,
     "IG_slope": 0.12309330632064944,
     "within": {
      "value": 0.015729856992011404,
      "se": 9.98192477083108e-05,
      "z": 157.58340553694396
     },
     "adj": {
      "value": 0.017360387787122122,
      "se": 0.0001856901626587891,
      "z": 93.49115504315823
     }
    },
    "5": {
     "lam": [
      19.4701986,
      29.1730279,
      43.2793502
     ],
     "F": {
      "11": 0.7806607307793569,
      "12": 0.8258930172858232,
      "13": 0.867870728527991,
      "22": 0.8868933031855145,
      "23": 0.9406032564666651,
      "33": 1.008050496285778
     },
     "F_tot": 0.9130407415340117,
     "k_hat": 1.0952413780790187,
     "rho_pc": 0.30519455863213824,
     "IG_pc": 0.048885648174586356,
     "rho_slope": 0.474870147501522,
     "IG_slope": 0.12776987927848146,
     "within": {
      "value": 0.013745842656723406,
      "se": 0.00011674111051173929,
      "z": 117.74637568948899
     },
     "adj": {
      "value": 0.015377408348253185,
      "se": 0.00018879700735405168,
      "z": 81.44942848281423
     }
    },
    "6": {
     "lam": [
      29.1730279,
      43.2793502,
      63.7232212
     ],
     "F": {
      "11": 0.8868933031855145,
      "12": 0.9406032564666651,
      "13": 0.9920324880640341,
      "22": 1.008050496285778,
      "23": 1.0707576884555563,
      "33": 1.146175911306442
     },
     "F_tot": 1.0389921189928342,
     "k_hat": 0.9624712081255902,
     "rho_pc": 0.27236853884923484,
     "IG_pc": 0.038540219447506796,
     "rho_slope": 0.479785747666544,
     "IG_slope": 0.1308086081702848,
     "within": {
      "value": 0.012575425930493045,
      "se": 0.000146264002310523,
      "z": 85.97758663676538
     },
     "adj": {
      "value": 0.013647984397076596,
      "se": 0.00019479533749857647,
      "z": 70.06319849506836
     }
    },
    "7": {
     "lam": [
      43.2793502,
      63.7232212,
      93.2679559
     ],
     "F": {
      "11": 1.008050496285778,
      "12": 1.0707576884555563,
      "13": 1.131104605683677,
      "22": 1.146175911306442,
      "23": 1.2177025080429544,
      "33": 1.3014995174505923
     },
     "F_tot": 1.1812053721502949,
     "k_hat": 0.8465928309990463,
     "rho_pc": 0.222481624443806,
     "IG_pc": 0.025382544964021578,
     "rho_slope": 0.48274456942541194,
     "IG_slope": 0.13266182712377395,
     "within": {
      "value": 0.012053707620208132,
      "se": 0.00019941221905809888,
      "z": 60.4461836749145
     },
     "adj": {
      "value": 0.013125492565578267,
      "se": 0.00019756822206714857,
      "z": 66.435241600328
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      1.8216544,
      3.1772199,
      5.228694
     ],
     "F": {
      "11": 0.4810606133221866,
      "12": 0.4568382179418305,
      "13": 0.42787001822314347,
      "22": 0.5152044103140354,
      "23": 0.5115846271325478,
      "33": 0.557812006730139
     },
     "F_tot": 0.5017436836026847,
     "k_hat": 1.9930495045192618,
     "rho_pc": 0.2517166554456181,
     "IG_pc": 0.032728818165936875,
     "rho_slope": 0.34756623917542034,
     "IG_slope": 0.06437274061784214,
     "within": {
      "value": 0.05259472235627974,
      "se": 0.0001742687707541695,
      "z": 301.8023374392877
     },
     "adj": {
      "value": 0.05634140431404569,
      "se": 0.0002794511534372236,
      "z": 201.61449906737394
     }
    },
    "1": {
     "lam": [
      3.1772199,
      5.228694,
      8.291788
     ],
     "F": {
      "11": 0.5152044103140354,
      "12": 0.5115846271325478,
      "13": 0.5043285010040289,
      "22": 0.557812006730139,
      "23": 0.5706493958454161,
      "33": 0.6162225573076505
     },
     "F_tot": 0.5590494503486914,
     "k_hat": 1.7887505289134586,
     "rho_pc": 0.30076356924551617,
     "IG_pc": 0.04740744975984455,
     "rho_slope": 0.4005806311540671,
     "IG_slope": 0.0874534618588169,
     "within": {
      "value": 0.034225483456610695,
      "se": 0.00011502547607351091,
      "z": 297.5469837198304
     },
     "adj": {
      "value": 0.03678851048495302,
      "se": 0.00022779180834303853,
      "z": 161.50058578731722
     }
    },
    "2": {
     "lam": [
      5.228694,
      8.291788,
      12.8243621
     ],
     "F": {
      "11": 0.557812006730139,
      "12": 0.5706493958454161,
      "13": 0.5792775109335959,
      "22": 0.6162225573076505,
      "23": 0.6411517225840457,
      "33": 0.6899984803413595
     },
     "F_tot": 0.6262103535872092,
     "k_hat": 1.5969074836779027,
     "rho_pc": 0.3256828864004013,
     "IG_pc": 0.05606353556397989,
     "rho_slope": 0.43387567339403055,
     "IG_slope": 0.10428026366718997,
     "within": {
      "value": 0.024318138338697087,
      "se": 8.939148718004152e-05,
      "z": 272.0408744259779
     },
     "adj": {
      "value": 0.026623048281134987,
      "se": 0.0001998101510073414,
      "z": 133.2417204377009
     }
    },
    "3": {
     "lam": [
      8.291788,
      12.8243621,
      19.4701986
     ],
     "F": {
      "11": 0.6162225573076505,
      "12": 0.6411517225840457,
      "13": 0.6629724465906521,
      "22": 0.6899984803413595,
      "23": 0.7259225367923894,
      "33": 0.7806607307793569
     },
     "F_tot": 0.7070704795373846,
     "k_hat": 1.414286169398941,
     "rho_pc": 0.33203726594088906,
     "IG_pc": 0.05840667258919336,
     "rho_slope": 0.4545313712800968,
     "IG_slope": 0.11571310871710096,
     "within": {
      "value": 0.01894502082042654,
      "se": 8.912186886140982e-05,
      "z": 212.5743216840218
     },
     "adj": {
      "value": 0.020564683097565428,
      "se": 0.0001862353499107379,
      "z": 110.42309157430115
     }
    },
    "4": {
     "lam": [
      12.8243621,
      19.4701986,
      29.1730279
     ],
     "F": {
      "11": 0.6899984803413595,
      "12": 0.7259225367923894,
      "13": 0.7585473892519842,
      "22": 0.7806607307793569,
      "23": 0.8258930172858232,
      "33": 0.8868933031855145
     },
     "F_tot": 0.8026291978229694,
     "k_hat": 1.2459053355053293,
     "rho_pc": 0.32506116753887604,
     "IG_pc": 0.05583729411944738,
     "rho_slope": 0.4671441726406472,
     "IG_slope": 0.12309330632064944,
     "within": {
      "value": 0.015729856992011404,
      "se": 9.98192477083108e-05,
      "z": 157.58340553694396
     },
     "adj": {
      "value": 0.017360387787122122,
      "se": 0.0001856901626587891,
      "z": 93.49115504315823
     }
    },
    "5": {
     "lam": [
      19.4701986,
      29.1730279,
      43.2793502
     ],
     "F": {
      "11": 0.7806607307793569,
      "12": 0.8258930172858232,
      "13": 0.867870728527991,
      "22": 0.8868933031855145,
      "23": 0.9406032564666651,
      "33": 1.008050496285778
     },
     "F_tot": 0.9130407415340117,
     "k_hat": 1.0952413780790187,
     "rho_pc": 0.30519455863213824,
     "IG_pc": 0.048885648174586356,
     "rho_slope": 0.474870147501522,
     "IG_slope": 0.12776987927848146,
     "within": {
      "value": 0.013745842656723406,
      "se": 0.00011674111051173929,
      "z": 117.74637568948899
     },
     "adj": {
      "value": 0.015377408348253185,
      "se": 0.00018879700735405168,
      "z": 81.44942848281423
     }
    },
    "6": {
     "lam": [
      29.1730279,
      43.2793502,
      63.7232212
     ],
     "F": {
      "11": 0.8868933031855145,
      "12": 0.9406032564666651,
      "13": 0.9920324880640341,
      "22": 1.008050496285778,
      "23": 1.0707576884555563,
      "33": 1.146175911306442
     },
     "F_tot": 1.0389921189928342,
     "k_hat": 0.9624712081255902,
     "rho_pc": 0.27236853884923484,
     "IG_pc": 0.038540219447506796,
     "rho_slope": 0.479785747666544,
     "IG_slope": 0.1308086081702848,
     "within": {
      "value": 0.012575425930493045,
      "se": 0.000146264002310523,
      "z": 85.97758663676538
     },
     "adj": {
      "value": 0.013647984397076596,
      "se": 0.00019479533749857647,
      "z": 70.06319849506836
     }
    },
    "7": {
     "lam": [
      43.2793502,
      63.7232212,
      93.2679559
     ],
     "F": {
      "11": 1.008050496285778,
      "12": 1.0707576884555563,
      "13": 1.131104605683677,
      "22": 1.146175911306442,
      "23": 1.2177025080429544,
      "33": 1.3014995174505923
     },
     "F_tot": 1.1812053721502949,
     "k_hat": 0.8465928309990463,
     "rho_pc": 0.222481624443806,
     "IG_pc": 0.025382544964021578,
     "rho_slope": 0.48274456942541194,
     "IG_slope": 0.13266182712377395,
     "within": {
      "value": 0.012053707620208132,
      "se": 0.00019941221905809888,
      "z": 60.4461836749145
     },
     "adj": {
      "value": 0.013125492565578267,
      "se": 0.00019756822206714857,
      "z": 66.435241600328
     }
    }
   }
  },
  "1": {
   "cut": 0.1,
   "int64": {
    "0": {
     "lam": [
      0.7787628,
      1.078915,
      1.492474
     ],
     "F": {
      "11": 0.5219768810794978,
      "12": 0.5450310055769431,
      "13": 0.5547873801683022,
      "22": 0.6563658342368384,
      "23": 0.7003520592347008,
      "33": 0.8178227732729917
     },
     "F_tot": 0.6560610780449054,
     "k_hat": 1.5242483260553266,
     "rho_pc": 0.22717981108219246,
     "IG_pc": 0.02649508587884906,
     "rho_slope": 0.2748732910813768,
     "IG_slope": 0.0392810371739923,
     "within": {
      "value": 0.06533168120312727,
      "se": 0.0004592310626913161,
      "z": 142.26320149219006
     },
     "adj": {
      "value": 0.06790415223751972,
      "se": 0.0007040338096127265,
      "z": 96.45012968180079
     }
    },
    "1": {
     "lam": [
      1.078915,
      1.492474,
      2.068333
     ],
     "F": {
      "11": 0.6563658342368384,
      "12": 0.7003520592347008,
      "13": 0.7312159174437906,
      "22": 0.8178227732729917,
      "23": 0.8813358032439834,
      "33": 1.0039064976057137
     },
     "F_tot": 0.8287574576539213,
     "k_hat": 1.2066256427192086,
     "rho_pc": 0.2875884814431499,
     "IG_pc": 0.043164242193540175,
     "rho_slope": 0.33831740714768577,
     "IG_slope": 0.06077807318550784,
     "within": {
      "value": 0.05506377506435631,
      "se": 0.00038759190488484014,
      "z": 142.06637024763623
     },
     "adj": {
      "value": 0.05962801379555155,
      "se": 0.0006870959202523981,
      "z": 86.78266314497657
     }
    },
    "2": {
     "lam": [
      1.492474,
      2.068333,
      2.8769111
     ],
     "F": {
      "11": 0.8178227732729917,
      "12": 0.8813358032439834,
      "13": 0.9292061692695118,
      "22": 1.0039064976057137,
      "23": 1.081261048247451,
      "33": 1.2085259407150868
     },
     "F_tot": 1.0232438892936058,
     "k_hat": 0.9772841161947694,
     "rho_pc": 0.334575471758253,
     "IG_pc": 0.059358405539513,
     "rho_slope": 0.388050622092438,
     "IG_slope": 0.08160269153028217,
     "within": {
      "value": 0.04615073027761529,
      "se": 0.0003443613243984221,
      "z": 134.01833193154823
     },
     "adj": {
      "value": 0.052092256476205356,
      "se": 0.0006804958572911934,
      "z": 76.55043879850452
     }
    },
    "3": {
     "lam": [
      2.068333,
      2.8769111,
      4.0173638
     ],
     "F": {
      "11": 1.0039064976057137,
      "12": 1.081261048247451,
      "13": 1.1459582664076382,
      "22": 1.2085259407150868,
      "23": 1.301049485270386,
      "33": 1.436093040963356
     },
     "F_tot": 1.2381761775955318,
     "k_hat": 0.8076395088960148,
     "rho_pc": 0.3648901211595436,
     "IG_pc": 0.07144166471843215,
     "rho_slope": 0.423604498197491,
     "IG_slope": 0.09888459222771374,
     "within": {
      "value": 0.04008555978622719,
      "se": 0.00034251594113519863,
      "z": 117.03268365662586
     },
     "adj": {
      "value": 0.04519700035128027,
      "se": 0.0006918032320938243,
      "z": 65.33216130616535
     }
    },
    "4": {
     "lam": [
      2.8769111,
      4.0173638,
      5.6325308
     ],
     "F": {
      "11": 1.2085259407150868,
      "12": 1.301049485270386,
      "13": 1.3795827584350882,
      "22": 1.436093040963356,
      "23": 1.5403580549513076,
      "33": 1.6813428163233006
     },
     "F_tot": 1.472179942266478,
     "k_hat": 0.6792647904579254,
     "rho_pc": 0.38151037235711927,
     "IG_pc": 0.07864874203922226,
     "rho_slope": 0.4472226023978782,
     "IG_slope": 0.11157681074216354,
     "within": {
      "value": 0.034990499781653917,
      "se": 0.00039629189819503533,
      "z": 88.29476439216357
     },
     "adj": {
      "value": 0.041121011675758656,
      "se": 0.0007423043645219755,
      "z": 55.39642987582258
     }
    },
    "5": {
     "lam": [
      4.0173638,
      5.6325308,
      7.9220267
     ],
     "F": {
      "11": 1.436093040963356,
      "12": 1.5403580549513076,
      "13": 1.6327888359726428,
      "22": 1.6813428163233006,
      "23": 1.7977302582530348,
      "33": 1.9459139060682575
     },
     "F_tot": 1.7252641611513901,
     "k_hat": 0.5796213835060653,
     "rho_pc": 0.3876338369584545,
     "IG_pc": 0.08141242435204417,
     "rho_slope": 0.46269239480410784,
     "IG_slope": 0.12045284170230934,
     "within": {
      "value": 0.030824204725976356,
      "se": 0.00047687660118859456,
      "z": 64.63769589270755
     },
     "adj": {
      "value": 0.03625532062952841,
      "se": 0.0008216970668157085,
      "z": 44.12249001937816
     }
    },
    "6": {
     "lam": [
      5.6325308,
      7.9220267,
      11.1837819
     ],
     "F": {
      "11": 1.6813428163233006,
      "12": 1.7977302582530348,
      "13": 1.9024456332335071,
      "22": 1.9459139060682575,
      "23": 2.072943454505433,
      "33": 2.228135530536804
     },
     "F_tot": 1.996101980427315,
     "k_hat": 0.5009764079217662,
     "rho_pc": 0.3851250554511218,
     "IG_pc": 0.08027297287087157,
     "rho_slope": 0.47260561050088784,
     "IG_slope": 0.12638664364151103,
     "within": {
      "value": 0.027424302312129112,
      "se": 0.0005435260663341614,
      "z": 50.45627801642281
     },
     "adj": {
      "value": 0.03289122314572668,
      "se": 0.0009472001429089317,
      "z": 34.724681359015584
     }
    },
    "7": {
     "lam": [
      7.9220267,
      11.1837819,
      15.8291765
     ],
     "F": {
      "11": 1.9459139060682575,
      "12": 2.072943454505433,
      "13": 2.192284161240446,
      "22": 2.228135530536804,
      "23": 2.369238838739127,
      "33": 2.536573870554455
     },
     "F_tot": 2.287981728274481,
     "k_hat": 0.4370664274291065,
     "rho_pc": 0.3714845118061487,
     "IG_pc": 0.0742504348507373,
     "rho_slope": 0.4789003972324449,
     "IG_slope": 0.13025762128638566,
     "within": {
      "value": 0.025385617558170148,
      "se": 0.0006910534866164149,
      "z": 36.73466388609803
     },
     "adj": {
      "value": 0.028806985381834238,
      "se": 0.0008195196727052359,
      "z": 35.151060238422744
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      0.7787628,
      1.078915,
      1.492474
     ],
     "F": {
      "11": 0.5219768810794978,
      "12": 0.5450310055769431,
      "13": 0.5547873801683022,
      "22": 0.6563658342368384,
      "23": 0.7003520592347008,
      "33": 0.8178227732729917
     },
     "F_tot": 0.6560610780449054,
     "k_hat": 1.5242483260553266,
     "rho_pc": 0.22717981108219246,
     "IG_pc": 0.02649508587884906,
     "rho_slope": 0.2748732910813768,
     "IG_slope": 0.0392810371739923,
     "within": {
      "value": 0.06533168120312727,
      "se": 0.0004592310626913161,
      "z": 142.26320149219006
     },
     "adj": {
      "value": 0.06790415223751972,
      "se": 0.0007040338096127265,
      "z": 96.45012968180079
     }
    },
    "1": {
     "lam": [
      1.078915,
      1.492474,
      2.068333
     ],
     "F": {
      "11": 0.6563658342368384,
      "12": 0.7003520592347008,
      "13": 0.7312159174437906,
      "22": 0.8178227732729917,
      "23": 0.8813358032439834,
      "33": 1.0039064976057137
     },
     "F_tot": 0.8287574576539213,
     "k_hat": 1.2066256427192086,
     "rho_pc": 0.2875884814431499,
     "IG_pc": 0.043164242193540175,
     "rho_slope": 0.33831740714768577,
     "IG_slope": 0.06077807318550784,
     "within": {
      "value": 0.05506377506435631,
      "se": 0.00038759190488484014,
      "z": 142.06637024763623
     },
     "adj": {
      "value": 0.05962801379555155,
      "se": 0.0006870959202523981,
      "z": 86.78266314497657
     }
    },
    "2": {
     "lam": [
      1.492474,
      2.068333,
      2.8769111
     ],
     "F": {
      "11": 0.8178227732729917,
      "12": 0.8813358032439834,
      "13": 0.9292061692695118,
      "22": 1.0039064976057137,
      "23": 1.081261048247451,
      "33": 1.2085259407150868
     },
     "F_tot": 1.0232438892936058,
     "k_hat": 0.9772841161947694,
     "rho_pc": 0.334575471758253,
     "IG_pc": 0.059358405539513,
     "rho_slope": 0.388050622092438,
     "IG_slope": 0.08160269153028217,
     "within": {
      "value": 0.04615073027761529,
      "se": 0.0003443613243984221,
      "z": 134.01833193154823
     },
     "adj": {
      "value": 0.052092256476205356,
      "se": 0.0006804958572911934,
      "z": 76.55043879850452
     }
    },
    "3": {
     "lam": [
      2.068333,
      2.8769111,
      4.0173638
     ],
     "F": {
      "11": 1.0039064976057137,
      "12": 1.081261048247451,
      "13": 1.1459582664076382,
      "22": 1.2085259407150868,
      "23": 1.301049485270386,
      "33": 1.436093040963356
     },
     "F_tot": 1.2381761775955318,
     "k_hat": 0.8076395088960148,
     "rho_pc": 0.3648901211595436,
     "IG_pc": 0.07144166471843215,
     "rho_slope": 0.423604498197491,
     "IG_slope": 0.09888459222771374,
     "within": {
      "value": 0.04008555978622719,
      "se": 0.00034251594113519863,
      "z": 117.03268365662586
     },
     "adj": {
      "value": 0.04519700035128027,
      "se": 0.0006918032320938243,
      "z": 65.33216130616535
     }
    },
    "4": {
     "lam": [
      2.8769111,
      4.0173638,
      5.6325308
     ],
     "F": {
      "11": 1.2085259407150868,
      "12": 1.301049485270386,
      "13": 1.3795827584350882,
      "22": 1.436093040963356,
      "23": 1.5403580549513076,
      "33": 1.6813428163233006
     },
     "F_tot": 1.472179942266478,
     "k_hat": 0.6792647904579254,
     "rho_pc": 0.38151037235711927,
     "IG_pc": 0.07864874203922226,
     "rho_slope": 0.4472226023978782,
     "IG_slope": 0.11157681074216354,
     "within": {
      "value": 0.034990499781653917,
      "se": 0.00039629189819503533,
      "z": 88.29476439216357
     },
     "adj": {
      "value": 0.041121011675758656,
      "se": 0.0007423043645219755,
      "z": 55.39642987582258
     }
    },
    "5": {
     "lam": [
      4.0173638,
      5.6325308,
      7.9220267
     ],
     "F": {
      "11": 1.436093040963356,
      "12": 1.5403580549513076,
      "13": 1.6327888359726428,
      "22": 1.6813428163233006,
      "23": 1.7977302582530348,
      "33": 1.9459139060682575
     },
     "F_tot": 1.7252641611513901,
     "k_hat": 0.5796213835060653,
     "rho_pc": 0.3876338369584545,
     "IG_pc": 0.08141242435204417,
     "rho_slope": 0.46269239480410784,
     "IG_slope": 0.12045284170230934,
     "within": {
      "value": 0.030824204725976356,
      "se": 0.00047687660118859456,
      "z": 64.63769589270755
     },
     "adj": {
      "value": 0.03625532062952841,
      "se": 0.0008216970668157085,
      "z": 44.12249001937816
     }
    },
    "6": {
     "lam": [
      5.6325308,
      7.9220267,
      11.1837819
     ],
     "F": {
      "11": 1.6813428163233006,
      "12": 1.7977302582530348,
      "13": 1.9024456332335071,
      "22": 1.9459139060682575,
      "23": 2.072943454505433,
      "33": 2.228135530536804
     },
     "F_tot": 1.996101980427315,
     "k_hat": 0.5009764079217662,
     "rho_pc": 0.3851250554511218,
     "IG_pc": 0.08027297287087157,
     "rho_slope": 0.47260561050088784,
     "IG_slope": 0.12638664364151103,
     "within": {
      "value": 0.027424302312129112,
      "se": 0.0005435260663341614,
      "z": 50.45627801642281
     },
     "adj": {
      "value": 0.03289122314572668,
      "se": 0.0009472001429089317,
      "z": 34.724681359015584
     }
    },
    "7": {
     "lam": [
      7.9220267,
      11.1837819,
      15.8291765
     ],
     "F": {
      "11": 1.9459139060682575,
      "12": 2.072943454505433,
      "13": 2.192284161240446,
      "22": 2.228135530536804,
      "23": 2.369238838739127,
      "33": 2.536573870554455
     },
     "F_tot": 2.287981728274481,
     "k_hat": 0.4370664274291065,
     "rho_pc": 0.3714845118061487,
     "IG_pc": 0.0742504348507373,
     "rho_slope": 0.4789003972324449,
     "IG_slope": 0.13025762128638566,
     "within": {
      "value": 0.025385617558170148,
      "se": 0.0006910534866164149,
      "z": 36.73466388609803
     },
     "adj": {
      "value": 0.028806985381834238,
      "se": 0.0008195196727052359,
      "z": 35.151060238422744
     }
    }
   }
  },
  "2": {
   "cut": 0.3,
   "int64": {
    "0": {
     "lam": [
      0.3676219,
      0.4622321,
      0.5978961
     ],
     "F": {
      "11": 0.7089890705970673,
      "12": 0.8296524594278822,
      "13": 0.9042796667059193,
      "22": 1.0979093743612967,
      "23": 1.2296461338562263,
      "33": 1.5025149229321122
     },
     "F_tot": 1.0923194708620618,
     "k_hat": 0.915483085924301,
     "rho_pc": 0.20023130968361322,
     "IG_pc": 0.020459216969367672,
     "rho_slope": 0.23487113549807725,
     "IG_slope": 0.028372194051476052,
     "within": {
      "value": 0.11527836930014937,
      "se": 0.0011744253296038522,
      "z": 98.15725733626176
     },
     "adj": {
      "value": 0.12536962993613499,
      "se": 0.0017825498893529078,
      "z": 70.33162476122676
     }
    },
    "1": {
     "lam": [
      0.4622321,
      0.5978961,
      0.7914944
     ],
     "F": {
      "11": 1.0979093743612967,
      "12": 1.2296461338562263,
      "13": 1.3118578058392596,
      "22": 1.5025149229321122,
      "23": 1.6421443305493328,
      "33": 1.9013481758854016
     },
     "F_tot": 1.5040409341274092,
     "k_hat": 0.6648755212105741,
     "rho_pc": 0.2661528169332525,
     "IG_pc": 0.036735722292541524,
     "rho_slope": 0.30601533419052435,
     "IG_slope": 0.049162320984576534,
     "within": {
      "value": 0.10604140097799714,
      "se": 0.001103434827914365,
      "z": 96.10119084099343
     },
     "adj": {
      "value": 0.12403742636352,
      "se": 0.0019234892628818005,
      "z": 64.48563491208954
     }
    },
    "2": {
     "lam": [
      0.5978961,
      0.7914944,
      1.0668605
     ],
     "F": {
      "11": 1.5025149229321122,
      "12": 1.6421443305493328,
      "13": 1.7355455837462435,
      "22": 1.9013481758854016,
      "23": 2.046597357242609,
      "33": 2.295333317698577
     },
     "F_tot": 1.9169797950167777,
     "k_hat": 0.5216539071509869,
     "rho_pc": 0.3198610450816344,
     "IG_pc": 0.05396584701995932,
     "rho_slope": 0.3621340118682427,
     "IG_slope": 0.07028723566098632,
     "within": {
      "value": 0.09163638165930188,
      "se": 0.0009931330298064485,
      "z": 92.26999697831103
     },
     "adj": {
      "value": 0.10882526014972749,
      "se": 0.001992327571317819,
      "z": 54.62217243610465
     }
    },
    "3": {
     "lam": [
      0.7914944,
      1.0668605,
      1.4580108
     ],
     "F": {
      "11": 1.9013481758854016,
      "12": 2.046597357242609,
      "13": 2.155235878528807,
      "22": 2.295333317698577,
      "23": 2.452728809863645,
      "33": 2.6966338606816076
     },
     "F_tot": 2.327383950479058,
     "k_hat": 0.42966696569088425,
     "rho_pc": 0.35722399259088194,
     "IG_pc": 0.06825876958134197,
     "rho_slope": 0.4033462068110636,
     "IG_slope": 0.08877935611276506,
     "within": {
      "value": 0.07958443621017508,
      "se": 0.000984206710257847,
      "z": 80.86150539384677
     },
     "adj": {
      "value": 0.09442720502432023,
      "se": 0.002065304937335661,
      "z": 45.720708510064235
     }
    },
    "4": {
     "lam": [
      1.0668605,
      1.4580108,
      2.0141872
     ],
     "F": {
      "11": 2.295333317698577,
      "12": 2.452728809863645,
      "13": 2.5748892765911227,
      "22": 2.6966338606816076,
      "23": 2.864402507566865,
      "33": 3.105024781023956
     },
     "F_tot": 2.740483203728685,
     "k_hat": 0.3648991530542519,
     "rho_pc": 0.3807305322973093,
     "IG_pc": 0.07830102161276346,
     "rho_slope": 0.43231607403719263,
     "IG_slope": 0.1034488586231926,
     "within": {
      "value": 0.06832378846083587,
      "se": 0.0011067884831218642,
      "z": 61.731567957879626
     },
     "adj": {
      "value": 0.08367638212413242,
      "se": 0.0022707314585167335,
      "z": 36.84996823833618
     }
    },
    "5": {
     "lam": [
      1.4580108,
      2.0141872,
      2.8041428
     ],
     "F": {
      "11": 2.6966338606816076,
      "12": 2.864402507566865,
      "13": 3.000749216960395,
      "22": 3.105024781023956,
      "23": 3.281318551873186,
      "33": 3.5181802957103705
     },
     "F_tot": 3.1584889602139823,
     "k_hat": 0.3166070904779264,
     "rho_pc": 0.3954635968552183,
     "IG_pc": 0.0850333514624245,
     "rho_slope": 0.4519977791388712,
     "IG_slope": 0.11426777624664461,
     "within": {
      "value": 0.05778955367182936,
      "se": 0.0012019706300638057,
      "z": 48.079006446905986
     },
     "adj": {
      "value": 0.07211131275963067,
      "se": 0.0022418762014578607,
      "z": 32.16560874892989
     }
    },
    "6": {
     "lam": [
      2.0141872,
      2.8041428,
      3.9322575
     ],
     "F": {
      "11": 3.105024781023956,
      "12": 3.281318551873186,
      "13": 3.433482510125791,
      "22": 3.5181802957103705,
      "23": 3.7067818281866556,
      "33": 3.948732495372737
     },
     "F_tot": 3.585088025876404,
     "k_hat": 0.278933178985345,
     "rho_pc": 0.4004862067600615,
     "IG_pc": 0.08740841500002382,
     "rho_slope": 0.4654979254866139,
     "IG_slope": 0.12211230085065013,
     "within": {
      "value": 0.05011822730714366,
      "se": 0.0012883022297526716,
      "z": 38.90253866654051
     },
     "adj": {
      "value": 0.0605676799041297,
      "se": 0.0028437733751599708,
      "z": 21.298349732500252
     }
    },
    "7": {
     "lam": [
      2.8041428,
      3.9322575,
      5.5398589
     ],
     "F": {
      "11": 3.5181802957103705,
      "12": 3.7067818281866556,
      "13": 3.876492111811965,
      "22": 3.948732495372737,
      "23": 4.152975493480935,
      "33": 4.403901578519648
     },
     "F_tot": 4.027706605656161,
     "k_hat": 0.2482802492603823,
     "rho_pc": 0.39626524041833505,
     "IG_pc": 0.08540966533540265,
     "rho_slope": 0.47401113044427046,
     "IG_slope": 0.1272439410433797,
     "within": {
      "value": 0.04485497870773325,
      "se": 0.0015895821514384807,
      "z": 28.218094086639102
     },
     "adj": {
      "value": 0.053386549021830376,
      "se": 0.0024525853160836907,
      "z": 21.767458474014873
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      0.3676219,
      0.4622321,
      0.5978961
     ],
     "F": {
      "11": 0.7089890705970673,
      "12": 0.8296524594278822,
      "13": 0.9042796667059193,
      "22": 1.0979093743612967,
      "23": 1.2296461338562263,
      "33": 1.5025149229321122
     },
     "F_tot": 1.0923194708620618,
     "k_hat": 0.915483085924301,
     "rho_pc": 0.20023130968361322,
     "IG_pc": 0.020459216969367672,
     "rho_slope": 0.23487113549807725,
     "IG_slope": 0.028372194051476052,
     "within": {
      "value": 0.11527836930014937,
      "se": 0.0011744253296038522,
      "z": 98.15725733626176
     },
     "adj": {
      "value": 0.12536962993613499,
      "se": 0.0017825498893529078,
      "z": 70.33162476122676
     }
    },
    "1": {
     "lam": [
      0.4622321,
      0.5978961,
      0.7914944
     ],
     "F": {
      "11": 1.0979093743612967,
      "12": 1.2296461338562263,
      "13": 1.3118578058392596,
      "22": 1.5025149229321122,
      "23": 1.6421443305493328,
      "33": 1.9013481758854016
     },
     "F_tot": 1.5040409341274092,
     "k_hat": 0.6648755212105741,
     "rho_pc": 0.2661528169332525,
     "IG_pc": 0.036735722292541524,
     "rho_slope": 0.30601533419052435,
     "IG_slope": 0.049162320984576534,
     "within": {
      "value": 0.10604140097799714,
      "se": 0.001103434827914365,
      "z": 96.10119084099343
     },
     "adj": {
      "value": 0.12403742636352,
      "se": 0.0019234892628818005,
      "z": 64.48563491208954
     }
    },
    "2": {
     "lam": [
      0.5978961,
      0.7914944,
      1.0668605
     ],
     "F": {
      "11": 1.5025149229321122,
      "12": 1.6421443305493328,
      "13": 1.7355455837462435,
      "22": 1.9013481758854016,
      "23": 2.046597357242609,
      "33": 2.295333317698577
     },
     "F_tot": 1.9169797950167777,
     "k_hat": 0.5216539071509869,
     "rho_pc": 0.3198610450816344,
     "IG_pc": 0.05396584701995932,
     "rho_slope": 0.3621340118682427,
     "IG_slope": 0.07028723566098632,
     "within": {
      "value": 0.09163638165930188,
      "se": 0.0009931330298064485,
      "z": 92.26999697831103
     },
     "adj": {
      "value": 0.10882526014972749,
      "se": 0.001992327571317819,
      "z": 54.62217243610465
     }
    },
    "3": {
     "lam": [
      0.7914944,
      1.0668605,
      1.4580108
     ],
     "F": {
      "11": 1.9013481758854016,
      "12": 2.046597357242609,
      "13": 2.155235878528807,
      "22": 2.295333317698577,
      "23": 2.452728809863645,
      "33": 2.6966338606816076
     },
     "F_tot": 2.327383950479058,
     "k_hat": 0.42966696569088425,
     "rho_pc": 0.35722399259088194,
     "IG_pc": 0.06825876958134197,
     "rho_slope": 0.4033462068110636,
     "IG_slope": 0.08877935611276506,
     "within": {
      "value": 0.07958443621017508,
      "se": 0.000984206710257847,
      "z": 80.86150539384677
     },
     "adj": {
      "value": 0.09442720502432023,
      "se": 0.002065304937335661,
      "z": 45.720708510064235
     }
    },
    "4": {
     "lam": [
      1.0668605,
      1.4580108,
      2.0141872
     ],
     "F": {
      "11": 2.295333317698577,
      "12": 2.452728809863645,
      "13": 2.5748892765911227,
      "22": 2.6966338606816076,
      "23": 2.864402507566865,
      "33": 3.105024781023956
     },
     "F_tot": 2.740483203728685,
     "k_hat": 0.3648991530542519,
     "rho_pc": 0.3807305322973093,
     "IG_pc": 0.07830102161276346,
     "rho_slope": 0.43231607403719263,
     "IG_slope": 0.1034488586231926,
     "within": {
      "value": 0.06832378846083587,
      "se": 0.0011067884831218642,
      "z": 61.731567957879626
     },
     "adj": {
      "value": 0.08367638212413242,
      "se": 0.0022707314585167335,
      "z": 36.84996823833618
     }
    },
    "5": {
     "lam": [
      1.4580108,
      2.0141872,
      2.8041428
     ],
     "F": {
      "11": 2.6966338606816076,
      "12": 2.864402507566865,
      "13": 3.000749216960395,
      "22": 3.105024781023956,
      "23": 3.281318551873186,
      "33": 3.5181802957103705
     },
     "F_tot": 3.1584889602139823,
     "k_hat": 0.3166070904779264,
     "rho_pc": 0.3954635968552183,
     "IG_pc": 0.0850333514624245,
     "rho_slope": 0.4519977791388712,
     "IG_slope": 0.11426777624664461,
     "within": {
      "value": 0.05778955367182936,
      "se": 0.0012019706300638057,
      "z": 48.079006446905986
     },
     "adj": {
      "value": 0.07211131275963067,
      "se": 0.0022418762014578607,
      "z": 32.16560874892989
     }
    },
    "6": {
     "lam": [
      2.0141872,
      2.8041428,
      3.9322575
     ],
     "F": {
      "11": 3.105024781023956,
      "12": 3.281318551873186,
      "13": 3.433482510125791,
      "22": 3.5181802957103705,
      "23": 3.7067818281866556,
      "33": 3.948732495372737
     },
     "F_tot": 3.585088025876404,
     "k_hat": 0.278933178985345,
     "rho_pc": 0.4004862067600615,
     "IG_pc": 0.08740841500002382,
     "rho_slope": 0.4654979254866139,
     "IG_slope": 0.12211230085065013,
     "within": {
      "value": 0.05011822730714366,
      "se": 0.0012883022297526716,
      "z": 38.90253866654051
     },
     "adj": {
      "value": 0.0605676799041297,
      "se": 0.0028437733751599708,
      "z": 21.298349732500252
     }
    },
    "7": {
     "lam": [
      2.8041428,
      3.9322575,
      5.5398589
     ],
     "F": {
      "11": 3.5181802957103705,
      "12": 3.7067818281866556,
      "13": 3.876492111811965,
      "22": 3.948732495372737,
      "23": 4.152975493480935,
      "33": 4.403901578519648
     },
     "F_tot": 4.027706605656161,
     "k_hat": 0.2482802492603823,
     "rho_pc": 0.39626524041833505,
     "IG_pc": 0.08540966533540265,
     "rho_slope": 0.47401113044427046,
     "IG_slope": 0.1272439410433797,
     "within": {
      "value": 0.04485497870773325,
      "se": 0.0015895821514384807,
      "z": 28.218094086639102
     },
     "adj": {
      "value": 0.053386549021830376,
      "se": 0.0024525853160836907,
      "z": 21.767458474014873
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/contrasts_A14cap.json <==
{
 "config": "A14cap",
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "variants": {
  "0": {
   "cut": 0.0,
   "int64": {
    "0": {
     "lam": [
      1.753682,
      2.9623382,
      4.7215288
     ],
     "F": {
      "11": 0.45439929430943865,
      "12": 0.42020378549159737,
      "13": 0.384215899936899,
      "22": 0.4496897666842168,
      "23": 0.42838412735962933,
      "33": 0.44339101515761103
     },
     "F_tot": 0.4259712870292457,
     "k_hat": 2.3475760701479946,
     "rho_pc": 0.2676529968511149,
     "IG_pc": 0.03716683627750762,
     "rho_slope": 0.33394902297852375,
     "IG_slope": 0.0591226680963302,
     "within": {
      "value": 0.03822542112104693,
      "se": 0.0001632609264921647,
      "z": 234.1369851461762
     },
     "adj": {
      "value": 0.040078056488714375,
      "se": 0.00025234602263894245,
      "z": 158.8218275429615
     }
    },
    "1": {
     "lam": [
      2.9623382,
      4.7215288,
      7.2380736
     ],
     "F": {
      "11": 0.4496897666842168,
      "12": 0.42838412735962933,
      "13": 0.4057755478058375,
      "22": 0.44339101515761103,
      "23": 0.4305110602714421,
      "33": 0.4395648001787267
     },
     "F_tot": 0.4296555949376881,
     "k_hat": 2.3274455442504536,
     "rho_pc": 0.32142029300448993,
     "IG_pc": 0.05452309680214269,
     "rho_slope": 0.38206708352428453,
     "IG_slope": 0.07889755587032335,
     "within": {
      "value": 0.022658282194548518,
      "se": 9.933503030553171e-05,
      "z": 228.09961526016403
     },
     "adj": {
      "value": 0.02367204600969819,
      "se": 0.00018266519899658902,
      "z": 129.59253398968582
     }
    },
    "2": {
     "lam": [
      4.7215288,
      7.2380736,
      10.8081558
     ],
     "F": {
      "11": 0.44339101515761103,
      "12": 0.4305110602714421,
      "13": 0.41683576930966654,
      "22": 0.4395648001787267,
      "23": 0.4326509223834982,
      "33": 0.43963435742508594
     },
     "F_tot": 0.4319893040551135,
     "k_hat": 2.314872129038684,
     "rho_pc": 0.3579373440237663,
     "IG_pc": 0.06855124771249194,
     "rho_slope": 0.4155477741006978,
     "IG_slope": 0.09478183035464573,
     "within": {
      "value": 0.014197473598938914,
      "se": 6.344071082308698e-05,
      "z": 223.7912125311851
     },
     "adj": {
      "value": 0.014745222017803622,
      "se": 0.00013941018265490153,
      "z": 105.76861558458903
     }
    },
    "3": {
     "lam": [
      7.2380736,
      10.8081558,
      15.8254404
     ],
     "F": {
      "11": 0.4395648001787267,
      "12": 0.4326509223834982,
      "13": 0.42468281940659325,
      "22": 0.43963435742508594,
      "23": 0.4362362368724453,
      "33": 0.4420417446577402
     },
     "F_tot": 0.4352055884860627,
     "k_hat": 2.297764611614183,
     "rho_pc": 0.3833483522873397,
     "IG_pc": 0.07947205117213574,
     "rho_slope": 0.43852949393331453,
     "IG_slope": 0.10678731308444706,
     "within": {
      "value": 0.009223641199671978,
      "se": 4.194045292068214e-05,
      "z": 219.9223078757815
     },
     "adj": {
      "value": 0.009760760221378506,
      "se": 0.00010986965214751122,
      "z": 88.83945685268658
     }
    },
    "4": {
     "lam": [
      10.8081558,
      15.8254404,
      22.8267664
     ],
     "F": {
      "11": 0.43963435742508594,
      "12": 0.4362362368724453,
      "13": 0.4318346468184726,
      "22": 0.4420417446577402,
      "23": 0.4409858772823769,
      "33": 0.44607079177326037
     },
     "F_tot": 0.4396025053528928,
     "k_hat": 2.274782304066365,
     "rho_pc": 0.3997433741186065,
     "IG_pc": 0.08705454489374186,
     "rho_slope": 0.45468538157323857,
     "IG_slope": 0.11580136235933497,
     "within": {
      "value": 0.006230044294263881,
      "se": 2.8409844738820152e-05,
      "z": 219.29174029419957
     },
     "adj": {
      "value": 0.006776410258938492,
      "se": 8.88167777370377e-05,
      "z": 76.29651099256942
     }
    },
    "5": {
     "lam": [
      15.8254404,
      22.8267664,
      32.5509358
     ],
     "F": {
      "11": 0.4420417446577402,
      "12": 0.4409858772823769,
      "13": 0.43883733510498985,
      "22": 0.44607079177326037,
      "23": 0.4463037811483978,
      "33": 0.45091387723433607
     },
     "F_tot": 0.44475766042468984,
     "k_hat": 2.2484154607817675,
     "rho_pc": 0.41139781950596305,
     "IG_pc": 0.09271208198944682,
     "rho_slope": 0.46597745242863187,
     "IG_slope": 0.12239749699296092,
     "within": {
      "value": 0.004299806709857357,
      "se": 1.9583458309686343e-05,
      "z": 219.56319674807347
     },
     "adj": {
      "value": 0.00480749411039752,
      "se": 7.321857699782395e-05,
      "z": 65.6594857141296
     }
    },
    "6": {
     "lam": [
      22.8267664,
      32.5509358,
      45.9967405
     ],
     "F": {
      "11": 0.44607079177326037,
      "12": 0.4463037811483978,
      "13": 0.44577912939727893,
      "22": 0.45091387723433607,
      "23": 0.4520654161121546,
      "33": 0.45632093190486056
     },
     "F_tot": 0.4504011663656389,
     "k_hat": 2.2202429182614343,
     "rho_pc": 0.41962984806267856,
     "IG_pc": 0.09684650937524623,
     "rho_slope": 0.4738790356665668,
     "IG_slope": 0.12716319871169135,
     "within": {
      "value": 0.0030524247515418823,
      "se": 1.3724026324958363e-05,
      "z": 222.41466747923502
     },
     "adj": {
      "value": 0.0034054692329972824,
      "se": 6.11430020753208e-05,
      "z": 55.696794684731955
     }
    },
    "7": {
     "lam": [
      32.5509358,
      45.9967405,
      64.5475706
     ],
     "F": {
      "11": 0.45091387723433607,
      "12": 0.4520654161121546,
      "13": 0.4524877583636535,
      "22": 0.45632093190486056,
      "23": 0.45802667733299546,
      "33": 0.46192904803694057
     },
     "F_tot": 0.4562679166928867,
     "k_hat": 2.1916947552398227,
     "rho_pc": 0.4236767958291953,
     "IG_pc": 0.09892191964744503,
     "rho_slope": 0.47948851865223635,
     "IG_slope": 0.13062345016324198,
     "within": {
      "value": 0.0021946684557778706,
      "se": 9.730542661170972e-06,
      "z": 225.54430232709802
     },
     "adj": {
      "value": 0.0025582883589215233,
      "se": 5.1374013001668664e-05,
      "z": 49.797323772204216
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      1.753682,
      2.9623382,
      4.7215288
     ],
     "F": {
      "11": 0.45439929430943865,
      "12": 0.42020378549159737,
      "13": 0.384215899936899,
      "22": 0.4496897666842168,
      "23": 0.42838412735962933,
      "33": 0.44339101515761103
     },
     "F_tot": 0.4259712870292457,
     "k_hat": 2.3475760701479946,
     "rho_pc": 0.2676529968511149,
     "IG_pc": 0.03716683627750762,
     "rho_slope": 0.33394902297852375,
     "IG_slope": 0.0591226680963302,
     "within": {
      "value": 0.03822542112104693,
      "se": 0.0001632609264921647,
      "z": 234.1369851461762
     },
     "adj": {
      "value": 0.040078056488714375,
      "se": 0.00025234602263894245,
      "z": 158.8218275429615
     }
    },
    "1": {
     "lam": [
      2.9623382,
      4.7215288,
      7.2380736
     ],
     "F": {
      "11": 0.4496897666842168,
      "12": 0.42838412735962933,
      "13": 0.4057755478058375,
      "22": 0.44339101515761103,
      "23": 0.4305110602714421,
      "33": 0.4395648001787267
     },
     "F_tot": 0.4296555949376881,
     "k_hat": 2.3274455442504536,
     "rho_pc": 0.32142029300448993,
     "IG_pc": 0.05452309680214269,
     "rho_slope": 0.38206708352428453,
     "IG_slope": 0.07889755587032335,
     "within": {
      "value": 0.022658282194548518,
      "se": 9.933503030553171e-05,
      "z": 228.09961526016403
     },
     "adj": {
      "value": 0.02367204600969819,
      "se": 0.00018266519899658902,
      "z": 129.59253398968582
     }
    },
    "2": {
     "lam": [
      4.7215288,
      7.2380736,
      10.8081558
     ],
     "F": {
      "11": 0.44339101515761103,
      "12": 0.4305110602714421,
      "13": 0.41683576930966654,
      "22": 0.4395648001787267,
      "23": 0.4326509223834982,
      "33": 0.43963435742508594
     },
     "F_tot": 0.4319893040551135,
     "k_hat": 2.314872129038684,
     "rho_pc": 0.3579373440237663,
     "IG_pc": 0.06855124771249194,
     "rho_slope": 0.4155477741006978,
     "IG_slope": 0.09478183035464573,
     "within": {
      "value": 0.014197473598938914,
      "se": 6.344071082308698e-05,
      "z": 223.7912125311851
     },
     "adj": {
      "value": 0.014745222017803622,
      "se": 0.00013941018265490153,
      "z": 105.76861558458903
     }
    },
    "3": {
     "lam": [
      7.2380736,
      10.8081558,
      15.8254404
     ],
     "F": {
      "11": 0.4395648001787267,
      "12": 0.4326509223834982,
      "13": 0.42468281940659325,
      "22": 0.43963435742508594,
      "23": 0.4362362368724453,
      "33": 0.4420417446577402
     },
     "F_tot": 0.4352055884860627,
     "k_hat": 2.297764611614183,
     "rho_pc": 0.3833483522873397,
     "IG_pc": 0.07947205117213574,
     "rho_slope": 0.43852949393331453,
     "IG_slope": 0.10678731308444706,
     "within": {
      "value": 0.009223641199671978,
      "se": 4.194045292068214e-05,
      "z": 219.9223078757815
     },
     "adj": {
      "value": 0.009760760221378506,
      "se": 0.00010986965214751122,
      "z": 88.83945685268658
     }
    },
    "4": {
     "lam": [
      10.8081558,
      15.8254404,
      22.8267664
     ],
     "F": {
      "11": 0.43963435742508594,
      "12": 0.4362362368724453,
      "13": 0.4318346468184726,
      "22": 0.4420417446577402,
      "23": 0.4409858772823769,
      "33": 0.44607079177326037
     },
     "F_tot": 0.4396025053528928,
     "k_hat": 2.274782304066365,
     "rho_pc": 0.3997433741186065,
     "IG_pc": 0.08705454489374186,
     "rho_slope": 0.45468538157323857,
     "IG_slope": 0.11580136235933497,
     "within": {
      "value": 0.006230044294263881,
      "se": 2.8409844738820152e-05,
      "z": 219.29174029419957
     },
     "adj": {
      "value": 0.006776410258938492,
      "se": 8.88167777370377e-05,
      "z": 76.29651099256942
     }
    },
    "5": {
     "lam": [
      15.8254404,
      22.8267664,
      32.5509358
     ],
     "F": {
      "11": 0.4420417446577402,
      "12": 0.4409858772823769,
      "13": 0.43883733510498985,
      "22": 0.44607079177326037,
      "23": 0.4463037811483978,
      "33": 0.45091387723433607
     },
     "F_tot": 0.44475766042468984,
     "k_hat": 2.2484154607817675,
     "rho_pc": 0.41139781950596305,
     "IG_pc": 0.09271208198944682,
     "rho_slope": 0.46597745242863187,
     "IG_slope": 0.12239749699296092,
     "within": {
      "value": 0.004299806709857357,
      "se": 1.9583458309686343e-05,
      "z": 219.56319674807347
     },
     "adj": {
      "value": 0.00480749411039752,
      "se": 7.321857699782395e-05,
      "z": 65.6594857141296
     }
    },
    "6": {
     "lam": [
      22.8267664,
      32.5509358,
      45.9967405
     ],
     "F": {
      "11": 0.44607079177326037,
      "12": 0.4463037811483978,
      "13": 0.44577912939727893,
      "22": 0.45091387723433607,
      "23": 0.4520654161121546,
      "33": 0.45632093190486056
     },
     "F_tot": 0.4504011663656389,
     "k_hat": 2.2202429182614343,
     "rho_pc": 0.41962984806267856,
     "IG_pc": 0.09684650937524623,
     "rho_slope": 0.4738790356665668,
     "IG_slope": 0.12716319871169135,
     "within": {
      "value": 0.0030524247515418823,
      "se": 1.3724026324958363e-05,
      "z": 222.41466747923502
     },
     "adj": {
      "value": 0.0034054692329972824,
      "se": 6.11430020753208e-05,
      "z": 55.696794684731955
     }
    },
    "7": {
     "lam": [
      32.5509358,
      45.9967405,
      64.5475706
     ],
     "F": {
      "11": 0.45091387723433607,
      "12": 0.4520654161121546,
      "13": 0.4524877583636535,
      "22": 0.45632093190486056,
      "23": 0.45802667733299546,
      "33": 0.46192904803694057
     },
     "F_tot": 0.4562679166928867,
     "k_hat": 2.1916947552398227,
     "rho_pc": 0.4236767958291953,
     "IG_pc": 0.09892191964744503,
     "rho_slope": 0.47948851865223635,
     "IG_slope": 0.13062345016324198,
     "within": {
      "value": 0.0021946684557778706,
      "se": 9.730542661170972e-06,
      "z": 225.54430232709802
     },
     "adj": {
      "value": 0.0025582883589215233,
      "se": 5.1374013001668664e-05,
      "z": 49.797323772204216
     }
    }
   }
  },
  "1": {
   "cut": 0.1,
   "int64": {
    "0": {
     "lam": [
      0.7263566,
      0.9516729,
      1.2406259
     ],
     "F": {
      "11": 0.4277412707074848,
      "12": 0.42219712820420197,
      "13": 0.4136676973139504,
      "22": 0.45433497136448436,
      "23": 0.4531534045496729,
      "33": 0.4831246523408973
     },
     "F_tot": 0.44374239127180193,
     "k_hat": 2.2535597672647825,
     "rho_pc": 0.20554535428021103,
     "IG_pc": 0.021583669609756224,
     "rho_slope": 0.22294383845489754,
     "IG_slope": 0.025490858363825915,
     "within": {
      "value": 0.02539422144834705,
      "se": 0.0004241738423762611,
      "z": 59.86748571313655
     },
     "adj": {
      "value": 0.02400756906298701,
      "se": 0.0006015532432020881,
      "z": 39.90930035584866
     }
    },
    "1": {
     "lam": [
      0.9516729,
      1.2406259,
      1.6159185
     ],
     "F": {
      "11": 0.45433497136448436,
      "12": 0.4531534045496729,
      "13": 0.44693588493769737,
      "22": 0.4831246523408973,
      "23": 0.48230736550279774,
      "33": 0.5059631380866817
     },
     "F_tot": 0.4726580667869465,
     "k_hat": 2.1156943470738567,
     "rho_pc": 0.24606127395719832,
     "IG_pc": 0.03122829189240344,
     "rho_slope": 0.26378409100140504,
     "IG_slope": 0.03606069080127258,
     "within": {
      "value": 0.020342035600631775,
      "se": 0.00032849922541513464,
      "z": 61.924150886276564
     },
     "adj": {
      "value": 0.02079450008853795,
      "se": 0.0004948169734205741,
      "z": 42.02462972276312
     }
    },
    "2": {
     "lam": [
      1.2406259,
      1.6159185,
      2.1095941
     ],
     "F": {
      "11": 0.4831246523408973,
      "12": 0.48230736550279774,
      "13": 0.4778875360067323,
      "22": 0.5059631380866817,
      "23": 0.5062364396371158,
      "33": 0.5270784748931883
     },
     "F_tot": 0.4986190062592057,
     "k_hat": 2.005539274369643,
     "rho_pc": 0.2850934586192279,
     "IG_pc": 0.04238600502086752,
     "rho_slope": 0.30276078061755196,
     "IG_slope": 0.04807051208404927,
     "within": {
      "value": 0.016578308058040475,
      "se": 0.00025453736212113374,
      "z": 65.13113799832222
     },
     "adj": {
      "value": 0.016384366563224506,
      "se": 0.00041164099059776935,
      "z": 39.80256324675479
     }
    },
    "3": {
     "lam": [
      1.6159185,
      2.1095941,
      2.7612215
     ],
     "F": {
      "11": 0.5059631380866817,
      "12": 0.5062364396371158,
      "13": 0.5028076196974545,
      "22": 0.5270784748931883,
      "23": 0.5268239664156145,
      "33": 0.5429055318758181
     },
     "F_tot": 0.5200410879722842,
     "k_hat": 1.9229249825223336,
     "rho_pc": 0.3200898267972272,
     "IG_pc": 0.05404740144101937,
     "rho_slope": 0.3374519333503348,
     "IG_slope": 0.060447954429959004,
     "within": {
      "value": 0.013359706368501117,
      "se": 0.00019651359673818848,
      "z": 67.98362347568252
     },
     "adj": {
      "value": 0.013722583328910687,
      "se": 0.00034257847717849795,
      "z": 40.05675850371837
     }
    },
    "4": {
     "lam": [
      2.1095941,
      2.7612215,
      3.6236408
     ],
     "F": {
      "11": 0.5270784748931883,
      "12": 0.5268239664156145,
      "13": 0.5230783530452164,
      "22": 0.5429055318758181,
      "23": 0.5419642429881176,
      "33": 0.5534034856662128
     },
     "F_tot": 0.5367811026666116,
     "k_hat": 1.8629567900811292,
     "rho_pc": 0.35063311542492276,
     "IG_pc": 0.06559197879370961,
     "rho_slope": 0.3680413403262246,
     "IG_slope": 0.07277563030142171,
     "within": {
      "value": 0.010506976662090217,
      "se": 0.00015130044892253775,
      "z": 69.44445133450688
     },
     "adj": {
      "value": 0.011315751656649609,
      "se": 0.00028729424518737795,
      "z": 39.38732448075767
     }
    },
    "5": {
     "lam": [
      2.7612215,
      3.6236408,
      4.7717191
     ],
     "F": {
      "11": 0.5429055318758181,
      "12": 0.5419642429881176,
      "13": 0.5374130633400593,
      "22": 0.5534034856662128,
      "23": 0.5511848116664936,
      "33": 0.5589815347468883
     },
     "F_tot": 0.5479399304776527,
     "k_hat": 1.8250175692220048,
     "rho_pc": 0.3764960890431612,
     "IG_pc": 0.0764295184664016,
     "rho_slope": 0.3938803248323951,
     "IG_slope": 0.08429318508711321,
     "within": {
      "value": 0.008242811431416225,
      "se": 0.00011580051191008322,
      "z": 71.18113120101405
     },
     "adj": {
      "value": 0.009161463987246266,
      "se": 0.00024180575785919615,
      "z": 37.887699897456535
     }
    },
    "6": {
     "lam": [
      3.6236408,
      4.7717191,
      6.3066098
     ],
     "F": {
      "11": 0.5534034856662128,
      "12": 0.5511848116664936,
      "13": 0.5470315831083047,
      "22": 0.5589815347468883,
      "23": 0.5565839989607049,
      "33": 0.5618705202944578
     },
     "F_tot": 0.5547323730447231,
     "k_hat": 1.8026710691344112,
     "rho_pc": 0.3983874949549783,
     "IG_pc": 0.08641096838337275,
     "rho_slope": 0.4152546830060723,
     "IG_slope": 0.09463468961075068,
     "within": {
      "value": 0.006485048990685249,
      "se": 8.844512302940758e-05,
      "z": 73.32285567095657
     },
     "adj": {
      "value": 0.00685282220529454,
      "se": 0.00020434034589038633,
      "z": 33.5363149917079
     }
    },
    "7": {
     "lam": [
      4.7717191,
      6.3066098,
      8.3642443
     ],
     "F": {
      "11": 0.5589815347468883,
      "12": 0.5565839989607049,
      "13": 0.5521357445393069,
      "22": 0.5618705202944578,
      "23": 0.558868821157938,
      "33": 0.5621769082870913
     },
     "F_tot": 0.5580180977352224,
     "k_hat": 1.7920565731803497,
     "rho_pc": 0.4152549595798767,
     "IG_pc": 0.09463482838996819,
     "rho_slope": 0.4325192634258125,
     "IG_slope": 0.1035569288156777,
     "within": {
      "value": 0.005146799556829201,
      "se": 6.715819515118251e-05,
      "z": 76.63695465971107
     },
     "adj": {
      "value": 0.005590665520014526,
      "se": 0.0001722245992696651,
      "z": 32.46148078568496
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      0.7263566,
      0.9516729,
      1.2406259
     ],
     "F": {
      "11": 0.4277412707074848,
      "12": 0.42219712820420197,
      "13": 0.4136676973139504,
      "22": 0.45433497136448436,
      "23": 0.4531534045496729,
      "33": 0.4831246523408973
     },
     "F_tot": 0.44374239127180193,
     "k_hat": 2.2535597672647825,
     "rho_pc": 0.20554535428021103,
     "IG_pc": 0.021583669609756224,
     "rho_slope": 0.22294383845489754,
     "IG_slope": 0.025490858363825915,
     "within": {
      "value": 0.02539422144834705,
      "se": 0.0004241738423762611,
      "z": 59.86748571313655
     },
     "adj": {
      "value": 0.02400756906298701,
      "se": 0.0006015532432020881,
      "z": 39.90930035584866
     }
    },
    "1": {
     "lam": [
      0.9516729,
      1.2406259,
      1.6159185
     ],
     "F": {
      "11": 0.45433497136448436,
      "12": 0.4531534045496729,
      "13": 0.44693588493769737,
      "22": 0.4831246523408973,
      "23": 0.48230736550279774,
      "33": 0.5059631380866817
     },
     "F_tot": 0.4726580667869465,
     "k_hat": 2.1156943470738567,
     "rho_pc": 0.24606127395719832,
     "IG_pc": 0.03122829189240344,
     "rho_slope": 0.26378409100140504,
     "IG_slope": 0.03606069080127258,
     "within": {
      "value": 0.020342035600631775,
      "se": 0.00032849922541513464,
      "z": 61.924150886276564
     },
     "adj": {
      "value": 0.02079450008853795,
      "se": 0.0004948169734205741,
      "z": 42.02462972276312
     }
    },
    "2": {
     "lam": [
      1.2406259,
      1.6159185,
      2.1095941
     ],
     "F": {
      "11": 0.4831246523408973,
      "12": 0.48230736550279774,
      "13": 0.4778875360067323,
      "22": 0.5059631380866817,
      "23": 0.5062364396371158,
      "33": 0.5270784748931883
     },
     "F_tot": 0.4986190062592057,
     "k_hat": 2.005539274369643,
     "rho_pc": 0.2850934586192279,
     "IG_pc": 0.04238600502086752,
     "rho_slope": 0.30276078061755196,
     "IG_slope": 0.04807051208404927,
     "within": {
      "value": 0.016578308058040475,
      "se": 0.00025453736212113374,
      "z": 65.13113799832222
     },
     "adj": {
      "value": 0.016384366563224506,
      "se": 0.00041164099059776935,
      "z": 39.80256324675479
     }
    },
    "3": {
     "lam": [
      1.6159185,
      2.1095941,
      2.7612215
     ],
     "F": {
      "11": 0.5059631380866817,
      "12": 0.5062364396371158,
      "13": 0.5028076196974545,
      "22": 0.5270784748931883,
      "23": 0.5268239664156145,
      "33": 0.5429055318758181
     },
     "F_tot": 0.5200410879722842,
     "k_hat": 1.9229249825223336,
     "rho_pc": 0.3200898267972272,
     "IG_pc": 0.05404740144101937,
     "rho_slope": 0.3374519333503348,
     "IG_slope": 0.060447954429959004,
     "within": {
      "value": 0.013359706368501117,
      "se": 0.00019651359673818848,
      "z": 67.98362347568252
     },
     "adj": {
      "value": 0.013722583328910687,
      "se": 0.00034257847717849795,
      "z": 40.05675850371837
     }
    },
    "4": {
     "lam": [
      2.1095941,
      2.7612215,
      3.6236408
     ],
     "F": {
      "11": 0.5270784748931883,
      "12": 0.5268239664156145,
      "13": 0.5230783530452164,
      "22": 0.5429055318758181,
      "23": 0.5419642429881176,
      "33": 0.5534034856662128
     },
     "F_tot": 0.5367811026666116,
     "k_hat": 1.8629567900811292,
     "rho_pc": 0.35063311542492276,
     "IG_pc": 0.06559197879370961,
     "rho_slope": 0.3680413403262246,
     "IG_slope": 0.07277563030142171,
     "within": {
      "value": 0.010506976662090217,
      "se": 0.00015130044892253775,
      "z": 69.44445133450688
     },
     "adj": {
      "value": 0.011315751656649609,
      "se": 0.00028729424518737795,
      "z": 39.38732448075767
     }
    },
    "5": {
     "lam": [
      2.7612215,
      3.6236408,
      4.7717191
     ],
     "F": {
      "11": 0.5429055318758181,
      "12": 0.5419642429881176,
      "13": 0.5374130633400593,
      "22": 0.5534034856662128,
      "23": 0.5511848116664936,
      "33": 0.5589815347468883
     },
     "F_tot": 0.5479399304776527,
     "k_hat": 1.8250175692220048,
     "rho_pc": 0.3764960890431612,
     "IG_pc": 0.0764295184664016,
     "rho_slope": 0.3938803248323951,
     "IG_slope": 0.08429318508711321,
     "within": {
      "value": 0.008242811431416225,
      "se": 0.00011580051191008322,
      "z": 71.18113120101405
     },
     "adj": {
      "value": 0.009161463987246266,
      "se": 0.00024180575785919615,
      "z": 37.887699897456535
     }
    },
    "6": {
     "lam": [
      3.6236408,
      4.7717191,
      6.3066098
     ],
     "F": {
      "11": 0.5534034856662128,
      "12": 0.5511848116664936,
      "13": 0.5470315831083047,
      "22": 0.5589815347468883,
      "23": 0.5565839989607049,
      "33": 0.5618705202944578
     },
     "F_tot": 0.5547323730447231,
     "k_hat": 1.8026710691344112,
     "rho_pc": 0.3983874949549783,
     "IG_pc": 0.08641096838337275,
     "rho_slope": 0.4152546830060723,
     "IG_slope": 0.09463468961075068,
     "within": {
      "value": 0.006485048990685249,
      "se": 8.844512302940758e-05,
      "z": 73.32285567095657
     },
     "adj": {
      "value": 0.00685282220529454,
      "se": 0.00020434034589038633,
      "z": 33.5363149917079
     }
    },
    "7": {
     "lam": [
      4.7717191,
      6.3066098,
      8.3642443
     ],
     "F": {
      "11": 0.5589815347468883,
      "12": 0.5565839989607049,
      "13": 0.5521357445393069,
      "22": 0.5618705202944578,
      "23": 0.558868821157938,
      "33": 0.5621769082870913
     },
     "F_tot": 0.5580180977352224,
     "k_hat": 1.7920565731803497,
     "rho_pc": 0.4152549595798767,
     "IG_pc": 0.09463482838996819,
     "rho_slope": 0.4325192634258125,
     "IG_slope": 0.1035569288156777,
     "within": {
      "value": 0.005146799556829201,
      "se": 6.715819515118251e-05,
      "z": 76.63695465971107
     },
     "adj": {
      "value": 0.005590665520014526,
      "se": 0.0001722245992696651,
      "z": 32.46148078568496
     }
    }
   }
  },
  "2": {
   "cut": 0.3,
   "int64": {
    "0": {
     "lam": [
      0.3218863,
      0.3668293,
      0.4283172
     ],
     "F": {
      "11": 0.36970483310765595,
      "12": 0.4243318810025542,
      "13": 0.4618555196146646,
      "22": 0.4892779209487186,
      "23": 0.5282622953201942,
      "33": 0.5924308774162305
     },
     "F_tot": 0.48598129247346067,
     "k_hat": 2.0576923751743177,
     "rho_pc": 0.12581047955995114,
     "IG_pc": 0.007977440837677107,
     "rho_slope": 0.12924660400215435,
     "IG_slope": 0.008422890707872426,
     "within": {
      "value": 0.012321311845063992,
      "se": 0.0010524052462428251,
      "z": 11.707763610122724
     },
     "adj": {
      "value": 0.01444156854670961,
      "se": 0.0014269979312998224,
      "z": 10.120244907121267
     }
    },
    "1": {
     "lam": [
      0.3668293,
      0.4283172,
      0.5108193
     ],
     "F": {
      "11": 0.4892779209487186,
      "12": 0.5282622953201942,
      "13": 0.5467761103573553,
      "22": 0.5924308774162305,
      "23": 0.6112206322947031,
      "33": 0.6614043537846741
     },
     "F_tot": 0.5778109424502899,
     "k_hat": 1.7306698896344141,
     "rho_pc": 0.15654993771775721,
     "IG_pc": 0.012406599967576312,
     "rho_slope": 0.16337427461077492,
     "IG_slope": 0.013526915258662205,
     "within": {
      "value": 0.01895137139245681,
      "se": 0.0009378023608236385,
      "z": 20.208278614070128
     },
     "adj": {
      "value": 0.022965353450093373,
      "se": 0.0012926488369043626,
      "z": 17.766119300498374
     }
    },
    "2": {
     "lam": [
      0.4283172,
      0.5108193,
      0.621606
     ],
     "F": {
      "11": 0.5924308774162305,
      "12": 0.6112206322947031,
      "13": 0.6170746551218641,
      "22": 0.6614043537846741,
      "23": 0.66887212965948,
      "33": 0.7112045401410723
     },
     "F_tot": 0.6473507721098594,
     "k_hat": 1.5447575612535054,
     "rho_pc": 0.1884405495649475,
     "IG_pc": 0.018077824806275056,
     "rho_slope": 0.19698287187943883,
     "IG_slope": 0.019787558916813962,
     "within": {
      "value": 0.022624118088643175,
      "se": 0.0008115609428519719,
      "z": 27.877287944806625
     },
     "adj": {
      "value": 0.022971725855227443,
      "se": 0.0011463534194613822,
      "z": 20.038956106591264
     }
    },
    "3": {
     "lam": [
      0.5108193,
      0.621606,
      0.7686635
     ],
     "F": {
      "11": 0.6614043537846741,
      "12": 0.66887212965948,
      "13": 0.6631617857555363,
      "22": 0.7112045401410723,
      "23": 0.7065080114738548,
      "33": 0.7336575046342859
     },
     "F_tot": 0.6921604934781819,
     "k_hat": 1.4447516283035617,
     "rho_pc": 0.21868476352946598,
     "IG_pc": 0.024502182099277865,
     "rho_slope": 0.2289107200016405,
     "IG_slope": 0.02691146546973094,
     "within": {
      "value": 0.022574823890387063,
      "se": 0.0006813656249374189,
      "z": 33.131732896652196
     },
     "adj": {
      "value": 0.024528284811131063,
      "se": 0.000987691043981778,
      "z": 24.833964994000276
     }
    },
    "4": {
     "lam": [
      0.621606,
      0.7686635,
      0.9637417
     ],
     "F": {
      "11": 0.7112045401410723,
      "12": 0.7065080114738548,
      "13": 0.6925516599182455,
      "22": 0.7336575046342859,
      "23": 0.7226392291572453,
      "33": 0.740814351487356
     },
     "F_tot": 0.7167758118978951,
     "k_hat": 1.3951363639799417,
     "rho_pc": 0.24854492755260452,
     "IG_pc": 0.03188252004872133,
     "rho_slope": 0.2599053713564994,
     "IG_slope": 0.03497030418454623,
     "within": {
      "value": 0.02132583190445614,
      "se": 0.0005596929190653968,
      "z": 38.10273665792856
     },
     "adj": {
      "value": 0.02202196039730453,
      "se": 0.0008379071974905917,
      "z": 26.282099572908606
     }
    },
    "5": {
     "lam": [
      0.7686635,
      0.9637417,
      1.2223367
     ],
     "F": {
      "11": 0.7336575046342859,
      "12": 0.7226392291572453,
      "13": 0.7021474496153853,
      "22": 0.740814351487356,
      "23": 0.7246871310264674,
      "33": 0.7333857520536543
     },
     "F_tot": 0.723299642007389,
     "k_hat": 1.3825528756307393,
     "rho_pc": 0.27567457933240647,
     "IG_pc": 0.039519695497514364,
     "rho_slope": 0.28878529411161313,
     "IG_slope": 0.04354038756888416,
     "within": {
      "value": 0.019461266125399362,
      "se": 0.0004496015891773316,
      "z": 43.28558126542445
     },
     "adj": {
      "value": 0.02151573047647104,
      "se": 0.0007006289317536413,
      "z": 30.70916643795765
     }
    },
    "6": {
     "lam": [
      0.9637417,
      1.2223367,
      1.5673545
     ],
     "F": {
      "11": 0.740814351487356,
      "12": 0.7246871310264674,
      "13": 0.7037367053470082,
      "22": 0.7333857520536543,
      "23": 0.7162497421958305,
      "33": 0.7197496453306941
     },
     "F_tot": 0.7190245863371829,
     "k_hat": 1.3907730264053237,
     "rho_pc": 0.3035714979358712,
     "IG_pc": 0.04834117029070665,
     "rho_slope": 0.3163580427579812,
     "IG_slope": 0.05272604393502815,
     "within": {
      "value": 0.016425390100799436,
      "se": 0.0003561036906122317,
      "z": 46.125301516982496
     },
     "adj": {
      "value": 0.016731731264140792,
      "se": 0.0005819239742423178,
      "z": 28.752435034019694
     }
    },
    "7": {
     "lam": [
      1.2223367,
      1.5673545,
      2.0271779
     ],
     "F": {
      "11": 0.7333857520536543,
      "12": 0.7162497421958305,
      "13": 0.6946071518325843,
      "22": 0.7197496453306941,
      "23": 0.7013269458127915,
      "33": 0.7014949919384647
     },
     "F_tot": 0.7064007872589244,
     "k_hat": 1.415626961402946,
     "rho_pc": 0.3284237051285445,
     "IG_pc": 0.05706729783337027,
     "rho_slope": 0.34167226171169557,
     "IG_slope": 0.06206779837004804,
     "within": {
      "value": 0.014148849827202242,
      "se": 0.00027764740822272576,
      "z": 50.95977635005398
     },
     "adj": {
      "value": 0.014181192171726753,
      "se": 0.00047904467878213437,
      "z": 29.60306793883884
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      0.3218863,
      0.3668293,
      0.4283172
     ],
     "F": {
      "11": 0.36970483310765595,
      "12": 0.4243318810025542,
      "13": 0.4618555196146646,
      "22": 0.4892779209487186,
      "23": 0.5282622953201942,
      "33": 0.5924308774162305
     },
     "F_tot": 0.48598129247346067,
     "k_hat": 2.0576923751743177,
     "rho_pc": 0.12581047955995114,
     "IG_pc": 0.007977440837677107,
     "rho_slope": 0.12924660400215435,
     "IG_slope": 0.008422890707872426,
     "within": {
      "value": 0.012321311845063992,
      "se": 0.0010524052462428251,
      "z": 11.707763610122724
     },
     "adj": {
      "value": 0.01444156854670961,
      "se": 0.0014269979312998224,
      "z": 10.120244907121267
     }
    },
    "1": {
     "lam": [
      0.3668293,
      0.4283172,
      0.5108193
     ],
     "F": {
      "11": 0.4892779209487186,
      "12": 0.5282622953201942,
      "13": 0.5467761103573553,
      "22": 0.5924308774162305,
      "23": 0.6112206322947031,
      "33": 0.6614043537846741
     },
     "F_tot": 0.5778109424502899,
     "k_hat": 1.7306698896344141,
     "rho_pc": 0.15654993771775721,
     "IG_pc": 0.012406599967576312,
     "rho_slope": 0.16337427461077492,
     "IG_slope": 0.013526915258662205,
     "within": {
      "value": 0.01895137139245681,
      "se": 0.0009378023608236385,
      "z": 20.208278614070128
     },
     "adj": {
      "value": 0.022965353450093373,
      "se": 0.0012926488369043626,
      "z": 17.766119300498374
     }
    },
    "2": {
     "lam": [
      0.4283172,
      0.5108193,
      0.621606
     ],
     "F": {
      "11": 0.5924308774162305,
      "12": 0.6112206322947031,
      "13": 0.6170746551218641,
      "22": 0.6614043537846741,
      "23": 0.66887212965948,
      "33": 0.7112045401410723
     },
     "F_tot": 0.6473507721098594,
     "k_hat": 1.5447575612535054,
     "rho_pc": 0.1884405495649475,
     "IG_pc": 0.018077824806275056,
     "rho_slope": 0.19698287187943883,
     "IG_slope": 0.019787558916813962,
     "within": {
      "value": 0.022624118088643175,
      "se": 0.0008115609428519719,
      "z": 27.877287944806625
     },
     "adj": {
      "value": 0.022971725855227443,
      "se": 0.0011463534194613822,
      "z": 20.038956106591264
     }
    },
    "3": {
     "lam": [
      0.5108193,
      0.621606,
      0.7686635
     ],
     "F": {
      "11": 0.6614043537846741,
      "12": 0.66887212965948,
      "13": 0.6631617857555363,
      "22": 0.7112045401410723,
      "23": 0.7065080114738548,
      "33": 0.7336575046342859
     },
     "F_tot": 0.6921604934781819,
     "k_hat": 1.4447516283035617,
     "rho_pc": 0.21868476352946598,
     "IG_pc": 0.024502182099277865,
     "rho_slope": 0.2289107200016405,
     "IG_slope": 0.02691146546973094,
     "within": {
      "value": 0.022574823890387063,
      "se": 0.0006813656249374189,
      "z": 33.131732896652196
     },
     "adj": {
      "value": 0.024528284811131063,
      "se": 0.000987691043981778,
      "z": 24.833964994000276
     }
    },
    "4": {
     "lam": [
      0.621606,
      0.7686635,
      0.9637417
     ],
     "F": {
      "11": 0.7112045401410723,
      "12": 0.7065080114738548,
      "13": 0.6925516599182455,
      "22": 0.7336575046342859,
      "23": 0.7226392291572453,
      "33": 0.740814351487356
     },
     "F_tot": 0.7167758118978951,
     "k_hat": 1.3951363639799417,
     "rho_pc": 0.24854492755260452,
     "IG_pc": 0.03188252004872133,
     "rho_slope": 0.2599053713564994,
     "IG_slope": 0.03497030418454623,
     "within": {
      "value": 0.02132583190445614,
      "se": 0.0005596929190653968,
      "z": 38.10273665792856
     },
     "adj": {
      "value": 0.02202196039730453,
      "se": 0.0008379071974905917,
      "z": 26.282099572908606
     }
    },
    "5": {
     "lam": [
      0.7686635,
      0.9637417,
      1.2223367
     ],
     "F": {
      "11": 0.7336575046342859,
      "12": 0.7226392291572453,
      "13": 0.7021474496153853,
      "22": 0.740814351487356,
      "23": 0.7246871310264674,
      "33": 0.7333857520536543
     },
     "F_tot": 0.723299642007389,
     "k_hat": 1.3825528756307393,
     "rho_pc": 0.27567457933240647,
     "IG_pc": 0.039519695497514364,
     "rho_slope": 0.28878529411161313,
     "IG_slope": 0.04354038756888416,
     "within": {
      "value": 0.019461266125399362,
      "se": 0.0004496015891773316,
      "z": 43.28558126542445
     },
     "adj": {
      "value": 0.02151573047647104,
      "se": 0.0007006289317536413,
      "z": 30.70916643795765
     }
    },
    "6": {
     "lam": [
      0.9637417,
      1.2223367,
      1.5673545
     ],
     "F": {
      "11": 0.740814351487356,
      "12": 0.7246871310264674,
      "13": 0.7037367053470082,
      "22": 0.7333857520536543,
      "23": 0.7162497421958305,
      "33": 0.7197496453306941
     },
     "F_tot": 0.7190245863371829,
     "k_hat": 1.3907730264053237,
     "rho_pc": 0.3035714979358712,
     "IG_pc": 0.04834117029070665,
     "rho_slope": 0.3163580427579812,
     "IG_slope": 0.05272604393502815,
     "within": {
      "value": 0.016425390100799436,
      "se": 0.0003561036906122317,
      "z": 46.125301516982496
     },
     "adj": {
      "value": 0.016731731264140792,
      "se": 0.0005819239742423178,
      "z": 28.752435034019694
     }
    },
    "7": {
     "lam": [
      1.2223367,
      1.5673545,
      2.0271779
     ],
     "F": {
      "11": 0.7333857520536543,
      "12": 0.7162497421958305,
      "13": 0.6946071518325843,
      "22": 0.7197496453306941,
      "23": 0.7013269458127915,
      "33": 0.7014949919384647
     },
     "F_tot": 0.7064007872589244,
     "k_hat": 1.415626961402946,
     "rho_pc": 0.3284237051285445,
     "IG_pc": 0.05706729783337027,
     "rho_slope": 0.34167226171169557,
     "IG_slope": 0.06206779837004804,
     "within": {
      "value": 0.014148849827202242,
      "se": 0.00027764740822272576,
      "z": 50.95977635005398
     },
     "adj": {
      "value": 0.014181192171726753,
      "se": 0.00047904467878213437,
      "z": 29.60306793883884
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/contrasts_A19.json <==
{
 "config": "A19",
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "variants": {
  "0": {
   "cut": 0.0,
   "int64": {
    "0": {
     "lam": [
      2.7006652,
      5.499612,
      10.3132687
     ],
     "F": {
      "11": 0.4802409055219143,
      "12": 0.45843580474966866,
      "13": 0.4328878111501345,
      "22": 0.5330769302989415,
      "23": 0.541470001765724,
      "33": 0.6059013560855241
     },
     "F_tot": 0.5345773961608778,
     "k_hat": 1.870636519953148,
     "rho_pc": 0.21223740242845351,
     "IG_pc": 0.02304538078810243,
     "rho_slope": 0.3748823984466844,
     "IG_slope": 0.07572364270120491,
     "within": {
      "value": 0.062141858080284246,
      "se": 0.0001500805865070417,
      "z": 414.0566046986269
     },
     "adj": {
      "value": 0.06706509210756181,
      "se": 0.00023296125290311794,
      "z": 287.8808869363881
     }
    },
    "1": {
     "lam": [
      5.499612,
      10.3132687,
      18.4395152
     ],
     "F": {
      "11": 0.5330769302989415,
      "12": 0.541470001765724,
      "13": 0.5458836325959114,
      "22": 0.6059013560855241,
      "23": 0.6375039767259786,
      "33": 0.7063038303527103
     },
     "F_tot": 0.6267616575598903,
     "k_hat": 1.5955028325970064,
     "rho_pc": 0.23504706381863036,
     "IG_pc": 0.02841594533532851,
     "rho_slope": 0.42440274721896865,
     "IG_slope": 0.09929723783373247,
     "within": {
      "value": 0.04014150188318727,
      "se": 0.0001235154201721644,
      "z": 324.9918255326764
     },
     "adj": {
      "value": 0.04360335664993986,
      "se": 0.00020002727530348723,
      "z": 217.9870549343012
     }
    },
    "2": {
     "lam": [
      10.3132687,
      18.4395152,
      31.9714587
     ],
     "F": {
      "11": 0.6059013560855241,
      "12": 0.6375039767259786,
      "13": 0.6646571637931293,
      "22": 0.7063038303527103,
      "23": 0.7565885887383684,
      "33": 0.8354008366497688
     },
     "F_tot": 0.7407283521290755,
     "k_hat": 1.3500225786223787,
     "rho_pc": 0.219776244007571,
     "IG_pc": 0.024753549203477953,
     "rho_slope": 0.4494951256966168,
     "IG_slope": 0.1128520809561928,
     "within": {
      "value": 0.029618764610175624,
      "se": 0.00014173731050896534,
      "z": 208.96942734286003
     },
     "adj": {
      "value": 0.03238911893904417,
      "se": 0.00019522488735152012,
      "z": 165.90671086276322
     }
    },
    "3": {
     "lam": [
      18.4395152,
      31.9714587,
      54.3128914
     ],
     "F": {
      "11": 0.7063038303527103,
      "12": 0.7565885887383684,
      "13": 0.8024100792720466,
      "22": 0.8354008366497688,
      "23": 0.90221855581852,
      "33": 0.9932869009691199
     },
     "F_tot": 0.8805265871559438,
     "k_hat": 1.1356840492800442,
     "rho_pc": 0.1737464750052317,
     "IG_pc": 0.015326436611520349,
     "rho_slope": 0.4625116979234761,
     "IG_slope": 0.1203464920618344,
     "within": {
      "value": 0.02459144804755467,
      "se": 0.0002052598817024216,
      "z": 119.80640271052317
     },
     "adj": {
      "value": 0.02699349300639764,
      "se": 0.0002079658837490418,
      "z": 129.7976981598166
     }
    },
    "4": {
     "lam": [
      31.9714587,
      54.3128914,
      90.9646163
     ],
     "F": {
      "11": 0.8354008366497688,
      "12": 0.90221855581852,
      "13": 0.9650703741621718,
      "22": 0.9932869009691199,
      "23": 1.0763188337706915,
      "33": 1.1816669603306602
     },
     "F_tot": 1.048588660327827,
     "k_hat": 0.9536628020441912,
     "rho_pc": 0.09610603136281376,
     "IG_pc": 0.0046396445045347075,
     "rho_slope": 0.4695679601125464,
     "IG_slope": 0.12454749100021596,
     "within": {
      "value": 0.022248978066055247,
      "se": 0.00032501941534636376,
      "z": 68.45430462160286
     },
     "adj": {
      "value": 0.024198320632433934,
      "se": 0.00026901452558877084,
      "z": 89.9517250210671
     }
    },
    "5": {
     "lam": [
      54.3128914,
      90.9646163,
      150.8487092
     ],
     "F": {
      "11": 0.9932869009691199,
      "12": 1.0763188337706915,
      "13": 1.1553962443027828,
      "22": 1.1816669603306602,
      "23": 1.280903283766792,
      "33": 1.4018611921583364
     },
     "F_tot": 1.2467466311128164,
     "k_hat": 0.8020875894466414,
     "rho_pc": -0.015322511593579573,
     "IG_pc": 0.00011740346326211334,
     "rho_slope": 0.47354779212069215,
     "IG_slope": 0.12696088384768994,
     "within": {
      "value": 0.021398897205950063,
      "se": 0.0004746969793156416,
      "z": 45.07906757022196
     },
     "adj": {
      "value": 0.023214814465958966,
      "se": 0.00038670624956788297,
      "z": 60.032167806700535
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      2.7006652,
      5.499612,
      10.3132687
     ],
     "F": {
      "11": 0.4802409055219143,
      "12": 0.45843580474966866,
      "13": 0.4328878111501345,
      "22": 0.5330769302989415,
      "23": 0.541470001765724,
      "33": 0.6059013560855241
     },
     "F_tot": 0.5345773961608778,
     "k_hat": 1.870636519953148,
     "rho_pc": 0.21223740242845351,
     "IG_pc": 0.02304538078810243,
     "rho_slope": 0.3748823984466844,
     "IG_slope": 0.07572364270120491,
     "within": {
      "value": 0.062141858080284246,
      "se": 0.0001500805865070417,
      "z": 414.0566046986269
     },
     "adj": {
      "value": 0.06706509210756181,
      "se": 0.00023296125290311794,
      "z": 287.8808869363881
     }
    },
    "1": {
     "lam": [
      5.499612,
      10.3132687,
      18.4395152
     ],
     "F": {
      "11": 0.5330769302989415,
      "12": 0.541470001765724,
      "13": 0.5458836325959114,
      "22": 0.6059013560855241,
      "23": 0.6375039767259786,
      "33": 0.7063038303527103
     },
     "F_tot": 0.6267616575598903,
     "k_hat": 1.5955028325970064,
     "rho_pc": 0.23504706381863036,
     "IG_pc": 0.02841594533532851,
     "rho_slope": 0.42440274721896865,
     "IG_slope": 0.09929723783373247,
     "within": {
      "value": 0.04014150188318727,
      "se": 0.0001235154201721644,
      "z": 324.9918255326764
     },
     "adj": {
      "value": 0.04360335664993986,
      "se": 0.00020002727530348723,
      "z": 217.9870549343012
     }
    },
    "2": {
     "lam": [
      10.3132687,
      18.4395152,
      31.9714587
     ],
     "F": {
      "11": 0.6059013560855241,
      "12": 0.6375039767259786,
      "13": 0.6646571637931293,
      "22": 0.7063038303527103,
      "23": 0.7565885887383684,
      "33": 0.8354008366497688
     },
     "F_tot": 0.7407283521290755,
     "k_hat": 1.3500225786223787,
     "rho_pc": 0.219776244007571,
     "IG_pc": 0.024753549203477953,
     "rho_slope": 0.4494951256966168,
     "IG_slope": 0.1128520809561928,
     "within": {
      "value": 0.029618764610175624,
      "se": 0.00014173731050896534,
      "z": 208.96942734286003
     },
     "adj": {
      "value": 0.03238911893904417,
      "se": 0.00019522488735152012,
      "z": 165.90671086276322
     }
    },
    "3": {
     "lam": [
      18.4395152,
      31.9714587,
      54.3128914
     ],
     "F": {
      "11": 0.7063038303527103,
      "12": 0.7565885887383684,
      "13": 0.8024100792720466,
      "22": 0.8354008366497688,
      "23": 0.90221855581852,
      "33": 0.9932869009691199
     },
     "F_tot": 0.8805265871559438,
     "k_hat": 1.1356840492800442,
     "rho_pc": 0.1737464750052317,
     "IG_pc": 0.015326436611520349,
     "rho_slope": 0.4625116979234761,
     "IG_slope": 0.1203464920618344,
     "within": {
      "value": 0.02459144804755467,
      "se": 0.0002052598817024216,
      "z": 119.80640271052317
     },
     "adj": {
      "value": 0.02699349300639764,
      "se": 0.0002079658837490418,
      "z": 129.7976981598166
     }
    },
    "4": {
     "lam": [
      31.9714587,
      54.3128914,
      90.9646163
     ],
     "F": {
      "11": 0.8354008366497688,
      "12": 0.90221855581852,
      "13": 0.9650703741621718,
      "22": 0.9932869009691199,
      "23": 1.0763188337706915,
      "33": 1.1816669603306602
     },
     "F_tot": 1.048588660327827,
     "k_hat": 0.9536628020441912,
     "rho_pc": 0.09610603136281376,
     "IG_pc": 0.0046396445045347075,
     "rho_slope": 0.4695679601125464,
     "IG_slope": 0.12454749100021596,
     "within": {
      "value": 0.022248978066055247,
      "se": 0.00032501941534636376,
      "z": 68.45430462160286
     },
     "adj": {
      "value": 0.024198320632433934,
      "se": 0.00026901452558877084,
      "z": 89.9517250210671
     }
    },
    "5": {
     "lam": [
      54.3128914,
      90.9646163,
      150.8421556
     ],
     "F": {
      "11": 0.9932869009691199,
      "12": 1.0763188337706915,
      "13": 1.1505334968007934,
      "22": 1.1816669603306602,
      "23": 1.2736575039394296,
      "33": 1.400768881009956
     },
     "F_tot": 1.2432836610859777,
     "k_hat": 0.8043216775860502,
     "rho_pc": 0.025611202158543973,
     "IG_pc": 0.0003280744473086847,
     "rho_slope": 0.47306047204934726,
     "IG_slope": 0.1266636472215803,
     "within": {
      "value": 0.02507096926627389,
      "se": 0.004032343086717286,
      "z": 6.217469279550829
     },
     "adj": {
      "value": 0.0244546720542671,
      "se": 0.0015410963572346384,
      "z": 15.868360170644264
     }
    }
   }
  },
  "1": {
   "cut": 0.1,
   "int64": {
    "0": {
     "lam": [
      1.1000025,
      1.6966864,
      2.6191193
     ],
     "F": {
      "11": 0.5394168042958306,
      "12": 0.5768415700186835,
      "13": 0.5957457536407014,
      "22": 0.7340150138130831,
      "23": 0.8051087140693598,
      "33": 0.9717560259352397
     },
     "F_tot": 0.7559659072289666,
     "k_hat": 1.322810976576382,
     "rho_pc": 0.2407586109931207,
     "IG_pc": 0.029856270476983804,
     "rho_slope": 0.3266571073201554,
     "IG_slope": 0.05641912762089699,
     "within": {
      "value": 0.0891639354384696,
      "se": 0.00043768020486799905,
      "z": 203.7193696373834
     },
     "adj": {
      "value": 0.09522938840332029,
      "se": 0.000634486606184058,
      "z": 150.08888678683192
     }
    },
    "1": {
     "lam": [
      1.6966864,
      2.6191193,
      4.0682581
     ],
     "F": {
      "11": 0.7340150138130831,
      "12": 0.8051087140693598,
      "13": 0.8578465616781148,
      "22": 0.9717560259352397,
      "23": 1.0726214068793989,
      "33": 1.249462867696773
     },
     "F_tot": 1.0145444993388357,
     "k_hat": 0.9856640104516715,
     "rho_pc": 0.2978091707006506,
     "IG_pc": 0.04643624288246733,
     "rho_slope": 0.3917480580911213,
     "IG_slope": 0.08330277596342295,
     "within": {
      "value": 0.07321907493940744,
      "se": 0.00043541379246761453,
      "z": 168.15975103694808
     },
     "adj": {
      "value": 0.08101849879626455,
      "se": 0.0006642858112866577,
      "z": 121.96331371181859
     }
    },
    "2": {
     "lam": [
      2.6191193,
      4.0682581,
      6.3630773
     ],
     "F": {
      "11": 0.9717560259352397,
      "12": 1.0726214068793989,
      "13": 1.1534347510219127,
      "22": 1.249462867696773,
      "23": 1.3755576652194348,
      "33": 1.565642915788557
     },
     "F_tot": 1.3108537130866604,
     "k_hat": 0.762861629804065,
     "rho_pc": 0.3224895017511394,
     "IG_pc": 0.054907142121823016,
     "rho_slope": 0.43172350009751725,
     "IG_slope": 0.10313410986689689,
     "within": {
      "value": 0.06174932876660777,
      "se": 0.0005569463733247834,
      "z": 110.87122876478205
     },
     "adj": {
      "value": 0.07065478502750411,
      "se": 0.000739190581350712,
      "z": 95.58398985333075
     }
    },
    "3": {
     "lam": [
      4.0682581,
      6.3630773,
      10.0156807
     ],
     "F": {
      "11": 1.249462867696773,
      "12": 1.3755576652194348,
      "13": 1.4822418349525266,
      "22": 1.565642915788557,
      "23": 1.7154132849223587,
      "33": 1.9206442513304267
     },
     "F_tot": 1.644169715680829,
     "k_hat": 0.6082097185362115,
     "rho_pc": 0.3196809748076605,
     "IG_pc": 0.053901707250111563,
     "rho_slope": 0.4542248356587925,
     "IG_slope": 0.11553758765302562,
     "within": {
      "value": 0.05417908324047893,
      "se": 0.0008864584539359324,
      "z": 61.118581474315384
     },
     "adj": {
      "value": 0.06324364011837014,
      "se": 0.0009213064177217649,
      "z": 68.64560899810182
     }
    },
    "4": {
     "lam": [
      6.3630773,
      10.0156807,
      15.8563441
     ],
     "F": {
      "11": 1.565642915788557,
      "12": 1.7154132849223587,
      "13": 1.8473367139189303,
      "22": 1.9206442513304267,
      "23": 2.09351148864093,
      "33": 2.3159288424549387
     },
     "F_tot": 2.0158855731846623,
     "k_hat": 0.49605990206091743,
     "rho_pc": 0.29576497136354973,
     "IG_pc": 0.045770949408007036,
     "rho_slope": 0.4665674559811547,
     "IG_slope": 0.12274902518383117,
     "within": {
      "value": 0.048651507363901225,
      "se": 0.0013599563909634693,
      "z": 35.77431429947086
     },
     "adj": {
      "value": 0.05712567286271397,
      "se": 0.0012350752645569354,
      "z": 46.25278677506908
     }
    },
    "5": {
     "lam": [
      10.0156807,
      15.8563441,
      25.2294779
     ],
     "F": {
      "11": 1.9206442513304267,
      "12": 2.09351148864093,
      "13": 2.2503054704916354,
      "22": 2.3159288424549387,
      "23": 2.5131894165102673,
      "33": 2.7567847559785945
     },
     "F_tot": 2.428889432155782,
     "k_hat": 0.4117107953787922,
     "rho_pc": 0.24376037928678837,
     "IG_pc": 0.030628819898481718,
     "rho_slope": 0.4732876337372871,
     "IG_slope": 0.1268021424468458,
     "within": {
      "value": 0.045450491373709045,
      "se": 0.0019100888364742795,
      "z": 23.794962048782732
     },
     "adj": {
      "value": 0.05304498208396313,
      "se": 0.0016276201735159845,
      "z": 32.59051647742567
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      1.1000025,
      1.6966864,
      2.6191193
     ],
     "F": {
      "11": 0.5394168042958306,
      "12": 0.5768415700186835,
      "13": 0.5957457536407014,
      "22": 0.7340150138130831,
      "23": 0.8051087140693598,
      "33": 0.9717560259352397
     },
     "F_tot": 0.7559659072289666,
     "k_hat": 1.322810976576382,
     "rho_pc": 0.2407586109931207,
     "IG_pc": 0.029856270476983804,
     "rho_slope": 0.3266571073201554,
     "IG_slope": 0.05641912762089699,
     "within": {
      "value": 0.0891639354384696,
      "se": 0.00043768020486799905,
      "z": 203.7193696373834
     },
     "adj": {
      "value": 0.09522938840332029,
      "se": 0.000634486606184058,
      "z": 150.08888678683192
     }
    },
    "1": {
     "lam": [
      1.6966864,
      2.6191193,
      4.0682581
     ],
     "F": {
      "11": 0.7340150138130831,
      "12": 0.8051087140693598,
      "13": 0.8578465616781148,
      "22": 0.9717560259352397,
      "23": 1.0726214068793989,
      "33": 1.249462867696773
     },
     "F_tot": 1.0145444993388357,
     "k_hat": 0.9856640104516715,
     "rho_pc": 0.2978091707006506,
     "IG_pc": 0.04643624288246733,
     "rho_slope": 0.3917480580911213,
     "IG_slope": 0.08330277596342295,
     "within": {
      "value": 0.07321907493940744,
      "se": 0.00043541379246761453,
      "z": 168.15975103694808
     },
     "adj": {
      "value": 0.08101849879626455,
      "se": 0.0006642858112866577,
      "z": 121.96331371181859
     }
    },
    "2": {
     "lam": [
      2.6191193,
      4.0682581,
      6.3630773
     ],
     "F": {
      "11": 0.9717560259352397,
      "12": 1.0726214068793989,
      "13": 1.1534347510219127,
      "22": 1.249462867696773,
      "23": 1.3755576652194348,
      "33": 1.565642915788557
     },
     "F_tot": 1.3108537130866604,
     "k_hat": 0.762861629804065,
     "rho_pc": 0.3224895017511394,
     "IG_pc": 0.054907142121823016,
     "rho_slope": 0.43172350009751725,
     "IG_slope": 0.10313410986689689,
     "within": {
      "value": 0.06174932876660777,
      "se": 0.0005569463733247834,
      "z": 110.87122876478205
     },
     "adj": {
      "value": 0.07065478502750411,
      "se": 0.000739190581350712,
      "z": 95.58398985333075
     }
    },
    "3": {
     "lam": [
      4.0682581,
      6.3630773,
      10.0156807
     ],
     "F": {
      "11": 1.249462867696773,
      "12": 1.3755576652194348,
      "13": 1.4822418349525266,
      "22": 1.565642915788557,
      "23": 1.7154132849223587,
      "33": 1.9206442513304267
     },
     "F_tot": 1.644169715680829,
     "k_hat": 0.6082097185362115,
     "rho_pc": 0.3196809748076605,
     "IG_pc": 0.053901707250111563,
     "rho_slope": 0.4542248356587925,
     "IG_slope": 0.11553758765302562,
     "within": {
      "value": 0.05417908324047893,
      "se": 0.0008864584539359324,
      "z": 61.118581474315384
     },
     "adj": {
      "value": 0.06324364011837014,
      "se": 0.0009213064177217649,
      "z": 68.64560899810182
     }
    },
    "4": {
     "lam": [
      6.3630773,
      10.0156807,
      15.8563441
     ],
     "F": {
      "11": 1.565642915788557,
      "12": 1.7154132849223587,
      "13": 1.8473367139189303,
      "22": 1.9206442513304267,
      "23": 2.09351148864093,
      "33": 2.3159288424549387
     },
     "F_tot": 2.0158855731846623,
     "k_hat": 0.49605990206091743,
     "rho_pc": 0.29576497136354973,
     "IG_pc": 0.045770949408007036,
     "rho_slope": 0.4665674559811547,
     "IG_slope": 0.12274902518383117,
     "within": {
      "value": 0.048651507363901225,
      "se": 0.0013599563909634693,
      "z": 35.77431429947086
     },
     "adj": {
      "value": 0.05712567286271397,
      "se": 0.0012350752645569354,
      "z": 46.25278677506908
     }
    },
    "5": {
     "lam": [
      10.0156807,
      15.8563441,
      25.2294779
     ],
     "F": {
      "11": 1.9206442513304267,
      "12": 2.09351148864093,
      "13": 2.2503054704916354,
      "22": 2.3159288424549387,
      "23": 2.5131894165102673,
      "33": 2.7567847559785945
     },
     "F_tot": 2.428889432155782,
     "k_hat": 0.4117107953787922,
     "rho_pc": 0.24376037928678837,
     "IG_pc": 0.030628819898481718,
     "rho_slope": 0.4732876337372871,
     "IG_slope": 0.1268021424468458,
     "within": {
      "value": 0.045450491373709045,
      "se": 0.0019100888364742795,
      "z": 23.794962048782732
     },
     "adj": {
      "value": 0.05304498208396313,
      "se": 0.0016276201735159845,
      "z": 32.59051647742567
     }
    }
   }
  },
  "2": {
   "cut": 0.3,
   "int64": {
    "0": {
     "lam": [
      0.5092494,
      0.7002978,
      1.0082938
     ],
     "F": {
      "11": 0.7665948902225912,
      "12": 0.9270977106292194,
      "13": 1.0143578619919498,
      "22": 1.2974696636675391,
      "23": 1.4732946234611846,
      "33": 1.8339169816914265
     },
     "F_tot": 1.3180235931506505,
     "k_hat": 0.7587117599386551,
     "rho_pc": 0.2318260234966149,
     "IG_pc": 0.027620699569102552,
     "rho_slope": 0.29460919247684486,
     "IG_slope": 0.045397212555257103,
     "within": {
      "value": 0.161077113166401,
      "se": 0.001194385851422314,
      "z": 134.86187313302906
     },
     "adj": {
      "value": 0.18583830505325222,
      "se": 0.0016830450084166855,
      "z": 110.41790571487954
     }
    },
    "1": {
     "lam": [
      0.7002978,
      1.0082938,
      1.5023242
     ],
     "F": {
      "11": 1.2974696636675391,
      "12": 1.4732946234611846,
      "13": 1.5822634551462729,
      "22": 1.8339169816914265,
      "23": 2.0268090143014916,
      "33": 2.3695239358021656
     },
     "F_tot": 1.881575483993283,
     "k_hat": 0.5314695097311174,
     "rho_pc": 0.29869687796237027,
     "IG_pc": 0.04672685575169421,
     "rho_slope": 0.3705977728029106,
     "IG_slope": 0.0738688902829439,
     "within": {
      "value": 0.1395144960840607,
      "se": 0.0012253752398513453,
      "z": 113.85450884496875
     },
     "adj": {
      "value": 0.16778836373506523,
      "se": 0.0019262152054177332,
      "z": 87.10779733393154
     }
    },
    "2": {
     "lam": [
      1.0082938,
      1.5023242,
      2.2901354
     ],
     "F": {
      "11": 1.8339169816914265,
      "12": 2.0268090143014916,
      "13": 2.1623151726513203,
      "22": 2.3695239358021656,
      "23": 2.58322169327739,
      "33": 2.9241860023156083
     },
     "F_tot": 2.449349676114054,
     "k_hat": 0.40827163624367496,
     "rho_pc": 0.3343013705166007,
     "IG_pc": 0.059255191114609564,
     "rho_slope": 0.4180567375838963,
     "IG_slope": 0.09604744177524625,
     "within": {
      "value": 0.11842701319299931,
      "se": 0.0014865744861628054,
      "z": 79.66436548947304
     },
     "adj": {
      "value": 0.14270018113812055,
      "se": 0.0021214111385502426,
      "z": 67.26663141574757
     }
    },
    "3": {
     "lam": [
      1.5023242,
      2.2901354,
      3.5498006
     ],
     "F": {
      "11": 2.3695239358021656,
      "12": 2.58322169327739,
      "13": 2.7454695912245555,
      "22": 2.9241860023156083,
      "23": 3.159845106463487,
      "33": 3.5016009139053823
     },
     "F_tot": 3.028128647795674,
     "k_hat": 0.33023696028500965,
     "rho_pc": 0.34299415544561423,
     "IG_pc": 0.06258039952462492,
     "rho_slope": 0.44586236035492105,
     "IG_slope": 0.1108181216752061,
     "within": {
      "value": 0.10225815368590785,
      "se": 0.002368674523720252,
      "z": 43.171044675779555
     },
     "adj": {
      "value": 0.12606380864588318,
      "se": 0.002518427873263444,
      "z": 50.05654916077721
     }
    },
    "4": {
     "lam": [
      2.2901354,
      3.5498006,
      5.5691837
     ],
     "F": {
      "11": 2.9241860023156083,
      "12": 3.159845106463487,
      "13": 3.3522655135965564,
      "22": 3.5016009139053823,
      "23": 3.7626403711154994,
      "33": 4.113660791372759
     },
     "F_tot": 3.6315134725770037,
     "k_hat": 0.2753672835172982,
     "rho_pc": 0.33246652649079955,
     "IG_pc": 0.058566993237922596,
     "rho_slope": 0.46194385814614775,
     "IG_slope": 0.12001270575355213,
     "within": {
      "value": 0.08823223880606879,
      "se": 0.0037488094674157572,
      "z": 23.536069136874993
     },
     "adj": {
      "value": 0.10897722519293684,
      "se": 0.003483289313434686,
      "z": 31.285723173387574
     }
    },
    "5": {
     "lam": [
      3.5498006,
      5.5691837,
      8.8157069
     ],
     "F": {
      "11": 3.5016009139053823,
      "12": 3.7626403711154994,
      "13": 3.990967233323338,
      "22": 4.113660791372759,
      "23": 4.408252863189081,
      "33": 4.784084671125341
     },
     "F_tot": 4.274576755215141,
     "k_hat": 0.23394128992536237,
     "rho_pc": 0.3003299344148782,
     "IG_pc": 0.04726418097988365,
     "rho_slope": 0.471053354723835,
     "IG_slope": 0.1254444998920226,
     "within": {
      "value": 0.07916196959185462,
      "se": 0.004672426559385484,
      "z": 16.942367865117603
     },
     "adj": {
      "value": 0.09447938382895238,
      "se": 0.005037805422821012,
      "z": 18.754075614148455
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      0.5092494,
      0.7002978,
      1.0082938
     ],
     "F": {
      "11": 0.7665948902225912,
      "12": 0.9270977106292194,
      "13": 1.0143578619919498,
      "22": 1.2974696636675391,
      "23": 1.4732946234611846,
      "33": 1.8339169816914265
     },
     "F_tot": 1.3180235931506505,
     "k_hat": 0.7587117599386551,
     "rho_pc": 0.2318260234966149,
     "IG_pc": 0.027620699569102552,
     "rho_slope": 0.29460919247684486,
     "IG_slope": 0.045397212555257103,
     "within": {
      "value": 0.161077113166401,
      "se": 0.001194385851422314,
      "z": 134.86187313302906
     },
     "adj": {
      "value": 0.18583830505325222,
      "se": 0.0016830450084166855,
      "z": 110.41790571487954
     }
    },
    "1": {
     "lam": [
      0.7002978,
      1.0082938,
      1.5023242
     ],
     "F": {
      "11": 1.2974696636675391,
      "12": 1.4732946234611846,
      "13": 1.5822634551462729,
      "22": 1.8339169816914265,
      "23": 2.0268090143014916,
      "33": 2.3695239358021656
     },
     "F_tot": 1.881575483993283,
     "k_hat": 0.5314695097311174,
     "rho_pc": 0.29869687796237027,
     "IG_pc": 0.04672685575169421,
     "rho_slope": 0.3705977728029106,
     "IG_slope": 0.0738688902829439,
     "within": {
      "value": 0.1395144960840607,
      "se": 0.0012253752398513453,
      "z": 113.85450884496875
     },
     "adj": {
      "value": 0.16778836373506523,
      "se": 0.0019262152054177332,
      "z": 87.10779733393154
     }
    },
    "2": {
     "lam": [
      1.0082938,
      1.5023242,
      2.2901354
     ],
     "F": {
      "11": 1.8339169816914265,
      "12": 2.0268090143014916,
      "13": 2.1623151726513203,
      "22": 2.3695239358021656,
      "23": 2.58322169327739,
      "33": 2.9241860023156083
     },
     "F_tot": 2.449349676114054,
     "k_hat": 0.40827163624367496,
     "rho_pc": 0.3343013705166007,
     "IG_pc": 0.059255191114609564,
     "rho_slope": 0.4180567375838963,
     "IG_slope": 0.09604744177524625,
     "within": {
      "value": 0.11842701319299931,
      "se": 0.0014865744861628054,
      "z": 79.66436548947304
     },
     "adj": {
      "value": 0.14270018113812055,
      "se": 0.0021214111385502426,
      "z": 67.26663141574757
     }
    },
    "3": {
     "lam": [
      1.5023242,
      2.2901354,
      3.5498006
     ],
     "F": {
      "11": 2.3695239358021656,
      "12": 2.58322169327739,
      "13": 2.7454695912245555,
      "22": 2.9241860023156083,
      "23": 3.159845106463487,
      "33": 3.5016009139053823
     },
     "F_tot": 3.028128647795674,
     "k_hat": 0.33023696028500965,
     "rho_pc": 0.34299415544561423,
     "IG_pc": 0.06258039952462492,
     "rho_slope": 0.44586236035492105,
     "IG_slope": 0.1108181216752061,
     "within": {
      "value": 0.10225815368590785,
      "se": 0.002368674523720252,
      "z": 43.171044675779555
     },
     "adj": {
      "value": 0.12606380864588318,
      "se": 0.002518427873263444,
      "z": 50.05654916077721
     }
    },
    "4": {
     "lam": [
      2.2901354,
      3.5498006,
      5.5691837
     ],
     "F": {
      "11": 2.9241860023156083,
      "12": 3.159845106463487,
      "13": 3.3522655135965564,
      "22": 3.5016009139053823,
      "23": 3.7626403711154994,
      "33": 4.113660791372759
     },
     "F_tot": 3.6315134725770037,
     "k_hat": 0.2753672835172982,
     "rho_pc": 0.33246652649079955,
     "IG_pc": 0.058566993237922596,
     "rho_slope": 0.46194385814614775,
     "IG_slope": 0.12001270575355213,
     "within": {
      "value": 0.08823223880606879,
      "se": 0.0037488094674157572,
      "z": 23.536069136874993
     },
     "adj": {
      "value": 0.10897722519293684,
      "se": 0.003483289313434686,
      "z": 31.285723173387574
     }
    },
    "5": {
     "lam": [
      3.5498006,
      5.5691837,
      8.8157069
     ],
     "F": {
      "11": 3.5016009139053823,
      "12": 3.7626403711154994,
      "13": 3.990967233323338,
      "22": 4.113660791372759,
      "23": 4.408252863189081,
      "33": 4.784084671125341
     },
     "F_tot": 4.274576755215141,
     "k_hat": 0.23394128992536237,
     "rho_pc": 0.3003299344148782,
     "IG_pc": 0.04726418097988365,
     "rho_slope": 0.471053354723835,
     "IG_slope": 0.1254444998920226,
     "within": {
      "value": 0.07916196959185462,
      "se": 0.004672426559385484,
      "z": 16.942367865117603
     },
     "adj": {
      "value": 0.09447938382895238,
      "se": 0.005037805422821012,
      "z": 18.754075614148455
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/contrasts_A19cap.json <==
{
 "config": "A19cap",
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "variants": {
  "0": {
   "cut": 0.0,
   "int64": {
    "0": {
     "lam": [
      2.582901,
      5.0423855,
      9.0517615
     ],
     "F": {
      "11": 0.4474070595293247,
      "12": 0.4094164153749684,
      "13": 0.3733243885753713,
      "22": 0.4426566790565787,
      "23": 0.4226075794525106,
      "33": 0.43796518150955727
     },
     "F_tot": 0.4200384303791786,
     "k_hat": 2.380734541592483,
     "rho_pc": 0.2629327079513053,
     "IG_pc": 0.0358197615929808,
     "rho_slope": 0.3655484471972558,
     "IG_slope": 0.07171910445269354,
     "within": {
      "value": 0.04089351223087011,
      "se": 0.00011091919436370815,
      "z": 368.6784101296189
     },
     "adj": {
      "value": 0.042687608838368196,
      "se": 0.00018066596737020973,
      "z": 236.27919225592356
     }
    },
    "1": {
     "lam": [
      5.0423855,
      9.0517615,
      15.4432046
     ],
     "F": {
      "11": 0.4426566790565787,
      "12": 0.4226075794525106,
      "13": 0.40251053407475085,
      "22": 0.43796518150955727,
      "23": 0.42847702161879403,
      "33": 0.4386494540294634
     },
     "F_tot": 0.42731265226275933,
     "k_hat": 2.3402068595551175,
     "rho_pc": 0.31370299948997954,
     "IG_pc": 0.051797466435639254,
     "rho_slope": 0.4142406856879415,
     "IG_slope": 0.09412676551517464,
     "within": {
      "value": 0.021892059816514653,
      "se": 5.891722619186516e-05,
      "z": 371.5731583361156
     },
     "adj": {
      "value": 0.023031766460901465,
      "se": 0.00012480172976633546,
      "z": 184.54685286833381
     }
    },
    "2": {
     "lam": [
      9.0517615,
      15.4432046,
      25.480402
     ],
     "F": {
      "11": 0.43796518150955727,
      "12": 0.42847702161879403,
      "13": 0.4180237512479406,
      "22": 0.4386494540294634,
      "23": 0.43485195498379625,
      "33": 0.44255917685768303
     },
     "F_tot": 0.43349854044902636,
     "k_hat": 2.3068128417783833,
     "rho_pc": 0.3429164086963189,
     "IG_pc": 0.06255018169581111,
     "rho_slope": 0.4422689332825339,
     "IG_slope": 0.1088304351992699,
     "within": {
      "value": 0.012607028182057584,
      "se": 3.368642731972887e-05,
      "z": 374.24651959675526
     },
     "adj": {
      "value": 0.013640737053354529,
      "se": 9.164637265628517e-05,
      "z": 148.84099237089706
     }
    },
    "3": {
     "lam": [
      15.4432046,
      25.480402,
      41.0883552
     ],
     "F": {
      "11": 0.4386494540294634,
      "12": 0.43485195498379625,
      "13": 0.43020407699620433,
      "22": 0.44255917685768303,
      "23": 0.4422826459355537,
      "33": 0.44910059880230935
     },
     "F_tot": 0.44074338165463495,
     "k_hat": 2.2688939678363607,
     "rho_pc": 0.35868703699339954,
     "IG_pc": 0.06885943996622663,
     "rho_slope": 0.45938204740826366,
     "IG_slope": 0.11851467306338104,
     "within": {
      "value": 0.007656850591300474,
      "se": 2.013989597073576e-05,
      "z": 380.1832245025618
     },
     "adj": {
      "value": 0.008363223463470654,
      "se": 7.013882539189972e-05,
      "z": 119.23814544571081
     }
    },
    "4": {
     "lam": [
      25.480402,
      41.0883552,
      65.159236
     ],
     "F": {
      "11": 0.44255917685768303,
      "12": 0.4422826459355537,
      "13": 0.4407886451179813,
      "22": 0.44910059880230935,
      "23": 0.4504815914152459,
      "33": 0.45636284546386613
     },
     "F_tot": 0.44864559353965655,
     "k_hat": 2.228930840734109,
     "rho_pc": 0.36697865121806367,
     "IG_pc": 0.07232409534195877,
     "rho_slope": 0.4696956349893115,
     "IG_slope": 0.12462441766896921,
     "within": {
      "value": 0.004823246218359195,
      "se": 1.2428873027485135e-05,
      "z": 388.0678648573445
     },
     "adj": {
      "value": 0.005593473557418488,
      "se": 5.4937834204334414e-05,
      "z": 101.81459896315282
     }
    },
    "5": {
     "lam": [
      41.0883552,
      65.159236,
      102.085332
     ],
     "F": {
      "11": 0.44910059880230935,
      "12": 0.4504815914152459,
      "13": 0.4507540117409033,
      "22": 0.45636284546386613,
      "23": 0.45861106747326025,
      "33": 0.4637820069943049
     },
     "F_tot": 0.45674122826343355,
     "k_hat": 2.1894235469000236,
     "rho_pc": 0.3693558978948264,
     "IG_pc": 0.0733365579087474,
     "rho_slope": 0.4763387620227194,
     "IG_slope": 0.12867254136379716,
     "within": {
      "value": 0.0031329268770236285,
      "se": 7.863001701000588e-06,
      "z": 398.4390435302787
     },
     "adj": {
      "value": 0.0037923177033497846,
      "se": 4.359781900270611e-05,
      "z": 86.98411503369918
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      2.582901,
      5.0423855,
      9.0517615
     ],
     "F": {
      "11": 0.4474070595293247,
      "12": 0.4094164153749684,
      "13": 0.3733243885753713,
      "22": 0.4426566790565787,
      "23": 0.4226075794525106,
      "33": 0.43796518150955727
     },
     "F_tot": 0.4200384303791786,
     "k_hat": 2.380734541592483,
     "rho_pc": 0.2629327079513053,
     "IG_pc": 0.0358197615929808,
     "rho_slope": 0.3655484471972558,
     "IG_slope": 0.07171910445269354,
     "within": {
      "value": 0.04089351223087011,
      "se": 0.00011091919436370815,
      "z": 368.6784101296189
     },
     "adj": {
      "value": 0.042687608838368196,
      "se": 0.00018066596737020973,
      "z": 236.27919225592356
     }
    },
    "1": {
     "lam": [
      5.0423855,
      9.0517615,
      15.4432046
     ],
     "F": {
      "11": 0.4426566790565787,
      "12": 0.4226075794525106,
      "13": 0.40251053407475085,
      "22": 0.43796518150955727,
      "23": 0.42847702161879403,
      "33": 0.4386494540294634
     },
     "F_tot": 0.42731265226275933,
     "k_hat": 2.3402068595551175,
     "rho_pc": 0.31370299948997954,
     "IG_pc": 0.051797466435639254,
     "rho_slope": 0.4142406856879415,
     "IG_slope": 0.09412676551517464,
     "within": {
      "value": 0.021892059816514653,
      "se": 5.891722619186516e-05,
      "z": 371.5731583361156
     },
     "adj": {
      "value": 0.023031766460901465,
      "se": 0.00012480172976633546,
      "z": 184.54685286833381
     }
    },
    "2": {
     "lam": [
      9.0517615,
      15.4432046,
      25.480402
     ],
     "F": {
      "11": 0.43796518150955727,
      "12": 0.42847702161879403,
      "13": 0.4180237512479406,
      "22": 0.4386494540294634,
      "23": 0.43485195498379625,
      "33": 0.44255917685768303
     },
     "F_tot": 0.43349854044902636,
     "k_hat": 2.3068128417783833,
     "rho_pc": 0.3429164086963189,
     "IG_pc": 0.06255018169581111,
     "rho_slope": 0.4422689332825339,
     "IG_slope": 0.1088304351992699,
     "within": {
      "value": 0.012607028182057584,
      "se": 3.368642731972887e-05,
      "z": 374.24651959675526
     },
     "adj": {
      "value": 0.013640737053354529,
      "se": 9.164637265628517e-05,
      "z": 148.84099237089706
     }
    },
    "3": {
     "lam": [
      15.4432046,
      25.480402,
      41.0883552
     ],
     "F": {
      "11": 0.4386494540294634,
      "12": 0.43485195498379625,
      "13": 0.43020407699620433,
      "22": 0.44255917685768303,
      "23": 0.4422826459355537,
      "33": 0.44910059880230935
     },
     "F_tot": 0.44074338165463495,
     "k_hat": 2.2688939678363607,
     "rho_pc": 0.35868703699339954,
     "IG_pc": 0.06885943996622663,
     "rho_slope": 0.45938204740826366,
     "IG_slope": 0.11851467306338104,
     "within": {
      "value": 0.007656850591300474,
      "se": 2.013989597073576e-05,
      "z": 380.1832245025618
     },
     "adj": {
      "value": 0.008363223463470654,
      "se": 7.013882539189972e-05,
      "z": 119.23814544571081
     }
    },
    "4": {
     "lam": [
      25.480402,
      41.0883552,
      65.159236
     ],
     "F": {
      "11": 0.44255917685768303,
      "12": 0.4422826459355537,
      "13": 0.4407886451179813,
      "22": 0.44910059880230935,
      "23": 0.4504815914152459,
      "33": 0.45636284546386613
     },
     "F_tot": 0.44864559353965655,
     "k_hat": 2.228930840734109,
     "rho_pc": 0.36697865121806367,
     "IG_pc": 0.07232409534195877,
     "rho_slope": 0.4696956349893115,
     "IG_slope": 0.12462441766896921,
     "within": {
      "value": 0.004823246218359195,
      "se": 1.2428873027485135e-05,
      "z": 388.0678648573445
     },
     "adj": {
      "value": 0.005593473557418488,
      "se": 5.4937834204334414e-05,
      "z": 101.81459896315282
     }
    },
    "5": {
     "lam": [
      41.0883552,
      65.159236,
      102.085332
     ],
     "F": {
      "11": 0.44910059880230935,
      "12": 0.4504815914152459,
      "13": 0.4507540117409033,
      "22": 0.45636284546386613,
      "23": 0.45861106747326025,
      "33": 0.4637820069943049
     },
     "F_tot": 0.45674122826343355,
     "k_hat": 2.1894235469000236,
     "rho_pc": 0.3693558978948264,
     "IG_pc": 0.0733365579087474,
     "rho_slope": 0.4763387620227194,
     "IG_slope": 0.12867254136379716,
     "within": {
      "value": 0.0031329268770236285,
      "se": 7.863001701000588e-06,
      "z": 398.4390435302787
     },
     "adj": {
      "value": 0.0037923177033497846,
      "se": 4.359781900270611e-05,
      "z": 86.98411503369918
     }
    }
   }
  },
  "1": {
   "cut": 0.1,
   "int64": {
    "0": {
     "lam": [
      1.0152799,
      1.4519891,
      2.0670667
     ],
     "F": {
      "11": 0.4283880533743492,
      "12": 0.4243534885411798,
      "13": 0.416727418701456,
      "22": 0.4652826069178999,
      "23": 0.46494557965623245,
      "33": 0.49993172725601986
     },
     "F_tot": 0.4547535067961765,
     "k_hat": 2.1989934878021877,
     "rho_pc": 0.24559704432191126,
     "IG_pc": 0.031106830555898097,
     "rho_slope": 0.2730457023886872,
     "IG_slope": 0.03873972376293499,
     "within": {
      "value": 0.029191966883133552,
      "se": 0.0002912397822942961,
      "z": 100.23344562740827
     },
     "adj": {
      "value": 0.02792211539725012,
      "se": 0.0004340671917161952,
      "z": 64.32671238490272
     }
    },
    "1": {
     "lam": [
      1.4519891,
      2.0670667,
      2.9488384
     ],
     "F": {
      "11": 0.4652826069178999,
      "12": 0.46494557965623245,
      "13": 0.4608006030142365,
      "22": 0.49993172725601986,
      "23": 0.5012754948450595,
      "33": 0.52809802542332
     },
     "F_tot": 0.49140151941534976,
     "k_hat": 2.0349957427680745,
     "rho_pc": 0.29612869313663254,
     "IG_pc": 0.04588892451278334,
     "rho_slope": 0.3239158243706772,
     "IG_slope": 0.05542190589751162,
     "within": {
      "value": 0.022096894027237107,
      "se": 0.0002069401884099851,
      "z": 106.77913360868916
     },
     "adj": {
      "value": 0.022309934236409507,
      "se": 0.00034263530955470364,
      "z": 65.11277038377622
     }
    },
    "2": {
     "lam": [
      2.0670667,
      2.9488384,
      4.2238942
     ],
     "F": {
      "11": 0.49993172725601986,
      "12": 0.5012754948450595,
      "13": 0.4963327903817114,
      "22": 0.52809802542332,
      "23": 0.5277859191583991,
      "33": 0.5467637511059189
     },
     "F_tot": 0.5201707538605198,
     "k_hat": 1.922445644201179,
     "rho_pc": 0.33766664644044003,
     "IG_pc": 0.06052975353222643,
     "rho_slope": 0.36646487358163554,
     "IG_slope": 0.07210640596023503,
     "within": {
      "value": 0.01646643313336288,
      "se": 0.00014697743209703243,
      "z": 112.03375170204343
     },
     "adj": {
      "value": 0.018197916620017907,
      "se": 0.00027357031340929716,
      "z": 66.5200708118919
     }
    },
    "3": {
     "lam": [
      2.9488384,
      4.2238942,
      6.0911365
     ],
     "F": {
      "11": 0.52809802542332,
      "12": 0.5277859191583991,
      "13": 0.5228601757452909,
      "22": 0.5467637511059189,
      "23": 0.5447030071219255,
      "33": 0.5570333892866424
     },
     "F_tot": 0.5398360770968992,
     "k_hat": 1.852414172423868,
     "rho_pc": 0.37248373909504984,
     "IG_pc": 0.07468182392086031,
     "rho_slope": 0.4001618623179427,
     "IG_slope": 0.08725379240545875,
     "within": {
      "value": 0.012182021263421883,
      "se": 0.00010375826104693336,
      "z": 117.40772388148973
     },
     "adj": {
      "value": 0.013384287394871464,
      "se": 0.0002192384461968885,
      "z": 61.04899768743853
     }
    },
    "4": {
     "lam": [
      4.2238942,
      6.0911365,
      8.8378105
     ],
     "F": {
      "11": 0.5467637511059189,
      "12": 0.5447030071219255,
      "13": 0.5391355893853953,
      "22": 0.5570333892866424,
      "23": 0.5535753642896145,
      "33": 0.5605143295401919
     },
     "F_tot": 0.5508878566977243,
     "k_hat": 1.81525148511071,
     "rho_pc": 0.39782931872789085,
     "IG_pc": 0.08614690170037918,
     "rho_slope": 0.4255626466821527,
     "IG_slope": 0.09989882882209247,
     "within": {
      "value": 0.008965836378605901,
      "se": 7.26162827501224e-05,
      "z": 123.46867725876245
     },
     "adj": {
      "value": 0.01000359632037473,
      "se": 0.000176011161096664,
      "z": 56.83501124613814
     }
    },
    "5": {
     "lam": [
      6.0911365,
      8.8378105,
      12.9004734
     ],
     "F": {
      "11": 0.5570333892866424,
      "12": 0.5535753642896145,
      "13": 0.5480402078974966,
      "22": 0.5605143295401919,
      "23": 0.556408642261249,
      "33": 0.5596663068499591
     },
     "F_tot": 0.5554606562583881,
     "k_hat": 1.800307526254068,
     "rho_pc": 0.41757144680094616,
     "IG_pc": 0.09580179889043584,
     "rho_slope": 0.44456847527125604,
     "IG_slope": 0.11009965069059814,
     "within": {
      "value": 0.006396603742811063,
      "se": 5.0347722126129765e-05,
      "z": 127.04852320401831
     },
     "adj": {
      "value": 0.0069517953779351105,
      "se": 0.00014219419455230293,
      "z": 48.889445872405496
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      1.0152799,
      1.4519891,
      2.0670667
     ],
     "F": {
      "11": 0.4283880533743492,
      "12": 0.4243534885411798,
      "13": 0.416727418701456,
      "22": 0.4652826069178999,
      "23": 0.46494557965623245,
      "33": 0.49993172725601986
     },
     "F_tot": 0.4547535067961765,
     "k_hat": 2.1989934878021877,
     "rho_pc": 0.24559704432191126,
     "IG_pc": 0.031106830555898097,
     "rho_slope": 0.2730457023886872,
     "IG_slope": 0.03873972376293499,
     "within": {
      "value": 0.029191966883133552,
      "se": 0.0002912397822942961,
      "z": 100.23344562740827
     },
     "adj": {
      "value": 0.02792211539725012,
      "se": 0.0004340671917161952,
      "z": 64.32671238490272
     }
    },
    "1": {
     "lam": [
      1.4519891,
      2.0670667,
      2.9488384
     ],
     "F": {
      "11": 0.4652826069178999,
      "12": 0.46494557965623245,
      "13": 0.4608006030142365,
      "22": 0.49993172725601986,
      "23": 0.5012754948450595,
      "33": 0.52809802542332
     },
     "F_tot": 0.49140151941534976,
     "k_hat": 2.0349957427680745,
     "rho_pc": 0.29612869313663254,
     "IG_pc": 0.04588892451278334,
     "rho_slope": 0.3239158243706772,
     "IG_slope": 0.05542190589751162,
     "within": {
      "value": 0.022096894027237107,
      "se": 0.0002069401884099851,
      "z": 106.77913360868916
     },
     "adj": {
      "value": 0.022309934236409507,
      "se": 0.00034263530955470364,
      "z": 65.11277038377622
     }
    },
    "2": {
     "lam": [
      2.0670667,
      2.9488384,
      4.2238942
     ],
     "F": {
      "11": 0.49993172725601986,
      "12": 0.5012754948450595,
      "13": 0.4963327903817114,
      "22": 0.52809802542332,
      "23": 0.5277859191583991,
      "33": 0.5467637511059189
     },
     "F_tot": 0.5201707538605198,
     "k_hat": 1.922445644201179,
     "rho_pc": 0.33766664644044003,
     "IG_pc": 0.06052975353222643,
     "rho_slope": 0.36646487358163554,
     "IG_slope": 0.07210640596023503,
     "within": {
      "value": 0.01646643313336288,
      "se": 0.00014697743209703243,
      "z": 112.03375170204343
     },
     "adj": {
      "value": 0.018197916620017907,
      "se": 0.00027357031340929716,
      "z": 66.5200708118919
     }
    },
    "3": {
     "lam": [
      2.9488384,
      4.2238942,
      6.0911365
     ],
     "F": {
      "11": 0.52809802542332,
      "12": 0.5277859191583991,
      "13": 0.5228601757452909,
      "22": 0.5467637511059189,
      "23": 0.5447030071219255,
      "33": 0.5570333892866424
     },
     "F_tot": 0.5398360770968992,
     "k_hat": 1.852414172423868,
     "rho_pc": 0.37248373909504984,
     "IG_pc": 0.07468182392086031,
     "rho_slope": 0.4001618623179427,
     "IG_slope": 0.08725379240545875,
     "within": {
      "value": 0.012182021263421883,
      "se": 0.00010375826104693336,
      "z": 117.40772388148973
     },
     "adj": {
      "value": 0.013384287394871464,
      "se": 0.0002192384461968885,
      "z": 61.04899768743853
     }
    },
    "4": {
     "lam": [
      4.2238942,
      6.0911365,
      8.8378105
     ],
     "F": {
      "11": 0.5467637511059189,
      "12": 0.5447030071219255,
      "13": 0.5391355893853953,
      "22": 0.5570333892866424,
      "23": 0.5535753642896145,
      "33": 0.5605143295401919
     },
     "F_tot": 0.5508878566977243,
     "k_hat": 1.81525148511071,
     "rho_pc": 0.39782931872789085,
     "IG_pc": 0.08614690170037918,
     "rho_slope": 0.4255626466821527,
     "IG_slope": 0.09989882882209247,
     "within": {
      "value": 0.008965836378605901,
      "se": 7.26162827501224e-05,
      "z": 123.46867725876245
     },
     "adj": {
      "value": 0.01000359632037473,
      "se": 0.000176011161096664,
      "z": 56.83501124613814
     }
    },
    "5": {
     "lam": [
      6.0911365,
      8.8378105,
      12.9004734
     ],
     "F": {
      "11": 0.5570333892866424,
      "12": 0.5535753642896145,
      "13": 0.5480402078974966,
      "22": 0.5605143295401919,
      "23": 0.556408642261249,
      "33": 0.5596663068499591
     },
     "F_tot": 0.5554606562583881,
     "k_hat": 1.800307526254068,
     "rho_pc": 0.41757144680094616,
     "IG_pc": 0.09580179889043584,
     "rho_slope": 0.44456847527125604,
     "IG_slope": 0.11009965069059814,
     "within": {
      "value": 0.006396603742811063,
      "se": 5.0347722126129765e-05,
      "z": 127.04852320401831
     },
     "adj": {
      "value": 0.0069517953779351105,
      "se": 0.00014219419455230293,
      "z": 48.889445872405496
     }
    }
   }
  },
  "2": {
   "cut": 0.3,
   "int64": {
    "0": {
     "lam": [
      0.4380824,
      0.5275533,
      0.6620038
     ],
     "F": {
      "11": 0.39025478322824164,
      "12": 0.4555564753247934,
      "13": 0.49468705041413613,
      "22": 0.5385238682844447,
      "23": 0.5760514028791668,
      "33": 0.6478055821340643
     },
     "F_tot": 0.5316817754069013,
     "k_hat": 1.880824294258892,
     "rho_pc": 0.16912984985711269,
     "IG_pc": 0.01451099982095704,
     "rho_slope": 0.17549932567631724,
     "IG_slope": 0.015642151887837255,
     "within": {
      "value": 0.016763101676218112,
      "se": 0.0007490992993857524,
      "z": 22.37767635073687
     },
     "adj": {
      "value": 0.02111688868784395,
      "se": 0.0010484304924042477,
      "z": 20.141429346850607
     }
    },
    "1": {
     "lam": [
      0.5275533,
      0.6620038,
      0.8598063
     ],
     "F": {
      "11": 0.5385238682844447,
      "12": 0.5760514028791668,
      "13": 0.5885048181987956,
      "22": 0.6478055821340643,
      "23": 0.660486014682942,
      "33": 0.7135305873627253
     },
     "F_tot": 0.6308272923674874,
     "k_hat": 1.5852199359463535,
     "rho_pc": 0.2109596614683575,
     "IG_pc": 0.022762339689171518,
     "rho_slope": 0.2233405232913489,
     "IG_slope": 0.025584013929524637,
     "within": {
      "value": 0.024939267340109983,
      "se": 0.0006285878381237268,
      "z": 39.67507137037722
     },
     "adj": {
      "value": 0.029763890582258756,
      "se": 0.0009087263637351064,
      "z": 32.75341375584315
     }
    },
    "2": {
     "lam": [
      0.6620038,
      0.8598063,
      1.1469954
     ],
     "F": {
      "11": 0.6478055821340643,
      "12": 0.660486014682942,
      "13": 0.6515740929990173,
      "22": 0.7135305873627253,
      "23": 0.7047682503953716,
      "33": 0.7356706403301727
     },
     "F_tot": 0.6894613528446929,
     "k_hat": 1.4504076202009522,
     "rho_pc": 0.25092244716485884,
     "IG_pc": 0.03251576104992944,
     "rho_slope": 0.26676916487102426,
     "IG_slope": 0.03691250696292607,
     "within": {
      "value": 0.026726150583210512,
      "se": 0.0005025859939628326,
      "z": 53.1772689733709
     },
     "adj": {
      "value": 0.03105303954013955,
      "se": 0.0007577557584228147,
      "z": 40.98027523376798
     }
    },
    "3": {
     "lam": [
      0.8598063,
      1.1469954,
      1.569088
     ],
     "F": {
      "11": 0.7135305873627253,
      "12": 0.7047682503953716,
      "13": 0.6831624244233481,
      "22": 0.7356706403301727,
      "23": 0.7175516667236957,
      "33": 0.7322320245975928
     },
     "F_tot": 0.7127815449381708,
     "k_hat": 1.4029543933923592,
     "rho_pc": 0.28738649217949075,
     "IG_pc": 0.043100941025305047,
     "rho_slope": 0.30623400062685846,
     "IG_slope": 0.04923618184795017,
     "within": {
      "value": 0.0253169702493585,
      "se": 0.0003861237083887179,
      "z": 65.56699238957748
     },
     "adj": {
      "value": 0.02799753413618561,
      "se": 0.0006106166327410574,
      "z": 45.85124714095112
     }
    },
    "4": {
     "lam": [
      1.1469954,
      1.569088,
      2.1864723
     ],
     "F": {
      "11": 0.7356706403301727,
      "12": 0.7175516667236957,
      "13": 0.6918403228205899,
      "22": 0.7322320245975928,
      "23": 0.7098120722146205,
      "33": 0.7145674199732904
     },
     "F_tot": 0.7118785817323834,
     "k_hat": 1.4047339330907558,
     "rho_pc": 0.32152012114145806,
     "IG_pc": 0.054558887272000506,
     "rho_slope": 0.3407802080586928,
     "IG_slope": 0.061723293655396035,
     "within": {
      "value": 0.0210886743807166,
      "se": 0.000285466508742172,
      "z": 73.87442566778822
     },
     "adj": {
      "value": 0.02184154664856819,
      "se": 0.00048377835309325274,
      "z": 45.147837866069274
     }
    },
    "5": {
     "lam": [
      1.569088,
      2.1864723,
      3.093373
     ],
     "F": {
      "11": 0.7322320245975928,
      "12": 0.7098120722146205,
      "13": 0.6825619479631739,
      "22": 0.7145674199732904,
      "23": 0.6904419114654732,
      "33": 0.6873967575353259
     },
     "F_tot": 0.6956755653939632,
     "k_hat": 1.4374516653228966,
     "rho_pc": 0.3509639846580616,
     "IG_pc": 0.06572433494304948,
     "rho_slope": 0.3711200494780506,
     "IG_slope": 0.07409346899252649,
     "within": {
      "value": 0.017126756820980527,
      "se": 0.00020620947115826911,
      "z": 83.05514157414943
     },
     "adj": {
      "value": 0.01756504387687291,
      "se": 0.00037817182696359006,
      "z": 46.44725657621252
     }
    }
   },
   "int16": {
    "0": {
     "lam": [
      0.4380824,
      0.5275533,
      0.6620038
     ],
     "F": {
      "11": 0.39025478322824164,
      "12": 0.4555564753247934,
      "13": 0.49468705041413613,
      "22": 0.5385238682844447,
      "23": 0.5760514028791668,
      "33": 0.6478055821340643
     },
     "F_tot": 0.5316817754069013,
     "k_hat": 1.880824294258892,
     "rho_pc": 0.16912984985711269,
     "IG_pc": 0.01451099982095704,
     "rho_slope": 0.17549932567631724,
     "IG_slope": 0.015642151887837255,
     "within": {
      "value": 0.016763101676218112,
      "se": 0.0007490992993857524,
      "z": 22.37767635073687
     },
     "adj": {
      "value": 0.02111688868784395,
      "se": 0.0010484304924042477,
      "z": 20.141429346850607
     }
    },
    "1": {
     "lam": [
      0.5275533,
      0.6620038,
      0.8598063
     ],
     "F": {
      "11": 0.5385238682844447,
      "12": 0.5760514028791668,
      "13": 0.5885048181987956,
      "22": 0.6478055821340643,
      "23": 0.660486014682942,
      "33": 0.7135305873627253
     },
     "F_tot": 0.6308272923674874,
     "k_hat": 1.5852199359463535,
     "rho_pc": 0.2109596614683575,
     "IG_pc": 0.022762339689171518,
     "rho_slope": 0.2233405232913489,
     "IG_slope": 0.025584013929524637,
     "within": {
      "value": 0.024939267340109983,
      "se": 0.0006285878381237268,
      "z": 39.67507137037722
     },
     "adj": {
      "value": 0.029763890582258756,
      "se": 0.0009087263637351064,
      "z": 32.75341375584315
     }
    },
    "2": {
     "lam": [
      0.6620038,
      0.8598063,
      1.1469954
     ],
     "F": {
      "11": 0.6478055821340643,
      "12": 0.660486014682942,
      "13": 0.6515740929990173,
      "22": 0.7135305873627253,
      "23": 0.7047682503953716,
      "33": 0.7356706403301727
     },
     "F_tot": 0.6894613528446929,
     "k_hat": 1.4504076202009522,
     "rho_pc": 0.25092244716485884,
     "IG_pc": 0.03251576104992944,
     "rho_slope": 0.26676916487102426,
     "IG_slope": 0.03691250696292607,
     "within": {
      "value": 0.026726150583210512,
      "se": 0.0005025859939628326,
      "z": 53.1772689733709
     },
     "adj": {
      "value": 0.03105303954013955,
      "se": 0.0007577557584228147,
      "z": 40.98027523376798
     }
    },
    "3": {
     "lam": [
      0.8598063,
      1.1469954,
      1.569088
     ],
     "F": {
      "11": 0.7135305873627253,
      "12": 0.7047682503953716,
      "13": 0.6831624244233481,
      "22": 0.7356706403301727,
      "23": 0.7175516667236957,
      "33": 0.7322320245975928
     },
     "F_tot": 0.7127815449381708,
     "k_hat": 1.4029543933923592,
     "rho_pc": 0.28738649217949075,
     "IG_pc": 0.043100941025305047,
     "rho_slope": 0.30623400062685846,
     "IG_slope": 0.04923618184795017,
     "within": {
      "value": 0.0253169702493585,
      "se": 0.0003861237083887179,
      "z": 65.56699238957748
     },
     "adj": {
      "value": 0.02799753413618561,
      "se": 0.0006106166327410574,
      "z": 45.85124714095112
     }
    },
    "4": {
     "lam": [
      1.1469954,
      1.569088,
      2.1864723
     ],
     "F": {
      "11": 0.7356706403301727,
      "12": 0.7175516667236957,
      "13": 0.6918403228205899,
      "22": 0.7322320245975928,
      "23": 0.7098120722146205,
      "33": 0.7145674199732904
     },
     "F_tot": 0.7118785817323834,
     "k_hat": 1.4047339330907558,
     "rho_pc": 0.32152012114145806,
     "IG_pc": 0.054558887272000506,
     "rho_slope": 0.3407802080586928,
     "IG_slope": 0.061723293655396035,
     "within": {
      "value": 0.0210886743807166,
      "se": 0.000285466508742172,
      "z": 73.87442566778822
     },
     "adj": {
      "value": 0.02184154664856819,
      "se": 0.00048377835309325274,
      "z": 45.147837866069274
     }
    },
    "5": {
     "lam": [
      1.569088,
      2.1864723,
      3.093373
     ],
     "F": {
      "11": 0.7322320245975928,
      "12": 0.7098120722146205,
      "13": 0.6825619479631739,
      "22": 0.7145674199732904,
      "23": 0.6904419114654732,
      "33": 0.6873967575353259
     },
     "F_tot": 0.6956755653939632,
     "k_hat": 1.4374516653228966,
     "rho_pc": 0.3509639846580616,
     "IG_pc": 0.06572433494304948,
     "rho_slope": 0.3711200494780506,
     "IG_slope": 0.07409346899252649,
     "within": {
      "value": 0.017126756820980527,
      "se": 0.00020620947115826911,
      "z": 83.05514157414943
     },
     "adj": {
      "value": 0.01756504387687291,
      "se": 0.00037817182696359006,
      "z": 46.44725657621252
     }
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/prodcmp.json <==
{
 "W19": {
  "N": 4000000,
  "blocks": 16
 },
 "U19": {
  "N": 10000000,
  "blocks": 40
 },
 "rows": [
  {
   "r_c": 0.01,
   "window": [
    0,
    1
   ],
   "W19": {
    "mean": 2.71231175,
    "se_mean": 0.001106280583381395,
    "F": 0.4783494704915825,
    "se_F": 0.000850975008015259,
    "se_F_sandwich": 0.0007907954500004177
   },
   "U19": {
    "mean": 2.7152906,
    "se_mean": 0.0007061148384846568,
    "F": 0.47888627123547245,
    "se_F": 0.0003687903746837462,
    "se_F_sandwich": 0.0004989844664893058
   },
   "z_mean": -2.269732654722766,
   "z_F": -0.5787916734610723,
   "z_F_sandwich": -0.5740797194727104
  },
  {
   "r_c": 0.01,
   "window": [
    1,
    2
   ],
   "W19": {
    "mean": 5.58152325,
    "se_mean": 0.0022369936140200775,
    "F": 0.5296347513115531,
    "se_F": 0.0007715709829854308,
    "se_F_sandwich": 0.0008780015240596298
   },
   "U19": {
    "mean": 5.5780899,
    "se_mean": 0.0016503006656131071,
    "F": 0.5282856224437609,
    "se_F": 0.0005192775176254797,
    "se_F_sandwich": 0.0005528218368684739
   },
   "z_mean": 1.235079297137462,
   "z_F": 1.4506167276119835,
   "z_F_sandwich": 1.300309359138093
  },
  {
   "r_c": 0.01,
   "window": [
    2,
    3
   ],
   "W19": {
    "mean": 10.59297325,
    "se_mean": 0.004118516945353816,
    "F": 0.5968774506649395,
    "se_F": 0.0012565264385589932,
    "se_F_sandwich": 0.0012511414592597362
   },
   "U19": {
    "mean": 10.5921,
    "se_mean": 0.0028754287938875986,
    "F": 0.5955314937473504,
    "se_F": 0.0007539005884438409,
    "se_F_sandwich": 0.0007830510600575187
   },
   "z_mean": 0.17385117211366732,
   "z_F": 0.9185280066468324,
   "z_F_sandwich": 0.911905831785306
  },
  {
   "r_c": 0.01,
   "window": [
    3,
    4
   ],
   "W19": {
    "mean": 19.20236,
    "se_mean": 0.006958981841237086,
    "F": 0.6875787583101898,
    "se_F": 0.001887658925060694,
    "se_F_sandwich": 0.0019382405500916104
   },
   "U19": {
    "mean": 19.2040251,
    "se_mean": 0.005415678850811607,
    "F": 0.687843732763298,
    "se_F": 0.001147654414689459,
    "se_F_sandwich": 0.0012076823517095296
   },
   "z_mean": -0.18882981025647252,
   "z_F": -0.11994379043684597,
   "z_F_sandwich": -0.11602871354702259
  },
  {
   "r_c": 0.01,
   "window": [
    4,
    5
   ],
   "W19": {
    "mean": 33.835336,
    "se_mean": 0.012412579962817681,
    "F": 0.8025568775078862,
    "se_F": 0.0033582730247543567,
    "se_F_sandwich": 0.0030715176495367167
   },
   "U19": {
    "mean": 33.8301371,
    "se_mean": 0.009669405652975567,
    "F": 0.8012700916990716,
    "se_F": 0.0016906519457720046,
    "se_F_sandwich": 0.0018465711451696916
   },
   "z_mean": 0.33041735696078184,
   "z_F": 0.34224598329425093,
   "z_F_sandwich": 0.35905033989848817
  },
  {
   "r_c": 0.01,
   "window": [
    5,
    6
   ],
   "W19": {
    "mean": 58.496935,
    "se_mean": 0.02505921942253307,
    "F": 0.9376533628406547,
    "se_F": 0.0053147031116759814,
    "se_F_sandwich": 0.004805920455455246
   },
   "U19": {
    "mean": 58.4918576,
    "se_mean": 0.018397863922163915,
    "F": 0.9373289837204013,
    "se_F": 0.0024669012583490523,
    "se_F_sandwich": 0.002797575715091135
   },
   "z_mean": 0.16332497873457769,
   "z_F": 0.05536119049862981,
   "z_F_sandwich": 0.05833241616957435
  },
  {
   "r_c": 0.01,
   "window": [
    6,
    7
   ],
   "W19": {
    "mean": 99.84424475,
    "se_mean": 0.04728593914222801,
    "F": 1.0922709577356606,
    "se_F": 0.008574271287103344,
    "se_F_sandwich": 0.007406156602624305
   },
   "U19": {
    "mean": 99.8349701,
    "se_mean": 0.03233320709972334,
    "F": 1.0923593233650037,
    "se_F": 0.0037249587104067053,
    "se_F_sandwich": 0.004117665503380909
   },
   "z_mean": 0.16190795448562664,
   "z_F": -0.009452440318421742,
   "z_F_sandwich": -0.010428024076547422
  },
  {
   "r_c": 0.01,
   "window": [
    7,
    8
   ],
   "W19": {
    "mean": 168.9068285,
    "se_mean": 0.08740523305452957,
    "F": 1.267984704869206,
    "se_F": 0.013163567917680216,
    "se_F_sandwich": 0.011203686341214929
   },
   "U19": {
    "mean": 168.8932531,
    "se_mean": 0.059817310028415935,
    "F": 1.2674590841928381,
    "se_F": 0.00531915881356303,
    "se_F_sandwich": 0.005962453258627786
   },
   "z_mean": 0.1281737445511575,
   "z_F": 0.03702169447877417,
   "z_F_sandwich": 0.041415268237779065
  },
  {
   "r_c": 0.1,
   "window": [
    0,
    1
   ],
   "W19": {
    "mean": 1.10051425,
    "se_mean": 0.0005118717246537474,
    "F": 0.5372974148980543,
    "se_F": 0.001643974166752377,
    "se_F_sandwich": 0.0015320409643925562
   },
   "U19": {
    "mean": 1.1008286,
    "se_mean": 0.00039131286060107044,
    "F": 0.5381778254540739,
    "se_F": 0.0007458281906770804,
    "se_F_sandwich": 0.0009577264103621815
   },
   "z_mean": -0.48788447881620717,
   "z_F": -0.487695791096272,
   "z_F_sandwich": -0.48728636797181174
  },
  {
   "r_c": 0.1,
   "window": [
    1,
    2
   ],
   "W19": {
    "mean": 1.69813175,
    "se_mean": 0.000864944812786733,
    "F": 0.734127755530354,
    "se_F": 0.0016232228920810016,
    "se_F_sandwich": 0.002147450115669333
   },
   "U19": {
    "mean": 1.6966209,
    "se_mean": 0.0006637131367908283,
    "F": 0.732613393700617,
    "se_F": 0.0012651991052288118,
    "se_F_sandwich": 0.0013082848745088183
   },
   "z_mean": 1.3857833135847988,
   "z_F": 0.735822632308219,
   "z_F_sandwich": 0.6022306672382265
  },
  {
   "r_c": 0.1,
   "window": [
    2,
    3
   ],
   "W19": {
    "mean": 2.62534475,
    "se_mean": 0.0013567114268824326,
    "F": 0.9675441827342359,
    "se_F": 0.003682340984295359,
    "se_F_sandwich": 0.0034079450897139332
   },
   "U19": {
    "mean": 2.6245761,
    "se_mean": 0.0009489179423332901,
    "F": 0.9667300941862673,
    "se_F": 0.002102828030588508,
    "se_F_sandwich": 0.0021222184457294355
   },
   "z_mean": 0.464264319608947,
   "z_F": 0.19198108197486696,
   "z_F_sandwich": 0.20277639849066337
  },
  {
   "r_c": 0.1,
   "window": [
    3,
    4
   ],
   "W19": {
    "mean": 4.08457675,
    "se_mean": 0.002137514388840481,
    "F": 1.238431554017784,
    "se_F": 0.005908040842634812,
    "se_F_sandwich": 0.005928663141681398
   },
   "U19": {
    "mean": 4.0831897,
    "se_mean": 0.0017297768339089843,
    "F": 1.242663257587588,
    "se_F": 0.0034330548161032007,
    "se_F_sandwich": 0.0036530632925208745
   },
   "z_mean": 0.5044286560941963,
   "z_F": -0.6192977819603933,
   "z_F_sandwich": -0.6076753232045001
  },
  {
   "r_c": 0.1,
   "window": [
    4,
    5
   ],
   "W19": {
    "mean": 6.40490325,
    "se_mean": 0.003892616895590097,
    "F": 1.5430596037716682,
    "se_F": 0.011488807031669587,
    "se_F_sandwich": 0.01028053363764412
   },
   "U19": {
    "mean": 6.4025133,
    "se_mean": 0.0024784853165510136,
    "F": 1.541944667317933,
    "se_F": 0.005347711515389809,
    "se_F_sandwich": 0.005954853692347704
   },
   "z_mean": 0.5179005417330496,
   "z_F": 0.08798120631791381,
   "z_F_sandwich": 0.09384479841897041
  },
  {
   "r_c": 0.1,
   "window": [
    5,
    6
   ],
   "W19": {
    "mean": 10.1207655,
    "se_mean": 0.007043062912066983,
    "F": 1.8787087451163744,
    "se_F": 0.020329165367580823,
    "se_F_sandwich": 0.017252344461256446
   },
   "U19": {
    "mean": 10.1166759,
    "se_mean": 0.0043673826357353744,
    "F": 1.8778202921538996,
    "se_F": 0.008269862168842184,
    "se_F_sandwich": 0.009432489568737941
   },
   "z_mean": 0.4934800381610906,
   "z_F": 0.04048196931523921,
   "z_F_sandwich": 0.045185069028811774
  },
  {
   "r_c": 0.1,
   "window": [
    6,
    7
   ],
   "W19": {
    "mean": 16.09603675,
    "se_mean": 0.010935207476883965,
    "F": 2.236037212680015,
    "se_F": 0.033826065552495434,
    "se_F_sandwich": 0.02805646284538784
   },
   "U19": {
    "mean": 16.0963708,
    "se_mean": 0.00715893586591663,
    "F": 2.2365314124029396,
    "se_F": 0.012717790208183847,
    "se_F_sandwich": 0.014484853983077261
   },
   "z_mean": -0.02555821490209275,
   "z_F": -0.013675401033785419,
   "z_F_sandwich": -0.015651649845451473
  },
  {
   "r_c": 0.1,
   "window": [
    7,
    8
   ],
   "W19": {
    "mean": 25.7622335,
    "se_mean": 0.019916135126658848,
    "F": 2.6248944932706952,
    "se_F": 0.05101384129414227,
    "se_F_sandwich": 0.042754792603026566
   },
   "U19": {
    "mean": 25.7625966,
    "se_mean": 0.01283544357093137,
    "F": 2.621722909519439,
    "se_F": 0.018854697337010815,
    "se_F_sandwich": 0.021270429909925632
   },
   "z_mean": -0.015324617330727704,
   "z_F": 0.05831544416251813,
   "z_F_sandwich": 0.06641563613914583
  },
  {
   "r_c": 0.3,
   "window": [
    0,
    1
   ],
   "W19": {
    "mean": 0.50946225,
    "se_mean": 0.0003012770527272181,
    "F": 0.7630528006363289,
    "se_F": 0.0037949463808735154,
    "se_F_sandwich": 0.0035359249633877244
   },
   "U19": {
    "mean": 0.5093103,
    "se_mean": 0.0002891759428054762,
    "F": 0.767167825239893,
    "se_F": 0.0018596502244461906,
    "se_F_sandwich": 0.0022041541745975823
   },
   "z_mean": 0.3638640783045365,
   "z_F": -0.9737169233113572,
   "z_F_sandwich": -0.9876073309647657
  },
  {
   "r_c": 0.3,
   "window": [
    1,
    2
   ],
   "W19": {
    "mean": 0.70003725,
    "se_mean": 0.0004479855233896139,
    "F": 1.3023263887432757,
    "se_F": 0.004810435981821286,
    "se_F_sandwich": 0.005569049315494331
   },
   "U19": {
    "mean": 0.6999316,
    "se_mean": 0.0003741112353435228,
    "F": 1.2940883084967183,
    "se_F": 0.003133473248981077,
    "se_F_sandwich": 0.0033950088325096803
   },
   "z_mean": 0.18101524323552323,
   "z_F": 1.4349585004460959,
   "z_F_sandwich": 1.2630637112620975
  },
  {
   "r_c": 0.3,
   "window": [
    2,
    3
   ],
   "W19": {
    "mean": 1.00917425,
    "se_mean": 0.000885398062549655,
    "F": 1.8270047629836315,
    "se_F": 0.00983762533232103,
    "se_F_sandwich": 0.009022669045064692
   },
   "U19": {
    "mean": 1.0094019,
    "se_mean": 0.0005159572231821605,
    "F": 1.8221523455264683,
    "se_F": 0.00554921396341188,
    "se_F_sandwich": 0.005542966144568244
   },
   "z_mean": -0.2221486744967329,
   "z_F": 0.42961493610575735,
   "z_F_sandwich": 0.458238291389631
  },
  {
   "r_c": 0.3,
   "window": [
    3,
    4
   ],
   "W19": {
    "mean": 1.5044745,
    "se_mean": 0.0014084612821562868,
    "F": 2.345874076041186,
    "se_F": 0.01711733285468444,
    "se_F_sandwich": 0.01569751676041215
   },
   "U19": {
    "mean": 1.5041908,
    "se_mean": 0.0008490117114350334,
    "F": 2.362110114981016,
    "se_F": 0.008861284914203656,
    "se_F_sandwich": 0.009581660622862344
   },
   "z_mean": 0.17250794154821011,
   "z_F": -0.842336843982981,
   "z_F_sandwich": -0.8828364980466507
  },
  {
   "r_c": 0.3,
   "window": [
    4,
    5
   ],
   "W19": {
    "mean": 2.29555875,
    "se_mean": 0.0018882231054177163,
    "F": 2.8786098345645046,
    "se_F": 0.03115282229759662,
    "se_F_sandwich": 0.02751624840602498
   },
   "U19": {
    "mean": 2.2955575,
    "se_mean": 0.0012704579564986704,
    "F": 2.878848896866087,
    "se_F": 0.013210510078048035,
    "se_F_sandwich": 0.01519914614667021
   },
   "z_mean": 0.0005492476331105952,
   "z_F": -0.007064888873883716,
   "z_F_sandwich": -0.007604977044694462
  },
  {
   "r_c": 0.3,
   "window": [
    5,
    6
   ],
   "W19": {
    "mean": 3.56704975,
    "se_mean": 0.003112039523501165,
    "F": 3.432622355253094,
    "se_F": 0.05510898506161943,
    "se_F_sandwich": 0.0452410576381436
   },
   "U19": {
    "mean": 3.5658332,
    "se_mean": 0.002050516323720969,
    "F": 3.424986963188049,
    "se_F": 0.020721905390329972,
    "se_F_sandwich": 0.023655128048003595
   },
   "z_mean": 0.3264285290460839,
   "z_F": 0.1296857191764975,
   "z_F_sandwich": 0.14956074127144223
  },
  {
   "r_c": 0.3,
   "window": [
    6,
    7
   ],
   "W19": {
    "mean": 5.6054465,
    "se_mean": 0.005174940281458947,
    "F": 3.983728467390936,
    "se_F": 0.08802807548953491,
    "se_F_sandwich": 0.07266514863455895
   },
   "U19": {
    "mean": 5.6092227,
    "se_mean": 0.0033260655231608116,
    "F": 3.9824955582247954,
    "se_F": 0.031606101172313134,
    "se_F_sandwich": 0.03568440846897301
   },
   "z_mean": -0.6138522085379429,
   "z_F": 0.01318194458642934,
   "z_F_sandwich": 0.015229690879165104
  },
  {
   "r_c": 0.3,
   "window": [
    7,
    8
   ],
   "W19": {
    "mean": 8.90750225,
    "se_mean": 0.008892311112931576,
    "F": 4.5672884002117735,
    "se_F": 0.12543841634517458,
    "se_F_sandwich": 0.10622090872173237
   },
   "U19": {
    "mean": 8.9096087,
    "se_mean": 0.005675971951806329,
    "F": 4.548696951124816,
    "se_F": 0.04502181745713067,
    "se_F_sandwich": 0.050673305709943085
   },
   "z_mean": -0.1996748503163305,
   "z_F": 0.13949872514619407,
   "z_F_sandwich": 0.1579712022216271
  }
 ],
 "summary": {
  "n": 24,
  "max_abs_z_mean": 2.269732654722766,
  "max_abs_z_F": 1.4506167276119835,
  "n_abs_z_mean_gt2": 1,
  "n_abs_z_F_gt2": 0,
  "n_abs_z_gt3": 0,
  "chi2_mean": 10.830042439529546,
  "chi2_F": 8.569494685307903
 },
 "worker_printed_vs_here": {
  "max_abs_diff_means": 0.0,
  "max_abs_diff_F_one_window": 0.0
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/prodcmp_r3.json <==
{
 "A19r3_cfg": "{\"name\": \"A19r3\", \"abar\": 0.19099, \"rho\": 0.001, \"R\": \"inf\", \"Ymax\": 8, \"nev\": 2000000, \"seed\": 4900, \"toy\": false, \"rcs\": [0.1, 0.3], \"toy_rate\": null}",
 "rows": [
  {
   "r_c": 0.1,
   "window": [
    0,
    1
   ],
   "F_A19r3": 0.5372499659460492,
   "se_A19r3": 0.00211775963643069,
   "F_W19": 0.5372974148980543,
   "se_W19": 0.001643974166752377,
   "F_U19": 0.5381778254540739,
   "se_U19": 0.0007458281906770804,
   "z_W19_A19r3": 0.017698480253622206,
   "z_U19_A19r3": 0.4132536915868602,
   "mean_A19r3": 1.099253,
   "mean_W19": 1.10051425,
   "mean_U19": 1.1008286,
   "z_mean_W19_A19r3": 1.3895726127799872
  },
  {
   "r_c": 0.1,
   "window": [
    1,
    2
   ],
   "F_A19r3": 0.7295052825534212,
   "se_A19r3": 0.002501337400535975,
   "F_W19": 0.734127755530354,
   "se_W19": 0.0016232228920810016,
   "F_U19": 0.732613393700617,
   "se_U19": 0.0012651991052288118,
   "z_W19_A19r3": 1.550193297158901,
   "z_U19_A19r3": 1.108808698267323,
   "mean_A19r3": 1.696336,
   "mean_W19": 1.69813175,
   "mean_U19": 1.6966209,
   "z_mean_W19_A19r3": 1.089666278354695
  },
  {
   "r_c": 0.1,
   "window": [
    2,
    3
   ],
   "F_A19r3": 0.959982168294178,
   "se_A19r3": 0.004296189500221742,
   "F_W19": 0.9675441827342359,
   "se_W19": 0.003682340984295359,
   "F_U19": 0.9667300941862673,
   "se_U19": 0.002102828030588508,
   "z_W19_A19r3": 1.3364354977520136,
   "z_U19_A19r3": 1.4107516012465395,
   "mean_A19r3": 2.6227295,
   "mean_W19": 2.62534475,
   "mean_U19": 2.6245761,
   "z_mean_W19_A19r3": 1.2379984006464655
  },
  {
   "r_c": 0.1,
   "window": [
    3,
    4
   ],
   "F_A19r3": 1.2204304396096082,
   "se_A19r3": 0.007519518394011451,
   "F_W19": 1.238431554017784,
   "se_W19": 0.005908040842634812,
   "F_U19": 1.242663257587588,
   "se_U19": 0.0034330548161032007,
   "z_W19_A19r3": 1.8824005477555432,
   "z_U19_A19r3": 2.6896260924643474,
   "mean_A19r3": 4.0793755,
   "mean_W19": 4.08457675,
   "mean_U19": 4.0831897,
   "z_mean_W19_A19r3": 1.485405419858395
  },
  {
   "r_c": 0.1,
   "window": [
    4,
    5
   ],
   "F_A19r3": 1.5031240916414128,
   "se_A19r3": 0.01088277405791021,
   "F_W19": 1.5430596037716682,
   "se_W19": 0.011488807031669587,
   "F_U19": 1.541944667317933,
   "se_U19": 0.005347711515389809,
   "z_W19_A19r3": 2.523587022607394,
   "z_U19_A19r3": 3.201510074075724,
   "mean_A19r3": 6.3960055,
   "mean_W19": 6.40490325,
   "mean_U19": 6.4025133,
   "z_mean_W19_A19r3": 1.3085463683489056
  },
  {
   "r_c": 0.1,
   "window": [
    5,
    6
   ],
   "F_A19r3": 1.8119000705479489,
   "se_A19r3": 0.015531310362572383,
   "F_W19": 1.8787087451163744,
   "se_W19": 0.020329165367580823,
   "F_U19": 1.8778202921538996,
   "se_U19": 0.008269862168842184,
   "z_W19_A19r3": 2.611434694101981,
   "z_U19_A19r3": 3.7463608871080734,
   "mean_A19r3": 10.099464,
   "mean_W19": 10.1207655,
   "mean_U19": 10.1166759,
   "z_mean_W19_A19r3": 1.9446377452566832
  },
  {
   "r_c": 0.1,
   "window": [
    6,
    7
   ],
   "F_A19r3": 2.1311394765507607,
   "se_A19r3": 0.021800259848361484,
   "F_W19": 2.236037212680015,
   "se_W19": 0.033826065552495434,
   "F_U19": 2.2365314124029396,
   "se_U19": 0.012717790208183847,
   "z_W19_A19r3": 2.6066444799770876,
   "z_U19_A19r3": 4.175801784226693,
   "mean_A19r3": 16.0711715,
   "mean_W19": 16.09603675,
   "mean_U19": 16.0963708,
   "z_mean_W19_A19r3": 1.3838918512679255
  },
  {
   "r_c": 0.1,
   "window": [
    7,
    8
   ],
   "F_A19r3": 2.4671651474755993,
   "se_A19r3": 0.030176356928069633,
   "F_W19": 2.6248944932706952,
   "se_W19": 0.05101384129414227,
   "F_U19": 2.621722909519439,
   "se_U19": 0.018854697337010815,
   "z_W19_A19r3": 2.6611656649334288,
   "z_U19_A19r3": 4.34364912324455,
   "mean_A19r3": 25.7088735,
   "mean_W19": 25.7622335,
   "mean_U19": 25.7625966,
   "z_mean_W19_A19r3": 1.705939448996904
  },
  {
   "r_c": 0.3,
   "window": [
    0,
    1
   ],
   "F_A19r3": 0.7592926655516301,
   "se_A19r3": 0.00453097887586221,
   "F_W19": 0.7630528006363289,
   "se_W19": 0.0037949463808735154,
   "F_U19": 0.767167825239893,
   "se_U19": 0.0018596502244461906,
   "z_W19_A19r3": 0.6362027302611439,
   "z_U19_A19r3": 1.607909971458752,
   "mean_A19r3": 0.5087675,
   "mean_W19": 0.50946225,
   "mean_U19": 0.5093103,
   "z_mean_W19_A19r3": 1.136887740085646
  },
  {
   "r_c": 0.3,
   "window": [
    1,
    2
   ],
   "F_A19r3": 1.2881664936795585,
   "se_A19r3": 0.008840147497634359,
   "F_W19": 1.3023263887432757,
   "se_W19": 0.004810435981821286,
   "F_U19": 1.2940883084967183,
   "se_U19": 0.003133473248981077,
   "z_W19_A19r3": 1.4069542009227365,
   "z_U19_A19r3": 0.6313864704224889,
   "mean_A19r3": 0.699879,
   "mean_W19": 0.70003725,
   "mean_U19": 0.6999316,
   "z_mean_W19_A19r3": 0.17485876843492779
  },
  {
   "r_c": 0.3,
   "window": [
    2,
    3
   ],
   "F_A19r3": 1.8024281374845157,
   "se_A19r3": 0.01124353888719395,
   "F_W19": 1.8270047629836315,
   "se_W19": 0.00983762533232103,
   "F_U19": 1.8221523455264683,
   "se_U19": 0.00554921396341188,
   "z_W19_A19r3": 1.645049650689491,
   "z_U19_A19r3": 1.5731067305439574,
   "mean_A19r3": 1.006903,
   "mean_W19": 1.00917425,
   "mean_U19": 1.0094019,
   "z_mean_W19_A19r3": 1.635660602930829
  },
  {
   "r_c": 0.3,
   "window": [
    3,
    4
   ],
   "F_A19r3": 2.303679227213962,
   "se_A19r3": 0.019021785730517517,
   "F_W19": 2.345874076041186,
   "se_W19": 0.01711733285468444,
   "F_U19": 2.362110114981016,
   "se_U19": 0.008861284914203656,
   "z_W19_A19r3": 1.6489013808733801,
   "z_U19_A19r3": 2.78447381347755,
   "mean_A19r3": 1.501889,
   "mean_W19": 1.5044745,
   "mean_U19": 1.5041908,
   "z_mean_W19_A19r3": 1.3016563144982574
  },
  {
   "r_c": 0.3,
   "window": [
    4,
    5
   ],
   "F_A19r3": 2.7774562322737055,
   "se_A19r3": 0.02447228701872793,
   "F_W19": 2.8786098345645046,
   "se_W19": 0.03115282229759662,
   "F_U19": 2.878848896866087,
   "se_U19": 0.013210510078048035,
   "z_W19_A19r3": 2.5533817574938222,
   "z_U19_A19r3": 3.6458729479510117,
   "mean_A19r3": 2.2913705,
   "mean_W19": 2.29555875,
   "mean_U19": 2.2955575,
   "z_mean_W19_A19r3": 1.164247503684972
  },
  {
   "r_c": 0.3,
   "window": [
    5,
    6
   ],
   "F_A19r3": 3.2592781839312517,
   "se_A19r3": 0.03532782681064142,
   "F_W19": 3.432622355253094,
   "se_W19": 0.05510898506161943,
   "F_U19": 3.424986963188049,
   "se_U19": 0.020721905390329972,
   "z_W19_A19r3": 2.648079464097483,
   "z_U19_A19r3": 4.045948730344499,
   "mean_A19r3": 3.5568695,
   "mean_W19": 3.56704975,
   "mean_U19": 3.5658332,
   "z_mean_W19_A19r3": 1.8972434599156232
  },
  {
   "r_c": 0.3,
   "window": [
    6,
    7
   ],
   "F_A19r3": 3.7185736264199045,
   "se_A19r3": 0.04848208471683776,
   "F_W19": 3.983728467390936,
   "se_W19": 0.08802807548953491,
   "F_U19": 3.9824955582247954,
   "se_U19": 0.031606101172313134,
   "z_W19_A19r3": 2.638460517016983,
   "z_U19_A19r3": 4.560245276855629,
   "mean_A19r3": 5.596219,
   "mean_W19": 5.6054465,
   "mean_U19": 5.6092227,
   "z_mean_W19_A19r3": 1.0487905563689564
  },
  {
   "r_c": 0.3,
   "window": [
    7,
    8
   ],
   "F_A19r3": 4.183753391904834,
   "se_A19r3": 0.06747799715827399,
   "F_W19": 4.5672884002117735,
   "se_W19": 0.12543841634517458,
   "F_U19": 4.548696951124816,
   "se_U19": 0.04502181745713067,
   "z_W19_A19r3": 2.692678953605777,
   "z_U19_A19r3": 4.498883006939203,
   "mean_A19r3": 8.8826825,
   "mean_W19": 8.90750225,
   "mean_U19": 8.9096087,
   "z_mean_W19_A19r3": 1.7192972901091426
  }
 ]
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/repro_U14_c1.json <==
{
 "name": "U14",
 "ic": 1,
 "depths": {
  "0": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    0
   ],
   "I_v2": 0.06680452586864938,
   "I_worker": 0.06680452586865471,
   "cells_v2": 11362,
   "cells_worker": 11362,
   "blocksd_v2": 0.0008963741540253079,
   "blocksd_worker": 0.0008963741540251247
  },
  "1": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    1
   ],
   "I_v2": 0.08883992707841415,
   "I_worker": 0.08883992707841948,
   "cells_v2": 26914,
   "cells_worker": 26914,
   "blocksd_v2": 0.0013247745825266564,
   "blocksd_worker": 0.0013247745825266017
  },
  "2": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    2
   ],
   "I_v2": 0.1060624190821926,
   "I_worker": 0.1060624190821926,
   "cells_v2": 59203,
   "cells_worker": 59203,
   "blocksd_v2": 0.0014509037007123433,
   "blocksd_worker": 0.0014509037007123932
  },
  "3": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    3
   ],
   "I_v2": 0.11886243009466746,
   "I_worker": 0.11886243009466568,
   "cells_v2": 121432,
   "cells_worker": 121432,
   "blocksd_v2": 0.0017089787691373544,
   "blocksd_worker": 0.0017089787691371072
  },
  "4": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    4
   ],
   "I_v2": 0.12956232524476263,
   "I_worker": 0.12956232524476263,
   "cells_v2": 234680,
   "cells_worker": 234680,
   "blocksd_v2": 0.002227920033589665,
   "blocksd_worker": 0.002227920033589532
  },
  "5": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    5
   ],
   "I_v2": 0.1402341340121609,
   "I_worker": 0.1402341340121609,
   "cells_v2": 428601,
   "cells_worker": 428601,
   "blocksd_v2": 0.002705801590347282,
   "blocksd_worker": 0.0027058015903471625
  },
  "6": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    6
   ],
   "I_v2": 0.1562502457147037,
   "I_worker": 0.1562502457146966,
   "cells_v2": 736714,
   "cells_worker": 736714,
   "blocksd_v2": 0.0029438870673200055,
   "blocksd_worker": 0.0029438870673201127
  },
  "7": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    1,
    7
   ],
   "I_v2": 0.18238115390788145,
   "I_worker": 0.18238115390788323,
   "cells_v2": 1191069,
   "cells_worker": 1191069,
   "blocksd_v2": 0.003004385054070355,
   "blocksd_worker": 0.003004385054070087
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/repro_U14_c2.json <==
{
 "name": "U14",
 "ic": 2,
 "depths": {
  "0": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    0
   ],
   "I_v2": 0.03936052597182638,
   "I_worker": 0.03936052597182993,
   "cells_v2": 2662,
   "cells_worker": 2662,
   "blocksd_v2": 0.0007793867499904726,
   "blocksd_worker": 0.0007793867499906346
  },
  "1": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    1
   ],
   "I_v2": 0.05891623373516275,
   "I_worker": 0.058916233735159196,
   "cells_v2": 5377,
   "cells_worker": 5377,
   "blocksd_v2": 0.0008772570764903737,
   "blocksd_worker": 0.0008772570764902218
  },
  "2": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    2
   ],
   "I_v2": 0.07766049869039016,
   "I_worker": 0.07766049869038838,
   "cells_v2": 10805,
   "cells_worker": 10805,
   "blocksd_v2": 0.001202326789878883,
   "blocksd_worker": 0.0012023267898789273
  },
  "3": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    3
   ],
   "I_v2": 0.09292763941547655,
   "I_worker": 0.09292763941547477,
   "cells_v2": 21027,
   "cells_worker": 21027,
   "blocksd_v2": 0.0012390962716170852,
   "blocksd_worker": 0.0012390962716171483
  },
  "4": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    4
   ],
   "I_v2": 0.10477064024114036,
   "I_worker": 0.10477064024114036,
   "cells_v2": 39421,
   "cells_worker": 39421,
   "blocksd_v2": 0.0010491855876258694,
   "blocksd_worker": 0.0010491855876257564
  },
  "5": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    5
   ],
   "I_v2": 0.11276403440671778,
   "I_worker": 0.11276403440672134,
   "cells_v2": 71291,
   "cells_worker": 71291,
   "blocksd_v2": 0.001672628207564194,
   "blocksd_worker": 0.0016726282075643333
  },
  "6": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    6
   ],
   "I_v2": 0.11958489662995042,
   "I_worker": 0.11958489662994687,
   "cells_v2": 124666,
   "cells_worker": 124666,
   "blocksd_v2": 0.001455228974593729,
   "blocksd_worker": 0.0014552289745936521
  },
  "7": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    2,
    7
   ],
   "I_v2": 0.125313119323474,
   "I_worker": 0.12531311932347222,
   "cells_v2": 208755,
   "cells_worker": 208755,
   "blocksd_v2": 0.001863698963975066,
   "blocksd_worker": 0.0018636989639751191
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/repro_U14_c3.json <==
{
 "name": "U14",
 "ic": 3,
 "depths": {
  "0": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    0
   ],
   "I_v2": 0.02675080093213822,
   "I_worker": 0.026750800932145324,
   "cells_v2": 1182,
   "cells_worker": 1182,
   "blocksd_v2": 0.000665405451035077,
   "blocksd_worker": 0.0006654054510353818
  },
  "1": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    1
   ],
   "I_v2": 0.042903188909912515,
   "I_worker": 0.04290318890991074,
   "cells_v2": 2385,
   "cells_worker": 2385,
   "blocksd_v2": 0.0007535984435748838,
   "blocksd_worker": 0.0007535984435758181
  },
  "2": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    2
   ],
   "I_v2": 0.058260996794858855,
   "I_worker": 0.05826099679484642,
   "cells_v2": 4595,
   "cells_worker": 4595,
   "blocksd_v2": 0.0009094563121082083,
   "blocksd_worker": 0.0009094563121084145
  },
  "3": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    3
   ],
   "I_v2": 0.07123335720063295,
   "I_worker": 0.07123335720062762,
   "cells_v2": 8851,
   "cells_worker": 8851,
   "blocksd_v2": 0.0011148923740733191,
   "blocksd_worker": 0.0011148923740728139
  },
  "4": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    4
   ],
   "I_v2": 0.08154908862300303,
   "I_worker": 0.0815490886229977,
   "cells_v2": 16284,
   "cells_worker": 16284,
   "blocksd_v2": 0.0010392241660982867,
   "blocksd_worker": 0.0010392241660985356
  },
  "5": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    5
   ],
   "I_v2": 0.08920789376906058,
   "I_worker": 0.08920789376906058,
   "cells_v2": 29058,
   "cells_worker": 29058,
   "blocksd_v2": 0.001362270529378688,
   "blocksd_worker": 0.001362270529379002
  },
  "6": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    6
   ],
   "I_v2": 0.09482926327295615,
   "I_worker": 0.09482926327294727,
   "cells_v2": 50368,
   "cells_worker": 50368,
   "blocksd_v2": 0.001349075981218251,
   "blocksd_worker": 0.0013490759812187657
  },
  "7": {
   "seed_entropy": [
    20260923,
    1313,
    529501368,
    3,
    7
   ],
   "I_v2": 0.09950061110014197,
   "I_worker": 0.09950061110013486,
   "cells_v2": 84360,
   "cells_worker": 84360,
   "blocksd_v2": 0.001750967720991748,
   "blocksd_worker": 0.0017509677209914594
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/repro_U19_c1.json <==
{
 "name": "U19",
 "ic": 1,
 "depths": {
  "0": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    0
   ],
   "I_v2": 0.0820389738087357,
   "I_worker": 0.08203897380873926,
   "cells_v2": 28160,
   "cells_worker": 28160,
   "blocksd_v2": 0.0012077892743501803,
   "blocksd_worker": 0.0012077892743503427
  },
  "1": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    1
   ],
   "I_v2": 0.10492174164371093,
   "I_worker": 0.10492174164371271,
   "cells_v2": 81668,
   "cells_worker": 81668,
   "blocksd_v2": 0.0013096214954259524,
   "blocksd_worker": 0.0013096214954262712
  },
  "2": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    2
   ],
   "I_v2": 0.12065040655025783,
   "I_worker": 0.12065040655025783,
   "cells_v2": 208783,
   "cells_worker": 208783,
   "blocksd_v2": 0.002108177094194214,
   "blocksd_worker": 0.002108177094194451
  },
  "3": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    3
   ],
   "I_v2": 0.13644808094836947,
   "I_worker": 0.1364480809483677,
   "cells_v2": 474072,
   "cells_worker": 474072,
   "blocksd_v2": 0.0024947887476780405,
   "blocksd_worker": 0.0024947887476781828
  },
  "4": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    4
   ],
   "I_v2": 0.16275961432261887,
   "I_worker": 0.1627596143226171,
   "cells_v2": 960221,
   "cells_worker": 960221,
   "blocksd_v2": 0.003185048849934993,
   "blocksd_worker": 0.0031850488499351576
  },
  "5": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    1,
    5
   ],
   "I_v2": 0.21416545161199885,
   "I_worker": 0.21416545161200062,
   "cells_v2": 1737330,
   "cells_worker": 1737330,
   "blocksd_v2": 0.004340491973045164,
   "blocksd_worker": 0.004340491973045626
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/repro_U19_c2.json <==
{
 "name": "U19",
 "ic": 2,
 "depths": {
  "0": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    0
   ],
   "I_v2": 0.059882073145869796,
   "I_worker": 0.05988207314586802,
   "cells_v2": 6150,
   "cells_worker": 6150,
   "blocksd_v2": 0.0010015542191315883,
   "blocksd_worker": 0.0010015542191313
  },
  "1": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    1
   ],
   "I_v2": 0.08436271422872998,
   "I_worker": 0.08436271422872821,
   "cells_v2": 15454,
   "cells_worker": 15454,
   "blocksd_v2": 0.0010960512925403485,
   "blocksd_worker": 0.0010960512925404725
  },
  "2": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    2
   ],
   "I_v2": 0.10163773913201624,
   "I_worker": 0.10163773913200913,
   "cells_v2": 36903,
   "cells_worker": 36903,
   "blocksd_v2": 0.001443620808080304,
   "blocksd_worker": 0.0014436208080799034
  },
  "3": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    3
   ],
   "I_v2": 0.11270623250408818,
   "I_worker": 0.1127062325040864,
   "cells_v2": 81479,
   "cells_worker": 81479,
   "blocksd_v2": 0.0016412041639748977,
   "blocksd_worker": 0.0016412041639748867
  },
  "4": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    4
   ],
   "I_v2": 0.12097522285306361,
   "I_worker": 0.12097522285306539,
   "cells_v2": 169791,
   "cells_worker": 169791,
   "blocksd_v2": 0.0015696631130024943,
   "blocksd_worker": 0.0015696631130019826
  },
  "5": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    2,
    5
   ],
   "I_v2": 0.130042284803503,
   "I_worker": 0.13004228480350477,
   "cells_v2": 327334,
   "cells_worker": 327334,
   "blocksd_v2": 0.002294625125550871,
   "blocksd_worker": 0.0022946251255514276
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/repro_U19_c3.json <==
{
 "name": "U19",
 "ic": 3,
 "depths": {
  "0": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    0
   ],
   "I_v2": 0.04554809325965259,
   "I_worker": 0.045548093259654365,
   "cells_v2": 2680,
   "cells_worker": 2680,
   "blocksd_v2": 0.0007848428151993575,
   "blocksd_worker": 0.000784842815199823
  },
  "1": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    1
   ],
   "I_v2": 0.06638363593158658,
   "I_worker": 0.06638363593158836,
   "cells_v2": 6749,
   "cells_worker": 6749,
   "blocksd_v2": 0.0008530613132197153,
   "blocksd_worker": 0.0008530613132197938
  },
  "2": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    2
   ],
   "I_v2": 0.0812438774299391,
   "I_worker": 0.08124387742993733,
   "cells_v2": 15443,
   "cells_worker": 15443,
   "blocksd_v2": 0.0009906575632358332,
   "blocksd_worker": 0.0009906575632356754
  },
  "3": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    3
   ],
   "I_v2": 0.0908437339546353,
   "I_worker": 0.0908437339546353,
   "cells_v2": 33760,
   "cells_worker": 33760,
   "blocksd_v2": 0.0012060228390476727,
   "blocksd_worker": 0.0012060228390480114
  },
  "4": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    4
   ],
   "I_v2": 0.09752542788794472,
   "I_worker": 0.09752542788794649,
   "cells_v2": 69012,
   "cells_worker": 69012,
   "blocksd_v2": 0.0015760686152686135,
   "blocksd_worker": 0.0015760686152689358
  },
  "5": {
   "seed_entropy": [
    20260923,
    1313,
    1631514629,
    3,
    5
   ],
   "I_v2": 0.10267247032853355,
   "I_worker": 0.1026724703285371,
   "cells_v2": 134060,
   "cells_worker": 134060,
   "blocksd_v2": 0.0017228778852809493,
   "blocksd_worker": 0.0017228778852814088
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_A14_c0.json <==
{
 "name": "A14",
 "ic": 0,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      1
     ],
     "I_NM": 0.06668758309868572,
     "cells_NM": 11218,
     "bias": 0.0002909564117472563,
     "allowance": 0.0004077747107764631,
     "hw": 0.0014278450685048317,
     "D_pc": 0.0010776861584966754,
     "D_slope": -0.030566236293408586,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      2
     ],
     "I_NM": 0.06671038512831728,
     "cells_NM": 11237,
     "bias": 0.0003137584413788197,
     "allowance": 0.0004389881832658008,
     "hw": 0.0014902720134835068,
     "D_pc": 0.001054884128865112,
     "D_slope": -0.03058903832304015,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      3
     ],
     "I_NM": 0.06660299235959855,
     "cells_NM": 11251,
     "bias": 0.00020636567266008043,
     "allowance": 0.0002883726873666149,
     "hw": 0.001189041021685135,
     "D_pc": 0.0011622768975838513,
     "D_slope": -0.03048164555432141,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      4
     ],
     "I_NM": 0.06673143737153708,
     "cells_NM": 11270,
     "bias": 0.00033481068459861874,
     "allowance": 0.0004670713028624209,
     "hw": 0.0015464382526767472,
     "D_pc": 0.001033831885645313,
     "D_slope": -0.030610090566259948,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      5
     ],
     "I_NM": 0.06658278310708532,
     "cells_NM": 11225,
     "bias": 0.00018615642014685463,
     "allowance": 0.00026073507684176825,
     "hw": 0.0011337658006354417,
     "D_pc": 0.001182486150097077,
     "D_slope": -0.030461436301808184,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      6
     ],
     "I_NM": 0.06665632380872388,
     "cells_NM": 11195,
     "bias": 0.00025969712178541826,
     "allowance": 0.0003647126528548768,
     "hw": 0.001341720952661659,
     "D_pc": 0.0011089454484585134,
     "D_slope": -0.030534977003446748,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      7
     ],
     "I_NM": 0.06654385430966059,
     "cells_NM": 11249,
     "bias": 0.00014722762272212364,
     "allowance": 0.00020577052933036074,
     "hw": 0.001023836705612627,
     "D_pc": 0.001221414947521808,
     "D_slope": -0.030422507504383453,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      0,
      8
     ],
     "I_NM": 0.06652321492007296,
     "cells_NM": 11209,
     "bias": 0.00012658823313449474,
     "allowance": 0.00017755555369261544,
     "hw": 0.0009674067543371362,
     "D_pc": 0.001242054337109437,
     "D_slope": -0.030401868114795824,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0002331950760217083,
   "bias_sd": 7.795858981997125e-05,
   "bias_main": 0.00011470764449716953,
   "SE_NM_main": 0.0001323063263078769,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 3,
     "undecided": 5
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      1
     ],
     "I_NM": 0.08872487509273341,
     "cells_NM": 26284,
     "bias": 0.0003000893434443874,
     "allowance": 0.00043071338005781144,
     "hw": 0.0016687651026885838,
     "D_pc": 0.0024967910355614548,
     "D_slope": -0.037549221063410895,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      2
     ],
     "I_NM": 0.08882461733962543,
     "cells_NM": 26477,
     "bias": 0.000399831590336408,
     "allowance": 0.0005696886635737053,
     "hw": 0.0019467156697203715,
     "D_pc": 0.002397048788669434,
     "D_slope": -0.037648963310302916,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      3
     ],
     "I_NM": 0.08864803880900851,
     "cells_NM": 26458,
     "bias": 0.00022325305971948595,
     "allowance": 0.0003183241997852297,
     "hw": 0.0014439867421434203,
     "D_pc": 0.0025736273192863562,
     "D_slope": -0.037472384779685994,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      4
     ],
     "I_NM": 0.08873318339453107,
     "cells_NM": 26600,
     "bias": 0.0003083976452420423,
     "allowance": 0.0004373797431111295,
     "hw": 0.00168209782879522,
     "D_pc": 0.0024884827337638,
     "D_slope": -0.03755752936520855,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      5
     ],
     "I_NM": 0.08893059536987202,
     "cells_NM": 26437,
     "bias": 0.0005058096205829976,
     "allowance": 0.0007217788681201946,
     "hw": 0.00225089607881335,
     "D_pc": 0.0022910707584228446,
     "D_slope": -0.037754941340549505,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      6
     ],
     "I_NM": 0.08872014867832156,
     "cells_NM": 26542,
     "bias": 0.0002953629290325388,
     "allowance": 0.0004198088500396551,
     "hw": 0.0016469560426522712,
     "D_pc": 0.0025015174499733034,
     "D_slope": -0.03754449464899905,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      7
     ],
     "I_NM": 0.08872830604921056,
     "cells_NM": 26455,
     "bias": 0.0003035202999215336,
     "allowance": 0.00043282189811150466,
     "hw": 0.0016729821387959703,
     "D_pc": 0.0024933600790843086,
     "D_slope": -0.03755265201988804,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      1,
      8
     ],
     "I_NM": 0.08873163735772671,
     "cells_NM": 26485,
     "bias": 0.000306851608437686,
     "allowance": 0.0004370767199664605,
     "hw": 0.001681491782505882,
     "D_pc": 0.002490028770568156,
     "D_slope": -0.037555983328404194,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00033038951208963496,
   "bias_sd": 8.53373369469714e-05,
   "bias_main": 0.0004884589029399145,
   "SE_NM_main": 0.00017201679682524347,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      1
     ],
     "I_NM": 0.10603405844914349,
     "cells_NM": 57436,
     "bias": 0.001157825575690108,
     "allowance": 0.0015917581848952276,
     "hw": 0.004214265936850866,
     "D_pc": 0.00606864843052915,
     "D_slope": -0.04214807967268093,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      2
     ],
     "I_NM": 0.10594773826640491,
     "cells_NM": 57375,
     "bias": 0.0010715053929515328,
     "allowance": 0.001474652877354927,
     "hw": 0.003980055321770265,
     "D_pc": 0.006154968613267725,
     "D_slope": -0.042061759489942355,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      3
     ],
     "I_NM": 0.10590275140770622,
     "cells_NM": 57466,
     "bias": 0.0010265185342528405,
     "allowance": 0.0014105028451897258,
     "hw": 0.0038517552574398625,
     "D_pc": 0.006199955471966417,
     "D_slope": -0.04201677263124366,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      4
     ],
     "I_NM": 0.10589318378949031,
     "cells_NM": 57583,
     "bias": 0.0010169509160369294,
     "allowance": 0.001394517101090739,
     "hw": 0.0038197837692418887,
     "D_pc": 0.006209523090182328,
     "D_slope": -0.04200720501302775,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      5
     ],
     "I_NM": 0.10591683007794828,
     "cells_NM": 57677,
     "bias": 0.0010405972044948975,
     "allowance": 0.0014246170303817136,
     "hw": 0.003879983627823838,
     "D_pc": 0.00618587680172436,
     "D_slope": -0.04203085130148572,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      6
     ],
     "I_NM": 0.1058194904693508,
     "cells_NM": 57531,
     "bias": 0.0009432575958974176,
     "allowance": 0.001294632568306685,
     "hw": 0.0036200147036737807,
     "D_pc": 0.00628321641032184,
     "D_slope": -0.04193351169288824,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      7
     ],
     "I_NM": 0.1059970492423652,
     "cells_NM": 57600,
     "bias": 0.0011208163689118145,
     "allowance": 0.0015364913562849773,
     "hw": 0.004103732279630365,
     "D_pc": 0.006105657637307443,
     "D_slope": -0.042111070465902636,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      2,
      8
     ],
     "I_NM": 0.10576053102989924,
     "cells_NM": 57459,
     "bias": 0.0008842981564458618,
     "allowance": 0.001215230878178843,
     "hw": 0.003461211323418097,
     "D_pc": 0.006342175849773396,
     "D_slope": -0.041874552253436684,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0010327212180851753,
   "bias_sd": 8.888067434781759e-05,
   "bias_main": 0.0010253441592680268,
   "SE_NM_main": 0.00019285299294843992,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      1
     ],
     "I_NM": 0.11870783080373215,
     "cells_NM": 117152,
     "bias": 0.00254867195270414,
     "allowance": 0.003262353182290142,
     "hw": 0.00805443607753882,
     "D_pc": 0.013263687582092447,
     "D_slope": -0.04404274854581515,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      2
     ],
     "I_NM": 0.1185653019451518,
     "cells_NM": 117103,
     "bias": 0.0024061430941237916,
     "allowance": 0.0030812020184412133,
     "hw": 0.007692133749840962,
     "D_pc": 0.013406216440672795,
     "D_slope": -0.0439002196872348,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      3
     ],
     "I_NM": 0.11857225030960983,
     "cells_NM": 117273,
     "bias": 0.0024130914585818175,
     "allowance": 0.0030856203546814156,
     "hw": 0.007700970422321367,
     "D_pc": 0.01339926807621477,
     "D_slope": -0.04390716805169283,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      4
     ],
     "I_NM": 0.11856378293337677,
     "cells_NM": 117064,
     "bias": 0.002404624082348761,
     "allowance": 0.003080282695933618,
     "hw": 0.007690295104825772,
     "D_pc": 0.013407735452447826,
     "D_slope": -0.04389870067545977,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      5
     ],
     "I_NM": 0.11836492947106336,
     "cells_NM": 117003,
     "bias": 0.002205770620035352,
     "allowance": 0.002827027895597902,
     "hw": 0.00718378550415434,
     "D_pc": 0.013606588914761235,
     "D_slope": -0.04369984721314636,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      6
     ],
     "I_NM": 0.11852953443906245,
     "cells_NM": 116841,
     "bias": 0.0023703755880344346,
     "allowance": 0.0030422061780957,
     "hw": 0.007614142069149936,
     "D_pc": 0.013441983946762152,
     "D_slope": -0.043864452181145444,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      7
     ],
     "I_NM": 0.11826425718488132,
     "cells_NM": 117171,
     "bias": 0.002105098333853306,
     "allowance": 0.0026941327704776796,
     "hw": 0.006917995253913895,
     "D_pc": 0.013707261200943281,
     "D_slope": -0.043599174926964315,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      3,
      8
     ],
     "I_NM": 0.11860048691060676,
     "cells_NM": 117244,
     "bias": 0.002441328059578751,
     "allowance": 0.003122498650935236,
     "hw": 0.007774727014829007,
     "D_pc": 0.013371031475217836,
     "D_slope": -0.04393540465268976,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0023618878986575442,
   "bias_sd": 0.00014040312187826504,
   "bias_main": 0.002159359543975725,
   "SE_NM_main": 0.0002661162184384691,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      1
     ],
     "I_NM": 0.1290299967207833,
     "cells_NM": 223901,
     "bias": 0.005410677682591736,
     "allowance": 0.00642485502428744,
     "hw": 0.014644622952741215,
     "D_pc": 0.023386109200050686,
     "D_slope": -0.04386990300115137,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      2
     ],
     "I_NM": 0.12878927062105028,
     "cells_NM": 224391,
     "bias": 0.005169951582858712,
     "allowance": 0.006125601549897558,
     "hw": 0.01404611600396145,
     "D_pc": 0.02362683529978371,
     "D_slope": -0.04362917690141835,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      3
     ],
     "I_NM": 0.12890724097251116,
     "cells_NM": 224467,
     "bias": 0.005287921934319595,
     "allowance": 0.00626325703446661,
     "hw": 0.014321426973099554,
     "D_pc": 0.023508864948322827,
     "D_slope": -0.04374714725287923,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      4
     ],
     "I_NM": 0.1290226103607548,
     "cells_NM": 224397,
     "bias": 0.005403291322563231,
     "allowance": 0.006401902256440877,
     "hw": 0.01459871741704809,
     "D_pc": 0.02339349556007919,
     "D_slope": -0.04386251664112287,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      5
     ],
     "I_NM": 0.12921192969313822,
     "cells_NM": 224109,
     "bias": 0.00559261065494665,
     "allowance": 0.00663472596914899,
     "hw": 0.015064364842464316,
     "D_pc": 0.023204176227695772,
     "D_slope": -0.04405183597350629,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      6
     ],
     "I_NM": 0.12890546227396094,
     "cells_NM": 224409,
     "bias": 0.005286143235769369,
     "allowance": 0.006262768498370238,
     "hw": 0.01432044990090681,
     "D_pc": 0.023510643646873053,
     "D_slope": -0.043745368554329006,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      7
     ],
     "I_NM": 0.1290737959610535,
     "cells_NM": 224171,
     "bias": 0.005454476922861939,
     "allowance": 0.006469063014414803,
     "hw": 0.014733038932995941,
     "D_pc": 0.023342309959780483,
     "D_slope": -0.043913702241421576,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      4,
      8
     ],
     "I_NM": 0.128909742543021,
     "cells_NM": 224606,
     "bias": 0.005290423504829445,
     "allowance": 0.006262342087056889,
     "hw": 0.014319597078280113,
     "D_pc": 0.023506363377812978,
     "D_slope": -0.04374964882338908,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.005361937105092585,
   "bias_sd": 0.00013041434604157975,
   "bias_main": 0.005424545175397366,
   "SE_NM_main": 0.00029726715392726854,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      1
     ],
     "I_NM": 0.1400009070355459,
     "cells_NM": 405261,
     "bias": 0.011668015224270079,
     "allowance": 0.012793383100949662,
     "hw": 0.027779590759399436,
     "D_pc": 0.036027268531162386,
     "D_slope": -0.04285696257273272,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      2
     ],
     "I_NM": 0.13972031173936017,
     "cells_NM": 405368,
     "bias": 0.011387419928084341,
     "allowance": 0.012482428978617998,
     "hw": 0.027157682514736107,
     "D_pc": 0.03630786382734812,
     "D_slope": -0.042576367276546984,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      3
     ],
     "I_NM": 0.13959912056271406,
     "cells_NM": 405578,
     "bias": 0.011266228751438234,
     "allowance": 0.012343189752018298,
     "hw": 0.026879204061536707,
     "D_pc": 0.03642905500399423,
     "D_slope": -0.042455176099900876,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      4
     ],
     "I_NM": 0.1397852415091254,
     "cells_NM": 406270,
     "bias": 0.011452349697849584,
     "allowance": 0.012525730877347744,
     "hw": 0.0272442863121956,
     "D_pc": 0.03624293405758288,
     "D_slope": -0.042641297046312227,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      5
     ],
     "I_NM": 0.1397317230551014,
     "cells_NM": 405360,
     "bias": 0.011398831243825569,
     "allowance": 0.012495184195607372,
     "hw": 0.027183192948714855,
     "D_pc": 0.036296452511606896,
     "D_slope": -0.04258777859228821,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      6
     ],
     "I_NM": 0.1398043579121051,
     "cells_NM": 404959,
     "bias": 0.011471466100829275,
     "allowance": 0.0125872570284184,
     "hw": 0.027367338614336913,
     "D_pc": 0.03622381765460319,
     "D_slope": -0.04266041344929192,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      7
     ],
     "I_NM": 0.1400093423401998,
     "cells_NM": 405464,
     "bias": 0.011676450528923965,
     "allowance": 0.01279622220376237,
     "hw": 0.02778526896502485,
     "D_pc": 0.0360188332265085,
     "D_slope": -0.04286539787738661,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      5,
      8
     ],
     "I_NM": 0.13982711773882173,
     "cells_NM": 405591,
     "bias": 0.011494225927545898,
     "allowance": 0.012592577997177366,
     "hw": 0.027377980551854843,
     "D_pc": 0.03620105782788657,
     "D_slope": -0.04268317327600854,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.011476873425345868,
   "bias_sd": 0.0001392642186556425,
   "bias_main": 0.011345816449772173,
   "SE_NM_main": 0.00028656312220825305,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "6": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      1
     ],
     "I_NM": 0.1550277567936913,
     "cells_NM": 691371,
     "bias": 0.023735673094020804,
     "allowance": 0.024255792461732806,
     "hw": 0.051415136048294535,
     "D_pc": 0.05044990080101536,
     "D_slope": -0.041818487921762654,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      2
     ],
     "I_NM": 0.1549387231595496,
     "cells_NM": 690668,
     "bias": 0.023646639459879104,
     "allowance": 0.02418940410998228,
     "hw": 0.051282359344793485,
     "D_pc": 0.05053893443515706,
     "D_slope": -0.041729454287620954,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      3
     ],
     "I_NM": 0.15464320355508754,
     "cells_NM": 692052,
     "bias": 0.023351119855417046,
     "allowance": 0.02383933078926021,
     "hw": 0.050582212703349345,
     "D_pc": 0.050834454039619115,
     "D_slope": -0.041433934683158896,
     "sign_pc": ">",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      4
     ],
     "I_NM": 0.1549544130527174,
     "cells_NM": 691232,
     "bias": 0.023662329353046907,
     "allowance": 0.024185704071634496,
     "hw": 0.051274959268097914,
     "D_pc": 0.050523244541989254,
     "D_slope": -0.04174514418078876,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      5
     ],
     "I_NM": 0.15490598245494347,
     "cells_NM": 691551,
     "bias": 0.023613898755272977,
     "allowance": 0.02412506866807252,
     "hw": 0.05115368846097396,
     "D_pc": 0.050571675139763184,
     "D_slope": -0.04169671358301483,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      6
     ],
     "I_NM": 0.15500451963746187,
     "cells_NM": 690955,
     "bias": 0.023712435937791376,
     "allowance": 0.024246635383207735,
     "hw": 0.05139682189124439,
     "D_pc": 0.050473137957244785,
     "D_slope": -0.041795250765533226,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      7
     ],
     "I_NM": 0.15436339119695397,
     "cells_NM": 690889,
     "bias": 0.023071307497283478,
     "allowance": 0.02359331708029542,
     "hw": 0.05009018528541976,
     "D_pc": 0.05111426639775268,
     "D_slope": -0.04115412232502533,
     "sign_pc": ">",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      6,
      8
     ],
     "I_NM": 0.1546607805317599,
     "cells_NM": 691785,
     "bias": 0.02336869683208942,
     "allowance": 0.023866483162405444,
     "hw": 0.05063651744963981,
     "D_pc": 0.05081687706294674,
     "D_slope": -0.04145151165983127,
     "sign_pc": ">",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.02352026259810014,
   "bias_sd": 0.00023342059206604633,
   "bias_main": 0.023055804536673996,
   "SE_NM_main": 0.0004286829842651123,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 3,
     "undecided": 5
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  },
  "7": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      1
     ],
     "I_NM": 0.17837394242734028,
     "cells_NM": 1106090,
     "bias": 0.04525860411482352,
     "allowance": 0.04525860411482352,
     "hw": 0.09397781351977783,
     "D_pc": 0.06691583537536729,
     "D_slope": -0.04036344678438508,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      2
     ],
     "I_NM": 0.1785788358157845,
     "cells_NM": 1106806,
     "bias": 0.045463497503267725,
     "allowance": 0.045463497503267725,
     "hw": 0.09438760029666624,
     "D_pc": 0.06671094198692308,
     "D_slope": -0.04056834017282929,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      3
     ],
     "I_NM": 0.17918274842514492,
     "cells_NM": 1106300,
     "bias": 0.04606741011262816,
     "allowance": 0.04606741011262816,
     "hw": 0.0955954255153871,
     "D_pc": 0.06610702937756265,
     "D_slope": -0.04117225278218972,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      4
     ],
     "I_NM": 0.17882867770475563,
     "cells_NM": 1106942,
     "bias": 0.04571333939223887,
     "allowance": 0.04571333939223887,
     "hw": 0.09488728407460853,
     "D_pc": 0.06646110009795193,
     "D_slope": -0.040818182061800434,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      5
     ],
     "I_NM": 0.17908082532363778,
     "cells_NM": 1105905,
     "bias": 0.04596548701112102,
     "allowance": 0.04596548701112102,
     "hw": 0.09539157931237283,
     "D_pc": 0.06620895247906979,
     "D_slope": -0.04107032968068258,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      6
     ],
     "I_NM": 0.17891318744923979,
     "cells_NM": 1107537,
     "bias": 0.04579784913672302,
     "allowance": 0.04579784913672302,
     "hw": 0.09505630356357683,
     "D_pc": 0.06637659035346778,
     "D_slope": -0.040902691806284586,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      7
     ],
     "I_NM": 0.17840937742222351,
     "cells_NM": 1106631,
     "bias": 0.04529403910970675,
     "allowance": 0.04529403910970675,
     "hw": 0.09404868350954429,
     "D_pc": 0.06688040038048405,
     "D_slope": -0.040398881779268314,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      0,
      7,
      8
     ],
     "I_NM": 0.17851338908268843,
     "cells_NM": 1107254,
     "bias": 0.04539805077017167,
     "allowance": 0.04539805077017167,
     "hw": 0.09425670683047413,
     "D_pc": 0.06677638872001913,
     "D_slope": -0.040502893439733234,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.04561978464383509,
   "bias_sd": 0.0003094906530353625,
   "bias_main": 0.0459393678814779,
   "SE_NM_main": 0.0003916314237338276,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_A14_c1.json <==
{
 "name": "A14",
 "ic": 1,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      1
     ],
     "I_NM": 0.039216329903643654,
     "cells_NM": 2667,
     "bias": -7.443367856008187e-05,
     "allowance": 0.00012949841339286836,
     "hw": 0.0006944080522030276,
     "D_pc": -0.0046604216019463345,
     "D_slope": -0.01744637289708957,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      2
     ],
     "I_NM": 0.03934921225603283,
     "cells_NM": 2637,
     "bias": 5.844867382909236e-05,
     "allowance": 0.00010284484132233163,
     "hw": 0.0006411009080619542,
     "D_pc": -0.004793303954335509,
     "D_slope": -0.017579255249478745,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      3
     ],
     "I_NM": 0.039408950578520674,
     "cells_NM": 2655,
     "bias": 0.00011818699631693796,
     "allowance": 0.00020654902557837746,
     "hw": 0.0008485092765740459,
     "D_pc": -0.004853042276823354,
     "D_slope": -0.01763899357196659,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      4
     ],
     "I_NM": 0.03925883698117616,
     "cells_NM": 2640,
     "bias": -3.1926601027576496e-05,
     "allowance": 5.611341998786172e-05,
     "hw": 0.0005476380653930144,
     "D_pc": -0.00470292867947884,
     "D_slope": -0.017488879974622076,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      5
     ],
     "I_NM": 0.039183339871714296,
     "cells_NM": 2692,
     "bias": -0.00010742371048944044,
     "allowance": 0.0001851582528495556,
     "hw": 0.0008057277311164021,
     "D_pc": -0.004627431570016976,
     "D_slope": -0.017413382865160212,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      6
     ],
     "I_NM": 0.03935160094478718,
     "cells_NM": 2635,
     "bias": 6.083736258344352e-05,
     "allowance": 0.0001071291697864053,
     "hw": 0.0006496695649901015,
     "D_pc": -0.00479569264308986,
     "D_slope": -0.017581643938233096,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      7
     ],
     "I_NM": 0.03932464833012084,
     "cells_NM": 2681,
     "bias": 3.3884747917101166e-05,
     "allowance": 5.864424853985431e-05,
     "hw": 0.0005526997224969995,
     "D_pc": -0.0047687400284235175,
     "D_slope": -0.017554691323566754,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      0,
      8
     ],
     "I_NM": 0.03924285134159078,
     "cells_NM": 2653,
     "bias": -4.791224061295729e-05,
     "allowance": 8.379675704640853e-05,
     "hw": 0.000603004739510108,
     "D_pc": -0.004686943039893459,
     "D_slope": -0.017472894335036696,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 1.2076937445648639e-06,
   "bias_sd": 7.802675634302979e-05,
   "bias_main": 9.766972153046893e-06,
   "SE_NM_main": 8.357322795003261e-05,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      1
     ],
     "I_NM": 0.05912645799036298,
     "cells_NM": 5421,
     "bias": 6.846161176166099e-05,
     "allowance": 0.0001218189830387349,
     "hw": 0.0008619587919345153,
     "D_pc": -0.010088573799594241,
     "D_slope": -0.027702404791561906,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      2
     ],
     "I_NM": 0.059029858157297,
     "cells_NM": 5448,
     "bias": -2.813822130431909e-05,
     "allowance": 4.982035291877054e-05,
     "hw": 0.0007179615316945866,
     "D_pc": -0.009991973966528261,
     "D_slope": -0.027605804958495926,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      3
     ],
     "I_NM": 0.05882322348734981,
     "cells_NM": 5461,
     "bias": -0.00023477289125151124,
     "allowance": 0.000414689490754821,
     "hw": 0.0014476998073666876,
     "D_pc": -0.00978533929658107,
     "D_slope": -0.027399170288548734,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      4
     ],
     "I_NM": 0.059017990488952066,
     "cells_NM": 5398,
     "bias": -4.000588964925278e-05,
     "allowance": 7.148884986229944e-05,
     "hw": 0.0007612985255816444,
     "D_pc": -0.009980106298183328,
     "D_slope": -0.027593937290150992,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      5
     ],
     "I_NM": 0.05910134470553352,
     "cells_NM": 5432,
     "bias": 4.334832693220214e-05,
     "allowance": 7.697679705228679e-05,
     "hw": 0.0007722744199616191,
     "D_pc": -0.010063460514764783,
     "D_slope": -0.027677291506732447,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      6
     ],
     "I_NM": 0.059142858248023344,
     "cells_NM": 5420,
     "bias": 8.4861869422026e-05,
     "allowance": 0.00015102907609683815,
     "hw": 0.0009203789780507218,
     "D_pc": -0.010104974057254607,
     "D_slope": -0.02771880504922227,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      7
     ],
     "I_NM": 0.05915897962131211,
     "cells_NM": 5466,
     "bias": 0.00010098324271079484,
     "allowance": 0.00017820789593639354,
     "hw": 0.0009747366177298326,
     "D_pc": -0.010121095430543375,
     "D_slope": -0.02773492642251104,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      1,
      8
     ],
     "I_NM": 0.0593519446237174,
     "cells_NM": 5431,
     "bias": 0.0002939482451160824,
     "allowance": 0.0005220815268624068,
     "hw": 0.001662483879581859,
     "D_pc": -0.010314060432948663,
     "D_slope": -0.027927891424916328,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 3.608578671721041e-05,
   "bias_sd": 0.00014998279038287368,
   "bias_main": 9.026970498626774e-05,
   "SE_NM_main": 0.00011846738675281118,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      1
     ],
     "I_NM": 0.07783767810962772,
     "cells_NM": 10813,
     "bias": 0.00020814939709690172,
     "allowance": 0.0003491550693187463,
     "hw": 0.001500361333800907,
     "D_pc": -0.014514369583053306,
     "D_slope": -0.03675865557382248,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      2
     ],
     "I_NM": 0.07787045687851979,
     "cells_NM": 10862,
     "bias": 0.00024092816598897393,
     "allowance": 0.00040231587872472925,
     "hw": 0.0016066829526128728,
     "D_pc": -0.014547148351945378,
     "D_slope": -0.03679143434271455,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      3
     ],
     "I_NM": 0.07800431208951863,
     "cells_NM": 10975,
     "bias": 0.0003747833769878195,
     "allowance": 0.0006193914252214187,
     "hw": 0.0020408340456062515,
     "D_pc": -0.014681003562944224,
     "D_slope": -0.036925289553713395,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      4
     ],
     "I_NM": 0.07799787794804303,
     "cells_NM": 10802,
     "bias": 0.0003683492355122109,
     "allowance": 0.0006185075387632365,
     "hw": 0.002039066272689887,
     "D_pc": -0.014674569421468615,
     "D_slope": -0.036918855412237786,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      5
     ],
     "I_NM": 0.07791731248449985,
     "cells_NM": 10936,
     "bias": 0.00028778377196903016,
     "allowance": 0.0004773063328432946,
     "hw": 0.0017566638608500036,
     "D_pc": -0.014594003957925435,
     "D_slope": -0.036838289948694605,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      6
     ],
     "I_NM": 0.07781545399076073,
     "cells_NM": 10798,
     "bias": 0.00018592527822991478,
     "allowance": 0.0003123090106069823,
     "hw": 0.0014266692163773789,
     "D_pc": -0.01449214546418632,
     "D_slope": -0.03673643145495549,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      7
     ],
     "I_NM": 0.07765116706566211,
     "cells_NM": 10856,
     "bias": 2.1638353131292476e-05,
     "allowance": 3.615295220112223e-05,
     "hw": 0.0008743570995656588,
     "D_pc": -0.014327858539087697,
     "D_slope": -0.03657214452985687,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      2,
      8
     ],
     "I_NM": 0.07781153612831737,
     "cells_NM": 10849,
     "bias": 0.00018200741578655588,
     "allowance": 0.00030429076482040284,
     "hw": 0.0014106327248042199,
     "D_pc": -0.01448822760174296,
     "D_slope": -0.03673251359251213,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00023369562433783742,
   "bias_sd": 0.0001143864122745818,
   "bias_main": 0.0003118748455352982,
   "SE_NM_main": 0.00014277218018646533,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      1
     ],
     "I_NM": 0.09325576794883794,
     "cells_NM": 21133,
     "bias": 0.0005959543179616666,
     "allowance": 0.0009047180442363218,
     "hw": 0.002736144862112198,
     "D_pc": -0.015302449355884415,
     "D_slope": -0.04274537686516601,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      2
     ],
     "I_NM": 0.0928782252308018,
     "cells_NM": 21135,
     "bias": 0.0002184115999255276,
     "allowance": 0.0003315391979565071,
     "hw": 0.0015897871695525682,
     "D_pc": -0.014924906637848276,
     "D_slope": -0.04236783414712987,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      3
     ],
     "I_NM": 0.09306281464236754,
     "cells_NM": 20995,
     "bias": 0.0004030010114912663,
     "allowance": 0.0006158170255138274,
     "hw": 0.002158342824667209,
     "D_pc": -0.015109496049414015,
     "D_slope": -0.04255242355869561,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      4
     ],
     "I_NM": 0.09282516437437849,
     "cells_NM": 20984,
     "bias": 0.0001653507435022128,
     "allowance": 0.0002528013035187758,
     "hw": 0.0014323113806771056,
     "D_pc": -0.014871845781424961,
     "D_slope": -0.042314773290706556,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      5
     ],
     "I_NM": 0.09312892178767918,
     "cells_NM": 21084,
     "bias": 0.00046910815680289986,
     "allowance": 0.0007138080006901268,
     "hw": 0.0023543247750198075,
     "D_pc": -0.015175603194725648,
     "D_slope": -0.04261853070400724,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      6
     ],
     "I_NM": 0.09303650562061527,
     "cells_NM": 21000,
     "bias": 0.00037669198973899753,
     "allowance": 0.0005754777340384057,
     "hw": 0.0020776642417163656,
     "D_pc": -0.015083187027661746,
     "D_slope": -0.04252611453694334,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      7
     ],
     "I_NM": 0.09317191560617566,
     "cells_NM": 21122,
     "bias": 0.0005121019752993838,
     "allowance": 0.0007778267006701464,
     "hw": 0.0024823621749798467,
     "D_pc": -0.015218597013222132,
     "D_slope": -0.04266152452250373,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      3,
      8
     ],
     "I_NM": 0.09307507565440254,
     "cells_NM": 21039,
     "bias": 0.00041526202352626385,
     "allowance": 0.0006332257350049716,
     "hw": 0.002193160243649497,
     "D_pc": -0.015121757061449012,
     "D_slope": -0.04256468457073061,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0003944852272810273,
   "bias_sd": 0.0001435854163786387,
   "bias_main": 0.00041120292422069937,
   "SE_NM_main": 0.0001328928560013621,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      1
     ],
     "I_NM": 0.10454628762591156,
     "cells_NM": 39500,
     "bias": 0.0009124258375079464,
     "allowance": 0.0012448029356320436,
     "hw": 0.003774444250991522,
     "D_pc": -0.011428557939566014,
     "D_slope": -0.044356626642507294,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      2
     ],
     "I_NM": 0.10438017337151173,
     "cells_NM": 39481,
     "bias": 0.0007463115831081168,
     "allowance": 0.0010186668246020443,
     "hw": 0.003322172028931523,
     "D_pc": -0.011262443685166185,
     "D_slope": -0.044190512388107464,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      3
     ],
     "I_NM": 0.10444954467558354,
     "cells_NM": 39466,
     "bias": 0.0008156828871799249,
     "allowance": 0.001113777304698702,
     "hw": 0.003512392989124839,
     "D_pc": -0.011331814989237993,
     "D_slope": -0.04425988369217927,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      4
     ],
     "I_NM": 0.10450783850151879,
     "cells_NM": 39523,
     "bias": 0.0008739767131151766,
     "allowance": 0.0011916537482747703,
     "hw": 0.003668145876276975,
     "D_pc": -0.011390108815173244,
     "D_slope": -0.044318177518114524,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      5
     ],
     "I_NM": 0.10444734169128722,
     "cells_NM": 39681,
     "bias": 0.000813479902883607,
     "allowance": 0.001104750850192654,
     "hw": 0.0034943400801127423,
     "D_pc": -0.011329612004941675,
     "D_slope": -0.044257680707882954,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      6
     ],
     "I_NM": 0.10433799969251112,
     "cells_NM": 39489,
     "bias": 0.0007041379041075047,
     "allowance": 0.0009609077848122089,
     "hw": 0.0032066539493518526,
     "D_pc": -0.011220270006165572,
     "D_slope": -0.04414833870910685,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      7
     ],
     "I_NM": 0.10437211490886256,
     "cells_NM": 39680,
     "bias": 0.0007382531204589426,
     "allowance": 0.0010026139719861887,
     "hw": 0.003290066323699812,
     "D_pc": -0.01125438522251701,
     "D_slope": -0.04418245392545829,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      4,
      8
     ],
     "I_NM": 0.10421413888524889,
     "cells_NM": 39433,
     "bias": 0.000580277096845272,
     "allowance": 0.0007930046527501042,
     "hw": 0.002870847685227643,
     "D_pc": -0.01109640919890334,
     "D_slope": -0.04402447790184462,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0007730681306508114,
   "bias_sd": 0.00010481275679083451,
   "bias_main": 0.0009213130621956722,
   "SE_NM_main": 0.00017365676815934752,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      1
     ],
     "I_NM": 0.11286093132131647,
     "cells_NM": 71655,
     "bias": 0.0018425637215482293,
     "allowance": 0.0022302079627364167,
     "hw": 0.006457913222852545,
     "D_pc": -0.004448246234351541,
     "D_slope": -0.04348866358461671,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      2
     ],
     "I_NM": 0.11260612519929758,
     "cells_NM": 71480,
     "bias": 0.001587757599529338,
     "allowance": 0.001926499952534688,
     "hw": 0.005850497202449087,
     "D_pc": -0.00419344011233265,
     "D_slope": -0.04323385746259782,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      3
     ],
     "I_NM": 0.11268184698233163,
     "cells_NM": 71532,
     "bias": 0.0016634793825633931,
     "allowance": 0.002016909451011059,
     "hw": 0.006031316199401829,
     "D_pc": -0.004269161895366705,
     "D_slope": -0.04330957924563188,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      4
     ],
     "I_NM": 0.11267910981059792,
     "cells_NM": 71570,
     "bias": 0.0016607422108296799,
     "allowance": 0.002012521614437029,
     "hw": 0.006022540526253769,
     "D_pc": -0.004266424723632992,
     "D_slope": -0.043306842073898164,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      5
     ],
     "I_NM": 0.11269533033938828,
     "cells_NM": 71429,
     "bias": 0.001676962739620036,
     "allowance": 0.0020361894805645568,
     "hw": 0.006069876258508825,
     "D_pc": -0.004282645252423348,
     "D_slope": -0.04332306260268852,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      6
     ],
     "I_NM": 0.11262666232054563,
     "cells_NM": 71396,
     "bias": 0.0016082947207773923,
     "allowance": 0.0019537145096787385,
     "hw": 0.005904926316737188,
     "D_pc": -0.004213977233580704,
     "D_slope": -0.043254394583845876,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      7
     ],
     "I_NM": 0.11259536441694173,
     "cells_NM": 71490,
     "bias": 0.0015769968171734927,
     "allowance": 0.001913175744208379,
     "hw": 0.005823848785796469,
     "D_pc": -0.0041826793299768045,
     "D_slope": -0.043223096680241976,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      5,
      8
     ],
     "I_NM": 0.11251096161847407,
     "cells_NM": 71608,
     "bias": 0.0014925940187058284,
     "allowance": 0.0018077963250245294,
     "hw": 0.00561308994742877,
     "D_pc": -0.00409827653150914,
     "D_slope": -0.04313869388177431,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0016386739013434237,
   "bias_sd": 0.00010197911223611357,
   "bias_main": 0.001439440633203004,
   "SE_NM_main": 0.00018048431493290762,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "6": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      1
     ],
     "I_NM": 0.11909881825739888,
     "cells_NM": 124857,
     "bias": 0.0032996567909082675,
     "allowance": 0.0035563734032478473,
     "hw": 0.00993640048521195,
     "D_pc": 0.005843536467914995,
     "D_slope": -0.04027013430272447,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      2
     ],
     "I_NM": 0.11918352907051677,
     "cells_NM": 124587,
     "bias": 0.0033843676040261617,
     "allowance": 0.0036555798987165963,
     "hw": 0.010134813476149447,
     "D_pc": 0.005758825654797101,
     "D_slope": -0.040354845115842364,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      3
     ],
     "I_NM": 0.11928326865396777,
     "cells_NM": 124397,
     "bias": 0.003484107187477159,
     "allowance": 0.003769060253269683,
     "hw": 0.01036177418525562,
     "D_pc": 0.005659086071346103,
     "D_slope": -0.04045458469929336,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      4
     ],
     "I_NM": 0.11908797027682283,
     "cells_NM": 124388,
     "bias": 0.003288808810332222,
     "allowance": 0.0035580465190791517,
     "hw": 0.009939746716874559,
     "D_pc": 0.00585438444849104,
     "D_slope": -0.040259286322148424,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      5
     ],
     "I_NM": 0.1188294192481596,
     "cells_NM": 124684,
     "bias": 0.003030257781668988,
     "allowance": 0.0032705465010504746,
     "hw": 0.009364746680817205,
     "D_pc": 0.006112935477154274,
     "D_slope": -0.04000073529348519,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      6
     ],
     "I_NM": 0.11903070171413965,
     "cells_NM": 125016,
     "bias": 0.003231540247649045,
     "allowance": 0.0034785275698021026,
     "hw": 0.00978070881832046,
     "D_pc": 0.005911653011174217,
     "D_slope": -0.04020201775946525,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      7
     ],
     "I_NM": 0.11914770236273675,
     "cells_NM": 124781,
     "bias": 0.003348540896246144,
     "allowance": 0.0036112589011847943,
     "hw": 0.010046171481085844,
     "D_pc": 0.0057946523625771185,
     "D_slope": -0.040319018408062346,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      6,
      8
     ],
     "I_NM": 0.11939784528579267,
     "cells_NM": 125092,
     "bias": 0.003598683819302062,
     "allowance": 0.0038713785073969382,
     "hw": 0.010566410693510131,
     "D_pc": 0.0055445094395212,
     "D_slope": -0.040569161331118264,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.003333245392201256,
   "bias_sd": 0.00016958457870882104,
   "bias_main": 0.003151847390238993,
   "SE_NM_main": 0.00023648382545613254,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "7": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      1
     ],
     "I_NM": 0.12503706662118574,
     "cells_NM": 208673,
     "bias": 0.006486774551186736,
     "allowance": 0.006486774551186736,
     "hw": 0.01670021175226345,
     "D_pc": 0.019281346861371326,
     "D_slope": -0.036725839574277025,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      2
     ],
     "I_NM": 0.12524542578071873,
     "cells_NM": 209076,
     "bias": 0.006695133710719725,
     "allowance": 0.006695133710719725,
     "hw": 0.017116930071329427,
     "D_pc": 0.019072987701838337,
     "D_slope": -0.036934198733810014,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      3
     ],
     "I_NM": 0.1252746642015996,
     "cells_NM": 209216,
     "bias": 0.006724372131600598,
     "allowance": 0.006724372131600598,
     "hw": 0.017175406913091173,
     "D_pc": 0.019043749280957464,
     "D_slope": -0.03696343715469089,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      4
     ],
     "I_NM": 0.12504985637859356,
     "cells_NM": 208954,
     "bias": 0.006499564308594552,
     "allowance": 0.006499564308594552,
     "hw": 0.01672579126707908,
     "D_pc": 0.01926855710396351,
     "D_slope": -0.03673862933168484,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      5
     ],
     "I_NM": 0.12527288887883792,
     "cells_NM": 208886,
     "bias": 0.00672259680883891,
     "allowance": 0.00672259680883891,
     "hw": 0.017171856267567797,
     "D_pc": 0.019045524603719152,
     "D_slope": -0.0369616618319292,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      6
     ],
     "I_NM": 0.12494733885503173,
     "cells_NM": 209179,
     "bias": 0.006397046785032723,
     "allowance": 0.006397046785032723,
     "hw": 0.016520756219955423,
     "D_pc": 0.01937107462752534,
     "D_slope": -0.03663611180812301,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      7
     ],
     "I_NM": 0.12539962560910212,
     "cells_NM": 209419,
     "bias": 0.0068493335391031085,
     "allowance": 0.0068493335391031085,
     "hw": 0.017425329728096194,
     "D_pc": 0.018918787873454954,
     "D_slope": -0.0370883985621934,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      1,
      7,
      8
     ],
     "I_NM": 0.1250368086759419,
     "cells_NM": 209520,
     "bias": 0.006486516605942905,
     "allowance": 0.006486516605942905,
     "hw": 0.016699695861775787,
     "D_pc": 0.019281604806615157,
     "D_slope": -0.036725581629033194,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.006607667305127407,
   "bias_sd": 0.00015956259824431623,
   "bias_main": 0.006547041121289121,
   "SE_NM_main": 0.0002383902468067893,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_A14_c2.json <==
{
 "name": "A14",
 "ic": 2,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      1
     ],
     "I_NM": 0.02694892481411948,
     "cells_NM": 1176,
     "bias": 4.93016634811605e-06,
     "allowance": 1.0212487435383246e-05,
     "hw": 0.0004685073613450579,
     "D_pc": -0.007288526875575269,
     "D_slope": -0.01520150395768365,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      2
     ],
     "I_NM": 0.02694256031171527,
     "cells_NM": 1185,
     "bias": -1.4343360560942209e-06,
     "allowance": 2.948559183667107e-06,
     "hw": 0.0004539795048416256,
     "D_pc": -0.007282162373171058,
     "D_slope": -0.015195139455279439,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      3
     ],
     "I_NM": 0.02693865389903749,
     "cells_NM": 1189,
     "bias": -5.340748733873024e-06,
     "allowance": 1.0942021796227659e-05,
     "hw": 0.00046996643006674675,
     "D_pc": -0.0072782559604932795,
     "D_slope": -0.01519123304260166,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      4
     ],
     "I_NM": 0.027048396618827297,
     "cells_NM": 1198,
     "bias": 0.00010440197105593407,
     "allowance": 0.0002122898176062232,
     "hw": 0.0008726620216867379,
     "D_pc": -0.007387998680283087,
     "D_slope": -0.015300975762391467,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      5
     ],
     "I_NM": 0.02707463003178212,
     "cells_NM": 1206,
     "bias": 0.0001306353840107577,
     "allowance": 0.0002638704771560578,
     "hw": 0.000975823340786407,
     "D_pc": -0.00741423209323791,
     "D_slope": -0.015327209175346291,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      6
     ],
     "I_NM": 0.026904861483918907,
     "cells_NM": 1194,
     "bias": -3.913316385245613e-05,
     "allowance": 7.983952022159393e-05,
     "hw": 0.0006077614269174793,
     "D_pc": -0.007244463545374696,
     "D_slope": -0.015157440627483077,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      7
     ],
     "I_NM": 0.02698635742128097,
     "cells_NM": 1221,
     "bias": 4.236277350960771e-05,
     "allowance": 8.451737614201833e-05,
     "hw": 0.0006171171387583281,
     "D_pc": -0.00732595948273676,
     "D_slope": -0.015238936564845141,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      0,
      8
     ],
     "I_NM": 0.02686317311444064,
     "cells_NM": 1210,
     "bias": -8.082153333072162e-05,
     "allowance": 0.00016271178115176684,
     "hw": 0.000773505948777825,
     "D_pc": -0.007202775175896431,
     "D_slope": -0.015115752258004812,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 1.9450064118908816e-05,
   "bias_sd": 7.056096853259358e-05,
   "bias_main": -3.483973958567921e-05,
   "SE_NM_main": 8.85901041714359e-05,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      1
     ],
     "I_NM": 0.04304600033171724,
     "cells_NM": 2389,
     "bias": -2.09490225527853e-05,
     "allowance": 4.18278935022126e-05,
     "hw": 0.0007152594598344604,
     "D_pc": -0.015116759362785344,
     "D_slope": -0.027543358054820354,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      2
     ],
     "I_NM": 0.04300572817831316,
     "cells_NM": 2421,
     "bias": -6.122117595686039e-05,
     "allowance": 0.00012062164779604463,
     "hw": 0.0008728469684221244,
     "D_pc": -0.015076487209381269,
     "D_slope": -0.02750308590141628,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      3
     ],
     "I_NM": 0.04311954036744581,
     "cells_NM": 2396,
     "bias": 5.259101317578452e-05,
     "allowance": 0.00010469913724895331,
     "hw": 0.0008410019473279419,
     "D_pc": -0.015190299398513914,
     "D_slope": -0.027616898090548923,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      4
     ],
     "I_NM": 0.04329765309054423,
     "cells_NM": 2417,
     "bias": 0.00023070373627420704,
     "allowance": 0.0004552986437848439,
     "hw": 0.001542200960399723,
     "D_pc": -0.015368412121612336,
     "D_slope": -0.027795010813647346,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      5
     ],
     "I_NM": 0.04298966745176536,
     "cells_NM": 2424,
     "bias": -7.728190250466671e-05,
     "allowance": 0.00015207701111685651,
     "hw": 0.0009357576950637483,
     "D_pc": -0.015060426482833462,
     "D_slope": -0.027487025174868472,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      6
     ],
     "I_NM": 0.04320359164642262,
     "cells_NM": 2439,
     "bias": 0.00013664229215260004,
     "allowance": 0.0002672340031028709,
     "hw": 0.0011660716790357771,
     "D_pc": -0.01527435067749073,
     "D_slope": -0.02770094936952574,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      7
     ],
     "I_NM": 0.04300549803042131,
     "cells_NM": 2434,
     "bias": -6.145132384871577e-05,
     "allowance": 0.00012042843663039203,
     "hw": 0.0008724605460908193,
     "D_pc": -0.015076257061489413,
     "D_slope": -0.027502855753524423,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      1,
      8
     ],
     "I_NM": 0.04307345068259316,
     "cells_NM": 2391,
     "bias": 6.501328323138544e-06,
     "allowance": 1.2970027645910019e-05,
     "hw": 0.0006575437281218553,
     "D_pc": -0.015144209713661268,
     "D_slope": -0.027570808405696277,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 2.5691868132837747e-05,
   "bias_sd": 0.00010912541065616312,
   "bias_main": 5.287153789745869e-05,
   "SE_NM_main": 0.00010399543568927232,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      1
     ],
     "I_NM": 0.05835208201712838,
     "cells_NM": 4690,
     "bias": -1.9564221041656893e-05,
     "allowance": 3.553263002832269e-05,
     "hw": 0.0008938583898127615,
     "D_pc": -0.022854404983028376,
     "D_slope": -0.03917579362405538,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      2
     ],
     "I_NM": 0.05846480457163672,
     "cells_NM": 4685,
     "bias": 9.315833346668079e-05,
     "allowance": 0.00016937517277890862,
     "hw": 0.0011615434753139333,
     "D_pc": -0.022967127537536713,
     "D_slope": -0.039288516178563715,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      3
     ],
     "I_NM": 0.05850432596878008,
     "cells_NM": 4667,
     "bias": 0.00013267973061004135,
     "allowance": 0.0002421611196349544,
     "hw": 0.0013071153690260248,
     "D_pc": -0.023006648934680074,
     "D_slope": -0.039328037575707075,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      4
     ],
     "I_NM": 0.05852587656911723,
     "cells_NM": 4669,
     "bias": 0.00015423033094719152,
     "allowance": 0.0002813737329210061,
     "hw": 0.0013855405955981283,
     "D_pc": -0.023028199535017224,
     "D_slope": -0.039349588176044226,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      5
     ],
     "I_NM": 0.05853048787509252,
     "cells_NM": 4667,
     "bias": 0.00015884163692247988,
     "allowance": 0.00028991066280387477,
     "hw": 0.0014026144553638655,
     "D_pc": -0.023032810840992513,
     "D_slope": -0.039354199482019514,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      6
     ],
     "I_NM": 0.05863635450212357,
     "cells_NM": 4667,
     "bias": 0.0002647082639535281,
     "allowance": 0.00048313370309752563,
     "hw": 0.0017890605359511674,
     "D_pc": -0.02313867746802356,
     "D_slope": -0.03946006610905056,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      7
     ],
     "I_NM": 0.05845274180541438,
     "cells_NM": 4726,
     "bias": 8.109556724433808e-05,
     "allowance": 0.00014616420689531778,
     "hw": 0.0011151215435467516,
     "D_pc": -0.02295506477131437,
     "D_slope": -0.03927645341234137,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      2,
      8
     ],
     "I_NM": 0.05836785918838139,
     "cells_NM": 4657,
     "bias": -3.7870497886505206e-06,
     "allowance": 6.926796242156997e-06,
     "hw": 0.00083664672224043,
     "D_pc": -0.022870182154281382,
     "D_slope": -0.039191570795308384,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00010767032403924404,
   "bias_sd": 9.227359451006035e-05,
   "bias_main": 0.00013983968480402176,
   "SE_NM_main": 0.00013140432401219758,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      1
     ],
     "I_NM": 0.0713820637676541,
     "cells_NM": 8896,
     "bias": 0.00010763190228491037,
     "allowance": 0.00017498653358213341,
     "hw": 0.001502192932756055,
     "D_pc": -0.027422127174870192,
     "D_slope": -0.047942713706293286,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      2
     ],
     "I_NM": 0.0713226818680166,
     "cells_NM": 8884,
     "bias": 4.825000264740975e-05,
     "allowance": 7.855017878089681e-05,
     "hw": 0.0013093202231535819,
     "D_pc": -0.02736274527523269,
     "D_slope": -0.047883331806655785,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      3
     ],
     "I_NM": 0.07142021636952478,
     "cells_NM": 8900,
     "bias": 0.0001457845041555883,
     "allowance": 0.00023690800939351388,
     "hw": 0.001626035884378816,
     "D_pc": -0.02746027977674087,
     "D_slope": -0.047980866308163964,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      4
     ],
     "I_NM": 0.07155455109511877,
     "cells_NM": 8846,
     "bias": 0.0002801192297495758,
     "allowance": 0.0004579882907379736,
     "hw": 0.0020681964470677357,
     "D_pc": -0.027594614502334858,
     "D_slope": -0.04811520103375795,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      5
     ],
     "I_NM": 0.07146146336669901,
     "cells_NM": 8934,
     "bias": 0.00018703150132981516,
     "allowance": 0.00030278000937241067,
     "hw": 0.0017577798843366097,
     "D_pc": -0.027501526773915097,
     "D_slope": -0.04802211330533819,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      6
     ],
     "I_NM": 0.07167628428750916,
     "cells_NM": 8876,
     "bias": 0.00040185242213996997,
     "allowance": 0.0006547985107492548,
     "hw": 0.002461816887090298,
     "D_pc": -0.027716347694725252,
     "D_slope": -0.048236934226148345,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      7
     ],
     "I_NM": 0.07144371439818897,
     "cells_NM": 8835,
     "bias": 0.00016928253281978112,
     "allowance": 0.0002771175180727215,
     "hw": 0.0017064549017372314,
     "D_pc": -0.027483777805405063,
     "D_slope": -0.048004364336828156,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      3,
      8
     ],
     "I_NM": 0.07159980547929301,
     "cells_NM": 8848,
     "bias": 0.00032537361392381836,
     "allowance": 0.0005318578863223537,
     "hw": 0.0022159356382364954,
     "D_pc": -0.0276398688865091,
     "D_slope": -0.048160455417932194,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0002081657136313586,
   "bias_sd": 0.00011829720153934272,
   "bias_main": 0.0001858166370761749,
   "SE_NM_main": 0.00014149639134083811,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      1
     ],
     "I_NM": 0.08161264547991465,
     "cells_NM": 16301,
     "bias": 0.00033942661219221737,
     "allowance": 0.000491222207731219,
     "hw": 0.0024688242826218882,
     "D_pc": -0.027763424976944326,
     "D_slope": -0.05291126198737346,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      2
     ],
     "I_NM": 0.08142499052071095,
     "cells_NM": 16393,
     "bias": 0.00015177165298851936,
     "allowance": 0.000218413046157028,
     "hw": 0.0019232059594735062,
     "D_pc": -0.027575770017740628,
     "D_slope": -0.052723607028169764,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      3
     ],
     "I_NM": 0.08163695292906326,
     "cells_NM": 16448,
     "bias": 0.00036373406134082575,
     "allowance": 0.000521695661544955,
     "hw": 0.0025297711902493598,
     "D_pc": -0.027787732426092934,
     "D_slope": -0.05293556943652207,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      4
     ],
     "I_NM": 0.08149570138182938,
     "cells_NM": 16233,
     "bias": 0.00022248251410694753,
     "allowance": 0.0003233280964884494,
     "hw": 0.0021330360601363486,
     "D_pc": -0.027646480878859056,
     "D_slope": -0.05279431788928819,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      5
     ],
     "I_NM": 0.08158154581155053,
     "cells_NM": 16415,
     "bias": 0.00030832694382809667,
     "allowance": 0.0004431154999603185,
     "hw": 0.0023726108670800872,
     "D_pc": -0.027732325308580205,
     "D_slope": -0.05288016231900934,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      6
     ],
     "I_NM": 0.0816778790549062,
     "cells_NM": 16239,
     "bias": 0.0004046601871837696,
     "allowance": 0.0005878649224615006,
     "hw": 0.0026621097120824513,
     "D_pc": -0.027828658551935878,
     "D_slope": -0.052976495562365014,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      7
     ],
     "I_NM": 0.08141755491863378,
     "cells_NM": 16349,
     "bias": 0.00014433605091135338,
     "allowance": 0.00020827156260625957,
     "hw": 0.0019029229923719691,
     "D_pc": -0.027568334415663462,
     "D_slope": -0.0527161714260926,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      4,
      8
     ],
     "I_NM": 0.08152843095990647,
     "cells_NM": 16290,
     "bias": 0.00025521209218404284,
     "allowance": 0.00036959536321140297,
     "hw": 0.002225570593582256,
     "D_pc": -0.02767921045693615,
     "D_slope": -0.05282704746736529,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00027374376434197156,
   "bias_sd": 9.661579804322833e-05,
   "bias_main": 0.000413856084281794,
   "SE_NM_main": 0.0001565638202667866,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      1
     ],
     "I_NM": 0.08903987888075271,
     "cells_NM": 29257,
     "bias": 0.0005801484831697845,
     "allowance": 0.000735253977080782,
     "hw": 0.0033052197073607393,
     "D_pc": -0.024812925653136725,
     "D_slope": -0.05404735043735684,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      2
     ],
     "I_NM": 0.08922194531737837,
     "cells_NM": 29306,
     "bias": 0.0007622149197954453,
     "allowance": 0.0009643815945913914,
     "hw": 0.0037634749423819582,
     "D_pc": -0.024994992089762386,
     "D_slope": -0.0542294168739825,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      3
     ],
     "I_NM": 0.0891133054738873,
     "cells_NM": 29199,
     "bias": 0.0006535750763043691,
     "allowance": 0.0008299568565461043,
     "hw": 0.003494625466291384,
     "D_pc": -0.02488635224627131,
     "D_slope": -0.054120777030491424,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      4
     ],
     "I_NM": 0.08904639597452757,
     "cells_NM": 29100,
     "bias": 0.0005866655769446449,
     "allowance": 0.0007475248428704636,
     "hw": 0.0033297614389401027,
     "D_pc": -0.024819442746911585,
     "D_slope": -0.0540538675311317,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      5
     ],
     "I_NM": 0.08898409729198953,
     "cells_NM": 29117,
     "bias": 0.0005243668944066027,
     "allowance": 0.000667754235590975,
     "hw": 0.0031702202243811253,
     "D_pc": -0.024757144064373543,
     "D_slope": -0.05399156884859366,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      6
     ],
     "I_NM": 0.089190231526036,
     "cells_NM": 29248,
     "bias": 0.000730501128453076,
     "allowance": 0.0009260890092283782,
     "hw": 0.0036868897716559315,
     "D_pc": -0.024963278298420016,
     "D_slope": -0.05419770308264013,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      7
     ],
     "I_NM": 0.08902993726599107,
     "cells_NM": 29296,
     "bias": 0.0005702068684081407,
     "allowance": 0.0007216923973820812,
     "hw": 0.0032780965479633378,
     "D_pc": -0.02480298403837508,
     "D_slope": -0.054037408822595195,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      5,
      8
     ],
     "I_NM": 0.08930871793419115,
     "cells_NM": 29142,
     "bias": 0.0008489875366082256,
     "allowance": 0.001080214428312964,
     "hw": 0.003995140609825103,
     "D_pc": -0.025081764706575166,
     "D_slope": -0.05431618949079528,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0006570833105112861,
   "bias_sd": 0.00011296090291906218,
   "bias_main": 0.0006818675575333,
   "SE_NM_main": 0.00016997592934134512,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "6": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      1
     ],
     "I_NM": 0.09455283545042725,
     "cells_NM": 50467,
     "bias": 0.0011099168606611975,
     "allowance": 0.0012492420298269632,
     "hw": 0.0051490326012546914,
     "D_pc": -0.017986686777618152,
     "D_slope": -0.05269057262824446,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      2
     ],
     "I_NM": 0.09480611101130876,
     "cells_NM": 50508,
     "bias": 0.0013631924215427027,
     "allowance": 0.0015330651763773777,
     "hw": 0.005716678894355521,
     "D_pc": -0.018239962338499657,
     "D_slope": -0.05294384818912597,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      3
     ],
     "I_NM": 0.0945190721321243,
     "cells_NM": 50526,
     "bias": 0.001076153542358238,
     "allowance": 0.001209826099691894,
     "hw": 0.005070200740984554,
     "D_pc": -0.017952923459315193,
     "D_slope": -0.0526568093099415,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      4
     ],
     "I_NM": 0.0947241658719733,
     "cells_NM": 50597,
     "bias": 0.001281247282207243,
     "allowance": 0.0014383739771910552,
     "hw": 0.0055272964959828755,
     "D_pc": -0.018158017199164198,
     "D_slope": -0.05286190304979051,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      5
     ],
     "I_NM": 0.09476144233922845,
     "cells_NM": 50687,
     "bias": 0.001318523749462397,
     "allowance": 0.001477593584488391,
     "hw": 0.005605735710577547,
     "D_pc": -0.01819529366641935,
     "D_slope": -0.05289917951704566,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      6
     ],
     "I_NM": 0.09457102739392731,
     "cells_NM": 50679,
     "bias": 0.0011281088041612541,
     "allowance": 0.0012644060911613797,
     "hw": 0.0051793607239235245,
     "D_pc": -0.01800487872111821,
     "D_slope": -0.05270876457174452,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      7
     ],
     "I_NM": 0.09454395876669786,
     "cells_NM": 50629,
     "bias": 0.0011010401769318001,
     "allowance": 0.0012352857873961587,
     "hw": 0.0051211201163930825,
     "D_pc": -0.017977810093888755,
     "D_slope": -0.052681695944515064,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      6,
      8
     ],
     "I_NM": 0.09487893367191447,
     "cells_NM": 50644,
     "bias": 0.001436015082148412,
     "allowance": 0.00161062571471831,
     "hw": 0.0058717999710373855,
     "D_pc": -0.018312784999105367,
     "D_slope": -0.053016670849731676,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0012267747399341555,
   "bias_sd": 0.00013921365881222652,
   "bias_main": 0.0011925413364841653,
   "SE_NM_main": 0.00016302108646018128,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "7": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      1
     ],
     "I_NM": 0.09900969052961983,
     "cells_NM": 85027,
     "bias": 0.002486866803318888,
     "allowance": 0.002486866803318888,
     "hw": 0.008627753761120476,
     "D_pc": -0.007667482223111116,
     "D_slope": -0.04950175793108816,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      2
     ],
     "I_NM": 0.09908515997629053,
     "cells_NM": 85063,
     "bias": 0.002562336249989583,
     "allowance": 0.002562336249989583,
     "hw": 0.008778692654461866,
     "D_pc": -0.007742951669781811,
     "D_slope": -0.04957722737775885,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      3
     ],
     "I_NM": 0.09871051512484286,
     "cells_NM": 85205,
     "bias": 0.0021876913985419133,
     "allowance": 0.0021876913985419133,
     "hw": 0.008029402951566527,
     "D_pc": -0.007368306818334142,
     "D_slope": -0.049202582526311184,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      4
     ],
     "I_NM": 0.09883718325289337,
     "cells_NM": 85234,
     "bias": 0.0023143595265924244,
     "allowance": 0.0023143595265924244,
     "hw": 0.008282739207667549,
     "D_pc": -0.007494974946384653,
     "D_slope": -0.049329250654361695,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      5
     ],
     "I_NM": 0.09890689706743316,
     "cells_NM": 84840,
     "bias": 0.00238407334113222,
     "allowance": 0.00238407334113222,
     "hw": 0.00842216683674714,
     "D_pc": -0.007564688760924448,
     "D_slope": -0.04939896446890149,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      6
     ],
     "I_NM": 0.09907658471805547,
     "cells_NM": 84720,
     "bias": 0.002553760991754528,
     "allowance": 0.0025563533364817577,
     "hw": 0.008766726827446215,
     "D_pc": -0.007734376411546756,
     "D_slope": -0.0495686521195238,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      7
     ],
     "I_NM": 0.09910895876021009,
     "cells_NM": 84868,
     "bias": 0.0025861350339091427,
     "allowance": 0.0025861350339091427,
     "hw": 0.008826290222300985,
     "D_pc": -0.007766750453701371,
     "D_slope": -0.04960102616167841,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1777389026,
      2,
      7,
      8
     ],
     "I_NM": 0.0990521652755163,
     "cells_NM": 84784,
     "bias": 0.002529341549215358,
     "allowance": 0.002529997870149529,
     "hw": 0.008714015894781758,
     "D_pc": -0.007709956969007586,
     "D_slope": -0.04954423267698463,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.002450570611806757,
   "bias_sd": 0.00014198622998618085,
   "bias_main": 0.0024522600503746883,
   "SE_NM_main": 0.00017770043405029872,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_A19_c0.json <==
{
 "name": "A19",
 "ic": 0,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      1
     ],
     "I_NM": 0.08181720741804988,
     "cells_NM": 27543,
     "bias": 0.00023890450371943928,
     "allowance": 0.00035254092325356316,
     "hw": 0.0014759627819099829,
     "D_pc": 0.007878027421047196,
     "D_slope": -0.04480023449205528,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      2
     ],
     "I_NM": 0.08196316562150585,
     "cells_NM": 27576,
     "bias": 0.00038486270717541515,
     "allowance": 0.0005672454261110232,
     "hw": 0.0019053717876249027,
     "D_pc": 0.0077320692175912205,
     "D_slope": -0.044946192695511256,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      3
     ],
     "I_NM": 0.0820783873525226,
     "cells_NM": 27531,
     "bias": 0.000500084438192161,
     "allowance": 0.0007382743781875773,
     "hw": 0.002247429691778011,
     "D_pc": 0.007616847486574475,
     "D_slope": -0.045061414426528,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      4
     ],
     "I_NM": 0.0819090572586294,
     "cells_NM": 27548,
     "bias": 0.0003307543442989669,
     "allowance": 0.00048799112711221177,
     "hw": 0.00174686318962728,
     "D_pc": 0.007786177580467669,
     "D_slope": -0.04489208433263481,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      5
     ],
     "I_NM": 0.08191851288396634,
     "cells_NM": 27572,
     "bias": 0.00034020996963590733,
     "allowance": 0.000501504932753584,
     "hw": 0.0017738908009100243,
     "D_pc": 0.007776721955130728,
     "D_slope": -0.04490153995797175,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      6
     ],
     "I_NM": 0.08202143756011537,
     "cells_NM": 27609,
     "bias": 0.0004431346457849372,
     "allowance": 0.0006523512095071531,
     "hw": 0.0020755833544171625,
     "D_pc": 0.007673797278981698,
     "D_slope": -0.04500446463412078,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      7
     ],
     "I_NM": 0.08202307942564424,
     "cells_NM": 27504,
     "bias": 0.0004447765113138047,
     "allowance": 0.0006572679074257664,
     "hw": 0.002085416750254389,
     "D_pc": 0.007672155413452831,
     "D_slope": -0.045006106499649645,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      0,
      8
     ],
     "I_NM": 0.08195574354721202,
     "cells_NM": 27594,
     "bias": 0.00037744063288158713,
     "allowance": 0.0005559432152946013,
     "hw": 0.0018827673659920592,
     "D_pc": 0.0077394912918850485,
     "D_slope": -0.04493877062121743,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00038252096912527733,
   "bias_sd": 8.150190743012229e-05,
   "bias_main": 0.00036281729591536305,
   "SE_NM_main": 0.00015644132523046254,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      1
     ],
     "I_NM": 0.10480219060863227,
     "cells_NM": 79605,
     "bias": 0.0013841504932285975,
     "allowance": 0.00195683287052873,
     "hw": 0.005098741583814083,
     "D_pc": 0.01592876629753118,
     "D_slope": -0.05495252620087278,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      2
     ],
     "I_NM": 0.10478738478519922,
     "cells_NM": 79638,
     "bias": 0.001369344669795547,
     "allowance": 0.0019350990542638018,
     "hw": 0.005055273951284227,
     "D_pc": 0.01594357212096423,
     "D_slope": -0.05493772037743973,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      3
     ],
     "I_NM": 0.10484945059156914,
     "cells_NM": 79560,
     "bias": 0.0014314104761654622,
     "allowance": 0.0020247909300922236,
     "hw": 0.00523465770294107,
     "D_pc": 0.015881506314594316,
     "D_slope": -0.05499978618380964,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      4
     ],
     "I_NM": 0.10476237734088478,
     "cells_NM": 79619,
     "bias": 0.001344337225481107,
     "allowance": 0.0019002129603846978,
     "hw": 0.004985501763526019,
     "D_pc": 0.01596857956527867,
     "D_slope": -0.05491271293312529,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      5
     ],
     "I_NM": 0.10491455125716165,
     "cells_NM": 79426,
     "bias": 0.0014965111417579724,
     "allowance": 0.002120449983690277,
     "hw": 0.005425975810137177,
     "D_pc": 0.015816405649001806,
     "D_slope": -0.05506488684940215,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      6
     ],
     "I_NM": 0.10519104340403373,
     "cells_NM": 79416,
     "bias": 0.0017730032886300595,
     "allowance": 0.0025125360520010516,
     "hw": 0.006210147946758726,
     "D_pc": 0.015539913502129719,
     "D_slope": -0.05534137899627424,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      7
     ],
     "I_NM": 0.10473260088909875,
     "cells_NM": 79414,
     "bias": 0.0013145607736950726,
     "allowance": 0.001862920694492371,
     "hw": 0.004910917231741366,
     "D_pc": 0.015998356017064706,
     "D_slope": -0.05488293648133925,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      1,
      8
     ],
     "I_NM": 0.10483092587457499,
     "cells_NM": 79426,
     "bias": 0.0014128857591713118,
     "allowance": 0.0020019587568667514,
     "hw": 0.005188993356490126,
     "D_pc": 0.015900031031588466,
     "D_slope": -0.05498126146681549,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0014407754784906412,
   "bias_sd": 0.0001453500992378007,
   "bias_main": 0.001664722984806355,
   "SE_NM_main": 0.00019575836098407475,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      1
     ],
     "I_NM": 0.12066396256504497,
     "cells_NM": 200376,
     "bias": 0.004402954110922952,
     "allowance": 0.005682908182075495,
     "hw": 0.01287108525290189,
     "D_pc": 0.029139420428117336,
     "D_slope": -0.05895911132459751,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      2
     ],
     "I_NM": 0.12073134890412796,
     "cells_NM": 199937,
     "bias": 0.0044703404500059385,
     "allowance": 0.005782552850264013,
     "hw": 0.013070374589278925,
     "D_pc": 0.02907203408903435,
     "D_slope": -0.0590264976636805,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      3
     ],
     "I_NM": 0.12082177065247457,
     "cells_NM": 200646,
     "bias": 0.004560762198352553,
     "allowance": 0.0058786703164335555,
     "hw": 0.01326260952161801,
     "D_pc": 0.028981612340687735,
     "D_slope": -0.05911691941202711,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      4
     ],
     "I_NM": 0.12051467276936201,
     "cells_NM": 200285,
     "bias": 0.004253664315239991,
     "allowance": 0.005492713818774537,
     "hw": 0.012490696526299973,
     "D_pc": 0.029288710223800297,
     "D_slope": -0.05880982152891455,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      5
     ],
     "I_NM": 0.12079002014086626,
     "cells_NM": 200418,
     "bias": 0.004529011686744244,
     "allowance": 0.0058443861154981935,
     "hw": 0.013194041119747287,
     "D_pc": 0.029013362852296044,
     "D_slope": -0.0590851689004188,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      6
     ],
     "I_NM": 0.12060923492566289,
     "cells_NM": 200345,
     "bias": 0.0043482264715408725,
     "allowance": 0.005613139431624097,
     "hw": 0.012731547751999094,
     "D_pc": 0.029194148067499415,
     "D_slope": -0.05890438368521543,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      7
     ],
     "I_NM": 0.12098445746680575,
     "cells_NM": 200524,
     "bias": 0.004723449012683734,
     "allowance": 0.006092072392104403,
     "hw": 0.013689413672959706,
     "D_pc": 0.028818925526356554,
     "D_slope": -0.05927960622635829,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      2,
      8
     ],
     "I_NM": 0.12094380371989111,
     "cells_NM": 200429,
     "bias": 0.004682795265769091,
     "allowance": 0.006042501875501035,
     "hw": 0.01359027263975297,
     "D_pc": 0.028859579273271197,
     "D_slope": -0.05923895247944365,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.004496400438907422,
   "bias_sd": 0.00016115108504246938,
   "bias_main": 0.004475517635447179,
   "SE_NM_main": 0.0002529801528611185,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      1
     ],
     "I_NM": 0.13640535643879126,
     "cells_NM": 450079,
     "bias": 0.012929089566550811,
     "allowance": 0.015068736844639703,
     "hw": 0.032219546062971734,
     "D_pc": 0.0459983331211372,
     "D_slope": -0.05902172232917685,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      2
     ],
     "I_NM": 0.13588631314415878,
     "cells_NM": 450345,
     "bias": 0.012410046271918329,
     "allowance": 0.01445525342245677,
     "hw": 0.03099257921860587,
     "D_pc": 0.04651737641576968,
     "D_slope": -0.05850267903454437,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      3
     ],
     "I_NM": 0.13622454014856267,
     "cells_NM": 450242,
     "bias": 0.01274827327632222,
     "allowance": 0.01485261809126517,
     "hw": 0.03178730855622267,
     "D_pc": 0.04617914941136579,
     "D_slope": -0.05884090603894826,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      4
     ],
     "I_NM": 0.13660134023602843,
     "cells_NM": 450385,
     "bias": 0.013125073363787987,
     "allowance": 0.01528676101319697,
     "hw": 0.03265559440008627,
     "D_pc": 0.045802349323900024,
     "D_slope": -0.05921770612641403,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      5
     ],
     "I_NM": 0.13626532360988897,
     "cells_NM": 450809,
     "bias": 0.012789056737648519,
     "allowance": 0.014881393160897675,
     "hw": 0.03184485869548768,
     "D_pc": 0.04613836595003949,
     "D_slope": -0.05888168950027456,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      6
     ],
     "I_NM": 0.13633742655223102,
     "cells_NM": 450055,
     "bias": 0.012861159679990575,
     "allowance": 0.014990364522591452,
     "hw": 0.032062801418875235,
     "D_pc": 0.046066263007697436,
     "D_slope": -0.058953792442616615,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      7
     ],
     "I_NM": 0.1365599099981658,
     "cells_NM": 450416,
     "bias": 0.01308364312592536,
     "allowance": 0.015237458458546732,
     "hw": 0.03255698929078579,
     "D_pc": 0.04584377956176265,
     "D_slope": -0.0591762758885514,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      3,
      8
     ],
     "I_NM": 0.1361179910728545,
     "cells_NM": 450305,
     "bias": 0.012641724200614046,
     "allowance": 0.014726420474670958,
     "hw": 0.03153491332303424,
     "D_pc": 0.046285698487073965,
     "D_slope": -0.058734356963240086,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.01282350827784473,
   "bias_sd": 0.00023361145153241055,
   "bias_main": 0.012697424906126908,
   "SE_NM_main": 0.00032928528930060736,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      1
     ],
     "I_NM": 0.16106016620626917,
     "cells_NM": 903754,
     "bias": 0.03363304277534507,
     "allowance": 0.03598903862379669,
     "hw": 0.07415357882517057,
     "D_pc": 0.06363280889961097,
     "D_slope": -0.05627503759607029,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      2
     ],
     "I_NM": 0.16065891299481194,
     "cells_NM": 903715,
     "bias": 0.03323178956388784,
     "allowance": 0.03556121219547369,
     "hw": 0.07329792596852457,
     "D_pc": 0.0640340621110682,
     "D_slope": -0.05587378438461306,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      3
     ],
     "I_NM": 0.16048719779312037,
     "cells_NM": 903924,
     "bias": 0.03306007436219627,
     "allowance": 0.0353692806395828,
     "hw": 0.07291406285674279,
     "D_pc": 0.06420577731275977,
     "D_slope": -0.05570206918292149,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      4
     ],
     "I_NM": 0.16031741235717867,
     "cells_NM": 902694,
     "bias": 0.03289028892625456,
     "allowance": 0.03523558214588952,
     "hw": 0.07264666586935623,
     "D_pc": 0.06437556274870147,
     "D_slope": -0.055532283746979785,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      5
     ],
     "I_NM": 0.16075311378593504,
     "cells_NM": 903868,
     "bias": 0.03332599035501094,
     "allowance": 0.035655979506628833,
     "hw": 0.07348746059083486,
     "D_pc": 0.0639398613199451,
     "D_slope": -0.05596798517573616,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      6
     ],
     "I_NM": 0.16073837488224463,
     "cells_NM": 903026,
     "bias": 0.03331125145132052,
     "allowance": 0.03567344179571455,
     "hw": 0.07352238516900629,
     "D_pc": 0.06395460022363551,
     "D_slope": -0.055953246272045745,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      7
     ],
     "I_NM": 0.16076411872651342,
     "cells_NM": 903329,
     "bias": 0.03333699529558931,
     "allowance": 0.03568903615907736,
     "hw": 0.07355357389573192,
     "D_pc": 0.06392885637936672,
     "D_slope": -0.055978990116314534,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      4,
      8
     ],
     "I_NM": 0.16049987441243374,
     "cells_NM": 903626,
     "bias": 0.033072750981509635,
     "allowance": 0.03539451134615502,
     "hw": 0.07296452426988723,
     "D_pc": 0.0641931006934464,
     "D_slope": -0.05571474580223486,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.03323277296388927,
   "bias_sd": 0.0002263545563826933,
   "bias_main": 0.03359240461804891,
   "SE_NM_main": 0.0003468255196703975,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      1
     ],
     "I_NM": 0.20846172448753109,
     "cells_NM": 1611105,
     "bias": 0.07887150519145303,
     "allowance": 0.08074045690701105,
     "hw": 0.16449725552014732,
     "D_pc": 0.07280054502958294,
     "D_slope": -0.05404293535484489,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      2
     ],
     "I_NM": 0.20884588440142693,
     "cells_NM": 1612191,
     "bias": 0.07925566510534887,
     "allowance": 0.08107906684523111,
     "hw": 0.16517447539658744,
     "D_pc": 0.0724163851156871,
     "D_slope": -0.05442709526874073,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      3
     ],
     "I_NM": 0.20811563140531675,
     "cells_NM": 1611628,
     "bias": 0.07852541210923869,
     "allowance": 0.08036007610586897,
     "hw": 0.16373649391786316,
     "D_pc": 0.07314663811179728,
     "D_slope": -0.05369684227263055,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      4
     ],
     "I_NM": 0.20846674890124106,
     "cells_NM": 1612592,
     "bias": 0.078876529605163,
     "allowance": 0.08067114341399588,
     "hw": 0.16435862853411698,
     "D_pc": 0.07279552061587297,
     "D_slope": -0.054047959768554865,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      5
     ],
     "I_NM": 0.2082725480074874,
     "cells_NM": 1613239,
     "bias": 0.07868232871140934,
     "allowance": 0.08044024999507862,
     "hw": 0.16389684169628246,
     "D_pc": 0.07298972150962663,
     "D_slope": -0.053853758874801205,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      6
     ],
     "I_NM": 0.20878178363064137,
     "cells_NM": 1613677,
     "bias": 0.07919156433456331,
     "allowance": 0.08093888777545769,
     "hw": 0.1648941172570406,
     "D_pc": 0.07248048588647266,
     "D_slope": -0.054362994497955175,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      7
     ],
     "I_NM": 0.20828228701787665,
     "cells_NM": 1611654,
     "bias": 0.0786920677217986,
     "allowance": 0.08052932629233286,
     "hw": 0.16407499429079095,
     "D_pc": 0.07297998249923737,
     "D_slope": -0.05386349788519046,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      0,
      5,
      8
     ],
     "I_NM": 0.20871868415136774,
     "cells_NM": 1611411,
     "bias": 0.07912846485528968,
     "allowance": 0.08098812331147168,
     "hw": 0.16499258832906857,
     "D_pc": 0.07254358536574629,
     "D_slope": -0.05429989501868154,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.07890294220428307,
   "bias_sd": 0.0002661712363911737,
   "bias_main": 0.07907065093433951,
   "SE_NM_main": 0.00035706240947663994,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_A19_c1.json <==
{
 "name": "A19",
 "ic": 1,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      1
     ],
     "I_NM": 0.05989130834575995,
     "cells_NM": 6133,
     "bias": -1.539198761413285e-05,
     "allowance": 2.7026954935039408e-05,
     "hw": 0.0006837194645060328,
     "D_pc": -0.0019204853152755552,
     "D_slope": -0.028483342459188744,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      2
     ],
     "I_NM": 0.059977888474614716,
     "cells_NM": 6123,
     "bias": 7.118814124063011e-05,
     "allowance": 0.00012520416348527611,
     "hw": 0.0008800738816065062,
     "D_pc": -0.002007065444130318,
     "D_slope": -0.028569922588043507,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      3
     ],
     "I_NM": 0.05997452491630817,
     "cells_NM": 6087,
     "bias": 6.7824582934084e-05,
     "allowance": 0.00011999391056631355,
     "hw": 0.0008696533757685811,
     "D_pc": -0.002003701885823772,
     "D_slope": -0.02856655902973696,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      4
     ],
     "I_NM": 0.060015461485697585,
     "cells_NM": 6161,
     "bias": 0.00010876115232349992,
     "allowance": 0.00019010693870666622,
     "hw": 0.0010098794320492865,
     "D_pc": -0.002044638455213188,
     "D_slope": -0.028607495599126377,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      5
     ],
     "I_NM": 0.059928310275754626,
     "cells_NM": 6187,
     "bias": 2.160994238054048e-05,
     "allowance": 3.7613943671575954e-05,
     "hw": 0.0007048934419791059,
     "D_pc": -0.0019574872452702285,
     "D_slope": -0.028520344389183418,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      6
     ],
     "I_NM": 0.06005941627478606,
     "cells_NM": 6113,
     "bias": 0.00015271594141197387,
     "allowance": 0.0002690328763398571,
     "hw": 0.0011677313073156681,
     "D_pc": -0.002088593244301662,
     "D_slope": -0.02865145038821485,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      7
     ],
     "I_NM": 0.0601593862573484,
     "cells_NM": 6127,
     "bias": 0.0002526859239743162,
     "allowance": 0.00044412840138394183,
     "hw": 0.0015179223574038375,
     "D_pc": -0.0021885632268640043,
     "D_slope": -0.028751420370777193,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      0,
      8
     ],
     "I_NM": 0.06000732818546872,
     "cells_NM": 6206,
     "bias": 0.00010062785209463687,
     "allowance": 0.00017461510460959465,
     "hw": 0.0009788957638551432,
     "D_pc": -0.002036505154984325,
     "D_slope": -0.028599362298897514,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 9.500269359319358e-05,
   "bias_sd": 8.219751637210688e-05,
   "bias_main": 7.999834759353508e-05,
   "SE_NM_main": 0.00012823888846737403,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      1
     ],
     "I_NM": 0.08432867630893703,
     "cells_NM": 15454,
     "bias": 0.0003044004642420717,
     "allowance": 0.0005025542542171747,
     "hw": 0.001872287709920161,
     "D_pc": -0.004219773164499001,
     "D_slope": -0.04108630624545462,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      2
     ],
     "I_NM": 0.08439885767492505,
     "cells_NM": 15483,
     "bias": 0.00037458183023009184,
     "allowance": 0.0006172628571007275,
     "hw": 0.0021017049156872667,
     "D_pc": -0.004289954530487021,
     "D_slope": -0.04115648761144264,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      3
     ],
     "I_NM": 0.08414895854339832,
     "cells_NM": 15580,
     "bias": 0.00012468269870336002,
     "allowance": 0.0002041819239228195,
     "hw": 0.001275543049331451,
     "D_pc": -0.004040055398960289,
     "D_slope": -0.040906588479915906,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      4
     ],
     "I_NM": 0.08443998719919854,
     "cells_NM": 15506,
     "bias": 0.00041571135450357843,
     "allowance": 0.0006840229265319425,
     "hw": 0.0022352250545496968,
     "D_pc": -0.0043310840547605076,
     "D_slope": -0.041197617135716125,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      5
     ],
     "I_NM": 0.08433279710211927,
     "cells_NM": 15533,
     "bias": 0.00030852125742431014,
     "allowance": 0.0005067669710888977,
     "hw": 0.0018807131436636073,
     "D_pc": -0.004223893957681239,
     "D_slope": -0.041090427038636856,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      6
     ],
     "I_NM": 0.08443156330989687,
     "cells_NM": 15475,
     "bias": 0.00040728746520191095,
     "allowance": 0.0006715045161332185,
     "hw": 0.0022101882337522485,
     "D_pc": -0.00432266016545884,
     "D_slope": -0.04118919324641446,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      7
     ],
     "I_NM": 0.0841631845397206,
     "cells_NM": 15572,
     "bias": 0.0001389086950256413,
     "allowance": 0.00022759545626022427,
     "hw": 0.0013223701140062604,
     "D_pc": -0.00405428139528257,
     "D_slope": -0.04092081447623819,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      1,
      8
     ],
     "I_NM": 0.08456314524736364,
     "cells_NM": 15554,
     "bias": 0.0005388694026686736,
     "allowance": 0.0008839342895517896,
     "hw": 0.002635047780589391,
     "D_pc": -0.004454242102925603,
     "D_slope": -0.04132077518388122,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00032662039599995474,
   "bias_sd": 0.00014072776931905683,
   "bias_main": 0.0003043092894658983,
   "SE_NM_main": 0.00014959992535307128,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      1
     ],
     "I_NM": 0.10138112448517766,
     "cells_NM": 36670,
     "bias": 0.0006060020710565439,
     "allowance": 0.0008793722990199295,
     "hw": 0.003143559556426997,
     "D_pc": 0.0009267224197111457,
     "D_slope": -0.04730024532536273,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      2
     ],
     "I_NM": 0.10140406125404589,
     "cells_NM": 36836,
     "bias": 0.0006289388399247642,
     "allowance": 0.000908543097786854,
     "hw": 0.003201901153960846,
     "D_pc": 0.0009037856508429254,
     "D_slope": -0.04732318209423095,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      3
     ],
     "I_NM": 0.10153531989737985,
     "cells_NM": 36891,
     "bias": 0.0007601974832587288,
     "allowance": 0.001096517537588124,
     "hw": 0.003577850033563386,
     "D_pc": 0.0007725270075089608,
     "D_slope": -0.04745444073756491,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      4
     ],
     "I_NM": 0.10153158175540788,
     "cells_NM": 36746,
     "bias": 0.0007564593412867637,
     "allowance": 0.001095431188933524,
     "hw": 0.003575677336254186,
     "D_pc": 0.0007762651494809258,
     "D_slope": -0.04745070259559295,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      5
     ],
     "I_NM": 0.10129872759683778,
     "cells_NM": 36905,
     "bias": 0.0005236051827166577,
     "allowance": 0.0007549675919988832,
     "hw": 0.002894750142384905,
     "D_pc": 0.001009119308051032,
     "D_slope": -0.04721784843702284,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      6
     ],
     "I_NM": 0.10163322339686154,
     "cells_NM": 36721,
     "bias": 0.0008581009827404174,
     "allowance": 0.0012434647611334955,
     "hw": 0.0038717444806541292,
     "D_pc": 0.0006746235080272722,
     "D_slope": -0.0475523442370466,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      7
     ],
     "I_NM": 0.10157228224277937,
     "cells_NM": 36782,
     "bias": 0.0007971598286582449,
     "allowance": 0.0011532398673960776,
     "hw": 0.0036912946931792934,
     "D_pc": 0.0007355646621094447,
     "D_slope": -0.04749140308296443,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      2,
      8
     ],
     "I_NM": 0.10140014329333269,
     "cells_NM": 36825,
     "bias": 0.0006250208792115686,
     "allowance": 0.0009031530488691374,
     "hw": 0.0031911210561254132,
     "D_pc": 0.000907703611556121,
     "D_slope": -0.04731926413351775,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0006944355761067111,
   "bias_sd": 0.00011440650829827262,
   "bias_main": 0.0006819514231368728,
   "SE_NM_main": 0.00016585341100997677,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      1
     ],
     "I_NM": 0.11252262469429475,
     "cells_NM": 81970,
     "bias": 0.0018256945415533465,
     "allowance": 0.00226843159287697,
     "hw": 0.006930282090576676,
     "D_pc": 0.013894273768001675,
     "D_slope": -0.04774160663491238,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      2
     ],
     "I_NM": 0.11260590881123811,
     "cells_NM": 82265,
     "bias": 0.0019089786584967072,
     "allowance": 0.002363406775792532,
     "hw": 0.007120232456407799,
     "D_pc": 0.013810989651058314,
     "D_slope": -0.04782489075185574,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      3
     ],
     "I_NM": 0.11275705860465912,
     "cells_NM": 82246,
     "bias": 0.00206012845191772,
     "allowance": 0.002551126651398438,
     "hw": 0.007495672207619612,
     "D_pc": 0.013659839857637301,
     "D_slope": -0.04797604054527675,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      4
     ],
     "I_NM": 0.11253345526868941,
     "cells_NM": 82076,
     "bias": 0.0018365251159480067,
     "allowance": 0.0022789415908313344,
     "hw": 0.006951302086485404,
     "D_pc": 0.013883443193607015,
     "D_slope": -0.04775243720930704,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      5
     ],
     "I_NM": 0.11246012856564924,
     "cells_NM": 82022,
     "bias": 0.0017631984129078404,
     "allowance": 0.0021893910409138736,
     "hw": 0.006772200986650483,
     "D_pc": 0.013956769896647181,
     "D_slope": -0.04767911050626687,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      6
     ],
     "I_NM": 0.11278016039566907,
     "cells_NM": 82195,
     "bias": 0.0020832302429276695,
     "allowance": 0.0025813350420548363,
     "hw": 0.007556088988932408,
     "D_pc": 0.013636738066627352,
     "D_slope": -0.0479991423362867,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      7
     ],
     "I_NM": 0.11266512669123152,
     "cells_NM": 82160,
     "bias": 0.001968196538490119,
     "allowance": 0.002439835455843983,
     "hw": 0.007273089816510701,
     "D_pc": 0.013751771771064902,
     "D_slope": -0.04788410863184915,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      3,
      8
     ],
     "I_NM": 0.11267113259070172,
     "cells_NM": 82142,
     "bias": 0.001974202437960315,
     "allowance": 0.002447816828192425,
     "hw": 0.0072890525612075855,
     "D_pc": 0.013745765871594706,
     "D_slope": -0.04789011453131935,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0019275193000252155,
   "bias_sd": 0.00011442924845065986,
   "bias_main": 0.00211427606344472,
   "SE_NM_main": 0.0002219781546371285,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      1
     ],
     "I_NM": 0.12074814731762729,
     "cells_NM": 170296,
     "bias": 0.004839196835017434,
     "allowance": 0.005178431648615159,
     "hw": 0.01428004506217416,
     "D_pc": 0.031921585648501935,
     "D_slope": -0.0450564901273222,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      2
     ],
     "I_NM": 0.12078703872394847,
     "cells_NM": 170386,
     "bias": 0.004878088241338618,
     "allowance": 0.005217292104821416,
     "hw": 0.014357765974586677,
     "D_pc": 0.03188269424218075,
     "D_slope": -0.04509538153364338,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      3
     ],
     "I_NM": 0.12081594294492781,
     "cells_NM": 170920,
     "bias": 0.004906992462317961,
     "allowance": 0.005231809410121994,
     "hw": 0.01438680058518783,
     "D_pc": 0.03185379002120141,
     "D_slope": -0.045124285754622726,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      4
     ],
     "I_NM": 0.12067377953865055,
     "cells_NM": 170476,
     "bias": 0.004764829056040698,
     "allowance": 0.005093466870401233,
     "hw": 0.014110115505746309,
     "D_pc": 0.03199595342747867,
     "D_slope": -0.04498212234834546,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      5
     ],
     "I_NM": 0.120750866528061,
     "cells_NM": 170892,
     "bias": 0.0048419160454511445,
     "allowance": 0.005163271122268707,
     "hw": 0.014249724009481258,
     "D_pc": 0.031918866438068225,
     "D_slope": -0.04505920933775591,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      6
     ],
     "I_NM": 0.12081410210381627,
     "cells_NM": 170907,
     "bias": 0.004905151621206416,
     "allowance": 0.005230244522102255,
     "hw": 0.014383670809148354,
     "D_pc": 0.03185563086231295,
     "D_slope": -0.04512244491351118,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      7
     ],
     "I_NM": 0.12083595333575836,
     "cells_NM": 170753,
     "bias": 0.00492700285314851,
     "allowance": 0.0052582820679031445,
     "hw": 0.014439745900750131,
     "D_pc": 0.03183377963037086,
     "D_slope": -0.045144296145453275,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      4,
      8
     ],
     "I_NM": 0.12067948059879896,
     "cells_NM": 170560,
     "bias": 0.004770530116189109,
     "allowance": 0.005097049631763637,
     "hw": 0.014117281028471117,
     "D_pc": 0.03199025236733026,
     "D_slope": -0.044987823408493874,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.004854213403838736,
   "bias_sd": 6.166478437560032e-05,
   "bias_main": 0.004671420150234029,
   "SE_NM_main": 0.00024405173311496645,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      1
     ],
     "I_NM": 0.13004540717646051,
     "cells_NM": 328136,
     "bias": 0.011852869433010449,
     "allowance": 0.011852869433010449,
     "hw": 0.029002097146130737,
     "D_pc": 0.05438603047998185,
     "D_slope": -0.04178729206838222,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      2
     ],
     "I_NM": 0.1299845006565672,
     "cells_NM": 328183,
     "bias": 0.011791962913117127,
     "allowance": 0.011791962913117127,
     "hw": 0.028880284106344092,
     "D_pc": 0.05444693699987517,
     "D_slope": -0.0417263855484889,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      3
     ],
     "I_NM": 0.130036645739116,
     "cells_NM": 327970,
     "bias": 0.011844107995665931,
     "allowance": 0.011844107995665931,
     "hw": 0.0289845742714417,
     "D_pc": 0.054394791917326366,
     "D_slope": -0.0417785306310377,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      4
     ],
     "I_NM": 0.1299339946749445,
     "cells_NM": 327850,
     "bias": 0.01174145693149442,
     "allowance": 0.01174145693149442,
     "hw": 0.02877927214309868,
     "D_pc": 0.054497442981497876,
     "D_slope": -0.04167587956686619,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      5
     ],
     "I_NM": 0.12986395294282005,
     "cells_NM": 328517,
     "bias": 0.011671415199369983,
     "allowance": 0.011671415199369983,
     "hw": 0.028639188678849806,
     "D_pc": 0.05456748471362231,
     "D_slope": -0.041605837834741755,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      6
     ],
     "I_NM": 0.13004654947772742,
     "cells_NM": 327723,
     "bias": 0.011854011734277359,
     "allowance": 0.011854011734277359,
     "hw": 0.029004381748664557,
     "D_pc": 0.05438488817871494,
     "D_slope": -0.04178843436964913,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      7
     ],
     "I_NM": 0.12985156402282705,
     "cells_NM": 328381,
     "bias": 0.011659026279376983,
     "allowance": 0.011659026279376983,
     "hw": 0.028614410838863805,
     "D_pc": 0.054579873633615314,
     "D_slope": -0.041593448914748754,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      1,
      5,
      8
     ],
     "I_NM": 0.1299214462055147,
     "cells_NM": 328196,
     "bias": 0.011728908462064647,
     "allowance": 0.011728908462064647,
     "hw": 0.028754175204239132,
     "D_pc": 0.05450999145092765,
     "D_slope": -0.04166333109743642,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.011767969868547112,
   "bias_sd": 7.96456961100933e-05,
   "bias_main": 0.011658336380501177,
   "SE_NM_main": 0.00026862219683712325,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_A19_c2.json <==
{
 "name": "A19",
 "ic": 2,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      1
     ],
     "I_NM": 0.045743943518921526,
     "cells_NM": 2730,
     "bias": 0.00020185909798453583,
     "allowance": 0.0003928488599237505,
     "hw": 0.001349131937555399,
     "D_pc": -0.00878878885196847,
     "D_slope": -0.026565301838123022,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      2
     ],
     "I_NM": 0.045659071872270474,
     "cells_NM": 2734,
     "bias": 0.00011698745133348343,
     "allowance": 0.00022734247583569767,
     "hw": 0.0010181191693792932,
     "D_pc": -0.008703917205317418,
     "D_slope": -0.02648043019147197,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      3
     ],
     "I_NM": 0.04552264298633091,
     "cells_NM": 2728,
     "bias": -1.9441434606082275e-05,
     "allowance": 3.786376175297475e-05,
     "hw": 0.0006391617412138474,
     "D_pc": -0.008567488319377852,
     "D_slope": -0.026344001305532404,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      4
     ],
     "I_NM": 0.04546300717929341,
     "cells_NM": 2711,
     "bias": -7.907724164357699e-05,
     "allowance": 0.00015497505896433958,
     "hw": 0.0008733843356365772,
     "D_pc": -0.008507852512340357,
     "D_slope": -0.02628436549849491,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      5
     ],
     "I_NM": 0.04587077946965756,
     "cells_NM": 2721,
     "bias": 0.0003286950487205731,
     "allowance": 0.000641806980467624,
     "hw": 0.0018470481786431459,
     "D_pc": -0.008915624802704507,
     "D_slope": -0.02669213778885906,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      6
     ],
     "I_NM": 0.04580180192038341,
     "cells_NM": 2715,
     "bias": 0.0002597174994464213,
     "allowance": 0.0005082427530603449,
     "hw": 0.0015799197238285877,
     "D_pc": -0.008846647253430356,
     "D_slope": -0.026623160239584907,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      7
     ],
     "I_NM": 0.04558598092005184,
     "cells_NM": 2695,
     "bias": 4.3896499114848275e-05,
     "allowance": 8.653881254070089e-05,
     "hw": 0.0007365118427892997,
     "D_pc": -0.008630826253098783,
     "D_slope": -0.026407339239253334,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      0,
      8
     ],
     "I_NM": 0.045619430175261044,
     "cells_NM": 2730,
     "bias": 7.73457543240541e-05,
     "allowance": 0.00015052673726142837,
     "hw": 0.0008644876922307546,
     "D_pc": -0.008664275508307989,
     "D_slope": -0.02644078849446254,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0001162478343342821,
   "bias_sd": 0.00013957013073488325,
   "bias_main": 6.480282086951394e-05,
   "SE_NM_main": 9.122924131922509e-05,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      1
     ],
     "I_NM": 0.06661508167815988,
     "cells_NM": 6733,
     "bias": 0.00040906748151259276,
     "allowance": 0.0007174021716472145,
     "hw": 0.0023576459848058838,
     "D_pc": -0.015882452582838817,
     "D_slope": -0.0430244871140885,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      2
     ],
     "I_NM": 0.06657392459827349,
     "cells_NM": 6678,
     "bias": 0.0003679104016262036,
     "allowance": 0.0006505369904765217,
     "hw": 0.0022239156224644983,
     "D_pc": -0.015841295502952428,
     "D_slope": -0.042983330034202114,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      3
     ],
     "I_NM": 0.06610775363911436,
     "cells_NM": 6681,
     "bias": -9.82605575329254e-05,
     "allowance": 0.0001736657182081699,
     "hw": 0.0012701730779277947,
     "D_pc": -0.015375124543793299,
     "D_slope": -0.042517159075042985,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      4
     ],
     "I_NM": 0.06648029660334842,
     "cells_NM": 6664,
     "bias": 0.0002742824067011318,
     "allowance": 0.00048600340010908826,
     "hw": 0.0018948484417296314,
     "D_pc": -0.015747667508027356,
     "D_slope": -0.04288970203927704,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      5
     ],
     "I_NM": 0.06630403100031224,
     "cells_NM": 6803,
     "bias": 9.801680366494647e-05,
     "allowance": 0.00017012824014048036,
     "hw": 0.0012630981217924156,
     "D_pc": -0.015571401904991171,
     "D_slope": -0.042713436436240856,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      6
     ],
     "I_NM": 0.06629442837958521,
     "cells_NM": 6775,
     "bias": 8.841418293792369e-05,
     "allowance": 0.00015409515455808162,
     "hw": 0.0012310319506276181,
     "D_pc": -0.015561799284264148,
     "D_slope": -0.042703833815513834,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      7
     ],
     "I_NM": 0.06616831996825567,
     "cells_NM": 6722,
     "bias": -3.769422839161596e-05,
     "allowance": 6.621443749601328e-05,
     "hw": 0.0010552705165034813,
     "D_pc": -0.015435690872934608,
     "D_slope": -0.042577725404184294,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      1,
      8
     ],
     "I_NM": 0.06615836771709205,
     "cells_NM": 6745,
     "bias": -4.764647955524115e-05,
     "allowance": 8.34113610953725e-05,
     "hw": 0.0010896643637021998,
     "D_pc": -0.015425738621770983,
     "D_slope": -0.04256777315302067,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00013176125137037697,
   "bias_sd": 0.0001963260510914271,
   "bias_main": 0.00014438818392947805,
   "SE_NM_main": 0.00014557381297974583,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      1
     ],
     "I_NM": 0.08110045028474033,
     "cells_NM": 15476,
     "bias": 0.000256784833086221,
     "allowance": 0.00038892714445212074,
     "hw": 0.0020553363439554345,
     "D_pc": -0.0157556643253162,
     "D_slope": -0.05254791498595289,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      2
     ],
     "I_NM": 0.08115422741975387,
     "cells_NM": 15561,
     "bias": 0.000310561968099754,
     "allowance": 0.0004678087868554871,
     "hw": 0.002213099628762167,
     "D_pc": -0.015809441460329733,
     "D_slope": -0.05260169212096642,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      3
     ],
     "I_NM": 0.08106299206633594,
     "cells_NM": 15455,
     "bias": 0.00021932661468182513,
     "allowance": 0.0003326441829920402,
     "hw": 0.0019427704210352734,
     "D_pc": -0.015718206106911804,
     "D_slope": -0.052510456767548494,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      4
     ],
     "I_NM": 0.08106011994494189,
     "cells_NM": 15591,
     "bias": 0.00021645449328777655,
     "allowance": 0.0003254244963546586,
     "hw": 0.00192833104776051,
     "D_pc": -0.015715333985517756,
     "D_slope": -0.052507584646154445,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      5
     ],
     "I_NM": 0.08104913243089662,
     "cells_NM": 15457,
     "bias": 0.0002054669792425079,
     "allowance": 0.0003115834892569312,
     "hw": 0.0019006490335650552,
     "D_pc": -0.015704346471472487,
     "D_slope": -0.05249659713210918,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      6
     ],
     "I_NM": 0.08094121892197315,
     "cells_NM": 15659,
     "bias": 9.755347031903394e-05,
     "allowance": 0.00014602805698180955,
     "hw": 0.001569538169014812,
     "D_pc": -0.015596432962549013,
     "D_slope": -0.0523886836231857,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      7
     ],
     "I_NM": 0.08117213778069754,
     "cells_NM": 15499,
     "bias": 0.0003284723290434277,
     "allowance": 0.0004967669780487739,
     "hw": 0.0022710160111487406,
     "D_pc": -0.015827351821273407,
     "D_slope": -0.0526196024819101,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      2,
      8
     ],
     "I_NM": 0.0810282300529277,
     "cells_NM": 15585,
     "bias": 0.00018456460127358465,
     "allowance": 0.0002775870551076563,
     "hw": 0.0018326561652665056,
     "D_pc": -0.015683444093503564,
     "D_slope": -0.052475694754140254,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00022739816112926636,
   "bias_sd": 7.305187075575971e-05,
   "bias_main": 0.000425867530323365,
   "SE_NM_main": 0.00012097640594577526,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      1
     ],
     "I_NM": 0.09075173784510682,
     "cells_NM": 33921,
     "bias": 0.0006957172860676542,
     "allowance": 0.0008898437597161417,
     "hw": 0.004499233849836178,
     "D_pc": -0.00718829877474271,
     "D_slope": -0.05542602092532389,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      2
     ],
     "I_NM": 0.09064611131165634,
     "cells_NM": 33995,
     "bias": 0.0005900907526171784,
     "allowance": 0.0007531012617458126,
     "hw": 0.00422574885389552,
     "D_pc": -0.007082672241292234,
     "D_slope": -0.05532039439187342,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      3
     ],
     "I_NM": 0.09070262114956407,
     "cells_NM": 33916,
     "bias": 0.0006466005905249039,
     "allowance": 0.0008271439208784491,
     "hw": 0.004373834172160793,
     "D_pc": -0.00713918207919996,
     "D_slope": -0.05537690422978114,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      4
     ],
     "I_NM": 0.09071120087794604,
     "cells_NM": 33970,
     "bias": 0.0006551803189068783,
     "allowance": 0.0008367869683866301,
     "hw": 0.004393120267177155,
     "D_pc": -0.007147761807581934,
     "D_slope": -0.05538548395816312,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      5
     ],
     "I_NM": 0.09084177424505313,
     "cells_NM": 34059,
     "bias": 0.000785753686013968,
     "allowance": 0.0010009310144573245,
     "hw": 0.0047214083593185435,
     "D_pc": -0.007278335174689024,
     "D_slope": -0.05551605732527021,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      6
     ],
     "I_NM": 0.09092793759341866,
     "cells_NM": 34021,
     "bias": 0.0008719170343794991,
     "allowance": 0.0011119306444134197,
     "hw": 0.004943407619230734,
     "D_pc": -0.007364498523054555,
     "D_slope": -0.05560222067363574,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      7
     ],
     "I_NM": 0.09067055629193632,
     "cells_NM": 34007,
     "bias": 0.000614535732897159,
     "allowance": 0.0007840223279758914,
     "hw": 0.004287590986355678,
     "D_pc": -0.007107117221572215,
     "D_slope": -0.0553448393721534,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      3,
      8
     ],
     "I_NM": 0.09083183754472124,
     "cells_NM": 33862,
     "bias": 0.0007758169856820762,
     "allowance": 0.0009940226726360688,
     "hw": 0.004707591675676032,
     "D_pc": -0.007268398474357132,
     "D_slope": -0.055506120624938315,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0007044515483861646,
   "bias_sd": 9.765951963279196e-05,
   "bias_main": 0.0008314707908002594,
   "SE_NM_main": 0.0001516869456059169,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      1
     ],
     "I_NM": 0.09673690563070814,
     "cells_NM": 69869,
     "bias": 0.0015956967705508251,
     "allowance": 0.001737363419103499,
     "hw": 0.008047633019079486,
     "D_pc": 0.0077143951863619525,
     "D_slope": -0.053731317329267586,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      2
     ],
     "I_NM": 0.09717807774391041,
     "cells_NM": 70150,
     "bias": 0.0020368688837530957,
     "allowance": 0.0022088195256573843,
     "hw": 0.008990545232187256,
     "D_pc": 0.007273223073159682,
     "D_slope": -0.05417248944246986,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      3
     ],
     "I_NM": 0.09715955635280515,
     "cells_NM": 70130,
     "bias": 0.002018347492647843,
     "allowance": 0.0021893587688679127,
     "hw": 0.008951623718608314,
     "D_pc": 0.007291744464264935,
     "D_slope": -0.054153968051364604,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      4
     ],
     "I_NM": 0.09689161110867595,
     "cells_NM": 70030,
     "bias": 0.0017504022485186344,
     "allowance": 0.0019014222454563695,
     "hw": 0.008375750671785226,
     "D_pc": 0.007559689708394143,
     "D_slope": -0.053886022807235395,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      5
     ],
     "I_NM": 0.0969819028461032,
     "cells_NM": 69907,
     "bias": 0.0018406939859458848,
     "allowance": 0.002003022199477525,
     "hw": 0.008578950579827539,
     "D_pc": 0.007469397970966893,
     "D_slope": -0.053976314544662646,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      6
     ],
     "I_NM": 0.09693783822508983,
     "cells_NM": 70018,
     "bias": 0.0017966293649325227,
     "allowance": 0.0019519721935666095,
     "hw": 0.008476850568005706,
     "D_pc": 0.007513462591980255,
     "D_slope": -0.053932249923649284,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      7
     ],
     "I_NM": 0.096971736302228,
     "cells_NM": 69769,
     "bias": 0.001830527442070684,
     "allowance": 0.001995899089469551,
     "hw": 0.00856470435981159,
     "D_pc": 0.007479564514842094,
     "D_slope": -0.053966148000787445,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      4,
      8
     ],
     "I_NM": 0.09715616355325807,
     "cells_NM": 70008,
     "bias": 0.0020149546931007567,
     "allowance": 0.0021894873930630894,
     "hw": 0.008951880966998668,
     "D_pc": 0.007295137263812021,
     "D_slope": -0.05415057525181752,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0018605151101900308,
   "bias_sd": 0.00015468420370883556,
   "bias_main": 0.0015509159300928221,
   "SE_NM_main": 0.00020754208011986076,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      1
     ],
     "I_NM": 0.10196224201942883,
     "cells_NM": 135851,
     "bias": 0.004474297343258549,
     "allowance": 0.004474297343258549,
     "hw": 0.015627658702736216,
     "D_pc": 0.027963677740825935,
     "D_slope": -0.050216641171313026,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      2
     ],
     "I_NM": 0.10212035123767293,
     "cells_NM": 136207,
     "bias": 0.0046324065615026555,
     "allowance": 0.0046324065615026555,
     "hw": 0.01594387713922443,
     "D_pc": 0.027805568522581828,
     "D_slope": -0.05037475038955713,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      3
     ],
     "I_NM": 0.10208058417267019,
     "cells_NM": 135638,
     "bias": 0.004592639496499906,
     "allowance": 0.004592639496499906,
     "hw": 0.01586434300921893,
     "D_pc": 0.027845335587584577,
     "D_slope": -0.05033498332455438,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      4
     ],
     "I_NM": 0.10188378732915382,
     "cells_NM": 135610,
     "bias": 0.004395842652983539,
     "allowance": 0.004395842652983539,
     "hw": 0.015470749322186197,
     "D_pc": 0.028042132431100944,
     "D_slope": -0.050138186481038016,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      5
     ],
     "I_NM": 0.10173648414075487,
     "cells_NM": 136003,
     "bias": 0.004248539464584589,
     "allowance": 0.004248539464584589,
     "hw": 0.015176142945388296,
     "D_pc": 0.028189435619499895,
     "D_slope": -0.049990883292639066,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      6
     ],
     "I_NM": 0.10194099566170145,
     "cells_NM": 136094,
     "bias": 0.004453050985531171,
     "allowance": 0.004453050985531171,
     "hw": 0.01558516598728146,
     "D_pc": 0.027984924098553313,
     "D_slope": -0.05019539481358565,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      7
     ],
     "I_NM": 0.10233117968138394,
     "cells_NM": 135655,
     "bias": 0.004843235005213664,
     "allowance": 0.004843235005213664,
     "hw": 0.016365534026646446,
     "D_pc": 0.02759474007887082,
     "D_slope": -0.05058557883326814,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      390181215,
      2,
      5,
      8
     ],
     "I_NM": 0.10178836891454424,
     "cells_NM": 136245,
     "bias": 0.004300424238373957,
     "allowance": 0.004300424238373957,
     "hw": 0.015279912492967031,
     "D_pc": 0.028137550845710527,
     "D_slope": -0.050042768066428434,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.004492554468493504,
   "bias_sd": 0.00019281998640112644,
   "bias_main": 0.004576974183319926,
   "SE_NM_main": 0.00019836805232152158,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_U14_c1.json <==
{
 "name": "U14",
 "ic": 1,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      1
     ],
     "I_NM": 0.06673833611347035,
     "cells_NM": 11396,
     "bias": 0.0002201004652842009,
     "allowance": 0.00030641399453613965,
     "hw": 0.001156380936060381,
     "D_pc": 0.0011052008614872988,
     "D_slope": -0.02971424057920813,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      2
     ],
     "I_NM": 0.06666773756502842,
     "cells_NM": 11385,
     "bias": 0.0001495019168422651,
     "allowance": 0.00020833095394840018,
     "hw": 0.0009602148548849018,
     "D_pc": 0.0011757994099292346,
     "D_slope": -0.029643642030766193,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      3
     ],
     "I_NM": 0.0667705642465819,
     "cells_NM": 11375,
     "bias": 0.00025232859839574573,
     "allowance": 0.00035192907371855,
     "hw": 0.0012474110944252015,
     "D_pc": 0.001072972728375754,
     "D_slope": -0.029746468712319674,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      4
     ],
     "I_NM": 0.06651439647688484,
     "cells_NM": 11382,
     "bias": -3.83917130131195e-06,
     "allowance": 5.351296142621164e-06,
     "hw": 0.0005542555392733439,
     "D_pc": 0.0013291404980728116,
     "D_slope": -0.029490300942622616,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      5
     ],
     "I_NM": 0.06690202964204772,
     "cells_NM": 11384,
     "bias": 0.00038379399386156976,
     "allowance": 0.0005348639944319926,
     "hw": 0.0016132809358520867,
     "D_pc": 0.0009415073329099299,
     "D_slope": -0.029877934107785498,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      6
     ],
     "I_NM": 0.06657760392844558,
     "cells_NM": 11330,
     "bias": 5.936828025943086e-05,
     "allowance": 8.313131211967084e-05,
     "hw": 0.0007098155712274432,
     "D_pc": 0.0012659330465120688,
     "D_slope": -0.02955350839418336,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      7
     ],
     "I_NM": 0.06662157178261019,
     "cells_NM": 11307,
     "bias": 0.00010333613442403689,
     "allowance": 0.00014499228554323384,
     "hw": 0.0008335375180745692,
     "D_pc": 0.0012219651923474628,
     "D_slope": -0.029597476248347965,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0,
      8
     ],
     "I_NM": 0.0667009816488715,
     "cells_NM": 11303,
     "bias": 0.00018274600068535207,
     "allowance": 0.0002565040520988331,
     "hw": 0.0010565610511857678,
     "D_pc": 0.0011425553260861476,
     "D_slope": -0.02967688611460928,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00016841702730641117,
   "bias_sd": 0.00012098525172103674,
   "bias_main": 3.928883999959609e-05,
   "SE_NM_main": 0.00010737021289442503,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 5,
     "undecided": 3
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      1
     ],
     "I_NM": 0.08899274020536829,
     "cells_NM": 26946,
     "bias": 0.00043021579435942314,
     "allowance": 0.000608618202367001,
     "hw": 0.0019612592205355654,
     "D_pc": 0.0021835857354839117,
     "D_slope": -0.036416608940515335,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      2
     ],
     "I_NM": 0.08902672455887206,
     "cells_NM": 27007,
     "bias": 0.00046420014786319186,
     "allowance": 0.0006552119686209084,
     "hw": 0.00205444675304338,
     "D_pc": 0.002149601381980143,
     "D_slope": -0.036450593294019104,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      3
     ],
     "I_NM": 0.08897415692783817,
     "cells_NM": 27016,
     "bias": 0.0004116325168292967,
     "allowance": 0.000580819941572875,
     "hw": 0.0019056626989473135,
     "D_pc": 0.002202169013014038,
     "D_slope": -0.03639802566298521,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      4
     ],
     "I_NM": 0.08892350158770945,
     "cells_NM": 27008,
     "bias": 0.00036097717670058316,
     "allowance": 0.0005094953338205802,
     "hw": 0.0017630134834427237,
     "D_pc": 0.0022528243531427516,
     "D_slope": -0.036347370322856495,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      5
     ],
     "I_NM": 0.08898597747776371,
     "cells_NM": 26974,
     "bias": 0.00042345306675484196,
     "allowance": 0.0005984292616851255,
     "hw": 0.0019408813391718145,
     "D_pc": 0.002190348463088493,
     "D_slope": -0.036409846212910754,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      6
     ],
     "I_NM": 0.08896340244059786,
     "cells_NM": 26980,
     "bias": 0.0004008780295889913,
     "allowance": 0.0005663999439559803,
     "hw": 0.0018768227037135239,
     "D_pc": 0.0022129235002543435,
     "D_slope": -0.036387271175744904,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      7
     ],
     "I_NM": 0.08901412778074658,
     "cells_NM": 27036,
     "bias": 0.00045160336973770754,
     "allowance": 0.0006367480564581082,
     "hw": 0.0020175189287177796,
     "D_pc": 0.0021621981601056273,
     "D_slope": -0.03643799651589362,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1,
      8
     ],
     "I_NM": 0.08879137331803832,
     "cells_NM": 26862,
     "bias": 0.00022884890702945526,
     "allowance": 0.0003247606409039846,
     "hw": 0.0013935440976095325,
     "D_pc": 0.0023849526228138795,
     "D_slope": -0.03621524205318537,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00039647612610793637,
   "bias_sd": 7.473747345807523e-05,
   "bias_main": 0.00035344025783201616,
   "SE_NM_main": 0.00013914530859950177,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      1
     ],
     "I_NM": 0.10607859625329041,
     "cells_NM": 59176,
     "bias": 0.0011346155956455384,
     "allowance": 0.001537778400323765,
     "hw": 0.004151225378033944,
     "D_pc": 0.005934225223178186,
     "D_slope": -0.040339209767036546,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      2
     ],
     "I_NM": 0.10587737489879068,
     "cells_NM": 59006,
     "bias": 0.0009333942411458018,
     "allowance": 0.0012687017985055205,
     "hw": 0.003613072174397455,
     "D_pc": 0.006135446577677922,
     "D_slope": -0.04013798841253681,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      3
     ],
     "I_NM": 0.10577035475335528,
     "cells_NM": 59160,
     "bias": 0.0008263740957104027,
     "allowance": 0.0011203124002410654,
     "hw": 0.0033162933778685443,
     "D_pc": 0.006242466723113321,
     "D_slope": -0.04003096826710141,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      4
     ],
     "I_NM": 0.10607939307720038,
     "cells_NM": 59301,
     "bias": 0.0011354124195555038,
     "allowance": 0.0015356146150252116,
     "hw": 0.004146897807436837,
     "D_pc": 0.00593342839926822,
     "D_slope": -0.04034000659094651,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      5
     ],
     "I_NM": 0.10623484620152546,
     "cells_NM": 59247,
     "bias": 0.0012908655438805816,
     "allowance": 0.001747452009652038,
     "hw": 0.00457057259669049,
     "D_pc": 0.005777975274943142,
     "D_slope": -0.04049545971527159,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      6
     ],
     "I_NM": 0.10626387201659426,
     "cells_NM": 59155,
     "bias": 0.0013198913589493877,
     "allowance": 0.0017895232298506928,
     "hw": 0.004654715037087799,
     "D_pc": 0.005748949459874336,
     "D_slope": -0.040524485530340396,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      7
     ],
     "I_NM": 0.10615827424559754,
     "cells_NM": 59264,
     "bias": 0.001214293587952664,
     "allowance": 0.0016433245922409475,
     "hw": 0.004362317761868309,
     "D_pc": 0.00585454723087106,
     "D_slope": -0.04041888775934367,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2,
      8
     ],
     "I_NM": 0.106035670327433,
     "cells_NM": 59099,
     "bias": 0.0010916896697881207,
     "allowance": 0.0014815273792452772,
     "hw": 0.004038723335876968,
     "D_pc": 0.005977151149035603,
     "D_slope": -0.04029628384117913,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0011183170640785,
   "bias_sd": 0.00016916210569723985,
   "bias_main": 0.0011249749699859812,
   "SE_NM_main": 0.0001653614568127246,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      1
     ],
     "I_NM": 0.1186361016909494,
     "cells_NM": 121474,
     "bias": 0.0023565599928478953,
     "allowance": 0.0029930837751003304,
     "hw": 0.007284260128408213,
     "D_pc": 0.013282714892976076,
     "D_slope": -0.04128802300272719,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      2
     ],
     "I_NM": 0.11881472452049202,
     "cells_NM": 121584,
     "bias": 0.0025351828223905137,
     "allowance": 0.0032170407434573664,
     "hw": 0.007732174065122285,
     "D_pc": 0.013104092063433458,
     "D_slope": -0.041466645832269805,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      3
     ],
     "I_NM": 0.11881324127462278,
     "cells_NM": 121586,
     "bias": 0.0025336995765212755,
     "allowance": 0.003215105679630755,
     "hw": 0.007728303937469062,
     "D_pc": 0.013105575309302696,
     "D_slope": -0.04146516258640057,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      4
     ],
     "I_NM": 0.11867075183863562,
     "cells_NM": 121782,
     "bias": 0.002391210140534117,
     "allowance": 0.003029412035705656,
     "hw": 0.007356916649618864,
     "D_pc": 0.013248064745289855,
     "D_slope": -0.04132267315041341,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      5
     ],
     "I_NM": 0.11864487478982255,
     "cells_NM": 121713,
     "bias": 0.0023653330917210447,
     "allowance": 0.002998327344295033,
     "hw": 0.007294747266797618,
     "D_pc": 0.013273941794102927,
     "D_slope": -0.041296796101600336,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      6
     ],
     "I_NM": 0.11879202791650556,
     "cells_NM": 121150,
     "bias": 0.002512486218404053,
     "allowance": 0.0031996610499914926,
     "hw": 0.007697414678190537,
     "D_pc": 0.013126788667419918,
     "D_slope": -0.041443949228283344,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      7
     ],
     "I_NM": 0.11852043545983904,
     "cells_NM": 121550,
     "bias": 0.002240893761737528,
     "allowance": 0.0028443956728068653,
     "hw": 0.006986883923821283,
     "D_pc": 0.013398381124086443,
     "D_slope": -0.04117235677161682,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3,
      8
     ],
     "I_NM": 0.11866882363025333,
     "cells_NM": 121249,
     "bias": 0.002389281932151821,
     "allowance": 0.0030402754901239903,
     "hw": 0.0073786435584555325,
     "D_pc": 0.01324999295367215,
     "D_slope": -0.04132074494203111,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.002415580942038531,
   "bias_sd": 0.00010382454838859675,
   "bias_main": 0.0024213013208158607,
   "SE_NM_main": 0.0001991867322338497,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      1
     ],
     "I_NM": 0.12934658365105633,
     "cells_NM": 234825,
     "bias": 0.005723643712471027,
     "allowance": 0.006726003444320951,
     "hw": 0.015265683077455334,
     "D_pc": 0.022850975930988872,
     "D_slope": -0.041047097675127944,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      2
     ],
     "I_NM": 0.12923911221662543,
     "cells_NM": 235297,
     "bias": 0.005616172278040121,
     "allowance": 0.006586472092516663,
     "hw": 0.014986620373846758,
     "D_pc": 0.022958447365419778,
     "D_slope": -0.04093962624069704,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      3
     ],
     "I_NM": 0.12912104279257797,
     "cells_NM": 234846,
     "bias": 0.005498102853992659,
     "allowance": 0.006460386740487044,
     "hw": 0.01473444966978752,
     "D_pc": 0.02307651678946724,
     "D_slope": -0.040821556816649576,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      4
     ],
     "I_NM": 0.12912012255987193,
     "cells_NM": 234930,
     "bias": 0.005497182621286623,
     "allowance": 0.006456995901593761,
     "hw": 0.014727667992000953,
     "D_pc": 0.023077437022173276,
     "D_slope": -0.04082063658394354,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      5
     ],
     "I_NM": 0.12927678229370976,
     "cells_NM": 235090,
     "bias": 0.00565384235512445,
     "allowance": 0.006636488766235215,
     "hw": 0.015086653721283863,
     "D_pc": 0.02292077728833545,
     "D_slope": -0.04097729631778137,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      6
     ],
     "I_NM": 0.12901850417949134,
     "cells_NM": 234815,
     "bias": 0.005395564240906037,
     "allowance": 0.006340738695201669,
     "hw": 0.01449515357921677,
     "D_pc": 0.023179055402553862,
     "D_slope": -0.040719018203562954,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      7
     ],
     "I_NM": 0.12895024862642046,
     "cells_NM": 235168,
     "bias": 0.005327308687835153,
     "allowance": 0.0062511290018175195,
     "hw": 0.014315934192448471,
     "D_pc": 0.023247310955624746,
     "D_slope": -0.04065076265049207,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4,
      8
     ],
     "I_NM": 0.12923913393581898,
     "cells_NM": 234869,
     "bias": 0.005616193997233676,
     "allowance": 0.006598500088741535,
     "hw": 0.015010676366296502,
     "D_pc": 0.022958425646226223,
     "D_slope": -0.04093964795989059,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.005541001343361218,
   "bias_sd": 0.00013521031033033172,
   "bias_main": 0.005718643061475515,
   "SE_NM_main": 0.0002794854669437188,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      1
     ],
     "I_NM": 0.1405516685836119,
     "cells_NM": 429207,
     "bias": 0.012197750148864372,
     "allowance": 0.013240765822451876,
     "hw": 0.028528029999391857,
     "D_pc": 0.03547106383092379,
     "D_slope": -0.03915274700204496,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      2
     ],
     "I_NM": 0.140456596949889,
     "cells_NM": 428759,
     "bias": 0.012102678515141463,
     "allowance": 0.013151291848410246,
     "hw": 0.028349082051308597,
     "D_pc": 0.0355661354646467,
     "D_slope": -0.03905767536832205,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      3
     ],
     "I_NM": 0.14056080819360872,
     "cells_NM": 427701,
     "bias": 0.012206889758861195,
     "allowance": 0.01329734462573504,
     "hw": 0.028641187605958185,
     "D_pc": 0.03546192422092697,
     "D_slope": -0.039161886612041785,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      4
     ],
     "I_NM": 0.14064494594026833,
     "cells_NM": 428591,
     "bias": 0.012291027505520802,
     "allowance": 0.013361195272514323,
     "hw": 0.028768888899516752,
     "D_pc": 0.03537778647426736,
     "D_slope": -0.03924602435870139,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      5
     ],
     "I_NM": 0.1401916517403805,
     "cells_NM": 428891,
     "bias": 0.01183773330563298,
     "allowance": 0.012859431997782306,
     "hw": 0.027765362350052718,
     "D_pc": 0.035831080674155184,
     "D_slope": -0.03879273015881357,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      6
     ],
     "I_NM": 0.14064020483034056,
     "cells_NM": 428425,
     "bias": 0.012286286395593038,
     "allowance": 0.013361216366920609,
     "hw": 0.028768931088329324,
     "D_pc": 0.03538252758419513,
     "D_slope": -0.03924128324877363,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      7
     ],
     "I_NM": 0.14038236922580438,
     "cells_NM": 428828,
     "bias": 0.012028450791056855,
     "allowance": 0.013068529692929839,
     "hw": 0.028183557740347785,
     "D_pc": 0.03564036318873131,
     "D_slope": -0.038983447644237446,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5,
      8
     ],
     "I_NM": 0.14051176336467464,
     "cells_NM": 428559,
     "bias": 0.012157844929927109,
     "allowance": 0.013217403474463213,
     "hw": 0.02848130530341453,
     "D_pc": 0.035510969049861056,
     "D_slope": -0.0391128417831077,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.012138582668824727,
   "bias_sd": 0.00015001046685771035,
   "bias_main": 0.011850601753305767,
   "SE_NM_main": 0.0002722767452399443,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "6": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      1
     ],
     "I_NM": 0.156206856701683,
     "cells_NM": 736876,
     "bias": 0.024906695746989893,
     "allowance": 0.02533487908003761,
     "hw": 0.053140349529807625,
     "D_pc": 0.05037927062342904,
     "D_slope": -0.03710686249967657,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      2
     ],
     "I_NM": 0.1562990430774498,
     "cells_NM": 737144,
     "bias": 0.024998882122756694,
     "allowance": 0.025419405301839997,
     "hw": 0.0533094019734124,
     "D_pc": 0.05028708424766224,
     "D_slope": -0.03719904887544337,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      3
     ],
     "I_NM": 0.15639318972095317,
     "cells_NM": 736236,
     "bias": 0.025093028766260073,
     "allowance": 0.0255466034716825,
     "hw": 0.053563798313097405,
     "D_pc": 0.05019293760415886,
     "D_slope": -0.03729319551894675,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      4
     ],
     "I_NM": 0.15596247534679009,
     "cells_NM": 736722,
     "bias": 0.024662314392096985,
     "allowance": 0.025091540335038104,
     "hw": 0.05265367203980861,
     "D_pc": 0.05062365197832195,
     "D_slope": -0.03686248114478366,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      5
     ],
     "I_NM": 0.15631121780621804,
     "cells_NM": 735905,
     "bias": 0.025011056851524938,
     "allowance": 0.025474602831505978,
     "hw": 0.05341979703274436,
     "D_pc": 0.050274909518894,
     "D_slope": -0.03721122360421161,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      6
     ],
     "I_NM": 0.1563221637726997,
     "cells_NM": 736695,
     "bias": 0.025022002818006595,
     "allowance": 0.0254584218438023,
     "hw": 0.05338743505733701,
     "D_pc": 0.05026396355241234,
     "D_slope": -0.03722216957069327,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      7
     ],
     "I_NM": 0.15613239087495323,
     "cells_NM": 736507,
     "bias": 0.02483222992026013,
     "allowance": 0.02527178824281569,
     "hw": 0.05301416785536379,
     "D_pc": 0.050453736450158805,
     "D_slope": -0.037032396672946805,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6,
      8
     ],
     "I_NM": 0.1560978437557008,
     "cells_NM": 735829,
     "bias": 0.024797682801007692,
     "allowance": 0.02525988287686203,
     "hw": 0.05299035712345646,
     "D_pc": 0.05048828356941124,
     "D_slope": -0.03699784955369437,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.024915486677362875,
   "bias_sd": 0.0001433966862640448,
   "bias_main": 0.024614757128217146,
   "SE_NM_main": 0.000384910554612586,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  },
  "7": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      1
     ],
     "I_NM": 0.18213412086065794,
     "cells_NM": 1190813,
     "bias": 0.048960652632766166,
     "allowance": 0.048960652632766166,
     "hw": 0.1010976633689351,
     "D_pc": 0.06579088811426267,
     "D_slope": -0.03557545797669756,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      2
     ],
     "I_NM": 0.18215502012129292,
     "cells_NM": 1190658,
     "bias": 0.04898155189340114,
     "allowance": 0.04898155189340114,
     "hw": 0.10113946189020505,
     "D_pc": 0.0657699888536277,
     "D_slope": -0.03559635723733254,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      3
     ],
     "I_NM": 0.18231595751113616,
     "cells_NM": 1191904,
     "bias": 0.049142489283244384,
     "allowance": 0.049142489283244384,
     "hw": 0.10146133666989153,
     "D_pc": 0.06560905146378446,
     "D_slope": -0.03575729462717578,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      4
     ],
     "I_NM": 0.18242674143995963,
     "cells_NM": 1191489,
     "bias": 0.04925327321206785,
     "allowance": 0.04925327321206785,
     "hw": 0.10168290452753846,
     "D_pc": 0.06549826753496099,
     "D_slope": -0.035868078555999244,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      5
     ],
     "I_NM": 0.18229300619031719,
     "cells_NM": 1191289,
     "bias": 0.04911953796242541,
     "allowance": 0.04911953796242541,
     "hw": 0.10141543402825358,
     "D_pc": 0.06563200278460343,
     "D_slope": -0.0357343433063568,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      6
     ],
     "I_NM": 0.1826155186301719,
     "cells_NM": 1191019,
     "bias": 0.04944205040228011,
     "allowance": 0.04944205040228011,
     "hw": 0.10206045890796299,
     "D_pc": 0.06530949034474873,
     "D_slope": -0.03605685574621151,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      7
     ],
     "I_NM": 0.18232657034109323,
     "cells_NM": 1191029,
     "bias": 0.04915310211320145,
     "allowance": 0.04915310211320145,
     "hw": 0.10148256232980567,
     "D_pc": 0.06559843863382739,
     "D_slope": -0.03576790745713285,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7,
      8
     ],
     "I_NM": 0.1821888838258463,
     "cells_NM": 1191345,
     "bias": 0.049015415597954526,
     "allowance": 0.049015415597954526,
     "hw": 0.10120718929931181,
     "D_pc": 0.06573612514907431,
     "D_slope": -0.03563022094188592,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.04913350913716763,
   "bias_sd": 0.00015906751774994092,
   "bias_main": 0.04980756681459608,
   "SE_NM_main": 0.00044673686144072516,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_U14_c2.json <==
{
 "name": "U14",
 "ic": 2,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      1
     ],
     "I_NM": 0.039348994472169,
     "cells_NM": 2608,
     "bias": 7.251211259906576e-05,
     "allowance": 0.0001287312428426666,
     "hw": 0.0007102095498966927,
     "D_pc": -0.004750828300321759,
     "D_slope": -0.0176312498360211,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      2
     ],
     "I_NM": 0.0391823609087627,
     "cells_NM": 2676,
     "bias": -9.412145080722745e-05,
     "allowance": 0.00016284839956556916,
     "hw": 0.0007784438633424978,
     "D_pc": -0.004584194736915466,
     "D_slope": -0.017464616272614808,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      3
     ],
     "I_NM": 0.03932773097998776,
     "cells_NM": 2615,
     "bias": 5.124862041783196e-05,
     "allowance": 9.073847515662025e-05,
     "hw": 0.0006342240145246,
     "D_pc": -0.004729564808140525,
     "D_slope": -0.017609986343839867,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      4
     ],
     "I_NM": 0.0393510727172135,
     "cells_NM": 2659,
     "bias": 7.459035764356692e-05,
     "allowance": 0.00012988091609240874,
     "hw": 0.0007125088963961771,
     "D_pc": -0.00475290654536626,
     "D_slope": -0.017633328081065602,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      5
     ],
     "I_NM": 0.039284143166403496,
     "cells_NM": 2688,
     "bias": 7.660806833564848e-06,
     "allowance": 1.3195511770612072e-05,
     "hw": 0.0004791380877525837,
     "D_pc": -0.004685976994556258,
     "D_slope": -0.0175663985302556,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      6
     ],
     "I_NM": 0.03918796536111735,
     "cells_NM": 2668,
     "bias": -8.851699845258132e-05,
     "allowance": 0.00015361083314672095,
     "hw": 0.0007599687305048014,
     "D_pc": -0.004589799189270112,
     "D_slope": -0.017470220724969454,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      7
     ],
     "I_NM": 0.03936605590392794,
     "cells_NM": 2688,
     "bias": 8.957354435801257e-05,
     "allowance": 0.00015428776427738028,
     "hw": 0.0007613225927661201,
     "D_pc": -0.004767889732080706,
     "D_slope": -0.017648311267780048,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0,
      8
     ],
     "I_NM": 0.03935453969142344,
     "cells_NM": 2658,
     "bias": 7.805733185350938e-05,
     "allowance": 0.0001359689414904998,
     "hw": 0.0007246849471923591,
     "D_pc": -0.004756373519576203,
     "D_slope": -0.017636795055275545,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 2.3875540555717834e-05,
   "bias_sd": 7.536291140729122e-05,
   "bias_main": 6.861118763645813e-05,
   "SE_NM_main": 9.107574046792373e-05,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      1
     ],
     "I_NM": 0.059004656939158906,
     "cells_NM": 5404,
     "bias": 5.940935576675965e-05,
     "allowance": 0.00010517566739833264,
     "hw": 0.000886810156001068,
     "D_pc": -0.010160979169027279,
     "D_slope": -0.027534415254160324,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      2
     ],
     "I_NM": 0.059153441225548775,
     "cells_NM": 5371,
     "bias": 0.00020819364215662883,
     "allowance": 0.0003708412911026751,
     "hw": 0.001418141403409753,
     "D_pc": -0.010309763455417148,
     "D_slope": -0.027683199540550193,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      3
     ],
     "I_NM": 0.0589982226346617,
     "cells_NM": 5422,
     "bias": 5.297505126955482e-05,
     "allowance": 9.347331528879214e-05,
     "hw": 0.0008634054517819871,
     "D_pc": -0.010154544864530074,
     "D_slope": -0.02752798094966312,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      4
     ],
     "I_NM": 0.05908318990090322,
     "cells_NM": 5383,
     "bias": 0.000137942317511075,
     "allowance": 0.0002451596046123824,
     "hw": 0.0011667780304291677,
     "D_pc": -0.010239512130771594,
     "D_slope": -0.02761294821590464,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      5
     ],
     "I_NM": 0.0589696586880315,
     "cells_NM": 5428,
     "bias": 2.4411104639354697e-05,
     "allowance": 4.302524651523699e-05,
     "hw": 0.0007625093142348768,
     "D_pc": -0.010125980917899874,
     "D_slope": -0.02749941700303292,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      6
     ],
     "I_NM": 0.0590566733788922,
     "cells_NM": 5395,
     "bias": 0.00011142579550005305,
     "allowance": 0.00019759232354939898,
     "hw": 0.0010716434683032006,
     "D_pc": -0.010212995608760572,
     "D_slope": -0.027586431693893618,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      7
     ],
     "I_NM": 0.05903918112671924,
     "cells_NM": 5340,
     "bias": 9.393354332709603e-05,
     "allowance": 0.00016828880318545464,
     "hw": 0.001013036427575312,
     "D_pc": -0.010195503356587615,
     "D_slope": -0.02756893944172066,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1,
      8
     ],
     "I_NM": 0.05893338590258779,
     "cells_NM": 5391,
     "bias": -1.1861680804359231e-05,
     "allowance": 2.1050027871508954e-05,
     "hw": 0.0007185588769474207,
     "D_pc": -0.01008970813245616,
     "D_slope": -0.027463144217589205,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 8.455364117077036e-05,
   "bias_sd": 6.916830125399102e-05,
   "bias_main": 2.853862157203846e-05,
   "SE_NM_main": 0.00012013429197190645,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      1
     ],
     "I_NM": 0.07777419933405305,
     "cells_NM": 10810,
     "bias": 0.00024477993102078877,
     "allowance": 0.00040928744247925597,
     "hw": 0.0015605093005537354,
     "D_pc": -0.014405690046784991,
     "D_slope": -0.03671693952445723,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      2
     ],
     "I_NM": 0.07770228211993668,
     "cells_NM": 10832,
     "bias": 0.00017286271690442057,
     "allowance": 0.0002884502961639034,
     "hw": 0.0013188350079230303,
     "D_pc": -0.014333772832668623,
     "D_slope": -0.03664502231034086,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      3
     ],
     "I_NM": 0.07779602714716916,
     "cells_NM": 10860,
     "bias": 0.00026660774413689303,
     "allowance": 0.0004437325023272874,
     "hw": 0.0016293994202497982,
     "D_pc": -0.014427517859901096,
     "D_slope": -0.036738767337573336,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      4
     ],
     "I_NM": 0.07752270520495586,
     "cells_NM": 10715,
     "bias": -6.714198076407385e-06,
     "allowance": 1.1326097081760474e-05,
     "hw": 0.0007645866097587444,
     "D_pc": -0.014154195917687795,
     "D_slope": -0.036465445395360035,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      5
     ],
     "I_NM": 0.07768759951268933,
     "cells_NM": 10815,
     "bias": 0.00015818010965706897,
     "allowance": 0.0002643648157236728,
     "hw": 0.001270664047042569,
     "D_pc": -0.014319090225421272,
     "D_slope": -0.03663033970309351,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      6
     ],
     "I_NM": 0.07784413558948167,
     "cells_NM": 10739,
     "bias": 0.00031471618644940413,
     "allowance": 0.000529704355160907,
     "hw": 0.0018013431259170374,
     "D_pc": -0.014475626302213607,
     "D_slope": -0.03678687577988585,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      7
     ],
     "I_NM": 0.07747823360302064,
     "cells_NM": 10755,
     "bias": -5.118580001162165e-05,
     "allowance": 8.602355511018701e-05,
     "hw": 0.0009139815258155975,
     "D_pc": -0.014109724315752581,
     "D_slope": -0.03642097379342482,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2,
      8
     ],
     "I_NM": 0.0775879622676765,
     "cells_NM": 10799,
     "bias": 5.8542864644239856e-05,
     "allowance": 9.798706162094966e-05,
     "hw": 0.0009379085388371228,
     "D_pc": -0.014219452980408442,
     "D_slope": -0.03653070245808068,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00014472369434059829,
   "bias_sd": 0.000132814801141034,
   "bias_main": 2.535229030486974e-06,
   "SE_NM_main": 0.0001309158023952715,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      1
     ],
     "I_NM": 0.09299320070856076,
     "cells_NM": 21063,
     "bias": 0.00037427052855365517,
     "allowance": 0.0005688243915899733,
     "hw": 0.002159878464408248,
     "D_pc": -0.014968648515507776,
     "D_slope": -0.042149988710378575,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      2
     ],
     "I_NM": 0.09332832154017545,
     "cells_NM": 21088,
     "bias": 0.0007093913601683433,
     "allowance": 0.0010768700787987958,
     "hw": 0.003175969838825893,
     "D_pc": -0.015303769347122465,
     "D_slope": -0.04248510954199326,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      3
     ],
     "I_NM": 0.09313915209615509,
     "cells_NM": 20928,
     "bias": 0.0005202219161479782,
     "allowance": 0.0007957446473494399,
     "hw": 0.002613718975927181,
     "D_pc": -0.0151145999031021,
     "D_slope": -0.0422959400979729,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      4
     ],
     "I_NM": 0.09292752133466387,
     "cells_NM": 21005,
     "bias": 0.00030859115465675657,
     "allowance": 0.0004702985023981001,
     "hw": 0.0019628266860245015,
     "D_pc": -0.014902969141610878,
     "D_slope": -0.042084309336481676,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      5
     ],
     "I_NM": 0.09297098851939722,
     "cells_NM": 21090,
     "bias": 0.00035205833939011555,
     "allowance": 0.0005343808231653097,
     "hw": 0.0020909913275589205,
     "D_pc": -0.014946436326344237,
     "D_slope": -0.042127776521215035,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      6
     ],
     "I_NM": 0.0930452502458401,
     "cells_NM": 21081,
     "bias": 0.00042632006583298576,
     "allowance": 0.0006473771617781671,
     "hw": 0.0023169840047846356,
     "D_pc": -0.015020698052787107,
     "D_slope": -0.042202038247657905,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      7
     ],
     "I_NM": 0.09303971974503611,
     "cells_NM": 20990,
     "bias": 0.00042078956502900056,
     "allowance": 0.0006417491927445624,
     "hw": 0.0023057280667174262,
     "D_pc": -0.015015167551983122,
     "D_slope": -0.04219650774685392,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3,
      8
     ],
     "I_NM": 0.09294874487316562,
     "cells_NM": 21060,
     "bias": 0.0003298146931585144,
     "allowance": 0.0005013308621742813,
     "hw": 0.0020248914055768638,
     "D_pc": -0.014924192680112636,
     "D_slope": -0.042105532874983434,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0004301822028671687,
   "bias_sd": 0.00013107005466853945,
   "bias_main": 0.0001336119609605113,
   "SE_NM_main": 0.0001572943099143388,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      1
     ],
     "I_NM": 0.10436704227027782,
     "cells_NM": 39390,
     "bias": 0.0007519446214729886,
     "allowance": 0.0010266458934454767,
     "hw": 0.003435120249273769,
     "D_pc": -0.01154398718691299,
     "D_slope": -0.043947417171557576,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      2
     ],
     "I_NM": 0.10427258020574648,
     "cells_NM": 39502,
     "bias": 0.0006574825569416465,
     "allowance": 0.0008951296621012037,
     "hw": 0.003172087786585223,
     "D_pc": -0.011449525122381649,
     "D_slope": -0.043852955107026234,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      3
     ],
     "I_NM": 0.10437224959754765,
     "cells_NM": 39322,
     "bias": 0.000757151948742818,
     "allowance": 0.001035543253226915,
     "hw": 0.0034529149688366455,
     "D_pc": -0.01154919451418282,
     "D_slope": -0.043952624498827406,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      4
     ],
     "I_NM": 0.10408050667628466,
     "cells_NM": 39416,
     "bias": 0.00046540902747982393,
     "allowance": 0.0006350136365401088,
     "hw": 0.002651855735463033,
     "D_pc": -0.011257451592919826,
     "D_slope": -0.04366088157756441,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      5
     ],
     "I_NM": 0.10454054770536736,
     "cells_NM": 39477,
     "bias": 0.0009254500565625268,
     "allowance": 0.0012607519325666258,
     "hw": 0.003903332327516067,
     "D_pc": -0.011717492622002529,
     "D_slope": -0.044120922606647114,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      6
     ],
     "I_NM": 0.10424908844848346,
     "cells_NM": 39495,
     "bias": 0.0006339907996786298,
     "allowance": 0.0008632997900168809,
     "hw": 0.003108428042416577,
     "D_pc": -0.011426033365118632,
     "D_slope": -0.04382946334976322,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      7
     ],
     "I_NM": 0.10423993766849016,
     "cells_NM": 39419,
     "bias": 0.0006248400196853243,
     "allowance": 0.000852479673727815,
     "hw": 0.0030867878098384456,
     "D_pc": -0.011416882585125326,
     "D_slope": -0.04382031256976991,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4,
      8
     ],
     "I_NM": 0.1041763849661379,
     "cells_NM": 39264,
     "bias": 0.0005612873173330701,
     "allowance": 0.0007687966566364229,
     "hw": 0.0029194217756556614,
     "D_pc": -0.011353329882773072,
     "D_slope": -0.04375675986741766,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0006721945434871035,
   "bias_sd": 0.00013974224870238962,
   "bias_main": 0.0004707241093317993,
   "SE_NM_main": 0.0001740916980710878,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      1
     ],
     "I_NM": 0.11277647712134886,
     "cells_NM": 71468,
     "bias": 0.0015607681795530848,
     "allowance": 0.0018943106378045296,
     "hw": 0.005379124155008231,
     "D_pc": -0.004792697825519471,
     "D_slope": -0.04310738620985101,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      2
     ],
     "I_NM": 0.11293733450569121,
     "cells_NM": 71457,
     "bias": 0.0017216255638954348,
     "allowance": 0.002089865556038651,
     "hw": 0.005770233991476474,
     "D_pc": -0.004953555209861821,
     "D_slope": -0.04326824359419336,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      3
     ],
     "I_NM": 0.11283841465810873,
     "cells_NM": 71389,
     "bias": 0.0016227057163129555,
     "allowance": 0.001971663933360911,
     "hw": 0.005533830746120994,
     "D_pc": -0.0048546353622793414,
     "D_slope": -0.04316932374661088,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      4
     ],
     "I_NM": 0.1127611633368879,
     "cells_NM": 71111,
     "bias": 0.0015454543950921273,
     "allowance": 0.0018851409723486692,
     "hw": 0.00536078482409651,
     "D_pc": -0.004777384041058513,
     "D_slope": -0.04309207242539005,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      5
     ],
     "I_NM": 0.11291554163245365,
     "cells_NM": 71079,
     "bias": 0.0016998326906578765,
     "allowance": 0.0020743846624228656,
     "hw": 0.005739272204244903,
     "D_pc": -0.0049317623366242624,
     "D_slope": -0.0432464507209558,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      6
     ],
     "I_NM": 0.11313199032297838,
     "cells_NM": 71221,
     "bias": 0.0019162813811826052,
     "allowance": 0.0023338644962182555,
     "hw": 0.006258231871835683,
     "D_pc": -0.005148211027148991,
     "D_slope": -0.04346289941148053,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      7
     ],
     "I_NM": 0.11277697093941441,
     "cells_NM": 71741,
     "bias": 0.0015612619976186348,
     "allowance": 0.0018876991808789675,
     "hw": 0.0053659012411571075,
     "D_pc": -0.004793191643585021,
     "D_slope": -0.04310788002791656,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5,
      8
     ],
     "I_NM": 0.11294356209710088,
     "cells_NM": 71556,
     "bias": 0.0017278531553051035,
     "allowance": 0.00209452331802113,
     "hw": 0.005779549515441432,
     "D_pc": -0.0049597828012714895,
     "D_slope": -0.04327447118560303,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0016694728849522278,
   "bias_sd": 0.0001248189388700775,
   "bias_main": 0.0016713773853582747,
   "SE_NM_main": 0.00019109066506062418,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "6": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      1
     ],
     "I_NM": 0.11946014666647642,
     "cells_NM": 124573,
     "bias": 0.0034275893065374152,
     "allowance": 0.0037142650146347825,
     "hw": 0.009372982913296475,
     "D_pc": 0.005210072854116329,
     "D_slope": -0.040227223000544654,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      2
     ],
     "I_NM": 0.11933475634610247,
     "cells_NM": 124807,
     "bias": 0.0033021989861634626,
     "allowance": 0.0035716782355170633,
     "hw": 0.009087809355061037,
     "D_pc": 0.005335463174490282,
     "D_slope": -0.0401018326801707,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      3
     ],
     "I_NM": 0.11949776738821605,
     "cells_NM": 124551,
     "bias": 0.0034652100282770437,
     "allowance": 0.0037556955153886734,
     "hw": 0.009455843914804257,
     "D_pc": 0.005172452132376701,
     "D_slope": -0.04026484372228428,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      4
     ],
     "I_NM": 0.11940912542224247,
     "cells_NM": 124840,
     "bias": 0.0033765680623034644,
     "allowance": 0.0036511508800582287,
     "hw": 0.009246754644143367,
     "D_pc": 0.00526109409835028,
     "D_slope": -0.0401762017563107,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      5
     ],
     "I_NM": 0.1194291996438821,
     "cells_NM": 124505,
     "bias": 0.0033966422839430965,
     "allowance": 0.003682739931681832,
     "hw": 0.009309932747390573,
     "D_pc": 0.005241019876710648,
     "D_slope": -0.040196275977950335,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      6
     ],
     "I_NM": 0.11915013150233555,
     "cells_NM": 124537,
     "bias": 0.003117574142396551,
     "allowance": 0.003379297466860412,
     "hw": 0.008703047817747734,
     "D_pc": 0.005520088018257194,
     "D_slope": -0.03991720783640379,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      7
     ],
     "I_NM": 0.11934059558050869,
     "cells_NM": 124530,
     "bias": 0.0033080382205696868,
     "allowance": 0.00358595274609446,
     "hw": 0.009116358376215829,
     "D_pc": 0.005329623940084058,
     "D_slope": -0.040107671914576926,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6,
      8
     ],
     "I_NM": 0.11945416151631072,
     "cells_NM": 124661,
     "bias": 0.003421604156371716,
     "allowance": 0.0037051619053026265,
     "hw": 0.009354776694632163,
     "D_pc": 0.005216058004282029,
     "D_slope": -0.040221237850378955,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0033519281483203045,
   "bias_sd": 0.00011041463153052143,
   "bias_main": 0.003403685986158367,
   "SE_NM_main": 0.00017938679399625405,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "7": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      1
     ],
     "I_NM": 0.12548136641002827,
     "cells_NM": 209414,
     "bias": 0.006514000405641207,
     "allowance": 0.006514000405641207,
     "hw": 0.015986914902605606,
     "D_pc": 0.017146829514534376,
     "D_slope": -0.036595552565544975,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      2
     ],
     "I_NM": 0.12545217298039546,
     "cells_NM": 209014,
     "bias": 0.006484806976008395,
     "allowance": 0.006484806976008395,
     "hw": 0.01592852804333998,
     "D_pc": 0.017176022944167188,
     "D_slope": -0.03656635913591216,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      3
     ],
     "I_NM": 0.12556307012145318,
     "cells_NM": 209197,
     "bias": 0.006595704117066115,
     "allowance": 0.006595704117066115,
     "hw": 0.01615032232545542,
     "D_pc": 0.017065125803109468,
     "D_slope": -0.03667725627696988,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      4
     ],
     "I_NM": 0.12525989601263987,
     "cells_NM": 209468,
     "bias": 0.006292530008252806,
     "allowance": 0.006292530008252806,
     "hw": 0.015543974107828804,
     "D_pc": 0.017368299911922777,
     "D_slope": -0.036374082168156574,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      5
     ],
     "I_NM": 0.1254037973696338,
     "cells_NM": 208738,
     "bias": 0.006436431365246742,
     "allowance": 0.006436431365246742,
     "hw": 0.015831776821816676,
     "D_pc": 0.01722439855492884,
     "D_slope": -0.03651798352515051,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      6
     ],
     "I_NM": 0.12538030191111815,
     "cells_NM": 209288,
     "bias": 0.006412935906731088,
     "allowance": 0.006412935906731088,
     "hw": 0.015784785904785367,
     "D_pc": 0.017247894013444495,
     "D_slope": -0.036494488066634856,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      7
     ],
     "I_NM": 0.1252838288364444,
     "cells_NM": 208976,
     "bias": 0.006316462832057335,
     "allowance": 0.006316462832057335,
     "hw": 0.015591839755437861,
     "D_pc": 0.017344367088118248,
     "D_slope": -0.0363980149919611,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7,
      8
     ],
     "I_NM": 0.1257795030903015,
     "cells_NM": 209370,
     "bias": 0.006812137085914438,
     "allowance": 0.006812137085914438,
     "hw": 0.01658318826315207,
     "D_pc": 0.016848692834261145,
     "D_slope": -0.036893689245818206,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.006483126087114766,
   "bias_sd": 0.0001660846012589229,
   "bias_main": 0.006221088599265068,
   "SE_NM_main": 0.00024090163787207907,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_U14_c3.json <==
{
 "name": "U14",
 "ic": 3,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      1
     ],
     "I_NM": 0.02685060547237761,
     "cells_NM": 1192,
     "bias": 1.64888383454298e-05,
     "allowance": 3.351716049578558e-05,
     "hw": 0.0004768849974372326,
     "D_pc": -0.00728734958632991,
     "D_slope": -0.015266184982082091,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      2
     ],
     "I_NM": 0.02694278972304609,
     "cells_NM": 1186,
     "bias": 0.00010867308901391093,
     "allowance": 0.00022201930411526658,
     "hw": 0.0008538892846761945,
     "D_pc": -0.007379533836998391,
     "D_slope": -0.015358369232750572,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      3
     ],
     "I_NM": 0.02682078793900544,
     "cells_NM": 1186,
     "bias": -1.3328695026737503e-05,
     "allowance": 2.7230546416344827e-05,
     "hw": 0.0004643117692783511,
     "D_pc": -0.007257532052957743,
     "D_slope": -0.015236367448709924,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      4
     ],
     "I_NM": 0.026852619311759085,
     "cells_NM": 1167,
     "bias": 1.8502677726905947e-05,
     "allowance": 3.841644227274473e-05,
     "hw": 0.0004866835609911509,
     "D_pc": -0.007289363425711386,
     "D_slope": -0.015268198821463567,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      5
     ],
     "I_NM": 0.026782962417678746,
     "cells_NM": 1198,
     "bias": -5.115421635343287e-05,
     "allowance": 0.00010346132406040722,
     "hw": 0.0006167733245664758,
     "D_pc": -0.0072197065316310476,
     "D_slope": -0.015198541927383229,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      6
     ],
     "I_NM": 0.02677918958225156,
     "cells_NM": 1176,
     "bias": -5.492705178061774e-05,
     "allowance": 0.0001131702776058136,
     "hw": 0.0006361912316572887,
     "D_pc": -0.007215933696203863,
     "D_slope": -0.015194769091956044,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      7
     ],
     "I_NM": 0.02688139633246145,
     "cells_NM": 1180,
     "bias": 4.7279698429270045e-05,
     "allowance": 9.708365194417061e-05,
     "hw": 0.0006040179803340027,
     "D_pc": -0.0073181404464137505,
     "D_slope": -0.015296975842165932,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0,
      8
     ],
     "I_NM": 0.026788120061445042,
     "cells_NM": 1193,
     "bias": -4.5996572587136964e-05,
     "allowance": 9.341969436599569e-05,
     "hw": 0.0005966900651776528,
     "D_pc": -0.0072248641753973435,
     "D_slope": -0.015203699571149525,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 3.1922209709489557e-06,
   "bias_sd": 5.670096056573679e-05,
   "bias_main": -1.1733932976321082e-05,
   "SE_NM_main": 7.235566730275618e-05,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      1
     ],
     "I_NM": 0.04296100314592621,
     "cells_NM": 2378,
     "bias": 1.7375843198164098e-05,
     "allowance": 3.425481619553965e-05,
     "hw": 0.000647382746064472,
     "D_pc": -0.015315429879887703,
     "D_slope": -0.02735392221069345,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      2
     ],
     "I_NM": 0.043002242639113675,
     "cells_NM": 2411,
     "bias": 5.861533638562566e-05,
     "allowance": 0.00011397291454824268,
     "hw": 0.0008068189427698781,
     "D_pc": -0.015356669373075164,
     "D_slope": -0.027395161703880913,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      3
     ],
     "I_NM": 0.04312007084404179,
     "cells_NM": 2424,
     "bias": 0.00017644354131374218,
     "allowance": 0.00034124064425694036,
     "hw": 0.0012613544021872734,
     "D_pc": -0.015474497578003281,
     "D_slope": -0.02751298990880903,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      4
     ],
     "I_NM": 0.04277288070309204,
     "cells_NM": 2386,
     "bias": -0.0001707465996360069,
     "allowance": 0.0003354820029730094,
     "hw": 0.0012498371196194113,
     "D_pc": -0.015127307437053532,
     "D_slope": -0.02716579976785928,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      5
     ],
     "I_NM": 0.042998280614037654,
     "cells_NM": 2375,
     "bias": 5.4653311309604824e-05,
     "allowance": 0.00010787988354502207,
     "hw": 0.0007946328807634368,
     "D_pc": -0.015352707347999144,
     "D_slope": -0.027391199678804892,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      6
     ],
     "I_NM": 0.04293678707648141,
     "cells_NM": 2412,
     "bias": -6.840226246640491e-06,
     "allowance": 1.3294768094631269e-05,
     "hw": 0.0006054626498626552,
     "D_pc": -0.015291213810442898,
     "D_slope": -0.027329706141248647,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      7
     ],
     "I_NM": 0.04309398588749502,
     "cells_NM": 2389,
     "bias": 0.00015035858476697417,
     "allowance": 0.00029505276073150895,
     "hw": 0.0011689786351364107,
     "D_pc": -0.015448412621456513,
     "D_slope": -0.02748690495226226,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1,
      8
     ],
     "I_NM": 0.04303515878061859,
     "cells_NM": 2442,
     "bias": 9.15314778905385e-05,
     "allowance": 0.00017571644895611978,
     "hw": 0.0009303060115856323,
     "D_pc": -0.015389585514580077,
     "D_slope": -0.027428077845385826,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 4.6423908622750254e-05,
   "bias_sd": 0.00010743932267676612,
   "bias_main": -5.735266504547365e-05,
   "SE_NM_main": 8.54994419147188e-05,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      1
     ],
     "I_NM": 0.05854691265246892,
     "cells_NM": 4671,
     "bias": 0.00032929928926106466,
     "allowance": 0.0005945152871630397,
     "hw": 0.0019493153031379063,
     "D_pc": -0.022951551664229915,
     "D_slope": -0.03932851467353567,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      2
     ],
     "I_NM": 0.05825012674537078,
     "cells_NM": 4656,
     "bias": 3.251338216292421e-05,
     "allowance": 5.8888606481945843e-05,
     "hw": 0.0008780619417757188,
     "D_pc": -0.022654765757131774,
     "D_slope": -0.039031728766437526,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      3
     ],
     "I_NM": 0.058334201705489974,
     "cells_NM": 4615,
     "bias": 0.00011658834228212012,
     "allowance": 0.00021304214311270182,
     "hw": 0.0011863690150372308,
     "D_pc": -0.02273884071725097,
     "D_slope": -0.03911580372655672,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      4
     ],
     "I_NM": 0.05836264035836791,
     "cells_NM": 4633,
     "bias": 0.00014502699516005801,
     "allowance": 0.00026397855605110495,
     "hw": 0.001288241840914037,
     "D_pc": -0.022767279370128908,
     "D_slope": -0.03914424237943466,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      5
     ],
     "I_NM": 0.058440815470479635,
     "cells_NM": 4671,
     "bias": 0.00022320210727178047,
     "allowance": 0.0004029679663076268,
     "hw": 0.0015662206614270808,
     "D_pc": -0.02284545448224063,
     "D_slope": -0.03922241749154638,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      6
     ],
     "I_NM": 0.058211649796501064,
     "cells_NM": 4694,
     "bias": -5.963566706790324e-06,
     "allowance": 1.0713838525428804e-05,
     "hw": 0.0007817124058626848,
     "D_pc": -0.02261628880826206,
     "D_slope": -0.03899325181756781,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      7
     ],
     "I_NM": 0.05817663188420319,
     "cells_NM": 4643,
     "bias": -4.0981479004664756e-05,
     "allowance": 7.443394625163426e-05,
     "hw": 0.0009091526213150956,
     "D_pc": -0.022581270895964185,
     "D_slope": -0.03895823390526994,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2,
      8
     ],
     "I_NM": 0.058251904862258286,
     "cells_NM": 4644,
     "bias": 3.429149905043172e-05,
     "allowance": 6.226964071754751e-05,
     "hw": 0.0008848240102469222,
     "D_pc": -0.022656543874019282,
     "D_slope": -0.039033506883325034,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00010424707118461551,
   "bias_sd": 0.00012529469909615144,
   "bias_main": -0.00010046316898348895,
   "SE_NM_main": 0.00011011599821137676,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      1
     ],
     "I_NM": 0.07157830846943902,
     "cells_NM": 8865,
     "bias": 0.0003422310055293254,
     "allowance": 0.0005583789355867076,
     "hw": 0.0021092038414568847,
     "D_pc": -0.02733699083028837,
     "D_slope": -0.047984172002369985,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      2
     ],
     "I_NM": 0.07135971806287777,
     "cells_NM": 8875,
     "bias": 0.00012364059896807778,
     "allowance": 0.00020150283081400304,
     "hw": 0.0013954516319114752,
     "D_pc": -0.027118400423727124,
     "D_slope": -0.04776558159580874,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      3
     ],
     "I_NM": 0.0715800528162216,
     "cells_NM": 8871,
     "bias": 0.00034397535231189824,
     "allowance": 0.000560845394638631,
     "hw": 0.002114136759560731,
     "D_pc": -0.027338735177070944,
     "D_slope": -0.04798591634915256,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      4
     ],
     "I_NM": 0.0713518724534481,
     "cells_NM": 8836,
     "bias": 0.00011579498953839806,
     "allowance": 0.00018954942606194992,
     "hw": 0.0013715448224073691,
     "D_pc": -0.027110554814297444,
     "D_slope": -0.04775773598637906,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      5
     ],
     "I_NM": 0.07135083003106146,
     "cells_NM": 8827,
     "bias": 0.00011475256715176574,
     "allowance": 0.000188034567948696,
     "hw": 0.0013685151061808612,
     "D_pc": -0.02710951239191081,
     "D_slope": -0.047756693563992425,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      6
     ],
     "I_NM": 0.07133002641467812,
     "cells_NM": 8781,
     "bias": 9.39489507684188e-05,
     "allowance": 0.00015475203552151346,
     "hw": 0.0013019500413264961,
     "D_pc": -0.027088708775527465,
     "D_slope": -0.04773588994760908,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      7
     ],
     "I_NM": 0.0713883646963609,
     "cells_NM": 8799,
     "bias": 0.00015228723245119813,
     "allowance": 0.00025033327993796223,
     "hw": 0.0014931125301593938,
     "D_pc": -0.027147047057210244,
     "D_slope": -0.04779422822929186,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3,
      8
     ],
     "I_NM": 0.07143894966915632,
     "cells_NM": 8860,
     "bias": 0.0002028722052466181,
     "allowance": 0.0003311900199421088,
     "hw": 0.0016548260101676869,
     "D_pc": -0.027197632030005664,
     "D_slope": -0.04784481320208728,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00018618786274571253,
   "bias_sd": 0.00010222685517740755,
   "bias_main": 0.00021059987003380076,
   "SE_NM_main": 0.00012598229606263623,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      1
     ],
     "I_NM": 0.08152525642347541,
     "cells_NM": 16363,
     "bias": 0.0002557237774059029,
     "allowance": 0.00036938747190404703,
     "hw": 0.002045122972511363,
     "D_pc": -0.02792967964103507,
     "D_slope": -0.05262810498590473,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      2
     ],
     "I_NM": 0.08133690469050059,
     "cells_NM": 16255,
     "bias": 6.737204443107991e-05,
     "allowance": 9.796405057969886e-05,
     "hw": 0.0015022761298626667,
     "D_pc": -0.027741327908060248,
     "D_slope": -0.052439753252929905,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      3
     ],
     "I_NM": 0.0816213670079442,
     "cells_NM": 16246,
     "bias": 0.0003518343618746922,
     "allowance": 0.000511877199142572,
     "hw": 0.002330102426988413,
     "D_pc": -0.02802579022550386,
     "D_slope": -0.05272421557037352,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      4
     ],
     "I_NM": 0.08170196944054808,
     "cells_NM": 16196,
     "bias": 0.0004324367944785745,
     "allowance": 0.0006310864456838471,
     "hw": 0.0025685209200709633,
     "D_pc": -0.028106392658107743,
     "D_slope": -0.0528048180029774,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      5
     ],
     "I_NM": 0.08154778708311206,
     "cells_NM": 16163,
     "bias": 0.0002782544370425466,
     "allowance": 0.0004069060121226029,
     "hw": 0.002120160052948475,
     "D_pc": -0.027952210300671715,
     "D_slope": -0.05265063564554137,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      6
     ],
     "I_NM": 0.08151112311765552,
     "cells_NM": 16226,
     "bias": 0.00024159047158600622,
     "allowance": 0.00035191867289577485,
     "hw": 0.0020101853744948187,
     "D_pc": -0.027915546335215174,
     "D_slope": -0.05261397168008483,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      7
     ],
     "I_NM": 0.08152602291470679,
     "cells_NM": 16215,
     "bias": 0.0002564902686372772,
     "allowance": 0.0003738762867413311,
     "hw": 0.002054100602185931,
     "D_pc": -0.027930446132266445,
     "D_slope": -0.0526288714771361,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4,
      8
     ],
     "I_NM": 0.08164147779321418,
     "cells_NM": 16224,
     "bias": 0.00037194514714467,
     "allowance": 0.0005418697915379327,
     "hw": 0.0023900876117791342,
     "D_pc": -0.028045901010773838,
     "D_slope": -0.052744326355643495,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0002819559128250937,
   "bias_sd": 0.00010996849288065295,
   "bias_main": 0.0005487891647806276,
   "SE_NM_main": 0.00013087812984768996,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      1
     ],
     "I_NM": 0.08953654171470227,
     "cells_NM": 29104,
     "bias": 0.0008533044626223285,
     "allowance": 0.0010855121091303288,
     "hw": 0.0038143787929056485,
     "D_pc": -0.02477869429102189,
     "D_slope": -0.05436769400314857,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      2
     ],
     "I_NM": 0.08938817605185179,
     "cells_NM": 28941,
     "bias": 0.0007049387997718481,
     "allowance": 0.0009018228161692031,
     "hw": 0.003447000206983397,
     "D_pc": -0.02463032862817141,
     "D_slope": -0.05421932834029809,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      3
     ],
     "I_NM": 0.0891913302541063,
     "cells_NM": 29147,
     "bias": 0.0005080930020263663,
     "allowance": 0.0006454055411199844,
     "hw": 0.0029341656568849595,
     "D_pc": -0.02443348283042593,
     "D_slope": -0.05402248254255261,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      4
     ],
     "I_NM": 0.0892862650639028,
     "cells_NM": 28947,
     "bias": 0.0006030278118228649,
     "allowance": 0.0007712889662116886,
     "hw": 0.003185932507068368,
     "D_pc": -0.024528417640222427,
     "D_slope": -0.05411741735234911,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      5
     ],
     "I_NM": 0.08908688208319582,
     "cells_NM": 29003,
     "bias": 0.0004036448311158791,
     "allowance": 0.0005152758758485091,
     "hw": 0.002673906326342009,
     "D_pc": -0.02432903465951544,
     "D_slope": -0.05391803437164212,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      6
     ],
     "I_NM": 0.08936284600798672,
     "cells_NM": 29006,
     "bias": 0.0006796087559067798,
     "allowance": 0.0008674699916807769,
     "hw": 0.0033782945580065446,
     "D_pc": -0.024604998584306342,
     "D_slope": -0.054193998296433024,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      7
     ],
     "I_NM": 0.08913334577417054,
     "cells_NM": 28973,
     "bias": 0.0004501085220905976,
     "allowance": 0.0005751844103780169,
     "hw": 0.0027937233954010245,
     "D_pc": -0.02437549835049016,
     "D_slope": -0.05396449806261684,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5,
      8
     ],
     "I_NM": 0.08939567996796782,
     "cells_NM": 28856,
     "bias": 0.0007124427158878843,
     "allowance": 0.0009141072606401797,
     "hw": 0.00347156909592535,
     "D_pc": -0.024637832544287447,
     "D_slope": -0.05422683225641413,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0006143961126555686,
   "bias_sd": 0.0001521170168919842,
   "bias_main": 0.0007210224968002832,
   "SE_NM_main": 0.00014180709424761455,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "6": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      1
     ],
     "I_NM": 0.09495015382695193,
     "cells_NM": 50216,
     "bias": 0.0012851511174138963,
     "allowance": 0.0014486357704734782,
     "hw": 0.00486672884076537,
     "D_pc": -0.018964300879118934,
     "D_slope": -0.05249460950660831,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      2
     ],
     "I_NM": 0.09489884174032603,
     "cells_NM": 50093,
     "bias": 0.0012338390307879976,
     "allowance": 0.0013942112570363887,
     "hw": 0.004757879813891192,
     "D_pc": -0.018912988792493035,
     "D_slope": -0.05244329741998241,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      3
     ],
     "I_NM": 0.0951502747971471,
     "cells_NM": 50245,
     "bias": 0.0014852720876090686,
     "allowance": 0.0016732479101805896,
     "hw": 0.005315953120179594,
     "D_pc": -0.019164421849314106,
     "D_slope": -0.05269473047680348,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      4
     ],
     "I_NM": 0.09483240019013728,
     "cells_NM": 50203,
     "bias": 0.0011673974805992415,
     "allowance": 0.0013162433916666229,
     "hw": 0.004601944083151659,
     "D_pc": -0.01884654724230428,
     "D_slope": -0.052376855869793654,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      5
     ],
     "I_NM": 0.0951258715230594,
     "cells_NM": 50349,
     "bias": 0.0014608688135213654,
     "allowance": 0.0016423567165298888,
     "hw": 0.005254170732878191,
     "D_pc": -0.019140018575226403,
     "D_slope": -0.05267032720271578,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      6
     ],
     "I_NM": 0.09491336572271791,
     "cells_NM": 50083,
     "bias": 0.0012483630131798762,
     "allowance": 0.0014109046981617256,
     "hw": 0.004791266696141865,
     "D_pc": -0.018927512774884914,
     "D_slope": -0.05245782140237429,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      7
     ],
     "I_NM": 0.095167393832714,
     "cells_NM": 50144,
     "bias": 0.0015023911231759612,
     "allowance": 0.0016959426279565273,
     "hw": 0.0053613425557314685,
     "D_pc": -0.019181540884881,
     "D_slope": -0.05271184951237037,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6,
      8
     ],
     "I_NM": 0.09472765244860426,
     "cells_NM": 49979,
     "bias": 0.0010626497390662237,
     "allowance": 0.0012035099907982258,
     "hw": 0.0043764772814148655,
     "D_pc": -0.01874179950077126,
     "D_slope": -0.052272108128260636,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0013057415506692038,
   "bias_sd": 0.00016128310566218394,
   "bias_main": 0.0013492821449299086,
   "SE_NM_main": 0.00017791211584013722,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "7": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      1
     ],
     "I_NM": 0.09932643904922145,
     "cells_NM": 84264,
     "bias": 0.002275433842702679,
     "allowance": 0.0022854251856462846,
     "hw": 0.007286539870392553,
     "D_pc": -0.009201678265582977,
     "D_slope": -0.04940729893460616,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      2
     ],
     "I_NM": 0.09939639935015876,
     "cells_NM": 84428,
     "bias": 0.0023453941436399894,
     "allowance": 0.002351116785341674,
     "hw": 0.007417923069783332,
     "D_pc": -0.009271638566520288,
     "D_slope": -0.04947725923554347,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      3
     ],
     "I_NM": 0.09946918673927563,
     "cells_NM": 84383,
     "bias": 0.002418181532756858,
     "allowance": 0.0024253744930062206,
     "hw": 0.007566438485112425,
     "D_pc": -0.009344425955637156,
     "D_slope": -0.04955004662466034,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      4
     ],
     "I_NM": 0.09951948767143293,
     "cells_NM": 84620,
     "bias": 0.002468482464914157,
     "allowance": 0.0024688908642820227,
     "hw": 0.007653471227664029,
     "D_pc": -0.009394726887794455,
     "D_slope": -0.04960034755681764,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      5
     ],
     "I_NM": 0.09956600703532281,
     "cells_NM": 84270,
     "bias": 0.002515001828804042,
     "allowance": 0.0025258652519164746,
     "hw": 0.007767420002932933,
     "D_pc": -0.00944124625168434,
     "D_slope": -0.04964686692070752,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      6
     ],
     "I_NM": 0.09959668606813743,
     "cells_NM": 84350,
     "bias": 0.00254568086161866,
     "allowance": 0.0025542519744188932,
     "hw": 0.00782419344793777,
     "D_pc": -0.009471925284498958,
     "D_slope": -0.04967754595352214,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      7
     ],
     "I_NM": 0.09950871370595493,
     "cells_NM": 84238,
     "bias": 0.002457708499436162,
     "allowance": 0.0024692621042911767,
     "hw": 0.007654213707682337,
     "D_pc": -0.00938395292231646,
     "D_slope": -0.04958957359133964,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7,
      8
     ],
     "I_NM": 0.09941429777083144,
     "cells_NM": 84091,
     "bias": 0.002363292564312669,
     "allowance": 0.0023785530305031263,
     "hw": 0.0074727955601062365,
     "D_pc": -0.009289536987192967,
     "D_slope": -0.04949515765621615,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.002423646967273152,
   "bias_sd": 9.116041712211087e-05,
   "bias_main": 0.002483504778286072,
   "SE_NM_main": 0.00020314185099610182,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_U19_c1.json <==
{
 "name": "U19",
 "ic": 1,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      1
     ],
     "I_NM": 0.0821260793026557,
     "cells_NM": 28011,
     "bias": 0.0004745407409121327,
     "allowance": 0.0006963014170229398,
     "hw": 0.00217204049931502,
     "D_pc": 0.00786241240605404,
     "D_slope": -0.043726316226754464,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      2
     ],
     "I_NM": 0.08208097679257165,
     "cells_NM": 28047,
     "bias": 0.0004294382308280831,
     "allowance": 0.0006293129648541749,
     "hw": 0.00203806359497749,
     "D_pc": 0.00790751491613809,
     "D_slope": -0.043681213716670414,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      3
     ],
     "I_NM": 0.08191507862866132,
     "cells_NM": 28057,
     "bias": 0.00026354006691775567,
     "allowance": 0.00038606266851005727,
     "hw": 0.0015515630022892549,
     "D_pc": 0.008073413080048417,
     "D_slope": -0.04351531555276009,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      4
     ],
     "I_NM": 0.08209407025219306,
     "cells_NM": 28151,
     "bias": 0.00044253169044949914,
     "allowance": 0.0006461047568173374,
     "hw": 0.002071647178903815,
     "D_pc": 0.007894421456516674,
     "D_slope": -0.04369430717629183,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      5
     ],
     "I_NM": 0.08195668286194469,
     "cells_NM": 28045,
     "bias": 0.00030514430020112115,
     "allowance": 0.0004472004236964265,
     "hw": 0.0016738385126619931,
     "D_pc": 0.008031808846765052,
     "D_slope": -0.04355691978604345,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      6
     ],
     "I_NM": 0.08185668689224812,
     "cells_NM": 27965,
     "bias": 0.0002051483305045565,
     "allowance": 0.0003015126598272046,
     "hw": 0.0013824629849235495,
     "D_pc": 0.008131804816461616,
     "D_slope": -0.04345692381634689,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      7
     ],
     "I_NM": 0.08228769287101301,
     "cells_NM": 28139,
     "bias": 0.0006361543092694433,
     "allowance": 0.0009291935841815057,
     "hw": 0.0026378248336321516,
     "D_pc": 0.00770079883769673,
     "D_slope": -0.043887929795111774,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0,
      8
     ],
     "I_NM": 0.08222486394121198,
     "cells_NM": 28053,
     "bias": 0.0005733253794684146,
     "allowance": 0.0008399902477999254,
     "hw": 0.002459418160868991,
     "D_pc": 0.007763627767497758,
     "D_slope": -0.043825100865310745,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00041622788106887576,
   "bias_sd": 0.00015001036077138592,
   "bias_main": 0.0003652879396227604,
   "SE_NM_main": 0.0001512340535450516,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      1
     ],
     "I_NM": 0.104864811612698,
     "cells_NM": 81873,
     "bias": 0.0015616360323156275,
     "allowance": 0.002189605486127353,
     "hw": 0.005447389279070584,
     "D_pc": 0.01599229408110175,
     "D_slope": -0.05267321678995397,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      2
     ],
     "I_NM": 0.1048532810403131,
     "cells_NM": 81872,
     "bias": 0.0015501054599307285,
     "allowance": 0.002173464754472932,
     "hw": 0.005415107815761742,
     "D_pc": 0.01600382465348665,
     "D_slope": -0.05266168621756907,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      3
     ],
     "I_NM": 0.10465050868337222,
     "cells_NM": 81937,
     "bias": 0.001347333102989845,
     "allowance": 0.0018876508889857115,
     "hw": 0.004843480084787301,
     "D_pc": 0.016206597010427534,
     "D_slope": -0.05245891386062819,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      4
     ],
     "I_NM": 0.10462775864837504,
     "cells_NM": 81997,
     "bias": 0.0013245830679926573,
     "allowance": 0.0018544195259983303,
     "hw": 0.004777017358812538,
     "D_pc": 0.01622934704542472,
     "D_slope": -0.052436163825631,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      5
     ],
     "I_NM": 0.10476654489995596,
     "cells_NM": 82073,
     "bias": 0.001463369319573582,
     "allowance": 0.0020468234914011786,
     "hw": 0.005161825289618235,
     "D_pc": 0.016090560793843797,
     "D_slope": -0.05257495007721193,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      6
     ],
     "I_NM": 0.10469426337191123,
     "cells_NM": 81705,
     "bias": 0.0013910877915288555,
     "allowance": 0.001954486434322826,
     "hw": 0.00497715117546153,
     "D_pc": 0.016162842321888523,
     "D_slope": -0.0525026685491672,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      7
     ],
     "I_NM": 0.1046682960463663,
     "cells_NM": 81911,
     "bias": 0.0013651204659839156,
     "allowance": 0.0019131785598160147,
     "hw": 0.004894535426447907,
     "D_pc": 0.016188809647433463,
     "D_slope": -0.05247670122362226,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1,
      8
     ],
     "I_NM": 0.10476220962954663,
     "cells_NM": 81537,
     "bias": 0.001459034049164254,
     "allowance": 0.002054175070309917,
     "hw": 0.005176528447435711,
     "D_pc": 0.016094896064253125,
     "D_slope": -0.0525706148068026,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0014327836611849332,
   "bias_sd": 9.048908629480703e-05,
   "bias_main": 0.001567295957546344,
   "SE_NM_main": 0.00017223592203184375,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      1
     ],
     "I_NM": 0.12095733967564826,
     "cells_NM": 208180,
     "bias": 0.004861677241336793,
     "allowance": 0.006225833329219621,
     "hw": 0.013850354663579922,
     "D_pc": 0.029143809459368553,
     "D_slope": -0.05579102282339475,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      2
     ],
     "I_NM": 0.12053968020867778,
     "cells_NM": 208562,
     "bias": 0.004444017774366316,
     "allowance": 0.0056805576976602335,
     "hw": 0.012759803400461147,
     "D_pc": 0.02956146892633903,
     "D_slope": -0.055373363356424274,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      3
     ],
     "I_NM": 0.12083912414609088,
     "cells_NM": 208347,
     "bias": 0.0047434617117794176,
     "allowance": 0.006069578307295627,
     "hw": 0.013537844619731933,
     "D_pc": 0.02926202498892593,
     "D_slope": -0.055672807293837376,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      4
     ],
     "I_NM": 0.12058798606414278,
     "cells_NM": 208406,
     "bias": 0.0044923236298313185,
     "allowance": 0.00574660290860748,
     "hw": 0.01289189382235564,
     "D_pc": 0.029513163070874027,
     "D_slope": -0.05542166921188928,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      5
     ],
     "I_NM": 0.12053783869454193,
     "cells_NM": 208497,
     "bias": 0.004442176260230468,
     "allowance": 0.005679973994445395,
     "hw": 0.012758635994031469,
     "D_pc": 0.029563310440474878,
     "D_slope": -0.055371521842288426,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      6
     ],
     "I_NM": 0.12091126056134094,
     "cells_NM": 208814,
     "bias": 0.0048155981270294745,
     "allowance": 0.006148101023290085,
     "hw": 0.013694890051720848,
     "D_pc": 0.02918988857367587,
     "D_slope": -0.05574494370908743,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      7
     ],
     "I_NM": 0.12050332114350581,
     "cells_NM": 208550,
     "bias": 0.004407658709194351,
     "allowance": 0.0056344059741978356,
     "hw": 0.01266749995353635,
     "D_pc": 0.029597827991510995,
     "D_slope": -0.05533700429125231,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2,
      8
     ],
     "I_NM": 0.12074872290209804,
     "cells_NM": 208686,
     "bias": 0.004653060467786574,
     "allowance": 0.0059442320153201165,
     "hw": 0.013287152035780913,
     "D_pc": 0.029352426232918772,
     "D_slope": -0.05558240604984453,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.004607496740194339,
   "bias_sd": 0.00018351051292668125,
   "bias_main": 0.004668665396621918,
   "SE_NM_main": 0.0002133712063121896,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      1
     ],
     "I_NM": 0.13645422044430333,
     "cells_NM": 473598,
     "bias": 0.013218418852652292,
     "allowance": 0.015261784032871649,
     "hw": 0.0323916141410706,
     "D_pc": 0.04711400983193446,
     "D_slope": -0.054254090828683516,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      2
     ],
     "I_NM": 0.13699349171777442,
     "cells_NM": 473476,
     "bias": 0.013757690126123379,
     "allowance": 0.01588851130822977,
     "hw": 0.033645068691786836,
     "D_pc": 0.04657473855846337,
     "D_slope": -0.0547933621021546,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      3
     ],
     "I_NM": 0.1363694288835262,
     "cells_NM": 473422,
     "bias": 0.013133627291875172,
     "allowance": 0.015169522341257843,
     "hw": 0.032207090757842984,
     "D_pc": 0.04719880139271158,
     "D_slope": -0.054169299267906396,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      4
     ],
     "I_NM": 0.13670605470151997,
     "cells_NM": 473592,
     "bias": 0.013470253109868935,
     "allowance": 0.015552745047961796,
     "hw": 0.03297353617125089,
     "D_pc": 0.046862175574717814,
     "D_slope": -0.05450592508590016,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      5
     ],
     "I_NM": 0.1366860966479777,
     "cells_NM": 473892,
     "bias": 0.013450295056326667,
     "allowance": 0.015519870327954318,
     "hw": 0.032907786731235934,
     "D_pc": 0.04688213362826008,
     "D_slope": -0.05448596703235789,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      6
     ],
     "I_NM": 0.1367167627347996,
     "cells_NM": 473972,
     "bias": 0.013480961143148562,
     "allowance": 0.015552629441663055,
     "hw": 0.03297330495865341,
     "D_pc": 0.04685146754143819,
     "D_slope": -0.054516633119179786,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      7
     ],
     "I_NM": 0.13691798454619253,
     "cells_NM": 474164,
     "bias": 0.013682182954541489,
     "allowance": 0.015778382119245402,
     "hw": 0.0334248103138181,
     "D_pc": 0.04665024573004526,
     "D_slope": -0.05471785493057271,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3,
      8
     ],
     "I_NM": 0.13664118333583986,
     "cells_NM": 473669,
     "bias": 0.013405381744188816,
     "allowance": 0.015475328522994204,
     "hw": 0.032818703121315705,
     "D_pc": 0.04692704694039793,
     "D_slope": -0.05444105372022004,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.013449851284840664,
   "bias_sd": 0.00020896450008528876,
   "bias_main": 0.013555871830011057,
   "SE_NM_main": 0.00030440333376011874,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      1
     ],
     "I_NM": 0.16254151346807078,
     "cells_NM": 962185,
     "bias": 0.035400872974074016,
     "allowance": 0.03757080150784344,
     "hw": 0.07755302071235126,
     "D_pc": 0.06599422383020383,
     "D_slope": -0.05057001550830252,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      2
     ],
     "I_NM": 0.16279067815237624,
     "cells_NM": 960628,
     "bias": 0.035650037658379485,
     "allowance": 0.0378965628790164,
     "hw": 0.07820454345469718,
     "D_pc": 0.06574505914589836,
     "D_slope": -0.05081918019260799,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      3
     ],
     "I_NM": 0.1622816289782829,
     "cells_NM": 960947,
     "bias": 0.03514098848428615,
     "allowance": 0.03734303476006388,
     "hw": 0.07709748721679213,
     "D_pc": 0.06625410831999169,
     "D_slope": -0.050310131018514656,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      4
     ],
     "I_NM": 0.16273364997286244,
     "cells_NM": 962094,
     "bias": 0.03559300947886568,
     "allowance": 0.037778288128256614,
     "hw": 0.0779679939531776,
     "D_pc": 0.06580208732541216,
     "D_slope": -0.05076215201309418,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      5
     ],
     "I_NM": 0.1629571644803054,
     "cells_NM": 960634,
     "bias": 0.035816523986308635,
     "allowance": 0.038073302718237,
     "hw": 0.07855802313313838,
     "D_pc": 0.06557857281796921,
     "D_slope": -0.05098566652053714,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      6
     ],
     "I_NM": 0.1622887417986103,
     "cells_NM": 960616,
     "bias": 0.035148101304613544,
     "allowance": 0.037363463207486736,
     "hw": 0.07713834411163785,
     "D_pc": 0.0662469954996643,
     "D_slope": -0.05031724383884205,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      7
     ],
     "I_NM": 0.16257446654798358,
     "cells_NM": 961364,
     "bias": 0.03543382605398682,
     "allowance": 0.037637889618050334,
     "hw": 0.07768719693276505,
     "D_pc": 0.06596127075029103,
     "D_slope": -0.05060296858821532,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4,
      8
     ],
     "I_NM": 0.16268320389998436,
     "cells_NM": 960339,
     "bias": 0.035542563405987604,
     "allowance": 0.037793686058098776,
     "hw": 0.07799878981286193,
     "D_pc": 0.06585253339829024,
     "D_slope": -0.05071170594021611,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.03546574041831274,
   "bias_sd": 0.00023625002090989558,
   "bias_main": 0.03522545075533534,
   "SE_NM_main": 0.00046388664008493823,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      1
     ],
     "I_NM": 0.21391859898038668,
     "cells_NM": 1735883,
     "bias": 0.08459381582165193,
     "allowance": 0.08585964097574779,
     "hw": 0.17436089417890843,
     "D_pc": 0.07963969717127635,
     "D_slope": -0.04674500151380498,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      2
     ],
     "I_NM": 0.21381266525601106,
     "cells_NM": 1735226,
     "bias": 0.08448788209727631,
     "allowance": 0.08578459000507313,
     "hw": 0.17421079223755911,
     "D_pc": 0.07974563089565197,
     "D_slope": -0.04663906778942936,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      3
     ],
     "I_NM": 0.21435700075372743,
     "cells_NM": 1734709,
     "bias": 0.08503221759499269,
     "allowance": 0.08636301121829576,
     "hw": 0.17536763466400437,
     "D_pc": 0.07920129539793559,
     "D_slope": -0.047183403287145737,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      4
     ],
     "I_NM": 0.21400366867366927,
     "cells_NM": 1735706,
     "bias": 0.08467888551493452,
     "allowance": 0.08595474802505235,
     "hw": 0.17455110827751755,
     "D_pc": 0.07955462747799376,
     "D_slope": -0.04683007120708757,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      5
     ],
     "I_NM": 0.21376339918800724,
     "cells_NM": 1734209,
     "bias": 0.0844386160292725,
     "allowance": 0.08578484551752527,
     "hw": 0.1742113032624634,
     "D_pc": 0.07979489696365578,
     "D_slope": -0.046589801721425544,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      6
     ],
     "I_NM": 0.214158102882541,
     "cells_NM": 1734993,
     "bias": 0.08483331972380626,
     "allowance": 0.08614689685891865,
     "hw": 0.17493540594525014,
     "D_pc": 0.07940019326912202,
     "D_slope": -0.046984505415959305,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      7
     ],
     "I_NM": 0.2139298664484226,
     "cells_NM": 1736461,
     "bias": 0.08460508328968785,
     "allowance": 0.08584249391987663,
     "hw": 0.1743266000671661,
     "D_pc": 0.07962842970324042,
     "D_slope": -0.046756268981840904,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5,
      8
     ],
     "I_NM": 0.21362774250394523,
     "cells_NM": 1736047,
     "bias": 0.08430295934521048,
     "allowance": 0.08555634919217847,
     "hw": 0.1737543106117698,
     "D_pc": 0.0799305536477178,
     "D_slope": -0.04645414503736353,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   ],
   "bias_mean": 0.08462159742710407,
   "bias_sd": 0.00023010988715247143,
   "bias_main": 0.08452473012179418,
   "SE_NM_main": 0.00044919166457050615,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 0,
     ">": 0,
     "undecided": 8
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_U19_c2.json <==
{
 "name": "U19",
 "ic": 2,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      1
     ],
     "I_NM": 0.06005526259972882,
     "cells_NM": 6161,
     "bias": 0.00012891965636363523,
     "allowance": 0.00022201550949816097,
     "hw": 0.0011080508192908294,
     "D_pc": -0.0022223504681933605,
     "D_slope": -0.02853734823424777,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      2
     ],
     "I_NM": 0.0598141787227604,
     "cells_NM": 6116,
     "bias": -0.00011216422060478237,
     "allowance": 0.00019458181501254756,
     "hw": 0.0010531834303196025,
     "D_pc": -0.001981266591224943,
     "D_slope": -0.028296264357279353,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      3
     ],
     "I_NM": 0.06005659974139377,
     "cells_NM": 6110,
     "bias": 0.00013025679802858292,
     "allowance": 0.000226190609997261,
     "hw": 0.0011164010202890295,
     "D_pc": -0.002223687609858308,
     "D_slope": -0.02853868537591272,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      4
     ],
     "I_NM": 0.05980756712529178,
     "cells_NM": 6123,
     "bias": -0.0001187758180734022,
     "allowance": 0.0002058160100863625,
     "hw": 0.0010756518204672323,
     "D_pc": -0.001974654993756323,
     "D_slope": -0.028289652759810734,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      5
     ],
     "I_NM": 0.06000264154050505,
     "cells_NM": 6034,
     "bias": 7.629859713986775e-05,
     "allowance": 0.00013416110633974093,
     "hw": 0.0009323420129739892,
     "D_pc": -0.002169729408969593,
     "D_slope": -0.028484727175024004,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      6
     ],
     "I_NM": 0.060049520328515626,
     "cells_NM": 6127,
     "bias": 0.0001231773851504414,
     "allowance": 0.00021330374676777923,
     "hw": 0.0010906272938300658,
     "D_pc": -0.0022166081969801667,
     "D_slope": -0.028531605963034577,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      7
     ],
     "I_NM": 0.06010473612780842,
     "cells_NM": 6133,
     "bias": 0.00017839318444323737,
     "allowance": 0.00030861759121844916,
     "hw": 0.0012812549827314057,
     "D_pc": -0.0022718239962729626,
     "D_slope": -0.028586821762327373,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0,
      8
     ],
     "I_NM": 0.05991000742462482,
     "cells_NM": 6065,
     "bias": -1.633551874036243e-05,
     "allowance": 2.8577057516116304e-05,
     "hw": 0.0007211739153267399,
     "D_pc": -0.002077095293089363,
     "D_slope": -0.028392093059143773,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 4.872125796340221e-05,
   "bias_sd": 0.00011610995547232536,
   "bias_main": 7.377337277603147e-05,
   "SE_NM_main": 0.0001356360735595109,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      1
     ],
     "I_NM": 0.08435922027431886,
     "cells_NM": 15543,
     "bias": 0.00043245591326024346,
     "allowance": 0.0007087958817670142,
     "hw": 0.0023781507463029082,
     "D_pc": -0.004216159683401333,
     "D_slope": -0.04130943121628575,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      2
     ],
     "I_NM": 0.08423965978495396,
     "cells_NM": 15524,
     "bias": 0.00031289542389534297,
     "allowance": 0.000513463728661032,
     "hw": 0.001987486440090944,
     "D_pc": -0.004096599194036432,
     "D_slope": -0.041189870726920846,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      3
     ],
     "I_NM": 0.08399963008212374,
     "cells_NM": 15512,
     "bias": 7.286572106512956e-05,
     "allowance": 0.00011966569392303866,
     "hw": 0.0011998903706149572,
     "D_pc": -0.0038565694912062187,
     "D_slope": -0.04094984102409063,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      4
     ],
     "I_NM": 0.08425679827428212,
     "cells_NM": 15448,
     "bias": 0.00033003391322350417,
     "allowance": 0.0005442525854070928,
     "hw": 0.0020490641535830653,
     "D_pc": -0.004113737683364593,
     "D_slope": -0.04120700921624901,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      5
     ],
     "I_NM": 0.08430884448799425,
     "cells_NM": 15514,
     "bias": 0.00038208012693563553,
     "allowance": 0.0006274004920513933,
     "hw": 0.0022153599668716666,
     "D_pc": -0.004165783897076725,
     "D_slope": -0.04125905542996114,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      6
     ],
     "I_NM": 0.08436369740503658,
     "cells_NM": 15444,
     "bias": 0.0004369330439779606,
     "allowance": 0.0007207245075976786,
     "hw": 0.002402007997964237,
     "D_pc": -0.00422063681411905,
     "D_slope": -0.041313908347003464,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      7
     ],
     "I_NM": 0.08414308375944834,
     "cells_NM": 15546,
     "bias": 0.00021631939838973047,
     "allowance": 0.00035447939495551165,
     "hw": 0.0016695177726799033,
     "D_pc": -0.00400002316853082,
     "D_slope": -0.041093294701415234,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1,
      8
     ],
     "I_NM": 0.08430112845918991,
     "cells_NM": 15492,
     "bias": 0.0003743640981312968,
     "allowance": 0.0006156032403753412,
     "hw": 0.002191765463519562,
     "D_pc": -0.004158067868272386,
     "D_slope": -0.0412513394011568,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00031974345485985545,
   "bias_sd": 0.00012253554201302396,
   "bias_main": 0.00045179540854012323,
   "SE_NM_main": 0.00014552962676473233,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      1
     ],
     "I_NM": 0.1017425767559228,
     "cells_NM": 36907,
     "bias": 0.0009724935670534229,
     "allowance": 0.0014041303059349932,
     "hw": 0.004128818443095374,
     "D_pc": 0.0003472985616782623,
     "D_slope": -0.04726601090231353,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      2
     ],
     "I_NM": 0.10142557558843457,
     "cells_NM": 36758,
     "bias": 0.000655492399565194,
     "allowance": 0.0009502660369995662,
     "hw": 0.0032210899052245194,
     "D_pc": 0.0006642997291664912,
     "D_slope": -0.0469490097348253,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      3
     ],
     "I_NM": 0.10149011095951899,
     "cells_NM": 36604,
     "bias": 0.0007200277706496117,
     "allowance": 0.0010482143984913263,
     "hw": 0.0034169866282080397,
     "D_pc": 0.0005997643580820736,
     "D_slope": -0.047013545105909715,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      4
     ],
     "I_NM": 0.10096220059750038,
     "cells_NM": 36778,
     "bias": 0.00019211740863100957,
     "allowance": 0.00027836077195957467,
     "hw": 0.0018772793751445365,
     "D_pc": 0.0011276747201006757,
     "D_slope": -0.04648563474389111,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      5
     ],
     "I_NM": 0.1013091161969637,
     "cells_NM": 36849,
     "bias": 0.0005390330080943251,
     "allowance": 0.0007795053036807076,
     "hw": 0.002879568438586802,
     "D_pc": 0.0007807591206373601,
     "D_slope": -0.04683255034335443,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      6
     ],
     "I_NM": 0.10133900948582841,
     "cells_NM": 36755,
     "bias": 0.0005689262969590381,
     "allowance": 0.0008248386481391163,
     "hw": 0.0029702351275036195,
     "D_pc": 0.0007508658317726472,
     "D_slope": -0.04686244363221914,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      7
     ],
     "I_NM": 0.10160559535020042,
     "cells_NM": 36764,
     "bias": 0.0008355121613310423,
     "allowance": 0.0012110426518607493,
     "hw": 0.0037426431349468856,
     "D_pc": 0.0004842799674006429,
     "D_slope": -0.047129029496591146,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2,
      8
     ],
     "I_NM": 0.1013771223783948,
     "cells_NM": 36803,
     "bias": 0.0006070391895254268,
     "allowance": 0.0008789474861133859,
     "hw": 0.0030784528034521587,
     "D_pc": 0.0007127529392062584,
     "D_slope": -0.04690055652478553,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0006363302252261338,
   "bias_sd": 0.0002306031635582559,
   "bias_main": 0.0009453455141028577,
   "SE_NM_main": 0.00017405701588721117,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      1
     ],
     "I_NM": 0.11266180617093902,
     "cells_NM": 82101,
     "bias": 0.0018548190872029746,
     "allowance": 0.0023060926559400107,
     "hw": 0.006366062837878098,
     "D_pc": 0.01208922174508744,
     "D_slope": -0.04765534866232604,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      2
     ],
     "I_NM": 0.11267616866930652,
     "cells_NM": 81730,
     "bias": 0.0018691815855704785,
     "allowance": 0.0023344987095153817,
     "hw": 0.00642287494502884,
     "D_pc": 0.012074859246719936,
     "D_slope": -0.047669711160693545,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      3
     ],
     "I_NM": 0.11276603393984885,
     "cells_NM": 81800,
     "bias": 0.0019590468561128116,
     "allowance": 0.0024446414044568625,
     "hw": 0.006643160334911802,
     "D_pc": 0.011984993976177603,
     "D_slope": -0.04775957643123588,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      4
     ],
     "I_NM": 0.11272856503739526,
     "cells_NM": 81758,
     "bias": 0.0019215779536592148,
     "allowance": 0.0023991167983282127,
     "hw": 0.006552111122654502,
     "D_pc": 0.0120224628786312,
     "D_slope": -0.04772210752878228,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      5
     ],
     "I_NM": 0.11264415443663545,
     "cells_NM": 81846,
     "bias": 0.0018371673528994048,
     "allowance": 0.002291262794938783,
     "hw": 0.006336403115875642,
     "D_pc": 0.01210687347939101,
     "D_slope": -0.04763769692802247,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      6
     ],
     "I_NM": 0.11278517160787693,
     "cells_NM": 82055,
     "bias": 0.0019781845241408913,
     "allowance": 0.002460851422658042,
     "hw": 0.00667558037131416,
     "D_pc": 0.011965856308149524,
     "D_slope": -0.04777871409926396,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      7
     ],
     "I_NM": 0.11275983285429625,
     "cells_NM": 81933,
     "bias": 0.0019528457705602076,
     "allowance": 0.0024329474677566272,
     "hw": 0.006619772461511331,
     "D_pc": 0.011991195061730207,
     "D_slope": -0.047753375345683274,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3,
      8
     ],
     "I_NM": 0.11268004502554696,
     "cells_NM": 81558,
     "bias": 0.0018730579418109183,
     "allowance": 0.0023442735534011535,
     "hw": 0.006442424632800384,
     "D_pc": 0.012070982890479497,
     "D_slope": -0.047673587516933985,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0019057351339946127,
   "bias_sd": 5.379777753897415e-05,
   "bias_main": 0.0016723704969476838,
   "SE_NM_main": 0.00017349050361977817,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      1
     ],
     "I_NM": 0.12125355527009773,
     "cells_NM": 170154,
     "bias": 0.005067778197986206,
     "allowance": 0.0054513298490415215,
     "hw": 0.013659637348061719,
     "D_pc": 0.029584305726903327,
     "D_slope": -0.04475278415397242,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      2
     ],
     "I_NM": 0.12130523412217542,
     "cells_NM": 169625,
     "bias": 0.005119457050063891,
     "allowance": 0.005524094106336296,
     "hw": 0.013805165862651268,
     "D_pc": 0.029532626874825642,
     "D_slope": -0.04480446300605011,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      3
     ],
     "I_NM": 0.12091033448554533,
     "cells_NM": 169636,
     "bias": 0.004724557413433805,
     "allowance": 0.00509765139767276,
     "hw": 0.012952280445324196,
     "D_pc": 0.029927526511455728,
     "D_slope": -0.04440956336942002,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      4
     ],
     "I_NM": 0.12071098648869771,
     "cells_NM": 169940,
     "bias": 0.0045252094165861845,
     "allowance": 0.0048738268208579644,
     "hw": 0.012504631291694605,
     "D_pc": 0.03012687450830335,
     "D_slope": -0.0442102153725724,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      5
     ],
     "I_NM": 0.1210071849491392,
     "cells_NM": 170054,
     "bias": 0.0048214078770276725,
     "allowance": 0.005189362946758847,
     "hw": 0.01313570354349637,
     "D_pc": 0.02983067604786186,
     "D_slope": -0.04450641383301389,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      6
     ],
     "I_NM": 0.12105092398062212,
     "cells_NM": 169572,
     "bias": 0.004865146908510587,
     "allowance": 0.005251324328064243,
     "hw": 0.013259626306107162,
     "D_pc": 0.029786937016378946,
     "D_slope": -0.0445501528644968,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      7
     ],
     "I_NM": 0.12134801217838032,
     "cells_NM": 169640,
     "bias": 0.005162235106268787,
     "allowance": 0.005569760763797386,
     "hw": 0.013896499177573447,
     "D_pc": 0.029489848818620747,
     "D_slope": -0.044847241062255,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4,
      8
     ],
     "I_NM": 0.12083646911020907,
     "cells_NM": 170123,
     "bias": 0.004650692038097537,
     "allowance": 0.005003588374982033,
     "hw": 0.012764154399942742,
     "D_pc": 0.030001391886791996,
     "D_slope": -0.04433569799408375,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.004867060500996834,
   "bias_sd": 0.00023213053254880433,
   "bias_main": 0.004716639164582537,
   "SE_NM_main": 0.00024605397894939955,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      1
     ],
     "I_NM": 0.1303554830654452,
     "cells_NM": 327303,
     "bias": 0.011613319352482332,
     "allowance": 0.011613319352482332,
     "hw": 0.02713185899330113,
     "D_pc": 0.04946696037131609,
     "D_slope": -0.041194878381382444,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      2
     ],
     "I_NM": 0.13045363180520653,
     "cells_NM": 327460,
     "bias": 0.01171146809224366,
     "allowance": 0.01171146809224366,
     "hw": 0.027328156472823786,
     "D_pc": 0.049368811631554765,
     "D_slope": -0.04129302712114377,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      3
     ],
     "I_NM": 0.13053651294502444,
     "cells_NM": 326882,
     "bias": 0.011794349232061574,
     "allowance": 0.011794349232061574,
     "hw": 0.027493918752459615,
     "D_pc": 0.04928593049173685,
     "D_slope": -0.041375908260961686,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      4
     ],
     "I_NM": 0.13033277217985173,
     "cells_NM": 327409,
     "bias": 0.011590608466888863,
     "allowance": 0.011590608466888863,
     "hw": 0.027086437222114193,
     "D_pc": 0.04948967125690956,
     "D_slope": -0.041172167495788975,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      5
     ],
     "I_NM": 0.13051803970365228,
     "cells_NM": 326918,
     "bias": 0.01177587599068941,
     "allowance": 0.01177587599068941,
     "hw": 0.027456972269715288,
     "D_pc": 0.049304403733109015,
     "D_slope": -0.04135743501958952,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      6
     ],
     "I_NM": 0.13037483214337797,
     "cells_NM": 327486,
     "bias": 0.011632668430415105,
     "allowance": 0.011632668430415105,
     "hw": 0.027170557149166677,
     "D_pc": 0.04944761129338332,
     "D_slope": -0.04121422745931522,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      7
     ],
     "I_NM": 0.13045746621566678,
     "cells_NM": 327467,
     "bias": 0.011715302502703917,
     "allowance": 0.011715302502703917,
     "hw": 0.0273358252937443,
     "D_pc": 0.04936497722109451,
     "D_slope": -0.04129686153160403,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5,
      8
     ],
     "I_NM": 0.13026589615238748,
     "cells_NM": 326829,
     "bias": 0.011523732439424617,
     "allowance": 0.011523732439424617,
     "hw": 0.0269526851671857,
     "D_pc": 0.04955654728437381,
     "D_slope": -0.04110529146832473,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.011669665563363685,
   "bias_sd": 9.46776774554661e-05,
   "bias_main": 0.011493331655457961,
   "SE_NM_main": 0.0002974449456783702,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/reps_U19_c3.json <==
{
 "name": "U19",
 "ic": 3,
 "N": 10000000,
 "nrep": 8,
 "depths": {
  "0": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      1
     ],
     "I_NM": 0.04544662009494793,
     "cells_NM": 2705,
     "bias": -6.677999480220187e-05,
     "allowance": 0.00013022716176769495,
     "hw": 0.0008344303630736528,
     "D_pc": -0.008750637985163994,
     "D_slope": -0.02645110410389291,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      2
     ],
     "I_NM": 0.04553753200114308,
     "cells_NM": 2708,
     "bias": 2.4131911392943906e-05,
     "allowance": 4.700732370671311e-05,
     "hw": 0.0006679906869516891,
     "D_pc": -0.00884154989135914,
     "D_slope": -0.026542016010088057,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      3
     ],
     "I_NM": 0.04548591361514731,
     "cells_NM": 2701,
     "bias": -2.7486474602822497e-05,
     "allowance": 5.368054554975516e-05,
     "hw": 0.0006813371306377732,
     "D_pc": -0.008789931505363374,
     "D_slope": -0.02649039762409229,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      4
     ],
     "I_NM": 0.04564166285937077,
     "cells_NM": 2708,
     "bias": 0.0001282627696206351,
     "allowance": 0.0002498471601731352,
     "hw": 0.0010736703598845333,
     "D_pc": -0.008945680749586831,
     "D_slope": -0.026646146868315748,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      5
     ],
     "I_NM": 0.04561873517031678,
     "cells_NM": 2709,
     "bias": 0.00010533508056664864,
     "allowance": 0.0002051098375744081,
     "hw": 0.000984195714687079,
     "D_pc": -0.008922753060532845,
     "D_slope": -0.026623219179261762,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      6
     ],
     "I_NM": 0.045634504718343294,
     "cells_NM": 2723,
     "bias": 0.00012110462859316051,
     "allowance": 0.00023460408219938366,
     "hw": 0.0010431842039370302,
     "D_pc": -0.008938522608559357,
     "D_slope": -0.026638988727288274,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      7
     ],
     "I_NM": 0.045567611099482264,
     "cells_NM": 2761,
     "bias": 5.421100973213022e-05,
     "allowance": 0.00010357228407714122,
     "hw": 0.0007811206076925453,
     "D_pc": -0.008871628989698326,
     "D_slope": -0.026572095108427243,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0,
      8
     ],
     "I_NM": 0.04555458560787251,
     "cells_NM": 2724,
     "bias": 4.1185518122377474e-05,
     "allowance": 7.975536273698281e-05,
     "hw": 0.0007334867650122285,
     "D_pc": -0.008858603498088573,
     "D_slope": -0.02655906961681749,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 4.7495556077858936e-05,
   "bias_sd": 7.030446965754625e-05,
   "bias_main": -3.522578144976585e-05,
   "SE_NM_main": 0.00010288266390697808,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "1": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      1
     ],
     "I_NM": 0.06590579127509244,
     "cells_NM": 6685,
     "bias": -0.00018970247812855057,
     "allowance": 0.00033564710715100916,
     "hw": 0.0016661770932805118,
     "D_pc": -0.01519364566126593,
     "D_slope": -0.04247846693994202,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      2
     ],
     "I_NM": 0.06603671483093443,
     "cells_NM": 6667,
     "bias": -5.877892228656201e-05,
     "allowance": 0.00010428034990332314,
     "hw": 0.0012034435787851396,
     "D_pc": -0.015324569217107918,
     "D_slope": -0.04260939049578401,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      3
     ],
     "I_NM": 0.06613811724146146,
     "cells_NM": 6606,
     "bias": 4.2623488240467466e-05,
     "allowance": 7.631707824829689e-05,
     "hw": 0.001147517035475087,
     "D_pc": -0.015425971627634948,
     "D_slope": -0.04271079290631104,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      4
     ],
     "I_NM": 0.06626262276161654,
     "cells_NM": 6677,
     "bias": 0.00016712900839555012,
     "allowance": 0.0002960613915385003,
     "hw": 0.001587005662055494,
     "D_pc": -0.01555047714779003,
     "D_slope": -0.04283529842646612,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      5
     ],
     "I_NM": 0.0662007487945182,
     "cells_NM": 6749,
     "bias": 0.00010525504129721419,
     "allowance": 0.00018446534723121194,
     "hw": 0.0013638135734409173,
     "D_pc": -0.015488603180691694,
     "D_slope": -0.042773424459367784,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      6
     ],
     "I_NM": 0.06605423430098512,
     "cells_NM": 6674,
     "bias": -4.125945223587557e-05,
     "allowance": 7.312208586244176e-05,
     "hw": 0.0011411270507033769,
     "D_pc": -0.015342088687158605,
     "D_slope": -0.042626909965834694,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      7
     ],
     "I_NM": 0.06622374413459653,
     "cells_NM": 6684,
     "bias": 0.00012825038137553868,
     "allowance": 0.00022695175208106992,
     "hw": 0.0014487863831406332,
     "D_pc": -0.015511598520770019,
     "D_slope": -0.04279641979944611,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1,
      8
     ],
     "I_NM": 0.06622231530638523,
     "cells_NM": 6702,
     "bias": 0.00012682155316423582,
     "allowance": 0.00022382055070524937,
     "hw": 0.001442523980388992,
     "D_pc": -0.015510169692558716,
     "D_slope": -0.042794990971234806,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 3.5042327477752266e-05,
   "bias_sd": 0.00012228770185633477,
   "bias_main": 0.00029381414895657265,
   "SE_NM_main": 0.00012355554020073003,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "2": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      1
     ],
     "I_NM": 0.08123415578013216,
     "cells_NM": 15431,
     "bias": 0.00036933660034321747,
     "allowance": 0.0005631838640448388,
     "hw": 0.002430106525449358,
     "D_pc": -0.015640176284591252,
     "D_slope": -0.052481101613129646,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      2
     ],
     "I_NM": 0.08138225493173223,
     "cells_NM": 15480,
     "bias": 0.0005174357519432959,
     "allowance": 0.0007865157133866767,
     "hw": 0.002876770224133034,
     "D_pc": -0.01578827543619133,
     "D_slope": -0.052629200764729725,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      3
     ],
     "I_NM": 0.08101662312024871,
     "cells_NM": 15378,
     "bias": 0.00015180394045977152,
     "allowance": 0.00023227641559490336,
     "hw": 0.0017682916285494872,
     "D_pc": -0.015422643624707806,
     "D_slope": -0.0522635689532462,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      4
     ],
     "I_NM": 0.08123416983020526,
     "cells_NM": 15415,
     "bias": 0.0003693506504163224,
     "allowance": 0.000563789867291344,
     "hw": 0.0024313185319423686,
     "D_pc": -0.015640190334664357,
     "D_slope": -0.05248111566320275,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      5
     ],
     "I_NM": 0.08111990500267474,
     "cells_NM": 15457,
     "bias": 0.0002550858228858033,
     "allowance": 0.0003883139944687165,
     "hw": 0.0020803667862971135,
     "D_pc": -0.015525925507133838,
     "D_slope": -0.05236685083567223,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      6
     ],
     "I_NM": 0.08090790921748159,
     "cells_NM": 15374,
     "bias": 4.3090037692650185e-05,
     "allowance": 6.594956334773377e-05,
     "hw": 0.001435637924055148,
     "D_pc": -0.015313929721940685,
     "D_slope": -0.05215485505047908,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      7
     ],
     "I_NM": 0.08125188382573079,
     "cells_NM": 15383,
     "bias": 0.0003870646459418481,
     "allowance": 0.0005920581888455884,
     "hw": 0.0024878551750508572,
     "D_pc": -0.015657904330189883,
     "D_slope": -0.05249882965872828,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2,
      8
     ],
     "I_NM": 0.08132567490729059,
     "cells_NM": 15315,
     "bias": 0.00046085572750165227,
     "allowance": 0.0007080597628543178,
     "hw": 0.0027198583230683164,
     "D_pc": -0.015731695411749687,
     "D_slope": -0.05257262074028808,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.00031925289714807015,
   "bias_sd": 0.00015917954482714555,
   "bias_main": 0.00045468535937054355,
   "SE_NM_main": 0.00013930734734294878,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "3": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      1
     ],
     "I_NM": 0.09087298536331545,
     "cells_NM": 33610,
     "bias": 0.0006390083431523363,
     "allowance": 0.0008286765142706854,
     "hw": 0.0034635665183203584,
     "D_pc": -0.009027241882451395,
     "D_slope": -0.05565661272446894,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      2
     ],
     "I_NM": 0.09100701211844964,
     "cells_NM": 33679,
     "bias": 0.0007730350982865231,
     "allowance": 0.001000430766766127,
     "hw": 0.003807075023311242,
     "D_pc": -0.009161268637585582,
     "D_slope": -0.055790639479603124,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      3
     ],
     "I_NM": 0.09071095123059969,
     "cells_NM": 33587,
     "bias": 0.00047697421043657595,
     "allowance": 0.0006189715644769881,
     "hw": 0.003044156618732964,
     "D_pc": -0.008865207749735635,
     "D_slope": -0.05549457859175318,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      4
     ],
     "I_NM": 0.09101845214044779,
     "cells_NM": 33336,
     "bias": 0.0007844751202846778,
     "allowance": 0.0010256819232279807,
     "hw": 0.003857577336234949,
     "D_pc": -0.009172708659583736,
     "D_slope": -0.05580207950160128,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      5
     ],
     "I_NM": 0.09103695466303385,
     "cells_NM": 33658,
     "bias": 0.0008029776428707391,
     "allowance": 0.0010398295662892637,
     "hw": 0.0038858726223575148,
     "D_pc": -0.009191211182169798,
     "D_slope": -0.05582058202418734,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      6
     ],
     "I_NM": 0.09102681767761034,
     "cells_NM": 33651,
     "bias": 0.0007928406574472247,
     "allowance": 0.0010269160766543262,
     "hw": 0.00386004564308764,
     "D_pc": -0.009181074196746283,
     "D_slope": -0.055810445038763826,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      7
     ],
     "I_NM": 0.09111735056343484,
     "cells_NM": 33669,
     "bias": 0.000883373543271726,
     "allowance": 0.001143565869406322,
     "hw": 0.004093345228591632,
     "D_pc": -0.009271607082570785,
     "D_slope": -0.05590097792458833,
     "sign_pc": "<",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3,
      8
     ],
     "I_NM": 0.09098349290579222,
     "cells_NM": 33634,
     "bias": 0.000749515885629104,
     "allowance": 0.0009712909374748803,
     "hw": 0.003748795364728748,
     "D_pc": -0.009137749424928163,
     "D_slope": -0.055767120266945705,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0007377750626723634,
   "bias_sd": 0.00012525201770438978,
   "bias_main": 0.0006302471456266501,
   "SE_NM_main": 0.00015864111885527778,
   "sign_counts": {
    "pc": {
     "<": 8,
     ">": 0,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "4": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      1
     ],
     "I_NM": 0.09757337934680876,
     "cells_NM": 69114,
     "bias": 0.00198733391168604,
     "allowance": 0.0021874072594522155,
     "hw": 0.0074427345032959166,
     "D_pc": 0.004858164439602873,
     "D_slope": -0.05405782898336388,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      2
     ],
     "I_NM": 0.09719704134922758,
     "cells_NM": 69035,
     "bias": 0.0016109959141048513,
     "allowance": 0.0017752108521443364,
     "hw": 0.006618341688680158,
     "D_pc": 0.005234502437184062,
     "D_slope": -0.05368149098578269,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      3
     ],
     "I_NM": 0.09772286422012932,
     "cells_NM": 69112,
     "bias": 0.0021368187850066,
     "allowance": 0.002352009471770779,
     "hw": 0.007771938927933044,
     "D_pc": 0.004708679566282313,
     "D_slope": -0.05420731385668444,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      4
     ],
     "I_NM": 0.09755992329115415,
     "cells_NM": 69080,
     "bias": 0.001973877856031425,
     "allowance": 0.0021736658405330424,
     "hw": 0.00741525166545757,
     "D_pc": 0.004871620495257488,
     "D_slope": -0.054044372927709264,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      5
     ],
     "I_NM": 0.09731271683749831,
     "cells_NM": 68820,
     "bias": 0.0017266714023755902,
     "allowance": 0.0019086217221958139,
     "hw": 0.006885163428783113,
     "D_pc": 0.005118826948913323,
     "D_slope": -0.05379716647405343,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      6
     ],
     "I_NM": 0.09746445438464058,
     "cells_NM": 69194,
     "bias": 0.0018784089495178513,
     "allowance": 0.0020651259590097693,
     "hw": 0.007198171902411024,
     "D_pc": 0.004967089401771062,
     "D_slope": -0.05394890402119569,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      7
     ],
     "I_NM": 0.09738064727657303,
     "cells_NM": 69116,
     "bias": 0.001794601841450305,
     "allowance": 0.001975214874744019,
     "hw": 0.007018349733879523,
     "D_pc": 0.005050896509838608,
     "D_slope": -0.053865096913128144,
     "sign_pc": "undecided",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4,
      8
     ],
     "I_NM": 0.09754442253491646,
     "cells_NM": 69007,
     "bias": 0.00195837709979374,
     "allowance": 0.002158877544821676,
     "hw": 0.007385675074034838,
     "D_pc": 0.004887121251495173,
     "D_slope": -0.05402887217147158,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0018833857199958004,
   "bias_sd": 0.00016712228532218826,
   "bias_main": 0.0017919835687085772,
   "SE_NM_main": 0.00019793977759377317,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 0,
     "undecided": 8
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  },
  "5": {
   "reps": [
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      1
     ],
     "I_NM": 0.10287702367851814,
     "cells_NM": 134413,
     "bias": 0.004474636414391497,
     "allowance": 0.004474636414391497,
     "hw": 0.01310399603398454,
     "D_pc": 0.02132381719174447,
     "D_slope": -0.05013482805950337,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      2
     ],
     "I_NM": 0.102526914466182,
     "cells_NM": 133679,
     "bias": 0.004124527202055361,
     "allowance": 0.004124527202055361,
     "hw": 0.012403777609312269,
     "D_pc": 0.021673926404080605,
     "D_slope": -0.04978471884716723,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      3
     ],
     "I_NM": 0.10301239708047305,
     "cells_NM": 133860,
     "bias": 0.004610009816346405,
     "allowance": 0.004610009816346405,
     "hw": 0.013374742837894357,
     "D_pc": 0.02118844378978956,
     "D_slope": -0.050270201461458275,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      4
     ],
     "I_NM": 0.10284094556629775,
     "cells_NM": 133664,
     "bias": 0.004438558302171103,
     "allowance": 0.004438558302171103,
     "hw": 0.013031839809543751,
     "D_pc": 0.021359895303964864,
     "D_slope": -0.05009874994728297,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      5
     ],
     "I_NM": 0.10268589733815858,
     "cells_NM": 134008,
     "bias": 0.004283510074031938,
     "allowance": 0.004283510074031938,
     "hw": 0.012721743353265421,
     "D_pc": 0.02151494353210403,
     "D_slope": -0.04994370171914381,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      6
     ],
     "I_NM": 0.10309288372897285,
     "cells_NM": 134247,
     "bias": 0.0046904964648462055,
     "allowance": 0.0046904964648462055,
     "hw": 0.013535716134893957,
     "D_pc": 0.02110795714128976,
     "D_slope": -0.050350688109958075,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      7
     ],
     "I_NM": 0.10297341292999285,
     "cells_NM": 133902,
     "bias": 0.004571025665866202,
     "allowance": 0.004571025665866202,
     "hw": 0.01329677453693395,
     "D_pc": 0.021227427940269765,
     "D_slope": -0.05023121731097807,
     "sign_pc": ">",
     "sign_slope": "<"
    },
    {
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5,
      8
     ],
     "I_NM": 0.10261374736034767,
     "cells_NM": 133593,
     "bias": 0.0042113600962210285,
     "allowance": 0.0042113600962210285,
     "hw": 0.012577443397643603,
     "D_pc": 0.02158709350991494,
     "D_slope": -0.0498715517413329,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   ],
   "bias_mean": 0.0044255155044912176,
   "bias_sd": 0.00020164724689283157,
   "bias_main": 0.004395925634888442,
   "SE_NM_main": 0.0002211839740395643,
   "sign_counts": {
    "pc": {
     "<": 0,
     ">": 8,
     "undecided": 0
    },
    "slope": {
     "<": 8,
     ">": 0,
     "undecided": 0
    }
   }
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_A14_c0.json <==
{
 "name": "A14",
 "ic": 0,
 "cut": 0.0,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    1.8216544,
    3.1772199,
    5.228694
   ],
   "max_counts": [
    32,
    58,
    146
   ],
   "F": {
    "11": 0.4810606133221866,
    "12": 0.4568382179418305,
    "13": 0.42787001822314347,
    "22": 0.5152044103140354,
    "23": 0.5115846271325478,
    "33": 0.557812006730139
   },
   "F_tot": 0.5017436836026847,
   "k_hat": 1.9930495045192618,
   "within": {
    "value": 0.05259472235627974,
    "se": 0.00017426877075413965,
    "z": 301.8023374393394
   },
   "adj": {
    "value": 0.05634140431404569,
    "se": 0.0002794511534371741,
    "z": 201.61449906740964
   },
   "rho_pc": 0.2517166554456181,
   "IG_pc": 0.032728818165936875,
   "rho_slope": 0.34756623917542034,
   "IG_slope": 0.06437274061784214,
   "c1": 0.31559625399699975,
   "c3": 1.0144114339595665,
   "I_grass": 0.03409746073618081,
   "ncells": 15722,
   "SE_diff": 7.698479378214484e-05,
   "SE_2D": 9.958687417246246e-05,
   "blocks64_I_mean": 0.04053450171478146,
   "blocks64_D_mean": 0.007801130958384179,
   "I_half": 0.0343115276320729,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     0
    ],
    "k": 1.9930495045192618,
    "I_grass": 0.06651133433143563,
    "ncells": 11189,
    "SE_NM": 0.0001323063263078769,
    "exact": 0.06639662668693846,
    "IG_exact": 0.07020628182699365,
    "norm_deficit": 7.045475314271243e-13,
    "bias": 0.00011470764449716953
   },
   "bias_NM": 0.00011470764449716953,
   "allowance": 0.0001611791569205916,
   "cells_ratio": 1.4051300384306016,
   "SE_NM": 0.0001323063263078769,
   "I_corr": 0.03398275309168364,
   "half_width": 0.0009346539607930886,
   "diff_pc": 0.0012539349257467622,
   "diff_slope": -0.0303899875261585,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.327046871185303,
    2.142181396484375
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    3.1772199,
    5.228694,
    8.291788
   ],
   "max_counts": [
    58,
    146,
    295
   ],
   "F": {
    "11": 0.5152044103140354,
    "12": 0.5115846271325478,
    "13": 0.5043285010040289,
    "22": 0.557812006730139,
    "23": 0.5706493958454161,
    "33": 0.6162225573076505
   },
   "F_tot": 0.5590494503486914,
   "k_hat": 1.7887505289134586,
   "within": {
    "value": 0.034225483456610695,
    "se": 0.00011502547607349987,
    "z": 297.546983719859
   },
   "adj": {
    "value": 0.03678851048495302,
    "se": 0.0002277918083430536,
    "z": 161.50058578730653
   },
   "rho_pc": 0.30076356924551617,
   "IG_pc": 0.04740744975984455,
   "rho_slope": 0.4005806311540671,
   "IG_slope": 0.0874534618588169,
   "c1": 0.4150041148611775,
   "c3": 1.208106427019357,
   "I_grass": 0.050204330138850395,
   "ncells": 37725,
   "SE_diff": 0.00010558135049222176,
   "SE_2D": 0.0001243453502531704,
   "blocks64_I_mean": 0.06625453353412569,
   "blocks64_D_mean": 0.018837764456555304,
   "I_half": 0.05082501818817331,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     1
    ],
    "k": 1.7887505289134586,
    "I_grass": 0.08891324465222894,
    "ncells": 26615,
    "SE_NM": 0.00017201679682524347,
    "exact": 0.08842478574928903,
    "IG_exact": 0.09244164033363415,
    "norm_deficit": 1.4925838343060605e-12,
    "bias": 0.0004884589029399145
   },
   "bias_NM": 0.0004884589029399145,
   "allowance": 0.0006923581481648796,
   "cells_ratio": 1.4174337779447679,
   "SE_NM": 0.00017201679682524347,
   "I_corr": 0.04971587123591048,
   "half_width": 0.00219205463890272,
   "diff_pc": 0.0023084214760659277,
   "diff_slope": -0.03773759062290642,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    3.763479471206665,
    2.474182605743408
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    5.228694,
    8.291788,
    12.8243621
   ],
   "max_counts": [
    146,
    295,
    663
   ],
   "F": {
    "11": 0.557812006730139,
    "12": 0.5706493958454161,
    "13": 0.5792775109335959,
    "22": 0.6162225573076505,
    "23": 0.6411517225840457,
    "33": 0.6899984803413595
   },
   "F_tot": 0.6262103535872092,
   "k_hat": 1.5969074836779027,
   "within": {
    "value": 0.024318138338697087,
    "se": 8.939148718003634e-05,
    "z": 272.04087442599365
   },
   "adj": {
    "value": 0.026623048281134987,
    "se": 0.00019981015100730274,
    "z": 133.24172043772668
   },
   "rho_pc": 0.3256828864004013,
   "IG_pc": 0.05606353556397989,
   "rho_slope": 0.43387567339403055,
   "IG_slope": 0.10428026366718997,
   "c1": 0.48837199092155065,
   "c3": 1.3458130823780627,
   "I_grass": 0.06329000957019915,
   "ncells": 78962,
   "SE_diff": 0.0001709108392862504,
   "SE_2D": 0.00014158742190732582,
   "blocks64_I_mean": 0.09757096973382667,
   "blocks64_D_mean": 0.04149287187060188,
   "I_half": 0.06475902115175725,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     2
    ],
    "k": 1.5969074836779027,
    "I_grass": 0.1059015770327214,
    "ncells": 57729,
    "SE_NM": 0.00019285299294843992,
    "exact": 0.10487623287345338,
    "IG_exact": 0.10863570428676105,
    "norm_deficit": 2.829070311349824e-12,
    "bias": 0.0010253441592680268
   },
   "bias_NM": 0.0010253441592680268,
   "allowance": 0.0014024706041005724,
   "cells_ratio": 1.367804742850214,
   "SE_NM": 0.00019285299294843992,
   "I_corr": 0.06226466541093112,
   "half_width": 0.0038356907752615556,
   "diff_pc": 0.006201129846951231,
   "diff_slope": -0.04201559825625885,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    5.592103958129883,
    2.7756717205047607
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    8.291788,
    12.8243621,
    19.4701986
   ],
   "max_counts": [
    295,
    663,
    1420
   ],
   "F": {
    "11": 0.6162225573076505,
    "12": 0.6411517225840457,
    "13": 0.6629724465906521,
    "22": 0.6899984803413595,
    "23": 0.7259225367923894,
    "33": 0.7806607307793569
   },
   "F_tot": 0.7070704795373846,
   "k_hat": 1.414286169398941,
   "within": {
    "value": 0.01894502082042654,
    "se": 8.9121868861416e-05,
    "z": 212.5743216840071
   },
   "adj": {
    "value": 0.020564683097565428,
    "se": 0.00018623534991072218,
    "z": 110.42309157431048
   },
   "rho_pc": 0.33203726594088906,
   "IG_pc": 0.05840667258919336,
   "rho_slope": 0.4545313712800968,
   "IG_slope": 0.11571310871710096,
   "c1": 0.5397915850565668,
   "c3": 1.4350854716604189,
   "I_grass": 0.07421903212398995,
   "ncells": 149957,
   "SE_diff": 0.0002746574602177625,
   "SE_2D": 0.00018398247719019002,
   "blocks64_I_mean": 0.14063546906318236,
   "blocks64_D_mean": 0.08220565568672991,
   "I_half": 0.0771952626626149,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     3
    ],
    "k": 1.414286169398941,
    "I_grass": 0.11831851839500374,
    "ncells": 117035,
    "SE_NM": 0.0002661162184384691,
    "exact": 0.11615915885102801,
    "IG_exact": 0.11949136439586892,
    "norm_deficit": 3.346212196220222e-12,
    "bias": 0.002159359543975725
   },
   "bias_NM": 0.002159359543975725,
   "allowance": 0.002766788389250804,
   "cells_ratio": 1.281300465672662,
   "SE_NM": 0.0002661162184384691,
   "I_corr": 0.07205967258001422,
   "half_width": 0.0070633064914601435,
   "diff_pc": 0.013652999990820862,
   "diff_slope": -0.043653436137086735,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.717725515365601,
    2.894033670425415
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    12.8243621,
    19.4701986,
    29.1730279
   ],
   "max_counts": [
    663,
    1420,
    2576
   ],
   "F": {
    "11": 0.6899984803413595,
    "12": 0.7259225367923894,
    "13": 0.7585473892519842,
    "22": 0.7806607307793569,
    "23": 0.8258930172858232,
    "33": 0.8868933031855145
   },
   "F_tot": 0.8026291978229694,
   "k_hat": 1.2459053355053293,
   "within": {
    "value": 0.015729856992011404,
    "se": 9.981924770831168e-05,
    "z": 157.58340553694256
   },
   "adj": {
    "value": 0.017360387787122122,
    "se": 0.00018569016265881772,
    "z": 93.49115504314382
   },
   "rho_pc": 0.32506116753887604,
   "IG_pc": 0.05583729411944738,
   "rho_slope": 0.4671441726406472,
   "IG_slope": 0.12309330632064944,
   "c1": 0.5746735895281873,
   "c3": 1.4873065434678319,
   "I_grass": 0.0846340810020898,
   "ncells": 265869,
   "SE_diff": 0.0003361387511763681,
   "SE_2D": 0.0002522040343998236,
   "blocks64_I_mean": 0.2030611497335913,
   "blocks64_D_mean": 0.147171655805635,
   "I_half": 0.09039528606330727,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     4
    ],
    "k": 1.2459053355053293,
    "I_grass": 0.12904386421358893,
    "ncells": 224505,
    "SE_NM": 0.00029726715392726854,
    "exact": 0.12361931903819157,
    "IG_exact": 0.12653391344371878,
    "norm_deficit": 8.39928127049916e-12,
    "bias": 0.005424545175397366
   },
   "bias_NM": 0.005424545175397366,
   "allowance": 0.0064239923442138145,
   "cells_ratio": 1.1842453397474444,
   "SE_NM": 0.00029726715392726854,
   "I_corr": 0.07920953582669243,
   "half_width": 0.014642897592593964,
   "diff_pc": 0.023372241707245056,
   "diff_slope": -0.043883770493957,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.58118200302124,
    3.044400453567505
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    19.4701986,
    29.1730279,
    43.2793502
   ],
   "max_counts": [
    1420,
    2576,
    4985
   ],
   "F": {
    "11": 0.7806607307793569,
    "12": 0.8258930172858232,
    "13": 0.867870728527991,
    "22": 0.8868933031855145,
    "23": 0.9406032564666651,
    "33": 1.008050496285778
   },
   "F_tot": 0.9130407415340117,
   "k_hat": 1.0952413780790187,
   "within": {
    "value": 0.013745842656723406,
    "se": 0.00011674111051173788,
    "z": 117.7463756894904
   },
   "adj": {
    "value": 0.015377408348253185,
    "se": 0.00018879700735404442,
    "z": 81.44942848281737
   },
   "rho_pc": 0.30519455863213824,
   "IG_pc": 0.048885648174586356,
   "rho_slope": 0.474870147501522,
   "IG_slope": 0.12776987927848146,
   "c1": 0.5983732301068104,
   "c3": 1.5148345079657717,
   "I_grass": 0.09658093193001882,
   "ncells": 444348,
   "SE_diff": 0.00046734521313342923,
   "SE_2D": 0.000331579984198186,
   "blocks64_I_mean": 0.29432179963490157,
   "blocks64_D_mean": 0.24531636563797432,
   "I_half": 0.10682252585784902,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     5
    ],
    "k": 1.0952413780790187,
    "I_grass": 0.139678708261048,
    "ncells": 405759,
    "SE_NM": 0.00028656312220825305,
    "exact": 0.12833289181127583,
    "IG_exact": 0.13091035174201593,
    "norm_deficit": 1.9659163186247497e-11,
    "bias": 0.011345816449772173
   },
   "bias_NM": 0.011345816449772173,
   "allowance": 0.01242484047876539,
   "cells_ratio": 1.0951032509445262,
   "SE_NM": 0.00028656312220825305,
   "I_corr": 0.08523511548024665,
   "half_width": 0.02704250551503089,
   "diff_pc": 0.03634946730566029,
   "diff_slope": -0.042534763798234815,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.279496431350708,
    3.291905641555786
   ]
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    29.1730279,
    43.2793502,
    63.7232212
   ],
   "max_counts": [
    2576,
    4985,
    8871
   ],
   "F": {
    "11": 0.8868933031855145,
    "12": 0.9406032564666651,
    "13": 0.9920324880640341,
    "22": 1.008050496285778,
    "23": 1.0707576884555563,
    "33": 1.146175911306442
   },
   "F_tot": 1.0389921189928342,
   "k_hat": 0.9624712081255902,
   "within": {
    "value": 0.012575425930493045,
    "se": 0.00014626400231051856,
    "z": 85.977586636768
   },
   "adj": {
    "value": 0.013647984397076596,
    "se": 0.00019479533749858067,
    "z": 70.06319849506684
   },
   "rho_pc": 0.27236853884923484,
   "IG_pc": 0.038540219447506796,
   "rho_slope": 0.479785747666544,
   "IG_slope": 0.1308086081702848,
   "c1": 0.614869279111399,
   "c3": 1.5289163753430781,
   "I_grass": 0.11272579334254296,
   "ncells": 706521,
   "SE_diff": 0.000585784917787676,
   "SE_2D": 0.0003693394544196597,
   "blocks64_I_mean": 0.425528594178492,
   "blocks64_D_mean": 0.38671211922741755,
   "I_half": 0.13024547186354596,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     6
    ],
    "k": 0.9624712081255902,
    "I_grass": 0.1543478882363445,
    "ncells": 691896,
    "SE_NM": 0.0004286829842651123,
    "exact": 0.1312920836996705,
    "IG_exact": 0.1336374786474407,
    "norm_deficit": 2.451394642832838e-11,
    "bias": 0.023055804536673996
   },
   "bias_NM": 0.023055804536673996,
   "allowance": 0.02354314821455168,
   "cells_ratio": 1.0211375698081793,
   "SE_NM": 0.0004286829842651123,
   "I_corr": 0.08966998880586896,
   "half_width": 0.04998984755393228,
   "diff_pc": 0.051129769358362165,
   "diff_slope": -0.041138619364415846,
   "sign_pc": ">",
   "sign_slope": "undecided",
   "seconds": [
    4.568298101425171,
    3.789766788482666
   ]
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    43.2793502,
    63.7232212,
    93.2679559
   ],
   "max_counts": [
    4985,
    8871,
    15840
   ],
   "F": {
    "11": 1.008050496285778,
    "12": 1.0707576884555563,
    "13": 1.131104605683677,
    "22": 1.146175911306442,
    "23": 1.2177025080429544,
    "33": 1.3014995174505923
   },
   "F_tot": 1.1812053721502949,
   "k_hat": 0.8465928309990463,
   "within": {
    "value": 0.012053707620208132,
    "se": 0.00019941221905810005,
    "z": 60.44618367491415
   },
   "adj": {
    "value": 0.013125492565578267,
    "se": 0.0001975682220671499,
    "z": 66.43524160032754
   },
   "rho_pc": 0.222481624443806,
   "IG_pc": 0.025382544964021578,
   "rho_slope": 0.48274456942541194,
   "IG_slope": 0.13266182712377395,
   "c1": 0.625917552502632,
   "c3": 1.5339770307961738,
   "I_grass": 0.13755698445421238,
   "ncells": 1078278,
   "SE_diff": 0.0007714347923345745,
   "SE_2D": 0.0004001792099280311,
   "blocks64_I_mean": 0.6112626579313811,
   "blocks64_D_mean": 0.5852050419076573,
   "I_half": 0.16598484327515095,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     0,
     7
    ],
    "k": 0.8465928309990463,
    "I_grass": 0.17905470619399466,
    "ncells": 1105943,
    "SE_NM": 0.0003916314237338276,
    "exact": 0.13311533831251676,
    "IG_exact": 0.13533345214261927,
    "norm_deficit": 4.460831704022894e-11,
    "bias": 0.0459393678814779
   },
   "bias_NM": 0.0459393678814779,
   "allowance": 0.0459393678814779,
   "cells_ratio": 0.9749851484208499,
   "SE_NM": 0.0003916314237338276,
   "I_corr": 0.09161761657273448,
   "half_width": 0.09533934105308658,
   "diff_pc": 0.0662350716087129,
   "diff_slope": -0.04104421055103946,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "seconds": [
    4.618955612182617,
    4.7913007736206055
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_A14_c1.json <==
{
 "name": "A14",
 "ic": 1,
 "cut": 0.1,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.7787628,
    1.078915,
    1.492474
   ],
   "max_counts": [
    20,
    41,
    77
   ],
   "F": {
    "11": 0.5219768810794978,
    "12": 0.5450310055769431,
    "13": 0.5547873801683022,
    "22": 0.6563658342368384,
    "23": 0.7003520592347008,
    "33": 0.8178227732729917
   },
   "F_tot": 0.6560610780449054,
   "k_hat": 1.5242483260553266,
   "within": {
    "value": 0.06533168120312727,
    "se": 0.00045923106269081445,
    "z": 142.26320149234547
   },
   "adj": {
    "value": 0.06790415223751972,
    "se": 0.0007040338096131187,
    "z": 96.45012968174707
   },
   "rho_pc": 0.22717981108219246,
   "IG_pc": 0.02649508587884906,
   "rho_slope": 0.2748732910813768,
   "IG_slope": 0.0392810371739923,
   "c1": 0.24848324538913275,
   "c3": 0.6119189289861587,
   "I_grass": 0.021760230598342645,
   "ncells": 4640,
   "SE_diff": 6.974560216403305e-05,
   "SE_2D": 6.284522779223653e-05,
   "blocks64_I_mean": 0.02351844656064904,
   "blocks64_D_mean": -0.0029825755795494825,
   "I_half": 0.021819830367660664,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     0
    ],
    "k": 1.5242483260553266,
    "I_grass": 0.03930053055435678,
    "ncells": 2657,
    "SE_NM": 8.357322795003261e-05,
    "exact": 0.039290763582203736,
    "IG_exact": 0.04382166608383132,
    "norm_deficit": 2.7333690866271354e-13,
    "bias": 9.766972153046893e-06
   },
   "bias_NM": 9.766972153046893e-06,
   "allowance": 1.705636085439879e-05,
   "cells_ratio": 1.7463304478735415,
   "SE_NM": 8.357322795003261e-05,
   "I_corr": 0.021750463626189598,
   "half_width": 0.0004695239471260885,
   "diff_pc": -0.004744622252659463,
   "diff_slope": -0.0175305735478027,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.137222766876221,
    2.3244943618774414
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    1.078915,
    1.492474,
    2.068333
   ],
   "max_counts": [
    41,
    77,
    155
   ],
   "F": {
    "11": 0.6563658342368384,
    "12": 0.7003520592347008,
    "13": 0.7312159174437906,
    "22": 0.8178227732729917,
    "23": 0.8813358032439834,
    "33": 1.0039064976057137
   },
   "F_tot": 0.8287574576539213,
   "k_hat": 1.2066256427192086,
   "within": {
    "value": 0.05506377506435631,
    "se": 0.000387591904884926,
    "z": 142.06637024760477
   },
   "adj": {
    "value": 0.05962801379555155,
    "se": 0.000687095920252772,
    "z": 86.78266314492934
   },
   "rho_pc": 0.2875884814431499,
   "IG_pc": 0.043164242193540175,
   "rho_slope": 0.33831740714768577,
   "IG_slope": 0.06077807318550784,
   "c1": 0.34028073992493635,
   "c3": 0.8209101052639813,
   "I_grass": 0.033144130005707595,
   "ncells": 9646,
   "SE_diff": 9.930014353712452e-05,
   "SE_2D": 0.00010136798425629563,
   "blocks64_I_mean": 0.03694945256696003,
   "blocks64_D_mean": -0.0062238921851127775,
   "I_half": 0.03330157220060759,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     1
    ],
    "k": 1.2066256427192086,
    "I_grass": 0.059148266083587586,
    "ncells": 5435,
    "SE_NM": 0.00011846738675281118,
    "exact": 0.05905799637860132,
    "IG_exact": 0.06613559569786957,
    "norm_deficit": 4.551914400963142e-13,
    "bias": 9.026970498626774e-05
   },
   "bias_NM": 9.026970498626774e-05,
   "allowance": 0.00016021004126909633,
   "cells_ratio": 1.7747930082796688,
   "SE_NM": 0.00011846738675281118,
   "I_corr": 0.03305386030072133,
   "half_width": 0.0009387409083952381,
   "diff_pc": -0.010110381892818848,
   "diff_slope": -0.027724212884786513,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    3.907621145248413,
    1.9943969249725342
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    1.492474,
    2.068333,
    2.8769111
   ],
   "max_counts": [
    77,
    155,
    287
   ],
   "F": {
    "11": 0.8178227732729917,
    "12": 0.8813358032439834,
    "13": 0.9292061692695118,
    "22": 1.0039064976057137,
    "23": 1.081261048247451,
    "33": 1.2085259407150868
   },
   "F_tot": 1.0232438892936058,
   "k_hat": 0.9772841161947694,
   "within": {
    "value": 0.04615073027761529,
    "se": 0.000344361324398337,
    "z": 134.01833193158137
   },
   "adj": {
    "value": 0.052092256476205356,
    "se": 0.0006804958572900202,
    "z": 76.55043879863649
   },
   "rho_pc": 0.334575471758253,
   "IG_pc": 0.059358405539513,
   "rho_slope": 0.388050622092438,
   "IG_slope": 0.08160269153028217,
   "c1": 0.427566389219317,
   "c3": 1.0111425138563064,
   "I_grass": 0.045052185353556595,
   "ncells": 18138,
   "SE_diff": 0.0001407888029771715,
   "SE_2D": 9.142482447716377e-05,
   "blocks64_I_mean": 0.05238100088767805,
   "blocks64_D_mean": -0.006983138168888932,
   "I_half": 0.04535885032051912,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     2
    ],
    "k": 0.9772841161947694,
    "I_grass": 0.07794140355806611,
    "ncells": 10825,
    "SE_NM": 0.00014277218018646533,
    "exact": 0.07762952871253082,
    "IG_exact": 0.08703053270475422,
    "norm_deficit": 7.696066006701585e-13,
    "bias": 0.0003118748455352982
   },
   "bias_NM": 0.0003118748455352982,
   "allowance": 0.0005225668312535093,
   "cells_ratio": 1.6755658198614318,
   "SE_NM": 0.00014277218018646533,
   "I_corr": 0.0447403105080213,
   "half_width": 0.001847184857670433,
   "diff_pc": -0.014618095031491703,
   "diff_slope": -0.03686238102226087,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.161707401275635,
    2.0907983779907227
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    2.068333,
    2.8769111,
    4.0173638
   ],
   "max_counts": [
    155,
    287,
    570
   ],
   "F": {
    "11": 1.0039064976057137,
    "12": 1.081261048247451,
    "13": 1.1459582664076382,
    "22": 1.2085259407150868,
    "23": 1.301049485270386,
    "33": 1.436093040963356
   },
   "F_tot": 1.2381761775955318,
   "k_hat": 0.8076395088960148,
   "within": {
    "value": 0.04008555978622719,
    "se": 0.0003425159411351359,
    "z": 117.0326836566473
   },
   "adj": {
    "value": 0.04519700035128027,
    "se": 0.0006918032320938965,
    "z": 65.33216130615853
   },
   "rho_pc": 0.3648901211595436,
   "IG_pc": 0.07144166471843215,
   "rho_slope": 0.423604498197491,
   "IG_slope": 0.09888459222771374,
   "c1": 0.4995525979873826,
   "c3": 1.167522287462276,
   "I_grass": 0.0567351696805094,
   "ncells": 32082,
   "SE_diff": 0.0001897730506949923,
   "SE_2D": 0.00011705300816391532,
   "blocks64_I_mean": 0.06984309896126835,
   "blocks64_D_mean": -0.0016166567147085649,
   "I_half": 0.057336945956835805,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     3
    ],
    "k": 0.8076395088960148,
    "I_grass": 0.09307101655509697,
    "ncells": 20981,
    "SE_NM": 0.0001328928560013621,
    "exact": 0.09265981363087628,
    "IG_exact": 0.10383989648931802,
    "norm_deficit": 1.0342837697407958e-12,
    "bias": 0.00041120292422069937
   },
   "bias_NM": 0.00041120292422069937,
   "allowance": 0.0006287694683212657,
   "cells_ratio": 1.5290977551117677,
   "SE_NM": 0.0001328928560013621,
   "I_corr": 0.0563239667562887,
   "half_width": 0.002184247710282085,
   "diff_pc": -0.015117697962143448,
   "diff_slope": -0.04256062547142504,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.436563491821289,
    2.2978732585906982
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    2.8769111,
    4.0173638,
    5.6325308
   ],
   "max_counts": [
    287,
    570,
    988
   ],
   "F": {
    "11": 1.2085259407150868,
    "12": 1.301049485270386,
    "13": 1.3795827584350882,
    "22": 1.436093040963356,
    "23": 1.5403580549513076,
    "33": 1.6813428163233006
   },
   "F_tot": 1.472179942266478,
   "k_hat": 0.6792647904579254,
   "within": {
    "value": 0.034990499781653917,
    "se": 0.0003962918981951758,
    "z": 88.29476439213228
   },
   "adj": {
    "value": 0.041121011675758656,
    "se": 0.0007423043645216189,
    "z": 55.39642987584919
   },
   "rho_pc": 0.38151037235711927,
   "IG_pc": 0.07864874203922226,
   "rho_slope": 0.4472226023978782,
   "IG_slope": 0.11157681074216354,
   "c1": 0.5529374047300536,
   "c3": 1.2816840267982128,
   "I_grass": 0.06813260993716419,
   "ncells": 53889,
   "SE_diff": 0.0002702201523734663,
   "SE_2D": 0.00017154402851980052,
   "blocks64_I_mean": 0.09007874430925036,
   "blocks64_D_mean": 0.011355498130691245,
   "I_half": 0.06924311788878512,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     4
    ],
    "k": 0.6792647904579254,
    "I_grass": 0.10455517485059929,
    "ncells": 39436,
    "SE_NM": 0.00017365676815934752,
    "exact": 0.10363386178840361,
    "IG_exact": 0.11605495863803016,
    "norm_deficit": 1.9638735082594394e-12,
    "bias": 0.0009213130621956722
   },
   "bias_NM": 0.0009213130621956722,
   "allowance": 0.0012589674309935739,
   "cells_ratio": 1.3664925448828482,
   "SE_NM": 0.00017365676815934752,
   "I_corr": 0.06721129687496852,
   "half_width": 0.003802773241714582,
   "diff_pc": -0.01143744516425374,
   "diff_slope": -0.04436551386719502,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.5741963386535645,
    2.4622416496276855
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    4.0173638,
    5.6325308,
    7.9220267
   ],
   "max_counts": [
    570,
    988,
    1836
   ],
   "F": {
    "11": 1.436093040963356,
    "12": 1.5403580549513076,
    "13": 1.6327888359726428,
    "22": 1.6813428163233006,
    "23": 1.7977302582530348,
    "33": 1.9459139060682575
   },
   "F_tot": 1.7252641611513901,
   "k_hat": 0.5796213835060653,
   "within": {
    "value": 0.030824204725976356,
    "se": 0.00047687660118858784,
    "z": 64.63769589270846
   },
   "adj": {
    "value": 0.03625532062952841,
    "se": 0.0008216970668156083,
    "z": 44.12249001938354
   },
   "rho_pc": 0.3876338369584545,
   "IG_pc": 0.08141242435204417,
   "rho_slope": 0.46269239480410784,
   "IG_slope": 0.12045284170230934,
   "c1": 0.5910268864392297,
   "c3": 1.36020767821383,
   "I_grass": 0.07880674183924086,
   "ncells": 86730,
   "SE_diff": 0.00046561800639381647,
   "SE_2D": 0.00019041874949865452,
   "blocks64_I_mean": 0.1142211805325452,
   "blocks64_D_mean": 0.03265185145637851,
   "I_half": 0.08074218362684871,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     5
    ],
    "k": 0.5796213835060653,
    "I_grass": 0.11245780823297125,
    "ncells": 71438,
    "SE_NM": 0.00018048431493290762,
    "exact": 0.11101836759976824,
    "IG_exact": 0.12430510355750797,
    "norm_deficit": 2.795319531401219e-12,
    "bias": 0.001439440633203004
   },
   "bias_NM": 0.001439440633203004,
   "allowance": 0.0017475669268134124,
   "cells_ratio": 1.214059744113777,
   "SE_NM": 0.00018048431493290762,
   "I_corr": 0.07736730120603785,
   "half_width": 0.005492631151006536,
   "diff_pc": -0.004045123146006316,
   "diff_slope": -0.04308554049627149,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    4.323110342025757,
    2.608049154281616
   ]
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    5.6325308,
    7.9220267,
    11.1837819
   ],
   "max_counts": [
    988,
    1836,
    2993
   ],
   "F": {
    "11": 1.6813428163233006,
    "12": 1.7977302582530348,
    "13": 1.9024456332335071,
    "22": 1.9459139060682575,
    "23": 2.072943454505433,
    "33": 2.228135530536804
   },
   "F_tot": 1.996101980427315,
   "k_hat": 0.5009764079217662,
   "within": {
    "value": 0.027424302312129112,
    "se": 0.0005435260663341847,
    "z": 50.45627801642065
   },
   "adj": {
    "value": 0.03289122314572668,
    "se": 0.0009472001429089554,
    "z": 34.72468135901472
   },
   "rho_pc": 0.3851250554511218,
   "IG_pc": 0.08027297287087157,
   "rho_slope": 0.47260561050088784,
   "IG_slope": 0.12638664364151103,
   "c1": 0.6168389947544157,
   "c3": 1.4122769207648331,
   "I_grass": 0.08941616612969483,
   "ncells": 134571,
   "SE_diff": 0.0006651234143981277,
   "SE_2D": 0.00021638566827487292,
   "blocks64_I_mean": 0.1439211417563256,
   "blocks64_D_mean": 0.06329335400408562,
   "I_half": 0.09256622985521457,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     6
    ],
    "k": 0.5009764079217662,
    "I_grass": 0.1189510088567296,
    "ncells": 125120,
    "SE_NM": 0.00023648382545613254,
    "exact": 0.11579916146649061,
    "IG_exact": 0.12976125636022234,
    "norm_deficit": 6.105227434716198e-12,
    "bias": 0.003151847390238993
   },
   "bias_NM": 0.003151847390238993,
   "allowance": 0.0033899237144489414,
   "cells_ratio": 1.0755354859335038,
   "SE_NM": 0.00023648382545613254,
   "I_corr": 0.08626431873945584,
   "half_width": 0.009603501107614138,
   "diff_pc": 0.005991345868584269,
   "diff_slope": -0.040122324902055195,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    4.3139050006866455,
    2.817169189453125
   ]
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    7.9220267,
    11.1837819,
    15.8291765
   ],
   "max_counts": [
    1836,
    2993,
    5098
   ],
   "F": {
    "11": 1.9459139060682575,
    "12": 2.072943454505433,
    "13": 2.192284161240446,
    "22": 2.228135530536804,
    "23": 2.369238838739127,
    "33": 2.536573870554455
   },
   "F_tot": 2.287981728274481,
   "k_hat": 0.4370664274291065,
   "within": {
    "value": 0.025385617558170148,
    "se": 0.0006910534866163822,
    "z": 36.734663886099774
   },
   "adj": {
    "value": 0.028806985381834238,
    "se": 0.0008195196727051747,
    "z": 35.15106023842537
   },
   "rho_pc": 0.3714845118061487,
   "IG_pc": 0.0742504348507373,
   "rho_slope": 0.4789003972324449,
   "IG_slope": 0.13025762128638566,
   "c1": 0.6335863619190141,
   "c3": 1.4469356865021947,
   "I_grass": 0.10001855626329537,
   "ncells": 203870,
   "SE_diff": 0.0009006503188572742,
   "SE_2D": 0.00021432079717272277,
   "blocks64_I_mean": 0.18233915007645218,
   "blocks64_D_mean": 0.10732119496935758,
   "I_half": 0.104993994231525,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     1,
     7
    ],
    "k": 0.4370664274291065,
    "I_grass": 0.12509733319128813,
    "ncells": 209254,
    "SE_NM": 0.0002383902468067893,
    "exact": 0.11855029206999901,
    "IG_exact": 0.13312754284529746,
    "norm_deficit": 9.157785640923066e-12,
    "bias": 0.006547041121289121
   },
   "bias_NM": 0.006547041121289121,
   "allowance": 0.006547041121289121,
   "cells_ratio": 0.9742705037896527,
   "SE_NM": 0.0002383902468067893,
   "I_corr": 0.09347151514200625,
   "half_width": 0.01682074489246822,
   "diff_pc": 0.01922108029126894,
   "diff_slope": -0.03678610614437941,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.16660213470459,
    3.2010555267333984
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_A14_c2.json <==
{
 "name": "A14",
 "ic": 2,
 "cut": 0.3,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.3676219,
    0.4622321,
    0.5978961
   ],
   "max_counts": [
    18,
    28,
    55
   ],
   "F": {
    "11": 0.7089890705970673,
    "12": 0.8296524594278822,
    "13": 0.9042796667059193,
    "22": 1.0979093743612967,
    "23": 1.2296461338562263,
    "33": 1.5025149229321122
   },
   "F_tot": 1.0923194708620618,
   "k_hat": 0.915483085924301,
   "within": {
    "value": 0.11527836930014937,
    "se": 0.001174425329609924,
    "z": 98.1572573357543
   },
   "adj": {
    "value": 0.12536962993613499,
    "se": 0.0017825498893477636,
    "z": 70.33162476142972
   },
   "rho_pc": 0.20023130968361322,
   "IG_pc": 0.020459216969367672,
   "rho_slope": 0.23487113549807725,
   "IG_slope": 0.028372194051476052,
   "c1": 0.20232215454522898,
   "c3": 0.48769884848756795,
   "I_grass": 0.01317562026014052,
   "ncells": 2436,
   "SE_diff": 6.855951800935558e-05,
   "SE_2D": 5.8955133634151434e-05,
   "blocks64_I_mean": 0.014071393719932462,
   "blocks64_D_mean": -0.006396469532222474,
   "I_half": 0.013214752358193138,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     0
    ],
    "k": 0.915483085924301,
    "I_grass": 0.026909154908185684,
    "ncells": 1202,
    "SE_NM": 8.85901041714359e-05,
    "exact": 0.026943994647771363,
    "IG_exact": 0.03293371400949034,
    "norm_deficit": 1.9184653865522705e-13,
    "bias": -3.483973958567921e-05
   },
   "bias_NM": -3.483973958567921e-05,
   "allowance": 7.060699303720013e-05,
   "cells_ratio": 2.026622296173045,
   "SE_NM": 8.85901041714359e-05,
   "I_corr": 0.013210459999726198,
   "half_width": 0.0005892963725486917,
   "diff_pc": -0.007248756969641473,
   "diff_slope": -0.015161734051749854,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.175226926803589,
    1.7666938304901123
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    0.4622321,
    0.5978961,
    0.7914944
   ],
   "max_counts": [
    28,
    55,
    112
   ],
   "F": {
    "11": 1.0979093743612967,
    "12": 1.2296461338562263,
    "13": 1.3118578058392596,
    "22": 1.5025149229321122,
    "23": 1.6421443305493328,
    "33": 1.9013481758854016
   },
   "F_tot": 1.5040409341274092,
   "k_hat": 0.6648755212105741,
   "within": {
    "value": 0.10604140097799714,
    "se": 0.001103434827915608,
    "z": 96.10119084088518
   },
   "adj": {
    "value": 0.12403742636352,
    "se": 0.0019234892628769342,
    "z": 64.48563491225268
   },
   "rho_pc": 0.2661528169332525,
   "IG_pc": 0.036735722292541524,
   "rho_slope": 0.30601533419052435,
   "IG_slope": 0.049162320984576534,
   "c1": 0.29940873370666277,
   "c3": 0.6846732895762426,
   "I_grass": 0.021598013907203395,
   "ncells": 4770,
   "SE_diff": 0.00011881771470017765,
   "SE_2D": 7.226038586773287e-05,
   "blocks64_I_mean": 0.02341189613379485,
   "blocks64_D_mean": -0.013334843205149098,
   "I_half": 0.021683233503567045,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     1
    ],
    "k": 0.6648755212105741,
    "I_grass": 0.04311982089216748,
    "ncells": 2386,
    "SE_NM": 0.00010399543568927232,
    "exact": 0.04306694935427002,
    "IG_exact": 0.05448525968661142,
    "norm_deficit": 3.184119634624949e-13,
    "bias": 5.287153789745869e-05
   },
   "bias_NM": 5.287153789745869e-05,
   "allowance": 0.00010569875765753475,
   "cells_ratio": 1.9991617770326906,
   "SE_NM": 0.00010399543568927232,
   "I_corr": 0.021545142369305936,
   "half_width": 0.0008430011881451047,
   "diff_pc": -0.015190579923235588,
   "diff_slope": -0.027617178615270598,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    3.57171893119812,
    1.8412456512451172
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    0.5978961,
    0.7914944,
    1.0668605
   ],
   "max_counts": [
    55,
    112,
    177
   ],
   "F": {
    "11": 1.5025149229321122,
    "12": 1.6421443305493328,
    "13": 1.7355455837462435,
    "22": 1.9013481758854016,
    "23": 2.046597357242609,
    "33": 2.295333317698577
   },
   "F_tot": 1.9169797950167777,
   "k_hat": 0.5216539071509869,
   "within": {
    "value": 0.09163638165930188,
    "se": 0.0009931330298051627,
    "z": 92.2699969784305
   },
   "adj": {
    "value": 0.10882526014972749,
    "se": 0.001992327571312435,
    "z": 54.62217243625225
   },
   "rho_pc": 0.3198610450816344,
   "IG_pc": 0.05396584701995932,
   "rho_slope": 0.3621340118682427,
   "IG_slope": 0.07028723566098632,
   "c1": 0.39196341934281154,
   "c3": 0.8716628495592876,
   "I_grass": 0.03109187781588929,
   "ncells": 8518,
   "SE_diff": 0.00015825513271064526,
   "SE_2D": 9.133575215997727e-05,
   "blocks64_I_mean": 0.03431557637344276,
   "blocks64_D_mean": -0.01965106216638233,
   "I_half": 0.031226112869397582,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     2
    ],
    "k": 0.5216539071509869,
    "I_grass": 0.05851148592297406,
    "ncells": 4757,
    "SE_NM": 0.00013140432401219758,
    "exact": 0.05837164623817004,
    "IG_exact": 0.07555327349658034,
    "norm_deficit": 6.374900607397649e-13,
    "bias": 0.00013983968480402176
   },
   "bias_NM": 0.00013983968480402176,
   "allowance": 0.000250400343737788,
   "cells_ratio": 1.7906243430733655,
   "SE_NM": 0.00013140432401219758,
   "I_corr": 0.03095203813108527,
   "half_width": 0.0013235938172316921,
   "diff_pc": -0.023013808888874054,
   "diff_slope": -0.039335197529901056,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.368260622024536,
    1.8366668224334717
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    0.7914944,
    1.0668605,
    1.4580108
   ],
   "max_counts": [
    112,
    177,
    356
   ],
   "F": {
    "11": 1.9013481758854016,
    "12": 2.046597357242609,
    "13": 2.155235878528807,
    "22": 2.295333317698577,
    "23": 2.452728809863645,
    "33": 2.6966338606816076
   },
   "F_tot": 2.327383950479058,
   "k_hat": 0.42966696569088425,
   "within": {
    "value": 0.07958443621017508,
    "se": 0.00098420671025947,
    "z": 80.86150539371343
   },
   "adj": {
    "value": 0.09442720502432023,
    "se": 0.002065304937336468,
    "z": 45.720708510046364
   },
   "rho_pc": 0.35722399259088194,
   "IG_pc": 0.06825876958134197,
   "rho_slope": 0.4033462068110636,
   "IG_slope": 0.08877935611276506,
   "c1": 0.46969094626769275,
   "c3": 1.0369127309842938,
   "I_grass": 0.04094427430875669,
   "ncells": 14463,
   "SE_diff": 0.0002509072236984077,
   "SE_2D": 0.00011395011310211812,
   "blocks64_I_mean": 0.04654361647404348,
   "blocks64_D_mean": -0.021716175789464283,
   "I_half": 0.04123166041762971,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     3
    ],
    "k": 0.42966696569088425,
    "I_grass": 0.07146024850244537,
    "ncells": 8819,
    "SE_NM": 0.00014149639134083811,
    "exact": 0.07127443186536919,
    "IG_exact": 0.09359264398757795,
    "norm_deficit": 6.715739075957572e-13,
    "bias": 0.0001858166370761749
   },
   "bias_NM": 0.0001858166370761749,
   "allowance": 0.00030473591359935566,
   "cells_ratio": 1.6399818573534415,
   "SE_NM": 0.00014149639134083811,
   "I_corr": 0.040758457671680515,
   "half_width": 0.0017616916927904996,
   "diff_pc": -0.027500311909661457,
   "diff_slope": -0.04802089844108455,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.411276340484619,
    1.9696190357208252
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    1.0668605,
    1.4580108,
    2.0141872
   ],
   "max_counts": [
    177,
    356,
    587
   ],
   "F": {
    "11": 2.295333317698577,
    "12": 2.452728809863645,
    "13": 2.5748892765911227,
    "22": 2.6966338606816076,
    "23": 2.864402507566865,
    "33": 3.105024781023956
   },
   "F_tot": 2.740483203728685,
   "k_hat": 0.3648991530542519,
   "within": {
    "value": 0.06832378846083587,
    "se": 0.0011067884831201938,
    "z": 61.731567957972786
   },
   "adj": {
    "value": 0.08367638212413242,
    "se": 0.0022707314585135386,
    "z": 36.84996823838803
   },
   "rho_pc": 0.3807305322973093,
   "IG_pc": 0.07830102161276346,
   "rho_slope": 0.43231607403719263,
   "IG_slope": 0.1034488586231926,
   "c1": 0.5305894898044258,
   "c3": 1.1698639327287765,
   "I_grass": 0.050877023248011355,
   "ncells": 23591,
   "SE_diff": 0.0003370023583404549,
   "SE_2D": 0.0001348391648428256,
   "blocks64_I_mean": 0.05992832770466562,
   "blocks64_D_mean": -0.018460033153961913,
   "I_half": 0.051324929810869335,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     4
    ],
    "k": 0.3648991530542519,
    "I_grass": 0.08168707495200422,
    "ncells": 16394,
    "SE_NM": 0.0001565638202667866,
    "exact": 0.08127321886772243,
    "IG_exact": 0.10770826949804639,
    "norm_deficit": 8.462119893692943e-13,
    "bias": 0.000413856084281794
   },
   "bias_NM": 0.000413856084281794,
   "allowance": 0.0005955397635898379,
   "cells_ratio": 1.4390020739294864,
   "SE_NM": 0.0001565638202667866,
   "I_corr": 0.05046316716372956,
   "half_width": 0.0026774593943391257,
   "diff_pc": -0.027837854449033902,
   "diff_slope": -0.05298569145946304,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.1374523639678955,
    2.0022685527801514
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    1.4580108,
    2.0141872,
    2.8041428
   ],
   "max_counts": [
    356,
    587,
    1084
   ],
   "F": {
    "11": 2.6966338606816076,
    "12": 2.864402507566865,
    "13": 3.000749216960395,
    "22": 3.105024781023956,
    "23": 3.281318551873186,
    "33": 3.5181802957103705
   },
   "F_tot": 3.1584889602139823,
   "k_hat": 0.3166070904779264,
   "within": {
    "value": 0.05778955367182936,
    "se": 0.0012019706300637437,
    "z": 48.079006446908465
   },
   "adj": {
    "value": 0.07211131275963067,
    "se": 0.0022418762014570605,
    "z": 32.165608748941374
   },
   "rho_pc": 0.3954635968552183,
   "IG_pc": 0.0850333514624245,
   "rho_slope": 0.4519977791388712,
   "IG_slope": 0.11426777624664461,
   "c1": 0.5757198161323166,
   "c3": 1.268425346792073,
   "I_grass": 0.060800574292457554,
   "ncells": 37079,
   "SE_diff": 0.00042602069729943346,
   "SE_2D": 0.0001445833155490995,
   "blocks64_I_mean": 0.07524461443237303,
   "blocks64_D_mean": -0.009965114819908565,
   "I_half": 0.061570380163063376,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     5
    ],
    "k": 0.3166070904779264,
    "I_grass": 0.08914159795511623,
    "ncells": 29005,
    "SE_NM": 0.00016997592934134512,
    "exact": 0.08845973039758293,
    "IG_exact": 0.11795429949311022,
    "norm_deficit": 1.851407915864911e-12,
    "bias": 0.0006818675575333
   },
   "bias_NM": 0.0006818675575333,
   "allowance": 0.000871676164998353,
   "cells_ratio": 1.2783657990001724,
   "SE_NM": 0.00016997592934134512,
   "I_corr": 0.060118706734924254,
   "half_width": 0.0035780640831958813,
   "diff_pc": -0.02491464472750024,
   "diff_slope": -0.054149069511720355,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.050252676010132,
    2.190561056137085
   ]
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    2.0141872,
    2.8041428,
    3.9322575
   ],
   "max_counts": [
    587,
    1084,
    1712
   ],
   "F": {
    "11": 3.105024781023956,
    "12": 3.281318551873186,
    "13": 3.433482510125791,
    "22": 3.5181802957103705,
    "23": 3.7067818281866556,
    "33": 3.948732495372737
   },
   "F_tot": 3.585088025876404,
   "k_hat": 0.278933178985345,
   "within": {
    "value": 0.05011822730714366,
    "se": 0.0012883022297522704,
    "z": 38.90253866655262
   },
   "adj": {
    "value": 0.0605676799041297,
    "se": 0.00284377337515795,
    "z": 21.298349732515387
   },
   "rho_pc": 0.4004862067600615,
   "IG_pc": 0.08740841500002382,
   "rho_slope": 0.4654979254866139,
   "IG_slope": 0.12211230085065013,
   "c1": 0.6082740808107039,
   "c3": 1.3414980947096995,
   "I_grass": 0.07053164508306686,
   "ncells": 56802,
   "SE_diff": 0.0006422710475965063,
   "SE_2D": 0.00013829807626753216,
   "blocks64_I_mean": 0.09249110848913687,
   "blocks64_D_mean": 0.004678807177424399,
   "I_half": 0.07183684731689866,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     6
    ],
    "k": 0.278933178985345,
    "I_grass": 0.09463545992625022,
    "ncells": 50692,
    "SE_NM": 0.00016302108646018128,
    "exact": 0.09344291858976606,
    "IG_exact": 0.12518746818462145,
    "norm_deficit": 2.347011474057581e-12,
    "bias": 0.0011925413364841653
   },
   "bias_NM": 0.0011925413364841653,
   "allowance": 0.0013362805372637411,
   "cells_ratio": 1.1205318393434862,
   "SE_NM": 0.00016302108646018128,
   "I_corr": 0.0693391037465827,
   "half_width": 0.005323109616128248,
   "diff_pc": -0.01806931125344112,
   "diff_slope": -0.05277319710406743,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.11778998374939,
    2.2082955837249756
   ]
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    2.8041428,
    3.9322575,
    5.5398589
   ],
   "max_counts": [
    1084,
    1712,
    3032
   ],
   "F": {
    "11": 3.5181802957103705,
    "12": 3.7067818281866556,
    "13": 3.876492111811965,
    "22": 3.948732495372737,
    "23": 4.152975493480935,
    "33": 4.403901578519648
   },
   "F_tot": 4.027706605656161,
   "k_hat": 0.2482802492603823,
   "within": {
    "value": 0.04485497870773325,
    "se": 0.0015895821514389542,
    "z": 28.218094086630693
   },
   "adj": {
    "value": 0.053386549021830376,
    "se": 0.002452585316083618,
    "z": 21.76745847401552
   },
   "rho_pc": 0.39626524041833505,
   "IG_pc": 0.08540966533540265,
   "rho_slope": 0.47401113044427046,
   "IG_slope": 0.1272439410433797,
   "c1": 0.6289147015923016,
   "c3": 1.3920430529178054,
   "I_grass": 0.08022904991561042,
   "ncells": 84806,
   "SE_diff": 0.000896054692149813,
   "SE_2D": 0.0001574775958766386,
   "blocks64_I_mean": 0.11282243162579599,
   "blocks64_D_mean": 0.026649795528684496,
   "I_half": 0.08223396891323365,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1777389026,
     2,
     7
    ],
    "k": 0.2482802492603823,
    "I_grass": 0.09897508377667563,
    "ncells": 84965,
    "SE_NM": 0.00017770043405029872,
    "exact": 0.09652282372630094,
    "IG_exact": 0.12990796041578462,
    "norm_deficit": 5.526024082769254e-12,
    "bias": 0.0024522600503746883
   },
   "bias_NM": 0.0024522600503746883,
   "allowance": 0.0024522600503746883,
   "cells_ratio": 0.9981286412052022,
   "SE_NM": 0.00017770043405029872,
   "I_corr": 0.07777678986523573,
   "half_width": 0.008558540255232077,
   "diff_pc": -0.007632875470166917,
   "diff_slope": -0.04946715117814396,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    4.13940954208374,
    2.2510876655578613
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_A19_c0.json <==
{
 "name": "A19",
 "ic": 0,
 "cut": 0.0,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    2.7006652,
    5.499612,
    10.3132687
   ],
   "max_counts": [
    40,
    131,
    341
   ],
   "F": {
    "11": 0.4802409055219143,
    "12": 0.45843580474966866,
    "13": 0.4328878111501345,
    "22": 0.5330769302989415,
    "23": 0.541470001765724,
    "33": 0.6059013560855241
   },
   "F_tot": 0.5345773961608778,
   "k_hat": 1.870636519953148,
   "within": {
    "value": 0.062141858080284246,
    "se": 0.00015008058650701963,
    "z": 414.0566046986878
   },
   "adj": {
    "value": 0.06706509210756181,
    "se": 0.00023296125290316367,
    "z": 287.8808869363316
   },
   "rho_pc": 0.21223740242845351,
   "IG_pc": 0.02304538078810243,
   "rho_slope": 0.3748823984466844,
   "IG_slope": 0.07572364270120491,
   "c1": 0.31489597297219535,
   "c3": 1.4203277193819424,
   "I_grass": 0.031162312712869067,
   "ncells": 40644,
   "SE_diff": 0.00011254865745805491,
   "SE_2D": 0.00010406043297749414,
   "blocks64_I_mean": 0.048537555341624516,
   "blocks64_D_mean": 0.02548160392418572,
   "I_half": 0.0317977617284706,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     0,
     0
    ],
    "k": 1.870636519953148,
    "I_grass": 0.0819411202102458,
    "ncells": 27518,
    "SE_NM": 0.00015644132523046254,
    "exact": 0.08157830291433044,
    "IG_exact": 0.08503688000883765,
    "norm_deficit": 1.2678746941219288e-12,
    "bias": 0.00036281729591536305
   },
   "bias_NM": 0.00036281729591536305,
   "allowance": 0.0005358800121805369,
   "cells_ratio": 1.476996874772876,
   "SE_NM": 0.00015644132523046254,
   "I_corr": 0.030799495416953704,
   "half_width": 0.0018426409597639302,
   "diff_pc": 0.007754114628851273,
   "diff_slope": -0.044924147284251204,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    5.341655254364014,
    2.499516248703003
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    5.499612,
    10.3132687,
    18.4395152
   ],
   "max_counts": [
    131,
    341,
    875
   ],
   "F": {
    "11": 0.5330769302989415,
    "12": 0.541470001765724,
    "13": 0.5458836325959114,
    "22": 0.6059013560855241,
    "23": 0.6375039767259786,
    "33": 0.7063038303527103
   },
   "F_tot": 0.6267616575598903,
   "k_hat": 1.5955028325970064,
   "within": {
    "value": 0.04014150188318727,
    "se": 0.000123515420172194,
    "z": 324.99182553259845
   },
   "adj": {
    "value": 0.04360335664993986,
    "se": 0.00020002727530348273,
    "z": 217.98705493430612
   },
   "rho_pc": 0.23504706381863036,
   "IG_pc": 0.02841594533532851,
   "rho_slope": 0.42440274721896865,
   "IG_slope": 0.09929723783373247,
   "c1": 0.4108080329237242,
   "c3": 1.621678922584764,
   "I_grass": 0.04572886212608829,
   "ncells": 112541,
   "SE_diff": 0.00022238246597396395,
   "SE_2D": 0.00020590334810808298,
   "blocks64_I_mean": 0.09549702242165345,
   "blocks64_D_mean": 0.06706213637500821,
   "I_half": 0.04785954751584498,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     0,
     1
    ],
    "k": 1.5955028325970064,
    "I_grass": 0.10508276310021003,
    "ncells": 79731,
    "SE_NM": 0.00019575836098407475,
    "exact": 0.10341804011540368,
    "IG_exact": 0.10656589162581187,
    "norm_deficit": 2.0017321133991572e-12,
    "bias": 0.001664722984806355
   },
   "bias_NM": 0.001664722984806355,
   "allowance": 0.0023497709728097227,
   "cells_ratio": 1.411508697997015,
   "SE_NM": 0.00019575836098407475,
   "I_corr": 0.04406413914128193,
   "half_width": 0.005884617788376068,
   "diff_pc": 0.015648193805953423,
   "diff_slope": -0.055233098692450536,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    5.037587642669678,
    2.8787569999694824
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    10.3132687,
    18.4395152,
    31.9714587
   ],
   "max_counts": [
    341,
    875,
    2338
   ],
   "F": {
    "11": 0.6059013560855241,
    "12": 0.6375039767259786,
    "13": 0.6646571637931293,
    "22": 0.7063038303527103,
    "23": 0.7565885887383684,
    "33": 0.8354008366497688
   },
   "F_tot": 0.7407283521290755,
   "k_hat": 1.3500225786223787,
   "within": {
    "value": 0.029618764610175624,
    "se": 0.00014173731050897516,
    "z": 208.96942734284556
   },
   "adj": {
    "value": 0.03238911893904417,
    "se": 0.00019522488735151467,
    "z": 165.90671086276785
   },
   "rho_pc": 0.219776244007571,
   "IG_pc": 0.024753549203477953,
   "rho_slope": 0.4494951256966168,
   "IG_slope": 0.1128520809561928,
   "c1": 0.46882462854210893,
   "c3": 1.724858309446621,
   "I_grass": 0.05829592374251824,
   "ncells": 258626,
   "SE_diff": 0.00027859593316028637,
   "SE_2D": 0.0002536107689941989,
   "blocks64_I_mean": 0.173833245165552,
   "blocks64_D_mean": 0.14903426616573628,
   "I_half": 0.06376589304938474,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     0,
     2
    ],
    "k": 1.3500225786223787,
    "I_grass": 0.1207365260895692,
    "ncells": 200438,
    "SE_NM": 0.0002529801528611185,
    "exact": 0.11626100845412202,
    "IG_exact": 0.11888520554788948,
    "norm_deficit": 1.0085265955694922e-11,
    "bias": 0.004475517635447179
   },
   "bias_NM": 0.004475517635447179,
   "allowance": 0.005774779353142429,
   "cells_ratio": 1.2903042337281354,
   "SE_NM": 0.0002529801528611185,
   "I_corr": 0.05382040610707106,
   "half_width": 0.013054827595035758,
   "diff_pc": 0.02906685690359311,
   "diff_slope": -0.05903167484912174,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.814544439315796,
    3.0264413356781006
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    18.4395152,
    31.9714587,
    54.3128914
   ],
   "max_counts": [
    875,
    2338,
    6196
   ],
   "F": {
    "11": 0.7063038303527103,
    "12": 0.7565885887383684,
    "13": 0.8024100792720466,
    "22": 0.8354008366497688,
    "23": 0.90221855581852,
    "33": 0.9932869009691199
   },
   "F_tot": 0.8805265871559438,
   "k_hat": 1.1356840492800442,
   "within": {
    "value": 0.02459144804755467,
    "se": 0.00020525988170242546,
    "z": 119.80640271052093
   },
   "adj": {
    "value": 0.02699349300639764,
    "se": 0.00020796588374904845,
    "z": 129.79769815981248
   },
   "rho_pc": 0.1737464750052317,
   "IG_pc": 0.015326436611520349,
   "rho_slope": 0.4625116979234761,
   "IG_slope": 0.1203464920618344,
   "c1": 0.5034875010580914,
   "c3": 1.7684552994157314,
   "I_grass": 0.07425385929920836,
   "ncells": 524563,
   "SE_diff": 0.00040312564273563116,
   "SE_2D": 0.00030091328440570963,
   "blocks64_I_mean": 0.30942190806661996,
   "blocks64_D_mean": 0.293962866517104,
   "I_half": 0.08669835906645762,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     0,
     3
    ],
    "k": 1.1356840492800442,
    "I_grass": 0.13617369177836736,
    "ncells": 450148,
    "SE_NM": 0.00032928528930060736,
    "exact": 0.12347626687224045,
    "IG_exact": 0.12567479783812072,
    "norm_deficit": 1.5450973833708304e-11,
    "bias": 0.012697424906126908
   },
   "bias_NM": 0.012697424906126908,
   "allowance": 0.014796465387011936,
   "cells_ratio": 1.1653122972888916,
   "SE_NM": 0.00032928528930060736,
   "I_corr": 0.06155643439308145,
   "half_width": 0.0316750031477162,
   "diff_pc": 0.0462299977815611,
   "diff_slope": -0.05879005766875295,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.625581502914429,
    3.4489521980285645
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    31.9714587,
    54.3128914,
    90.9646163
   ],
   "max_counts": [
    2338,
    6196,
    15378
   ],
   "F": {
    "11": 0.8354008366497688,
    "12": 0.90221855581852,
    "13": 0.9650703741621718,
    "22": 0.9932869009691199,
    "23": 1.0763188337706915,
    "33": 1.1816669603306602
   },
   "F_tot": 1.048588660327827,
   "k_hat": 0.9536628020441912,
   "within": {
    "value": 0.022248978066055247,
    "se": 0.0003250194153463777,
    "z": 68.45430462159992
   },
   "adj": {
    "value": 0.024198320632433934,
    "se": 0.00026901452558876786,
    "z": 89.9517250210681
   },
   "rho_pc": 0.09610603136281376,
   "IG_pc": 0.0046396445045347075,
   "rho_slope": 0.4695679601125464,
   "IG_slope": 0.12454749100021596,
   "c1": 0.5249525811485208,
   "c3": 1.7818014203376225,
   "I_grass": 0.10190549617949074,
   "ncells": 967062,
   "SE_diff": 0.0004189421243237673,
   "SE_2D": 0.0003599650008703832,
   "blocks64_I_mean": 0.5309096558862936,
   "blocks64_D_mean": 0.5258282514382537,
   "I_half": 0.12684097647673287,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     0,
     4
    ],
    "k": 0.9536628020441912,
    "I_grass": 0.16101952804897302,
    "ncells": 903475,
    "SE_NM": 0.0003468255196703975,
    "exact": 0.1274271234309241,
    "IG_exact": 0.12936985229337108,
    "norm_deficit": 3.959188532576263e-11,
    "bias": 0.03359240461804891
   },
   "bias_NM": 0.03359240461804891,
   "allowance": 0.03595665402444962,
   "cells_ratio": 1.0703804753867014,
   "SE_NM": 0.0003468255196703975,
   "I_corr": 0.06831309156144183,
   "half_width": 0.07408880962647643,
   "diff_pc": 0.06367344705690713,
   "diff_slope": -0.05623439943877413,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "seconds": [
    4.573834180831909,
    4.4777302742004395
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    54.3128914,
    90.9646163,
    150.8487092
   ],
   "max_counts": [
    6196,
    15378,
    35027
   ],
   "F": {
    "11": 0.9932869009691199,
    "12": 1.0763188337706915,
    "13": 1.1553962443027828,
    "22": 1.1816669603306602,
    "23": 1.280903283766792,
    "33": 1.4018611921583364
   },
   "F_tot": 1.2467466311128164,
   "k_hat": 0.8020875894466414,
   "within": {
    "value": 0.021398897205950063,
    "se": 0.00047469697931563746,
    "z": 45.07906757022235
   },
   "adj": {
    "value": 0.023214814465958966,
    "se": 0.000386706249567878,
    "z": 60.03216780670131
   },
   "rho_pc": -0.015322511593579573,
   "IG_pc": 0.00011740346326211334,
   "rho_slope": 0.47354779212069215,
   "IG_slope": 0.12696088384768994,
   "c1": 0.5388335487716335,
   "c3": 1.7810196125560067,
   "I_grass": 0.15178945368429808,
   "ncells": 1649282,
   "SE_diff": 0.0006641921907442414,
   "SE_2D": 0.00045159909211317956,
   "blocks64_I_mean": 0.8683296175943069,
   "blocks64_D_mean": 0.8673344472421494,
   "I_half": 0.19847671488239538,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     0,
     5
    ],
    "k": 0.8020875894466414,
    "I_grass": 0.20866087023041757,
    "ncells": 1610914,
    "SE_NM": 0.00035706240947663994,
    "exact": 0.12959021929607806,
    "IG_exact": 0.1314444670274057,
    "norm_deficit": 7.451905759126021e-11,
    "bias": 0.07907065093433951
   },
   "bias_NM": 0.07907065093433951,
   "allowance": 0.08095391890211974,
   "cells_ratio": 1.0238175346418243,
   "SE_NM": 0.00035706240947663994,
   "I_corr": 0.07271880274995857,
   "half_width": 0.1649241795103647,
   "diff_pc": 0.07260139928669646,
   "diff_slope": -0.054242081097731376,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "seconds": [
    4.660969972610474,
    6.789686918258667
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_A19_c1.json <==
{
 "name": "A19",
 "ic": 1,
 "cut": 0.1,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    1.1000025,
    1.6966864,
    2.6191193
   ],
   "max_counts": [
    28,
    74,
    181
   ],
   "F": {
    "11": 0.5394168042958306,
    "12": 0.5768415700186835,
    "13": 0.5957457536407014,
    "22": 0.7340150138130831,
    "23": 0.8051087140693598,
    "33": 0.9717560259352397
   },
   "F_tot": 0.7559659072289666,
   "k_hat": 1.322810976576382,
   "within": {
    "value": 0.0891639354384696,
    "se": 0.0004376802048680186,
    "z": 203.71936963737429
   },
   "adj": {
    "value": 0.09522938840332029,
    "se": 0.0006344866061833594,
    "z": 150.08888678699716
   },
   "rho_pc": 0.2407586109931207,
   "IG_pc": 0.029856270476983804,
   "rho_slope": 0.3266571073201554,
   "IG_slope": 0.05641912762089699,
   "c1": 0.28259065864935107,
   "c3": 0.9391119942136743,
   "I_grass": 0.027920393174094116,
   "ncells": 10769,
   "SE_diff": 9.12946159589388e-05,
   "SE_2D": 7.58968106691545e-05,
   "blocks64_I_mean": 0.03215205125860478,
   "blocks64_D_mean": 0.0022858220817630927,
   "I_half": 0.028076988858190433,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     1,
     0
    ],
    "k": 1.322810976576382,
    "I_grass": 0.05998669868096762,
    "ncells": 6178,
    "SE_NM": 0.00012823888846737403,
    "exact": 0.059906700333374086,
    "IG_exact": 0.06621255609941142,
    "norm_deficit": 4.689582056016661e-13,
    "bias": 7.999834759353508e-05
   },
   "bias_NM": 7.999834759353508e-05,
   "allowance": 0.00013944677974017146,
   "cells_ratio": 1.7431207510521205,
   "SE_NM": 0.00012823888846737403,
   "I_corr": 0.02784039482650058,
   "half_width": 0.0009085591141162969,
   "diff_pc": -0.002015875650483223,
   "diff_slope": -0.028578732794396412,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.248058557510376,
    2.098273754119873
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    1.6966864,
    2.6191193,
    4.0682581
   ],
   "max_counts": [
    74,
    181,
    366
   ],
   "F": {
    "11": 0.7340150138130831,
    "12": 0.8051087140693598,
    "13": 0.8578465616781148,
    "22": 0.9717560259352397,
    "23": 1.0726214068793989,
    "33": 1.249462867696773
   },
   "F_tot": 1.0145444993388357,
   "k_hat": 0.9856640104516715,
   "within": {
    "value": 0.07321907493940744,
    "se": 0.00043541379246774784,
    "z": 168.15975103689658
   },
   "adj": {
    "value": 0.08101849879626455,
    "se": 0.0006642858112864897,
    "z": 121.96331371184942
   },
   "rho_pc": 0.2978091707006506,
   "IG_pc": 0.04643624288246733,
   "rho_slope": 0.3917480580911213,
   "IG_slope": 0.08330277596342295,
   "c1": 0.3853204932841888,
   "c3": 1.2308948641112416,
   "I_grass": 0.0425208701822104,
   "ncells": 25514,
   "SE_diff": 0.0001569071311395809,
   "SE_2D": 0.00010631917296943043,
   "blocks64_I_mean": 0.0528710998213327,
   "blocks64_D_mean": 0.006417406117670148,
   "I_half": 0.043008560669166584,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     1,
     1
    ],
    "k": 0.9856640104516715,
    "I_grass": 0.08432858513416086,
    "ncells": 15469,
    "SE_NM": 0.00014959992535307128,
    "exact": 0.08402427584469496,
    "IG_exact": 0.09297572420243587,
    "norm_deficit": 9.270362255620057e-13,
    "bias": 0.0003043092894658983
   },
   "bias_NM": 0.0003043092894658983,
   "allowance": 0.0005019165564311157,
   "cells_ratio": 1.6493632426142608,
   "SE_NM": 0.00014959992535307128,
   "I_corr": 0.042216560892744504,
   "half_width": 0.0018710123143480433,
   "diff_pc": -0.004219681989722827,
   "diff_slope": -0.041086215070678445,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.875943422317505,
    2.2896766662597656
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    2.6191193,
    4.0682581,
    6.3630773
   ],
   "max_counts": [
    181,
    366,
    1007
   ],
   "F": {
    "11": 0.9717560259352397,
    "12": 1.0726214068793989,
    "13": 1.1534347510219127,
    "22": 1.249462867696773,
    "23": 1.3755576652194348,
    "33": 1.565642915788557
   },
   "F_tot": 1.3108537130866604,
   "k_hat": 0.762861629804065,
   "within": {
    "value": 0.06174932876660777,
    "se": 0.000556946373324698,
    "z": 110.87122876479906
   },
   "adj": {
    "value": 0.07065478502750411,
    "se": 0.0007391905813504116,
    "z": 95.58398985336959
   },
   "rho_pc": 0.3224895017511394,
   "IG_pc": 0.054907142121823016,
   "rho_slope": 0.43172350009751725,
   "IG_slope": 0.10313410986689689,
   "c1": 0.46182146296750864,
   "c3": 1.4388594458066855,
   "I_grass": 0.056439866612590706,
   "ncells": 53212,
   "SE_diff": 0.0003038908938536229,
   "SE_2D": 0.00012773315350154794,
   "blocks64_I_mean": 0.07815910394385729,
   "blocks64_D_mean": 0.023190360610994,
   "I_half": 0.057552280711559156,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     1,
     2
    ],
    "k": 0.762861629804065,
    "I_grass": 0.101457073837258,
    "ncells": 36863,
    "SE_NM": 0.00016585341100997677,
    "exact": 0.10077512241412112,
    "IG_exact": 0.11146514542971608,
    "norm_deficit": 1.884159495091353e-12,
    "bias": 0.0006819514231368728
   },
   "bias_NM": 0.0006819514231368728,
   "allowance": 0.0009844016799489808,
   "cells_ratio": 1.4435070395789817,
   "SE_NM": 0.00016585341100997677,
   "I_corr": 0.05575791518945383,
   "half_width": 0.0033536183182850997,
   "diff_pc": 0.0008507730676308167,
   "diff_slope": -0.047376194677443056,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    4.586849212646484,
    2.5413477420806885
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    4.0682581,
    6.3630773,
    10.0156807
   ],
   "max_counts": [
    366,
    1007,
    2495
   ],
   "F": {
    "11": 1.249462867696773,
    "12": 1.3755576652194348,
    "13": 1.4822418349525266,
    "22": 1.565642915788557,
    "23": 1.7154132849223587,
    "33": 1.9206442513304267
   },
   "F_tot": 1.644169715680829,
   "k_hat": 0.6082097185362115,
   "within": {
    "value": 0.05417908324047893,
    "se": 0.0008864584539362079,
    "z": 61.118581474296384
   },
   "adj": {
    "value": 0.06324364011837014,
    "se": 0.0009213064177219592,
    "z": 68.64560899808734
   },
   "rho_pc": 0.3196809748076605,
   "IG_pc": 0.053901707250111563,
   "rho_slope": 0.4542248356587925,
   "IG_slope": 0.11553758765302562,
   "c1": 0.5104877710451395,
   "c3": 1.5672824973052093,
   "I_grass": 0.06962167555966658,
   "ncells": 101848,
   "SE_diff": 0.0005556564381311297,
   "SE_2D": 0.00019163041606847956,
   "blocks64_I_mean": 0.11146147803999226,
   "blocks64_D_mean": 0.057274059847160656,
   "I_half": 0.07192827567808058,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     1,
     3
    ],
    "k": 0.6082097185362115,
    "I_grass": 0.11281120621618612,
    "ncells": 81988,
    "SE_NM": 0.0002219781546371285,
    "exact": 0.1106969301527414,
    "IG_exact": 0.12249081831585638,
    "norm_deficit": 3.404165838105655e-12,
    "bias": 0.00211427606344472
   },
   "bias_NM": 0.00211427606344472,
   "allowance": 0.0026264183601224307,
   "cells_ratio": 1.242230570327365,
   "SE_NM": 0.0002219781546371285,
   "I_corr": 0.06750739949622186,
   "half_width": 0.007646255625067597,
   "diff_pc": 0.013605692246110301,
   "diff_slope": -0.04803018815680375,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.38031005859375,
    2.7361559867858887
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    6.3630773,
    10.0156807,
    15.8563441
   ],
   "max_counts": [
    1007,
    2495,
    5745
   ],
   "F": {
    "11": 1.565642915788557,
    "12": 1.7154132849223587,
    "13": 1.8473367139189303,
    "22": 1.9206442513304267,
    "23": 2.09351148864093,
    "33": 2.3159288424549387
   },
   "F_tot": 2.0158855731846623,
   "k_hat": 0.49605990206091743,
   "within": {
    "value": 0.048651507363901225,
    "se": 0.0013599563909634943,
    "z": 35.774314299470205
   },
   "adj": {
    "value": 0.05712567286271397,
    "se": 0.001235075264557123,
    "z": 46.25278677506206
   },
   "rho_pc": 0.29576497136354973,
   "IG_pc": 0.045770949408007036,
   "rho_slope": 0.4665674559811547,
   "IG_slope": 0.12274902518383117,
   "c1": 0.5393855265393225,
   "c3": 1.640369670714104,
   "I_grass": 0.0825317318915264,
   "ncells": 182234,
   "SE_diff": 0.0009499465506610487,
   "SE_2D": 0.00020906785338512863,
   "blocks64_I_mean": 0.1572909167820812,
   "blocks64_D_mean": 0.11051070381618838,
   "I_half": 0.08695290927298416,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     1,
     4
    ],
    "k": 0.49605990206091743,
    "I_grass": 0.12058037063284388,
    "ncells": 170238,
    "SE_NM": 0.00024405173311496645,
    "exact": 0.11590895048260985,
    "IG_exact": 0.12857821806090647,
    "norm_deficit": 1.529154580737213e-11,
    "bias": 0.004671420150234029
   },
   "bias_NM": 0.004671420150234029,
   "allowance": 0.005000596692029676,
   "cells_ratio": 1.0704660534075823,
   "SE_NM": 0.00024405173311496645,
   "I_corr": 0.07786031174129238,
   "half_width": 0.013924375149003194,
   "diff_pc": 0.03208936233328534,
   "diff_slope": -0.044888713442538794,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.2010955810546875,
    2.868628978729248
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    10.0156807,
    15.8563441,
    25.2294779
   ],
   "max_counts": [
    2495,
    5745,
    12402
   ],
   "F": {
    "11": 1.9206442513304267,
    "12": 2.09351148864093,
    "13": 2.2503054704916354,
    "22": 2.3159288424549387,
    "23": 2.5131894165102673,
    "33": 2.7567847559785945
   },
   "F_tot": 2.428889432155782,
   "k_hat": 0.4117107953787922,
   "within": {
    "value": 0.045450491373709045,
    "se": 0.0019100888364741474,
    "z": 23.794962048784377
   },
   "adj": {
    "value": 0.05304498208396313,
    "se": 0.0016276201735155866,
    "z": 32.590516477433646
   },
   "rho_pc": 0.24376037928678837,
   "IG_pc": 0.030628819898481718,
   "rho_slope": 0.4732876337372871,
   "IG_slope": 0.1268021424468458,
   "c1": 0.5558520518039977,
   "c3": 1.6808806560382885,
   "I_grass": 0.09686771981147402,
   "ncells": 310077,
   "SE_diff": 0.0012965551684451767,
   "SE_2D": 0.0002598915396464556,
   "blocks64_I_mean": 0.22223623456362643,
   "blocks64_D_mean": 0.18887437235934978,
   "I_half": 0.1046532968192535,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     1,
     5
    ],
    "k": 0.4117107953787922,
    "I_grass": 0.12985087412395124,
    "ncells": 327959,
    "SE_NM": 0.00026862219683712325,
    "exact": 0.11819253774345007,
    "IG_exact": 0.13177129712409688,
    "norm_deficit": 1.5313750267864634e-11,
    "bias": 0.011658336380501177
   },
   "bias_NM": 0.011658336380501177,
   "allowance": 0.011658336380501177,
   "cells_ratio": 0.9454748916785329,
   "SE_NM": 0.00026862219683712325,
   "I_corr": 0.08520938343097284,
   "half_width": 0.028613031041112194,
   "diff_pc": 0.05458056353249112,
   "diff_slope": -0.04159275901587295,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.181393146514893,
    3.457361936569214
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_A19_c2.json <==
{
 "name": "A19",
 "ic": 2,
 "cut": 0.3,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.5092494,
    0.7002978,
    1.0082938
   ],
   "max_counts": [
    20,
    52,
    125
   ],
   "F": {
    "11": 0.7665948902225912,
    "12": 0.9270977106292194,
    "13": 1.0143578619919498,
    "22": 1.2974696636675391,
    "23": 1.4732946234611846,
    "33": 1.8339169816914265
   },
   "F_tot": 1.3180235931506505,
   "k_hat": 0.7587117599386551,
   "within": {
    "value": 0.161077113166401,
    "se": 0.0011943858514245796,
    "z": 134.86187313277324
   },
   "adj": {
    "value": 0.18583830505325222,
    "se": 0.0016830450084249363,
    "z": 110.41790571433823
   },
   "rho_pc": 0.2318260234966149,
   "IG_pc": 0.027620699569102552,
   "rho_slope": 0.29460919247684486,
   "IG_slope": 0.045397212555257103,
   "c1": 0.24736466784503247,
   "c3": 0.7783202567605892,
   "I_grass": 0.019033769815118617,
   "ncells": 5313,
   "SE_diff": 0.0001073236128891286,
   "SE_2D": 7.547810545951781e-05,
   "blocks64_I_mean": 0.02104601986404156,
   "blocks64_D_mean": -0.006589170827278707,
   "I_half": 0.019113604948968188,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     2,
     0
    ],
    "k": 0.7587117599386551,
    "I_grass": 0.045606887241806504,
    "ncells": 2768,
    "SE_NM": 9.122924131922509e-05,
    "exact": 0.04554208442093699,
    "IG_exact": 0.05587575578840387,
    "norm_deficit": 2.760014439218139e-13,
    "bias": 6.480282086951394e-05
   },
   "bias_NM": 6.480282086951394e-05,
   "allowance": 0.0001243848942484565,
   "cells_ratio": 1.919436416184971,
   "SE_NM": 9.122924131922509e-05,
   "I_corr": 0.018968966994249103,
   "half_width": 0.0008122040062048109,
   "diff_pc": -0.008651732574853448,
   "diff_slope": -0.026428245561008,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.17521333694458,
    2.546043634414673
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    0.7002978,
    1.0082938,
    1.5023242
   ],
   "max_counts": [
    52,
    125,
    257
   ],
   "F": {
    "11": 1.2974696636675391,
    "12": 1.4732946234611846,
    "13": 1.5822634551462729,
    "22": 1.8339169816914265,
    "23": 2.0268090143014916,
    "33": 2.3695239358021656
   },
   "F_tot": 1.881575483993283,
   "k_hat": 0.5314695097311174,
   "within": {
    "value": 0.1395144960840607,
    "se": 0.0012253752398522326,
    "z": 113.8545088448863
   },
   "adj": {
    "value": 0.16778836373506523,
    "se": 0.001926215205416947,
    "z": 87.1077973339671
   },
   "rho_pc": 0.29869687796237027,
   "IG_pc": 0.04672685575169421,
   "rho_slope": 0.3705977728029106,
   "IG_slope": 0.0738688902829439,
   "c1": 0.3621266932832344,
   "c3": 1.0687217874811126,
   "I_grass": 0.03125347065036799,
   "ncells": 11808,
   "SE_diff": 0.00017898479944190867,
   "SE_2D": 9.410473704173875e-05,
   "blocks64_I_mean": 0.03584111795742986,
   "blocks64_D_mean": -0.010897856622331281,
   "I_half": 0.03146262952495871,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     2,
     1
    ],
    "k": 0.5314695097311174,
    "I_grass": 0.06635040238057677,
    "ncells": 6753,
    "SE_NM": 0.00014557381297974583,
    "exact": 0.06620601419664729,
    "IG_exact": 0.08384760305250705,
    "norm_deficit": 7.154277170684509e-13,
    "bias": 0.00014438818392947805
   },
   "bias_NM": 0.00014438818392947805,
   "allowance": 0.0002524708538189363,
   "cells_ratio": 1.7485561972456687,
   "SE_NM": 0.00014557381297974583,
   "I_corr": 0.03110908246643851,
   "half_width": 0.0014277833491493275,
   "diff_pc": -0.015617773285255702,
   "diff_slope": -0.04275980781650539,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.190004348754883,
    2.358400583267212
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    1.0082938,
    1.5023242,
    2.2901354
   ],
   "max_counts": [
    125,
    257,
    643
   ],
   "F": {
    "11": 1.8339169816914265,
    "12": 2.0268090143014916,
    "13": 2.1623151726513203,
    "22": 2.3695239358021656,
    "23": 2.58322169327739,
    "33": 2.9241860023156083
   },
   "F_tot": 2.449349676114054,
   "k_hat": 0.40827163624367496,
   "within": {
    "value": 0.11842701319299931,
    "se": 0.0014865744861624946,
    "z": 79.6643654894897
   },
   "adj": {
    "value": 0.14270018113812055,
    "se": 0.002121411138547396,
    "z": 67.26663141583782
   },
   "rho_pc": 0.3343013705166007,
   "IG_pc": 0.059255191114609564,
   "rho_slope": 0.4180567375838963,
   "IG_slope": 0.09604744177524625,
   "c1": 0.44818238352563683,
   "c3": 1.2974113626668344,
   "I_grass": 0.043756311622379584,
   "ncells": 23440,
   "SE_diff": 0.00029557103082940436,
   "SE_2D": 9.660564084717485e-05,
   "blocks64_I_mean": 0.05282231285557408,
   "blocks64_D_mean": -0.006513178316598374,
   "I_half": 0.0442023681007786,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     2,
     2
    ],
    "k": 0.40827163624367496,
    "I_grass": 0.08126953298197748,
    "ncells": 15602,
    "SE_NM": 0.00012097640594577526,
    "exact": 0.08084366545165411,
    "IG_exact": 0.10432702087532705,
    "norm_deficit": 1.2403411631112249e-12,
    "bias": 0.000425867530323365
   },
   "bias_NM": 0.000425867530323365,
   "allowance": 0.0006398112364299241,
   "cells_ratio": 1.5023714908345085,
   "SE_NM": 0.00012097640594577526,
   "I_corr": 0.04333044409205622,
   "half_width": 0.0025571045279110414,
   "diff_pc": -0.015924747022553344,
   "diff_slope": -0.052716997683190034,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.340306282043457,
    2.1675779819488525
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    1.5023242,
    2.2901354,
    3.5498006
   ],
   "max_counts": [
    257,
    643,
    1541
   ],
   "F": {
    "11": 2.3695239358021656,
    "12": 2.58322169327739,
    "13": 2.7454695912245555,
    "22": 2.9241860023156083,
    "23": 3.159845106463487,
    "33": 3.5016009139053823
   },
   "F_tot": 3.028128647795674,
   "k_hat": 0.33023696028500965,
   "within": {
    "value": 0.10225815368590785,
    "se": 0.0023686745237217035,
    "z": 43.171044675753095
   },
   "adj": {
    "value": 0.12606380864588318,
    "se": 0.0025184278732619,
    "z": 50.0565491608079
   },
   "rho_pc": 0.34299415544561423,
   "IG_pc": 0.06258039952462492,
   "rho_slope": 0.44586236035492105,
   "IG_slope": 0.1108181216752061,
   "c1": 0.5042154661827968,
   "c3": 1.457338954069944,
   "I_grass": 0.056087818035949866,
   "ncells": 43386,
   "SE_diff": 0.0006627494517037175,
   "SE_2D": 0.0001432932722451535,
   "blocks64_I_mean": 0.07298145809341201,
   "blocks64_D_mean": 0.01000110508976824,
   "I_half": 0.05704082275194189,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     2,
     3
    ],
    "k": 0.33023696028500965,
    "I_grass": 0.09088749134983942,
    "ncells": 33907,
    "SE_NM": 0.0001516869456059169,
    "exact": 0.09005602055903916,
    "IG_exact": 0.11763787842953652,
    "norm_deficit": 1.916022895898095e-12,
    "bias": 0.0008314707908002594
   },
   "bias_NM": 0.0008314707908002594,
   "allowance": 0.001063915761632113,
   "cells_ratio": 1.279558793169552,
   "SE_NM": 0.0001516869456059169,
   "I_corr": 0.055256347245149606,
   "half_width": 0.0048473778536681205,
   "diff_pc": -0.0073240522794753155,
   "diff_slope": -0.0555617744300565,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    3.8149573802948,
    2.3024439811706543
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    2.2901354,
    3.5498006,
    5.5691837
   ],
   "max_counts": [
    643,
    1541,
    3523
   ],
   "F": {
    "11": 2.9241860023156083,
    "12": 3.159845106463487,
    "13": 3.3522655135965564,
    "22": 3.5016009139053823,
    "23": 3.7626403711154994,
    "33": 4.113660791372759
   },
   "F_tot": 3.6315134725770037,
   "k_hat": 0.2753672835172982,
   "within": {
    "value": 0.08823223880606879,
    "se": 0.0037488094674192163,
    "z": 23.53606913685328
   },
   "adj": {
    "value": 0.10897722519293684,
    "se": 0.0034832893134366123,
    "z": 31.285723173370272
   },
   "rho_pc": 0.33246652649079955,
   "IG_pc": 0.058566993237922596,
   "rho_slope": 0.46194385814614775,
   "IG_slope": 0.12001270575355213,
   "c1": 0.5388295760033698,
   "c3": 1.5603022180999806,
   "I_grass": 0.06787708519483537,
   "ncells": 76072,
   "SE_diff": 0.0011242300559364546,
   "SE_2D": 0.0001549010393081485,
   "blocks64_I_mean": 0.09742220109516733,
   "blocks64_D_mean": 0.03743605553019632,
   "I_half": 0.06964392000067754,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     2,
     4
    ],
    "k": 0.2753672835172982,
    "I_grass": 0.09669212479025013,
    "ncells": 70013,
    "SE_NM": 0.00020754208011986076,
    "exact": 0.09514120886015731,
    "IG_exact": 0.12551927862340226,
    "norm_deficit": 4.281797139071841e-12,
    "bias": 0.0015509159300928221
   },
   "bias_NM": 0.0015509159300928221,
   "allowance": 0.0016851338556271144,
   "cells_ratio": 1.0865410709439676,
   "SE_NM": 0.00020754208011986076,
   "I_corr": 0.06632616926474255,
   "half_width": 0.007943173892126718,
   "diff_pc": 0.0077591760268199556,
   "diff_slope": -0.05368653648880958,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    4.5040154457092285,
    2.4044904708862305
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    3.5498006,
    5.5691837,
    8.8157069
   ],
   "max_counts": [
    1541,
    3523,
    7165
   ],
   "F": {
    "11": 3.5016009139053823,
    "12": 3.7626403711154994,
    "13": 3.990967233323338,
    "22": 4.113660791372759,
    "23": 4.408252863189081,
    "33": 4.784084671125341
   },
   "F_tot": 4.274576755215141,
   "k_hat": 0.23394128992536237,
   "within": {
    "value": 0.07916196959185462,
    "se": 0.004672426559383774,
    "z": 16.942367865123803
   },
   "adj": {
    "value": 0.09447938382895238,
    "se": 0.0050378054228241865,
    "z": 18.754075614136635
   },
   "rho_pc": 0.3003299344148782,
   "IG_pc": 0.04726418097988365,
   "rho_slope": 0.471053354723835,
   "IG_slope": 0.1254444998920226,
   "c1": 0.558627035088085,
   "c3": 1.6253575809399694,
   "I_grass": 0.07970215606396813,
   "ncells": 127531,
   "SE_diff": 0.0016579410798080948,
   "SE_2D": 0.00019460083666180043,
   "blocks64_I_mean": 0.12893393045636425,
   "blocks64_D_mean": 0.07804479839851705,
   "I_half": 0.08287103229591519,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     390181215,
     2,
     5
    ],
    "k": 0.23394128992536237,
    "I_grass": 0.1020649188594902,
    "ncells": 136108,
    "SE_NM": 0.00019836805232152158,
    "exact": 0.09748794467617028,
    "IG_exact": 0.12995328164605982,
    "norm_deficit": 1.2399858917433448e-11,
    "bias": 0.004576974183319926
   },
   "bias_NM": 0.004576974183319926,
   "allowance": 0.004576974183319926,
   "cells_ratio": 0.9369838657536662,
   "SE_NM": 0.00019836805232152158,
   "I_corr": 0.0751251818806482,
   "half_width": 0.01583301238285897,
   "diff_pc": 0.027861000900764557,
   "diff_slope": -0.0503193180113744,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.452879905700684,
    2.6482787132263184
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_U14_c1.json <==
{
 "name": "U14",
 "ic": 1,
 "cut": 0.01,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    1.8278459,
    3.2090741,
    5.3234407
   ],
   "max_counts": [
    28,
    67,
    172
   ],
   "F": {
    "11": 0.4810822026735685,
    "12": 0.45680972265933795,
    "13": 0.4290066483390045,
    "22": 0.5115986128336777,
    "23": 0.508090688760881,
    "33": 0.5510419423512474
   },
   "F_tot": 0.4989833563813618,
   "k_hat": 2.004074859835049,
   "within": {
    "value": 0.04993856603309002,
    "se": 0.0001719738626573838,
    "z": 290.3846274162051
   },
   "adj": {
    "value": 0.05344355737110501,
    "se": 0.00027639142539348456,
    "z": 193.36185011897567
   },
   "rho_pc": 0.25620834972372253,
   "IG_pc": 0.03394819274597222,
   "rho_slope": 0.3485633307208692,
   "IG_slope": 0.06476763418666764,
   "c1": 0.3160690053789981,
   "c3": 1.0238601708360124,
   "I_grass": 0.035273494072743716,
   "ncells": 15865,
   "SE_diff": 8.329015709687107e-05,
   "SE_2D": 9.432976778058325e-05,
   "blocks64_I_mean": 0.04189791523074789,
   "blocks64_D_mean": 0.007944298724392751,
   "I_half": 0.03552476050198372,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     0
    ],
    "k": 2.004074859835049,
    "I_grass": 0.06655752448818575,
    "ncells": 11301,
    "SE_NM": 0.00010737021289442503,
    "exact": 0.06651823564818615,
    "IG_exact": 0.0702975363965139,
    "norm_deficit": 9.887646257311644e-13,
    "bias": 3.928883999959609e-05
   },
   "bias_NM": 3.928883999959609e-05,
   "allowance": 5.515595492377595e-05,
   "cells_ratio": 1.4038580656579063,
   "SE_NM": 0.00010737021289442503,
   "I_corr": 0.03523420523274412,
   "half_width": 0.0006538648568356534,
   "diff_pc": 0.0012860124867719036,
   "diff_slope": -0.029533428953923524,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    5.301204681396484,
    2.24931263923645
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    3.2090741,
    5.3234407,
    8.5244364
   ],
   "max_counts": [
    67,
    172,
    374
   ],
   "F": {
    "11": 0.5115986128336777,
    "12": 0.508090688760881,
    "13": 0.5010568275737675,
    "22": 0.5510419423512474,
    "23": 0.562614196387568,
    "33": 0.6048372089102791
   },
   "F_tot": 0.5522481596341702,
   "k_hat": 1.8107801403311827,
   "within": {
    "value": 0.031905350457662546,
    "se": 0.00011103454895858851,
    "z": 287.3461526786764
   },
   "adj": {
    "value": 0.03429561500045708,
    "se": 0.00022221283812841168,
    "z": 154.33678490096253
   },
   "rho_pc": 0.30604705323297576,
   "IG_pc": 0.04917303105348861,
   "rho_slope": 0.4012500173614608,
   "IG_slope": 0.08777322572948786,
   "c1": 0.41452292178048966,
   "c3": 1.2192813486791507,
   "I_grass": 0.05178683258333194,
   "ncells": 38120,
   "SE_diff": 0.00012343704872051122,
   "SE_2D": 0.00014436132226296474,
   "blocks64_I_mean": 0.0681025870914184,
   "blocks64_D_mean": 0.018923825788290806,
   "I_half": 0.05240267472795601,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     1
    ],
    "k": 1.8107801403311827,
    "I_grass": 0.08891596466884089,
    "ncells": 27071,
    "SE_NM": 0.00013914530859950177,
    "exact": 0.08856252441100887,
    "IG_exact": 0.09250312567819895,
    "norm_deficit": 1.0544898287889737e-12,
    "bias": 0.00035344025783201616
   },
   "bias_NM": 0.00035344025783201616,
   "allowance": 0.000497696525010397,
   "cells_ratio": 1.4081489416718997,
   "SE_NM": 0.00013914530859950177,
   "I_corr": 0.05143339232549993,
   "half_width": 0.0017394158658223572,
   "diff_pc": 0.0022603612720113186,
   "diff_slope": -0.03633983340398793,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.974716663360596,
    2.5139243602752686
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    5.3234407,
    8.5244364,
    13.3198974
   ],
   "max_counts": [
    172,
    374,
    772
   ],
   "F": {
    "11": 0.5510419423512474,
    "12": 0.562614196387568,
    "13": 0.5704917635700081,
    "22": 0.6048372089102791,
    "23": 0.627500104038896,
    "33": 0.6720405986548129
   },
   "F_tot": 0.6141076231459803,
   "k_hat": 1.6283790695792888,
   "within": {
    "value": 0.022437895306622435,
    "se": 8.589455189604021e-05,
    "z": 261.226059293952
   },
   "adj": {
    "value": 0.02456538664322394,
    "se": 0.000191528632887998,
    "z": 128.2596041793358
   },
   "rho_pc": 0.33134466258272177,
   "IG_pc": 0.05814854316297427,
   "rho_slope": 0.43414069305690406,
   "IG_slope": 0.104421978153189,
   "c1": 0.48653244887478253,
   "c3": 1.3577611724107583,
   "I_grass": 0.065217383981798,
   "ncells": 80203,
   "SE_diff": 0.000212066072544161,
   "SE_2D": 0.00017283593987089873,
   "blocks64_I_mean": 0.10040416388935355,
   "blocks64_D_mean": 0.042242806671043666,
   "I_half": 0.06661718839025266,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     2
    ],
    "k": 1.6283790695792888,
    "I_grass": 0.10606895562763086,
    "ncells": 59138,
    "SE_NM": 0.0001653614568127246,
    "exact": 0.10494398065764488,
    "IG_exact": 0.10857635330171565,
    "norm_deficit": 1.7970069876582784e-12,
    "bias": 0.0011249749699859812
   },
   "bias_NM": 0.0011249749699859812,
   "allowance": 0.0015256918989107792,
   "cells_ratio": 1.3562007507862965,
   "SE_NM": 0.0001653614568127246,
   "I_corr": 0.06409240901181201,
   "half_width": 0.004127052375207972,
   "diff_pc": 0.005943865848837743,
   "diff_slope": -0.04032956914137699,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.650796175003052,
    2.5741844177246094
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    8.5244364,
    13.3198974,
    20.4674356
   ],
   "max_counts": [
    374,
    772,
    1469
   ],
   "F": {
    "11": 0.6048372089102791,
    "12": 0.627500104038896,
    "13": 0.6472431307529306,
    "22": 0.6720405986548129,
    "23": 0.7042256408191917,
    "33": 0.7531299620449289
   },
   "F_tot": 0.6876064929850283,
   "k_hat": 1.4543201819674696,
   "within": {
    "value": 0.017012964666334174,
    "se": 8.101009480284175e-05,
    "z": 210.01042780828072
   },
   "adj": {
    "value": 0.018619741676113244,
    "se": 0.00018233677797842106,
    "z": 102.11731216571583
   },
   "rho_pc": 0.33962002948328,
   "IG_pc": 0.06127694152584393,
   "rho_slope": 0.45476617713946105,
   "IG_slope": 0.1158476794215472,
   "c1": 0.5375147840012005,
   "c3": 1.4483922853242124,
   "I_grass": 0.0769162164116679,
   "ncells": 154285,
   "SE_diff": 0.0002562028825986278,
   "SE_2D": 0.00019775054173234083,
   "blocks64_I_mean": 0.14544411243169414,
   "blocks64_D_mean": 0.08414480663868804,
   "I_half": 0.0799488206864547,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     3
    ],
    "k": 1.4543201819674696,
    "I_grass": 0.11870084301891737,
    "ncells": 121523,
    "SE_NM": 0.0001991867322338497,
    "exact": 0.11627954169810151,
    "IG_exact": 0.11944069425991445,
    "norm_deficit": 6.403988450642828e-12,
    "bias": 0.0024213013208158607
   },
   "bias_NM": 0.0024213013208158607,
   "allowance": 0.0030740721861875946,
   "cells_ratio": 1.269595056079919,
   "SE_NM": 0.0001991867322338497,
   "I_corr": 0.07449491509085204,
   "half_width": 0.007446236950582741,
   "diff_pc": 0.01321797356500811,
   "diff_slope": -0.04135276433069515,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.484570741653442,
    2.7157955169677734
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    13.3198974,
    20.4674356,
    31.0560335
   ],
   "max_counts": [
    772,
    1469,
    2694
   ],
   "F": {
    "11": 0.6720405986548129,
    "12": 0.7042256408191917,
    "13": 0.7328611299743995,
    "22": 0.7531299620449289,
    "23": 0.7926291231006601,
    "33": 0.8457270366560343
   },
   "F_tot": 0.7725610760192021,
   "k_hat": 1.294396043291139,
   "within": {
    "value": 0.013727234487174944,
    "se": 8.215503992879856e-05,
    "z": 167.08937758501423
   },
   "adj": {
    "value": 0.01556625198552647,
    "se": 0.00016834819202257562,
    "z": 92.46462227191024
   },
   "rho_pc": 0.3340449616742325,
   "IG_pc": 0.05915873470654905,
   "rho_slope": 0.467083086176718,
   "IG_slope": 0.12305680831266587,
   "c1": 0.5714541321385372,
   "c3": 1.499631920337141,
   "I_grass": 0.08773335435000895,
   "ncells": 275949,
   "SE_diff": 0.00035703880200064055,
   "SE_2D": 0.00023914120562401706,
   "blocks64_I_mean": 0.21051097447838418,
   "blocks64_D_mean": 0.1512841154160272,
   "I_half": 0.09366014666786615,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     4
    ],
    "k": 1.294396043291139,
    "I_grass": 0.12934158300006082,
    "ncells": 235230,
    "SE_NM": 0.0002794854669437188,
    "exact": 0.12362293993858531,
    "IG_exact": 0.1263162361132645,
    "norm_deficit": 1.5274448372792904e-11,
    "bias": 0.005718643061475515
   },
   "bias_NM": 0.005718643061475515,
   "allowance": 0.00670855687697618,
   "cells_ratio": 1.1731029205458487,
   "SE_NM": 0.0002794854669437188,
   "I_corr": 0.08201471128853344,
   "half_width": 0.015230789942765792,
   "diff_pc": 0.022855976581984384,
   "diff_slope": -0.04104209702413243,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.384748935699463,
    2.9348039627075195
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    20.4674356,
    31.0560335,
    46.699296
   ],
   "max_counts": [
    1469,
    2694,
    4893
   ],
   "F": {
    "11": 0.7531299620449289,
    "12": 0.7926291231006601,
    "13": 0.8293505986899885,
    "22": 0.8457270366560343,
    "23": 0.8922644722140054,
    "33": 0.9503385283131365
   },
   "F_tot": 0.8691032722942992,
   "k_hat": 1.1506112471077845,
   "within": {
    "value": 0.01165044433648188,
    "se": 9.011757831879732e-05,
    "z": 129.28048615851182
   },
   "adj": {
    "value": 0.013096198967344264,
    "se": 0.00017254670629450697,
    "z": 75.89944339471394
   },
   "rho_pc": 0.31754118097886297,
   "IG_pc": 0.053142917159590415,
   "rho_slope": 0.47486500780883445,
   "IG_slope": 0.12776672799255917,
   "c1": 0.5950166462322862,
   "c3": 1.5282682553921951,
   "I_grass": 0.10081173113937858,
   "ncells": 465908,
   "SE_diff": 0.0004331571235524127,
   "SE_2D": 0.0003213248951014871,
   "blocks64_I_mean": 0.3094721433989336,
   "blocks64_D_mean": 0.2562206906610303,
   "I_half": 0.11160793142583714,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     5
    ],
    "k": 1.1506112471077845,
    "I_grass": 0.1402045201880533,
    "ncells": 428419,
    "SE_NM": 0.0002722767452399443,
    "exact": 0.12835391843474753,
    "IG_exact": 0.1306614980656483,
    "norm_deficit": 1.7090107107264885e-11,
    "bias": 0.011850601753305767
   },
   "bias_NM": 0.011850601753305767,
   "allowance": 0.012887594064873834,
   "cells_ratio": 1.0875054561072222,
   "SE_NM": 0.0002722767452399443,
   "I_corr": 0.08896112938607281,
   "half_width": 0.027821686484235775,
   "diff_pc": 0.0358182122264824,
   "diff_slope": -0.03880559860648636,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.157665014266968,
    3.264622926712036
   ]
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    31.0560335,
    46.699296,
    69.7359797
   ],
   "max_counts": [
    2694,
    4893,
    8651
   ],
   "F": {
    "11": 0.8457270366560343,
    "12": 0.8922644722140054,
    "13": 0.9355094495531259,
    "22": 0.9503385283131365,
    "23": 1.0027645823210622,
    "33": 1.065418177887557
   },
   "F_tot": 0.9764275530852529,
   "k_hat": 1.0241415216523382,
   "within": {
    "value": 0.0103150795895115,
    "se": 0.00010407194405315928,
    "z": 99.11489290757001
   },
   "adj": {
    "value": 0.012005077714407952,
    "se": 0.00016392204570782028,
    "z": 73.23650496533074
   },
   "rho_pc": 0.2875203846126685,
   "IG_pc": 0.043142895546005276,
   "rho_slope": 0.4794974779735969,
   "IG_slope": 0.13062902866911089,
   "c1": 0.6106238367072763,
   "c3": 1.5409553649722503,
   "I_grass": 0.11842886191642421,
   "ncells": 749544,
   "SE_diff": 0.00048304525896658655,
   "SE_2D": 0.00037243278306648184,
   "blocks64_I_mean": 0.45257751699042054,
   "blocks64_D_mean": 0.40925369855764854,
   "I_half": 0.13690262353450589,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     6
    ],
    "k": 1.0241415216523382,
    "I_grass": 0.15591491808291025,
    "ncells": 737781,
    "SE_NM": 0.000384910554612586,
    "exact": 0.1313001609546931,
    "IG_exact": 0.13331685175037733,
    "norm_deficit": 2.859834591362187e-11,
    "bias": 0.024614757128217146
   },
   "bias_NM": 0.024614757128217146,
   "allowance": 0.025007208801680163,
   "cells_ratio": 1.015943755667332,
   "SE_NM": 0.000384910554612586,
   "I_corr": 0.09381410478820706,
   "half_width": 0.05248500897309273,
   "diff_pc": 0.05067120924220179,
   "diff_slope": -0.03681492388090382,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "seconds": [
    4.60065484046936,
    3.8945672512054443
   ]
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    46.699296,
    69.7359797,
    103.6036591
   ],
   "max_counts": [
    4893,
    8651,
    14766
   ],
   "F": {
    "11": 0.9503385283131365,
    "12": 1.0027645823210622,
    "13": 1.0524520711348881,
    "22": 1.065418177887557,
    "23": 1.1237921965778315,
    "33": 1.1915656180560323
   },
   "F_tot": 1.0946023107613991,
   "k_hat": 0.9135738068234167,
   "within": {
    "value": 0.009437824740981426,
    "se": 0.00011974602207593333,
    "z": 78.81535083475855
   },
   "adj": {
    "value": 0.010826318314558714,
    "se": 0.00016647315469801987,
    "z": 65.03341835623596
   },
   "rho_pc": 0.24584106413686968,
   "IG_pc": 0.03117064378061465,
   "rho_slope": 0.4825461694220132,
   "IG_slope": 0.1325369898715749,
   "c1": 0.6219077827015591,
   "c3": 1.5462431127111482,
   "I_grass": 0.1459221845276435,
   "ncells": 1155710,
   "SE_diff": 0.0006565092167638357,
   "SE_2D": 0.0003594103126454944,
   "blocks64_I_mean": 0.6570541755808812,
   "blocks64_D_mean": 0.6254896106106003,
   "I_half": 0.17630715834628052,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     1,
     7
    ],
    "k": 0.9135738068234167,
    "I_grass": 0.18298103504248786,
    "ncells": 1190790,
    "SE_NM": 0.00044673686144072516,
    "exact": 0.13317346822789178,
    "IG_exact": 0.13499051498859493,
    "norm_deficit": 4.608424752916562e-11,
    "bias": 0.04980756681459608
   },
   "bias_NM": 0.04980756681459608,
   "allowance": 0.04980756681459608,
   "cells_ratio": 0.9705405655069324,
   "SE_NM": 0.00044673686144072516,
   "I_corr": 0.09611461771304741,
   "half_width": 0.10279149173259493,
   "diff_pc": 0.06494397393243276,
   "diff_slope": -0.03642237215852748,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "seconds": [
    4.923101902008057,
    5.112996816635132
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_U14_c2.json <==
{
 "name": "U14",
 "ic": 2,
 "cut": 0.1,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.7791112,
    1.0784522,
    1.4932851
   ],
   "max_counts": [
    19,
    35,
    85
   ],
   "F": {
    "11": 0.5223227161219672,
    "12": 0.5457728559927092,
    "13": 0.5544614634533809,
    "22": 0.6546807648010428,
    "23": 0.6991574817371513,
    "33": 0.8144174593440396
   },
   "F_tot": 0.6549385044217053,
   "k_hat": 1.5268609086939782,
   "within": {
    "value": 0.0640097130279361,
    "se": 0.00045999031362032293,
    "z": 139.15448028492588
   },
   "adj": {
    "value": 0.06800370541154938,
    "se": 0.0006999714991762657,
    "z": 97.1521061808615
   },
   "rho_pc": 0.22721095592577284,
   "IG_pc": 0.026502546968115333,
   "rho_slope": 0.27521585472346105,
   "IG_slope": 0.039382968503814675,
   "c1": 0.24924226186588616,
   "c3": 0.6119670585115096,
   "I_grass": 0.02182423078039264,
   "ncells": 4630,
   "SE_diff": 6.720456463455221e-05,
   "SE_2D": 6.350893097192301e-05,
   "blocks64_I_mean": 0.02356550065730574,
   "blocks64_D_mean": -0.0029403507589791595,
   "I_half": 0.021897484410059675,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     0
    ],
    "k": 1.5268609086939782,
    "I_grass": 0.03934509354720639,
    "ncells": 2659,
    "SE_NM": 9.107574046792373e-05,
    "exact": 0.03927648235956993,
    "IG_exact": 0.04380012303991833,
    "norm_deficit": 3.8535841184739184e-13,
    "bias": 6.861118763645813e-05
   },
   "bias_NM": 6.861118763645813e-05,
   "allowance": 0.00011946964977690903,
   "cells_ratio": 1.741256111320045,
   "SE_NM": 9.107574046792373e-05,
   "I_corr": 0.02175561959275618,
   "half_width": 0.0006916863637651775,
   "diff_pc": -0.0047469273753591515,
   "diff_slope": -0.017627348911058494,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    6.2111217975616455,
    2.89217209815979
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    1.0784522,
    1.4932851,
    2.0722115
   ],
   "max_counts": [
    35,
    85,
    159
   ],
   "F": {
    "11": 0.6546807648010428,
    "12": 0.6991574817371513,
    "13": 0.7292030009835236,
    "22": 0.8144174593440396,
    "23": 0.8763099477372016,
    "33": 0.997436831301603
   },
   "F_tot": 0.8251306979455937,
   "k_hat": 1.2119292161712016,
   "within": {
    "value": 0.05395487499626961,
    "se": 0.0003783211925856369,
    "z": 142.6165809732067
   },
   "adj": {
    "value": 0.05853071375365282,
    "se": 0.0006851791383294623,
    "z": 85.4239577351359
   },
   "rho_pc": 0.288123063353044,
   "IG_pc": 0.043332027548763,
   "rho_slope": 0.3381272853869817,
   "IG_slope": 0.06070546363389605,
   "c1": 0.3402321084496906,
   "c3": 0.819391034400922,
   "I_grass": 0.03323045773550248,
   "ncells": 9567,
   "SE_diff": 0.00011902745667066432,
   "SE_2D": 0.00010423229387489785,
   "blocks64_I_mean": 0.03692472222103953,
   "blocks64_D_mean": -0.006415269739915887,
   "I_half": 0.03339623317304863,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     1
    ],
    "k": 1.2119292161712016,
    "I_grass": 0.058973786204964185,
    "ncells": 5499,
    "SE_NM": 0.00012013429197190645,
    "exact": 0.058945247583392146,
    "IG_exact": 0.0659841509614205,
    "norm_deficit": 5.238032230181489e-13,
    "bias": 2.853862157203846e-05
   },
   "bias_NM": 2.853862157203846e-05,
   "allowance": 4.965066240765447e-05,
   "cells_ratio": 1.739770867430442,
   "SE_NM": 0.00012013429197190645,
   "I_corr": 0.033201919113930445,
   "half_width": 0.0007757601460197117,
   "diff_pc": -0.010130108434832558,
   "diff_slope": -0.027503544519965603,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    6.053318738937378,
    2.992316722869873
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    1.4932851,
    2.0722115,
    2.887199
   ],
   "max_counts": [
    85,
    159,
    324
   ],
   "F": {
    "11": 0.8144174593440396,
    "12": 0.8763099477372016,
    "13": 0.9231164517031368,
    "22": 0.997436831301603,
    "23": 1.0737739758402263,
    "33": 1.1993610368671712
   },
   "F_tot": 1.0166037786107898,
   "k_hat": 0.9836674041941108,
   "within": {
    "value": 0.04600498407741643,
    "se": 0.0003459361459681122,
    "z": 132.98692436047747
   },
   "adj": {
    "value": 0.05192551008557711,
    "se": 0.0006696820556874647,
    "z": 77.53755628448603
   },
   "rho_pc": 0.33402186637028397,
   "IG_pc": 0.059150051213771426,
   "rho_slope": 0.3877409597366419,
   "IG_slope": 0.08146130069144367,
   "c1": 0.4266785865430684,
   "c3": 1.0108575682740468,
   "I_grass": 0.044989141098007224,
   "ncells": 18075,
   "SE_diff": 0.0001313971841345595,
   "SE_2D": 0.00011412380756027191,
   "blocks64_I_mean": 0.052228624603288434,
   "blocks64_D_mean": -0.006929944210291191,
   "I_half": 0.04534146867532396,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     2
    ],
    "k": 0.9836674041941108,
    "I_grass": 0.07753195463206275,
    "ncells": 10785,
    "SE_NM": 0.0001309158023952715,
    "exact": 0.07752941940303226,
    "IG_exact": 0.08686075743691549,
    "norm_deficit": 7.034373084024992e-13,
    "bias": 2.535229030486974e-06
   },
   "bias_NM": 2.535229030486974e-06,
   "allowance": 4.24888870895244e-06,
   "cells_ratio": 1.6759388038942977,
   "SE_NM": 0.0001309158023952715,
   "I_corr": 0.04498660586897674,
   "half_width": 0.0007504321930131284,
   "diff_pc": -0.01416344534479469,
   "diff_slope": -0.03647469482246693,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.915606260299683,
    2.8942220211029053
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    2.0722115,
    2.887199,
    4.0403879
   ],
   "max_counts": [
    159,
    324,
    558
   ],
   "F": {
    "11": 0.997436831301603,
    "12": 1.0737739758402263,
    "13": 1.1364055464871112,
    "22": 1.1993610368671712,
    "23": 1.2890817770756497,
    "33": 1.420574097820627
   },
   "F_tot": 1.2275164484093335,
   "k_hat": 0.8146530348296687,
   "within": {
    "value": 0.039370222195471316,
    "se": 0.0003597638454795009,
    "z": 109.43351504095095
   },
   "adj": {
    "value": 0.04502232997082678,
    "se": 0.0007370039460761237,
    "z": 61.088316026704845
   },
   "rho_pc": 0.36512971386730947,
   "IG_pc": 0.07154256108337237,
   "rho_slope": 0.42329306116341014,
   "IG_slope": 0.09872390127824317,
   "c1": 0.49858604004050194,
   "c3": 1.167069425614755,
   "I_grass": 0.05694818309641825,
   "ncells": 32012,
   "SE_diff": 0.00020141523066188188,
   "SE_2D": 0.00012784764832290374,
   "blocks64_I_mean": 0.06983775637933001,
   "blocks64_D_mean": -0.0017256739864177865,
   "I_half": 0.05756751920748204,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     3
    ],
    "k": 0.8146530348296687,
    "I_grass": 0.09275254214096762,
    "ncells": 21080,
    "SE_NM": 0.0001572943099143388,
    "exact": 0.09261893018000711,
    "IG_exact": 0.10368897387032998,
    "norm_deficit": 1.0373923942097463e-12,
    "bias": 0.0001336119609605113
   },
   "bias_NM": 0.0001336119609605113,
   "allowance": 0.00020290256614174042,
   "cells_ratio": 1.518595825426945,
   "SE_NM": 0.0001572943099143388,
   "I_corr": 0.056814571135457737,
   "half_width": 0.0014280348135117821,
   "diff_pc": -0.014727989947914633,
   "diff_slope": -0.04190933014278543,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.544915676116943,
    2.9814443588256836
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    2.887199,
    4.0403879,
    5.6744367
   ],
   "max_counts": [
    324,
    558,
    938
   ],
   "F": {
    "11": 1.1993610368671712,
    "12": 1.2890817770756497,
    "13": 1.3642962413055064,
    "22": 1.420574097820627,
    "23": 1.520548069013219,
    "33": 1.6556247231505778
   },
   "F_tot": 1.454556499919748,
   "k_hat": 0.6874947793744505,
   "within": {
    "value": 0.03387792348133356,
    "se": 0.00033988151513313867,
    "z": 99.67568688771695
   },
   "adj": {
    "value": 0.04051868173892792,
    "se": 0.0007297135194272744,
    "z": 55.52683438115489
   },
   "rho_pc": 0.38231271293988844,
   "IG_pc": 0.07900749109506092,
   "rho_slope": 0.4469257111344223,
   "IG_slope": 0.1114109210797055,
   "c1": 0.552228135661036,
   "c3": 1.280218951387765,
   "I_grass": 0.06821544852962091,
   "ncells": 53780,
   "SE_diff": 0.0002983834770533193,
   "SE_2D": 0.00014900215415387605,
   "blocks64_I_mean": 0.09008684222521225,
   "blocks64_D_mean": 0.011001216975403814,
   "I_half": 0.0693063296206553,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     4
    ],
    "k": 0.6874947793744505,
    "I_grass": 0.10408582175813663,
    "ncells": 39456,
    "SE_NM": 0.0001740916980710878,
    "exact": 0.10361509764880483,
    "IG_exact": 0.11585320620168334,
    "norm_deficit": 1.663225113190947e-12,
    "bias": 0.0004707241093317993
   },
   "bias_NM": 0.0004707241093317993,
   "allowance": 0.00064161452250264,
   "cells_ratio": 1.363037307380373,
   "SE_NM": 0.0001740916980710878,
   "I_corr": 0.06774472442028912,
   "half_width": 0.0026650575073880953,
   "diff_pc": -0.011262766674771801,
   "diff_slope": -0.04366619665941639,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.989472389221191,
    2.6456210613250732
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    4.0403879,
    5.6744367,
    8.0073851
   ],
   "max_counts": [
    558,
    938,
    1604
   ],
   "F": {
    "11": 1.420574097820627,
    "12": 1.520548069013219,
    "13": 1.6082702012854746,
    "22": 1.6556247231505778,
    "23": 1.7661073680512491,
    "33": 1.9070520676039862
   },
   "F_tot": 1.6972264096288976,
   "k_hat": 0.5891965823337926,
   "within": {
    "value": 0.029441750075082707,
    "se": 0.00034856422562408625,
    "z": 84.46578251789545
   },
   "adj": {
    "value": 0.03505751724675943,
    "se": 0.0007406161082622608,
    "z": 47.33561268200928
   },
   "rho_pc": 0.38924716890584443,
   "IG_pc": 0.08215046904925624,
   "rho_slope": 0.4627133132139877,
   "IG_slope": 0.12046515743358778,
   "c1": 0.5910302118580762,
   "c3": 1.3604866467092454,
   "I_grass": 0.07891853940328986,
   "ncells": 86741,
   "SE_diff": 0.00034869839519670066,
   "SE_2D": 0.0001556246633769828,
   "blocks64_I_mean": 0.11430505488225855,
   "blocks64_D_mean": 0.032055845517543084,
   "I_half": 0.08077353476257976,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     5
    ],
    "k": 0.5891965823337926,
    "I_grass": 0.11288708632715405,
    "ncells": 71434,
    "SE_NM": 0.00019109066506062418,
    "exact": 0.11121570894179578,
    "IG_exact": 0.12424022311171243,
    "norm_deficit": 2.6327828805960962e-12,
    "bias": 0.0016713773853582747
   },
   "bias_NM": 0.0016713773853582747,
   "allowance": 0.002029522997219281,
   "cells_ratio": 1.2142817145896911,
   "SE_NM": 0.00019109066506062418,
   "I_corr": 0.07724716201793158,
   "half_width": 0.005649548873837734,
   "diff_pc": -0.004903307031324661,
   "diff_slope": -0.0432179954156562,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    4.236279726028442,
    2.5023345947265625
   ]
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    5.6744367,
    8.0073851,
    11.3447936
   ],
   "max_counts": [
    938,
    1604,
    2660
   ],
   "F": {
    "11": 1.6556247231505778,
    "12": 1.7661073680512491,
    "13": 1.8642282274903221,
    "22": 1.9070520676039862,
    "23": 2.0262611847819474,
    "33": 2.172134639793622
   },
   "F_tot": 1.9539250327746336,
   "k_hat": 0.5117903620795365,
   "within": {
    "value": 0.02607155007488904,
    "se": 0.0004139830397542342,
    "z": 62.97733861359807
   },
   "adj": {
    "value": 0.031956048926276126,
    "se": 0.0007966438684595881,
    "z": 40.11334322834518
   },
   "rho_pc": 0.3863834420161969,
   "IG_pc": 0.08084326405779042,
   "rho_slope": 0.47243122994293546,
   "IG_slope": 0.1262805599124514,
   "c1": 0.6159407684962434,
   "c3": 1.412833931444743,
   "I_grass": 0.08948092621844417,
   "ncells": 134992,
   "SE_diff": 0.00045180354334298993,
   "SE_2D": 0.00019892735222114548,
   "blocks64_I_mean": 0.14438780118907932,
   "blocks64_D_mean": 0.0633805347605069,
   "I_half": 0.0926201841167078,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     6
    ],
    "k": 0.5117903620795365,
    "I_grass": 0.11943624334609737,
    "ncells": 124866,
    "SE_NM": 0.00017938679399625405,
    "exact": 0.116032557359939,
    "IG_exact": 0.12959825976388648,
    "norm_deficit": 7.147060721024445e-12,
    "bias": 0.003403685986158367
   },
   "bias_NM": 0.003403685986158367,
   "allowance": 0.003679707675776354,
   "cells_ratio": 1.0810949337690003,
   "SE_NM": 0.00017938679399625405,
   "I_corr": 0.0860772402322858,
   "half_width": 0.009303868235579618,
   "diff_pc": 0.005233976174495378,
   "diff_slope": -0.040203319680165606,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    3.8365139961242676,
    2.8212196826934814
   ]
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    8.0073851,
    11.3447936,
    16.1212853
   ],
   "max_counts": [
    1604,
    2660,
    4231
   ],
   "F": {
    "11": 1.9070520676039862,
    "12": 2.0262611847819474,
    "13": 2.13461980460688,
    "22": 2.172134639793622,
    "23": 2.3000984622693728,
    "33": 2.451614674373623
   },
   "F_tot": 2.2247885473886972,
   "k_hat": 0.4494809186130209,
   "within": {
    "value": 0.023273976704343613,
    "se": 0.0004480801479537926,
    "z": 51.941548427500734
   },
   "adj": {
    "value": 0.028560018918780017,
    "se": 0.0008279807983157983,
    "z": 34.49357639316534
   },
   "rho_pc": 0.37633126999858857,
   "IG_pc": 0.07635723695338749,
   "rho_slope": 0.47864602967240216,
   "IG_slope": 0.13009961903346684,
   "c1": 0.6327427033531969,
   "c3": 1.4460626081008692,
   "I_grass": 0.10001806687356307,
   "ncells": 204418,
   "SE_diff": 0.0006994030943311476,
   "SE_2D": 0.00019757571660913308,
   "blocks64_I_mean": 0.1827574993890471,
   "blocks64_D_mean": 0.10595124834387049,
   "I_half": 0.10495963258314855,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     2,
     7
    ],
    "k": 0.4494809186130209,
    "I_grass": 0.12518845460365213,
    "ncells": 209151,
    "SE_NM": 0.00024090163787207907,
    "exact": 0.11896736600438707,
    "IG_exact": 0.1329797786410835,
    "norm_deficit": 1.0565437413845302e-11,
    "bias": 0.006221088599265068
   },
   "bias_NM": 0.006221088599265068,
   "allowance": 0.006221088599265068,
   "cells_ratio": 0.9773704165889716,
   "SE_NM": 0.00024090163787207907,
   "I_corr": 0.093796978274298,
   "half_width": 0.015401091289853328,
   "diff_pc": 0.017439741320910515,
   "diff_slope": -0.036302640759168836,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.395630359649658,
    2.942108154296875
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_U14_c3.json <==
{
 "name": "U14",
 "ic": 3,
 "cut": 0.3,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.367816,
    0.4619718,
    0.5974055
   ],
   "max_counts": [
    15,
    27,
    60
   ],
   "F": {
    "11": 0.7074002035046826,
    "12": 0.8291140931108403,
    "13": 0.9011151024039025,
    "22": 1.0916629203866584,
    "23": 1.2245253374023823,
    "33": 1.4906153231773691
   },
   "F_tot": 1.0871304674417328,
   "k_hat": 0.9198527959143941,
   "within": {
    "value": 0.11164130471719494,
    "se": 0.0011715071089336633,
    "z": 95.29716368414853
   },
   "adj": {
    "value": 0.12570461285270884,
    "se": 0.0017790375461014824,
    "z": 70.65877453130392
   },
   "rho_pc": 0.1998744276434757,
   "IG_pc": 0.02038484524917498,
   "rho_slope": 0.23483688512429768,
   "IG_slope": 0.028363680644927163,
   "c1": 0.2027241140580383,
   "c3": 0.48629240773741045,
   "I_grass": 0.013113984501190501,
   "ncells": 2423,
   "SE_diff": 7.254830094914871e-05,
   "SE_2D": 5.2554561323979504e-05,
   "blocks64_I_mean": 0.014007704456423159,
   "blocks64_D_mean": -0.006384098034071732,
   "I_half": 0.013141527570768474,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     0
    ],
    "k": 0.9198527959143941,
    "I_grass": 0.026822382701055858,
    "ncells": 1209,
    "SE_NM": 7.235566730275618e-05,
    "exact": 0.02683411663403218,
    "IG_exact": 0.03277798393324283,
    "norm_deficit": 2.2293278334473143e-13,
    "bias": -1.1733932976321082e-05
   },
   "bias_NM": -1.1733932976321082e-05,
   "allowance": 2.3516393384306022e-05,
   "cells_ratio": 2.0041356492969395,
   "SE_NM": 7.235566730275618e-05,
   "I_corr": 0.013125718434166822,
   "half_width": 0.00045688346321427347,
   "diff_pc": -0.007259126815008159,
   "diff_slope": -0.01523796221076034,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    6.2837748527526855,
    2.51077938079834
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    0.4619718,
    0.5974055,
    0.7919465
   ],
   "max_counts": [
    27,
    60,
    106
   ],
   "F": {
    "11": 1.0916629203866584,
    "12": 1.2245253374023823,
    "13": 1.3084858706362352,
    "22": 1.4906153231773691,
    "23": 1.6305368644621754,
    "33": 1.8888251235966584
   },
   "F_tot": 1.4955352944058262,
   "k_hat": 0.6686569041470187,
   "within": {
    "value": 0.10251843155329765,
    "se": 0.001061251387226125,
    "z": 96.60145822872188
   },
   "adj": {
    "value": 0.11904523029604364,
    "se": 0.0018998377711434522,
    "z": 62.66073456598038
   },
   "rho_pc": 0.2671682757655003,
   "IG_pc": 0.037027233948594133,
   "rho_slope": 0.30572907897582974,
   "IG_slope": 0.04906572627939988,
   "c1": 0.29923069976682737,
   "c3": 0.6830450878642303,
   "I_grass": 0.021729179911904595,
   "ncells": 4688,
   "SE_diff": 0.0001167614043279806,
   "SE_2D": 8.213651692626774e-05,
   "blocks64_I_mean": 0.023478201352807926,
   "blocks64_D_mean": -0.013557436151794978,
   "I_half": 0.02179749841037193,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     1
    ],
    "k": 0.6686569041470187,
    "I_grass": 0.042886274637682575,
    "ncells": 2371,
    "SE_NM": 8.54994419147188e-05,
    "exact": 0.04294362730272805,
    "IG_exact": 0.05428028448260318,
    "norm_deficit": 3.8347103270552907e-13,
    "bias": -5.735266504547365e-05
   },
   "bias_NM": -5.735266504547365e-05,
   "allowance": 0.00011339911165465224,
   "cells_ratio": 1.9772247996625896,
   "SE_NM": 8.54994419147188e-05,
   "I_corr": 0.02178653257695007,
   "half_width": 0.0008056713369826972,
   "diff_pc": -0.015240701371644065,
   "diff_slope": -0.027279193702449814,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    6.02109694480896,
    2.6187193393707275
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    0.5974055,
    0.7919465,
    1.0680785
   ],
   "max_counts": [
    60,
    106,
    199
   ],
   "F": {
    "11": 1.4906153231773691,
    "12": 1.6305368644621754,
    "13": 1.7227812686578956,
    "22": 1.8888251235966584,
    "23": 2.033970841056522,
    "33": 2.280979742862169
   },
   "F_tot": 1.904473197104593,
   "k_hat": 0.525079587111186,
   "within": {
    "value": 0.09104373848653458,
    "se": 0.001005751185284302,
    "z": 90.52312323231185
   },
   "adj": {
    "value": 0.109472584101453,
    "se": 0.0019507064766360713,
    "z": 56.119454880897734
   },
   "rho_pc": 0.3188903364296083,
   "IG_pc": 0.053620611911842316,
   "rho_slope": 0.36143816631123216,
   "IG_slope": 0.06999757492114807,
   "c1": 0.3902847917081416,
   "c3": 0.8704216510676034,
   "I_grass": 0.030998359536873465,
   "ncells": 8433,
   "SE_diff": 0.000154924243557752,
   "SE_2D": 9.596664385007201e-05,
   "blocks64_I_mean": 0.034281403681729744,
   "blocks64_D_mean": -0.01935065004313926,
   "I_half": 0.03114644184474269,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     2
    ],
    "k": 0.525079587111186,
    "I_grass": 0.058117150194224365,
    "ncells": 4664,
    "SE_NM": 0.00011011599821137676,
    "exact": 0.058217613363207854,
    "IG_exact": 0.07526112250399355,
    "norm_deficit": 3.290701044988964e-13,
    "bias": -0.00010046316898348895
   },
   "bias_NM": -0.00010046316898348895,
   "allowance": 0.00018164792110586671,
   "cells_ratio": 1.8081046312178388,
   "SE_NM": 0.00011011599821137676,
   "I_corr": 0.031098822705856954,
   "half_width": 0.0011235805710235606,
   "diff_pc": -0.02252178920598536,
   "diff_slope": -0.03889875221529111,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.848848342895508,
    2.48717999458313
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    0.7919465,
    1.0680785,
    1.4611345
   ],
   "max_counts": [
    106,
    199,
    321
   ],
   "F": {
    "11": 1.8888251235966584,
    "12": 2.033970841056522,
    "13": 2.138692371784439,
    "22": 2.280979742862169,
    "23": 2.434574271066376,
    "33": 2.6746527028502034
   },
   "F_tot": 2.310602732055643,
   "k_hat": 0.4327875086992316,
   "within": {
    "value": 0.07907336180056446,
    "se": 0.0010240351170613903,
    "z": 77.2174317883515
   },
   "adj": {
    "value": 0.09558018427700987,
    "se": 0.0021930013664941536,
    "z": 43.58418819857342
   },
   "rho_pc": 0.35640310017855753,
   "IG_pc": 0.06792313197468156,
   "rho_slope": 0.40291192717443786,
   "IG_slope": 0.08857031314676317,
   "c1": 0.46876358218128816,
   "c3": 1.0352053823305423,
   "I_grass": 0.04092837214992251,
   "ncells": 14464,
   "SE_diff": 0.00021374698553319955,
   "SE_2D": 0.0001150719916135676,
   "blocks64_I_mean": 0.04645869519968282,
   "blocks64_D_mean": -0.021473659267751154,
   "I_half": 0.04119633508846654,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     3
    ],
    "k": 0.4327875086992316,
    "I_grass": 0.0714466773339435,
    "ncells": 8860,
    "SE_NM": 0.00012598229606263623,
    "exact": 0.0712360774639097,
    "IG_exact": 0.09339700927733598,
    "norm_deficit": 5.21027665456586e-13,
    "bias": 0.00021059987003380076
   },
   "bias_NM": 0.00021059987003380076,
   "allowance": 0.00034380547631703093,
   "cells_ratio": 1.6325056433408578,
   "SE_NM": 0.00012598229606263623,
   "I_corr": 0.04071777227988871,
   "half_width": 0.0016800569229175311,
   "diff_pc": -0.027205359694792847,
   "diff_slope": -0.04785254086687446,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.545687913894653,
    2.5929863452911377
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    1.0680785,
    1.4611345,
    2.0193843
   ],
   "max_counts": [
    199,
    321,
    527
   ],
   "F": {
    "11": 2.280979742862169,
    "12": 2.434574271066376,
    "13": 2.552612830952116,
    "22": 2.6746527028502034,
    "23": 2.8365358997128207,
    "33": 3.068977636116312
   },
   "F_tot": 2.715177361750273,
   "k_hat": 0.3683000654349057,
   "within": {
    "value": 0.06696236003245704,
    "se": 0.0009263332910671221,
    "z": 72.28754561472944
   },
   "adj": {
    "value": 0.08294225443748249,
    "se": 0.0021939165956276147,
    "z": 37.80556407786102
   },
   "rho_pc": 0.3812080722367024,
   "IG_pc": 0.07851383723591795,
   "rho_slope": 0.431870748037541,
   "IG_slope": 0.10321226258078761,
   "c1": 0.5298088734288063,
   "c3": 1.167079086130721,
   "I_grass": 0.05083988137228879,
   "ncells": 23636,
   "SE_diff": 0.00029921562189101777,
   "SE_2D": 0.00012834724436376814,
   "blocks64_I_mean": 0.0599512417547025,
   "blocks64_D_mean": -0.018642358730042302,
   "I_half": 0.05131971438937466,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     4
    ],
    "k": 0.3683000654349057,
    "I_grass": 0.08181832181085014,
    "ncells": 16266,
    "SE_NM": 0.00013087812984768996,
    "exact": 0.08126953264606951,
    "IG_exact": 0.10746723259523168,
    "norm_deficit": 9.360290320614695e-13,
    "bias": 0.0005487891647806276
   },
   "bias_NM": 0.0005487891647806276,
   "allowance": 0.0007974413315354059,
   "cells_ratio": 1.4530923398499938,
   "SE_NM": 0.00013087812984768996,
   "I_corr": 0.05029109220750816,
   "half_width": 0.002901230691774081,
   "diff_pc": -0.028222745028409796,
   "diff_slope": -0.05292117037327945,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.332621097564697,
    2.3167014122009277
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    1.4611345,
    2.0193843,
    2.8183792
   ],
   "max_counts": [
    321,
    527,
    883
   ],
   "F": {
    "11": 2.6746527028502034,
    "12": 2.8365358997128207,
    "13": 2.9651137813418638,
    "22": 3.068977636116312,
    "23": 3.237452204153122,
    "33": 3.4659037130056785
   },
   "F_tot": 3.119427036171176,
   "k_hat": 0.32057169102035243,
   "within": {
    "value": 0.056810722254795554,
    "se": 0.0009035529132695999,
    "z": 62.87481498921858
   },
   "adj": {
    "value": 0.07188027059110769,
    "se": 0.002236206479028699,
    "z": 32.14384327440507
   },
   "rho_pc": 0.3946748622834956,
   "IG_pc": 0.08466411655985032,
   "rho_slope": 0.4519719705680688,
   "IG_slope": 0.114253116271977,
   "c1": 0.5758377197013582,
   "c3": 1.2677231475019117,
   "I_grass": 0.060738726731450754,
   "ncells": 37024,
   "SE_diff": 0.00038558934003219255,
   "SE_2D": 0.00014965036224224185,
   "blocks64_I_mean": 0.07498238869351474,
   "blocks64_D_mean": -0.009791789909605811,
   "I_half": 0.06154918716264124,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     5
    ],
    "k": 0.32057169102035243,
    "I_grass": 0.08940425974888022,
    "ncells": 29005,
    "SE_NM": 0.00014180709424761455,
    "exact": 0.08868323725207994,
    "IG_exact": 0.11787725267036146,
    "norm_deficit": 1.971089957919503e-12,
    "bias": 0.0007210224968002832
   },
   "bias_NM": 0.0007210224968002832,
   "allowance": 0.0009203632794874567,
   "cells_ratio": 1.2764695742113428,
   "SE_NM": 0.00014180709424761455,
   "I_corr": 0.06001770423465047,
   "half_width": 0.003484081133619904,
   "diff_pc": -0.024646412325199846,
   "diff_slope": -0.05423541203732653,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.631210565567017,
    2.0527567863464355
   ]
  },
  "6": {
   "y0": 6,
   "windows": [
    [
     6,
     7
    ],
    [
     7,
     8
    ],
    [
     8,
     9
    ]
   ],
   "lam": [
    2.0193843,
    2.8183792,
    3.9581436
   ],
   "max_counts": [
    527,
    883,
    1415
   ],
   "F": {
    "11": 3.068977636116312,
    "12": 3.237452204153122,
    "13": 3.379969757552615,
    "22": 3.4659037130056785,
    "23": 3.6421569075518194,
    "33": 3.868888823462615
   },
   "F_tot": 3.5260467347367164,
   "k_hat": 0.2836037282627419,
   "within": {
    "value": 0.048063767775682775,
    "se": 0.0009236865889905061,
    "z": 52.03471431604469
   },
   "adj": {
    "value": 0.05983479829985594,
    "se": 0.0024842094350374724,
    "z": 24.086052269161186
   },
   "rho_pc": 0.4023479743415207,
   "IG_pc": 0.08829931747169484,
   "rho_slope": 0.46502187965512126,
   "IG_slope": 0.12182962609918421,
   "c1": 0.6071248093744557,
   "c3": 1.3387695845551473,
   "I_grass": 0.0706201677099898,
   "ncells": 56604,
   "SE_diff": 0.00045909683894064003,
   "SE_2D": 0.00015865175672389367,
   "blocks64_I_mean": 0.0923869404653296,
   "blocks64_D_mean": 0.003946840040885041,
   "I_half": 0.07182234915441121,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     6
    ],
    "k": 0.2836037282627419,
    "I_grass": 0.09501428485446795,
    "ncells": 50229,
    "SE_NM": 0.00017791211584013722,
    "exact": 0.09366500270953804,
    "IG_exact": 0.1249112672339422,
    "norm_deficit": 2.5579538487363607e-12,
    "bias": 0.0013492821449299086
   },
   "bias_NM": 0.0013492821449299086,
   "allowance": 0.0015205312972906599,
   "cells_ratio": 1.1269187122976767,
   "SE_NM": 0.00017791211584013722,
   "I_corr": 0.06927088556505989,
   "half_width": 0.005010519894399734,
   "diff_pc": -0.019028431906634946,
   "diff_slope": -0.05255874053412432,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    3.368211030960083,
    2.424102306365967
   ]
  },
  "7": {
   "y0": 7,
   "windows": [
    [
     7,
     8
    ],
    [
     8,
     9
    ],
    [
     9,
     10
    ]
   ],
   "lam": [
    2.8183792,
    3.9581436,
    5.5888474
   ],
   "max_counts": [
    883,
    1415,
    2336
   ],
   "F": {
    "11": 3.4659037130056785,
    "12": 3.6421569075518194,
    "13": 3.797269327257825,
    "22": 3.868888823462615,
    "23": 4.055654867715434,
    "33": 4.285272383214155
   },
   "F_tot": 3.9392148931618096,
   "k_hat": 0.25385769172835104,
   "within": {
    "value": 0.04166127238578965,
    "se": 0.0009591447355359232,
    "z": 43.43585576009169
   },
   "adj": {
    "value": 0.051636560375802,
    "se": 0.002233388934925337,
    "z": 23.12027232172538
   },
   "rho_pc": 0.39956182286797887,
   "IG_pc": 0.0869681955579386,
   "rho_slope": 0.47389640928483706,
   "IG_slope": 0.12717381622696178,
   "c1": 0.6292276528438216,
   "c3": 1.3894181418147393,
   "I_grass": 0.0800419511350583,
   "ncells": 84634,
   "SE_diff": 0.0006478186315196543,
   "SE_2D": 0.00016357658473176333,
   "blocks64_I_mean": 0.11273612746627293,
   "blocks64_D_mean": 0.025310010911481204,
   "I_half": 0.08190766864234345,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     1927267918,
     3,
     7
    ],
    "k": 0.25385769172835104,
    "I_grass": 0.09953450998480484,
    "ncells": 84081,
    "SE_NM": 0.00020314185099610182,
    "exact": 0.09705100520651877,
    "IG_exact": 0.12977511830627406,
    "norm_deficit": 5.4962701057093e-12,
    "bias": 0.002483504778286072
   },
   "bias_NM": 0.002483504778286072,
   "allowance": 0.0024998387674440526,
   "cells_ratio": 1.0065769912346427,
   "SE_NM": 0.00020314185099610182,
   "I_corr": 0.07755844635677223,
   "half_width": 0.007715367033988089,
   "diff_pc": -0.00940974920116637,
   "diff_slope": -0.04961536987018955,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.2057037353515625,
    2.4275307655334473
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_U19_c1.json <==
{
 "name": "U19",
 "ic": 1,
 "cut": 0.01,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    2.7152906,
    5.5780899,
    10.5921
   ],
   "max_counts": [
    42,
    173,
    482
   ],
   "F": {
    "11": 0.4788862712354722,
    "12": 0.4576824447877375,
    "13": 0.4333184225990241,
    "22": 0.5282856224437609,
    "23": 0.536018109199247,
    "33": 0.5955314937473503
   },
   "F_tot": 0.5296668779014141,
   "k_hat": 1.8879791086089552,
   "within": {
    "value": 0.058561470280191597,
    "se": 0.00014152412613000355,
    "z": 413.7914282289738
   },
   "adj": {
    "value": 0.06353185439446815,
    "se": 0.00022646782662772737,
    "z": 280.53368701640414
   },
   "rho_pc": 0.21893382129242728,
   "IG_pc": 0.024559418593740525,
   "rho_slope": 0.3758539543758937,
   "IG_slope": 0.07614814722654903,
   "c1": 0.31487105108388597,
   "c3": 1.4385126914379307,
   "I_grass": 0.0328963717407067,
   "ncells": 41101,
   "SE_diff": 0.00012287576317502767,
   "SE_2D": 0.00012950473918475338,
   "blocks64_I_mean": 0.05044126690170059,
   "blocks64_D_mean": 0.025872340749208085,
   "I_half": 0.03351899309265738,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     1,
     0
    ],
    "k": 1.8879791086089552,
    "I_grass": 0.08201682650136632,
    "ncells": 28086,
    "SE_NM": 0.0001512340535450516,
    "exact": 0.08165153856174356,
    "IG_exact": 0.08505595149912991,
    "norm_deficit": 1.0133005545753804e-12,
    "bias": 0.0003652879396227604
   },
   "bias_NM": 0.0003652879396227604,
   "allowance": 0.0005345616893268916,
   "cells_ratio": 1.4633981343017874,
   "SE_NM": 0.0001512340535450516,
   "I_corr": 0.03253108380108394,
   "half_width": 0.0018485610439229233,
   "diff_pc": 0.007971665207343413,
   "diff_slope": -0.04361706342546509,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    5.376008987426758,
    2.575594663619995
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    5.5780899,
    10.5921,
    19.2040251
   ],
   "max_counts": [
    173,
    482,
    1042
   ],
   "F": {
    "11": 0.5282856224437609,
    "12": 0.536018109199247,
    "13": 0.5403697174197646,
    "22": 0.5955314937473503,
    "23": 0.6246271672017173,
    "33": 0.6878437327632977
   },
   "F_tot": 0.6154606514410862,
   "k_hat": 1.624799242093746,
   "within": {
    "value": 0.036881951711226685,
    "se": 0.00010961669901291183,
    "z": 336.4628933670255
   },
   "adj": {
    "value": 0.03995292078071755,
    "se": 0.00019059115610812818,
    "z": 209.62631003744497
   },
   "rho_pc": 0.24449565903669912,
   "IG_pc": 0.030819698384847386,
   "rho_slope": 0.4247656563365234,
   "IG_slope": 0.09948520925590311,
   "c1": 0.4091387787073297,
   "c3": 1.641416545730207,
   "I_grass": 0.048373628498264765,
   "ncells": 114796,
   "SE_diff": 0.0002040774193997044,
   "SE_2D": 0.00017629131606574914,
   "blocks64_I_mean": 0.09898896512993649,
   "blocks64_D_mean": 0.06815381367971116,
   "I_half": 0.0505161543712207,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     1,
     1
    ],
    "k": 1.624799242093746,
    "I_grass": 0.10487047153792872,
    "ncells": 81690,
    "SE_NM": 0.00017223592203184375,
    "exact": 0.10330317558038238,
    "IG_exact": 0.1063397564398175,
    "norm_deficit": 3.1616931295275208e-12,
    "bias": 0.001567295957546344
   },
   "bias_NM": 0.001567295957546344,
   "allowance": 0.0022024642764413038,
   "cells_ratio": 1.4052638021789692,
   "SE_NM": 0.00017223592203184375,
   "I_corr": 0.04680633254071842,
   "half_width": 0.005473106859698485,
   "diff_pc": 0.015986634155871034,
   "diff_slope": -0.05267887671518469,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    5.071979284286499,
    2.944251537322998
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    10.5921,
    19.2040251,
    33.8301371
   ],
   "max_counts": [
    482,
    1042,
    2426
   ],
   "F": {
    "11": 0.5955314937473503,
    "12": 0.6246271672017173,
    "13": 0.6487060876802527,
    "22": 0.6878437327632977,
    "23": 0.7322191803147907,
    "33": 0.8012700916990717
   },
   "F_tot": 0.7183133091025575,
   "k_hat": 1.3921501764311937,
   "within": {
    "value": 0.026364294337652944,
    "se": 0.00011111872739261069,
    "z": 237.26238552481973
   },
   "adj": {
    "value": 0.029717086078001276,
    "se": 0.0001812520701617214,
    "z": 163.95446436273158
   },
   "rho_pc": 0.23262580318402226,
   "IG_pc": 0.027817016312333253,
   "rho_slope": 0.44931713781829313,
   "IG_slope": 0.11275184859509656,
   "c1": 0.46561629439853836,
   "c3": 1.7432918000898285,
   "I_grass": 0.0618225030130386,
   "ncells": 266594,
   "SE_diff": 0.0002770256970023842,
   "SE_2D": 0.0002248262826278521,
   "blocks64_I_mean": 0.18135249200265735,
   "blocks64_D_mean": 0.15350206936454805,
   "I_half": 0.0674395159476644,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     1,
     2
    ],
    "k": 1.3921501764311937,
    "I_grass": 0.12076432783093338,
    "ncells": 208005,
    "SE_NM": 0.0002133712063121896,
    "exact": 0.11609566243431146,
    "IG_exact": 0.11855703130162852,
    "norm_deficit": 7.076561558960748e-12,
    "bias": 0.004668665396621918
   },
   "bias_NM": 0.004668665396621918,
   "allowance": 0.005983693578265059,
   "cells_ratio": 1.281671113675152,
   "SE_NM": 0.0002133712063121896,
   "I_corr": 0.05715383761641668,
   "half_width": 0.013366075161670796,
   "diff_pc": 0.029336821304083428,
   "diff_slope": -0.055598010978679877,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.978349208831787,
    3.200085163116455
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    19.2040251,
    33.8301371,
    58.4918576
   ],
   "max_counts": [
    1042,
    2426,
    5005
   ],
   "F": {
    "11": 0.6878437327632977,
    "12": 0.7322191803147907,
    "13": 0.7724252717320265,
    "22": 0.8012700916990717,
    "23": 0.8591724742174975,
    "33": 0.9373289837204015
   },
   "F_tot": 0.8413323981981473,
   "k_hat": 1.1885908615211604,
   "within": {
    "value": 0.020875293972818704,
    "se": 0.00012947622237397614,
    "z": 161.22878463756058
   },
   "adj": {
    "value": 0.023270555534117665,
    "se": 0.00016921654723491228,
    "z": 137.5193851568941
   },
   "rho_pc": 0.19278830909707023,
   "IG_pc": 0.018937821787288665,
   "rho_slope": 0.4624427380405671,
   "IG_slope": 0.12030592244790664,
   "c1": 0.5002852302747818,
   "c3": 1.7879694112301492,
   "I_grass": 0.07927025047187541,
   "ncells": 546809,
   "SE_diff": 0.00035417279556359697,
   "SE_2D": 0.0002865567112634362,
   "blocks64_I_mean": 0.3246640300728576,
   "blocks64_D_mean": 0.3056476236931169,
   "I_half": 0.09220373848137609,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     1,
     3
    ],
    "k": 1.1885908615211604,
    "I_grass": 0.1367916734216621,
    "ncells": 473093,
    "SE_NM": 0.00030440333376011874,
    "exact": 0.12323580159165104,
    "IG_exact": 0.12521660263678044,
    "norm_deficit": 1.9605650436460564e-11,
    "bias": 0.013555871830011057
   },
   "bias_NM": 0.013555871830011057,
   "allowance": 0.015668109059944906,
   "cells_ratio": 1.155817143775114,
   "SE_NM": 0.00030440333376011874,
   "I_corr": 0.06571437864186436,
   "half_width": 0.03320426419521711,
   "diff_pc": 0.04677655685457569,
   "diff_slope": -0.05459154380604228,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.64452052116394,
    3.474088191986084
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    33.8301371,
    58.4918576,
    99.8349701
   ],
   "max_counts": [
    2426,
    5005,
    10506
   ],
   "F": {
    "11": 0.8012700916990717,
    "12": 0.8591724742174975,
    "13": 0.9117376868657683,
    "22": 0.9373289837204015,
    "23": 1.0060831805909212,
    "33": 1.092359323365004
   },
   "F_tot": 0.98364761830913,
   "k_hat": 1.0166242274026744,
   "within": {
    "value": 0.017988352370096716,
    "se": 0.00016581888749769955,
    "z": 108.4819265256877
   },
   "adj": {
    "value": 0.02089014053844107,
    "se": 0.00019064315317528696,
    "z": 109.57718748615964
   },
   "rho_pc": 0.12371508608188665,
   "IG_pc": 0.007711879760747151,
   "rho_slope": 0.46911713070522515,
   "IG_slope": 0.1242761190992535,
   "c1": 0.5206510144485946,
   "c3": 1.7991989422679753,
   "I_grass": 0.109106976565025,
   "ncells": 1021163,
   "SE_diff": 0.0003850229108603048,
   "SE_2D": 0.0003670346162942368,
   "blocks64_I_mean": 0.5646151604461754,
   "blocks64_D_mean": 0.5567141430795384,
   "I_half": 0.1355650842727023,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     1,
     4
    ],
    "k": 1.0166242274026744,
    "I_grass": 0.1623660912493321,
    "ncells": 962307,
    "SE_NM": 0.00046388664008493823,
    "exact": 0.12714064049399676,
    "IG_exact": 0.1287939140499968,
    "norm_deficit": 3.289724048727294e-11,
    "bias": 0.03522545075533534
   },
   "bias_NM": 0.03522545075533534,
   "allowance": 0.03737988705233414,
   "cells_ratio": 1.0611613549522139,
   "SE_NM": 0.00046388664008493823,
   "I_corr": 0.07388152580968965,
   "half_width": 0.07717119180133265,
   "diff_pc": 0.0661696460489425,
   "diff_slope": -0.05039459328956385,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "seconds": [
    4.837095499038696,
    4.4775755405426025
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    58.4918576,
    99.8349701,
    168.8932531
   ],
   "max_counts": [
    5005,
    10506,
    21713
   ],
   "F": {
    "11": 0.9373289837204015,
    "12": 1.0060831805909212,
    "13": 1.0703347100194023,
    "22": 1.092359323365004,
    "23": 1.1718525464210028,
    "33": 1.2674590841928386
   },
   "F_tot": 1.1456151897600708,
   "k_hat": 0.8728934540484161,
   "within": {
    "value": 0.016292318082305968,
    "se": 0.00020973892157142673,
    "z": 77.67904001908205
   },
   "adj": {
    "value": 0.018633153486559695,
    "se": 0.00020201935218228958,
    "z": 92.234497761117
   },
   "rho_pc": 0.026646349035644872,
   "IG_pc": 0.00035514005306606873,
   "rho_slope": 0.4731854636562564,
   "IG_slope": 0.1267398387381474,
   "c1": 0.5347082914786959,
   "c3": 1.7983444742716497,
   "I_grass": 0.16458865304599435,
   "ncells": 1761858,
   "SE_diff": 0.0004841064407560019,
   "SE_2D": 0.0004798264507834909,
   "blocks64_I_mean": 0.9354375416571992,
   "blocks64_D_mean": 0.9347122904601485,
   "I_half": 0.21444548370170136,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     1,
     5
    ],
    "k": 0.8728934540484161,
    "I_grass": 0.21384951328052892,
    "ncells": 1736254,
    "SE_NM": 0.00044919166457050615,
    "exact": 0.12932478315873475,
    "IG_exact": 0.1307910654411892,
    "norm_deficit": 9.165201930727562e-11,
    "bias": 0.08452473012179418
   },
   "bias_NM": 0.08452473012179418,
   "allowance": 0.08577119013861109,
   "cells_ratio": 1.0147466902884026,
   "SE_NM": 0.00044919166457050615,
   "I_corr": 0.08006392292420017,
   "half_width": 0.17418399250463504,
   "diff_pc": 0.0797087828711341,
   "diff_slope": -0.04667591581394723,
   "sign_pc": "undecided",
   "sign_slope": "undecided",
   "seconds": [
    5.060679197311401,
    7.125040054321289
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_U19_c2.json <==
{
 "name": "U19",
 "ic": 2,
 "cut": 0.1,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    1.1008286,
    1.6966209,
    2.6245761
   ],
   "max_counts": [
    29,
    82,
    193
   ],
   "F": {
    "11": 0.5381778254540742,
    "12": 0.5761364977485041,
    "13": 0.5951262796253062,
    "22": 0.7326133937006174,
    "23": 0.8027547382155694,
    "33": 0.9667300941862674
   },
   "F_tot": 0.7537974288889054,
   "k_hat": 1.3266163582887198,
   "within": {
    "value": 0.08783459925052647,
    "se": 0.00040995422364478815,
    "z": 214.25465133549218
   },
   "adj": {
    "value": 0.09431933835673056,
    "se": 0.0006127830102860956,
    "z": 153.91963676129797
   },
   "rho_pc": 0.24186475709491342,
   "IG_pc": 0.030139701090729224,
   "rho_slope": 0.32675436450964546,
   "IG_slope": 0.056454698856783635,
   "c1": 0.2827627330145099,
   "c3": 0.9393320171731432,
   "I_grass": 0.0280462702788995,
   "ncells": 10610,
   "SE_diff": 9.571049575833516e-05,
   "SE_2D": 8.107254115810968e-05,
   "blocks64_I_mean": 0.032205754718193466,
   "blocks64_D_mean": 0.0020557173984429196,
   "I_half": 0.028190318475977527,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     2,
     0
    ],
    "k": 1.3266163582887198,
    "I_grass": 0.06000011631614122,
    "ncells": 6082,
    "SE_NM": 0.0001356360735595109,
    "exact": 0.059926342943365185,
    "IG_exact": 0.06621924959108771,
    "norm_deficit": 4.946043574705072e-13,
    "bias": 7.377337277603147e-05
   },
   "bias_NM": 7.377337277603147e-05,
   "allowance": 0.00012869705444815748,
   "cells_ratio": 1.744491943439658,
   "SE_NM": 0.0001356360735595109,
   "I_corr": 0.027972496906123467,
   "half_width": 0.0009214139091908223,
   "diff_pc": -0.0021672041846057567,
   "diff_slope": -0.028482201950660167,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.22154974937439,
    2.066521167755127
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    1.6966209,
    2.6245761,
    4.0831897
   ],
   "max_counts": [
    82,
    193,
    387
   ],
   "F": {
    "11": 0.7326133937006174,
    "12": 0.8027547382155694,
    "13": 0.8542289356384397,
    "22": 0.9667300941862674,
    "23": 1.066785341588989,
    "33": 1.242663257587588
   },
   "F_tot": 1.0099391202309513,
   "k_hat": 0.9901586936956374,
   "within": {
    "value": 0.07274591001049158,
    "se": 0.0004127441518323086,
    "z": 176.2494021721405
   },
   "adj": {
    "value": 0.08054110426383948,
    "se": 0.0006421840639288467,
    "z": 125.41747574845357
   },
   "rho_pc": 0.2970202256696549,
   "IG_pc": 0.046178829345102146,
   "rho_slope": 0.39168176425851664,
   "IG_slope": 0.08327210087798656,
   "c1": 0.3850358008495739,
   "c3": 1.2314308199497213,
   "I_grass": 0.04239512557496106,
   "ncells": 25475,
   "SE_diff": 0.0001910189131862125,
   "SE_2D": 8.951185387953937e-05,
   "blocks64_I_mean": 0.05277746263052041,
   "blocks64_D_mean": 0.006578798743409006,
   "I_half": 0.04283409025568652,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     2,
     1
    ],
    "k": 0.9901586936956374,
    "I_grass": 0.08437855976959874,
    "ncells": 15622,
    "SE_NM": 0.00014552962676473233,
    "exact": 0.08392676436105861,
    "IG_exact": 0.09282506235202567,
    "norm_deficit": 9.330314298949816e-13,
    "bias": 0.00045179540854012323
   },
   "bias_NM": 0.00045179540854012323,
   "allowance": 0.0007367486898322647,
   "cells_ratio": 1.6307130969146075,
   "SE_NM": 0.00014552962676473233,
   "I_corr": 0.041943330166420933,
   "half_width": 0.0024340563624334092,
   "diff_pc": -0.004235499178681212,
   "diff_slope": -0.04132877071156563,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.85233473777771,
    2.339927911758423
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    2.6245761,
    4.0831897,
    6.4025133
   ],
   "max_counts": [
    193,
    387,
    815
   ],
   "F": {
    "11": 0.9667300941862674,
    "12": 1.066785341588989,
    "13": 1.1425116189280635,
    "22": 1.242663257587588,
    "23": 1.3618132263184424,
    "33": 1.5419446673179327
   },
   "F_tot": 1.2977119797811985,
   "k_hat": 0.770587014360926,
   "within": {
    "value": 0.06007594408543104,
    "se": 0.00044377864588468236,
    "z": 135.3736702803001
   },
   "adj": {
    "value": 0.07178766502565215,
    "se": 0.0007175784623864572,
    "z": 100.04155474079762
   },
   "rho_pc": 0.32347617932575046,
   "IG_pc": 0.05526293803559967,
   "rho_slope": 0.4312371401347799,
   "IG_slope": 0.10287624749959146,
   "c1": 0.46095580646219797,
   "c3": 1.4354600752197406,
   "I_grass": 0.05658273016433135,
   "ncells": 53288,
   "SE_diff": 0.0002805284599129075,
   "SE_2D": 0.00014225572623109315,
   "blocks64_I_mean": 0.07851535116952064,
   "blocks64_D_mean": 0.023197759659245733,
   "I_half": 0.05766720886847487,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     2,
     2
    ],
    "k": 0.770587014360926,
    "I_grass": 0.10171542870297223,
    "ncells": 36660,
    "SE_NM": 0.00017405701588721117,
    "exact": 0.10077008318886937,
    "IG_exact": 0.1113355906673373,
    "norm_deficit": 1.3224976669334865e-12,
    "bias": 0.0009453455141028577
   },
   "bias_NM": 0.0009453455141028577,
   "allowance": 0.0013741290713451468,
   "cells_ratio": 1.4535733769776322,
   "SE_NM": 0.00017405701588721117,
   "I_corr": 0.055637384650228494,
   "half_width": 0.004068815973915681,
   "diff_pc": 0.0003744466146288275,
   "diff_slope": -0.04723886284936296,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    4.66365647315979,
    2.522753953933716
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    4.0831897,
    6.4025133,
    10.1166759
   ],
   "max_counts": [
    387,
    815,
    1608
   ],
   "F": {
    "11": 1.242663257587588,
    "12": 1.3618132263184424,
    "13": 1.4636304898948054,
    "22": 1.5419446673179327,
    "23": 1.6836671197194217,
    "33": 1.8778202921539
   },
   "F_tot": 1.6169985078392421,
   "k_hat": 0.6184297605421275,
   "within": {
    "value": 0.05110579370891705,
    "se": 0.0005373496244804473,
    "z": 95.1071544124186
   },
   "adj": {
    "value": 0.05910968312412668,
    "se": 0.0007582997409701336,
    "z": 77.95028790133105
   },
   "rho_pc": 0.3253243220831854,
   "IG_pc": 0.05593298993296301,
   "rho_slope": 0.45446931383832856,
   "IG_slope": 0.11567756034037649,
   "c1": 0.5114401622334205,
   "c3": 1.5666493104017876,
   "I_grass": 0.06987703076525342,
   "ncells": 102076,
   "SE_diff": 0.00040268653276006965,
   "SE_2D": 0.00016427116123184785,
   "blocks64_I_mean": 0.11187815015208404,
   "blocks64_D_mean": 0.055831846127147415,
   "I_half": 0.07212176163522122,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     2,
     3
    ],
    "k": 0.6184297605421275,
    "I_grass": 0.11247935758068373,
    "ncells": 82063,
    "SE_NM": 0.00017349050361977817,
    "exact": 0.11080698708373604,
    "IG_exact": 0.12235677859750628,
    "norm_deficit": 3.339772902677396e-12,
    "bias": 0.0016723704969476838
   },
   "bias_NM": 0.0016723704969476838,
   "allowance": 0.0020802175261254376,
   "cells_ratio": 1.2438736093001719,
   "SE_NM": 0.00017349050361977817,
   "I_corr": 0.06820466026830574,
   "half_width": 0.005914312578248952,
   "diff_pc": 0.012271670335342731,
   "diff_slope": -0.04747290007207075,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.446134328842163,
    2.744995355606079
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    6.4025133,
    10.1166759,
    16.0963708
   ],
   "max_counts": [
    815,
    1608,
    3291
   ],
   "F": {
    "11": 1.5419446673179327,
    "12": 1.6836671197194217,
    "13": 1.8036739590849316,
    "22": 1.8778202921539,
    "23": 2.034953622594037,
    "33": 2.236531412402939
   },
   "F_tot": 1.9623428768299929,
   "k_hat": 0.5095949397056541,
   "within": {
    "value": 0.04466722349212715,
    "se": 0.0006938472540131952,
    "z": 64.37616238123455
   },
   "adj": {
    "value": 0.055636412071797814,
    "se": 0.0008522568167787463,
    "z": 65.28127552218986
   },
   "rho_pc": 0.30339012069605037,
   "IG_pc": 0.048280541864036484,
   "rho_slope": 0.466347061639802,
   "IG_slope": 0.12261763174491223,
   "c1": 0.5390578481726309,
   "c3": 1.6379895899060561,
   "I_grass": 0.08293262578892602,
   "ncells": 183032,
   "SE_diff": 0.0006438286259543681,
   "SE_2D": 0.00017993751490333112,
   "blocks64_I_mean": 0.1575523423833508,
   "blocks64_D_mean": 0.108918323986544,
   "I_half": 0.08722579749316584,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     2,
     4
    ],
    "k": 0.5095949397056541,
    "I_grass": 0.12090241623669407,
    "ncells": 169833,
    "SE_NM": 0.00024605397894939955,
    "exact": 0.11618577707211153,
    "IG_exact": 0.12839701332270068,
    "norm_deficit": 8.757106151335847e-12,
    "bias": 0.004716639164582537
   },
   "bias_NM": 0.004716639164582537,
   "allowance": 0.005083204675015284,
   "cells_ratio": 1.0777175225074043,
   "SE_NM": 0.00024605397894939955,
   "I_corr": 0.07821598662434348,
   "half_width": 0.012923387000009244,
   "diff_pc": 0.029935444760306996,
   "diff_slope": -0.04440164512056875,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.274766206741333,
    2.851996898651123
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    10.1166759,
    16.0963708,
    25.7625966
   ],
   "max_counts": [
    1608,
    3291,
    6263
   ],
   "F": {
    "11": 1.8778202921539,
    "12": 2.034953622594037,
    "13": 2.173770988766912,
    "22": 2.236531412402939,
    "23": 2.4096914605517714,
    "33": 2.621722909519438
   },
   "F_tot": 2.3343268294883224,
   "k_hat": 0.42838902734935236,
   "within": {
    "value": 0.039219514054518956,
    "se": 0.0008446362953209374,
    "z": 46.43361204317733
   },
   "adj": {
    "value": 0.048551552805992104,
    "se": 0.0009776790497127651,
    "z": 49.6600114528957
   },
   "rho_pc": 0.2640446469544755,
   "IG_pc": 0.036134603328832726,
   "rho_slope": 0.47327828731597493,
   "IG_slope": 0.12679644208153126,
   "c1": 0.5564039085442816,
   "c3": 1.6778336142585961,
   "I_grass": 0.09721488305263115,
   "ncells": 312046,
   "SE_diff": 0.000929891444238285,
   "SE_2D": 0.00025774622756651787,
   "blocks64_I_mean": 0.223560857330237,
   "blocks64_D_mean": 0.18652460717128,
   "I_half": 0.10508083012369074,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     2,
     5
    ],
    "k": 0.42838902734935236,
    "I_grass": 0.13023549536842083,
    "ncells": 327040,
    "SE_NM": 0.0002974449456783702,
    "exact": 0.11874216371296287,
    "IG_exact": 0.13155624196062882,
    "norm_deficit": 2.0353274621243145e-11,
    "bias": 0.011493331655457961
   },
   "bias_NM": 0.011493331655457961,
   "allowance": 0.011493331655457961,
   "cells_ratio": 0.954152397260274,
   "SE_NM": 0.0002974449456783702,
   "I_corr": 0.08572155139717319,
   "half_width": 0.02689188359925239,
   "diff_pc": 0.049586948068340464,
   "diff_slope": -0.04107489068435807,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.179057598114014,
    3.4978363513946533
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/tri_U19_c3.json <==
{
 "name": "U19",
 "ic": 3,
 "cut": 0.3,
 "N": 10000000,
 "depths": {
  "0": {
   "y0": 0,
   "windows": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "lam": [
    0.5093103,
    0.6999316,
    1.0094019
   ],
   "max_counts": [
    25,
    57,
    121
   ],
   "F": {
    "11": 0.7671678252398929,
    "12": 0.9282888909113716,
    "13": 1.0140520289067627,
    "22": 1.294088308496718,
    "23": 1.4680512035058577,
    "33": 1.822152345526469
   },
   "F_tot": 1.3140863321553429,
   "k_hat": 0.7609850095311596,
   "within": {
    "value": 0.15767211864636266,
    "se": 0.0010748184643793218,
    "z": 146.69651096607646
   },
   "adj": {
    "value": 0.18411801830185193,
    "se": 0.0016035693149398598,
    "z": 114.81762377621767
   },
   "rho_pc": 0.2324790146383024,
   "IG_pc": 0.02778092863832741,
   "rho_slope": 0.29486999616100085,
   "IG_slope": 0.04548139475705633,
   "c1": 0.24808149712270464,
   "c3": 0.7775603078692918,
   "I_grass": 0.018963510658361216,
   "ncells": 5275,
   "SE_diff": 0.00010002843765727643,
   "SE_2D": 6.706158288361366e-05,
   "blocks64_I_mean": 0.020980102155106956,
   "blocks64_D_mean": -0.006813023640737892,
   "I_half": 0.019064451604470456,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     3,
     0
    ],
    "k": 0.7609850095311596,
    "I_grass": 0.04547817430830037,
    "ncells": 2730,
    "SE_NM": 0.00010288266390697808,
    "exact": 0.04551340008975013,
    "IG_exact": 0.055816513250119576,
    "norm_deficit": 2.9953817204386723e-13,
    "bias": -3.522578144976585e-05
   },
   "bias_NM": -3.522578144976585e-05,
   "allowance": 6.80644678196025e-05,
   "cells_ratio": 1.9322344322344323,
   "SE_NM": 0.00010288266390697808,
   "I_corr": 0.01899873643981098,
   "half_width": 0.0007101049751774679,
   "diff_pc": -0.00878219219851643,
   "diff_slope": -0.026482658317245347,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    5.2128746509552,
    1.8026618957519531
   ]
  },
  "1": {
   "y0": 1,
   "windows": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "lam": [
    0.6999316,
    1.0094019,
    1.5041908
   ],
   "max_counts": [
    57,
    121,
    239
   ],
   "F": {
    "11": 1.294088308496718,
    "12": 1.4680512035058577,
    "13": 1.5768553943906192,
    "22": 1.822152345526469,
    "23": 2.0166724590021423,
    "33": 2.3621101149810158
   },
   "F_tot": 1.8741367093493801,
   "k_hat": 0.533579004675255,
   "within": {
    "value": 0.1389239040351946,
    "se": 0.0011462727006577827,
    "z": 121.19620746047066
   },
   "adj": {
    "value": 0.16550643686338085,
    "se": 0.001805951900699115,
    "z": 91.64498611469689
   },
   "rho_pc": 0.2981124812848924,
   "IG_pc": 0.04653542281666203,
   "rho_slope": 0.37048451404432153,
   "IG_slope": 0.07382024409533812,
   "c1": 0.36189948360130403,
   "c3": 1.06838911396956,
   "I_grass": 0.03115207467726755,
   "ncells": 11828,
   "SE_diff": 0.00021586112414232736,
   "SE_2D": 8.454552597108565e-05,
   "blocks64_I_mean": 0.03578802142120219,
   "blocks64_D_mean": -0.01077809699610946,
   "I_half": 0.03137098219236112,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     3,
     1
    ],
    "k": 0.533579004675255,
    "I_grass": 0.06638930790217756,
    "ncells": 6724,
    "SE_NM": 0.00012355554020073003,
    "exact": 0.06609549375322099,
    "IG_exact": 0.08364490490729168,
    "norm_deficit": 6.723510637129948e-13,
    "bias": 0.00029381414895657265
   },
   "bias_NM": 0.00029381414895657265,
   "allowance": 0.0005168402370402055,
   "cells_ratio": 1.759071980963712,
   "SE_NM": 0.00012355554020073003,
   "I_corr": 0.030858260528310977,
   "half_width": 0.0020285633530589043,
   "diff_pc": -0.015677162288351053,
   "diff_slope": -0.04296198356702714,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.601794004440308,
    1.8485047817230225
   ]
  },
  "2": {
   "y0": 2,
   "windows": [
    [
     2,
     3
    ],
    [
     3,
     4
    ],
    [
     4,
     5
    ]
   ],
   "lam": [
    1.0094019,
    1.5041908,
    2.2955575
   ],
   "max_counts": [
    121,
    239,
    469
   ],
   "F": {
    "11": 1.822152345526469,
    "12": 2.0166724590021423,
    "13": 2.138523041199363,
    "22": 2.3621101149810158,
    "23": 2.5602950684051167,
    "33": 2.878848896866088
   },
   "F_tot": 2.4250791796864917,
   "k_hat": 0.4123576699583383,
   "within": {
    "value": 0.1158735962556503,
    "se": 0.0012184103494032163,
    "z": 95.1022751180715
   },
   "adj": {
    "value": 0.1499607225042663,
    "se": 0.0020840669784115942,
    "z": 71.95580759048411
   },
   "rho_pc": 0.33307565163602054,
   "IG_pc": 0.058794933870680584,
   "rho_slope": 0.41724316265011063,
   "IG_slope": 0.09563585919921898,
   "c1": 0.44709076702718953,
   "c3": 1.2908459346640448,
   "I_grass": 0.04352409418643255,
   "ncells": 23530,
   "SE_diff": 0.00029466403107619894,
   "SE_2D": 0.00011077827228451518,
   "blocks64_I_mean": 0.05263637108795054,
   "blocks64_D_mean": -0.006218388493505488,
   "I_half": 0.043992909127237745,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     3,
     2
    ],
    "k": 0.4123576699583383,
    "I_grass": 0.08131950453915948,
    "ncells": 15390,
    "SE_NM": 0.00013930734734294878,
    "exact": 0.08086481917978894,
    "IG_exact": 0.10413498659108662,
    "norm_deficit": 1.372568725344081e-12,
    "bias": 0.00045468535937054355
   },
   "bias_NM": 0.00045468535937054355,
   "allowance": 0.0006951752115652301,
   "cells_ratio": 1.5289148797920729,
   "SE_NM": 0.00013930734734294878,
   "I_corr": 0.043069408827062006,
   "half_width": 0.0026940892204901407,
   "diff_pc": -0.015725525043618578,
   "diff_slope": -0.05256645037215697,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.291857957839966,
    2.066983938217163
   ]
  },
  "3": {
   "y0": 3,
   "windows": [
    [
     3,
     4
    ],
    [
     4,
     5
    ],
    [
     5,
     6
    ]
   ],
   "lam": [
    1.5041908,
    2.2955575,
    3.5658332
   ],
   "max_counts": [
    239,
    469,
    918
   ],
   "F": {
    "11": 2.3621101149810158,
    "12": 2.5602950684051167,
    "13": 2.715146330253289,
    "22": 2.878848896866088,
    "23": 3.102165406956375,
    "33": 3.4249869631880494
   },
   "F_tot": 2.979767423052541,
   "k_hat": 0.3355966617607952,
   "within": {
    "value": 0.09611305647345747,
    "se": 0.0013901917652088633,
    "z": 69.13654567578119
   },
   "adj": {
    "value": 0.11608390742745689,
    "se": 0.0022154328959781817,
    "z": 52.39784406839471
   },
   "rho_pc": 0.3475997854532676,
   "IG_pc": 0.06438600301698559,
   "rho_slope": 0.44621660839385235,
   "IG_slope": 0.11101537385900313,
   "c1": 0.5061628848717351,
   "c3": 1.4538624630316446,
   "I_grass": 0.05599776947768653,
   "ncells": 43586,
   "SE_diff": 0.0004227687826396007,
   "SE_2D": 0.00012748720588529855,
   "blocks64_I_mean": 0.0729872768998412,
   "blocks64_D_mean": 0.008458888369096355,
   "I_half": 0.05692981967492905,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     3,
     3
    ],
    "k": 0.3355966617607952,
    "I_grass": 0.09086422416578976,
    "ncells": 33441,
    "SE_NM": 0.00015864111885527778,
    "exact": 0.09023397702016311,
    "IG_exact": 0.1174190472677177,
    "norm_deficit": 1.867950238931826e-12,
    "bias": 0.0006302471456266501
   },
   "bias_NM": 0.0006302471456266501,
   "allowance": 0.0008214452943776552,
   "cells_ratio": 1.3033701145300678,
   "SE_NM": 0.00015864111885527778,
   "I_corr": 0.05536752233205988,
   "half_width": 0.003449104078534298,
   "diff_pc": -0.009018480684925709,
   "diff_slope": -0.05564785152694325,
   "sign_pc": "<",
   "sign_slope": "<",
   "seconds": [
    4.035661935806274,
    2.287789821624756
   ]
  },
  "4": {
   "y0": 4,
   "windows": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "lam": [
    2.2955575,
    3.5658332,
    5.6092227
   ],
   "max_counts": [
    469,
    918,
    1824
   ],
   "F": {
    "11": 2.878848896866088,
    "12": 3.102165406956375,
    "13": 3.2772520539374157,
    "22": 3.4249869631880494,
    "23": 3.6626520296763396,
    "33": 3.982495558224795
   },
   "F_tot": 3.539606088868116,
   "k_hat": 0.2825173126311851,
   "within": {
    "value": 0.08142064256960069,
    "se": 0.0017425014119106322,
    "z": 46.726299337871936
   },
   "adj": {
    "value": 0.10515666437894167,
    "se": 0.0024281434940407907,
    "z": 43.30743411047153
   },
   "rho_pc": 0.33872338663649976,
   "IG_pc": 0.060933293123929456,
   "rho_slope": 0.4616654550554654,
   "IG_slope": 0.11984928654689621,
   "c1": 0.5389567543406804,
   "c3": 1.5548880869493755,
   "I_grass": 0.06777879147521837,
   "ncells": 76072,
   "SE_diff": 0.0007409980828992869,
   "SE_2D": 0.00014841825080091925,
   "blocks64_I_mean": 0.09743343395651075,
   "blocks64_D_mean": 0.03600795783649967,
   "I_half": 0.06949733619776222,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     3,
     4
    ],
    "k": 0.2825173126311851,
    "I_grass": 0.0973780290038313,
    "ncells": 69120,
    "SE_NM": 0.00019793977759377317,
    "exact": 0.09558604543512272,
    "IG_exact": 0.125256287802859,
    "norm_deficit": 4.6237458306563894e-12,
    "bias": 0.0017919835687085772
   },
   "bias_NM": 0.0017919835687085772,
   "allowance": 0.001972218953107623,
   "cells_ratio": 1.1005787037037038,
   "SE_NM": 0.00019793977759377317,
   "I_corr": 0.06598680790650979,
   "half_width": 0.007012357890606732,
   "diff_pc": 0.005053514782580336,
   "diff_slope": -0.053862478640386416,
   "sign_pc": "undecided",
   "sign_slope": "<",
   "seconds": [
    3.9039499759674072,
    2.169978618621826
   ]
  },
  "5": {
   "y0": 5,
   "windows": [
    [
     5,
     6
    ],
    [
     6,
     7
    ],
    [
     7,
     8
    ]
   ],
   "lam": [
    3.5658332,
    5.6092227,
    8.9096087
   ],
   "max_counts": [
    918,
    1824,
    3279
   ],
   "F": {
    "11": 3.4249869631880494,
    "12": 3.6626520296763396,
    "13": 3.8577253348722853,
    "22": 3.982495558224795,
    "23": 4.232114395873223,
    "33": 4.548696951124815
   },
   "F_tot": 4.111171441841226,
   "k_hat": 0.24323967369070376,
   "within": {
    "value": 0.0678959040386038,
    "se": 0.001936516698111876,
    "z": 35.06084099600226
   },
   "adj": {
    "value": 0.08965787790249613,
    "se": 0.0027406768172531697,
    "z": 32.71377250250006
   },
   "rho_pc": 0.3194475871750868,
   "IG_pc": 0.0538186421826763,
   "rho_slope": 0.4707770178446625,
   "IG_slope": 0.12527728743392413,
   "c1": 0.559602878311861,
   "c3": 1.6156202354979596,
   "I_grass": 0.07961709578881226,
   "ncells": 128023,
   "SE_diff": 0.0010148573577690996,
   "SE_2D": 0.00020331145888945228,
   "blocks64_I_mean": 0.1289314796038586,
   "blocks64_D_mean": 0.0740421826219057,
   "I_half": 0.08270881393896712,
   "nm": {
    "seed_entropy": [
     20260923,
     2929,
     208583411,
     3,
     5
    ],
    "k": 0.24323967369070376,
    "I_grass": 0.10279831289901509,
    "ncells": 134038,
    "SE_NM": 0.0002211839740395643,
    "exact": 0.09840238726412665,
    "IG_exact": 0.12971402388558814,
    "norm_deficit": 8.351319635835353e-12,
    "bias": 0.004395925634888442
   },
   "bias_NM": 0.004395925634888442,
   "allowance": 0.004395925634888442,
   "cells_ratio": 0.955124666139453,
   "SE_NM": 0.0002211839740395643,
   "I_corr": 0.07522117015392382,
   "half_width": 0.01294657447497843,
   "diff_pc": 0.021402527971247524,
   "diff_slope": -0.05005611728000031,
   "sign_pc": ">",
   "sign_slope": "<",
   "seconds": [
    4.018548965454102,
    2.6180481910705566
   ]
  }
 }
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/vcause.json <==
[
 {
  "case": "U14 c1 y0=4",
  "exact": {
   "rho_pc": 0.3340449616742325,
   "IG_pc": 0.05915873470654905
  },
  "float64": {
   "rho_pc": 0.33404496119070487,
   "IG_pc": 0.05915873452474197
  },
  "longdouble": {
   "rho_pc": 0.33404496167422987,
   "IG_pc": 0.05915873470654807
  },
  "worker": {
   "rho_pc": 0.33404496119070487,
   "IG_pc": 0.05915873452474197
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 3.0732077719194207e-09,
  "rel_longdouble_vs_exact": 1.6655578237810895e-14
 },
 {
  "case": "U14 c1 y0=6",
  "exact": {
   "rho_pc": 0.2875203846126685,
   "IG_pc": 0.043142895546005276
  },
  "float64": {
   "rho_pc": 0.28752038533742147,
   "IG_pc": 0.04314289577316539
  },
  "longdouble": {
   "rho_pc": 0.2875203846126668,
   "IG_pc": 0.04314289554600476
  },
  "worker": {
   "rho_pc": 0.28752038533742147,
   "IG_pc": 0.04314289577316539
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 5.265296040765741e-09,
  "rel_longdouble_vs_exact": 1.1901800803833142e-14
 },
 {
  "case": "U14 c1 y0=7",
  "exact": {
   "rho_pc": 0.24584106413686968,
   "IG_pc": 0.03117064378061465
  },
  "float64": {
   "rho_pc": 0.24584106368445172,
   "IG_pc": 0.031170643662237277
  },
  "longdouble": {
   "rho_pc": 0.2458410641368838,
   "IG_pc": 0.031170643780618353
  },
  "worker": {
   "rho_pc": 0.24584106368445172,
   "IG_pc": 0.031170643662237277
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 3.797719890186054e-09,
  "rel_longdouble_vs_exact": 1.1876238180350823e-13
 },
 {
  "case": "U19 c1 y0=5",
  "exact": {
   "rho_pc": 0.026646349035644872,
   "IG_pc": 0.00035514005306606873
  },
  "float64": {
   "rho_pc": 0.026646349148761475,
   "IG_pc": 0.00035514005608236026
  },
  "longdouble": {
   "rho_pc": 0.02664634903564515,
   "IG_pc": 0.0003551400530660761
  },
  "worker": {
   "rho_pc": 0.026646349148761475,
   "IG_pc": 0.00035514005608236026
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 8.493245155189164e-09,
  "rel_longdouble_vs_exact": 2.0759626263641596e-14
 },
 {
  "case": "U19 c2 y0=4",
  "exact": {
   "rho_pc": 0.30339012069605037,
   "IG_pc": 0.048280541864036484
  },
  "float64": {
   "rho_pc": 0.3033901209256833,
   "IG_pc": 0.0482805419407676
  },
  "longdouble": {
   "rho_pc": 0.30339012069605065,
   "IG_pc": 0.048280541864036575
  },
  "worker": {
   "rho_pc": 0.3033901209256833,
   "IG_pc": 0.0482805419407676
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 1.5892761670708724e-09,
  "rel_longdouble_vs_exact": 1.868363884664412e-15
 },
 {
  "case": "U19 c3 y0=4",
  "exact": {
   "rho_pc": 0.33872338663649976,
   "IG_pc": 0.060933293123929456
  },
  "float64": {
   "rho_pc": 0.3387233861671875,
   "IG_pc": 0.060933292944359785
  },
  "longdouble": {
   "rho_pc": 0.3387233866365056,
   "IG_pc": 0.06093329312393169
  },
  "worker": {
   "rho_pc": 0.3387233861671875,
   "IG_pc": 0.060933292944359785
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 2.9469878029900955e-09,
  "rel_longdouble_vs_exact": 3.66683585033528e-14
 },
 {
  "case": "U14 c2 y0=0",
  "exact": {
   "rho_pc": 0.22721095592577284,
   "IG_pc": 0.026502546968115333
  },
  "float64": {
   "rho_pc": 0.22721095594344118,
   "IG_pc": 0.026502546972348325
  },
  "longdouble": {
   "rho_pc": 0.2272109559257728,
   "IG_pc": 0.026502546968115326
  },
  "worker": {
   "rho_pc": 0.22721095594344118,
   "IG_pc": 0.026502546972348325
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 1.5972021232115296e-10,
  "rel_longdouble_vs_exact": 2.6181988894332565e-16
 },
 {
  "case": "A19 c0 y0=5",
  "exact": {
   "rho_pc": -0.015322511593579573,
   "IG_pc": 0.00011740346326211334
  },
  "float64": {
   "rho_pc": -0.015322512161809503,
   "IG_pc": 0.00011740347197085751
  },
  "longdouble": {
   "rho_pc": -0.015322511593575755,
   "IG_pc": 0.00011740346326205482
  },
  "worker": {
   "rho_pc": -0.015322512161809503,
   "IG_pc": 0.00011740347197085751
  },
  "rel_worker_vs_float64": 0.0,
  "rel_worker_vs_exact": 7.417791548088177e-08,
  "rel_longdouble_vs_exact": 4.984504769612681e-13
 }
]

==> anc/calc_SHORT/item13/uvcheck/verify/v2/results/vcompare.json <==
{
 "tolerances": {
  "lam": 1e-12,
  "F": 1e-09,
  "k_hat": 1e-09,
  "rho_pc": 1e-09,
  "IG_pc": 1e-09,
  "rho_slope": 1e-09,
  "IG_slope": 1e-09,
  "I_grass": 1e-10,
  "SE_diff": 1e-06,
  "exact": 1e-08,
  "z": 1e-06
 },
 "a": {
  "rows": [
   {
    "key": "U14 r_c=0.01 y0=0",
    "coupling": "A14",
    "iv": 0,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 5.17578470601159e-16,
     "k_hat": 6.647793733911931e-16,
     "rho_pc": 1.9522605295924752e-10,
     "IG_pc": 4.040126982393168e-10,
     "rho_slope": 3.576418579520938e-11,
     "IG_slope": 7.636961824512247e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 7.714137928684006e-12,
     "exact": 1.942890293094024e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.06651823564818571,
     "worker": 0.06651823564818765,
     "v2_deficit": 9.041656312547275e-13
    },
    "v2": {
     "lam": [
      1.8278459,
      3.2090741,
      5.3234407
     ],
     "F": {
      "11": 0.4810822026735685,
      "12": 0.45680972265933795,
      "13": 0.4290066483390045,
      "22": 0.5115986128336777,
      "23": 0.508090688760881,
      "33": 0.5510419423512474
     },
     "k_hat": 2.004074859835049,
     "rho_pc": 0.25620834972372253,
     "IG_pc": 0.03394819274597222,
     "rho_slope": 0.3485633307208692,
     "IG_slope": 0.06476763418666764,
     "I_grass": 0.035273494072743716,
     "ncells": 15865,
     "SE_diff": 8.329015709687107e-05
    },
    "worker": {
     "lam": [
      1.8278459,
      3.2090741,
      5.3234407
     ],
     "rho_pc": 0.2562083497737411,
     "IG_pc": 0.03394819275968772,
     "rho_slope": 0.3485633307084031,
     "IG_slope": 0.06476763418172136,
     "I_grass": 0.03527349407274194,
     "ncells": 15865,
     "SE_diff": 8.329015709622856e-05
    }
   },
   {
    "key": "U14 r_c=0.01 y0=1",
    "coupling": "A14",
    "iv": 0,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 4.4315253820653937e-16,
     "k_hat": 1.2262372442654494e-16,
     "rho_pc": 7.877725806807479e-11,
     "IG_pc": 1.655620761761771e-10,
     "rho_slope": 1.3869555647387807e-11,
     "IG_slope": 3.032241325723111e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 1.6574135688321813e-11,
     "exact": 4.218847493575595e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08856252441100954,
     "worker": 0.08856252441101375,
     "v2_deficit": 1.0544898287889737e-12
    },
    "v2": {
     "lam": [
      3.2090741,
      5.3234407,
      8.5244364
     ],
     "F": {
      "11": 0.5115986128336777,
      "12": 0.508090688760881,
      "13": 0.5010568275737675,
      "22": 0.5510419423512474,
      "23": 0.562614196387568,
      "33": 0.6048372089102791
     },
     "k_hat": 1.8107801403311827,
     "rho_pc": 0.30604705323297576,
     "IG_pc": 0.04917303105348861,
     "rho_slope": 0.4012500173614608,
     "IG_slope": 0.08777322572948786,
     "I_grass": 0.05178683258333194,
     "ncells": 38120,
     "SE_diff": 0.00012343704872051122
    },
    "worker": {
     "lam": [
      3.2090741,
      5.3234407,
      8.5244364
     ],
     "rho_pc": 0.3060470532088662,
     "IG_pc": 0.04917303104534742,
     "rho_slope": 0.401250017367026,
     "IG_slope": 0.08777322573214935,
     "I_grass": 0.051786832583326614,
     "ncells": 38120,
     "SE_diff": 0.00012343704871846536
    }
   },
   {
    "key": "U14 r_c=0.01 y0=2",
    "coupling": "A14",
    "iv": 0,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 4.029540908947629e-16,
     "k_hat": 0.0,
     "rho_pc": 2.035153508466308e-10,
     "IG_pc": 4.316439036580332e-10,
     "rho_slope": 1.026955937012592e-11,
     "IG_slope": 2.284050285845344e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 3.084936187834255e-11,
     "exact": 4.218847493575595e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10494398065764488,
     "worker": 0.1049439806576491,
     "v2_deficit": 1.7970069876582784e-12
    },
    "v2": {
     "lam": [
      5.3234407,
      8.5244364,
      13.3198974
     ],
     "F": {
      "11": 0.5510419423512474,
      "12": 0.562614196387568,
      "13": 0.5704917635700081,
      "22": 0.6048372089102791,
      "23": 0.627500104038896,
      "33": 0.6720405986548129
     },
     "k_hat": 1.6283790695792888,
     "rho_pc": 0.33134466258272177,
     "IG_pc": 0.05814854316297427,
     "rho_slope": 0.43414069305690406,
     "IG_slope": 0.104421978153189,
     "I_grass": 0.065217383981798,
     "ncells": 80203,
     "SE_diff": 0.000212066072544161
    },
    "worker": {
     "lam": [
      5.3234407,
      8.5244364,
      13.3198974
     ],
     "rho_pc": 0.3313446626501555,
     "IG_pc": 0.058148543188073734,
     "rho_slope": 0.4341406930524456,
     "IG_slope": 0.10442197815080395,
     "I_grass": 0.06521738398179977,
     "ncells": 80203,
     "SE_diff": 0.0002120660725376189
    }
   },
   {
    "key": "U14 r_c=0.01 y0=3",
    "coupling": "A14",
    "iv": 0,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 7.370726704396642e-16,
     "k_hat": 3.0535862415749374e-16,
     "rho_pc": 3.88674460847646e-11,
     "IG_pc": 8.269936941820126e-11,
     "rho_slope": 1.9922759194335513e-11,
     "IG_slope": 4.483926990258651e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 1.237825871630129e-11,
     "exact": 4.5102810375396984e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11627954169813703,
     "worker": 0.11627954169813252,
     "v2_deficit": 6.403988450642828e-12
    },
    "v2": {
     "lam": [
      8.5244364,
      13.3198974,
      20.4674356
     ],
     "F": {
      "11": 0.6048372089102791,
      "12": 0.627500104038896,
      "13": 0.6472431307529306,
      "22": 0.6720405986548129,
      "23": 0.7042256408191917,
      "33": 0.7531299620449289
     },
     "k_hat": 1.4543201819674696,
     "rho_pc": 0.33962002948328,
     "IG_pc": 0.06127694152584393,
     "rho_slope": 0.45476617713946105,
     "IG_slope": 0.1158476794215472,
     "I_grass": 0.0769162164116679,
     "ncells": 154285,
     "SE_diff": 0.0002562028825986278
    },
    "worker": {
     "lam": [
      8.5244364,
      13.3198974,
      20.4674356
     ],
     "rho_pc": 0.33962002947007985,
     "IG_pc": 0.06127694152077637,
     "rho_slope": 0.45476617714852124,
     "IG_slope": 0.11584767942674172,
     "I_grass": 0.07691621641167146,
     "ncells": 154285,
     "SE_diff": 0.00025620288259545643
    }
   },
   {
    "key": "U14 r_c=0.01 y0=4",
    "coupling": "A14",
    "iv": 0,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 7.370726704396642e-16,
     "k_hat": 1.7154301890514076e-16,
     "rho_pc": 1.4474925923718003e-09,
     "IG_pc": 3.0732077813640266e-09,
     "rho_slope": 5.883242295535593e-11,
     "IG_slope": 1.334087419482055e-10,
     "I_grass": 0.0,
     "SE_diff": 2.528907623480878e-11,
     "exact": 7.231715226652113e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.1236229399385862,
     "worker": 0.12362293993851388,
     "v2_deficit": 1.5274448372792904e-11
    },
    "v2": {
     "lam": [
      13.3198974,
      20.4674356,
      31.0560335
     ],
     "F": {
      "11": 0.6720405986548129,
      "12": 0.7042256408191917,
      "13": 0.7328611299743995,
      "22": 0.7531299620449289,
      "23": 0.7926291231006601,
      "33": 0.8457270366560343
     },
     "k_hat": 1.294396043291139,
     "rho_pc": 0.3340449616742325,
     "IG_pc": 0.05915873470654905,
     "rho_slope": 0.467083086176718,
     "IG_slope": 0.12305680831266587,
     "I_grass": 0.08773335435000895,
     "ncells": 275949,
     "SE_diff": 0.00035703880200064055
    },
    "worker": {
     "lam": [
      13.3198974,
      20.4674356,
      31.0560335
     ],
     "rho_pc": 0.33404496119070487,
     "IG_pc": 0.05915873452474197,
     "rho_slope": 0.46708308620419764,
     "IG_slope": 0.12305680832908272,
     "I_grass": 0.08773335435000895,
     "ncells": 275949,
     "SE_diff": 0.00035703880199161136
    }
   },
   {
    "key": "U14 r_c=0.01 y0=5",
    "coupling": "A14",
    "iv": 0,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 7.370726704396642e-16,
     "k_hat": 1.9297969273563954e-16,
     "rho_pc": 4.3274517282284335e-10,
     "IG_pc": 9.13158451879846e-10,
     "rho_slope": 1.8614965467492377e-12,
     "IG_slope": 4.241322187990885e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 2.4790438786736e-11,
     "exact": 5.10702591327572e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.1283539184347573,
     "worker": 0.1283539184347624,
     "v2_deficit": 1.7090107107264885e-11
    },
    "v2": {
     "lam": [
      20.4674356,
      31.0560335,
      46.699296
     ],
     "F": {
      "11": 0.7531299620449289,
      "12": 0.7926291231006601,
      "13": 0.8293505986899885,
      "22": 0.8457270366560343,
      "23": 0.8922644722140054,
      "33": 0.9503385283131365
     },
     "k_hat": 1.1506112471077845,
     "rho_pc": 0.31754118097886297,
     "IG_pc": 0.053142917159590415,
     "rho_slope": 0.47486500780883445,
     "IG_slope": 0.12776672799255917,
     "I_grass": 0.10081173113937858,
     "ncells": 465908,
     "SE_diff": 0.0004331571235524127
    },
    "worker": {
     "lam": [
      20.4674356,
      31.0560335,
      46.699296
     ],
     "rho_pc": 0.31754118084144856,
     "IG_pc": 0.05314291711106251,
     "rho_slope": 0.4748650078079505,
     "IG_slope": 0.12776672799201727,
     "I_grass": 0.10081173113938036,
     "ncells": 465908,
     "SE_diff": 0.00043315712356315085
    }
   },
   {
    "key": "U14 r_c=0.01 y0=6",
    "coupling": "A14",
    "iv": 0,
    "y0": 6,
    "diffs": {
     "lam": 0.0,
     "F": 7.009437110347297e-16,
     "k_hat": 4.3362094052546016e-16,
     "rho_pc": 2.5207011982892968e-09,
     "IG_pc": 5.265296013042399e-09,
     "rho_slope": 2.772133808152958e-11,
     "IG_slope": 6.335852706896437e-11,
     "I_grass": 0.0,
     "SE_diff": 2.9938234543181685e-11,
     "exact": 9.423017921506016e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.13130016095469,
     "worker": 0.13130016095478422,
     "v2_deficit": 2.859834591362187e-11
    },
    "v2": {
     "lam": [
      31.0560335,
      46.699296,
      69.7359797
     ],
     "F": {
      "11": 0.8457270366560343,
      "12": 0.8922644722140054,
      "13": 0.9355094495531259,
      "22": 0.9503385283131365,
      "23": 1.0027645823210622,
      "33": 1.065418177887557
     },
     "k_hat": 1.0241415216523382,
     "rho_pc": 0.2875203846126685,
     "IG_pc": 0.043142895546005276,
     "rho_slope": 0.4794974779735969,
     "IG_slope": 0.13062902866911089,
     "I_grass": 0.11842886191642421,
     "ncells": 749544,
     "SE_diff": 0.00048304525896658655
    },
    "worker": {
     "lam": [
      31.0560335,
      46.699296,
      69.7359797
     ],
     "rho_pc": 0.28752038533742147,
     "IG_pc": 0.04314289577316539,
     "rho_slope": 0.47949747796030456,
     "IG_slope": 0.13062902866083442,
     "I_grass": 0.11842886191642421,
     "ncells": 749544,
     "SE_diff": 0.000483045258952125
    }
   },
   {
    "key": "U14 r_c=0.01 y0=7",
    "coupling": "A14",
    "iv": 0,
    "y0": 7,
    "diffs": {
     "lam": 0.0,
     "F": 7.009437110347297e-16,
     "k_hat": 2.4305053764304127e-16,
     "rho_pc": 1.8402863924459002e-09,
     "IG_pc": 3.797719904608731e-09,
     "rho_slope": 6.8202585194431366e-12,
     "IG_slope": 1.5618781915436193e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 2.0313022850282124e-12,
     "exact": 2.973177259946169e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.13317346822788556,
     "worker": 0.13317346822758824,
     "v2_deficit": 4.608424752916562e-11
    },
    "v2": {
     "lam": [
      46.699296,
      69.7359797,
      103.6036591
     ],
     "F": {
      "11": 0.9503385283131365,
      "12": 1.0027645823210622,
      "13": 1.0524520711348881,
      "22": 1.065418177887557,
      "23": 1.1237921965778315,
      "33": 1.1915656180560323
     },
     "k_hat": 0.9135738068234167,
     "rho_pc": 0.24584106413686968,
     "IG_pc": 0.03117064378061465,
     "rho_slope": 0.4825461694220132,
     "IG_slope": 0.1325369898715749,
     "I_grass": 0.1459221845276435,
     "ncells": 1155710,
     "SE_diff": 0.0006565092167638357
    },
    "worker": {
     "lam": [
      46.699296,
      69.7359797,
      103.6036591
     ],
     "rho_pc": 0.24584106368445172,
     "IG_pc": 0.031170643662237277,
     "rho_slope": 0.4825461694253043,
     "IG_slope": 0.13253698987364496,
     "I_grass": 0.14592218452763994,
     "ncells": 1155710,
     "SE_diff": 0.0006565092167651693
    }
   },
   {
    "key": "U14 r_c=0.1 y0=0",
    "coupling": "A14",
    "iv": 1,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.2510999056985667e-16,
     "k_hat": 0.0,
     "rho_pc": 7.776182684810058e-11,
     "IG_pc": 1.5972021229564243e-10,
     "rho_slope": 3.8169180826096826e-11,
     "IG_slope": 7.942514186503551e-11,
     "I_grass": 8.881784197001252e-15,
     "SE_diff": 8.414499092203465e-12,
     "exact": 9.71445146547012e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.03927648235956993,
     "worker": 0.0392764823595709,
     "v2_deficit": 3.8535841184739184e-13
    },
    "v2": {
     "lam": [
      0.7791112,
      1.0784522,
      1.4932851
     ],
     "F": {
      "11": 0.5223227161219672,
      "12": 0.5457728559927092,
      "13": 0.5544614634533809,
      "22": 0.6546807648010428,
      "23": 0.6991574817371513,
      "33": 0.8144174593440396
     },
     "k_hat": 1.5268609086939782,
     "rho_pc": 0.22721095592577284,
     "IG_pc": 0.026502546968115333,
     "rho_slope": 0.27521585472346105,
     "IG_slope": 0.039382968503814675,
     "I_grass": 0.02182423078039264,
     "ncells": 4630,
     "SE_diff": 6.720456463455221e-05
    },
    "worker": {
     "lam": [
      0.7791112,
      1.0784522,
      1.4932851
     ],
     "rho_pc": 0.22721095594344118,
     "IG_pc": 0.026502546972348325,
     "rho_slope": 0.2752158547339658,
     "IG_slope": 0.03938296850694267,
     "I_grass": 0.02182423078040152,
     "ncells": 4630,
     "SE_diff": 6.72045646351177e-05
    }
   },
   {
    "key": "U14 r_c=0.1 y0=1",
    "coupling": "A14",
    "iv": 1,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 3.175888275890741e-16,
     "k_hat": 3.664316396736893e-16,
     "rho_pc": 3.431185382571452e-11,
     "IG_pc": 7.168520423617036e-11,
     "rho_slope": 6.230898889446032e-11,
     "IG_slope": 1.3249877024905285e-10,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.0577413841928225e-11,
     "exact": 2.1163626406917047e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.058945247583393034,
     "worker": 0.05894524758339092,
     "v2_deficit": 5.238032230181489e-13
    },
    "v2": {
     "lam": [
      1.0784522,
      1.4932851,
      2.0722115
     ],
     "F": {
      "11": 0.6546807648010428,
      "12": 0.6991574817371513,
      "13": 0.7292030009835236,
      "22": 0.8144174593440396,
      "23": 0.8763099477372016,
      "33": 0.997436831301603
     },
     "k_hat": 1.2119292161712016,
     "rho_pc": 0.288123063353044,
     "IG_pc": 0.043332027548763,
     "rho_slope": 0.3381272853869817,
     "IG_slope": 0.06070546363389605,
     "I_grass": 0.03323045773550248,
     "ncells": 9567,
     "SE_diff": 0.00011902745667066432
    },
    "worker": {
     "lam": [
      1.0784522,
      1.4932851,
      2.0722115
     ],
     "rho_pc": 0.28812306336293003,
     "IG_pc": 0.04333202755186927,
     "rho_slope": 0.3381272854080501,
     "IG_slope": 0.06070546364193945,
     "I_grass": 0.03323045773550071,
     "ncells": 9567,
     "SE_diff": 0.00011902745666940532
    }
   },
   {
    "key": "U14 r_c=0.1 y0=2",
    "coupling": "A14",
    "iv": 1,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 3.702714997396111e-16,
     "k_hat": 1.1286569219346338e-16,
     "rho_pc": 2.105599558147596e-10,
     "IG_pc": 4.47041166909004e-10,
     "rho_slope": 4.243198102413995e-11,
     "IG_slope": 9.216962950353471e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.3915051191521047e-11,
     "exact": 1.5265566588595902e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.07752941940303182,
     "worker": 0.07752941940303029,
     "v2_deficit": 7.034373084024992e-13
    },
    "v2": {
     "lam": [
      1.4932851,
      2.0722115,
      2.887199
     ],
     "F": {
      "11": 0.8144174593440396,
      "12": 0.8763099477372016,
      "13": 0.9231164517031368,
      "22": 0.997436831301603,
      "23": 1.0737739758402263,
      "33": 1.1993610368671712
     },
     "k_hat": 0.9836674041941108,
     "rho_pc": 0.33402186637028397,
     "IG_pc": 0.059150051213771426,
     "rho_slope": 0.3877409597366419,
     "IG_slope": 0.08146130069144367,
     "I_grass": 0.044989141098007224,
     "ncells": 18075,
     "SE_diff": 0.0001313971841345595
    },
    "worker": {
     "lam": [
      1.4932851,
      2.0722115,
      2.887199
     ],
     "rho_pc": 0.33402186629995234,
     "IG_pc": 0.05915005118732892,
     "rho_slope": 0.3877409597530945,
     "IG_slope": 0.08146130069895192,
     "I_grass": 0.04498914109800545,
     "ncells": 18075,
     "SE_diff": 0.0001313971841363879
    }
   },
   {
    "key": "U14 r_c=0.1 y0=3",
    "coupling": "A14",
    "iv": 1,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 5.861761382934684e-16,
     "k_hat": 1.3628170241301404e-16,
     "rho_pc": 9.966960289814539e-11,
     "IG_pc": 2.1430599245222677e-10,
     "rho_slope": 5.038562136092147e-11,
     "IG_slope": 1.1140954798938243e-10,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 1.4303496330540892e-11,
     "exact": 1.3780643293159756e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09261893018000644,
     "worker": 0.09261893017999266,
     "v2_deficit": 1.0373923942097463e-12
    },
    "v2": {
     "lam": [
      2.0722115,
      2.887199,
      4.0403879
     ],
     "F": {
      "11": 0.997436831301603,
      "12": 1.0737739758402263,
      "13": 1.1364055464871112,
      "22": 1.1993610368671712,
      "23": 1.2890817770756497,
      "33": 1.420574097820627
     },
     "k_hat": 0.8146530348296687,
     "rho_pc": 0.36512971386730947,
     "IG_pc": 0.07154256108337237,
     "rho_slope": 0.42329306116341014,
     "IG_slope": 0.09872390127824317,
     "I_grass": 0.05694818309641825,
     "ncells": 32012,
     "SE_diff": 0.00020141523066188188
    },
    "worker": {
     "lam": [
      2.0722115,
      2.887199,
      4.0403879
     ],
     "rho_pc": 0.3651297139037018,
     "IG_pc": 0.07154256109870437,
     "rho_slope": 0.42329306114208226,
     "IG_slope": 0.09872390126724438,
     "I_grass": 0.056948183096414695,
     "ncells": 32012,
     "SE_diff": 0.00020141523066476283
    }
   },
   {
    "key": "U14 r_c=0.1 y0=4",
    "coupling": "A14",
    "iv": 1,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 4.023458972679945e-16,
     "k_hat": 3.229764233658169e-16,
     "rho_pc": 1.3421766708121242e-10,
     "IG_pc": 2.908062374063432e-10,
     "rho_slope": 8.64726788473175e-12,
     "IG_slope": 1.9372190257443833e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.6201798821298076e-11,
     "exact": 6.8736683012105e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10361509764880839,
     "worker": 0.10361509764873965,
     "v2_deficit": 1.663225113190947e-12
    },
    "v2": {
     "lam": [
      2.887199,
      4.0403879,
      5.6744367
     ],
     "F": {
      "11": 1.1993610368671712,
      "12": 1.2890817770756497,
      "13": 1.3642962413055064,
      "22": 1.420574097820627,
      "23": 1.520548069013219,
      "33": 1.6556247231505778
     },
     "k_hat": 0.6874947793744505,
     "rho_pc": 0.38231271293988844,
     "IG_pc": 0.07900749109506092,
     "rho_slope": 0.4469257111344223,
     "IG_slope": 0.1114109210797055,
     "I_grass": 0.06821544852962091,
     "ncells": 53780,
     "SE_diff": 0.0002983834770533193
    },
    "worker": {
     "lam": [
      2.887199,
      4.0403879,
      5.6744367
     ],
     "rho_pc": 0.3823127128885753,
     "IG_pc": 0.07900749107208505,
     "rho_slope": 0.4469257111305576,
     "IG_slope": 0.11141092107754723,
     "I_grass": 0.06821544852961914,
     "ncells": 53780,
     "SE_diff": 0.00029838347705815366
    }
   },
   {
    "key": "U14 r_c=0.1 y0=5",
    "coupling": "A14",
    "iv": 1,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 4.023458972679945e-16,
     "k_hat": 3.768599675943778e-16,
     "rho_pc": 8.617803467442553e-11,
     "IG_pc": 1.8732305024490538e-10,
     "rho_slope": 2.1649565865380093e-12,
     "IG_slope": 4.8956103428404075e-12,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 2.1911742798421468e-11,
     "exact": 1.6747714326470486e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11121570894179089,
     "worker": 0.11121570894162341,
     "v2_deficit": 2.7922109069322687e-12
    },
    "v2": {
     "lam": [
      4.0403879,
      5.6744367,
      8.0073851
     ],
     "F": {
      "11": 1.420574097820627,
      "12": 1.520548069013219,
      "13": 1.6082702012854746,
      "22": 1.6556247231505778,
      "23": 1.7661073680512491,
      "33": 1.9070520676039862
     },
     "k_hat": 0.5891965823337926,
     "rho_pc": 0.38924716890584443,
     "IG_pc": 0.08215046904925624,
     "rho_slope": 0.4627133132139877,
     "IG_slope": 0.12046515743358778,
     "I_grass": 0.07891853940328986,
     "ncells": 86741,
     "SE_diff": 0.00034869839519670066
    },
    "worker": {
     "lam": [
      4.0403879,
      5.6744367,
      8.0073851
     ],
     "rho_pc": 0.389247168939389,
     "IG_pc": 0.08215046906464492,
     "rho_slope": 0.4627133132129859,
     "IG_slope": 0.12046515743299803,
     "I_grass": 0.0789185394032863,
     "ncells": 86741,
     "SE_diff": 0.00034869839520434125
    }
   },
   {
    "key": "U14 r_c=0.1 y0=6",
    "coupling": "A14",
    "iv": 1,
    "y0": 6,
    "diffs": {
     "lam": 0.0,
     "F": 4.023458972679945e-16,
     "k_hat": 0.0,
     "rho_pc": 8.259620226708942e-11,
     "IG_pc": 1.792970750691489e-10,
     "rho_slope": 2.2797547831912232e-12,
     "IG_slope": 5.186673814521366e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.234968101159275e-11,
     "exact": 4.654193697106734e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.116032557359939,
     "worker": 0.11603255735947358,
     "v2_deficit": 7.147060721024445e-12
    },
    "v2": {
     "lam": [
      5.6744367,
      8.0073851,
      11.3447936
     ],
     "F": {
      "11": 1.6556247231505778,
      "12": 1.7661073680512491,
      "13": 1.8642282274903221,
      "22": 1.9070520676039862,
      "23": 2.0262611847819474,
      "33": 2.172134639793622
     },
     "k_hat": 0.5117903620795365,
     "rho_pc": 0.3863834420161969,
     "IG_pc": 0.08084326405779042,
     "rho_slope": 0.47243122994293546,
     "IG_slope": 0.1262805599124514,
     "I_grass": 0.08948092621844417,
     "ncells": 134992,
     "SE_diff": 0.00045180354334298993
    },
    "worker": {
     "lam": [
      5.6744367,
      8.0073851,
      11.3447936
     ],
     "rho_pc": 0.3863834420481107,
     "IG_pc": 0.08084326407228538,
     "rho_slope": 0.47243122994185843,
     "IG_slope": 0.12628055991179643,
     "I_grass": 0.08948092621844239,
     "ncells": 134992,
     "SE_diff": 0.00045180354334856956
    }
   },
   {
    "key": "U14 r_c=0.1 y0=7",
    "coupling": "A14",
    "iv": 1,
    "y0": 7,
    "diffs": {
     "lam": 0.0,
     "F": 2.044482886623714e-16,
     "k_hat": 0.0,
     "rho_pc": 9.983329644362341e-11,
     "IG_pc": 2.1571944313053443e-10,
     "rho_slope": 5.5509292184349975e-12,
     "IG_slope": 1.2680985746695469e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 5.132932037007926e-11,
     "exact": 1.0044465259539948e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11896736600438707,
     "worker": 0.11896736600338262,
     "v2_deficit": 1.0565437413845302e-11
    },
    "v2": {
     "lam": [
      8.0073851,
      11.3447936,
      16.1212853
     ],
     "F": {
      "11": 1.9070520676039862,
      "12": 2.0262611847819474,
      "13": 2.13461980460688,
      "22": 2.172134639793622,
      "23": 2.3000984622693728,
      "33": 2.451614674373623
     },
     "k_hat": 0.4494809186130209,
     "rho_pc": 0.37633126999858857,
     "IG_pc": 0.07635723695338749,
     "rho_slope": 0.47864602967240216,
     "IG_slope": 0.13009961903346684,
     "I_grass": 0.10001806687356307,
     "ncells": 204418,
     "SE_diff": 0.0006994030943311476
    },
    "worker": {
     "lam": [
      8.0073851,
      11.3447936,
      16.1212853
     ],
     "rho_pc": 0.37633127003615896,
     "IG_pc": 0.07635723696985923,
     "rho_slope": 0.47864602966974523,
     "IG_slope": 0.13009961903181705,
     "I_grass": 0.10001806687355774,
     "ncells": 204418,
     "SE_diff": 0.0006994030942952477
    }
   },
   {
    "key": "U14 r_c=0.3 y0=0",
    "coupling": "A14",
    "iv": 2,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.708323601511971e-16,
     "k_hat": 2.413914551450642e-16,
     "rho_pc": 1.7030536693619948e-10,
     "IG_pc": 3.476507548449709e-10,
     "rho_slope": 9.247430905839067e-11,
     "IG_slope": 1.902961215427572e-10,
     "I_grass": 1.4210854715202004e-14,
     "SE_diff": 3.759676766727461e-12,
     "exact": 2.6020852139652106e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.026834116634032068,
     "worker": 0.026834116634031808,
     "v2_deficit": 2.0872192862952943e-13
    },
    "v2": {
     "lam": [
      0.367816,
      0.4619718,
      0.5974055
     ],
     "F": {
      "11": 0.7074002035046826,
      "12": 0.8291140931108403,
      "13": 0.9011151024039025,
      "22": 1.0916629203866584,
      "23": 1.2245253374023823,
      "33": 1.4906153231773691
     },
     "k_hat": 0.9198527959143941,
     "rho_pc": 0.1998744276434757,
     "IG_pc": 0.02038484524917498,
     "rho_slope": 0.23483688512429768,
     "IG_slope": 0.028363680644927163,
     "I_grass": 0.013113984501190501,
     "ncells": 2423,
     "SE_diff": 7.254830094914871e-05
    },
    "worker": {
     "lam": [
      0.367816,
      0.4619718,
      0.5974055
     ],
     "rho_pc": 0.19987442760943602,
     "IG_pc": 0.020384845242088175,
     "rho_slope": 0.23483688514601406,
     "IG_slope": 0.02836368065032466,
     "I_grass": 0.01311398450117629,
     "ncells": 2423,
     "SE_diff": 7.254830094887595e-05
    }
   },
   {
    "key": "U14 r_c=0.3 y0=1",
    "coupling": "A14",
    "iv": 2,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 1.4896170827744143e-16,
     "k_hat": 3.3207554359778217e-16,
     "rho_pc": 2.150620637667301e-10,
     "IG_pc": 4.4645195064900864e-10,
     "rho_slope": 4.4550134459806015e-11,
     "IG_slope": 9.361916354092328e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.355909623090856e-11,
     "exact": 3.8163916471489756e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.04294362730272783,
     "worker": 0.042943627302727445,
     "v2_deficit": 3.5504932327512506e-13
    },
    "v2": {
     "lam": [
      0.4619718,
      0.5974055,
      0.7919465
     ],
     "F": {
      "11": 1.0916629203866584,
      "12": 1.2245253374023823,
      "13": 1.3084858706362352,
      "22": 1.4906153231773691,
      "23": 1.6305368644621754,
      "33": 1.8888251235966584
     },
     "k_hat": 0.6686569041470187,
     "rho_pc": 0.2671682757655003,
     "IG_pc": 0.037027233948594133,
     "rho_slope": 0.30572907897582974,
     "IG_slope": 0.04906572627939988,
     "I_grass": 0.021729179911904595,
     "ncells": 4688,
     "SE_diff": 0.0001167614043279806
    },
    "worker": {
     "lam": [
      0.4619718,
      0.5974055,
      0.7919465
     ],
     "rho_pc": 0.26716827582295805,
     "IG_pc": 0.037027233965125014,
     "rho_slope": 0.30572907898945,
     "IG_slope": 0.049065726283993374,
     "I_grass": 0.02172917991190282,
     "ncells": 4688,
     "SE_diff": 0.00011676140432639742
    }
   },
   {
    "key": "U14 r_c=0.3 y0=2",
    "coupling": "A14",
    "iv": 2,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 1.4896170827744143e-16,
     "k_hat": 0.0,
     "rho_pc": 1.552051088556234e-10,
     "IG_pc": 3.2766643760591414e-10,
     "rho_slope": 1.811877564331347e-11,
     "IG_slope": 3.889781299033908e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 2.8767101570060917e-11,
     "exact": 7.424616477180734e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.058217613363207854,
     "worker": 0.05821761336320711,
     "v2_deficit": 3.290701044988964e-13
    },
    "v2": {
     "lam": [
      0.5974055,
      0.7919465,
      1.0680785
     ],
     "F": {
      "11": 1.4906153231773691,
      "12": 1.6305368644621754,
      "13": 1.7227812686578956,
      "22": 1.8888251235966584,
      "23": 2.033970841056522,
      "33": 2.280979742862169
     },
     "k_hat": 0.525079587111186,
     "rho_pc": 0.3188903364296083,
     "IG_pc": 0.053620611911842316,
     "rho_slope": 0.36143816631123216,
     "IG_slope": 0.06999757492114807,
     "I_grass": 0.030998359536873465,
     "ncells": 8433,
     "SE_diff": 0.000154924243557752
    },
    "worker": {
     "lam": [
      0.5974055,
      0.7919465,
      1.0680785
     ],
     "rho_pc": 0.3188903363801149,
     "IG_pc": 0.05362061189427264,
     "rho_slope": 0.36143816630468334,
     "IG_slope": 0.06999757491842531,
     "I_grass": 0.030998359536868136,
     "ncells": 8433,
     "SE_diff": 0.00015492424356220873
    }
   },
   {
    "key": "U14 r_c=0.3 y0=3",
    "coupling": "A14",
    "iv": 2,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 1.8240939088522672e-16,
     "k_hat": 1.2826421769449833e-16,
     "rho_pc": 2.9617713983121006e-10,
     "IG_pc": 6.344741527002083e-10,
     "rho_slope": 1.0901852435788429e-11,
     "IG_slope": 2.3854449354543223e-11,
     "I_grass": 0.0,
     "SE_diff": 5.881480287638153e-11,
     "exact": 2.1038726316646716e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.07123607746391092,
     "worker": 0.07123607746388988,
     "v2_deficit": 5.21027665456586e-13
    },
    "v2": {
     "lam": [
      0.7919465,
      1.0680785,
      1.4611345
     ],
     "F": {
      "11": 1.8888251235966584,
      "12": 2.033970841056522,
      "13": 2.138692371784439,
      "22": 2.280979742862169,
      "23": 2.434574271066376,
      "33": 2.6746527028502034
     },
     "k_hat": 0.4327875086992316,
     "rho_pc": 0.35640310017855753,
     "IG_pc": 0.06792313197468156,
     "rho_slope": 0.40291192717443786,
     "IG_slope": 0.08857031314676317,
     "I_grass": 0.04092837214992251,
     "ncells": 14464,
     "SE_diff": 0.00021374698553319955
    },
    "worker": {
     "lam": [
      0.7919465,
      1.0680785,
      1.4611345
     ],
     "rho_pc": 0.356403100284116,
     "IG_pc": 0.06792313201777703,
     "rho_slope": 0.40291192717004537,
     "IG_slope": 0.08857031314465037,
     "I_grass": 0.04092837214992251,
     "ncells": 14464,
     "SE_diff": 0.00021374698554577103
    }
   },
   {
    "key": "U14 r_c=0.3 y0=4",
    "coupling": "A14",
    "iv": 2,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 2.8940530854571e-16,
     "k_hat": 1.5072262114780705e-16,
     "rho_pc": 2.717452129403618e-10,
     "IG_pc": 5.884861309204284e-10,
     "rho_slope": 6.377955057631397e-11,
     "IG_slope": 1.4168048857038016e-10,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 7.059555898556338e-11,
     "exact": 1.9398371797763048e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08126953264607018,
     "worker": 0.08126953264587619,
     "v2_deficit": 9.360290320614695e-13
    },
    "v2": {
     "lam": [
      1.0680785,
      1.4611345,
      2.0193843
     ],
     "F": {
      "11": 2.280979742862169,
      "12": 2.434574271066376,
      "13": 2.552612830952116,
      "22": 2.6746527028502034,
      "23": 2.8365358997128207,
      "33": 3.068977636116312
     },
     "k_hat": 0.3683000654349057,
     "rho_pc": 0.3812080722367024,
     "IG_pc": 0.07851383723591795,
     "rho_slope": 0.431870748037541,
     "IG_slope": 0.10321226258078761,
     "I_grass": 0.05083988137228879,
     "ncells": 23636,
     "SE_diff": 0.00029921562189101777
    },
    "worker": {
     "lam": [
      1.0680785,
      1.4611345,
      2.0193843
     ],
     "rho_pc": 0.3812080721331109,
     "IG_pc": 0.07851383718971365,
     "rho_slope": 0.4318707480650855,
     "IG_slope": 0.10321226259541078,
     "I_grass": 0.05083988137229056,
     "ncells": 23636,
     "SE_diff": 0.00029921562191214106
    }
   },
   {
    "key": "U14 r_c=0.3 y0=5",
    "coupling": "A14",
    "iv": 2,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 2.8940530854571e-16,
     "k_hat": 3.463259719195452e-16,
     "rho_pc": 2.7962917950206096e-10,
     "IG_pc": 6.093968796104273e-10,
     "rho_slope": 3.7879867239493264e-11,
     "IG_slope": 8.511400769923022e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 6.797244214164798e-11,
     "exact": 8.495842918065932e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08868323725208171,
     "worker": 0.08868323725123213,
     "v2_deficit": 1.857403120197887e-12
    },
    "v2": {
     "lam": [
      1.4611345,
      2.0193843,
      2.8183792
     ],
     "F": {
      "11": 2.6746527028502034,
      "12": 2.8365358997128207,
      "13": 2.9651137813418638,
      "22": 3.068977636116312,
      "23": 3.237452204153122,
      "33": 3.4659037130056785
     },
     "k_hat": 0.32057169102035243,
     "rho_pc": 0.3946748622834956,
     "IG_pc": 0.08466411655985032,
     "rho_slope": 0.4519719705680688,
     "IG_slope": 0.114253116271977,
     "I_grass": 0.060738726731450754,
     "ncells": 37024,
     "SE_diff": 0.00038558934003219255
    },
    "worker": {
     "lam": [
      1.4611345,
      2.0193843,
      2.8183792
     ],
     "rho_pc": 0.3946748623938582,
     "IG_pc": 0.08466411661144436,
     "rho_slope": 0.4519719705509482,
     "IG_slope": 0.11425311626225246,
     "I_grass": 0.06073872673145253,
     "ncells": 37024,
     "SE_diff": 0.000385589340058402
    }
   },
   {
    "key": "U14 r_c=0.3 y0=6",
    "coupling": "A14",
    "iv": 2,
    "y0": 6,
    "diffs": {
     "lam": 0.0,
     "F": 2.8940530854571e-16,
     "k_hat": 3.9146982708090557e-16,
     "rho_pc": 2.614015128531244e-10,
     "IG_pc": 5.718077829836454e-10,
     "rho_slope": 3.449993002188709e-11,
     "IG_slope": 7.813288001445886e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 9.236221549672414e-11,
     "exact": 2.046626756957437e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09366500270953781,
     "worker": 0.09366500270749119,
     "v2_deficit": 2.5579538487363607e-12
    },
    "v2": {
     "lam": [
      2.0193843,
      2.8183792,
      3.9581436
     ],
     "F": {
      "11": 3.068977636116312,
      "12": 3.237452204153122,
      "13": 3.379969757552615,
      "22": 3.4659037130056785,
      "23": 3.6421569075518194,
      "33": 3.868888823462615
     },
     "k_hat": 0.2836037282627419,
     "rho_pc": 0.4023479743415207,
     "IG_pc": 0.08829931747169484,
     "rho_slope": 0.46502187965512126,
     "IG_slope": 0.12182962609918421,
     "I_grass": 0.0706201677099898,
     "ncells": 56604,
     "SE_diff": 0.00045909683894064003
    },
    "worker": {
     "lam": [
      2.0193843,
      2.8183792,
      3.9581436
     ],
     "rho_pc": 0.40234797444669507,
     "IG_pc": 0.08829931752218508,
     "rho_slope": 0.46502187963907804,
     "IG_slope": 0.12182962608966531,
     "I_grass": 0.07062016770998625,
     "ncells": 56604,
     "SE_diff": 0.00045909683898304323
    }
   },
   {
    "key": "U14 r_c=0.3 y0=7",
    "coupling": "A14",
    "iv": 2,
    "y0": 7,
    "diffs": {
     "lam": 0.0,
     "F": 2.0726300227243657e-16,
     "k_hat": 2.186703536667283e-16,
     "rho_pc": 2.863251450128664e-10,
     "IG_pc": 6.254703683862744e-10,
     "rho_slope": 1.5039782137301284e-11,
     "IG_slope": 3.4250928285538454e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 4.3436796931060234e-11,
     "exact": 6.006153907556211e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.097051005206515,
     "worker": 0.09705100520050884,
     "v2_deficit": 5.4962701057093e-12
    },
    "v2": {
     "lam": [
      2.8183792,
      3.9581436,
      5.5888474
     ],
     "F": {
      "11": 3.4659037130056785,
      "12": 3.6421569075518194,
      "13": 3.797269327257825,
      "22": 3.868888823462615,
      "23": 4.055654867715434,
      "33": 4.285272383214155
     },
     "k_hat": 0.25385769172835104,
     "rho_pc": 0.39956182286797887,
     "IG_pc": 0.0869681955579386,
     "rho_slope": 0.47389640928483706,
     "IG_slope": 0.12717381622696178,
     "I_grass": 0.0800419511350583,
     "ncells": 84634,
     "SE_diff": 0.0006478186315196543
    },
    "worker": {
     "lam": [
      2.8183792,
      3.9581436,
      5.5888474
     ],
     "rho_pc": 0.39956182298238346,
     "IG_pc": 0.08696819561233463,
     "rho_slope": 0.47389640927770976,
     "IG_slope": 0.12717381622260596,
     "I_grass": 0.08004195113505475,
     "ncells": 84634,
     "SE_diff": 0.0006478186314915151
    }
   },
   {
    "key": "U19 r_c=0.01 y0=0",
    "coupling": "A19",
    "iv": 0,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.636687628404576e-16,
     "k_hat": 1.1760967264549426e-16,
     "rho_pc": 8.2487248593738e-11,
     "IG_pc": 1.690936310306358e-10,
     "rho_slope": 2.7292264765524185e-12,
     "IG_slope": 5.89660866184069e-12,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 4.422149736916197e-12,
     "exact": 1.6514567491299204e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08165153856174223,
     "worker": 0.08165153856174388,
     "v2_deficit": 1.0133005545753804e-12
    },
    "v2": {
     "lam": [
      2.7152906,
      5.5780899,
      10.5921
     ],
     "F": {
      "11": 0.4788862712354722,
      "12": 0.4576824447877375,
      "13": 0.4333184225990241,
      "22": 0.5282856224437609,
      "23": 0.536018109199247,
      "33": 0.5955314937473503
     },
     "k_hat": 1.8879791086089552,
     "rho_pc": 0.21893382129242728,
     "IG_pc": 0.024559418593740525,
     "rho_slope": 0.3758539543758937,
     "IG_slope": 0.07614814722654903,
     "I_grass": 0.0328963717407067,
     "ncells": 41101,
     "SE_diff": 0.00012287576317502767
    },
    "worker": {
     "lam": [
      2.7152906,
      5.5780899,
      10.5921
     ],
     "rho_pc": 0.21893382127436803,
     "IG_pc": 0.024559418589587684,
     "rho_slope": 0.3758539543769195,
     "IG_slope": 0.07614814722699804,
     "I_grass": 0.03289637174071025,
     "ncells": 41101,
     "SE_diff": 0.0001228757631744843
    }
   },
   {
    "key": "U19 r_c=0.01 y0=1",
    "coupling": "A19",
    "iv": 0,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 4.842188589107383e-16,
     "k_hat": 5.466388687845538e-16,
     "rho_pc": 1.30761960107718e-10,
     "IG_pc": 2.6975214032913526e-10,
     "rho_slope": 8.353483229634031e-12,
     "IG_slope": 1.848489269689086e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 5.302074924917805e-13,
     "exact": 1.902644708451362e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10330317558039503,
     "worker": 0.10330317558037601,
     "v2_deficit": 3.1616931295275208e-12
    },
    "v2": {
     "lam": [
      5.5780899,
      10.5921,
      19.2040251
     ],
     "F": {
      "11": 0.5282856224437609,
      "12": 0.536018109199247,
      "13": 0.5403697174197646,
      "22": 0.5955314937473503,
      "23": 0.6246271672017173,
      "33": 0.6878437327632977
     },
     "k_hat": 1.624799242093746,
     "rho_pc": 0.24449565903669912,
     "IG_pc": 0.030819698384847386,
     "rho_slope": 0.4247656563365234,
     "IG_slope": 0.09948520925590311,
     "I_grass": 0.048373628498264765,
     "ncells": 114796,
     "SE_diff": 0.0002040774193997044
    },
    "worker": {
     "lam": [
      5.5780899,
      10.5921,
      19.2040251
     ],
     "rho_pc": 0.24449565906866985,
     "IG_pc": 0.030819698393161066,
     "rho_slope": 0.42476565633297514,
     "IG_slope": 0.09948520925406414,
     "I_grass": 0.04837362849826299,
     "ncells": 114796,
     "SE_diff": 0.0002040774193995962
    }
   },
   {
    "key": "U19 r_c=0.01 y0=2",
    "coupling": "A19",
    "iv": 0,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 5.134326834800968e-16,
     "k_hat": 0.0,
     "rho_pc": 9.526408479874013e-11,
     "IG_pc": 1.9592866061729213e-10,
     "rho_slope": 1.1995041407069452e-12,
     "IG_slope": 2.6912004920355924e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.462206495828241e-11,
     "exact": 0.0
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11609566243431146,
     "worker": 0.11609566243431146,
     "v2_deficit": 7.076561558960748e-12
    },
    "v2": {
     "lam": [
      10.5921,
      19.2040251,
      33.8301371
     ],
     "F": {
      "11": 0.5955314937473503,
      "12": 0.6246271672017173,
      "13": 0.6487060876802527,
      "22": 0.6878437327632977,
      "23": 0.7322191803147907,
      "33": 0.8012700916990717
     },
     "k_hat": 1.3921501764311937,
     "rho_pc": 0.23262580318402226,
     "IG_pc": 0.027817016312333253,
     "rho_slope": 0.44931713781829313,
     "IG_slope": 0.11275184859509656,
     "I_grass": 0.0618225030130386,
     "ncells": 266594,
     "SE_diff": 0.0002770256970023842
    },
    "worker": {
     "lam": [
      10.5921,
      19.2040251,
      33.8301371
     ],
     "rho_pc": 0.23262580316186138,
     "IG_pc": 0.027817016306883102,
     "rho_slope": 0.4493171378188321,
     "IG_slope": 0.1127518485954,
     "I_grass": 0.06182250301303682,
     "ncells": 266594,
     "SE_diff": 0.00027702569699833353
    }
   },
   {
    "key": "U19 r_c=0.01 y0=3",
    "coupling": "A19",
    "iv": 0,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 4.842188589107383e-16,
     "k_hat": 0.0,
     "rho_pc": 1.7112465188950948e-10,
     "IG_pc": 3.4881387240348337e-10,
     "rho_slope": 2.4827660734467787e-12,
     "IG_slope": 5.614748052439768e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.1028670794872099e-11,
     "exact": 1.4516166046973922e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.12323580159165104,
     "worker": 0.12323580159163652,
     "v2_deficit": 1.9605650436460564e-11
    },
    "v2": {
     "lam": [
      19.2040251,
      33.8301371,
      58.4918576
     ],
     "F": {
      "11": 0.6878437327632977,
      "12": 0.7322191803147907,
      "13": 0.7724252717320265,
      "22": 0.8012700916990717,
      "23": 0.8591724742174975,
      "33": 0.9373289837204015
     },
     "k_hat": 1.1885908615211604,
     "rho_pc": 0.19278830909707023,
     "IG_pc": 0.018937821787288665,
     "rho_slope": 0.4624427380405671,
     "IG_slope": 0.12030592244790664,
     "I_grass": 0.07927025047187541,
     "ncells": 546809,
     "SE_diff": 0.00035417279556359697
    },
    "worker": {
     "lam": [
      19.2040251,
      33.8301371,
      58.4918576
     ],
     "rho_pc": 0.19278830913006106,
     "IG_pc": 0.01893782179389444,
     "rho_slope": 0.462442738039419,
     "IG_slope": 0.12030592244723115,
     "I_grass": 0.07927025047187719,
     "ncells": 546809,
     "SE_diff": 0.000354172795567503
    }
   },
   {
    "key": "U19 r_c=0.01 y0=4",
    "coupling": "A19",
    "iv": 0,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 4.414040691836512e-16,
     "k_hat": 4.368272935857973e-16,
     "rho_pc": 3.633374286264843e-10,
     "IG_pc": 7.323045090287147e-10,
     "rho_slope": 7.221747699872441e-13,
     "IG_slope": 1.6397473436297337e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 6.042025878952487e-12,
     "exact": 1.0341727474383333e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.12714064049400298,
     "worker": 0.1271406404941064,
     "v2_deficit": 3.289724048727294e-11
    },
    "v2": {
     "lam": [
      33.8301371,
      58.4918576,
      99.8349701
     ],
     "F": {
      "11": 0.8012700916990717,
      "12": 0.8591724742174975,
      "13": 0.9117376868657683,
      "22": 0.9373289837204015,
      "23": 1.0060831805909212,
      "33": 1.092359323365004
     },
     "k_hat": 1.0166242274026744,
     "rho_pc": 0.12371508608188665,
     "IG_pc": 0.007711879760747151,
     "rho_slope": 0.46911713070522515,
     "IG_slope": 0.1242761190992535,
     "I_grass": 0.109106976565025,
     "ncells": 1021163,
     "SE_diff": 0.0003850229108603048
    },
    "worker": {
     "lam": [
      33.8301371,
      58.4918576,
      99.8349701
     ],
     "rho_pc": 0.12371508603693633,
     "IG_pc": 0.007711879755099706,
     "rho_slope": 0.46911713070556393,
     "IG_slope": 0.12427611909945728,
     "I_grass": 0.10910697656502322,
     "ncells": 1021163,
     "SE_diff": 0.0003850229108579785
    }
   },
   {
    "key": "U19 r_c=0.01 y0=5",
    "coupling": "A19",
    "iv": 0,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 4.414040691836512e-16,
     "k_hat": 1.2718883610319487e-16,
     "rho_pc": 4.245106984770465e-09,
     "IG_pc": 8.49324508305395e-09,
     "rho_slope": 1.6961218933088738e-12,
     "IG_slope": 3.8602505435516305e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 3.831274489101215e-12,
     "exact": 2.5673907444456745e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.12932478315900875,
     "worker": 0.129324783158752,
     "v2_deficit": 9.7672314680608e-11
    },
    "v2": {
     "lam": [
      58.4918576,
      99.8349701,
      168.8932531
     ],
     "F": {
      "11": 0.9373289837204015,
      "12": 1.0060831805909212,
      "13": 1.0703347100194023,
      "22": 1.092359323365004,
      "23": 1.1718525464210028,
      "33": 1.2674590841928386
     },
     "k_hat": 0.8728934540484161,
     "rho_pc": 0.026646349035644872,
     "IG_pc": 0.00035514005306606873,
     "rho_slope": 0.4731854636562564,
     "IG_slope": 0.1267398387381474,
     "I_grass": 0.16458865304599435,
     "ncells": 1761858,
     "SE_diff": 0.0004841064407560019
    },
    "worker": {
     "lam": [
      58.4918576,
      99.8349701,
      168.8932531
     ],
     "rho_pc": 0.026646349148761475,
     "IG_pc": 0.00035514005608236026,
     "rho_slope": 0.47318546365545383,
     "IG_slope": 0.12673983873765815,
     "I_grass": 0.16458865304599257,
     "ncells": 1761858,
     "SE_diff": 0.00048410644075414714
    }
   },
   {
    "key": "U19 r_c=0.1 y0=0",
    "coupling": "A19",
    "iv": 1,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 6.188789125723086e-16,
     "k_hat": 1.6737665229114141e-16,
     "rho_pc": 2.2726418736262755e-10,
     "IG_pc": 4.685074130193992e-10,
     "rho_slope": 7.863348966826092e-11,
     "IG_slope": 1.6648812752421387e-10,
     "I_grass": 0.0,
     "SE_diff": 6.04444394662144e-12,
     "exact": 1.762479051592436e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.059926342943365074,
     "worker": 0.05992634294336331,
     "v2_deficit": 5.91859894427671e-13
    },
    "v2": {
     "lam": [
      1.1008286,
      1.6966209,
      2.6245761
     ],
     "F": {
      "11": 0.5381778254540742,
      "12": 0.5761364977485041,
      "13": 0.5951262796253062,
      "22": 0.7326133937006174,
      "23": 0.8027547382155694,
      "33": 0.9667300941862674
     },
     "k_hat": 1.3266163582887198,
     "rho_pc": 0.24186475709491342,
     "IG_pc": 0.030139701090729224,
     "rho_slope": 0.32675436450964546,
     "IG_slope": 0.056454698856783635,
     "I_grass": 0.0280462702788995,
     "ncells": 10610,
     "SE_diff": 9.571049575833516e-05
    },
    "worker": {
     "lam": [
      1.1008286,
      1.6966209,
      2.6245761
     ],
     "rho_pc": 0.24186475703994623,
     "IG_pc": 0.03013970107660855,
     "rho_slope": 0.3267543645353393,
     "IG_slope": 0.05645469886618267,
     "I_grass": 0.0280462702788995,
     "ncells": 10610,
     "SE_diff": 9.571049575775664e-05
    }
   },
   {
    "key": "U19 r_c=0.1 y0=1",
    "coupling": "A19",
    "iv": 1,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 6.061712953497272e-16,
     "k_hat": 2.2425153295001523e-16,
     "rho_pc": 1.2007403125598393e-10,
     "IG_pc": 2.51587861503635e-10,
     "rho_slope": 1.9181505055408966e-11,
     "IG_slope": 4.1742639266867576e-11,
     "I_grass": 0.0,
     "SE_diff": 3.1218809173002916e-12,
     "exact": 1.058875209736243e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08392676436105706,
     "worker": 0.08392676436104647,
     "v2_deficit": 9.330314298949816e-13
    },
    "v2": {
     "lam": [
      1.6966209,
      2.6245761,
      4.0831897
     ],
     "F": {
      "11": 0.7326133937006174,
      "12": 0.8027547382155694,
      "13": 0.8542289356384397,
      "22": 0.9667300941862674,
      "23": 1.066785341588989,
      "33": 1.242663257587588
     },
     "k_hat": 0.9901586936956374,
     "rho_pc": 0.2970202256696549,
     "IG_pc": 0.046178829345102146,
     "rho_slope": 0.39168176425851664,
     "IG_slope": 0.08327210087798656,
     "I_grass": 0.04239512557496106,
     "ncells": 25475,
     "SE_diff": 0.0001910189131862125
    },
    "worker": {
     "lam": [
      1.6966209,
      2.6245761,
      4.0831897
     ],
     "rho_pc": 0.29702022570531933,
     "IG_pc": 0.04617882935672018,
     "rho_slope": 0.3916817642510036,
     "IG_slope": 0.08327210087451056,
     "I_grass": 0.04239512557496106,
     "ncells": 25475,
     "SE_diff": 0.00019101891318680885
    }
   },
   {
    "key": "U19 r_c=0.1 y0=2",
    "coupling": "A19",
    "iv": 1,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 1.9434778714404658e-16,
     "k_hat": 1.4407497192849821e-16,
     "rho_pc": 1.1267946090771232e-10,
     "IG_pc": 2.382849701939176e-10,
     "rho_slope": 1.9396335540337433e-12,
     "IG_slope": 4.307289344932286e-12,
     "I_grass": 0.0,
     "SE_diff": 5.819893788864302e-12,
     "exact": 1.1991796444732472e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10077008318886893,
     "worker": 0.10077008318874901,
     "v2_deficit": 1.3224976669334865e-12
    },
    "v2": {
     "lam": [
      2.6245761,
      4.0831897,
      6.4025133
     ],
     "F": {
      "11": 0.9667300941862674,
      "12": 1.066785341588989,
      "13": 1.1425116189280635,
      "22": 1.242663257587588,
      "23": 1.3618132263184424,
      "33": 1.5419446673179327
     },
     "k_hat": 0.770587014360926,
     "rho_pc": 0.32347617932575046,
     "IG_pc": 0.05526293803559967,
     "rho_slope": 0.4312371401347799,
     "IG_slope": 0.10287624749959146,
     "I_grass": 0.05658273016433135,
     "ncells": 53288,
     "SE_diff": 0.0002805284599129075
    },
    "worker": {
     "lam": [
      2.6245761,
      4.0831897,
      6.4025133
     ],
     "rho_pc": 0.32347617928930134,
     "IG_pc": 0.05526293802243134,
     "rho_slope": 0.4312371401356163,
     "IG_slope": 0.10287624750003457,
     "I_grass": 0.05658273016433135,
     "ncells": 53288,
     "SE_diff": 0.00028052845991127486
    }
   },
   {
    "key": "U19 r_c=0.1 y0=3",
    "coupling": "A19",
    "iv": 1,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 3.03416205740549e-16,
     "k_hat": 1.795228974187648e-16,
     "rho_pc": 3.5497059934798083e-10,
     "IG_pc": 7.511735794785912e-10,
     "rho_slope": 1.8758173034562033e-11,
     "IG_slope": 4.221069528668172e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.8497883067551647e-11,
     "exact": 6.978723154915656e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11080698708373626,
     "worker": 0.11080698708303839,
     "v2_deficit": 3.339772902677396e-12
    },
    "v2": {
     "lam": [
      4.0831897,
      6.4025133,
      10.1166759
     ],
     "F": {
      "11": 1.242663257587588,
      "12": 1.3618132263184424,
      "13": 1.4636304898948054,
      "22": 1.5419446673179327,
      "23": 1.6836671197194217,
      "33": 1.8778202921539
     },
     "k_hat": 0.6184297605421275,
     "rho_pc": 0.3253243220831854,
     "IG_pc": 0.05593298993296301,
     "rho_slope": 0.45446931383832856,
     "IG_slope": 0.11567756034037649,
     "I_grass": 0.06987703076525342,
     "ncells": 102076,
     "SE_diff": 0.00040268653276006965
    },
    "worker": {
     "lam": [
      4.0831897,
      6.4025133,
      10.1166759
     ],
     "rho_pc": 0.32532432196770483,
     "IG_pc": 0.055932989890947624,
     "rho_slope": 0.4544693138468536,
     "IG_slope": 0.11567756034525932,
     "I_grass": 0.0698770307652552,
     "ncells": 102076,
     "SE_diff": 0.0004026865327526208
    }
   },
   {
    "key": "U19 r_c=0.1 y0=4",
    "coupling": "A19",
    "iv": 1,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 2.364918579832168e-16,
     "k_hat": 4.35727648813165e-16,
     "rho_pc": 7.568899181244026e-10,
     "IG_pc": 1.5892761645450737e-09,
     "rho_slope": 1.6797719494335533e-11,
     "IG_slope": 3.8073657353181166e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 5.04459972863552e-11,
     "exact": 1.9228091341361164e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.1161857770721102,
     "worker": 0.11618577707018739,
     "v2_deficit": 8.757106151335847e-12
    },
    "v2": {
     "lam": [
      6.4025133,
      10.1166759,
      16.0963708
     ],
     "F": {
      "11": 1.5419446673179327,
      "12": 1.6836671197194217,
      "13": 1.8036739590849316,
      "22": 1.8778202921539,
      "23": 2.034953622594037,
      "33": 2.236531412402939
     },
     "k_hat": 0.5095949397056541,
     "rho_pc": 0.30339012069605037,
     "IG_pc": 0.048280541864036484,
     "rho_slope": 0.466347061639802,
     "IG_slope": 0.12261763174491223,
     "I_grass": 0.08293262578892602,
     "ncells": 183032,
     "SE_diff": 0.0006438286259543681
    },
    "worker": {
     "lam": [
      6.4025133,
      10.1166759,
      16.0963708
     ],
     "rho_pc": 0.3033901209256833,
     "IG_pc": 0.0482805419407676,
     "rho_slope": 0.46634706163196843,
     "IG_slope": 0.12261763174024373,
     "I_grass": 0.08293262578893135,
     "ncells": 183032,
     "SE_diff": 0.0006438286259868467
    }
   },
   {
    "key": "U19 r_c=0.1 y0=5",
    "coupling": "A19",
    "iv": 1,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 3.387766176490894e-16,
     "k_hat": 1.2958116965490887e-16,
     "rho_pc": 3.720342168312942e-11,
     "IG_pc": 7.716169289479344e-11,
     "rho_slope": 1.4632017359938447e-12,
     "IG_slope": 3.3314192287921957e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.6116856137459598e-12,
     "exact": 5.977496275733074e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11874216371296242,
     "worker": 0.11874216370698493,
     "v2_deficit": 2.0353274621243145e-11
    },
    "v2": {
     "lam": [
      10.1166759,
      16.0963708,
      25.7625966
     ],
     "F": {
      "11": 1.8778202921539,
      "12": 2.034953622594037,
      "13": 2.173770988766912,
      "22": 2.236531412402939,
      "23": 2.4096914605517714,
      "33": 2.621722909519438
     },
     "k_hat": 0.42838902734935236,
     "rho_pc": 0.2640446469544755,
     "IG_pc": 0.036134603328832726,
     "rho_slope": 0.47327828731597493,
     "IG_slope": 0.12679644208153126,
     "I_grass": 0.09721488305263115,
     "ncells": 312046,
     "SE_diff": 0.000929891444238285
    },
    "worker": {
     "lam": [
      10.1166759,
      16.0963708,
      25.7625966
     ],
     "rho_pc": 0.26404464696429886,
     "IG_pc": 0.03613460333162093,
     "rho_slope": 0.47327828731666743,
     "IG_slope": 0.12679644208195368,
     "I_grass": 0.09721488305263293,
     "ncells": 312046,
     "SE_diff": 0.0009298914442397837
    }
   },
   {
    "key": "U19 r_c=0.3 y0=0",
    "coupling": "A19",
    "iv": 2,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.3793532993453014e-16,
     "k_hat": 4.37678670691225e-16,
     "rho_pc": 2.8060339681578006e-10,
     "IG_pc": 5.770894886739523e-10,
     "rho_slope": 1.4422583061756135e-10,
     "IG_slope": 3.01976955472802e-10,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.9622409401713e-11,
     "exact": 3.3306690738754696e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.04551340008974958,
     "worker": 0.045513400089749245,
     "v2_deficit": 3.006483950684924e-13
    },
    "v2": {
     "lam": [
      0.5093103,
      0.6999316,
      1.0094019
     ],
     "F": {
      "11": 0.7671678252398929,
      "12": 0.9282888909113716,
      "13": 1.0140520289067627,
      "22": 1.294088308496718,
      "23": 1.4680512035058577,
      "33": 1.822152345526469
     },
     "k_hat": 0.7609850095311596,
     "rho_pc": 0.2324790146383024,
     "IG_pc": 0.02778092863832741,
     "rho_slope": 0.29486999616100085,
     "IG_slope": 0.04548139475705633,
     "I_grass": 0.018963510658361216,
     "ncells": 5275,
     "SE_diff": 0.00010002843765727643
    },
    "worker": {
     "lam": [
      0.5093103,
      0.6999316,
      1.0094019
     ],
     "rho_pc": 0.2324790147035368,
     "IG_pc": 0.027780928654359494,
     "rho_slope": 0.294869996118473,
     "IG_slope": 0.045481394743321996,
     "I_grass": 0.018963510658362992,
     "ncells": 5275,
     "SE_diff": 0.00010002843765531363
    }
   },
   {
    "key": "U19 r_c=0.3 y0=1",
    "coupling": "A19",
    "iv": 2,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 3.6557525851804125e-16,
     "k_hat": 0.0,
     "rho_pc": 1.2807903055907773e-10,
     "IG_pc": 2.684563354246363e-10,
     "rho_slope": 2.731652368548369e-11,
     "IG_slope": 5.887005047792966e-11,
     "I_grass": 7.105427357601002e-15,
     "SE_diff": 3.1233056975687616e-11,
     "exact": 1.4405143744511406e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.06609549375322099,
     "worker": 0.06609549375320659,
     "v2_deficit": 6.723510637129948e-13
    },
    "v2": {
     "lam": [
      0.6999316,
      1.0094019,
      1.5041908
     ],
     "F": {
      "11": 1.294088308496718,
      "12": 1.4680512035058577,
      "13": 1.5768553943906192,
      "22": 1.822152345526469,
      "23": 2.0166724590021423,
      "33": 2.3621101149810158
     },
     "k_hat": 0.533579004675255,
     "rho_pc": 0.2981124812848924,
     "IG_pc": 0.04653542281666203,
     "rho_slope": 0.37048451404432153,
     "IG_slope": 0.07382024409533812,
     "I_grass": 0.03115207467726755,
     "ncells": 11828,
     "SE_diff": 0.00021586112414232736
    },
    "worker": {
     "lam": [
      0.6999316,
      1.0094019,
      1.5041908
     ],
     "rho_pc": 0.29811248124671047,
     "IG_pc": 0.0465354228041693,
     "rho_slope": 0.3704845140544419,
     "IG_slope": 0.07382024409968392,
     "I_grass": 0.031152074677260444,
     "ncells": 11828,
     "SE_diff": 0.00021586112414906936
    }
   },
   {
    "key": "U19 r_c=0.3 y0=2",
    "coupling": "A19",
    "iv": 2,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 4.627778939702231e-16,
     "k_hat": 2.6923787418270293e-16,
     "rho_pc": 5.7538489400397696e-12,
     "IG_pc": 1.221102718039379e-11,
     "rho_slope": 2.2643865221309976e-13,
     "IG_slope": 4.990357452812793e-13,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 3.353802144202875e-11,
     "exact": 3.590322483759678e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08086481917978916,
     "worker": 0.08086481917943013,
     "v2_deficit": 1.372568725344081e-12
    },
    "v2": {
     "lam": [
      1.0094019,
      1.5041908,
      2.2955575
     ],
     "F": {
      "11": 1.822152345526469,
      "12": 2.0166724590021423,
      "13": 2.138523041199363,
      "22": 2.3621101149810158,
      "23": 2.5602950684051167,
      "33": 2.878848896866088
     },
     "k_hat": 0.4123576699583383,
     "rho_pc": 0.33307565163602054,
     "IG_pc": 0.058794933870680584,
     "rho_slope": 0.41724316265011063,
     "IG_slope": 0.09563585919921898,
     "I_grass": 0.04352409418643255,
     "ncells": 23530,
     "SE_diff": 0.00029466403107619894
    },
    "worker": {
     "lam": [
      1.0094019,
      1.5041908,
      2.2955575
     ],
     "rho_pc": 0.3330756516341041,
     "IG_pc": 0.05879493386996264,
     "rho_slope": 0.41724316265001615,
     "IG_slope": 0.09563585919917125,
     "I_grass": 0.043524094186428997,
     "ncells": 23530,
     "SE_diff": 0.0002946640310663165
    }
   },
   {
    "key": "U19 r_c=0.3 y0=3",
    "coupling": "A19",
    "iv": 2,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 4.627778939702231e-16,
     "k_hat": 0.0,
     "rho_pc": 4.718802101383834e-10,
     "IG_pc": 1.0072196410815943e-09,
     "rho_slope": 5.9109462562742e-11,
     "IG_slope": 1.3237138595995677e-10,
     "I_grass": 0.0,
     "SE_diff": 8.159044265751764e-12,
     "exact": 4.712855106170366e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09023397702016311,
     "worker": 0.09023397701545026,
     "v2_deficit": 1.867950238931826e-12
    },
    "v2": {
     "lam": [
      1.5041908,
      2.2955575,
      3.5658332
     ],
     "F": {
      "11": 2.3621101149810158,
      "12": 2.5602950684051167,
      "13": 2.715146330253289,
      "22": 2.878848896866088,
      "23": 3.102165406956375,
      "33": 3.4249869631880494
     },
     "k_hat": 0.3355966617607952,
     "rho_pc": 0.3475997854532676,
     "IG_pc": 0.06438600301698559,
     "rho_slope": 0.44621660839385235,
     "IG_slope": 0.11101537385900313,
     "I_grass": 0.05599776947768653,
     "ncells": 43586,
     "SE_diff": 0.0004227687826396007
    },
    "worker": {
     "lam": [
      1.5041908,
      2.2955575,
      3.5658332
     ],
     "rho_pc": 0.34759978561729304,
     "IG_pc": 0.06438600308183644,
     "rho_slope": 0.44621660836747673,
     "IG_slope": 0.11101537384430787,
     "I_grass": 0.05599776947768653,
     "ncells": 43586,
     "SE_diff": 0.0004227687826430501
    }
   },
   {
    "key": "U19 r_c=0.3 y0=4",
    "coupling": "A19",
    "iv": 2,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 4.627778939702231e-16,
     "k_hat": 3.929752177964779e-16,
     "rho_pc": 1.385532487244844e-09,
     "IG_pc": 2.9469878116748326e-09,
     "rho_slope": 4.1513231609442394e-11,
     "IG_slope": 9.382216221362485e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 5.719510468419965e-12,
     "exact": 1.2873757615494696e-11
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09558604543512306,
     "worker": 0.0955860454222493,
     "v2_deficit": 4.6237458306563894e-12
    },
    "v2": {
     "lam": [
      2.2955575,
      3.5658332,
      5.6092227
     ],
     "F": {
      "11": 2.878848896866088,
      "12": 3.102165406956375,
      "13": 3.2772520539374157,
      "22": 3.4249869631880494,
      "23": 3.6626520296763396,
      "33": 3.982495558224795
     },
     "k_hat": 0.2825173126311851,
     "rho_pc": 0.33872338663649976,
     "IG_pc": 0.060933293123929456,
     "rho_slope": 0.4616654550554654,
     "IG_slope": 0.11984928654689621,
     "I_grass": 0.06777879147521837,
     "ncells": 76072,
     "SE_diff": 0.0007409980828992869
    },
    "worker": {
     "lam": [
      2.2955575,
      3.5658332,
      5.6092227
     ],
     "rho_pc": 0.3387233861671875,
     "IG_pc": 0.060933292944359785,
     "rho_slope": 0.46166545507463064,
     "IG_slope": 0.11984928655814073,
     "I_grass": 0.06777879147522192,
     "ncells": 76072,
     "SE_diff": 0.0007409980829035251
    }
   },
   {
    "key": "U19 r_c=0.3 y0=5",
    "coupling": "A19",
    "iv": 2,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 1.9525996768821755e-16,
     "k_hat": 0.0,
     "rho_pc": 2.1314079768951715e-10,
     "IG_pc": 4.5006966342582105e-10,
     "rho_slope": 1.2937630328793448e-11,
     "IG_slope": 2.940630433226702e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 9.300022983285074e-12,
     "exact": 3.490370492631456e-11
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09840238726412665,
     "worker": 0.09840238722922294,
     "v2_deficit": 8.351319635835353e-12
    },
    "v2": {
     "lam": [
      3.5658332,
      5.6092227,
      8.9096087
     ],
     "F": {
      "11": 3.4249869631880494,
      "12": 3.6626520296763396,
      "13": 3.8577253348722853,
      "22": 3.982495558224795,
      "23": 4.232114395873223,
      "33": 4.548696951124815
     },
     "k_hat": 0.24323967369070376,
     "rho_pc": 0.3194475871750868,
     "IG_pc": 0.0538186421826763,
     "rho_slope": 0.4707770178446625,
     "IG_slope": 0.12527728743392413,
     "I_grass": 0.07961709578881226,
     "ncells": 128023,
     "SE_diff": 0.0010148573577690996
    },
    "worker": {
     "lam": [
      3.5658332,
      5.6092227,
      8.9096087
     ],
     "rho_pc": 0.3194475872431741,
     "IG_pc": 0.053818642206898436,
     "rho_slope": 0.47077701785075327,
     "IG_slope": 0.12527728743760808,
     "I_grass": 0.07961709578881404,
     "ncells": 128023,
     "SE_diff": 0.0010148573577596614
    }
   }
  ],
  "max_diffs": {
   "lam": 0.0,
   "F": 7.370726704396642e-16,
   "k_hat": 6.647793733911931e-16,
   "rho_pc": 4.245106984770465e-09,
   "IG_pc": 8.49324508305395e-09,
   "rho_slope": 1.4422583061756135e-10,
   "IG_slope": 3.01976955472802e-10,
   "I_grass": 1.4210854715202004e-14,
   "SE_diff": 9.236221549672414e-11,
   "exact": 3.490370492631456e-11,
   "z": 0.0
  },
  "violations": [
   "U14 r_c=0.01 y0=4: rho_pc differs by 1.45e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=4: IG_pc differs by 3.07e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=6: rho_pc differs by 2.52e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=6: IG_pc differs by 5.27e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=7: rho_pc differs by 1.84e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=7: IG_pc differs by 3.80e-09 (tolerance 1e-09)",
   "U19 r_c=0.01 y0=5: rho_pc differs by 4.25e-09 (tolerance 1e-09)",
   "U19 r_c=0.01 y0=5: IG_pc differs by 8.49e-09 (tolerance 1e-09)",
   "U19 r_c=0.1 y0=4: IG_pc differs by 1.59e-09 (tolerance 1e-09)",
   "U19 r_c=0.3 y0=3: IG_pc differs by 1.01e-09 (tolerance 1e-09)",
   "U19 r_c=0.3 y0=4: rho_pc differs by 1.39e-09 (tolerance 1e-09)",
   "U19 r_c=0.3 y0=4: IG_pc differs by 2.95e-09 (tolerance 1e-09)"
  ]
 },
 "b": {
  "rows": [
   {
    "key": "U14 r_c=0.01 y0=0",
    "coupling": "A14",
    "iv": 0,
    "y0": 0,
    "v2": {
     "bias": 3.928883999959609e-05,
     "exact": 0.06651823564818615,
     "I_NM": 0.06655752448818575,
     "cells_NM": 11301,
     "SE_NM": 0.00010737021289442503,
     "allowance": 5.515595492377595e-05,
     "I_corr": 0.03523420523274412,
     "D_pc": 0.0012860124867719036,
     "D_slope": -0.029533428953923524,
     "hw": 0.0006538648568356534,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0
     ]
    },
    "worker": {
     "D_pc": 0.0010390110925871665,
     "hw": 0.001357957260238022,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0002862902204670559,
     "SE_NM": 0.00011204676925314059,
     "allowance": 0.00039975306704011985
    },
    "z_bias_difference": -1.5916424747252047,
    "same_sign_pc": false,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=1",
    "coupling": "A14",
    "iv": 0,
    "y0": 1,
    "v2": {
     "bias": 0.00035344025783201616,
     "exact": 0.08856252441100887,
     "I_NM": 0.08891596466884089,
     "cells_NM": 27071,
     "SE_NM": 0.00013914530859950177,
     "allowance": 0.000497696525010397,
     "I_corr": 0.05143339232549993,
     "D_pc": 0.0022603612720113186,
     "D_slope": -0.03633983340398793,
     "hw": 0.0017394158658223572,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1
     ]
    },
    "worker": {
     "D_pc": 0.002336398870573471,
     "hw": 0.0016119682114837733,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.00027740266740572395,
     "SE_NM": 0.00016559682281582522,
     "allowance": 0.0003929029383037154
    },
    "z_bias_difference": 0.35154501879762257,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=2",
    "coupling": "A14",
    "iv": 0,
    "y0": 2,
    "v2": {
     "bias": 0.0011249749699859812,
     "exact": 0.10494398065764488,
     "I_NM": 0.10606895562763086,
     "cells_NM": 59138,
     "SE_NM": 0.0001653614568127246,
     "allowance": 0.0015256918989107792,
     "I_corr": 0.06409240901181201,
     "D_pc": 0.005943865848837743,
     "D_slope": -0.04032956914137699,
     "hw": 0.004127052375207972,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2
     ]
    },
    "worker": {
     "D_pc": 0.005950402369182525,
     "hw": 0.004146492117328301,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0011184384245435108,
     "SE_NM": 0.00018136296258904915,
     "allowance": 0.0015151616803821294
    },
    "z_bias_difference": 0.02663280134674219,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=3",
    "coupling": "A14",
    "iv": 0,
    "y0": 3,
    "v2": {
     "bias": 0.0024213013208158607,
     "exact": 0.11627954169810151,
     "I_NM": 0.11870084301891737,
     "cells_NM": 121523,
     "SE_NM": 0.0001991867322338497,
     "allowance": 0.0030740721861875946,
     "I_corr": 0.07449491509085204,
     "D_pc": 0.01321797356500811,
     "D_slope": -0.04135276433069515,
     "hw": 0.007446236950582741,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3
     ]
    },
    "worker": {
     "D_pc": 0.01305638649436193,
     "hw": 0.007897672363917778,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.002582888396533159,
     "SE_NM": 0.0002136223461421384,
     "allowance": 0.003281679757058423
    },
    "z_bias_difference": -0.5532316325498012,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=4",
    "coupling": "A14",
    "iv": 0,
    "y0": 4,
    "v2": {
     "bias": 0.005718643061475515,
     "exact": 0.12362293993858531,
     "I_NM": 0.12934158300006082,
     "cells_NM": 235230,
     "SE_NM": 0.0002794854669437188,
     "allowance": 0.00670855687697618,
     "I_corr": 0.08201471128853344,
     "D_pc": 0.022855976581984384,
     "D_slope": -0.04104209702413243,
     "hw": 0.015230789942765792,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4
     ]
    },
    "worker": {
     "D_pc": 0.02263523451901823,
     "hw": 0.01577890335435465,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.005939385306248754,
     "SE_NM": 0.0002784900041986915,
     "allowance": 0.006983839423359628
    },
    "z_bias_difference": -0.5594801128069314,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=5",
    "coupling": "A14",
    "iv": 0,
    "y0": 5,
    "v2": {
     "bias": 0.011850601753305767,
     "exact": 0.12835391843474753,
     "I_NM": 0.1402045201880533,
     "cells_NM": 428419,
     "SE_NM": 0.0002722767452399443,
     "allowance": 0.012887594064873834,
     "I_corr": 0.08896112938607281,
     "D_pc": 0.0358182122264824,
     "D_slope": -0.03880559860648636,
     "hw": 0.027821686484235775,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5
     ]
    },
    "worker": {
     "D_pc": 0.035788598450919355,
     "hw": 0.02802688493148993,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.01188021557739849,
     "SE_NM": 0.0003382251987933953,
     "allowance": 0.012914313030614898
    },
    "z_bias_difference": -0.06820295776746699,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=6",
    "coupling": "A14",
    "iv": 0,
    "y0": 6,
    "v2": {
     "bias": 0.024614757128217146,
     "exact": 0.1313001609546931,
     "I_NM": 0.15591491808291025,
     "cells_NM": 737781,
     "SE_NM": 0.000384910554612586,
     "allowance": 0.025007208801680163,
     "I_corr": 0.09381410478820706,
     "D_pc": 0.05067120924220179,
     "D_slope": -0.03681492388090382,
     "hw": 0.05248500897309273,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6
     ]
    },
    "worker": {
     "D_pc": 0.05033588138334645,
     "hw": 0.05319816896690187,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.024950084759912367,
     "SE_NM": 0.0003679858834150141,
     "allowance": 0.02538459474271394
    },
    "z_bias_difference": -0.6297082671662172,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=7",
    "coupling": "A14",
    "iv": 0,
    "y0": 7,
    "v2": {
     "bias": 0.04980756681459608,
     "exact": 0.13317346822789178,
     "I_NM": 0.18298103504248786,
     "cells_NM": 1190790,
     "SE_NM": 0.00044673686144072516,
     "allowance": 0.04980756681459608,
     "I_corr": 0.09611461771304741,
     "D_pc": 0.06494397393243276,
     "D_slope": -0.03642237215852748,
     "hw": 0.10279149173259493,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7
     ]
    },
    "worker": {
     "D_pc": 0.06554385518510768,
     "hw": 0.10144070638591227,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.04920768568029499,
     "SE_NM": 0.0003755481317587609,
     "allowance": 0.04920768568029499
    },
    "z_bias_difference": 1.0278656788553786,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=0",
    "coupling": "A14",
    "iv": 1,
    "y0": 0,
    "v2": {
     "bias": 6.861118763645813e-05,
     "exact": 0.03927648235956993,
     "I_NM": 0.03934509354720639,
     "cells_NM": 2659,
     "SE_NM": 9.107574046792373e-05,
     "allowance": 0.00011946964977690903,
     "I_corr": 0.02175561959275618,
     "D_pc": -0.0047469273753591515,
     "D_slope": -0.017627348911058494,
     "hw": 0.0006916863637651775,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0
     ]
    },
    "worker": {
     "D_pc": -0.004762359804205831,
     "hw": 0.0007657706177553885,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 8.404361225902712e-05,
     "SE_NM": 9.742334374882932e-05,
     "allowance": 0.00014617653071348442
    },
    "z_bias_difference": -0.11571610821349283,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=1",
    "coupling": "A14",
    "iv": 1,
    "y0": 1,
    "v2": {
     "bias": 2.853862157203846e-05,
     "exact": 0.058945247583392146,
     "I_NM": 0.058973786204964185,
     "cells_NM": 5499,
     "SE_NM": 0.00012013429197190645,
     "allowance": 4.965066240765447e-05,
     "I_corr": 0.033201919113930445,
     "D_pc": -0.010130108434832558,
     "D_slope": -0.027503544519965603,
     "hw": 0.0007757601460197117,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1
     ]
    },
    "worker": {
     "D_pc": -0.010072555968136838,
     "hw": 0.0007506059421136615,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -2.9013848231722317e-05,
     "SE_NM": 0.00010965713456127773,
     "allowance": 5.1622742427540894e-05
    },
    "z_bias_difference": 0.35382962999710277,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=2",
    "coupling": "A14",
    "iv": 1,
    "y0": 2,
    "v2": {
     "bias": 2.535229030486974e-06,
     "exact": 0.07752941940303226,
     "I_NM": 0.07753195463206275,
     "cells_NM": 10785,
     "SE_NM": 0.0001309158023952715,
     "allowance": 4.24888870895244e-06,
     "I_corr": 0.04498660586897674,
     "D_pc": -0.01416344534479469,
     "D_slope": -0.03647469482246693,
     "hw": 0.0007504321930131284,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2
     ]
    },
    "worker": {
     "D_pc": -0.014291989376681559,
     "hw": 0.0012370727027583616,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00013107928735808794,
     "SE_NM": 0.00015029084873486592,
     "allowance": 0.00021927423590906427
    },
    "z_bias_difference": -0.6449306570198471,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=3",
    "coupling": "A14",
    "iv": 1,
    "y0": 3,
    "v2": {
     "bias": 0.0001336119609605113,
     "exact": 0.09261893018000711,
     "I_NM": 0.09275254214096762,
     "cells_NM": 21080,
     "SE_NM": 0.0001572943099143388,
     "allowance": 0.00020290256614174042,
     "I_corr": 0.056814571135457737,
     "D_pc": -0.014727989947914633,
     "D_slope": -0.04190933014278543,
     "hw": 0.0014280348135117821,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3
     ]
    },
    "worker": {
     "D_pc": -0.014903087237771784,
     "hw": 0.0019563037717466618,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00030870923548211027,
     "SE_NM": 0.00015488703395214354,
     "allowance": 0.00046998621040820435
    },
    "z_bias_difference": -0.7931850619748064,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=4",
    "coupling": "A14",
    "iv": 1,
    "y0": 4,
    "v2": {
     "bias": 0.0004707241093317993,
     "exact": 0.10361509764880483,
     "I_NM": 0.10408582175813663,
     "cells_NM": 39456,
     "SE_NM": 0.0001740916980710878,
     "allowance": 0.00064161452250264,
     "I_corr": 0.06774472442028912,
     "D_pc": -0.011262766674771801,
     "D_slope": -0.04366619665941639,
     "hw": 0.0026650575073880953,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4
     ]
    },
    "worker": {
     "D_pc": -0.011947585134866615,
     "hw": 0.004456625549035509,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0011555425924007073,
     "SE_NM": 0.00013114819845321955,
     "allowance": 0.001576446072380458
    },
    "z_bias_difference": -3.141905756238418,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=5",
    "coupling": "A14",
    "iv": 1,
    "y0": 5,
    "v2": {
     "bias": 0.0016713773853582747,
     "exact": 0.11121570894179578,
     "I_NM": 0.11288708632715405,
     "cells_NM": 71434,
     "SE_NM": 0.00019109066506062418,
     "allowance": 0.002029522997219281,
     "I_corr": 0.07724716201793158,
     "D_pc": -0.004903307031324661,
     "D_slope": -0.0432179954156562,
     "hw": 0.005649548873837734,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5
     ]
    },
    "worker": {
     "D_pc": -0.004780255126456537,
     "hw": 0.005394054817790065,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0015483254650979217,
     "SE_NM": 0.00020907852594554167,
     "allowance": 0.0018838745306989496
    },
    "z_bias_difference": 0.43443161982706346,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=6",
    "coupling": "A14",
    "iv": 1,
    "y0": 6,
    "v2": {
     "bias": 0.003403685986158367,
     "exact": 0.116032557359939,
     "I_NM": 0.11943624334609737,
     "cells_NM": 124866,
     "SE_NM": 0.00017938679399625405,
     "allowance": 0.003679707675776354,
     "I_corr": 0.0860772402322858,
     "D_pc": 0.005233976174495378,
     "D_slope": -0.040203319680165606,
     "hw": 0.009303868235579618,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6
     ]
    },
    "worker": {
     "D_pc": 0.005085322875683723,
     "hw": 0.009641344652408514,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0035523392704732842,
     "SE_NM": 0.00018190362182420652,
     "allowance": 0.003846577116452999
    },
    "z_bias_difference": -0.5818653935157472,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=7",
    "coupling": "A14",
    "iv": 1,
    "y0": 7,
    "v2": {
     "bias": 0.006221088599265068,
     "exact": 0.11896736600438707,
     "I_NM": 0.12518845460365213,
     "cells_NM": 209151,
     "SE_NM": 0.00024090163787207907,
     "allowance": 0.006221088599265068,
     "I_corr": 0.093796978274298,
     "D_pc": 0.017439741320910515,
     "D_slope": -0.036302640759168836,
     "hw": 0.015401091289853328,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7
     ]
    },
    "worker": {
     "D_pc": 0.01731507658360891,
     "hw": 0.015640231529014507,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.006345753320089603,
     "SE_NM": 0.0002329623704968899,
     "allowance": 0.006345753320089603
    },
    "z_bias_difference": -0.37200081953193476,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=0",
    "coupling": "A14",
    "iv": 2,
    "y0": 0,
    "v2": {
     "bias": -1.1733932976321082e-05,
     "exact": 0.02683411663403218,
     "I_NM": 0.026822382701055858,
     "cells_NM": 1209,
     "SE_NM": 7.235566730275618e-05,
     "allowance": 2.3516393384306022e-05,
     "I_corr": 0.013125718434166822,
     "D_pc": -0.007259126815008159,
     "D_slope": -0.01523796221076034,
     "hw": 0.00045688346321427347,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0
     ]
    },
    "worker": {
     "D_pc": -0.007187545039025401,
     "hw": 0.0007830587045931822,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -8.331570188648343e-05,
     "SE_NM": 8.317568137942272e-05,
     "allowance": 0.0001707901401615477
    },
    "z_bias_difference": 0.6493085033156392,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=1",
    "coupling": "A14",
    "iv": 2,
    "y0": 1,
    "v2": {
     "bias": -5.735266504547365e-05,
     "exact": 0.04294362730272805,
     "I_NM": 0.042886274637682575,
     "cells_NM": 2371,
     "SE_NM": 8.54994419147188e-05,
     "allowance": 0.00011339911165465224,
     "I_corr": 0.02178653257695007,
     "D_pc": -0.015240701371644065,
     "D_slope": -0.027279193702449814,
     "hw": 0.0008056713369826972,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1
     ]
    },
    "worker": {
     "D_pc": -0.01525761566040549,
     "hw": 0.000759063946820153,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -4.0438392816706525e-05,
     "SE_NM": 9.419980544697726e-05,
     "allowance": 7.948645095376109e-05
    },
    "z_bias_difference": -0.13295774153314888,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=2",
    "coupling": "A14",
    "iv": 2,
    "y0": 2,
    "v2": {
     "bias": -0.00010046316898348895,
     "exact": 0.058217613363207854,
     "I_NM": 0.058117150194224365,
     "cells_NM": 4664,
     "SE_NM": 0.00011011599821137676,
     "allowance": 0.00018164792110586671,
     "I_corr": 0.031098822705856954,
     "D_pc": -0.02252178920598536,
     "D_slope": -0.03889875221529111,
     "hw": 0.0011235805710235606,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2
     ]
    },
    "worker": {
     "D_pc": -0.022665635789043813,
     "hw": 0.0009278758598261923,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 4.3383431639308634e-05,
     "SE_NM": 0.00011368203901355182,
     "allowance": 7.961969075392595e-05
    },
    "z_bias_difference": -0.908872998541794,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=3",
    "coupling": "A14",
    "iv": 2,
    "y0": 3,
    "v2": {
     "bias": 0.00021059987003380076,
     "exact": 0.0712360774639097,
     "I_NM": 0.0714466773339435,
     "cells_NM": 8860,
     "SE_NM": 0.00012598229606263623,
     "allowance": 0.00034380547631703093,
     "I_corr": 0.04071777227988871,
     "D_pc": -0.027205359694792847,
     "D_slope": -0.04785254086687446,
     "hw": 0.0016800569229175311,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3
     ]
    },
    "worker": {
     "D_pc": -0.02699203960459226,
     "hw": 0.001029552581588889,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -2.720263262256939e-06,
     "SE_NM": 0.00013936154675910174,
     "allowance": 4.445360730458068e-06
    },
    "z_bias_difference": 1.1354982077558242,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=4",
    "coupling": "A14",
    "iv": 2,
    "y0": 4,
    "v2": {
     "bias": 0.0005487891647806276,
     "exact": 0.08126953264606951,
     "I_NM": 0.08181832181085014,
     "cells_NM": 16266,
     "SE_NM": 0.00013087812984768996,
     "allowance": 0.0007974413315354059,
     "I_corr": 0.05029109220750816,
     "D_pc": -0.028222745028409796,
     "D_slope": -0.05292117037327945,
     "hw": 0.002901230691774081,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4
     ]
    },
    "worker": {
     "D_pc": -0.027953511794544597,
     "hw": 0.0021163330836343293,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0002795559771215095,
     "SE_NM": 0.00012990302076231695,
     "allowance": 0.0004057716209312207
    },
    "z_bias_difference": 1.4600386677243893,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=5",
    "coupling": "A14",
    "iv": 2,
    "y0": 5,
    "v2": {
     "bias": 0.0007210224968002832,
     "exact": 0.08868323725207994,
     "I_NM": 0.08940425974888022,
     "cells_NM": 29005,
     "SE_NM": 0.00014180709424761455,
     "allowance": 0.0009203632794874567,
     "I_corr": 0.06001770423465047,
     "D_pc": -0.024646412325199846,
     "D_slope": -0.05423541203732653,
     "hw": 0.003484081133619904,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5
     ]
    },
    "worker": {
     "D_pc": -0.02445004639782028,
     "hw": 0.0030230370515321346,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0005246565178284451,
     "SE_NM": 0.00017028381617237526,
     "allowance": 0.0006684865756789991
    },
    "z_bias_difference": 0.8861346501889006,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=6",
    "coupling": "A14",
    "iv": 2,
    "y0": 6,
    "v2": {
     "bias": 0.0013492821449299086,
     "exact": 0.09366500270953804,
     "I_NM": 0.09501428485446795,
     "cells_NM": 50229,
     "SE_NM": 0.00017791211584013722,
     "allowance": 0.0015205312972906599,
     "I_corr": 0.06927088556505989,
     "D_pc": -0.019028431906634946,
     "D_slope": -0.05255874053412432,
     "hw": 0.005010519894399734,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6
     ]
    },
    "worker": {
     "D_pc": -0.018843410377654912,
     "hw": 0.004573166218976217,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.001164260565456085,
     "SE_NM": 0.0001686344976523457,
     "allowance": 0.0013084062310807702
    },
    "z_bias_difference": 0.7547795843171183,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=7",
    "coupling": "A14",
    "iv": 2,
    "y0": 7,
    "v2": {
     "bias": 0.002483504778286072,
     "exact": 0.09705100520651877,
     "I_NM": 0.09953450998480484,
     "cells_NM": 84081,
     "SE_NM": 0.00020314185099610182,
     "allowance": 0.0024998387674440526,
     "I_corr": 0.07755844635677223,
     "D_pc": -0.00940974920116637,
     "D_slope": -0.04961536987018955,
     "hw": 0.007715367033988089,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7
     ]
    },
    "worker": {
     "D_pc": -0.0093758503769059,
     "hw": 0.007650298154365777,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00244960589962602,
     "SE_NM": 0.00021887096512393243,
     "allowance": 0.002457562182419969
    },
    "z_bias_difference": 0.11352022509829535,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=0",
    "coupling": "A19",
    "iv": 0,
    "y0": 0,
    "v2": {
     "bias": 0.0003652879396227604,
     "exact": 0.08165153856174356,
     "I_NM": 0.08201682650136632,
     "cells_NM": 28086,
     "SE_NM": 0.0001512340535450516,
     "allowance": 0.0005345616893268916,
     "I_corr": 0.03253108380108394,
     "D_pc": 0.007971665207343413,
     "D_slope": -0.04361706342546509,
     "hw": 0.0018485610439229233,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0
     ]
    },
    "worker": {
     "D_pc": 0.007949517904127193,
     "hw": 0.0019095937655150474,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.000387435246995374,
     "SE_NM": 0.00015097365929379284,
     "allowance": 0.0005654821053535819
    },
    "z_bias_difference": -0.1036406732821322,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=1",
    "coupling": "A19",
    "iv": 0,
    "y0": 1,
    "v2": {
     "bias": 0.001567295957546344,
     "exact": 0.10330317558038238,
     "I_NM": 0.10487047153792872,
     "cells_NM": 81690,
     "SE_NM": 0.00017223592203184375,
     "allowance": 0.0022024642764413038,
     "I_corr": 0.04680633254071842,
     "D_pc": 0.015986634155871034,
     "D_slope": -0.05267887671518469,
     "hw": 0.005473106859698485,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1
     ]
    },
    "worker": {
     "D_pc": 0.015935364041765224,
     "hw": 0.00559673873479002,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0016185660633366988,
     "SE_NM": 0.0001637026869282839,
     "allowance": 0.0022751250160013676
    },
    "z_bias_difference": -0.215764121484385,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=2",
    "coupling": "A19",
    "iv": 0,
    "y0": 2,
    "v2": {
     "bias": 0.004668665396621918,
     "exact": 0.11609566243431146,
     "I_NM": 0.12076432783093338,
     "cells_NM": 208005,
     "SE_NM": 0.0002133712063121896,
     "allowance": 0.005983693578265059,
     "I_corr": 0.05715383761641668,
     "D_pc": 0.029336821304083428,
     "D_slope": -0.055598010978679877,
     "hw": 0.013366075161670796,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2
     ]
    },
    "worker": {
     "D_pc": 0.029450742590207357,
     "hw": 0.013161238483545503,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004554744115946363,
     "SE_NM": 0.0002635221367743064,
     "allowance": 0.005815930668907931
    },
    "z_bias_difference": 0.3359776194463621,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=3",
    "coupling": "A19",
    "iv": 0,
    "y0": 3,
    "v2": {
     "bias": 0.013555871830011057,
     "exact": 0.12323580159165104,
     "I_NM": 0.1367916734216621,
     "cells_NM": 473093,
     "SE_NM": 0.00030440333376011874,
     "allowance": 0.015668109059944906,
     "I_corr": 0.06571437864186436,
     "D_pc": 0.04677655685457569,
     "D_slope": -0.05459154380604228,
     "hw": 0.03320426419521711,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3
     ]
    },
    "worker": {
     "D_pc": 0.04712014932125158,
     "hw": 0.032366478986019215,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.013212279356731166,
     "SE_NM": 0.00031184859345977285,
     "allowance": 0.015239443086229123
    },
    "z_bias_difference": 0.7884400118927046,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=4",
    "coupling": "A19",
    "iv": 0,
    "y0": 4,
    "v2": {
     "bias": 0.03522545075533534,
     "exact": 0.12714064049399676,
     "I_NM": 0.1623660912493321,
     "cells_NM": 962307,
     "SE_NM": 0.00046388664008493823,
     "allowance": 0.03737988705233414,
     "I_corr": 0.07388152580968965,
     "D_pc": 0.0661696460489425,
     "D_slope": -0.05039459328956385,
     "hw": 0.07717119180133265,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4
     ]
    },
    "worker": {
     "D_pc": 0.0657761229814128,
     "hw": 0.07797458511916007,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.0356189738285107,
     "SE_NM": 0.0003981311062418947,
     "allowance": 0.03787959039808906
    },
    "z_bias_difference": -0.6437379629184197,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=5",
    "coupling": "A19",
    "iv": 0,
    "y0": 5,
    "v2": {
     "bias": 0.08452473012179418,
     "exact": 0.12932478315873475,
     "I_NM": 0.21384951328052892,
     "cells_NM": 1736254,
     "SE_NM": 0.00044919166457050615,
     "allowance": 0.08577119013861109,
     "I_corr": 0.08006392292420017,
     "D_pc": 0.0797087828711341,
     "D_slope": -0.04667591581394723,
     "hw": 0.17418399250463504,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5
     ]
    },
    "worker": {
     "D_pc": 0.0793928445366616,
     "hw": 0.17498549312299447,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.08484066845324861,
     "SE_NM": 0.0005425614966307032,
     "allowance": 0.086038467326129
    },
    "z_bias_difference": -0.44853621767363167,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=0",
    "coupling": "A19",
    "iv": 1,
    "y0": 0,
    "v2": {
     "bias": 7.377337277603147e-05,
     "exact": 0.059926342943365185,
     "I_NM": 0.06000011631614122,
     "cells_NM": 6082,
     "SE_NM": 0.0001356360735595109,
     "allowance": 0.00012869705444815748,
     "I_corr": 0.027972496906123467,
     "D_pc": -0.0021672041846057567,
     "D_slope": -0.028482201950660167,
     "hw": 0.0009214139091908223,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0
     ]
    },
    "worker": {
     "D_pc": -0.0020491610002137603,
     "hw": 0.0007831024260865347,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -4.4269797495291585e-05,
     "SE_NM": 0.0001251942773914125,
     "allowance": 7.637439860569816e-05
    },
    "z_bias_difference": 0.6395139289027579,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=1",
    "coupling": "A19",
    "iv": 1,
    "y0": 1,
    "v2": {
     "bias": 0.00045179540854012323,
     "exact": 0.08392676436105861,
     "I_NM": 0.08437855976959874,
     "cells_NM": 15622,
     "SE_NM": 0.00014552962676473233,
     "allowance": 0.0007367486898322647,
     "I_corr": 0.041943330166420933,
     "D_pc": -0.004235499178681212,
     "D_slope": -0.04132877071156563,
     "hw": 0.0024340563624334092,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1
     ]
    },
    "worker": {
     "D_pc": -0.004219653649440859,
     "hw": 0.002377564028737927,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00043594986768173694,
     "SE_NM": 0.00013700641156755907,
     "allowance": 0.0007186374323276982
    },
    "z_bias_difference": 0.07927763611273343,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=2",
    "coupling": "A19",
    "iv": 1,
    "y0": 2,
    "v2": {
     "bias": 0.0009453455141028577,
     "exact": 0.10077008318886937,
     "I_NM": 0.10171542870297223,
     "cells_NM": 36660,
     "SE_NM": 0.00017405701588721117,
     "allowance": 0.0013741290713451468,
     "I_corr": 0.055637384650228494,
     "D_pc": 0.0003744466146288275,
     "D_slope": -0.04723886284936296,
     "hw": 0.004068815973915681,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2
     ]
    },
    "worker": {
     "D_pc": 0.000452136198639895,
     "hw": 0.003840016080101656,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0008676559432601177,
     "SE_NM": 0.00018045260100998792,
     "allowance": 0.0012528967808699877
    },
    "z_bias_difference": 0.3098696466792529,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=3",
    "coupling": "A19",
    "iv": 1,
    "y0": 3,
    "v2": {
     "bias": 0.0016723704969476838,
     "exact": 0.11080698708373604,
     "I_NM": 0.11247935758068373,
     "cells_NM": 82063,
     "SE_NM": 0.00017349050361977817,
     "allowance": 0.0020802175261254376,
     "I_corr": 0.06820466026830574,
     "D_pc": 0.012271670335342731,
     "D_slope": -0.04747290007207075,
     "hw": 0.005914312578248952,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3
     ]
    },
    "worker": {
     "D_pc": 0.012044795453259566,
     "hw": 0.006566438643578896,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0018992454210480098,
     "SE_NM": 0.00020515052049686083,
     "allowance": 0.0023793538899458343
    },
    "z_bias_difference": -0.844424719588768,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=4",
    "coupling": "A19",
    "iv": 1,
    "y0": 4,
    "v2": {
     "bias": 0.004716639164582537,
     "exact": 0.11618577707211153,
     "I_NM": 0.12090241623669407,
     "cells_NM": 169833,
     "SE_NM": 0.00024605397894939955,
     "allowance": 0.005083204675015284,
     "I_corr": 0.07821598662434348,
     "D_pc": 0.029935444760306996,
     "D_slope": -0.04440164512056875,
     "hw": 0.012923387000009244,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4
     ]
    },
    "worker": {
     "D_pc": 0.029862638065285746,
     "hw": 0.01301814202594644,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004789445782878002,
     "SE_NM": 0.00019620788912524782,
     "allowance": 0.005162946449056348
    },
    "z_bias_difference": -0.23134777793227923,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=5",
    "coupling": "A19",
    "iv": 1,
    "y0": 5,
    "v2": {
     "bias": 0.011493331655457961,
     "exact": 0.11874216371296287,
     "I_NM": 0.13023549536842083,
     "cells_NM": 327040,
     "SE_NM": 0.0002974449456783702,
     "allowance": 0.011493331655457961,
     "I_corr": 0.08572155139717319,
     "D_pc": 0.049586948068340464,
     "D_slope": -0.04107489068435807,
     "hw": 0.02689188359925239,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5
     ]
    },
    "worker": {
     "D_pc": 0.04978015862449215,
     "hw": 0.026492734413433788,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.011300121096519844,
     "SE_NM": 0.00028682814069392844,
     "allowance": 0.011300121096519844
    },
    "z_bias_difference": 0.4675825405843431,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=0",
    "coupling": "A19",
    "iv": 2,
    "y0": 0,
    "v2": {
     "bias": -3.522578144976585e-05,
     "exact": 0.04551340008975013,
     "I_NM": 0.04547817430830037,
     "cells_NM": 2730,
     "SE_NM": 0.00010288266390697808,
     "allowance": 6.80644678196025e-05,
     "I_corr": 0.01899873643981098,
     "D_pc": -0.00878219219851643,
     "D_slope": -0.026482658317245347,
     "hw": 0.0007101049751774679,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0
     ]
    },
    "worker": {
     "D_pc": -0.008852111165901622,
     "hw": 0.0006970053745053013,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 3.469316990512006e-05,
     "SE_NM": 9.810535189997788e-05,
     "allowance": 6.828599673489116e-05
    },
    "z_bias_difference": -0.49183235328740854,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=1",
    "coupling": "A19",
    "iv": 2,
    "y0": 1,
    "v2": {
     "bias": 0.00029381414895657265,
     "exact": 0.06609549375322099,
     "I_NM": 0.06638930790217756,
     "cells_NM": 6724,
     "SE_NM": 0.00012355554020073003,
     "allowance": 0.0005168402370402055,
     "I_corr": 0.030858260528310977,
     "D_pc": -0.015677162288351053,
     "D_slope": -0.04296198356702714,
     "hw": 0.0020285633530589043,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1
     ]
    },
    "worker": {
     "D_pc": -0.01567149030529063,
     "hw": 0.0019730203082099188,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0002881421783817728,
     "SE_NM": 0.00010663266415247422,
     "allowance": 0.0005049852846198857
    },
    "z_bias_difference": 0.03475324946081573,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=2",
    "coupling": "A19",
    "iv": 2,
    "y0": 2,
    "v2": {
     "bias": 0.00045468535937054355,
     "exact": 0.08086481917978894,
     "I_NM": 0.08131950453915948,
     "cells_NM": 15390,
     "SE_NM": 0.00013930734734294878,
     "allowance": 0.0006951752115652301,
     "I_corr": 0.043069408827062006,
     "D_pc": -0.015725525043618578,
     "D_slope": -0.05256645037215697,
     "hw": 0.0026940892204901407,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2
     ]
    },
    "worker": {
     "D_pc": -0.01564989793404084,
     "hw": 0.0024336248896381033,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0003790582505071999,
     "SE_NM": 0.00012383219540445942,
     "allowance": 0.0005775588055710946
    },
    "z_bias_difference": 0.4057482499156974,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=3",
    "coupling": "A19",
    "iv": 2,
    "y0": 3,
    "v2": {
     "bias": 0.0006302471456266501,
     "exact": 0.09023397702016311,
     "I_NM": 0.09086422416578976,
     "cells_NM": 33441,
     "SE_NM": 0.00015864111885527778,
     "allowance": 0.0008214452943776552,
     "I_corr": 0.05536752233205988,
     "D_pc": -0.009018480684925709,
     "D_slope": -0.05564785152694325,
     "hw": 0.003449104078534298,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3
     ]
    },
    "worker": {
     "D_pc": -0.008997990543334944,
     "hw": 0.0033698301177734207,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0006097569391850383,
     "SE_NM": 0.00015075285488100142,
     "allowance": 0.0007872294416859917
    },
    "z_bias_difference": 0.0936285662858367,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=4",
    "coupling": "A19",
    "iv": 2,
    "y0": 4,
    "v2": {
     "bias": 0.0017919835687085772,
     "exact": 0.09558604543512272,
     "I_NM": 0.0973780290038313,
     "cells_NM": 69120,
     "SE_NM": 0.00019793977759377317,
     "allowance": 0.001972218953107623,
     "I_corr": 0.06598680790650979,
     "D_pc": 0.005053514782580336,
     "D_slope": -0.053862478640386416,
     "hw": 0.007012357890606732,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4
     ]
    },
    "worker": {
     "D_pc": 0.004906116065164945,
     "hw": 0.007342527463354318,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0019393824656971925,
     "SE_NM": 0.00019700857690861697,
     "allowance": 0.0021377833265304124
    },
    "z_bias_difference": -0.5277979700820568,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=5",
    "coupling": "A19",
    "iv": 2,
    "y0": 5,
    "v2": {
     "bias": 0.004395925634888442,
     "exact": 0.09840238726412665,
     "I_NM": 0.10279831289901509,
     "cells_NM": 134038,
     "SE_NM": 0.0002211839740395643,
     "allowance": 0.004395925634888442,
     "I_corr": 0.07522117015392382,
     "D_pc": 0.021402527971247524,
     "D_slope": -0.05005611728000031,
     "hw": 0.01294657447497843,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5
     ]
    },
    "worker": {
     "D_pc": 0.021528370482601443,
     "hw": 0.01268999081630564,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004270083099314162,
     "SE_NM": 0.0002153597356601761,
     "allowance": 0.004270083099314162
    },
    "z_bias_difference": 0.40763932549852594,
    "same_sign_pc": true,
    "same_sign_slope": true
   }
  ],
  "sign_differences_v2_vs_worker": [
   "U14 r_c=0.01 y0=0"
  ],
  "max_abs_z_bias_difference": 3.141905756238418,
  "ratio_D_over_hw_formerly_above_v2": [
   [
    "U14 r_c=0.01 y0=1",
    1.2994944546758345
   ],
   [
    "U14 r_c=0.01 y0=2",
    1.4402206001900368
   ],
   [
    "U14 r_c=0.01 y0=3",
    1.775121266316092
   ],
   [
    "U14 r_c=0.01 y0=4",
    1.5006428864078942
   ],
   [
    "U14 r_c=0.01 y0=5",
    1.2874205971222337
   ],
   [
    "U14 r_c=0.1 y0=7",
    1.1323704919793773
   ],
   [
    "U19 r_c=0.01 y0=0",
    4.312362436474559
   ],
   [
    "U19 r_c=0.01 y0=1",
    2.9209431801139254
   ],
   [
    "U19 r_c=0.01 y0=2",
    2.1948717891555116
   ],
   [
    "U19 r_c=0.01 y0=3",
    1.4087514958790623
   ],
   [
    "U19 r_c=0.1 y0=3",
    2.0749106803171364
   ],
   [
    "U19 r_c=0.1 y0=4",
    2.316377646222742
   ],
   [
    "U19 r_c=0.1 y0=5",
    1.8439373309543483
   ],
   [
    "U19 r_c=0.3 y0=5",
    1.6531421506601407
   ]
  ]
 },
 "rho001": {
  "rows": [
   {
    "key": "A14 r_c=all y0=0",
    "coupling": "A14",
    "iv": 0,
    "y0": 0,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 5.769662875526211e-16,
     "k_hat": 0.0,
     "rho_pc": 3.633589651789165e-11,
     "IG_pc": 7.510304112547965e-11,
     "IG_slope": 7.562716634855808e-12,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 1.5451524321676895e-11
    },
    "exact_diff_item13": 3.635980405647388e-15,
    "v2": {
     "D_pc": 0.0012539349257467622,
     "hw": 0.0009346539607930886,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.00011470764449716953
    },
    "reference": {
     "D_pc": 0.0011432549329080874,
     "hw": 0.0012615594420395835,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=all y0=1",
    "coupling": "A14",
    "iv": 0,
    "y0": 1,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.60331835133025e-16,
     "k_hat": 3.724017430086934e-16,
     "rho_pc": 1.85233692458134e-11,
     "IG_pc": 3.8859310714666166e-11,
     "IG_slope": 2.2866896067933133e-13,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.3470587852191421e-11
    },
    "exact_diff_item13": 1.887379141862766e-15,
    "v2": {
     "D_pc": 0.0023084214760659277,
     "hw": 0.00219205463890272,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0004884589029399145
    },
    "reference": {
     "D_pc": 0.0023658049899876604,
     "hw": 0.0019812899024362358,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=all y0=2",
    "coupling": "A14",
    "iv": 0,
    "y0": 2,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.8331300755517294e-16,
     "k_hat": 6.952331528111797e-16,
     "rho_pc": 9.441448187891992e-11,
     "IG_pc": 1.998227148018889e-10,
     "IG_slope": 1.816843765750054e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 2.1546437892416564e-11
    },
    "exact_diff_item13": 6.106226635438361e-15,
    "v2": {
     "D_pc": 0.006201129846951231,
     "hw": 0.0038356907752615556,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0010253441592680268
    },
    "reference": {
     "D_pc": 0.006373913207335123,
     "hw": 0.0033136132370236034,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=all y0=3",
    "coupling": "A14",
    "iv": 0,
    "y0": 3,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.60331835133025e-16,
     "k_hat": 1.5700118528303099e-16,
     "rho_pc": 3.224118692830484e-10,
     "IG_pc": 6.839954377310644e-10,
     "IG_slope": 4.534404264585573e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 4.691825061143685e-11
    },
    "exact_diff_item13": 1.799949078673535e-14,
    "v2": {
     "D_pc": 0.013652999990820862,
     "hw": 0.0070633064914601435,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.002159359543975725
    },
    "reference": {
     "D_pc": 0.013225886093047534,
     "hw": 0.008032590133370921,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=all y0=4",
    "coupling": "A14",
    "iv": 0,
    "y0": 4,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 4.3908516739605385e-16,
     "k_hat": 3.5643896626379217e-16,
     "rho_pc": 1.4007865770180106e-11,
     "IG_pc": 2.9639609351976945e-11,
     "IG_slope": 3.3331050323735785e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.0126493654953729e-10
    },
    "exact_diff_item13": 1.0658141036401503e-14,
    "v2": {
     "D_pc": 0.023372241707245056,
     "hw": 0.014642897592593964,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.005424545175397366
    },
    "reference": {
     "D_pc": 0.023604770871748074,
     "hw": 0.013910098951937126,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=all y0=5",
    "coupling": "A14",
    "iv": 0,
    "y0": 5,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 4.721323329437158e-16,
     "k_hat": 2.027357707343772e-16,
     "rho_pc": 3.5361888579418854e-11,
     "IG_pc": 7.429691795139338e-11,
     "IG_slope": 1.9537754007215107e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 5.7399621984905284e-11
    },
    "exact_diff_item13": 5.42343947529389e-14,
    "v2": {
     "D_pc": 0.03634946730566029,
     "hw": 0.02704250551503089,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.011345816449772173
    },
    "reference": {
     "D_pc": 0.03651982050361283,
     "hw": 0.026731169262827995,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=all y0=6",
    "coupling": "A14",
    "iv": 0,
    "y0": 6,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 4.721323329437158e-16,
     "k_hat": 4.614051891639702e-16,
     "rho_pc": 1.1128010496092424e-10,
     "IG_pc": 2.3136218239403084e-10,
     "IG_slope": 2.6465788413862144e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 5.181835056094127e-12
    },
    "exact_diff_item13": 1.4285794769364202e-13,
    "v2": {
     "D_pc": 0.051129769358362165,
     "hw": 0.04998984755393228,
     "sign_pc": ">",
     "sign_slope": "undecided",
     "bias": 0.023055804536673996
    },
    "reference": {
     "D_pc": 0.050666746650031326,
     "hw": 0.05082537706545632,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   },
   {
    "key": "A14 r_c=all y0=7",
    "coupling": "A14",
    "iv": 0,
    "y0": 7,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.2027131154953836e-16,
     "k_hat": 1.311401400972184e-16,
     "rho_pc": 3.2286455059155454e-11,
     "IG_pc": 6.62402464722449e-11,
     "IG_slope": 1.4819088983477456e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.4168902298260527e-11
    },
    "exact_diff_item13": 3.083644450896372e-14,
    "v2": {
     "D_pc": 0.0662350716087129,
     "hw": 0.09533934105308658,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.0459393678814779
    },
    "reference": {
     "D_pc": 0.06649281295873223,
     "hw": 0.09480904086131574,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=0",
    "coupling": "A14",
    "iv": 1,
    "y0": 0,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 6.340942444509047e-16,
     "k_hat": 4.370244686435136e-16,
     "rho_pc": 6.81332874163909e-11,
     "IG_pc": 1.399422001028161e-10,
     "IG_slope": 8.627530692545241e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 6.0046824629083655e-12
    },
    "exact_diff_item13": 4.163336342344337e-17,
    "v2": {
     "D_pc": -0.004744622252659463,
     "hw": 0.0004695239471260885,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 9.766972153046893e-06
    },
    "reference": {
     "D_pc": -0.004733691622766177,
     "hw": 0.0004455018223981674,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=1",
    "coupling": "A14",
    "iv": 1,
    "y0": 1,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 6.340942444509047e-16,
     "k_hat": 1.8402112226343834e-16,
     "rho_pc": 5.499327444915792e-10,
     "IG_pc": 1.148735926849621e-09,
     "IG_slope": 1.8147929162838462e-10,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 3.503411917988708e-11
    },
    "exact_diff_item13": 1.457167719820518e-15,
    "v2": {
     "D_pc": -0.010110381892818848,
     "hw": 0.0009387409083952381,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 9.026970498626774e-05
    },
    "reference": {
     "D_pc": -0.010156277453005451,
     "hw": 0.001071820887287257,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=2",
    "coupling": "A14",
    "iv": 1,
    "y0": 2,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.715069966031775e-16,
     "k_hat": 4.544115702803025e-16,
     "rho_pc": 4.358359623635191e-11,
     "IG_pc": 9.255243827000211e-11,
     "IG_slope": 1.1033293719442661e-10,
     "I_grass": 7.105427357601002e-15,
     "SE_diff": 2.6963780508877656e-11
    },
    "exact_diff_item13": 2.0816681711721685e-16,
    "v2": {
     "D_pc": -0.014618095031491703,
     "hw": 0.001847184857670433,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0003118748455352982
    },
    "reference": {
     "D_pc": -0.014435635280935208,
     "hw": 0.001212781262780627,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=3",
    "coupling": "A14",
    "iv": 1,
    "y0": 3,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.413315287986694e-16,
     "k_hat": 0.0,
     "rho_pc": 2.912146064612402e-10,
     "IG_pc": 6.26093928806366e-10,
     "IG_slope": 1.4585596186615574e-11,
     "I_grass": 7.105427357601002e-15,
     "SE_diff": 4.294947270851174e-11
    },
    "exact_diff_item13": 1.4224732503009818e-14,
    "v2": {
     "D_pc": -0.015117697962143448,
     "hw": 0.002184247710282085,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00041120292422069937
    },
    "reference": {
     "D_pc": -0.015002061720923304,
     "hw": 0.0018751233023668562,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=4",
    "coupling": "A14",
    "iv": 1,
    "y0": 4,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.961915489856916e-16,
     "k_hat": 1.6344480682955774e-16,
     "rho_pc": 2.69463445408194e-10,
     "IG_pc": 5.836254530135496e-10,
     "IG_slope": 8.670619015427816e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 2.5675058136245486e-11
    },
    "exact_diff_item13": 5.563605132152816e-14,
    "v2": {
     "D_pc": -0.01143744516425374,
     "hw": 0.003802773241714582,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0009213130621956722
    },
    "reference": {
     "D_pc": -0.011257897121589006,
     "hw": 0.003295505157408659,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=5",
    "coupling": "A14",
    "iv": 1,
    "y0": 5,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.961915489856916e-16,
     "k_hat": 0.0,
     "rho_pc": 2.4481631771285373e-11,
     "IG_pc": 5.3175180934869034e-11,
     "IG_slope": 9.84210921649143e-12,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 4.286810587511389e-13
    },
    "exact_diff_item13": 2.605415883039086e-13,
    "v2": {
     "D_pc": -0.004045123146006316,
     "hw": 0.005492631151006536,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.001439440633203004
    },
    "reference": {
     "D_pc": -0.00442105332875449,
     "hw": 0.006450463386040286,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=6",
    "coupling": "A14",
    "iv": 1,
    "y0": 6,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.961915489856916e-16,
     "k_hat": 0.0,
     "rho_pc": 2.0154526807996464e-11,
     "IG_pc": 4.372525507887034e-11,
     "IG_slope": 8.65081628215031e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 7.543994912282033e-13
    },
    "exact_diff_item13": 4.2001124800350453e-13,
    "v2": {
     "D_pc": 0.005991345868584269,
     "hw": 0.009603501107614138,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.003151847390238993
    },
    "reference": {
     "D_pc": 0.0058224732536248935,
     "hw": 0.009941154404776612,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.1 y0=7",
    "coupling": "A14",
    "iv": 1,
    "y0": 7,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.0256918227187603e-16,
     "k_hat": 1.2700849973259937e-16,
     "rho_pc": 3.566403200189985e-10,
     "IG_pc": 7.689643725135342e-10,
     "IG_slope": 7.392246378793321e-12,
     "I_grass": 0.0,
     "SE_diff": 1.417365267252361e-11
    },
    "exact_diff_item13": 8.802542028618632e-13,
    "v2": {
     "D_pc": 0.01922108029126894,
     "hw": 0.01682074489246822,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.006547041121289121
    },
    "reference": {
     "D_pc": 0.019182947792208443,
     "hw": 0.016878700960722377,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=0",
    "coupling": "A14",
    "iv": 2,
    "y0": 0,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 4.697772098335148e-16,
     "k_hat": 2.425436453594858e-16,
     "rho_pc": 2.7873218995839446e-11,
     "IG_pc": 5.690314263183075e-11,
     "IG_slope": 1.1516584817385558e-10,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 4.950976976037968e-12
    },
    "exact_diff_item13": 5.342948306008566e-16,
    "v2": {
     "D_pc": -0.007248756969641473,
     "hw": 0.0005892963725486917,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -3.483973958567921e-05
    },
    "reference": {
     "D_pc": -0.007352585447100109,
     "hw": 0.0006933625544155824,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=1",
    "coupling": "A14",
    "iv": 2,
    "y0": 1,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.955639262360444e-16,
     "k_hat": 3.3396417500939553e-16,
     "rho_pc": 2.2645556885964026e-11,
     "IG_pc": 4.6995608424595476e-11,
     "IG_slope": 2.0669588201250158e-10,
     "I_grass": 0.0,
     "SE_diff": 9.754767884379195e-12
    },
    "exact_diff_item13": 2.42861286636753e-16,
    "v2": {
     "D_pc": -0.015190579923235588,
     "hw": 0.0008430011881451047,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 5.287153789745869e-05
    },
    "reference": {
     "D_pc": -0.015231107363129125,
     "hw": 0.0010182017927877764,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=2",
    "coupling": "A14",
    "iv": 2,
    "y0": 2,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.955639262360444e-16,
     "k_hat": 0.0,
     "rho_pc": 8.620999747130232e-11,
     "IG_pc": 1.820684979702345e-10,
     "IG_slope": 2.1149383906611588e-10,
     "I_grass": 7.105427357601002e-15,
     "SE_diff": 5.153081758846222e-11
    },
    "exact_diff_item13": 3.95516952522712e-16,
    "v2": {
     "D_pc": -0.023013808888874054,
     "hw": 0.0013235938172316921,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00013983968480402176
    },
    "reference": {
     "D_pc": -0.023028476603275283,
     "hw": 0.0013238257755438286,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=3",
    "coupling": "A14",
    "iv": 2,
    "y0": 3,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.169890468579449e-16,
     "k_hat": 3.875872873447356e-16,
     "rho_pc": 1.290183955350857e-10,
     "IG_pc": 2.7648015901198647e-10,
     "IG_slope": 1.0528796632465547e-10,
     "I_grass": 7.105427357601002e-15,
     "SE_diff": 6.6216961975667874e-12
    },
    "exact_diff_item13": 1.8846035843012032e-14,
    "v2": {
     "D_pc": -0.027500311909661457,
     "hw": 0.0017616916927904996,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0001858166370761749
    },
    "reference": {
     "D_pc": -0.0274931780974582,
     "hw": 0.0016993241430423738,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=4",
    "coupling": "A14",
    "iv": 2,
    "y0": 4,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.860455172944633e-16,
     "k_hat": 4.563821327067151e-16,
     "rho_pc": 2.932165096752173e-10,
     "IG_pc": 6.348445013039344e-10,
     "IG_slope": 2.799748814771612e-11,
     "I_grass": 7.105427357601002e-15,
     "SE_diff": 1.8778282388747244e-11
    },
    "exact_diff_item13": 1.963984530561902e-13,
    "v2": {
     "D_pc": -0.027837854449033902,
     "hw": 0.0026774593943391257,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.000413856084281794
    },
    "reference": {
     "D_pc": -0.027793250804781677,
     "hw": 0.0025202606394162034,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=5",
    "coupling": "A14",
    "iv": 2,
    "y0": 5,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.7868088544938675e-16,
     "k_hat": 0.0,
     "rho_pc": 9.769598632200331e-11,
     "IG_pc": 2.1299059504862252e-10,
     "IG_slope": 6.203821001574195e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 4.223322187629191e-11
    },
    "exact_diff_item13": 8.184425359658576e-13,
    "v2": {
     "D_pc": -0.02491464472750024,
     "hw": 0.0035780640831958813,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0006818675575333
    },
    "reference": {
     "D_pc": -0.025362033696601893,
     "hw": 0.004710651299905281,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=6",
    "coupling": "A14",
    "iv": 2,
    "y0": 6,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.7868088544938675e-16,
     "k_hat": 0.0,
     "rho_pc": 1.353336401404363e-10,
     "IG_pc": 2.957667255275382e-10,
     "IG_slope": 8.326970383710403e-12,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 5.289484039311007e-11
    },
    "exact_diff_item13": 3.508138224361801e-12,
    "v2": {
     "D_pc": -0.01806931125344112,
     "hw": 0.005323109616128248,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0011925413364841653
    },
    "reference": {
     "D_pc": -0.018150720138856324,
     "hw": 0.005489541638530486,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A14 r_c=0.3 y0=7",
    "coupling": "A14",
    "iv": 2,
    "y0": 7,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.7868088544938675e-16,
     "k_hat": 2.2358263050171533e-16,
     "rho_pc": 7.689439541448594e-10,
     "IG_pc": 1.6770476204978565e-09,
     "IG_slope": 6.627300044082007e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 7.042782168234215e-11
    },
    "exact_diff_item13": 5.73172065365668e-12,
    "v2": {
     "D_pc": -0.007632875470166917,
     "hw": 0.008558540255232077,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0024522600503746883
    },
    "reference": {
     "D_pc": -0.007756677091482658,
     "hw": 0.008828734534586696,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=all y0=0",
    "coupling": "A19",
    "iv": 0,
    "y0": 0,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.5646899636083963e-16,
     "k_hat": 1.187000267323941e-16,
     "rho_pc": 2.4355083344204912e-11,
     "IG_pc": 4.985081569825351e-11,
     "IG_slope": 2.926785817476304e-11,
     "I_grass": 0.0,
     "SE_diff": 2.227674305889678e-11
    },
    "exact_diff_item13": 8.271161533457416e-15,
    "v2": {
     "D_pc": 0.007754114628851273,
     "hw": 0.0018426409597639302,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.00036281729591536305
    },
    "reference": {
     "D_pc": 0.007791834737027343,
     "hw": 0.0016347641147388733,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=all y0=1",
    "coupling": "A19",
    "iv": 0,
    "y0": 1,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 6.287509578254664e-16,
     "k_hat": 5.566761785401747e-16,
     "rho_pc": 2.6025974399701556e-12,
     "IG_pc": 5.3567992819844614e-12,
     "IG_slope": 1.036921804953493e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 9.210716502868853e-12
    },
    "exact_diff_item13": 7.813194535799539e-15,
    "v2": {
     "D_pc": 0.015648193805953423,
     "hw": 0.005884617788376068,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.001664722984806355
    },
    "reference": {
     "D_pc": 0.01604968689559159,
     "hw": 0.0047282165321022316,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=all y0=2",
    "coupling": "A19",
    "iv": 0,
    "y0": 2,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 6.287509578254664e-16,
     "k_hat": 1.644747343052701e-16,
     "rho_pc": 3.321317378925106e-11,
     "IG_pc": 6.809793142528959e-11,
     "IG_slope": 2.7407049498154235e-12,
     "I_grass": 0.0,
     "SE_diff": 3.171006856185355e-11
    },
    "exact_diff_item13": 2.1246893133763933e-14,
    "v2": {
     "D_pc": 0.02906685690359311,
     "hw": 0.013054827595035758,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004475517635447179
    },
    "reference": {
     "D_pc": 0.029097262552778187,
     "hw": 0.012988685872918584,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=all y0=3",
    "coupling": "A19",
    "iv": 0,
    "y0": 3,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 6.287509578254664e-16,
     "k_hat": 1.9551617817102773e-16,
     "rho_pc": 8.844720837786575e-10,
     "IG_pc": 1.7963352321152117e-09,
     "IG_slope": 2.2537907582330005e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 2.5847876480060943e-11
    },
    "exact_diff_item13": 5.562217353372034e-14,
    "v2": {
     "D_pc": 0.0462299977815611,
     "hw": 0.0316750031477162,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.012697424906126908
    },
    "reference": {
     "D_pc": 0.046539709563119355,
     "hw": 0.030941948855376163,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=all y0=4",
    "coupling": "A19",
    "iv": 0,
    "y0": 4,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.300812571495626e-16,
     "k_hat": 2.3283345481136023e-16,
     "rho_pc": 9.24192701020618e-10,
     "IG_pc": 1.8569841169818366e-09,
     "IG_slope": 5.622650805265708e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.8672074781470402e-13
    },
    "exact_diff_item13": 8.215650382226158e-14,
    "v2": {
     "D_pc": 0.06367344705690713,
     "hw": 0.07408880962647643,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.03359240461804891
    },
    "reference": {
     "D_pc": 0.06404246825933986,
     "hw": 0.07331606768549755,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   },
   {
    "key": "A19 r_c=all y0=5",
    "coupling": "A19",
    "iv": 0,
    "y0": 5,
    "int16_corrected": true,
    "diffs": {
     "lam": 0.0,
     "F": 2.0630002742508705e-16,
     "k_hat": 2.76833363147059e-16,
     "rho_pc": 3.708464539771979e-08,
     "IG_pc": 7.417790997851903e-08,
     "IG_slope": 2.0383022905906863e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 6.255211643344476e-13
    },
    "exact_diff_item13": null,
    "v2": {
     "D_pc": 0.07260139928669646,
     "hw": 0.1649241795103647,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.07907065093433951
    },
    "reference": {
     "D_pc": 0.07316097428772143,
     "hw": 0.16359954511970842,
     "sign_pc": "undecided",
     "sign_slope": "undecided"
    }
   },
   {
    "key": "A19 r_c=0.1 y0=0",
    "coupling": "A19",
    "iv": 1,
    "y0": 0,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.727170585238413e-16,
     "k_hat": 0.0,
     "rho_pc": 1.885732249215629e-11,
     "IG_pc": 3.886335705114419e-11,
     "IG_slope": 5.4832745058624695e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.448751132658534e-11
    },
    "exact_diff_item13": 1.3877787807814457e-15,
    "v2": {
     "D_pc": -0.002015875650483223,
     "hw": 0.0009085591141162969,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 7.999834759353508e-05
    },
    "reference": {
     "D_pc": -0.00218546815782842,
     "hw": 0.0014604360066445775,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.1 y0=1",
    "coupling": "A19",
    "iv": 1,
    "y0": 1,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 7.108481913811258e-16,
     "k_hat": 2.252741325345555e-16,
     "rho_pc": 1.5186753255092497e-10,
     "IG_pc": 3.182860978111608e-10,
     "IG_slope": 4.053328503962157e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 3.836996068787123e-11
    },
    "exact_diff_item13": 6.494804694057166e-15,
    "v2": {
     "D_pc": -0.004219681989722827,
     "hw": 0.0018710123143480433,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0003043092894658983
    },
    "reference": {
     "D_pc": -0.004178998359448065,
     "hw": 0.0016765228189269212,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.1 y0=2",
    "coupling": "A19",
    "iv": 1,
    "y0": 2,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 7.108481913811258e-16,
     "k_hat": 1.4553399741841895e-16,
     "rho_pc": 6.818196215211665e-12,
     "IG_pc": 1.4413076681284579e-11,
     "IG_slope": 1.7082333736703155e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 1.2358098814962412e-11
    },
    "exact_diff_item13": 1.173089403394556e-13,
    "v2": {
     "D_pc": 0.0008507730676308167,
     "hw": 0.0033536183182850997,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0006819514231368728
    },
    "reference": {
     "D_pc": 0.0005179558653609084,
     "hw": 0.0043107165817643425,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.1 y0=3",
    "coupling": "A19",
    "iv": 1,
    "y0": 3,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 7.108481913811258e-16,
     "k_hat": 1.8253950747402542e-16,
     "rho_pc": 3.9775542582138944e-10,
     "IG_pc": 8.399734909171257e-10,
     "IG_slope": 3.719610661233429e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 2.0104483161879172e-11
    },
    "exact_diff_item13": 6.404460295428294e-13,
    "v2": {
     "D_pc": 0.013605692246110301,
     "hw": 0.007646255625067597,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.00211427606344472
    },
    "reference": {
     "D_pc": 0.013565652369561684,
     "hw": 0.007687736087030569,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.1 y0=4",
    "coupling": "A19",
    "iv": 1,
    "y0": 4,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.836465488852489e-16,
     "k_hat": 2.2380825783592937e-16,
     "rho_pc": 8.927299073550498e-10,
     "IG_pc": 1.8697337260313146e-09,
     "IG_slope": 5.705495000805486e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 3.9358753281431895e-12
    },
    "exact_diff_item13": 2.8053115386228455e-12,
    "v2": {
     "D_pc": 0.03208936233328534,
     "hw": 0.013924375149003194,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004671420150234029
    },
    "reference": {
     "D_pc": 0.03168726267287279,
     "hw": 0.01477006986488565,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.1 y0=5",
    "coupling": "A19",
    "iv": 1,
    "y0": 5,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.1212647375456127e-16,
     "k_hat": 1.348304485924036e-16,
     "rho_pc": 6.18101451348084e-11,
     "IG_pc": 1.27485396056295e-10,
     "IG_slope": 8.623564171858384e-12,
     "I_grass": 0.0,
     "SE_diff": 8.155964147586137e-12
    },
    "exact_diff_item13": 5.2765569691359815e-12,
    "v2": {
     "D_pc": 0.05458056353249112,
     "hw": 0.028613031041112194,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.011658336380501177
    },
    "reference": {
     "D_pc": 0.05449400822387715,
     "hw": 0.02880169531464541,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.3 y0=0",
    "coupling": "A19",
    "iv": 2,
    "y0": 0,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 4.3780329062366637e-16,
     "k_hat": 4.389900420345098e-16,
     "rho_pc": 9.186459332922518e-11,
     "IG_pc": 1.888983115905157e-10,
     "IG_slope": 5.241387588264192e-11,
     "I_grass": 0.0,
     "SE_diff": 2.793769777129175e-11
    },
    "exact_diff_item13": 8.465450562766819e-16,
    "v2": {
     "D_pc": -0.008651732574853448,
     "hw": 0.0008122040062048109,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 6.480282086951394e-05
    },
    "reference": {
     "D_pc": -0.008656336554462254,
     "hw": 0.000870053871316692,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.3 y0=1",
    "coupling": "A19",
    "iv": 2,
    "y0": 1,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.632300815278545e-16,
     "k_hat": 0.0,
     "rho_pc": 4.742006493246637e-12,
     "IG_pc": 9.942160204927334e-12,
     "IG_slope": 1.333027854009845e-10,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 7.962596601428724e-12
    },
    "exact_diff_item13": 1.584843367652411e-14,
    "v2": {
     "D_pc": -0.015617773285255702,
     "hw": 0.0014277833491493275,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00014438818392947805
    },
    "reference": {
     "D_pc": -0.015578968690002096,
     "hw": 0.0012403665300625387,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.3 y0=2",
    "coupling": "A19",
    "iv": 2,
    "y0": 2,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 3.632300815278545e-16,
     "k_hat": 2.719324405779993e-16,
     "rho_pc": 5.082097290341782e-10,
     "IG_pc": 1.0790986829385817e-09,
     "IG_slope": 2.241431516632404e-10,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 8.289017115571433e-11
    },
    "exact_diff_item13": 3.5943470422239443e-13,
    "v2": {
     "D_pc": -0.015924747022553344,
     "hw": 0.0025571045279110414,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.000425867530323365
    },
    "reference": {
     "D_pc": -0.01588177651762212,
     "hw": 0.0024938213276738137,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.3 y0=3",
    "coupling": "A19",
    "iv": 2,
    "y0": 3,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.536492426001592e-16,
     "k_hat": 1.6809490731548996e-16,
     "rho_pc": 2.294913792421075e-10,
     "IG_pc": 4.889434093114888e-10,
     "IG_slope": 3.6464311408332045e-11,
     "I_grass": 0.0,
     "SE_diff": 2.209974754463925e-11
    },
    "exact_diff_item13": 4.576811152290361e-12,
    "v2": {
     "D_pc": -0.0073240522794753155,
     "hw": 0.0048473778536681205,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0008314707908002594
    },
    "reference": {
     "D_pc": -0.007227863560633888,
     "hw": 0.004600850683145351,
     "sign_pc": "<",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.3 y0=4",
    "coupling": "A19",
    "iv": 2,
    "y0": 4,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.649487088948459e-16,
     "k_hat": 2.0158949357457238e-16,
     "rho_pc": 1.2355598679664878e-09,
     "IG_pc": 2.621666362495073e-09,
     "IG_slope": 6.616263382364554e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.7523255325558424e-11
    },
    "exact_diff_item13": 1.2242540314844064e-11,
    "v2": {
     "D_pc": 0.0077591760268199556,
     "hw": 0.007943173892126718,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0015509159300928221
    },
    "reference": {
     "D_pc": 0.007360055423493973,
     "hw": 0.00879897180844554,
     "sign_pc": "undecided",
     "sign_slope": "<"
    }
   },
   {
    "key": "A19 r_c=0.3 y0=5",
    "coupling": "A19",
    "iv": 2,
    "y0": 5,
    "int16_corrected": false,
    "diffs": {
     "lam": 0.0,
     "F": 2.536492426001592e-16,
     "k_hat": 4.745733534167339e-16,
     "rho_pc": 1.6742361284674872e-09,
     "IG_pc": 3.5118415795007003e-09,
     "IG_slope": 5.912274255328726e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 2.6767666465824638e-11
    },
    "exact_diff_item13": 3.2346611500422284e-11,
    "v2": {
     "D_pc": 0.027861000900764557,
     "hw": 0.01583301238285897,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004576974183319926
    },
    "reference": {
     "D_pc": 0.02819000132476584,
     "hw": 0.015175274762471162,
     "sign_pc": ">",
     "sign_slope": "<"
    }
   }
  ],
  "max_diffs": {
   "lam": 0.0,
   "F": 7.108481913811258e-16,
   "k_hat": 6.952331528111797e-16,
   "rho_pc": 3.708464539771979e-08,
   "IG_pc": 7.417790997851903e-08,
   "IG_slope": 2.241431516632404e-10,
   "I_grass": 7.105427357601002e-15,
   "SE_diff": 1.0126493654953729e-10,
   "exact": 3.2346611500422284e-11
  },
  "violations": [
   "A14 r_c=0.1 y0=1: IG_pc differs by 1.15e-09",
   "A14 r_c=0.3 y0=7: IG_pc differs by 1.68e-09",
   "A19 r_c=all y0=3: IG_pc differs by 1.80e-09",
   "A19 r_c=all y0=4: IG_pc differs by 1.86e-09",
   "A19 r_c=all y0=5: rho_pc differs by 3.71e-08",
   "A19 r_c=all y0=5: IG_pc differs by 7.42e-08",
   "A19 r_c=0.1 y0=4: IG_pc differs by 1.87e-09",
   "A19 r_c=0.3 y0=2: IG_pc differs by 1.08e-09",
   "A19 r_c=0.3 y0=4: rho_pc differs by 1.24e-09",
   "A19 r_c=0.3 y0=4: IG_pc differs by 2.62e-09",
   "A19 r_c=0.3 y0=5: rho_pc differs by 1.67e-09",
   "A19 r_c=0.3 y0=5: IG_pc differs by 3.51e-09"
  ]
 },
 "c": {
  "events_above_int16": {
   "A14": {
    "events": [],
    "max_unit_window": 15840,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A14cap": {
    "events": [],
    "max_unit_window": 680,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A19": {
    "events": [
     {
      "chunk": 22,
      "event_in_chunk": 158723,
      "event": 5658723,
      "cut_index": 0,
      "cut": 0.0,
      "window": [
       7,
       8
      ],
      "count": 35027,
      "int16_cast": -30509,
      "bins": [
       13826,
       21201
      ]
     }
    ],
    "max_unit_window": 35027,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A19cap": {
    "events": [],
    "max_unit_window": 1051,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A14uv": {
    "events": [],
    "max_unit_window": 31908,
    "stored_dtype": [
     "uint16"
    ]
   },
   "TOY": {
    "events": [],
    "max_unit_window": 139,
    "stored_dtype": [
     "uint16"
    ]
   },
   "TOY2": {
    "events": [],
    "max_unit_window": 134,
    "stored_dtype": [
     "uint16"
    ]
   }
  },
  "affected_triples": [
   [
    "A19",
    0,
    5
   ]
  ],
  "n_triples": 84,
  "int16_reproduction_of_summary_json": {
   "max_rel_diff_z": 2.882955198987832e-10,
   "max_rel_diff_F": 9.076420390868366e-16
  },
  "smallest_z_after": {
   "within": [
    "A14cap cut=0.3 y0=0",
    11.707763610122724
   ],
   "adj": [
    "A14cap cut=0.3 y0=0",
    10.120244907121267
   ]
  },
  "smallest_z_before_summary_json": {
   "within": [
    "A19 cut=0.0 y0=5",
    6.21746927955075
   ],
   "adj": [
    "A14cap cut=0.3 y0=0",
    10.120244907108875
   ]
  },
  "changed_triples": [
   {
    "key": "A19 cut=0.0 y0=5",
    "within_z_int64": 45.07906757022196,
    "adj_z_int64": 60.032167806700535,
    "within_z_summary": 6.21746927955075,
    "adj_z_summary": 15.868360170647614,
    "within_z_int16_v2": 6.217469279550829,
    "adj_z_int16_v2": 15.868360170644264,
    "changed": true
   }
  ],
  "A19_all_y0_5": {
   "int16_v2": {
    "lam": [
     54.3128914,
     90.9646163,
     150.8421556
    ],
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706915,
     "13": 1.1505334968007934,
     "22": 1.1816669603306602,
     "23": 1.2736575039394296,
     "33": 1.400768881009956
    },
    "F_tot": 1.2432836610859777,
    "k_hat": 0.8043216775860502,
    "rho_pc": 0.025611202158543973,
    "IG_pc": 0.0003280744473086847,
    "rho_slope": 0.47306047204934726,
    "IG_slope": 0.1266636472215803,
    "within": {
     "value": 0.02507096926627389,
     "se": 0.004032343086717286,
     "z": 6.217469279550829
    },
    "adj": {
     "value": 0.0244546720542671,
     "se": 0.0015410963572346384,
     "z": 15.868360170644264
    }
   },
   "int64_v2": {
    "lam": [
     54.3128914,
     90.9646163,
     150.8487092
    ],
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706915,
     "13": 1.1553962443027828,
     "22": 1.1816669603306602,
     "23": 1.280903283766792,
     "33": 1.4018611921583364
    },
    "F_tot": 1.2467466311128164,
    "k_hat": 0.8020875894466414,
    "rho_pc": -0.015322511593579573,
    "IG_pc": 0.00011740346326211334,
    "rho_slope": 0.47354779212069215,
    "IG_slope": 0.12696088384768994,
    "within": {
     "value": 0.021398897205950063,
     "se": 0.0004746969793156416,
     "z": 45.07906757022196
    },
    "adj": {
     "value": 0.023214814465958966,
     "se": 0.00038670624956788297,
     "z": 60.032167806700535
    }
   },
   "summary_json": {
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706913,
     "13": 1.1505334968007932,
     "22": 1.1816669603306602,
     "23": 1.2736575039394293,
     "33": 1.400768881009956
    },
    "within": {
     "value": 0.025070969266274057,
     "se": 0.004032343086717364,
     "z": 6.21746927955075
    },
    "adj": {
     "value": 0.0244546720542671,
     "se": 0.0015410963572343131,
     "z": 15.868360170647614
    },
    "rho_pc": 0.025611201703805014,
    "IG_pc": 0.00032807443565463284,
    "IG_slope": 0.12666364722416845,
    "k_hat": 0.8043216775860504,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "D_pc": 0.07283485848718343,
    "hw": 0.1669444807787651
   },
   "worker_int64": {
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706913,
     "13": 1.1553962443027825,
     "22": 1.1816669603306602,
     "23": 1.2809032837667922,
     "33": 1.4018611921583366
    },
    "within": {
     "value": 0.021398897205950285,
     "se": 0.00047469697931317074,
     "z": 45.07906757045707
    },
    "adj": {
     "value": 0.023214814465959188,
     "se": 0.00038670624956737426,
     "z": 60.03216780678008
    },
    "rho_pc": -0.015322512161809503,
    "IG_pc": 0.00011740347197085751,
    "IG_slope": 0.1269608838502778,
    "k_hat": 0.8020875894466416,
    "diff_pc": 0.07316097428772143,
    "diff_slope": -0.0536825060905855,
    "half_width": 0.16359954511970842,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "bias_NM": 0.07851107592460402
   },
   "v2_triple": {
    "I_grass": 0.15178945368429808,
    "bias": 0.07907065093433951,
    "allowance": 0.08095391890211974,
    "SE_diff": 0.0006641921907442414,
    "SE_NM": 0.00035706240947663994,
    "I_corr": 0.07271880274995857,
    "D_pc": 0.07260139928669646,
    "D_slope": -0.054242081097731376,
    "hw": 0.1649241795103647,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "k_hat": 0.8020875894466414,
    "rho_pc": -0.015322511593579573,
    "IG_pc": 0.00011740346326211334,
    "IG_slope": 0.12696088384768994,
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706915,
     "13": 1.1553962443027828,
     "22": 1.1816669603306602,
     "23": 1.280903283766792,
     "33": 1.4018611921583364
    },
    "within": {
     "value": 0.021398897205950063,
     "se": 0.00047469697931563746,
     "z": 45.07906757022235
    },
    "adj": {
     "value": 0.023214814465958966,
     "se": 0.000386706249567878,
     "z": 60.03216780670131
    }
   }
  },
  "A19_all_y0_5_v2_vs_worker_int64_rel": {
   "F": 2.0630002742508705e-16,
   "rho_pc": 3.708464539771979e-08,
   "IG_pc": 7.417790997851903e-08,
   "IG_slope": 2.0383022905906863e-11,
   "within_z": 5.215535691109586e-12,
   "adj_z": 1.32504392518971e-12,
   "k_hat": 2.76833363147059e-16
  }
 },
 "d": {
  "summary": {
   "n": 24,
   "max_abs_z_mean": 2.269732654722766,
   "max_abs_z_F": 1.4506167276119835,
   "n_abs_z_mean_gt2": 1,
   "n_abs_z_F_gt2": 0,
   "n_abs_z_gt3": 0,
   "chi2_mean": 10.830042439529546,
   "chi2_F": 8.569494685307903
  },
  "worker_printed_vs_here": {
   "max_abs_diff_means": 0.0,
   "max_abs_diff_F_one_window": 0.0
  },
  "N_W19": 4000000,
  "N_U19": 10000000
 },
 "notes": [],
 "transitions": {
  "summary.json -> worker rho=0.001": {
   "pc": {
    "< -> <": 18,
    "> -> >": 14,
    "undecided -> <": 1,
    "undecided -> undecided": 9
   },
   "slope": {
    "< -> <": 38,
    "undecided -> undecided": 4
   }
  },
  "summary.json -> v2 rho=0.001": {
   "pc": {
    "< -> <": 18,
    "> -> >": 14,
    "undecided -> <": 1,
    "undecided -> >": 1,
    "undecided -> undecided": 8
   },
   "slope": {
    "< -> <": 38,
    "undecided -> undecided": 4
   }
  },
  "summary.json (A19 y0=5 int64) -> v2 rho=0.001": {
   "pc": {
    "< -> <": 18,
    "> -> >": 14,
    "undecided -> <": 1,
    "undecided -> >": 1,
    "undecided -> undecided": 8
   },
   "slope": {
    "< -> <": 38,
    "undecided -> undecided": 4
   }
  },
  "v2 rho=0.01 -> v2 rho=0.001": {
   "pc": {
    "< -> <": 18,
    "> -> >": 15,
    "> -> undecided": 1,
    "undecided -> <": 1,
    "undecided -> undecided": 7
   },
   "slope": {
    "< -> <": 38,
    "undecided -> undecided": 4
   }
  }
 },
 "counts": {
  "summary.json rho=0.01": {
   "pc": {
    "<": 18,
    ">": 14,
    "undecided": 10
   },
   "slope": {
    "<": 38,
    ">": 0,
    "undecided": 4
   }
  },
  "v2 rho=0.01": {
   "pc": {
    "<": 18,
    ">": 16,
    "undecided": 8
   },
   "slope": {
    "<": 38,
    ">": 0,
    "undecided": 4
   }
  },
  "worker rho=0.001": {
   "pc": {
    "<": 19,
    ">": 14,
    "undecided": 9
   },
   "slope": {
    "<": 38,
    ">": 0,
    "undecided": 4
   }
  },
  "v2 rho=0.001": {
   "pc": {
    "<": 19,
    ">": 15,
    "undecided": 8
   },
   "slope": {
    "<": 38,
    ">": 0,
    "undecided": 4
   }
  }
 },
 "formerly_above_pc": [
  {
   "key": "A14 iv=0 y0=1",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A14 iv=0 y0=2",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A14 iv=0 y0=3",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A14 iv=0 y0=4",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A14 iv=0 y0=5",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A14 iv=1 y0=7",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=0 y0=0",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=0 y0=1",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=0 y0=2",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=0 y0=3",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=1 y0=3",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=1 y0=4",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=1 y0=5",
   "worker": ">",
   "v2": ">"
  },
  {
   "key": "A19 iv=2 y0=5",
   "worker": ">",
   "v2": ">"
  }
 ],
 "newly_above_v2": [
  "('A14', 0, 0) pc"
 ]
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/A14/info.json <==
{
 "source": "item13",
 "name": "A14",
 "dir": "calc_SHORT/item13/runs/A14",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "nunit": 10,
 "stored_dtypes": [
  "uint16"
 ],
 "written_cuts": [
  0,
  1,
  2
 ],
 "window_sums": [
  [
   18216544,
   31772199,
   52286940,
   82917880,
   128243621,
   194701986,
   291730279,
   432793502,
   637232212,
   932679559
  ],
  [
   7787628,
   10789150,
   14924740,
   20683330,
   28769111,
   40173638,
   56325308,
   79220267,
   111837819,
   158291765
  ],
  [
   3676219,
   4622321,
   5978961,
   7914944,
   10668605,
   14580108,
   20141872,
   28041428,
   39322575,
   55398589
  ]
 ],
 "window_means": [
  [
   1.8216544,
   3.1772199,
   5.228694,
   8.291788,
   12.8243621,
   19.4701986,
   29.1730279,
   43.2793502,
   63.7232212,
   93.2679559
  ],
  [
   0.7787628,
   1.078915,
   1.492474,
   2.068333,
   2.8769111,
   4.0173638,
   5.6325308,
   7.9220267,
   11.1837819,
   15.8291765
  ],
  [
   0.3676219,
   0.4622321,
   0.5978961,
   0.7914944,
   1.0668605,
   1.4580108,
   2.0141872,
   2.8041428,
   3.9322575,
   5.5398589
  ]
 ],
 "max_unit_window": [
  [
   32,
   58,
   146,
   295,
   663,
   1420,
   2576,
   4985,
   8871,
   15840
  ],
  [
   20,
   41,
   77,
   155,
   287,
   570,
   988,
   1836,
   2993,
   5098
  ],
  [
   18,
   28,
   55,
   112,
   177,
   356,
   587,
   1084,
   1712,
   3032
  ]
 ],
 "max_half_bin": [
  [
   17,
   23,
   29,
   40,
   58,
   88,
   129,
   175,
   275,
   388,
   575,
   845,
   1098,
   1478,
   2114,
   2871,
   3854,
   5017,
   6862,
   8978
  ],
  [
   12,
   13,
   17,
   25,
   31,
   47,
   67,
   88,
   121,
   170,
   239,
   331,
   427,
   561,
   795,
   1041,
   1314,
   1691,
   2256,
   2918
  ],
  [
   12,
   11,
   14,
   17,
   21,
   34,
   50,
   62,
   75,
   109,
   144,
   212,
   258,
   331,
   471,
   613,
   755,
   971,
   1340,
   1692
  ]
 ],
 "events_above_int16": [],
 "seconds": 10.215997695922852
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/A14cap/info.json <==
{
 "source": "item13",
 "name": "A14cap",
 "dir": "calc_SHORT/item13/runs/A14cap",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "nunit": 10,
 "stored_dtypes": [
  "uint16"
 ],
 "written_cuts": [],
 "window_sums": [
  [
   17536820,
   29623382,
   47215288,
   72380736,
   108081558,
   158254404,
   228267664,
   325509358,
   459967405,
   645475706
  ],
  [
   7263566,
   9516729,
   12406259,
   16159185,
   21095941,
   27612215,
   36236408,
   47717191,
   63066098,
   83642443
  ],
  [
   3218863,
   3668293,
   4283172,
   5108193,
   6216060,
   7686635,
   9637417,
   12223367,
   15673545,
   20271779
  ]
 ],
 "window_means": [
  [
   1.753682,
   2.9623382,
   4.7215288,
   7.2380736,
   10.8081558,
   15.8254404,
   22.8267664,
   32.5509358,
   45.9967405,
   64.5475706
  ],
  [
   0.7263566,
   0.9516729,
   1.2406259,
   1.6159185,
   2.1095941,
   2.7612215,
   3.6236408,
   4.7717191,
   6.3066098,
   8.3642443
  ],
  [
   0.3218863,
   0.3668293,
   0.4283172,
   0.5108193,
   0.621606,
   0.7686635,
   0.9637417,
   1.2223367,
   1.5673545,
   2.0271779
  ]
 ],
 "max_unit_window": [
  [
   23,
   40,
   58,
   81,
   115,
   164,
   236,
   358,
   499,
   680
  ],
  [
   14,
   18,
   25,
   26,
   29,
   39,
   56,
   65,
   83,
   107
  ],
  [
   10,
   9,
   12,
   13,
   17,
   16,
   21,
   24,
   34,
   33
  ]
 ],
 "max_half_bin": [
  [
   14,
   16,
   22,
   24,
   29,
   37,
   42,
   45,
   52,
   73,
   89,
   97,
   111,
   137,
   168,
   190,
   227,
   272,
   330,
   365
  ],
  [
   9,
   9,
   10,
   13,
   12,
   17,
   15,
   16,
   18,
   20,
   22,
   25,
   30,
   29,
   36,
   41,
   41,
   49,
   53,
   61
  ],
  [
   6,
   7,
   7,
   7,
   8,
   10,
   9,
   9,
   10,
   12,
   11,
   12,
   14,
   14,
   14,
   17,
   16,
   19,
   18,
   21
  ]
 ],
 "events_above_int16": [],
 "seconds": 8.24519658088684
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/A14uv/info.json <==
{
 "source": "item13",
 "name": "A14uv",
 "dir": "calc_SHORT/item13/runs/A14uv",
 "N": 2000000,
 "nchunks": 8,
 "cuts": [
  0.0,
  0.01,
  0.1,
  0.3
 ],
 "nunit": 10,
 "stored_dtypes": [
  "uint16"
 ],
 "written_cuts": [],
 "window_sums": [
  [
   6395129,
   13848924,
   26856116,
   48709534,
   84398661,
   141504201,
   231344446,
   370858227,
   585427281,
   912571985
  ],
  [
   3653275,
   6422478,
   10652613,
   17046327,
   26634542,
   40928922,
   62113095,
   93381685,
   139478781,
   207214588
  ],
  [
   1558806,
   2161035,
   2986528,
   4143335,
   5772805,
   8076009,
   11351989,
   16012790,
   22698225,
   32261912
  ],
  [
   735236,
   925515,
   1195388,
   1583260,
   2134967,
   2920151,
   4042910,
   5635504,
   7922107,
   11183678
  ]
 ],
 "window_means": [
  [
   3.1975645,
   6.924462,
   13.428058,
   24.354767,
   42.1993305,
   70.7521005,
   115.672223,
   185.4291135,
   292.7136405,
   456.2859925
  ],
  [
   1.8266375,
   3.211239,
   5.3263065,
   8.5231635,
   13.317271,
   20.464461,
   31.0565475,
   46.6908425,
   69.7393905,
   103.607294
  ],
  [
   0.779403,
   1.0805175,
   1.493264,
   2.0716675,
   2.8864025,
   4.0380045,
   5.6759945,
   8.006395,
   11.3491125,
   16.130956
  ],
  [
   0.367618,
   0.4627575,
   0.597694,
   0.79163,
   1.0674835,
   1.4600755,
   2.021455,
   2.817752,
   3.9610535,
   5.591839
  ]
 ],
 "max_unit_window": [
  [
   45,
   122,
   239,
   511,
   1082,
   2137,
   4444,
   8819,
   17119,
   31908
  ],
  [
   32,
   63,
   116,
   237,
   483,
   924,
   1966,
   3582,
   6409,
   11346
  ],
  [
   24,
   36,
   56,
   114,
   217,
   370,
   767,
   1260,
   2115,
   3481
  ],
  [
   20,
   25,
   37,
   69,
   148,
   233,
   459,
   721,
   1174,
   1947
  ]
 ],
 "max_half_bin": [
  [
   18,
   27,
   63,
   65,
   93,
   166,
   192,
   319,
   424,
   658,
   889,
   1248,
   1835,
   2609,
   3761,
   5058,
   7139,
   9980,
   13569,
   18339
  ],
  [
   15,
   18,
   35,
   35,
   44,
   80,
   88,
   151,
   188,
   296,
   371,
   553,
   849,
   1117,
   1527,
   2055,
   2753,
   3656,
   4936,
   6410
  ],
  [
   13,
   12,
   19,
   23,
   23,
   33,
   50,
   64,
   83,
   136,
   158,
   212,
   348,
   419,
   555,
   705,
   919,
   1196,
   1505,
   1976
  ],
  [
   12,
   9,
   13,
   17,
   15,
   24,
   32,
   39,
   59,
   89,
   100,
   133,
   199,
   260,
   306,
   415,
   504,
   670,
   855,
   1092
  ]
 ],
 "events_above_int16": [],
 "seconds": 2.303729295730591
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/A19/info.json <==
{
 "source": "item13",
 "name": "A19",
 "dir": "calc_SHORT/item13/runs/A19",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "nunit": 8,
 "stored_dtypes": [
  "uint16"
 ],
 "written_cuts": [
  0,
  1,
  2
 ],
 "window_sums": [
  [
   27006652,
   54996120,
   103132687,
   184395152,
   319714587,
   543128914,
   909646163,
   1508487092
  ],
  [
   11000025,
   16966864,
   26191193,
   40682581,
   63630773,
   100156807,
   158563441,
   252294779
  ],
  [
   5092494,
   7002978,
   10082938,
   15023242,
   22901354,
   35498006,
   55691837,
   88157069
  ]
 ],
 "window_means": [
  [
   2.7006652,
   5.499612,
   10.3132687,
   18.4395152,
   31.9714587,
   54.3128914,
   90.9646163,
   150.8487092
  ],
  [
   1.1000025,
   1.6966864,
   2.6191193,
   4.0682581,
   6.3630773,
   10.0156807,
   15.8563441,
   25.2294779
  ],
  [
   0.5092494,
   0.7002978,
   1.0082938,
   1.5023242,
   2.2901354,
   3.5498006,
   5.5691837,
   8.8157069
  ]
 ],
 "max_unit_window": [
  [
   40,
   131,
   341,
   875,
   2338,
   6196,
   15378,
   35027
  ],
  [
   28,
   74,
   181,
   366,
   1007,
   2495,
   5745,
   12402
  ],
  [
   20,
   52,
   125,
   257,
   643,
   1541,
   3523,
   7165
  ]
 ],
 "max_half_bin": [
  [
   19,
   29,
   47,
   85,
   128,
   228,
   347,
   528,
   895,
   1443,
   2282,
   3914,
   6027,
   9351,
   13826,
   21201
  ],
  [
   13,
   21,
   31,
   50,
   71,
   110,
   149,
   240,
   380,
   627,
   970,
   1525,
   2312,
   3433,
   5011,
   7391
  ],
  [
   11,
   13,
   23,
   36,
   49,
   76,
   102,
   166,
   236,
   407,
   607,
   934,
   1429,
   2094,
   2928,
   4237
  ]
 ],
 "events_above_int16": [
  {
   "chunk": 22,
   "event_in_chunk": 158723,
   "event": 5658723,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 35027,
   "int16_cast": -30509,
   "bins": [
    13826,
    21201
   ]
  }
 ],
 "seconds": 8.123391389846802
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/A19cap/info.json <==
{
 "source": "item13",
 "name": "A19cap",
 "dir": "calc_SHORT/item13/runs/A19cap",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0,
  0.1,
  0.3
 ],
 "nunit": 8,
 "stored_dtypes": [
  "uint16"
 ],
 "written_cuts": [],
 "window_sums": [
  [
   25829010,
   50423855,
   90517615,
   154432046,
   254804020,
   410883552,
   651592360,
   1020853320
  ],
  [
   10152799,
   14519891,
   20670667,
   29488384,
   42238942,
   60911365,
   88378105,
   129004734
  ],
  [
   4380824,
   5275533,
   6620038,
   8598063,
   11469954,
   15690880,
   21864723,
   30933730
  ]
 ],
 "window_means": [
  [
   2.582901,
   5.0423855,
   9.0517615,
   15.4432046,
   25.480402,
   41.0883552,
   65.159236,
   102.085332
  ],
  [
   1.0152799,
   1.4519891,
   2.0670667,
   2.9488384,
   4.2238942,
   6.0911365,
   8.8378105,
   12.9004734
  ],
  [
   0.4380824,
   0.5275533,
   0.6620038,
   0.8598063,
   1.1469954,
   1.569088,
   2.1864723,
   3.093373
  ]
 ],
 "max_unit_window": [
  [
   32,
   57,
   97,
   165,
   251,
   405,
   669,
   1051
  ],
  [
   16,
   25,
   30,
   41,
   64,
   84,
   105,
   173
  ],
  [
   10,
   15,
   16,
   19,
   25,
   29,
   36,
   44
  ]
 ],
 "max_half_bin": [
  [
   19,
   22,
   29,
   35,
   46,
   60,
   79,
   99,
   118,
   150,
   187,
   246,
   312,
   357,
   450,
   607
  ],
  [
   11,
   12,
   13,
   15,
   17,
   19,
   21,
   25,
   34,
   32,
   40,
   46,
   51,
   59,
   73,
   100
  ],
  [
   10,
   8,
   8,
   9,
   10,
   12,
   12,
   12,
   13,
   17,
   15,
   17,
   19,
   23,
   25,
   27
  ]
 ],
 "events_above_int16": [],
 "seconds": 6.703240394592285
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/TOY/info.json <==
{
 "source": "item13",
 "name": "TOY",
 "dir": "calc_SHORT/item13/runs/TOY",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0
 ],
 "nunit": 8,
 "stored_dtypes": [
  "uint16"
 ],
 "written_cuts": [],
 "window_sums": [
  [
   4920163,
   7338871,
   10948115,
   16334230,
   24367513,
   36351365,
   54211157,
   80872604
  ]
 ],
 "window_means": [
  [
   0.4920163,
   0.7338871,
   1.0948115,
   1.633423,
   2.4367513,
   3.6351365,
   5.4211157,
   8.0872604
  ]
 ],
 "max_unit_window": [
  [
   15,
   20,
   25,
   30,
   45,
   69,
   93,
   139
  ]
 ],
 "max_half_bin": [
  [
   10,
   11,
   13,
   12,
   14,
   15,
   18,
   21,
   24,
   28,
   35,
   39,
   44,
   57,
   63,
   76
  ]
 ],
 "events_above_int16": [],
 "seconds": 1.944127082824707
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/TOY2/info.json <==
{
 "source": "item13",
 "name": "TOY2",
 "dir": "calc_SHORT/item13/runs/TOY2",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0
 ],
 "nunit": 8,
 "stored_dtypes": [
  "uint16"
 ],
 "written_cuts": [],
 "window_sums": [
  [
   4922743,
   7346339,
   10947899,
   16332389,
   24373065,
   36377729,
   54250427,
   80948011
  ]
 ],
 "window_means": [
  [
   0.4922743,
   0.7346339,
   1.0947899,
   1.6332389,
   2.4373065,
   3.6377729,
   5.4250427,
   8.0948011
  ]
 ],
 "max_unit_window": [
  [
   14,
   19,
   22,
   33,
   53,
   72,
   101,
   134
  ]
 ],
 "max_half_bin": [
  [
   9,
   9,
   11,
   12,
   13,
   15,
   19,
   22,
   32,
   30,
   34,
   38,
   47,
   56,
   69,
   81
  ]
 ],
 "events_above_int16": [],
 "seconds": 1.9125089645385742
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/U14/info.json <==
{
 "source": "uv",
 "name": "U14",
 "dir": "calc_SHORT/item13/uvcheck/runs/U14",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0,
  0.01,
  0.1,
  0.3
 ],
 "nunit": 10,
 "stored_dtypes": [
  "int32"
 ],
 "written_cuts": [
  1,
  2,
  3
 ],
 "window_sums": [
  [
   31990230,
   69206582,
   134218117,
   243504746,
   421981220,
   707440054,
   1156615235,
   1854353993,
   2927131244,
   4562666431
  ],
  [
   18278459,
   32090741,
   53234407,
   85244364,
   133198974,
   204674356,
   310560335,
   466992960,
   697359797,
   1036036591
  ],
  [
   7791112,
   10784522,
   14932851,
   20722115,
   28871990,
   40403879,
   56744367,
   80073851,
   113447936,
   161212853
  ],
  [
   3678160,
   4619718,
   5974055,
   7919465,
   10680785,
   14611345,
   20193843,
   28183792,
   39581436,
   55888474
  ]
 ],
 "window_means": [
  [
   3.199023,
   6.9206582,
   13.4218117,
   24.3504746,
   42.198122,
   70.7440054,
   115.6615235,
   185.4353993,
   292.7131244,
   456.2666431
  ],
  [
   1.8278459,
   3.2090741,
   5.3234407,
   8.5244364,
   13.3198974,
   20.4674356,
   31.0560335,
   46.699296,
   69.7359797,
   103.6036591
  ],
  [
   0.7791112,
   1.0784522,
   1.4932851,
   2.0722115,
   2.887199,
   4.0403879,
   5.6744367,
   8.0073851,
   11.3447936,
   16.1212853
  ],
  [
   0.367816,
   0.4619718,
   0.5974055,
   0.7919465,
   1.0680785,
   1.4611345,
   2.0193843,
   2.8183792,
   3.9581436,
   5.5888474
  ]
 ],
 "max_unit_window": [
  [
   45,
   111,
   298,
   729,
   1669,
   3467,
   6906,
   13174,
   24370,
   43984
  ],
  [
   28,
   67,
   172,
   374,
   772,
   1469,
   2694,
   4893,
   8651,
   14766
  ],
  [
   19,
   35,
   85,
   159,
   324,
   558,
   938,
   1604,
   2660,
   4231
  ],
  [
   15,
   27,
   60,
   106,
   199,
   321,
   527,
   883,
   1415,
   2336
  ]
 ],
 "max_half_bin": [
  [
   19,
   30,
   51,
   67,
   119,
   179,
   288,
   441,
   691,
   978,
   1461,
   2006,
   2861,
   4045,
   5593,
   7581,
   10292,
   14078,
   18728,
   25256
  ],
  [
   15,
   20,
   30,
   48,
   78,
   94,
   143,
   231,
   333,
   439,
   608,
   861,
   1142,
   1552,
   2092,
   2801,
   3791,
   4860,
   6317,
   8449
  ],
  [
   10,
   14,
   16,
   25,
   35,
   50,
   55,
   104,
   147,
   177,
   242,
   316,
   417,
   521,
   696,
   908,
   1196,
   1464,
   1839,
   2392
  ],
  [
   9,
   12,
   13,
   21,
   27,
   36,
   38,
   68,
   90,
   109,
   143,
   178,
   238,
   289,
   402,
   481,
   656,
   783,
   1013,
   1323
  ]
 ],
 "events_above_int16": [
  {
   "chunk": 26,
   "event_in_chunk": 203934,
   "event": 6703934,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    9,
    10
   ],
   "count": 36383,
   "int16_cast": -29153,
   "bins": [
    15516,
    20867
   ]
  },
  {
   "chunk": 27,
   "event_in_chunk": 31263,
   "event": 6781263,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    9,
    10
   ],
   "count": 43984,
   "int16_cast": -21552,
   "bins": [
    18728,
    25256
   ]
  },
  {
   "chunk": 37,
   "event_in_chunk": 191551,
   "event": 9441551,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    9,
    10
   ],
   "count": 35981,
   "int16_cast": -29555,
   "bins": [
    15325,
    20656
   ]
  }
 ],
 "seconds": 14.177248239517212
}

==> anc/calc_SHORT/item13/uvcheck/verify/v2/win/U19/info.json <==
{
 "source": "uv",
 "name": "U19",
 "dir": "calc_SHORT/item13/uvcheck/runs/U19",
 "N": 10000000,
 "nchunks": 40,
 "cuts": [
  0.0,
  0.01,
  0.1,
  0.3
 ],
 "nunit": 8,
 "stored_dtypes": [
  "int32"
 ],
 "written_cuts": [
  1,
  2,
  3
 ],
 "window_sums": [
  [
   49850856,
   131330979,
   297834138,
   619433940,
   1217990154,
   2302864850,
   4231203132,
   7608176691
  ],
  [
   27152906,
   55780899,
   105921000,
   192040251,
   338301371,
   584918576,
   998349701,
   1688932531
  ],
  [
   11008286,
   16966209,
   26245761,
   40831897,
   64025133,
   101166759,
   160963708,
   257625966
  ],
  [
   5093103,
   6999316,
   10094019,
   15041908,
   22955575,
   35658332,
   56092227,
   89096087
  ]
 ],
 "window_means": [
  [
   4.9850856,
   13.1330979,
   29.7834138,
   61.943394,
   121.7990154,
   230.286485,
   423.1203132,
   760.8176691
  ],
  [
   2.7152906,
   5.5780899,
   10.5921,
   19.2040251,
   33.8301371,
   58.4918576,
   99.8349701,
   168.8932531
  ],
  [
   1.1008286,
   1.6966209,
   2.6245761,
   4.0831897,
   6.4025133,
   10.1166759,
   16.0963708,
   25.7625966
  ],
  [
   0.5093103,
   0.6999316,
   1.0094019,
   1.5041908,
   2.2955575,
   3.5658332,
   5.6092227,
   8.9096087
  ]
 ],
 "max_unit_window": [
  [
   58,
   289,
   984,
   2446,
   6146,
   14001,
   31228,
   65280
  ],
  [
   42,
   173,
   482,
   1042,
   2426,
   5005,
   10506,
   21713
  ],
  [
   29,
   82,
   193,
   387,
   815,
   1608,
   3291,
   6263
  ],
  [
   25,
   57,
   121,
   239,
   469,
   918,
   1824,
   3279
  ]
 ],
 "max_half_bin": [
  [
   25,
   44,
   93,
   196,
   379,
   605,
   1002,
   1444,
   2419,
   3727,
   5672,
   8329,
   12607,
   18621,
   26777,
   38532
  ],
  [
   19,
   32,
   63,
   110,
   194,
   288,
   448,
   594,
   944,
   1482,
   2057,
   2948,
   4298,
   6273,
   9016,
   12697
  ],
  [
   13,
   20,
   33,
   49,
   77,
   118,
   161,
   229,
   335,
   484,
   632,
   976,
   1375,
   1916,
   2655,
   3608
  ],
  [
   11,
   17,
   25,
   38,
   48,
   73,
   106,
   133,
   214,
   274,
   364,
   554,
   770,
   1054,
   1387,
   1948
  ]
 ],
 "events_above_int16": [
  {
   "chunk": 0,
   "event_in_chunk": 107245,
   "event": 107245,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 37019,
   "int16_cast": -28517,
   "bins": [
    14858,
    22161
   ]
  },
  {
   "chunk": 0,
   "event_in_chunk": 222345,
   "event": 222345,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 42220,
   "int16_cast": -23316,
   "bins": [
    16479,
    25741
   ]
  },
  {
   "chunk": 1,
   "event_in_chunk": 149989,
   "event": 399989,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 32849,
   "int16_cast": -32687,
   "bins": [
    13524,
    19325
   ]
  },
  {
   "chunk": 3,
   "event_in_chunk": 231977,
   "event": 981977,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 35516,
   "int16_cast": -30020,
   "bins": [
    14688,
    20828
   ]
  },
  {
   "chunk": 6,
   "event_in_chunk": 226060,
   "event": 1726060,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 43329,
   "int16_cast": -22207,
   "bins": [
    17089,
    26240
   ]
  },
  {
   "chunk": 8,
   "event_in_chunk": 78165,
   "event": 2078165,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 35740,
   "int16_cast": -29796,
   "bins": [
    14624,
    21116
   ]
  },
  {
   "chunk": 9,
   "event_in_chunk": 29358,
   "event": 2279358,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 49153,
   "int16_cast": -16383,
   "bins": [
    19607,
    29546
   ]
  },
  {
   "chunk": 10,
   "event_in_chunk": 175320,
   "event": 2675320,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 33653,
   "int16_cast": -31883,
   "bins": [
    13686,
    19967
   ]
  },
  {
   "chunk": 11,
   "event_in_chunk": 45545,
   "event": 2795545,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 53680,
   "int16_cast": -11856,
   "bins": [
    21711,
    31969
   ]
  },
  {
   "chunk": 11,
   "event_in_chunk": 168729,
   "event": 2918729,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 65280,
   "int16_cast": -256,
   "bins": [
    26777,
    38503
   ]
  },
  {
   "chunk": 12,
   "event_in_chunk": 75388,
   "event": 3075388,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 38650,
   "int16_cast": -26886,
   "bins": [
    15705,
    22945
   ]
  },
  {
   "chunk": 12,
   "event_in_chunk": 232159,
   "event": 3232159,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 64793,
   "int16_cast": -743,
   "bins": [
    26261,
    38532
   ]
  },
  {
   "chunk": 14,
   "event_in_chunk": 49698,
   "event": 3549698,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 41336,
   "int16_cast": -24200,
   "bins": [
    16633,
    24703
   ]
  },
  {
   "chunk": 14,
   "event_in_chunk": 215945,
   "event": 3715945,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 48066,
   "int16_cast": -17470,
   "bins": [
    19175,
    28891
   ]
  },
  {
   "chunk": 15,
   "event_in_chunk": 8989,
   "event": 3758989,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 35417,
   "int16_cast": -30119,
   "bins": [
    14378,
    21039
   ]
  },
  {
   "chunk": 20,
   "event_in_chunk": 227585,
   "event": 5227585,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 39971,
   "int16_cast": -25565,
   "bins": [
    16552,
    23419
   ]
  },
  {
   "chunk": 24,
   "event_in_chunk": 90358,
   "event": 6090358,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 42658,
   "int16_cast": -22878,
   "bins": [
    17781,
    24877
   ]
  },
  {
   "chunk": 24,
   "event_in_chunk": 137939,
   "event": 6137939,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 48118,
   "int16_cast": -17418,
   "bins": [
    19220,
    28898
   ]
  },
  {
   "chunk": 29,
   "event_in_chunk": 31935,
   "event": 7281935,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 41972,
   "int16_cast": -23564,
   "bins": [
    16820,
    25152
   ]
  },
  {
   "chunk": 30,
   "event_in_chunk": 218062,
   "event": 7718062,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 35449,
   "int16_cast": -30087,
   "bins": [
    14641,
    20808
   ]
  },
  {
   "chunk": 33,
   "event_in_chunk": 79818,
   "event": 8329818,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 39001,
   "int16_cast": -26535,
   "bins": [
    15690,
    23311
   ]
  },
  {
   "chunk": 33,
   "event_in_chunk": 143571,
   "event": 8393571,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 37261,
   "int16_cast": -28275,
   "bins": [
    15254,
    22007
   ]
  },
  {
   "chunk": 34,
   "event_in_chunk": 30769,
   "event": 8530769,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 38088,
   "int16_cast": -27448,
   "bins": [
    15140,
    22948
   ]
  },
  {
   "chunk": 34,
   "event_in_chunk": 219307,
   "event": 8719307,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 46188,
   "int16_cast": -19348,
   "bins": [
    19136,
    27052
   ]
  },
  {
   "chunk": 35,
   "event_in_chunk": 110548,
   "event": 8860548,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 37095,
   "int16_cast": -28441,
   "bins": [
    15156,
    21939
   ]
  },
  {
   "chunk": 35,
   "event_in_chunk": 111331,
   "event": 8861331,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 42056,
   "int16_cast": -23480,
   "bins": [
    16613,
    25443
   ]
  },
  {
   "chunk": 35,
   "event_in_chunk": 213843,
   "event": 8963843,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 39286,
   "int16_cast": -26250,
   "bins": [
    16085,
    23201
   ]
  },
  {
   "chunk": 36,
   "event_in_chunk": 56913,
   "event": 9056913,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 35930,
   "int16_cast": -29606,
   "bins": [
    14127,
    21803
   ]
  },
  {
   "chunk": 37,
   "event_in_chunk": 182503,
   "event": 9432503,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 34223,
   "int16_cast": -31313,
   "bins": [
    13631,
    20592
   ]
  },
  {
   "chunk": 37,
   "event_in_chunk": 190152,
   "event": 9440152,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 41495,
   "int16_cast": -24041,
   "bins": [
    16715,
    24780
   ]
  },
  {
   "chunk": 38,
   "event_in_chunk": 31025,
   "event": 9531025,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 33481,
   "int16_cast": -32055,
   "bins": [
    13820,
    19661
   ]
  },
  {
   "chunk": 39,
   "event_in_chunk": 87621,
   "event": 9837621,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 33765,
   "int16_cast": -31771,
   "bins": [
    13480,
    20285
   ]
  },
  {
   "chunk": 39,
   "event_in_chunk": 227716,
   "event": 9977716,
   "cut_index": 0,
   "cut": 0.0,
   "window": [
    7,
    8
   ],
   "count": 38490,
   "int16_cast": -27046,
   "bins": [
    15697,
    22793
   ]
  }
 ],
 "seconds": 13.672374248504639
}

==> anc/calc_SHORT/item13/uvcheck/verify/verify.json <==
{
 "conclusion": "confirmed with corrections",
 "scope": "independent recomputation from the raw stored counts (uvcheck/runs/U14, U19; item13/runs/A14, A14cap, A19, A19cap, A14uv, TOY, TOY2); no program of uvcheck and no analysis function of item13 was called; item13/cascade2d.run_chunk imported only for the production of part (d)",
 "tolerances_declared": {
  "lam": 1e-12,
  "F": 1e-09,
  "k_hat": 1e-09,
  "rho_pc": 1e-09,
  "IG_pc": 1e-09,
  "rho_slope": 1e-09,
  "IG_slope": 1e-09,
  "I_grass": 1e-10,
  "SE_diff": 1e-06,
  "exact": 1e-08,
  "z": 1e-06
 },
 "a": {
  "triples": 42,
  "note": "all 42 matched triples at rho = 0.001 (the 14 formerly above and 28 others, including U14 r_c = 0.3 y0 = 7)",
  "max_differences": {
   "lam": 0.0,
   "F": 7.370726704396642e-16,
   "k_hat": 6.647793733911931e-16,
   "rho_pc": 4.245106984770465e-09,
   "IG_pc": 8.49324508305395e-09,
   "rho_slope": 1.4422583061756135e-10,
   "IG_slope": 3.01976955472802e-10,
   "I_grass": 1.4210854715202004e-14,
   "SE_diff": 9.236221549672414e-11,
   "exact": 3.490370492631456e-11,
   "z": 0.0
  },
  "tolerance_exceedances": [
   "U14 r_c=0.01 y0=4: rho_pc differs by 1.45e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=4: IG_pc differs by 3.07e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=6: rho_pc differs by 2.52e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=6: IG_pc differs by 5.27e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=7: rho_pc differs by 1.84e-09 (tolerance 1e-09)",
   "U14 r_c=0.01 y0=7: IG_pc differs by 3.80e-09 (tolerance 1e-09)",
   "U19 r_c=0.01 y0=5: rho_pc differs by 4.25e-09 (tolerance 1e-09)",
   "U19 r_c=0.01 y0=5: IG_pc differs by 8.49e-09 (tolerance 1e-09)",
   "U19 r_c=0.1 y0=4: IG_pc differs by 1.59e-09 (tolerance 1e-09)",
   "U19 r_c=0.3 y0=3: IG_pc differs by 1.01e-09 (tolerance 1e-09)",
   "U19 r_c=0.3 y0=4: rho_pc differs by 1.39e-09 (tolerance 1e-09)",
   "U19 r_c=0.3 y0=4: IG_pc differs by 2.95e-09 (tolerance 1e-09)"
  ],
  "max_abs_diff_IG_pc": 2.271601171055515e-10,
  "max_abs_diff_rho_pc": 7.247529798526386e-10,
  "cause_of_exceedances": {
   "finding": "the worker values of rho_pc and I_G(pc) equal, bit for bit, the float64 route np.cov followed by the Schur complement; the same formula with a long-double covariance agrees with the integer-arithmetic value to <= 5e-13 relative",
   "cases": [
    {
     "case": "U14 c1 y0=4",
     "exact": {
      "rho_pc": 0.3340449616742325,
      "IG_pc": 0.05915873470654905
     },
     "float64": {
      "rho_pc": 0.33404496119070487,
      "IG_pc": 0.05915873452474197
     },
     "longdouble": {
      "rho_pc": 0.33404496167422987,
      "IG_pc": 0.05915873470654807
     },
     "worker": {
      "rho_pc": 0.33404496119070487,
      "IG_pc": 0.05915873452474197
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 3.0732077719194207e-09,
     "rel_longdouble_vs_exact": 1.6655578237810895e-14
    },
    {
     "case": "U14 c1 y0=6",
     "exact": {
      "rho_pc": 0.2875203846126685,
      "IG_pc": 0.043142895546005276
     },
     "float64": {
      "rho_pc": 0.28752038533742147,
      "IG_pc": 0.04314289577316539
     },
     "longdouble": {
      "rho_pc": 0.2875203846126668,
      "IG_pc": 0.04314289554600476
     },
     "worker": {
      "rho_pc": 0.28752038533742147,
      "IG_pc": 0.04314289577316539
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 5.265296040765741e-09,
     "rel_longdouble_vs_exact": 1.1901800803833142e-14
    },
    {
     "case": "U14 c1 y0=7",
     "exact": {
      "rho_pc": 0.24584106413686968,
      "IG_pc": 0.03117064378061465
     },
     "float64": {
      "rho_pc": 0.24584106368445172,
      "IG_pc": 0.031170643662237277
     },
     "longdouble": {
      "rho_pc": 0.2458410641368838,
      "IG_pc": 0.031170643780618353
     },
     "worker": {
      "rho_pc": 0.24584106368445172,
      "IG_pc": 0.031170643662237277
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 3.797719890186054e-09,
     "rel_longdouble_vs_exact": 1.1876238180350823e-13
    },
    {
     "case": "U19 c1 y0=5",
     "exact": {
      "rho_pc": 0.026646349035644872,
      "IG_pc": 0.00035514005306606873
     },
     "float64": {
      "rho_pc": 0.026646349148761475,
      "IG_pc": 0.00035514005608236026
     },
     "longdouble": {
      "rho_pc": 0.02664634903564515,
      "IG_pc": 0.0003551400530660761
     },
     "worker": {
      "rho_pc": 0.026646349148761475,
      "IG_pc": 0.00035514005608236026
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 8.493245155189164e-09,
     "rel_longdouble_vs_exact": 2.0759626263641596e-14
    },
    {
     "case": "U19 c2 y0=4",
     "exact": {
      "rho_pc": 0.30339012069605037,
      "IG_pc": 0.048280541864036484
     },
     "float64": {
      "rho_pc": 0.3033901209256833,
      "IG_pc": 0.0482805419407676
     },
     "longdouble": {
      "rho_pc": 0.30339012069605065,
      "IG_pc": 0.048280541864036575
     },
     "worker": {
      "rho_pc": 0.3033901209256833,
      "IG_pc": 0.0482805419407676
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 1.5892761670708724e-09,
     "rel_longdouble_vs_exact": 1.868363884664412e-15
    },
    {
     "case": "U19 c3 y0=4",
     "exact": {
      "rho_pc": 0.33872338663649976,
      "IG_pc": 0.060933293123929456
     },
     "float64": {
      "rho_pc": 0.3387233861671875,
      "IG_pc": 0.060933292944359785
     },
     "longdouble": {
      "rho_pc": 0.3387233866365056,
      "IG_pc": 0.06093329312393169
     },
     "worker": {
      "rho_pc": 0.3387233861671875,
      "IG_pc": 0.060933292944359785
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 2.9469878029900955e-09,
     "rel_longdouble_vs_exact": 3.66683585033528e-14
    },
    {
     "case": "U14 c2 y0=0",
     "exact": {
      "rho_pc": 0.22721095592577284,
      "IG_pc": 0.026502546968115333
     },
     "float64": {
      "rho_pc": 0.22721095594344118,
      "IG_pc": 0.026502546972348325
     },
     "longdouble": {
      "rho_pc": 0.2272109559257728,
      "IG_pc": 0.026502546968115326
     },
     "worker": {
      "rho_pc": 0.22721095594344118,
      "IG_pc": 0.026502546972348325
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 1.5972021232115296e-10,
     "rel_longdouble_vs_exact": 2.6181988894332565e-16
    },
    {
     "case": "A19 c0 y0=5",
     "exact": {
      "rho_pc": -0.015322511593579573,
      "IG_pc": 0.00011740346326211334
     },
     "float64": {
      "rho_pc": -0.015322512161809503,
      "IG_pc": 0.00011740347197085751
     },
     "longdouble": {
      "rho_pc": -0.015322511593575755,
      "IG_pc": 0.00011740346326205482
     },
     "worker": {
      "rho_pc": -0.015322512161809503,
      "IG_pc": 0.00011740347197085751
     },
     "rel_worker_vs_float64": 0.0,
     "rel_worker_vs_exact": 7.417791548088177e-08,
     "rel_longdouble_vs_exact": 4.984504769612681e-13
    }
   ]
  },
  "window_files_identical_to_worker": 54,
  "rows": [
   {
    "key": "U14 r_c=0.01 y0=0",
    "coupling": "A14",
    "iv": 0,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 5.17578470601159e-16,
     "k_hat": 6.647793733911931e-16,
     "rho_pc": 1.9522605295924752e-10,
     "IG_pc": 4.040126982393168e-10,
     "rho_slope": 3.576418579520938e-11,
     "IG_slope": 7.636961824512247e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 7.714137928684006e-12,
     "exact": 1.942890293094024e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.06651823564818571,
     "worker": 0.06651823564818765,
     "v2_deficit": 9.041656312547275e-13
    },
    "v2": {
     "lam": [
      1.8278459,
      3.2090741,
      5.3234407
     ],
     "F": {
      "11": 0.4810822026735685,
      "12": 0.45680972265933795,
      "13": 0.4290066483390045,
      "22": 0.5115986128336777,
      "23": 0.508090688760881,
      "33": 0.5510419423512474
     },
     "k_hat": 2.004074859835049,
     "rho_pc": 0.25620834972372253,
     "IG_pc": 0.03394819274597222,
     "rho_slope": 0.3485633307208692,
     "IG_slope": 0.06476763418666764,
     "I_grass": 0.035273494072743716,
     "ncells": 15865,
     "SE_diff": 8.329015709687107e-05
    },
    "worker": {
     "lam": [
      1.8278459,
      3.2090741,
      5.3234407
     ],
     "rho_pc": 0.2562083497737411,
     "IG_pc": 0.03394819275968772,
     "rho_slope": 0.3485633307084031,
     "IG_slope": 0.06476763418172136,
     "I_grass": 0.03527349407274194,
     "ncells": 15865,
     "SE_diff": 8.329015709622856e-05
    }
   },
   {
    "key": "U14 r_c=0.01 y0=1",
    "coupling": "A14",
    "iv": 0,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 4.4315253820653937e-16,
     "k_hat": 1.2262372442654494e-16,
     "rho_pc": 7.877725806807479e-11,
     "IG_pc": 1.655620761761771e-10,
     "rho_slope": 1.3869555647387807e-11,
     "IG_slope": 3.032241325723111e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 1.6574135688321813e-11,
     "exact": 4.218847493575595e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08856252441100954,
     "worker": 0.08856252441101375,
     "v2_deficit": 1.0544898287889737e-12
    },
    "v2": {
     "lam": [
      3.2090741,
      5.3234407,
      8.5244364
     ],
     "F": {
      "11": 0.5115986128336777,
      "12": 0.508090688760881,
      "13": 0.5010568275737675,
      "22": 0.5510419423512474,
      "23": 0.562614196387568,
      "33": 0.6048372089102791
     },
     "k_hat": 1.8107801403311827,
     "rho_pc": 0.30604705323297576,
     "IG_pc": 0.04917303105348861,
     "rho_slope": 0.4012500173614608,
     "IG_slope": 0.08777322572948786,
     "I_grass": 0.05178683258333194,
     "ncells": 38120,
     "SE_diff": 0.00012343704872051122
    },
    "worker": {
     "lam": [
      3.2090741,
      5.3234407,
      8.5244364
     ],
     "rho_pc": 0.3060470532088662,
     "IG_pc": 0.04917303104534742,
     "rho_slope": 0.401250017367026,
     "IG_slope": 0.08777322573214935,
     "I_grass": 0.051786832583326614,
     "ncells": 38120,
     "SE_diff": 0.00012343704871846536
    }
   },
   {
    "key": "U14 r_c=0.01 y0=2",
    "coupling": "A14",
    "iv": 0,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 4.029540908947629e-16,
     "k_hat": 0.0,
     "rho_pc": 2.035153508466308e-10,
     "IG_pc": 4.316439036580332e-10,
     "rho_slope": 1.026955937012592e-11,
     "IG_slope": 2.284050285845344e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 3.084936187834255e-11,
     "exact": 4.218847493575595e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10494398065764488,
     "worker": 0.1049439806576491,
     "v2_deficit": 1.7970069876582784e-12
    },
    "v2": {
     "lam": [
      5.3234407,
      8.5244364,
      13.3198974
     ],
     "F": {
      "11": 0.5510419423512474,
      "12": 0.562614196387568,
      "13": 0.5704917635700081,
      "22": 0.6048372089102791,
      "23": 0.627500104038896,
      "33": 0.6720405986548129
     },
     "k_hat": 1.6283790695792888,
     "rho_pc": 0.33134466258272177,
     "IG_pc": 0.05814854316297427,
     "rho_slope": 0.43414069305690406,
     "IG_slope": 0.104421978153189,
     "I_grass": 0.065217383981798,
     "ncells": 80203,
     "SE_diff": 0.000212066072544161
    },
    "worker": {
     "lam": [
      5.3234407,
      8.5244364,
      13.3198974
     ],
     "rho_pc": 0.3313446626501555,
     "IG_pc": 0.058148543188073734,
     "rho_slope": 0.4341406930524456,
     "IG_slope": 0.10442197815080395,
     "I_grass": 0.06521738398179977,
     "ncells": 80203,
     "SE_diff": 0.0002120660725376189
    }
   },
   {
    "key": "U14 r_c=0.01 y0=3",
    "coupling": "A14",
    "iv": 0,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 7.370726704396642e-16,
     "k_hat": 3.0535862415749374e-16,
     "rho_pc": 3.88674460847646e-11,
     "IG_pc": 8.269936941820126e-11,
     "rho_slope": 1.9922759194335513e-11,
     "IG_slope": 4.483926990258651e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 1.237825871630129e-11,
     "exact": 4.5102810375396984e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11627954169813703,
     "worker": 0.11627954169813252,
     "v2_deficit": 6.403988450642828e-12
    },
    "v2": {
     "lam": [
      8.5244364,
      13.3198974,
      20.4674356
     ],
     "F": {
      "11": 0.6048372089102791,
      "12": 0.627500104038896,
      "13": 0.6472431307529306,
      "22": 0.6720405986548129,
      "23": 0.7042256408191917,
      "33": 0.7531299620449289
     },
     "k_hat": 1.4543201819674696,
     "rho_pc": 0.33962002948328,
     "IG_pc": 0.06127694152584393,
     "rho_slope": 0.45476617713946105,
     "IG_slope": 0.1158476794215472,
     "I_grass": 0.0769162164116679,
     "ncells": 154285,
     "SE_diff": 0.0002562028825986278
    },
    "worker": {
     "lam": [
      8.5244364,
      13.3198974,
      20.4674356
     ],
     "rho_pc": 0.33962002947007985,
     "IG_pc": 0.06127694152077637,
     "rho_slope": 0.45476617714852124,
     "IG_slope": 0.11584767942674172,
     "I_grass": 0.07691621641167146,
     "ncells": 154285,
     "SE_diff": 0.00025620288259545643
    }
   },
   {
    "key": "U14 r_c=0.01 y0=4",
    "coupling": "A14",
    "iv": 0,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 7.370726704396642e-16,
     "k_hat": 1.7154301890514076e-16,
     "rho_pc": 1.4474925923718003e-09,
     "IG_pc": 3.0732077813640266e-09,
     "rho_slope": 5.883242295535593e-11,
     "IG_slope": 1.334087419482055e-10,
     "I_grass": 0.0,
     "SE_diff": 2.528907623480878e-11,
     "exact": 7.231715226652113e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.1236229399385862,
     "worker": 0.12362293993851388,
     "v2_deficit": 1.5274448372792904e-11
    },
    "v2": {
     "lam": [
      13.3198974,
      20.4674356,
      31.0560335
     ],
     "F": {
      "11": 0.6720405986548129,
      "12": 0.7042256408191917,
      "13": 0.7328611299743995,
      "22": 0.7531299620449289,
      "23": 0.7926291231006601,
      "33": 0.8457270366560343
     },
     "k_hat": 1.294396043291139,
     "rho_pc": 0.3340449616742325,
     "IG_pc": 0.05915873470654905,
     "rho_slope": 0.467083086176718,
     "IG_slope": 0.12305680831266587,
     "I_grass": 0.08773335435000895,
     "ncells": 275949,
     "SE_diff": 0.00035703880200064055
    },
    "worker": {
     "lam": [
      13.3198974,
      20.4674356,
      31.0560335
     ],
     "rho_pc": 0.33404496119070487,
     "IG_pc": 0.05915873452474197,
     "rho_slope": 0.46708308620419764,
     "IG_slope": 0.12305680832908272,
     "I_grass": 0.08773335435000895,
     "ncells": 275949,
     "SE_diff": 0.00035703880199161136
    }
   },
   {
    "key": "U14 r_c=0.01 y0=5",
    "coupling": "A14",
    "iv": 0,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 7.370726704396642e-16,
     "k_hat": 1.9297969273563954e-16,
     "rho_pc": 4.3274517282284335e-10,
     "IG_pc": 9.13158451879846e-10,
     "rho_slope": 1.8614965467492377e-12,
     "IG_slope": 4.241322187990885e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 2.4790438786736e-11,
     "exact": 5.10702591327572e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.1283539184347573,
     "worker": 0.1283539184347624,
     "v2_deficit": 1.7090107107264885e-11
    },
    "v2": {
     "lam": [
      20.4674356,
      31.0560335,
      46.699296
     ],
     "F": {
      "11": 0.7531299620449289,
      "12": 0.7926291231006601,
      "13": 0.8293505986899885,
      "22": 0.8457270366560343,
      "23": 0.8922644722140054,
      "33": 0.9503385283131365
     },
     "k_hat": 1.1506112471077845,
     "rho_pc": 0.31754118097886297,
     "IG_pc": 0.053142917159590415,
     "rho_slope": 0.47486500780883445,
     "IG_slope": 0.12776672799255917,
     "I_grass": 0.10081173113937858,
     "ncells": 465908,
     "SE_diff": 0.0004331571235524127
    },
    "worker": {
     "lam": [
      20.4674356,
      31.0560335,
      46.699296
     ],
     "rho_pc": 0.31754118084144856,
     "IG_pc": 0.05314291711106251,
     "rho_slope": 0.4748650078079505,
     "IG_slope": 0.12776672799201727,
     "I_grass": 0.10081173113938036,
     "ncells": 465908,
     "SE_diff": 0.00043315712356315085
    }
   },
   {
    "key": "U14 r_c=0.01 y0=6",
    "coupling": "A14",
    "iv": 0,
    "y0": 6,
    "diffs": {
     "lam": 0.0,
     "F": 7.009437110347297e-16,
     "k_hat": 4.3362094052546016e-16,
     "rho_pc": 2.5207011982892968e-09,
     "IG_pc": 5.265296013042399e-09,
     "rho_slope": 2.772133808152958e-11,
     "IG_slope": 6.335852706896437e-11,
     "I_grass": 0.0,
     "SE_diff": 2.9938234543181685e-11,
     "exact": 9.423017921506016e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.13130016095469,
     "worker": 0.13130016095478422,
     "v2_deficit": 2.859834591362187e-11
    },
    "v2": {
     "lam": [
      31.0560335,
      46.699296,
      69.7359797
     ],
     "F": {
      "11": 0.8457270366560343,
      "12": 0.8922644722140054,
      "13": 0.9355094495531259,
      "22": 0.9503385283131365,
      "23": 1.0027645823210622,
      "33": 1.065418177887557
     },
     "k_hat": 1.0241415216523382,
     "rho_pc": 0.2875203846126685,
     "IG_pc": 0.043142895546005276,
     "rho_slope": 0.4794974779735969,
     "IG_slope": 0.13062902866911089,
     "I_grass": 0.11842886191642421,
     "ncells": 749544,
     "SE_diff": 0.00048304525896658655
    },
    "worker": {
     "lam": [
      31.0560335,
      46.699296,
      69.7359797
     ],
     "rho_pc": 0.28752038533742147,
     "IG_pc": 0.04314289577316539,
     "rho_slope": 0.47949747796030456,
     "IG_slope": 0.13062902866083442,
     "I_grass": 0.11842886191642421,
     "ncells": 749544,
     "SE_diff": 0.000483045258952125
    }
   },
   {
    "key": "U14 r_c=0.01 y0=7",
    "coupling": "A14",
    "iv": 0,
    "y0": 7,
    "diffs": {
     "lam": 0.0,
     "F": 7.009437110347297e-16,
     "k_hat": 2.4305053764304127e-16,
     "rho_pc": 1.8402863924459002e-09,
     "IG_pc": 3.797719904608731e-09,
     "rho_slope": 6.8202585194431366e-12,
     "IG_slope": 1.5618781915436193e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 2.0313022850282124e-12,
     "exact": 2.973177259946169e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.13317346822788556,
     "worker": 0.13317346822758824,
     "v2_deficit": 4.608424752916562e-11
    },
    "v2": {
     "lam": [
      46.699296,
      69.7359797,
      103.6036591
     ],
     "F": {
      "11": 0.9503385283131365,
      "12": 1.0027645823210622,
      "13": 1.0524520711348881,
      "22": 1.065418177887557,
      "23": 1.1237921965778315,
      "33": 1.1915656180560323
     },
     "k_hat": 0.9135738068234167,
     "rho_pc": 0.24584106413686968,
     "IG_pc": 0.03117064378061465,
     "rho_slope": 0.4825461694220132,
     "IG_slope": 0.1325369898715749,
     "I_grass": 0.1459221845276435,
     "ncells": 1155710,
     "SE_diff": 0.0006565092167638357
    },
    "worker": {
     "lam": [
      46.699296,
      69.7359797,
      103.6036591
     ],
     "rho_pc": 0.24584106368445172,
     "IG_pc": 0.031170643662237277,
     "rho_slope": 0.4825461694253043,
     "IG_slope": 0.13253698987364496,
     "I_grass": 0.14592218452763994,
     "ncells": 1155710,
     "SE_diff": 0.0006565092167651693
    }
   },
   {
    "key": "U14 r_c=0.1 y0=0",
    "coupling": "A14",
    "iv": 1,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.2510999056985667e-16,
     "k_hat": 0.0,
     "rho_pc": 7.776182684810058e-11,
     "IG_pc": 1.5972021229564243e-10,
     "rho_slope": 3.8169180826096826e-11,
     "IG_slope": 7.942514186503551e-11,
     "I_grass": 8.881784197001252e-15,
     "SE_diff": 8.414499092203465e-12,
     "exact": 9.71445146547012e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.03927648235956993,
     "worker": 0.0392764823595709,
     "v2_deficit": 3.8535841184739184e-13
    },
    "v2": {
     "lam": [
      0.7791112,
      1.0784522,
      1.4932851
     ],
     "F": {
      "11": 0.5223227161219672,
      "12": 0.5457728559927092,
      "13": 0.5544614634533809,
      "22": 0.6546807648010428,
      "23": 0.6991574817371513,
      "33": 0.8144174593440396
     },
     "k_hat": 1.5268609086939782,
     "rho_pc": 0.22721095592577284,
     "IG_pc": 0.026502546968115333,
     "rho_slope": 0.27521585472346105,
     "IG_slope": 0.039382968503814675,
     "I_grass": 0.02182423078039264,
     "ncells": 4630,
     "SE_diff": 6.720456463455221e-05
    },
    "worker": {
     "lam": [
      0.7791112,
      1.0784522,
      1.4932851
     ],
     "rho_pc": 0.22721095594344118,
     "IG_pc": 0.026502546972348325,
     "rho_slope": 0.2752158547339658,
     "IG_slope": 0.03938296850694267,
     "I_grass": 0.02182423078040152,
     "ncells": 4630,
     "SE_diff": 6.72045646351177e-05
    }
   },
   {
    "key": "U14 r_c=0.1 y0=1",
    "coupling": "A14",
    "iv": 1,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 3.175888275890741e-16,
     "k_hat": 3.664316396736893e-16,
     "rho_pc": 3.431185382571452e-11,
     "IG_pc": 7.168520423617036e-11,
     "rho_slope": 6.230898889446032e-11,
     "IG_slope": 1.3249877024905285e-10,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.0577413841928225e-11,
     "exact": 2.1163626406917047e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.058945247583393034,
     "worker": 0.05894524758339092,
     "v2_deficit": 5.238032230181489e-13
    },
    "v2": {
     "lam": [
      1.0784522,
      1.4932851,
      2.0722115
     ],
     "F": {
      "11": 0.6546807648010428,
      "12": 0.6991574817371513,
      "13": 0.7292030009835236,
      "22": 0.8144174593440396,
      "23": 0.8763099477372016,
      "33": 0.997436831301603
     },
     "k_hat": 1.2119292161712016,
     "rho_pc": 0.288123063353044,
     "IG_pc": 0.043332027548763,
     "rho_slope": 0.3381272853869817,
     "IG_slope": 0.06070546363389605,
     "I_grass": 0.03323045773550248,
     "ncells": 9567,
     "SE_diff": 0.00011902745667066432
    },
    "worker": {
     "lam": [
      1.0784522,
      1.4932851,
      2.0722115
     ],
     "rho_pc": 0.28812306336293003,
     "IG_pc": 0.04333202755186927,
     "rho_slope": 0.3381272854080501,
     "IG_slope": 0.06070546364193945,
     "I_grass": 0.03323045773550071,
     "ncells": 9567,
     "SE_diff": 0.00011902745666940532
    }
   },
   {
    "key": "U14 r_c=0.1 y0=2",
    "coupling": "A14",
    "iv": 1,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 3.702714997396111e-16,
     "k_hat": 1.1286569219346338e-16,
     "rho_pc": 2.105599558147596e-10,
     "IG_pc": 4.47041166909004e-10,
     "rho_slope": 4.243198102413995e-11,
     "IG_slope": 9.216962950353471e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.3915051191521047e-11,
     "exact": 1.5265566588595902e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.07752941940303182,
     "worker": 0.07752941940303029,
     "v2_deficit": 7.034373084024992e-13
    },
    "v2": {
     "lam": [
      1.4932851,
      2.0722115,
      2.887199
     ],
     "F": {
      "11": 0.8144174593440396,
      "12": 0.8763099477372016,
      "13": 0.9231164517031368,
      "22": 0.997436831301603,
      "23": 1.0737739758402263,
      "33": 1.1993610368671712
     },
     "k_hat": 0.9836674041941108,
     "rho_pc": 0.33402186637028397,
     "IG_pc": 0.059150051213771426,
     "rho_slope": 0.3877409597366419,
     "IG_slope": 0.08146130069144367,
     "I_grass": 0.044989141098007224,
     "ncells": 18075,
     "SE_diff": 0.0001313971841345595
    },
    "worker": {
     "lam": [
      1.4932851,
      2.0722115,
      2.887199
     ],
     "rho_pc": 0.33402186629995234,
     "IG_pc": 0.05915005118732892,
     "rho_slope": 0.3877409597530945,
     "IG_slope": 0.08146130069895192,
     "I_grass": 0.04498914109800545,
     "ncells": 18075,
     "SE_diff": 0.0001313971841363879
    }
   },
   {
    "key": "U14 r_c=0.1 y0=3",
    "coupling": "A14",
    "iv": 1,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 5.861761382934684e-16,
     "k_hat": 1.3628170241301404e-16,
     "rho_pc": 9.966960289814539e-11,
     "IG_pc": 2.1430599245222677e-10,
     "rho_slope": 5.038562136092147e-11,
     "IG_slope": 1.1140954798938243e-10,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 1.4303496330540892e-11,
     "exact": 1.3780643293159756e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09261893018000644,
     "worker": 0.09261893017999266,
     "v2_deficit": 1.0373923942097463e-12
    },
    "v2": {
     "lam": [
      2.0722115,
      2.887199,
      4.0403879
     ],
     "F": {
      "11": 0.997436831301603,
      "12": 1.0737739758402263,
      "13": 1.1364055464871112,
      "22": 1.1993610368671712,
      "23": 1.2890817770756497,
      "33": 1.420574097820627
     },
     "k_hat": 0.8146530348296687,
     "rho_pc": 0.36512971386730947,
     "IG_pc": 0.07154256108337237,
     "rho_slope": 0.42329306116341014,
     "IG_slope": 0.09872390127824317,
     "I_grass": 0.05694818309641825,
     "ncells": 32012,
     "SE_diff": 0.00020141523066188188
    },
    "worker": {
     "lam": [
      2.0722115,
      2.887199,
      4.0403879
     ],
     "rho_pc": 0.3651297139037018,
     "IG_pc": 0.07154256109870437,
     "rho_slope": 0.42329306114208226,
     "IG_slope": 0.09872390126724438,
     "I_grass": 0.056948183096414695,
     "ncells": 32012,
     "SE_diff": 0.00020141523066476283
    }
   },
   {
    "key": "U14 r_c=0.1 y0=4",
    "coupling": "A14",
    "iv": 1,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 4.023458972679945e-16,
     "k_hat": 3.229764233658169e-16,
     "rho_pc": 1.3421766708121242e-10,
     "IG_pc": 2.908062374063432e-10,
     "rho_slope": 8.64726788473175e-12,
     "IG_slope": 1.9372190257443833e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.6201798821298076e-11,
     "exact": 6.8736683012105e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10361509764880839,
     "worker": 0.10361509764873965,
     "v2_deficit": 1.663225113190947e-12
    },
    "v2": {
     "lam": [
      2.887199,
      4.0403879,
      5.6744367
     ],
     "F": {
      "11": 1.1993610368671712,
      "12": 1.2890817770756497,
      "13": 1.3642962413055064,
      "22": 1.420574097820627,
      "23": 1.520548069013219,
      "33": 1.6556247231505778
     },
     "k_hat": 0.6874947793744505,
     "rho_pc": 0.38231271293988844,
     "IG_pc": 0.07900749109506092,
     "rho_slope": 0.4469257111344223,
     "IG_slope": 0.1114109210797055,
     "I_grass": 0.06821544852962091,
     "ncells": 53780,
     "SE_diff": 0.0002983834770533193
    },
    "worker": {
     "lam": [
      2.887199,
      4.0403879,
      5.6744367
     ],
     "rho_pc": 0.3823127128885753,
     "IG_pc": 0.07900749107208505,
     "rho_slope": 0.4469257111305576,
     "IG_slope": 0.11141092107754723,
     "I_grass": 0.06821544852961914,
     "ncells": 53780,
     "SE_diff": 0.00029838347705815366
    }
   },
   {
    "key": "U14 r_c=0.1 y0=5",
    "coupling": "A14",
    "iv": 1,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 4.023458972679945e-16,
     "k_hat": 3.768599675943778e-16,
     "rho_pc": 8.617803467442553e-11,
     "IG_pc": 1.8732305024490538e-10,
     "rho_slope": 2.1649565865380093e-12,
     "IG_slope": 4.8956103428404075e-12,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 2.1911742798421468e-11,
     "exact": 1.6747714326470486e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11121570894179089,
     "worker": 0.11121570894162341,
     "v2_deficit": 2.7922109069322687e-12
    },
    "v2": {
     "lam": [
      4.0403879,
      5.6744367,
      8.0073851
     ],
     "F": {
      "11": 1.420574097820627,
      "12": 1.520548069013219,
      "13": 1.6082702012854746,
      "22": 1.6556247231505778,
      "23": 1.7661073680512491,
      "33": 1.9070520676039862
     },
     "k_hat": 0.5891965823337926,
     "rho_pc": 0.38924716890584443,
     "IG_pc": 0.08215046904925624,
     "rho_slope": 0.4627133132139877,
     "IG_slope": 0.12046515743358778,
     "I_grass": 0.07891853940328986,
     "ncells": 86741,
     "SE_diff": 0.00034869839519670066
    },
    "worker": {
     "lam": [
      4.0403879,
      5.6744367,
      8.0073851
     ],
     "rho_pc": 0.389247168939389,
     "IG_pc": 0.08215046906464492,
     "rho_slope": 0.4627133132129859,
     "IG_slope": 0.12046515743299803,
     "I_grass": 0.0789185394032863,
     "ncells": 86741,
     "SE_diff": 0.00034869839520434125
    }
   },
   {
    "key": "U14 r_c=0.1 y0=6",
    "coupling": "A14",
    "iv": 1,
    "y0": 6,
    "diffs": {
     "lam": 0.0,
     "F": 4.023458972679945e-16,
     "k_hat": 0.0,
     "rho_pc": 8.259620226708942e-11,
     "IG_pc": 1.792970750691489e-10,
     "rho_slope": 2.2797547831912232e-12,
     "IG_slope": 5.186673814521366e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.234968101159275e-11,
     "exact": 4.654193697106734e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.116032557359939,
     "worker": 0.11603255735947358,
     "v2_deficit": 7.147060721024445e-12
    },
    "v2": {
     "lam": [
      5.6744367,
      8.0073851,
      11.3447936
     ],
     "F": {
      "11": 1.6556247231505778,
      "12": 1.7661073680512491,
      "13": 1.8642282274903221,
      "22": 1.9070520676039862,
      "23": 2.0262611847819474,
      "33": 2.172134639793622
     },
     "k_hat": 0.5117903620795365,
     "rho_pc": 0.3863834420161969,
     "IG_pc": 0.08084326405779042,
     "rho_slope": 0.47243122994293546,
     "IG_slope": 0.1262805599124514,
     "I_grass": 0.08948092621844417,
     "ncells": 134992,
     "SE_diff": 0.00045180354334298993
    },
    "worker": {
     "lam": [
      5.6744367,
      8.0073851,
      11.3447936
     ],
     "rho_pc": 0.3863834420481107,
     "IG_pc": 0.08084326407228538,
     "rho_slope": 0.47243122994185843,
     "IG_slope": 0.12628055991179643,
     "I_grass": 0.08948092621844239,
     "ncells": 134992,
     "SE_diff": 0.00045180354334856956
    }
   },
   {
    "key": "U14 r_c=0.1 y0=7",
    "coupling": "A14",
    "iv": 1,
    "y0": 7,
    "diffs": {
     "lam": 0.0,
     "F": 2.044482886623714e-16,
     "k_hat": 0.0,
     "rho_pc": 9.983329644362341e-11,
     "IG_pc": 2.1571944313053443e-10,
     "rho_slope": 5.5509292184349975e-12,
     "IG_slope": 1.2680985746695469e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 5.132932037007926e-11,
     "exact": 1.0044465259539948e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11896736600438707,
     "worker": 0.11896736600338262,
     "v2_deficit": 1.0565437413845302e-11
    },
    "v2": {
     "lam": [
      8.0073851,
      11.3447936,
      16.1212853
     ],
     "F": {
      "11": 1.9070520676039862,
      "12": 2.0262611847819474,
      "13": 2.13461980460688,
      "22": 2.172134639793622,
      "23": 2.3000984622693728,
      "33": 2.451614674373623
     },
     "k_hat": 0.4494809186130209,
     "rho_pc": 0.37633126999858857,
     "IG_pc": 0.07635723695338749,
     "rho_slope": 0.47864602967240216,
     "IG_slope": 0.13009961903346684,
     "I_grass": 0.10001806687356307,
     "ncells": 204418,
     "SE_diff": 0.0006994030943311476
    },
    "worker": {
     "lam": [
      8.0073851,
      11.3447936,
      16.1212853
     ],
     "rho_pc": 0.37633127003615896,
     "IG_pc": 0.07635723696985923,
     "rho_slope": 0.47864602966974523,
     "IG_slope": 0.13009961903181705,
     "I_grass": 0.10001806687355774,
     "ncells": 204418,
     "SE_diff": 0.0006994030942952477
    }
   },
   {
    "key": "U14 r_c=0.3 y0=0",
    "coupling": "A14",
    "iv": 2,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.708323601511971e-16,
     "k_hat": 2.413914551450642e-16,
     "rho_pc": 1.7030536693619948e-10,
     "IG_pc": 3.476507548449709e-10,
     "rho_slope": 9.247430905839067e-11,
     "IG_slope": 1.902961215427572e-10,
     "I_grass": 1.4210854715202004e-14,
     "SE_diff": 3.759676766727461e-12,
     "exact": 2.6020852139652106e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.026834116634032068,
     "worker": 0.026834116634031808,
     "v2_deficit": 2.0872192862952943e-13
    },
    "v2": {
     "lam": [
      0.367816,
      0.4619718,
      0.5974055
     ],
     "F": {
      "11": 0.7074002035046826,
      "12": 0.8291140931108403,
      "13": 0.9011151024039025,
      "22": 1.0916629203866584,
      "23": 1.2245253374023823,
      "33": 1.4906153231773691
     },
     "k_hat": 0.9198527959143941,
     "rho_pc": 0.1998744276434757,
     "IG_pc": 0.02038484524917498,
     "rho_slope": 0.23483688512429768,
     "IG_slope": 0.028363680644927163,
     "I_grass": 0.013113984501190501,
     "ncells": 2423,
     "SE_diff": 7.254830094914871e-05
    },
    "worker": {
     "lam": [
      0.367816,
      0.4619718,
      0.5974055
     ],
     "rho_pc": 0.19987442760943602,
     "IG_pc": 0.020384845242088175,
     "rho_slope": 0.23483688514601406,
     "IG_slope": 0.02836368065032466,
     "I_grass": 0.01311398450117629,
     "ncells": 2423,
     "SE_diff": 7.254830094887595e-05
    }
   },
   {
    "key": "U14 r_c=0.3 y0=1",
    "coupling": "A14",
    "iv": 2,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 1.4896170827744143e-16,
     "k_hat": 3.3207554359778217e-16,
     "rho_pc": 2.150620637667301e-10,
     "IG_pc": 4.4645195064900864e-10,
     "rho_slope": 4.4550134459806015e-11,
     "IG_slope": 9.361916354092328e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.355909623090856e-11,
     "exact": 3.8163916471489756e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.04294362730272783,
     "worker": 0.042943627302727445,
     "v2_deficit": 3.5504932327512506e-13
    },
    "v2": {
     "lam": [
      0.4619718,
      0.5974055,
      0.7919465
     ],
     "F": {
      "11": 1.0916629203866584,
      "12": 1.2245253374023823,
      "13": 1.3084858706362352,
      "22": 1.4906153231773691,
      "23": 1.6305368644621754,
      "33": 1.8888251235966584
     },
     "k_hat": 0.6686569041470187,
     "rho_pc": 0.2671682757655003,
     "IG_pc": 0.037027233948594133,
     "rho_slope": 0.30572907897582974,
     "IG_slope": 0.04906572627939988,
     "I_grass": 0.021729179911904595,
     "ncells": 4688,
     "SE_diff": 0.0001167614043279806
    },
    "worker": {
     "lam": [
      0.4619718,
      0.5974055,
      0.7919465
     ],
     "rho_pc": 0.26716827582295805,
     "IG_pc": 0.037027233965125014,
     "rho_slope": 0.30572907898945,
     "IG_slope": 0.049065726283993374,
     "I_grass": 0.02172917991190282,
     "ncells": 4688,
     "SE_diff": 0.00011676140432639742
    }
   },
   {
    "key": "U14 r_c=0.3 y0=2",
    "coupling": "A14",
    "iv": 2,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 1.4896170827744143e-16,
     "k_hat": 0.0,
     "rho_pc": 1.552051088556234e-10,
     "IG_pc": 3.2766643760591414e-10,
     "rho_slope": 1.811877564331347e-11,
     "IG_slope": 3.889781299033908e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 2.8767101570060917e-11,
     "exact": 7.424616477180734e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.058217613363207854,
     "worker": 0.05821761336320711,
     "v2_deficit": 3.290701044988964e-13
    },
    "v2": {
     "lam": [
      0.5974055,
      0.7919465,
      1.0680785
     ],
     "F": {
      "11": 1.4906153231773691,
      "12": 1.6305368644621754,
      "13": 1.7227812686578956,
      "22": 1.8888251235966584,
      "23": 2.033970841056522,
      "33": 2.280979742862169
     },
     "k_hat": 0.525079587111186,
     "rho_pc": 0.3188903364296083,
     "IG_pc": 0.053620611911842316,
     "rho_slope": 0.36143816631123216,
     "IG_slope": 0.06999757492114807,
     "I_grass": 0.030998359536873465,
     "ncells": 8433,
     "SE_diff": 0.000154924243557752
    },
    "worker": {
     "lam": [
      0.5974055,
      0.7919465,
      1.0680785
     ],
     "rho_pc": 0.3188903363801149,
     "IG_pc": 0.05362061189427264,
     "rho_slope": 0.36143816630468334,
     "IG_slope": 0.06999757491842531,
     "I_grass": 0.030998359536868136,
     "ncells": 8433,
     "SE_diff": 0.00015492424356220873
    }
   },
   {
    "key": "U14 r_c=0.3 y0=3",
    "coupling": "A14",
    "iv": 2,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 1.8240939088522672e-16,
     "k_hat": 1.2826421769449833e-16,
     "rho_pc": 2.9617713983121006e-10,
     "IG_pc": 6.344741527002083e-10,
     "rho_slope": 1.0901852435788429e-11,
     "IG_slope": 2.3854449354543223e-11,
     "I_grass": 0.0,
     "SE_diff": 5.881480287638153e-11,
     "exact": 2.1038726316646716e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.07123607746391092,
     "worker": 0.07123607746388988,
     "v2_deficit": 5.21027665456586e-13
    },
    "v2": {
     "lam": [
      0.7919465,
      1.0680785,
      1.4611345
     ],
     "F": {
      "11": 1.8888251235966584,
      "12": 2.033970841056522,
      "13": 2.138692371784439,
      "22": 2.280979742862169,
      "23": 2.434574271066376,
      "33": 2.6746527028502034
     },
     "k_hat": 0.4327875086992316,
     "rho_pc": 0.35640310017855753,
     "IG_pc": 0.06792313197468156,
     "rho_slope": 0.40291192717443786,
     "IG_slope": 0.08857031314676317,
     "I_grass": 0.04092837214992251,
     "ncells": 14464,
     "SE_diff": 0.00021374698553319955
    },
    "worker": {
     "lam": [
      0.7919465,
      1.0680785,
      1.4611345
     ],
     "rho_pc": 0.356403100284116,
     "IG_pc": 0.06792313201777703,
     "rho_slope": 0.40291192717004537,
     "IG_slope": 0.08857031314465037,
     "I_grass": 0.04092837214992251,
     "ncells": 14464,
     "SE_diff": 0.00021374698554577103
    }
   },
   {
    "key": "U14 r_c=0.3 y0=4",
    "coupling": "A14",
    "iv": 2,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 2.8940530854571e-16,
     "k_hat": 1.5072262114780705e-16,
     "rho_pc": 2.717452129403618e-10,
     "IG_pc": 5.884861309204284e-10,
     "rho_slope": 6.377955057631397e-11,
     "IG_slope": 1.4168048857038016e-10,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 7.059555898556338e-11,
     "exact": 1.9398371797763048e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08126953264607018,
     "worker": 0.08126953264587619,
     "v2_deficit": 9.360290320614695e-13
    },
    "v2": {
     "lam": [
      1.0680785,
      1.4611345,
      2.0193843
     ],
     "F": {
      "11": 2.280979742862169,
      "12": 2.434574271066376,
      "13": 2.552612830952116,
      "22": 2.6746527028502034,
      "23": 2.8365358997128207,
      "33": 3.068977636116312
     },
     "k_hat": 0.3683000654349057,
     "rho_pc": 0.3812080722367024,
     "IG_pc": 0.07851383723591795,
     "rho_slope": 0.431870748037541,
     "IG_slope": 0.10321226258078761,
     "I_grass": 0.05083988137228879,
     "ncells": 23636,
     "SE_diff": 0.00029921562189101777
    },
    "worker": {
     "lam": [
      1.0680785,
      1.4611345,
      2.0193843
     ],
     "rho_pc": 0.3812080721331109,
     "IG_pc": 0.07851383718971365,
     "rho_slope": 0.4318707480650855,
     "IG_slope": 0.10321226259541078,
     "I_grass": 0.05083988137229056,
     "ncells": 23636,
     "SE_diff": 0.00029921562191214106
    }
   },
   {
    "key": "U14 r_c=0.3 y0=5",
    "coupling": "A14",
    "iv": 2,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 2.8940530854571e-16,
     "k_hat": 3.463259719195452e-16,
     "rho_pc": 2.7962917950206096e-10,
     "IG_pc": 6.093968796104273e-10,
     "rho_slope": 3.7879867239493264e-11,
     "IG_slope": 8.511400769923022e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 6.797244214164798e-11,
     "exact": 8.495842918065932e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08868323725208171,
     "worker": 0.08868323725123213,
     "v2_deficit": 1.857403120197887e-12
    },
    "v2": {
     "lam": [
      1.4611345,
      2.0193843,
      2.8183792
     ],
     "F": {
      "11": 2.6746527028502034,
      "12": 2.8365358997128207,
      "13": 2.9651137813418638,
      "22": 3.068977636116312,
      "23": 3.237452204153122,
      "33": 3.4659037130056785
     },
     "k_hat": 0.32057169102035243,
     "rho_pc": 0.3946748622834956,
     "IG_pc": 0.08466411655985032,
     "rho_slope": 0.4519719705680688,
     "IG_slope": 0.114253116271977,
     "I_grass": 0.060738726731450754,
     "ncells": 37024,
     "SE_diff": 0.00038558934003219255
    },
    "worker": {
     "lam": [
      1.4611345,
      2.0193843,
      2.8183792
     ],
     "rho_pc": 0.3946748623938582,
     "IG_pc": 0.08466411661144436,
     "rho_slope": 0.4519719705509482,
     "IG_slope": 0.11425311626225246,
     "I_grass": 0.06073872673145253,
     "ncells": 37024,
     "SE_diff": 0.000385589340058402
    }
   },
   {
    "key": "U14 r_c=0.3 y0=6",
    "coupling": "A14",
    "iv": 2,
    "y0": 6,
    "diffs": {
     "lam": 0.0,
     "F": 2.8940530854571e-16,
     "k_hat": 3.9146982708090557e-16,
     "rho_pc": 2.614015128531244e-10,
     "IG_pc": 5.718077829836454e-10,
     "rho_slope": 3.449993002188709e-11,
     "IG_slope": 7.813288001445886e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 9.236221549672414e-11,
     "exact": 2.046626756957437e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09366500270953781,
     "worker": 0.09366500270749119,
     "v2_deficit": 2.5579538487363607e-12
    },
    "v2": {
     "lam": [
      2.0193843,
      2.8183792,
      3.9581436
     ],
     "F": {
      "11": 3.068977636116312,
      "12": 3.237452204153122,
      "13": 3.379969757552615,
      "22": 3.4659037130056785,
      "23": 3.6421569075518194,
      "33": 3.868888823462615
     },
     "k_hat": 0.2836037282627419,
     "rho_pc": 0.4023479743415207,
     "IG_pc": 0.08829931747169484,
     "rho_slope": 0.46502187965512126,
     "IG_slope": 0.12182962609918421,
     "I_grass": 0.0706201677099898,
     "ncells": 56604,
     "SE_diff": 0.00045909683894064003
    },
    "worker": {
     "lam": [
      2.0193843,
      2.8183792,
      3.9581436
     ],
     "rho_pc": 0.40234797444669507,
     "IG_pc": 0.08829931752218508,
     "rho_slope": 0.46502187963907804,
     "IG_slope": 0.12182962608966531,
     "I_grass": 0.07062016770998625,
     "ncells": 56604,
     "SE_diff": 0.00045909683898304323
    }
   },
   {
    "key": "U14 r_c=0.3 y0=7",
    "coupling": "A14",
    "iv": 2,
    "y0": 7,
    "diffs": {
     "lam": 0.0,
     "F": 2.0726300227243657e-16,
     "k_hat": 2.186703536667283e-16,
     "rho_pc": 2.863251450128664e-10,
     "IG_pc": 6.254703683862744e-10,
     "rho_slope": 1.5039782137301284e-11,
     "IG_slope": 3.4250928285538454e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 4.3436796931060234e-11,
     "exact": 6.006153907556211e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.097051005206515,
     "worker": 0.09705100520050884,
     "v2_deficit": 5.4962701057093e-12
    },
    "v2": {
     "lam": [
      2.8183792,
      3.9581436,
      5.5888474
     ],
     "F": {
      "11": 3.4659037130056785,
      "12": 3.6421569075518194,
      "13": 3.797269327257825,
      "22": 3.868888823462615,
      "23": 4.055654867715434,
      "33": 4.285272383214155
     },
     "k_hat": 0.25385769172835104,
     "rho_pc": 0.39956182286797887,
     "IG_pc": 0.0869681955579386,
     "rho_slope": 0.47389640928483706,
     "IG_slope": 0.12717381622696178,
     "I_grass": 0.0800419511350583,
     "ncells": 84634,
     "SE_diff": 0.0006478186315196543
    },
    "worker": {
     "lam": [
      2.8183792,
      3.9581436,
      5.5888474
     ],
     "rho_pc": 0.39956182298238346,
     "IG_pc": 0.08696819561233463,
     "rho_slope": 0.47389640927770976,
     "IG_slope": 0.12717381622260596,
     "I_grass": 0.08004195113505475,
     "ncells": 84634,
     "SE_diff": 0.0006478186314915151
    }
   },
   {
    "key": "U19 r_c=0.01 y0=0",
    "coupling": "A19",
    "iv": 0,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.636687628404576e-16,
     "k_hat": 1.1760967264549426e-16,
     "rho_pc": 8.2487248593738e-11,
     "IG_pc": 1.690936310306358e-10,
     "rho_slope": 2.7292264765524185e-12,
     "IG_slope": 5.89660866184069e-12,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 4.422149736916197e-12,
     "exact": 1.6514567491299204e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08165153856174223,
     "worker": 0.08165153856174388,
     "v2_deficit": 1.0133005545753804e-12
    },
    "v2": {
     "lam": [
      2.7152906,
      5.5780899,
      10.5921
     ],
     "F": {
      "11": 0.4788862712354722,
      "12": 0.4576824447877375,
      "13": 0.4333184225990241,
      "22": 0.5282856224437609,
      "23": 0.536018109199247,
      "33": 0.5955314937473503
     },
     "k_hat": 1.8879791086089552,
     "rho_pc": 0.21893382129242728,
     "IG_pc": 0.024559418593740525,
     "rho_slope": 0.3758539543758937,
     "IG_slope": 0.07614814722654903,
     "I_grass": 0.0328963717407067,
     "ncells": 41101,
     "SE_diff": 0.00012287576317502767
    },
    "worker": {
     "lam": [
      2.7152906,
      5.5780899,
      10.5921
     ],
     "rho_pc": 0.21893382127436803,
     "IG_pc": 0.024559418589587684,
     "rho_slope": 0.3758539543769195,
     "IG_slope": 0.07614814722699804,
     "I_grass": 0.03289637174071025,
     "ncells": 41101,
     "SE_diff": 0.0001228757631744843
    }
   },
   {
    "key": "U19 r_c=0.01 y0=1",
    "coupling": "A19",
    "iv": 0,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 4.842188589107383e-16,
     "k_hat": 5.466388687845538e-16,
     "rho_pc": 1.30761960107718e-10,
     "IG_pc": 2.6975214032913526e-10,
     "rho_slope": 8.353483229634031e-12,
     "IG_slope": 1.848489269689086e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 5.302074924917805e-13,
     "exact": 1.902644708451362e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10330317558039503,
     "worker": 0.10330317558037601,
     "v2_deficit": 3.1616931295275208e-12
    },
    "v2": {
     "lam": [
      5.5780899,
      10.5921,
      19.2040251
     ],
     "F": {
      "11": 0.5282856224437609,
      "12": 0.536018109199247,
      "13": 0.5403697174197646,
      "22": 0.5955314937473503,
      "23": 0.6246271672017173,
      "33": 0.6878437327632977
     },
     "k_hat": 1.624799242093746,
     "rho_pc": 0.24449565903669912,
     "IG_pc": 0.030819698384847386,
     "rho_slope": 0.4247656563365234,
     "IG_slope": 0.09948520925590311,
     "I_grass": 0.048373628498264765,
     "ncells": 114796,
     "SE_diff": 0.0002040774193997044
    },
    "worker": {
     "lam": [
      5.5780899,
      10.5921,
      19.2040251
     ],
     "rho_pc": 0.24449565906866985,
     "IG_pc": 0.030819698393161066,
     "rho_slope": 0.42476565633297514,
     "IG_slope": 0.09948520925406414,
     "I_grass": 0.04837362849826299,
     "ncells": 114796,
     "SE_diff": 0.0002040774193995962
    }
   },
   {
    "key": "U19 r_c=0.01 y0=2",
    "coupling": "A19",
    "iv": 0,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 5.134326834800968e-16,
     "k_hat": 0.0,
     "rho_pc": 9.526408479874013e-11,
     "IG_pc": 1.9592866061729213e-10,
     "rho_slope": 1.1995041407069452e-12,
     "IG_slope": 2.6912004920355924e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.462206495828241e-11,
     "exact": 0.0
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11609566243431146,
     "worker": 0.11609566243431146,
     "v2_deficit": 7.076561558960748e-12
    },
    "v2": {
     "lam": [
      10.5921,
      19.2040251,
      33.8301371
     ],
     "F": {
      "11": 0.5955314937473503,
      "12": 0.6246271672017173,
      "13": 0.6487060876802527,
      "22": 0.6878437327632977,
      "23": 0.7322191803147907,
      "33": 0.8012700916990717
     },
     "k_hat": 1.3921501764311937,
     "rho_pc": 0.23262580318402226,
     "IG_pc": 0.027817016312333253,
     "rho_slope": 0.44931713781829313,
     "IG_slope": 0.11275184859509656,
     "I_grass": 0.0618225030130386,
     "ncells": 266594,
     "SE_diff": 0.0002770256970023842
    },
    "worker": {
     "lam": [
      10.5921,
      19.2040251,
      33.8301371
     ],
     "rho_pc": 0.23262580316186138,
     "IG_pc": 0.027817016306883102,
     "rho_slope": 0.4493171378188321,
     "IG_slope": 0.1127518485954,
     "I_grass": 0.06182250301303682,
     "ncells": 266594,
     "SE_diff": 0.00027702569699833353
    }
   },
   {
    "key": "U19 r_c=0.01 y0=3",
    "coupling": "A19",
    "iv": 0,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 4.842188589107383e-16,
     "k_hat": 0.0,
     "rho_pc": 1.7112465188950948e-10,
     "IG_pc": 3.4881387240348337e-10,
     "rho_slope": 2.4827660734467787e-12,
     "IG_slope": 5.614748052439768e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.1028670794872099e-11,
     "exact": 1.4516166046973922e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.12323580159165104,
     "worker": 0.12323580159163652,
     "v2_deficit": 1.9605650436460564e-11
    },
    "v2": {
     "lam": [
      19.2040251,
      33.8301371,
      58.4918576
     ],
     "F": {
      "11": 0.6878437327632977,
      "12": 0.7322191803147907,
      "13": 0.7724252717320265,
      "22": 0.8012700916990717,
      "23": 0.8591724742174975,
      "33": 0.9373289837204015
     },
     "k_hat": 1.1885908615211604,
     "rho_pc": 0.19278830909707023,
     "IG_pc": 0.018937821787288665,
     "rho_slope": 0.4624427380405671,
     "IG_slope": 0.12030592244790664,
     "I_grass": 0.07927025047187541,
     "ncells": 546809,
     "SE_diff": 0.00035417279556359697
    },
    "worker": {
     "lam": [
      19.2040251,
      33.8301371,
      58.4918576
     ],
     "rho_pc": 0.19278830913006106,
     "IG_pc": 0.01893782179389444,
     "rho_slope": 0.462442738039419,
     "IG_slope": 0.12030592244723115,
     "I_grass": 0.07927025047187719,
     "ncells": 546809,
     "SE_diff": 0.000354172795567503
    }
   },
   {
    "key": "U19 r_c=0.01 y0=4",
    "coupling": "A19",
    "iv": 0,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 4.414040691836512e-16,
     "k_hat": 4.368272935857973e-16,
     "rho_pc": 3.633374286264843e-10,
     "IG_pc": 7.323045090287147e-10,
     "rho_slope": 7.221747699872441e-13,
     "IG_slope": 1.6397473436297337e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 6.042025878952487e-12,
     "exact": 1.0341727474383333e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.12714064049400298,
     "worker": 0.1271406404941064,
     "v2_deficit": 3.289724048727294e-11
    },
    "v2": {
     "lam": [
      33.8301371,
      58.4918576,
      99.8349701
     ],
     "F": {
      "11": 0.8012700916990717,
      "12": 0.8591724742174975,
      "13": 0.9117376868657683,
      "22": 0.9373289837204015,
      "23": 1.0060831805909212,
      "33": 1.092359323365004
     },
     "k_hat": 1.0166242274026744,
     "rho_pc": 0.12371508608188665,
     "IG_pc": 0.007711879760747151,
     "rho_slope": 0.46911713070522515,
     "IG_slope": 0.1242761190992535,
     "I_grass": 0.109106976565025,
     "ncells": 1021163,
     "SE_diff": 0.0003850229108603048
    },
    "worker": {
     "lam": [
      33.8301371,
      58.4918576,
      99.8349701
     ],
     "rho_pc": 0.12371508603693633,
     "IG_pc": 0.007711879755099706,
     "rho_slope": 0.46911713070556393,
     "IG_slope": 0.12427611909945728,
     "I_grass": 0.10910697656502322,
     "ncells": 1021163,
     "SE_diff": 0.0003850229108579785
    }
   },
   {
    "key": "U19 r_c=0.01 y0=5",
    "coupling": "A19",
    "iv": 0,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 4.414040691836512e-16,
     "k_hat": 1.2718883610319487e-16,
     "rho_pc": 4.245106984770465e-09,
     "IG_pc": 8.49324508305395e-09,
     "rho_slope": 1.6961218933088738e-12,
     "IG_slope": 3.8602505435516305e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 3.831274489101215e-12,
     "exact": 2.5673907444456745e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.12932478315900875,
     "worker": 0.129324783158752,
     "v2_deficit": 9.7672314680608e-11
    },
    "v2": {
     "lam": [
      58.4918576,
      99.8349701,
      168.8932531
     ],
     "F": {
      "11": 0.9373289837204015,
      "12": 1.0060831805909212,
      "13": 1.0703347100194023,
      "22": 1.092359323365004,
      "23": 1.1718525464210028,
      "33": 1.2674590841928386
     },
     "k_hat": 0.8728934540484161,
     "rho_pc": 0.026646349035644872,
     "IG_pc": 0.00035514005306606873,
     "rho_slope": 0.4731854636562564,
     "IG_slope": 0.1267398387381474,
     "I_grass": 0.16458865304599435,
     "ncells": 1761858,
     "SE_diff": 0.0004841064407560019
    },
    "worker": {
     "lam": [
      58.4918576,
      99.8349701,
      168.8932531
     ],
     "rho_pc": 0.026646349148761475,
     "IG_pc": 0.00035514005608236026,
     "rho_slope": 0.47318546365545383,
     "IG_slope": 0.12673983873765815,
     "I_grass": 0.16458865304599257,
     "ncells": 1761858,
     "SE_diff": 0.00048410644075414714
    }
   },
   {
    "key": "U19 r_c=0.1 y0=0",
    "coupling": "A19",
    "iv": 1,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 6.188789125723086e-16,
     "k_hat": 1.6737665229114141e-16,
     "rho_pc": 2.2726418736262755e-10,
     "IG_pc": 4.685074130193992e-10,
     "rho_slope": 7.863348966826092e-11,
     "IG_slope": 1.6648812752421387e-10,
     "I_grass": 0.0,
     "SE_diff": 6.04444394662144e-12,
     "exact": 1.762479051592436e-15
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.059926342943365074,
     "worker": 0.05992634294336331,
     "v2_deficit": 5.91859894427671e-13
    },
    "v2": {
     "lam": [
      1.1008286,
      1.6966209,
      2.6245761
     ],
     "F": {
      "11": 0.5381778254540742,
      "12": 0.5761364977485041,
      "13": 0.5951262796253062,
      "22": 0.7326133937006174,
      "23": 0.8027547382155694,
      "33": 0.9667300941862674
     },
     "k_hat": 1.3266163582887198,
     "rho_pc": 0.24186475709491342,
     "IG_pc": 0.030139701090729224,
     "rho_slope": 0.32675436450964546,
     "IG_slope": 0.056454698856783635,
     "I_grass": 0.0280462702788995,
     "ncells": 10610,
     "SE_diff": 9.571049575833516e-05
    },
    "worker": {
     "lam": [
      1.1008286,
      1.6966209,
      2.6245761
     ],
     "rho_pc": 0.24186475703994623,
     "IG_pc": 0.03013970107660855,
     "rho_slope": 0.3267543645353393,
     "IG_slope": 0.05645469886618267,
     "I_grass": 0.0280462702788995,
     "ncells": 10610,
     "SE_diff": 9.571049575775664e-05
    }
   },
   {
    "key": "U19 r_c=0.1 y0=1",
    "coupling": "A19",
    "iv": 1,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 6.061712953497272e-16,
     "k_hat": 2.2425153295001523e-16,
     "rho_pc": 1.2007403125598393e-10,
     "IG_pc": 2.51587861503635e-10,
     "rho_slope": 1.9181505055408966e-11,
     "IG_slope": 4.1742639266867576e-11,
     "I_grass": 0.0,
     "SE_diff": 3.1218809173002916e-12,
     "exact": 1.058875209736243e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08392676436105706,
     "worker": 0.08392676436104647,
     "v2_deficit": 9.330314298949816e-13
    },
    "v2": {
     "lam": [
      1.6966209,
      2.6245761,
      4.0831897
     ],
     "F": {
      "11": 0.7326133937006174,
      "12": 0.8027547382155694,
      "13": 0.8542289356384397,
      "22": 0.9667300941862674,
      "23": 1.066785341588989,
      "33": 1.242663257587588
     },
     "k_hat": 0.9901586936956374,
     "rho_pc": 0.2970202256696549,
     "IG_pc": 0.046178829345102146,
     "rho_slope": 0.39168176425851664,
     "IG_slope": 0.08327210087798656,
     "I_grass": 0.04239512557496106,
     "ncells": 25475,
     "SE_diff": 0.0001910189131862125
    },
    "worker": {
     "lam": [
      1.6966209,
      2.6245761,
      4.0831897
     ],
     "rho_pc": 0.29702022570531933,
     "IG_pc": 0.04617882935672018,
     "rho_slope": 0.3916817642510036,
     "IG_slope": 0.08327210087451056,
     "I_grass": 0.04239512557496106,
     "ncells": 25475,
     "SE_diff": 0.00019101891318680885
    }
   },
   {
    "key": "U19 r_c=0.1 y0=2",
    "coupling": "A19",
    "iv": 1,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 1.9434778714404658e-16,
     "k_hat": 1.4407497192849821e-16,
     "rho_pc": 1.1267946090771232e-10,
     "IG_pc": 2.382849701939176e-10,
     "rho_slope": 1.9396335540337433e-12,
     "IG_slope": 4.307289344932286e-12,
     "I_grass": 0.0,
     "SE_diff": 5.819893788864302e-12,
     "exact": 1.1991796444732472e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.10077008318886893,
     "worker": 0.10077008318874901,
     "v2_deficit": 1.3224976669334865e-12
    },
    "v2": {
     "lam": [
      2.6245761,
      4.0831897,
      6.4025133
     ],
     "F": {
      "11": 0.9667300941862674,
      "12": 1.066785341588989,
      "13": 1.1425116189280635,
      "22": 1.242663257587588,
      "23": 1.3618132263184424,
      "33": 1.5419446673179327
     },
     "k_hat": 0.770587014360926,
     "rho_pc": 0.32347617932575046,
     "IG_pc": 0.05526293803559967,
     "rho_slope": 0.4312371401347799,
     "IG_slope": 0.10287624749959146,
     "I_grass": 0.05658273016433135,
     "ncells": 53288,
     "SE_diff": 0.0002805284599129075
    },
    "worker": {
     "lam": [
      2.6245761,
      4.0831897,
      6.4025133
     ],
     "rho_pc": 0.32347617928930134,
     "IG_pc": 0.05526293802243134,
     "rho_slope": 0.4312371401356163,
     "IG_slope": 0.10287624750003457,
     "I_grass": 0.05658273016433135,
     "ncells": 53288,
     "SE_diff": 0.00028052845991127486
    }
   },
   {
    "key": "U19 r_c=0.1 y0=3",
    "coupling": "A19",
    "iv": 1,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 3.03416205740549e-16,
     "k_hat": 1.795228974187648e-16,
     "rho_pc": 3.5497059934798083e-10,
     "IG_pc": 7.511735794785912e-10,
     "rho_slope": 1.8758173034562033e-11,
     "IG_slope": 4.221069528668172e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.8497883067551647e-11,
     "exact": 6.978723154915656e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11080698708373626,
     "worker": 0.11080698708303839,
     "v2_deficit": 3.339772902677396e-12
    },
    "v2": {
     "lam": [
      4.0831897,
      6.4025133,
      10.1166759
     ],
     "F": {
      "11": 1.242663257587588,
      "12": 1.3618132263184424,
      "13": 1.4636304898948054,
      "22": 1.5419446673179327,
      "23": 1.6836671197194217,
      "33": 1.8778202921539
     },
     "k_hat": 0.6184297605421275,
     "rho_pc": 0.3253243220831854,
     "IG_pc": 0.05593298993296301,
     "rho_slope": 0.45446931383832856,
     "IG_slope": 0.11567756034037649,
     "I_grass": 0.06987703076525342,
     "ncells": 102076,
     "SE_diff": 0.00040268653276006965
    },
    "worker": {
     "lam": [
      4.0831897,
      6.4025133,
      10.1166759
     ],
     "rho_pc": 0.32532432196770483,
     "IG_pc": 0.055932989890947624,
     "rho_slope": 0.4544693138468536,
     "IG_slope": 0.11567756034525932,
     "I_grass": 0.0698770307652552,
     "ncells": 102076,
     "SE_diff": 0.0004026865327526208
    }
   },
   {
    "key": "U19 r_c=0.1 y0=4",
    "coupling": "A19",
    "iv": 1,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 2.364918579832168e-16,
     "k_hat": 4.35727648813165e-16,
     "rho_pc": 7.568899181244026e-10,
     "IG_pc": 1.5892761645450737e-09,
     "rho_slope": 1.6797719494335533e-11,
     "IG_slope": 3.8073657353181166e-11,
     "I_grass": 5.329070518200751e-15,
     "SE_diff": 5.04459972863552e-11,
     "exact": 1.9228091341361164e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.1161857770721102,
     "worker": 0.11618577707018739,
     "v2_deficit": 8.757106151335847e-12
    },
    "v2": {
     "lam": [
      6.4025133,
      10.1166759,
      16.0963708
     ],
     "F": {
      "11": 1.5419446673179327,
      "12": 1.6836671197194217,
      "13": 1.8036739590849316,
      "22": 1.8778202921539,
      "23": 2.034953622594037,
      "33": 2.236531412402939
     },
     "k_hat": 0.5095949397056541,
     "rho_pc": 0.30339012069605037,
     "IG_pc": 0.048280541864036484,
     "rho_slope": 0.466347061639802,
     "IG_slope": 0.12261763174491223,
     "I_grass": 0.08293262578892602,
     "ncells": 183032,
     "SE_diff": 0.0006438286259543681
    },
    "worker": {
     "lam": [
      6.4025133,
      10.1166759,
      16.0963708
     ],
     "rho_pc": 0.3033901209256833,
     "IG_pc": 0.0482805419407676,
     "rho_slope": 0.46634706163196843,
     "IG_slope": 0.12261763174024373,
     "I_grass": 0.08293262578893135,
     "ncells": 183032,
     "SE_diff": 0.0006438286259868467
    }
   },
   {
    "key": "U19 r_c=0.1 y0=5",
    "coupling": "A19",
    "iv": 1,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 3.387766176490894e-16,
     "k_hat": 1.2958116965490887e-16,
     "rho_pc": 3.720342168312942e-11,
     "IG_pc": 7.716169289479344e-11,
     "rho_slope": 1.4632017359938447e-12,
     "IG_slope": 3.3314192287921957e-12,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.6116856137459598e-12,
     "exact": 5.977496275733074e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.11874216371296242,
     "worker": 0.11874216370698493,
     "v2_deficit": 2.0353274621243145e-11
    },
    "v2": {
     "lam": [
      10.1166759,
      16.0963708,
      25.7625966
     ],
     "F": {
      "11": 1.8778202921539,
      "12": 2.034953622594037,
      "13": 2.173770988766912,
      "22": 2.236531412402939,
      "23": 2.4096914605517714,
      "33": 2.621722909519438
     },
     "k_hat": 0.42838902734935236,
     "rho_pc": 0.2640446469544755,
     "IG_pc": 0.036134603328832726,
     "rho_slope": 0.47327828731597493,
     "IG_slope": 0.12679644208153126,
     "I_grass": 0.09721488305263115,
     "ncells": 312046,
     "SE_diff": 0.000929891444238285
    },
    "worker": {
     "lam": [
      10.1166759,
      16.0963708,
      25.7625966
     ],
     "rho_pc": 0.26404464696429886,
     "IG_pc": 0.03613460333162093,
     "rho_slope": 0.47327828731666743,
     "IG_slope": 0.12679644208195368,
     "I_grass": 0.09721488305263293,
     "ncells": 312046,
     "SE_diff": 0.0009298914442397837
    }
   },
   {
    "key": "U19 r_c=0.3 y0=0",
    "coupling": "A19",
    "iv": 2,
    "y0": 0,
    "diffs": {
     "lam": 0.0,
     "F": 4.3793532993453014e-16,
     "k_hat": 4.37678670691225e-16,
     "rho_pc": 2.8060339681578006e-10,
     "IG_pc": 5.770894886739523e-10,
     "rho_slope": 1.4422583061756135e-10,
     "IG_slope": 3.01976955472802e-10,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 1.9622409401713e-11,
     "exact": 3.3306690738754696e-16
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.04551340008974958,
     "worker": 0.045513400089749245,
     "v2_deficit": 3.006483950684924e-13
    },
    "v2": {
     "lam": [
      0.5093103,
      0.6999316,
      1.0094019
     ],
     "F": {
      "11": 0.7671678252398929,
      "12": 0.9282888909113716,
      "13": 1.0140520289067627,
      "22": 1.294088308496718,
      "23": 1.4680512035058577,
      "33": 1.822152345526469
     },
     "k_hat": 0.7609850095311596,
     "rho_pc": 0.2324790146383024,
     "IG_pc": 0.02778092863832741,
     "rho_slope": 0.29486999616100085,
     "IG_slope": 0.04548139475705633,
     "I_grass": 0.018963510658361216,
     "ncells": 5275,
     "SE_diff": 0.00010002843765727643
    },
    "worker": {
     "lam": [
      0.5093103,
      0.6999316,
      1.0094019
     ],
     "rho_pc": 0.2324790147035368,
     "IG_pc": 0.027780928654359494,
     "rho_slope": 0.294869996118473,
     "IG_slope": 0.045481394743321996,
     "I_grass": 0.018963510658362992,
     "ncells": 5275,
     "SE_diff": 0.00010002843765531363
    }
   },
   {
    "key": "U19 r_c=0.3 y0=1",
    "coupling": "A19",
    "iv": 2,
    "y0": 1,
    "diffs": {
     "lam": 0.0,
     "F": 3.6557525851804125e-16,
     "k_hat": 0.0,
     "rho_pc": 1.2807903055907773e-10,
     "IG_pc": 2.684563354246363e-10,
     "rho_slope": 2.731652368548369e-11,
     "IG_slope": 5.887005047792966e-11,
     "I_grass": 7.105427357601002e-15,
     "SE_diff": 3.1233056975687616e-11,
     "exact": 1.4405143744511406e-14
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.06609549375322099,
     "worker": 0.06609549375320659,
     "v2_deficit": 6.723510637129948e-13
    },
    "v2": {
     "lam": [
      0.6999316,
      1.0094019,
      1.5041908
     ],
     "F": {
      "11": 1.294088308496718,
      "12": 1.4680512035058577,
      "13": 1.5768553943906192,
      "22": 1.822152345526469,
      "23": 2.0166724590021423,
      "33": 2.3621101149810158
     },
     "k_hat": 0.533579004675255,
     "rho_pc": 0.2981124812848924,
     "IG_pc": 0.04653542281666203,
     "rho_slope": 0.37048451404432153,
     "IG_slope": 0.07382024409533812,
     "I_grass": 0.03115207467726755,
     "ncells": 11828,
     "SE_diff": 0.00021586112414232736
    },
    "worker": {
     "lam": [
      0.6999316,
      1.0094019,
      1.5041908
     ],
     "rho_pc": 0.29811248124671047,
     "IG_pc": 0.0465354228041693,
     "rho_slope": 0.3704845140544419,
     "IG_slope": 0.07382024409968392,
     "I_grass": 0.031152074677260444,
     "ncells": 11828,
     "SE_diff": 0.00021586112414906936
    }
   },
   {
    "key": "U19 r_c=0.3 y0=2",
    "coupling": "A19",
    "iv": 2,
    "y0": 2,
    "diffs": {
     "lam": 0.0,
     "F": 4.627778939702231e-16,
     "k_hat": 2.6923787418270293e-16,
     "rho_pc": 5.7538489400397696e-12,
     "IG_pc": 1.221102718039379e-11,
     "rho_slope": 2.2643865221309976e-13,
     "IG_slope": 4.990357452812793e-13,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 3.353802144202875e-11,
     "exact": 3.590322483759678e-13
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.08086481917978916,
     "worker": 0.08086481917943013,
     "v2_deficit": 1.372568725344081e-12
    },
    "v2": {
     "lam": [
      1.0094019,
      1.5041908,
      2.2955575
     ],
     "F": {
      "11": 1.822152345526469,
      "12": 2.0166724590021423,
      "13": 2.138523041199363,
      "22": 2.3621101149810158,
      "23": 2.5602950684051167,
      "33": 2.878848896866088
     },
     "k_hat": 0.4123576699583383,
     "rho_pc": 0.33307565163602054,
     "IG_pc": 0.058794933870680584,
     "rho_slope": 0.41724316265011063,
     "IG_slope": 0.09563585919921898,
     "I_grass": 0.04352409418643255,
     "ncells": 23530,
     "SE_diff": 0.00029466403107619894
    },
    "worker": {
     "lam": [
      1.0094019,
      1.5041908,
      2.2955575
     ],
     "rho_pc": 0.3330756516341041,
     "IG_pc": 0.05879493386996264,
     "rho_slope": 0.41724316265001615,
     "IG_slope": 0.09563585919917125,
     "I_grass": 0.043524094186428997,
     "ncells": 23530,
     "SE_diff": 0.0002946640310663165
    }
   },
   {
    "key": "U19 r_c=0.3 y0=3",
    "coupling": "A19",
    "iv": 2,
    "y0": 3,
    "diffs": {
     "lam": 0.0,
     "F": 4.627778939702231e-16,
     "k_hat": 0.0,
     "rho_pc": 4.718802101383834e-10,
     "IG_pc": 1.0072196410815943e-09,
     "rho_slope": 5.9109462562742e-11,
     "IG_slope": 1.3237138595995677e-10,
     "I_grass": 0.0,
     "SE_diff": 8.159044265751764e-12,
     "exact": 4.712855106170366e-12
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09023397702016311,
     "worker": 0.09023397701545026,
     "v2_deficit": 1.867950238931826e-12
    },
    "v2": {
     "lam": [
      1.5041908,
      2.2955575,
      3.5658332
     ],
     "F": {
      "11": 2.3621101149810158,
      "12": 2.5602950684051167,
      "13": 2.715146330253289,
      "22": 2.878848896866088,
      "23": 3.102165406956375,
      "33": 3.4249869631880494
     },
     "k_hat": 0.3355966617607952,
     "rho_pc": 0.3475997854532676,
     "IG_pc": 0.06438600301698559,
     "rho_slope": 0.44621660839385235,
     "IG_slope": 0.11101537385900313,
     "I_grass": 0.05599776947768653,
     "ncells": 43586,
     "SE_diff": 0.0004227687826396007
    },
    "worker": {
     "lam": [
      1.5041908,
      2.2955575,
      3.5658332
     ],
     "rho_pc": 0.34759978561729304,
     "IG_pc": 0.06438600308183644,
     "rho_slope": 0.44621660836747673,
     "IG_slope": 0.11101537384430787,
     "I_grass": 0.05599776947768653,
     "ncells": 43586,
     "SE_diff": 0.0004227687826430501
    }
   },
   {
    "key": "U19 r_c=0.3 y0=4",
    "coupling": "A19",
    "iv": 2,
    "y0": 4,
    "diffs": {
     "lam": 0.0,
     "F": 4.627778939702231e-16,
     "k_hat": 3.929752177964779e-16,
     "rho_pc": 1.385532487244844e-09,
     "IG_pc": 2.9469878116748326e-09,
     "rho_slope": 4.1513231609442394e-11,
     "IG_slope": 9.382216221362485e-11,
     "I_grass": 3.552713678800501e-15,
     "SE_diff": 5.719510468419965e-12,
     "exact": 1.2873757615494696e-11
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09558604543512306,
     "worker": 0.0955860454222493,
     "v2_deficit": 4.6237458306563894e-12
    },
    "v2": {
     "lam": [
      2.2955575,
      3.5658332,
      5.6092227
     ],
     "F": {
      "11": 2.878848896866088,
      "12": 3.102165406956375,
      "13": 3.2772520539374157,
      "22": 3.4249869631880494,
      "23": 3.6626520296763396,
      "33": 3.982495558224795
     },
     "k_hat": 0.2825173126311851,
     "rho_pc": 0.33872338663649976,
     "IG_pc": 0.060933293123929456,
     "rho_slope": 0.4616654550554654,
     "IG_slope": 0.11984928654689621,
     "I_grass": 0.06777879147521837,
     "ncells": 76072,
     "SE_diff": 0.0007409980828992869
    },
    "worker": {
     "lam": [
      2.2955575,
      3.5658332,
      5.6092227
     ],
     "rho_pc": 0.3387233861671875,
     "IG_pc": 0.060933292944359785,
     "rho_slope": 0.46166545507463064,
     "IG_slope": 0.11984928655814073,
     "I_grass": 0.06777879147522192,
     "ncells": 76072,
     "SE_diff": 0.0007409980829035251
    }
   },
   {
    "key": "U19 r_c=0.3 y0=5",
    "coupling": "A19",
    "iv": 2,
    "y0": 5,
    "diffs": {
     "lam": 0.0,
     "F": 1.9525996768821755e-16,
     "k_hat": 0.0,
     "rho_pc": 2.1314079768951715e-10,
     "IG_pc": 4.5006966342582105e-10,
     "rho_slope": 1.2937630328793448e-11,
     "IG_slope": 2.940630433226702e-11,
     "I_grass": 1.7763568394002505e-15,
     "SE_diff": 9.300022983285074e-12,
     "exact": 3.490370492631456e-11
    },
    "cells_equal": true,
    "exact_at_worker_params": {
     "v2": 0.09840238726412665,
     "worker": 0.09840238722922294,
     "v2_deficit": 8.351319635835353e-12
    },
    "v2": {
     "lam": [
      3.5658332,
      5.6092227,
      8.9096087
     ],
     "F": {
      "11": 3.4249869631880494,
      "12": 3.6626520296763396,
      "13": 3.8577253348722853,
      "22": 3.982495558224795,
      "23": 4.232114395873223,
      "33": 4.548696951124815
     },
     "k_hat": 0.24323967369070376,
     "rho_pc": 0.3194475871750868,
     "IG_pc": 0.0538186421826763,
     "rho_slope": 0.4707770178446625,
     "IG_slope": 0.12527728743392413,
     "I_grass": 0.07961709578881226,
     "ncells": 128023,
     "SE_diff": 0.0010148573577690996
    },
    "worker": {
     "lam": [
      3.5658332,
      5.6092227,
      8.9096087
     ],
     "rho_pc": 0.3194475872431741,
     "IG_pc": 0.053818642206898436,
     "rho_slope": 0.47077701785075327,
     "IG_slope": 0.12527728743760808,
     "I_grass": 0.07961709578881404,
     "ncells": 128023,
     "SE_diff": 0.0010148573577596614
    }
   }
  ]
 },
 "b": {
  "seeds": "numpy default_rng([20260923, 2929, crc32(NAME), cut index, y0]); replicates [.., rep + 1] (length 6)",
  "signs_differing_from_worker": [
   "U14 r_c=0.01 y0=0"
  ],
  "max_abs_z_bias_difference": 3.141905756238418,
  "counts": {
   "summary.json rho=0.01": {
    "pc": {
     "<": 18,
     ">": 14,
     "undecided": 10
    },
    "slope": {
     "<": 38,
     ">": 0,
     "undecided": 4
    }
   },
   "v2 rho=0.01": {
    "pc": {
     "<": 18,
     ">": 16,
     "undecided": 8
    },
    "slope": {
     "<": 38,
     ">": 0,
     "undecided": 4
    }
   },
   "worker rho=0.001": {
    "pc": {
     "<": 19,
     ">": 14,
     "undecided": 9
    },
    "slope": {
     "<": 38,
     ">": 0,
     "undecided": 4
    }
   },
   "v2 rho=0.001": {
    "pc": {
     "<": 19,
     ">": 15,
     "undecided": 8
    },
    "slope": {
     "<": 38,
     ">": 0,
     "undecided": 4
    }
   }
  },
  "transitions": {
   "summary.json -> worker rho=0.001": {
    "pc": {
     "< -> <": 18,
     "> -> >": 14,
     "undecided -> <": 1,
     "undecided -> undecided": 9
    },
    "slope": {
     "< -> <": 38,
     "undecided -> undecided": 4
    }
   },
   "summary.json -> v2 rho=0.001": {
    "pc": {
     "< -> <": 18,
     "> -> >": 14,
     "undecided -> <": 1,
     "undecided -> >": 1,
     "undecided -> undecided": 8
    },
    "slope": {
     "< -> <": 38,
     "undecided -> undecided": 4
    }
   },
   "summary.json (A19 y0=5 int64) -> v2 rho=0.001": {
    "pc": {
     "< -> <": 18,
     "> -> >": 14,
     "undecided -> <": 1,
     "undecided -> >": 1,
     "undecided -> undecided": 8
    },
    "slope": {
     "< -> <": 38,
     "undecided -> undecided": 4
    }
   },
   "v2 rho=0.01 -> v2 rho=0.001": {
    "pc": {
     "< -> <": 18,
     "> -> >": 15,
     "> -> undecided": 1,
     "undecided -> <": 1,
     "undecided -> undecided": 7
    },
    "slope": {
     "< -> <": 38,
     "undecided -> undecided": 4
    }
   }
  },
  "formerly_above": [
   {
    "key": "A14 iv=0 y0=1",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A14 iv=0 y0=2",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A14 iv=0 y0=3",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A14 iv=0 y0=4",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A14 iv=0 y0=5",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A14 iv=1 y0=7",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=0 y0=0",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=0 y0=1",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=0 y0=2",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=0 y0=3",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=1 y0=3",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=1 y0=4",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=1 y0=5",
    "worker": ">",
    "v2": ">"
   },
   {
    "key": "A19 iv=2 y0=5",
    "worker": ">",
    "v2": ">"
   }
  ],
  "newly_above_v2_vs_summary_json": [
   "('A14', 0, 0) pc"
  ],
  "ratio_D_over_hw_formerly_above_v2": [
   [
    "U14 r_c=0.01 y0=1",
    1.2994944546758345
   ],
   [
    "U14 r_c=0.01 y0=2",
    1.4402206001900368
   ],
   [
    "U14 r_c=0.01 y0=3",
    1.775121266316092
   ],
   [
    "U14 r_c=0.01 y0=4",
    1.5006428864078942
   ],
   [
    "U14 r_c=0.01 y0=5",
    1.2874205971222337
   ],
   [
    "U14 r_c=0.1 y0=7",
    1.1323704919793773
   ],
   [
    "U19 r_c=0.01 y0=0",
    4.312362436474559
   ],
   [
    "U19 r_c=0.01 y0=1",
    2.9209431801139254
   ],
   [
    "U19 r_c=0.01 y0=2",
    2.1948717891555116
   ],
   [
    "U19 r_c=0.01 y0=3",
    1.4087514958790623
   ],
   [
    "U19 r_c=0.1 y0=3",
    2.0749106803171364
   ],
   [
    "U19 r_c=0.1 y0=4",
    2.316377646222742
   ],
   [
    "U19 r_c=0.1 y0=5",
    1.8439373309543483
   ],
   [
    "U19 r_c=0.3 y0=5",
    1.6531421506601407
   ]
  ],
  "replicates_8_per_triple": {
   "A14 c0 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 3,
      "undecided": 5
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0002331950760217083,
    "bias_sd": 7.795858981997125e-05,
    "bias_main": 0.00011470764449716953,
    "SE_NM_main": 0.0001323063263078769,
    "D_pc_over_hw_range": [
     0.6685245168087648,
     1.2839008323448065
    ]
   },
   "A14 c0 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00033038951208963496,
    "bias_sd": 8.53373369469714e-05,
    "bias_main": 0.0004884589029399145,
    "SE_NM_main": 0.00017201679682524347,
    "D_pc_over_hw_range": [
     1.017848304942925,
     1.7823067512836883
    ]
   },
   "A14 c0 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0010327212180851753,
    "bias_sd": 8.888067434781759e-05,
    "bias_main": 0.0010253441592680268,
    "SE_NM_main": 0.00019285299294843992,
    "D_pc_over_hw_range": [
     1.440025029617372,
     1.8323573041793417
    ]
   },
   "A14 c0 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0023618878986575442,
    "bias_sd": 0.00014040312187826504,
    "bias_main": 0.002159359543975725,
    "SE_NM_main": 0.0002661162184384691,
    "D_pc_over_hw_range": [
     1.6467555834331493,
     1.9813921082394963
    ]
   },
   "A14 c0 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.005361937105092585,
    "bias_sd": 0.00013041434604157975,
    "bias_main": 0.005424545175397366,
    "SE_NM_main": 0.00029726715392726854,
    "D_pc_over_hw_range": [
     1.5403355183144847,
     1.6820902869604804
    ]
   },
   "A14 c0 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.011476873425345868,
    "bias_sd": 0.0001392642186556425,
    "bias_main": 0.011345816449772173,
    "SE_NM_main": 0.00028656312220825305,
    "D_pc_over_hw_range": [
     1.2963283987586292,
     1.3552877131552812
    ]
   },
   "A14 c0 y0=6": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 3,
      "undecided": 5
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.02352026259810014,
    "bias_sd": 0.00023342059206604633,
    "bias_main": 0.023055804536673996,
    "SE_NM_main": 0.0004286829842651123,
    "D_pc_over_hw_range": [
     0.9812266324381107,
     1.0204447459416968
    ]
   },
   "A14 c0 y0=7": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.04561978464383509,
    "bias_sd": 0.0003094906530353625,
    "bias_main": 0.0459393678814779,
    "SE_NM_main": 0.0003916314237338276,
    "D_pc_over_hw_range": [
     0.6915292130471453,
     0.7120386490082014
    ]
   },
   "A14 c1 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 1.2076937445648639e-06,
    "bias_sd": 7.802675634302979e-05,
    "bias_main": 9.766972153046893e-06,
    "SE_NM_main": 8.357322795003261e-05,
    "D_pc_over_hw_range": [
     -8.628084716379437,
     -5.719492303511486
    ]
   },
   "A14 c1 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 3.608578671721041e-05,
    "bias_sd": 0.00014998279038287368,
    "bias_main": 9.026970498626774e-05,
    "SE_NM_main": 0.00011846738675281118,
    "D_pc_over_hw_range": [
     -13.91714392126895,
     -6.204006282179899
    ]
   },
   "A14 c1 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00023369562433783742,
    "bias_sd": 0.0001143864122745818,
    "bias_main": 0.0003118748455352982,
    "SE_NM_main": 0.00014277218018646533,
    "D_pc_over_hw_range": [
     -16.386735518251218,
     -7.193629288256545
    ]
   },
   "A14 c1 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0003944852272810273,
    "bias_sd": 0.0001435854163786387,
    "bias_main": 0.00041120292422069937,
    "SE_NM_main": 0.0001328928560013621,
    "D_pc_over_hw_range": [
     -10.383109414654305,
     -5.592704380451376
    ]
   },
   "A14 c1 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0007730681306508114,
    "bias_sd": 0.00010481275679083451,
    "bias_main": 0.0009213130621956722,
    "SE_NM_main": 0.00017365676815934752,
    "D_pc_over_hw_range": [
     -3.865203039506937,
     -3.0278783258128152
    ]
   },
   "A14 c1 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0016386739013434237,
    "bias_sd": 0.00010197911223611357,
    "bias_main": 0.001439440633203004,
    "SE_NM_main": 0.00018048431493290762,
    "D_pc_over_hw_range": [
     -0.7301284265694813,
     -0.6888055136155411
    ]
   },
   "A14 c1 y0=6": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.003333245392201256,
    "bias_sd": 0.00016958457870882104,
    "bias_main": 0.003151847390238993,
    "SE_NM_main": 0.00023648382545613254,
    "D_pc_over_hw_range": [
     0.5247296930192792,
     0.652760366671321
    ]
   },
   "A14 c1 y0=7": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.006607667305127407,
    "bias_sd": 0.00015956259824431623,
    "bias_main": 0.006547041121289121,
    "SE_NM_main": 0.0002383902468067893,
    "D_pc_over_hw_range": [
     1.0857061627333653,
     1.1725295361556765
    ]
   },
   "A14 c2 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 1.9450064118908816e-05,
    "bias_sd": 7.056096853259358e-05,
    "bias_main": -3.483973958567921e-05,
    "SE_NM_main": 8.85901041714359e-05,
    "D_pc_over_hw_range": [
     -16.040729362246207,
     -7.597924525214625
    ]
   },
   "A14 c2 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 2.5691868132837747e-05,
    "bias_sd": 0.00010912541065616312,
    "bias_main": 5.287153789745869e-05,
    "SE_NM_main": 0.00010399543568927232,
    "D_pc_over_hw_range": [
     -23.03148682889537,
     -9.96524611009774
    ]
   },
   "A14 c2 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00010767032403924404,
    "bias_sd": 9.227359451006035e-05,
    "bias_main": 0.00013983968480402176,
    "SE_NM_main": 0.00013140432401219758,
    "D_pc_over_hw_range": [
     -27.335530692139734,
     -12.93342343819669
    ]
   },
   "A14 c2 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0002081657136313586,
    "bias_sd": 0.00011829720153934272,
    "bias_main": 0.0001858166370761749,
    "SE_NM_main": 0.00014149639134083811,
    "D_pc_over_hw_range": [
     -20.89843629645295,
     -11.258492798578578
    ]
   },
   "A14 c2 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00027374376434197156,
    "bias_sd": 9.661579804322833e-05,
    "bias_main": 0.000413856084281794,
    "SE_NM_main": 0.0001565638202667866,
    "D_pc_over_hw_range": [
     -14.48736208778469,
     -10.453610692914209
    ]
   },
   "A14 c2 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0006570833105112861,
    "bias_sd": 0.00011296090291906218,
    "bias_main": 0.0006818675575333,
    "SE_NM_main": 0.00016997592934134512,
    "D_pc_over_hw_range": [
     -7.809282104118338,
     -6.2780680722206625
    ]
   },
   "A14 c2 y0=6": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0012267747399341555,
    "bias_sd": 0.00013921365881222652,
    "bias_main": 0.0011925413364841653,
    "SE_NM_main": 0.00016302108646018128,
    "D_pc_over_hw_range": [
     -3.540870347438949,
     -3.118768535957127
    ]
   },
   "A14 c2 y0=7": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.002450570611806757,
    "bias_sd": 0.00014198622998618085,
    "bias_main": 0.0024522600503746883,
    "SE_NM_main": 0.00017770043405029872,
    "D_pc_over_hw_range": [
     -0.9176655926698254,
     -0.879956386894856
    ]
   },
   "A19 c0 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00038252096912527733,
    "bias_sd": 8.150190743012229e-05,
    "bias_main": 0.00036281729591536305,
    "SE_NM_main": 0.00015644132523046254,
    "D_pc_over_hw_range": [
     3.3891371616384363,
     5.337551541003334
    ]
   },
   "A19 c0 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0014407754784906412,
    "bias_sd": 0.0001453500992378007,
    "bias_main": 0.001664722984806355,
    "SE_NM_main": 0.00019575836098407475,
    "D_pc_over_hw_range": [
     2.5023419144531807,
     3.2577124113720477
    ]
   },
   "A19 c0 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.004496400438907422,
    "bias_sd": 0.00016115108504246938,
    "bias_main": 0.004475517635447179,
    "SE_NM_main": 0.0002529801528611185,
    "D_pc_over_hw_range": [
     2.105197944546137,
     2.3448420319980565
    ]
   },
   "A19 c0 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.01282350827784473,
    "bias_sd": 0.00023361145153241055,
    "bias_main": 0.012697424906126908,
    "SE_NM_main": 0.00032928528930060736,
    "D_pc_over_hw_range": [
     1.4025881373569185,
     1.5009198197949194
    ]
   },
   "A19 c0 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.03323277296388927,
    "bias_sd": 0.0002263545563826933,
    "bias_main": 0.03359240461804891,
    "SE_NM_main": 0.0003468255196703975,
    "D_pc_over_hw_range": [
     0.8581218857910544,
     0.8861461428177716
    ]
   },
   "A19 c0 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.07890294220428307,
    "bias_sd": 0.0002661712363911737,
    "bias_main": 0.07907065093433951,
    "SE_NM_main": 0.00035706240947663994,
    "D_pc_over_hw_range": [
     0.43842358174175405,
     0.446733873198058
    ]
   },
   "A19 c1 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 9.500269359319358e-05,
    "bias_sd": 8.219751637210688e-05,
    "bias_main": 7.999834759353508e-05,
    "SE_NM_main": 0.00012823888846737403,
    "D_pc_over_hw_range": [
     -2.808879101698603,
     -1.441815002057938
    ]
   },
   "A19 c1 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00032662039599995474,
    "bias_sd": 0.00014072776931905683,
    "bias_main": 0.0003043092894658983,
    "SE_NM_main": 0.00014959992535307128,
    "D_pc_over_hw_range": [
     -3.167321872106002,
     -1.6903838084975087
    ]
   },
   "A19 c1 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0006944355761067111,
    "bias_sd": 0.00011440650829827262,
    "bias_main": 0.0006819514231368728,
    "SE_NM_main": 0.00016585341100997677,
    "D_pc_over_hw_range": [
     0.17424277645339212,
     0.34860325016501986
    ]
   },
   "A19 c1 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0019275193000252155,
    "bias_sd": 0.00011442924845065986,
    "bias_main": 0.00211427606344472,
    "SE_NM_main": 0.0002219781546371285,
    "D_pc_over_hw_range": [
     1.8047349742176704,
     2.060891270675381
    ]
   },
   "A19 c1 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.004854213403838736,
    "bias_sd": 6.166478437560032e-05,
    "bias_main": 0.004671420150234029,
    "SE_NM_main": 0.00024405173311496645,
    "D_pc_over_hw_range": [
     2.204594170089733,
     2.2675897595911527
    ]
   },
   "A19 c1 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.011767969868547112,
    "bias_sd": 7.96456961100933e-05,
    "bias_main": 0.011658336380501177,
    "SE_NM_main": 0.00026862219683712325,
    "D_pc_over_hw_range": [
     1.8750576602522815,
     1.9074260847434776
    ]
   },
   "A19 c2 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0001162478343342821,
    "bias_sd": 0.00013957013073488325,
    "bias_main": 6.480282086951394e-05,
    "SE_NM_main": 9.122924131922509e-05,
    "D_pc_over_hw_range": [
     -13.40425711824855,
     -4.826958444177664
    ]
   },
   "A19 c2 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00013176125137037697,
    "bias_sd": 0.0001963260510914271,
    "bias_main": 0.00014438818392947805,
    "SE_NM_main": 0.00014557381297974583,
    "D_pc_over_hw_range": [
     -14.627235985024022,
     -6.736572278109215
    ]
   },
   "A19 c2 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00022739816112926636,
    "bias_sd": 7.305187075575971e-05,
    "bias_main": 0.000425867530323365,
    "SE_NM_main": 0.00012097640594577526,
    "D_pc_over_hw_range": [
     -9.936956787956793,
     -6.969282358017154
    ]
   },
   "A19 c2 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0007044515483861646,
    "bias_sd": 9.765951963279196e-05,
    "bias_main": 0.0008314707908002594,
    "SE_NM_main": 0.0001516869456059169,
    "D_pc_over_hw_range": [
     -1.6760750546647019,
     -1.4897615350199622
    ]
   },
   "A19 c2 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0018605151101900308,
    "bias_sd": 0.00015468420370883556,
    "bias_main": 0.0015509159300928221,
    "SE_NM_main": 0.00020754208011986076,
    "D_pc_over_hw_range": [
     0.8089857606322528,
     0.9585918204859134
    ]
   },
   "A19 c2 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.004492554468493504,
    "bias_sd": 0.00019281998640112644,
    "bias_main": 0.004576974183319926,
    "SE_NM_main": 0.00019836805232152158,
    "D_pc_over_hw_range": [
     1.6861496871376713,
     1.8574835332627162
    ]
   },
   "U14 c1 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 5,
      "undecided": 3
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00016841702730641117,
    "bias_sd": 0.00012098525172103674,
    "bias_main": 3.928883999959609e-05,
    "SE_NM_main": 0.00010737021289442503,
    "D_pc_over_hw_range": [
     0.5835978793195458,
     2.398064437597466
    ]
   },
   "U14 c1 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00039647612610793637,
    "bias_sd": 7.473747345807523e-05,
    "bias_main": 0.00035344025783201616,
    "SE_NM_main": 0.00013914530859950177,
    "D_pc_over_hw_range": [
     1.046316424991694,
     1.7114296037742878
    ]
   },
   "U14 c1 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0011183170640785,
    "bias_sd": 0.00016916210569723985,
    "bias_main": 0.0011249749699859812,
    "SE_NM_main": 0.0001653614568127246,
    "D_pc_over_hw_range": [
     1.2350808618933502,
     1.8823626295468148
    ]
   },
   "U14 c1 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.002415580942038531,
    "bias_sd": 0.00010382454838859675,
    "bias_main": 0.0024213013208158607,
    "SE_NM_main": 0.0001991867322338497,
    "D_pc_over_hw_range": [
     1.694748715311832,
     1.9176475908531438
    ]
   },
   "U14 c1 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.005541001343361218,
    "bias_sd": 0.00013521031033033172,
    "bias_main": 0.005718643061475515,
    "SE_NM_main": 0.0002794854669437188,
    "D_pc_over_hw_range": [
     1.496885256627373,
     1.623876628874663
    ]
   },
   "U14 c1 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.012138582668824727,
    "bias_sd": 0.00015001046685771035,
    "bias_main": 0.011850601753305767,
    "SE_NM_main": 0.0002722767452399443,
    "D_pc_over_hw_range": [
     1.2297237685415658,
     1.2904956982881641
    ]
   },
   "U14 c1 y0=6": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.024915486677362875,
    "bias_sd": 0.0001433966862640448,
    "bias_main": 0.024614757128217146,
    "SE_NM_main": 0.000384910554612586,
    "D_pc_over_hw_range": [
     0.9370683033112254,
     0.9614458026792153
    ]
   },
   "U14 c1 y0=7": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.04913350913716763,
    "bias_sd": 0.00015906751774994092,
    "bias_main": 0.04980756681459608,
    "SE_NM_main": 0.00044673686144072516,
    "D_pc_over_hw_range": [
     0.6399098244663403,
     0.6507656648222658
    ]
   },
   "U14 c2 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 2.3875540555717834e-05,
    "bias_sd": 7.536291140729122e-05,
    "bias_main": 6.861118763645813e-05,
    "SE_NM_main": 9.107574046792373e-05,
    "D_pc_over_hw_range": [
     -9.780013558379423,
     -5.8889214146178235
    ]
   },
   "U14 c2 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 8.455364117077036e-05,
    "bias_sd": 6.916830125399102e-05,
    "bias_main": 2.853862157203846e-05,
    "SE_NM_main": 0.00012013429197190645,
    "D_pc_over_hw_range": [
     -14.041588596496396,
     -7.269912175632516
    ]
   },
   "U14 c2 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00014472369434059829,
    "bias_sd": 0.000132814801141034,
    "bias_main": 2.535229030486974e-06,
    "SE_NM_main": 0.0001309158023952715,
    "D_pc_over_hw_range": [
     -18.512220508483626,
     -8.036018287656482
    ]
   },
   "U14 c2 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0004301822028671687,
    "bias_sd": 0.00013107005466853945,
    "bias_main": 0.0001336119609605113,
    "SE_NM_main": 0.0001572943099143388,
    "D_pc_over_hw_range": [
     -7.592605729136111,
     -4.818612935184558
    ]
   },
   "U14 c2 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0006721945434871035,
    "bias_sd": 0.00013974224870238962,
    "bias_main": 0.0004707241093317993,
    "SE_NM_main": 0.0001740916980710878,
    "D_pc_over_hw_range": [
     -4.245122177038109,
     -3.001920318032233
    ]
   },
   "U14 c2 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0016694728849522278,
    "bias_sd": 0.0001248189388700775,
    "bias_main": 0.0016713773853582747,
    "SE_NM_main": 0.00019109066506062418,
    "D_pc_over_hw_range": [
     -0.8932687032740493,
     -0.8226302784206209
    ]
   },
   "U14 c2 y0=6": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0033519281483203045,
    "bias_sd": 0.00011041463153052143,
    "bias_main": 0.003403685986158367,
    "SE_NM_main": 0.00017938679399625405,
    "D_pc_over_hw_range": [
     0.5470111582826158,
     0.6342706754983383
    ]
   },
   "U14 c2 y0=7": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.006483126087114766,
    "bias_sd": 0.0001660846012589229,
    "bias_main": 0.006221088599265068,
    "SE_NM_main": 0.00024090163787207907,
    "D_pc_over_hw_range": [
     1.0160104659547904,
     1.1173654685371062
    ]
   },
   "U14 c3 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 3.1922209709489557e-06,
    "bias_sd": 5.670096056573679e-05,
    "bias_main": -1.1733932976321082e-05,
    "SE_NM_main": 7.235566730275618e-05,
    "D_pc_over_hw_range": [
     -15.630730326387466,
     -8.642260735004776
    ]
   },
   "U14 c3 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 4.6423908622750254e-05,
    "bias_sd": 0.00010743932267676612,
    "bias_main": -5.735266504547365e-05,
    "SE_NM_main": 8.54994419147188e-05,
    "D_pc_over_hw_range": [
     -25.255420485329026,
     -12.103423077768692
    ]
   },
   "U14 c3 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00010424707118461551,
    "bias_sd": 0.00012529469909615144,
    "bias_main": -0.00010046316898348895,
    "SE_NM_main": 0.00011011599821137676,
    "D_pc_over_hw_range": [
     -28.931725579182924,
     -11.77416071544901
    ]
   },
   "U14 c3 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00018618786274571253,
    "bias_sd": 0.00010222685517740755,
    "bias_main": 0.00021059987003380076,
    "SE_NM_main": 0.00012598229606263623,
    "D_pc_over_hw_range": [
     -20.80625824008427,
     -12.931393890881166
    ]
   },
   "U14 c3 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0002819559128250937,
    "bias_sd": 0.00010996849288065295,
    "bias_main": 0.0005487891647806276,
    "SE_NM_main": 0.00013087812984768996,
    "D_pc_over_hw_range": [
     -18.46619762945729,
     -10.94263723471297
    ]
   },
   "U14 c3 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0006143961126555686,
    "bias_sd": 0.0001521170168919842,
    "bias_main": 0.0007210224968002832,
    "SE_NM_main": 0.00014180709424761455,
    "D_pc_over_hw_range": [
     -9.098686225406539,
     -6.496128370131386
    ]
   },
   "U14 c3 y0=6": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0013057415506692038,
    "bias_sd": 0.00016128310566218394,
    "bias_main": 0.0013492821449299086,
    "SE_NM_main": 0.00017791211584013722,
    "D_pc_over_hw_range": [
     -4.282393874260499,
     -3.57774954416506
    ]
   },
   "U14 c3 y0=7": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.002423646967273152,
    "bias_sd": 9.116041712211087e-05,
    "bias_main": 0.002483504778286072,
    "SE_NM_main": 0.00020314185099610182,
    "D_pc_over_hw_range": [
     -1.2628323496824905,
     -1.210594465426399
    ]
   },
   "U19 c1 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00041622788106887576,
    "bias_sd": 0.00015001036077138592,
    "bias_main": 0.0003652879396227604,
    "SE_NM_main": 0.0001512340535450516,
    "D_pc_over_hw_range": [
     2.919374607256661,
     5.882113955413646
    ]
   },
   "U19 c1 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0014327836611849332,
    "bias_sd": 9.048908629480703e-05,
    "bias_main": 0.001567295957546344,
    "SE_NM_main": 0.00017223592203184375,
    "D_pc_over_hw_range": [
     2.935772213406108,
     3.397380797766031
    ]
   },
   "U19 c1 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.004607496740194339,
    "bias_sd": 0.00018351051292668125,
    "bias_main": 0.004668665396621918,
    "SE_NM_main": 0.0002133712063121896,
    "D_pc_over_hw_range": [
     2.1041922872923537,
     2.33651692126103
    ]
   },
   "U19 c1 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.013449851284840664,
    "bias_sd": 0.00020896450008528876,
    "bias_main": 0.013555871830011057,
    "SE_NM_main": 0.00030440333376011874,
    "D_pc_over_hw_range": [
     1.3842961351965621,
     1.4654785726406492
    ]
   },
   "U19 c1 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.03546574041831274,
    "bias_sd": 0.00023625002090989558,
    "bias_main": 0.03522545075533534,
    "SE_NM_main": 0.00046388664008493823,
    "D_pc_over_hw_range": [
     0.834778806829547,
     0.8593549635890246
    ]
   },
   "U19 c1 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.08462159742710407,
    "bias_sd": 0.00023010988715247143,
    "bias_main": 0.08452473012179418,
    "SE_NM_main": 0.00044919166457050615,
    "D_pc_over_hw_range": [
     0.4516300601857425,
     0.4600205506631238
    ]
   },
   "U19 c2 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 4.872125796340221e-05,
    "bias_sd": 0.00011610995547232536,
    "bias_main": 7.377337277603147e-05,
    "SE_NM_main": 0.0001356360735595109,
    "D_pc_over_hw_range": [
     -2.8801586537531656,
     -1.7731240283099945
    ]
   },
   "U19 c2 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00031974345485985545,
    "bias_sd": 0.00012253554201302396,
    "bias_main": 0.00045179540854012323,
    "SE_NM_main": 0.00014552962676473233,
    "D_pc_over_hw_range": [
     -3.2141015426515036,
     -1.7571285431589516
    ]
   },
   "U19 c2 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0006363302252261338,
    "bias_sd": 0.0002306031635582559,
    "bias_main": 0.0009453455141028577,
    "SE_NM_main": 0.00017405701588721117,
    "D_pc_over_hw_range": [
     0.08411572619741851,
     0.6006962709073886
    ]
   },
   "U19 c2 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0019057351339946127,
    "bias_sd": 5.379777753897415e-05,
    "bias_main": 0.0016723704969476838,
    "SE_NM_main": 0.00017349050361977817,
    "D_pc_over_hw_range": [
     1.7924817982221244,
     1.910685487963613
    ]
   },
   "U19 c2 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.004867060500996834,
    "bias_sd": 0.00023213053254880433,
    "bias_main": 0.004716639164582537,
    "SE_NM_main": 0.00024605397894939955,
    "D_pc_over_hw_range": [
     2.1221063263337774,
     2.409257322789932
    ]
   },
   "U19 c2 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.011669665563363685,
    "bias_sd": 9.46776774554661e-05,
    "bias_main": 0.011493331655457961,
    "SE_NM_main": 0.0002974449456783702,
    "D_pc_over_hw_range": [
     1.7926120657982856,
     1.8386497292191062
    ]
   },
   "U19 c3 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 4.7495556077858936e-05,
    "bias_sd": 7.030446965754625e-05,
    "bias_main": -3.522578144976585e-05,
    "SE_NM_main": 0.00010288266390697808,
    "D_pc_over_hw_range": [
     -13.236037663499019,
     -8.331868964463995
    ]
   },
   "U19 c3 y0=1": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 3.5042327477752266e-05,
    "bias_sd": 0.00012228770185633477,
    "bias_main": 0.00029381414895657265,
    "SE_NM_main": 0.00012355554020073003,
    "D_pc_over_hw_range": [
     -13.444680570583204,
     -9.118866009225576
    ]
   },
   "U19 c3 y0=2": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00031925289714807015,
    "bias_sd": 0.00015917954482714555,
    "bias_main": 0.00045468535937054355,
    "SE_NM_main": 0.00013930734734294878,
    "D_pc_over_hw_range": [
     -10.666986059189965,
     -5.4881948178358275
    ]
   },
   "U19 c3 y0=3": {
    "sign_counts": {
     "pc": {
      "<": 8,
      ">": 0,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0007377750626723634,
    "bias_sd": 0.00012525201770438978,
    "bias_main": 0.0006302471456266501,
    "SE_NM_main": 0.00015864111885527778,
    "D_pc_over_hw_range": [
     -2.912204876444729,
     -2.2650440079691987
    ]
   },
   "U19 c3 y0=4": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 0,
      "undecided": 8
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0018833857199958004,
    "bias_sd": 0.00016712228532218826,
    "bias_main": 0.0017919835687085772,
    "SE_NM_main": 0.00019793977759377317,
    "D_pc_over_hw_range": [
     0.6058564805957105,
     0.7909084606702946
    ]
   },
   "U19 c3 y0=5": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 8,
      "undecided": 0
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0044255155044912176,
    "bias_sd": 0.00020164724689283157,
    "bias_main": 0.004395925634888442,
    "SE_NM_main": 0.0002211839740395643,
    "D_pc_over_hw_range": [
     1.5594266997721082,
     1.7473649630584052
    ]
   }
  },
  "triples_whose_sign_depends_on_the_draw": {
   "A14 c0 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 3,
      "undecided": 5
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.0002331950760217083,
    "bias_sd": 7.795858981997125e-05,
    "bias_main": 0.00011470764449716953,
    "SE_NM_main": 0.0001323063263078769,
    "D_pc_over_hw_range": [
     0.6685245168087648,
     1.2839008323448065
    ]
   },
   "A14 c0 y0=6": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 3,
      "undecided": 5
     },
     "slope": {
      "<": 0,
      ">": 0,
      "undecided": 8
     }
    },
    "bias_mean": 0.02352026259810014,
    "bias_sd": 0.00023342059206604633,
    "bias_main": 0.023055804536673996,
    "SE_NM_main": 0.0004286829842651123,
    "D_pc_over_hw_range": [
     0.9812266324381107,
     1.0204447459416968
    ]
   },
   "U14 c1 y0=0": {
    "sign_counts": {
     "pc": {
      "<": 0,
      ">": 5,
      "undecided": 3
     },
     "slope": {
      "<": 8,
      ">": 0,
      "undecided": 0
     }
    },
    "bias_mean": 0.00016841702730641117,
    "bias_sd": 0.00012098525172103674,
    "bias_main": 3.928883999959609e-05,
    "SE_NM_main": 0.00010737021289442503,
    "D_pc_over_hw_range": [
     0.5835978793195458,
     2.398064437597466
    ]
   }
  },
  "worker_nm_samples_regenerated_from_worker_seeds": {
   "n": 42,
   "max_abs_dI": 1.2434497875801753e-14,
   "cells_equal": true,
   "max_rel_blocksd": 1.2397278948689407e-12
  },
  "rows": [
   {
    "key": "U14 r_c=0.01 y0=0",
    "coupling": "A14",
    "iv": 0,
    "y0": 0,
    "v2": {
     "bias": 3.928883999959609e-05,
     "exact": 0.06651823564818615,
     "I_NM": 0.06655752448818575,
     "cells_NM": 11301,
     "SE_NM": 0.00010737021289442503,
     "allowance": 5.515595492377595e-05,
     "I_corr": 0.03523420523274412,
     "D_pc": 0.0012860124867719036,
     "D_slope": -0.029533428953923524,
     "hw": 0.0006538648568356534,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      0
     ]
    },
    "worker": {
     "D_pc": 0.0010390110925871665,
     "hw": 0.001357957260238022,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0002862902204670559,
     "SE_NM": 0.00011204676925314059,
     "allowance": 0.00039975306704011985
    },
    "z_bias_difference": -1.5916424747252047,
    "same_sign_pc": false,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=1",
    "coupling": "A14",
    "iv": 0,
    "y0": 1,
    "v2": {
     "bias": 0.00035344025783201616,
     "exact": 0.08856252441100887,
     "I_NM": 0.08891596466884089,
     "cells_NM": 27071,
     "SE_NM": 0.00013914530859950177,
     "allowance": 0.000497696525010397,
     "I_corr": 0.05143339232549993,
     "D_pc": 0.0022603612720113186,
     "D_slope": -0.03633983340398793,
     "hw": 0.0017394158658223572,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      1
     ]
    },
    "worker": {
     "D_pc": 0.002336398870573471,
     "hw": 0.0016119682114837733,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.00027740266740572395,
     "SE_NM": 0.00016559682281582522,
     "allowance": 0.0003929029383037154
    },
    "z_bias_difference": 0.35154501879762257,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=2",
    "coupling": "A14",
    "iv": 0,
    "y0": 2,
    "v2": {
     "bias": 0.0011249749699859812,
     "exact": 0.10494398065764488,
     "I_NM": 0.10606895562763086,
     "cells_NM": 59138,
     "SE_NM": 0.0001653614568127246,
     "allowance": 0.0015256918989107792,
     "I_corr": 0.06409240901181201,
     "D_pc": 0.005943865848837743,
     "D_slope": -0.04032956914137699,
     "hw": 0.004127052375207972,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      2
     ]
    },
    "worker": {
     "D_pc": 0.005950402369182525,
     "hw": 0.004146492117328301,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0011184384245435108,
     "SE_NM": 0.00018136296258904915,
     "allowance": 0.0015151616803821294
    },
    "z_bias_difference": 0.02663280134674219,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=3",
    "coupling": "A14",
    "iv": 0,
    "y0": 3,
    "v2": {
     "bias": 0.0024213013208158607,
     "exact": 0.11627954169810151,
     "I_NM": 0.11870084301891737,
     "cells_NM": 121523,
     "SE_NM": 0.0001991867322338497,
     "allowance": 0.0030740721861875946,
     "I_corr": 0.07449491509085204,
     "D_pc": 0.01321797356500811,
     "D_slope": -0.04135276433069515,
     "hw": 0.007446236950582741,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      3
     ]
    },
    "worker": {
     "D_pc": 0.01305638649436193,
     "hw": 0.007897672363917778,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.002582888396533159,
     "SE_NM": 0.0002136223461421384,
     "allowance": 0.003281679757058423
    },
    "z_bias_difference": -0.5532316325498012,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=4",
    "coupling": "A14",
    "iv": 0,
    "y0": 4,
    "v2": {
     "bias": 0.005718643061475515,
     "exact": 0.12362293993858531,
     "I_NM": 0.12934158300006082,
     "cells_NM": 235230,
     "SE_NM": 0.0002794854669437188,
     "allowance": 0.00670855687697618,
     "I_corr": 0.08201471128853344,
     "D_pc": 0.022855976581984384,
     "D_slope": -0.04104209702413243,
     "hw": 0.015230789942765792,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      4
     ]
    },
    "worker": {
     "D_pc": 0.02263523451901823,
     "hw": 0.01577890335435465,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.005939385306248754,
     "SE_NM": 0.0002784900041986915,
     "allowance": 0.006983839423359628
    },
    "z_bias_difference": -0.5594801128069314,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=5",
    "coupling": "A14",
    "iv": 0,
    "y0": 5,
    "v2": {
     "bias": 0.011850601753305767,
     "exact": 0.12835391843474753,
     "I_NM": 0.1402045201880533,
     "cells_NM": 428419,
     "SE_NM": 0.0002722767452399443,
     "allowance": 0.012887594064873834,
     "I_corr": 0.08896112938607281,
     "D_pc": 0.0358182122264824,
     "D_slope": -0.03880559860648636,
     "hw": 0.027821686484235775,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      5
     ]
    },
    "worker": {
     "D_pc": 0.035788598450919355,
     "hw": 0.02802688493148993,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.01188021557739849,
     "SE_NM": 0.0003382251987933953,
     "allowance": 0.012914313030614898
    },
    "z_bias_difference": -0.06820295776746699,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=6",
    "coupling": "A14",
    "iv": 0,
    "y0": 6,
    "v2": {
     "bias": 0.024614757128217146,
     "exact": 0.1313001609546931,
     "I_NM": 0.15591491808291025,
     "cells_NM": 737781,
     "SE_NM": 0.000384910554612586,
     "allowance": 0.025007208801680163,
     "I_corr": 0.09381410478820706,
     "D_pc": 0.05067120924220179,
     "D_slope": -0.03681492388090382,
     "hw": 0.05248500897309273,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      6
     ]
    },
    "worker": {
     "D_pc": 0.05033588138334645,
     "hw": 0.05319816896690187,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.024950084759912367,
     "SE_NM": 0.0003679858834150141,
     "allowance": 0.02538459474271394
    },
    "z_bias_difference": -0.6297082671662172,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.01 y0=7",
    "coupling": "A14",
    "iv": 0,
    "y0": 7,
    "v2": {
     "bias": 0.04980756681459608,
     "exact": 0.13317346822789178,
     "I_NM": 0.18298103504248786,
     "cells_NM": 1190790,
     "SE_NM": 0.00044673686144072516,
     "allowance": 0.04980756681459608,
     "I_corr": 0.09611461771304741,
     "D_pc": 0.06494397393243276,
     "D_slope": -0.03642237215852748,
     "hw": 0.10279149173259493,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      1,
      7
     ]
    },
    "worker": {
     "D_pc": 0.06554385518510768,
     "hw": 0.10144070638591227,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.04920768568029499,
     "SE_NM": 0.0003755481317587609,
     "allowance": 0.04920768568029499
    },
    "z_bias_difference": 1.0278656788553786,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=0",
    "coupling": "A14",
    "iv": 1,
    "y0": 0,
    "v2": {
     "bias": 6.861118763645813e-05,
     "exact": 0.03927648235956993,
     "I_NM": 0.03934509354720639,
     "cells_NM": 2659,
     "SE_NM": 9.107574046792373e-05,
     "allowance": 0.00011946964977690903,
     "I_corr": 0.02175561959275618,
     "D_pc": -0.0047469273753591515,
     "D_slope": -0.017627348911058494,
     "hw": 0.0006916863637651775,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      0
     ]
    },
    "worker": {
     "D_pc": -0.004762359804205831,
     "hw": 0.0007657706177553885,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 8.404361225902712e-05,
     "SE_NM": 9.742334374882932e-05,
     "allowance": 0.00014617653071348442
    },
    "z_bias_difference": -0.11571610821349283,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=1",
    "coupling": "A14",
    "iv": 1,
    "y0": 1,
    "v2": {
     "bias": 2.853862157203846e-05,
     "exact": 0.058945247583392146,
     "I_NM": 0.058973786204964185,
     "cells_NM": 5499,
     "SE_NM": 0.00012013429197190645,
     "allowance": 4.965066240765447e-05,
     "I_corr": 0.033201919113930445,
     "D_pc": -0.010130108434832558,
     "D_slope": -0.027503544519965603,
     "hw": 0.0007757601460197117,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      1
     ]
    },
    "worker": {
     "D_pc": -0.010072555968136838,
     "hw": 0.0007506059421136615,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -2.9013848231722317e-05,
     "SE_NM": 0.00010965713456127773,
     "allowance": 5.1622742427540894e-05
    },
    "z_bias_difference": 0.35382962999710277,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=2",
    "coupling": "A14",
    "iv": 1,
    "y0": 2,
    "v2": {
     "bias": 2.535229030486974e-06,
     "exact": 0.07752941940303226,
     "I_NM": 0.07753195463206275,
     "cells_NM": 10785,
     "SE_NM": 0.0001309158023952715,
     "allowance": 4.24888870895244e-06,
     "I_corr": 0.04498660586897674,
     "D_pc": -0.01416344534479469,
     "D_slope": -0.03647469482246693,
     "hw": 0.0007504321930131284,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      2
     ]
    },
    "worker": {
     "D_pc": -0.014291989376681559,
     "hw": 0.0012370727027583616,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00013107928735808794,
     "SE_NM": 0.00015029084873486592,
     "allowance": 0.00021927423590906427
    },
    "z_bias_difference": -0.6449306570198471,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=3",
    "coupling": "A14",
    "iv": 1,
    "y0": 3,
    "v2": {
     "bias": 0.0001336119609605113,
     "exact": 0.09261893018000711,
     "I_NM": 0.09275254214096762,
     "cells_NM": 21080,
     "SE_NM": 0.0001572943099143388,
     "allowance": 0.00020290256614174042,
     "I_corr": 0.056814571135457737,
     "D_pc": -0.014727989947914633,
     "D_slope": -0.04190933014278543,
     "hw": 0.0014280348135117821,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      3
     ]
    },
    "worker": {
     "D_pc": -0.014903087237771784,
     "hw": 0.0019563037717466618,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00030870923548211027,
     "SE_NM": 0.00015488703395214354,
     "allowance": 0.00046998621040820435
    },
    "z_bias_difference": -0.7931850619748064,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=4",
    "coupling": "A14",
    "iv": 1,
    "y0": 4,
    "v2": {
     "bias": 0.0004707241093317993,
     "exact": 0.10361509764880483,
     "I_NM": 0.10408582175813663,
     "cells_NM": 39456,
     "SE_NM": 0.0001740916980710878,
     "allowance": 0.00064161452250264,
     "I_corr": 0.06774472442028912,
     "D_pc": -0.011262766674771801,
     "D_slope": -0.04366619665941639,
     "hw": 0.0026650575073880953,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      4
     ]
    },
    "worker": {
     "D_pc": -0.011947585134866615,
     "hw": 0.004456625549035509,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0011555425924007073,
     "SE_NM": 0.00013114819845321955,
     "allowance": 0.001576446072380458
    },
    "z_bias_difference": -3.141905756238418,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=5",
    "coupling": "A14",
    "iv": 1,
    "y0": 5,
    "v2": {
     "bias": 0.0016713773853582747,
     "exact": 0.11121570894179578,
     "I_NM": 0.11288708632715405,
     "cells_NM": 71434,
     "SE_NM": 0.00019109066506062418,
     "allowance": 0.002029522997219281,
     "I_corr": 0.07724716201793158,
     "D_pc": -0.004903307031324661,
     "D_slope": -0.0432179954156562,
     "hw": 0.005649548873837734,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      5
     ]
    },
    "worker": {
     "D_pc": -0.004780255126456537,
     "hw": 0.005394054817790065,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0015483254650979217,
     "SE_NM": 0.00020907852594554167,
     "allowance": 0.0018838745306989496
    },
    "z_bias_difference": 0.43443161982706346,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=6",
    "coupling": "A14",
    "iv": 1,
    "y0": 6,
    "v2": {
     "bias": 0.003403685986158367,
     "exact": 0.116032557359939,
     "I_NM": 0.11943624334609737,
     "cells_NM": 124866,
     "SE_NM": 0.00017938679399625405,
     "allowance": 0.003679707675776354,
     "I_corr": 0.0860772402322858,
     "D_pc": 0.005233976174495378,
     "D_slope": -0.040203319680165606,
     "hw": 0.009303868235579618,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      6
     ]
    },
    "worker": {
     "D_pc": 0.005085322875683723,
     "hw": 0.009641344652408514,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0035523392704732842,
     "SE_NM": 0.00018190362182420652,
     "allowance": 0.003846577116452999
    },
    "z_bias_difference": -0.5818653935157472,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.1 y0=7",
    "coupling": "A14",
    "iv": 1,
    "y0": 7,
    "v2": {
     "bias": 0.006221088599265068,
     "exact": 0.11896736600438707,
     "I_NM": 0.12518845460365213,
     "cells_NM": 209151,
     "SE_NM": 0.00024090163787207907,
     "allowance": 0.006221088599265068,
     "I_corr": 0.093796978274298,
     "D_pc": 0.017439741320910515,
     "D_slope": -0.036302640759168836,
     "hw": 0.015401091289853328,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      2,
      7
     ]
    },
    "worker": {
     "D_pc": 0.01731507658360891,
     "hw": 0.015640231529014507,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.006345753320089603,
     "SE_NM": 0.0002329623704968899,
     "allowance": 0.006345753320089603
    },
    "z_bias_difference": -0.37200081953193476,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=0",
    "coupling": "A14",
    "iv": 2,
    "y0": 0,
    "v2": {
     "bias": -1.1733932976321082e-05,
     "exact": 0.02683411663403218,
     "I_NM": 0.026822382701055858,
     "cells_NM": 1209,
     "SE_NM": 7.235566730275618e-05,
     "allowance": 2.3516393384306022e-05,
     "I_corr": 0.013125718434166822,
     "D_pc": -0.007259126815008159,
     "D_slope": -0.01523796221076034,
     "hw": 0.00045688346321427347,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      0
     ]
    },
    "worker": {
     "D_pc": -0.007187545039025401,
     "hw": 0.0007830587045931822,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -8.331570188648343e-05,
     "SE_NM": 8.317568137942272e-05,
     "allowance": 0.0001707901401615477
    },
    "z_bias_difference": 0.6493085033156392,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=1",
    "coupling": "A14",
    "iv": 2,
    "y0": 1,
    "v2": {
     "bias": -5.735266504547365e-05,
     "exact": 0.04294362730272805,
     "I_NM": 0.042886274637682575,
     "cells_NM": 2371,
     "SE_NM": 8.54994419147188e-05,
     "allowance": 0.00011339911165465224,
     "I_corr": 0.02178653257695007,
     "D_pc": -0.015240701371644065,
     "D_slope": -0.027279193702449814,
     "hw": 0.0008056713369826972,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      1
     ]
    },
    "worker": {
     "D_pc": -0.01525761566040549,
     "hw": 0.000759063946820153,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -4.0438392816706525e-05,
     "SE_NM": 9.419980544697726e-05,
     "allowance": 7.948645095376109e-05
    },
    "z_bias_difference": -0.13295774153314888,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=2",
    "coupling": "A14",
    "iv": 2,
    "y0": 2,
    "v2": {
     "bias": -0.00010046316898348895,
     "exact": 0.058217613363207854,
     "I_NM": 0.058117150194224365,
     "cells_NM": 4664,
     "SE_NM": 0.00011011599821137676,
     "allowance": 0.00018164792110586671,
     "I_corr": 0.031098822705856954,
     "D_pc": -0.02252178920598536,
     "D_slope": -0.03889875221529111,
     "hw": 0.0011235805710235606,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      2
     ]
    },
    "worker": {
     "D_pc": -0.022665635789043813,
     "hw": 0.0009278758598261923,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 4.3383431639308634e-05,
     "SE_NM": 0.00011368203901355182,
     "allowance": 7.961969075392595e-05
    },
    "z_bias_difference": -0.908872998541794,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=3",
    "coupling": "A14",
    "iv": 2,
    "y0": 3,
    "v2": {
     "bias": 0.00021059987003380076,
     "exact": 0.0712360774639097,
     "I_NM": 0.0714466773339435,
     "cells_NM": 8860,
     "SE_NM": 0.00012598229606263623,
     "allowance": 0.00034380547631703093,
     "I_corr": 0.04071777227988871,
     "D_pc": -0.027205359694792847,
     "D_slope": -0.04785254086687446,
     "hw": 0.0016800569229175311,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      3
     ]
    },
    "worker": {
     "D_pc": -0.02699203960459226,
     "hw": 0.001029552581588889,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -2.720263262256939e-06,
     "SE_NM": 0.00013936154675910174,
     "allowance": 4.445360730458068e-06
    },
    "z_bias_difference": 1.1354982077558242,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=4",
    "coupling": "A14",
    "iv": 2,
    "y0": 4,
    "v2": {
     "bias": 0.0005487891647806276,
     "exact": 0.08126953264606951,
     "I_NM": 0.08181832181085014,
     "cells_NM": 16266,
     "SE_NM": 0.00013087812984768996,
     "allowance": 0.0007974413315354059,
     "I_corr": 0.05029109220750816,
     "D_pc": -0.028222745028409796,
     "D_slope": -0.05292117037327945,
     "hw": 0.002901230691774081,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      4
     ]
    },
    "worker": {
     "D_pc": -0.027953511794544597,
     "hw": 0.0021163330836343293,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0002795559771215095,
     "SE_NM": 0.00012990302076231695,
     "allowance": 0.0004057716209312207
    },
    "z_bias_difference": 1.4600386677243893,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=5",
    "coupling": "A14",
    "iv": 2,
    "y0": 5,
    "v2": {
     "bias": 0.0007210224968002832,
     "exact": 0.08868323725207994,
     "I_NM": 0.08940425974888022,
     "cells_NM": 29005,
     "SE_NM": 0.00014180709424761455,
     "allowance": 0.0009203632794874567,
     "I_corr": 0.06001770423465047,
     "D_pc": -0.024646412325199846,
     "D_slope": -0.05423541203732653,
     "hw": 0.003484081133619904,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      5
     ]
    },
    "worker": {
     "D_pc": -0.02445004639782028,
     "hw": 0.0030230370515321346,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0005246565178284451,
     "SE_NM": 0.00017028381617237526,
     "allowance": 0.0006684865756789991
    },
    "z_bias_difference": 0.8861346501889006,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=6",
    "coupling": "A14",
    "iv": 2,
    "y0": 6,
    "v2": {
     "bias": 0.0013492821449299086,
     "exact": 0.09366500270953804,
     "I_NM": 0.09501428485446795,
     "cells_NM": 50229,
     "SE_NM": 0.00017791211584013722,
     "allowance": 0.0015205312972906599,
     "I_corr": 0.06927088556505989,
     "D_pc": -0.019028431906634946,
     "D_slope": -0.05255874053412432,
     "hw": 0.005010519894399734,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      6
     ]
    },
    "worker": {
     "D_pc": -0.018843410377654912,
     "hw": 0.004573166218976217,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.001164260565456085,
     "SE_NM": 0.0001686344976523457,
     "allowance": 0.0013084062310807702
    },
    "z_bias_difference": 0.7547795843171183,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U14 r_c=0.3 y0=7",
    "coupling": "A14",
    "iv": 2,
    "y0": 7,
    "v2": {
     "bias": 0.002483504778286072,
     "exact": 0.09705100520651877,
     "I_NM": 0.09953450998480484,
     "cells_NM": 84081,
     "SE_NM": 0.00020314185099610182,
     "allowance": 0.0024998387674440526,
     "I_corr": 0.07755844635677223,
     "D_pc": -0.00940974920116637,
     "D_slope": -0.04961536987018955,
     "hw": 0.007715367033988089,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      1927267918,
      3,
      7
     ]
    },
    "worker": {
     "D_pc": -0.0093758503769059,
     "hw": 0.007650298154365777,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00244960589962602,
     "SE_NM": 0.00021887096512393243,
     "allowance": 0.002457562182419969
    },
    "z_bias_difference": 0.11352022509829535,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=0",
    "coupling": "A19",
    "iv": 0,
    "y0": 0,
    "v2": {
     "bias": 0.0003652879396227604,
     "exact": 0.08165153856174356,
     "I_NM": 0.08201682650136632,
     "cells_NM": 28086,
     "SE_NM": 0.0001512340535450516,
     "allowance": 0.0005345616893268916,
     "I_corr": 0.03253108380108394,
     "D_pc": 0.007971665207343413,
     "D_slope": -0.04361706342546509,
     "hw": 0.0018485610439229233,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      0
     ]
    },
    "worker": {
     "D_pc": 0.007949517904127193,
     "hw": 0.0019095937655150474,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.000387435246995374,
     "SE_NM": 0.00015097365929379284,
     "allowance": 0.0005654821053535819
    },
    "z_bias_difference": -0.1036406732821322,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=1",
    "coupling": "A19",
    "iv": 0,
    "y0": 1,
    "v2": {
     "bias": 0.001567295957546344,
     "exact": 0.10330317558038238,
     "I_NM": 0.10487047153792872,
     "cells_NM": 81690,
     "SE_NM": 0.00017223592203184375,
     "allowance": 0.0022024642764413038,
     "I_corr": 0.04680633254071842,
     "D_pc": 0.015986634155871034,
     "D_slope": -0.05267887671518469,
     "hw": 0.005473106859698485,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      1
     ]
    },
    "worker": {
     "D_pc": 0.015935364041765224,
     "hw": 0.00559673873479002,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0016185660633366988,
     "SE_NM": 0.0001637026869282839,
     "allowance": 0.0022751250160013676
    },
    "z_bias_difference": -0.215764121484385,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=2",
    "coupling": "A19",
    "iv": 0,
    "y0": 2,
    "v2": {
     "bias": 0.004668665396621918,
     "exact": 0.11609566243431146,
     "I_NM": 0.12076432783093338,
     "cells_NM": 208005,
     "SE_NM": 0.0002133712063121896,
     "allowance": 0.005983693578265059,
     "I_corr": 0.05715383761641668,
     "D_pc": 0.029336821304083428,
     "D_slope": -0.055598010978679877,
     "hw": 0.013366075161670796,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      2
     ]
    },
    "worker": {
     "D_pc": 0.029450742590207357,
     "hw": 0.013161238483545503,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004554744115946363,
     "SE_NM": 0.0002635221367743064,
     "allowance": 0.005815930668907931
    },
    "z_bias_difference": 0.3359776194463621,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=3",
    "coupling": "A19",
    "iv": 0,
    "y0": 3,
    "v2": {
     "bias": 0.013555871830011057,
     "exact": 0.12323580159165104,
     "I_NM": 0.1367916734216621,
     "cells_NM": 473093,
     "SE_NM": 0.00030440333376011874,
     "allowance": 0.015668109059944906,
     "I_corr": 0.06571437864186436,
     "D_pc": 0.04677655685457569,
     "D_slope": -0.05459154380604228,
     "hw": 0.03320426419521711,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      3
     ]
    },
    "worker": {
     "D_pc": 0.04712014932125158,
     "hw": 0.032366478986019215,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.013212279356731166,
     "SE_NM": 0.00031184859345977285,
     "allowance": 0.015239443086229123
    },
    "z_bias_difference": 0.7884400118927046,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=4",
    "coupling": "A19",
    "iv": 0,
    "y0": 4,
    "v2": {
     "bias": 0.03522545075533534,
     "exact": 0.12714064049399676,
     "I_NM": 0.1623660912493321,
     "cells_NM": 962307,
     "SE_NM": 0.00046388664008493823,
     "allowance": 0.03737988705233414,
     "I_corr": 0.07388152580968965,
     "D_pc": 0.0661696460489425,
     "D_slope": -0.05039459328956385,
     "hw": 0.07717119180133265,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      4
     ]
    },
    "worker": {
     "D_pc": 0.0657761229814128,
     "hw": 0.07797458511916007,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.0356189738285107,
     "SE_NM": 0.0003981311062418947,
     "allowance": 0.03787959039808906
    },
    "z_bias_difference": -0.6437379629184197,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.01 y0=5",
    "coupling": "A19",
    "iv": 0,
    "y0": 5,
    "v2": {
     "bias": 0.08452473012179418,
     "exact": 0.12932478315873475,
     "I_NM": 0.21384951328052892,
     "cells_NM": 1736254,
     "SE_NM": 0.00044919166457050615,
     "allowance": 0.08577119013861109,
     "I_corr": 0.08006392292420017,
     "D_pc": 0.0797087828711341,
     "D_slope": -0.04667591581394723,
     "hw": 0.17418399250463504,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      1,
      5
     ]
    },
    "worker": {
     "D_pc": 0.0793928445366616,
     "hw": 0.17498549312299447,
     "sign_pc": "undecided",
     "sign_slope": "undecided",
     "bias": 0.08484066845324861,
     "SE_NM": 0.0005425614966307032,
     "allowance": 0.086038467326129
    },
    "z_bias_difference": -0.44853621767363167,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=0",
    "coupling": "A19",
    "iv": 1,
    "y0": 0,
    "v2": {
     "bias": 7.377337277603147e-05,
     "exact": 0.059926342943365185,
     "I_NM": 0.06000011631614122,
     "cells_NM": 6082,
     "SE_NM": 0.0001356360735595109,
     "allowance": 0.00012869705444815748,
     "I_corr": 0.027972496906123467,
     "D_pc": -0.0021672041846057567,
     "D_slope": -0.028482201950660167,
     "hw": 0.0009214139091908223,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      0
     ]
    },
    "worker": {
     "D_pc": -0.0020491610002137603,
     "hw": 0.0007831024260865347,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": -4.4269797495291585e-05,
     "SE_NM": 0.0001251942773914125,
     "allowance": 7.637439860569816e-05
    },
    "z_bias_difference": 0.6395139289027579,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=1",
    "coupling": "A19",
    "iv": 1,
    "y0": 1,
    "v2": {
     "bias": 0.00045179540854012323,
     "exact": 0.08392676436105861,
     "I_NM": 0.08437855976959874,
     "cells_NM": 15622,
     "SE_NM": 0.00014552962676473233,
     "allowance": 0.0007367486898322647,
     "I_corr": 0.041943330166420933,
     "D_pc": -0.004235499178681212,
     "D_slope": -0.04132877071156563,
     "hw": 0.0024340563624334092,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      1
     ]
    },
    "worker": {
     "D_pc": -0.004219653649440859,
     "hw": 0.002377564028737927,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.00043594986768173694,
     "SE_NM": 0.00013700641156755907,
     "allowance": 0.0007186374323276982
    },
    "z_bias_difference": 0.07927763611273343,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=2",
    "coupling": "A19",
    "iv": 1,
    "y0": 2,
    "v2": {
     "bias": 0.0009453455141028577,
     "exact": 0.10077008318886937,
     "I_NM": 0.10171542870297223,
     "cells_NM": 36660,
     "SE_NM": 0.00017405701588721117,
     "allowance": 0.0013741290713451468,
     "I_corr": 0.055637384650228494,
     "D_pc": 0.0003744466146288275,
     "D_slope": -0.04723886284936296,
     "hw": 0.004068815973915681,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      2
     ]
    },
    "worker": {
     "D_pc": 0.000452136198639895,
     "hw": 0.003840016080101656,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0008676559432601177,
     "SE_NM": 0.00018045260100998792,
     "allowance": 0.0012528967808699877
    },
    "z_bias_difference": 0.3098696466792529,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=3",
    "coupling": "A19",
    "iv": 1,
    "y0": 3,
    "v2": {
     "bias": 0.0016723704969476838,
     "exact": 0.11080698708373604,
     "I_NM": 0.11247935758068373,
     "cells_NM": 82063,
     "SE_NM": 0.00017349050361977817,
     "allowance": 0.0020802175261254376,
     "I_corr": 0.06820466026830574,
     "D_pc": 0.012271670335342731,
     "D_slope": -0.04747290007207075,
     "hw": 0.005914312578248952,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      3
     ]
    },
    "worker": {
     "D_pc": 0.012044795453259566,
     "hw": 0.006566438643578896,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.0018992454210480098,
     "SE_NM": 0.00020515052049686083,
     "allowance": 0.0023793538899458343
    },
    "z_bias_difference": -0.844424719588768,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=4",
    "coupling": "A19",
    "iv": 1,
    "y0": 4,
    "v2": {
     "bias": 0.004716639164582537,
     "exact": 0.11618577707211153,
     "I_NM": 0.12090241623669407,
     "cells_NM": 169833,
     "SE_NM": 0.00024605397894939955,
     "allowance": 0.005083204675015284,
     "I_corr": 0.07821598662434348,
     "D_pc": 0.029935444760306996,
     "D_slope": -0.04440164512056875,
     "hw": 0.012923387000009244,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      4
     ]
    },
    "worker": {
     "D_pc": 0.029862638065285746,
     "hw": 0.01301814202594644,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004789445782878002,
     "SE_NM": 0.00019620788912524782,
     "allowance": 0.005162946449056348
    },
    "z_bias_difference": -0.23134777793227923,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.1 y0=5",
    "coupling": "A19",
    "iv": 1,
    "y0": 5,
    "v2": {
     "bias": 0.011493331655457961,
     "exact": 0.11874216371296287,
     "I_NM": 0.13023549536842083,
     "cells_NM": 327040,
     "SE_NM": 0.0002974449456783702,
     "allowance": 0.011493331655457961,
     "I_corr": 0.08572155139717319,
     "D_pc": 0.049586948068340464,
     "D_slope": -0.04107489068435807,
     "hw": 0.02689188359925239,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      2,
      5
     ]
    },
    "worker": {
     "D_pc": 0.04978015862449215,
     "hw": 0.026492734413433788,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.011300121096519844,
     "SE_NM": 0.00028682814069392844,
     "allowance": 0.011300121096519844
    },
    "z_bias_difference": 0.4675825405843431,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=0",
    "coupling": "A19",
    "iv": 2,
    "y0": 0,
    "v2": {
     "bias": -3.522578144976585e-05,
     "exact": 0.04551340008975013,
     "I_NM": 0.04547817430830037,
     "cells_NM": 2730,
     "SE_NM": 0.00010288266390697808,
     "allowance": 6.80644678196025e-05,
     "I_corr": 0.01899873643981098,
     "D_pc": -0.00878219219851643,
     "D_slope": -0.026482658317245347,
     "hw": 0.0007101049751774679,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      0
     ]
    },
    "worker": {
     "D_pc": -0.008852111165901622,
     "hw": 0.0006970053745053013,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 3.469316990512006e-05,
     "SE_NM": 9.810535189997788e-05,
     "allowance": 6.828599673489116e-05
    },
    "z_bias_difference": -0.49183235328740854,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=1",
    "coupling": "A19",
    "iv": 2,
    "y0": 1,
    "v2": {
     "bias": 0.00029381414895657265,
     "exact": 0.06609549375322099,
     "I_NM": 0.06638930790217756,
     "cells_NM": 6724,
     "SE_NM": 0.00012355554020073003,
     "allowance": 0.0005168402370402055,
     "I_corr": 0.030858260528310977,
     "D_pc": -0.015677162288351053,
     "D_slope": -0.04296198356702714,
     "hw": 0.0020285633530589043,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      1
     ]
    },
    "worker": {
     "D_pc": -0.01567149030529063,
     "hw": 0.0019730203082099188,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0002881421783817728,
     "SE_NM": 0.00010663266415247422,
     "allowance": 0.0005049852846198857
    },
    "z_bias_difference": 0.03475324946081573,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=2",
    "coupling": "A19",
    "iv": 2,
    "y0": 2,
    "v2": {
     "bias": 0.00045468535937054355,
     "exact": 0.08086481917978894,
     "I_NM": 0.08131950453915948,
     "cells_NM": 15390,
     "SE_NM": 0.00013930734734294878,
     "allowance": 0.0006951752115652301,
     "I_corr": 0.043069408827062006,
     "D_pc": -0.015725525043618578,
     "D_slope": -0.05256645037215697,
     "hw": 0.0026940892204901407,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      2
     ]
    },
    "worker": {
     "D_pc": -0.01564989793404084,
     "hw": 0.0024336248896381033,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0003790582505071999,
     "SE_NM": 0.00012383219540445942,
     "allowance": 0.0005775588055710946
    },
    "z_bias_difference": 0.4057482499156974,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=3",
    "coupling": "A19",
    "iv": 2,
    "y0": 3,
    "v2": {
     "bias": 0.0006302471456266501,
     "exact": 0.09023397702016311,
     "I_NM": 0.09086422416578976,
     "cells_NM": 33441,
     "SE_NM": 0.00015864111885527778,
     "allowance": 0.0008214452943776552,
     "I_corr": 0.05536752233205988,
     "D_pc": -0.009018480684925709,
     "D_slope": -0.05564785152694325,
     "hw": 0.003449104078534298,
     "sign_pc": "<",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      3
     ]
    },
    "worker": {
     "D_pc": -0.008997990543334944,
     "hw": 0.0033698301177734207,
     "sign_pc": "<",
     "sign_slope": "<",
     "bias": 0.0006097569391850383,
     "SE_NM": 0.00015075285488100142,
     "allowance": 0.0007872294416859917
    },
    "z_bias_difference": 0.0936285662858367,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=4",
    "coupling": "A19",
    "iv": 2,
    "y0": 4,
    "v2": {
     "bias": 0.0017919835687085772,
     "exact": 0.09558604543512272,
     "I_NM": 0.0973780290038313,
     "cells_NM": 69120,
     "SE_NM": 0.00019793977759377317,
     "allowance": 0.001972218953107623,
     "I_corr": 0.06598680790650979,
     "D_pc": 0.005053514782580336,
     "D_slope": -0.053862478640386416,
     "hw": 0.007012357890606732,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      4
     ]
    },
    "worker": {
     "D_pc": 0.004906116065164945,
     "hw": 0.007342527463354318,
     "sign_pc": "undecided",
     "sign_slope": "<",
     "bias": 0.0019393824656971925,
     "SE_NM": 0.00019700857690861697,
     "allowance": 0.0021377833265304124
    },
    "z_bias_difference": -0.5277979700820568,
    "same_sign_pc": true,
    "same_sign_slope": true
   },
   {
    "key": "U19 r_c=0.3 y0=5",
    "coupling": "A19",
    "iv": 2,
    "y0": 5,
    "v2": {
     "bias": 0.004395925634888442,
     "exact": 0.09840238726412665,
     "I_NM": 0.10279831289901509,
     "cells_NM": 134038,
     "SE_NM": 0.0002211839740395643,
     "allowance": 0.004395925634888442,
     "I_corr": 0.07522117015392382,
     "D_pc": 0.021402527971247524,
     "D_slope": -0.05005611728000031,
     "hw": 0.01294657447497843,
     "sign_pc": ">",
     "sign_slope": "<",
     "seed_entropy": [
      20260923,
      2929,
      208583411,
      3,
      5
     ]
    },
    "worker": {
     "D_pc": 0.021528370482601443,
     "hw": 0.01268999081630564,
     "sign_pc": ">",
     "sign_slope": "<",
     "bias": 0.004270083099314162,
     "SE_NM": 0.0002153597356601761,
     "allowance": 0.004270083099314162
    },
    "z_bias_difference": 0.40763932549852594,
    "same_sign_pc": true,
    "same_sign_slope": true
   }
  ],
  "rho001_recomputation": {
   "max_differences": {
    "lam": 0.0,
    "F": 7.108481913811258e-16,
    "k_hat": 6.952331528111797e-16,
    "rho_pc": 3.708464539771979e-08,
    "IG_pc": 7.417790997851903e-08,
    "IG_slope": 2.241431516632404e-10,
    "I_grass": 7.105427357601002e-15,
    "SE_diff": 1.0126493654953729e-10,
    "exact": 3.2346611500422284e-11
   },
   "tolerance_exceedances": [
    "A14 r_c=0.1 y0=1: IG_pc differs by 1.15e-09",
    "A14 r_c=0.3 y0=7: IG_pc differs by 1.68e-09",
    "A19 r_c=all y0=3: IG_pc differs by 1.80e-09",
    "A19 r_c=all y0=4: IG_pc differs by 1.86e-09",
    "A19 r_c=all y0=5: rho_pc differs by 3.71e-08",
    "A19 r_c=all y0=5: IG_pc differs by 7.42e-08",
    "A19 r_c=0.1 y0=4: IG_pc differs by 1.87e-09",
    "A19 r_c=0.3 y0=2: IG_pc differs by 1.08e-09",
    "A19 r_c=0.3 y0=4: rho_pc differs by 1.24e-09",
    "A19 r_c=0.3 y0=4: IG_pc differs by 2.62e-09",
    "A19 r_c=0.3 y0=5: rho_pc differs by 1.67e-09",
    "A19 r_c=0.3 y0=5: IG_pc differs by 3.51e-09"
   ],
   "rows": [
    {
     "key": "A14 r_c=all y0=0",
     "coupling": "A14",
     "iv": 0,
     "y0": 0,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 5.769662875526211e-16,
      "k_hat": 0.0,
      "rho_pc": 3.633589651789165e-11,
      "IG_pc": 7.510304112547965e-11,
      "IG_slope": 7.562716634855808e-12,
      "I_grass": 3.552713678800501e-15,
      "SE_diff": 1.5451524321676895e-11
     },
     "exact_diff_item13": 3.635980405647388e-15,
     "v2": {
      "D_pc": 0.0012539349257467622,
      "hw": 0.0009346539607930886,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.00011470764449716953
     },
     "reference": {
      "D_pc": 0.0011432549329080874,
      "hw": 0.0012615594420395835,
      "sign_pc": "undecided",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=all y0=1",
     "coupling": "A14",
     "iv": 0,
     "y0": 1,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.60331835133025e-16,
      "k_hat": 3.724017430086934e-16,
      "rho_pc": 1.85233692458134e-11,
      "IG_pc": 3.8859310714666166e-11,
      "IG_slope": 2.2866896067933133e-13,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 1.3470587852191421e-11
     },
     "exact_diff_item13": 1.887379141862766e-15,
     "v2": {
      "D_pc": 0.0023084214760659277,
      "hw": 0.00219205463890272,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.0004884589029399145
     },
     "reference": {
      "D_pc": 0.0023658049899876604,
      "hw": 0.0019812899024362358,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=all y0=2",
     "coupling": "A14",
     "iv": 0,
     "y0": 2,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.8331300755517294e-16,
      "k_hat": 6.952331528111797e-16,
      "rho_pc": 9.441448187891992e-11,
      "IG_pc": 1.998227148018889e-10,
      "IG_slope": 1.816843765750054e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 2.1546437892416564e-11
     },
     "exact_diff_item13": 6.106226635438361e-15,
     "v2": {
      "D_pc": 0.006201129846951231,
      "hw": 0.0038356907752615556,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.0010253441592680268
     },
     "reference": {
      "D_pc": 0.006373913207335123,
      "hw": 0.0033136132370236034,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=all y0=3",
     "coupling": "A14",
     "iv": 0,
     "y0": 3,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.60331835133025e-16,
      "k_hat": 1.5700118528303099e-16,
      "rho_pc": 3.224118692830484e-10,
      "IG_pc": 6.839954377310644e-10,
      "IG_slope": 4.534404264585573e-11,
      "I_grass": 3.552713678800501e-15,
      "SE_diff": 4.691825061143685e-11
     },
     "exact_diff_item13": 1.799949078673535e-14,
     "v2": {
      "D_pc": 0.013652999990820862,
      "hw": 0.0070633064914601435,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.002159359543975725
     },
     "reference": {
      "D_pc": 0.013225886093047534,
      "hw": 0.008032590133370921,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=all y0=4",
     "coupling": "A14",
     "iv": 0,
     "y0": 4,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 4.3908516739605385e-16,
      "k_hat": 3.5643896626379217e-16,
      "rho_pc": 1.4007865770180106e-11,
      "IG_pc": 2.9639609351976945e-11,
      "IG_slope": 3.3331050323735785e-12,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 1.0126493654953729e-10
     },
     "exact_diff_item13": 1.0658141036401503e-14,
     "v2": {
      "D_pc": 0.023372241707245056,
      "hw": 0.014642897592593964,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.005424545175397366
     },
     "reference": {
      "D_pc": 0.023604770871748074,
      "hw": 0.013910098951937126,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=all y0=5",
     "coupling": "A14",
     "iv": 0,
     "y0": 5,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 4.721323329437158e-16,
      "k_hat": 2.027357707343772e-16,
      "rho_pc": 3.5361888579418854e-11,
      "IG_pc": 7.429691795139338e-11,
      "IG_slope": 1.9537754007215107e-12,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 5.7399621984905284e-11
     },
     "exact_diff_item13": 5.42343947529389e-14,
     "v2": {
      "D_pc": 0.03634946730566029,
      "hw": 0.02704250551503089,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.011345816449772173
     },
     "reference": {
      "D_pc": 0.03651982050361283,
      "hw": 0.026731169262827995,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=all y0=6",
     "coupling": "A14",
     "iv": 0,
     "y0": 6,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 4.721323329437158e-16,
      "k_hat": 4.614051891639702e-16,
      "rho_pc": 1.1128010496092424e-10,
      "IG_pc": 2.3136218239403084e-10,
      "IG_slope": 2.6465788413862144e-12,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 5.181835056094127e-12
     },
     "exact_diff_item13": 1.4285794769364202e-13,
     "v2": {
      "D_pc": 0.051129769358362165,
      "hw": 0.04998984755393228,
      "sign_pc": ">",
      "sign_slope": "undecided",
      "bias": 0.023055804536673996
     },
     "reference": {
      "D_pc": 0.050666746650031326,
      "hw": 0.05082537706545632,
      "sign_pc": "undecided",
      "sign_slope": "undecided"
     }
    },
    {
     "key": "A14 r_c=all y0=7",
     "coupling": "A14",
     "iv": 0,
     "y0": 7,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.2027131154953836e-16,
      "k_hat": 1.311401400972184e-16,
      "rho_pc": 3.2286455059155454e-11,
      "IG_pc": 6.62402464722449e-11,
      "IG_slope": 1.4819088983477456e-12,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 1.4168902298260527e-11
     },
     "exact_diff_item13": 3.083644450896372e-14,
     "v2": {
      "D_pc": 0.0662350716087129,
      "hw": 0.09533934105308658,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "bias": 0.0459393678814779
     },
     "reference": {
      "D_pc": 0.06649281295873223,
      "hw": 0.09480904086131574,
      "sign_pc": "undecided",
      "sign_slope": "undecided"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=0",
     "coupling": "A14",
     "iv": 1,
     "y0": 0,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 6.340942444509047e-16,
      "k_hat": 4.370244686435136e-16,
      "rho_pc": 6.81332874163909e-11,
      "IG_pc": 1.399422001028161e-10,
      "IG_slope": 8.627530692545241e-11,
      "I_grass": 5.329070518200751e-15,
      "SE_diff": 6.0046824629083655e-12
     },
     "exact_diff_item13": 4.163336342344337e-17,
     "v2": {
      "D_pc": -0.004744622252659463,
      "hw": 0.0004695239471260885,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 9.766972153046893e-06
     },
     "reference": {
      "D_pc": -0.004733691622766177,
      "hw": 0.0004455018223981674,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=1",
     "coupling": "A14",
     "iv": 1,
     "y0": 1,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 6.340942444509047e-16,
      "k_hat": 1.8402112226343834e-16,
      "rho_pc": 5.499327444915792e-10,
      "IG_pc": 1.148735926849621e-09,
      "IG_slope": 1.8147929162838462e-10,
      "I_grass": 3.552713678800501e-15,
      "SE_diff": 3.503411917988708e-11
     },
     "exact_diff_item13": 1.457167719820518e-15,
     "v2": {
      "D_pc": -0.010110381892818848,
      "hw": 0.0009387409083952381,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 9.026970498626774e-05
     },
     "reference": {
      "D_pc": -0.010156277453005451,
      "hw": 0.001071820887287257,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=2",
     "coupling": "A14",
     "iv": 1,
     "y0": 2,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.715069966031775e-16,
      "k_hat": 4.544115702803025e-16,
      "rho_pc": 4.358359623635191e-11,
      "IG_pc": 9.255243827000211e-11,
      "IG_slope": 1.1033293719442661e-10,
      "I_grass": 7.105427357601002e-15,
      "SE_diff": 2.6963780508877656e-11
     },
     "exact_diff_item13": 2.0816681711721685e-16,
     "v2": {
      "D_pc": -0.014618095031491703,
      "hw": 0.001847184857670433,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.0003118748455352982
     },
     "reference": {
      "D_pc": -0.014435635280935208,
      "hw": 0.001212781262780627,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=3",
     "coupling": "A14",
     "iv": 1,
     "y0": 3,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.413315287986694e-16,
      "k_hat": 0.0,
      "rho_pc": 2.912146064612402e-10,
      "IG_pc": 6.26093928806366e-10,
      "IG_slope": 1.4585596186615574e-11,
      "I_grass": 7.105427357601002e-15,
      "SE_diff": 4.294947270851174e-11
     },
     "exact_diff_item13": 1.4224732503009818e-14,
     "v2": {
      "D_pc": -0.015117697962143448,
      "hw": 0.002184247710282085,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.00041120292422069937
     },
     "reference": {
      "D_pc": -0.015002061720923304,
      "hw": 0.0018751233023668562,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=4",
     "coupling": "A14",
     "iv": 1,
     "y0": 4,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.961915489856916e-16,
      "k_hat": 1.6344480682955774e-16,
      "rho_pc": 2.69463445408194e-10,
      "IG_pc": 5.836254530135496e-10,
      "IG_slope": 8.670619015427816e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 2.5675058136245486e-11
     },
     "exact_diff_item13": 5.563605132152816e-14,
     "v2": {
      "D_pc": -0.01143744516425374,
      "hw": 0.003802773241714582,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.0009213130621956722
     },
     "reference": {
      "D_pc": -0.011257897121589006,
      "hw": 0.003295505157408659,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=5",
     "coupling": "A14",
     "iv": 1,
     "y0": 5,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.961915489856916e-16,
      "k_hat": 0.0,
      "rho_pc": 2.4481631771285373e-11,
      "IG_pc": 5.3175180934869034e-11,
      "IG_slope": 9.84210921649143e-12,
      "I_grass": 3.552713678800501e-15,
      "SE_diff": 4.286810587511389e-13
     },
     "exact_diff_item13": 2.605415883039086e-13,
     "v2": {
      "D_pc": -0.004045123146006316,
      "hw": 0.005492631151006536,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "bias": 0.001439440633203004
     },
     "reference": {
      "D_pc": -0.00442105332875449,
      "hw": 0.006450463386040286,
      "sign_pc": "undecided",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=6",
     "coupling": "A14",
     "iv": 1,
     "y0": 6,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.961915489856916e-16,
      "k_hat": 0.0,
      "rho_pc": 2.0154526807996464e-11,
      "IG_pc": 4.372525507887034e-11,
      "IG_slope": 8.65081628215031e-12,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 7.543994912282033e-13
     },
     "exact_diff_item13": 4.2001124800350453e-13,
     "v2": {
      "D_pc": 0.005991345868584269,
      "hw": 0.009603501107614138,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "bias": 0.003151847390238993
     },
     "reference": {
      "D_pc": 0.0058224732536248935,
      "hw": 0.009941154404776612,
      "sign_pc": "undecided",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.1 y0=7",
     "coupling": "A14",
     "iv": 1,
     "y0": 7,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.0256918227187603e-16,
      "k_hat": 1.2700849973259937e-16,
      "rho_pc": 3.566403200189985e-10,
      "IG_pc": 7.689643725135342e-10,
      "IG_slope": 7.392246378793321e-12,
      "I_grass": 0.0,
      "SE_diff": 1.417365267252361e-11
     },
     "exact_diff_item13": 8.802542028618632e-13,
     "v2": {
      "D_pc": 0.01922108029126894,
      "hw": 0.01682074489246822,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.006547041121289121
     },
     "reference": {
      "D_pc": 0.019182947792208443,
      "hw": 0.016878700960722377,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=0",
     "coupling": "A14",
     "iv": 2,
     "y0": 0,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 4.697772098335148e-16,
      "k_hat": 2.425436453594858e-16,
      "rho_pc": 2.7873218995839446e-11,
      "IG_pc": 5.690314263183075e-11,
      "IG_slope": 1.1516584817385558e-10,
      "I_grass": 5.329070518200751e-15,
      "SE_diff": 4.950976976037968e-12
     },
     "exact_diff_item13": 5.342948306008566e-16,
     "v2": {
      "D_pc": -0.007248756969641473,
      "hw": 0.0005892963725486917,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": -3.483973958567921e-05
     },
     "reference": {
      "D_pc": -0.007352585447100109,
      "hw": 0.0006933625544155824,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=1",
     "coupling": "A14",
     "iv": 2,
     "y0": 1,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.955639262360444e-16,
      "k_hat": 3.3396417500939553e-16,
      "rho_pc": 2.2645556885964026e-11,
      "IG_pc": 4.6995608424595476e-11,
      "IG_slope": 2.0669588201250158e-10,
      "I_grass": 0.0,
      "SE_diff": 9.754767884379195e-12
     },
     "exact_diff_item13": 2.42861286636753e-16,
     "v2": {
      "D_pc": -0.015190579923235588,
      "hw": 0.0008430011881451047,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 5.287153789745869e-05
     },
     "reference": {
      "D_pc": -0.015231107363129125,
      "hw": 0.0010182017927877764,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=2",
     "coupling": "A14",
     "iv": 2,
     "y0": 2,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.955639262360444e-16,
      "k_hat": 0.0,
      "rho_pc": 8.620999747130232e-11,
      "IG_pc": 1.820684979702345e-10,
      "IG_slope": 2.1149383906611588e-10,
      "I_grass": 7.105427357601002e-15,
      "SE_diff": 5.153081758846222e-11
     },
     "exact_diff_item13": 3.95516952522712e-16,
     "v2": {
      "D_pc": -0.023013808888874054,
      "hw": 0.0013235938172316921,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.00013983968480402176
     },
     "reference": {
      "D_pc": -0.023028476603275283,
      "hw": 0.0013238257755438286,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=3",
     "coupling": "A14",
     "iv": 2,
     "y0": 3,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.169890468579449e-16,
      "k_hat": 3.875872873447356e-16,
      "rho_pc": 1.290183955350857e-10,
      "IG_pc": 2.7648015901198647e-10,
      "IG_slope": 1.0528796632465547e-10,
      "I_grass": 7.105427357601002e-15,
      "SE_diff": 6.6216961975667874e-12
     },
     "exact_diff_item13": 1.8846035843012032e-14,
     "v2": {
      "D_pc": -0.027500311909661457,
      "hw": 0.0017616916927904996,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.0001858166370761749
     },
     "reference": {
      "D_pc": -0.0274931780974582,
      "hw": 0.0016993241430423738,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=4",
     "coupling": "A14",
     "iv": 2,
     "y0": 4,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.860455172944633e-16,
      "k_hat": 4.563821327067151e-16,
      "rho_pc": 2.932165096752173e-10,
      "IG_pc": 6.348445013039344e-10,
      "IG_slope": 2.799748814771612e-11,
      "I_grass": 7.105427357601002e-15,
      "SE_diff": 1.8778282388747244e-11
     },
     "exact_diff_item13": 1.963984530561902e-13,
     "v2": {
      "D_pc": -0.027837854449033902,
      "hw": 0.0026774593943391257,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.000413856084281794
     },
     "reference": {
      "D_pc": -0.027793250804781677,
      "hw": 0.0025202606394162034,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=5",
     "coupling": "A14",
     "iv": 2,
     "y0": 5,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.7868088544938675e-16,
      "k_hat": 0.0,
      "rho_pc": 9.769598632200331e-11,
      "IG_pc": 2.1299059504862252e-10,
      "IG_slope": 6.203821001574195e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 4.223322187629191e-11
     },
     "exact_diff_item13": 8.184425359658576e-13,
     "v2": {
      "D_pc": -0.02491464472750024,
      "hw": 0.0035780640831958813,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.0006818675575333
     },
     "reference": {
      "D_pc": -0.025362033696601893,
      "hw": 0.004710651299905281,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=6",
     "coupling": "A14",
     "iv": 2,
     "y0": 6,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.7868088544938675e-16,
      "k_hat": 0.0,
      "rho_pc": 1.353336401404363e-10,
      "IG_pc": 2.957667255275382e-10,
      "IG_slope": 8.326970383710403e-12,
      "I_grass": 3.552713678800501e-15,
      "SE_diff": 5.289484039311007e-11
     },
     "exact_diff_item13": 3.508138224361801e-12,
     "v2": {
      "D_pc": -0.01806931125344112,
      "hw": 0.005323109616128248,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.0011925413364841653
     },
     "reference": {
      "D_pc": -0.018150720138856324,
      "hw": 0.005489541638530486,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A14 r_c=0.3 y0=7",
     "coupling": "A14",
     "iv": 2,
     "y0": 7,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.7868088544938675e-16,
      "k_hat": 2.2358263050171533e-16,
      "rho_pc": 7.689439541448594e-10,
      "IG_pc": 1.6770476204978565e-09,
      "IG_slope": 6.627300044082007e-11,
      "I_grass": 3.552713678800501e-15,
      "SE_diff": 7.042782168234215e-11
     },
     "exact_diff_item13": 5.73172065365668e-12,
     "v2": {
      "D_pc": -0.007632875470166917,
      "hw": 0.008558540255232077,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "bias": 0.0024522600503746883
     },
     "reference": {
      "D_pc": -0.007756677091482658,
      "hw": 0.008828734534586696,
      "sign_pc": "undecided",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=all y0=0",
     "coupling": "A19",
     "iv": 0,
     "y0": 0,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.5646899636083963e-16,
      "k_hat": 1.187000267323941e-16,
      "rho_pc": 2.4355083344204912e-11,
      "IG_pc": 4.985081569825351e-11,
      "IG_slope": 2.926785817476304e-11,
      "I_grass": 0.0,
      "SE_diff": 2.227674305889678e-11
     },
     "exact_diff_item13": 8.271161533457416e-15,
     "v2": {
      "D_pc": 0.007754114628851273,
      "hw": 0.0018426409597639302,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.00036281729591536305
     },
     "reference": {
      "D_pc": 0.007791834737027343,
      "hw": 0.0016347641147388733,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=all y0=1",
     "coupling": "A19",
     "iv": 0,
     "y0": 1,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 6.287509578254664e-16,
      "k_hat": 5.566761785401747e-16,
      "rho_pc": 2.6025974399701556e-12,
      "IG_pc": 5.3567992819844614e-12,
      "IG_slope": 1.036921804953493e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 9.210716502868853e-12
     },
     "exact_diff_item13": 7.813194535799539e-15,
     "v2": {
      "D_pc": 0.015648193805953423,
      "hw": 0.005884617788376068,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.001664722984806355
     },
     "reference": {
      "D_pc": 0.01604968689559159,
      "hw": 0.0047282165321022316,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=all y0=2",
     "coupling": "A19",
     "iv": 0,
     "y0": 2,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 6.287509578254664e-16,
      "k_hat": 1.644747343052701e-16,
      "rho_pc": 3.321317378925106e-11,
      "IG_pc": 6.809793142528959e-11,
      "IG_slope": 2.7407049498154235e-12,
      "I_grass": 0.0,
      "SE_diff": 3.171006856185355e-11
     },
     "exact_diff_item13": 2.1246893133763933e-14,
     "v2": {
      "D_pc": 0.02906685690359311,
      "hw": 0.013054827595035758,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.004475517635447179
     },
     "reference": {
      "D_pc": 0.029097262552778187,
      "hw": 0.012988685872918584,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=all y0=3",
     "coupling": "A19",
     "iv": 0,
     "y0": 3,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 6.287509578254664e-16,
      "k_hat": 1.9551617817102773e-16,
      "rho_pc": 8.844720837786575e-10,
      "IG_pc": 1.7963352321152117e-09,
      "IG_slope": 2.2537907582330005e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 2.5847876480060943e-11
     },
     "exact_diff_item13": 5.562217353372034e-14,
     "v2": {
      "D_pc": 0.0462299977815611,
      "hw": 0.0316750031477162,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.012697424906126908
     },
     "reference": {
      "D_pc": 0.046539709563119355,
      "hw": 0.030941948855376163,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=all y0=4",
     "coupling": "A19",
     "iv": 0,
     "y0": 4,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.300812571495626e-16,
      "k_hat": 2.3283345481136023e-16,
      "rho_pc": 9.24192701020618e-10,
      "IG_pc": 1.8569841169818366e-09,
      "IG_slope": 5.622650805265708e-12,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 1.8672074781470402e-13
     },
     "exact_diff_item13": 8.215650382226158e-14,
     "v2": {
      "D_pc": 0.06367344705690713,
      "hw": 0.07408880962647643,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "bias": 0.03359240461804891
     },
     "reference": {
      "D_pc": 0.06404246825933986,
      "hw": 0.07331606768549755,
      "sign_pc": "undecided",
      "sign_slope": "undecided"
     }
    },
    {
     "key": "A19 r_c=all y0=5",
     "coupling": "A19",
     "iv": 0,
     "y0": 5,
     "int16_corrected": true,
     "diffs": {
      "lam": 0.0,
      "F": 2.0630002742508705e-16,
      "k_hat": 2.76833363147059e-16,
      "rho_pc": 3.708464539771979e-08,
      "IG_pc": 7.417790997851903e-08,
      "IG_slope": 2.0383022905906863e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 6.255211643344476e-13
     },
     "exact_diff_item13": null,
     "v2": {
      "D_pc": 0.07260139928669646,
      "hw": 0.1649241795103647,
      "sign_pc": "undecided",
      "sign_slope": "undecided",
      "bias": 0.07907065093433951
     },
     "reference": {
      "D_pc": 0.07316097428772143,
      "hw": 0.16359954511970842,
      "sign_pc": "undecided",
      "sign_slope": "undecided"
     }
    },
    {
     "key": "A19 r_c=0.1 y0=0",
     "coupling": "A19",
     "iv": 1,
     "y0": 0,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.727170585238413e-16,
      "k_hat": 0.0,
      "rho_pc": 1.885732249215629e-11,
      "IG_pc": 3.886335705114419e-11,
      "IG_slope": 5.4832745058624695e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 1.448751132658534e-11
     },
     "exact_diff_item13": 1.3877787807814457e-15,
     "v2": {
      "D_pc": -0.002015875650483223,
      "hw": 0.0009085591141162969,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 7.999834759353508e-05
     },
     "reference": {
      "D_pc": -0.00218546815782842,
      "hw": 0.0014604360066445775,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.1 y0=1",
     "coupling": "A19",
     "iv": 1,
     "y0": 1,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 7.108481913811258e-16,
      "k_hat": 2.252741325345555e-16,
      "rho_pc": 1.5186753255092497e-10,
      "IG_pc": 3.182860978111608e-10,
      "IG_slope": 4.053328503962157e-11,
      "I_grass": 5.329070518200751e-15,
      "SE_diff": 3.836996068787123e-11
     },
     "exact_diff_item13": 6.494804694057166e-15,
     "v2": {
      "D_pc": -0.004219681989722827,
      "hw": 0.0018710123143480433,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.0003043092894658983
     },
     "reference": {
      "D_pc": -0.004178998359448065,
      "hw": 0.0016765228189269212,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.1 y0=2",
     "coupling": "A19",
     "iv": 1,
     "y0": 2,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 7.108481913811258e-16,
      "k_hat": 1.4553399741841895e-16,
      "rho_pc": 6.818196215211665e-12,
      "IG_pc": 1.4413076681284579e-11,
      "IG_slope": 1.7082333736703155e-11,
      "I_grass": 3.552713678800501e-15,
      "SE_diff": 1.2358098814962412e-11
     },
     "exact_diff_item13": 1.173089403394556e-13,
     "v2": {
      "D_pc": 0.0008507730676308167,
      "hw": 0.0033536183182850997,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "bias": 0.0006819514231368728
     },
     "reference": {
      "D_pc": 0.0005179558653609084,
      "hw": 0.0043107165817643425,
      "sign_pc": "undecided",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.1 y0=3",
     "coupling": "A19",
     "iv": 1,
     "y0": 3,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 7.108481913811258e-16,
      "k_hat": 1.8253950747402542e-16,
      "rho_pc": 3.9775542582138944e-10,
      "IG_pc": 8.399734909171257e-10,
      "IG_slope": 3.719610661233429e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 2.0104483161879172e-11
     },
     "exact_diff_item13": 6.404460295428294e-13,
     "v2": {
      "D_pc": 0.013605692246110301,
      "hw": 0.007646255625067597,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.00211427606344472
     },
     "reference": {
      "D_pc": 0.013565652369561684,
      "hw": 0.007687736087030569,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.1 y0=4",
     "coupling": "A19",
     "iv": 1,
     "y0": 4,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.836465488852489e-16,
      "k_hat": 2.2380825783592937e-16,
      "rho_pc": 8.927299073550498e-10,
      "IG_pc": 1.8697337260313146e-09,
      "IG_slope": 5.705495000805486e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 3.9358753281431895e-12
     },
     "exact_diff_item13": 2.8053115386228455e-12,
     "v2": {
      "D_pc": 0.03208936233328534,
      "hw": 0.013924375149003194,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.004671420150234029
     },
     "reference": {
      "D_pc": 0.03168726267287279,
      "hw": 0.01477006986488565,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.1 y0=5",
     "coupling": "A19",
     "iv": 1,
     "y0": 5,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.1212647375456127e-16,
      "k_hat": 1.348304485924036e-16,
      "rho_pc": 6.18101451348084e-11,
      "IG_pc": 1.27485396056295e-10,
      "IG_slope": 8.623564171858384e-12,
      "I_grass": 0.0,
      "SE_diff": 8.155964147586137e-12
     },
     "exact_diff_item13": 5.2765569691359815e-12,
     "v2": {
      "D_pc": 0.05458056353249112,
      "hw": 0.028613031041112194,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.011658336380501177
     },
     "reference": {
      "D_pc": 0.05449400822387715,
      "hw": 0.02880169531464541,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.3 y0=0",
     "coupling": "A19",
     "iv": 2,
     "y0": 0,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 4.3780329062366637e-16,
      "k_hat": 4.389900420345098e-16,
      "rho_pc": 9.186459332922518e-11,
      "IG_pc": 1.888983115905157e-10,
      "IG_slope": 5.241387588264192e-11,
      "I_grass": 0.0,
      "SE_diff": 2.793769777129175e-11
     },
     "exact_diff_item13": 8.465450562766819e-16,
     "v2": {
      "D_pc": -0.008651732574853448,
      "hw": 0.0008122040062048109,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 6.480282086951394e-05
     },
     "reference": {
      "D_pc": -0.008656336554462254,
      "hw": 0.000870053871316692,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.3 y0=1",
     "coupling": "A19",
     "iv": 2,
     "y0": 1,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.632300815278545e-16,
      "k_hat": 0.0,
      "rho_pc": 4.742006493246637e-12,
      "IG_pc": 9.942160204927334e-12,
      "IG_slope": 1.333027854009845e-10,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 7.962596601428724e-12
     },
     "exact_diff_item13": 1.584843367652411e-14,
     "v2": {
      "D_pc": -0.015617773285255702,
      "hw": 0.0014277833491493275,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.00014438818392947805
     },
     "reference": {
      "D_pc": -0.015578968690002096,
      "hw": 0.0012403665300625387,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.3 y0=2",
     "coupling": "A19",
     "iv": 2,
     "y0": 2,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 3.632300815278545e-16,
      "k_hat": 2.719324405779993e-16,
      "rho_pc": 5.082097290341782e-10,
      "IG_pc": 1.0790986829385817e-09,
      "IG_slope": 2.241431516632404e-10,
      "I_grass": 5.329070518200751e-15,
      "SE_diff": 8.289017115571433e-11
     },
     "exact_diff_item13": 3.5943470422239443e-13,
     "v2": {
      "D_pc": -0.015924747022553344,
      "hw": 0.0025571045279110414,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.000425867530323365
     },
     "reference": {
      "D_pc": -0.01588177651762212,
      "hw": 0.0024938213276738137,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.3 y0=3",
     "coupling": "A19",
     "iv": 2,
     "y0": 3,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.536492426001592e-16,
      "k_hat": 1.6809490731548996e-16,
      "rho_pc": 2.294913792421075e-10,
      "IG_pc": 4.889434093114888e-10,
      "IG_slope": 3.6464311408332045e-11,
      "I_grass": 0.0,
      "SE_diff": 2.209974754463925e-11
     },
     "exact_diff_item13": 4.576811152290361e-12,
     "v2": {
      "D_pc": -0.0073240522794753155,
      "hw": 0.0048473778536681205,
      "sign_pc": "<",
      "sign_slope": "<",
      "bias": 0.0008314707908002594
     },
     "reference": {
      "D_pc": -0.007227863560633888,
      "hw": 0.004600850683145351,
      "sign_pc": "<",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.3 y0=4",
     "coupling": "A19",
     "iv": 2,
     "y0": 4,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.649487088948459e-16,
      "k_hat": 2.0158949357457238e-16,
      "rho_pc": 1.2355598679664878e-09,
      "IG_pc": 2.621666362495073e-09,
      "IG_slope": 6.616263382364554e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 1.7523255325558424e-11
     },
     "exact_diff_item13": 1.2242540314844064e-11,
     "v2": {
      "D_pc": 0.0077591760268199556,
      "hw": 0.007943173892126718,
      "sign_pc": "undecided",
      "sign_slope": "<",
      "bias": 0.0015509159300928221
     },
     "reference": {
      "D_pc": 0.007360055423493973,
      "hw": 0.00879897180844554,
      "sign_pc": "undecided",
      "sign_slope": "<"
     }
    },
    {
     "key": "A19 r_c=0.3 y0=5",
     "coupling": "A19",
     "iv": 2,
     "y0": 5,
     "int16_corrected": false,
     "diffs": {
      "lam": 0.0,
      "F": 2.536492426001592e-16,
      "k_hat": 4.745733534167339e-16,
      "rho_pc": 1.6742361284674872e-09,
      "IG_pc": 3.5118415795007003e-09,
      "IG_slope": 5.912274255328726e-11,
      "I_grass": 1.7763568394002505e-15,
      "SE_diff": 2.6767666465824638e-11
     },
     "exact_diff_item13": 3.2346611500422284e-11,
     "v2": {
      "D_pc": 0.027861000900764557,
      "hw": 0.01583301238285897,
      "sign_pc": ">",
      "sign_slope": "<",
      "bias": 0.004576974183319926
     },
     "reference": {
      "D_pc": 0.02819000132476584,
      "hw": 0.015175274762471162,
      "sign_pc": ">",
      "sign_slope": "<"
     }
    }
   ]
  }
 },
 "c": {
  "events_above_int16": {
   "A14": {
    "events": [],
    "max_unit_window": 15840,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A14cap": {
    "events": [],
    "max_unit_window": 680,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A19": {
    "events": [
     {
      "chunk": 22,
      "event_in_chunk": 158723,
      "event": 5658723,
      "cut_index": 0,
      "cut": 0.0,
      "window": [
       7,
       8
      ],
      "count": 35027,
      "int16_cast": -30509,
      "bins": [
       13826,
       21201
      ]
     }
    ],
    "max_unit_window": 35027,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A19cap": {
    "events": [],
    "max_unit_window": 1051,
    "stored_dtype": [
     "uint16"
    ]
   },
   "A14uv": {
    "events": [],
    "max_unit_window": 31908,
    "stored_dtype": [
     "uint16"
    ]
   },
   "TOY": {
    "events": [],
    "max_unit_window": 139,
    "stored_dtype": [
     "uint16"
    ]
   },
   "TOY2": {
    "events": [],
    "max_unit_window": 134,
    "stored_dtype": [
     "uint16"
    ]
   }
  },
  "affected_triples": [
   [
    "A19",
    0,
    5
   ]
  ],
  "n_triples": 84,
  "int16_reproduction_of_summary_json": {
   "max_rel_diff_z": 2.882955198987832e-10,
   "max_rel_diff_F": 9.076420390868366e-16
  },
  "smallest_z_after": {
   "within": [
    "A14cap cut=0.3 y0=0",
    11.707763610122724
   ],
   "adj": [
    "A14cap cut=0.3 y0=0",
    10.120244907121267
   ]
  },
  "smallest_z_before_summary_json": {
   "within": [
    "A19 cut=0.0 y0=5",
    6.21746927955075
   ],
   "adj": [
    "A14cap cut=0.3 y0=0",
    10.120244907108875
   ]
  },
  "changed_triples": [
   {
    "key": "A19 cut=0.0 y0=5",
    "within_z_int64": 45.07906757022196,
    "adj_z_int64": 60.032167806700535,
    "within_z_summary": 6.21746927955075,
    "adj_z_summary": 15.868360170647614,
    "within_z_int16_v2": 6.217469279550829,
    "adj_z_int16_v2": 15.868360170644264,
    "changed": true
   }
  ],
  "A19_all_y0_5": {
   "int16_v2": {
    "lam": [
     54.3128914,
     90.9646163,
     150.8421556
    ],
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706915,
     "13": 1.1505334968007934,
     "22": 1.1816669603306602,
     "23": 1.2736575039394296,
     "33": 1.400768881009956
    },
    "F_tot": 1.2432836610859777,
    "k_hat": 0.8043216775860502,
    "rho_pc": 0.025611202158543973,
    "IG_pc": 0.0003280744473086847,
    "rho_slope": 0.47306047204934726,
    "IG_slope": 0.1266636472215803,
    "within": {
     "value": 0.02507096926627389,
     "se": 0.004032343086717286,
     "z": 6.217469279550829
    },
    "adj": {
     "value": 0.0244546720542671,
     "se": 0.0015410963572346384,
     "z": 15.868360170644264
    }
   },
   "int64_v2": {
    "lam": [
     54.3128914,
     90.9646163,
     150.8487092
    ],
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706915,
     "13": 1.1553962443027828,
     "22": 1.1816669603306602,
     "23": 1.280903283766792,
     "33": 1.4018611921583364
    },
    "F_tot": 1.2467466311128164,
    "k_hat": 0.8020875894466414,
    "rho_pc": -0.015322511593579573,
    "IG_pc": 0.00011740346326211334,
    "rho_slope": 0.47354779212069215,
    "IG_slope": 0.12696088384768994,
    "within": {
     "value": 0.021398897205950063,
     "se": 0.0004746969793156416,
     "z": 45.07906757022196
    },
    "adj": {
     "value": 0.023214814465958966,
     "se": 0.00038670624956788297,
     "z": 60.032167806700535
    }
   },
   "summary_json": {
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706913,
     "13": 1.1505334968007932,
     "22": 1.1816669603306602,
     "23": 1.2736575039394293,
     "33": 1.400768881009956
    },
    "within": {
     "value": 0.025070969266274057,
     "se": 0.004032343086717364,
     "z": 6.21746927955075
    },
    "adj": {
     "value": 0.0244546720542671,
     "se": 0.0015410963572343131,
     "z": 15.868360170647614
    },
    "rho_pc": 0.025611201703805014,
    "IG_pc": 0.00032807443565463284,
    "IG_slope": 0.12666364722416845,
    "k_hat": 0.8043216775860504,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "D_pc": 0.07283485848718343,
    "hw": 0.1669444807787651
   },
   "worker_int64": {
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706913,
     "13": 1.1553962443027825,
     "22": 1.1816669603306602,
     "23": 1.2809032837667922,
     "33": 1.4018611921583366
    },
    "within": {
     "value": 0.021398897205950285,
     "se": 0.00047469697931317074,
     "z": 45.07906757045707
    },
    "adj": {
     "value": 0.023214814465959188,
     "se": 0.00038670624956737426,
     "z": 60.03216780678008
    },
    "rho_pc": -0.015322512161809503,
    "IG_pc": 0.00011740347197085751,
    "IG_slope": 0.1269608838502778,
    "k_hat": 0.8020875894466416,
    "diff_pc": 0.07316097428772143,
    "diff_slope": -0.0536825060905855,
    "half_width": 0.16359954511970842,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "bias_NM": 0.07851107592460402
   },
   "v2_triple": {
    "I_grass": 0.15178945368429808,
    "bias": 0.07907065093433951,
    "allowance": 0.08095391890211974,
    "SE_diff": 0.0006641921907442414,
    "SE_NM": 0.00035706240947663994,
    "I_corr": 0.07271880274995857,
    "D_pc": 0.07260139928669646,
    "D_slope": -0.054242081097731376,
    "hw": 0.1649241795103647,
    "sign_pc": "undecided",
    "sign_slope": "undecided",
    "k_hat": 0.8020875894466414,
    "rho_pc": -0.015322511593579573,
    "IG_pc": 0.00011740346326211334,
    "IG_slope": 0.12696088384768994,
    "F": {
     "11": 0.9932869009691199,
     "12": 1.0763188337706915,
     "13": 1.1553962443027828,
     "22": 1.1816669603306602,
     "23": 1.280903283766792,
     "33": 1.4018611921583364
    },
    "within": {
     "value": 0.021398897205950063,
     "se": 0.00047469697931563746,
     "z": 45.07906757022235
    },
    "adj": {
     "value": 0.023214814465958966,
     "se": 0.000386706249567878,
     "z": 60.03216780670131
    }
   }
  },
  "A19_all_y0_5_v2_vs_worker_int64_rel": {
   "F": 2.0630002742508705e-16,
   "rho_pc": 3.708464539771979e-08,
   "IG_pc": 7.417790997851903e-08,
   "IG_slope": 2.0383022905906863e-11,
   "within_z": 5.215535691109586e-12,
   "adj_z": 1.32504392518971e-12,
   "k_hat": 2.76833363147059e-16
  }
 },
 "d": {
  "comparison": {
   "n": 24,
   "max_abs_z_mean": 2.269732654722766,
   "max_abs_z_F": 1.4506167276119835,
   "n_abs_z_mean_gt2": 1,
   "n_abs_z_F_gt2": 0,
   "n_abs_z_gt3": 0,
   "chi2_mean": 10.830042439529546,
   "chi2_F": 8.569494685307903
  },
  "N_W19": 4000000,
  "N_U19": 10000000,
  "blocks": {
   "W19": 16,
   "U19": 40
  },
  "worker_printed_vs_recomputed": {
   "max_abs_diff_means": 0.0,
   "max_abs_diff_F_one_window": 0.0
  },
  "rows": [
   {
    "r_c": 0.01,
    "window": [
     0,
     1
    ],
    "W19": {
     "mean": 2.71231175,
     "se_mean": 0.001106280583381395,
     "F": 0.4783494704915825,
     "se_F": 0.000850975008015259,
     "se_F_sandwich": 0.0007907954500004177
    },
    "U19": {
     "mean": 2.7152906,
     "se_mean": 0.0007061148384846568,
     "F": 0.47888627123547245,
     "se_F": 0.0003687903746837462,
     "se_F_sandwich": 0.0004989844664893058
    },
    "z_mean": -2.269732654722766,
    "z_F": -0.5787916734610723,
    "z_F_sandwich": -0.5740797194727104
   },
   {
    "r_c": 0.01,
    "window": [
     1,
     2
    ],
    "W19": {
     "mean": 5.58152325,
     "se_mean": 0.0022369936140200775,
     "F": 0.5296347513115531,
     "se_F": 0.0007715709829854308,
     "se_F_sandwich": 0.0008780015240596298
    },
    "U19": {
     "mean": 5.5780899,
     "se_mean": 0.0016503006656131071,
     "F": 0.5282856224437609,
     "se_F": 0.0005192775176254797,
     "se_F_sandwich": 0.0005528218368684739
    },
    "z_mean": 1.235079297137462,
    "z_F": 1.4506167276119835,
    "z_F_sandwich": 1.300309359138093
   },
   {
    "r_c": 0.01,
    "window": [
     2,
     3
    ],
    "W19": {
     "mean": 10.59297325,
     "se_mean": 0.004118516945353816,
     "F": 0.5968774506649395,
     "se_F": 0.0012565264385589932,
     "se_F_sandwich": 0.0012511414592597362
    },
    "U19": {
     "mean": 10.5921,
     "se_mean": 0.0028754287938875986,
     "F": 0.5955314937473504,
     "se_F": 0.0007539005884438409,
     "se_F_sandwich": 0.0007830510600575187
    },
    "z_mean": 0.17385117211366732,
    "z_F": 0.9185280066468324,
    "z_F_sandwich": 0.911905831785306
   },
   {
    "r_c": 0.01,
    "window": [
     3,
     4
    ],
    "W19": {
     "mean": 19.20236,
     "se_mean": 0.006958981841237086,
     "F": 0.6875787583101898,
     "se_F": 0.001887658925060694,
     "se_F_sandwich": 0.0019382405500916104
    },
    "U19": {
     "mean": 19.2040251,
     "se_mean": 0.005415678850811607,
     "F": 0.687843732763298,
     "se_F": 0.001147654414689459,
     "se_F_sandwich": 0.0012076823517095296
    },
    "z_mean": -0.18882981025647252,
    "z_F": -0.11994379043684597,
    "z_F_sandwich": -0.11602871354702259
   },
   {
    "r_c": 0.01,
    "window": [
     4,
     5
    ],
    "W19": {
     "mean": 33.835336,
     "se_mean": 0.012412579962817681,
     "F": 0.8025568775078862,
     "se_F": 0.0033582730247543567,
     "se_F_sandwich": 0.0030715176495367167
    },
    "U19": {
     "mean": 33.8301371,
     "se_mean": 0.009669405652975567,
     "F": 0.8012700916990716,
     "se_F": 0.0016906519457720046,
     "se_F_sandwich": 0.0018465711451696916
    },
    "z_mean": 0.33041735696078184,
    "z_F": 0.34224598329425093,
    "z_F_sandwich": 0.35905033989848817
   },
   {
    "r_c": 0.01,
    "window": [
     5,
     6
    ],
    "W19": {
     "mean": 58.496935,
     "se_mean": 0.02505921942253307,
     "F": 0.9376533628406547,
     "se_F": 0.0053147031116759814,
     "se_F_sandwich": 0.004805920455455246
    },
    "U19": {
     "mean": 58.4918576,
     "se_mean": 0.018397863922163915,
     "F": 0.9373289837204013,
     "se_F": 0.0024669012583490523,
     "se_F_sandwich": 0.002797575715091135
    },
    "z_mean": 0.16332497873457769,
    "z_F": 0.05536119049862981,
    "z_F_sandwich": 0.05833241616957435
   },
   {
    "r_c": 0.01,
    "window": [
     6,
     7
    ],
    "W19": {
     "mean": 99.84424475,
     "se_mean": 0.04728593914222801,
     "F": 1.0922709577356606,
     "se_F": 0.008574271287103344,
     "se_F_sandwich": 0.007406156602624305
    },
    "U19": {
     "mean": 99.8349701,
     "se_mean": 0.03233320709972334,
     "F": 1.0923593233650037,
     "se_F": 0.0037249587104067053,
     "se_F_sandwich": 0.004117665503380909
    },
    "z_mean": 0.16190795448562664,
    "z_F": -0.009452440318421742,
    "z_F_sandwich": -0.010428024076547422
   },
   {
    "r_c": 0.01,
    "window": [
     7,
     8
    ],
    "W19": {
     "mean": 168.9068285,
     "se_mean": 0.08740523305452957,
     "F": 1.267984704869206,
     "se_F": 0.013163567917680216,
     "se_F_sandwich": 0.011203686341214929
    },
    "U19": {
     "mean": 168.8932531,
     "se_mean": 0.059817310028415935,
     "F": 1.2674590841928381,
     "se_F": 0.00531915881356303,
     "se_F_sandwich": 0.005962453258627786
    },
    "z_mean": 0.1281737445511575,
    "z_F": 0.03702169447877417,
    "z_F_sandwich": 0.041415268237779065
   },
   {
    "r_c": 0.1,
    "window": [
     0,
     1
    ],
    "W19": {
     "mean": 1.10051425,
     "se_mean": 0.0005118717246537474,
     "F": 0.5372974148980543,
     "se_F": 0.001643974166752377,
     "se_F_sandwich": 0.0015320409643925562
    },
    "U19": {
     "mean": 1.1008286,
     "se_mean": 0.00039131286060107044,
     "F": 0.5381778254540739,
     "se_F": 0.0007458281906770804,
     "se_F_sandwich": 0.0009577264103621815
    },
    "z_mean": -0.48788447881620717,
    "z_F": -0.487695791096272,
    "z_F_sandwich": -0.48728636797181174
   },
   {
    "r_c": 0.1,
    "window": [
     1,
     2
    ],
    "W19": {
     "mean": 1.69813175,
     "se_mean": 0.000864944812786733,
     "F": 0.734127755530354,
     "se_F": 0.0016232228920810016,
     "se_F_sandwich": 0.002147450115669333
    },
    "U19": {
     "mean": 1.6966209,
     "se_mean": 0.0006637131367908283,
     "F": 0.732613393700617,
     "se_F": 0.0012651991052288118,
     "se_F_sandwich": 0.0013082848745088183
    },
    "z_mean": 1.3857833135847988,
    "z_F": 0.735822632308219,
    "z_F_sandwich": 0.6022306672382265
   },
   {
    "r_c": 0.1,
    "window": [
     2,
     3
    ],
    "W19": {
     "mean": 2.62534475,
     "se_mean": 0.0013567114268824326,
     "F": 0.9675441827342359,
     "se_F": 0.003682340984295359,
     "se_F_sandwich": 0.0034079450897139332
    },
    "U19": {
     "mean": 2.6245761,
     "se_mean": 0.0009489179423332901,
     "F": 0.9667300941862673,
     "se_F": 0.002102828030588508,
     "se_F_sandwich": 0.0021222184457294355
    },
    "z_mean": 0.464264319608947,
    "z_F": 0.19198108197486696,
    "z_F_sandwich": 0.20277639849066337
   },
   {
    "r_c": 0.1,
    "window": [
     3,
     4
    ],
    "W19": {
     "mean": 4.08457675,
     "se_mean": 0.002137514388840481,
     "F": 1.238431554017784,
     "se_F": 0.005908040842634812,
     "se_F_sandwich": 0.005928663141681398
    },
    "U19": {
     "mean": 4.0831897,
     "se_mean": 0.0017297768339089843,
     "F": 1.242663257587588,
     "se_F": 0.0034330548161032007,
     "se_F_sandwich": 0.0036530632925208745
    },
    "z_mean": 0.5044286560941963,
    "z_F": -0.6192977819603933,
    "z_F_sandwich": -0.6076753232045001
   },
   {
    "r_c": 0.1,
    "window": [
     4,
     5
    ],
    "W19": {
     "mean": 6.40490325,
     "se_mean": 0.003892616895590097,
     "F": 1.5430596037716682,
     "se_F": 0.011488807031669587,
     "se_F_sandwich": 0.01028053363764412
    },
    "U19": {
     "mean": 6.4025133,
     "se_mean": 0.0024784853165510136,
     "F": 1.541944667317933,
     "se_F": 0.005347711515389809,
     "se_F_sandwich": 0.005954853692347704
    },
    "z_mean": 0.5179005417330496,
    "z_F": 0.08798120631791381,
    "z_F_sandwich": 0.09384479841897041
   },
   {
    "r_c": 0.1,
    "window": [
     5,
     6
    ],
    "W19": {
     "mean": 10.1207655,
     "se_mean": 0.007043062912066983,
     "F": 1.8787087451163744,
     "se_F": 0.020329165367580823,
     "se_F_sandwich": 0.017252344461256446
    },
    "U19": {
     "mean": 10.1166759,
     "se_mean": 0.0043673826357353744,
     "F": 1.8778202921538996,
     "se_F": 0.008269862168842184,
     "se_F_sandwich": 0.009432489568737941
    },
    "z_mean": 0.4934800381610906,
    "z_F": 0.04048196931523921,
    "z_F_sandwich": 0.045185069028811774
   },
   {
    "r_c": 0.1,
    "window": [
     6,
     7
    ],
    "W19": {
     "mean": 16.09603675,
     "se_mean": 0.010935207476883965,
     "F": 2.236037212680015,
     "se_F": 0.033826065552495434,
     "se_F_sandwich": 0.02805646284538784
    },
    "U19": {
     "mean": 16.0963708,
     "se_mean": 0.00715893586591663,
     "F": 2.2365314124029396,
     "se_F": 0.012717790208183847,
     "se_F_sandwich": 0.014484853983077261
    },
    "z_mean": -0.02555821490209275,
    "z_F": -0.013675401033785419,
    "z_F_sandwich": -0.015651649845451473
   },
   {
    "r_c": 0.1,
    "window": [
     7,
     8
    ],
    "W19": {
     "mean": 25.7622335,
     "se_mean": 0.019916135126658848,
     "F": 2.6248944932706952,
     "se_F": 0.05101384129414227,
     "se_F_sandwich": 0.042754792603026566
    },
    "U19": {
     "mean": 25.7625966,
     "se_mean": 0.01283544357093137,
     "F": 2.621722909519439,
     "se_F": 0.018854697337010815,
     "se_F_sandwich": 0.021270429909925632
    },
    "z_mean": -0.015324617330727704,
    "z_F": 0.05831544416251813,
    "z_F_sandwich": 0.06641563613914583
   },
   {
    "r_c": 0.3,
    "window": [
     0,
     1
    ],
    "W19": {
     "mean": 0.50946225,
     "se_mean": 0.0003012770527272181,
     "F": 0.7630528006363289,
     "se_F": 0.0037949463808735154,
     "se_F_sandwich": 0.0035359249633877244
    },
    "U19": {
     "mean": 0.5093103,
     "se_mean": 0.0002891759428054762,
     "F": 0.767167825239893,
     "se_F": 0.0018596502244461906,
     "se_F_sandwich": 0.0022041541745975823
    },
    "z_mean": 0.3638640783045365,
    "z_F": -0.9737169233113572,
    "z_F_sandwich": -0.9876073309647657
   },
   {
    "r_c": 0.3,
    "window": [
     1,
     2
    ],
    "W19": {
     "mean": 0.70003725,
     "se_mean": 0.0004479855233896139,
     "F": 1.3023263887432757,
     "se_F": 0.004810435981821286,
     "se_F_sandwich": 0.005569049315494331
    },
    "U19": {
     "mean": 0.6999316,
     "se_mean": 0.0003741112353435228,
     "F": 1.2940883084967183,
     "se_F": 0.003133473248981077,
     "se_F_sandwich": 0.0033950088325096803
    },
    "z_mean": 0.18101524323552323,
    "z_F": 1.4349585004460959,
    "z_F_sandwich": 1.2630637112620975
   },
   {
    "r_c": 0.3,
    "window": [
     2,
     3
    ],
    "W19": {
     "mean": 1.00917425,
     "se_mean": 0.000885398062549655,
     "F": 1.8270047629836315,
     "se_F": 0.00983762533232103,
     "se_F_sandwich": 0.009022669045064692
    },
    "U19": {
     "mean": 1.0094019,
     "se_mean": 0.0005159572231821605,
     "F": 1.8221523455264683,
     "se_F": 0.00554921396341188,
     "se_F_sandwich": 0.005542966144568244
    },
    "z_mean": -0.2221486744967329,
    "z_F": 0.42961493610575735,
    "z_F_sandwich": 0.458238291389631
   },
   {
    "r_c": 0.3,
    "window": [
     3,
     4
    ],
    "W19": {
     "mean": 1.5044745,
     "se_mean": 0.0014084612821562868,
     "F": 2.345874076041186,
     "se_F": 0.01711733285468444,
     "se_F_sandwich": 0.01569751676041215
    },
    "U19": {
     "mean": 1.5041908,
     "se_mean": 0.0008490117114350334,
     "F": 2.362110114981016,
     "se_F": 0.008861284914203656,
     "se_F_sandwich": 0.009581660622862344
    },
    "z_mean": 0.17250794154821011,
    "z_F": -0.842336843982981,
    "z_F_sandwich": -0.8828364980466507
   },
   {
    "r_c": 0.3,
    "window": [
     4,
     5
    ],
    "W19": {
     "mean": 2.29555875,
     "se_mean": 0.0018882231054177163,
     "F": 2.8786098345645046,
     "se_F": 0.03115282229759662,
     "se_F_sandwich": 0.02751624840602498
    },
    "U19": {
     "mean": 2.2955575,
     "se_mean": 0.0012704579564986704,
     "F": 2.878848896866087,
     "se_F": 0.013210510078048035,
     "se_F_sandwich": 0.01519914614667021
    },
    "z_mean": 0.0005492476331105952,
    "z_F": -0.007064888873883716,
    "z_F_sandwich": -0.007604977044694462
   },
   {
    "r_c": 0.3,
    "window": [
     5,
     6
    ],
    "W19": {
     "mean": 3.56704975,
     "se_mean": 0.003112039523501165,
     "F": 3.432622355253094,
     "se_F": 0.05510898506161943,
     "se_F_sandwich": 0.0452410576381436
    },
    "U19": {
     "mean": 3.5658332,
     "se_mean": 0.002050516323720969,
     "F": 3.424986963188049,
     "se_F": 0.020721905390329972,
     "se_F_sandwich": 0.023655128048003595
    },
    "z_mean": 0.3264285290460839,
    "z_F": 0.1296857191764975,
    "z_F_sandwich": 0.14956074127144223
   },
   {
    "r_c": 0.3,
    "window": [
     6,
     7
    ],
    "W19": {
     "mean": 5.6054465,
     "se_mean": 0.005174940281458947,
     "F": 3.983728467390936,
     "se_F": 0.08802807548953491,
     "se_F_sandwich": 0.07266514863455895
    },
    "U19": {
     "mean": 5.6092227,
     "se_mean": 0.0033260655231608116,
     "F": 3.9824955582247954,
     "se_F": 0.031606101172313134,
     "se_F_sandwich": 0.03568440846897301
    },
    "z_mean": -0.6138522085379429,
    "z_F": 0.01318194458642934,
    "z_F_sandwich": 0.015229690879165104
   },
   {
    "r_c": 0.3,
    "window": [
     7,
     8
    ],
    "W19": {
     "mean": 8.90750225,
     "se_mean": 0.008892311112931576,
     "F": 4.5672884002117735,
     "se_F": 0.12543841634517458,
     "se_F_sandwich": 0.10622090872173237
    },
    "U19": {
     "mean": 8.9096087,
     "se_mean": 0.005675971951806329,
     "F": 4.548696951124816,
     "se_F": 0.04502181745713067,
     "se_F_sandwich": 0.050673305709943085
    },
    "z_mean": -0.1996748503163305,
    "z_F": 0.13949872514619407,
    "z_F_sandwich": 0.1579712022216271
   }
  ],
  "side_check_A19r3": {
   "A19r3_cfg": "{\"name\": \"A19r3\", \"abar\": 0.19099, \"rho\": 0.001, \"R\": \"inf\", \"Ymax\": 8, \"nev\": 2000000, \"seed\": 4900, \"toy\": false, \"rcs\": [0.1, 0.3], \"toy_rate\": null}",
   "rows": [
    {
     "r_c": 0.1,
     "window": [
      0,
      1
     ],
     "F_A19r3": 0.5372499659460492,
     "se_A19r3": 0.00211775963643069,
     "F_W19": 0.5372974148980543,
     "se_W19": 0.001643974166752377,
     "F_U19": 0.5381778254540739,
     "se_U19": 0.0007458281906770804,
     "z_W19_A19r3": 0.017698480253622206,
     "z_U19_A19r3": 0.4132536915868602,
     "mean_A19r3": 1.099253,
     "mean_W19": 1.10051425,
     "mean_U19": 1.1008286,
     "z_mean_W19_A19r3": 1.3895726127799872
    },
    {
     "r_c": 0.1,
     "window": [
      1,
      2
     ],
     "F_A19r3": 0.7295052825534212,
     "se_A19r3": 0.002501337400535975,
     "F_W19": 0.734127755530354,
     "se_W19": 0.0016232228920810016,
     "F_U19": 0.732613393700617,
     "se_U19": 0.0012651991052288118,
     "z_W19_A19r3": 1.550193297158901,
     "z_U19_A19r3": 1.108808698267323,
     "mean_A19r3": 1.696336,
     "mean_W19": 1.69813175,
     "mean_U19": 1.6966209,
     "z_mean_W19_A19r3": 1.089666278354695
    },
    {
     "r_c": 0.1,
     "window": [
      2,
      3
     ],
     "F_A19r3": 0.959982168294178,
     "se_A19r3": 0.004296189500221742,
     "F_W19": 0.9675441827342359,
     "se_W19": 0.003682340984295359,
     "F_U19": 0.9667300941862673,
     "se_U19": 0.002102828030588508,
     "z_W19_A19r3": 1.3364354977520136,
     "z_U19_A19r3": 1.4107516012465395,
     "mean_A19r3": 2.6227295,
     "mean_W19": 2.62534475,
     "mean_U19": 2.6245761,
     "z_mean_W19_A19r3": 1.2379984006464655
    },
    {
     "r_c": 0.1,
     "window": [
      3,
      4
     ],
     "F_A19r3": 1.2204304396096082,
     "se_A19r3": 0.007519518394011451,
     "F_W19": 1.238431554017784,
     "se_W19": 0.005908040842634812,
     "F_U19": 1.242663257587588,
     "se_U19": 0.0034330548161032007,
     "z_W19_A19r3": 1.8824005477555432,
     "z_U19_A19r3": 2.6896260924643474,
     "mean_A19r3": 4.0793755,
     "mean_W19": 4.08457675,
     "mean_U19": 4.0831897,
     "z_mean_W19_A19r3": 1.485405419858395
    },
    {
     "r_c": 0.1,
     "window": [
      4,
      5
     ],
     "F_A19r3": 1.5031240916414128,
     "se_A19r3": 0.01088277405791021,
     "F_W19": 1.5430596037716682,
     "se_W19": 0.011488807031669587,
     "F_U19": 1.541944667317933,
     "se_U19": 0.005347711515389809,
     "z_W19_A19r3": 2.523587022607394,
     "z_U19_A19r3": 3.201510074075724,
     "mean_A19r3": 6.3960055,
     "mean_W19": 6.40490325,
     "mean_U19": 6.4025133,
     "z_mean_W19_A19r3": 1.3085463683489056
    },
    {
     "r_c": 0.1,
     "window": [
      5,
      6
     ],
     "F_A19r3": 1.8119000705479489,
     "se_A19r3": 0.015531310362572383,
     "F_W19": 1.8787087451163744,
     "se_W19": 0.020329165367580823,
     "F_U19": 1.8778202921538996,
     "se_U19": 0.008269862168842184,
     "z_W19_A19r3": 2.611434694101981,
     "z_U19_A19r3": 3.7463608871080734,
     "mean_A19r3": 10.099464,
     "mean_W19": 10.1207655,
     "mean_U19": 10.1166759,
     "z_mean_W19_A19r3": 1.9446377452566832
    },
    {
     "r_c": 0.1,
     "window": [
      6,
      7
     ],
     "F_A19r3": 2.1311394765507607,
     "se_A19r3": 0.021800259848361484,
     "F_W19": 2.236037212680015,
     "se_W19": 0.033826065552495434,
     "F_U19": 2.2365314124029396,
     "se_U19": 0.012717790208183847,
     "z_W19_A19r3": 2.6066444799770876,
     "z_U19_A19r3": 4.175801784226693,
     "mean_A19r3": 16.0711715,
     "mean_W19": 16.09603675,
     "mean_U19": 16.0963708,
     "z_mean_W19_A19r3": 1.3838918512679255
    },
    {
     "r_c": 0.1,
     "window": [
      7,
      8
     ],
     "F_A19r3": 2.4671651474755993,
     "se_A19r3": 0.030176356928069633,
     "F_W19": 2.6248944932706952,
     "se_W19": 0.05101384129414227,
     "F_U19": 2.621722909519439,
     "se_U19": 0.018854697337010815,
     "z_W19_A19r3": 2.6611656649334288,
     "z_U19_A19r3": 4.34364912324455,
     "mean_A19r3": 25.7088735,
     "mean_W19": 25.7622335,
     "mean_U19": 25.7625966,
     "z_mean_W19_A19r3": 1.705939448996904
    },
    {
     "r_c": 0.3,
     "window": [
      0,
      1
     ],
     "F_A19r3": 0.7592926655516301,
     "se_A19r3": 0.00453097887586221,
     "F_W19": 0.7630528006363289,
     "se_W19": 0.0037949463808735154,
     "F_U19": 0.767167825239893,
     "se_U19": 0.0018596502244461906,
     "z_W19_A19r3": 0.6362027302611439,
     "z_U19_A19r3": 1.607909971458752,
     "mean_A19r3": 0.5087675,
     "mean_W19": 0.50946225,
     "mean_U19": 0.5093103,
     "z_mean_W19_A19r3": 1.136887740085646
    },
    {
     "r_c": 0.3,
     "window": [
      1,
      2
     ],
     "F_A19r3": 1.2881664936795585,
     "se_A19r3": 0.008840147497634359,
     "F_W19": 1.3023263887432757,
     "se_W19": 0.004810435981821286,
     "F_U19": 1.2940883084967183,
     "se_U19": 0.003133473248981077,
     "z_W19_A19r3": 1.4069542009227365,
     "z_U19_A19r3": 0.6313864704224889,
     "mean_A19r3": 0.699879,
     "mean_W19": 0.70003725,
     "mean_U19": 0.6999316,
     "z_mean_W19_A19r3": 0.17485876843492779
    },
    {
     "r_c": 0.3,
     "window": [
      2,
      3
     ],
     "F_A19r3": 1.8024281374845157,
     "se_A19r3": 0.01124353888719395,
     "F_W19": 1.8270047629836315,
     "se_W19": 0.00983762533232103,
     "F_U19": 1.8221523455264683,
     "se_U19": 0.00554921396341188,
     "z_W19_A19r3": 1.645049650689491,
     "z_U19_A19r3": 1.5731067305439574,
     "mean_A19r3": 1.006903,
     "mean_W19": 1.00917425,
     "mean_U19": 1.0094019,
     "z_mean_W19_A19r3": 1.635660602930829
    },
    {
     "r_c": 0.3,
     "window": [
      3,
      4
     ],
     "F_A19r3": 2.303679227213962,
     "se_A19r3": 0.019021785730517517,
     "F_W19": 2.345874076041186,
     "se_W19": 0.01711733285468444,
     "F_U19": 2.362110114981016,
     "se_U19": 0.008861284914203656,
     "z_W19_A19r3": 1.6489013808733801,
     "z_U19_A19r3": 2.78447381347755,
     "mean_A19r3": 1.501889,
     "mean_W19": 1.5044745,
     "mean_U19": 1.5041908,
     "z_mean_W19_A19r3": 1.3016563144982574
    },
    {
     "r_c": 0.3,
     "window": [
      4,
      5
     ],
     "F_A19r3": 2.7774562322737055,
     "se_A19r3": 0.02447228701872793,
     "F_W19": 2.8786098345645046,
     "se_W19": 0.03115282229759662,
     "F_U19": 2.878848896866087,
     "se_U19": 0.013210510078048035,
     "z_W19_A19r3": 2.5533817574938222,
     "z_U19_A19r3": 3.6458729479510117,
     "mean_A19r3": 2.2913705,
     "mean_W19": 2.29555875,
     "mean_U19": 2.2955575,
     "z_mean_W19_A19r3": 1.164247503684972
    },
    {
     "r_c": 0.3,
     "window": [
      5,
      6
     ],
     "F_A19r3": 3.2592781839312517,
     "se_A19r3": 0.03532782681064142,
     "F_W19": 3.432622355253094,
     "se_W19": 0.05510898506161943,
     "F_U19": 3.424986963188049,
     "se_U19": 0.020721905390329972,
     "z_W19_A19r3": 2.648079464097483,
     "z_U19_A19r3": 4.045948730344499,
     "mean_A19r3": 3.5568695,
     "mean_W19": 3.56704975,
     "mean_U19": 3.5658332,
     "z_mean_W19_A19r3": 1.8972434599156232
    },
    {
     "r_c": 0.3,
     "window": [
      6,
      7
     ],
     "F_A19r3": 3.7185736264199045,
     "se_A19r3": 0.04848208471683776,
     "F_W19": 3.983728467390936,
     "se_W19": 0.08802807548953491,
     "F_U19": 3.9824955582247954,
     "se_U19": 0.031606101172313134,
     "z_W19_A19r3": 2.638460517016983,
     "z_U19_A19r3": 4.560245276855629,
     "mean_A19r3": 5.596219,
     "mean_W19": 5.6054465,
     "mean_U19": 5.6092227,
     "z_mean_W19_A19r3": 1.0487905563689564
    },
    {
     "r_c": 0.3,
     "window": [
      7,
      8
     ],
     "F_A19r3": 4.183753391904834,
     "se_A19r3": 0.06747799715827399,
     "F_W19": 4.5672884002117735,
     "se_W19": 0.12543841634517458,
     "F_U19": 4.548696951124816,
     "se_U19": 0.04502181745713067,
     "z_W19_A19r3": 2.692678953605777,
     "z_U19_A19r3": 4.498883006939203,
     "mean_A19r3": 8.8826825,
     "mean_W19": 8.90750225,
     "mean_U19": 8.9096087,
     "z_mean_W19_A19r3": 1.7192972901091426
    }
   ]
  }
 },
 "e": {
  "files_outside_uvcheck": 509,
  "sha256_start_vs_end": "identical",
  "stat_start_vs_end": "identical",
  "newest_ctime_outside_uvcheck": "2026-09-23 13:55:10 (verify/README.md); uvcheck/ created 17:58; worker began about 18:00",
  "earlier_verifier_hash_list_18_33": "identical to the current hashes of the same 509 files"
 },
 "selftest": [
  "PASS T1 G recursion vs psi form: largest |difference| 1.78e-15 over 311 values of n",
  "PASS T2 cmi_grass N=20000: 0.122287106463015 vs 0.122287106463014 (diff +1.8e-15), cells 2363 vs 2363",
  "PASS M1 psi in place of G moves the estimate (N=20000): psi estimator 0.14625616 against G 0.12228711",
  "PASS T2 cmi_grass N=200000: 0.152736895916480 vs 0.152736895916478 (diff +2.1e-15), cells 21854 vs 21854",
  "PASS M1 psi in place of G moves the estimate (N=200000): psi estimator 0.17800110 against G 0.15273690",
  "PASS T3 Gaussian values, exact sums vs float precision matrix: largest relative difference 1.1e-11",
  "PASS T4a F from exact sums vs float: largest |difference| 4.4e-16",
  "PASS T4b within contrast se, influence vs numerical-Jacobian delta method: value +0.000232 se 2.87603277e-04 vs 2.87603277e-04 (rel -3.6e-11)",
  "PASS T4b adj contrast se, influence vs numerical-Jacobian delta method: value -0.000819 se 6.33675114e-04 vs 6.33675114e-04 (rel -9.9e-11)",
  "PASS M2 F11 without the factorial -1 moves F11: 0.92301 vs 0.58986",
  "    k=3.0 lam=(2.0000,2.0000,2.0000): 1-D route 0.040309300111  slice route 0.040309300111  diff +2.0e-15  deficits 3.3e-13 0.0e+00  item2 0.0403093",
  "    k=1.0 lam=(2.4360,3.6341,5.4215): 1-D route 0.094395330703  slice route 0.094395330703  diff -5.1e-15  deficits 1.2e-12 0.0e+00  item2 0.0943953",
  "    k=1.84 lam=(4.4823,6.6868,9.9755): 1-D route 0.099019664470  slice route 0.099019664470  diff +0.0e+00  deficits 1.8e-12 2.2e-16  item2 0.0990197",
  "    k=3.0 lam=(7.3081,10.9024,16.2644): 1-D route 0.100764442462  slice route 0.100764442462  diff +8.9e-15  deficits 1.7e-12 7.9e-15  item2 0.1007644",
  "    k=0.8 lam=(1.5000,3.0000,7.0000): 1-D route 0.090840838685  slice route 0.090840838685  diff +4.0e-15  deficits 1.6e-12 0.0e+00",
  "    k=2.2 lam=(6.0000,9.0000,14.0000): 1-D route 0.104883046314  slice route 0.104883046314  diff +4.4e-15  deficits 2.1e-12 1.8e-15",
  "PASS T5a exact NM, two routes: largest |difference| 8.9e-15",
  "PASS T5b exact NM against item2 exact_info.log: largest |difference| 4.2e-08",
  "PASS M3 binomial split changed (q -> 1/2) moves the exact value: 0.09084084 vs -0.16975107",
  "FAILURES: none"
 ],
 "window_extraction": {
  "A14": {
   "N": 10000000,
   "stored_dtypes": [
    "uint16"
   ],
   "max_unit_window": [
    15840,
    5098,
    3032
   ],
   "events_above_int16": 0
  },
  "A14cap": {
   "N": 10000000,
   "stored_dtypes": [
    "uint16"
   ],
   "max_unit_window": [
    680,
    107,
    34
   ],
   "events_above_int16": 0
  },
  "A19": {
   "N": 10000000,
   "stored_dtypes": [
    "uint16"
   ],
   "max_unit_window": [
    35027,
    12402,
    7165
   ],
   "events_above_int16": 1
  },
  "A19cap": {
   "N": 10000000,
   "stored_dtypes": [
    "uint16"
   ],
   "max_unit_window": [
    1051,
    173,
    44
   ],
   "events_above_int16": 0
  },
  "A14uv": {
   "N": 2000000,
   "stored_dtypes": [
    "uint16"
   ],
   "max_unit_window": [
    31908,
    11346,
    3481,
    1947
   ],
   "events_above_int16": 0
  },
  "TOY": {
   "N": 10000000,
   "stored_dtypes": [
    "uint16"
   ],
   "max_unit_window": [
    139
   ],
   "events_above_int16": 0
  },
  "TOY2": {
   "N": 10000000,
   "stored_dtypes": [
    "uint16"
   ],
   "max_unit_window": [
    134
   ],
   "events_above_int16": 0
  },
  "U14": {
   "N": 10000000,
   "stored_dtypes": [
    "int32"
   ],
   "max_unit_window": [
    43984,
    14766,
    4231,
    2336
   ],
   "events_above_int16": 3
  },
  "U19": {
   "N": 10000000,
   "stored_dtypes": [
    "int32"
   ],
   "max_unit_window": [
    65280,
    21713,
    6263,
    3279
   ],
   "events_above_int16": 33
  }
 }
}

==> anc/calc_SHORT/item13/validate_sampler.json <==
{
 "V1": [
  {
   "r": 1.0,
   "rho": 0.01,
   "R": null,
   "rate_quad": 1.319274830165745,
   "rate_mc": 1.3189126749570739,
   "z": 0.5490216297474423,
   "z_mut": -8.086899173188355,
   "V2": [
    {
     "s": 0.015,
     "p_quad": 0.04403007979250619,
     "p_mc": 0.043993375,
     "z": -0.518290862825923
    },
    {
     "s": 0.03,
     "p_quad": 0.1193250604761663,
     "p_mc": 0.119213,
     "z": -1.0519124469436398
    },
    {
     "s": 0.1,
     "p_quad": 0.25054289209371544,
     "p_mc": 0.250458875,
     "z": -0.6721378819607928
    },
    {
     "s": 0.5,
     "p_quad": 0.44035919558581516,
     "p_mc": 0.44033525,
     "z": -0.29546416985469554
    },
    {
     "s": 0.9,
     "p_quad": 0.5787172819454386,
     "p_mc": 0.578902875,
     "z": 1.594479799403777
    },
    {
     "s": 0.99,
     "p_quad": 0.7115544611363381,
     "p_mc": 0.711621375,
     "z": 0.47657878257039843
    },
    {
     "s": 1.01,
     "p_quad": 0.7868168490095272,
     "p_mc": 0.786887625,
     "z": 0.5056462245693079
    },
    {
     "s": 1.1,
     "p_quad": 0.9049282082717114,
     "p_mc": 0.90499025,
     "z": 0.5369652899056365
    },
    {
     "s": 2.0,
     "p_quad": 0.984382488350507,
     "p_mc": 0.98436525,
     "z": -0.30455184594368134
    },
    {
     "s": 5.0,
     "p_quad": 0.9977838800675219,
     "p_mc": 0.997795875,
     "z": 0.5296112308882054
    }
   ],
   "V3": [
    {
     "s": 0.1,
     "p_quad": 0.49891421581247214,
     "p_mc": 0.49908225,
     "z": 0.6721378823489275
    },
    {
     "s": 0.3,
     "p_quad": 0.25120244825273297,
     "p_mc": 0.2515265,
     "z": 1.4937030749572666
    }
   ]
  },
  {
   "r": 1.0,
   "rho": 0.1,
   "R": null,
   "rate_quad": 0.658204967333275,
   "rate_mc": 0.6578197424094681,
   "z": 1.1705318036955303,
   "z_mut": -16.387784692467836,
   "V2": [
    {
     "s": 0.15000000000000002,
     "p_quad": 0.08962082539167333,
     "p_mc": 0.089581875,
     "z": -0.40627348990003764
    },
    {
     "s": 0.30000000000000004,
     "p_quad": 0.2482508612791839,
     "p_mc": 0.24837525,
     "z": 0.9951307824206749
    },
    {
     "s": 0.5,
     "p_quad": 0.38045879928072907,
     "p_mc": 0.38069375,
     "z": 2.2048919073464046
    },
    {
     "s": 0.9,
     "p_quad": 0.6577771878423978,
     "p_mc": 0.65794475,
     "z": 1.0816318588200067
    },
    {
     "s": 0.99,
     "p_quad": 0.7325983749665592,
     "p_mc": 0.732808875,
     "z": 1.3454552917661176
    },
    {
     "s": 1.01,
     "p_quad": 0.7464438578453493,
     "p_mc": 0.746653,
     "z": 1.3430850338039741
    },
    {
     "s": 1.1,
     "p_quad": 0.8094426081376275,
     "p_mc": 0.809519375,
     "z": 0.5151443975618953
    },
    {
     "s": 2.0,
     "p_quad": 0.968697000096379,
     "p_mc": 0.968634625,
     "z": -0.7853787582909179
    },
    {
     "s": 5.0,
     "p_quad": 0.9955581142764909,
     "p_mc": 0.995521625,
     "z": -1.1289084308583939
    }
   ],
   "V3": [
    {
     "s": 0.3,
     "p_quad": 0.5034982774416533,
     "p_mc": 0.5032495,
     "z": -0.9951307825050536
    }
   ]
  },
  {
   "r": 1.0,
   "rho": 0.25,
   "R": null,
   "rate_quad": 0.38790111080589024,
   "rate_mc": 0.3880048130794804,
   "z": -0.5346840764374406,
   "z_mut": -32.28076882197294,
   "V2": [
    {
     "s": 0.375,
     "p_quad": 0.16579116458780246,
     "p_mc": 0.165832125,
     "z": 0.34799870888604484
    },
    {
     "s": 0.75,
     "p_quad": 0.5464013606872105,
     "p_mc": 0.546547,
     "z": 0.846322797186785
    },
    {
     "s": 0.5,
     "p_quad": 0.29715806445888615,
     "p_mc": 0.29725075,
     "z": 0.7550937537070543
    },
    {
     "s": 0.9,
     "p_quad": 0.6540025112096377,
     "p_mc": 0.654151875,
     "z": 0.845891901720068
    },
    {
     "s": 0.99,
     "p_quad": 0.7002271185654936,
     "p_mc": 0.700321625,
     "z": 0.5438905463708681
    },
    {
     "s": 1.01,
     "p_quad": 0.7095581272680335,
     "p_mc": 0.709647625,
     "z": 0.5176630245250766
    },
    {
     "s": 1.1,
     "p_quad": 0.7487452429831712,
     "p_mc": 0.748784625,
     "z": 0.23412348442662978
    },
    {
     "s": 2.0,
     "p_quad": 0.9468839107312922,
     "p_mc": 0.94680775,
     "z": -0.7465665703471434
    },
    {
     "s": 5.0,
     "p_quad": 0.992462843838042,
     "p_mc": 0.992404875,
     "z": -1.3801002590710365
    }
   ],
   "V3": [
    {
     "s": 0.3,
     "p_quad": 0.8543545198087412,
     "p_mc": 0.85463525,
     "z": 1.5929390671026884
    }
   ]
  },
  {
   "r": 0.015,
   "rho": 0.01,
   "R": null,
   "rate_quad": 0.09243668865524743,
   "rate_mc": 0.09249104095353142,
   "z": -1.1759897303700564,
   "z_mut": -70.74715253750396,
   "V2": [
    {
     "s": 0.015,
     "p_quad": 0.31375932689957686,
     "p_mc": 0.313789125,
     "z": 0.1702811513697679
    },
    {
     "s": 0.03,
     "p_quad": 0.7771037633569868,
     "p_mc": 0.77721725,
     "z": 0.6145832788024669
    },
    {
     "s": 0.0135,
     "p_quad": 0.23846215564371792,
     "p_mc": 0.238504375,
     "z": 0.2664361614780622
    },
    {
     "s": 0.014849999999999999,
     "p_quad": 0.3067330487689519,
     "p_mc": 0.306773125,
     "z": 0.230746485408631
    },
    {
     "s": 0.01515,
     "p_quad": 0.32068532160207786,
     "p_mc": 0.320677375,
     "z": -0.04508856298168343
    },
    {
     "s": 0.0165,
     "p_quad": 0.37894447687690075,
     "p_mc": 0.37894225,
     "z": -0.012013905577770706
    },
    {
     "s": 0.03,
     "p_quad": 0.7771037633569868,
     "p_mc": 0.77721725,
     "z": 0.6145832788024669
    },
    {
     "s": 0.075,
     "p_quad": 0.9683710949616032,
     "p_mc": 0.9683995,
     "z": 0.3359630098399651
    }
   ],
   "V3": []
  },
  {
   "r": 3.0,
   "rho": 0.01,
   "R": null,
   "rate_quad": 1.6340180117749732,
   "rate_mc": 1.6349807918227692,
   "z": -1.1784203611688053,
   "z_mut": -8.15048587348011,
   "V2": [
    {
     "s": 0.015,
     "p_quad": 0.03554417173315387,
     "p_mc": 0.03555775,
     "z": 0.2113203584973925
    },
    {
     "s": 0.03,
     "p_quad": 0.0963095814554689,
     "p_mc": 0.09646225,
     "z": 1.5476002206886648
    },
    {
     "s": 0.30000000000000004,
     "p_quad": 0.2985931114008477,
     "p_mc": 0.298583875,
     "z": -0.07532731281571713
    },
    {
     "s": 1.5,
     "p_quad": 0.451847157407481,
     "p_mc": 0.451851375,
     "z": 0.05718799429195914
    },
    {
     "s": 2.7,
     "p_quad": 0.5635548249905767,
     "p_mc": 0.563561125,
     "z": 0.059611601939398136
    },
    {
     "s": 2.9699999999999998,
     "p_quad": 0.6708050179222961,
     "p_mc": 0.670668,
     "z": -1.0311407966196002
    },
    {
     "s": 3.0300000000000002,
     "p_quad": 0.8278800090999967,
     "p_mc": 0.8279585,
     "z": 0.5918046503668805
    },
    {
     "s": 3.3000000000000003,
     "p_quad": 0.9232408572108445,
     "p_mc": 0.923183125,
     "z": -0.5471964473000686
    },
    {
     "s": 6.0,
     "p_quad": 0.9873907203711816,
     "p_mc": 0.98739075,
     "z": 0.000582059508432629
    },
    {
     "s": 15.0,
     "p_quad": 0.9982107472338315,
     "p_mc": 0.998236625,
     "z": 1.2752144242944732
    }
   ],
   "V3": [
    {
     "s": 0.1,
     "p_quad": 0.596208716695552,
     "p_mc": 0.595794,
     "z": -1.6901765602271406
    },
    {
     "s": 0.3,
     "p_quad": 0.40281377719839084,
     "p_mc": 0.40283225,
     "z": 0.07532731246395348
    }
   ]
  },
  {
   "r": 1.0,
   "rho": 0.01,
   "R": 2.0,
   "rate_quad": 1.2918822844538016,
   "rate_mc": 1.292982067789016,
   "z": -1.7026061096263256,
   "z_mut": -10.532379419120582,
   "V2": [
    {
     "s": 0.015,
     "p_quad": 0.04496367566879508,
     "p_mc": 0.044912375,
     "z": -0.7176662101175962
    },
    {
     "s": 0.03,
     "p_quad": 0.12185518045149808,
     "p_mc": 0.121832,
     "z": -0.2159875962444535
    },
    {
     "s": 0.1,
     "p_quad": 0.25585530151914637,
     "p_mc": 0.255835875,
     "z": -0.15545451400119956
    },
    {
     "s": 0.5,
     "p_quad": 0.4496963925889144,
     "p_mc": 0.44971275,
     "z": 0.2175444561777272
    },
    {
     "s": 0.9,
     "p_quad": 0.5909881674516088,
     "p_mc": 0.59116825,
     "z": 1.642705051270029
    },
    {
     "s": 0.99,
     "p_quad": 0.7266419720789123,
     "p_mc": 0.726885375,
     "z": 1.8456857856920115
    },
    {
     "s": 1.01,
     "p_quad": 0.803488559596633,
     "p_mc": 0.803582,
     "z": 0.7240344433813803
    },
    {
     "s": 1.1,
     "p_quad": 0.9237819573520551,
     "p_mc": 0.923858125,
     "z": 0.78983655367945
    }
   ],
   "V3": [
    {
     "s": 0.1,
     "p_quad": 0.48828939696177964,
     "p_mc": 0.48832825,
     "z": 0.15545451371157445
    },
    {
     "s": 0.3,
     "p_quad": 0.23532524998794413,
     "p_mc": 0.2353205,
     "z": -0.022395094430382272
    }
   ]
  },
  {
   "r": 1.9,
   "rho": 0.01,
   "R": 2.0,
   "rate_quad": 1.2121080436667975,
   "rate_mc": 1.2113171219849468,
   "z": 1.3050349529206673,
   "z_mut": -8.093757215680236,
   "V2": [
    {
     "s": 0.015,
     "p_quad": 0.047917594819553155,
     "p_mc": 0.04793725,
     "z": 0.26703679777155404
    },
    {
     "s": 0.03,
     "p_quad": 0.129840816351237,
     "p_mc": 0.129782125,
     "z": -0.5355104765966305
    },
    {
     "s": 0.19,
     "p_quad": 0.333081639382528,
     "p_mc": 0.333039,
     "z": -0.3616478079464037
    },
    {
     "s": 0.95,
     "p_quad": 0.4774736235876986,
     "p_mc": 0.47753175,
     "z": 1.1223227437401104
    },
    {
     "s": 1.71,
     "p_quad": 0.6079648933397807,
     "p_mc": 0.60786825,
     "z": -0.9336710136554464
    },
    {
     "s": 1.881,
     "p_quad": 0.749598393487854,
     "p_mc": 0.7495335,
     "z": -0.5188137599889271
    },
    {
     "s": 1.9189999999999998,
     "p_quad": 0.9067621556610759,
     "p_mc": 0.906796625,
     "z": 0.35386945679513254
    }
   ],
   "V3": [
    {
     "s": 0.1,
     "p_quad": 0.45546277804661894,
     "p_mc": 0.455627,
     "z": 0.6594899700725834
    },
    {
     "s": 0.3,
     "p_quad": 0.2578425829579718,
     "p_mc": 0.25790325,
     "z": 0.27734742860598904
    }
   ]
  },
  {
   "r": 0.05,
   "rho": 0.01,
   "R": 2.0,
   "rate_quad": 0.45517894147063637,
   "rate_mc": 0.45504420332550694,
   "z": 0.5920227534871585,
   "z_mut": -25.729349086317736,
   "V2": [
    {
     "s": 0.015,
     "p_quad": 0.1360117440881146,
     "p_mc": 0.136165875,
     "z": 1.3849493403388269
    },
    {
     "s": 0.03,
     "p_quad": 0.4095194621026898,
     "p_mc": 0.40960175,
     "z": 0.6284928913612303
    },
    {
     "s": 0.025,
     "p_quad": 0.327189132990058,
     "p_mc": 0.32734525,
     "z": 1.3133725444033144
    },
    {
     "s": 0.045000000000000005,
     "p_quad": 0.6648692189062063,
     "p_mc": 0.665093625,
     "z": 1.3177059452287256
    },
    {
     "s": 0.0495,
     "p_quad": 0.7145750098500668,
     "p_mc": 0.71486225,
     "z": 1.7100035445089588
    },
    {
     "s": 0.0505,
     "p_quad": 0.7245436658724125,
     "p_mc": 0.724840875,
     "z": 1.7782959737863673
    },
    {
     "s": 0.05500000000000001,
     "p_quad": 0.766652197123924,
     "p_mc": 0.766863,
     "z": 1.2991014983800004
    },
    {
     "s": 0.1,
     "p_quad": 0.9548346837528111,
     "p_mc": 0.9548805,
     "z": 0.48543155411556543
    },
    {
     "s": 0.25,
     "p_quad": 0.9936768119152708,
     "p_mc": 0.993721375,
     "z": 1.1675678355484325
    }
   ],
   "V3": []
  }
 ],
 "V4": [
  {
   "abar": 0.14324,
   "rho": 0.01,
   "R": null,
   "ymax": 10.0,
   "ncells": [
    102,
    202
   ],
   "rows": [
    {
     "y": 2.0,
     "quantity": "N(y)",
     "mc": 6.000275,
     "se": 0.00413851602925191,
     "det_coarse": 5.998613585208615,
     "det_fine": 5.998037205472976,
     "det_abar_mut": 6.07969911918322,
     "z": 0.5355548435600808,
     "z_mut": -19.00798809291122
    },
    {
     "y": 2.0,
     "quantity": "q(r_c=0.1)",
     "mc": 1.855321,
     "se": 0.0019625541997506718,
     "det_coarse": 1.8574510626400473,
     "det_fine": 1.857079202935415,
     "det_abar_mut": 1.8824092091420261,
     "z": -0.8802135910122583,
     "z_mut": -13.561238786900965
    },
    {
     "y": 2.0,
     "quantity": "q(r_c=0.3)",
     "mc": 0.828637,
     "se": 0.0011995798106966455,
     "det_coarse": 0.8297092058336492,
     "det_fine": 0.8293833001905717,
     "det_abar_mut": 0.8398415126351427,
     "z": -0.6003718624616823,
     "z_mut": -9.013630444851557
    },
    {
     "y": 4.0,
     "quantity": "N(y)",
     "mc": 19.511861,
     "se": 0.01419946447288344,
     "det_coarse": 19.522479530374422,
     "det_fine": 19.516198102890964,
     "det_abar_mut": 19.930411768143202,
     "z": -0.27933034818952196,
     "z_mut": -26.956688540637355
    },
    {
     "y": 4.0,
     "quantity": "q(r_c=0.1)",
     "mc": 5.410541,
     "se": 0.005237214057809648,
     "det_coarse": 5.420222150719043,
     "det_fine": 5.417028014129833,
     "det_abar_mut": 5.514750307427986,
     "z": -1.0574806466965916,
     "z_mut": -16.987680865988676
    },
    {
     "y": 4.0,
     "quantity": "q(r_c=0.3)",
     "mc": 2.21389,
     "se": 0.0029341092460745217,
     "det_coarse": 2.2206970589389448,
     "det_fine": 2.2184613739962,
     "det_abar_mut": 2.2552110243555217,
     "z": -1.2392559857534844,
     "z_mut": -11.201736460988732
    },
    {
     "y": 6.0,
     "quantity": "N(y)",
     "mc": 51.766382,
     "se": 0.041135021193990845,
     "det_coarse": 51.84236631089052,
     "det_fine": 51.808291100364265,
     "det_abar_mut": 53.248762129154414,
     "z": -0.7845876612669321,
     "z_mut": -27.751899910348644
    },
    {
     "y": 6.0,
     "quantity": "q(r_c=0.1)",
     "mc": 12.287786,
     "se": 0.012826048464675471,
     "det_coarse": 12.326932549089397,
     "det_fine": 12.312748941426328,
     "det_abar_mut": 12.59957673798843,
     "z": -1.30540063645571,
     "z_mut": -16.304642183786537
    },
    {
     "y": 6.0,
     "quantity": "q(r_c=0.3)",
     "mc": 4.728621,
     "se": 0.0067212563139906365,
     "det_coarse": 4.752498021226854,
     "det_fine": 4.744040112049877,
     "det_abar_mut": 4.847276143154709,
     "z": -1.4272580884015105,
     "z_mut": -10.98322083983774
    },
    {
     "y": 8.0,
     "quantity": "N(y)",
     "mc": 124.085471,
     "se": 0.10998693306801569,
     "det_coarse": 124.40313351106305,
     "det_fine": 124.26713878247018,
     "det_abar_mut": 128.51249885585284,
     "z": -1.0386666048424935,
     "z_mut": -25.31107018569157
    },
    {
     "y": 8.0,
     "quantity": "q(r_c=0.1)",
     "mc": 25.801077,
     "se": 0.03040566329880128,
     "det_coarse": 25.917996949690405,
     "det_fine": 25.869953810249537,
     "det_abar_mut": 26.62938427739656,
     "z": -1.2114175024532188,
     "z_mut": -14.568414675595369
    },
    {
     "y": 8.0,
     "quantity": "q(r_c=0.3)",
     "mc": 9.529408,
     "se": 0.01509541795279402,
     "det_coarse": 9.588868872798,
     "det_fine": 9.563295010266133,
     "det_abar_mut": 9.831025903554243,
     "z": -1.1411035031165497,
     "z_mut": -10.15661292174814
    },
    {
     "y": 10.0,
     "quantity": "N(y)",
     "mc": 280.71879,
     "se": 0.2797625462332939,
     "det_coarse": 281.72613386915305,
     "det_fine": 281.2697420331252,
     "det_abar_mut": 292.6841765272859,
     "z": -1.0292136999293855,
     "z_mut": -22.352108710767467
    },
    {
     "y": 10.0,
     "quantity": "q(r_c=0.1)",
     "mc": 52.718552,
     "se": 0.07070177094686735,
     "det_coarse": 53.02083370126698,
     "det_fine": 52.87960141840986,
     "det_abar_mut": 54.78755815231566,
     "z": -1.0196821372182092,
     "z_mut": -13.09988347764
    },
    {
     "y": 10.0,
     "quantity": "q(r_c=0.3)",
     "mc": 18.955667,
     "se": 0.03363934353677418,
     "det_coarse": 19.10030608480777,
     "det_fine": 19.03090657806361,
     "det_abar_mut": 19.69716932263495,
     "z": -0.9755839187036093,
     "z_mut": -9.614590621872198
    }
   ]
  },
  {
   "abar": 0.14324,
   "rho": 0.01,
   "R": 2.0,
   "ymax": 10.0,
   "ncells": [
    47,
    93
   ],
   "rows": [
    {
     "y": 2.0,
     "quantity": "N(y)",
     "mc": 5.720261,
     "se": 0.003797757376647303,
     "det_coarse": 5.7162042643163105,
     "det_fine": 5.7157007959251755,
     "det_abar_mut": 5.790733754053994,
     "z": 1.190347856455739,
     "z_mut": -18.395468788299105
    },
    {
     "y": 2.0,
     "quantity": "q(r_c=0.1)",
     "mc": 1.678113,
     "se": 0.0017031669792568782,
     "det_coarse": 1.6776040247737127,
     "det_fine": 1.6774779646297486,
     "det_abar_mut": 1.699205590028145,
     "z": 0.3718384949116678,
     "z_mut": -12.350551319291398
    },
    {
     "y": 2.0,
     "quantity": "q(r_c=0.3)",
     "mc": 0.68836,
     "se": 0.0009451626899111073,
     "det_coarse": 0.6884273969052072,
     "det_fine": 0.6883403058333432,
     "det_abar_mut": 0.6962379803297883,
     "z": 0.020748902488645613,
     "z_mut": -8.299891461195267
    },
    {
     "y": 4.0,
     "quantity": "N(y)",
     "mc": 17.691797,
     "se": 0.01156783358761661,
     "det_coarse": 17.680895464398823,
     "det_fine": 17.676577317609194,
     "det_abar_mut": 18.03229005371593,
     "z": 1.2326108085363419,
     "z_mut": -27.575832889607543
    },
    {
     "y": 4.0,
     "quantity": "q(r_c=0.1)",
     "mc": 4.538931,
     "se": 0.003733908726420478,
     "det_coarse": 4.536095551879826,
     "det_fine": 4.53475664607275,
     "det_abar_mut": 4.608783605727597,
     "z": 1.052348144402603,
     "z_mut": -17.609733458214166
    },
    {
     "y": 4.0,
     "quantity": "q(r_c=0.3)",
     "mc": 1.630928,
     "se": 0.0017477373540712576,
     "det_coarse": 1.628428514612931,
     "det_fine": 1.6276923159559222,
     "det_abar_mut": 1.650230209215914,
     "z": 1.706167196263766,
     "z_mut": -10.178001229721394
    },
    {
     "y": 6.0,
     "quantity": "N(y)",
     "mc": 44.351772,
     "se": 0.02885741032144112,
     "det_coarse": 44.336149159287984,
     "det_fine": 44.31591199494115,
     "det_abar_mut": 45.46520796600603,
     "z": 1.017415467865678,
     "z_mut": -31.590262534364232
    },
    {
     "y": 6.0,
     "quantity": "q(r_c=0.1)",
     "mc": 9.413964,
     "se": 0.007234506051328175,
     "det_coarse": 9.411587230196924,
     "det_fine": 9.405521285308362,
     "det_abar_mut": 9.596175504566846,
     "z": 0.8942541968084449,
     "z_mut": -19.29988263455946
    },
    {
     "y": 6.0,
     "quantity": "q(r_c=0.3)",
     "mc": 3.021574,
     "se": 0.002927369563708005,
     "det_coarse": 3.021211285567251,
     "det_fine": 3.0184206968304004,
     "det_abar_mut": 3.0702117136655107,
     "z": 0.7796784296320599,
     "z_mut": -12.026048296660125
    },
    {
     "y": 8.0,
     "quantity": "N(y)",
     "mc": 99.785529,
     "se": 0.06541355161730755,
     "det_coarse": 99.78135857099858,
     "det_fine": 99.70893042547284,
     "det_abar_mut": 102.83747552755128,
     "z": 0.7848622874636889,
     "z_mut": -31.271570621482326
    },
    {
     "y": 8.0,
     "quantity": "q(r_c=0.1)",
     "mc": 17.820247,
     "se": 0.013394618541003364,
     "det_coarse": 17.824079144662335,
     "det_fine": 17.804434548046586,
     "det_abar_mut": 18.246865312914885,
     "z": 0.6650430296924721,
     "z_mut": -17.94279193253055
    },
    {
     "y": 8.0,
     "quantity": "q(r_c=0.3)",
     "mc": 5.210494,
     "se": 0.004783821513807136,
     "det_coarse": 5.214202703745216,
     "det_fine": 5.206350900524453,
     "det_abar_mut": 5.317860601696681,
     "z": 0.4506144608266564,
     "z_mut": -11.677475672474399
    },
    {
     "y": 10.0,
     "quantity": "N(y)",
     "mc": 210.447519,
     "se": 0.13957194172807313,
     "det_coarse": 210.53106000553024,
     "det_fine": 210.31004327288193,
     "det_abar_mut": 218.03797374012723,
     "z": 0.5259256751757236,
     "z_mut": -29.037962684595183
    },
    {
     "y": 10.0,
     "quantity": "q(r_c=0.1)",
     "mc": 32.516506,
     "se": 0.024259386462809895,
     "det_coarse": 32.54300829090678,
     "det_fine": 32.48950618450309,
     "det_abar_mut": 33.465478353110925,
     "z": 0.45960923168497675,
     "z_mut": -16.15405313245773
    },
    {
     "y": 10.0,
     "quantity": "q(r_c=0.3)",
     "mc": 8.810591,
     "se": 0.007769659659902678,
     "det_coarse": 8.825292643124666,
     "det_fine": 8.806137625611298,
     "det_abar_mut": 9.040116303050738,
     "z": 0.21544268462677565,
     "z_mut": -11.103837935670866
    }
   ]
  },
  {
   "abar": 0.19099,
   "rho": 0.01,
   "R": 2.0,
   "ymax": 8.0,
   "ncells": [
    47,
    93
   ],
   "rows": [
    {
     "y": 2.0,
     "quantity": "N(y)",
     "mc": 8.637368,
     "se": 0.005706593031974155,
     "det_coarse": 8.626806957022495,
     "det_fine": 8.625650190508955,
     "det_abar_mut": 8.761053337971113,
     "z": 2.012451231116696,
     "z_mut": -21.2420854649717
    },
    {
     "y": 2.0,
     "quantity": "q(r_c=0.1)",
     "mc": 2.473217,
     "se": 0.002269151531059792,
     "det_coarse": 2.4679282691358218,
     "det_fine": 2.467600025020762,
     "det_abar_mut": 2.5021961259798466,
     "z": 2.4498644559894793,
     "z_mut": -12.639353204542457
    },
    {
     "y": 2.0,
     "quantity": "q(r_c=0.3)",
     "mc": 0.968037,
     "se": 0.001184225217866517,
     "det_coarse": 0.965982189035353,
     "det_fine": 0.9657735236796389,
     "det_abar_mut": 0.9775197187106051,
     "z": 1.882358031919586,
     "z_mut": -7.886043060743534
    },
    {
     "y": 4.0,
     "quantity": "N(y)",
     "mc": 33.161214,
     "se": 0.021555770922103524,
     "det_coarse": 33.134873016547786,
     "det_fine": 33.12230385169065,
     "det_abar_mut": 33.919269490360215,
     "z": 1.5593588290209859,
     "z_mut": -30.37974855256542
    },
    {
     "y": 4.0,
     "quantity": "q(r_c=0.1)",
     "mc": 7.491109,
     "se": 0.005829535740530202,
     "det_coarse": 7.487537643426556,
     "det_fine": 7.483682042268645,
     "det_abar_mut": 7.625019137822521,
     "z": 1.0626309450802416,
     "z_mut": -19.15953496132558
    },
    {
     "y": 4.0,
     "quantity": "q(r_c=0.3)",
     "mc": 2.490764,
     "se": 0.0024749191292452364,
     "det_coarse": 2.4893201882671967,
     "det_fine": 2.4874464672006367,
     "det_abar_mut": 2.5271178199078133,
     "z": 1.0687240502349666,
     "z_mut": -11.711173333643352
    },
    {
     "y": 6.0,
     "quantity": "N(y)",
     "mc": 99.81535,
     "se": 0.0652762825563581,
     "det_coarse": 99.78674982105534,
     "det_fine": 99.7143156904884,
     "det_abar_mut": 102.84306718106235,
     "z": 1.0361705068618443,
     "z_mut": -31.051147489416103
    },
    {
     "y": 6.0,
     "quantity": "q(r_c=0.1)",
     "mc": 17.82357,
     "se": 0.013358859474337622,
     "det_coarse": 17.824844222941273,
     "det_fine": 17.805198156050707,
     "det_abar_mut": 18.247653979600496,
     "z": 0.7733014604387761,
     "z_mut": -17.850399866169965
    },
    {
     "y": 6.0,
     "quantity": "q(r_c=0.3)",
     "mc": 5.211493,
     "se": 0.004776744886525865,
     "det_coarse": 5.214395915681571,
     "det_fine": 5.2065435929274555,
     "det_abar_mut": 5.318059137437464,
     "z": 0.5385001446805816,
     "z_mut": -11.59449598447026
    },
    {
     "y": 8.0,
     "quantity": "N(y)",
     "mc": 267.268433,
     "se": 0.17764514356639333,
     "det_coarse": 267.3530183597932,
     "det_fine": 267.0404586466816,
     "det_abar_mut": 277.33335774557645,
     "z": 0.6341155638532617,
     "z_mut": -27.99580451607877
    },
    {
     "y": 8.0,
     "quantity": "q(r_c=0.1)",
     "mc": 39.591674,
     "se": 0.02944807596223774,
     "det_coarse": 39.63149471294986,
     "det_fine": 39.558605207442625,
     "det_abar_mut": 40.82025376670669,
     "z": 0.4206507514590152,
     "z_mut": -15.628118299024225
    },
    {
     "y": 8.0,
     "quantity": "q(r_c=0.3)",
     "mc": 10.498094,
     "se": 0.009133225846718343,
     "det_coarse": 10.516511428165634,
     "det_fine": 10.491211950136812,
     "det_abar_mut": 10.789847135868186,
     "z": 0.25586137484377086,
     "z_mut": -10.846820343093622
    }
   ]
  }
 ],
 "V5": {
  "rho": 0.25,
  "abar": 0.14770774922753835,
  "rate": 0.4,
  "mean_mc": 7.387936,
  "mean_exact": 7.38905609893065,
  "chi2": 52.9581026686488,
  "dof": 61,
  "p": 0.7585645009028227,
  "chi2_mut": 507.54301284153775,
  "p_mut": 3.5681352180790166e-71
 },
 "fails": [],
 "seconds": 536.7496864795685
}

==> anc/calc_SHORT/item13/validate_sampler.log <==
V1-V3  single dipole, abar = 0.14324, 4e6 first emissions per case
  r= 1.000 rho=0.010 R= inf: rate quad 1.319275  MC 1.318913  z=+0.55 [pass]   vs rho*1.02 z=-8.1 [MUTATION pass]
      P(child <   0.0150) quad 0.044030  MC 0.043993  z=-0.52 [pass]
      P(child <   0.0300) quad 0.119325  MC 0.119213  z=-1.05 [pass]
      P(child <   0.1000) quad 0.250543  MC 0.250459  z=-0.67 [pass]
      P(child <   0.5000) quad 0.440359  MC 0.440335  z=-0.30 [pass]
      P(child <   0.9000) quad 0.578717  MC 0.578903  z=+1.59 [pass]
      P(child <   0.9900) quad 0.711554  MC 0.711621  z=+0.48 [pass]
      P(child <   1.0100) quad 0.786817  MC 0.786888  z=+0.51 [pass]
      P(child <   1.1000) quad 0.904928  MC 0.904990  z=+0.54 [pass]
      P(child <   2.0000) quad 0.984382  MC 0.984365  z=-0.30 [pass]
      P(child <   5.0000) quad 0.997784  MC 0.997796  z=+0.53 [pass]
      P(min child >= 0.1) quad 0.498914  MC 0.499082  z=+0.67 [pass]
      P(min child >= 0.3) quad 0.251202  MC 0.251526  z=+1.49 [pass]
  r= 1.000 rho=0.100 R= inf: rate quad 0.658205  MC 0.657820  z=+1.17 [pass]   vs rho*1.02 z=-16.4 [MUTATION pass]
      P(child <   0.1500) quad 0.089621  MC 0.089582  z=-0.41 [pass]
      P(child <   0.3000) quad 0.248251  MC 0.248375  z=+1.00 [pass]
      P(child <   0.5000) quad 0.380459  MC 0.380694  z=+2.20 [pass]
      P(child <   0.9000) quad 0.657777  MC 0.657945  z=+1.08 [pass]
      P(child <   0.9900) quad 0.732598  MC 0.732809  z=+1.35 [pass]
      P(child <   1.0100) quad 0.746444  MC 0.746653  z=+1.34 [pass]
      P(child <   1.1000) quad 0.809443  MC 0.809519  z=+0.52 [pass]
      P(child <   2.0000) quad 0.968697  MC 0.968635  z=-0.79 [pass]
      P(child <   5.0000) quad 0.995558  MC 0.995522  z=-1.13 [pass]
      P(min child >= 0.3) quad 0.503498  MC 0.503250  z=-1.00 [pass]
  r= 1.000 rho=0.250 R= inf: rate quad 0.387901  MC 0.388005  z=-0.53 [pass]   vs rho*1.02 z=-32.3 [MUTATION pass]
      P(child <   0.3750) quad 0.165791  MC 0.165832  z=+0.35 [pass]
      P(child <   0.7500) quad 0.546401  MC 0.546547  z=+0.85 [pass]
      P(child <   0.5000) quad 0.297158  MC 0.297251  z=+0.76 [pass]
      P(child <   0.9000) quad 0.654003  MC 0.654152  z=+0.85 [pass]
      P(child <   0.9900) quad 0.700227  MC 0.700322  z=+0.54 [pass]
      P(child <   1.0100) quad 0.709558  MC 0.709648  z=+0.52 [pass]
      P(child <   1.1000) quad 0.748745  MC 0.748785  z=+0.23 [pass]
      P(child <   2.0000) quad 0.946884  MC 0.946808  z=-0.75 [pass]
      P(child <   5.0000) quad 0.992463  MC 0.992405  z=-1.38 [pass]
      P(min child >= 0.3) quad 0.854355  MC 0.854635  z=+1.59 [pass]
  r= 0.015 rho=0.010 R= inf: rate quad 0.092437  MC 0.092491  z=-1.18 [pass]   vs rho*1.02 z=-70.7 [MUTATION pass]
      P(child <   0.0150) quad 0.313759  MC 0.313789  z=+0.17 [pass]
      P(child <   0.0300) quad 0.777104  MC 0.777217  z=+0.61 [pass]
      P(child <   0.0135) quad 0.238462  MC 0.238504  z=+0.27 [pass]
      P(child <   0.0148) quad 0.306733  MC 0.306773  z=+0.23 [pass]
      P(child <   0.0152) quad 0.320685  MC 0.320677  z=-0.05 [pass]
      P(child <   0.0165) quad 0.378944  MC 0.378942  z=-0.01 [pass]
      P(child <   0.0300) quad 0.777104  MC 0.777217  z=+0.61 [pass]
      P(child <   0.0750) quad 0.968371  MC 0.968399  z=+0.34 [pass]
  r= 3.000 rho=0.010 R= inf: rate quad 1.634018  MC 1.634981  z=-1.18 [pass]   vs rho*1.02 z=-8.2 [MUTATION pass]
      P(child <   0.0150) quad 0.035544  MC 0.035558  z=+0.21 [pass]
      P(child <   0.0300) quad 0.096310  MC 0.096462  z=+1.55 [pass]
      P(child <   0.3000) quad 0.298593  MC 0.298584  z=-0.08 [pass]
      P(child <   1.5000) quad 0.451847  MC 0.451851  z=+0.06 [pass]
      P(child <   2.7000) quad 0.563555  MC 0.563561  z=+0.06 [pass]
      P(child <   2.9700) quad 0.670805  MC 0.670668  z=-1.03 [pass]
      P(child <   3.0300) quad 0.827880  MC 0.827959  z=+0.59 [pass]
      P(child <   3.3000) quad 0.923241  MC 0.923183  z=-0.55 [pass]
      P(child <   6.0000) quad 0.987391  MC 0.987391  z=+0.00 [pass]
      P(child <  15.0000) quad 0.998211  MC 0.998237  z=+1.28 [pass]
      P(min child >= 0.1) quad 0.596209  MC 0.595794  z=-1.69 [pass]
      P(min child >= 0.3) quad 0.402814  MC 0.402832  z=+0.08 [pass]
  r= 1.000 rho=0.010 R= 2.0: rate quad 1.291882  MC 1.292982  z=-1.70 [pass]   vs rho*1.02 z=-10.5 [MUTATION pass]
      P(child <   0.0150) quad 0.044964  MC 0.044912  z=-0.72 [pass]
      P(child <   0.0300) quad 0.121855  MC 0.121832  z=-0.22 [pass]
      P(child <   0.1000) quad 0.255855  MC 0.255836  z=-0.16 [pass]
      P(child <   0.5000) quad 0.449696  MC 0.449713  z=+0.22 [pass]
      P(child <   0.9000) quad 0.590988  MC 0.591168  z=+1.64 [pass]
      P(child <   0.9900) quad 0.726642  MC 0.726885  z=+1.85 [pass]
      P(child <   1.0100) quad 0.803489  MC 0.803582  z=+0.72 [pass]
      P(child <   1.1000) quad 0.923782  MC 0.923858  z=+0.79 [pass]
      P(min child >= 0.1) quad 0.488289  MC 0.488328  z=+0.16 [pass]
      P(min child >= 0.3) quad 0.235325  MC 0.235320  z=-0.02 [pass]
  r= 1.900 rho=0.010 R= 2.0: rate quad 1.212108  MC 1.211317  z=+1.31 [pass]   vs rho*1.02 z=-8.1 [MUTATION pass]
      P(child <   0.0150) quad 0.047918  MC 0.047937  z=+0.27 [pass]
      P(child <   0.0300) quad 0.129841  MC 0.129782  z=-0.54 [pass]
      P(child <   0.1900) quad 0.333082  MC 0.333039  z=-0.36 [pass]
      P(child <   0.9500) quad 0.477474  MC 0.477532  z=+1.12 [pass]
      P(child <   1.7100) quad 0.607965  MC 0.607868  z=-0.93 [pass]
      P(child <   1.8810) quad 0.749598  MC 0.749533  z=-0.52 [pass]
      P(child <   1.9190) quad 0.906762  MC 0.906797  z=+0.35 [pass]
      P(min child >= 0.1) quad 0.455463  MC 0.455627  z=+0.66 [pass]
      P(min child >= 0.3) quad 0.257843  MC 0.257903  z=+0.28 [pass]
  r= 0.050 rho=0.010 R= 2.0: rate quad 0.455179  MC 0.455044  z=+0.59 [pass]   vs rho*1.02 z=-25.7 [MUTATION pass]
      P(child <   0.0150) quad 0.136012  MC 0.136166  z=+1.38 [pass]
      P(child <   0.0300) quad 0.409519  MC 0.409602  z=+0.63 [pass]
      P(child <   0.0250) quad 0.327189  MC 0.327345  z=+1.31 [pass]
      P(child <   0.0450) quad 0.664869  MC 0.665094  z=+1.32 [pass]
      P(child <   0.0495) quad 0.714575  MC 0.714862  z=+1.71 [pass]
      P(child <   0.0505) quad 0.724544  MC 0.724841  z=+1.78 [pass]
      P(child <   0.0550) quad 0.766652  MC 0.766863  z=+1.30 [pass]
      P(child <   0.1000) quad 0.954835  MC 0.954881  z=+0.49 [pass]
      P(child <   0.2500) quad 0.993677  MC 0.993721  z=+1.17 [pass]
  (12 s)

V4  mean dipole number and mean resolved splittings: 1e6 events against the linear evolution
  abar=0.14324 rho=0.01 R=inf ymax=10.0  grid cells 102 and 202
    y= 2.0 N(y)          MC     6.0003 +- 0.0041   linear eq.     5.9980 (coarser grid     5.9986)  z=+0.54 [pass]  abar*1.01: z=-19.0 [MUTATION pass]
    y= 2.0 q(r_c=0.1)    MC     1.8553 +- 0.0020   linear eq.     1.8571 (coarser grid     1.8575)  z=-0.88 [pass]  abar*1.01: z=-13.6 [MUTATION pass]
    y= 2.0 q(r_c=0.3)    MC     0.8286 +- 0.0012   linear eq.     0.8294 (coarser grid     0.8297)  z=-0.60 [pass]  abar*1.01: z=-9.0 [MUTATION pass]
    y= 4.0 N(y)          MC    19.5119 +- 0.0142   linear eq.    19.5162 (coarser grid    19.5225)  z=-0.28 [pass]  abar*1.01: z=-27.0 [MUTATION pass]
    y= 4.0 q(r_c=0.1)    MC     5.4105 +- 0.0052   linear eq.     5.4170 (coarser grid     5.4202)  z=-1.06 [pass]  abar*1.01: z=-17.0 [MUTATION pass]
    y= 4.0 q(r_c=0.3)    MC     2.2139 +- 0.0029   linear eq.     2.2185 (coarser grid     2.2207)  z=-1.24 [pass]  abar*1.01: z=-11.2 [MUTATION pass]
    y= 6.0 N(y)          MC    51.7664 +- 0.0411   linear eq.    51.8083 (coarser grid    51.8424)  z=-0.78 [pass]  abar*1.01: z=-27.8 [MUTATION pass]
    y= 6.0 q(r_c=0.1)    MC    12.2878 +- 0.0128   linear eq.    12.3127 (coarser grid    12.3269)  z=-1.31 [pass]  abar*1.01: z=-16.3 [MUTATION pass]
    y= 6.0 q(r_c=0.3)    MC     4.7286 +- 0.0067   linear eq.     4.7440 (coarser grid     4.7525)  z=-1.43 [pass]  abar*1.01: z=-11.0 [MUTATION pass]
    y= 8.0 N(y)          MC   124.0855 +- 0.1100   linear eq.   124.2671 (coarser grid   124.4031)  z=-1.04 [pass]  abar*1.01: z=-25.3 [MUTATION pass]
    y= 8.0 q(r_c=0.1)    MC    25.8011 +- 0.0304   linear eq.    25.8700 (coarser grid    25.9180)  z=-1.21 [pass]  abar*1.01: z=-14.6 [MUTATION pass]
    y= 8.0 q(r_c=0.3)    MC     9.5294 +- 0.0151   linear eq.     9.5633 (coarser grid     9.5889)  z=-1.14 [pass]  abar*1.01: z=-10.2 [MUTATION pass]
    y=10.0 N(y)          MC   280.7188 +- 0.2798   linear eq.   281.2697 (coarser grid   281.7261)  z=-1.03 [pass]  abar*1.01: z=-22.4 [MUTATION pass]
    y=10.0 q(r_c=0.1)    MC    52.7186 +- 0.0707   linear eq.    52.8796 (coarser grid    53.0208)  z=-1.02 [pass]  abar*1.01: z=-13.1 [MUTATION pass]
    y=10.0 q(r_c=0.3)    MC    18.9557 +- 0.0336   linear eq.    19.0309 (coarser grid    19.1003)  z=-0.98 [pass]  abar*1.01: z=-9.6 [MUTATION pass]
  (341 s)
  abar=0.14324 rho=0.01 R=2.0 ymax=10.0  grid cells 47 and 93
    y= 2.0 N(y)          MC     5.7203 +- 0.0038   linear eq.     5.7157 (coarser grid     5.7162)  z=+1.19 [pass]  abar*1.01: z=-18.4 [MUTATION pass]
    y= 2.0 q(r_c=0.1)    MC     1.6781 +- 0.0017   linear eq.     1.6775 (coarser grid     1.6776)  z=+0.37 [pass]  abar*1.01: z=-12.4 [MUTATION pass]
    y= 2.0 q(r_c=0.3)    MC     0.6884 +- 0.0009   linear eq.     0.6883 (coarser grid     0.6884)  z=+0.02 [pass]  abar*1.01: z=-8.3 [MUTATION pass]
    y= 4.0 N(y)          MC    17.6918 +- 0.0116   linear eq.    17.6766 (coarser grid    17.6809)  z=+1.23 [pass]  abar*1.01: z=-27.6 [MUTATION pass]
    y= 4.0 q(r_c=0.1)    MC     4.5389 +- 0.0037   linear eq.     4.5348 (coarser grid     4.5361)  z=+1.05 [pass]  abar*1.01: z=-17.6 [MUTATION pass]
    y= 4.0 q(r_c=0.3)    MC     1.6309 +- 0.0017   linear eq.     1.6277 (coarser grid     1.6284)  z=+1.71 [pass]  abar*1.01: z=-10.2 [MUTATION pass]
    y= 6.0 N(y)          MC    44.3518 +- 0.0289   linear eq.    44.3159 (coarser grid    44.3361)  z=+1.02 [pass]  abar*1.01: z=-31.6 [MUTATION pass]
    y= 6.0 q(r_c=0.1)    MC     9.4140 +- 0.0072   linear eq.     9.4055 (coarser grid     9.4116)  z=+0.89 [pass]  abar*1.01: z=-19.3 [MUTATION pass]
    y= 6.0 q(r_c=0.3)    MC     3.0216 +- 0.0029   linear eq.     3.0184 (coarser grid     3.0212)  z=+0.78 [pass]  abar*1.01: z=-12.0 [MUTATION pass]
    y= 8.0 N(y)          MC    99.7855 +- 0.0654   linear eq.    99.7089 (coarser grid    99.7814)  z=+0.78 [pass]  abar*1.01: z=-31.3 [MUTATION pass]
    y= 8.0 q(r_c=0.1)    MC    17.8202 +- 0.0134   linear eq.    17.8044 (coarser grid    17.8241)  z=+0.67 [pass]  abar*1.01: z=-17.9 [MUTATION pass]
    y= 8.0 q(r_c=0.3)    MC     5.2105 +- 0.0048   linear eq.     5.2064 (coarser grid     5.2142)  z=+0.45 [pass]  abar*1.01: z=-11.7 [MUTATION pass]
    y=10.0 N(y)          MC   210.4475 +- 0.1396   linear eq.   210.3100 (coarser grid   210.5311)  z=+0.53 [pass]  abar*1.01: z=-29.0 [MUTATION pass]
    y=10.0 q(r_c=0.1)    MC    32.5165 +- 0.0243   linear eq.    32.4895 (coarser grid    32.5430)  z=+0.46 [pass]  abar*1.01: z=-16.2 [MUTATION pass]
    y=10.0 q(r_c=0.3)    MC     8.8106 +- 0.0078   linear eq.     8.8061 (coarser grid     8.8253)  z=+0.22 [pass]  abar*1.01: z=-11.1 [MUTATION pass]
  (73 s)
  abar=0.19099 rho=0.01 R=2.0 ymax=8.0  grid cells 47 and 93
    y= 2.0 N(y)          MC     8.6374 +- 0.0057   linear eq.     8.6257 (coarser grid     8.6268)  z=+2.01 [pass]  abar*1.01: z=-21.2 [MUTATION pass]
    y= 2.0 q(r_c=0.1)    MC     2.4732 +- 0.0023   linear eq.     2.4676 (coarser grid     2.4679)  z=+2.45 [pass]  abar*1.01: z=-12.6 [MUTATION pass]
    y= 2.0 q(r_c=0.3)    MC     0.9680 +- 0.0012   linear eq.     0.9658 (coarser grid     0.9660)  z=+1.88 [pass]  abar*1.01: z=-7.9 [MUTATION pass]
    y= 4.0 N(y)          MC    33.1612 +- 0.0216   linear eq.    33.1223 (coarser grid    33.1349)  z=+1.56 [pass]  abar*1.01: z=-30.4 [MUTATION pass]
    y= 4.0 q(r_c=0.1)    MC     7.4911 +- 0.0058   linear eq.     7.4837 (coarser grid     7.4875)  z=+1.06 [pass]  abar*1.01: z=-19.2 [MUTATION pass]
    y= 4.0 q(r_c=0.3)    MC     2.4908 +- 0.0025   linear eq.     2.4874 (coarser grid     2.4893)  z=+1.07 [pass]  abar*1.01: z=-11.7 [MUTATION pass]
    y= 6.0 N(y)          MC    99.8153 +- 0.0653   linear eq.    99.7143 (coarser grid    99.7867)  z=+1.04 [pass]  abar*1.01: z=-31.1 [MUTATION pass]
    y= 6.0 q(r_c=0.1)    MC    17.8236 +- 0.0134   linear eq.    17.8052 (coarser grid    17.8248)  z=+0.77 [pass]  abar*1.01: z=-17.9 [MUTATION pass]
    y= 6.0 q(r_c=0.3)    MC     5.2115 +- 0.0048   linear eq.     5.2065 (coarser grid     5.2144)  z=+0.54 [pass]  abar*1.01: z=-11.6 [MUTATION pass]
    y= 8.0 N(y)          MC   267.2684 +- 0.1776   linear eq.   267.0405 (coarser grid   267.3530)  z=+0.63 [pass]  abar*1.01: z=-28.0 [MUTATION pass]
    y= 8.0 q(r_c=0.1)    MC    39.5917 +- 0.0294   linear eq.    39.5586 (coarser grid    39.6315)  z=+0.42 [pass]  abar*1.01: z=-15.6 [MUTATION pass]
    y= 8.0 q(r_c=0.3)    MC    10.4981 +- 0.0091   linear eq.    10.4912 (coarser grid    10.5165)  z=+0.26 [pass]  abar*1.01: z=-10.8 [MUTATION pass]
  (109 s)

V5  1+0 control through the same machinery (toy = 1): geometric law of N(ymax)
  toy rate Delta = 0.400000 (target 0.4), mean N(5) MC 7.3879 vs e^(5 Delta) 7.3891
  chi2 geometric = 53.0 / 61 dof, p = 0.759  [pass]
  mutation, rate x1.01: chi2 = 507.5 / 62 dof, p = 3.57e-71  [MUTATION pass]

failures: 0 []   total 537 s


==> anc/calc_SHORT/item13/validate_sampler.py <==
#!/usr/bin/env python3
"""Validation of the Monte Carlo of cascade2d.py against deterministic quadrature (kernel_quad.py),
which shares no code with the sampler.

V1  single-dipole emission rate: 1/(mean waiting time) of the first accepted emission against the
    quadrature rate, for parent sizes on both sides of 2 rho, with and without the infrared cap.
V2  child-size marginal: P(child < s) from both children of every first emission against quadrature.
V3  resolved fraction: P(min child >= s) against rate(r; cut s)/rate(r; cut rho).
V4  whole cascade: mean number of dipoles at y and mean number of splittings with smaller child
    >= r_c up to y, from 1e6 events, against the backward linear evolution
        dm/dy = lam (2 F - 1) m,  m(0) = 1;   dq/dy = lam (p_c + (2 F - 1) q),  q(0) = 0,
    on a logarithmic size grid (two grid spacings, the difference is quoted as its error).
V5  1+0 control (toy = 1): the same machinery with both children set to size r0 must give the
    geometric law of the dipole number at the quadrature rate.
Mutations: every comparison is repeated against a deliberately wrong prediction (rate from rho
multiplied by 1.02, abar multiplied by 1.01 in V4, geometric law at a 1 percent higher rate) and
must then fail.

Run:  ( ulimit -v 1500000; python3 -W ignore validate_sampler.py ) > validate_sampler.log
Output: validate_sampler.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, json, time
sys.dont_write_bytecode = True
import numpy as np
from math import log, pi
from scipy.linalg import expm
from scipy import stats
sys.path.insert(0, _PKG + '/calc_SHORT/item13')
from cascade2d import first_emission_many, run_chunk
from kernel_quad import rate, child_cdf, child_cell_matrix

OUT = {}
ZMAX = 4.5          # a validation z beyond this fails; mutations must exceed it
fails = []


def check(name, z, mutation=False):
    ok = abs(z) > ZMAX if mutation else abs(z) <= ZMAX
    tag = ('MUTATION ' if mutation else '') + ('pass' if ok else 'FAIL')
    if not ok:
        fails.append(name)
    return tag


t0 = time.time()
ABAR = 0.14324
print("V1-V3  single dipole, abar = %.5f, 4e6 first emissions per case" % ABAR)
cases = [(1.0, 0.01, np.inf), (1.0, 0.1, np.inf), (1.0, 0.25, np.inf), (0.015, 0.01, np.inf),
         (3.0, 0.01, np.inf), (1.0, 0.01, 2.0), (1.9, 0.01, 2.0), (0.05, 0.01, 2.0)]
OUT['V1'] = []
for ic, (r, rho, R) in enumerate(cases):
    n = 4_000_000
    x = first_emission_many(n, r, ABAR, rho, R, 1e12, 1000 + ic)
    y, a, d = x[:, 0], x[:, 1], x[:, 2]
    rq = rate(r, ABAR, rho, R)
    mean = y.mean()
    rmc = 1.0/mean
    z = (mean - 1.0/rq)/(mean/np.sqrt(n))
    rq_mut = rate(r, ABAR, rho*1.02, R)
    zm = (mean - 1.0/rq_mut)/(mean/np.sqrt(n))
    row = dict(r=r, rho=rho, R=R if np.isfinite(R) else None, rate_quad=rq, rate_mc=rmc, z=z,
               z_mut=zm)
    print(f"  r={r:6.3f} rho={rho:5.3f} R={R:4}: rate quad {rq:.6f}  MC {rmc:.6f}  z={z:+.2f} "
          f"[{check('V1', z)}]   vs rho*1.02 z={zm:+.1f} [{check('V1mut', zm, True)}]")
    # V2 child marginal
    pts = [s for s in (1.5*rho, 3*rho, 0.1*r, 0.5*r, 0.9*r, 0.99*r, 1.01*r, 1.1*r, 2*r, 5*r)
           if s > rho and (not np.isfinite(R) or s < R)]
    row['V2'] = []
    for s in pts:
        ind = 0.5*((a < s).astype(float) + (d < s).astype(float))
        p_mc = ind.mean(); sd = ind.std()/np.sqrt(n)
        p_q = child_cdf(s, r, ABAR, rho, R)
        zz = (p_mc - p_q)/sd if sd > 0 else 0.0
        row['V2'].append(dict(s=s, p_quad=p_q, p_mc=p_mc, z=zz))
        tag = check('V2', zz)
        print(f"      P(child < {s:8.4f}) quad {p_q:.6f}  MC {p_mc:.6f}  z={zz:+.2f} [{tag}]")
    # V3 resolved fraction
    row['V3'] = []
    for s in (0.1, 0.3):
        if s <= rho or s >= r:
            continue
        m = np.minimum(a, d)
        p_mc = (m >= s).mean(); sd = np.sqrt(p_mc*(1-p_mc)/n)
        p_q = rate(r, ABAR, s, R)/rq
        zz = (p_mc - p_q)/sd
        row['V3'].append(dict(s=s, p_quad=p_q, p_mc=p_mc, z=zz))
        print(f"      P(min child >= {s}) quad {p_q:.6f}  MC {p_mc:.6f}  z={zz:+.2f} [{check('V3', zz)}]")
    OUT['V1'].append(row)
print(f"  ({time.time()-t0:.0f} s)")


def grid(rho, R, j, smax=1e3):
    d = log(1/rho)/(j + 0.5)
    top = log(R) if np.isfinite(R) else log(smax)
    K = int(np.ceil((top - log(rho))/d))
    edges = np.exp(log(rho) + d*np.arange(K + 1))
    if np.isfinite(R):
        edges[-1] = min(edges[-1], R)
        edges = edges[edges <= R + 1e-12]
        if edges[-1] < R - 1e-12:
            edges = np.append(edges, R)
    cent = np.sqrt(edges[:-1]*edges[1:])
    cent[j] = 1.0
    return edges, cent, j


_MAT = {}


def matrices(rho, R, j, rcuts):
    key = (rho, R, j)
    if key not in _MAT:
        edges, cent, i0 = grid(rho, R, j)
        lam1, F = child_cell_matrix(edges, cent, 1.0, rho, R)
        pc = {c: np.array([rate(r, 1.0, c, R)/lr for r, lr in zip(cent, lam1)]) for c in rcuts}
        _MAT[key] = (cent, i0, lam1, F, pc)
    return _MAT[key]


def deterministic_means(rho, R, j, abar, ys, rcuts):
    cent, i0, lam1, F, pc = matrices(rho, R, j, rcuts)
    lam = abar*lam1
    n = len(cent)
    A = lam[:, None]*(2*F - np.eye(n))
    out = dict(m=[], q={c: [] for c in rcuts})
    for y in ys:
        out['m'].append(float(expm(y*A)[i0].sum()))
    for c in rcuts:
        B = np.zeros((n+1, n+1)); B[:n, :n] = A; B[:n, n] = lam*pc[c]
        for y in ys:
            out['q'][c].append(float(expm(y*B)[i0, n]))
    return out, n


print("\nV4  mean dipole number and mean resolved splittings: 1e6 events against the linear evolution")
OUT['V4'] = []
ys = [2.0, 4.0, 6.0, 8.0, 10.0]
rcuts = [0.1, 0.3]
for (abar, rho, R, ymax) in [(0.14324, 0.01, np.inf, 10.0), (0.14324, 0.01, 2.0, 10.0),
                             (0.19099, 0.01, 2.0, 8.0)]:
    t1 = time.time()
    yy = [v for v in ys if v <= ymax]
    det1, n1 = deterministic_means(rho, R, 40, abar, yy, rcuts)
    det2, n2 = deterministic_means(rho, R, 80, abar, yy, rcuts)
    detm, _ = deterministic_means(rho, R, 80, abar*1.01, yy, rcuts)
    nev = 1_000_000
    h = 0.5; nb = int(round(ymax/h))
    cuts = np.array([0.0] + rcuts)
    bidx = [int(round(v/h)) - 1 for v in yy]
    S1 = np.zeros((len(cuts), len(yy))); S2 = np.zeros((len(cuts), len(yy)))
    for ch in range(10):
        c, nd, st, ms = run_chunk(nev//10, 555 + ch, abar, rho, R, 1.0, ymax, h, nb, cuts, 0, 1)
        cum = np.cumsum(c, axis=2)[:, :, bidx].astype(float)     # splittings up to each y
        cum[:, 0, :] += 1.0                                        # dipoles = 1 + splittings
        S1 += cum.sum(0); S2 += (cum**2).sum(0)
        del c, cum
    MEAN = S1/nev; SE = np.sqrt((S2/nev - MEAN**2)/nev)
    row = dict(abar=abar, rho=rho, R=R if np.isfinite(R) else None, ymax=ymax, ncells=[n1, n2],
               rows=[])
    print(f"  abar={abar} rho={rho} R={R} ymax={ymax}  grid cells {n1} and {n2}")
    for iy, y in enumerate(yy):
        b = int(round(y/h)) - 1
        vals = [(-1, None)] + [(ic, None) for ic in range(len(rcuts))]
        for ic, _ in vals:
            mc = MEAN[ic + 1, iy]; se = SE[ic + 1, iy]
            if ic < 0:
                d1, d2, dm = det1['m'][iy], det2['m'][iy], detm['m'][iy]
                lab = 'N(y)'
            else:
                d1, d2, dm = det1['q'][rcuts[ic]][iy], det2['q'][rcuts[ic]][iy], detm['q'][rcuts[ic]][iy]
                lab = f'q(r_c={rcuts[ic]})'
            err = np.hypot(se, abs(d2 - d1))
            z = (mc - d2)/err
            zm = (mc - dm)/err
            row['rows'].append(dict(y=y, quantity=lab, mc=mc, se=se, det_coarse=d1, det_fine=d2,
                                    det_abar_mut=dm, z=z, z_mut=zm))
            print(f"    y={y:4.1f} {lab:13s} MC {mc:10.4f} +- {se:.4f}   linear eq. {d2:10.4f} "
                  f"(coarser grid {d1:10.4f})  z={z:+.2f} [{check('V4', z)}]  abar*1.01: z={zm:+.1f} "
                  f"[{check('V4mut', zm, True)}]")
    OUT['V4'].append(row)
    print(f"  ({time.time()-t1:.0f} s)")

print("\nV5  1+0 control through the same machinery (toy = 1): geometric law of N(ymax)")
rho_t = 0.25
delta = rate(1.0, 1.0, rho_t)
abar_t = 0.4/delta
dq = rate(1.0, abar_t, rho_t)
nev = 1_000_000
c, nd, st, ms = run_chunk(nev, 777, abar_t, rho_t, np.inf, 1.0, 5.0, 0.5, 10, np.array([0.0]), 1, 1)
p = np.exp(-dq*5.0)
nmax = int(nd.max())
obs = np.bincount(nd, minlength=nmax+1)[1:]
nn = np.arange(1, nmax+1)
expct = nev*p*(1-p)**(nn-1)
def chi2_geo(expv):
    # pool the tail so that every expected count is at least 20
    cut = np.searchsorted(-expv, -20.0)
    o = np.r_[obs[:cut], obs[cut:].sum()]; e = np.r_[expv[:cut], nev - expv[:cut].sum()]
    ch = ((o - e)**2/e).sum(); dof = len(o) - 1
    return ch, dof, stats.chi2.sf(ch, dof)
ch, dof, pv = chi2_geo(expct)
pm = np.exp(-1.01*dq*5.0)
chm, dofm, pvm = chi2_geo(nev*pm*(1-pm)**(nn-1))
print(f"  toy rate Delta = {dq:.6f} (target 0.4), mean N(5) MC {nd.mean():.4f} vs e^(5 Delta) {np.exp(5*dq):.4f}")
print(f"  chi2 geometric = {ch:.1f} / {dof} dof, p = {pv:.3f}  [{'pass' if pv > 1e-4 else 'FAIL'}]")
print(f"  mutation, rate x1.01: chi2 = {chm:.1f} / {dofm} dof, p = {pvm:.2e}  [{'MUTATION pass' if pvm < 1e-4 else 'MUTATION FAIL'}]")
if pv <= 1e-4: fails.append('V5')
if pvm >= 1e-4: fails.append('V5mut')
OUT['V5'] = dict(rho=rho_t, abar=abar_t, rate=dq, mean_mc=float(nd.mean()), mean_exact=float(np.exp(5*dq)),
                 chi2=ch, dof=dof, p=pv, chi2_mut=chm, p_mut=pvm)

OUT['fails'] = fails
OUT['seconds'] = time.time() - t0
print(f"\nfailures: {len(fails)} {fails}   total {time.time()-t0:.0f} s")
with open(_PKG + '/calc_SHORT/item13/validate_sampler.json', 'w') as f:
    json.dump(OUT, f, indent=1, default=float)


==> anc/calc_SHORT/item13/verify/README.md <==
# item13/verify: independent recomputation of item 13 (dipole cascade with transverse dimensions)

Every python run was made as `( ulimit -v 1500000; python3 ... )` from this folder. The programs of
`..` were read only,
and only after the generator, the analysis and the tallies below had been written and run.
`calc_SHORT/item1/moment_test.py` is imported unchanged by `vanalyze.py` (it is the reference
implementation of the factorial-cumulant tests of Sec. 4 of the manuscript). No array is indexed by a triple of counts: the information
estimate packs (n1, n2, n3) into one int64 key, and the sums of Eq. (nm) run at fixed n2.
Every random seed is fixed (generator: `default_rng([seed, first event of the chunk])`).

## Model and the two derivations used

One dipole of size r0 = 1 at y = 0. A dipole of size r lives for an exponential rapidity interval of rate
lambda(r) = (abar/2pi) I(rho/r, R/r) and then splits into two dipoles of sizes a and b drawn from
r^2/(a^2 b^2) d^2x on rho <= a, b (and a, b <= R with the infrared cap). Only sizes are followed.

Closed form of the rate without the cap. In units of the parent size, with z the complex position of the
emitted point, 1/(|z|^2 |z-1|^2) = |1/z - 1/(z-1)|^2 = 1/a^2 + 1/b^2 - 2 Re[1/(z (conj(z) - 1))]. Over
|z| < L the angular average of the last term vanishes for |z| < 1 and equals 1/|z|^2 for |z| > 1, and over
a disc of radius eps < 1 about either end it also vanishes. The integral of 1/|z|^2 over a disc of radius
eps about the other end is -pi ln(1 - eps^2). Collecting the terms, for eps < 1/2,
I(eps) = 2 pi ln(1/eps^2 - 1), so lambda(r) = abar ln(r^2/rho^2 - 1) for r > 2 rho. The quadrature of
`vkernel.I_num` reproduces this to 1e-10 or better (v_kernel_check.log). For r < 2 rho and for the cap the
rate is tabulated from the quadrature on a nonuniform grid in ln r (interpolation error below 4e-6).

Summed information of Eq. (nm). Given n2 = b the Gamma source has posterior shape k + b and rate k + lam2,
so (n1, n3) given n2 = b is a bivariate negative multinomial of shape K = k + b and means K c_j with
c_j = lam_j/(k + lam2). I(n1:n3|n2) = sum_b P(n2 = b) M(K), with M summed directly on a two-dimensional
range (vnm.py). A direct triple sum over a small range agrees to 1e-15 (vnm_selftest.log).

Information estimate: Grassberger (2003), H = ln N - (1/N) sum_i n_i G(n_i),
G(n) = psi(n) + (1/2)(-1)^n [psi((n+1)/2) - psi(n/2)], combined as H12 + H23 - H2 - H123. Standard error
from the variance of the pointwise plug-in information divided by N.

## Programs, outputs, commands

| program | what it does | output | command |
|---|---|---|---|
| `vkernel.py` | rate (closed form and quadrature) and the child-size sampler (rejection from the mixture 1/(d^2(1+d^2)) about either end, acceptance ratio bounded by 5/2) | imported | |
| `v_kernel_check.py` | quadrature against the closed form; bound of the acceptance ratio; rate from the sampler's acceptance against quadrature (7 cases); child-size marginal (chi2) and resolved fractions against quadrature (4 cases); a mutation (rho x 1.02) that must fail | `v_kernel_check.log` | `( ulimit -v 1500000; python3 v_kernel_check.py ) > v_kernel_check.log` |
| `vsim.py` | event generator; unit-bin counts of all splittings and of splittings whose smaller child is >= rc (default rc = 0.1, 0.3; environment variable VSIM_RCS changes them); toy mode = 1+0 model at rate 0.4 | `runs/NAME.npz`, `runs/NAME.log` | see `run_all.sh` |
| `run_all.sh` | queue of the 29 generator runs (A14, A19, A14cap, A19cap, TOY in five parts of 2e6 events; A14r3, A19r3, A14capr3, A19capr3 at rho = 0.001, 2e6 events) | `runs/done.txt` | `nohup ./run_all.sh &` |
| (rerun) | A19_p0 failed at its save (a count of 42542 exceeds int16); rerun with the same seed after `vsim.py` was changed to store int32 when needed | `runs/A19_p0.log` | `python3 vsim.py A19_p0 0.19099 0.01 inf 8 2000000 1900` |
| (extra run) | rho = 0.001, 5e5 events, counts at rc = 0.01 and 0.1 (the log labels the columns "rc=0.1, rc=0.3" by a fixed string; here they are rc = 0.01 and 0.1) | `runs/A14r3rc001.npz/.log` | `VSIM_RCS=0.01,0.1 python3 vsim.py A14r3rc001 0.14324 0.001 inf 10 500000 4401` |
| `vnm.py` | summed I(n1:n3\|n2) of Eq. (nm), sampler of Eq. (nm) | `vnm_selftest.log` | `python3 vnm.py > vnm_selftest.log` |
| `vanalyze.py` | per configuration and count: one-window F; per triple the six F, ten T, excesses, Gamma relation (simple and GLS-pooled), partial correlation, both I_G, slopes, k_hat, k_reg, Grassberger I with its standard error and half-sample value, bias on a matched sample of Eq. (nm), the 1+0 value, Bonferroni rejection in 50 blocks of 1e5 and 200 of 1e4 | `results/CONFIG_tTYPE.json/.log` | see `run_analysis.sh` |
| `vtest_analysis.py` | the analysis applied to samples drawn from Eq. (nm) (F = 1, ratios 1, I close to the sum) and to a mutation (window 2 doubled) | `vtest_analysis.log` | `python3 vtest_analysis.py > vtest_analysis.log` |
| `run_analysis.sh` | queue of the 13 analyses and `vcutoff.py` | `results/done.txt` | `nohup ./run_analysis.sh &` |
| `vsummary.py` | tallies over the 84 cascade triples and the control | `vsummary.log`, `vsummary.json` | `python3 vsummary.py` |
| `vcutoff.py` | rho = 0.001 against 0.01: means and F for every unit window and count, six F of every triple, growth rates. It needs the five parts `runs/<C>_p0.npz` to `runs/<C>_p4.npz` and `runs/<C>r3.npz` of each of A14, A19, A14cap and A19cap, which are left out of the package, and if any of these files is absent it stops with exit status 1 before writing (guard added on 25 September 2026; with the samples present its outputs are byte-identical to those included) | `vcutoff.log`, `vcutoff.json` | `python3 vcutoff.py` |
| `vcutoff_rc001.py` | count at resolution 0.01 at rho = 0.001 against all splittings at rho = 0.01 | `vcutoff_rc001.log` | `python3 vcutoff_rc001.py` |
| `vcutoff_dF.py` | size of the resolved F shift between the cutoffs, deepest two windows | `vcutoff_dF.log` | `python3 vcutoff_dF.py` |
| `vcutoff_parts.py` | the same shift against the spread of the five independent 2e6-event parts at rho = 0.01 | `vcutoff_parts.log` | `python3 vcutoff_parts.py` |
| `vrates.py` | ln N(y+1)/N(y) of the mean dipole number and ln m(j+1)/m(j) of the window means, both cutoffs | `vrates.log` | `python3 vrates.py` |
| `vcompare.py` | triple-by-triple comparison with the worker's `../results/*.json` (run after everything above) | `vcompare.log` | `python3 vcompare.py` |
| `vsigncross.py` | cross-tabulation of the signs of I - I_G against the worker's `../summary.json` | `vsigncross.log` | `python3 vsigncross.py` |

Configurations: A14 abar = 0.14324, rho = 0.01, no cap, y < 10; A19 abar = 0.19099, rho = 0.01, no cap,
y < 8; A14cap and A19cap the same with R = 2; the r3 runs the same with rho = 0.001; TOY the 1+0 model at
rate 0.4, y < 10. Count types: 0 all splittings, 1 smaller child >= 0.1, 2 smaller child >= 0.3.


==> anc/calc_SHORT/item13/verify/results/A14_t0.json <==
{
 "config": "A14",
 "type": 0,
 "nev": 10000000,
 "files": [
  "runs/A14_p0.npz",
  "runs/A14_p1.npz",
  "runs/A14_p2.npz",
  "runs/A14_p3.npz",
  "runs/A14_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 1.8224684,
   "F": 0.48104854195419433,
   "F_se": 0.0006091623996332232
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 3.1767898,
   "F": 0.5155578034171683,
   "F_se": 0.0005846289368488898
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 5.2279858,
   "F": 0.5579729784722331,
   "F_se": 0.0007335987331358585
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 8.2913127,
   "F": 0.6155141479027045,
   "F_se": 0.0010498251663015351
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 12.8228667,
   "F": 0.6903798355974333,
   "F_se": 0.0015673618264768507
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 19.4640569,
   "F": 0.780975520880466,
   "F_se": 0.00235757765671706
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 29.1688918,
   "F": 0.8871168613128424,
   "F_se": 0.0035175441782051217
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 43.2686264,
   "F": 1.0108291137381964,
   "F_se": 0.005327363363504563
  },
  {
   "window": [
    8,
    9
   ],
   "mean": 63.6965023,
   "F": 1.1511718034284422,
   "F_se": 0.007603869224657172
  },
  {
   "window": [
    9,
    10
   ],
   "mean": 93.2274842,
   "F": 1.3094758948764622,
   "F_se": 0.0106974957577934
  }
 ],
 "triples": [
  {
   "lam": [
    1.8224683999999995,
    3.176789800000001,
    5.227985800000003
   ],
   "lam_se": [
    0.000588859533249645,
    0.0010087581221932757,
    0.0014829322384513673
   ],
   "F": [
    0.48104854195419544,
    0.45667813351559294,
    0.4275449259482098,
    0.5155578034171673,
    0.5116272813979899,
    0.557972978472232
   ],
   "F_se": [
    0.0006091623996332231,
    0.0004765076975597494,
    0.0004765887427364172,
    0.0005846289368488892,
    0.0005765816965924147,
    0.0007335987331358585
   ],
   "T": [
    0.5212469458550726,
    0.5162891208951439,
    0.504061605182598,
    0.5623418228366865,
    0.5686008143272366,
    0.6021600468286322,
    0.7006119588128236,
    0.7412568284935096,
    0.8245789896542441,
    0.974629746814789
   ],
   "T_se": [
    0.002762628178944439,
    0.00225623717560762,
    0.002352865993153175,
    0.0027234058746529698,
    0.0030594206014959153,
    0.003962207816952657,
    0.0045356792995236775,
    0.005752162341391621,
    0.008198312392782663,
    0.012182415333107455
   ],
   "within": 0.052909660993934016,
   "within_se": 0.0001739936246122377,
   "adjacent": 0.05660778150858159,
   "adjacent_se": 0.0002653214549370234,
   "gamma123": 0.10130283047825456,
   "gamma123_se": 0.002390471509580632,
   "gratio_simple": 1.347312205569734,
   "gratio_simple_se": 0.006679266707029459,
   "rho_pc": 0.25142890749566565,
   "rho_pc_se": 0.0003609805590879554,
   "IG_pc": 0.03265153761366963,
   "IG_pc_se": 9.696363028015238e-05,
   "c1": 0.3155188204694645,
   "c1_se": 0.00023279081966404505,
   "c3": 1.014012103954486,
   "c3_se": 0.0007513165968678307,
   "IG_slope": 0.06434650248301911,
   "IG_slope_se": 5.03158741498237e-05,
   "rho_slope": 0.3474998595509144,
   "rho_slope_se": 0.00012734571181847735,
   "k_reg": 2.2891319201865237,
   "k_reg_se": 0.0029389592229632595,
   "k_hat": 1.9930459950786412,
   "k_hat_se": 0.002094492513420513,
   "ratio13": 0.9440988025845204,
   "ratio13_se": 0.00044828725520389324,
   "mt_gamma_ratio_nm": 1.4182405550545976,
   "mt_z_gamma_nm": 298.49255982299104,
   "mt_z_gamma123_nm": 129.78244483071302,
   "mt_z_gamma123_emp": 47.37274570278318,
   "mt_z_adj2_emp": 200.3001521213853,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.993045995078636,
   "I_grass": 0.03410169956469922,
   "I_plugin": 0.035011451276758976,
   "I_se": 8.302006995323248e-05,
   "I_cells": 15792,
   "I_grass_half": 0.03425492068749847,
   "nm_match_k": 1.9930459950786412,
   "nm_match_exact": 0.06642265594344918,
   "nm_match_est": 0.06667003603706867,
   "nm_match_se": 0.00011364383522760852,
   "bias": 0.00024738009361949254,
   "I_1p0": 0.08443324064785358,
   "I_nm_khat": 0.06642265594344918,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.739033699035645,
   "y0": 0
  },
  {
   "lam": [
    3.176789800000001,
    5.227985800000003,
    8.2913127
   ],
   "lam_se": [
    0.0010087581221932757,
    0.0014829322384513673,
    0.0021175785430438167
   ],
   "F": [
    0.5155578034171673,
    0.5116272813979899,
    0.504141058571717,
    0.557972978472232,
    0.570166578538575,
    0.6155141479027049
   ],
   "F_se": [
    0.0005846289368488892,
    0.0005765816965924147,
    0.000666885150523502,
    0.0007335987331358585,
    0.0008412354306768406,
    0.0010498251663015338
   ],
   "T": [
    0.7006119588128236,
    0.7412568284935096,
    0.7732351794097551,
    0.8245789896542441,
    0.8814095312321569,
    0.9683623960589572,
    0.974629746814789,
    1.069524871810907,
    1.2082126417115056,
    1.408227577388502
   ],
   "T_se": [
    0.0045356792995236775,
    0.005752162341391621,
    0.007299301296651883,
    0.008198312392782663,
    0.010627025166810047,
    0.014085331087373263,
    0.012182415333107455,
    0.016136978898150984,
    0.0217376418258901,
    0.02951076412997643
   ],
   "within": 0.03437000376127419,
   "within_se": 0.0001282933946279305,
   "adjacent": 0.03675587139656544,
   "adjacent_se": 0.0002408685192191086,
   "gamma123": 0.29798397818878775,
   "gamma123_se": 0.009496152026456258,
   "gratio_simple": 1.6027318732705873,
   "gratio_simple_se": 0.016784560701389062,
   "rho_pc": 0.3011028659219941,
   "rho_pc_se": 0.0004357077620117406,
   "IG_pc": 0.04751972295456781,
   "IG_pc_se": 0.00014422597889515468,
   "c1": 0.41493522807612354,
   "c1_se": 0.0002519998988330907,
   "c3": 1.2068774851611068,
   "c3_se": 0.0008332363386442965,
   "IG_slope": 0.08739820740836877,
   "IG_slope_se": 5.546120100686743e-05,
   "rho_slope": 0.40046480597143735,
   "rho_slope_se": 0.00011623016376209547,
   "k_reg": 2.0350959322934177,
   "k_reg_se": 0.0032474839336929227,
   "k_hat": 1.7897908411645127,
   "k_hat_se": 0.0024525291669012053,
   "ratio13": 0.9637024776428318,
   "ratio13_se": 0.00034499062031708827,
   "mt_gamma_ratio_nm": 1.680463273882937,
   "mt_z_gamma_nm": 540.5186297858324,
   "mt_z_gamma123_nm": 358.05764865715315,
   "mt_z_gamma123_emp": 33.876204869642635,
   "mt_z_adj2_emp": 159.47766412625847,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.7897908411645105,
   "I_grass": 0.050231013799242774,
   "I_plugin": 0.052555245459538824,
   "I_se": 0.00010078606189112155,
   "I_cells": 37767,
   "I_grass_half": 0.05086738746934216,
   "nm_match_k": 1.7897908411645127,
   "nm_match_exact": 0.0884091276158655,
   "nm_match_est": 0.0889977031360818,
   "nm_match_se": 0.00012991032173666978,
   "bias": 0.0005885755202162946,
   "I_1p0": 0.0999668074772055,
   "I_nm_khat": 0.0884091276158655,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.27100443840027,
   "y0": 1
  },
  {
   "lam": [
    5.227985800000003,
    8.2913127,
    12.822866700000006
   ],
   "lam_se": [
    0.0014829322384513673,
    0.0021175785430438167,
    0.003664432539902321
   ],
   "F": [
    0.557972978472232,
    0.570166578538575,
    0.579378816758634,
    0.6155141479027049,
    0.6409719095605089,
    0.6903798355974315
   ],
   "F_se": [
    0.0007335987331358585,
    0.0008412354306768406,
    0.0010015608286387514,
    0.0010498251663015338,
    0.0012568325813781416,
    0.0015673618264768503
   ],
   "T": [
    0.974629746814789,
    1.069524871810907,
    1.1594620164087284,
    1.2082126417115056,
    1.3319288132343632,
    1.4949003448094977,
    1.408227577388502,
    1.5789379460184874,
    1.8035003938029397,
    2.098745433740725
   ],
   "T_se": [
    0.012182415333107455,
    0.016136978898150984,
    0.021423004307935957,
    0.0217376418258901,
    0.02913352354825151,
    0.03931658091419258,
    0.02951076412997643,
    0.03987001084619034,
    0.0541716865629559,
    0.07386759025545386
   ],
   "within": 0.0244498857048836,
   "within_se": 9.636908248025949e-05,
   "adjacent": 0.026190427290907925,
   "adjacent_se": 0.00019774226537864762,
   "gamma123": 0.6010072920074586,
   "gamma123_se": 0.02715725260932973,
   "gratio_simple": 1.90426292321703,
   "gratio_simple_se": 0.03447328958915592,
   "rho_pc": 0.3260164736142387,
   "rho_pc_se": 0.0004113098338617993,
   "IG_pc": 0.05618514735301662,
   "IG_pc_se": 0.00014979506508914567,
   "c1": 0.4883856335661447,
   "c1_se": 0.000204560400157778,
   "c3": 1.3466379487367772,
   "c3_se": 0.0008991237221971805,
   "IG_slope": 0.10431272671598564,
   "IG_slope_se": 4.947817395572618e-05,
   "rho_slope": 0.43393640333038835,
   "rho_slope_se": 9.249553421375357e-05,
   "k_reg": 1.822067444413459,
   "k_reg_se": 0.0038465008772554333,
   "k_hat": 1.5970839183627186,
   "k_hat_se": 0.002897408842557871,
   "ratio13": 0.9751533967278381,
   "ratio13_se": 0.00026736554718463044,
   "mt_gamma_ratio_nm": 1.9859938794095178,
   "mt_z_gamma_nm": 829.5560399293342,
   "mt_z_gamma123_nm": 620.6057931826657,
   "mt_z_gamma123_emp": 22.598983332855884,
   "mt_z_adj2_emp": 130.24158729370856,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.5970839183627163,
   "I_grass": 0.06348617564717784,
   "I_plugin": 0.06851546745012804,
   "I_se": 0.00011410340139678979,
   "I_cells": 78733,
   "I_grass_half": 0.06479619188215224,
   "nm_match_k": 1.5970839183627186,
   "nm_match_exact": 0.10486385623534915,
   "nm_match_est": 0.10569458772537921,
   "nm_match_se": 0.00014127101712204832,
   "bias": 0.0008307314900300594,
   "I_1p0": 0.11109601775746325,
   "I_nm_khat": 0.10486385623534915,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 20.24912691116333,
   "y0": 2
  },
  {
   "lam": [
    8.2913127,
    12.822866700000006,
    19.464056899999992
   ],
   "lam_se": [
    0.0021175785430438167,
    0.003664432539902321,
    0.005845059332453254
   ],
   "F": [
    0.6155141479027049,
    0.6409719095605089,
    0.6628990544953224,
    0.6903798355974315,
    0.726260979608075,
    0.7809755208804681
   ],
   "F_se": [
    0.0010498251663015338,
    0.0012568325813781416,
    0.0015007124829904401,
    0.0015673618264768503,
    0.0018938922767482841,
    0.0023575776567170597
   ],
   "T": [
    1.408227577388502,
    1.5789379460184874,
    1.741119278475636,
    1.8035003938029397,
    2.0132077799221197,
    2.2760460089661674,
    2.098745433740725,
    2.371924396278415,
    2.715297830239679,
    3.1486497177600867
   ],
   "T_se": [
    0.02951076412997643,
    0.03987001084619034,
    0.05304206870652269,
    0.0541716865629559,
    0.07247231422049522,
    0.09751439258853645,
    0.07386759025545386,
    0.09928484209686247,
    0.1340942927373673,
    0.18167281468943403
   ],
   "within": 0.018912520238899555,
   "within_se": 0.00011585016353950113,
   "adjacent": 0.020717390088969556,
   "adjacent_se": 0.00021738335529267048,
   "gamma123": 1.0821820060447724,
   "gamma123_se": 0.06891994012838207,
   "gratio_simple": 2.246658016280579,
   "gratio_simple_se": 0.06379530477655194,
   "rho_pc": 0.33281078670226266,
   "rho_pc_se": 0.0006041658230147185,
   "IG_pc": 0.058695754763147014,
   "IG_pc_se": 0.000223116049275309,
   "c1": 0.5393979576008227,
   "c1_se": 0.00021913818621267,
   "c3": 1.4347395912675631,
   "c3_se": 0.0009498597535029839,
   "IG_slope": 0.11563855635808108,
   "IG_slope_se": 4.5384582876215994e-05,
   "rho_slope": 0.45440120905508713,
   "rho_slope_se": 7.921190597456293e-05,
   "k_reg": 1.6459757263794972,
   "k_reg_se": 0.004855989424494718,
   "k_hat": 1.4140095852326935,
   "k_hat_se": 0.0033429796337458816,
   "ratio13": 0.9814911881590775,
   "ratio13_se": 0.00023831818162038085,
   "mt_gamma_ratio_nm": 2.3307670461916667,
   "mt_z_gamma_nm": 1151.959746501866,
   "mt_z_gamma123_nm": 909.0636102796846,
   "mt_z_gamma123_emp": 15.598382518217662,
   "mt_z_adj2_emp": 106.12227144099337,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.4140095852326944,
   "I_grass": 0.0746605583328499,
   "I_plugin": 0.08454067740561122,
   "I_se": 0.00012639989986371807,
   "I_cells": 149723,
   "I_grass_half": 0.07770818193240459,
   "nm_match_k": 1.4140095852326935,
   "nm_match_exact": 0.11615322245680373,
   "nm_match_est": 0.11860955018181052,
   "nm_match_se": 0.00015057271437477485,
   "bias": 0.002456327725006785,
   "I_1p0": 0.11892761165914037,
   "I_nm_khat": 0.11615322245680373,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 21.029244661331177,
   "y0": 3
  },
  {
   "lam": [
    12.822866700000006,
    19.464056899999992,
    29.168891799999987
   ],
   "lam_se": [
    0.003664432539902321,
    0.005845059332453254,
    0.009781025309684417
   ],
   "F": [
    0.6903798355974315,
    0.726260979608075,
    0.7588635772373371,
    0.7809755208804681,
    0.8261920293868306,
    0.8871168613128448
   ],
   "F_se": [
    0.0015673618264768503,
    0.0018938922767482841,
    0.002276776786690951,
    0.0023575776567170597,
    0.002857921488234572,
    0.003517544178205123
   ],
   "T": [
    2.098745433740725,
    2.371924396278415,
    2.6401752563487135,
    2.715297830239679,
    3.049850644116284,
    3.455497455822573,
    3.1486497177600867,
    3.568724920018182,
    4.080175536904146,
    4.705216999673883
   ],
   "T_se": [
    0.07386759025545386,
    0.09928484209686247,
    0.12434448354794263,
    0.1340942927373673,
    0.16833437039328428,
    0.2115879866392661,
    0.18167281468943403,
    0.2284944639055239,
    0.2877014812299782,
    0.362705679677497
   ],
   "within": 0.01571854385283389,
   "within_se": 0.00014131598983753346,
   "adjacent": 0.01736292726011568,
   "adjacent_se": 0.00019732656181163026,
   "gamma123": 1.8497885789025579,
   "gamma123_se": 0.1619273792561283,
   "gratio_simple": 2.6276817223093754,
   "gratio_simple_se": 0.10247323692780337,
   "rho_pc": 0.3251127647278428,
   "rho_pc_se": 0.0008985338873107764,
   "IG_pc": 0.05585604982482909,
   "IG_pc_se": 0.0003155791836152858,
   "c1": 0.5748271919307572,
   "c1_se": 0.00023379209140753643,
   "c3": 1.487511718263184,
   "c3_se": 0.0010244565754581694,
   "IG_slope": 0.12312473700682318,
   "IG_slope_se": 3.651987885135702e-05,
   "rho_slope": 0.46719676798967685,
   "rho_slope_se": 6.108665271475271e-05,
   "k_reg": 1.4942063204332925,
   "k_reg_se": 0.005239010340346565,
   "k_hat": 1.2454454328444229,
   "k_hat_se": 0.0037843734949591055,
   "ratio13": 0.9872754232795292,
   "ratio13_se": 0.00020158440423320836,
   "mt_gamma_ratio_nm": 2.71351546283888,
   "mt_z_gamma_nm": 1498.540164204708,
   "mt_z_gamma123_nm": 1223.0291370574264,
   "mt_z_gamma123_emp": 11.233953598505149,
   "mt_z_adj2_emp": 80.90494204208937,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.2454454328444249,
   "I_grass": 0.08478495171107703,
   "I_plugin": 0.10276566469578619,
   "I_se": 0.00013944281835977446,
   "I_cells": 264948,
   "I_grass_half": 0.09083449656922049,
   "nm_match_k": 1.2454454328444229,
   "nm_match_exact": 0.12364555279275181,
   "nm_match_est": 0.12889681521329877,
   "nm_match_se": 0.00016013783867006168,
   "bias": 0.005251262420546951,
   "I_1p0": 0.12457141969925574,
   "I_nm_khat": 0.12364555279275181,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 24.272796154022217,
   "y0": 4
  },
  {
   "lam": [
    19.464056899999992,
    29.168891799999987,
    43.268626399999974
   ],
   "lam_se": [
    0.005845059332453254,
    0.009781025309684417,
    0.015104477151179543
   ],
   "F": [
    0.7809755208804681,
    0.8261920293868306,
    0.8691337165995938,
    0.8871168613128448,
    0.9419284985344125,
    1.0108291137381995
   ],
   "F_se": [
    0.0023575776567170597,
    0.002857921488234572,
    0.0034866786431176438,
    0.003517544178205123,
    0.004315373613039734,
    0.005327363363504563
   ],
   "T": [
    3.1486497177600867,
    3.568724920018182,
    4.005084904786024,
    4.080175536904146,
    4.6105543965776805,
    5.246278207761633,
    4.705216999673883,
    5.353046276961558,
    6.132427336115808,
    7.073560309490984
   ],
   "T_se": [
    0.18167281468943403,
    0.2284944639055239,
    0.28791657004870486,
    0.2877014812299782,
    0.36282881656368926,
    0.45775481130925605,
    0.362705679677497,
    0.4577929004732802,
    0.5780271318008278,
    0.730077097971783
   ],
   "within": 0.013889083803558577,
   "within_se": 0.00018592713691712516,
   "adjacent": 0.01492654736102772,
   "adjacent_se": 0.00019634293404596884,
   "gamma123": 3.0541267610948077,
   "gamma123_se": 0.3511318307506145,
   "gratio_simple": 3.0522798946890637,
   "gratio_simple_se": 0.14952554034740778,
   "rho_pc": 0.30428667302340684,
   "rho_pc_se": 0.0014481408359260498,
   "IG_pc": 0.04858065470281422,
   "IG_pc_se": 0.00045333391835733537,
   "c1": 0.5983375347529637,
   "c1_se": 0.00028623512185594165,
   "c3": 1.5164319519704579,
   "c3_se": 0.001121724094411728,
   "IG_slope": 0.12782545298284068,
   "IG_slope_se": 3.208639877820138e-05,
   "rho_slope": 0.47496077278886845,
   "rho_slope_se": 5.230539162583943e-05,
   "k_reg": 1.362812779251033,
   "k_reg_se": 0.00674502859935998,
   "k_hat": 1.0936339456215403,
   "k_hat_se": 0.004253937678022911,
   "ratio13": 0.9898436808571861,
   "ratio13_se": 0.00014797567620534324,
   "mt_gamma_ratio_nm": 3.143381027895835,
   "mt_z_gamma_nm": 1870.8987045703884,
   "mt_z_gamma123_nm": 1557.0995866237042,
   "mt_z_gamma123_emp": 8.516964152931642,
   "mt_z_adj2_emp": 73.2182521909205,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.093633945621543,
   "I_grass": 0.09671098287436308,
   "I_plugin": 0.12757071436700862,
   "I_se": 0.00015634705607705656,
   "I_cells": 443722,
   "I_grass_half": 0.10676068155054885,
   "nm_match_k": 1.0936339456215403,
   "nm_match_exact": 0.12831308609415257,
   "nm_match_est": 0.13998532014332632,
   "nm_match_se": 0.00017271902204895676,
   "bias": 0.011672234049173752,
   "I_1p0": 0.12846213149244967,
   "I_nm_khat": 0.12831308609415257,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 32.18902516365051,
   "y0": 5
  },
  {
   "lam": [
    29.168891799999987,
    43.268626399999974,
    63.6965023
   ],
   "lam_se": [
    0.009781025309684417,
    0.015104477151179543,
    0.023346858698938065
   ],
   "F": [
    0.8871168613128448,
    0.9419284985344125,
    0.9939887111168366,
    1.0108291137381995,
    1.0744559328176133,
    1.1511718034284404
   ],
   "F_se": [
    0.003517544178205123,
    0.004315373613039734,
    0.005108738484435493,
    0.005327363363504563,
    0.006339434725549228,
    0.007603869224657172
   ],
   "T": [
    4.705216999673883,
    5.353046276961558,
    6.023716280309263,
    6.132427336115808,
    6.94141143015943,
    7.902752616980895,
    7.073560309490984,
    8.053626302644455,
    9.22253712824346,
    10.62205366503719
   ],
   "T_se": [
    0.362705679677497,
    0.4577929004732802,
    0.5553119934383649,
    0.5780271318008278,
    0.7018097870170649,
    0.8539617457201192,
    0.730077097971783,
    0.8872305163527008,
    1.0805901357315735,
    1.3193430689898162
   ],
   "within": 0.012914878670207353,
   "within_se": 0.00023728853572554972,
   "adjacent": 0.014203504559176183,
   "adjacent_se": 0.00026994055898868605,
   "gamma123": 4.917290103078859,
   "gamma123_se": 0.6807880941013251,
   "gratio_simple": 3.5311465492419067,
   "gratio_simple_se": 0.19869042430469203,
   "rho_pc": 0.2684727893566127,
   "rho_pc_se": 0.0023098025345055975,
   "IG_pc": 0.037403606003579594,
   "IG_pc_se": 0.0005882235293904403,
   "c1": 0.6141425540954648,
   "c1_se": 0.0003480840931039147,
   "c3": 1.5298030332763422,
   "c3_se": 0.0011635740688662128,
   "IG_slope": 0.13073338453695157,
   "IG_slope_se": 2.711162862318065e-05,
   "rho_slope": 0.4796650287415374,
   "rho_slope_se": 4.351980201855858e-05,
   "k_reg": 1.2975597866186366,
   "k_reg_se": 0.007584873745334987,
   "k_hat": 0.9596582993794328,
   "k_hat_se": 0.004622431413141918,
   "ratio13": 0.9924058091375711,
   "ratio13_se": 0.00010294678589504593,
   "mt_gamma_ratio_nm": 3.63250835919172,
   "mt_z_gamma_nm": 2274.0955958377244,
   "mt_z_gamma123_nm": 1912.7669592959378,
   "mt_z_gamma123_emp": 7.040014660455112,
   "mt_z_adj2_emp": 57.69286824606774,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.9596582993794328,
   "I_grass": 0.11296291953019555,
   "I_plugin": 0.16331152586493936,
   "I_se": 0.00017844759301356318,
   "I_cells": 706157,
   "I_grass_half": 0.1306068125810711,
   "nm_match_k": 0.9596582993794328,
   "nm_match_exact": 0.13128928071541945,
   "nm_match_est": 0.15472366965039974,
   "nm_match_se": 0.00019101834865201616,
   "bias": 0.023434388934980288,
   "I_1p0": 0.1312890395819661,
   "I_nm_khat": 0.13128928071541945,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 57.60635161399841,
   "y0": 6
  },
  {
   "lam": [
    43.268626399999974,
    63.6965023,
    93.22748420000002
   ],
   "lam_se": [
    0.015104477151179543,
    0.023346858698938065,
    0.03533241332369421
   ],
   "F": [
    1.0108291137381995,
    1.0744559328176133,
    1.135901517061927,
    1.1511718034284404,
    1.2240749721934239,
    1.3094758948764613
   ],
   "F_se": [
    0.005327363363504563,
    0.006339434725549228,
    0.0074731071314865696,
    0.007603869224657172,
    0.009003050395282364,
    0.0106974957577934
   ],
   "T": [
    7.073560309490984,
    8.053626302644455,
    9.053402206446643,
    9.22253712824346,
    10.415851124397786,
    11.81191187857272,
    10.62205366503719,
    12.051968851979307,
    13.729830641921621,
    15.703549965747746
   ],
   "T_se": [
    0.730077097971783,
    0.8872305163527008,
    1.0619308615098353,
    1.0805901357315735,
    1.2945744522680402,
    1.5517799564827506,
    1.3193430689898162,
    1.5821837444675946,
    1.8985262856207776,
    2.2795902574427833
   ],
   "within": 0.012348129990045642,
   "within_se": 0.0002845520108165931,
   "adjacent": 0.01336393544359149,
   "adjacent_se": 0.0003005094267907446,
   "gamma123": 7.785421892224228,
   "gamma123_se": 1.2582376480216921,
   "gratio_simple": 4.066313512339966,
   "gratio_simple_se": 0.24988009797156882,
   "rho_pc": 0.21861140054986294,
   "rho_pc_se": 0.00337333636228876,
   "IG_pc": 0.024485336066452718,
   "IG_pc_se": 0.0006083617442799386,
   "c1": 0.6254940618206328,
   "c1_se": 0.0004139936628996349,
   "c3": 1.535371438323759,
   "c3_se": 0.001156158947752894,
   "IG_slope": 0.13265303768511372,
   "IG_slope_se": 3.0714583031552586e-05,
   "rho_slope": 0.4827306049301675,
   "rho_slope_se": 4.886057332970232e-05,
   "k_reg": 1.2509696164767403,
   "k_reg_se": 0.010682682330783599,
   "k_hat": 0.8425128114525356,
   "k_hat_se": 0.004917671307281978,
   "ratio13": 0.9942278012234419,
   "ratio13_se": 8.539256687053392e-05,
   "mt_gamma_ratio_nm": 4.175173427648234,
   "mt_z_gamma_nm": 2697.6617575463465,
   "mt_z_gamma123_nm": 2297.3811511429494,
   "mt_z_gamma123_emp": 6.0052759503380955,
   "mt_z_adj2_emp": 42.027897671062796,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.8425128114525356,
   "I_grass": 0.13767567490652333,
   "I_plugin": 0.21622320175931442,
   "I_se": 0.00020750179919682096,
   "I_cells": 1078010,
   "I_grass_half": 0.1662420865604357,
   "nm_match_k": 0.8425128114525356,
   "nm_match_exact": 0.13311961662214145,
   "nm_match_est": 0.17887948396192144,
   "nm_match_se": 0.0002172519103342848,
   "bias": 0.04575986733977999,
   "I_1p0": 0.133302285517555,
   "I_nm_khat": 0.13311961662214145,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 118.05683898925781,
   "y0": 7
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A14_t0.log <==
A14 type 0: 10000000 events from ['runs/A14_p0.npz', 'runs/A14_p1.npz', 'runs/A14_p2.npz', 'runs/A14_p3.npz', 'runs/A14_p4.npz']
  window [0,1]: mean 1.8225  F 0.4810 +- 0.0006
  window [1,2]: mean 3.1768  F 0.5156 +- 0.0006
  window [2,3]: mean 5.2280  F 0.5580 +- 0.0007
  window [3,4]: mean 8.2913  F 0.6155 +- 0.0010
  window [4,5]: mean 12.8229  F 0.6904 +- 0.0016
  window [5,6]: mean 19.4641  F 0.7810 +- 0.0024
  window [6,7]: mean 29.1689  F 0.8871 +- 0.0035
  window [7,8]: mean 43.2686  F 1.0108 +- 0.0053
  window [8,9]: mean 63.6965  F 1.1512 +- 0.0076
  window [9,10]: mean 93.2275  F 1.3095 +- 0.0107
y0=0: means [1.822, 3.177, 5.228] F [0.481, 0.4567, 0.4275, 0.5156, 0.5116, 0.558]
   within +0.05291+-0.00017  adjacent +0.05661+-0.00027  gamma123 +0.1013+-0.0024  gratio simple 1.347 GLS 1.418
   rho_pc 0.2514 IG_pc 0.03265+-0.00010 IG_slope 0.06435 k_hat 1.993 k_reg 2.289 l1l3/l2^2 0.9441
   I_grass 0.03410+-0.00008 (half 0.03425, plugin 0.03501) bias(nm k=1.993) +0.00025  I_1+0 0.08443
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [3.177, 5.228, 8.291] F [0.5156, 0.5116, 0.5041, 0.558, 0.5702, 0.6155]
   within +0.03437+-0.00013  adjacent +0.03676+-0.00024  gamma123 +0.2980+-0.0095  gratio simple 1.603 GLS 1.680
   rho_pc 0.3011 IG_pc 0.04752+-0.00014 IG_slope 0.08740 k_hat 1.790 k_reg 2.035 l1l3/l2^2 0.9637
   I_grass 0.05023+-0.00010 (half 0.05087, plugin 0.05256) bias(nm k=1.790) +0.00059  I_1+0 0.09997
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [5.228, 8.291, 12.823] F [0.558, 0.5702, 0.5794, 0.6155, 0.641, 0.6904]
   within +0.02445+-0.00010  adjacent +0.02619+-0.00020  gamma123 +0.6010+-0.0272  gratio simple 1.904 GLS 1.986
   rho_pc 0.3260 IG_pc 0.05619+-0.00015 IG_slope 0.10431 k_hat 1.597 k_reg 1.822 l1l3/l2^2 0.9752
   I_grass 0.06349+-0.00011 (half 0.06480, plugin 0.06852) bias(nm k=1.597) +0.00083  I_1+0 0.11110
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=3: means [8.291, 12.823, 19.464] F [0.6155, 0.641, 0.6629, 0.6904, 0.7263, 0.781]
   within +0.01891+-0.00012  adjacent +0.02072+-0.00022  gamma123 +1.0822+-0.0689  gratio simple 2.247 GLS 2.331
   rho_pc 0.3328 IG_pc 0.05870+-0.00022 IG_slope 0.11564 k_hat 1.414 k_reg 1.646 l1l3/l2^2 0.9815
   I_grass 0.07466+-0.00013 (half 0.07771, plugin 0.08454) bias(nm k=1.414) +0.00246  I_1+0 0.11893
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (21s)
y0=4: means [12.823, 19.464, 29.169] F [0.6904, 0.7263, 0.7589, 0.781, 0.8262, 0.8871]
   within +0.01572+-0.00014  adjacent +0.01736+-0.00020  gamma123 +1.8498+-0.1619  gratio simple 2.628 GLS 2.714
   rho_pc 0.3251 IG_pc 0.05586+-0.00032 IG_slope 0.12312 k_hat 1.245 k_reg 1.494 l1l3/l2^2 0.9873
   I_grass 0.08478+-0.00014 (half 0.09083, plugin 0.10277) bias(nm k=1.245) +0.00525  I_1+0 0.12457
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (24s)
y0=5: means [19.464, 29.169, 43.269] F [0.781, 0.8262, 0.8691, 0.8871, 0.9419, 1.0108]
   within +0.01389+-0.00019  adjacent +0.01493+-0.00020  gamma123 +3.0541+-0.3511  gratio simple 3.052 GLS 3.143
   rho_pc 0.3043 IG_pc 0.04858+-0.00045 IG_slope 0.12783 k_hat 1.094 k_reg 1.363 l1l3/l2^2 0.9898
   I_grass 0.09671+-0.00016 (half 0.10676, plugin 0.12757) bias(nm k=1.094) +0.01167  I_1+0 0.12846
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (32s)
y0=6: means [29.169, 43.269, 63.697] F [0.8871, 0.9419, 0.994, 1.0108, 1.0745, 1.1512]
   within +0.01291+-0.00024  adjacent +0.01420+-0.00027  gamma123 +4.9173+-0.6808  gratio simple 3.531 GLS 3.633
   rho_pc 0.2685 IG_pc 0.03740+-0.00059 IG_slope 0.13073 k_hat 0.960 k_reg 1.298 l1l3/l2^2 0.9924
   I_grass 0.11296+-0.00018 (half 0.13061, plugin 0.16331) bias(nm k=0.960) +0.02343  I_1+0 0.13129
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (58s)
y0=7: means [43.269, 63.697, 93.227] F [1.0108, 1.0745, 1.1359, 1.1512, 1.2241, 1.3095]
   within +0.01235+-0.00028  adjacent +0.01336+-0.00030  gamma123 +7.7854+-1.2582  gratio simple 4.066 GLS 4.175
   rho_pc 0.2186 IG_pc 0.02449+-0.00061 IG_slope 0.13265 k_hat 0.843 k_reg 1.251 l1l3/l2^2 0.9942
   I_grass 0.13768+-0.00021 (half 0.16624, plugin 0.21622) bias(nm k=0.843) +0.04576  I_1+0 0.13330
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (118s)
done


==> anc/calc_SHORT/item13/verify/results/A14_t0.out <==
A14 type 0: 10000000 events from ['runs/A14_p0.npz', 'runs/A14_p1.npz', 'runs/A14_p2.npz', 'runs/A14_p3.npz', 'runs/A14_p4.npz']
  window [0,1]: mean 1.8225  F 0.4810 +- 0.0006
  window [1,2]: mean 3.1768  F 0.5156 +- 0.0006
  window [2,3]: mean 5.2280  F 0.5580 +- 0.0007
  window [3,4]: mean 8.2913  F 0.6155 +- 0.0010
  window [4,5]: mean 12.8229  F 0.6904 +- 0.0016
  window [5,6]: mean 19.4641  F 0.7810 +- 0.0024
  window [6,7]: mean 29.1689  F 0.8871 +- 0.0035
  window [7,8]: mean 43.2686  F 1.0108 +- 0.0053
  window [8,9]: mean 63.6965  F 1.1512 +- 0.0076
  window [9,10]: mean 93.2275  F 1.3095 +- 0.0107
y0=0: means [1.822, 3.177, 5.228] F [0.481, 0.4567, 0.4275, 0.5156, 0.5116, 0.558]
   within +0.05291+-0.00017  adjacent +0.05661+-0.00027  gamma123 +0.1013+-0.0024  gratio simple 1.347 GLS 1.418
   rho_pc 0.2514 IG_pc 0.03265+-0.00010 IG_slope 0.06435 k_hat 1.993 k_reg 2.289 l1l3/l2^2 0.9441
   I_grass 0.03410+-0.00008 (half 0.03425, plugin 0.03501) bias(nm k=1.993) +0.00025  I_1+0 0.08443
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [3.177, 5.228, 8.291] F [0.5156, 0.5116, 0.5041, 0.558, 0.5702, 0.6155]
   within +0.03437+-0.00013  adjacent +0.03676+-0.00024  gamma123 +0.2980+-0.0095  gratio simple 1.603 GLS 1.680
   rho_pc 0.3011 IG_pc 0.04752+-0.00014 IG_slope 0.08740 k_hat 1.790 k_reg 2.035 l1l3/l2^2 0.9637
   I_grass 0.05023+-0.00010 (half 0.05087, plugin 0.05256) bias(nm k=1.790) +0.00059  I_1+0 0.09997
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [5.228, 8.291, 12.823] F [0.558, 0.5702, 0.5794, 0.6155, 0.641, 0.6904]
   within +0.02445+-0.00010  adjacent +0.02619+-0.00020  gamma123 +0.6010+-0.0272  gratio simple 1.904 GLS 1.986
   rho_pc 0.3260 IG_pc 0.05619+-0.00015 IG_slope 0.10431 k_hat 1.597 k_reg 1.822 l1l3/l2^2 0.9752
   I_grass 0.06349+-0.00011 (half 0.06480, plugin 0.06852) bias(nm k=1.597) +0.00083  I_1+0 0.11110
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=3: means [8.291, 12.823, 19.464] F [0.6155, 0.641, 0.6629, 0.6904, 0.7263, 0.781]
   within +0.01891+-0.00012  adjacent +0.02072+-0.00022  gamma123 +1.0822+-0.0689  gratio simple 2.247 GLS 2.331
   rho_pc 0.3328 IG_pc 0.05870+-0.00022 IG_slope 0.11564 k_hat 1.414 k_reg 1.646 l1l3/l2^2 0.9815
   I_grass 0.07466+-0.00013 (half 0.07771, plugin 0.08454) bias(nm k=1.414) +0.00246  I_1+0 0.11893
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (21s)
y0=4: means [12.823, 19.464, 29.169] F [0.6904, 0.7263, 0.7589, 0.781, 0.8262, 0.8871]
   within +0.01572+-0.00014  adjacent +0.01736+-0.00020  gamma123 +1.8498+-0.1619  gratio simple 2.628 GLS 2.714
   rho_pc 0.3251 IG_pc 0.05586+-0.00032 IG_slope 0.12312 k_hat 1.245 k_reg 1.494 l1l3/l2^2 0.9873
   I_grass 0.08478+-0.00014 (half 0.09083, plugin 0.10277) bias(nm k=1.245) +0.00525  I_1+0 0.12457
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (24s)
y0=5: means [19.464, 29.169, 43.269] F [0.781, 0.8262, 0.8691, 0.8871, 0.9419, 1.0108]
   within +0.01389+-0.00019  adjacent +0.01493+-0.00020  gamma123 +3.0541+-0.3511  gratio simple 3.052 GLS 3.143
   rho_pc 0.3043 IG_pc 0.04858+-0.00045 IG_slope 0.12783 k_hat 1.094 k_reg 1.363 l1l3/l2^2 0.9898
   I_grass 0.09671+-0.00016 (half 0.10676, plugin 0.12757) bias(nm k=1.094) +0.01167  I_1+0 0.12846
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (32s)
y0=6: means [29.169, 43.269, 63.697] F [0.8871, 0.9419, 0.994, 1.0108, 1.0745, 1.1512]
   within +0.01291+-0.00024  adjacent +0.01420+-0.00027  gamma123 +4.9173+-0.6808  gratio simple 3.531 GLS 3.633
   rho_pc 0.2685 IG_pc 0.03740+-0.00059 IG_slope 0.13073 k_hat 0.960 k_reg 1.298 l1l3/l2^2 0.9924
   I_grass 0.11296+-0.00018 (half 0.13061, plugin 0.16331) bias(nm k=0.960) +0.02343  I_1+0 0.13129
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (58s)
y0=7: means [43.269, 63.697, 93.227] F [1.0108, 1.0745, 1.1359, 1.1512, 1.2241, 1.3095]
   within +0.01235+-0.00028  adjacent +0.01336+-0.00030  gamma123 +7.7854+-1.2582  gratio simple 4.066 GLS 4.175
   rho_pc 0.2186 IG_pc 0.02449+-0.00061 IG_slope 0.13265 k_hat 0.843 k_reg 1.251 l1l3/l2^2 0.9942
   I_grass 0.13768+-0.00021 (half 0.16624, plugin 0.21622) bias(nm k=0.843) +0.04576  I_1+0 0.13330
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (118s)
done


==> anc/calc_SHORT/item13/verify/results/A14_t1.json <==
{
 "config": "A14",
 "type": 1,
 "nev": 10000000,
 "files": [
  "runs/A14_p0.npz",
  "runs/A14_p1.npz",
  "runs/A14_p2.npz",
  "runs/A14_p3.npz",
  "runs/A14_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 0.7790193,
   "F": 0.5200698236378795,
   "F_se": 0.0011605137820931502
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 1.0781478,
   "F": 0.6565804908888643,
   "F_se": 0.0015111663609947451
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 1.4920436,
   "F": 0.8181120829402848,
   "F_se": 0.001954485094468033
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 2.0680542,
   "F": 1.0017729064526,
   "F_se": 0.0028611079504123798
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 2.8758191,
   "F": 1.2108494883925358,
   "F_se": 0.004920420842475755
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 4.0149663,
   "F": 1.4404053415977969,
   "F_se": 0.008231823281879689
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 5.6281866,
   "F": 1.689064837893296,
   "F_se": 0.012237779342539258
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 7.919008,
   "F": 1.9624213894238753,
   "F_se": 0.019210457790453585
  },
  {
   "window": [
    8,
    9
   ],
   "mean": 11.1733588,
   "F": 2.254074697041728,
   "F_se": 0.02663761532662699
  },
  {
   "window": [
    9,
    10
   ],
   "mean": 15.8175573,
   "F": 2.5726313790266415,
   "F_se": 0.03714516615657348
  }
 ],
 "triples": [
  {
   "lam": [
    0.7790193000000002,
    1.0781478000000007,
    1.4920435999999992
   ],
   "lam_se": [
    0.0003521878589329824,
    0.00048197928577812653,
    0.0005491025831925082
   ],
   "F": [
    0.5200698236378787,
    0.5448344749143699,
    0.5538396305475692,
    0.656580490888863,
    0.7009982371732846,
    0.8181120829402866
   ],
   "F_se": [
    0.0011605137820931504,
    0.0009481449977733515,
    0.001053224210036331,
    0.001511166360994744,
    0.0014716439873934469,
    0.001954485094468032
   ],
   "T": [
    0.8143043853746029,
    0.9270315770821973,
    0.9985360961768948,
    1.1418355228526582,
    1.2654353099497362,
    1.461005839513929,
    1.5788605508729552,
    1.8195772025571684,
    2.1930408275375632,
    2.8038540553201345
   ],
   "T_se": [
    0.0068869177899308145,
    0.007555303557915746,
    0.008246339436160035,
    0.010716842862104784,
    0.013109226763714007,
    0.017825541726470225,
    0.0207367928351201,
    0.02684992752666422,
    0.039788234322492906,
    0.06123657969825117
   ],
   "within": 0.06503001827726829,
   "within_se": 0.0004983477159045248,
   "adjacent": 0.06907672549625798,
   "adjacent_se": 0.000742232428658073,
   "gamma123": 0.5015792970173254,
   "gamma123_se": 0.011023705749951873,
   "gratio_simple": 1.8757302080398441,
   "gratio_simple_se": 0.018611771724927208,
   "rho_pc": 0.2266303423131018,
   "rho_pc_se": 0.0004371884543770293,
   "IG_pc": 0.02636364105831252,
   "IG_pc_se": 0.00010408717902511019,
   "c1": 0.2485150504572412,
   "c1_se": 0.00037883817864761693,
   "c3": 0.6124044500823899,
   "c3_se": 0.0009580820493875994,
   "IG_slope": 0.039305338482579395,
   "IG_slope_se": 7.545318375408081e-05,
   "rho_slope": 0.2749550062985553,
   "rho_slope_se": 0.00025353127587687287,
   "k_reg": 1.7073853449373446,
   "k_reg_se": 0.0032947538481026967,
   "k_hat": 1.5244680968658595,
   "k_hat_se": 0.0027705625447209557,
   "ratio13": 0.9999381300433293,
   "ratio13_se": 0.0008814253647919847,
   "mt_gamma_ratio_nm": 1.9079241596405938,
   "mt_z_gamma_nm": 492.46894998839906,
   "mt_z_gamma123_nm": 267.92124767171543,
   "mt_z_gamma123_emp": 48.341532038408715,
   "mt_z_adj2_emp": 97.1961966346748,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.5244680968658573,
   "I_grass": 0.02171532965110501,
   "I_plugin": 0.0219739260001095,
   "I_se": 6.794290641015933e-05,
   "I_cells": 4712,
   "I_grass_half": 0.021711999637123114,
   "nm_match_k": 1.5244680968658595,
   "nm_match_exact": 0.03930555555172412,
   "nm_match_est": 0.03924417890593723,
   "nm_match_se": 8.99743214877057e-05,
   "bias": -6.137664578688418e-05,
   "I_1p0": 0.052238198763630485,
   "I_nm_khat": 0.03930555555172412,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.966447830200195,
   "y0": 0
  },
  {
   "lam": [
    1.0781478000000007,
    1.4920435999999992,
    2.068054200000001
   ],
   "lam_se": [
    0.00048197928577812653,
    0.0005491025831925082,
    0.0008225938057710694
   ],
   "F": [
    0.656580490888863,
    0.7009982371732846,
    0.7307240141308513,
    0.8181120829402866,
    0.8795089740003612,
    1.0017729064525982
   ],
   "F_se": [
    0.001511166360994744,
    0.0014716439873934469,
    0.0017396716695532715,
    0.001954485094468032,
    0.0021997734296656276,
    0.002861107950412382
   ],
   "T": [
    1.5788605508729552,
    1.8195772025571684,
    2.01760353673386,
    2.1930408275375632,
    2.4858990209907086,
    2.8970419321669554,
    2.8038540553201345,
    3.2609067029980885,
    3.9073923103124386,
    4.843577576753495
   ],
   "T_se": [
    0.0207367928351201,
    0.02684992752666422,
    0.03678616987551302,
    0.039788234322492906,
    0.05540444115732346,
    0.07892486115413852,
    0.06123657969825117,
    0.087011245116674,
    0.1265375963670426,
    0.18559940188337992
   ],
   "within": 0.055078084992416954,
   "within_se": 0.00038248527129487833,
   "adjacent": 0.05952959145597159,
   "adjacent_se": 0.0007272198313157545,
   "gamma123": 1.2528305402860338,
   "gamma123_se": 0.051163115242563575,
   "gratio_simple": 2.183660670985971,
   "gratio_simple_se": 0.040433177408711024,
   "rho_pc": 0.2876161182184031,
   "rho_pc_se": 0.0004973452973677305,
   "IG_pc": 0.04317290733124832,
   "IG_pc_se": 0.0001557352219363679,
   "c1": 0.34034029633531876,
   "c1_se": 0.00042668724692416506,
   "c3": 0.8190687141195327,
   "c3_se": 0.00121311193335402,
   "IG_slope": 0.06070681540619446,
   "IG_slope_se": 9.553881939572424e-05,
   "rho_slope": 0.33813082611337025,
   "rho_slope_se": 0.00024994009076133387,
   "k_reg": 1.3543249966128608,
   "k_reg_se": 0.0030131837364792214,
   "k_hat": 1.2079046267093632,
   "k_hat_se": 0.0027538271240283643,
   "ratio13": 1.0015605026098549,
   "ratio13_se": 0.0007175336457106566,
   "mt_gamma_ratio_nm": 2.2187064225548485,
   "mt_z_gamma_nm": 796.3565460371539,
   "mt_z_gamma123_nm": 539.2058111512146,
   "mt_z_gamma123_emp": 25.16435261043299,
   "mt_z_adj2_emp": 85.35325273390276,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.2079046267093605,
   "I_grass": 0.033070895126254385,
   "I_plugin": 0.03362149399702563,
   "I_se": 8.335898630757072e-05,
   "I_cells": 9618,
   "I_grass_half": 0.033118811471021914,
   "nm_match_k": 1.2079046267093632,
   "nm_match_exact": 0.05899978516561552,
   "nm_match_est": 0.05898718005333414,
   "nm_match_se": 0.00010890337643073107,
   "bias": -1.2605112281377506e-05,
   "I_1p0": 0.0647025494818978,
   "I_nm_khat": 0.05899978516561552,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.890238761901855,
   "y0": 1
  },
  {
   "lam": [
    1.4920435999999992,
    2.068054200000001,
    2.875819100000001
   ],
   "lam_se": [
    0.0005491025831925082,
    0.0008225938057710694,
    0.0012482503722483652
   ],
   "F": [
    0.8181120829402866,
    0.8795089740003612,
    0.9291543297597789,
    1.0017729064525982,
    1.0814037146761697,
    1.210849488392535
   ],
   "F_se": [
    0.001954485094468032,
    0.0021997734296656276,
    0.002788660224493159,
    0.002861107950412382,
    0.0036499391527316377,
    0.004920420842475752
   ],
   "T": [
    2.8038540553201345,
    3.2609067029980885,
    3.6887309437421685,
    3.9073923103124386,
    4.496379270902064,
    5.272386564639733,
    4.843577576753495,
    5.6756964732534,
    6.7819105768942,
    8.264803253410541
   ],
   "T_se": [
    0.06123657969825117,
    0.087011245116674,
    0.12073110958790556,
    0.1265375963670426,
    0.17770241409325999,
    0.2497076928173117,
    0.18559940188337992,
    0.26317505197164714,
    0.373732935824857,
    0.5296834437598035
   ],
   "within": 0.0468891531163701,
   "within_se": 0.0004034230681442139,
   "adjacent": 0.0513020145784866,
   "adjacent_se": 0.0006469578711641111,
   "gamma123": 2.594170727752029,
   "gamma123_se": 0.16846274530901786,
   "gratio_simple": 2.5157583222396425,
   "gratio_simple_se": 0.07600755785367111,
   "rho_pc": 0.3343420196909748,
   "rho_pc_se": 0.0004611051129606544,
   "IG_pc": 0.05927049111137249,
   "IG_pc_se": 0.00017318898764921194,
   "c1": 0.4272086814577273,
   "c1_se": 0.0004018264608972511,
   "c3": 1.0124362840853685,
   "c3_se": 0.0016156370268861381,
   "IG_slope": 0.0816070563097563,
   "IG_slope_se": 0.00010853060207235546,
   "rho_slope": 0.3880601761418524,
   "rho_slope_se": 0.00023654047431488062,
   "k_reg": 1.098462979709881,
   "k_reg_se": 0.0031586883656408256,
   "k_hat": 0.9772751014969076,
   "k_hat_se": 0.0029405332624887234,
   "ratio13": 1.0032732770033246,
   "ratio13_se": 0.0005243651808421254,
   "mt_gamma_ratio_nm": 2.564081075303405,
   "mt_z_gamma_nm": 1129.4502743808569,
   "mt_z_gamma123_nm": 836.2045242712229,
   "mt_z_gamma123_emp": 15.183264370342092,
   "mt_z_adj2_emp": 72.04579902242803,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.9772751014969072,
   "I_grass": 0.045102688261421164,
   "I_plugin": 0.046198075190534205,
   "I_se": 9.664273797621302e-05,
   "I_cells": 18088,
   "I_grass_half": 0.045343200002260886,
   "nm_match_k": 0.9772751014969076,
   "nm_match_exact": 0.07760513954381307,
   "nm_match_est": 0.07763831394808385,
   "nm_match_se": 0.0001236757864012507,
   "bias": 3.3174404270780444e-05,
   "I_1p0": 0.07701093256919865,
   "I_nm_khat": 0.07760513954381307,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.659122705459595,
   "y0": 2
  },
  {
   "lam": [
    2.068054200000001,
    2.875819100000001,
    4.0149663
   ],
   "lam_se": [
    0.0008225938057710694,
    0.0012482503722483652,
    0.0017306913002811037
   ],
   "F": [
    1.0017729064525982,
    1.0814037146761697,
    1.1465276473555366,
    1.210849488392535,
    1.3039404796082796,
    1.4404053415977969
   ],
   "F_se": [
    0.002861107950412382,
    0.0036499391527316377,
    0.004610391896553757,
    0.004920420842475752,
    0.006267916435898704,
    0.008231823281879687
   ],
   "T": [
    4.843577576753495,
    5.6756964732534,
    6.476112613922651,
    6.7819105768942,
    7.838336999157756,
    9.19608556174475,
    8.264803253410541,
    9.67667117592506,
    11.504014631337807,
    13.887686195088918
   ],
   "T_se": [
    0.18559940188337992,
    0.26317505197164714,
    0.3695994066532279,
    0.373732935824857,
    0.5257220453620117,
    0.7423147815271725,
    0.5296834437598035,
    0.7457667385136925,
    1.0541089200675433,
    1.493177848974324
   ],
   "within": 0.04038529826764803,
   "within_se": 0.000489750371619565,
   "adjacent": 0.04614444978668808,
   "adjacent_se": 0.0007657785274224346,
   "gamma123": 5.018164842427716,
   "gamma123_se": 0.5048288983347768,
   "gratio_simple": 2.9339916484660153,
   "gratio_simple_se": 0.13126199179356468,
   "rho_pc": 0.364550993572535,
   "rho_pc_se": 0.0005497384157873063,
   "IG_pc": 0.07129900057130233,
   "IG_pc_se": 0.00022961186807296305,
   "c1": 0.49895351265127763,
   "c1_se": 0.0003471290902644543,
   "c3": 1.1680192027922713,
   "c3_se": 0.001982627475327985,
   "IG_slope": 0.09881856629796532,
   "IG_slope_se": 0.00010872520594472479,
   "rho_slope": 0.423476572393884,
   "rho_slope_se": 0.0002095900331339949,
   "k_reg": 0.9152798801128177,
   "k_reg_se": 0.00333019711354283,
   "k_hat": 0.8063831879875613,
   "k_hat_se": 0.003241259523108407,
   "ratio13": 1.0039699022687563,
   "ratio13_se": 0.0004451706053746632,
   "mt_gamma_ratio_nm": 3.0004913265742617,
   "mt_z_gamma_nm": 1510.704522215829,
   "mt_z_gamma123_nm": 1173.8558134596913,
   "mt_z_gamma123_emp": 9.656721764909918,
   "mt_z_adj2_emp": 61.168247461957705,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.8063831879875607,
   "I_grass": 0.05679045766973978,
   "I_plugin": 0.058783620833592565,
   "I_se": 0.00010784202829975311,
   "I_cells": 31919,
   "I_grass_half": 0.057519968961882384,
   "nm_match_k": 0.8063831879875613,
   "nm_match_exact": 0.09267941935848087,
   "nm_match_est": 0.09300638684507412,
   "nm_match_se": 0.00013446480642325122,
   "bias": 0.00032696748659324926,
   "I_1p0": 0.08850872275829719,
   "I_nm_khat": 0.09267941935848087,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.97830581665039,
   "y0": 3
  },
  {
   "lam": [
    2.875819100000001,
    4.0149663,
    5.628186600000001
   ],
   "lam_se": [
    0.0012482503722483652,
    0.0017306913002811037,
    0.0026758296182415237
   ],
   "F": [
    1.210849488392535,
    1.3039404796082796,
    1.384026862690714,
    1.4404053415977969,
    1.5464850523879874,
    1.6890648378932958
   ],
   "F_se": [
    0.004920420842475752,
    0.006267916435898704,
    0.007548161632859407,
    0.008231823281879687,
    0.009999251294013863,
    0.012237779342539262
   ],
   "T": [
    8.264803253410541,
    9.67667117592506,
    10.957240786938097,
    11.504014631337807,
    13.145291471601341,
    15.143225027125236,
    13.887686195088918,
    16.012448896592275,
    18.609137667251336,
    21.793278569534547
   ],
   "T_se": [
    0.5296834437598035,
    0.7457667385136925,
    0.9130953795638084,
    1.0541089200675433,
    1.2914901916899153,
    1.5821266209323905,
    1.493177848974324,
    1.8308496189671761,
    2.2441847187680217,
    2.750269655802027
   ],
   "within": 0.03528909106554878,
   "within_se": 0.0005154983922353737,
   "adjacent": 0.04118590330741956,
   "adjacent_se": 0.0009547061012712707,
   "gamma123": 9.112242549765686,
   "gamma123_se": 1.2464926854629315,
   "gratio_simple": 3.4026929214370236,
   "gratio_simple_se": 0.18239946817390035,
   "rho_pc": 0.38156444957700136,
   "rho_pc_se": 0.0007277946462246738,
   "IG_pc": 0.07867288971862084,
   "IG_pc_se": 0.00031694092023275776,
   "c1": 0.552822944686984,
   "c1_se": 0.0003713391717675271,
   "c3": 1.2831603840966723,
   "c3_se": 0.0019645027495333706,
   "IG_slope": 0.111623207707074,
   "IG_slope_se": 9.729491852280088e-05,
   "rho_slope": 0.4473055857550701,
   "rho_slope_se": 0.00017375118668902436,
   "k_reg": 0.7791601073973133,
   "k_reg_se": 0.0035395210797812653,
   "k_hat": 0.6768707134199505,
   "k_hat_se": 0.0034808209701643897,
   "ratio13": 1.0040752058547124,
   "ratio13_se": 0.0003875095051769951,
   "mt_gamma_ratio_nm": 3.478943491814534,
   "mt_z_gamma_nm": 1892.6636328068496,
   "mt_z_gamma123_nm": 1534.9282323669318,
   "mt_z_gamma123_emp": 7.084931801794037,
   "mt_z_adj2_emp": 40.459557538782555,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.6768707134199503,
   "I_grass": 0.0681701862207511,
   "I_plugin": 0.0716215509043936,
   "I_se": 0.00011798081423964984,
   "I_cells": 53757,
   "I_grass_half": 0.0692445103891739,
   "nm_match_k": 0.6768707134199505,
   "nm_match_exact": 0.1036516538905251,
   "nm_match_est": 0.10459817980999198,
   "nm_match_se": 0.00014227291270122892,
   "bias": 0.0009465259194668812,
   "I_1p0": 0.09876381024101759,
   "I_nm_khat": 0.1036516538905251,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.434123992919922,
   "y0": 4
  },
  {
   "lam": [
    4.0149663,
    5.628186600000001,
    7.919007999999996
   ],
   "lam_se": [
    0.0017306913002811037,
    0.0026758296182415237,
    0.0037612647695511544
   ],
   "F": [
    1.4404053415977969,
    1.5464850523879874,
    1.6419928145234546,
    1.6890648378932958,
    1.808808832198654,
    1.9624213894238784
   ],
   "F_se": [
    0.008231823281879687,
    0.009999251294013863,
    0.01242355333687971,
    0.012237779342539262,
    0.015257688406949296,
    0.019210457790453595
   ],
   "T": [
    13.887686195088918,
    16.012448896592275,
    18.348909791534133,
    18.609137667251336,
    21.462714211377065,
    24.96842307751208,
    21.793278569534547,
    25.29327381929152,
    29.60970743370669,
    34.95764059100337
   ],
   "T_se": [
    1.493177848974324,
    1.8308496189671761,
    2.2989229063037144,
    2.2441847187680217,
    2.822852828875752,
    3.5530947560228947,
    2.750269655802027,
    3.466052827433889,
    4.372215974493892,
    5.522466346260371
   ],
   "within": 0.031534956601624975,
   "within_se": 0.0006869856714467127,
   "adjacent": 0.035654127769866095,
   "adjacent_se": 0.0006887659019485635,
   "gamma123": 15.868122568131886,
   "gamma123_se": 2.734259352984431,
   "gratio_simple": 3.977716453369044,
   "gratio_simple_se": 0.2362852293647296,
   "rho_pc": 0.3874184182956673,
   "rho_pc_se": 0.0010193738119847516,
   "IG_pc": 0.08131419176424592,
   "IG_pc_se": 0.00045029719785222636,
   "c1": 0.5909828166449969,
   "c1_se": 0.00033455510638857183,
   "c3": 1.3633603963212297,
   "c3_se": 0.0022816463328824603,
   "IG_slope": 0.12058004437710013,
   "IG_slope_se": 9.71107654512541e-05,
   "rho_slope": 0.46290837964895776,
   "rho_slope_se": 0.00016433546642310632,
   "k_reg": 0.6728927747225222,
   "k_reg_se": 0.004688073144102762,
   "k_hat": 0.5761501807202498,
   "k_hat_se": 0.0037543544105631058,
   "ratio13": 1.0037272395352794,
   "ratio13_se": 0.0003617038188071052,
   "mt_gamma_ratio_nm": 4.0728311927807495,
   "mt_z_gamma_nm": 2324.0171798856,
   "mt_z_gamma123_nm": 1930.317984804234,
   "mt_z_gamma123_emp": 5.600326434428897,
   "mt_z_adj2_emp": 45.80793027392385,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.5761501807202506,
   "I_grass": 0.07888649413098392,
   "I_plugin": 0.08452380756237599,
   "I_se": 0.00012728565105528085,
   "I_cells": 86332,
   "I_grass_half": 0.08099060313259443,
   "nm_match_k": 0.5761501807202498,
   "nm_match_exact": 0.11103550802645426,
   "nm_match_est": 0.11260281857407861,
   "nm_match_se": 0.00014833380966857522,
   "bias": 0.001567310547624351,
   "I_1p0": 0.10753309233279013,
   "I_nm_khat": 0.11103550802645426,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 20.404937028884888,
   "y0": 5
  },
  {
   "lam": [
    5.628186600000001,
    7.919007999999996,
    11.173358799999995
   ],
   "lam_se": [
    0.0026758296182415237,
    0.0037612647695511544,
    0.005481118517937438
   ],
   "F": [
    1.6890648378932958,
    1.808808832198654,
    1.9167507206473888,
    1.9624213894238784,
    2.093840672098478,
    2.2540746970417316
   ],
   "F_se": [
    0.012237779342539262,
    0.015257688406949296,
    0.017846552601264602,
    0.019210457790453595,
    0.022564637587867798,
    0.026637615326626986
   ],
   "T": [
    21.793278569534547,
    25.29327381929152,
    28.59813004705651,
    29.60970743370669,
    33.66839630965919,
    38.466792182185586,
    34.95764059100337,
    39.97287318174818,
    45.92171089527732,
    52.99559166759598
   ],
   "T_se": [
    2.750269655802027,
    3.466052827433889,
    4.076548231694668,
    4.372215974493892,
    5.152184082855307,
    6.081345613738597,
    5.522466346260371,
    6.5216782560397775,
    7.715466097167774,
    9.145748803439135
   ],
   "within": 0.028720233138128215,
   "within_se": 0.0008397321310834168,
   "adjacent": 0.034574031501177105,
   "adjacent_se": 0.0012631065483463288,
   "gamma123": 26.093681307842203,
   "gamma123_se": 4.9878946059159555,
   "gratio_simple": 4.599386260024322,
   "gratio_simple_se": 0.28098129004727307,
   "rho_pc": 0.3818543141969904,
   "rho_pc_se": 0.0016828224144932124,
   "IG_pc": 0.07880240430841201,
   "IG_pc_se": 0.0006937229453134439,
   "c1": 0.6154805655868499,
   "c1_se": 0.0005309605383847084,
   "c3": 1.414427081668414,
   "c3_se": 0.002014229564622571,
   "IG_slope": 0.1262811811678832,
   "IG_slope_se": 6.102725796894166e-05,
   "rho_slope": 0.4724322514584337,
   "rho_slope_se": 0.00010033606168648888,
   "k_reg": 0.6029632672144118,
   "k_reg_se": 0.003312007133596081,
   "k_hat": 0.49650348786794424,
   "k_hat_se": 0.003911625838776495,
   "ratio13": 1.0027915587836358,
   "ratio13_se": 0.00027867728433412283,
   "mt_gamma_ratio_nm": 4.714574074287722,
   "mt_z_gamma_nm": 2749.3803638155146,
   "mt_z_gamma123_nm": 2316.972470737045,
   "mt_z_gamma123_emp": 5.01887338364912,
   "mt_z_adj2_emp": 26.985809103292112,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.4965034878679447,
   "I_grass": 0.08933311839196278,
   "I_plugin": 0.0982907389950114,
   "I_se": 0.00013674363241538817,
   "I_cells": 134396,
   "I_grass_half": 0.09244925095307543,
   "nm_match_k": 0.49650348786794424,
   "nm_match_exact": 0.11566739818893691,
   "nm_match_est": 0.11918854045375404,
   "nm_match_se": 0.0001541940561519039,
   "bias": 0.0035211422648171314,
   "I_1p0": 0.11474905344296638,
   "I_nm_khat": 0.11566739818893691,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 21.5480637550354,
   "y0": 6
  },
  {
   "lam": [
    7.919007999999996,
    11.173358799999995,
    15.817557299999999
   ],
   "lam_se": [
    0.0037612647695511544,
    0.005481118517937438,
    0.008204178054663745
   ],
   "F": [
    1.9624213894238784,
    2.093840672098478,
    2.2167885385627017,
    2.2540746970417316,
    2.39970153616534,
    2.572631379026642
   ],
   "F_se": [
    0.019210457790453595,
    0.022564637587867798,
    0.026504636475148315,
    0.026637615326626986,
    0.03139702198486957,
    0.03714516615657348
   ],
   "T": [
    34.95764059100337,
    39.97287318174818,
    45.23212962014981,
    45.92171089527732,
    52.17651609713981,
    59.528060444575054,
    52.99559166759598,
    60.45389297169981,
    69.24109290749988,
    79.6217569959036
   ],
   "T_se": [
    5.522466346260371,
    6.5216782560397775,
    7.729573085759057,
    7.715466097167774,
    9.156644924648438,
    10.87299812496429,
    9.145748803439135,
    10.869244836996288,
    12.924934949902559,
    15.378855630879253
   ],
   "within": 0.02626557288857745,
   "within_se": 0.0008791003667128862,
   "adjacent": 0.02998256556920742,
   "adjacent_se": 0.0008879530225829501,
   "gamma123": 42.12733074249944,
   "gamma123_se": 8.871268067683726,
   "gratio_simple": 5.334761670369968,
   "gratio_simple_se": 0.3260747607581887,
   "rho_pc": 0.36888519523911995,
   "rho_pc_se": 0.0020104575762980685,
   "IG_pc": 0.07313540476190596,
   "IG_pc_se": 0.00078880421530533,
   "c1": 0.6332163596937136,
   "c1_se": 0.0004942995898234501,
   "c3": 1.4495538686983673,
   "c3_se": 0.0020386965924057,
   "IG_slope": 0.13031429669422478,
   "IG_slope_se": 6.0043291699722774e-05,
   "rho_slope": 0.4789915863819176,
   "rho_slope_se": 9.653257067573959e-05,
   "k_reg": 0.5356533114335734,
   "k_reg_se": 0.00519017272407842,
   "k_hat": 0.43182156976147795,
   "k_hat_se": 0.004034132537322177,
   "ratio13": 1.0033274815161188,
   "ratio13_se": 0.00020926644981392726,
   "mt_gamma_ratio_nm": 5.461149532029196,
   "mt_z_gamma_nm": 3207.3799231187636,
   "mt_z_gamma123_nm": 2755.5245099091444,
   "mt_z_gamma123_emp": 4.534190842222684,
   "mt_z_adj2_emp": 29.610066010559645,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.4318215697614781,
   "I_grass": 0.10004854422763287,
   "I_plugin": 0.11381797776972036,
   "I_se": 0.00014715451895307017,
   "I_cells": 203281,
   "I_grass_half": 0.10500737621428158,
   "nm_match_k": 0.43182156976147795,
   "nm_match_exact": 0.11845242979985261,
   "nm_match_est": 0.1252024443155264,
   "nm_match_se": 0.0001614840404430972,
   "bias": 0.006750014515673794,
   "I_1p0": 0.12062157497369237,
   "I_nm_khat": 0.11845242979985261,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 23.926560163497925,
   "y0": 7
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A14_t1.log <==
A14 type 1: 10000000 events from ['runs/A14_p0.npz', 'runs/A14_p1.npz', 'runs/A14_p2.npz', 'runs/A14_p3.npz', 'runs/A14_p4.npz']
  window [0,1]: mean 0.7790  F 0.5201 +- 0.0012
  window [1,2]: mean 1.0781  F 0.6566 +- 0.0015
  window [2,3]: mean 1.4920  F 0.8181 +- 0.0020
  window [3,4]: mean 2.0681  F 1.0018 +- 0.0029
  window [4,5]: mean 2.8758  F 1.2108 +- 0.0049
  window [5,6]: mean 4.0150  F 1.4404 +- 0.0082
  window [6,7]: mean 5.6282  F 1.6891 +- 0.0122
  window [7,8]: mean 7.9190  F 1.9624 +- 0.0192
  window [8,9]: mean 11.1734  F 2.2541 +- 0.0266
  window [9,10]: mean 15.8176  F 2.5726 +- 0.0371
y0=0: means [0.779, 1.078, 1.492] F [0.5201, 0.5448, 0.5538, 0.6566, 0.701, 0.8181]
   within +0.06503+-0.00050  adjacent +0.06908+-0.00074  gamma123 +0.5016+-0.0110  gratio simple 1.876 GLS 1.908
   rho_pc 0.2266 IG_pc 0.02636+-0.00010 IG_slope 0.03931 k_hat 1.524 k_reg 1.707 l1l3/l2^2 0.9999
   I_grass 0.02172+-0.00007 (half 0.02171, plugin 0.02197) bias(nm k=1.524) -0.00006  I_1+0 0.05224
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [1.078, 1.492, 2.068] F [0.6566, 0.701, 0.7307, 0.8181, 0.8795, 1.0018]
   within +0.05508+-0.00038  adjacent +0.05953+-0.00073  gamma123 +1.2528+-0.0512  gratio simple 2.184 GLS 2.219
   rho_pc 0.2876 IG_pc 0.04317+-0.00016 IG_slope 0.06071 k_hat 1.208 k_reg 1.354 l1l3/l2^2 1.0016
   I_grass 0.03307+-0.00008 (half 0.03312, plugin 0.03362) bias(nm k=1.208) -0.00001  I_1+0 0.06470
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=2: means [1.492, 2.068, 2.876] F [0.8181, 0.8795, 0.9292, 1.0018, 1.0814, 1.2108]
   within +0.04689+-0.00040  adjacent +0.05130+-0.00065  gamma123 +2.5942+-0.1685  gratio simple 2.516 GLS 2.564
   rho_pc 0.3343 IG_pc 0.05927+-0.00017 IG_slope 0.08161 k_hat 0.977 k_reg 1.098 l1l3/l2^2 1.0033
   I_grass 0.04510+-0.00010 (half 0.04534, plugin 0.04620) bias(nm k=0.977) +0.00003  I_1+0 0.07701
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=3: means [2.068, 2.876, 4.015] F [1.0018, 1.0814, 1.1465, 1.2108, 1.3039, 1.4404]
   within +0.04039+-0.00049  adjacent +0.04614+-0.00077  gamma123 +5.0182+-0.5048  gratio simple 2.934 GLS 3.000
   rho_pc 0.3646 IG_pc 0.07130+-0.00023 IG_slope 0.09882 k_hat 0.806 k_reg 0.915 l1l3/l2^2 1.0040
   I_grass 0.05679+-0.00011 (half 0.05752, plugin 0.05878) bias(nm k=0.806) +0.00033  I_1+0 0.08851
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=4: means [2.876, 4.015, 5.628] F [1.2108, 1.3039, 1.384, 1.4404, 1.5465, 1.6891]
   within +0.03529+-0.00052  adjacent +0.04119+-0.00095  gamma123 +9.1122+-1.2465  gratio simple 3.403 GLS 3.479
   rho_pc 0.3816 IG_pc 0.07867+-0.00032 IG_slope 0.11162 k_hat 0.677 k_reg 0.779 l1l3/l2^2 1.0041
   I_grass 0.06817+-0.00012 (half 0.06924, plugin 0.07162) bias(nm k=0.677) +0.00095  I_1+0 0.09876
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=5: means [4.015, 5.628, 7.919] F [1.4404, 1.5465, 1.642, 1.6891, 1.8088, 1.9624]
   within +0.03153+-0.00069  adjacent +0.03565+-0.00069  gamma123 +15.8681+-2.7343  gratio simple 3.978 GLS 4.073
   rho_pc 0.3874 IG_pc 0.08131+-0.00045 IG_slope 0.12058 k_hat 0.576 k_reg 0.673 l1l3/l2^2 1.0037
   I_grass 0.07889+-0.00013 (half 0.08099, plugin 0.08452) bias(nm k=0.576) +0.00157  I_1+0 0.10753
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=6: means [5.628, 7.919, 11.173] F [1.6891, 1.8088, 1.9168, 1.9624, 2.0938, 2.2541]
   within +0.02872+-0.00084  adjacent +0.03457+-0.00126  gamma123 +26.0937+-4.9879  gratio simple 4.599 GLS 4.715
   rho_pc 0.3819 IG_pc 0.07880+-0.00069 IG_slope 0.12628 k_hat 0.497 k_reg 0.603 l1l3/l2^2 1.0028
   I_grass 0.08933+-0.00014 (half 0.09245, plugin 0.09829) bias(nm k=0.497) +0.00352  I_1+0 0.11475
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
y0=7: means [7.919, 11.173, 15.818] F [1.9624, 2.0938, 2.2168, 2.2541, 2.3997, 2.5726]
   within +0.02627+-0.00088  adjacent +0.02998+-0.00089  gamma123 +42.1273+-8.8713  gratio simple 5.335 GLS 5.461
   rho_pc 0.3689 IG_pc 0.07314+-0.00079 IG_slope 0.13031 k_hat 0.432 k_reg 0.536 l1l3/l2^2 1.0033
   I_grass 0.10005+-0.00015 (half 0.10501, plugin 0.11382) bias(nm k=0.432) +0.00675  I_1+0 0.12062
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (24s)
done


==> anc/calc_SHORT/item13/verify/results/A14_t1.out <==
A14 type 1: 10000000 events from ['runs/A14_p0.npz', 'runs/A14_p1.npz', 'runs/A14_p2.npz', 'runs/A14_p3.npz', 'runs/A14_p4.npz']
  window [0,1]: mean 0.7790  F 0.5201 +- 0.0012
  window [1,2]: mean 1.0781  F 0.6566 +- 0.0015
  window [2,3]: mean 1.4920  F 0.8181 +- 0.0020
  window [3,4]: mean 2.0681  F 1.0018 +- 0.0029
  window [4,5]: mean 2.8758  F 1.2108 +- 0.0049
  window [5,6]: mean 4.0150  F 1.4404 +- 0.0082
  window [6,7]: mean 5.6282  F 1.6891 +- 0.0122
  window [7,8]: mean 7.9190  F 1.9624 +- 0.0192
  window [8,9]: mean 11.1734  F 2.2541 +- 0.0266
  window [9,10]: mean 15.8176  F 2.5726 +- 0.0371
y0=0: means [0.779, 1.078, 1.492] F [0.5201, 0.5448, 0.5538, 0.6566, 0.701, 0.8181]
   within +0.06503+-0.00050  adjacent +0.06908+-0.00074  gamma123 +0.5016+-0.0110  gratio simple 1.876 GLS 1.908
   rho_pc 0.2266 IG_pc 0.02636+-0.00010 IG_slope 0.03931 k_hat 1.524 k_reg 1.707 l1l3/l2^2 0.9999
   I_grass 0.02172+-0.00007 (half 0.02171, plugin 0.02197) bias(nm k=1.524) -0.00006  I_1+0 0.05224
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [1.078, 1.492, 2.068] F [0.6566, 0.701, 0.7307, 0.8181, 0.8795, 1.0018]
   within +0.05508+-0.00038  adjacent +0.05953+-0.00073  gamma123 +1.2528+-0.0512  gratio simple 2.184 GLS 2.219
   rho_pc 0.2876 IG_pc 0.04317+-0.00016 IG_slope 0.06071 k_hat 1.208 k_reg 1.354 l1l3/l2^2 1.0016
   I_grass 0.03307+-0.00008 (half 0.03312, plugin 0.03362) bias(nm k=1.208) -0.00001  I_1+0 0.06470
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=2: means [1.492, 2.068, 2.876] F [0.8181, 0.8795, 0.9292, 1.0018, 1.0814, 1.2108]
   within +0.04689+-0.00040  adjacent +0.05130+-0.00065  gamma123 +2.5942+-0.1685  gratio simple 2.516 GLS 2.564
   rho_pc 0.3343 IG_pc 0.05927+-0.00017 IG_slope 0.08161 k_hat 0.977 k_reg 1.098 l1l3/l2^2 1.0033
   I_grass 0.04510+-0.00010 (half 0.04534, plugin 0.04620) bias(nm k=0.977) +0.00003  I_1+0 0.07701
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=3: means [2.068, 2.876, 4.015] F [1.0018, 1.0814, 1.1465, 1.2108, 1.3039, 1.4404]
   within +0.04039+-0.00049  adjacent +0.04614+-0.00077  gamma123 +5.0182+-0.5048  gratio simple 2.934 GLS 3.000
   rho_pc 0.3646 IG_pc 0.07130+-0.00023 IG_slope 0.09882 k_hat 0.806 k_reg 0.915 l1l3/l2^2 1.0040
   I_grass 0.05679+-0.00011 (half 0.05752, plugin 0.05878) bias(nm k=0.806) +0.00033  I_1+0 0.08851
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=4: means [2.876, 4.015, 5.628] F [1.2108, 1.3039, 1.384, 1.4404, 1.5465, 1.6891]
   within +0.03529+-0.00052  adjacent +0.04119+-0.00095  gamma123 +9.1122+-1.2465  gratio simple 3.403 GLS 3.479
   rho_pc 0.3816 IG_pc 0.07867+-0.00032 IG_slope 0.11162 k_hat 0.677 k_reg 0.779 l1l3/l2^2 1.0041
   I_grass 0.06817+-0.00012 (half 0.06924, plugin 0.07162) bias(nm k=0.677) +0.00095  I_1+0 0.09876
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=5: means [4.015, 5.628, 7.919] F [1.4404, 1.5465, 1.642, 1.6891, 1.8088, 1.9624]
   within +0.03153+-0.00069  adjacent +0.03565+-0.00069  gamma123 +15.8681+-2.7343  gratio simple 3.978 GLS 4.073
   rho_pc 0.3874 IG_pc 0.08131+-0.00045 IG_slope 0.12058 k_hat 0.576 k_reg 0.673 l1l3/l2^2 1.0037
   I_grass 0.07889+-0.00013 (half 0.08099, plugin 0.08452) bias(nm k=0.576) +0.00157  I_1+0 0.10753
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=6: means [5.628, 7.919, 11.173] F [1.6891, 1.8088, 1.9168, 1.9624, 2.0938, 2.2541]
   within +0.02872+-0.00084  adjacent +0.03457+-0.00126  gamma123 +26.0937+-4.9879  gratio simple 4.599 GLS 4.715
   rho_pc 0.3819 IG_pc 0.07880+-0.00069 IG_slope 0.12628 k_hat 0.497 k_reg 0.603 l1l3/l2^2 1.0028
   I_grass 0.08933+-0.00014 (half 0.09245, plugin 0.09829) bias(nm k=0.497) +0.00352  I_1+0 0.11475
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
y0=7: means [7.919, 11.173, 15.818] F [1.9624, 2.0938, 2.2168, 2.2541, 2.3997, 2.5726]
   within +0.02627+-0.00088  adjacent +0.02998+-0.00089  gamma123 +42.1273+-8.8713  gratio simple 5.335 GLS 5.461
   rho_pc 0.3689 IG_pc 0.07314+-0.00079 IG_slope 0.13031 k_hat 0.432 k_reg 0.536 l1l3/l2^2 1.0033
   I_grass 0.10005+-0.00015 (half 0.10501, plugin 0.11382) bias(nm k=0.432) +0.00675  I_1+0 0.12062
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (24s)
done


==> anc/calc_SHORT/item13/verify/results/A14_t2.json <==
{
 "config": "A14",
 "type": 2,
 "nev": 10000000,
 "files": [
  "runs/A14_p0.npz",
  "runs/A14_p1.npz",
  "runs/A14_p2.npz",
  "runs/A14_p3.npz",
  "runs/A14_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 0.367462,
   "F": 0.7082919904004312,
   "F_se": 0.0027240670211299235
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 0.4615535,
   "F": 1.099252552035527,
   "F_se": 0.0037072578890037953
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 0.5977131,
   "F": 1.4983911625965074,
   "F_se": 0.005312461559824245
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 0.7913016,
   "F": 1.9040925051175173,
   "F_se": 0.00792764005550822
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 1.0661917,
   "F": 2.3064190539559557,
   "F_se": 0.013308423003847686
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 1.4562482,
   "F": 2.7150894456412193,
   "F_se": 0.02245390212862325
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 2.0126197,
   "F": 3.134928859359905,
   "F_se": 0.03392628775618003
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 2.802892,
   "F": 3.5703299703265725,
   "F_se": 0.05031029149623987
  },
  {
   "window": [
    8,
    9
   ],
   "mean": 3.9264307,
   "F": 4.019499147600016,
   "F_se": 0.06750661877755962
  },
  {
   "window": [
    9,
    10
   ],
   "mean": 5.535781,
   "F": 4.4903568712335,
   "F_se": 0.08869806408063911
  }
 ],
 "triples": [
  {
   "lam": [
    0.367462,
    0.4615534999999998,
    0.5977131000000001
   ],
   "lam_se": [
    0.0002243564533990901,
    0.00028405382101341864,
    0.00030543480168574214
   ],
   "F": [
    0.7082919904004317,
    0.829311504508528,
    0.9026128712363581,
    1.0992525520355292,
    1.232126463773584,
    1.4983911625965054
   ],
   "F_se": [
    0.002724067021129924,
    0.002409792681218573,
    0.002646874546886631,
    0.003707257889003797,
    0.0038499879987714293,
    0.005312461559824245
   ],
   "T": [
    2.404755066055437,
    2.863039930832079,
    3.180977036853723,
    3.6986589219933377,
    4.201548968242613,
    4.973973287623577,
    5.357504089083073,
    6.312236652573034,
    7.79154776710173,
    10.280830544641226
   ],
   "T_se": [
    0.03612011684395467,
    0.036379041571905996,
    0.044498534836372304,
    0.05525337110065367,
    0.07212758826687792,
    0.10524634460521827,
    0.10579106575727797,
    0.1490184451609168,
    0.23207165999422802,
    0.3709601890869366
   ],
   "within": 0.11396162183799874,
   "within_se": 0.0011832129960354762,
   "adjacent": 0.12810611290469787,
   "adjacent_se": 0.0017825190301694574,
   "gamma123": 2.1579156654089267,
   "gamma123_se": 0.062821747403091,
   "gratio_simple": 2.3381008418978007,
   "gratio_simple_se": 0.03559120324377663,
   "rho_pc": 0.1997928118150476,
   "rho_pc_se": 0.0005085683613063401,
   "IG_pc": 0.020367857273824428,
   "IG_pc_se": 0.0001055575875867002,
   "c1": 0.20216781866357666,
   "c1_se": 0.0005192387975255116,
   "c3": 0.4885735597362011,
   "c3_se": 0.0011816889188548537,
   "IG_slope": 0.02838882166470126,
   "IG_slope_se": 9.643960107753832e-05,
   "rho_slope": 0.2349380141396329,
   "rho_slope_se": 0.0003869093525196133,
   "k_reg": 1.0589429092305993,
   "k_reg_se": 0.0031778391348701598,
   "k_hat": 0.915776463073775,
   "k_hat_se": 0.0024891974707596442,
   "ratio13": 1.0310058073803452,
   "ratio13_se": 0.0012597832540413387,
   "mt_gamma_ratio_nm": 2.280674290783714,
   "mt_z_gamma_nm": 562.8296321156222,
   "mt_z_gamma123_nm": 320.5727755239817,
   "mt_z_gamma123_emp": 35.73885262167027,
   "mt_z_adj2_emp": 70.64309426623963,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.9157764630737758,
   "I_grass": 0.013137970532103083,
   "I_plugin": 0.013266018460613704,
   "I_se": 5.504217405117409e-05,
   "I_cells": 2432,
   "I_grass_half": 0.013108307502275096,
   "nm_match_k": 0.915776463073775,
   "nm_match_exact": 0.026940031058176814,
   "nm_match_est": 0.027012892673624833,
   "nm_match_se": 7.747499118225846e-05,
   "bias": 7.286161544801939e-05,
   "I_1p0": 0.024877995595054256,
   "I_nm_khat": 0.026940031058176814,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.314380645751953,
   "y0": 0
  },
  {
   "lam": [
    0.4615534999999998,
    0.5977131000000001,
    0.7913015999999999
   ],
   "lam_se": [
    0.00028405382101341864,
    0.00030543480168574214,
    0.00047307284168017234
   ],
   "F": [
    1.0992525520355292,
    1.232126463773584,
    1.312823624483118,
    1.4983911625965054,
    1.6404304331504513,
    1.904092505117517
   ],
   "F_se": [
    0.003707257889003797,
    0.0038499879987714293,
    0.004571551750055155,
    0.005312461559824245,
    0.006197072276089109,
    0.00792764005550822
   ],
   "T": [
    5.357504089083073,
    6.312236652573034,
    7.036550481384062,
    7.79154776710173,
    8.887804319824722,
    10.439914445195654,
    10.280830544641226,
    12.047255570633252,
    14.559863454250364,
    18.233606322350994
   ],
   "T_se": [
    0.10579106575727797,
    0.1490184451609168,
    0.19496916929976657,
    0.23207165999422802,
    0.30982951847421863,
    0.4151742926468277,
    0.3709601890869366,
    0.5063012688921282,
    0.6935445141007575,
    0.94764226608958
   ],
   "within": 0.10545189944746602,
   "within_se": 0.001069597708966486,
   "adjacent": 0.12345482397889973,
   "adjacent_se": 0.002087653803011472,
   "gamma123": 4.845368822496254,
   "gamma123_se": 0.2880332016020271,
   "gratio_simple": 2.4077705341091766,
   "gratio_simple_se": 0.06060068067990689,
   "rho_pc": 0.26568496334957376,
   "rho_pc_se": 0.0006340582421729354,
   "IG_pc": 0.03660184428227194,
   "IG_pc_se": 0.0001818404564882788,
   "c1": 0.30000520875346204,
   "c1_se": 0.0006442393318707792,
   "c3": 0.6847804018989904,
   "c3_se": 0.0017170405638334833,
   "IG_slope": 0.0492462988122563,
   "IG_slope_se": 0.0001439607180431725,
   "rho_slope": 0.30626393741366237,
   "rho_slope_se": 0.00042353802603014397,
   "k_reg": 0.7493070107404067,
   "k_reg_se": 0.0024671692952094636,
   "k_hat": 0.6646747862200356,
   "k_hat_se": 0.0021751419189370504,
   "ratio13": 1.0223004308922115,
   "ratio13_se": 0.0011725590022284471,
   "mt_gamma_ratio_nm": 2.3994111090934163,
   "mt_z_gamma_nm": 754.6386396848496,
   "mt_z_gamma123_nm": 505.33514746928046,
   "mt_z_gamma123_emp": 16.8020059501127,
   "mt_z_adj2_emp": 62.213263349063965,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.6646747862200356,
   "I_grass": 0.02148341279031385,
   "I_plugin": 0.02175614589578556,
   "I_se": 6.990486558564393e-05,
   "I_cells": 4762,
   "I_grass_half": 0.021557655494301997,
   "nm_match_k": 0.6646747862200356,
   "nm_match_exact": 0.04302636798430805,
   "nm_match_est": 0.043052506182620576,
   "nm_match_se": 9.74403156999549e-05,
   "bias": 2.613819831252806e-05,
   "I_1p0": 0.03232514416110342,
   "I_nm_khat": 0.04302636798430805,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.599480390548706,
   "y0": 1
  },
  {
   "lam": [
    0.5977131000000001,
    0.7913015999999999,
    1.0661917000000003
   ],
   "lam_se": [
    0.00030543480168574214,
    0.00047307284168017234,
    0.0006003277733493151
   ],
   "F": [
    1.4983911625965054,
    1.6404304331504513,
    1.7377917214148022,
    1.904092505117517,
    2.05433784044003,
    2.3064190539559557
   ],
   "F_se": [
    0.005312461559824245,
    0.006197072276089109,
    0.007624501035080178,
    0.00792764005550822,
    0.010035080802861706,
    0.013308423003847682
   ],
   "T": [
    10.280830544641226,
    12.047255570633252,
    13.660948919890632,
    14.559863454250364,
    16.798960455642806,
    19.75676392171577,
    18.233606322350994,
    21.438251434308967,
    25.68852539614395,
    31.377310122809668
   ],
   "T_se": [
    0.3709601890869366,
    0.5063012688921282,
    0.7080383889631282,
    0.6935445141007575,
    0.9811227768444487,
    1.3837447173670696,
    0.94764226608958,
    1.3565957146864318,
    1.9315979726705599,
    2.731830915601103
   ],
   "within": 0.09211424222156506,
   "within_se": 0.0011489314806986345,
   "adjacent": 0.1095924153804384,
   "adjacent_se": 0.001983573935597896,
   "gamma123": 10.058963828782005,
   "gamma123_se": 0.9309495758848396,
   "gratio_simple": 2.6658368401084527,
   "gratio_simple_se": 0.10182975467226514,
   "rho_pc": 0.31986061428749357,
   "rho_pc_se": 0.0006426147130140575,
   "IG_pc": 0.053965693521182266,
   "IG_pc_se": 0.00023004506895429863,
   "c1": 0.39115262395157635,
   "c1_se": 0.0006438659931329723,
   "c3": 0.8737814470434812,
   "c3_se": 0.0022673589540012007,
   "IG_slope": 0.07027276592265262,
   "IG_slope_se": 0.0001715511626716428,
   "rho_slope": 0.3620992928250855,
   "rho_slope_se": 0.00040655588152487275,
   "k_reg": 0.582841212513123,
   "k_reg_se": 0.0023528947546138912,
   "k_hat": 0.5204435716428485,
   "k_hat_se": 0.0021773772300725863,
   "ratio13": 1.017756732476195,
   "ratio13_se": 0.0008885812862217737,
   "mt_gamma_ratio_nm": 2.6975651183636136,
   "mt_z_gamma_nm": 1010.0733346409302,
   "mt_z_gamma123_nm": 743.7595024306156,
   "mt_z_gamma123_emp": 10.47499090989709,
   "mt_z_adj2_emp": 53.440824022008755,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.5204435716428482,
   "I_grass": 0.031184481330807756,
   "I_plugin": 0.0316861892627851,
   "I_se": 8.332576265122287e-05,
   "I_cells": 8517,
   "I_grass_half": 0.031215481988802196,
   "nm_match_k": 0.5204435716428485,
   "nm_match_exact": 0.05839369369747669,
   "nm_match_est": 0.05860895629120222,
   "nm_match_se": 0.00011292590182325597,
   "bias": 0.00021526259372552786,
   "I_1p0": 0.04164393762003613,
   "I_nm_khat": 0.05839369369747669,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.28264021873474,
   "y0": 2
  },
  {
   "lam": [
    0.7913015999999999,
    1.0661917000000003,
    1.4562482
   ],
   "lam_se": [
    0.00047307284168017234,
    0.0006003277733493151,
    0.0008718013787786772
   ],
   "F": [
    1.904092505117517,
    2.05433784044003,
    2.1642753868938143,
    2.3064190539559557,
    2.4669891202202443,
    2.715089445641218
   ],
   "F_se": [
    0.00792764005550822,
    0.010035080802861706,
    0.012737940612636441,
    0.013308423003847682,
    0.017176089059396372,
    0.02245390212862325
   ],
   "T": [
    18.233606322350994,
    21.438251434308967,
    24.285185259109173,
    25.68852539614395,
    29.52839427006885,
    34.43015038208411,
    31.377310122809668,
    36.602811268237865,
    43.316760575507395,
    51.99054465601931
   ],
   "T_se": [
    0.94764226608958,
    1.3565957146864318,
    1.843475588861835,
    1.9315979726705599,
    2.638527344597069,
    3.602749250776653,
    2.731830915601103,
    3.7490942790324127,
    5.140320186652668,
    7.032967131158235
   ],
   "within": 0.07999955238686773,
   "within_se": 0.0013340633957737576,
   "adjacent": 0.09638809343632282,
   "adjacent_se": 0.0022205221390829777,
   "gamma123": 19.39233606682424,
   "gamma123_se": 2.522572503960369,
   "gratio_simple": 3.078861159131888,
   "gratio_simple_se": 0.15415953293256632,
   "rho_pc": 0.35676033220534215,
   "rho_pc_se": 0.0007003277371922833,
   "IG_pc": 0.06806907055597852,
   "IG_pc_se": 0.0002862427937041163,
   "c1": 0.4699511256907979,
   "c1_se": 0.0006342608264227248,
   "c3": 1.0385835038453992,
   "c3_se": 0.002829898431716062,
   "IG_slope": 0.0888927942498151,
   "IG_slope_se": 0.00018791690075978864,
   "rho_slope": 0.4035815991729964,
   "rho_slope_se": 0.00038657760938684874,
   "k_reg": 0.4767802608138679,
   "k_reg_se": 0.002489019109253137,
   "k_hat": 0.4274893073545214,
   "k_hat_se": 0.0023636701428014733,
   "ratio13": 1.0136939411865435,
   "ratio13_se": 0.0006471982789887515,
   "mt_gamma_ratio_nm": 3.146199881188699,
   "mt_z_gamma_nm": 1330.7465854834138,
   "mt_z_gamma123_nm": 1035.4210765370076,
   "mt_z_gamma123_emp": 7.388934907107792,
   "mt_z_adj2_emp": 43.36510780210063,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.4274893073545214,
   "I_grass": 0.04084170551282362,
   "I_plugin": 0.04170460365434092,
   "I_se": 9.429888616015987e-05,
   "I_cells": 14393,
   "I_grass_half": 0.04136448869948417,
   "nm_match_k": 0.4274893073545214,
   "nm_match_exact": 0.07131008558058563,
   "nm_match_est": 0.07137204618605608,
   "nm_match_se": 0.00012387102238221732,
   "bias": 6.196060547045135e-05,
   "I_1p0": 0.05247315527005784,
   "I_nm_khat": 0.07131008558058563,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.592949151992798,
   "y0": 3
  },
  {
   "lam": [
    1.0661917000000003,
    1.4562482,
    2.0126197
   ],
   "lam_se": [
    0.0006003277733493151,
    0.0008718013787786772,
    0.00130929873631234
   ],
   "F": [
    2.3064190539559557,
    2.4669891202202443,
    2.59412555497496,
    2.715089445641218,
    2.8877958307487863,
    3.1349288593599063
   ],
   "F_se": [
    0.013308423003847682,
    0.017176089059396372,
    0.020692141171342503,
    0.02245390212862325,
    0.027463190377644768,
    0.03392628775618003
   ],
   "T": [
    31.377310122809668,
    36.602811268237865,
    41.3812697361539,
    43.316760575507395,
    49.471769338010326,
    57.01015670580675,
    51.99054465601931,
    59.982629417342004,
    69.82362425871652,
    81.98134215303433
   ],
   "T_se": [
    2.731830915601103,
    3.7490942790324127,
    4.670189070386109,
    5.140320186652668,
    6.42757221568066,
    8.031834268518438,
    7.032967131158235,
    8.825438474776016,
    11.067145247107078,
    13.86820685965992
   ],
   "within": 0.06917561767102987,
   "within_se": 0.0015170583181584052,
   "adjacent": 0.08326692050955531,
   "adjacent_se": 0.0025271636598483633,
   "gamma123": 35.22344754626105,
   "gamma123_se": 6.175317688143399,
   "gratio_simple": 3.628964071143979,
   "gratio_simple_se": 0.20568854511097512,
   "rho_pc": 0.3814142206744837,
   "rho_pc_se": 0.0007724176963942864,
   "IG_pc": 0.07860581773194238,
   "IG_pc_se": 0.00033992505290936096,
   "c1": 0.5309580320428734,
   "c1_se": 0.0005878076679984274,
   "c3": 1.173237316321929,
   "c3_se": 0.003055827148643356,
   "IG_slope": 0.10365360553897832,
   "IG_slope_se": 0.00018191702269470592,
   "rho_slope": 0.43270091321094195,
   "rho_slope_se": 0.0003393313183524992,
   "k_reg": 0.4054987706616878,
   "k_reg_se": 0.0025294638704438845,
   "k_hat": 0.36209434727255607,
   "k_hat_se": 0.0025395572512333245,
   "ratio13": 1.0118734796732707,
   "ratio13_se": 0.0006043008686501046,
   "mt_gamma_ratio_nm": 3.7225894083731363,
   "mt_z_gamma_nm": 1703.1073405633701,
   "mt_z_gamma123_nm": 1382.5248107383707,
   "mt_z_gamma123_emp": 5.461484250021221,
   "mt_z_adj2_emp": 31.723011379944065,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.36209434727255607,
   "I_grass": 0.050965993443572444,
   "I_plugin": 0.05240167944448615,
   "I_se": 0.00010427223324789896,
   "I_cells": 23489,
   "I_grass_half": 0.0515253001024103,
   "nm_match_k": 0.36209434727255607,
   "nm_match_exact": 0.08131070274440355,
   "nm_match_est": 0.0816542727886862,
   "nm_match_se": 0.0001320731251896677,
   "bias": 0.00034357004428264837,
   "I_1p0": 0.06430178902134685,
   "I_nm_khat": 0.08131070274440355,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.721878051757812,
   "y0": 4
  },
  {
   "lam": [
    1.4562482,
    2.0126197,
    2.8028920000000013
   ],
   "lam_se": [
    0.0008718013787786772,
    0.00130929873631234,
    0.0017585466336228512
   ],
   "F": [
    2.715089445641218,
    2.8877958307487863,
    3.031179871215971,
    3.1349288593599063,
    3.3199749635228333,
    3.570329970326566
   ],
   "F_se": [
    0.02245390212862325,
    0.027463190377644768,
    0.03310366287352731,
    0.03392628775618003,
    0.041151497970202525,
    0.05031029149623987
   ],
   "T": [
    51.99054465601931,
    59.982629417342004,
    67.96736647002325,
    69.82362425871652,
    79.69176462718167,
    91.72045430175464,
    81.98134215303433,
    94.2366458120556,
    109.23272798236262,
    127.64611561498924
   ],
   "T_se": [
    7.032967131158235,
    8.825438474776016,
    10.489097232453217,
    11.067145247107078,
    13.191601189147752,
    15.759067360969595,
    13.86820685965992,
    16.584747050022838,
    19.888621087924744,
    23.933499741811232
   ],
   "within": 0.060465869946699335,
   "within_se": 0.001724169068225711,
   "adjacent": 0.07270552591983837,
   "adjacent_se": 0.0025172918842381177,
   "gamma123": 60.51694491147849,
   "gamma123_se": 12.697933925844659,
   "gratio_simple": 4.313106287066479,
   "gratio_simple_se": 0.25302113743855714,
   "rho_pc": 0.3940196230706229,
   "rho_pc_se": 0.0011360560015681918,
   "IG_pc": 0.08435814284715873,
   "IG_pc_se": 0.0005120317569335968,
   "c1": 0.5753326148830367,
   "c1_se": 0.0005435173017569654,
   "c3": 1.2730875773436305,
   "c3_se": 0.0033480027501383005,
   "IG_slope": 0.11442049274882422,
   "IG_slope_se": 0.00017398132137568838,
   "rho_slope": 0.4522665007141558,
   "rho_slope_se": 0.00030461585719559873,
   "k_reg": 0.3537755030491096,
   "k_reg_se": 0.0031162758749664734,
   "k_hat": 0.31308984819287794,
   "k_hat_se": 0.0027512969480303117,
   "ratio13": 1.0076699948330214,
   "ratio13_se": 0.0005929276622039088,
   "mt_gamma_ratio_nm": 4.434877891468385,
   "mt_z_gamma_nm": 2126.636307739921,
   "mt_z_gamma123_nm": 1774.4656922507552,
   "mt_z_gamma123_emp": 4.564791671921664,
   "mt_z_adj2_emp": 27.299879301962385,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.31308984819287766,
   "I_grass": 0.060633104012193684,
   "I_plugin": 0.06296931561534347,
   "I_se": 0.00011300783928323183,
   "I_cells": 36988,
   "I_grass_half": 0.06147537981990858,
   "nm_match_k": 0.31308984819287794,
   "nm_match_exact": 0.08835768252603726,
   "nm_match_est": 0.08912854377947,
   "nm_match_se": 0.0001378426290255437,
   "bias": 0.0007708612534327308,
   "I_1p0": 0.07624439948168055,
   "I_nm_khat": 0.08835768252603726,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.51764988899231,
   "y0": 5
  },
  {
   "lam": [
    2.0126197,
    2.8028920000000013,
    3.926430700000001
   ],
   "lam_se": [
    0.00130929873631234,
    0.0017585466336228512,
    0.00253117661885902
   ],
   "F": [
    3.1349288593599063,
    3.3199749635228333,
    3.478107595042813,
    3.570329970326566,
    3.7680994069979077,
    4.019499147600011
   ],
   "F_se": [
    0.03392628775618003,
    0.041151497970202525,
    0.047332823744254085,
    0.05031029149623987,
    0.05814532219990903,
    0.06750661877755962
   ],
   "T": [
    81.98134215303433,
    94.2366458120556,
    105.53133175838697,
    109.23272798236262,
    122.98489768048273,
    139.1015365543813,
    127.64611561498924,
    144.48240107859965,
    164.26947809646438,
    187.55829725338998
   ],
   "T_se": [
    13.86820685965992,
    16.584747050022838,
    19.1186665428013,
    19.888621087924744,
    23.005981613215177,
    26.645355709122374,
    23.933499741811232,
    27.79231711321981,
    32.320950216866024,
    37.6451838412414
   ],
   "within": 0.052858670574309485,
   "within_se": 0.0017906036225782337,
   "adjacent": 0.06592959021755762,
   "adjacent_se": 0.003236933599716821,
   "gamma123": 97.96490629788616,
   "gamma123_se": 22.139450639777017,
   "gratio_simple": 5.070866275520644,
   "gratio_simple_se": 0.2907092501407168,
   "rho_pc": 0.3968541120708123,
   "rho_pc_se": 0.001486059713390453,
   "IG_pc": 0.08568676463600941,
   "IG_pc_se": 0.0006595879307507212,
   "c1": 0.6070405808198529,
   "c1_se": 0.0006378204812273228,
   "c3": 1.344130651901332,
   "c3_se": 0.0029664102373561847,
   "IG_slope": 0.12205341419912617,
   "IG_slope_se": 0.00012383644450696395,
   "rho_slope": 0.4653988182146739,
   "rho_slope_se": 0.00020810417524295136,
   "k_reg": 0.3154224925796062,
   "k_reg_se": 0.002658910968589569,
   "k_hat": 0.2748164213154684,
   "k_hat_se": 0.0028726094682357483,
   "ratio13": 1.0058817485400333,
   "ratio13_se": 0.0005038496099721908,
   "mt_gamma_ratio_nm": 5.21247642822896,
   "mt_z_gamma_nm": 2552.365620961474,
   "mt_z_gamma123_nm": 2179.6749904201924,
   "mt_z_gamma123_emp": 4.19802737327493,
   "mt_z_adj2_emp": 20.554041550339647,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.2748164213154681,
   "I_grass": 0.0702935780007703,
   "I_plugin": 0.07394260100032302,
   "I_se": 0.0001211602239181217,
   "I_cells": 56605,
   "I_grass_half": 0.07156772712165171,
   "nm_match_k": 0.2748164213154684,
   "nm_match_exact": 0.09315720722634277,
   "nm_match_est": 0.09465767488135057,
   "nm_match_se": 0.00014250833575145099,
   "bias": 0.0015004676550078033,
   "I_1p0": 0.08772439796398848,
   "I_nm_khat": 0.09315720722634277,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.04189968109131,
   "y0": 6
  },
  {
   "lam": [
    2.8028920000000013,
    3.926430700000001,
    5.535780999999998
   ],
   "lam_se": [
    0.0017585466336228512,
    0.00253117661885902,
    0.003707684641934965
   ],
   "F": [
    3.570329970326566,
    3.7680994069979077,
    3.943617380345745,
    4.019499147600011,
    4.231351814816789,
    4.4903568712335025
   ],
   "F_se": [
    0.05031029149623987,
    0.05814532219990903,
    0.06636079362307569,
    0.06750661877755962,
    0.07726793552596103,
    0.08869806408063913
   ],
   "T": [
    127.64611561498924,
    144.48240107859965,
    160.82220701735682,
    164.26947809646438,
    183.5238169768751,
    205.75628645472634,
    187.55829725338998,
    210.30118134458684,
    236.61791925816988,
    267.1447927103394
   ],
   "T_se": [
    23.933499741811232,
    27.79231711321981,
    31.69602802155954,
    32.320950216866024,
    36.918042259611425,
    42.18162662103859,
    37.6451838412414,
    43.0669275150472,
    49.28584250628698,
    56.42582659816928
   ],
   "within": 0.045705795666545423,
   "within_se": 0.0016775434469704568,
   "adjacent": 0.056108230561603634,
   "adjacent_se": 0.002579312367446521,
   "gamma123": 151.63550844845378,
   "gamma123_se": 35.5191588934333,
   "gratio_simple": 5.888965147403126,
   "gratio_simple_se": 0.32062901841403535,
   "rho_pc": 0.39487777878454394,
   "rho_pc_se": 0.0016156162498000884,
   "IG_pc": 0.0847590125779256,
   "IG_pc_se": 0.0007280254809542801,
   "c1": 0.6293288295587023,
   "c1_se": 0.000621701057738298,
   "c3": 1.3957477892720345,
   "c3_se": 0.0027036951845467116,
   "IG_slope": 0.12746358039217612,
   "IG_slope_se": 0.00011524544745331598,
   "rho_slope": 0.47437016735170606,
   "rho_slope_se": 0.00018794738250289817,
   "k_reg": 0.2835470397288021,
   "k_reg_se": 0.0034420990275423197,
   "k_hat": 0.24385817223483397,
   "k_hat_se": 0.0029593444588559134,
   "ratio13": 1.0064434813163297,
   "ratio13_se": 0.0003911993443741417,
   "mt_gamma_ratio_nm": 6.034980832264086,
   "mt_z_gamma_nm": 2965.670315969181,
   "mt_z_gamma123_nm": 2592.7636260408294,
   "mt_z_gamma123_emp": 4.0245789858395655,
   "mt_z_adj2_emp": 19.055854585415005,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.24385817223483383,
   "I_grass": 0.0802335960563898,
   "I_plugin": 0.08573167981235219,
   "I_se": 0.00012951094628581682,
   "I_cells": 84422,
   "I_grass_half": 0.0820624505780323,
   "nm_match_k": 0.24385817223483397,
   "nm_match_exact": 0.09625530848023857,
   "nm_match_est": 0.09905160620562192,
   "nm_match_se": 0.00014697976126107416,
   "bias": 0.0027962977253833537,
   "I_1p0": 0.09818482681089087,
   "I_nm_khat": 0.09625530848023857,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.9908390045166,
   "y0": 7
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A14_t2.log <==
A14 type 2: 10000000 events from ['runs/A14_p0.npz', 'runs/A14_p1.npz', 'runs/A14_p2.npz', 'runs/A14_p3.npz', 'runs/A14_p4.npz']
  window [0,1]: mean 0.3675  F 0.7083 +- 0.0027
  window [1,2]: mean 0.4616  F 1.0993 +- 0.0037
  window [2,3]: mean 0.5977  F 1.4984 +- 0.0053
  window [3,4]: mean 0.7913  F 1.9041 +- 0.0079
  window [4,5]: mean 1.0662  F 2.3064 +- 0.0133
  window [5,6]: mean 1.4562  F 2.7151 +- 0.0225
  window [6,7]: mean 2.0126  F 3.1349 +- 0.0339
  window [7,8]: mean 2.8029  F 3.5703 +- 0.0503
  window [8,9]: mean 3.9264  F 4.0195 +- 0.0675
  window [9,10]: mean 5.5358  F 4.4904 +- 0.0887
y0=0: means [0.367, 0.462, 0.598] F [0.7083, 0.8293, 0.9026, 1.0993, 1.2321, 1.4984]
   within +0.11396+-0.00118  adjacent +0.12811+-0.00178  gamma123 +2.1579+-0.0628  gratio simple 2.338 GLS 2.281
   rho_pc 0.1998 IG_pc 0.02037+-0.00011 IG_slope 0.02839 k_hat 0.916 k_reg 1.059 l1l3/l2^2 1.0310
   I_grass 0.01314+-0.00006 (half 0.01311, plugin 0.01327) bias(nm k=0.916) +0.00007  I_1+0 0.02488
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (17s)
y0=1: means [0.462, 0.598, 0.791] F [1.0993, 1.2321, 1.3128, 1.4984, 1.6404, 1.9041]
   within +0.10545+-0.00107  adjacent +0.12345+-0.00209  gamma123 +4.8454+-0.2880  gratio simple 2.408 GLS 2.399
   rho_pc 0.2657 IG_pc 0.03660+-0.00018 IG_slope 0.04925 k_hat 0.665 k_reg 0.749 l1l3/l2^2 1.0223
   I_grass 0.02148+-0.00007 (half 0.02156, plugin 0.02176) bias(nm k=0.665) +0.00003  I_1+0 0.03233
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [0.598, 0.791, 1.066] F [1.4984, 1.6404, 1.7378, 1.9041, 2.0543, 2.3064]
   within +0.09211+-0.00115  adjacent +0.10959+-0.00198  gamma123 +10.0590+-0.9309  gratio simple 2.666 GLS 2.698
   rho_pc 0.3199 IG_pc 0.05397+-0.00023 IG_slope 0.07027 k_hat 0.520 k_reg 0.583 l1l3/l2^2 1.0178
   I_grass 0.03118+-0.00008 (half 0.03122, plugin 0.03169) bias(nm k=0.520) +0.00022  I_1+0 0.04164
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=3: means [0.791, 1.066, 1.456] F [1.9041, 2.0543, 2.1643, 2.3064, 2.467, 2.7151]
   within +0.08000+-0.00133  adjacent +0.09639+-0.00222  gamma123 +19.3923+-2.5226  gratio simple 3.079 GLS 3.146
   rho_pc 0.3568 IG_pc 0.06807+-0.00029 IG_slope 0.08889 k_hat 0.427 k_reg 0.477 l1l3/l2^2 1.0137
   I_grass 0.04084+-0.00009 (half 0.04136, plugin 0.04170) bias(nm k=0.427) +0.00006  I_1+0 0.05247
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=4: means [1.066, 1.456, 2.013] F [2.3064, 2.467, 2.5941, 2.7151, 2.8878, 3.1349]
   within +0.06918+-0.00152  adjacent +0.08327+-0.00253  gamma123 +35.2234+-6.1753  gratio simple 3.629 GLS 3.723
   rho_pc 0.3814 IG_pc 0.07861+-0.00034 IG_slope 0.10365 k_hat 0.362 k_reg 0.405 l1l3/l2^2 1.0119
   I_grass 0.05097+-0.00010 (half 0.05153, plugin 0.05240) bias(nm k=0.362) +0.00034  I_1+0 0.06430
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=5: means [1.456, 2.013, 2.803] F [2.7151, 2.8878, 3.0312, 3.1349, 3.32, 3.5703]
   within +0.06047+-0.00172  adjacent +0.07271+-0.00252  gamma123 +60.5169+-12.6979  gratio simple 4.313 GLS 4.435
   rho_pc 0.3940 IG_pc 0.08436+-0.00051 IG_slope 0.11442 k_hat 0.313 k_reg 0.354 l1l3/l2^2 1.0077
   I_grass 0.06063+-0.00011 (half 0.06148, plugin 0.06297) bias(nm k=0.313) +0.00077  I_1+0 0.07624
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=6: means [2.013, 2.803, 3.926] F [3.1349, 3.32, 3.4781, 3.5703, 3.7681, 4.0195]
   within +0.05286+-0.00179  adjacent +0.06593+-0.00324  gamma123 +97.9649+-22.1395  gratio simple 5.071 GLS 5.212
   rho_pc 0.3969 IG_pc 0.08569+-0.00066 IG_slope 0.12205 k_hat 0.275 k_reg 0.315 l1l3/l2^2 1.0059
   I_grass 0.07029+-0.00012 (half 0.07157, plugin 0.07394) bias(nm k=0.275) +0.00150  I_1+0 0.08772
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=7: means [2.803, 3.926, 5.536] F [3.5703, 3.7681, 3.9436, 4.0195, 4.2314, 4.4904]
   within +0.04571+-0.00168  adjacent +0.05611+-0.00258  gamma123 +151.6355+-35.5192  gratio simple 5.889 GLS 6.035
   rho_pc 0.3949 IG_pc 0.08476+-0.00073 IG_slope 0.12746 k_hat 0.244 k_reg 0.284 l1l3/l2^2 1.0064
   I_grass 0.08023+-0.00013 (half 0.08206, plugin 0.08573) bias(nm k=0.244) +0.00280  I_1+0 0.09818
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
done


==> anc/calc_SHORT/item13/verify/results/A14_t2.out <==
A14 type 2: 10000000 events from ['runs/A14_p0.npz', 'runs/A14_p1.npz', 'runs/A14_p2.npz', 'runs/A14_p3.npz', 'runs/A14_p4.npz']
  window [0,1]: mean 0.3675  F 0.7083 +- 0.0027
  window [1,2]: mean 0.4616  F 1.0993 +- 0.0037
  window [2,3]: mean 0.5977  F 1.4984 +- 0.0053
  window [3,4]: mean 0.7913  F 1.9041 +- 0.0079
  window [4,5]: mean 1.0662  F 2.3064 +- 0.0133
  window [5,6]: mean 1.4562  F 2.7151 +- 0.0225
  window [6,7]: mean 2.0126  F 3.1349 +- 0.0339
  window [7,8]: mean 2.8029  F 3.5703 +- 0.0503
  window [8,9]: mean 3.9264  F 4.0195 +- 0.0675
  window [9,10]: mean 5.5358  F 4.4904 +- 0.0887
y0=0: means [0.367, 0.462, 0.598] F [0.7083, 0.8293, 0.9026, 1.0993, 1.2321, 1.4984]
   within +0.11396+-0.00118  adjacent +0.12811+-0.00178  gamma123 +2.1579+-0.0628  gratio simple 2.338 GLS 2.281
   rho_pc 0.1998 IG_pc 0.02037+-0.00011 IG_slope 0.02839 k_hat 0.916 k_reg 1.059 l1l3/l2^2 1.0310
   I_grass 0.01314+-0.00006 (half 0.01311, plugin 0.01327) bias(nm k=0.916) +0.00007  I_1+0 0.02488
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (17s)
y0=1: means [0.462, 0.598, 0.791] F [1.0993, 1.2321, 1.3128, 1.4984, 1.6404, 1.9041]
   within +0.10545+-0.00107  adjacent +0.12345+-0.00209  gamma123 +4.8454+-0.2880  gratio simple 2.408 GLS 2.399
   rho_pc 0.2657 IG_pc 0.03660+-0.00018 IG_slope 0.04925 k_hat 0.665 k_reg 0.749 l1l3/l2^2 1.0223
   I_grass 0.02148+-0.00007 (half 0.02156, plugin 0.02176) bias(nm k=0.665) +0.00003  I_1+0 0.03233
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [0.598, 0.791, 1.066] F [1.4984, 1.6404, 1.7378, 1.9041, 2.0543, 2.3064]
   within +0.09211+-0.00115  adjacent +0.10959+-0.00198  gamma123 +10.0590+-0.9309  gratio simple 2.666 GLS 2.698
   rho_pc 0.3199 IG_pc 0.05397+-0.00023 IG_slope 0.07027 k_hat 0.520 k_reg 0.583 l1l3/l2^2 1.0178
   I_grass 0.03118+-0.00008 (half 0.03122, plugin 0.03169) bias(nm k=0.520) +0.00022  I_1+0 0.04164
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=3: means [0.791, 1.066, 1.456] F [1.9041, 2.0543, 2.1643, 2.3064, 2.467, 2.7151]
   within +0.08000+-0.00133  adjacent +0.09639+-0.00222  gamma123 +19.3923+-2.5226  gratio simple 3.079 GLS 3.146
   rho_pc 0.3568 IG_pc 0.06807+-0.00029 IG_slope 0.08889 k_hat 0.427 k_reg 0.477 l1l3/l2^2 1.0137
   I_grass 0.04084+-0.00009 (half 0.04136, plugin 0.04170) bias(nm k=0.427) +0.00006  I_1+0 0.05247
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=4: means [1.066, 1.456, 2.013] F [2.3064, 2.467, 2.5941, 2.7151, 2.8878, 3.1349]
   within +0.06918+-0.00152  adjacent +0.08327+-0.00253  gamma123 +35.2234+-6.1753  gratio simple 3.629 GLS 3.723
   rho_pc 0.3814 IG_pc 0.07861+-0.00034 IG_slope 0.10365 k_hat 0.362 k_reg 0.405 l1l3/l2^2 1.0119
   I_grass 0.05097+-0.00010 (half 0.05153, plugin 0.05240) bias(nm k=0.362) +0.00034  I_1+0 0.06430
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=5: means [1.456, 2.013, 2.803] F [2.7151, 2.8878, 3.0312, 3.1349, 3.32, 3.5703]
   within +0.06047+-0.00172  adjacent +0.07271+-0.00252  gamma123 +60.5169+-12.6979  gratio simple 4.313 GLS 4.435
   rho_pc 0.3940 IG_pc 0.08436+-0.00051 IG_slope 0.11442 k_hat 0.313 k_reg 0.354 l1l3/l2^2 1.0077
   I_grass 0.06063+-0.00011 (half 0.06148, plugin 0.06297) bias(nm k=0.313) +0.00077  I_1+0 0.07624
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=6: means [2.013, 2.803, 3.926] F [3.1349, 3.32, 3.4781, 3.5703, 3.7681, 4.0195]
   within +0.05286+-0.00179  adjacent +0.06593+-0.00324  gamma123 +97.9649+-22.1395  gratio simple 5.071 GLS 5.212
   rho_pc 0.3969 IG_pc 0.08569+-0.00066 IG_slope 0.12205 k_hat 0.275 k_reg 0.315 l1l3/l2^2 1.0059
   I_grass 0.07029+-0.00012 (half 0.07157, plugin 0.07394) bias(nm k=0.275) +0.00150  I_1+0 0.08772
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=7: means [2.803, 3.926, 5.536] F [3.5703, 3.7681, 3.9436, 4.0195, 4.2314, 4.4904]
   within +0.04571+-0.00168  adjacent +0.05611+-0.00258  gamma123 +151.6355+-35.5192  gratio simple 5.889 GLS 6.035
   rho_pc 0.3949 IG_pc 0.08476+-0.00073 IG_slope 0.12746 k_hat 0.244 k_reg 0.284 l1l3/l2^2 1.0064
   I_grass 0.08023+-0.00013 (half 0.08206, plugin 0.08573) bias(nm k=0.244) +0.00280  I_1+0 0.09818
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
done


==> anc/calc_SHORT/item13/verify/results/A14cap_t0.json <==
{
 "config": "A14cap",
 "type": 0,
 "nev": 10000000,
 "files": [
  "runs/A14cap_p0.npz",
  "runs/A14cap_p1.npz",
  "runs/A14cap_p2.npz",
  "runs/A14cap_p3.npz",
  "runs/A14cap_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 1.7526641,
   "F": 0.4538806169649062,
   "F_se": 0.0005305252859289509
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 2.9611896,
   "F": 0.4498232818675449,
   "F_se": 0.00040684791398016033
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 4.7193465,
   "F": 0.44174450426430684,
   "F_se": 0.00035005246457537985
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 7.239215,
   "F": 0.4396422125003345,
   "F_se": 0.0003013468938716208
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 10.8073956,
   "F": 0.439201119322715,
   "F_se": 0.00025568869292126367
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 15.8225383,
   "F": 0.441590859950009,
   "F_se": 0.0002786468667885575
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 22.8231144,
   "F": 0.4457450324186318,
   "F_se": 0.0002769511308893612
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 32.5478183,
   "F": 0.4505352926435967,
   "F_se": 0.00025823797215497927
  },
  {
   "window": [
    8,
    9
   ],
   "mean": 46.0033481,
   "F": 0.4559598443084996,
   "F_se": 0.0002666399799314699
  },
  {
   "window": [
    9,
    10
   ],
   "mean": 64.5487484,
   "F": 0.4616624884102896,
   "F_se": 0.00025968454619071173
  }
 ],
 "triples": [
  {
   "lam": [
    1.7526641000000007,
    2.9611896,
    4.719346500000002
   ],
   "lam_se": [
    0.00048649793868364374,
    0.000788816091789883,
    0.0011722479085461885
   ],
   "F": [
    0.4538806169649061,
    0.41999953729931994,
    0.38382718906169666,
    0.4498232818675445,
    0.4278450850269493,
    0.441744504264306
   ],
   "F_se": [
    0.0005305252859289503,
    0.0003787736320551355,
    0.0003159536117239453,
    0.00040684791398016087,
    0.0003117014975788135,
    0.0003500524645753798
   ],
   "T": [
    0.41806906741165306,
    0.3889075044099655,
    0.35716796509268317,
    0.3861161702009036,
    0.36066676918868995,
    0.3482405124505107,
    0.4234204998686219,
    0.405491233429038,
    0.40267464604161357,
    0.42035228917636547
   ],
   "T_se": [
    0.002118482471803841,
    0.0012676409769724936,
    0.0012072011427088287,
    0.0011643348521956675,
    0.0009979871158393083,
    0.0010818552395333062,
    0.001407439351154352,
    0.0011885287490161962,
    0.001136688203208959,
    0.0013302598209706585
   ],
   "within": 0.03792553056959691,
   "within_se": 0.00017235097744816946,
   "adjacent": 0.04009512210143795,
   "adjacent_se": 0.00022948791008377996,
   "gamma123": 0.001277293694476156,
   "gamma123_se": 0.0007007217194426183,
   "gratio_simple": 1.0599925419782295,
   "gratio_simple_se": 0.0018110749508037066,
   "rho_pc": 0.2680653357715406,
   "rho_pc_se": 0.0003205643443499791,
   "IG_pc": 0.03728582210081691,
   "IG_pc_se": 9.241782386439192e-05,
   "c1": 0.3156579397672471,
   "c1_se": 0.00026963578579166216,
   "c3": 0.8658399629564061,
   "c3_se": 0.0004888256343911079,
   "IG_slope": 0.05901822836256486,
   "IG_slope_se": 4.796386797008464e-05,
   "rho_slope": 0.3336710142378631,
   "rho_slope_se": 0.00012778135036286422,
   "k_reg": 2.5403177858740253,
   "k_reg_se": 0.002873257073748146,
   "k_hat": 2.3513358897019616,
   "k_hat_se": 0.0015233543353773307,
   "ratio13": 0.9432962873387527,
   "ratio13_se": 0.00042646472612525084,
   "mt_gamma_ratio_nm": 1.0708745917583828,
   "mt_z_gamma_nm": 47.15940037166589,
   "mt_z_gamma123_nm": 2.108176388867129,
   "mt_z_gamma123_emp": 1.8940439613153885,
   "mt_z_adj2_emp": 159.38460813324033,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.3513358897019594,
   "I_grass": 0.03619849901695993,
   "I_plugin": 0.03674129562444417,
   "I_se": 8.51714771418795e-05,
   "I_cells": 9857,
   "I_grass_half": 0.03633226403381151,
   "nm_match_k": 2.3513358897019616,
   "nm_match_exact": 0.05888026268905935,
   "nm_match_est": 0.05889282281717634,
   "nm_match_se": 0.0001072181602966009,
   "bias": 1.2560128116990976e-05,
   "I_1p0": 0.08299226709078557,
   "I_nm_khat": 0.05888026268905935,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.893616676330566,
   "y0": 0
  },
  {
   "lam": [
    2.9611896,
    4.719346500000002,
    7.239214999999999
   ],
   "lam_se": [
    0.000788816091789883,
    0.0011722479085461885,
    0.0016452608862543264
   ],
   "F": [
    0.4498232818675445,
    0.4278450850269493,
    0.4059157860936238,
    0.441744504264306,
    0.43002167810336367,
    0.4396422125003354
   ],
   "F_se": [
    0.00040684791398016087,
    0.0003117014975788135,
    0.00027614143531058254,
    0.0003500524645753798,
    0.0002860199578531057,
    0.0003013468938716213
   ],
   "T": [
    0.4234204998686219,
    0.405491233429038,
    0.38836700104201605,
    0.40267464604161357,
    0.39046202076566217,
    0.3859705601799137,
    0.42035228917636547,
    0.41368027785223344,
    0.41584098519393814,
    0.42930994762609037
   ],
   "T_se": [
    0.001407439351154352,
    0.0011885287490161962,
    0.0010386895729464708,
    0.001136688203208959,
    0.0009392494889114719,
    0.0009366594528843825,
    0.0013302598209706585,
    0.001051823060887949,
    0.0009746166078571101,
    0.0011138708630888511
   ],
   "within": 0.022475816469416432,
   "within_se": 9.670857237692598e-05,
   "adjacent": 0.023017595471532704,
   "adjacent_se": 0.00018680240394765556,
   "gamma123": 0.02249669790253206,
   "gamma123_se": 0.0006233456574588112,
   "gratio_simple": 1.0894030189209727,
   "gratio_simple_se": 0.001667884670829399,
   "rho_pc": 0.32169132764631814,
   "rho_pc_se": 0.00035513184894140823,
   "IG_pc": 0.054620300220677535,
   "IG_pc_se": 0.00012788959619173878,
   "c1": 0.4107082627851496,
   "c1_se": 0.00021487185157021858,
   "c3": 1.0091657491537247,
   "c3_se": 0.00038349854427698895,
   "IG_slope": 0.07904800020754997,
   "IG_slope_se": 4.121160007624734e-05,
   "rho_slope": 0.38240316948290637,
   "rho_slope_se": 9.198971407633192e-05,
   "k_reg": 2.4723652453123295,
   "k_reg_se": 0.0024140655503117506,
   "k_hat": 2.3292463781093162,
   "k_hat_se": 0.001432259283913066,
   "ratio13": 0.9624849795075481,
   "ratio13_se": 0.00033608910905861335,
   "mt_gamma_ratio_nm": 1.1005252389147584,
   "mt_z_gamma_nm": 74.58822404138458,
   "mt_z_gamma123_nm": 42.64001347034929,
   "mt_z_gamma123_emp": 35.82370826746988,
   "mt_z_adj2_emp": 126.1557989307182,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.3292463781093162,
   "I_grass": 0.052838865657095724,
   "I_plugin": 0.05404033211332049,
   "I_se": 0.00010212632889542286,
   "I_cells": 20838,
   "I_grass_half": 0.05312715770684484,
   "nm_match_k": 2.3292463781093162,
   "nm_match_exact": 0.0779892325874626,
   "nm_match_est": 0.07838862730488572,
   "nm_match_se": 0.0001224003339906491,
   "bias": 0.00039939471742311827,
   "I_1p0": 0.09820550176105078,
   "I_nm_khat": 0.0779892325874626,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.76664423942566,
   "y0": 1
  },
  {
   "lam": [
    4.719346500000002,
    7.239214999999999,
    10.807395599999998
   ],
   "lam_se": [
    0.0011722479085461885,
    0.0016452608862543264,
    0.0023980823202186855
   ],
   "F": [
    0.441744504264306,
    0.43002167810336367,
    0.41607018388278294,
    0.4396422125003354,
    0.4323677757728812,
    0.4392011193227148
   ],
   "F_se": [
    0.0003500524645753798,
    0.0002860199578531057,
    0.00026386406353400493,
    0.0003013468938716213,
    0.0002459730490331495,
    0.00025568869292126427
   ],
   "T": [
    0.42035228917636547,
    0.41368027785223344,
    0.40363456220072835,
    0.41584098519393814,
    0.4088310415673531,
    0.40764519268972577,
    0.42930994762609037,
    0.4258282174166963,
    0.4285858162321756,
    0.4387646042873293
   ],
   "T_se": [
    0.0013302598209706585,
    0.001051823060887949,
    0.0010219137648430513,
    0.0009746166078571101,
    0.0008769893505038409,
    0.0009144876129632041,
    0.0011138708630888511,
    0.000939695888159371,
    0.0008919545615826254,
    0.0009616682628299211
   ],
   "within": 0.014042732776109457,
   "within_se": 5.873372736360902e-05,
   "adjacent": 0.015124543055339501,
   "adjacent_se": 0.00012566071392495478,
   "gamma123": 0.036976008576006636,
   "gamma123_se": 0.000583938651121548,
   "gratio_simple": 1.1171573521198532,
   "gratio_simple_se": 0.0015382406613869083,
   "rho_pc": 0.35773876806451693,
   "rho_pc_se": 0.0003349221243340183,
   "IG_pc": 0.06846975464606757,
   "IG_pc_se": 0.00013746403408538237,
   "c1": 0.48519820363049415,
   "c1_se": 0.00020593649904431877,
   "c3": 1.1171753312220811,
   "c3_se": 0.00033230925631730324,
   "IG_slope": 0.09460355826286909,
   "IG_slope_se": 3.728434404847201e-05,
   "rho_slope": 0.41519263458896644,
   "rho_slope_se": 7.433429871571878e-05,
   "k_reg": 2.4610322289770306,
   "k_reg_se": 0.0026196093616985753,
   "k_hat": 2.3173398873553723,
   "k_hat_se": 0.001298613012700831,
   "ratio13": 0.9732400305244718,
   "ratio13_se": 0.000291100068815007,
   "mt_gamma_ratio_nm": 1.126758422021674,
   "mt_z_gamma_nm": 100.60485710348252,
   "mt_z_gamma123_nm": 76.06644009637917,
   "mt_z_gamma123_emp": 60.243549721059445,
   "mt_z_adj2_emp": 108.77923854900459,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.3173398873553723,
   "I_grass": 0.0669035023335045,
   "I_plugin": 0.06929423682736235,
   "I_se": 0.0001145476958297319,
   "I_cells": 40474,
   "I_grass_half": 0.06744260795765378,
   "nm_match_k": 2.3173398873553723,
   "nm_match_exact": 0.0935643945201429,
   "nm_match_est": 0.09418237254256567,
   "nm_match_se": 0.00013327320211433877,
   "bias": 0.0006179780224227771,
   "I_1p0": 0.10930133285409031,
   "I_nm_khat": 0.0935643945201429,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.87930703163147,
   "y0": 2
  },
  {
   "lam": [
    7.239214999999999,
    10.807395599999998,
    15.822538299999998
   ],
   "lam_se": [
    0.0016452608862543264,
    0.0023980823202186855,
    0.003483601390454393
   ],
   "F": [
    0.4396422125003354,
    0.4323677757728812,
    0.4243906157293025,
    0.4392011193227148,
    0.43580499619358704,
    0.4415908599500098
   ],
   "F_se": [
    0.0003013468938716213,
    0.0002459730490331495,
    0.00025167109131329495,
    0.00025568869292126427,
    0.00024294525206164757,
    0.00027864686678855756
   ],
   "T": [
    0.42930994762609037,
    0.4258282174166963,
    0.42122244680666027,
    0.4285858162321756,
    0.42611858991694973,
    0.4275026962840774,
    0.4387646042873293,
    0.4387295033815884,
    0.44278086912834136,
    0.45146779623794847
   ],
   "T_se": [
    0.0011138708630888511,
    0.000939695888159371,
    0.0009741224696490908,
    0.0008919545615826254,
    0.0009076312660658165,
    0.000979255349058202,
    0.0009616682628299211,
    0.0009523986441878112,
    0.0010085519587705372,
    0.0011121510934219885
   ],
   "within": 0.009290268025763104,
   "within_se": 4.116977584324468e-05,
   "adjacent": 0.009695770253931646,
   "adjacent_se": 9.672706030460899e-05,
   "gamma123": 0.049262516167089376,
   "gamma123_se": 0.0006105150616585519,
   "gratio_simple": 1.1415988616550863,
   "gratio_simple_se": 0.0015117652665019355,
   "rho_pc": 0.3832082571111546,
   "rho_pc_se": 0.0002942699325357868,
   "IG_pc": 0.07940910944879656,
   "IG_pc_se": 0.00013244181141750742,
   "c1": 0.5446685451150882,
   "c1_se": 0.00018434233264755034,
   "c3": 1.1999298631615578,
   "c3_se": 0.0003592659684613511,
   "IG_slope": 0.1068000339984835,
   "IG_slope_se": 3.526606795073922e-05,
   "rho_slope": 0.4385529226285341,
   "rho_slope_se": 6.492649763263191e-05,
   "k_reg": 2.4312373280797805,
   "k_reg_se": 0.0030127156626820885,
   "k_hat": 2.299694007048216,
   "k_hat_se": 0.001263337433225911,
   "ratio13": 0.9806759680912674,
   "ratio13_se": 0.00023421225901637082,
   "mt_gamma_ratio_nm": 1.148826202300378,
   "mt_z_gamma_nm": 123.41229006269384,
   "mt_z_gamma123_nm": 105.66690403889245,
   "mt_z_gamma123_emp": 80.62170904257317,
   "mt_z_adj2_emp": 88.24749332095449,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.2996940070482186,
   "I_grass": 0.07857499686288882,
   "I_plugin": 0.0831070271307599,
   "I_se": 0.00012461042183213776,
   "I_cells": 74422,
   "I_grass_half": 0.07950882786677305,
   "nm_match_k": 2.299694007048216,
   "nm_match_exact": 0.10576998115375945,
   "nm_match_est": 0.10679811412258111,
   "nm_match_se": 0.00014191703706107334,
   "bias": 0.0010281329688216628,
   "I_1p0": 0.11739325454803504,
   "I_nm_khat": 0.10576998115375945,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 20.04280734062195,
   "y0": 3
  },
  {
   "lam": [
    10.807395599999998,
    15.822538299999998,
    22.823114399999994
   ],
   "lam_se": [
    0.0023980823202186855,
    0.003483601390454393,
    0.005186529269661006
   ],
   "F": [
    0.4392011193227148,
    0.43580499619358704,
    0.4314429331217988,
    0.4415908599500098,
    0.44056750650825705,
    0.4457450324186327
   ],
   "F_se": [
    0.00025568869292126427,
    0.00024294525206164757,
    0.00024242392733999212,
    0.00027864686678855756,
    0.00026491302101408693,
    0.00027695113088936185
   ],
   "T": [
    0.4387646042873293,
    0.4387295033815884,
    0.4372394897639277,
    0.44278086912834136,
    0.4427607501856823,
    0.44552330930190587,
    0.45146779623794847,
    0.45311764163991824,
    0.4577108764818886,
    0.4655545806916943
   ],
   "T_se": [
    0.0009616682628299211,
    0.0009523986441878112,
    0.0009393462625641015,
    0.0010085519587705372,
    0.0009721011041395379,
    0.000982103343264889,
    0.0011121510934219885,
    0.0010592446858178075,
    0.0010447201566995083,
    0.0010765462040591462
   ],
   "within": 0.00624052528923813,
   "within_se": 2.8608830685409986e-05,
   "adjacent": 0.0067433182291232185,
   "adjacent_se": 8.778444209207031e-05,
   "gamma123": 0.05875770919198409,
   "gamma123_se": 0.0006247493430610706,
   "gratio_simple": 1.1603438261921872,
   "gratio_simple_se": 0.0015180368969513363,
   "rho_pc": 0.3997254813561437,
   "rho_pc_se": 0.0003294605284705493,
   "IG_pc": 0.08704603233992475,
   "IG_pc_se": 0.00015675862689669445,
   "c1": 0.5896913649458961,
   "c1_se": 0.00014974155719556744,
   "c3": 1.2589221793001406,
   "c3_se": 0.00028207680380569326,
   "IG_slope": 0.1157976373975927,
   "IG_slope_se": 2.7438422820888894e-05,
   "rho_slope": 0.45467888279434815,
   "rho_slope_se": 4.787896122232124e-05,
   "k_reg": 2.405610466292634,
   "k_reg_se": 0.0029376275201962944,
   "k_hat": 2.2768504088598314,
   "k_hat_se": 0.0012866045214048993,
   "ratio13": 0.9852436508943837,
   "ratio13_se": 0.00019488720697509964,
   "mt_gamma_ratio_nm": 1.1653904557652697,
   "mt_z_gamma_nm": 141.2133690704488,
   "mt_z_gamma123_nm": 128.1727243173143,
   "mt_z_gamma123_emp": 95.0403981453864,
   "mt_z_adj2_emp": 75.72466006178108,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.276850408859835,
   "I_grass": 0.08777101487793537,
   "I_plugin": 0.09594359162680277,
   "I_se": 0.00013305406906159172,
   "I_cells": 130169,
   "I_grass_half": 0.08961834331845431,
   "nm_match_k": 2.2768504088598314,
   "nm_match_exact": 0.11495543008602539,
   "nm_match_est": 0.11713455070481693,
   "nm_match_se": 0.0001494390357214516,
   "bias": 0.0021791206187915385,
   "I_1p0": 0.12323599349864878,
   "I_nm_khat": 0.11495543008602539,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 21.773141860961914,
   "y0": 4
  },
  {
   "lam": [
    15.822538299999998,
    22.823114399999994,
    32.547818299999996
   ],
   "lam_se": [
    0.003483601390454393,
    0.005186529269661006,
    0.007231459983714231
   ],
   "F": [
    0.4415908599500098,
    0.44056750650825705,
    0.43841115482017057,
    0.4457450324186327,
    0.44597853576424296,
    0.4505352926435975
   ],
   "F_se": [
    0.00027864686678855756,
    0.00026491302101408693,
    0.0002522024340017071,
    0.00027695113088936185,
    0.00025610373910486643,
    0.00025823797215497975
   ],
   "T": [
    0.45146779623794847,
    0.45311764163991824,
    0.4534857131598433,
    0.4577108764818886,
    0.45923017946808165,
    0.46266000230136456,
    0.4655545806916943,
    0.4682859399572464,
    0.47306045165636385,
    0.4800163810006388
   ],
   "T_se": [
    0.0011121510934219885,
    0.0010592446858178075,
    0.001037793614246519,
    0.0010447201566995083,
    0.0010145587231804227,
    0.0010159561725460657,
    0.0010765462040591462,
    0.0010345375206224203,
    0.0010290652535039644,
    0.0010599353316392162
   ],
   "within": 0.00430466263985646,
   "within_se": 1.874520331521522e-05,
   "adjacent": 0.004861866316079433,
   "adjacent_se": 6.48096457609617e-05,
   "gamma123": 0.06626287655236951,
   "gamma123_se": 0.0006600723744350915,
   "gratio_simple": 1.1739763423019152,
   "gratio_simple_se": 0.0015472813978453265,
   "rho_pc": 0.4112710848960994,
   "rho_pc_se": 0.0002984842784691721,
   "IG_pc": 0.09264933516393285,
   "IG_pc_se": 0.0001476765293325629,
   "c1": 0.6238893224591477,
   "c1_se": 0.0001419503933933083,
   "c3": 1.299136469122518,
   "c3_se": 0.0002244768984281358,
   "IG_slope": 0.1223691913464725,
   "IG_slope_se": 2.4799878990528693e-05,
   "rho_slope": 0.46592989377879296,
   "rho_slope_se": 4.1673556619794736e-05,
   "k_reg": 2.384163249437912,
   "k_reg_se": 0.0037463527685985556,
   "k_hat": 2.250319252584743,
   "k_hat_se": 0.001274789599549912,
   "ratio13": 0.9886628699188399,
   "ratio13_se": 0.0001564216885727444,
   "mt_gamma_ratio_nm": 1.1775939669666977,
   "mt_z_gamma_nm": 154.6695034074611,
   "mt_z_gamma123_nm": 144.68774211090587,
   "mt_z_gamma123_emp": 105.49438149834181,
   "mt_z_adj2_emp": 66.39361310901403,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.250319252584748,
   "I_grass": 0.09619729923838527,
   "I_plugin": 0.1102914951713796,
   "I_se": 0.00014212936453663412,
   "I_cells": 219224,
   "I_grass_half": 0.09973661925039856,
   "nm_match_k": 2.250319252584743,
   "nm_match_exact": 0.12175629690772555,
   "nm_match_est": 0.12582993903987116,
   "nm_match_se": 0.000157026944811631,
   "bias": 0.004073642132145616,
   "I_1p0": 0.12751191600795467,
   "I_nm_khat": 0.12175629690772555,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 24.895811080932617,
   "y0": 5
  },
  {
   "lam": [
    22.823114399999994,
    32.547818299999996,
    46.00334810000001
   ],
   "lam_se": [
    0.005186529269661006,
    0.007231459983714231,
    0.009992716572528672
   ],
   "F": [
    0.4457450324186327,
    0.44597853576424296,
    0.44539465600844963,
    0.4505352926435975,
    0.45172170046025384,
    0.45595984430849845
   ],
   "F_se": [
    0.00027695113088936185,
    0.00025610373910486643,
    0.00025721027492928996,
    0.00025823797215497975,
    0.0002542554234845725,
    0.00026663997993147005
   ],
   "T": [
    0.4655545806916943,
    0.4682859399572464,
    0.46967312765847835,
    0.47306045165636385,
    0.4753491921476688,
    0.47903893694228356,
    0.4800163810006388,
    0.48325922294121887,
    0.4879748223662035,
    0.4942561998973004
   ],
   "T_se": [
    0.0010765462040591462,
    0.0010345375206224203,
    0.0010410699276004042,
    0.0010290652535039644,
    0.0010225720052516724,
    0.0010401111621923707,
    0.0010599353316392162,
    0.0010382955382351627,
    0.0010427524539402327,
    0.0010746545528920498
   ],
   "within": 0.0030484257125940606,
   "within_se": 1.4914509166421248e-05,
   "adjacent": 0.0034554621037987676,
   "adjacent_se": 5.2328102914060315e-05,
   "gamma123": 0.0724328270592729,
   "gamma123_se": 0.0006775591287097946,
   "gratio_simple": 1.183460954267769,
   "gratio_simple_se": 0.001547801926225811,
   "rho_pc": 0.41856507495493706,
   "rho_pc_se": 0.00031480629901613384,
   "IG_pc": 0.09630518597828827,
   "IG_pc_se": 0.00015993150967224268,
   "c1": 0.6498121541639181,
   "c1_se": 0.000126059053634174,
   "c3": 1.3266591619107202,
   "c3_se": 0.00021141815428296499,
   "IG_slope": 0.1271781806316347,
   "IG_slope_se": 2.2475761058400644e-05,
   "rho_slope": 0.4739035505416783,
   "rho_slope_se": 3.677648619453506e-05,
   "k_reg": 2.351541996806003,
   "k_reg_se": 0.004359481334829431,
   "k_hat": 2.2219944354295427,
   "k_hat_se": 0.001249328276735661,
   "ratio13": 0.9911070878769567,
   "ratio13_se": 0.0001281200334552395,
   "mt_gamma_ratio_nm": 1.1859062500836148,
   "mt_z_gamma_nm": 164.13409677918463,
   "mt_z_gamma123_nm": 156.76549894824302,
   "mt_z_gamma123_emp": 112.13253706339826,
   "mt_z_adj2_emp": 56.674094228762925,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.221994435429542,
   "I_grass": 0.10411415386514733,
   "I_plugin": 0.12777038438147592,
   "I_se": 0.00015246921365810046,
   "I_cells": 357255,
   "I_grass_half": 0.1099619887115928,
   "nm_match_k": 2.2219944354295427,
   "nm_match_exact": 0.12671238184856273,
   "nm_match_est": 0.1337132398677241,
   "nm_match_se": 0.00016578085372081304,
   "bias": 0.007000858019161366,
   "I_1p0": 0.1306429200849563,
   "I_nm_khat": 0.12671238184856273,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 30.97072672843933,
   "y0": 6
  },
  {
   "lam": [
    32.547818299999996,
    46.00334810000001,
    64.54874839999998
   ],
   "lam_se": [
    0.007231459983714231,
    0.009992716572528672,
    0.01400014593410225
   ],
   "F": [
    0.4505352926435975,
    0.45172170046025384,
    0.45216626919309744,
    0.45595984430849845,
    0.4577222651475399,
    0.46166248841029045
   ],
   "F_se": [
    0.00025823797215497975,
    0.0002542554234845725,
    0.00025163638214702915,
    0.00026663997993147005,
    0.00025695649927830834,
    0.0002596845461907127
   ],
   "T": [
    0.4800163810006388,
    0.48325922294121887,
    0.4856026879121569,
    0.4879748223662035,
    0.4910071109077232,
    0.4950726178888915,
    0.4942561998973004,
    0.4980172282629261,
    0.5028424875129032,
    0.5087887970434848
   ],
   "T_se": [
    0.0010599353316392162,
    0.0010382955382351627,
    0.0010445948709955342,
    0.0010427524539402327,
    0.001040847477794295,
    0.0010584753625255407,
    0.0010746545528920498,
    0.0010629633728264118,
    0.0010723265368659215,
    0.0011025519866889443
   ],
   "within": 0.00218246352049839,
   "within_se": 9.98341469071305e-06,
   "adjacent": 0.002555713610799426,
   "adjacent_se": 5.0900044555806714e-05,
   "gamma123": 0.07748095100579139,
   "gamma123_se": 0.0006858059198196697,
   "gratio_simple": 1.1901160606832615,
   "gratio_simple_se": 0.0015390405584761108,
   "rho_pc": 0.4232249634487051,
   "rho_pc_se": 0.00027288021530207183,
   "IG_pc": 0.09868878778854817,
   "IG_pc_se": 0.00014062124660993916,
   "c1": 0.6690375999825386,
   "c1_se": 0.0001050078899466817,
   "c3": 1.344458969485918,
   "c3_se": 0.00019069551597658806,
   "IG_slope": 0.1306003879825077,
   "IG_slope_se": 1.972011298887855e-05,
   "rho_slope": 0.4794514769562568,
   "rho_slope_se": 3.167808039612336e-05,
   "k_reg": 2.326482010784056,
   "k_reg_se": 0.005310011032921431,
   "k_hat": 2.193211059378699,
   "k_hat_se": 0.0012155045394273297,
   "ratio13": 0.9927292711035283,
   "ratio13_se": 0.00011778603148713817,
   "mt_gamma_ratio_nm": 1.1917359015974178,
   "mt_z_gamma_nm": 170.89962124501483,
   "mt_z_gamma123_nm": 165.23945837119803,
   "mt_z_gamma123_emp": 116.485017242464,
   "mt_z_adj2_emp": 49.81172439249506,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.1932110593787004,
   "I_grass": 0.1134388469283234,
   "I_plugin": 0.151822612636467,
   "I_se": 0.00016583478166535236,
   "I_cells": 563782,
   "I_grass_half": 0.12395200780319904,
   "nm_match_k": 2.193211059378699,
   "nm_match_exact": 0.13029044950132485,
   "nm_match_est": 0.14288242466585466,
   "nm_match_se": 0.00017701570099031038,
   "bias": 0.012591975164529812,
   "I_1p0": 0.13293890126110008,
   "I_nm_khat": 0.13029044950132485,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 45.74852919578552,
   "y0": 7
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A14cap_t0.log <==
A14cap type 0: 10000000 events from ['runs/A14cap_p0.npz', 'runs/A14cap_p1.npz', 'runs/A14cap_p2.npz', 'runs/A14cap_p3.npz', 'runs/A14cap_p4.npz']
  window [0,1]: mean 1.7527  F 0.4539 +- 0.0005
  window [1,2]: mean 2.9612  F 0.4498 +- 0.0004
  window [2,3]: mean 4.7193  F 0.4417 +- 0.0004
  window [3,4]: mean 7.2392  F 0.4396 +- 0.0003
  window [4,5]: mean 10.8074  F 0.4392 +- 0.0003
  window [5,6]: mean 15.8225  F 0.4416 +- 0.0003
  window [6,7]: mean 22.8231  F 0.4457 +- 0.0003
  window [7,8]: mean 32.5478  F 0.4505 +- 0.0003
  window [8,9]: mean 46.0033  F 0.4560 +- 0.0003
  window [9,10]: mean 64.5487  F 0.4617 +- 0.0003
y0=0: means [1.753, 2.961, 4.719] F [0.4539, 0.42, 0.3838, 0.4498, 0.4278, 0.4417]
   within +0.03793+-0.00017  adjacent +0.04010+-0.00023  gamma123 +0.0013+-0.0007  gratio simple 1.060 GLS 1.071
   rho_pc 0.2681 IG_pc 0.03729+-0.00009 IG_slope 0.05902 k_hat 2.351 k_reg 2.540 l1l3/l2^2 0.9433
   I_grass 0.03620+-0.00009 (half 0.03633, plugin 0.03674) bias(nm k=2.351) +0.00001  I_1+0 0.08299
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [2.961, 4.719, 7.239] F [0.4498, 0.4278, 0.4059, 0.4417, 0.43, 0.4396]
   within +0.02248+-0.00010  adjacent +0.02302+-0.00019  gamma123 +0.0225+-0.0006  gratio simple 1.089 GLS 1.101
   rho_pc 0.3217 IG_pc 0.05462+-0.00013 IG_slope 0.07905 k_hat 2.329 k_reg 2.472 l1l3/l2^2 0.9625
   I_grass 0.05284+-0.00010 (half 0.05313, plugin 0.05404) bias(nm k=2.329) +0.00040  I_1+0 0.09821
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [4.719, 7.239, 10.807] F [0.4417, 0.43, 0.4161, 0.4396, 0.4324, 0.4392]
   within +0.01404+-0.00006  adjacent +0.01512+-0.00013  gamma123 +0.0370+-0.0006  gratio simple 1.117 GLS 1.127
   rho_pc 0.3577 IG_pc 0.06847+-0.00014 IG_slope 0.09460 k_hat 2.317 k_reg 2.461 l1l3/l2^2 0.9732
   I_grass 0.06690+-0.00011 (half 0.06744, plugin 0.06929) bias(nm k=2.317) +0.00062  I_1+0 0.10930
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=3: means [7.239, 10.807, 15.823] F [0.4396, 0.4324, 0.4244, 0.4392, 0.4358, 0.4416]
   within +0.00929+-0.00004  adjacent +0.00970+-0.00010  gamma123 +0.0493+-0.0006  gratio simple 1.142 GLS 1.149
   rho_pc 0.3832 IG_pc 0.07941+-0.00013 IG_slope 0.10680 k_hat 2.300 k_reg 2.431 l1l3/l2^2 0.9807
   I_grass 0.07857+-0.00012 (half 0.07951, plugin 0.08311) bias(nm k=2.300) +0.00103  I_1+0 0.11739
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=4: means [10.807, 15.823, 22.823] F [0.4392, 0.4358, 0.4314, 0.4416, 0.4406, 0.4457]
   within +0.00624+-0.00003  adjacent +0.00674+-0.00009  gamma123 +0.0588+-0.0006  gratio simple 1.160 GLS 1.165
   rho_pc 0.3997 IG_pc 0.08705+-0.00016 IG_slope 0.11580 k_hat 2.277 k_reg 2.406 l1l3/l2^2 0.9852
   I_grass 0.08777+-0.00013 (half 0.08962, plugin 0.09594) bias(nm k=2.277) +0.00218  I_1+0 0.12324
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
y0=5: means [15.823, 22.823, 32.548] F [0.4416, 0.4406, 0.4384, 0.4457, 0.446, 0.4505]
   within +0.00430+-0.00002  adjacent +0.00486+-0.00006  gamma123 +0.0663+-0.0007  gratio simple 1.174 GLS 1.178
   rho_pc 0.4113 IG_pc 0.09265+-0.00015 IG_slope 0.12237 k_hat 2.250 k_reg 2.384 l1l3/l2^2 0.9887
   I_grass 0.09620+-0.00014 (half 0.09974, plugin 0.11029) bias(nm k=2.250) +0.00407  I_1+0 0.12751
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (25s)
y0=6: means [22.823, 32.548, 46.003] F [0.4457, 0.446, 0.4454, 0.4505, 0.4517, 0.456]
   within +0.00305+-0.00001  adjacent +0.00346+-0.00005  gamma123 +0.0724+-0.0007  gratio simple 1.183 GLS 1.186
   rho_pc 0.4186 IG_pc 0.09631+-0.00016 IG_slope 0.12718 k_hat 2.222 k_reg 2.352 l1l3/l2^2 0.9911
   I_grass 0.10411+-0.00015 (half 0.10996, plugin 0.12777) bias(nm k=2.222) +0.00700  I_1+0 0.13064
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (31s)
y0=7: means [32.548, 46.003, 64.549] F [0.4505, 0.4517, 0.4522, 0.456, 0.4577, 0.4617]
   within +0.00218+-0.00001  adjacent +0.00256+-0.00005  gamma123 +0.0775+-0.0007  gratio simple 1.190 GLS 1.192
   rho_pc 0.4232 IG_pc 0.09869+-0.00014 IG_slope 0.13060 k_hat 2.193 k_reg 2.326 l1l3/l2^2 0.9927
   I_grass 0.11344+-0.00017 (half 0.12395, plugin 0.15182) bias(nm k=2.193) +0.01259  I_1+0 0.13294
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (46s)
done


==> anc/calc_SHORT/item13/verify/results/A14cap_t0.out <==
A14cap type 0: 10000000 events from ['runs/A14cap_p0.npz', 'runs/A14cap_p1.npz', 'runs/A14cap_p2.npz', 'runs/A14cap_p3.npz', 'runs/A14cap_p4.npz']
  window [0,1]: mean 1.7527  F 0.4539 +- 0.0005
  window [1,2]: mean 2.9612  F 0.4498 +- 0.0004
  window [2,3]: mean 4.7193  F 0.4417 +- 0.0004
  window [3,4]: mean 7.2392  F 0.4396 +- 0.0003
  window [4,5]: mean 10.8074  F 0.4392 +- 0.0003
  window [5,6]: mean 15.8225  F 0.4416 +- 0.0003
  window [6,7]: mean 22.8231  F 0.4457 +- 0.0003
  window [7,8]: mean 32.5478  F 0.4505 +- 0.0003
  window [8,9]: mean 46.0033  F 0.4560 +- 0.0003
  window [9,10]: mean 64.5487  F 0.4617 +- 0.0003
y0=0: means [1.753, 2.961, 4.719] F [0.4539, 0.42, 0.3838, 0.4498, 0.4278, 0.4417]
   within +0.03793+-0.00017  adjacent +0.04010+-0.00023  gamma123 +0.0013+-0.0007  gratio simple 1.060 GLS 1.071
   rho_pc 0.2681 IG_pc 0.03729+-0.00009 IG_slope 0.05902 k_hat 2.351 k_reg 2.540 l1l3/l2^2 0.9433
   I_grass 0.03620+-0.00009 (half 0.03633, plugin 0.03674) bias(nm k=2.351) +0.00001  I_1+0 0.08299
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [2.961, 4.719, 7.239] F [0.4498, 0.4278, 0.4059, 0.4417, 0.43, 0.4396]
   within +0.02248+-0.00010  adjacent +0.02302+-0.00019  gamma123 +0.0225+-0.0006  gratio simple 1.089 GLS 1.101
   rho_pc 0.3217 IG_pc 0.05462+-0.00013 IG_slope 0.07905 k_hat 2.329 k_reg 2.472 l1l3/l2^2 0.9625
   I_grass 0.05284+-0.00010 (half 0.05313, plugin 0.05404) bias(nm k=2.329) +0.00040  I_1+0 0.09821
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [4.719, 7.239, 10.807] F [0.4417, 0.43, 0.4161, 0.4396, 0.4324, 0.4392]
   within +0.01404+-0.00006  adjacent +0.01512+-0.00013  gamma123 +0.0370+-0.0006  gratio simple 1.117 GLS 1.127
   rho_pc 0.3577 IG_pc 0.06847+-0.00014 IG_slope 0.09460 k_hat 2.317 k_reg 2.461 l1l3/l2^2 0.9732
   I_grass 0.06690+-0.00011 (half 0.06744, plugin 0.06929) bias(nm k=2.317) +0.00062  I_1+0 0.10930
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=3: means [7.239, 10.807, 15.823] F [0.4396, 0.4324, 0.4244, 0.4392, 0.4358, 0.4416]
   within +0.00929+-0.00004  adjacent +0.00970+-0.00010  gamma123 +0.0493+-0.0006  gratio simple 1.142 GLS 1.149
   rho_pc 0.3832 IG_pc 0.07941+-0.00013 IG_slope 0.10680 k_hat 2.300 k_reg 2.431 l1l3/l2^2 0.9807
   I_grass 0.07857+-0.00012 (half 0.07951, plugin 0.08311) bias(nm k=2.300) +0.00103  I_1+0 0.11739
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=4: means [10.807, 15.823, 22.823] F [0.4392, 0.4358, 0.4314, 0.4416, 0.4406, 0.4457]
   within +0.00624+-0.00003  adjacent +0.00674+-0.00009  gamma123 +0.0588+-0.0006  gratio simple 1.160 GLS 1.165
   rho_pc 0.3997 IG_pc 0.08705+-0.00016 IG_slope 0.11580 k_hat 2.277 k_reg 2.406 l1l3/l2^2 0.9852
   I_grass 0.08777+-0.00013 (half 0.08962, plugin 0.09594) bias(nm k=2.277) +0.00218  I_1+0 0.12324
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
y0=5: means [15.823, 22.823, 32.548] F [0.4416, 0.4406, 0.4384, 0.4457, 0.446, 0.4505]
   within +0.00430+-0.00002  adjacent +0.00486+-0.00006  gamma123 +0.0663+-0.0007  gratio simple 1.174 GLS 1.178
   rho_pc 0.4113 IG_pc 0.09265+-0.00015 IG_slope 0.12237 k_hat 2.250 k_reg 2.384 l1l3/l2^2 0.9887
   I_grass 0.09620+-0.00014 (half 0.09974, plugin 0.11029) bias(nm k=2.250) +0.00407  I_1+0 0.12751
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (25s)
y0=6: means [22.823, 32.548, 46.003] F [0.4457, 0.446, 0.4454, 0.4505, 0.4517, 0.456]
   within +0.00305+-0.00001  adjacent +0.00346+-0.00005  gamma123 +0.0724+-0.0007  gratio simple 1.183 GLS 1.186
   rho_pc 0.4186 IG_pc 0.09631+-0.00016 IG_slope 0.12718 k_hat 2.222 k_reg 2.352 l1l3/l2^2 0.9911
   I_grass 0.10411+-0.00015 (half 0.10996, plugin 0.12777) bias(nm k=2.222) +0.00700  I_1+0 0.13064
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (31s)
y0=7: means [32.548, 46.003, 64.549] F [0.4505, 0.4517, 0.4522, 0.456, 0.4577, 0.4617]
   within +0.00218+-0.00001  adjacent +0.00256+-0.00005  gamma123 +0.0775+-0.0007  gratio simple 1.190 GLS 1.192
   rho_pc 0.4232 IG_pc 0.09869+-0.00014 IG_slope 0.13060 k_hat 2.193 k_reg 2.326 l1l3/l2^2 0.9927
   I_grass 0.11344+-0.00017 (half 0.12395, plugin 0.15182) bias(nm k=2.193) +0.01259  I_1+0 0.13294
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (46s)
done


==> anc/calc_SHORT/item13/verify/results/A14cap_t1.json <==
{
 "config": "A14cap",
 "type": 1,
 "nev": 10000000,
 "files": [
  "runs/A14cap_p0.npz",
  "runs/A14cap_p1.npz",
  "runs/A14cap_p2.npz",
  "runs/A14cap_p3.npz",
  "runs/A14cap_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 0.7257069,
   "F": 0.42750152763527116,
   "F_se": 0.0009445978542274742
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 0.9510269,
   "F": 0.4536350860440444,
   "F_se": 0.0008740625156941026
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 1.2405471,
   "F": 0.4809809767676918,
   "F_se": 0.0008712801279890652
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 1.6167485,
   "F": 0.5074607340854864,
   "F_se": 0.0005737835627788268
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 2.1094852,
   "F": 0.5267389251192527,
   "F_se": 0.0005134029777318251
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 2.7598319,
   "F": 0.5419431768543231,
   "F_se": 0.0005239953097232986
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 3.6230516,
   "F": 0.5529939818018264,
   "F_se": 0.0005266098292030326
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 4.7717567,
   "F": 0.5592204659766616,
   "F_se": 0.0004719059507616837
  },
  {
   "window": [
    8,
    9
   ],
   "mean": 6.308214,
   "F": 0.5618533289292595,
   "F_se": 0.00043182985317820577
  },
  {
   "window": [
    9,
    10
   ],
   "mean": 8.3674673,
   "F": 0.5618154827611781,
   "F_se": 0.0003740791792254823
  }
 ],
 "triples": [
  {
   "lam": [
    0.7257068999999998,
    0.9510268999999996,
    1.2405471000000001
   ],
   "lam_se": [
    0.0002821860083939905,
    0.0003678224949316957,
    0.00046475850783612516
   ],
   "F": [
    0.4275015276352718,
    0.42226447807600964,
    0.4135024216957266,
    0.453635086044045,
    0.45221571703404817,
    0.48098097676769114
   ],
   "F_se": [
    0.000944597854227474,
    0.0006349599713668826,
    0.0006217375876970547,
    0.0008740625156941033,
    0.0006484992583117212,
    0.0008712801279890661
   ],
   "T": [
    0.4184458667930264,
    0.4239593010055172,
    0.42025137463525025,
    0.4491787021124839,
    0.44866196045517015,
    0.46187641272889013,
    0.5009759683863799,
    0.5058024478005647,
    0.5236674156531425,
    0.5650997485411365
   ],
   "T_se": [
    0.004101720319219323,
    0.002634988423180912,
    0.0025495468332871617,
    0.0025633236247808123,
    0.0020625703200177264,
    0.0025045009104497857,
    0.0037211773953026244,
    0.0026495923911322066,
    0.0029773525193581498,
    0.003945034819719769
   ],
   "within": 0.024711657880407856,
   "within_se": 0.0004150046640670177,
   "adjacent": 0.02373767585930231,
   "adjacent_se": 0.0005344358686024531,
   "gamma123": 0.06675269299286851,
   "gamma123_se": 0.0014948415016635733,
   "gratio_simple": 1.209200760387523,
   "gratio_simple_se": 0.003362579637274883,
   "rho_pc": 0.20567981665906054,
   "rho_pc_se": 0.00035169079099544177,
   "IG_pc": 0.021612537188468596,
   "IG_pc_se": 7.560810571609602e-05,
   "c1": 0.21408141784756624,
   "c1_se": 0.00028919754995828273,
   "c3": 0.3919151763862358,
   "c3_se": 0.0005189283393461817,
   "IG_slope": 0.02546194242064279,
   "IG_slope_se": 3.8324831887706684e-05,
   "rho_slope": 0.2228205468598995,
   "rho_slope_se": 0.00016358913327712968,
   "k_reg": 2.3265780741968567,
   "k_reg_se": 0.0030802567538349384,
   "k_hat": 2.2573846543376557,
   "k_hat_se": 0.00260962967541683,
   "ratio13": 0.995379994163848,
   "ratio13_se": 0.0007676376213777401,
   "mt_gamma_ratio_nm": 1.2180479975480833,
   "mt_z_gamma_nm": 88.64213988238538,
   "mt_z_gamma123_nm": 54.5083785547442,
   "mt_z_gamma123_emp": 46.444990006711045,
   "mt_z_adj2_emp": 39.551465546759815,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.2573846543376543,
   "I_grass": 0.019011709541914,
   "I_plugin": 0.019097621776714924,
   "I_se": 6.323062500200126e-05,
   "I_cells": 1776,
   "I_grass_half": 0.0190424861189733,
   "nm_match_k": 2.2573846543376557,
   "nm_match_exact": 0.024209182917523178,
   "nm_match_est": 0.02420302646493866,
   "nm_match_se": 7.089345686532494e-05,
   "bias": -6.15645258451869e-06,
   "I_1p0": 0.047755663511568874,
   "I_nm_khat": 0.024209182917523178,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 163,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.08048987388611,
   "y0": 0
  },
  {
   "lam": [
    0.9510268999999996,
    1.2405471000000001,
    1.6167485000000006
   ],
   "lam_se": [
    0.0003678224949316957,
    0.00046475850783612516,
    0.000554108390647407
   ],
   "F": [
    0.453635086044045,
    0.45221571703404817,
    0.4474627483521363,
    0.48098097676769114,
    0.48184730819733623,
    0.5074607340854849
   ],
   "F_se": [
    0.0008740625156941033,
    0.0006484992583117212,
    0.0005734403745113146,
    0.0008712801279890661,
    0.0005616473163769621,
    0.0005737835627788265
   ],
   "T": [
    0.5009759683863799,
    0.5058024478005647,
    0.5033986366908363,
    0.5236674156531425,
    0.5268064129209744,
    0.539322638438634,
    0.5650997485411365,
    0.572838132184675,
    0.5905070131795733,
    0.6274675706930469
   ],
   "T_se": [
    0.0037211773953026244,
    0.0026495923911322066,
    0.0023434396218550238,
    0.0029773525193581498,
    0.0018820426975759118,
    0.002100168002442958,
    0.003945034819719769,
    0.0024368213247685515,
    0.001992529878971698,
    0.002569217909938178
   ],
   "within": 0.020183674437900145,
   "within_se": 0.000364825613415656,
   "adjacent": 0.019568764263555916,
   "adjacent_se": 0.0005710324714898703,
   "gamma123": 0.09100856096620563,
   "gamma123_se": 0.0012771954283053103,
   "gratio_simple": 1.231772925202778,
   "gratio_simple_se": 0.002446888428683351,
   "rho_pc": 0.24654054883162446,
   "rho_pc_se": 0.00042097635829375994,
   "IG_pc": 0.031353961369225344,
   "IG_pc_se": 0.00011058843314062682,
   "c1": 0.26935230047708125,
   "c1_se": 0.0003224019982013285,
   "c3": 0.4879037311438582,
   "c3_se": 0.0004981643028041144,
   "IG_slope": 0.03606074438483194,
   "IG_slope_se": 4.802881490930046e-05,
   "rho_slope": 0.2637842800009957,
   "rho_slope_se": 0.00016943672456823578,
   "k_reg": 2.1816802689619035,
   "k_reg_se": 0.0027751580759148922,
   "k_hat": 2.116398499543966,
   "k_hat_se": 0.0019757327344783965,
   "ratio13": 0.9990995244265286,
   "ratio13_se": 0.0006722620162721869,
   "mt_gamma_ratio_nm": 1.234386181731916,
   "mt_z_gamma_nm": 115.24674071634293,
   "mt_z_gamma123_nm": 84.13680537804608,
   "mt_z_gamma123_emp": 68.00408179589596,
   "mt_z_adj2_emp": 39.563537330415194,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.116398499543966,
   "I_grass": 0.02713774842904826,
   "I_plugin": 0.027284050115554237,
   "I_se": 7.506345918465312e-05,
   "I_cells": 2843,
   "I_grass_half": 0.027280449766497128,
   "nm_match_k": 2.116398499543966,
   "nm_match_exact": 0.03426805824973571,
   "nm_match_est": 0.03425768165215892,
   "nm_match_se": 8.364428120112803e-05,
   "bias": -1.0376597576786106e-05,
   "I_1p0": 0.05802292358980526,
   "I_nm_khat": 0.03426805824973571,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 191,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.092612743377686,
   "y0": 1
  },
  {
   "lam": [
    1.2405471000000001,
    1.6167485000000006,
    2.1094852000000013
   ],
   "lam_se": [
    0.00046475850783612516,
    0.000554108390647407,
    0.0006962493237397682
   ],
   "F": [
    0.48098097676769114,
    0.48184730819733623,
    0.47673917431581225,
    0.5074607340854849,
    0.5064728060898043,
    0.5267389251192507
   ],
   "F_se": [
    0.0008712801279890661,
    0.0005616473163769621,
    0.0005325055464221439,
    0.0005737835627788265,
    0.0004529946243584471,
    0.0005134029777318249
   ],
   "T": [
    0.5650997485411365,
    0.572838132184675,
    0.5678365898931724,
    0.5905070131795733,
    0.5896915605486353,
    0.5975553801190079,
    0.6274675706930469,
    0.629423719044003,
    0.6413714943672096,
    0.6678968851424563
   ],
   "T_se": [
    0.003945034819719769,
    0.0024368213247685515,
    0.0025483029893776606,
    0.001992529878971698,
    0.00182851998153752,
    0.002070063802898467,
    0.002569217909938178,
    0.0018737378954552825,
    0.0020163830849285465,
    0.0026077225379614686
   ],
   "within": 0.01670711578982459,
   "within_se": 0.00027671765786005376,
   "adjacent": 0.017420882827758,
   "adjacent_se": 0.00043357822255518815,
   "gamma123": 0.10160644396958801,
   "gamma123_se": 0.0012279441373565674,
   "gratio_simple": 1.2260354632811516,
   "gratio_simple_se": 0.0021517937553755884,
   "rho_pc": 0.28445026521545497,
   "rho_pc_se": 0.0003826794989071875,
   "IG_pc": 0.04218667711551761,
   "IG_pc_se": 0.0001185595519322995,
   "c1": 0.3283576878508302,
   "c1_se": 0.00035185856674846904,
   "c3": 0.5868905389994237,
   "c3_se": 0.0005017792262654696,
   "IG_slope": 0.04793629353535601,
   "IG_slope_se": 5.560938914836182e-05,
   "rho_slope": 0.30235777895650945,
   "rho_slope_se": 0.00016717753016405753,
   "k_reg": 2.0694403032531263,
   "k_reg_se": 0.00270562233225621,
   "k_hat": 2.0067012091431415,
   "k_hat_se": 0.0015744754163329725,
   "ratio13": 1.0011630373572928,
   "ratio13_se": 0.0005957683107037759,
   "mt_gamma_ratio_nm": 1.2270502767527882,
   "mt_z_gamma_nm": 129.30922460407575,
   "mt_z_gamma123_nm": 102.7053449221949,
   "mt_z_gamma123_emp": 80.69610963169671,
   "mt_z_adj2_emp": 42.37914513478825,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.006701209143136,
   "I_grass": 0.03646598714939131,
   "I_plugin": 0.036698635126267476,
   "I_se": 8.638999299538177e-05,
   "I_cells": 4492,
   "I_grass_half": 0.03638913482101458,
   "nm_match_k": 2.0067012091431415,
   "nm_match_exact": 0.04559806391409311,
   "nm_match_est": 0.045498186577217936,
   "nm_match_se": 9.561480453867034e-05,
   "bias": -9.987733687517181e-05,
   "I_1p0": 0.06834594157498376,
   "I_nm_khat": 0.04559806391409311,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 195,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.182111978530884,
   "y0": 2
  },
  {
   "lam": [
    1.6167485000000006,
    2.1094852000000013,
    2.759831900000001
   ],
   "lam_se": [
    0.000554108390647407,
    0.0006962493237397682,
    0.0008672614823032719
   ],
   "F": [
    0.5074607340854849,
    0.5064728060898043,
    0.5026486765462521,
    0.5267389251192507,
    0.5262568336515432,
    0.5419431768543224
   ],
   "F_se": [
    0.0005737835627788265,
    0.0004529946243584471,
    0.0004513765450558934,
    0.0005134029777318249,
    0.00042693442997580113,
    0.0005239953097232987
   ],
   "T": [
    0.6274675706930469,
    0.629423719044003,
    0.623946230872566,
    0.6413714943672096,
    0.6393035955023506,
    0.6447345432357335,
    0.6678968851424563,
    0.6691806086615394,
    0.6777291341092654,
    0.6987050525304278
   ],
   "T_se": [
    0.002569217909938178,
    0.0018737378954552825,
    0.0019382071472003799,
    0.0020163830849285465,
    0.0017624766107160697,
    0.0019409125578789231,
    0.0026077225379614686,
    0.002236483998952279,
    0.0021426999270028942,
    0.002391037397621366
   ],
   "within": 0.01358817325715278,
   "within_se": 0.00019001854932264672,
   "adjacent": 0.013716143324421615,
   "adjacent_se": 0.00035894720783375507,
   "gamma123": 0.10623404497548572,
   "gamma123_se": 0.0012261329907040468,
   "gratio_simple": 1.2121560158178109,
   "gratio_simple_se": 0.002090534934997037,
   "rho_pc": 0.31989185007939347,
   "rho_pc_se": 0.0003628281136425562,
   "IG_pc": 0.05397682398679729,
   "IG_pc_se": 0.00012987067138899377,
   "c1": 0.38786440477523565,
   "c1_se": 0.0003120062504344859,
   "c3": 0.6879576514496732,
   "c3_se": 0.0004744690350009211,
   "IG_slope": 0.060464113590836394,
   "IG_slope_se": 5.3206145136482475e-05,
   "rho_slope": 0.33749436287222084,
   "rho_slope_se": 0.00013965293626111737,
   "k_reg": 1.9804971991864457,
   "k_reg_se": 0.00227108183216166,
   "k_hat": 1.9239487362183736,
   "k_hat_se": 0.001351000754638816,
   "ratio13": 1.0027025776763687,
   "ratio13_se": 0.0005773346178702744,
   "mt_gamma_ratio_nm": 1.211497241388417,
   "mt_z_gamma_nm": 134.8174974050293,
   "mt_z_gamma123_nm": 114.50978208512474,
   "mt_z_gamma123_emp": 88.02735730379395,
   "mt_z_adj2_emp": 39.88877509564994,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.9239487362183705,
   "I_grass": 0.046826659766592726,
   "I_plugin": 0.04721865525868285,
   "I_se": 9.710594153032504e-05,
   "I_cells": 7022,
   "I_grass_half": 0.04709323095088891,
   "nm_match_k": 1.9239487362183736,
   "nm_match_exact": 0.05756817169481681,
   "nm_match_est": 0.05761286974131963,
   "nm_match_se": 0.00010656798853749025,
   "bias": 4.469804650281822e-05,
   "I_1p0": 0.07842875414920475,
   "I_nm_khat": 0.05756817169481681,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 197,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.25830888748169,
   "y0": 3
  },
  {
   "lam": [
    2.1094852000000013,
    2.759831900000001,
    3.6230515999999984
   ],
   "lam_se": [
    0.0006962493237397682,
    0.0008672614823032719,
    0.0011165006997423915
   ],
   "F": [
    0.5267389251192507,
    0.5262568336515432,
    0.5226686949774921,
    0.5419431768543224,
    0.5411668944500105,
    0.5529939818018268
   ],
   "F_se": [
    0.0005134029777318249,
    0.00042693442997580113,
    0.00043010962024340484,
    0.0005239953097232987,
    0.00043290841590723944,
    0.000526609829203032
   ],
   "T": [
    0.6678968851424563,
    0.6691806086615394,
    0.6645637995031235,
    0.6777291341092654,
    0.6747651692561086,
    0.6779796299306657,
    0.6987050525304278,
    0.6960225514703916,
    0.7011023013315681,
    0.7151781336634038
   ],
   "T_se": [
    0.0026077225379614686,
    0.002236483998952279,
    0.0020219138473919216,
    0.0021426999270028942,
    0.0018892372390918344,
    0.0020125375337922075,
    0.002391037397621366,
    0.0019161890996673009,
    0.0020398527317698305,
    0.0024595820547777788
   ],
   "within": 0.0105278868987847,
   "within_se": 0.00014777365346235475,
   "adjacent": 0.011043169073284731,
   "adjacent_se": 0.00028326598207794733,
   "gamma123": 0.10517961655550578,
   "gamma123_se": 0.001332941267082517,
   "gratio_simple": 1.1940936739678005,
   "gratio_simple_se": 0.002059605332183199,
   "rho_pc": 0.35071116403888974,
   "rho_pc_se": 0.0003445808555216307,
   "IG_pc": 0.0656231858267108,
   "IG_pc_se": 0.00013802415072405018,
   "c1": 0.4448224654420393,
   "c1_se": 0.0003000955604141256,
   "c3": 0.7856302950859498,
   "c3_se": 0.0004367661341567501,
   "IG_slope": 0.07277665781732598,
   "IG_slope_se": 5.198876006102021e-05,
   "rho_slope": 0.36804375399665235,
   "rho_slope_se": 0.00012211747205340183,
   "k_reg": 1.9171469484749504,
   "k_reg_se": 0.0022137023299987537,
   "k_hat": 1.8650331957794943,
   "k_hat_se": 0.0013491524462863687,
   "ratio13": 1.0034269051339355,
   "ratio13_se": 0.00046575725120606503,
   "mt_gamma_ratio_nm": 1.1925415100057197,
   "mt_z_gamma_nm": 133.73924107955776,
   "mt_z_gamma123_nm": 119.11845977583803,
   "mt_z_gamma123_emp": 89.12282809547538,
   "mt_z_adj2_emp": 38.37515870947459,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8650331957794934,
   "I_grass": 0.057502891681400214,
   "I_plugin": 0.05810959105515856,
   "I_se": 0.00010666763910892687,
   "I_cells": 10730,
   "I_grass_half": 0.05752863057788282,
   "nm_match_k": 1.8650331957794943,
   "nm_match_exact": 0.06949039721410284,
   "nm_match_est": 0.06966779785517119,
   "nm_match_se": 0.00011626306847152432,
   "bias": 0.0001774006410683454,
   "I_1p0": 0.08795610775894896,
   "I_nm_khat": 0.06949039721410284,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 196,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.029515027999878,
   "y0": 4
  },
  {
   "lam": [
    2.759831900000001,
    3.6230515999999984,
    4.7717567
   ],
   "lam_se": [
    0.0008672614823032719,
    0.0011165006997423915,
    0.0014234779506049951
   ],
   "F": [
    0.5419431768543224,
    0.5411668944500105,
    0.5368911893043977,
    0.5529939818018268,
    0.5509580712196851,
    0.5592204659766613
   ],
   "F_se": [
    0.0005239953097232987,
    0.00043290841590723944,
    0.000423070358259046,
    0.000526609829203032,
    0.0004348663863517505,
    0.0004719059507616838
   ],
   "T": [
    0.6987050525304278,
    0.6960225514703916,
    0.6921171867992828,
    0.7011023013315681,
    0.6983431023327865,
    0.700464713841094,
    0.7151781336634038,
    0.7133484856854067,
    0.7170358869690325,
    0.7268992073793995
   ],
   "T_se": [
    0.002391037397621366,
    0.0019161890996673009,
    0.0018939049306350834,
    0.0020398527317698305,
    0.0017653801066947494,
    0.0018424781433377762,
    0.0024595820547777788,
    0.0020638530222871895,
    0.0019262030993596863,
    0.00213415680747123
   ],
   "within": 0.008380489886239073,
   "within_se": 0.00010060384657521925,
   "adjacent": 0.009171293530450098,
   "adjacent_se": 0.0002403300289909724,
   "gamma123": 0.10202256558453704,
   "gamma123_se": 0.0011117671292531005,
   "gratio_simple": 1.178803109360257,
   "gratio_simple_se": 0.00172844250075825,
   "rho_pc": 0.3762787470490502,
   "rho_pc_se": 0.00031636859008184984,
   "IG_pc": 0.07633421181976972,
   "IG_pc_se": 0.00013830910678776462,
   "c1": 0.49725881930429183,
   "c1_se": 0.0002582840393395637,
   "c3": 0.8753172450011403,
   "c3_se": 0.0003705548293977606,
   "IG_slope": 0.08421875655603707,
   "IG_slope_se": 4.390139163451759e-05,
   "rho_slope": 0.3937206342145442,
   "rho_slope_se": 9.426662877153234e-05,
   "k_reg": 1.8777239615130836,
   "k_reg_se": 0.0019810819495601475,
   "k_hat": 1.826211597846275,
   "k_hat_se": 0.0013416616584259822,
   "ratio13": 1.0032562719693114,
   "ratio13_se": 0.00041495971713176257,
   "mt_gamma_ratio_nm": 1.1779431790264603,
   "mt_z_gamma_nm": 131.93908339750462,
   "mt_z_gamma123_nm": 120.44998499011656,
   "mt_z_gamma123_emp": 89.99286073483763,
   "mt_z_adj2_emp": 37.86889591708113,
   "mt_p_order2": 0.0,
   "mt_p_order3": 5.85508505658841e-282,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8262115978462743,
   "I_grass": 0.06786612570055972,
   "I_plugin": 0.06882015374168748,
   "I_se": 0.00011512019009453584,
   "I_cells": 16515,
   "I_grass_half": 0.06809829378409482,
   "nm_match_k": 1.826211597846275,
   "nm_match_exact": 0.08079649362850999,
   "nm_match_est": 0.0809472755970333,
   "nm_match_se": 0.0001244120887865548,
   "bias": 0.00015078196852330583,
   "I_1p0": 0.09667441366471033,
   "I_nm_khat": 0.08079649362850999,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 196,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.93526577949524,
   "y0": 5
  },
  {
   "lam": [
    3.6230515999999984,
    4.7717567,
    6.308213999999997
   ],
   "lam_se": [
    0.0011165006997423915,
    0.0014234779506049951,
    0.0017696548028392808
   ],
   "F": [
    0.5529939818018268,
    0.5509580712196851,
    0.5466058922967225,
    0.5592204659766613,
    0.5565421658061365,
    0.5618533289292611
   ],
   "F_se": [
    0.000526609829203032,
    0.0004348663863517505,
    0.00042252745957789567,
    0.0004719059507616838,
    0.0004078294969738253,
    0.0004318298531782071
   ],
   "T": [
    0.7151781336634038,
    0.7133484856854067,
    0.70712393360187,
    0.7170358869690325,
    0.7112902595069109,
    0.7104660766924362,
    0.7268992073793995,
    0.7218658162026939,
    0.7217929196912973,
    0.7274569957239447
   ],
   "T_se": [
    0.0024595820547777788,
    0.0020638530222871895,
    0.002058919768738226,
    0.0019262030993596863,
    0.0018096242508879618,
    0.0019407600636627922,
    0.00213415680747123,
    0.001857857480461117,
    0.0018476251276984233,
    0.0020922406766505247
   ],
   "within": 0.006653882461735039,
   "within_se": 8.141615103051262e-05,
   "adjacent": 0.007144226216188265,
   "adjacent_se": 0.00019720471150217345,
   "gamma123": 0.09802746305696064,
   "gamma123_se": 0.0011238138159355164,
   "gratio_simple": 1.1655434795831618,
   "gratio_simple_se": 0.001650388371128553,
   "rho_pc": 0.39797784146968146,
   "rho_pc_se": 0.00033450902846917854,
   "IG_pc": 0.08621711631978408,
   "IG_pc_se": 0.0001580660734352035,
   "c1": 0.5441376877572686,
   "c1_se": 0.0002827594969592274,
   "c3": 0.9570182716404444,
   "c3_se": 0.00035622842465521853,
   "IG_slope": 0.0945673198974786,
   "IG_slope_se": 4.612179085873832e-05,
   "rho_slope": 0.4151203907399971,
   "rho_slope_se": 9.193058228256702e-05,
   "k_reg": 1.8531760024412303,
   "k_reg_se": 0.0021840714825948375,
   "k_hat": 1.8031261787308195,
   "k_hat_se": 0.0012823124633010432,
   "ratio13": 1.0037472151247795,
   "ratio13_se": 0.0003724861859539407,
   "mt_gamma_ratio_nm": 1.1649378465276616,
   "mt_z_gamma_nm": 128.5352828601892,
   "mt_z_gamma123_nm": 120.13046938307447,
   "mt_z_gamma123_emp": 90.17584061361005,
   "mt_z_adj2_emp": 35.00666675412822,
   "mt_p_order2": 0.0,
   "mt_p_order3": 1.7436806769750956e-255,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8031261787308224,
   "I_grass": 0.07805086771116443,
   "I_plugin": 0.0795124787444701,
   "I_se": 0.00012281452800192336,
   "I_cells": 25157,
   "I_grass_half": 0.07830602263451425,
   "nm_match_k": 1.8031261787308195,
   "nm_match_exact": 0.09117062355969736,
   "nm_match_est": 0.09129211618883026,
   "nm_match_se": 0.00013137487294108923,
   "bias": 0.00012149262913289938,
   "I_1p0": 0.10449451750117383,
   "I_nm_khat": 0.09117062355969736,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 197,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.672099113464355,
   "y0": 6
  },
  {
   "lam": [
    4.7717567,
    6.308213999999997,
    8.3674673
   ],
   "lam_se": [
    0.0014234779506049951,
    0.0017696548028392808,
    0.0021874847594505155
   ],
   "F": [
    0.5592204659766613,
    0.5565421658061365,
    0.5520233555701042,
    0.5618533289292611,
    0.5586451118275293,
    0.561815482761179
   ],
   "F_se": [
    0.0004719059507616838,
    0.0004078294969738253,
    0.00038806018560170205,
    0.0004318298531782071,
    0.00035805145993775283,
    0.00037407917922548296
   ],
   "T": [
    0.7268992073793995,
    0.7218658162026939,
    0.7160281719038566,
    0.7217929196912973,
    0.7166093864760928,
    0.714573403694031,
    0.7274569957239447,
    0.7227278100572169,
    0.7212792008854776,
    0.7236829644933847
   ],
   "T_se": [
    0.00213415680747123,
    0.001857857480461117,
    0.0018447670534696137,
    0.0018476251276984233,
    0.0017067284792911224,
    0.0017293848599665926,
    0.0020922406766505247,
    0.001813429696110434,
    0.0017031489443907239,
    0.0017567009053622098
   ],
   "within": 0.005226214821110409,
   "within_se": 5.2675633949768284e-05,
   "adjacent": 0.005570283246728702,
   "adjacent_se": 0.0001572047509336329,
   "gamma123": 0.09479026556908388,
   "gamma123_se": 0.0010620727204187256,
   "gratio_simple": 1.1568255009040722,
   "gratio_simple_se": 0.0015892671485839061,
   "rho_pc": 0.41537196529330567,
   "rho_pc_se": 0.0002848858179167506,
   "IG_pc": 0.09469355127016159,
   "IG_pc_se": 0.0001431690680515641,
   "c1": 0.5844000280291936,
   "c1_se": 0.0002456895858225568,
   "c3": 1.0286411387401946,
   "c3_se": 0.0003456983088960498,
   "IG_slope": 0.10352862128565418,
   "IG_slope_se": 4.392472479594808e-05,
   "rho_slope": 0.4324660541773519,
   "rho_slope_se": 8.256111513396834e-05,
   "k_reg": 1.8416408022458453,
   "k_reg_se": 0.0024466374491968787,
   "k_hat": 1.7925280180426841,
   "k_hat_se": 0.0011636395626730607,
   "ratio13": 1.003366229811641,
   "ratio13_se": 0.0003415900659858377,
   "mt_gamma_ratio_nm": 1.1563413013925647,
   "mt_z_gamma_nm": 126.54988831473105,
   "mt_z_gamma123_nm": 120.35321832461084,
   "mt_z_gamma123_emp": 90.67778260590167,
   "mt_z_adj2_emp": 32.31180540528772,
   "mt_p_order2": 0.0,
   "mt_p_order3": 2.513340003524511e-246,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.7925280180426848,
   "I_grass": 0.08726268636243972,
   "I_plugin": 0.08951933840575776,
   "I_se": 0.00012932047474816313,
   "I_cells": 38265,
   "I_grass_half": 0.08770048963649746,
   "nm_match_k": 1.7925280180426841,
   "nm_match_exact": 0.1003190870034469,
   "nm_match_est": 0.10078150277700004,
   "nm_match_se": 0.0001376269135563299,
   "bias": 0.0004624157735531459,
   "I_1p0": 0.11125285334790741,
   "I_nm_khat": 0.1003190870034469,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 195,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.983136653900146,
   "y0": 7
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A14cap_t1.log <==
A14cap type 1: 10000000 events from ['runs/A14cap_p0.npz', 'runs/A14cap_p1.npz', 'runs/A14cap_p2.npz', 'runs/A14cap_p3.npz', 'runs/A14cap_p4.npz']
  window [0,1]: mean 0.7257  F 0.4275 +- 0.0009
  window [1,2]: mean 0.9510  F 0.4536 +- 0.0009
  window [2,3]: mean 1.2405  F 0.4810 +- 0.0009
  window [3,4]: mean 1.6167  F 0.5075 +- 0.0006
  window [4,5]: mean 2.1095  F 0.5267 +- 0.0005
  window [5,6]: mean 2.7598  F 0.5419 +- 0.0005
  window [6,7]: mean 3.6231  F 0.5530 +- 0.0005
  window [7,8]: mean 4.7718  F 0.5592 +- 0.0005
  window [8,9]: mean 6.3082  F 0.5619 +- 0.0004
  window [9,10]: mean 8.3675  F 0.5618 +- 0.0004
y0=0: means [0.726, 0.951, 1.241] F [0.4275, 0.4223, 0.4135, 0.4536, 0.4522, 0.481]
   within +0.02471+-0.00042  adjacent +0.02374+-0.00053  gamma123 +0.0668+-0.0015  gratio simple 1.209 GLS 1.218
   rho_pc 0.2057 IG_pc 0.02161+-0.00008 IG_slope 0.02546 k_hat 2.257 k_reg 2.327 l1l3/l2^2 0.9954
   I_grass 0.01901+-0.00006 (half 0.01904, plugin 0.01910) bias(nm k=2.257) -0.00001  I_1+0 0.04776
   Bonferroni rejections: 50/50 at 1e5, 163/200 at 1e4   (18s)
y0=1: means [0.951, 1.241, 1.617] F [0.4536, 0.4522, 0.4475, 0.481, 0.4818, 0.5075]
   within +0.02018+-0.00036  adjacent +0.01957+-0.00057  gamma123 +0.0910+-0.0013  gratio simple 1.232 GLS 1.234
   rho_pc 0.2465 IG_pc 0.03135+-0.00011 IG_slope 0.03606 k_hat 2.116 k_reg 2.182 l1l3/l2^2 0.9991
   I_grass 0.02714+-0.00008 (half 0.02728, plugin 0.02728) bias(nm k=2.116) -0.00001  I_1+0 0.05802
   Bonferroni rejections: 50/50 at 1e5, 191/200 at 1e4   (18s)
y0=2: means [1.241, 1.617, 2.109] F [0.481, 0.4818, 0.4767, 0.5075, 0.5065, 0.5267]
   within +0.01671+-0.00028  adjacent +0.01742+-0.00043  gamma123 +0.1016+-0.0012  gratio simple 1.226 GLS 1.227
   rho_pc 0.2845 IG_pc 0.04219+-0.00012 IG_slope 0.04794 k_hat 2.007 k_reg 2.069 l1l3/l2^2 1.0012
   I_grass 0.03647+-0.00009 (half 0.03639, plugin 0.03670) bias(nm k=2.007) -0.00010  I_1+0 0.06835
   Bonferroni rejections: 50/50 at 1e5, 195/200 at 1e4   (18s)
y0=3: means [1.617, 2.109, 2.76] F [0.5075, 0.5065, 0.5026, 0.5267, 0.5263, 0.5419]
   within +0.01359+-0.00019  adjacent +0.01372+-0.00036  gamma123 +0.1062+-0.0012  gratio simple 1.212 GLS 1.211
   rho_pc 0.3199 IG_pc 0.05398+-0.00013 IG_slope 0.06046 k_hat 1.924 k_reg 1.980 l1l3/l2^2 1.0027
   I_grass 0.04683+-0.00010 (half 0.04709, plugin 0.04722) bias(nm k=1.924) +0.00004  I_1+0 0.07843
   Bonferroni rejections: 50/50 at 1e5, 197/200 at 1e4   (18s)
y0=4: means [2.109, 2.76, 3.623] F [0.5267, 0.5263, 0.5227, 0.5419, 0.5412, 0.553]
   within +0.01053+-0.00015  adjacent +0.01104+-0.00028  gamma123 +0.1052+-0.0013  gratio simple 1.194 GLS 1.193
   rho_pc 0.3507 IG_pc 0.06562+-0.00014 IG_slope 0.07278 k_hat 1.865 k_reg 1.917 l1l3/l2^2 1.0034
   I_grass 0.05750+-0.00011 (half 0.05753, plugin 0.05811) bias(nm k=1.865) +0.00018  I_1+0 0.08796
   Bonferroni rejections: 50/50 at 1e5, 196/200 at 1e4   (19s)
y0=5: means [2.76, 3.623, 4.772] F [0.5419, 0.5412, 0.5369, 0.553, 0.551, 0.5592]
   within +0.00838+-0.00010  adjacent +0.00917+-0.00024  gamma123 +0.1020+-0.0011  gratio simple 1.179 GLS 1.178
   rho_pc 0.3763 IG_pc 0.07633+-0.00014 IG_slope 0.08422 k_hat 1.826 k_reg 1.878 l1l3/l2^2 1.0033
   I_grass 0.06787+-0.00012 (half 0.06810, plugin 0.06882) bias(nm k=1.826) +0.00015  I_1+0 0.09667
   Bonferroni rejections: 50/50 at 1e5, 196/200 at 1e4   (19s)
y0=6: means [3.623, 4.772, 6.308] F [0.553, 0.551, 0.5466, 0.5592, 0.5565, 0.5619]
   within +0.00665+-0.00008  adjacent +0.00714+-0.00020  gamma123 +0.0980+-0.0011  gratio simple 1.166 GLS 1.165
   rho_pc 0.3980 IG_pc 0.08622+-0.00016 IG_slope 0.09457 k_hat 1.803 k_reg 1.853 l1l3/l2^2 1.0037
   I_grass 0.07805+-0.00012 (half 0.07831, plugin 0.07951) bias(nm k=1.803) +0.00012  I_1+0 0.10449
   Bonferroni rejections: 50/50 at 1e5, 197/200 at 1e4   (19s)
y0=7: means [4.772, 6.308, 8.367] F [0.5592, 0.5565, 0.552, 0.5619, 0.5586, 0.5618]
   within +0.00523+-0.00005  adjacent +0.00557+-0.00016  gamma123 +0.0948+-0.0011  gratio simple 1.157 GLS 1.156
   rho_pc 0.4154 IG_pc 0.09469+-0.00014 IG_slope 0.10353 k_hat 1.793 k_reg 1.842 l1l3/l2^2 1.0034
   I_grass 0.08726+-0.00013 (half 0.08770, plugin 0.08952) bias(nm k=1.793) +0.00046  I_1+0 0.11125
   Bonferroni rejections: 50/50 at 1e5, 195/200 at 1e4   (19s)
done


==> anc/calc_SHORT/item13/verify/results/A14cap_t1.out <==
A14cap type 1: 10000000 events from ['runs/A14cap_p0.npz', 'runs/A14cap_p1.npz', 'runs/A14cap_p2.npz', 'runs/A14cap_p3.npz', 'runs/A14cap_p4.npz']
  window [0,1]: mean 0.7257  F 0.4275 +- 0.0009
  window [1,2]: mean 0.9510  F 0.4536 +- 0.0009
  window [2,3]: mean 1.2405  F 0.4810 +- 0.0009
  window [3,4]: mean 1.6167  F 0.5075 +- 0.0006
  window [4,5]: mean 2.1095  F 0.5267 +- 0.0005
  window [5,6]: mean 2.7598  F 0.5419 +- 0.0005
  window [6,7]: mean 3.6231  F 0.5530 +- 0.0005
  window [7,8]: mean 4.7718  F 0.5592 +- 0.0005
  window [8,9]: mean 6.3082  F 0.5619 +- 0.0004
  window [9,10]: mean 8.3675  F 0.5618 +- 0.0004
y0=0: means [0.726, 0.951, 1.241] F [0.4275, 0.4223, 0.4135, 0.4536, 0.4522, 0.481]
   within +0.02471+-0.00042  adjacent +0.02374+-0.00053  gamma123 +0.0668+-0.0015  gratio simple 1.209 GLS 1.218
   rho_pc 0.2057 IG_pc 0.02161+-0.00008 IG_slope 0.02546 k_hat 2.257 k_reg 2.327 l1l3/l2^2 0.9954
   I_grass 0.01901+-0.00006 (half 0.01904, plugin 0.01910) bias(nm k=2.257) -0.00001  I_1+0 0.04776
   Bonferroni rejections: 50/50 at 1e5, 163/200 at 1e4   (18s)
y0=1: means [0.951, 1.241, 1.617] F [0.4536, 0.4522, 0.4475, 0.481, 0.4818, 0.5075]
   within +0.02018+-0.00036  adjacent +0.01957+-0.00057  gamma123 +0.0910+-0.0013  gratio simple 1.232 GLS 1.234
   rho_pc 0.2465 IG_pc 0.03135+-0.00011 IG_slope 0.03606 k_hat 2.116 k_reg 2.182 l1l3/l2^2 0.9991
   I_grass 0.02714+-0.00008 (half 0.02728, plugin 0.02728) bias(nm k=2.116) -0.00001  I_1+0 0.05802
   Bonferroni rejections: 50/50 at 1e5, 191/200 at 1e4   (18s)
y0=2: means [1.241, 1.617, 2.109] F [0.481, 0.4818, 0.4767, 0.5075, 0.5065, 0.5267]
   within +0.01671+-0.00028  adjacent +0.01742+-0.00043  gamma123 +0.1016+-0.0012  gratio simple 1.226 GLS 1.227
   rho_pc 0.2845 IG_pc 0.04219+-0.00012 IG_slope 0.04794 k_hat 2.007 k_reg 2.069 l1l3/l2^2 1.0012
   I_grass 0.03647+-0.00009 (half 0.03639, plugin 0.03670) bias(nm k=2.007) -0.00010  I_1+0 0.06835
   Bonferroni rejections: 50/50 at 1e5, 195/200 at 1e4   (18s)
y0=3: means [1.617, 2.109, 2.76] F [0.5075, 0.5065, 0.5026, 0.5267, 0.5263, 0.5419]
   within +0.01359+-0.00019  adjacent +0.01372+-0.00036  gamma123 +0.1062+-0.0012  gratio simple 1.212 GLS 1.211
   rho_pc 0.3199 IG_pc 0.05398+-0.00013 IG_slope 0.06046 k_hat 1.924 k_reg 1.980 l1l3/l2^2 1.0027
   I_grass 0.04683+-0.00010 (half 0.04709, plugin 0.04722) bias(nm k=1.924) +0.00004  I_1+0 0.07843
   Bonferroni rejections: 50/50 at 1e5, 197/200 at 1e4   (18s)
y0=4: means [2.109, 2.76, 3.623] F [0.5267, 0.5263, 0.5227, 0.5419, 0.5412, 0.553]
   within +0.01053+-0.00015  adjacent +0.01104+-0.00028  gamma123 +0.1052+-0.0013  gratio simple 1.194 GLS 1.193
   rho_pc 0.3507 IG_pc 0.06562+-0.00014 IG_slope 0.07278 k_hat 1.865 k_reg 1.917 l1l3/l2^2 1.0034
   I_grass 0.05750+-0.00011 (half 0.05753, plugin 0.05811) bias(nm k=1.865) +0.00018  I_1+0 0.08796
   Bonferroni rejections: 50/50 at 1e5, 196/200 at 1e4   (19s)
y0=5: means [2.76, 3.623, 4.772] F [0.5419, 0.5412, 0.5369, 0.553, 0.551, 0.5592]
   within +0.00838+-0.00010  adjacent +0.00917+-0.00024  gamma123 +0.1020+-0.0011  gratio simple 1.179 GLS 1.178
   rho_pc 0.3763 IG_pc 0.07633+-0.00014 IG_slope 0.08422 k_hat 1.826 k_reg 1.878 l1l3/l2^2 1.0033
   I_grass 0.06787+-0.00012 (half 0.06810, plugin 0.06882) bias(nm k=1.826) +0.00015  I_1+0 0.09667
   Bonferroni rejections: 50/50 at 1e5, 196/200 at 1e4   (19s)
y0=6: means [3.623, 4.772, 6.308] F [0.553, 0.551, 0.5466, 0.5592, 0.5565, 0.5619]
   within +0.00665+-0.00008  adjacent +0.00714+-0.00020  gamma123 +0.0980+-0.0011  gratio simple 1.166 GLS 1.165
   rho_pc 0.3980 IG_pc 0.08622+-0.00016 IG_slope 0.09457 k_hat 1.803 k_reg 1.853 l1l3/l2^2 1.0037
   I_grass 0.07805+-0.00012 (half 0.07831, plugin 0.07951) bias(nm k=1.803) +0.00012  I_1+0 0.10449
   Bonferroni rejections: 50/50 at 1e5, 197/200 at 1e4   (19s)
y0=7: means [4.772, 6.308, 8.367] F [0.5592, 0.5565, 0.552, 0.5619, 0.5586, 0.5618]
   within +0.00523+-0.00005  adjacent +0.00557+-0.00016  gamma123 +0.0948+-0.0011  gratio simple 1.157 GLS 1.156
   rho_pc 0.4154 IG_pc 0.09469+-0.00014 IG_slope 0.10353 k_hat 1.793 k_reg 1.842 l1l3/l2^2 1.0034
   I_grass 0.08726+-0.00013 (half 0.08770, plugin 0.08952) bias(nm k=1.793) +0.00046  I_1+0 0.11125
   Bonferroni rejections: 50/50 at 1e5, 195/200 at 1e4   (19s)
done


==> anc/calc_SHORT/item13/verify/results/A14cap_t2.json <==
{
 "config": "A14cap",
 "type": 2,
 "nev": 10000000,
 "files": [
  "runs/A14cap_p0.npz",
  "runs/A14cap_p1.npz",
  "runs/A14cap_p2.npz",
  "runs/A14cap_p3.npz",
  "runs/A14cap_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 0.3218377,
   "F": 0.3705047133249131,
   "F_se": 0.002208757228239306
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 0.3666399,
   "F": 0.49035725363840493,
   "F_se": 0.0016803042221513087
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 0.4282514,
   "F": 0.5865887215594452,
   "F_se": 0.0016108178594107406
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 0.5115393,
   "F": 0.663150977280914,
   "F_se": 0.0013570303575361174
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 0.6219578,
   "F": 0.7107893009716949,
   "F_se": 0.0013835921071933628
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 0.7687577,
   "F": 0.7349447091151946,
   "F_se": 0.0010671040685313591
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 0.9635203,
   "F": 0.7407122352233062,
   "F_se": 0.001036981524173784
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 1.222974,
   "F": 0.7357070584663078,
   "F_se": 0.0011091788171958166
  },
  {
   "window": [
    8,
    9
   ],
   "mean": 1.5677957,
   "F": 0.7201109958963015,
   "F_se": 0.000869112029114643
  },
  {
   "window": [
    9,
    10
   ],
   "mean": 2.0288553,
   "F": 0.7014572696620288,
   "F_se": 0.0007412007981782541
  }
 ],
 "triples": [
  {
   "lam": [
    0.32183769999999995,
    0.36663989999999996,
    0.42825140000000006
   ],
   "lam_se": [
    0.00015928995574109516,
    0.000221088057551554,
    0.00022356460300586894
   ],
   "F": [
    0.3705047133249135,
    0.42235401344919965,
    0.4595837507362208,
    0.49035725363840577,
    0.5263895127938183,
    0.586588721559445
   ],
   "F_se": [
    0.002208757228239307,
    0.001480858417959838,
    0.001488972527996782,
    0.0016803042221513072,
    0.0012415080509409293,
    0.0016108178594107403
   ],
   "T": [
    0.6440827971816592,
    0.6690432554827996,
    0.6704116134550674,
    0.7365543669323386,
    0.7473704061737184,
    0.7928947072144685,
    0.8185407228235585,
    0.8385497159118869,
    0.8855364572065575,
    0.9573221734334111
   ],
   "T_se": [
    0.012390650709569432,
    0.007041279236022569,
    0.007441506072076198,
    0.007421410709241001,
    0.005022210916487369,
    0.006799322846009109,
    0.010462742584085392,
    0.007064943021425613,
    0.007250332892453697,
    0.010951927031605425
   ],
   "within": 0.013041137181175166,
   "within_se": 0.0010556902498248298,
   "adjacent": 0.014788012385288152,
   "adjacent_se": 0.0016202773872477263,
   "gamma123": 0.30272495944164246,
   "gamma123_se": 0.004245630170563465,
   "gratio_simple": 1.7127835644938225,
   "gratio_simple_se": 0.006914756990086953,
   "rho_pc": 0.12535442505506375,
   "rho_pc_se": 0.0004497791972414538,
   "IG_pc": 0.007919250677230778,
   "IG_pc_se": 5.739896456308543e-05,
   "c1": 0.11521548240923556,
   "c1_se": 0.0003957534682259148,
   "c3": 0.1910747591776197,
   "c3_se": 0.00042899504560194306,
   "IG_slope": 0.00835622964349824,
   "IG_slope_se": 3.15676991083315e-05,
   "rho_slope": 0.12873842038077146,
   "rho_slope_se": 0.0002419664775923116,
   "k_reg": 2.1506757447149703,
   "k_reg_se": 0.005530128715986108,
   "k_hat": 2.066299710081207,
   "k_hat_se": 0.0035981285936993986,
   "ratio13": 1.0253125086582582,
   "ratio13_se": 0.001424610171297004,
   "mt_gamma_ratio_nm": 1.6685500506341977,
   "mt_z_gamma_nm": 138.29093472622745,
   "mt_z_gamma123_nm": 88.52194158638243,
   "mt_z_gamma123_emp": 71.7082762217223,
   "mt_z_adj2_emp": 10.387447168243778,
   "mt_p_order2": 0.0,
   "mt_p_order3": 8.388991763267848e-190,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.0662997100812106,
   "I_grass": 0.0065925340188055515,
   "I_plugin": 0.0066148564267027865,
   "I_se": 3.857243542334042e-05,
   "I_cells": 532,
   "I_grass_half": 0.0065963202739443005,
   "nm_match_k": 2.066299710081207,
   "nm_match_exact": 0.007856699482933627,
   "nm_match_est": 0.007887384564572386,
   "nm_match_se": 4.151111780529266e-05,
   "bias": 3.0685081638759035e-05,
   "I_1p0": 0.019077488881179026,
   "I_nm_khat": 0.007856699482933627,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 197,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.863930225372314,
   "y0": 0
  },
  {
   "lam": [
    0.36663989999999996,
    0.42825140000000006,
    0.5115393
   ],
   "lam_se": [
    0.000221088057551554,
    0.00022356460300586894,
    0.0002743314464753402
   ],
   "F": [
    0.49035725363840577,
    0.5263895127938183,
    0.5478309195945252,
    0.586588721559445,
    0.6105516638549273,
    0.6631509772809137
   ],
   "F_se": [
    0.0016803042221513072,
    0.0012415080509409293,
    0.0012421258668722413,
    0.0016108178594107403,
    0.0010603302472592603,
    0.001357030357536117
   ],
   "T": [
    0.8185407228235585,
    0.8385497159118869,
    0.8367668101026529,
    0.8855364572065575,
    0.8963769522786792,
    0.9288629381102101,
    0.9573221734334111,
    0.9774476426472256,
    1.0260291287978305,
    1.109319229796329
   ],
   "T_se": [
    0.010462742584085392,
    0.007064943021425613,
    0.006816732568761423,
    0.007250332892453697,
    0.005131558658952722,
    0.00645479383536228,
    0.010951927031605425,
    0.006325705401944363,
    0.005732930474527076,
    0.010845902483129586
   ],
   "within": 0.01844161874516459,
   "within_se": 0.000822626321885867,
   "adjacent": 0.02063966872984757,
   "adjacent_se": 0.001243834889589705,
   "gamma123": 0.25360096653457853,
   "gamma123_se": 0.004233284496769302,
   "gratio_simple": 1.4232685691196212,
   "gratio_simple_se": 0.004723500766178407,
   "rho_pc": 0.15699323050210937,
   "rho_pc_se": 0.00040482477250001976,
   "IG_pc": 0.01247784673859458,
   "IG_pc_se": 6.520357309548946e-05,
   "c1": 0.15424732300323837,
   "c1_se": 0.00035495881433741293,
   "c3": 0.24961581944769093,
   "c3_se": 0.0004614998106429245,
   "IG_slope": 0.013528399408446766,
   "IG_slope_se": 3.596056040513751e-05,
   "rho_slope": 0.16338311624075008,
   "rho_slope_se": 0.00021409524570595214,
   "k_reg": 1.7848824009139066,
   "k_reg_se": 0.0033213235116466033,
   "k_hat": 1.7321864873880788,
   "k_hat_se": 0.0021978112634774855,
   "ratio13": 1.0226361663610186,
   "ratio13_se": 0.001202983024752312,
   "mt_gamma_ratio_nm": 1.399098157135323,
   "mt_z_gamma_nm": 111.4763832571881,
   "mt_z_gamma123_nm": 75.56981953533611,
   "mt_z_gamma123_emp": 62.94362087048273,
   "mt_z_adj2_emp": 15.98197066403543,
   "mt_p_order2": 0.0,
   "mt_p_order3": 1.4139315782184605e-177,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.7321864873880775,
   "I_grass": 0.010075389325683304,
   "I_plugin": 0.010105916592372921,
   "I_se": 4.743795276439809e-05,
   "I_cells": 704,
   "I_grass_half": 0.01010864110936538,
   "nm_match_k": 1.7321864873880788,
   "nm_match_exact": 0.012383927088672328,
   "nm_match_est": 0.012399900454063584,
   "nm_match_se": 5.197222896753566e-05,
   "bias": 1.597336539125617e-05,
   "I_1p0": 0.02284501415315802,
   "I_nm_khat": 0.012383927088672328,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 180,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.654041051864624,
   "y0": 1
  },
  {
   "lam": [
    0.42825140000000006,
    0.5115393,
    0.6219577999999999
   ],
   "lam_se": [
    0.00022356460300586894,
    0.0002743314464753402,
    0.0002999244207826672
   ],
   "F": [
    0.586588721559445,
    0.6105516638549273,
    0.6136758530791451,
    0.6631509772809137,
    0.668939254917783,
    0.7107893009716957
   ],
   "F_se": [
    0.0016108178594107403,
    0.0010603302472592603,
    0.0012149641891550016,
    0.001357030357536117,
    0.0011220980874977356,
    0.0013835921071933632
   ],
   "T": [
    0.9573221734334111,
    0.9774476426472256,
    0.9795748974643739,
    1.0260291287978305,
    1.022111707180842,
    1.0383728908211494,
    1.109319229796329,
    1.0964437954319763,
    1.1221681168420596,
    1.1895132575015366
   ],
   "T_se": [
    0.010951927031605425,
    0.006325705401944363,
    0.006277928876585226,
    0.005732930474527076,
    0.004642539583877023,
    0.005989270394817352,
    0.010845902483129586,
    0.006350538903006625,
    0.006131017171975671,
    0.008877199651580979
   ],
   "within": 0.02245407598673299,
   "within_se": 0.0008181896055416092,
   "adjacent": 0.026069606307210114,
   "adjacent_se": 0.001165754257140062,
   "gamma123": 0.20526775696498645,
   "gamma123_se": 0.003590544144851153,
   "gratio_simple": 1.274862430454889,
   "gratio_simple_se": 0.0035535312610009777,
   "rho_pc": 0.1873279974183636,
   "rho_pc_se": 0.0004353470976217415,
   "IG_pc": 0.017861144770520063,
   "IG_pc_se": 8.491406415359118e-05,
   "c1": 0.19523908285985622,
   "c1_se": 0.00035210527634670606,
   "c3": 0.310665587624632,
   "c3_se": 0.000508815029164936,
   "IG_slope": 0.01974374874360483,
   "IG_slope_se": 4.437413900556745e-05,
   "rho_slope": 0.19676897022746592,
   "rho_slope_se": 0.00021705021790837932,
   "k_reg": 1.5862050620829056,
   "k_reg_se": 0.0027638284082318375,
   "k_hat": 1.5474960425592459,
   "k_hat_se": 0.001849403344778095,
   "ratio13": 1.0178919983705474,
   "ratio13_se": 0.0009543730754482062,
   "mt_gamma_ratio_nm": 1.263084093244307,
   "mt_z_gamma_nm": 91.77581327547193,
   "mt_z_gamma123_nm": 64.86374442955778,
   "mt_z_gamma123_emp": 55.291855172633426,
   "mt_z_adj2_emp": 22.822451890251426,
   "mt_p_order2": 0.0,
   "mt_p_order3": 7.276853943394148e-140,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.5474960425592454,
   "I_grass": 0.014363604462564794,
   "I_plugin": 0.014403651841193188,
   "I_se": 5.6305183513702265e-05,
   "I_cells": 970,
   "I_grass_half": 0.01431811927658444,
   "nm_match_k": 1.5474960425592459,
   "nm_match_exact": 0.017814281810873103,
   "nm_match_est": 0.017905822230849466,
   "nm_match_se": 6.227293022764555e-05,
   "bias": 9.154041997636378e-05,
   "I_1p0": 0.027664581955945115,
   "I_nm_khat": 0.017814281810873103,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 155,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.0384361743927,
   "y0": 2
  },
  {
   "lam": [
    0.5115393,
    0.6219577999999999,
    0.7687576999999999
   ],
   "lam_se": [
    0.0002743314464753402,
    0.0002999244207826672,
    0.0003641081772598284
   ],
   "F": [
    0.6631509772809137,
    0.668939254917783,
    0.6624568921632059,
    0.7107893009716957,
    0.7044591158897886,
    0.7349447091151948
   ],
   "F_se": [
    0.001357030357536117,
    0.0011220980874977356,
    0.0009614399731956186,
    0.0013835921071933632,
    0.0008936189110617526,
    0.00106710406853136
   ],
   "T": [
    1.109319229796329,
    1.0964437954319763,
    1.077919334881474,
    1.1221681168420596,
    1.0978408750672797,
    1.1013833309634957,
    1.1895132575015366,
    1.1622861888160987,
    1.1660836383859239,
    1.212567241934274
   ],
   "T_se": [
    0.010845902483129586,
    0.006350538903006625,
    0.005807384953437322,
    0.006131017171975671,
    0.004779418989060533,
    0.005395682379396504,
    0.008877199651580979,
    0.005426102970641086,
    0.005474371731868853,
    0.007735564892094931
   ],
   "within": 0.02434324146567557,
   "within_se": 0.0006061506962008274,
   "adjacent": 0.024242293240579915,
   "adjacent_se": 0.0008958858291848471,
   "gamma123": 0.15536016286056897,
   "gamma123_se": 0.003599976744563689,
   "gratio_simple": 1.1877348712319329,
   "gratio_simple_se": 0.0031405129480765563,
   "rho_pc": 0.21848248516212154,
   "rho_pc_se": 0.0003614398993434117,
   "IG_pc": 0.024455748834395424,
   "IG_pc_se": 8.316890128368798e-05,
   "c1": 0.2372881482331956,
   "c1_se": 0.0003764898408728817,
   "c3": 0.3755395074836564,
   "c3_se": 0.00045813300795206587,
   "IG_slope": 0.026889542154845597,
   "IG_slope_se": 4.3229005993980576e-05,
   "rho_slope": 0.228819946157573,
   "rho_slope_se": 0.00017900417818927748,
   "k_reg": 1.479466241371012,
   "k_reg_se": 0.0020178646896667663,
   "k_hat": 1.4456040083289234,
   "k_hat_se": 0.0013977708899464317,
   "ratio13": 1.0165919028417503,
   "ratio13_se": 0.0009383607972939002,
   "mt_gamma_ratio_nm": 1.1795131553118603,
   "mt_z_gamma_nm": 74.44650640711559,
   "mt_z_gamma123_nm": 53.69306612270429,
   "mt_z_gamma123_emp": 47.0404956782245,
   "mt_z_adj2_emp": 24.499239576175217,
   "mt_p_order2": 0.0,
   "mt_p_order3": 3.430476301425254e-106,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.4456040083289248,
   "I_grass": 0.019885346298748274,
   "I_plugin": 0.01994944672860388,
   "I_se": 6.576250243057749e-05,
   "I_cells": 1344,
   "I_grass_half": 0.020019560852960083,
   "nm_match_k": 1.4456040083289234,
   "nm_match_exact": 0.024147546235458974,
   "nm_match_est": 0.024103516768406053,
   "nm_match_se": 7.188589220967691e-05,
   "bias": -4.402946705292163e-05,
   "I_1p0": 0.03367674744365639,
   "I_nm_khat": 0.024147546235458974,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 105,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.702162742614746,
   "y0": 3
  },
  {
   "lam": [
    0.6219577999999999,
    0.7687576999999999,
    0.9635202999999999
   ],
   "lam_se": [
    0.0002999244207826672,
    0.0003641081772598284,
    0.00040481696712055834
   ],
   "F": [
    0.7107893009716957,
    0.7044591158897886,
    0.6915487993527909,
    0.7349447091151948,
    0.7236836400451607,
    0.7407122352233069
   ],
   "F_se": [
    0.0013835921071933632,
    0.0008936189110617526,
    0.000938104672818231,
    0.00106710406853136,
    0.0009297695032123658,
    0.0010369815241737838
   ],
   "T": [
    1.1895132575015366,
    1.1622861888160987,
    1.1344849808782234,
    1.1660836383859239,
    1.134878767270153,
    1.1282316880504986,
    1.212567241934274,
    1.1796808081990764,
    1.16630728163416,
    1.1810951368571236
   ],
   "T_se": [
    0.008877199651580979,
    0.005426102970641086,
    0.005338929763308377,
    0.005474371731868853,
    0.004303852266946657,
    0.004802301958916353,
    0.007735564892094931,
    0.004979938044331791,
    0.0048524547751526035,
    0.006649838242830247
   ],
   "within": 0.022251563340819014,
   "within_se": 0.0005336734384840428,
   "adjacent": 0.022522578614683764,
   "adjacent_se": 0.0009035733784362813,
   "gamma123": 0.11526769276991722,
   "gamma123_se": 0.0031181313589187,
   "gratio_simple": 1.1313936640198696,
   "gratio_simple_se": 0.0024472740792936586,
   "rho_pc": 0.2482886863674169,
   "rho_pc_se": 0.00043276377172471144,
   "IG_pc": 0.03181467889089024,
   "IG_pc_se": 0.00011478524027096413,
   "c1": 0.2799651172752223,
   "c1_se": 0.00037258251889544163,
   "c3": 0.4455503969133487,
   "c3_se": 0.0005338708322382189,
   "IG_slope": 0.034898558674402134,
   "IG_slope_se": 5.3075392386740046e-05,
   "rho_slope": 0.2596478275921242,
   "rho_slope_se": 0.00019057003916166077,
   "k_reg": 1.4232893239516045,
   "k_reg_se": 0.0019292939344207117,
   "k_hat": 1.3955355775023415,
   "k_hat_se": 0.0013037696174628916,
   "ratio13": 1.0140113828219048,
   "ratio13_se": 0.0008606587972071345,
   "mt_gamma_ratio_nm": 1.1260334735423105,
   "mt_z_gamma_nm": 60.05803056563276,
   "mt_z_gamma123_nm": 44.61238820389981,
   "mt_z_gamma123_emp": 39.34250669727067,
   "mt_z_adj2_emp": 26.780705097556048,
   "mt_p_order2": 0.0,
   "mt_p_order3": 3.571615643360788e-70,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.3955355775023424,
   "I_grass": 0.026270408128777234,
   "I_plugin": 0.02635705396046406,
   "I_se": 7.500996298315918e-05,
   "I_cells": 1886,
   "I_grass_half": 0.026250363251909548,
   "nm_match_k": 1.3955355775023415,
   "nm_match_exact": 0.03127864778259236,
   "nm_match_est": 0.03128438457621918,
   "nm_match_se": 8.127522432946987e-05,
   "bias": 5.736793626823222e-06,
   "I_1p0": 0.040818194319938085,
   "I_nm_khat": 0.03127864778259236,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 83,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.479354858398438,
   "y0": 4
  },
  {
   "lam": [
    0.7687576999999999,
    0.9635202999999999,
    1.222974
   ],
   "lam_se": [
    0.0003641081772598284,
    0.00040481696712055834,
    0.0005772581657274229
   ],
   "F": [
    0.7349447091151948,
    0.7236836400451607,
    0.7041513154003405,
    0.7407122352233069,
    0.7250714764276387,
    0.7357070584663075
   ],
   "F_se": [
    0.00106710406853136,
    0.0009297695032123658,
    0.0009152298214865414,
    0.0010369815241737838,
    0.0007978813008247744,
    0.0011091788171958149
   ],
   "T": [
    1.212567241934274,
    1.1796808081990764,
    1.1458970597464242,
    1.16630728163416,
    1.1358597695975787,
    1.1166306780088522,
    1.1810951368571236,
    1.152054196913014,
    1.140730089123025,
    1.1510139382067373
   ],
   "T_se": [
    0.007735564892094931,
    0.004979938044331791,
    0.00480253661226785,
    0.0048524547751526035,
    0.004160580295297216,
    0.004752527190755962,
    0.006649838242830247,
    0.004437249462596123,
    0.004649382426019719,
    0.006271347612427825
   ],
   "within": 0.01948585697722316,
   "within_se": 0.0004158465666542736,
   "adjacent": 0.020226242836059227,
   "adjacent_se": 0.0007066191727488797,
   "gamma123": 0.08641503888943358,
   "gamma123_se": 0.0025747622953259833,
   "gratio_simple": 1.0945273431493823,
   "gratio_simple_se": 0.002270966204973042,
   "rho_pc": 0.27645095996162244,
   "rho_pc_se": 0.00042823251355385397,
   "IG_pc": 0.03975170707705447,
   "IG_pc_se": 0.00012877765202092911,
   "c1": 0.32464270474713697,
   "c1_se": 0.0003592492691577482,
   "c3": 0.5174465066719348,
   "c3_se": 0.00047868124835693404,
   "IG_slope": 0.043635695084178146,
   "IG_slope_se": 5.390907477511814e-05,
   "rho_slope": 0.28908761260797267,
   "rho_slope_se": 0.00017120172504534186,
   "k_reg": 1.4022250605726145,
   "k_reg_se": 0.0018185056861313269,
   "k_hat": 1.380292649176491,
   "k_hat_se": 0.0013738622338860815,
   "ratio13": 1.0127096884801832,
   "ratio13_se": 0.0007577655332489171,
   "mt_gamma_ratio_nm": 1.0921644893904074,
   "mt_z_gamma_nm": 49.24132370246085,
   "mt_z_gamma123_nm": 38.085563682227935,
   "mt_z_gamma123_emp": 34.2007890779311,
   "mt_z_adj2_emp": 28.80176555167159,
   "mt_p_order2": 0.0,
   "mt_p_order3": 9.761919240958439e-91,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.380292649176491,
   "I_grass": 0.03344295193663882,
   "I_plugin": 0.03357942393692781,
   "I_se": 8.380910535653507e-05,
   "I_cells": 2647,
   "I_grass_half": 0.033555760482991914,
   "nm_match_k": 1.380292649176491,
   "nm_match_exact": 0.0391693511907443,
   "nm_match_est": 0.03923238764841663,
   "nm_match_se": 9.024564675073434e-05,
   "bias": 6.303645767233301e-05,
   "I_1p0": 0.049042825311536066,
   "I_nm_khat": 0.0391693511907443,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 67,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 16.578625440597534,
   "y0": 5
  },
  {
   "lam": [
    0.9635202999999999,
    1.222974,
    1.5677956999999991
   ],
   "lam_se": [
    0.00040481696712055834,
    0.0005772581657274229,
    0.0006472113803140993
   ],
   "F": [
    0.7407122352233069,
    0.7250714764276387,
    0.704230713580245,
    0.7357070584663075,
    0.7168303456506053,
    0.7201109958963037
   ],
   "F_se": [
    0.0010369815241737838,
    0.0007978813008247744,
    0.0007425908476234943,
    0.0011091788171958149,
    0.0007631022760834872,
    0.0008691120291146423
   ],
   "T": [
    1.1810951368571236,
    1.152054196913014,
    1.1184804366962697,
    1.140730089123025,
    1.1049252406147967,
    1.0861066861374034,
    1.1510139382067373,
    1.1156181641026328,
    1.0978089299073541,
    1.1005009713000353
   ],
   "T_se": [
    0.006649838242830247,
    0.004437249462596123,
    0.004550827802253356,
    0.004649382426019719,
    0.003606541886332342,
    0.004176758875267921,
    0.006271347612427825,
    0.004575973486342524,
    0.0039892668932762065,
    0.005328283303613167
   ],
   "within": 0.01679925130914306,
   "within_se": 0.0004023435778864387,
   "adjacent": 0.016720197458876984,
   "adjacent_se": 0.0006138102885821612,
   "gamma123": 0.0654187664767587,
   "gamma123_se": 0.0023216994874746964,
   "gratio_simple": 1.0736147722393963,
   "gratio_simple_se": 0.0020312161908749124,
   "rho_pc": 0.303917300160023,
   "rho_pc_se": 0.000374154610816323,
   "IG_pc": 0.04845688136332243,
   "IG_pc_se": 0.0001254499277125921,
   "c1": 0.36774357906433247,
   "c1_se": 0.00034904427700727873,
   "c3": 0.5915742472210764,
   "c3_se": 0.0004901598705484051,
   "IG_slope": 0.052644806792951124,
   "IG_slope_se": 5.3326843865937676e-05,
   "rho_slope": 0.3161268509206679,
   "rho_slope_se": 0.00015180196007364392,
   "k_reg": 1.4121744341137816,
   "k_reg_se": 0.0016732519328700474,
   "k_hat": 1.3895531261422804,
   "k_hat_se": 0.0012627840144695764,
   "ratio13": 1.0099872461313932,
   "ratio13_se": 0.0007551431149037329,
   "mt_gamma_ratio_nm": 1.0737918933646704,
   "mt_z_gamma_nm": 43.37352151147223,
   "mt_z_gamma123_nm": 33.15406077195085,
   "mt_z_gamma123_emp": 29.359423133265587,
   "mt_z_adj2_emp": 28.649658789017423,
   "mt_p_order2": 0.0,
   "mt_p_order3": 1.9975769053258856e-118,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.3895531261422822,
   "I_grass": 0.04159240984073875,
   "I_plugin": 0.04179271048495892,
   "I_se": 9.264193287822172e-05,
   "I_cells": 3763,
   "I_grass_half": 0.04158351911489255,
   "nm_match_k": 1.3895531261422804,
   "nm_match_exact": 0.047656119831138995,
   "nm_match_est": 0.04753614269336026,
   "nm_match_se": 9.8480331044824e-05,
   "bias": -0.00011997713777873315,
   "I_1p0": 0.05806212159263495,
   "I_nm_khat": 0.047656119831138995,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 60,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 15.520182371139526,
   "y0": 6
  },
  {
   "lam": [
    1.222974,
    1.5677956999999991,
    2.028855299999999
   ],
   "lam_se": [
    0.0005772581657274229,
    0.0006472113803140993,
    0.0007755345169427976
   ],
   "F": [
    0.7357070584663075,
    0.7168303456506053,
    0.6954116928236256,
    0.7201109958963037,
    0.7020305872382067,
    0.70145726966203
   ],
   "F_se": [
    0.0011091788171958149,
    0.0007631022760834872,
    0.0007178031553293134,
    0.0008691120291146423,
    0.0006049256762337405,
    0.0007412007981782544
   ],
   "T": [
    1.1510139382067373,
    1.1156181641026328,
    1.0814458354680012,
    1.0978089299073541,
    1.0628552100812172,
    1.039498874262322,
    1.1005009713000353,
    1.0666211030353019,
    1.0434120857601323,
    1.034516857815898
   ],
   "T_se": [
    0.006271347612427825,
    0.004575973486342524,
    0.004349846898800938,
    0.0039892668932762065,
    0.0033903489932058635,
    0.003803007190538079,
    0.005328283303613167,
    0.0035724939009309843,
    0.003268637249881077,
    0.004005029764983662
   ],
   "within": 0.014334232770734534,
   "within_se": 0.0003305038000999831,
   "adjacent": 0.014018773620780411,
   "adjacent_se": 0.0005119495042863318,
   "gamma123": 0.0563815530666949,
   "gamma123_se": 0.002113699713003064,
   "gratio_simple": 1.0647701284861302,
   "gratio_simple_se": 0.001897567298733627,
   "rho_pc": 0.3286441514970845,
   "rho_pc_se": 0.0003975997209990084,
   "IG_pc": 0.057148484826924355,
   "IG_pc_se": 0.00014641724192084813,
   "c1": 0.4117756035589488,
   "c1_se": 0.0003878482497833879,
   "c3": 0.6690123186607504,
   "c3_se": 0.0004445879030345268,
   "IG_slope": 0.062166800111226696,
   "IG_slope_se": 6.054232713875728e-05,
   "rho_slope": 0.3419280709138498,
   "rho_slope_se": 0.00015645900231399916,
   "k_reg": 1.43351123979475,
   "k_reg_se": 0.001870122542888918,
   "k_hat": 1.4143475839998105,
   "k_hat_se": 0.0011910596695225695,
   "ratio13": 1.0094605704542587,
   "ratio13_se": 0.0006909283241098856,
   "mt_gamma_ratio_nm": 1.0653122872752958,
   "mt_z_gamma_nm": 41.61552909696154,
   "mt_z_gamma123_nm": 32.91742587952582,
   "mt_z_gamma123_emp": 29.442898303187167,
   "mt_z_adj2_emp": 29.106418545118263,
   "mt_p_order2": 0.0,
   "mt_p_order3": 8.639041013033674e-190,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.4143475839998128,
   "I_grass": 0.049885873568307204,
   "I_plugin": 0.050181221889032734,
   "I_se": 0.00010056490510140033,
   "I_cells": 5421,
   "I_grass_half": 0.04980890014189221,
   "nm_match_k": 1.4143475839998105,
   "nm_match_exact": 0.056713600395283184,
   "nm_match_est": 0.05678936845447069,
   "nm_match_se": 0.00010669169216657244,
   "bias": 7.576805918750595e-05,
   "I_1p0": 0.06764783309677301,
   "I_nm_khat": 0.056713600395283184,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 83,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 14.525307178497314,
   "y0": 7
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A14cap_t2.log <==
A14cap type 2: 10000000 events from ['runs/A14cap_p0.npz', 'runs/A14cap_p1.npz', 'runs/A14cap_p2.npz', 'runs/A14cap_p3.npz', 'runs/A14cap_p4.npz']
  window [0,1]: mean 0.3218  F 0.3705 +- 0.0022
  window [1,2]: mean 0.3666  F 0.4904 +- 0.0017
  window [2,3]: mean 0.4283  F 0.5866 +- 0.0016
  window [3,4]: mean 0.5115  F 0.6632 +- 0.0014
  window [4,5]: mean 0.6220  F 0.7108 +- 0.0014
  window [5,6]: mean 0.7688  F 0.7349 +- 0.0011
  window [6,7]: mean 0.9635  F 0.7407 +- 0.0010
  window [7,8]: mean 1.2230  F 0.7357 +- 0.0011
  window [8,9]: mean 1.5678  F 0.7201 +- 0.0009
  window [9,10]: mean 2.0289  F 0.7015 +- 0.0007
y0=0: means [0.322, 0.367, 0.428] F [0.3705, 0.4224, 0.4596, 0.4904, 0.5264, 0.5866]
   within +0.01304+-0.00106  adjacent +0.01479+-0.00162  gamma123 +0.3027+-0.0042  gratio simple 1.713 GLS 1.669
   rho_pc 0.1254 IG_pc 0.00792+-0.00006 IG_slope 0.00836 k_hat 2.066 k_reg 2.151 l1l3/l2^2 1.0253
   I_grass 0.00659+-0.00004 (half 0.00660, plugin 0.00661) bias(nm k=2.066) +0.00003  I_1+0 0.01908
   Bonferroni rejections: 50/50 at 1e5, 197/200 at 1e4   (19s)
y0=1: means [0.367, 0.428, 0.512] F [0.4904, 0.5264, 0.5478, 0.5866, 0.6106, 0.6632]
   within +0.01844+-0.00082  adjacent +0.02064+-0.00124  gamma123 +0.2536+-0.0042  gratio simple 1.423 GLS 1.399
   rho_pc 0.1570 IG_pc 0.01248+-0.00007 IG_slope 0.01353 k_hat 1.732 k_reg 1.785 l1l3/l2^2 1.0226
   I_grass 0.01008+-0.00005 (half 0.01011, plugin 0.01011) bias(nm k=1.732) +0.00002  I_1+0 0.02285
   Bonferroni rejections: 50/50 at 1e5, 180/200 at 1e4   (19s)
y0=2: means [0.428, 0.512, 0.622] F [0.5866, 0.6106, 0.6137, 0.6632, 0.6689, 0.7108]
   within +0.02245+-0.00082  adjacent +0.02607+-0.00117  gamma123 +0.2053+-0.0036  gratio simple 1.275 GLS 1.263
   rho_pc 0.1873 IG_pc 0.01786+-0.00008 IG_slope 0.01974 k_hat 1.547 k_reg 1.586 l1l3/l2^2 1.0179
   I_grass 0.01436+-0.00006 (half 0.01432, plugin 0.01440) bias(nm k=1.547) +0.00009  I_1+0 0.02766
   Bonferroni rejections: 50/50 at 1e5, 155/200 at 1e4   (17s)
y0=3: means [0.512, 0.622, 0.769] F [0.6632, 0.6689, 0.6625, 0.7108, 0.7045, 0.7349]
   within +0.02434+-0.00061  adjacent +0.02424+-0.00090  gamma123 +0.1554+-0.0036  gratio simple 1.188 GLS 1.180
   rho_pc 0.2185 IG_pc 0.02446+-0.00008 IG_slope 0.02689 k_hat 1.446 k_reg 1.479 l1l3/l2^2 1.0166
   I_grass 0.01989+-0.00007 (half 0.02002, plugin 0.01995) bias(nm k=1.446) -0.00004  I_1+0 0.03368
   Bonferroni rejections: 50/50 at 1e5, 105/200 at 1e4   (18s)
y0=4: means [0.622, 0.769, 0.964] F [0.7108, 0.7045, 0.6915, 0.7349, 0.7237, 0.7407]
   within +0.02225+-0.00053  adjacent +0.02252+-0.00090  gamma123 +0.1153+-0.0031  gratio simple 1.131 GLS 1.126
   rho_pc 0.2483 IG_pc 0.03181+-0.00011 IG_slope 0.03490 k_hat 1.396 k_reg 1.423 l1l3/l2^2 1.0140
   I_grass 0.02627+-0.00008 (half 0.02625, plugin 0.02636) bias(nm k=1.396) +0.00001  I_1+0 0.04082
   Bonferroni rejections: 50/50 at 1e5, 83/200 at 1e4   (17s)
y0=5: means [0.769, 0.964, 1.223] F [0.7349, 0.7237, 0.7042, 0.7407, 0.7251, 0.7357]
   within +0.01949+-0.00042  adjacent +0.02023+-0.00071  gamma123 +0.0864+-0.0026  gratio simple 1.095 GLS 1.092
   rho_pc 0.2765 IG_pc 0.03975+-0.00013 IG_slope 0.04364 k_hat 1.380 k_reg 1.402 l1l3/l2^2 1.0127
   I_grass 0.03344+-0.00008 (half 0.03356, plugin 0.03358) bias(nm k=1.380) +0.00006  I_1+0 0.04904
   Bonferroni rejections: 50/50 at 1e5, 67/200 at 1e4   (17s)
y0=6: means [0.964, 1.223, 1.568] F [0.7407, 0.7251, 0.7042, 0.7357, 0.7168, 0.7201]
   within +0.01680+-0.00040  adjacent +0.01672+-0.00061  gamma123 +0.0654+-0.0023  gratio simple 1.074 GLS 1.074
   rho_pc 0.3039 IG_pc 0.04846+-0.00013 IG_slope 0.05264 k_hat 1.390 k_reg 1.412 l1l3/l2^2 1.0100
   I_grass 0.04159+-0.00009 (half 0.04158, plugin 0.04179) bias(nm k=1.390) -0.00012  I_1+0 0.05806
   Bonferroni rejections: 50/50 at 1e5, 60/200 at 1e4   (16s)
y0=7: means [1.223, 1.568, 2.029] F [0.7357, 0.7168, 0.6954, 0.7201, 0.702, 0.7015]
   within +0.01433+-0.00033  adjacent +0.01402+-0.00051  gamma123 +0.0564+-0.0021  gratio simple 1.065 GLS 1.065
   rho_pc 0.3286 IG_pc 0.05715+-0.00015 IG_slope 0.06217 k_hat 1.414 k_reg 1.434 l1l3/l2^2 1.0095
   I_grass 0.04989+-0.00010 (half 0.04981, plugin 0.05018) bias(nm k=1.414) +0.00008  I_1+0 0.06765
   Bonferroni rejections: 50/50 at 1e5, 83/200 at 1e4   (15s)
done


==> anc/calc_SHORT/item13/verify/results/A14cap_t2.out <==
A14cap type 2: 10000000 events from ['runs/A14cap_p0.npz', 'runs/A14cap_p1.npz', 'runs/A14cap_p2.npz', 'runs/A14cap_p3.npz', 'runs/A14cap_p4.npz']
  window [0,1]: mean 0.3218  F 0.3705 +- 0.0022
  window [1,2]: mean 0.3666  F 0.4904 +- 0.0017
  window [2,3]: mean 0.4283  F 0.5866 +- 0.0016
  window [3,4]: mean 0.5115  F 0.6632 +- 0.0014
  window [4,5]: mean 0.6220  F 0.7108 +- 0.0014
  window [5,6]: mean 0.7688  F 0.7349 +- 0.0011
  window [6,7]: mean 0.9635  F 0.7407 +- 0.0010
  window [7,8]: mean 1.2230  F 0.7357 +- 0.0011
  window [8,9]: mean 1.5678  F 0.7201 +- 0.0009
  window [9,10]: mean 2.0289  F 0.7015 +- 0.0007
y0=0: means [0.322, 0.367, 0.428] F [0.3705, 0.4224, 0.4596, 0.4904, 0.5264, 0.5866]
   within +0.01304+-0.00106  adjacent +0.01479+-0.00162  gamma123 +0.3027+-0.0042  gratio simple 1.713 GLS 1.669
   rho_pc 0.1254 IG_pc 0.00792+-0.00006 IG_slope 0.00836 k_hat 2.066 k_reg 2.151 l1l3/l2^2 1.0253
   I_grass 0.00659+-0.00004 (half 0.00660, plugin 0.00661) bias(nm k=2.066) +0.00003  I_1+0 0.01908
   Bonferroni rejections: 50/50 at 1e5, 197/200 at 1e4   (19s)
y0=1: means [0.367, 0.428, 0.512] F [0.4904, 0.5264, 0.5478, 0.5866, 0.6106, 0.6632]
   within +0.01844+-0.00082  adjacent +0.02064+-0.00124  gamma123 +0.2536+-0.0042  gratio simple 1.423 GLS 1.399
   rho_pc 0.1570 IG_pc 0.01248+-0.00007 IG_slope 0.01353 k_hat 1.732 k_reg 1.785 l1l3/l2^2 1.0226
   I_grass 0.01008+-0.00005 (half 0.01011, plugin 0.01011) bias(nm k=1.732) +0.00002  I_1+0 0.02285
   Bonferroni rejections: 50/50 at 1e5, 180/200 at 1e4   (19s)
y0=2: means [0.428, 0.512, 0.622] F [0.5866, 0.6106, 0.6137, 0.6632, 0.6689, 0.7108]
   within +0.02245+-0.00082  adjacent +0.02607+-0.00117  gamma123 +0.2053+-0.0036  gratio simple 1.275 GLS 1.263
   rho_pc 0.1873 IG_pc 0.01786+-0.00008 IG_slope 0.01974 k_hat 1.547 k_reg 1.586 l1l3/l2^2 1.0179
   I_grass 0.01436+-0.00006 (half 0.01432, plugin 0.01440) bias(nm k=1.547) +0.00009  I_1+0 0.02766
   Bonferroni rejections: 50/50 at 1e5, 155/200 at 1e4   (17s)
y0=3: means [0.512, 0.622, 0.769] F [0.6632, 0.6689, 0.6625, 0.7108, 0.7045, 0.7349]
   within +0.02434+-0.00061  adjacent +0.02424+-0.00090  gamma123 +0.1554+-0.0036  gratio simple 1.188 GLS 1.180
   rho_pc 0.2185 IG_pc 0.02446+-0.00008 IG_slope 0.02689 k_hat 1.446 k_reg 1.479 l1l3/l2^2 1.0166
   I_grass 0.01989+-0.00007 (half 0.02002, plugin 0.01995) bias(nm k=1.446) -0.00004  I_1+0 0.03368
   Bonferroni rejections: 50/50 at 1e5, 105/200 at 1e4   (18s)
y0=4: means [0.622, 0.769, 0.964] F [0.7108, 0.7045, 0.6915, 0.7349, 0.7237, 0.7407]
   within +0.02225+-0.00053  adjacent +0.02252+-0.00090  gamma123 +0.1153+-0.0031  gratio simple 1.131 GLS 1.126
   rho_pc 0.2483 IG_pc 0.03181+-0.00011 IG_slope 0.03490 k_hat 1.396 k_reg 1.423 l1l3/l2^2 1.0140
   I_grass 0.02627+-0.00008 (half 0.02625, plugin 0.02636) bias(nm k=1.396) +0.00001  I_1+0 0.04082
   Bonferroni rejections: 50/50 at 1e5, 83/200 at 1e4   (17s)
y0=5: means [0.769, 0.964, 1.223] F [0.7349, 0.7237, 0.7042, 0.7407, 0.7251, 0.7357]
   within +0.01949+-0.00042  adjacent +0.02023+-0.00071  gamma123 +0.0864+-0.0026  gratio simple 1.095 GLS 1.092
   rho_pc 0.2765 IG_pc 0.03975+-0.00013 IG_slope 0.04364 k_hat 1.380 k_reg 1.402 l1l3/l2^2 1.0127
   I_grass 0.03344+-0.00008 (half 0.03356, plugin 0.03358) bias(nm k=1.380) +0.00006  I_1+0 0.04904
   Bonferroni rejections: 50/50 at 1e5, 67/200 at 1e4   (17s)
y0=6: means [0.964, 1.223, 1.568] F [0.7407, 0.7251, 0.7042, 0.7357, 0.7168, 0.7201]
   within +0.01680+-0.00040  adjacent +0.01672+-0.00061  gamma123 +0.0654+-0.0023  gratio simple 1.074 GLS 1.074
   rho_pc 0.3039 IG_pc 0.04846+-0.00013 IG_slope 0.05264 k_hat 1.390 k_reg 1.412 l1l3/l2^2 1.0100
   I_grass 0.04159+-0.00009 (half 0.04158, plugin 0.04179) bias(nm k=1.390) -0.00012  I_1+0 0.05806
   Bonferroni rejections: 50/50 at 1e5, 60/200 at 1e4   (16s)
y0=7: means [1.223, 1.568, 2.029] F [0.7357, 0.7168, 0.6954, 0.7201, 0.702, 0.7015]
   within +0.01433+-0.00033  adjacent +0.01402+-0.00051  gamma123 +0.0564+-0.0021  gratio simple 1.065 GLS 1.065
   rho_pc 0.3286 IG_pc 0.05715+-0.00015 IG_slope 0.06217 k_hat 1.414 k_reg 1.434 l1l3/l2^2 1.0095
   I_grass 0.04989+-0.00010 (half 0.04981, plugin 0.05018) bias(nm k=1.414) +0.00008  I_1+0 0.06765
   Bonferroni rejections: 50/50 at 1e5, 83/200 at 1e4   (15s)
done


==> anc/calc_SHORT/item13/verify/results/A19_t0.json <==
{
 "config": "A19",
 "type": 0,
 "nev": 10000000,
 "files": [
  "runs/A19_p0.npz",
  "runs/A19_p1.npz",
  "runs/A19_p2.npz",
  "runs/A19_p3.npz",
  "runs/A19_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 2.7002937,
   "F": 0.4801639179630876,
   "F_se": 0.0005320631438673379
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 5.49817,
   "F": 0.533121275934371,
   "F_se": 0.0005995984684401568
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 10.3139884,
   "F": 0.606095832606251,
   "F_se": 0.0008847713113825423
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 18.4446371,
   "F": 0.7071639794211212,
   "F_se": 0.0015147212087927506
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 31.978396,
   "F": 0.8367179770260639,
   "F_se": 0.0026324815860791695
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 54.3229962,
   "F": 0.994906100832136,
   "F_se": 0.004486827193258493
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 90.9819107,
   "F": 1.183077806742238,
   "F_se": 0.007215403441782483
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 150.8789282,
   "F": 1.403468643597584,
   "F_se": 0.01165614762036509
  }
 ],
 "triples": [
  {
   "lam": [
    2.7002936999999996,
    5.498169999999999,
    10.313988399999998
   ],
   "lam_se": [
    0.0008569365293022143,
    0.0016194251879583514,
    0.002800449190953314
   ],
   "F": [
    0.48016391796308766,
    0.45851661277331024,
    0.4330493095963621,
    0.5331212759343711,
    0.5418671407753886,
    0.6060958326062511
   ],
   "F_se": [
    0.0005320631438673382,
    0.0004682569569137814,
    0.000489202318387142,
    0.0005995984684401578,
    0.0006798972204420486,
    0.0008847713113825425
   ],
   "T": [
    0.5332656726690019,
    0.5454787079182805,
    0.5460262211960644,
    0.6239501840008974,
    0.6560132703605408,
    0.7258106898658271,
    0.8259851225232734,
    0.9192647323677748,
    1.079756336105234,
    1.345419767457104
   ],
   "T_se": [
    0.0025634694776381704,
    0.00254963692871717,
    0.002868390426545555,
    0.003424964874883067,
    0.004212998325335756,
    0.006138689802364766,
    0.005952479637342493,
    0.007975764829013968,
    0.012418771409592185,
    0.022092584666042456
   ],
   "within": 0.061982654452882924,
   "within_se": 0.0001494656958408555,
   "adjacent": 0.06714256717798728,
   "adjacent_se": 0.00024275561612158294,
   "gamma123": 0.15910309843756154,
   "gamma123_se": 0.0033784035441827105,
   "gratio_simple": 1.5066779664174141,
   "gratio_simple_se": 0.009865916056023482,
   "rho_pc": 0.2121140702989367,
   "rho_pc_se": 0.0004248623129778009,
   "IG_pc": 0.023017979119390176,
   "IG_pc_se": 9.4187744135276e-05,
   "c1": 0.3149502003439995,
   "c1_se": 0.00022591916383586912,
   "c3": 1.4216584306196005,
   "c3_se": 0.0009141873953437282,
   "IG_slope": 0.07576598697913371,
   "IG_slope_se": 5.211450136969656e-05,
   "rho_slope": 0.37497946114323893,
   "rho_slope_se": 0.00011945928898771777,
   "k_reg": 2.4161377291768527,
   "k_reg_se": 0.0037695861366010726,
   "k_hat": 1.8698176449380763,
   "k_hat_se": 0.0022309533948145564,
   "ratio13": 0.9213005154520937,
   "ratio13_se": 0.00033065009578870264,
   "mt_gamma_ratio_nm": 1.6389406592093367,
   "mt_z_gamma_nm": 511.3720155618489,
   "mt_z_gamma123_nm": 203.2668533084936,
   "mt_z_gamma123_emp": 48.72901312546403,
   "mt_z_adj2_emp": 285.69571009906406,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8698176449380763,
   "I_grass": 0.031181663185964936,
   "I_plugin": 0.03364028138260533,
   "I_se": 8.078458073414222e-05,
   "I_cells": 40575,
   "I_grass_half": 0.031854766890131,
   "nm_match_k": 1.8698176449380763,
   "nm_match_exact": 0.08160192778812463,
   "nm_match_est": 0.08214550956945565,
   "nm_match_se": 0.00012521473165594615,
   "bias": 0.000543581781331029,
   "I_1p0": 0.09283818683547564,
   "I_nm_khat": 0.08160192778812463,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.070380210876465,
   "y0": 0
  },
  {
   "lam": [
    5.498169999999999,
    10.313988399999998,
    18.4446371
   ],
   "lam_se": [
    0.0016194251879583514,
    0.002800449190953314,
    0.005148106476053885
   ],
   "F": [
    0.5331212759343711,
    0.5418671407753886,
    0.5466818611930311,
    0.6060958326062511,
    0.6379373871767791,
    0.7071639794211215
   ],
   "F_se": [
    0.0005995984684401578,
    0.0006798972204420486,
    0.0008347464767962376,
    0.0008847713113825425,
    0.0011111169638927862,
    0.0015147212087927497
   ],
   "T": [
    0.8259851225232734,
    0.9192647323677748,
    1.0018655679111619,
    1.079756336105234,
    1.2116818254084831,
    1.40036012775739,
    1.345419767457104,
    1.556596659233383,
    1.8557590278658465,
    2.2805479582662467
   ],
   "T_se": [
    0.005952479637342493,
    0.007975764829013968,
    0.010938367767596975,
    0.012418771409592185,
    0.017975520636836544,
    0.02664659152381197,
    0.022092584666042456,
    0.033179134645420286,
    0.05050678908153002,
    0.07738718074689518
   ],
   "within": 0.03996489960551497,
   "within_se": 0.00014379478540456995,
   "adjacent": 0.043220402783052725,
   "adjacent_se": 0.00022659469871116948,
   "gamma123": 0.5203272094420766,
   "gamma123_se": 0.016431845722228132,
   "gratio_simple": 1.9003760958950575,
   "gratio_simple_se": 0.0301224899895177,
   "rho_pc": 0.2360806085112997,
   "rho_pc_se": 0.0006509900861820527,
   "IG_pc": 0.028673714876788433,
   "IG_pc_se": 0.00015861463285502713,
   "c1": 0.41086313884261394,
   "c1_se": 0.00020964502479464594,
   "c3": 1.6226855550528927,
   "c3_se": 0.0010828121662932663,
   "IG_slope": 0.09933368289764032,
   "IG_slope_se": 4.523074281208776e-05,
   "rho_slope": 0.42447314519918755,
   "rho_slope_se": 8.740476830830049e-05,
   "k_reg": 2.060378587856257,
   "k_reg_se": 0.004322434974989405,
   "k_hat": 1.5939734239733148,
   "k_hat_se": 0.002707334090209874,
   "ratio13": 0.9533118718451534,
   "ratio13_se": 0.0002474513243614956,
   "mt_gamma_ratio_nm": 2.0386631653635696,
   "mt_z_gamma_nm": 889.9853746831884,
   "mt_z_gamma123_nm": 535.908447239717,
   "mt_z_gamma123_emp": 31.277334066964354,
   "mt_z_adj2_emp": 198.25383805901072,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.5939734239733163,
   "I_grass": 0.04586928121491951,
   "I_plugin": 0.05312967071038521,
   "I_se": 0.00010097912105578978,
   "I_cells": 112478,
   "I_grass_half": 0.04808165615756188,
   "nm_match_k": 1.5939734239733148,
   "nm_match_exact": 0.10341623924794423,
   "nm_match_est": 0.10480603713820713,
   "nm_match_se": 0.00014146567601935753,
   "bias": 0.0013897978902629032,
   "I_1p0": 0.10821439678645745,
   "I_nm_khat": 0.10341623924794423,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 20.256910800933838,
   "y0": 1
  },
  {
   "lam": [
    10.313988399999998,
    18.4446371,
    31.978395999999993
   ],
   "lam_se": [
    0.002800449190953314,
    0.005148106476053885,
    0.009622098046064642
   ],
   "F": [
    0.6060958326062511,
    0.6379373871767791,
    0.6652755260262249,
    0.7071639794211215,
    0.7576879003991654,
    0.8367179770260651
   ],
   "F_se": [
    0.0008847713113825425,
    0.0011111169638927862,
    0.0013987710335503336,
    0.0015147212087927497,
    0.0019644303613212738,
    0.0026324815860791695
   ],
   "T": [
    1.345419767457104,
    1.556596659233383,
    1.7606072720255932,
    1.8557590278658465,
    2.1390914206817975,
    2.5095566605289004,
    2.2805479582662467,
    2.678650401261447,
    3.201723128514622,
    3.8933348109624246
   ],
   "T_se": [
    0.022092584666042456,
    0.033179134645420286,
    0.04664973399996101,
    0.05050678908153002,
    0.07141456941486743,
    0.10146333676341479,
    0.07738718074689518,
    0.1097967476859593,
    0.15638058418859563,
    0.22332611644846118
   ],
   "within": 0.029692325150422638,
   "within_se": 0.0001855969130736404,
   "adjacent": 0.03253711776174739,
   "adjacent_se": 0.00022231072947384865,
   "gamma123": 1.172376541729591,
   "gamma123_se": 0.06820024010757245,
   "gratio_simple": 2.3572918296583034,
   "gratio_simple_se": 0.06945021245648929,
   "rho_pc": 0.2195669622378461,
   "rho_pc_se": 0.0010173978043539285,
   "IG_pc": 0.024705244991692733,
   "IG_pc_se": 0.00022158257623714614,
   "c1": 0.4685251997353824,
   "c1_se": 0.000247608462262986,
   "c3": 1.7253423747022485,
   "c3_se": 0.0012165014770375287,
   "IG_slope": 0.11281005290305073,
   "IG_slope_se": 3.794083765555686e-05,
   "rho_slope": 0.4494205071963973,
   "rho_slope_se": 6.738356206467124e-05,
   "k_reg": 1.8294900740288325,
   "k_reg_se": 0.0052043683389860805,
   "k_hat": 1.34827363054278,
   "k_hat_se": 0.003287100189856265,
   "ratio13": 0.9694894448684835,
   "ratio13_se": 0.0002067570405844022,
   "mt_gamma_ratio_nm": 2.498284130126823,
   "mt_z_gamma_nm": 1314.9524879026692,
   "mt_z_gamma123_nm": 895.0792213224569,
   "mt_z_gamma123_emp": 16.803323413111226,
   "mt_z_adj2_emp": 149.77512146567537,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.3482736305427816,
   "I_grass": 0.05812924017531529,
   "I_plugin": 0.07568680952586604,
   "I_se": 0.00012087859975647589,
   "I_cells": 258846,
   "I_grass_half": 0.06375785069833029,
   "nm_match_k": 1.34827363054278,
   "nm_match_exact": 0.11625187662758413,
   "nm_match_est": 0.12057024606128408,
   "nm_match_se": 0.0001549070960445767,
   "bias": 0.004318369433699953,
   "I_1p0": 0.11768580651258329,
   "I_nm_khat": 0.11625187662758413,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 23.765239000320435,
   "y0": 2
  },
  {
   "lam": [
    18.4446371,
    31.978395999999993,
    54.32299619999999
   ],
   "lam_se": [
    0.005148106476053885,
    0.009622098046064642,
    0.016969321096030977
   ],
   "F": [
    0.7071639794211215,
    0.7576879003991654,
    0.8036056604679163,
    0.8367179770260651,
    0.9036699694185784,
    0.9949061008321363
   ],
   "F_se": [
    0.0015147212087927497,
    0.0019644303613212738,
    0.0025076014372191918,
    0.0026324815860791695,
    0.0034077601406163954,
    0.00448682719325849
   ],
   "T": [
    2.2805479582662467,
    2.678650401261447,
    3.081337740342709,
    3.201723128514622,
    3.7313080103148684,
    4.403227086260119,
    3.8933348109624246,
    4.595604789605459,
    5.491997345236654,
    6.643636322099205
   ],
   "T_se": [
    0.07738718074689518,
    0.1097967476859593,
    0.14807841629202928,
    0.15638058418859563,
    0.2112093150191588,
    0.2856503172353587,
    0.22332611644846118,
    0.30196621829688397,
    0.408759510959192,
    0.5538926632846489
   ],
   "within": 0.02460817566455431,
   "within_se": 0.00025865854782890907,
   "adjacent": 0.02707327444095564,
   "adjacent_se": 0.0002504569036790636,
   "gamma123": 2.3619084067497873,
   "gamma123_se": 0.20394946631872402,
   "gratio_simple": 2.875781349469133,
   "gratio_simple_se": 0.12228404052821513,
   "rho_pc": 0.17350140792159893,
   "rho_pc_se": 0.0017610215876151802,
   "IG_pc": 0.015282564562968224,
   "IG_pc_se": 0.0002783770888936918,
   "c1": 0.5034884643907214,
   "c1_se": 0.00028595572569537213,
   "c3": 1.7685715054629216,
   "c3_se": 0.0014266001568601376,
   "IG_slope": 0.1203498946631037,
   "IG_slope_se": 3.14192491647495e-05,
   "rho_slope": 0.4625174809143981,
   "rho_slope_se": 5.341554832337594e-05,
   "k_reg": 1.6963196630596822,
   "k_reg_se": 0.006679176728648655,
   "k_hat": 1.1339106320465167,
   "k_hat_se": 0.0038998177764328714,
   "ratio13": 0.9798068648693506,
   "ratio13_se": 0.00014418280957756143,
   "mt_gamma_ratio_nm": 3.0224437152882206,
   "mt_z_gamma_nm": 1774.979366889737,
   "mt_z_gamma123_nm": 1280.835031224475,
   "mt_z_gamma123_emp": 11.364139724014102,
   "mt_z_adj2_emp": 113.06786499778421,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.1339106320465175,
   "I_grass": 0.07398454401163157,
   "I_plugin": 0.11091637208050464,
   "I_se": 0.00014800942453198457,
   "I_cells": 525305,
   "I_grass_half": 0.086608291490478,
   "nm_match_k": 1.1339106320465167,
   "nm_match_exact": 0.12348493767858947,
   "nm_match_est": 0.1362155491274386,
   "nm_match_se": 0.0001727435901636835,
   "bias": 0.012730611448849141,
   "I_1p0": 0.12367456104893122,
   "I_nm_khat": 0.12348493767858947,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 34.67838406562805,
   "y0": 3
  },
  {
   "lam": [
    31.978395999999993,
    54.32299619999999,
    90.98191069999999
   ],
   "lam_se": [
    0.009622098046064642,
    0.016969321096030977,
    0.03168790225079051
   ],
   "F": [
    0.8367179770260651,
    0.9036699694185784,
    0.9665227006270407,
    0.9949061008321363,
    1.0778884821149166,
    1.1830778067422387
   ],
   "F_se": [
    0.0026324815860791695,
    0.0034077601406163954,
    0.004260793982651506,
    0.00448682719325849,
    0.005660490634770771,
    0.007215403441782485
   ],
   "T": [
    3.8933348109624246,
    4.595604789605459,
    5.306098174708836,
    5.491997345236654,
    6.402140995403635,
    7.527798791494853,
    6.643636322099205,
    7.818587294675221,
    9.28073173499889,
    11.110982890203273
   ],
   "T_se": [
    0.22332611644846118,
    0.30196621829688397,
    0.3817200618960113,
    0.408759510959192,
    0.5174182483420661,
    0.6560677035061657,
    0.5538926632846489,
    0.7021445091544724,
    0.8918074277680837,
    1.13546814226608
   ],
   "within": 0.022206910813301395,
   "within_se": 0.00035350280400559133,
   "adjacent": 0.024256525139706775,
   "adjacent_se": 0.00032705817817763765,
   "gamma123": 4.454030092064786,
   "gamma123_se": 0.5017652146286143,
   "gratio_simple": 3.4461649980620663,
   "gratio_simple_se": 0.17708535932209926,
   "rho_pc": 0.09696629715065432,
   "rho_pc_se": 0.003100884023146714,
   "IG_pc": 0.0047234724920184375,
   "IG_pc_se": 0.00021953360754682063,
   "c1": 0.5249749112852238,
   "c1_se": 0.000382133584238631,
   "c3": 1.781561860815343,
   "c3_se": 0.0015221353742867615,
   "IG_slope": 0.12454459972964547,
   "IG_slope_se": 3.553600705290257e-05,
   "rho_slope": 0.4695631604226538,
   "rho_slope_se": 5.9056807007656635e-05,
   "k_reg": 1.6683859313144767,
   "k_reg_se": 0.009402238114799172,
   "k_hat": 0.952311134540201,
   "k_hat_se": 0.004395266236275165,
   "ratio13": 0.9859259515375345,
   "ratio13_se": 0.00010466424007314334,
   "mt_gamma_ratio_nm": 3.5993691826845997,
   "mt_z_gamma_nm": 2248.0215264354315,
   "mt_z_gamma123_nm": 1681.8627003504184,
   "mt_z_gamma123_emp": 8.707686132974153,
   "mt_z_adj2_emp": 74.83461983518558,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.9523111345402013,
   "I_grass": 0.10182186862631148,
   "I_plugin": 0.17220119558240832,
   "I_se": 0.00018742516638833517,
   "I_cells": 968851,
   "I_grass_half": 0.12721978834953873,
   "nm_match_k": 0.952311134540201,
   "nm_match_exact": 0.12743016619696088,
   "nm_match_est": 0.16106240267032312,
   "nm_match_se": 0.00020177432441167482,
   "bias": 0.03363223647336225,
   "I_1p0": 0.12744645777415917,
   "I_nm_khat": 0.12743016619696088,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 75.96204590797424,
   "y0": 4
  },
  {
   "lam": [
    54.32299619999999,
    90.98191069999999,
    150.87892819999996
   ],
   "lam_se": [
    0.016969321096030977,
    0.03168790225079051,
    0.055786852299647006
   ],
   "F": [
    0.9949061008321363,
    1.0778884821149166,
    1.1572965380079459,
    1.1830778067422387,
    1.2825006881275156,
    1.403468643597587
   ],
   "F_se": [
    0.00448682719325849,
    0.005660490634770771,
    0.007112407857151791,
    0.007215403441782485,
    0.009135654837495882,
    0.01165614762036509
   ],
   "T": [
    6.643636322099205,
    7.818587294675221,
    9.078643288901048,
    9.28073173499889,
    10.857523949373508,
    12.7940814102221,
    11.110982890203273,
    13.096286740920952,
    15.547430777304823,
    18.588820716400647
   ],
   "T_se": [
    0.5538926632846489,
    0.7021445091544724,
    0.9004118422464616,
    0.8918074277680837,
    1.145198739994243,
    1.4722657335158282,
    1.13546814226608,
    1.4605085453833522,
    1.881023720030893,
    2.425819446225941
   ],
   "within": 0.021255614307194692,
   "within_se": 0.0005045751059457002,
   "adjacent": 0.02289804711327026,
   "adjacent_se": 0.00034736060480159456,
   "gamma123": 8.0927385092993,
   "gamma123_se": 1.1128496739571183,
   "gratio_simple": 4.100779255145987,
   "gratio_simple_se": 0.2368073689594763,
   "rho_pc": -0.011568010847757373,
   "rho_pc_se": 0.004949344153478607,
   "IG_pc": 6.691391475919775e-05,
   "IG_pc_se": 0.00041528543386413634,
   "c1": 0.5389805202037626,
   "c1_se": 0.00044408284488305576,
   "c3": 1.7811550211485114,
   "c3_se": 0.0018469606426302723,
   "IG_slope": 0.12699045309275278,
   "IG_slope_se": 3.108884788904558e-05,
   "rho_slope": 0.47359622770536447,
   "rho_slope_se": 5.0974259892515166e-05,
   "k_reg": 1.7665386095978173,
   "k_reg_se": 0.011107803088117884,
   "k_hat": 0.8010354398747821,
   "k_hat_se": 0.004832468798898088,
   "ratio13": 0.9901527535618225,
   "ratio13_se": 8.003474139554737e-05,
   "mt_gamma_ratio_nm": 4.2715929231201235,
   "mt_z_gamma_nm": 2760.598640841168,
   "mt_z_gamma123_nm": 2111.641339893598,
   "mt_z_gamma123_emp": 7.1159946429287455,
   "mt_z_adj2_emp": 68.24133476247385,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.8010354398747828,
   "I_grass": 0.15230142574604066,
   "I_plugin": 0.27566579194415297,
   "I_se": 0.00023965959875171862,
   "I_cells": 1649329,
   "I_grass_half": 0.19917398257052454,
   "nm_match_k": 0.8010354398747821,
   "nm_match_exact": 0.1295878883665284,
   "nm_match_est": 0.2091781293823871,
   "nm_match_se": 0.0002464474618493633,
   "bias": 0.07959024101585871,
   "I_1p0": 0.1298891058831905,
   "I_nm_khat": 0.1295878883665284,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 228.8703441619873,
   "y0": 5
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A19_t0.log <==
A19 type 0: 10000000 events from ['runs/A19_p0.npz', 'runs/A19_p1.npz', 'runs/A19_p2.npz', 'runs/A19_p3.npz', 'runs/A19_p4.npz']
  window [0,1]: mean 2.7003  F 0.4802 +- 0.0005
  window [1,2]: mean 5.4982  F 0.5331 +- 0.0006
  window [2,3]: mean 10.3140  F 0.6061 +- 0.0009
  window [3,4]: mean 18.4446  F 0.7072 +- 0.0015
  window [4,5]: mean 31.9784  F 0.8367 +- 0.0026
  window [5,6]: mean 54.3230  F 0.9949 +- 0.0045
  window [6,7]: mean 90.9819  F 1.1831 +- 0.0072
  window [7,8]: mean 150.8789  F 1.4035 +- 0.0117
y0=0: means [2.7, 5.498, 10.314] F [0.4802, 0.4585, 0.433, 0.5331, 0.5419, 0.6061]
   within +0.06198+-0.00015  adjacent +0.06714+-0.00024  gamma123 +0.1591+-0.0034  gratio simple 1.507 GLS 1.639
   rho_pc 0.2121 IG_pc 0.02302+-0.00009 IG_slope 0.07577 k_hat 1.870 k_reg 2.416 l1l3/l2^2 0.9213
   I_grass 0.03118+-0.00008 (half 0.03185, plugin 0.03364) bias(nm k=1.870) +0.00054  I_1+0 0.09284
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [5.498, 10.314, 18.445] F [0.5331, 0.5419, 0.5467, 0.6061, 0.6379, 0.7072]
   within +0.03996+-0.00014  adjacent +0.04322+-0.00023  gamma123 +0.5203+-0.0164  gratio simple 1.900 GLS 2.039
   rho_pc 0.2361 IG_pc 0.02867+-0.00016 IG_slope 0.09933 k_hat 1.594 k_reg 2.060 l1l3/l2^2 0.9533
   I_grass 0.04587+-0.00010 (half 0.04808, plugin 0.05313) bias(nm k=1.594) +0.00139  I_1+0 0.10821
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=2: means [10.314, 18.445, 31.978] F [0.6061, 0.6379, 0.6653, 0.7072, 0.7577, 0.8367]
   within +0.02969+-0.00019  adjacent +0.03254+-0.00022  gamma123 +1.1724+-0.0682  gratio simple 2.357 GLS 2.498
   rho_pc 0.2196 IG_pc 0.02471+-0.00022 IG_slope 0.11281 k_hat 1.348 k_reg 1.829 l1l3/l2^2 0.9695
   I_grass 0.05813+-0.00012 (half 0.06376, plugin 0.07569) bias(nm k=1.348) +0.00432  I_1+0 0.11769
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (24s)
y0=3: means [18.445, 31.978, 54.323] F [0.7072, 0.7577, 0.8036, 0.8367, 0.9037, 0.9949]
   within +0.02461+-0.00026  adjacent +0.02707+-0.00025  gamma123 +2.3619+-0.2039  gratio simple 2.876 GLS 3.022
   rho_pc 0.1735 IG_pc 0.01528+-0.00028 IG_slope 0.12035 k_hat 1.134 k_reg 1.696 l1l3/l2^2 0.9798
   I_grass 0.07398+-0.00015 (half 0.08661, plugin 0.11092) bias(nm k=1.134) +0.01273  I_1+0 0.12367
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (35s)
y0=4: means [31.978, 54.323, 90.982] F [0.8367, 0.9037, 0.9665, 0.9949, 1.0779, 1.1831]
   within +0.02221+-0.00035  adjacent +0.02426+-0.00033  gamma123 +4.4540+-0.5018  gratio simple 3.446 GLS 3.599
   rho_pc 0.0970 IG_pc 0.00472+-0.00022 IG_slope 0.12454 k_hat 0.952 k_reg 1.668 l1l3/l2^2 0.9859
   I_grass 0.10182+-0.00019 (half 0.12722, plugin 0.17220) bias(nm k=0.952) +0.03363  I_1+0 0.12745
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (76s)
y0=5: means [54.323, 90.982, 150.879] F [0.9949, 1.0779, 1.1573, 1.1831, 1.2825, 1.4035]
   within +0.02126+-0.00050  adjacent +0.02290+-0.00035  gamma123 +8.0927+-1.1128  gratio simple 4.101 GLS 4.272
   rho_pc -0.0116 IG_pc 0.00007+-0.00042 IG_slope 0.12699 k_hat 0.801 k_reg 1.767 l1l3/l2^2 0.9902
   I_grass 0.15230+-0.00024 (half 0.19917, plugin 0.27567) bias(nm k=0.801) +0.07959  I_1+0 0.12989
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (229s)
done


==> anc/calc_SHORT/item13/verify/results/A19_t0.out <==
A19 type 0: 10000000 events from ['runs/A19_p0.npz', 'runs/A19_p1.npz', 'runs/A19_p2.npz', 'runs/A19_p3.npz', 'runs/A19_p4.npz']
  window [0,1]: mean 2.7003  F 0.4802 +- 0.0005
  window [1,2]: mean 5.4982  F 0.5331 +- 0.0006
  window [2,3]: mean 10.3140  F 0.6061 +- 0.0009
  window [3,4]: mean 18.4446  F 0.7072 +- 0.0015
  window [4,5]: mean 31.9784  F 0.8367 +- 0.0026
  window [5,6]: mean 54.3230  F 0.9949 +- 0.0045
  window [6,7]: mean 90.9819  F 1.1831 +- 0.0072
  window [7,8]: mean 150.8789  F 1.4035 +- 0.0117
y0=0: means [2.7, 5.498, 10.314] F [0.4802, 0.4585, 0.433, 0.5331, 0.5419, 0.6061]
   within +0.06198+-0.00015  adjacent +0.06714+-0.00024  gamma123 +0.1591+-0.0034  gratio simple 1.507 GLS 1.639
   rho_pc 0.2121 IG_pc 0.02302+-0.00009 IG_slope 0.07577 k_hat 1.870 k_reg 2.416 l1l3/l2^2 0.9213
   I_grass 0.03118+-0.00008 (half 0.03185, plugin 0.03364) bias(nm k=1.870) +0.00054  I_1+0 0.09284
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [5.498, 10.314, 18.445] F [0.5331, 0.5419, 0.5467, 0.6061, 0.6379, 0.7072]
   within +0.03996+-0.00014  adjacent +0.04322+-0.00023  gamma123 +0.5203+-0.0164  gratio simple 1.900 GLS 2.039
   rho_pc 0.2361 IG_pc 0.02867+-0.00016 IG_slope 0.09933 k_hat 1.594 k_reg 2.060 l1l3/l2^2 0.9533
   I_grass 0.04587+-0.00010 (half 0.04808, plugin 0.05313) bias(nm k=1.594) +0.00139  I_1+0 0.10821
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=2: means [10.314, 18.445, 31.978] F [0.6061, 0.6379, 0.6653, 0.7072, 0.7577, 0.8367]
   within +0.02969+-0.00019  adjacent +0.03254+-0.00022  gamma123 +1.1724+-0.0682  gratio simple 2.357 GLS 2.498
   rho_pc 0.2196 IG_pc 0.02471+-0.00022 IG_slope 0.11281 k_hat 1.348 k_reg 1.829 l1l3/l2^2 0.9695
   I_grass 0.05813+-0.00012 (half 0.06376, plugin 0.07569) bias(nm k=1.348) +0.00432  I_1+0 0.11769
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (24s)
y0=3: means [18.445, 31.978, 54.323] F [0.7072, 0.7577, 0.8036, 0.8367, 0.9037, 0.9949]
   within +0.02461+-0.00026  adjacent +0.02707+-0.00025  gamma123 +2.3619+-0.2039  gratio simple 2.876 GLS 3.022
   rho_pc 0.1735 IG_pc 0.01528+-0.00028 IG_slope 0.12035 k_hat 1.134 k_reg 1.696 l1l3/l2^2 0.9798
   I_grass 0.07398+-0.00015 (half 0.08661, plugin 0.11092) bias(nm k=1.134) +0.01273  I_1+0 0.12367
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (35s)
y0=4: means [31.978, 54.323, 90.982] F [0.8367, 0.9037, 0.9665, 0.9949, 1.0779, 1.1831]
   within +0.02221+-0.00035  adjacent +0.02426+-0.00033  gamma123 +4.4540+-0.5018  gratio simple 3.446 GLS 3.599
   rho_pc 0.0970 IG_pc 0.00472+-0.00022 IG_slope 0.12454 k_hat 0.952 k_reg 1.668 l1l3/l2^2 0.9859
   I_grass 0.10182+-0.00019 (half 0.12722, plugin 0.17220) bias(nm k=0.952) +0.03363  I_1+0 0.12745
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (76s)
y0=5: means [54.323, 90.982, 150.879] F [0.9949, 1.0779, 1.1573, 1.1831, 1.2825, 1.4035]
   within +0.02126+-0.00050  adjacent +0.02290+-0.00035  gamma123 +8.0927+-1.1128  gratio simple 4.101 GLS 4.272
   rho_pc -0.0116 IG_pc 0.00007+-0.00042 IG_slope 0.12699 k_hat 0.801 k_reg 1.767 l1l3/l2^2 0.9902
   I_grass 0.15230+-0.00024 (half 0.19917, plugin 0.27567) bias(nm k=0.801) +0.07959  I_1+0 0.12989
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (229s)
done


==> anc/calc_SHORT/item13/verify/results/A19_t1.json <==
{
 "config": "A19",
 "type": 1,
 "nev": 10000000,
 "files": [
  "runs/A19_p0.npz",
  "runs/A19_p1.npz",
  "runs/A19_p2.npz",
  "runs/A19_p3.npz",
  "runs/A19_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 1.1002521,
   "F": 0.5384853119824313,
   "F_se": 0.0010657728567008986
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 1.6965942,
   "F": 0.7332048173786518,
   "F_se": 0.0013534768120628533
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 2.6204013,
   "F": 0.9718067920681864,
   "F_se": 0.0025905438793311997
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 4.0703637,
   "F": 1.2514371400977957,
   "F_se": 0.004747266331385969
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 6.3648239,
   "F": 1.5690241899531905,
   "F_se": 0.009264945381703202
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 10.0181009,
   "F": 1.9234330636799886,
   "F_se": 0.015799502344980964
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 15.8616798,
   "F": 2.317306051897478,
   "F_se": 0.025774664788000667
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 25.2371615,
   "F": 2.7526162103474636,
   "F_se": 0.04105605283433817
  }
 ],
 "triples": [
  {
   "lam": [
    1.1002521000000003,
    1.6965941999999998,
    2.620401300000001
   ],
   "lam_se": [
    0.00046978560110980594,
    0.0005698104802777347,
    0.0010280246003325443
   ],
   "F": [
    0.5384853119824302,
    0.5769525577221599,
    0.5960047362403909,
    0.7332048173786534,
    0.8053058301457681,
    0.971806792068185
   ],
   "F_se": [
    0.001065772856700898,
    0.0009301042250094849,
    0.0011248314269936667,
    0.001353476812062854,
    0.0016599196935228595,
    0.0025905438793311997
   ],
   "T": [
    0.9069670624642677,
    1.0838555886210919,
    1.2053438210452228,
    1.4241124528726876,
    1.6471859413062035,
    2.0041519488925568,
    2.134871823717893,
    2.591462283622278,
    3.3186833715021455,
    4.526749324174263
   ],
   "T_se": [
    0.007854862270443706,
    0.008846242453526356,
    0.012398117275076025,
    0.01368731110289836,
    0.021926285125120994,
    0.041961874103150894,
    0.025311948399998875,
    0.042508876902069795,
    0.08436084891768095,
    0.18388960763855072
   ],
   "within": 0.08841126577364988,
   "within_se": 0.00044542324866182975,
   "adjacent": 0.09512445769357314,
   "adjacent_se": 0.0006199217468372765,
   "gamma123": 0.7179394244038673,
   "gamma123_se": 0.01960391710682048,
   "gratio_simple": 2.1050074436996353,
   "gratio_simple_se": 0.034311160900787015,
   "rho_pc": 0.24089097523493871,
   "rho_pc_se": 0.0004495246612972375,
   "IG_pc": 0.02989010962307205,
   "IG_pc_se": 0.00011462447385884105,
   "c1": 0.2828908705027003,
   "c1_se": 0.00035941264202328684,
   "c3": 0.9404057423950013,
   "c3_se": 0.0013084844145487718,
   "IG_slope": 0.056511032768874626,
   "IG_slope_se": 8.310810495019922e-05,
   "rho_slope": 0.32690831668246156,
   "rho_slope_se": 0.0002266856994310994,
   "k_reg": 1.6412931004999114,
   "k_reg_se": 0.0031854773876145307,
   "k_hat": 1.3227334759820037,
   "k_hat_se": 0.002567444678095484,
   "ratio13": 1.001622464553494,
   "ratio13_se": 0.0005922416927534869,
   "mt_gamma_ratio_nm": 2.1634171135813585,
   "mt_z_gamma_nm": 779.2137963806,
   "mt_z_gamma123_nm": 370.7537876495995,
   "mt_z_gamma123_emp": 36.227999321878656,
   "mt_z_adj2_emp": 151.88516162490015,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.3227334759820026,
   "I_grass": 0.02785981685561012,
   "I_plugin": 0.0284819700465615,
   "I_se": 7.621872285365665e-05,
   "I_cells": 10733,
   "I_grass_half": 0.02801143351508628,
   "nm_match_k": 1.3227334759820037,
   "nm_match_exact": 0.05993878730600172,
   "nm_match_est": 0.05992842982519342,
   "nm_match_se": 0.00010932069843754282,
   "bias": -1.0357480808298458e-05,
   "I_1p0": 0.06818493854853473,
   "I_nm_khat": 0.05993878730600172,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.81027102470398,
   "y0": 0
  },
  {
   "lam": [
    1.6965941999999998,
    2.620401300000001,
    4.070363699999999
   ],
   "lam_se": [
    0.0005698104802777347,
    0.0010280246003325443,
    0.0015632791336149675
   ],
   "F": [
    0.7332048173786534,
    0.8053058301457681,
    0.8574208573676478,
    0.971806792068185,
    1.0732920157440842,
    1.2514371400977962
   ],
   "F_se": [
    0.001353476812062854,
    0.0016599196935228595,
    0.00201107149448884,
    0.0025905438793311997,
    0.0033791536122630395,
    0.004747266331385972
   ],
   "T": [
    2.134871823717893,
    2.591462283622278,
    2.9883772555387993,
    3.3186833715021455,
    3.9336075264867256,
    4.79731178753455,
    4.526749324174263,
    5.530690833515561,
    6.953393032800512,
    9.004119336055968
   ],
   "T_se": [
    0.025311948399998875,
    0.042508876902069795,
    0.058167479687507205,
    0.08436084891768095,
    0.11883099397930394,
    0.16845119514383983,
    0.18388960763855072,
    0.26174280930011035,
    0.37298296973706346,
    0.5323846066286992
   ],
   "within": 0.07347668209571145,
   "within_se": 0.0005504871353722206,
   "adjacent": 0.08187806557727828,
   "adjacent_se": 0.0008211714219209404,
   "gamma123": 2.2049508910314968,
   "gamma123_se": 0.11180856807974908,
   "gratio_simple": 2.5429640662695787,
   "gratio_simple_se": 0.07516703108349802,
   "rho_pc": 0.2964194474920914,
   "rho_pc_se": 0.0006329313386226287,
   "IG_pc": 0.04598335658005556,
   "IG_pc_se": 0.00020214196585557567,
   "c1": 0.3852440544348261,
   "c1_se": 0.00038266560776143365,
   "c3": 1.231822801651288,
   "c3_se": 0.00176955794630747,
   "IG_slope": 0.08332040903321158,
   "IG_slope_se": 8.593746583282671e-05,
   "rho_slope": 0.3917861590955902,
   "rho_slope_se": 0.00018592420954334211,
   "k_reg": 1.2337428945544628,
   "k_reg_se": 0.00290756985490515,
   "k_hat": 0.9850544463790207,
   "k_hat_se": 0.0027599664890414315,
   "ratio13": 1.0057165157319452,
   "ratio13_se": 0.0005397941213489217,
   "mt_gamma_ratio_nm": 2.6146162609531673,
   "mt_z_gamma_nm": 1216.2726780116834,
   "mt_z_gamma123_nm": 742.3141550273097,
   "mt_z_gamma123_emp": 19.19693071011726,
   "mt_z_adj2_emp": 102.09825158996742,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.9850544463790212,
   "I_grass": 0.042493232915891355,
   "I_plugin": 0.044066490278938275,
   "I_se": 9.380478366258721e-05,
   "I_cells": 25526,
   "I_grass_half": 0.043042319557928366,
   "nm_match_k": 0.9850544463790207,
   "nm_match_exact": 0.08402114818924229,
   "nm_match_est": 0.0841914391780012,
   "nm_match_se": 0.00012794135248317209,
   "bias": 0.00017029098875891158,
   "I_1p0": 0.08368094452600282,
   "I_nm_khat": 0.08402114818924229,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.162283420562744,
   "y0": 1
  },
  {
   "lam": [
    2.620401300000001,
    4.070363699999999,
    6.3648238999999975
   ],
   "lam_se": [
    0.0010280246003325443,
    0.0015632791336149675,
    0.00253580771064242
   ],
   "F": [
    0.971806792068185,
    1.0732920157440842,
    1.154349036135439,
    1.2514371400977962,
    1.3784162934783786,
    1.5690241899531925
   ],
   "F_se": [
    0.0025905438793311997,
    0.0033791536122630395,
    0.004575808038423086,
    0.004747266331385972,
    0.0065506275620001745,
    0.009264945381703209
   ],
   "T": [
    4.526749324174263,
    5.530690833515561,
    6.493551693990366,
    6.953393032800512,
    8.311826348560826,
    10.126651368456654,
    9.004119336055968,
    10.960123836506456,
    13.595675746157518,
    17.18466981636682
   ],
   "T_se": [
    0.18388960763855072,
    0.26174280930011035,
    0.39036600398405813,
    0.37298296973706346,
    0.5560902938139212,
    0.8329176757806052,
    0.5323846066286992,
    0.7927077497817264,
    1.1863040197033161,
    1.7809373340750039
   ],
   "within": 0.06207025892042406,
   "within_se": 0.0007277375020910521,
   "adjacent": 0.07150511847579244,
   "adjacent_se": 0.000780136355978038,
   "gamma123": 5.352939944237031,
   "gamma123_se": 0.5361664062350227,
   "gratio_simple": 3.0480815323483728,
   "gratio_simple_se": 0.13920618565006854,
   "rho_pc": 0.32162373400961136,
   "rho_pc_se": 0.0009144178566736775,
   "IG_pc": 0.0545960491121695,
   "IG_pc_se": 0.0003232225536449936,
   "c1": 0.4615270939527663,
   "c1_se": 0.00038234429562822937,
   "c3": 1.4397208255485203,
   "c3_se": 0.002340989740207365,
   "IG_slope": 0.10311224967559514,
   "IG_slope_se": 9.153854809378838e-05,
   "rho_slope": 0.4316823000861163,
   "rho_slope_se": 0.00017196462350578727,
   "k_reg": 0.9789111334601246,
   "k_reg_se": 0.0036522303112887294,
   "k_hat": 0.7616384746328523,
   "k_hat_se": 0.0031862524404359235,
   "ratio13": 1.0066714812423014,
   "ratio13_se": 0.00047645764422151485,
   "mt_gamma_ratio_nm": 3.146910127821371,
   "mt_z_gamma_nm": 1669.3788976083338,
   "mt_z_gamma123_nm": 1135.4671642768858,
   "mt_z_gamma123_emp": 9.763677380824056,
   "mt_z_adj2_emp": 94.73257147457504,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.7616384746328531,
   "I_grass": 0.056389592797371435,
   "I_plugin": 0.05981184366858017,
   "I_se": 0.00010814285619592802,
   "I_cells": 53160,
   "I_grass_half": 0.05767298898826745,
   "nm_match_k": 0.7616384746328523,
   "nm_match_exact": 0.10078958558578492,
   "nm_match_est": 0.10139386812595497,
   "nm_match_se": 0.00013975096299842206,
   "bias": 0.0006042825401700452,
   "I_1p0": 0.0970941514085664,
   "I_nm_khat": 0.10078958558578492,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.1774480342865,
   "y0": 2
  },
  {
   "lam": [
    4.070363699999999,
    6.3648238999999975,
    10.0181009
   ],
   "lam_se": [
    0.0015632791336149675,
    0.00253580771064242,
    0.004542021765589744
   ],
   "F": [
    1.2514371400977962,
    1.3784162934783786,
    1.4854676840126344,
    1.5690241899531925,
    1.7186526407530764,
    1.9234330636799881
   ],
   "F_se": [
    0.004747266331385972,
    0.0065506275620001745,
    0.008424904099725402,
    0.009264945381703209,
    0.011985873605737796,
    0.01579950234498096
   ],
   "T": [
    9.004119336055968,
    10.960123836506456,
    12.873131409434125,
    13.595675746157518,
    16.17356973778627,
    19.49396977783628,
    17.18466981636682,
    20.69975616728515,
    25.257609819230726,
    31.219740379836487
   ],
   "T_se": [
    0.5323846066286992,
    0.7927077497817264,
    1.0302977742231714,
    1.1863040197033161,
    1.5400132164449465,
    2.006308597034463,
    1.7809373340750039,
    2.310049657773393,
    3.005122963629536,
    3.925032222906001
   ],
   "within": 0.053785925162295634,
   "within_se": 0.0009775250576325638,
   "adjacent": 0.0630667831030931,
   "adjacent_se": 0.0011292603985147052,
   "gamma123": 11.435532132098903,
   "gamma123_se": 1.4875310587018902,
   "gratio_simple": 3.6516877863029524,
   "gratio_simple_se": 0.19500885394026696,
   "rho_pc": 0.32138252162319425,
   "rho_pc_se": 0.001511140644178663,
   "IG_pc": 0.054509558539915445,
   "IG_pc_se": 0.0005106753518406223,
   "c1": 0.5106834426842697,
   "c1_se": 0.0004346984368356041,
   "c3": 1.5671539947341522,
   "c3_se": 0.0025163013417974322,
   "IG_slope": 0.1155664150288347,
   "IG_slope_se": 6.90319574742361e-05,
   "rho_slope": 0.4542752022968186,
   "rho_slope_se": 0.00012052121135545559,
   "k_reg": 0.8166602400760604,
   "k_reg_se": 0.0036673802276445794,
   "k_hat": 0.6070954449822021,
   "k_hat_se": 0.0035063108004686734,
   "ratio13": 1.0065742903957284,
   "ratio13_se": 0.0003204341487137093,
   "mt_gamma_ratio_nm": 3.7844051145559896,
   "mt_z_gamma_nm": 2140.900390659587,
   "mt_z_gamma123_nm": 1540.9850639997715,
   "mt_z_gamma123_emp": 7.516872699306264,
   "mt_z_adj2_emp": 55.171609484786714,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.6070954449822021,
   "I_grass": 0.06950239161355931,
   "I_plugin": 0.07622267571979258,
   "I_se": 0.00012135214409650034,
   "I_cells": 101785,
   "I_grass_half": 0.07187441053936894,
   "nm_match_k": 0.6070954449822021,
   "nm_match_exact": 0.11071826199089972,
   "nm_match_est": 0.1125407233175153,
   "nm_match_se": 0.00014817714066519804,
   "bias": 0.0018224613266155792,
   "I_1p0": 0.10793625299641717,
   "I_nm_khat": 0.11071826199089972,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.62721014022827,
   "y0": 3
  },
  {
   "lam": [
    6.3648238999999975,
    10.0181009,
    15.861679799999997
   ],
   "lam_se": [
    0.00253580771064242,
    0.004542021765589744,
    0.007474937291693326
   ],
   "F": [
    1.5690241899531925,
    1.7186526407530764,
    1.8505744570744302,
    1.9234330636799881,
    2.096021555335445,
    2.317306051897479
   ],
   "F_se": [
    0.009264945381703209,
    0.011985873605737796,
    0.015084297409362962,
    0.01579950234498096,
    0.020044690398734844,
    0.02577466478800066
   ],
   "T": [
    17.18466981636682,
    20.69975616728515,
    24.177777233324548,
    25.257609819230726,
    29.794770997762228,
    35.482270668955024,
    31.219740379836487,
    37.19770492895191,
    44.750641159548714,
    54.367724301083015
   ],
   "T_se": [
    1.7809373340750039,
    2.310049657773393,
    2.876421362243005,
    3.005122963629536,
    3.7534687901194133,
    4.704239908291461,
    3.925032222906001,
    4.922432353217514,
    6.201896691776477,
    7.860297329037439
   ],
   "within": 0.048171550789236184,
   "within_se": 0.001340720632978724,
   "adjacent": 0.056762640969830525,
   "adjacent_se": 0.001250226338670951,
   "gamma123": 22.59010503545696,
   "gamma123_se": 3.6335224916523705,
   "gratio_simple": 4.3761903297996545,
   "gratio_simple_se": 0.24924481271548754,
   "rho_pc": 0.2972536410340405,
   "rho_pc_se": 0.0028497483604358826,
   "IG_pc": 0.04625490216859976,
   "IG_pc_se": 0.0008079625827542402,
   "c1": 0.5396833754317423,
   "c1_se": 0.0005482565028941568,
   "c3": 1.6402477901191324,
   "c3_se": 0.0027903318076860054,
   "IG_slope": 0.12279500853026756,
   "IG_slope_se": 5.8814698621986294e-05,
   "rho_slope": 0.46664454842871517,
   "rho_slope_se": 9.858674916457659e-05,
   "k_reg": 0.713859548828575,
   "k_reg_se": 0.004906476317245048,
   "k_hat": 0.4954363854064867,
   "k_hat_se": 0.0037913223960436906,
   "ratio13": 1.0059230684456435,
   "ratio13_se": 0.0002525616713386664,
   "mt_gamma_ratio_nm": 4.540434235831834,
   "mt_z_gamma_nm": 2635.150019010654,
   "mt_z_gamma123_nm": 1975.277870390602,
   "mt_z_gamma123_emp": 6.063640735398566,
   "mt_z_adj2_emp": 45.7182853475595,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.49543638540648705,
   "I_grass": 0.08264567688996394,
   "I_plugin": 0.09497531178924667,
   "I_se": 0.00013522576926827353,
   "I_cells": 182267,
   "I_grass_half": 0.08705721421656953,
   "nm_match_k": 0.4954363854064867,
   "nm_match_exact": 0.11590925485206673,
   "nm_match_est": 0.12086162704380854,
   "nm_match_se": 0.00015653447657837025,
   "bias": 0.004952372191741813,
   "I_1p0": 0.11618960894745914,
   "I_nm_khat": 0.11590925485206673,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 22.358068227767944,
   "y0": 4
  },
  {
   "lam": [
    10.0181009,
    15.861679799999997,
    25.23716149999999
   ],
   "lam_se": [
    0.004542021765589744,
    0.007474937291693326,
    0.01295079314241707
   ],
   "F": [
    1.9234330636799881,
    2.096021555335445,
    2.2524136664743497,
    2.317306051897479,
    2.512904435873263,
    2.7526162103474667
   ],
   "F_se": [
    0.01579950234498096,
    0.020044690398734844,
    0.02513200499700342,
    0.02577466478800066,
    0.032462254126777806,
    0.04105605283433818
   ],
   "T": [
    31.219740379836487,
    37.19770492895191,
    43.40322424923637,
    44.750641159548714,
    52.59654114522532,
    62.22133350474012,
    54.367724301083015,
    64.36527934577619,
    76.69042765743166,
    91.94516079915576
   ],
   "T_se": [
    3.925032222906001,
    4.922432353217514,
    6.217195531855797,
    6.201896691776477,
    7.84499749827677,
    9.928766675184102,
    7.860297329037439,
    9.961315788811904,
    12.632246341293106,
    16.029736544119626
   ],
   "within": 0.04400522274729202,
   "within_se": 0.00173480763891085,
   "adjacent": 0.052049329130004374,
   "adjacent_se": 0.0015953257681735674,
   "gamma123": 42.06233741704849,
   "gamma123_se": 7.590083855592326,
   "gratio_simple": 5.23964843640011,
   "gratio_simple_se": 0.30140461821538045,
   "rho_pc": 0.25213499655689126,
   "rho_pc_se": 0.004534643202795589,
   "IG_pc": 0.032841351192340586,
   "IG_pc_se": 0.0009838757394965698,
   "c1": 0.5561487326318509,
   "c1_se": 0.0007397253849627352,
   "c3": 1.679678973469177,
   "c3_se": 0.0029815693941612044,
   "IG_slope": 0.1268131270618772,
   "IG_slope_se": 6.598725938695205e-05,
   "rho_slope": 0.47330564348831367,
   "rho_slope_se": 0.000108407223315938,
   "k_reg": 0.6574899273056476,
   "k_reg_se": 0.006182104115116474,
   "k_hat": 0.41173527285019673,
   "k_hat_se": 0.004024852737005703,
   "ratio13": 1.004910887100701,
   "ratio13_se": 0.00022157609210545268,
   "mt_gamma_ratio_nm": 5.444420642259831,
   "mt_z_gamma_nm": 3168.578440406318,
   "mt_z_gamma123_nm": 2443.330552372289,
   "mt_z_gamma123_emp": 5.38537843928475,
   "mt_z_adj2_emp": 33.10101497455189,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.4117352728501972,
   "I_grass": 0.0967638300531437,
   "I_plugin": 0.11822563540910913,
   "I_se": 0.00015167200477019232,
   "I_cells": 310115,
   "I_grass_half": 0.10483324413879203,
   "nm_match_k": 0.41173527285019673,
   "nm_match_exact": 0.11818647823734589,
   "nm_match_est": 0.1297202386598979,
   "nm_match_se": 0.00016887889534646322,
   "bias": 0.011533760422552011,
   "I_1p0": 0.12217423233618026,
   "I_nm_khat": 0.11818647823734589,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 30.557132482528687,
   "y0": 5
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A19_t1.log <==
A19 type 1: 10000000 events from ['runs/A19_p0.npz', 'runs/A19_p1.npz', 'runs/A19_p2.npz', 'runs/A19_p3.npz', 'runs/A19_p4.npz']
  window [0,1]: mean 1.1003  F 0.5385 +- 0.0011
  window [1,2]: mean 1.6966  F 0.7332 +- 0.0014
  window [2,3]: mean 2.6204  F 0.9718 +- 0.0026
  window [3,4]: mean 4.0704  F 1.2514 +- 0.0047
  window [4,5]: mean 6.3648  F 1.5690 +- 0.0093
  window [5,6]: mean 10.0181  F 1.9234 +- 0.0158
  window [6,7]: mean 15.8617  F 2.3173 +- 0.0258
  window [7,8]: mean 25.2372  F 2.7526 +- 0.0411
y0=0: means [1.1, 1.697, 2.62] F [0.5385, 0.577, 0.596, 0.7332, 0.8053, 0.9718]
   within +0.08841+-0.00045  adjacent +0.09512+-0.00062  gamma123 +0.7179+-0.0196  gratio simple 2.105 GLS 2.163
   rho_pc 0.2409 IG_pc 0.02989+-0.00011 IG_slope 0.05651 k_hat 1.323 k_reg 1.641 l1l3/l2^2 1.0016
   I_grass 0.02786+-0.00008 (half 0.02801, plugin 0.02848) bias(nm k=1.323) -0.00001  I_1+0 0.06818
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [1.697, 2.62, 4.07] F [0.7332, 0.8053, 0.8574, 0.9718, 1.0733, 1.2514]
   within +0.07348+-0.00055  adjacent +0.08188+-0.00082  gamma123 +2.2050+-0.1118  gratio simple 2.543 GLS 2.615
   rho_pc 0.2964 IG_pc 0.04598+-0.00020 IG_slope 0.08332 k_hat 0.985 k_reg 1.234 l1l3/l2^2 1.0057
   I_grass 0.04249+-0.00009 (half 0.04304, plugin 0.04407) bias(nm k=0.985) +0.00017  I_1+0 0.08368
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [2.62, 4.07, 6.365] F [0.9718, 1.0733, 1.1543, 1.2514, 1.3784, 1.569]
   within +0.06207+-0.00073  adjacent +0.07151+-0.00078  gamma123 +5.3529+-0.5362  gratio simple 3.048 GLS 3.147
   rho_pc 0.3216 IG_pc 0.05460+-0.00032 IG_slope 0.10311 k_hat 0.762 k_reg 0.979 l1l3/l2^2 1.0067
   I_grass 0.05639+-0.00011 (half 0.05767, plugin 0.05981) bias(nm k=0.762) +0.00060  I_1+0 0.09709
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=3: means [4.07, 6.365, 10.018] F [1.2514, 1.3784, 1.4855, 1.569, 1.7187, 1.9234]
   within +0.05379+-0.00098  adjacent +0.06307+-0.00113  gamma123 +11.4355+-1.4875  gratio simple 3.652 GLS 3.784
   rho_pc 0.3214 IG_pc 0.05451+-0.00051 IG_slope 0.11557 k_hat 0.607 k_reg 0.817 l1l3/l2^2 1.0066
   I_grass 0.06950+-0.00012 (half 0.07187, plugin 0.07622) bias(nm k=0.607) +0.00182  I_1+0 0.10794
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=4: means [6.365, 10.018, 15.862] F [1.569, 1.7187, 1.8506, 1.9234, 2.096, 2.3173]
   within +0.04817+-0.00134  adjacent +0.05676+-0.00125  gamma123 +22.5901+-3.6335  gratio simple 4.376 GLS 4.540
   rho_pc 0.2973 IG_pc 0.04625+-0.00081 IG_slope 0.12280 k_hat 0.495 k_reg 0.714 l1l3/l2^2 1.0059
   I_grass 0.08265+-0.00014 (half 0.08706, plugin 0.09498) bias(nm k=0.495) +0.00495  I_1+0 0.11619
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
y0=5: means [10.018, 15.862, 25.237] F [1.9234, 2.096, 2.2524, 2.3173, 2.5129, 2.7526]
   within +0.04401+-0.00173  adjacent +0.05205+-0.00160  gamma123 +42.0623+-7.5901  gratio simple 5.240 GLS 5.444
   rho_pc 0.2521 IG_pc 0.03284+-0.00098 IG_slope 0.12681 k_hat 0.412 k_reg 0.657 l1l3/l2^2 1.0049
   I_grass 0.09676+-0.00015 (half 0.10483, plugin 0.11823) bias(nm k=0.412) +0.01153  I_1+0 0.12217
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (31s)
done


==> anc/calc_SHORT/item13/verify/results/A19_t1.out <==
A19 type 1: 10000000 events from ['runs/A19_p0.npz', 'runs/A19_p1.npz', 'runs/A19_p2.npz', 'runs/A19_p3.npz', 'runs/A19_p4.npz']
  window [0,1]: mean 1.1003  F 0.5385 +- 0.0011
  window [1,2]: mean 1.6966  F 0.7332 +- 0.0014
  window [2,3]: mean 2.6204  F 0.9718 +- 0.0026
  window [3,4]: mean 4.0704  F 1.2514 +- 0.0047
  window [4,5]: mean 6.3648  F 1.5690 +- 0.0093
  window [5,6]: mean 10.0181  F 1.9234 +- 0.0158
  window [6,7]: mean 15.8617  F 2.3173 +- 0.0258
  window [7,8]: mean 25.2372  F 2.7526 +- 0.0411
y0=0: means [1.1, 1.697, 2.62] F [0.5385, 0.577, 0.596, 0.7332, 0.8053, 0.9718]
   within +0.08841+-0.00045  adjacent +0.09512+-0.00062  gamma123 +0.7179+-0.0196  gratio simple 2.105 GLS 2.163
   rho_pc 0.2409 IG_pc 0.02989+-0.00011 IG_slope 0.05651 k_hat 1.323 k_reg 1.641 l1l3/l2^2 1.0016
   I_grass 0.02786+-0.00008 (half 0.02801, plugin 0.02848) bias(nm k=1.323) -0.00001  I_1+0 0.06818
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=1: means [1.697, 2.62, 4.07] F [0.7332, 0.8053, 0.8574, 0.9718, 1.0733, 1.2514]
   within +0.07348+-0.00055  adjacent +0.08188+-0.00082  gamma123 +2.2050+-0.1118  gratio simple 2.543 GLS 2.615
   rho_pc 0.2964 IG_pc 0.04598+-0.00020 IG_slope 0.08332 k_hat 0.985 k_reg 1.234 l1l3/l2^2 1.0057
   I_grass 0.04249+-0.00009 (half 0.04304, plugin 0.04407) bias(nm k=0.985) +0.00017  I_1+0 0.08368
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [2.62, 4.07, 6.365] F [0.9718, 1.0733, 1.1543, 1.2514, 1.3784, 1.569]
   within +0.06207+-0.00073  adjacent +0.07151+-0.00078  gamma123 +5.3529+-0.5362  gratio simple 3.048 GLS 3.147
   rho_pc 0.3216 IG_pc 0.05460+-0.00032 IG_slope 0.10311 k_hat 0.762 k_reg 0.979 l1l3/l2^2 1.0067
   I_grass 0.05639+-0.00011 (half 0.05767, plugin 0.05981) bias(nm k=0.762) +0.00060  I_1+0 0.09709
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=3: means [4.07, 6.365, 10.018] F [1.2514, 1.3784, 1.4855, 1.569, 1.7187, 1.9234]
   within +0.05379+-0.00098  adjacent +0.06307+-0.00113  gamma123 +11.4355+-1.4875  gratio simple 3.652 GLS 3.784
   rho_pc 0.3214 IG_pc 0.05451+-0.00051 IG_slope 0.11557 k_hat 0.607 k_reg 0.817 l1l3/l2^2 1.0066
   I_grass 0.06950+-0.00012 (half 0.07187, plugin 0.07622) bias(nm k=0.607) +0.00182  I_1+0 0.10794
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
y0=4: means [6.365, 10.018, 15.862] F [1.569, 1.7187, 1.8506, 1.9234, 2.096, 2.3173]
   within +0.04817+-0.00134  adjacent +0.05676+-0.00125  gamma123 +22.5901+-3.6335  gratio simple 4.376 GLS 4.540
   rho_pc 0.2973 IG_pc 0.04625+-0.00081 IG_slope 0.12280 k_hat 0.495 k_reg 0.714 l1l3/l2^2 1.0059
   I_grass 0.08265+-0.00014 (half 0.08706, plugin 0.09498) bias(nm k=0.495) +0.00495  I_1+0 0.11619
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
y0=5: means [10.018, 15.862, 25.237] F [1.9234, 2.096, 2.2524, 2.3173, 2.5129, 2.7526]
   within +0.04401+-0.00173  adjacent +0.05205+-0.00160  gamma123 +42.0623+-7.5901  gratio simple 5.240 GLS 5.444
   rho_pc 0.2521 IG_pc 0.03284+-0.00098 IG_slope 0.12681 k_hat 0.412 k_reg 0.657 l1l3/l2^2 1.0049
   I_grass 0.09676+-0.00015 (half 0.10483, plugin 0.11823) bias(nm k=0.412) +0.01153  I_1+0 0.12217
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (31s)
done


==> anc/calc_SHORT/item13/verify/results/A19_t2.json <==
{
 "config": "A19",
 "type": 2,
 "nev": 10000000,
 "files": [
  "runs/A19_p0.npz",
  "runs/A19_p1.npz",
  "runs/A19_p2.npz",
  "runs/A19_p3.npz",
  "runs/A19_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 0.5090182,
   "F": 0.7660518475411263,
   "F_se": 0.002277934496067746
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 0.6998846,
   "F": 1.2969536025206625,
   "F_se": 0.0036811340489841813
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 1.0091462,
   "F": 1.8348506345646163,
   "F_se": 0.007664657802688446
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 1.5026541,
   "F": 2.38243901293869,
   "F_se": 0.013335157859022331
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 2.291908,
   "F": 2.9249239743362025,
   "F_se": 0.025515989436483956
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 3.5523565,
   "F": 3.504139635170807,
   "F_se": 0.04167109932189424
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 5.5711008,
   "F": 4.114375912923022,
   "F_se": 0.06572284368637818
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 8.8199846,
   "F": 4.76331674094392,
   "F_se": 0.09865824117905633
  }
 ],
 "triples": [
  {
   "lam": [
    0.5090182,
    0.6998845999999999,
    1.0091462
   ],
   "lam_se": [
    0.00028354613684049995,
    0.00034393009097016754,
    0.0005923707510222513
   ],
   "F": [
    0.7660518475411262,
    0.9280959690282982,
    1.0170219617591463,
    1.2969536025206625,
    1.473833242705059,
    1.8348506345646154
   ],
   "F_se": [
    0.0022779344960677456,
    0.002139939985668235,
    0.0028386280327661042,
    0.003681134048984179,
    0.004385646884985091,
    0.007664657802688444
   ],
   "T": [
    2.748649504631666,
    3.4582096845843657,
    3.9511039634207834,
    4.777581901352445,
    5.65826871117396,
    7.073238604863961,
    7.540600710307914,
    9.315632347190816,
    12.195904221066023,
    17.11965145047495
   ],
   "T_se": [
    0.03466944585193827,
    0.04425601490366292,
    0.07251560084092518,
    0.07424550990292213,
    0.1345930617508741,
    0.2737080281386438,
    0.13586026262459158,
    0.25231097032780203,
    0.5264982069839721,
    1.1389540254772297
   ],
   "within": 0.1596349703779667,
   "within_se": 0.0013698749103265276,
   "adjacent": 0.18394264410753225,
   "adjacent_se": 0.0015287125953270682,
   "gamma123": 2.9225513280250186,
   "gamma123_se": 0.12482286628772246,
   "gratio_simple": 2.4826422798165204,
   "gratio_simple_se": 0.06502195419890755,
   "rho_pc": 0.23276658152277263,
   "rho_pc_se": 0.0005527858647670748,
   "IG_pc": 0.02785165023696627,
   "IG_pc_se": 0.00013594072751017458,
   "c1": 0.24763501518854356,
   "c1_se": 0.0004307111593606589,
   "c3": 0.7796295525159057,
   "c3_se": 0.0016925567673517679,
   "IG_slope": 0.04548380835774043,
   "IG_slope_se": 0.00010437890862985068,
   "rho_slope": 0.29487746965425427,
   "rho_slope_se": 0.000321485171278085,
   "k_reg": 0.9750703013565069,
   "k_reg_se": 0.002369827950574536,
   "k_hat": 0.7580080038348427,
   "k_hat_se": 0.0021662349987716803,
   "ratio13": 1.0486595708896853,
   "ratio13_se": 0.0009867615675233931,
   "mt_gamma_ratio_nm": 2.427182469949114,
   "mt_z_gamma_nm": 803.7831534187917,
   "mt_z_gamma123_nm": 405.87571793561455,
   "mt_z_gamma123_emp": 22.66769551451375,
   "mt_z_adj2_emp": 110.69074677768081,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.7580080038348419,
   "I_grass": 0.01909543993307139,
   "I_plugin": 0.019387230616935813,
   "I_se": 6.531703560295054e-05,
   "I_cells": 5320,
   "I_grass_half": 0.01913585014368202,
   "nm_match_k": 0.7580080038348427,
   "nm_match_exact": 0.04559248417098041,
   "nm_match_est": 0.04562806819182974,
   "nm_match_se": 9.917084500609274e-05,
   "bias": 3.5584020849327436e-05,
   "I_1p0": 0.03792411334650347,
   "I_nm_khat": 0.04559248417098041,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.53340721130371,
   "y0": 0
  },
  {
   "lam": [
    0.6998845999999999,
    1.0091462,
    1.5026541
   ],
   "lam_se": [
    0.00034393009097016754,
    0.0005923707510222513,
    0.0008310479704517172
   ],
   "F": [
    1.2969536025206625,
    1.473833242705059,
    1.583581857239944,
    1.8348506345646154,
    2.031291379561071,
    2.3824390129386908
   ],
   "F_se": [
    0.003681134048984179,
    0.004385646884985091,
    0.005496635443820847,
    0.007664657802688444,
    0.00985859427125287,
    0.013335157859022334
   ],
   "T": [
    7.540600710307914,
    9.315632347190816,
    10.74417127779705,
    12.195904221066023,
    14.434657816892088,
    17.593101268007363,
    17.11965145047495,
    20.83774468274482,
    26.085760331824265,
    33.664450218950705
   ],
   "T_se": [
    0.13586026262459158,
    0.25231097032780203,
    0.3320538168827699,
    0.5264982069839721,
    0.698243952683282,
    0.9263745968688124,
    1.1389540254772297,
    1.5151139879805045,
    2.0108131411299577,
    2.6676717182276275
   ],
   "within": 0.14184559017263143,
   "within_se": 0.0015199401133273412,
   "adjacent": 0.168980453893121,
   "adjacent_se": 0.002575164889807279,
   "gamma123": 8.447088295257435,
   "gamma123_se": 0.6587790201303789,
   "gratio_simple": 2.714375655736544,
   "gratio_simple_se": 0.10413227015243742,
   "rho_pc": 0.2973348023449302,
   "rho_pc_se": 0.000773883401761188,
   "IG_pc": 0.046281370314116874,
   "IG_pc_se": 0.00024995119575216827,
   "c1": 0.36172724679670337,
   "c1_se": 0.0005108464253942375,
   "c3": 1.0703792550953546,
   "c3_se": 0.0025199136822718097,
   "IG_slope": 0.07386398941083899,
   "IG_slope_se": 0.00012013163252304388,
   "rho_slope": 0.3705863645885165,
   "rho_slope_se": 0.0002800016579773025,
   "k_reg": 0.6602001704356321,
   "k_reg_se": 0.0019299986388307277,
   "k_hat": 0.5301506355058915,
   "k_hat_se": 0.002134902611720387,
   "ratio13": 1.0327073782274572,
   "ratio13_se": 0.000883459889472689,
   "mt_gamma_ratio_nm": 2.7459427004127,
   "mt_z_gamma_nm": 1100.7424624147095,
   "mt_z_gamma123_nm": 680.0487525695378,
   "mt_z_gamma123_emp": 12.444925429834328,
   "mt_z_adj2_emp": 69.98906247144333,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.5301506355058914,
   "I_grass": 0.031169530556864444,
   "I_plugin": 0.03186834910257241,
   "I_se": 8.257346776484376e-05,
   "I_cells": 11838,
   "I_grass_half": 0.03133353703369224,
   "nm_match_k": 0.5301506355058915,
   "nm_match_exact": 0.06618459599368907,
   "nm_match_est": 0.06625848055758965,
   "nm_match_se": 0.00011859924153594773,
   "bias": 7.38845639005753e-05,
   "I_1p0": 0.050438988674597875,
   "I_nm_khat": 0.06618459599368907,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.417269706726074,
   "y0": 1
  },
  {
   "lam": [
    1.0091462,
    1.5026541,
    2.291908
   ],
   "lam_se": [
    0.0005923707510222513,
    0.0008310479704517172,
    0.0013185621492421752
   ],
   "F": [
    1.8348506345646154,
    2.031291379561071,
    2.1616160929567765,
    2.3824390129386908,
    2.591247470185137,
    2.9249239743362017
   ],
   "F_se": [
    0.007664657802688444,
    0.00985859427125287,
    0.013162635422815313,
    0.013335157859022334,
    0.018131597640097807,
    0.02551598943648395
   ],
   "T": [
    17.11965145047495,
    20.83774468274482,
    24.30989299651795,
    26.085760331824265,
    30.95614081763422,
    37.51274900506856,
    33.664450218950705,
    40.64564266463924,
    50.0984681017871,
    63.03852357697358
   ],
   "T_se": [
    1.1389540254772297,
    1.5151139879805045,
    2.2240386631049667,
    2.0108131411299577,
    2.9507500409534546,
    4.352706353516918,
    2.6676717182276275,
    3.910095752027961,
    5.767318898932003,
    8.531701471067674
   ],
   "within": 0.11935289304550789,
   "within_se": 0.0018500541798383973,
   "adjacent": 0.14965333191632757,
   "adjacent_se": 0.002235447248501628,
   "gamma123": 20.428983520641218,
   "gamma123_se": 2.834753101538735,
   "gratio_simple": 3.1951752527053117,
   "gratio_simple_se": 0.16277804404123838,
   "rho_pc": 0.332896608746358,
   "rho_pc_se": 0.0009786731142332927,
   "IG_pc": 0.058727880172984845,
   "IG_pc_se": 0.00036146505381087166,
   "c1": 0.44757164729361903,
   "c1_se": 0.0005743778548565359,
   "c3": 1.2967083997375592,
   "c3_se": 0.0033844543130114786,
   "IG_slope": 0.09592281561777886,
   "IG_slope_se": 0.0001643608522974448,
   "rho_slope": 0.41781062704630056,
   "rho_slope_se": 0.00032147614155520176,
   "k_reg": 0.5084437659180208,
   "k_reg_se": 0.002683882481476309,
   "k_hat": 0.40755233917912853,
   "k_hat_se": 0.0023799174537305376,
   "ratio13": 1.0243142825843383,
   "ratio13_se": 0.0007665612491437058,
   "mt_gamma_ratio_nm": 3.292317700280987,
   "mt_z_gamma_nm": 1478.0561373477174,
   "mt_z_gamma123_nm": 1023.224171620422,
   "mt_z_gamma123_emp": 7.007805003040313,
   "mt_z_adj2_emp": 70.12970995786885,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.4075523391791287,
   "I_grass": 0.04372686909201917,
   "I_plugin": 0.04515874840519629,
   "I_se": 9.677286436376597e-05,
   "I_cells": 23456,
   "I_grass_half": 0.044206310760774414,
   "nm_match_k": 0.40755233917912853,
   "nm_match_exact": 0.08091952705468072,
   "nm_match_est": 0.08116247088377726,
   "nm_match_se": 0.00013066109767764778,
   "bias": 0.0002429438290965369,
   "I_1p0": 0.06497343060843637,
   "I_nm_khat": 0.08091952705468072,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.851237058639526,
   "y0": 2
  },
  {
   "lam": [
    1.5026541,
    2.291908,
    3.5523565000000015
   ],
   "lam_se": [
    0.0008310479704517172,
    0.0013185621492421752,
    0.0021595124747933
   ],
   "F": [
    2.3824390129386908,
    2.591247470185137,
    2.7571807966585005,
    2.9249239743362017,
    3.1624259494444846,
    3.5041396351708043
   ],
   "F_se": [
    0.013335157859022334,
    0.018131597640097807,
    0.02291871491588242,
    0.02551598943648395,
    0.03236133511870214,
    0.04167109932189424
   ],
   "T": [
    33.664450218950705,
    40.64564266463924,
    47.28722705512715,
    50.0984681017871,
    59.03735291114162,
    70.46898138969745,
    63.03852357697358,
    75.23442107858511,
    90.93682195951716,
    111.29953774484692
   ],
   "T_se": [
    2.6676717182276275,
    3.910095752027961,
    4.913916197962707,
    5.767318898932003,
    7.244086928374067,
    9.125959861940279,
    8.531701471067674,
    10.717246680752009,
    13.498100474877049,
    17.06339346483019
   ],
   "within": 0.1002161353858586,
   "within_se": 0.0024244187047828968,
   "adjacent": 0.11965591315631041,
   "adjacent_se": 0.003223829406587016,
   "gamma123": 42.64809642884991,
   "gamma123_se": 6.954131369382924,
   "gratio_simple": 3.8494467488986612,
   "gratio_simple_se": 0.20837106399317123,
   "rho_pc": 0.34601873197278116,
   "rho_pc_se": 0.0015668052668183258,
   "IG_pc": 0.06376271109969084,
   "IG_pc_se": 0.0005843100638335536,
   "c1": 0.5054416115583585,
   "c1_se": 0.0005706634473207628,
   "c3": 1.4582768779389903,
   "c3_se": 0.003547249170723031,
   "IG_slope": 0.11105110339157329,
   "IG_slope_se": 0.00012175438202083336,
   "rho_slope": 0.44628073055552475,
   "rho_slope_se": 0.00021832279811915552,
   "k_reg": 0.4125663966553134,
   "k_reg_se": 0.0025716145561134347,
   "k_hat": 0.329648390725554,
   "k_hat_se": 0.002597558165354892,
   "ratio13": 1.0162047086849015,
   "ratio13_se": 0.0005795321935543212,
   "mt_gamma_ratio_nm": 4.009220916143882,
   "mt_z_gamma_nm": 1907.5523304715161,
   "mt_z_gamma123_nm": 1394.5613643822965,
   "mt_z_gamma123_emp": 5.952245456801422,
   "mt_z_adj2_emp": 35.92378702845293,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.32964839072555374,
   "I_grass": 0.05596052848288657,
   "I_plugin": 0.058719381495182965,
   "I_se": 0.00010886416247964758,
   "I_cells": 43472,
   "I_grass_half": 0.05686184603016464,
   "nm_match_k": 0.329648390725554,
   "nm_match_exact": 0.09002091042986353,
   "nm_match_est": 0.09074655810019117,
   "nm_match_se": 0.00013827622510702913,
   "bias": 0.0007256476703276366,
   "I_1p0": 0.07978589926637798,
   "I_nm_khat": 0.09002091042986353,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.7276668548584,
   "y0": 3
  },
  {
   "lam": [
    2.291908,
    3.5523565000000015,
    5.571100800000003
   ],
   "lam_se": [
    0.0013185621492421752,
    0.0021595124747933,
    0.003430199748814594
   ],
   "F": [
    2.9249239743362017,
    3.1624259494444846,
    3.356439204070184,
    3.5041396351708043,
    3.7652188418477763,
    4.114375912923019
   ],
   "F_se": [
    0.02551598943648395,
    0.03236133511870214,
    0.039970106584078284,
    0.04167109932189424,
    0.051976063054470445,
    0.06572284368637815
   ],
   "T": [
    63.03852357697358,
    75.23442107858511,
    86.9041247398625,
    90.93682195951716,
    106.07519711248207,
    125.01458417898756,
    111.29953774484692,
    131.11094224743863,
    156.08662473047377,
    187.83025812530425
   ],
   "T_se": [
    8.531701471067674,
    10.717246680752009,
    12.933354636733807,
    13.498100474877049,
    16.361940218269073,
    19.952993882680513,
    17.06339346483019,
    20.79758519014085,
    25.547103751941332,
    31.696476609437887
   ],
   "within": 0.08645184235586001,
   "within_se": 0.0031346086131670975,
   "adjacent": 0.10738319157594667,
   "adjacent_se": 0.002996603059574018,
   "gamma123": 82.26074557088864,
   "gamma123_se": 15.732713590409494,
   "gratio_simple": 4.703602942893294,
   "gratio_simple_se": 0.255828036887216,
   "rho_pc": 0.3358669666061171,
   "rho_pc_se": 0.0027296096827733275,
   "IG_pc": 0.059846151906875894,
   "IG_pc_se": 0.0009226463797371799,
   "c1": 0.5389659838792469,
   "c1_se": 0.0006213738799759458,
   "c3": 1.5598220319907594,
   "c3_se": 0.00399490562371719,
   "IG_slope": 0.12001870838427699,
   "IG_slope_se": 9.738433018694482e-05,
   "rho_slope": 0.46195407937956773,
   "rho_slope_se": 0.00016567696463683695,
   "k_reg": 0.3596648558325014,
   "k_reg_se": 0.003110328531940098,
   "k_hat": 0.27519453470089356,
   "k_hat_se": 0.0028322130029845285,
   "ratio13": 1.0118243117824695,
   "ratio13_se": 0.0004086476278048996,
   "mt_gamma_ratio_nm": 4.907417375316782,
   "mt_z_gamma_nm": 2391.054975282255,
   "mt_z_gamma123_nm": 1826.2940422446352,
   "mt_z_gamma123_emp": 5.05557570141922,
   "mt_z_adj2_emp": 34.41454416182894,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.2751945347008932,
   "I_grass": 0.06789236441098723,
   "I_plugin": 0.07289408012189735,
   "I_se": 0.00012009335083163035,
   "I_cells": 76224,
   "I_grass_half": 0.0697497132343532,
   "nm_match_k": 0.27519453470089356,
   "nm_match_exact": 0.09512869948880173,
   "nm_match_est": 0.0971723163314735,
   "nm_match_se": 0.00014417787046260025,
   "bias": 0.002043616842671764,
   "I_1p0": 0.09348473815035377,
   "I_nm_khat": 0.09512869948880173,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.64813494682312,
   "y0": 4
  },
  {
   "lam": [
    3.5523565000000015,
    5.571100800000003,
    8.8199846
   ],
   "lam_se": [
    0.0021595124747933,
    0.003430199748814594,
    0.005978260325005542
   ],
   "F": [
    3.5041396351708043,
    3.7652188418477763,
    3.9907588402546903,
    4.114375912923019,
    4.401464160536551,
    4.763316740943924
   ],
   "F_se": [
    0.04167109932189424,
    0.051976063054470445,
    0.06340560891165792,
    0.06572284368637815,
    0.08037652507366037,
    0.09865824117905633
   ],
   "T": [
    111.29953774484692,
    131.11094224743863,
    151.09624456639384,
    156.08662473047377,
    181.08065707973293,
    211.34403331801497,
    187.83025812530425,
    219.35057805015882,
    257.65875200383806,
    304.35527711579846
   ],
   "T_se": [
    17.06339346483019,
    20.79758519014085,
    25.627580572072986,
    25.547103751941332,
    31.500215637084732,
    38.84161622485534,
    31.696476609437887,
    39.11186047912532,
    48.266082625056754,
    59.56820139449386
   ],
   "within": 0.07479681546624306,
   "within_se": 0.0036030823282965072,
   "adjacent": 0.0925826609374738,
   "adjacent_se": 0.004545355987379802,
   "gamma123": 147.93570550179308,
   "gamma123_se": 30.24600189528082,
   "gratio_simple": 5.712920096960296,
   "gratio_simple_se": 0.2976646656099281,
   "rho_pc": 0.3121672874800163,
   "rho_pc_se": 0.0038980505798990378,
   "IG_pc": 0.05126471646333928,
   "IG_pc_se": 0.0011670465327409296,
   "c1": 0.5591347561581156,
   "c1_se": 0.0009209901699321668,
   "c3": 1.6228363212438952,
   "c3_se": 0.0038163573003518287,
   "IG_slope": 0.12544324052454844,
   "IG_slope_se": 0.0001041140320554113,
   "rho_slope": 0.4710512744324568,
   "rho_slope_se": 0.00017213496575320018,
   "k_reg": 0.3230139541092482,
   "k_reg_se": 0.003965688901177726,
   "k_hat": 0.23430742315062028,
   "k_hat_se": 0.003005851239088308,
   "ratio13": 1.0094907350031936,
   "ratio13_se": 0.0003277231663668074,
   "mt_gamma_ratio_nm": 5.967916011418774,
   "mt_z_gamma_nm": 2908.8174406167414,
   "mt_z_gamma123_nm": 2291.190980435274,
   "mt_z_gamma123_emp": 4.70238636389399,
   "mt_z_adj2_emp": 20.887389550140334,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 0.23430742315062023,
   "I_grass": 0.07984262270830023,
   "I_plugin": 0.08832809996530244,
   "I_se": 0.00013147161916403954,
   "I_cells": 127609,
   "I_grass_half": 0.08303892773616361,
   "nm_match_k": 0.23430742315062028,
   "nm_match_exact": 0.09755976920055408,
   "nm_match_est": 0.1021706916242362,
   "nm_match_se": 0.0001505726419341252,
   "bias": 0.004610922423682121,
   "I_1p0": 0.1050169565845856,
   "I_nm_khat": 0.09755976920055408,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 21.81766676902771,
   "y0": 5
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A19_t2.log <==
A19 type 2: 10000000 events from ['runs/A19_p0.npz', 'runs/A19_p1.npz', 'runs/A19_p2.npz', 'runs/A19_p3.npz', 'runs/A19_p4.npz']
  window [0,1]: mean 0.5090  F 0.7661 +- 0.0023
  window [1,2]: mean 0.6999  F 1.2970 +- 0.0037
  window [2,3]: mean 1.0091  F 1.8349 +- 0.0077
  window [3,4]: mean 1.5027  F 2.3824 +- 0.0133
  window [4,5]: mean 2.2919  F 2.9249 +- 0.0255
  window [5,6]: mean 3.5524  F 3.5041 +- 0.0417
  window [6,7]: mean 5.5711  F 4.1144 +- 0.0657
  window [7,8]: mean 8.8200  F 4.7633 +- 0.0987
y0=0: means [0.509, 0.7, 1.009] F [0.7661, 0.9281, 1.017, 1.297, 1.4738, 1.8349]
   within +0.15963+-0.00137  adjacent +0.18394+-0.00153  gamma123 +2.9226+-0.1248  gratio simple 2.483 GLS 2.427
   rho_pc 0.2328 IG_pc 0.02785+-0.00014 IG_slope 0.04548 k_hat 0.758 k_reg 0.975 l1l3/l2^2 1.0487
   I_grass 0.01910+-0.00007 (half 0.01914, plugin 0.01939) bias(nm k=0.758) +0.00004  I_1+0 0.03792
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=1: means [0.7, 1.009, 1.503] F [1.297, 1.4738, 1.5836, 1.8349, 2.0313, 2.3824]
   within +0.14185+-0.00152  adjacent +0.16898+-0.00258  gamma123 +8.4471+-0.6588  gratio simple 2.714 GLS 2.746
   rho_pc 0.2973 IG_pc 0.04628+-0.00025 IG_slope 0.07386 k_hat 0.530 k_reg 0.660 l1l3/l2^2 1.0327
   I_grass 0.03117+-0.00008 (half 0.03133, plugin 0.03187) bias(nm k=0.530) +0.00007  I_1+0 0.05044
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=2: means [1.009, 1.503, 2.292] F [1.8349, 2.0313, 2.1616, 2.3824, 2.5912, 2.9249]
   within +0.11935+-0.00185  adjacent +0.14965+-0.00224  gamma123 +20.4290+-2.8348  gratio simple 3.195 GLS 3.292
   rho_pc 0.3329 IG_pc 0.05873+-0.00036 IG_slope 0.09592 k_hat 0.408 k_reg 0.508 l1l3/l2^2 1.0243
   I_grass 0.04373+-0.00010 (half 0.04421, plugin 0.04516) bias(nm k=0.408) +0.00024  I_1+0 0.06497
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=3: means [1.503, 2.292, 3.552] F [2.3824, 2.5912, 2.7572, 2.9249, 3.1624, 3.5041]
   within +0.10022+-0.00242  adjacent +0.11966+-0.00322  gamma123 +42.6481+-6.9541  gratio simple 3.849 GLS 4.009
   rho_pc 0.3460 IG_pc 0.06376+-0.00058 IG_slope 0.11105 k_hat 0.330 k_reg 0.413 l1l3/l2^2 1.0162
   I_grass 0.05596+-0.00011 (half 0.05686, plugin 0.05872) bias(nm k=0.330) +0.00073  I_1+0 0.07979
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=4: means [2.292, 3.552, 5.571] F [2.9249, 3.1624, 3.3564, 3.5041, 3.7652, 4.1144]
   within +0.08645+-0.00313  adjacent +0.10738+-0.00300  gamma123 +82.2607+-15.7327  gratio simple 4.704 GLS 4.907
   rho_pc 0.3359 IG_pc 0.05985+-0.00092 IG_slope 0.12002 k_hat 0.275 k_reg 0.360 l1l3/l2^2 1.0118
   I_grass 0.06789+-0.00012 (half 0.06975, plugin 0.07289) bias(nm k=0.275) +0.00204  I_1+0 0.09348
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=5: means [3.552, 5.571, 8.82] F [3.5041, 3.7652, 3.9908, 4.1144, 4.4015, 4.7633]
   within +0.07480+-0.00360  adjacent +0.09258+-0.00455  gamma123 +147.9357+-30.2460  gratio simple 5.713 GLS 5.968
   rho_pc 0.3122 IG_pc 0.05126+-0.00117 IG_slope 0.12544 k_hat 0.234 k_reg 0.323 l1l3/l2^2 1.0095
   I_grass 0.07984+-0.00013 (half 0.08304, plugin 0.08833) bias(nm k=0.234) +0.00461  I_1+0 0.10502
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
done


==> anc/calc_SHORT/item13/verify/results/A19_t2.out <==
A19 type 2: 10000000 events from ['runs/A19_p0.npz', 'runs/A19_p1.npz', 'runs/A19_p2.npz', 'runs/A19_p3.npz', 'runs/A19_p4.npz']
  window [0,1]: mean 0.5090  F 0.7661 +- 0.0023
  window [1,2]: mean 0.6999  F 1.2970 +- 0.0037
  window [2,3]: mean 1.0091  F 1.8349 +- 0.0077
  window [3,4]: mean 1.5027  F 2.3824 +- 0.0133
  window [4,5]: mean 2.2919  F 2.9249 +- 0.0255
  window [5,6]: mean 3.5524  F 3.5041 +- 0.0417
  window [6,7]: mean 5.5711  F 4.1144 +- 0.0657
  window [7,8]: mean 8.8200  F 4.7633 +- 0.0987
y0=0: means [0.509, 0.7, 1.009] F [0.7661, 0.9281, 1.017, 1.297, 1.4738, 1.8349]
   within +0.15963+-0.00137  adjacent +0.18394+-0.00153  gamma123 +2.9226+-0.1248  gratio simple 2.483 GLS 2.427
   rho_pc 0.2328 IG_pc 0.02785+-0.00014 IG_slope 0.04548 k_hat 0.758 k_reg 0.975 l1l3/l2^2 1.0487
   I_grass 0.01910+-0.00007 (half 0.01914, plugin 0.01939) bias(nm k=0.758) +0.00004  I_1+0 0.03792
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=1: means [0.7, 1.009, 1.503] F [1.297, 1.4738, 1.5836, 1.8349, 2.0313, 2.3824]
   within +0.14185+-0.00152  adjacent +0.16898+-0.00258  gamma123 +8.4471+-0.6588  gratio simple 2.714 GLS 2.746
   rho_pc 0.2973 IG_pc 0.04628+-0.00025 IG_slope 0.07386 k_hat 0.530 k_reg 0.660 l1l3/l2^2 1.0327
   I_grass 0.03117+-0.00008 (half 0.03133, plugin 0.03187) bias(nm k=0.530) +0.00007  I_1+0 0.05044
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=2: means [1.009, 1.503, 2.292] F [1.8349, 2.0313, 2.1616, 2.3824, 2.5912, 2.9249]
   within +0.11935+-0.00185  adjacent +0.14965+-0.00224  gamma123 +20.4290+-2.8348  gratio simple 3.195 GLS 3.292
   rho_pc 0.3329 IG_pc 0.05873+-0.00036 IG_slope 0.09592 k_hat 0.408 k_reg 0.508 l1l3/l2^2 1.0243
   I_grass 0.04373+-0.00010 (half 0.04421, plugin 0.04516) bias(nm k=0.408) +0.00024  I_1+0 0.06497
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=3: means [1.503, 2.292, 3.552] F [2.3824, 2.5912, 2.7572, 2.9249, 3.1624, 3.5041]
   within +0.10022+-0.00242  adjacent +0.11966+-0.00322  gamma123 +42.6481+-6.9541  gratio simple 3.849 GLS 4.009
   rho_pc 0.3460 IG_pc 0.06376+-0.00058 IG_slope 0.11105 k_hat 0.330 k_reg 0.413 l1l3/l2^2 1.0162
   I_grass 0.05596+-0.00011 (half 0.05686, plugin 0.05872) bias(nm k=0.330) +0.00073  I_1+0 0.07979
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=4: means [2.292, 3.552, 5.571] F [2.9249, 3.1624, 3.3564, 3.5041, 3.7652, 4.1144]
   within +0.08645+-0.00313  adjacent +0.10738+-0.00300  gamma123 +82.2607+-15.7327  gratio simple 4.704 GLS 4.907
   rho_pc 0.3359 IG_pc 0.05985+-0.00092 IG_slope 0.12002 k_hat 0.275 k_reg 0.360 l1l3/l2^2 1.0118
   I_grass 0.06789+-0.00012 (half 0.06975, plugin 0.07289) bias(nm k=0.275) +0.00204  I_1+0 0.09348
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=5: means [3.552, 5.571, 8.82] F [3.5041, 3.7652, 3.9908, 4.1144, 4.4015, 4.7633]
   within +0.07480+-0.00360  adjacent +0.09258+-0.00455  gamma123 +147.9357+-30.2460  gratio simple 5.713 GLS 5.968
   rho_pc 0.3122 IG_pc 0.05126+-0.00117 IG_slope 0.12544 k_hat 0.234 k_reg 0.323 l1l3/l2^2 1.0095
   I_grass 0.07984+-0.00013 (half 0.08304, plugin 0.08833) bias(nm k=0.234) +0.00461  I_1+0 0.10502
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (22s)
done


==> anc/calc_SHORT/item13/verify/results/A19cap_t0.json <==
{
 "config": "A19cap",
 "type": 0,
 "nev": 10000000,
 "files": [
  "runs/A19cap_p0.npz",
  "runs/A19cap_p1.npz",
  "runs/A19cap_p2.npz",
  "runs/A19cap_p3.npz",
  "runs/A19cap_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 2.5829933,
   "F": 0.4458932163709974,
   "F_se": 0.0004950389661066346
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 5.0413484,
   "F": 0.44274800526757685,
   "F_se": 0.00033064295840471743
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 9.0467719,
   "F": 0.4381421844568011,
   "F_se": 0.0002976595485848932
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 15.4383327,
   "F": 0.43854487639242185,
   "F_se": 0.00027958935049191187
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 25.4771696,
   "F": 0.442845441317183,
   "F_se": 0.0002528777888133565
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 41.0865723,
   "F": 0.44893368175630266,
   "F_se": 0.0002503490729464648
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 65.1559863,
   "F": 0.4562870017692957,
   "F_se": 0.0002450102721680102
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 102.0828791,
   "F": 0.4636919392135721,
   "F_se": 0.00025616024321717444
  }
 ],
 "triples": [
  {
   "lam": [
    2.5829933,
    5.0413484,
    9.0467719
   ],
   "lam_se": [
    0.0006719988133557337,
    0.0011797496714442113,
    0.002020082170020908
   ],
   "F": [
    0.44589321637099766,
    0.4090722775451141,
    0.3729612070697441,
    0.44274800526757696,
    0.4224783488525936,
    0.43814218445680186
   ],
   "F_se": [
    0.0004950389661066344,
    0.00034022468187838945,
    0.000313028925700115,
    0.0003306429584047182,
    0.0002705512731538004,
    0.00029765954858489407
   ],
   "T": [
    0.4077499494353722,
    0.37750787235620226,
    0.3461959818185147,
    0.375974742167863,
    0.35279619811451957,
    0.34311768994374137,
    0.4184751290242388,
    0.4033658148619922,
    0.40426022952876123,
    0.4256577573650926
   ],
   "T_se": [
    0.0015796354285939466,
    0.001141351426656483,
    0.0010884743971560328,
    0.000981614179422496,
    0.0008974593425683204,
    0.0009032451802376374,
    0.001200136616487162,
    0.0009837003931652047,
    0.0009617755814115572,
    0.001078565217984654
   ],
   "within": 0.0407571908759749,
   "within_se": 0.00010352217055423941,
   "adjacent": 0.04281410612910974,
   "adjacent_se": 0.00015758688350469023,
   "gamma123": 0.007147837357260156,
   "gamma123_se": 0.0005778882214121225,
   "gratio_simple": 1.082985649923127,
   "gratio_simple_se": 0.0015652420507465646,
   "rho_pc": 0.26294797899268574,
   "rho_pc_se": 0.0003513015877323876,
   "IG_pc": 0.03582407519826825,
   "IG_pc_se": 9.926855156673151e-05,
   "c1": 0.32692314472166195,
   "c1_se": 0.00021027569200526565,
   "c3": 1.1825525174291664,
   "c3_se": 0.0004559809812258365,
   "IG_slope": 0.07164203837078846,
   "IG_slope_se": 4.3986706110347976e-05,
   "rho_slope": 0.3653657356760643,
   "rho_slope_se": 0.00010431436608827301,
   "k_reg": 2.734214771293208,
   "k_reg_se": 0.003079523286231148,
   "k_hat": 2.3813845206769924,
   "k_hat_se": 0.0015034777887772631,
   "ratio13": 0.9194402171074074,
   "ratio13_se": 0.0003315811557399112,
   "mt_gamma_ratio_nm": 1.0992602540709822,
   "mt_z_gamma_nm": 74.73870088903169,
   "mt_z_gamma123_nm": 14.019758385409679,
   "mt_z_gamma123_emp": 11.933264886828207,
   "mt_z_adj2_emp": 237.39074357903021,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.3813845206769924,
   "I_grass": 0.03632127262983609,
   "I_plugin": 0.037686464368304584,
   "I_se": 8.567978179925651e-05,
   "I_cells": 23647,
   "I_grass_half": 0.036571118753609966,
   "nm_match_k": 2.3813845206769924,
   "nm_match_exact": 0.07361479162750861,
   "nm_match_est": 0.07393214631356138,
   "nm_match_se": 0.00011904854346049677,
   "bias": 0.00031735468605276207,
   "I_1p0": 0.09221164563139216,
   "I_nm_khat": 0.07361479162750861,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.657997608184814,
   "y0": 0
  },
  {
   "lam": [
    5.0413484,
    9.0467719,
    15.438332699999995
   ],
   "lam_se": [
    0.0011797496714442113,
    0.002020082170020908,
    0.0032877270305446222
   ],
   "F": [
    0.44274800526757696,
    0.4224783488525936,
    0.4024400702563675,
    0.43814218445680186,
    0.42852826968061963,
    0.4385448763924229
   ],
   "F_se": [
    0.0003306429584047182,
    0.0002705512731538004,
    0.00026419777253119237,
    0.00029765954858489407,
    0.0002720376480066221,
    0.000279589350491911
   ],
   "T": [
    0.4184751290242388,
    0.4033658148619922,
    0.3884718329804771,
    0.40426022952876123,
    0.3942580717023667,
    0.3920148226061635,
    0.4256577573650926,
    0.4210019714804621,
    0.4250763415363899,
    0.4397066983551385
   ],
   "T_se": [
    0.001200136616487162,
    0.0009837003931652047,
    0.0009511940436214408,
    0.0009617755814115572,
    0.0008926602317436141,
    0.0009008756159025924,
    0.001078565217984654,
    0.0009720492244758019,
    0.0009455535933457418,
    0.0009936633050725873
   ],
   "within": 0.021996125775740283,
   "within_se": 6.0830377108976e-05,
   "adjacent": 0.0230632390102391,
   "adjacent_se": 0.00011883474704087208,
   "gamma123": 0.03217024007971242,
   "gamma123_se": 0.0005947405840323602,
   "gratio_simple": 1.118192161941111,
   "gratio_simple_se": 0.0015571633375186618,
   "rho_pc": 0.31406738717708754,
   "rho_pc_se": 0.0003453485465646913,
   "IG_pc": 0.05192434268481906,
   "IG_pc_se": 0.00012039283847977428,
   "c1": 0.42908102453069563,
   "c1_se": 0.00016446038676682723,
   "c3": 1.3328092954641078,
   "c3_se": 0.0003999626052511621,
   "IG_slope": 0.09409475058261413,
   "IG_slope_se": 3.3505775058498215e-05,
   "rho_slope": 0.41417665475342935,
   "rho_slope_se": 6.700119407666078e-05,
   "k_reg": 2.61946705790956,
   "k_reg_se": 0.0029645832634870818,
   "k_hat": 2.340315733721331,
   "k_hat_se": 0.0013955443332318354,
   "ratio13": 0.9509546950003708,
   "ratio13_se": 0.00027054153674250337,
   "mt_gamma_ratio_nm": 1.132679864997693,
   "mt_z_gamma_nm": 108.30834871418998,
   "mt_z_gamma123_nm": 69.07243828293396,
   "mt_z_gamma123_emp": 53.782314203398755,
   "mt_z_adj2_emp": 184.94496695211734,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.340315733721331,
   "I_grass": 0.05285468047280162,
   "I_plugin": 0.056429766561993944,
   "I_se": 0.000103831426565064,
   "I_cells": 59233,
   "I_grass_half": 0.0535440832708467,
   "nm_match_k": 2.340315733721331,
   "nm_match_exact": 0.09469827058100269,
   "nm_match_est": 0.09547309687264693,
   "nm_match_se": 0.00013455606289819227,
   "bias": 0.0007748262916442428,
   "I_1p0": 0.10759720750542373,
   "I_nm_khat": 0.09469827058100269,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.16463541984558,
   "y0": 1
  },
  {
   "lam": [
    9.0467719,
    15.438332699999995,
    25.477169600000003
   ],
   "lam_se": [
    0.002020082170020908,
    0.0032877270305446222,
    0.005336259445254789
   ],
   "F": [
    0.43814218445680186,
    0.42852826968061963,
    0.4181793118786985,
    0.4385448763924229,
    0.4348864435992801,
    0.44284544131718295
   ],
   "F_se": [
    0.00029765954858489407,
    0.0002720376480066221,
    0.0002583718591746483,
    0.000279589350491911,
    0.00025308575067154555,
    0.00025287778881335685
   ],
   "T": [
    0.4256577573650926,
    0.4210019714804621,
    0.4142273895507007,
    0.4250763415363899,
    0.4216088327882509,
    0.42305301004047186,
    0.4397066983551385,
    0.43981567573375213,
    0.44535815184489796,
    0.45699707675103285
   ],
   "T_se": [
    0.001078565217984654,
    0.0009720492244758019,
    0.0009556756120131755,
    0.0009455535933457418,
    0.000913061524917111,
    0.0009268735745225258,
    0.0009936633050725873,
    0.0009336604549315109,
    0.000927226048510585,
    0.0009730634252968298
   ],
   "within": 0.01264615900260313,
   "within_se": 3.4821809990471855e-05,
   "adjacent": 0.013528044761251357,
   "adjacent_se": 8.719897837965256e-05,
   "gamma123": 0.048886562421935176,
   "gamma123_se": 0.0006027990779444348,
   "gratio_simple": 1.1473051666529328,
   "gratio_simple_se": 0.0015240760681530705,
   "rho_pc": 0.34270379314001,
   "rho_pc_se": 0.00034805965728485703,
   "IG_pc": 0.062467588708507264,
   "IG_pc_se": 0.0001356149791428644,
   "c1": 0.498918544416441,
   "c1_se": 0.00014528403383771483,
   "c3": 1.4258819685341146,
   "c3_se": 0.0002678731721069981,
   "IG_slope": 0.10885637833470846,
   "IG_slope_se": 2.908756744688728e-05,
   "rho_slope": 0.44231611488448846,
   "rho_slope_se": 5.2870967905262104e-05,
   "k_reg": 2.5618773602667844,
   "k_reg_se": 0.003482156409024733,
   "k_hat": 2.306191723498832,
   "k_hat_se": 0.0013137399054430508,
   "ratio13": 0.9670390838153327,
   "ratio13_se": 0.00018606468115394764,
   "mt_gamma_ratio_nm": 1.157411904988329,
   "mt_z_gamma_nm": 134.287358205813,
   "mt_z_gamma123_nm": 108.50384165850326,
   "mt_z_gamma123_emp": 80.4355550731734,
   "mt_z_adj2_emp": 147.56620767373138,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.3061917234988307,
   "I_grass": 0.06558807543911804,
   "I_plugin": 0.073803453324496,
   "I_se": 0.0001176822655455937,
   "I_cells": 131001,
   "I_grass_half": 0.06747202493829008,
   "nm_match_k": 2.306191723498832,
   "nm_match_exact": 0.10909267977498634,
   "nm_match_est": 0.11112304961805286,
   "nm_match_se": 0.00014598425095087287,
   "bias": 0.0020303698430665235,
   "I_1p0": 0.11734905175521444,
   "I_nm_khat": 0.10909267977498634,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 20.801034688949585,
   "y0": 2
  },
  {
   "lam": [
    15.438332699999995,
    25.477169600000003,
    41.08657230000001
   ],
   "lam_se": [
    0.0032877270305446222,
    0.005336259445254789,
    0.008545456315108902
   ],
   "F": [
    0.4385448763924229,
    0.4348864435992801,
    0.43001592298874436,
    0.44284544131718295,
    0.44233767312297956,
    0.4489336817563023
   ],
   "F_se": [
    0.000279589350491911,
    0.00025308575067154555,
    0.00025006290638721805,
    0.00025287778881335685,
    0.00024045354297672926,
    0.00025034907294646487
   ],
   "T": [
    0.4397066983551385,
    0.43981567573375213,
    0.43803941231263815,
    0.44535815184489796,
    0.445733394189793,
    0.449252426558699,
    0.45699707675103285,
    0.4597240622214567,
    0.46584323874516426,
    0.4756600376172759
   ],
   "T_se": [
    0.0009936633050725873,
    0.0009336604549315109,
    0.000900650526756413,
    0.000927226048510585,
    0.0008886561634521204,
    0.0008828114199170344,
    0.0009730634252968298,
    0.00093281199274313,
    0.0009240189183815509,
    0.0009553236441266031
   ],
   "within": 0.007694653251634709,
   "within_se": 2.2777810614142083e-05,
   "adjacent": 0.00859613537238546,
   "adjacent_se": 6.180777085015923e-05,
   "gamma123": 0.06100007912092614,
   "gamma123_se": 0.0005940441086535253,
   "gratio_simple": 1.168511338464644,
   "gratio_simple_se": 0.0014711275996953808,
   "rho_pc": 0.3582708608039787,
   "rho_pc_se": 0.00036160791041222874,
   "IG_pc": 0.0686882504803061,
   "IG_pc_se": 0.00014923877511796867,
   "c1": 0.5466272990646188,
   "c1_se": 0.00011874456796640077,
   "c3": 1.4796837058602448,
   "c3_se": 0.00022372529450458758,
   "IG_slope": 0.11843162524226329,
   "IG_slope_se": 2.191132210283247e-05,
   "rho_slope": 0.4592393824885524,
   "rho_slope_se": 3.7649989113770135e-05,
   "k_reg": 2.5278394284699086,
   "k_reg_se": 0.003898812254716428,
   "k_hat": 2.2690563994919146,
   "k_hat_se": 0.001237722783813711,
   "ratio13": 0.9772326097499076,
   "ratio13_se": 0.00012392189154707746,
   "mt_gamma_ratio_nm": 1.17492422233538,
   "mt_z_gamma_nm": 153.08904557717486,
   "mt_z_gamma123_nm": 135.64124926675586,
   "mt_z_gamma123_emp": 97.32080078159503,
   "mt_z_adj2_emp": 122.82731253580351,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.2690563994919115,
   "I_grass": 0.07547911638413396,
   "I_plugin": 0.09293160549172796,
   "I_se": 0.00013139810881317342,
   "I_cells": 267365,
   "I_grass_half": 0.07987945780416261,
   "nm_match_k": 2.2690563994919146,
   "nm_match_exact": 0.11865872503098332,
   "nm_match_est": 0.12302031696281013,
   "nm_match_se": 0.00015681138851394739,
   "bias": 0.004361591931826808,
   "I_1p0": 0.12370468739244778,
   "I_nm_khat": 0.11865872503098332,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 26.09901738166809,
   "y0": 3
  },
  {
   "lam": [
    25.477169600000003,
    41.08657230000001,
    65.1559863
   ],
   "lam_se": [
    0.005336259445254789,
    0.008545456315108902,
    0.013002269678833583
   ],
   "F": [
    0.44284544131718295,
    0.44233767312297956,
    0.44087388097250035,
    0.4489336817563023,
    0.4503752359707731,
    0.45628700176929593
   ],
   "F_se": [
    0.00025287778881335685,
    0.00024045354297672926,
    0.0002412519409616088,
    0.00025034907294646487,
    0.00024059288151205847,
    0.00024501027216801023
   ],
   "T": [
    0.45699707675103285,
    0.4597240622214567,
    0.46088919398835754,
    0.46584323874516426,
    0.4683912550786413,
    0.4730580623752623,
    0.4756600376172759,
    0.47975514561976434,
    0.4860442796878365,
    0.4947104117426831
   ],
   "T_se": [
    0.0009730634252968298,
    0.00093281199274313,
    0.0009456759982641953,
    0.0009240189183815509,
    0.0009241208410220179,
    0.0009482562060355307,
    0.0009553236441266031,
    0.0009401133759482176,
    0.0009535280307841884,
    0.00099371571200902
   ],
   "within": 0.004826444925509432,
   "within_se": 1.2555065178740546e-05,
   "adjacent": 0.005482573574375982,
   "adjacent_se": 5.161106330864254e-05,
   "gamma123": 0.06995538725559208,
   "gamma123_se": 0.0006313846166218362,
   "gratio_simple": 1.1817022595138436,
   "gratio_simple_se": 0.0014737222416754197,
   "rho_pc": 0.36667955816312214,
   "rho_pc_se": 0.00035413882865281866,
   "IG_pc": 0.07219731994866783,
   "IG_pc_se": 0.00015000814645120466,
   "c1": 0.5795539831964874,
   "c1_se": 9.49295064245893e-05,
   "c3": 1.509098591654448,
   "c3_se": 0.00022378358436532004,
   "IG_slope": 0.1246655719969393,
   "IG_slope_se": 1.9513532241039027e-05,
   "rho_slope": 0.4697639163484213,
   "rho_slope_se": 3.23761592587864e-05,
   "k_reg": 2.481124310852242,
   "k_reg_se": 0.005043551027201285,
   "k_hat": 2.2290985276820297,
   "k_hat_se": 0.0011806072990859368,
   "ratio13": 0.9833444683619313,
   "ratio13_se": 0.00011572247132245039,
   "mt_gamma_ratio_nm": 1.1855662552970667,
   "mt_z_gamma_nm": 164.92284110924618,
   "mt_z_gamma123_nm": 153.13960615929267,
   "mt_z_gamma123_emp": 108.51970046886467,
   "mt_z_adj2_emp": 99.73717808345911,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.2290985276820265,
   "I_grass": 0.08657066675439218,
   "I_plugin": 0.12097057799654642,
   "I_se": 0.00014932740216755332,
   "I_cells": 509373,
   "I_grass_half": 0.09598836916061693,
   "nm_match_k": 2.2290985276820297,
   "nm_match_exact": 0.12486658984917846,
   "nm_match_est": 0.13513619339011385,
   "nm_match_se": 0.0001709702820671474,
   "bias": 0.010269603540935382,
   "I_1p0": 0.12785854478010591,
   "I_nm_khat": 0.12486658984917846,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 38.81050252914429,
   "y0": 4
  },
  {
   "lam": [
    41.08657230000001,
    65.1559863,
    102.08287910000003
   ],
   "lam_se": [
    0.008545456315108902,
    0.013002269678833583,
    0.020742439365956995
   ],
   "F": [
    0.4489336817563023,
    0.4503752359707731,
    0.4506435174123089,
    0.45628700176929593,
    0.4585247929083782,
    0.463691939213571
   ],
   "F_se": [
    0.00025034907294646487,
    0.00024059288151205847,
    0.0002459105767921299,
    0.00024501027216801023,
    0.00024671507441489,
    0.0002561602432171743
   ],
   "T": [
    0.4756600376172759,
    0.47975514561976434,
    0.48215293560432043,
    0.4860442796878365,
    0.4894481673729679,
    0.4942631158614989,
    0.4947104117426831,
    0.4991856276314993,
    0.5051356598707076,
    0.512637008977603
   ],
   "T_se": [
    0.0009553236441266031,
    0.0009401133759482176,
    0.0009505335878650601,
    0.0009535280307841884,
    0.0009571566163631027,
    0.0009747757634567392,
    0.00099371571200902,
    0.000992235188911042,
    0.0010042024683930598,
    0.00103005104832519
   ],
   "within": 0.0031230254825696524,
   "within_se": 8.656811646037516e-06,
   "adjacent": 0.003806497027266764,
   "adjacent_se": 4.53119726678129e-05,
   "gamma123": 0.07643174376384648,
   "gamma123_se": 0.0006383602193919714,
   "gratio_simple": 1.1893637364384206,
   "gratio_simple_se": 0.001450796320615822,
   "rho_pc": 0.3696044311550784,
   "rho_pc_se": 0.0003091018071183345,
   "IG_pc": 0.0734429039076132,
   "IG_pc_se": 0.00013219961166236182,
   "c1": 0.6021632698241692,
   "c1_se": 8.978882528227908e-05,
   "c3": 1.5231952650904896,
   "c3_se": 0.00019665721348647954,
   "IG_slope": 0.1286659062966861,
   "IG_slope_se": 1.8584340705609396e-05,
   "rho_slope": 0.47632799306584556,
   "rho_slope_se": 3.0161659370543237e-05,
   "k_reg": 2.4692737312569584,
   "k_reg_se": 0.007023885931622157,
   "k_hat": 2.1898857666447555,
   "k_hat_se": 0.0011698949754172835,
   "ratio13": 0.9879709496834929,
   "ratio13_se": 0.00010447795498505353,
   "mt_gamma_ratio_nm": 1.1914248402206122,
   "mt_z_gamma_nm": 171.7566522241208,
   "mt_z_gamma123_nm": 163.45358546663877,
   "mt_z_gamma123_emp": 114.56238375658353,
   "mt_z_adj2_emp": 87.1192855862536,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.1898857666447555,
   "I_grass": 0.10284748794759757,
   "I_plugin": 0.16720849680441852,
   "I_se": 0.00017476086639730323,
   "I_cells": 915503,
   "I_grass_half": 0.12196634829823516,
   "nm_match_k": 2.1898857666447555,
   "nm_match_exact": 0.12893635585980728,
   "nm_match_est": 0.15136463028560776,
   "nm_match_se": 0.00019136348354115441,
   "bias": 0.022428274425800476,
   "I_1p0": 0.13067628393748276,
   "I_nm_khat": 0.12893635585980728,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 71.23818182945251,
   "y0": 5
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A19cap_t0.log <==
A19cap type 0: 10000000 events from ['runs/A19cap_p0.npz', 'runs/A19cap_p1.npz', 'runs/A19cap_p2.npz', 'runs/A19cap_p3.npz', 'runs/A19cap_p4.npz']
  window [0,1]: mean 2.5830  F 0.4459 +- 0.0005
  window [1,2]: mean 5.0413  F 0.4427 +- 0.0003
  window [2,3]: mean 9.0468  F 0.4381 +- 0.0003
  window [3,4]: mean 15.4383  F 0.4385 +- 0.0003
  window [4,5]: mean 25.4772  F 0.4428 +- 0.0003
  window [5,6]: mean 41.0866  F 0.4489 +- 0.0003
  window [6,7]: mean 65.1560  F 0.4563 +- 0.0002
  window [7,8]: mean 102.0829  F 0.4637 +- 0.0003
y0=0: means [2.583, 5.041, 9.047] F [0.4459, 0.4091, 0.373, 0.4427, 0.4225, 0.4381]
   within +0.04076+-0.00010  adjacent +0.04281+-0.00016  gamma123 +0.0071+-0.0006  gratio simple 1.083 GLS 1.099
   rho_pc 0.2629 IG_pc 0.03582+-0.00010 IG_slope 0.07164 k_hat 2.381 k_reg 2.734 l1l3/l2^2 0.9194
   I_grass 0.03632+-0.00009 (half 0.03657, plugin 0.03769) bias(nm k=2.381) +0.00032  I_1+0 0.09221
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=1: means [5.041, 9.047, 15.438] F [0.4427, 0.4225, 0.4024, 0.4381, 0.4285, 0.4385]
   within +0.02200+-0.00006  adjacent +0.02306+-0.00012  gamma123 +0.0322+-0.0006  gratio simple 1.118 GLS 1.133
   rho_pc 0.3141 IG_pc 0.05192+-0.00012 IG_slope 0.09409 k_hat 2.340 k_reg 2.619 l1l3/l2^2 0.9510
   I_grass 0.05285+-0.00010 (half 0.05354, plugin 0.05643) bias(nm k=2.340) +0.00077  I_1+0 0.10760
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [9.047, 15.438, 25.477] F [0.4381, 0.4285, 0.4182, 0.4385, 0.4349, 0.4428]
   within +0.01265+-0.00003  adjacent +0.01353+-0.00009  gamma123 +0.0489+-0.0006  gratio simple 1.147 GLS 1.157
   rho_pc 0.3427 IG_pc 0.06247+-0.00014 IG_slope 0.10886 k_hat 2.306 k_reg 2.562 l1l3/l2^2 0.9670
   I_grass 0.06559+-0.00012 (half 0.06747, plugin 0.07380) bias(nm k=2.306) +0.00203  I_1+0 0.11735
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (21s)
y0=3: means [15.438, 25.477, 41.087] F [0.4385, 0.4349, 0.43, 0.4428, 0.4423, 0.4489]
   within +0.00769+-0.00002  adjacent +0.00860+-0.00006  gamma123 +0.0610+-0.0006  gratio simple 1.169 GLS 1.175
   rho_pc 0.3583 IG_pc 0.06869+-0.00015 IG_slope 0.11843 k_hat 2.269 k_reg 2.528 l1l3/l2^2 0.9772
   I_grass 0.07548+-0.00013 (half 0.07988, plugin 0.09293) bias(nm k=2.269) +0.00436  I_1+0 0.12370
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (26s)
y0=4: means [25.477, 41.087, 65.156] F [0.4428, 0.4423, 0.4409, 0.4489, 0.4504, 0.4563]
   within +0.00483+-0.00001  adjacent +0.00548+-0.00005  gamma123 +0.0700+-0.0006  gratio simple 1.182 GLS 1.186
   rho_pc 0.3667 IG_pc 0.07220+-0.00015 IG_slope 0.12467 k_hat 2.229 k_reg 2.481 l1l3/l2^2 0.9833
   I_grass 0.08657+-0.00015 (half 0.09599, plugin 0.12097) bias(nm k=2.229) +0.01027  I_1+0 0.12786
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (39s)
y0=5: means [41.087, 65.156, 102.083] F [0.4489, 0.4504, 0.4506, 0.4563, 0.4585, 0.4637]
   within +0.00312+-0.00001  adjacent +0.00381+-0.00005  gamma123 +0.0764+-0.0006  gratio simple 1.189 GLS 1.191
   rho_pc 0.3696 IG_pc 0.07344+-0.00013 IG_slope 0.12867 k_hat 2.190 k_reg 2.469 l1l3/l2^2 0.9880
   I_grass 0.10285+-0.00017 (half 0.12197, plugin 0.16721) bias(nm k=2.190) +0.02243  I_1+0 0.13068
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (71s)
done


==> anc/calc_SHORT/item13/verify/results/A19cap_t0.out <==
A19cap type 0: 10000000 events from ['runs/A19cap_p0.npz', 'runs/A19cap_p1.npz', 'runs/A19cap_p2.npz', 'runs/A19cap_p3.npz', 'runs/A19cap_p4.npz']
  window [0,1]: mean 2.5830  F 0.4459 +- 0.0005
  window [1,2]: mean 5.0413  F 0.4427 +- 0.0003
  window [2,3]: mean 9.0468  F 0.4381 +- 0.0003
  window [3,4]: mean 15.4383  F 0.4385 +- 0.0003
  window [4,5]: mean 25.4772  F 0.4428 +- 0.0003
  window [5,6]: mean 41.0866  F 0.4489 +- 0.0003
  window [6,7]: mean 65.1560  F 0.4563 +- 0.0002
  window [7,8]: mean 102.0829  F 0.4637 +- 0.0003
y0=0: means [2.583, 5.041, 9.047] F [0.4459, 0.4091, 0.373, 0.4427, 0.4225, 0.4381]
   within +0.04076+-0.00010  adjacent +0.04281+-0.00016  gamma123 +0.0071+-0.0006  gratio simple 1.083 GLS 1.099
   rho_pc 0.2629 IG_pc 0.03582+-0.00010 IG_slope 0.07164 k_hat 2.381 k_reg 2.734 l1l3/l2^2 0.9194
   I_grass 0.03632+-0.00009 (half 0.03657, plugin 0.03769) bias(nm k=2.381) +0.00032  I_1+0 0.09221
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=1: means [5.041, 9.047, 15.438] F [0.4427, 0.4225, 0.4024, 0.4381, 0.4285, 0.4385]
   within +0.02200+-0.00006  adjacent +0.02306+-0.00012  gamma123 +0.0322+-0.0006  gratio simple 1.118 GLS 1.133
   rho_pc 0.3141 IG_pc 0.05192+-0.00012 IG_slope 0.09409 k_hat 2.340 k_reg 2.619 l1l3/l2^2 0.9510
   I_grass 0.05285+-0.00010 (half 0.05354, plugin 0.05643) bias(nm k=2.340) +0.00077  I_1+0 0.10760
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=2: means [9.047, 15.438, 25.477] F [0.4381, 0.4285, 0.4182, 0.4385, 0.4349, 0.4428]
   within +0.01265+-0.00003  adjacent +0.01353+-0.00009  gamma123 +0.0489+-0.0006  gratio simple 1.147 GLS 1.157
   rho_pc 0.3427 IG_pc 0.06247+-0.00014 IG_slope 0.10886 k_hat 2.306 k_reg 2.562 l1l3/l2^2 0.9670
   I_grass 0.06559+-0.00012 (half 0.06747, plugin 0.07380) bias(nm k=2.306) +0.00203  I_1+0 0.11735
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (21s)
y0=3: means [15.438, 25.477, 41.087] F [0.4385, 0.4349, 0.43, 0.4428, 0.4423, 0.4489]
   within +0.00769+-0.00002  adjacent +0.00860+-0.00006  gamma123 +0.0610+-0.0006  gratio simple 1.169 GLS 1.175
   rho_pc 0.3583 IG_pc 0.06869+-0.00015 IG_slope 0.11843 k_hat 2.269 k_reg 2.528 l1l3/l2^2 0.9772
   I_grass 0.07548+-0.00013 (half 0.07988, plugin 0.09293) bias(nm k=2.269) +0.00436  I_1+0 0.12370
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (26s)
y0=4: means [25.477, 41.087, 65.156] F [0.4428, 0.4423, 0.4409, 0.4489, 0.4504, 0.4563]
   within +0.00483+-0.00001  adjacent +0.00548+-0.00005  gamma123 +0.0700+-0.0006  gratio simple 1.182 GLS 1.186
   rho_pc 0.3667 IG_pc 0.07220+-0.00015 IG_slope 0.12467 k_hat 2.229 k_reg 2.481 l1l3/l2^2 0.9833
   I_grass 0.08657+-0.00015 (half 0.09599, plugin 0.12097) bias(nm k=2.229) +0.01027  I_1+0 0.12786
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (39s)
y0=5: means [41.087, 65.156, 102.083] F [0.4489, 0.4504, 0.4506, 0.4563, 0.4585, 0.4637]
   within +0.00312+-0.00001  adjacent +0.00381+-0.00005  gamma123 +0.0764+-0.0006  gratio simple 1.189 GLS 1.191
   rho_pc 0.3696 IG_pc 0.07344+-0.00013 IG_slope 0.12867 k_hat 2.190 k_reg 2.469 l1l3/l2^2 0.9880
   I_grass 0.10285+-0.00017 (half 0.12197, plugin 0.16721) bias(nm k=2.190) +0.02243  I_1+0 0.13068
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (71s)
done


==> anc/calc_SHORT/item13/verify/results/A19cap_t1.json <==
{
 "config": "A19cap",
 "type": 1,
 "nev": 10000000,
 "files": [
  "runs/A19cap_p0.npz",
  "runs/A19cap_p1.npz",
  "runs/A19cap_p2.npz",
  "runs/A19cap_p3.npz",
  "runs/A19cap_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 1.0148541,
   "F": 0.42733530394321695,
   "F_se": 0.0008138413666251742
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 1.4520657,
   "F": 0.4649775774757795,
   "F_se": 0.0006356736598861393
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 2.0661305,
   "F": 0.5004298384828302,
   "F_se": 0.0005431396802156455
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 2.9486944,
   "F": 0.5279744031455834,
   "F_se": 0.0004581914876032057
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 4.2247013,
   "F": 0.5470541703666411,
   "F_se": 0.00048693844613032606
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 6.0921286,
   "F": 0.5565246628272758,
   "F_se": 0.00043013919963314217
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 8.8381436,
   "F": 0.5606018479899771,
   "F_se": 0.000367365741924256
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 12.9008477,
   "F": 0.5596634073140884,
   "F_se": 0.0003481777613184022
  }
 ],
 "triples": [
  {
   "lam": [
    1.0148541000000002,
    1.4520657000000003,
    2.0661305
   ],
   "lam_se": [
    0.00033673215969630394,
    0.0004377375546690917,
    0.0007192428029504101
   ],
   "F": [
    0.4273353039432164,
    0.4244145554441754,
    0.41647226309097873,
    0.4649775774757785,
    0.46501145170524927,
    0.5004298384828303
   ],
   "F_se": [
    0.0008138413666251742,
    0.0005211604075443103,
    0.0004660835128680865,
    0.0006356736598861384,
    0.0005048601989833697,
    0.0005431396802156447
   ],
   "T": [
    0.42760991056525305,
    0.4371686076657966,
    0.43110792579340695,
    0.46602256818984167,
    0.4662169411464843,
    0.48258389196534573,
    0.5264863339965874,
    0.5338449832019512,
    0.5590827564046565,
    0.6122254352944868
   ],
   "T_se": [
    0.0029803280522912668,
    0.0018572569504107024,
    0.0017491767149632573,
    0.002033224755899747,
    0.0015125653916386816,
    0.0016850511762688616,
    0.003057772091751656,
    0.002217347818747277,
    0.0020728066309422003,
    0.002587751365735998
   ],
   "within": 0.028948149887140617,
   "within_se": 0.00027666269924430374,
   "adjacent": 0.028240740483733595,
   "adjacent_se": 0.0003987362482096482,
   "gamma123": 0.07150168404261631,
   "gamma123_se": 0.0010412386505559011,
   "gratio_simple": 1.2215625796519372,
   "gratio_simple_se": 0.0024252315141327528,
   "rho_pc": 0.24522025542769685,
   "rho_pc_se": 0.0003308624772852069,
   "IG_pc": 0.03100843753895317,
   "IG_pc_se": 8.635326330477466e-05,
   "c1": 0.2571182607890815,
   "c1_se": 0.0002746739340451248,
   "c3": 0.5735356768535146,
   "c3_se": 0.0005261612520313234,
   "IG_slope": 0.038736935895020266,
   "IG_slope_se": 4.7229099437758827e-05,
   "rho_slope": 0.2730362531530894,
   "rho_slope_se": 0.0001599106669373268,
   "k_reg": 2.3226727866646737,
   "k_reg_se": 0.0029431867793972112,
   "k_hat": 2.1990165335410516,
   "k_hat_se": 0.0019088165361149229,
   "ratio13": 0.9944634494368185,
   "ratio13_se": 0.0005736923441121551,
   "mt_gamma_ratio_nm": 1.2284635336019665,
   "mt_z_gamma_nm": 119.69908569309612,
   "mt_z_gamma123_nm": 76.32641424362184,
   "mt_z_gamma123_emp": 61.49109170175152,
   "mt_z_adj2_emp": 65.17534216821399,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.1990165335410494,
   "I_grass": 0.027573906846768637,
   "I_plugin": 0.027753936373273724,
   "I_se": 7.535021179762524e-05,
   "I_cells": 3564,
   "I_grass_half": 0.027659169792169536,
   "nm_match_k": 2.1990165335410516,
   "nm_match_exact": 0.03793685346475388,
   "nm_match_est": 0.037938433384377745,
   "nm_match_se": 8.763992417950226e-05,
   "bias": 1.5799196238647228e-06,
   "I_1p0": 0.06304285101458186,
   "I_nm_khat": 0.03793685346475388,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.171488046646118,
   "y0": 0
  },
  {
   "lam": [
    1.4520657000000003,
    2.0661305,
    2.948694399999999
   ],
   "lam_se": [
    0.0004377375546690917,
    0.0007192428029504101,
    0.0008342053657962349
   ],
   "F": [
    0.4649775774757785,
    0.46501145170524927,
    0.46001584018485064,
    0.5004298384828303,
    0.5008917928364127,
    0.5279744031455846
   ],
   "F_se": [
    0.0006356736598861384,
    0.0005048601989833697,
    0.00047259742656014924,
    0.0005431396802156447,
    0.00043358973162491057,
    0.0004581914876032048
   ],
   "T": [
    0.5264863339965874,
    0.5338449832019512,
    0.5308727761564709,
    0.5590827564046565,
    0.5591023615936387,
    0.5721015164026125,
    0.6122254352944868,
    0.6157426871244918,
    0.6328553673777193,
    0.6705310934819833
   ],
   "T_se": [
    0.003057772091751656,
    0.002217347818747277,
    0.002131719545532308,
    0.0020728066309422003,
    0.0017265292735191607,
    0.0018419589654439443,
    0.002587751365735998,
    0.0019725242776509845,
    0.00186494394945002,
    0.002066071907048732
   ],
   "within": 0.02248757812589358,
   "within_se": 0.000198394416554415,
   "adjacent": 0.02293578208598035,
   "adjacent_se": 0.0003727697680498003,
   "gamma123": 0.09326152212542815,
   "gamma123_se": 0.0012442230350988642,
   "gratio_simple": 1.2277319205634807,
   "gratio_simple_se": 0.002381655565065365,
   "rho_pc": 0.2954395139702145,
   "rho_pc_se": 0.0003846304268241599,
   "IG_pc": 0.0456655320263883,
   "IG_pc_se": 0.0001245772154559765,
   "c1": 0.3319777114513641,
   "c1_se": 0.0003302334047081983,
   "c3": 0.7261606185807086,
   "c3_se": 0.0005160995144680961,
   "IG_slope": 0.055381317263514744,
   "IG_slope_se": 5.593282551085445e-05,
   "rho_slope": 0.32380364157629676,
   "rho_slope_se": 0.00015462911748677057,
   "k_reg": 2.151194336894394,
   "k_reg_se": 0.002799902519734129,
   "k_hat": 2.03605185520779,
   "k_hat_se": 0.00150202238046133,
   "ratio13": 1.0029990792144015,
   "ratio13_se": 0.000593884858284029,
   "mt_gamma_ratio_nm": 1.227663906358124,
   "mt_z_gamma_nm": 142.0781046135463,
   "mt_z_gamma123_nm": 107.94519157114868,
   "mt_z_gamma123_emp": 81.8503345912118,
   "mt_z_adj2_emp": 66.82182643217887,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 2.036051855207791,
   "I_grass": 0.04021494618752364,
   "I_plugin": 0.04056822506786428,
   "I_se": 9.021217513309559e-05,
   "I_cells": 6589,
   "I_grass_half": 0.040330214932629005,
   "nm_match_k": 2.03605185520779,
   "nm_match_exact": 0.05405017989017263,
   "nm_match_est": 0.05418827487891065,
   "nm_match_se": 0.00010358965681362684,
   "bias": 0.00013809498873802034,
   "I_1p0": 0.07661402790187491,
   "I_nm_khat": 0.05405017989017263,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.350349187850952,
   "y0": 1
  },
  {
   "lam": [
    2.0661305,
    2.948694399999999,
    4.2247013
   ],
   "lam_se": [
    0.0007192428029504101,
    0.0008342053657962349,
    0.0012522969817116234
   ],
   "F": [
    0.5004298384828303,
    0.5008917928364127,
    0.49677266463416525,
    0.5279744031455846,
    0.5274458627561105,
    0.5470541703666412
   ],
   "F_se": [
    0.0005431396802156447,
    0.00043358973162491057,
    0.00041116946431491233,
    0.0004581914876032048,
    0.0003752236398672347,
    0.00048693844613032525
   ],
   "T": [
    0.6122254352944868,
    0.6157426871244918,
    0.611832968798179,
    0.6328553673777193,
    0.6303384972537911,
    0.6385416156058428,
    0.6705310934819833,
    0.6696402038609273,
    0.6802372849799384,
    0.7058588928693699
   ],
   "T_se": [
    0.002587751365735998,
    0.0019725242776509845,
    0.002014505925307983,
    0.00186494394945002,
    0.0016818048068618318,
    0.0018109573134750575,
    0.002066071907048732,
    0.0017530909087463589,
    0.0017787464687649885,
    0.0021898450041915886
   ],
   "within": 0.01678269725612258,
   "within_se": 0.00015126947085819455,
   "adjacent": 0.017396163162096356,
   "adjacent_se": 0.00026977965933063983,
   "gamma123": 0.10195188961367774,
   "gamma123_se": 0.0011248742788240048,
   "gratio_simple": 1.2110069419886074,
   "gratio_simple_se": 0.0019491115007700937,
   "rho_pc": 0.3386345656893177,
   "rho_pc_se": 0.0003370937590328246,
   "IG_pc": 0.06089931378955332,
   "IG_pc_se": 0.00012921945007488372,
   "c1": 0.40476125492244003,
   "c1_se": 0.0003010803723757353,
   "c3": 0.8715075777214267,
   "c3_se": 0.00048130797265167415,
   "IG_slope": 0.07203701741180837,
   "IG_slope_se": 5.500670651132593e-05,
   "rho_slope": 0.36630090829060263,
   "rho_slope_se": 0.0001301165374143198,
   "k_reg": 2.0273777453175805,
   "k_reg_se": 0.0024822946293323557,
   "k_hat": 1.9223906279344536,
   "k_hat_se": 0.0012954242215189495,
   "ratio13": 1.0039087212987114,
   "ratio13_se": 0.00046180417397805474,
   "mt_gamma_ratio_nm": 1.2075236652466457,
   "mt_z_gamma_nm": 145.99065604992586,
   "mt_z_gamma123_nm": 123.27210134133387,
   "mt_z_gamma123_emp": 92.46521555632984,
   "mt_z_adj2_emp": 63.35475270578093,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.9223906279344536,
   "I_grass": 0.05381719911557781,
   "I_plugin": 0.05447810060227365,
   "I_se": 0.00010339933787563869,
   "I_cells": 11876,
   "I_grass_half": 0.05376130433960746,
   "nm_match_k": 1.9223906279344536,
   "nm_match_exact": 0.07013955022264867,
   "nm_match_est": 0.07034889819885137,
   "nm_match_se": 0.00011669697023195478,
   "bias": 0.00020934797620270063,
   "I_1p0": 0.0889091335953687,
   "I_nm_khat": 0.07013955022264867,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.479703187942505,
   "y0": 2
  },
  {
   "lam": [
    2.948694399999999,
    4.2247013,
    6.0921286
   ],
   "lam_se": [
    0.0008342053657962349,
    0.0012522969817116234,
    0.001656326939253531
   ],
   "F": [
    0.5279744031455846,
    0.5274458627561105,
    0.5225615178652123,
    0.5470541703666412,
    0.5445138951281301,
    0.5565246628272755
   ],
   "F_se": [
    0.0004581914876032048,
    0.0003752236398672347,
    0.00037330301832606057,
    0.00048693844613032525,
    0.0003737380039467054,
    0.00043013919963314244
   ],
   "T": [
    0.6705310934819833,
    0.6696402038609273,
    0.6637805947113414,
    0.6802372849799384,
    0.6752054823073285,
    0.6781029816208598,
    0.7058588928693699,
    0.7015233515818244,
    0.7056763856117618,
    0.719668903923787
   ],
   "T_se": [
    0.002066071907048732,
    0.0017530909087463589,
    0.0016766830262080177,
    0.0017787464687649885,
    0.0015700132570570335,
    0.0016083614615941418,
    0.0021898450041915886,
    0.0018587294347529593,
    0.001733960515143964,
    0.001883083925482551
   ],
   "within": 0.012343986863349476,
   "within_se": 0.00010300748015507524,
   "adjacent": 0.01341836107690797,
   "adjacent_se": 0.00023707892069633153,
   "gamma123": 0.10080227991023483,
   "gamma123_se": 0.001004061944700916,
   "gratio_simple": 1.1882140643564036,
   "gratio_simple_se": 0.0016295920656641358,
   "rho_pc": 0.37282873509264636,
   "rho_pc_se": 0.00037365779423871343,
   "IG_pc": 0.07483112230142669,
   "IG_pc_se": 0.00016199973258840668,
   "c1": 0.469710263996425,
   "c1_se": 0.0002448338978546856,
   "c3": 1.0018447447198924,
   "c3_se": 0.0003907149476859285,
   "IG_slope": 0.08714344955087597,
   "IG_slope_se": 4.458526247756853e-05,
   "rho_slope": 0.3999301791402346,
   "rho_slope_se": 9.368118109873365e-05,
   "k_reg": 1.9545980424616305,
   "k_reg_se": 0.002234379906487195,
   "k_hat": 1.8532621691109312,
   "k_hat_se": 0.0011874562493417724,
   "ratio13": 1.0064838501416422,
   "ratio13_se": 0.00037908715865854557,
   "mt_gamma_ratio_nm": 1.1848888316422466,
   "mt_z_gamma_nm": 141.08653337416112,
   "mt_z_gamma123_nm": 125.99097085574557,
   "mt_z_gamma123_emp": 94.46801309235195,
   "mt_z_adj2_emp": 61.00858549203516,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8532621691109312,
   "I_grass": 0.06717773548381345,
   "I_plugin": 0.0684055655827196,
   "I_se": 0.00011458195616071678,
   "I_cells": 21225,
   "I_grass_half": 0.06773763605421301,
   "nm_match_k": 1.8532621691109312,
   "nm_match_exact": 0.08495857359660848,
   "nm_match_est": 0.08526400209570362,
   "nm_match_se": 0.00012725310260170274,
   "bias": 0.0003054284990951367,
   "I_1p0": 0.09984204750016888,
   "I_nm_khat": 0.08495857359660848,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.7513906955719,
   "y0": 3
  },
  {
   "lam": [
    4.2247013,
    6.0921286,
    8.838143599999995
   ],
   "lam_se": [
    0.0012522969817116234,
    0.001656326939253531,
    0.002168272526201169
   ],
   "F": [
    0.5470541703666412,
    0.5445138951281301,
    0.5394694404935942,
    0.5565246628272755,
    0.5534295092613537,
    0.5606018479899786
   ],
   "F_se": [
    0.00048693844613032525,
    0.0003737380039467054,
    0.00035895527891050585,
    0.00043013919963314244,
    0.0003699213449008678,
    0.0003673657419242573
   ],
   "T": [
    0.7058588928693699,
    0.7015233515818244,
    0.69489500140785,
    0.7056763856117618,
    0.700150018045606,
    0.6997830596374236,
    0.719668903923787,
    0.7152056669424888,
    0.7162954927092119,
    0.7237157056924706
   ],
   "T_se": [
    0.0021898450041915886,
    0.0018587294347529593,
    0.001803255582589327,
    0.001733960515143964,
    0.0016414440862274854,
    0.0016399761860398875,
    0.001883083925482551,
    0.0017282928823732946,
    0.0016783731484282104,
    0.0017031960910223836
   ],
   "within": 0.008922612100272453,
   "within_se": 7.37418882271657e-05,
   "adjacent": 0.009502261701147652,
   "adjacent_se": 0.00017040282085436668,
   "gamma123": 0.0974499025121075,
   "gamma123_se": 0.001073195049108439,
   "gratio_simple": 1.1695763763361302,
   "gratio_simple_se": 0.0015720834457718202,
   "rho_pc": 0.39863130961978854,
   "rho_pc_se": 0.0003065639742943387,
   "IG_pc": 0.08652647428440373,
   "IG_pc_se": 0.0001453801397521729,
   "c1": 0.5239609553392572,
   "c1_se": 0.00023269450316047764,
   "c3": 1.1140824070174284,
   "c3_se": 0.00036470676244248275,
   "IG_slope": 0.09994810679018319,
   "IG_slope_se": 4.099174315997338e-05,
   "rho_slope": 0.4256574554484288,
   "rho_slope_se": 7.885555566177839e-05,
   "k_reg": 1.9059327146723961,
   "k_reg_se": 0.0022400871401870156,
   "k_hat": 1.8153190561341102,
   "k_hat_se": 0.001136631579795275,
   "ratio13": 1.0060485447754506,
   "ratio13_se": 0.0003281293939782442,
   "mt_gamma_ratio_nm": 1.1675044046785563,
   "mt_z_gamma_nm": 135.14047896988458,
   "mt_z_gamma123_nm": 125.5616983030594,
   "mt_z_gamma123_emp": 94.37431622505684,
   "mt_z_adj2_emp": 53.7737090146928,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8153190561341124,
   "I_grass": 0.07943567148089947,
   "I_plugin": 0.08166272492030746,
   "I_se": 0.00012399825565060805,
   "I_cells": 37115,
   "I_grass_half": 0.07998722310107897,
   "nm_match_k": 1.8153190561341102,
   "nm_match_exact": 0.09758034636505275,
   "nm_match_est": 0.09825514738483854,
   "nm_match_se": 0.00013592432789896538,
   "bias": 0.0006748010197857868,
   "I_1p0": 0.1089078960276946,
   "I_nm_khat": 0.09758034636505275,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.93886423110962,
   "y0": 4
  },
  {
   "lam": [
    6.0921286,
    8.838143599999995,
    12.900847700000003
   ],
   "lam_se": [
    0.001656326939253531,
    0.002168272526201169,
    0.0031644094438589717
   ],
   "F": [
    0.5565246628272755,
    0.5534295092613537,
    0.5477790384155621,
    0.5606018479899786,
    0.5565121139960831,
    0.5596634073140863
   ],
   "F_se": [
    0.00043013919963314244,
    0.0003699213449008678,
    0.00033992836459898813,
    0.0003673657419242573,
    0.0003292863071611505,
    0.00034817776131840217
   ],
   "T": [
    0.719668903923787,
    0.7152056669424888,
    0.7069947515647294,
    0.7162954927092119,
    0.7089546479293252,
    0.7053555655856066,
    0.7237157056924706,
    0.7173085337499715,
    0.7148540006841185,
    0.716606137220623
   ],
   "T_se": [
    0.001883083925482551,
    0.0017282928823732946,
    0.0016482764501360113,
    0.0016783731484282104,
    0.0015742151771415747,
    0.0015945387892471383,
    0.0017031960910223836,
    0.0015823115513544407,
    0.001585327458683241,
    0.0016885575594039587
   ],
   "within": 0.006356418819447152,
   "within_se": 4.735839217083402e-05,
   "adjacent": 0.007191773213156338,
   "adjacent_se": 0.0001387477516812212,
   "gamma123": 0.09297419563562348,
   "gamma123_se": 0.0010159673079507142,
   "gratio_simple": 1.156666270728066,
   "gratio_simple_se": 0.0015089812426694357,
   "rho_pc": 0.41712113488781094,
   "rho_pc_se": 0.0003442844012357671,
   "IG_pc": 0.0955742244195203,
   "IG_pc_se": 0.00017412845230973094,
   "c1": 0.5662040526345216,
   "c1_se": 0.00020903270951278582,
   "c3": 1.205686697856378,
   "c3_se": 0.0003269546775655935,
   "IG_slope": 0.11008205507675016,
   "IG_slope_se": 3.7814993016700864e-05,
   "rho_slope": 0.44453671694749564,
   "rho_slope_se": 6.831251880994675e-05,
   "k_reg": 1.8916559502867578,
   "k_reg_se": 0.0024334832094630365,
   "k_hat": 1.8004994065275375,
   "k_hat_se": 0.0010626962561510107,
   "ratio13": 1.0061557267462604,
   "ratio13_se": 0.00026669698911068097,
   "mt_gamma_ratio_nm": 1.155399658943066,
   "mt_z_gamma_nm": 130.28049402484731,
   "mt_z_gamma123_nm": 123.79009749176755,
   "mt_z_gamma123_emp": 92.67702439332395,
   "mt_z_adj2_emp": 50.619530367795804,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8004994065275381,
   "I_grass": 0.0900832953775712,
   "I_plugin": 0.09397918542568995,
   "I_se": 0.00013208621956806356,
   "I_cells": 64145,
   "I_grass_half": 0.09090794629215182,
   "nm_match_k": 1.8004994065275375,
   "nm_match_exact": 0.10791537351953659,
   "nm_match_est": 0.1088487627587007,
   "nm_match_se": 0.00014281566450577172,
   "bias": 0.0009333892391641119,
   "I_1p0": 0.11627193757685918,
   "I_nm_khat": 0.10791537351953659,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.914337635040283,
   "y0": 5
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A19cap_t1.log <==
A19cap type 1: 10000000 events from ['runs/A19cap_p0.npz', 'runs/A19cap_p1.npz', 'runs/A19cap_p2.npz', 'runs/A19cap_p3.npz', 'runs/A19cap_p4.npz']
  window [0,1]: mean 1.0149  F 0.4273 +- 0.0008
  window [1,2]: mean 1.4521  F 0.4650 +- 0.0006
  window [2,3]: mean 2.0661  F 0.5004 +- 0.0005
  window [3,4]: mean 2.9487  F 0.5280 +- 0.0005
  window [4,5]: mean 4.2247  F 0.5471 +- 0.0005
  window [5,6]: mean 6.0921  F 0.5565 +- 0.0004
  window [6,7]: mean 8.8381  F 0.5606 +- 0.0004
  window [7,8]: mean 12.9008  F 0.5597 +- 0.0003
y0=0: means [1.015, 1.452, 2.066] F [0.4273, 0.4244, 0.4165, 0.465, 0.465, 0.5004]
   within +0.02895+-0.00028  adjacent +0.02824+-0.00040  gamma123 +0.0715+-0.0010  gratio simple 1.222 GLS 1.228
   rho_pc 0.2452 IG_pc 0.03101+-0.00009 IG_slope 0.03874 k_hat 2.199 k_reg 2.323 l1l3/l2^2 0.9945
   I_grass 0.02757+-0.00008 (half 0.02766, plugin 0.02775) bias(nm k=2.199) +0.00000  I_1+0 0.06304
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (17s)
y0=1: means [1.452, 2.066, 2.949] F [0.465, 0.465, 0.46, 0.5004, 0.5009, 0.528]
   within +0.02249+-0.00020  adjacent +0.02294+-0.00037  gamma123 +0.0933+-0.0012  gratio simple 1.228 GLS 1.228
   rho_pc 0.2954 IG_pc 0.04567+-0.00012 IG_slope 0.05538 k_hat 2.036 k_reg 2.151 l1l3/l2^2 1.0030
   I_grass 0.04021+-0.00009 (half 0.04033, plugin 0.04057) bias(nm k=2.036) +0.00014  I_1+0 0.07661
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=2: means [2.066, 2.949, 4.225] F [0.5004, 0.5009, 0.4968, 0.528, 0.5274, 0.5471]
   within +0.01678+-0.00015  adjacent +0.01740+-0.00027  gamma123 +0.1020+-0.0011  gratio simple 1.211 GLS 1.208
   rho_pc 0.3386 IG_pc 0.06090+-0.00013 IG_slope 0.07204 k_hat 1.922 k_reg 2.027 l1l3/l2^2 1.0039
   I_grass 0.05382+-0.00010 (half 0.05376, plugin 0.05448) bias(nm k=1.922) +0.00021  I_1+0 0.08891
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=3: means [2.949, 4.225, 6.092] F [0.528, 0.5274, 0.5226, 0.5471, 0.5445, 0.5565]
   within +0.01234+-0.00010  adjacent +0.01342+-0.00024  gamma123 +0.1008+-0.0010  gratio simple 1.188 GLS 1.185
   rho_pc 0.3728 IG_pc 0.07483+-0.00016 IG_slope 0.08714 k_hat 1.853 k_reg 1.955 l1l3/l2^2 1.0065
   I_grass 0.06718+-0.00011 (half 0.06774, plugin 0.06841) bias(nm k=1.853) +0.00031  I_1+0 0.09984
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=4: means [4.225, 6.092, 8.838] F [0.5471, 0.5445, 0.5395, 0.5565, 0.5534, 0.5606]
   within +0.00892+-0.00007  adjacent +0.00950+-0.00017  gamma123 +0.0974+-0.0011  gratio simple 1.170 GLS 1.168
   rho_pc 0.3986 IG_pc 0.08653+-0.00015 IG_slope 0.09995 k_hat 1.815 k_reg 1.906 l1l3/l2^2 1.0060
   I_grass 0.07944+-0.00012 (half 0.07999, plugin 0.08166) bias(nm k=1.815) +0.00067  I_1+0 0.10891
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=5: means [6.092, 8.838, 12.901] F [0.5565, 0.5534, 0.5478, 0.5606, 0.5565, 0.5597]
   within +0.00636+-0.00005  adjacent +0.00719+-0.00014  gamma123 +0.0930+-0.0010  gratio simple 1.157 GLS 1.155
   rho_pc 0.4171 IG_pc 0.09557+-0.00017 IG_slope 0.11008 k_hat 1.800 k_reg 1.892 l1l3/l2^2 1.0062
   I_grass 0.09008+-0.00013 (half 0.09091, plugin 0.09398) bias(nm k=1.800) +0.00093  I_1+0 0.11627
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
done


==> anc/calc_SHORT/item13/verify/results/A19cap_t1.out <==
A19cap type 1: 10000000 events from ['runs/A19cap_p0.npz', 'runs/A19cap_p1.npz', 'runs/A19cap_p2.npz', 'runs/A19cap_p3.npz', 'runs/A19cap_p4.npz']
  window [0,1]: mean 1.0149  F 0.4273 +- 0.0008
  window [1,2]: mean 1.4521  F 0.4650 +- 0.0006
  window [2,3]: mean 2.0661  F 0.5004 +- 0.0005
  window [3,4]: mean 2.9487  F 0.5280 +- 0.0005
  window [4,5]: mean 4.2247  F 0.5471 +- 0.0005
  window [5,6]: mean 6.0921  F 0.5565 +- 0.0004
  window [6,7]: mean 8.8381  F 0.5606 +- 0.0004
  window [7,8]: mean 12.9008  F 0.5597 +- 0.0003
y0=0: means [1.015, 1.452, 2.066] F [0.4273, 0.4244, 0.4165, 0.465, 0.465, 0.5004]
   within +0.02895+-0.00028  adjacent +0.02824+-0.00040  gamma123 +0.0715+-0.0010  gratio simple 1.222 GLS 1.228
   rho_pc 0.2452 IG_pc 0.03101+-0.00009 IG_slope 0.03874 k_hat 2.199 k_reg 2.323 l1l3/l2^2 0.9945
   I_grass 0.02757+-0.00008 (half 0.02766, plugin 0.02775) bias(nm k=2.199) +0.00000  I_1+0 0.06304
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (17s)
y0=1: means [1.452, 2.066, 2.949] F [0.465, 0.465, 0.46, 0.5004, 0.5009, 0.528]
   within +0.02249+-0.00020  adjacent +0.02294+-0.00037  gamma123 +0.0933+-0.0012  gratio simple 1.228 GLS 1.228
   rho_pc 0.2954 IG_pc 0.04567+-0.00012 IG_slope 0.05538 k_hat 2.036 k_reg 2.151 l1l3/l2^2 1.0030
   I_grass 0.04021+-0.00009 (half 0.04033, plugin 0.04057) bias(nm k=2.036) +0.00014  I_1+0 0.07661
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=2: means [2.066, 2.949, 4.225] F [0.5004, 0.5009, 0.4968, 0.528, 0.5274, 0.5471]
   within +0.01678+-0.00015  adjacent +0.01740+-0.00027  gamma123 +0.1020+-0.0011  gratio simple 1.211 GLS 1.208
   rho_pc 0.3386 IG_pc 0.06090+-0.00013 IG_slope 0.07204 k_hat 1.922 k_reg 2.027 l1l3/l2^2 1.0039
   I_grass 0.05382+-0.00010 (half 0.05376, plugin 0.05448) bias(nm k=1.922) +0.00021  I_1+0 0.08891
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (18s)
y0=3: means [2.949, 4.225, 6.092] F [0.528, 0.5274, 0.5226, 0.5471, 0.5445, 0.5565]
   within +0.01234+-0.00010  adjacent +0.01342+-0.00024  gamma123 +0.1008+-0.0010  gratio simple 1.188 GLS 1.185
   rho_pc 0.3728 IG_pc 0.07483+-0.00016 IG_slope 0.08714 k_hat 1.853 k_reg 1.955 l1l3/l2^2 1.0065
   I_grass 0.06718+-0.00011 (half 0.06774, plugin 0.06841) bias(nm k=1.853) +0.00031  I_1+0 0.09984
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=4: means [4.225, 6.092, 8.838] F [0.5471, 0.5445, 0.5395, 0.5565, 0.5534, 0.5606]
   within +0.00892+-0.00007  adjacent +0.00950+-0.00017  gamma123 +0.0974+-0.0011  gratio simple 1.170 GLS 1.168
   rho_pc 0.3986 IG_pc 0.08653+-0.00015 IG_slope 0.09995 k_hat 1.815 k_reg 1.906 l1l3/l2^2 1.0060
   I_grass 0.07944+-0.00012 (half 0.07999, plugin 0.08166) bias(nm k=1.815) +0.00067  I_1+0 0.10891
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=5: means [6.092, 8.838, 12.901] F [0.5565, 0.5534, 0.5478, 0.5606, 0.5565, 0.5597]
   within +0.00636+-0.00005  adjacent +0.00719+-0.00014  gamma123 +0.0930+-0.0010  gratio simple 1.157 GLS 1.155
   rho_pc 0.4171 IG_pc 0.09557+-0.00017 IG_slope 0.11008 k_hat 1.800 k_reg 1.892 l1l3/l2^2 1.0062
   I_grass 0.09008+-0.00013 (half 0.09091, plugin 0.09398) bias(nm k=1.800) +0.00093  I_1+0 0.11627
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (20s)
done


==> anc/calc_SHORT/item13/verify/results/A19cap_t2.json <==
{
 "config": "A19cap",
 "type": 2,
 "nev": 10000000,
 "files": [
  "runs/A19cap_p0.npz",
  "runs/A19cap_p1.npz",
  "runs/A19cap_p2.npz",
  "runs/A19cap_p3.npz",
  "runs/A19cap_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 0.4377995,
   "F": 0.38844481899506794,
   "F_se": 0.001504165064248207
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 0.5273794,
   "F": 0.5375489485059174,
   "F_se": 0.0015067132932106136
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 0.6617651,
   "F": 0.6492968594048347,
   "F_se": 0.0013183343323829658
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 0.8598059,
   "F": 0.7098055132147103,
   "F_se": 0.0011224929164112961
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 1.1481114,
   "F": 0.736752268509351,
   "F_se": 0.0009166030862285075
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 1.5687883,
   "F": 0.7319617500870659,
   "F_se": 0.0008156096714778063
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 2.1869335,
   "F": 0.7151466544812918,
   "F_se": 0.0006437000831434756
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 3.0940191,
   "F": 0.6868568550034114,
   "F_se": 0.000548847553376429
  }
 ],
 "triples": [
  {
   "lam": [
    0.4377994999999999,
    0.5273794,
    0.6617650999999998
   ],
   "lam_se": [
    0.00020124719083301946,
    0.00025377635982904454,
    0.0003577492913403817
   ],
   "F": [
    0.3884448189950689,
    0.4532871806757237,
    0.4936858272410325,
    0.5375489485059173,
    0.5744798925347403,
    0.6492968594048354
   ],
   "F_se": [
    0.001504165064248207,
    0.0010411368421104276,
    0.0011034468588486872,
    0.0015067132932106138,
    0.0010613720334489505,
    0.0013183343323829658
   ],
   "T": [
    0.6608794994809554,
    0.6977638958442081,
    0.7000086837941527,
    0.7804108591107842,
    0.7944789235242119,
    0.846472907900388,
    0.8841480293300787,
    0.9080390645329951,
    0.9740104806729215,
    1.080069827779197
   ],
   "T_se": [
    0.008130027452989649,
    0.004712413661501513,
    0.004190283895459832,
    0.005076858965032781,
    0.0037860043512667864,
    0.00470918253728944,
    0.008800200842662403,
    0.006010119218105109,
    0.006113659780185908,
    0.007685556261705734
   ],
   "within": 0.017945908818108314,
   "within_se": 0.000828149589186397,
   "adjacent": 0.020197709364199512,
   "adjacent_se": 0.00109601704084977,
   "gamma123": 0.2736701818402816,
   "gamma123_se": 0.002875319583913164,
   "gratio_simple": 1.5628350864149052,
   "gratio_simple_se": 0.004490018395767801,
   "rho_pc": 0.16891658830336373,
   "rho_pc_se": 0.0004466531786648803,
   "IG_pc": 0.014473893583724707,
   "IG_pc_se": 7.78390227528826e-05,
   "c1": 0.1546163619635617,
   "c1_se": 0.00034626480419246825,
   "c3": 0.29620026604795413,
   "c3_se": 0.0005541086530075968,
   "IG_slope": 0.015539328643163456,
   "IG_slope_se": 4.144186679640521e-05,
   "rho_slope": 0.17493050117899295,
   "rho_slope_se": 0.00022964280108138234,
   "k_reg": 2.0054718357825863,
   "k_reg_se": 0.003795513609597919,
   "k_hat": 1.884383747002129,
   "k_hat_se": 0.002505469976661483,
   "ratio13": 1.0416763337819375,
   "ratio13_se": 0.0011371073070155634,
   "mt_gamma_ratio_nm": 1.505916868575407,
   "mt_z_gamma_nm": 156.9395764751214,
   "mt_z_gamma123_nm": 109.72196257338575,
   "mt_z_gamma123_emp": 86.03070263109373,
   "mt_z_adj2_emp": 19.277929790772518,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.8843837470021296,
   "I_grass": 0.011799977992193789,
   "I_plugin": 0.011844148463691084,
   "I_se": 5.108643887886824e-05,
   "I_cells": 952,
   "I_grass_half": 0.011861152588890533,
   "nm_match_k": 1.884383747002129,
   "nm_match_exact": 0.014985860067022636,
   "nm_match_est": 0.014956198879657379,
   "nm_match_se": 5.667178458121064e-05,
   "bias": -2.966118736525726e-05,
   "I_1p0": 0.02904282810594584,
   "I_nm_khat": 0.014985860067022636,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 200,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.12384057044983,
   "y0": 0
  },
  {
   "lam": [
    0.5273794,
    0.6617650999999998,
    0.8598058999999997
   ],
   "lam_se": [
    0.00025377635982904454,
    0.0003577492913403817,
    0.00034580461275411027
   ],
   "F": [
    0.5375489485059173,
    0.5744798925347403,
    0.5862166605779091,
    0.6492968594048354,
    0.6597475664054446,
    0.7098055132147119
   ],
   "F_se": [
    0.0015067132932106138,
    0.0010613720334489505,
    0.0011487760186639333,
    0.0013183343323829658,
    0.0008860426275921412,
    0.0011224929164112955
   ],
   "T": [
    0.8841480293300787,
    0.9080390645329951,
    0.8988890632475005,
    0.9740104806729215,
    0.9644280091887295,
    0.9813687341028078,
    1.080069827779197,
    1.074249487250049,
    1.0949843077401882,
    1.1597557927005295
   ],
   "T_se": [
    0.008800200842662403,
    0.006010119218105109,
    0.00558393492426788,
    0.006113659780185908,
    0.004048460062423627,
    0.00510563718759782,
    0.007685556261705734,
    0.004577796325470647,
    0.00513732156606085,
    0.006030256166247997
   ],
   "within": 0.025402400535790237,
   "within_se": 0.0006545454746426684,
   "adjacent": 0.030897068892183355,
   "adjacent_se": 0.001038194878766841,
   "gamma123": 0.20640458709141696,
   "gamma123_se": 0.0030696915595576028,
   "gratio_simple": 1.3053600669064045,
   "gratio_simple_se": 0.0032172277424166187,
   "rho_pc": 0.2103846968290995,
   "rho_pc_se": 0.00047754075753904434,
   "IG_pc": 0.022635584896105763,
   "IG_pc_se": 0.00010527188537741441,
   "c1": 0.21191346103907058,
   "c1_se": 0.00040745859371349284,
   "c3": 0.39676994581458325,
   "c3_se": 0.0005043135240745785,
   "IG_slope": 0.02547339400031624,
   "IG_slope_se": 5.3443700400304076e-05,
   "rho_slope": 0.2228693830344781,
   "rho_slope_se": 0.00022797499146147245,
   "k_reg": 1.666069016814271,
   "k_reg_se": 0.0029300903092226056,
   "k_hat": 1.5890275090772594,
   "k_hat_se": 0.0018381044802711108,
   "ratio13": 1.035418363985621,
   "ratio13_se": 0.0010583533521500684,
   "mt_gamma_ratio_nm": 1.2777499136763633,
   "mt_z_gamma_nm": 113.99061541413145,
   "mt_z_gamma123_nm": 84.35028918645459,
   "mt_z_gamma123_emp": 69.25154504947342,
   "mt_z_adj2_emp": 34.0180875290641,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.5890275090772605,
   "I_grass": 0.018271945471886042,
   "I_plugin": 0.018342718400207403,
   "I_se": 6.303062906611909e-05,
   "I_cells": 1440,
   "I_grass_half": 0.018364385629718427,
   "nm_match_k": 1.5890275090772594,
   "nm_match_exact": 0.023817686981923155,
   "nm_match_est": 0.02391828076870084,
   "nm_match_se": 7.13352950877707e-05,
   "bias": 0.00010059378677768419,
   "I_1p0": 0.03609875524771639,
   "I_nm_khat": 0.023817686981923155,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 192,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.28829073905945,
   "y0": 1
  },
  {
   "lam": [
    0.6617650999999998,
    0.8598058999999997,
    1.1481114
   ],
   "lam_se": [
    0.0003577492913403817,
    0.00034580461275411027,
    0.00045838098969871197
   ],
   "F": [
    0.6492968594048354,
    0.6597475664054446,
    0.6517523604725475,
    0.7098055132147119,
    0.7046094938914493,
    0.736752268509351
   ],
   "F_se": [
    0.0013183343323829658,
    0.0008860426275921412,
    0.000834314536469997,
    0.0011224929164112955,
    0.0006703780815566092,
    0.0009166030862285083
   ],
   "T": [
    1.080069827779197,
    1.074249487250049,
    1.0452395783060942,
    1.0949843077401882,
    1.071707690674207,
    1.0666832018487906,
    1.1597557927005295,
    1.1402201324843262,
    1.145528794314101,
    1.1855067410720104
   ],
   "T_se": [
    0.007685556261705734,
    0.004577796325470647,
    0.004483355245155714,
    0.00513732156606085,
    0.0034252583989557465,
    0.003961637989251767,
    0.006030256166247997,
    0.004089276160351411,
    0.0037397581884031335,
    0.005369025128431919
   ],
   "within": 0.026581740119818953,
   "within_se": 0.0005208825271221369,
   "adjacent": 0.030426169675899506,
   "adjacent_se": 0.0008349335384506138,
   "gamma123": 0.14197889295209554,
   "gamma123_se": 0.0024765163617089824,
   "gratio_simple": 1.177833532592304,
   "gratio_simple_se": 0.002046922656822793,
   "rho_pc": 0.25081392311236167,
   "rho_pc_se": 0.0004470818938522211,
   "IG_pc": 0.03248670732609818,
   "IG_pc_se": 0.00011951845325128693,
   "c1": 0.2711291551561262,
   "c1_se": 0.00037230160026368767,
   "c3": 0.5023739181351419,
   "c3_se": 0.00044046096850411723,
   "IG_slope": 0.03699767253298018,
   "IG_slope_se": 5.3054365011721285e-05,
   "rho_slope": 0.26706550365626036,
   "rho_slope_se": 0.0001844465806726124,
   "k_reg": 1.5032674115833866,
   "k_reg_se": 0.0017517005389079232,
   "k_hat": 1.4508269632233637,
   "k_hat_se": 0.001229561729179808,
   "ratio13": 1.0277489626265064,
   "ratio13_se": 0.0008791620506431672,
   "mt_gamma_ratio_nm": 1.163319317494274,
   "mt_z_gamma_nm": 81.45756010328824,
   "mt_z_gamma123_nm": 62.50221612013331,
   "mt_z_gamma123_emp": 54.000372773827074,
   "mt_z_adj2_emp": 40.18188168142264,
   "mt_p_order2": 0.0,
   "mt_p_order3": 6.412878510483067e-251,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.4508269632233666,
   "I_grass": 0.02665652657461237,
   "I_plugin": 0.02676754342565113,
   "I_se": 7.526796694882404e-05,
   "I_cells": 2205,
   "I_grass_half": 0.026637014521959657,
   "nm_match_k": 1.4508269632233637,
   "nm_match_exact": 0.03398266307852462,
   "nm_match_est": 0.03396963300237843,
   "nm_match_se": 8.425352104478838e-05,
   "bias": -1.3030076146190728e-05,
   "I_1p0": 0.0450465855982382,
   "I_nm_khat": 0.03398266307852462,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 156,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.111710786819458,
   "y0": 2
  },
  {
   "lam": [
    0.8598058999999997,
    1.1481114,
    1.5687883
   ],
   "lam_se": [
    0.00034580461275411027,
    0.00045838098969871197,
    0.0005811257457936645
   ],
   "F": [
    0.7098055132147119,
    0.7046094938914493,
    0.6834761576560988,
    0.736752268509351,
    0.7178700655757384,
    0.7319617500870659
   ],
   "F_se": [
    0.0011224929164112955,
    0.0006703780815566092,
    0.0007980219397077408,
    0.0009166030862285083,
    0.0007425067851241302,
    0.0008156096714778066
   ],
   "T": [
    1.1597557927005295,
    1.1402201324843262,
    1.1000003094995325,
    1.145528794314101,
    1.1070328072308964,
    1.0868715095643782,
    1.1855067410720104,
    1.1476284116424318,
    1.1312101377225803,
    1.141795485627448
   ],
   "T_se": [
    0.006030256166247997,
    0.004089276160351411,
    0.004374599622420113,
    0.0037397581884031335,
    0.0033276345649957627,
    0.003943929205525264,
    0.005369025128431919,
    0.004235971071016182,
    0.0038602340330685914,
    0.0047408245058847
   ],
   "within": 0.02418793822928078,
   "within_se": 0.0003678057093637826,
   "adjacent": 0.027763622077495054,
   "adjacent_se": 0.0006215020565740085,
   "gamma123": 0.0953966800606112,
   "gamma123_se": 0.0021012866297286602,
   "gratio_simple": 1.1125070896488076,
   "gratio_simple_se": 0.0017489388363839422,
   "rho_pc": 0.28799162034932235,
   "rho_pc_se": 0.00042599619170971217,
   "IG_pc": 0.04329073837304316,
   "IG_pc_se": 0.00013376233909935173,
   "c1": 0.3282063161289167,
   "c1_se": 0.0003160125790214555,
   "c3": 0.610110092008159,
   "c3_se": 0.0005300458789565672,
   "IG_slope": 0.049156094435579396,
   "IG_slope_se": 5.2971326741577864e-05,
   "rho_slope": 0.3059968917597338,
   "rho_slope_se": 0.00015683366674311015,
   "k_reg": 1.4474044247464541,
   "k_reg_se": 0.001647613754203988,
   "k_hat": 1.4029943445613584,
   "k_hat_se": 0.0011938190918643345,
   "ratio13": 1.023285226638032,
   "ratio13_se": 0.0007864274151682598,
   "mt_gamma_ratio_nm": 1.1068793693579573,
   "mt_z_gamma_nm": 61.46717077145245,
   "mt_z_gamma123_nm": 47.442280661941666,
   "mt_z_gamma123_emp": 42.14588284103609,
   "mt_z_adj2_emp": 45.3853371914152,
   "mt_p_order2": 0.0,
   "mt_p_order3": 1.1414922880219808e-188,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.4029943445613584,
   "I_grass": 0.036343566082813084,
   "I_plugin": 0.03652759280289963,
   "I_se": 8.697304298939474e-05,
   "I_cells": 3455,
   "I_grass_half": 0.03635684377406356,
   "nm_match_k": 1.4029943445613584,
   "nm_match_exact": 0.04506955069837618,
   "nm_match_est": 0.04502543132896797,
   "nm_match_se": 9.612432553916057e-05,
   "bias": -4.411936940821454e-05,
   "I_1p0": 0.05570900164646655,
   "I_nm_khat": 0.04506955069837618,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 120,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 16.256598234176636,
   "y0": 3
  },
  {
   "lam": [
    1.1481114,
    1.5687883,
    2.1869334999999994
   ],
   "lam_se": [
    0.00045838098969871197,
    0.0005811257457936645,
    0.0006842642347290225
   ],
   "F": [
    0.736752268509351,
    0.7178700655757384,
    0.691976807072149,
    0.7319617500870659,
    0.7097163297755824,
    0.7151466544812923
   ],
   "F_se": [
    0.0009166030862285083,
    0.0007425067851241302,
    0.0006377241025323852,
    0.0008156096714778066,
    0.0006538641717855821,
    0.0006437000831434745
   ],
   "T": [
    1.1855067410720104,
    1.1476284116424318,
    1.1031890048056487,
    1.1312101377225803,
    1.0886968588022004,
    1.0617057495554596,
    1.141795485627448,
    1.101721409778536,
    1.079155615509068,
    1.080007739097177
   ],
   "T_se": [
    0.005369025128431919,
    0.004235971071016182,
    0.003707097847392548,
    0.0038602340330685914,
    0.003210451564998033,
    0.00299948874784277,
    0.0047408245058847,
    0.0038291388029046184,
    0.0031480958648362188,
    0.00328175989079788
   ],
   "within": 0.021432490218079803,
   "within_se": 0.00027367679081925116,
   "adjacent": 0.02181639060351137,
   "adjacent_se": 0.00048728559686698846,
   "gamma123": 0.06972864240986087,
   "gamma123_se": 0.002041950729948133,
   "gratio_simple": 1.0808692079927036,
   "gratio_simple_se": 0.0017629673398261048,
   "rho_pc": 0.3214113129922501,
   "rho_pc_se": 0.0004124384561292165,
   "IG_pc": 0.05451987795082444,
   "IG_pc_se": 0.0001476702400444398,
   "c1": 0.38365101718260847,
   "c1_se": 0.0003388377486772693,
   "c3": 0.7224817078998477,
   "c3_se": 0.0004793905589141119,
   "IG_slope": 0.061819170222248705,
   "IG_slope_se": 5.504624646112756e-05,
   "rho_slope": 0.3410287650297165,
   "rho_slope_se": 0.00014258030305267405,
   "k_reg": 1.4409953742353268,
   "k_reg_se": 0.0016515364160857872,
   "k_hat": 1.4043524572074617,
   "k_hat_se": 0.001087795454558834,
   "ratio13": 1.0202131641411043,
   "ratio13_se": 0.0006991935184272098,
   "mt_gamma_ratio_nm": 1.079110009373081,
   "mt_z_gamma_nm": 50.77365009575442,
   "mt_z_gamma123_nm": 40.15917001786513,
   "mt_z_gamma123_emp": 35.481583396125934,
   "mt_z_adj2_emp": 45.05487924289436,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.4043524572074617,
   "I_grass": 0.047037549011230695,
   "I_plugin": 0.04733351671285568,
   "I_se": 9.776577423402613e-05,
   "I_cells": 5522,
   "I_grass_half": 0.047253282198139956,
   "nm_match_k": 1.4043524572074617,
   "nm_match_exact": 0.05686673661638534,
   "nm_match_est": 0.05700467634900086,
   "nm_match_se": 0.00010678644580194801,
   "bias": 0.00013793973261552045,
   "I_1p0": 0.06749145825933775,
   "I_nm_khat": 0.05686673661638534,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 118,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 16.39507508277893,
   "y0": 4
  },
  {
   "lam": [
    1.5687883,
    2.1869334999999994,
    3.0940190999999992
   ],
   "lam_se": [
    0.0005811257457936645,
    0.0006842642347290225,
    0.0010269533257321487
   ],
   "F": [
    0.7319617500870659,
    0.7097163297755824,
    0.6819774114784298,
    0.7151466544812923,
    0.6902831347827758,
    0.6868568550034131
   ],
   "F_se": [
    0.0008156096714778066,
    0.0006538641717855821,
    0.0005613542612123971,
    0.0006437000831434745,
    0.0004919540244852904,
    0.0005488475533764294
   ],
   "T": [
    1.141795485627448,
    1.101721409778536,
    1.054549079534338,
    1.079155615509068,
    1.0350646299773771,
    1.0040530341391005,
    1.080007739097177,
    1.0367624036152405,
    1.008893805448554,
    0.9956375987496167
   ],
   "T_se": [
    0.0047408245058847,
    0.0038291388029046184,
    0.0033282704183463597,
    0.0031480958648362188,
    0.0026828105327071717,
    0.0028071645938319255,
    0.00328175989079788,
    0.0025784584596606785,
    0.0025968835311199,
    0.0030637164086674716
   ],
   "within": 0.017329461178327676,
   "within_se": 0.00018707754559137718,
   "adjacent": 0.01802232080074928,
   "adjacent_se": 0.0003319923929464585,
   "gamma123": 0.05525420412934645,
   "gamma123_se": 0.00167968247299273,
   "gratio_simple": 1.067152811077318,
   "gratio_simple_se": 0.0015332177480085131,
   "rho_pc": 0.35066554329270855,
   "rho_pc_se": 0.000345555502620347,
   "IG_pc": 0.0656049437036922,
   "IG_pc_se": 0.00013822503043197209,
   "c1": 0.4342449888420157,
   "c1_se": 0.00036546532191383693,
   "c3": 0.8329825984229037,
   "c3_se": 0.00046878819745741173,
   "IG_slope": 0.07401264400960844,
   "IG_slope_se": 5.887752831304114e-05,
   "rho_slope": 0.37093219590217497,
   "rho_slope_se": 0.0001370311273433554,
   "k_reg": 1.4765997498833303,
   "k_reg_se": 0.0017465110523481628,
   "k_hat": 1.4379628299075236,
   "k_hat_se": 0.0009683340730582069,
   "ratio13": 1.0148834666788138,
   "ratio13_se": 0.0005531375540077661,
   "mt_gamma_ratio_nm": 1.0677489238869065,
   "mt_z_gamma_nm": 47.375211189717724,
   "mt_z_gamma123_nm": 37.34743003145739,
   "mt_z_gamma123_emp": 32.46870416284249,
   "mt_z_adj2_emp": 47.61287450311856,
   "mt_p_order2": 0.0,
   "mt_p_order3": 0.0,
   "mt_p_gamma": 0.0,
   "mt_k_hat": 1.4379628299075253,
   "I_grass": 0.05811619015046965,
   "I_plugin": 0.058614390749215595,
   "I_se": 0.00010750053259023337,
   "I_cells": 9008,
   "I_grass_half": 0.058127251889057874,
   "nm_match_k": 1.4379628299075236,
   "nm_match_exact": 0.06883848030627507,
   "nm_match_est": 0.06897364925743332,
   "nm_match_se": 0.00011631148847551548,
   "bias": 0.00013516895115825434,
   "I_1p0": 0.07947931136030272,
   "I_nm_khat": 0.06883848030627507,
   "bonf_rej_100000": 50,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 153,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 16.38512349128723,
   "y0": 5
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/A19cap_t2.log <==
A19cap type 2: 10000000 events from ['runs/A19cap_p0.npz', 'runs/A19cap_p1.npz', 'runs/A19cap_p2.npz', 'runs/A19cap_p3.npz', 'runs/A19cap_p4.npz']
  window [0,1]: mean 0.4378  F 0.3884 +- 0.0015
  window [1,2]: mean 0.5274  F 0.5375 +- 0.0015
  window [2,3]: mean 0.6618  F 0.6493 +- 0.0013
  window [3,4]: mean 0.8598  F 0.7098 +- 0.0011
  window [4,5]: mean 1.1481  F 0.7368 +- 0.0009
  window [5,6]: mean 1.5688  F 0.7320 +- 0.0008
  window [6,7]: mean 2.1869  F 0.7151 +- 0.0006
  window [7,8]: mean 3.0940  F 0.6869 +- 0.0005
y0=0: means [0.438, 0.527, 0.662] F [0.3884, 0.4533, 0.4937, 0.5375, 0.5745, 0.6493]
   within +0.01795+-0.00083  adjacent +0.02020+-0.00110  gamma123 +0.2737+-0.0029  gratio simple 1.563 GLS 1.506
   rho_pc 0.1689 IG_pc 0.01447+-0.00008 IG_slope 0.01554 k_hat 1.884 k_reg 2.005 l1l3/l2^2 1.0417
   I_grass 0.01180+-0.00005 (half 0.01186, plugin 0.01184) bias(nm k=1.884) -0.00003  I_1+0 0.02904
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=1: means [0.527, 0.662, 0.86] F [0.5375, 0.5745, 0.5862, 0.6493, 0.6597, 0.7098]
   within +0.02540+-0.00065  adjacent +0.03090+-0.00104  gamma123 +0.2064+-0.0031  gratio simple 1.305 GLS 1.278
   rho_pc 0.2104 IG_pc 0.02264+-0.00011 IG_slope 0.02547 k_hat 1.589 k_reg 1.666 l1l3/l2^2 1.0354
   I_grass 0.01827+-0.00006 (half 0.01836, plugin 0.01834) bias(nm k=1.589) +0.00010  I_1+0 0.03610
   Bonferroni rejections: 50/50 at 1e5, 192/200 at 1e4   (17s)
y0=2: means [0.662, 0.86, 1.148] F [0.6493, 0.6597, 0.6518, 0.7098, 0.7046, 0.7368]
   within +0.02658+-0.00052  adjacent +0.03043+-0.00083  gamma123 +0.1420+-0.0025  gratio simple 1.178 GLS 1.163
   rho_pc 0.2508 IG_pc 0.03249+-0.00012 IG_slope 0.03700 k_hat 1.451 k_reg 1.503 l1l3/l2^2 1.0277
   I_grass 0.02666+-0.00008 (half 0.02664, plugin 0.02677) bias(nm k=1.451) -0.00001  I_1+0 0.04505
   Bonferroni rejections: 50/50 at 1e5, 156/200 at 1e4   (17s)
y0=3: means [0.86, 1.148, 1.569] F [0.7098, 0.7046, 0.6835, 0.7368, 0.7179, 0.732]
   within +0.02419+-0.00037  adjacent +0.02776+-0.00062  gamma123 +0.0954+-0.0021  gratio simple 1.113 GLS 1.107
   rho_pc 0.2880 IG_pc 0.04329+-0.00013 IG_slope 0.04916 k_hat 1.403 k_reg 1.447 l1l3/l2^2 1.0233
   I_grass 0.03634+-0.00009 (half 0.03636, plugin 0.03653) bias(nm k=1.403) -0.00004  I_1+0 0.05571
   Bonferroni rejections: 50/50 at 1e5, 120/200 at 1e4   (16s)
y0=4: means [1.148, 1.569, 2.187] F [0.7368, 0.7179, 0.692, 0.732, 0.7097, 0.7151]
   within +0.02143+-0.00027  adjacent +0.02182+-0.00049  gamma123 +0.0697+-0.0020  gratio simple 1.081 GLS 1.079
   rho_pc 0.3214 IG_pc 0.05452+-0.00015 IG_slope 0.06182 k_hat 1.404 k_reg 1.441 l1l3/l2^2 1.0202
   I_grass 0.04704+-0.00010 (half 0.04725, plugin 0.04733) bias(nm k=1.404) +0.00014  I_1+0 0.06749
   Bonferroni rejections: 50/50 at 1e5, 118/200 at 1e4   (16s)
y0=5: means [1.569, 2.187, 3.094] F [0.732, 0.7097, 0.682, 0.7151, 0.6903, 0.6869]
   within +0.01733+-0.00019  adjacent +0.01802+-0.00033  gamma123 +0.0553+-0.0017  gratio simple 1.067 GLS 1.068
   rho_pc 0.3507 IG_pc 0.06560+-0.00014 IG_slope 0.07401 k_hat 1.438 k_reg 1.477 l1l3/l2^2 1.0149
   I_grass 0.05812+-0.00011 (half 0.05813, plugin 0.05861) bias(nm k=1.438) +0.00014  I_1+0 0.07948
   Bonferroni rejections: 50/50 at 1e5, 153/200 at 1e4   (16s)
done


==> anc/calc_SHORT/item13/verify/results/A19cap_t2.out <==
A19cap type 2: 10000000 events from ['runs/A19cap_p0.npz', 'runs/A19cap_p1.npz', 'runs/A19cap_p2.npz', 'runs/A19cap_p3.npz', 'runs/A19cap_p4.npz']
  window [0,1]: mean 0.4378  F 0.3884 +- 0.0015
  window [1,2]: mean 0.5274  F 0.5375 +- 0.0015
  window [2,3]: mean 0.6618  F 0.6493 +- 0.0013
  window [3,4]: mean 0.8598  F 0.7098 +- 0.0011
  window [4,5]: mean 1.1481  F 0.7368 +- 0.0009
  window [5,6]: mean 1.5688  F 0.7320 +- 0.0008
  window [6,7]: mean 2.1869  F 0.7151 +- 0.0006
  window [7,8]: mean 3.0940  F 0.6869 +- 0.0005
y0=0: means [0.438, 0.527, 0.662] F [0.3884, 0.4533, 0.4937, 0.5375, 0.5745, 0.6493]
   within +0.01795+-0.00083  adjacent +0.02020+-0.00110  gamma123 +0.2737+-0.0029  gratio simple 1.563 GLS 1.506
   rho_pc 0.1689 IG_pc 0.01447+-0.00008 IG_slope 0.01554 k_hat 1.884 k_reg 2.005 l1l3/l2^2 1.0417
   I_grass 0.01180+-0.00005 (half 0.01186, plugin 0.01184) bias(nm k=1.884) -0.00003  I_1+0 0.02904
   Bonferroni rejections: 50/50 at 1e5, 200/200 at 1e4   (19s)
y0=1: means [0.527, 0.662, 0.86] F [0.5375, 0.5745, 0.5862, 0.6493, 0.6597, 0.7098]
   within +0.02540+-0.00065  adjacent +0.03090+-0.00104  gamma123 +0.2064+-0.0031  gratio simple 1.305 GLS 1.278
   rho_pc 0.2104 IG_pc 0.02264+-0.00011 IG_slope 0.02547 k_hat 1.589 k_reg 1.666 l1l3/l2^2 1.0354
   I_grass 0.01827+-0.00006 (half 0.01836, plugin 0.01834) bias(nm k=1.589) +0.00010  I_1+0 0.03610
   Bonferroni rejections: 50/50 at 1e5, 192/200 at 1e4   (17s)
y0=2: means [0.662, 0.86, 1.148] F [0.6493, 0.6597, 0.6518, 0.7098, 0.7046, 0.7368]
   within +0.02658+-0.00052  adjacent +0.03043+-0.00083  gamma123 +0.1420+-0.0025  gratio simple 1.178 GLS 1.163
   rho_pc 0.2508 IG_pc 0.03249+-0.00012 IG_slope 0.03700 k_hat 1.451 k_reg 1.503 l1l3/l2^2 1.0277
   I_grass 0.02666+-0.00008 (half 0.02664, plugin 0.02677) bias(nm k=1.451) -0.00001  I_1+0 0.04505
   Bonferroni rejections: 50/50 at 1e5, 156/200 at 1e4   (17s)
y0=3: means [0.86, 1.148, 1.569] F [0.7098, 0.7046, 0.6835, 0.7368, 0.7179, 0.732]
   within +0.02419+-0.00037  adjacent +0.02776+-0.00062  gamma123 +0.0954+-0.0021  gratio simple 1.113 GLS 1.107
   rho_pc 0.2880 IG_pc 0.04329+-0.00013 IG_slope 0.04916 k_hat 1.403 k_reg 1.447 l1l3/l2^2 1.0233
   I_grass 0.03634+-0.00009 (half 0.03636, plugin 0.03653) bias(nm k=1.403) -0.00004  I_1+0 0.05571
   Bonferroni rejections: 50/50 at 1e5, 120/200 at 1e4   (16s)
y0=4: means [1.148, 1.569, 2.187] F [0.7368, 0.7179, 0.692, 0.732, 0.7097, 0.7151]
   within +0.02143+-0.00027  adjacent +0.02182+-0.00049  gamma123 +0.0697+-0.0020  gratio simple 1.081 GLS 1.079
   rho_pc 0.3214 IG_pc 0.05452+-0.00015 IG_slope 0.06182 k_hat 1.404 k_reg 1.441 l1l3/l2^2 1.0202
   I_grass 0.04704+-0.00010 (half 0.04725, plugin 0.04733) bias(nm k=1.404) +0.00014  I_1+0 0.06749
   Bonferroni rejections: 50/50 at 1e5, 118/200 at 1e4   (16s)
y0=5: means [1.569, 2.187, 3.094] F [0.732, 0.7097, 0.682, 0.7151, 0.6903, 0.6869]
   within +0.01733+-0.00019  adjacent +0.01802+-0.00033  gamma123 +0.0553+-0.0017  gratio simple 1.067 GLS 1.068
   rho_pc 0.3507 IG_pc 0.06560+-0.00014 IG_slope 0.07401 k_hat 1.438 k_reg 1.477 l1l3/l2^2 1.0149
   I_grass 0.05812+-0.00011 (half 0.05813, plugin 0.05861) bias(nm k=1.438) +0.00014  I_1+0 0.07948
   Bonferroni rejections: 50/50 at 1e5, 153/200 at 1e4   (16s)
done


==> anc/calc_SHORT/item13/verify/results/TOY_t0.json <==
{
 "config": "TOY",
 "type": 0,
 "nev": 10000000,
 "files": [
  "runs/TOY_p0.npz",
  "runs/TOY_p1.npz",
  "runs/TOY_p2.npz",
  "runs/TOY_p3.npz",
  "runs/TOY_p4.npz"
 ],
 "one_window": [
  {
   "window": [
    0,
    1
   ],
   "mean": 0.4919622,
   "F": 1.002035260267221,
   "F_se": 0.001856847068703566
  },
  {
   "window": [
    1,
    2
   ],
   "mean": 0.7337728,
   "F": 1.001295183488432,
   "F_se": 0.0013925753657999856
  },
  {
   "window": [
    2,
    3
   ],
   "mean": 1.095743,
   "F": 1.0029420296453186,
   "F_se": 0.0011694616464074932
  },
  {
   "window": [
    3,
    4
   ],
   "mean": 1.6338682,
   "F": 1.0007286726449771,
   "F_se": 0.0009729620459641026
  },
  {
   "window": [
    4,
    5
   ],
   "mean": 2.4373229,
   "F": 1.0006101399014677,
   "F_se": 0.0008275432416660572
  },
  {
   "window": [
    5,
    6
   ],
   "mean": 3.6357969,
   "F": 1.0007711316418542,
   "F_se": 0.0007344058019234476
  },
  {
   "window": [
    6,
    7
   ],
   "mean": 5.4249669,
   "F": 1.0008080276242481,
   "F_se": 0.0007445657443923229
  },
  {
   "window": [
    7,
    8
   ],
   "mean": 8.0922024,
   "F": 1.000576745235559,
   "F_se": 0.0007221475100602845
  },
  {
   "window": [
    8,
    9
   ],
   "mean": 12.0732276,
   "F": 1.0007386220556016,
   "F_se": 0.0006633698701572008
  },
  {
   "window": [
    9,
    10
   ],
   "mean": 18.0086979,
   "F": 1.000681780121915,
   "F_se": 0.0006766568991873067
  }
 ],
 "triples": [
  {
   "lam": [
    0.49196219999999996,
    0.7337728,
    1.0957429999999997
   ],
   "lam_se": [
    0.0002750838101856645,
    0.00036772497628229984,
    0.00045439555811244874
   ],
   "F": [
    1.0020352602672218,
    1.000889330381959,
    0.9997303218314031,
    1.0012951834884323,
    1.0024790001875776,
    1.002942029645319
   ],
   "F_se": [
    0.0018568470687035654,
    0.0012113910979698714,
    0.001250044723762562,
    0.001392575365799986,
    0.0010108439302796454,
    0.001169461646407491
   ],
   "T": [
    2.015812440838604,
    2.0117682313243335,
    2.005826620911858,
    2.0063764573196545,
    2.0045997134993914,
    2.0033474739129296,
    2.011972487788788,
    2.0132876229228267,
    2.0180429645252334,
    2.01974757445418
   ],
   "T_se": [
    0.015072900164293279,
    0.008949467848189615,
    0.009196424347523043,
    0.008764278708302431,
    0.007160534977711489,
    0.007794421177279224,
    0.012149694915150116,
    0.008231186510159031,
    0.007372076774174008,
    0.00871025032683476
   ],
   "within": 0.0010579403333446091,
   "within_se": 0.0007019526909320848,
   "adjacent": 0.001953843453365245,
   "adjacent_se": 0.0010800296691592926,
   "gamma123": -0.002141356940049466,
   "gamma123_se": 0.004764534225442941,
   "gratio_simple": 1.0024054117124082,
   "gratio_simple_se": 0.0019891993507825064,
   "rho_pc": 0.2916362564717982,
   "rho_pc_se": 0.0004376933212995895,
   "IG_pc": 0.04444386234504513,
   "IG_pc_se": 0.0001394325153744059,
   "c1": 0.2838491612546392,
   "c1_se": 0.0003231350741546459,
   "c3": 0.6332188131434621,
   "c3_se": 0.0005916523052347932,
   "IG_slope": 0.04480930006274056,
   "IG_slope_se": 5.712409268403917e-05,
   "rho_slope": 0.2927800795956649,
   "rho_slope_se": 0.00017830253476929154,
   "k_reg": 0.9980348124057233,
   "k_reg_se": 0.001363932849620355,
   "k_hat": 0.998321701775423,
   "k_hat_se": 0.0008845800021647941,
   "ratio13": 1.0011916568652308,
   "ratio13_se": 0.000945502240510871,
   "mt_gamma_ratio_nm": 1.0020878697569156,
   "mt_z_gamma_nm": 1.1238400394713828,
   "mt_z_gamma123_nm": -0.486825525298275,
   "mt_z_gamma123_emp": -0.4859906469324432,
   "mt_z_adj2_emp": 1.9576955645632979,
   "mt_p_order2": 0.028932063039515465,
   "mt_p_order3": 0.07402183806448409,
   "mt_p_gamma": 0.26108089211194174,
   "mt_k_hat": 0.998321701775423,
   "I_grass": 0.03777451504423546,
   "I_plugin": 0.037883420141659574,
   "I_se": 8.974549609256329e-05,
   "I_cells": 2217,
   "I_grass_half": 0.037823613976769366,
   "nm_match_k": 0.998321701775423,
   "nm_match_exact": 0.03793892928885587,
   "nm_match_est": 0.03815044544474766,
   "nm_match_se": 9.015838393425848e-05,
   "bias": 0.00021151615589178746,
   "I_1p0": 0.037892950201738364,
   "I_nm_khat": 0.03793892928885587,
   "bonf_rej_100000": 3,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 13,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.74792218208313,
   "y0": 0
  },
  {
   "lam": [
    0.7337728,
    1.0957429999999997,
    1.6338681999999993
   ],
   "lam_se": [
    0.00036772497628229984,
    0.00045439555811244874,
    0.0007344663338476142
   ],
   "F": [
    1.0012951834884323,
    1.0024790001875776,
    1.0012528376754335,
    1.002942029645319,
    1.001186401317245,
    1.0007286726449798
   ],
   "F_se": [
    0.001392575365799986,
    0.0010108439302796454,
    0.000869342313779617,
    0.001169461646407491,
    0.001039860697838285,
    0.0009729620459641042
   ],
   "T": [
    2.011972487788788,
    2.0132876229228267,
    2.005957089378621,
    2.0180429645252334,
    2.0109141677438567,
    2.008122305741382,
    2.01974757445418,
    2.012044114090038,
    2.0095573382360525,
    2.009818117846789
   ],
   "T_se": [
    0.012149694915150116,
    0.008231186510159031,
    0.0076580255996520725,
    0.007372076774174008,
    0.0064594259222398535,
    0.006339141971878549,
    0.00871025032683476,
    0.007354381493185261,
    0.006821332951457919,
    0.007263861310914199
   ],
   "within": 1.5882199491557003e-05,
   "within_se": 0.0004204673703663493,
   "adjacent": 0.0005798630769777713,
   "adjacent_se": 0.0006926347157447348,
   "gamma123": 0.003577482556035516,
   "gamma123_se": 0.003876476018302407,
   "gratio_simple": 1.0026669729056112,
   "gratio_simple_se": 0.0018559851508390067,
   "rho_pc": 0.33715499550784606,
   "rho_pc_se": 0.0003423968908128404,
   "IG_pc": 0.060334937971665975,
   "IG_pc_se": 0.0001301649003302252,
   "c1": 0.35045425921652334,
   "c1_se": 0.0003515054491265078,
   "c3": 0.7793390037327901,
   "c3_se": 0.0006171946777109507,
   "IG_slope": 0.06032902895861368,
   "IG_slope_se": 6.333969493385091e-05,
   "rho_slope": 0.33713946120882954,
   "rho_slope_se": 0.00016651555641247962,
   "k_reg": 0.9993848395618503,
   "k_reg_se": 0.0012571988148148416,
   "k_hat": 0.998550391586602,
   "k_hat_se": 0.0008296815141050068,
   "ratio13": 0.9985302343703278,
   "ratio13_se": 0.0007869886890807814,
   "mt_gamma_ratio_nm": 1.0024908239443935,
   "mt_z_gamma_nm": 1.5479267227338254,
   "mt_z_gamma123_nm": 0.9917442023557633,
   "mt_z_gamma123_emp": 0.9984705711406282,
   "mt_z_adj2_emp": 0.7897365590344899,
   "mt_p_order2": 0.3663293308071341,
   "mt_p_order3": 0.5191336523868114,
   "mt_p_gamma": 0.12163993994669878,
   "mt_k_hat": 0.9985503915866029,
   "I_grass": 0.0522289392212425,
   "I_plugin": 0.05244366399029765,
   "I_se": 0.00010382799266256592,
   "I_cells": 4057,
   "I_grass_half": 0.05231356033870327,
   "nm_match_k": 0.998550391586602,
   "nm_match_exact": 0.05217609423294873,
   "nm_match_est": 0.05225743451399367,
   "nm_match_se": 0.00010388906340920835,
   "bias": 8.134028104494345e-05,
   "I_1p0": 0.0521339754935731,
   "I_nm_khat": 0.05217609423294873,
   "bonf_rej_100000": 3,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 14,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.141990184783936,
   "y0": 1
  },
  {
   "lam": [
    1.0957429999999997,
    1.6338681999999993,
    2.4373229
   ],
   "lam_se": [
    0.00045439555811244874,
    0.0007344663338476142,
    0.0009310390990390223
   ],
   "F": [
    1.002942029645319,
    1.001186401317245,
    1.0014256248873958,
    1.0007286726449798,
    1.0002363331579147,
    1.0006101399014682
   ],
   "F_se": [
    0.001169461646407491,
    0.001039860697838285,
    0.0009080592940275782,
    0.0009729620459641042,
    0.0007914808679898454,
    0.0008275432416660555
   ],
   "T": [
    2.01974757445418,
    2.012044114090038,
    2.014311418636223,
    2.0095573382360525,
    2.0075114195990023,
    2.009056573635431,
    2.009818117846789,
    2.0052111454517045,
    2.0048018452559995,
    2.0077399393477977
   ],
   "T_se": [
    0.00871025032683476,
    0.007354381493185261,
    0.00649106158050324,
    0.006821332951457919,
    0.005685732911760332,
    0.005493913638806151,
    0.007263861310914199,
    0.005853487534361858,
    0.005221582949703837,
    0.0058565059165778515
   ],
   "within": 0.000477494276403867,
   "within_se": 0.0002760220848251994,
   "adjacent": -0.0007142576498160302,
   "adjacent_se": 0.000520740631178154,
   "gamma123": 0.004665389876743475,
   "gamma123_se": 0.002996715427438905,
   "gratio_simple": 1.0026059654927966,
   "gratio_simple_se": 0.0015330848176899445,
   "rho_pc": 0.37618989919112417,
   "rho_pc_se": 0.0003975872606944898,
   "IG_pc": 0.0762952722169808,
   "IG_pc_se": 0.0001742364697050899,
   "c1": 0.4163258177187775,
   "c1_se": 0.00030999151718456516,
   "c3": 0.9251782016373576,
   "c3_se": 0.0004659897497444748,
   "IG_slope": 0.07614556779170112,
   "IG_slope_se": 5.630615380414981e-05,
   "rho_slope": 0.3758480609405426,
   "rho_slope_se": 0.00012862611959047856,
   "k_reg": 0.999317986454846,
   "k_reg_se": 0.0012700736901333806,
   "k_hat": 0.9991449414180457,
   "k_hat_se": 0.0007763360549970221,
   "ratio13": 1.0004323658013787,
   "ratio13_se": 0.0007295395870495848,
   "mt_gamma_ratio_nm": 1.0021852607172541,
   "mt_z_gamma_nm": 1.5080832379545892,
   "mt_z_gamma123_nm": 1.493354549754333,
   "mt_z_gamma123_emp": 1.4984995399584429,
   "mt_z_adj2_emp": -1.290955150459162,
   "mt_p_order2": 0.23043811721179205,
   "mt_p_order3": 0.29125115425694775,
   "mt_p_gamma": 0.13153322466820114,
   "mt_k_hat": 0.9991449414180466,
   "I_grass": 0.0673883276038314,
   "I_plugin": 0.06780214777386817,
   "I_se": 0.0001162118300551339,
   "I_cells": 7517,
   "I_grass_half": 0.06747339378957307,
   "nm_match_k": 0.9991449414180457,
   "nm_match_exact": 0.06723483541897735,
   "nm_match_est": 0.06740100610124422,
   "nm_match_se": 0.00011619056188850927,
   "bias": 0.00016617068226687515,
   "I_1p0": 0.06721116438386832,
   "I_nm_khat": 0.06723483541897735,
   "bonf_rej_100000": 2,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 16,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.261430740356445,
   "y0": 2
  },
  {
   "lam": [
    1.6338681999999993,
    2.4373229,
    3.6357968999999986
   ],
   "lam_se": [
    0.0007344663338476142,
    0.0009310390990390223,
    0.0013312661603894136
   ],
   "F": [
    1.0007286726449798,
    1.0002363331579147,
    1.0008386330910066,
    1.0006101399014682,
    1.0007085858012417,
    1.0007711316418555
   ],
   "F_se": [
    0.0009729620459641042,
    0.0007914808679898454,
    0.0007267449967153729,
    0.0008275432416660555,
    0.0007010891946907679,
    0.0007344058019234482
   ],
   "T": [
    2.009818117846789,
    2.0052111454517045,
    2.007990536474214,
    2.0048018452559995,
    2.006507292312955,
    2.0072615777648593,
    2.0077399393477977,
    2.007682510176738,
    2.007462047398668,
    2.0053246847307453
   ],
   "T_se": [
    0.007263861310914199,
    0.005853487534361858,
    0.005449477037131406,
    0.005221582949703837,
    0.004821225975560414,
    0.004918334805310003,
    0.0058565059165778515,
    0.005123745668244419,
    0.005018391324974795,
    0.005490203228284862
   ],
   "within": 0.00010879737938007672,
   "within_se": 0.00018724548497534374,
   "adjacent": -0.0003661736114284331,
   "adjacent_se": 0.00036103980840031973,
   "gamma123": 0.004617119470002429,
   "gamma123_se": 0.0027713639681976954,
   "gratio_simple": 1.00218888993321,
   "gratio_simple_se": 0.0013950202500844257,
   "rho_pc": 0.40743715648434004,
   "rho_pc_se": 0.00033389640427128634,
   "IG_pc": 0.09076395779565931,
   "IG_pc_se": 0.0001631812076843714,
   "c1": 0.47523833345001637,
   "c1_se": 0.00029969159714526443,
   "c3": 1.0580326233911992,
   "c3_se": 0.00046240306310750036,
   "IG_slope": 0.09052935599573635,
   "IG_slope_se": 5.527603996787402e-05,
   "rho_slope": 0.4069565471001943,
   "rho_slope_se": 0.00011334931623695625,
   "k_reg": 0.9998633682705516,
   "k_reg_se": 0.001339497362383894,
   "k_hat": 0.9993242059052735,
   "k_hat_se": 0.0006652110681465396,
   "ratio13": 0.9999781194585058,
   "ratio13_se": 0.0005455440740097829,
   "mt_gamma_ratio_nm": 1.0020737148063266,
   "mt_z_gamma_nm": 1.5421353659867258,
   "mt_z_gamma123_nm": 1.6340070817020607,
   "mt_z_gamma123_emp": 1.612621306253765,
   "mt_z_adj2_emp": -0.8654773863157823,
   "mt_p_order2": 0.6830468120531619,
   "mt_p_order3": 0.2566103283953168,
   "mt_p_gamma": 0.12304070241961772,
   "mt_k_hat": 0.9993242059052744,
   "I_grass": 0.08189409635117428,
   "I_plugin": 0.08267177595250619,
   "I_se": 0.0001263397238778842,
   "I_cells": 13728,
   "I_grass_half": 0.08205523495527878,
   "nm_match_k": 0.9993242059052735,
   "nm_match_exact": 0.08161524421248242,
   "nm_match_est": 0.08193039129230506,
   "nm_match_se": 0.00012643019243095615,
   "bias": 0.00031514707982263634,
   "I_1p0": 0.0815991489167627,
   "I_nm_khat": 0.08161524421248242,
   "bonf_rej_100000": 1,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 16,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 17.918701887130737,
   "y0": 3
  },
  {
   "lam": [
    2.4373229,
    3.6357968999999986,
    5.424966900000002
   ],
   "lam_se": [
    0.0009310390990390223,
    0.0013312661603894136,
    0.00197101008660919
   ],
   "F": [
    1.0006101399014682,
    1.0007085858012417,
    1.0005080687151522,
    1.0007711316418555,
    1.0007595348628264,
    1.0008080276242457
   ],
   "F_se": [
    0.0008275432416660555,
    0.0007010891946907679,
    0.0006778713741097807,
    0.0007344058019234482,
    0.0006315867817183971,
    0.0007445657443923207
   ],
   "T": [
    2.0077399393477977,
    2.007682510176738,
    2.0062436337836753,
    2.007462047398668,
    2.007028339280063,
    2.0065821919808418,
    2.0053246847307453,
    2.0065146643560476,
    2.0070094964018557,
    2.0070065228707947
   ],
   "T_se": [
    0.0058565059165778515,
    0.005123745668244419,
    0.0049544105284388355,
    0.005018391324974795,
    0.004593238505519903,
    0.004775319160126647,
    0.005490203228284862,
    0.004685562902534606,
    0.00463414579858369,
    0.005207010009675406
   ],
   "within": 7.10365961165138e-05,
   "within_se": 0.0001440097621670647,
   "adjacent": 0.00022599161688185987,
   "adjacent_se": 0.000269839230989895,
   "gamma123": 0.0040910215606881906,
   "gamma123_se": 0.002669558771167756,
   "gratio_simple": 1.0020378927651377,
   "gratio_simple_se": 0.0013309779618122187,
   "rho_pc": 0.4306789386438124,
   "rho_pc_se": 0.0002801024405282539,
   "IG_pc": 0.10258081733112666,
   "IG_pc_se": 0.00014794372730531614,
   "c1": 0.5258159031736006,
   "c1_se": 0.0002591200327868381,
   "c3": 1.1704149258293108,
   "c3_se": 0.000496514463771083,
   "IG_slope": 0.1027964181724185,
   "IG_slope_se": 5.276765483137329e-05,
   "rho_slope": 0.43108641012951765,
   "rho_slope_se": 9.964852283593361e-05,
   "k_reg": 0.9994011660073863,
   "k_reg_se": 0.0015018631762390787,
   "k_hat": 0.9992928541589269,
   "k_hat_se": 0.0006387528113967029,
   "ratio13": 1.00025546215172,
   "ratio13_se": 0.00042597804739912085,
   "mt_gamma_ratio_nm": 1.0020037089643843,
   "mt_z_gamma_nm": 1.570152123016976,
   "mt_z_gamma123_nm": 1.5512370907578859,
   "mt_z_gamma123_emp": 1.5210160569823805,
   "mt_z_adj2_emp": 0.6879065392898557,
   "mt_p_order2": 0.888256526049927,
   "mt_p_order3": 0.4574098989619526,
   "mt_p_gamma": 0.11637972483536803,
   "mt_k_hat": 0.999292854158926,
   "I_grass": 0.09476138971517578,
   "I_plugin": 0.09622281475056482,
   "I_se": 0.00013478389551625108,
   "I_cells": 24875,
   "I_grass_half": 0.09520683473716396,
   "nm_match_k": 0.9992928541589269,
   "nm_match_exact": 0.09443619613375347,
   "nm_match_est": 0.09471362246531356,
   "nm_match_se": 0.00013469948280213088,
   "bias": 0.0002774263315600961,
   "I_1p0": 0.09442295844981644,
   "I_nm_khat": 0.09443619613375347,
   "bonf_rej_100000": 3,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 11,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.67937922477722,
   "y0": 4
  },
  {
   "lam": [
    3.6357968999999986,
    5.424966900000002,
    8.092202399999998
   ],
   "lam_se": [
    0.0013312661603894136,
    0.00197101008660919,
    0.0027287990777015154
   ],
   "F": [
    1.0007711316418555,
    1.0007595348628264,
    1.0007135980597601,
    1.0008080276242457,
    1.0006239318307335,
    1.0005767452355596
   ],
   "F_se": [
    0.0007344058019234482,
    0.0006315867817183971,
    0.0006616006014444652,
    0.0007445657443923207,
    0.0006780646577220325,
    0.0007221475100602852
   ],
   "T": [
    2.0053246847307453,
    2.0065146643560476,
    2.004932200429158,
    2.0070094964018557,
    2.005347487284195,
    2.0041698696933965,
    2.0070065228707947,
    2.00522654363797,
    2.0039863494061367,
    2.0029420738171173
   ],
   "T_se": [
    0.005490203228284862,
    0.004685562902534606,
    0.004908329420919422,
    0.00463414579858369,
    0.004605399089789364,
    0.004797266119083243,
    0.005207010009675406,
    0.004954624885650176,
    0.00494471440968117,
    0.005140438265077263
   ],
   "within": 1.9613249446992498e-05,
   "within_se": 9.62602537503332e-05,
   "adjacent": -2.1864712980157464e-05,
   "adjacent_se": 0.0002598150681439272,
   "gamma123": 0.002579606101120291,
   "gamma123_se": 0.0026621263386794043,
   "gratio_simple": 1.0012031295467922,
   "gratio_simple_se": 0.0012990942699320838,
   "rho_pc": 0.4490617439820517,
   "rho_pc_se": 0.00038754677062152466,
   "IG_pc": 0.11260813013867584,
   "IG_pc_se": 0.00021791946488533697,
   "c1": 0.5659293980022899,
   "c1_se": 0.00020312646356536167,
   "c3": 1.259419824675534,
   "c3_se": 0.0003994775174832337,
   "IG_slope": 0.11247780111963869,
   "IG_slope_se": 4.0308614175557194e-05,
   "rho_slope": 0.4488299545725481,
   "rho_slope_se": 7.170921871597879e-05,
   "k_reg": 0.9999392308103761,
   "k_reg_se": 0.0015904584106100094,
   "k_hat": 0.9993258832738222,
   "k_hat_se": 0.0006502868066149104,
   "ratio13": 0.9997056952851701,
   "ratio13_se": 0.00034907595558720595,
   "mt_gamma_ratio_nm": 1.0010514996470035,
   "mt_z_gamma_nm": 0.854318948293834,
   "mt_z_gamma123_nm": 1.025208482249602,
   "mt_z_gamma123_emp": 1.0133027445200022,
   "mt_z_adj2_emp": -0.08417306117792073,
   "mt_p_order2": 0.9684129154347837,
   "mt_p_order3": 0.8505340657641383,
   "mt_p_gamma": 0.39292829114055894,
   "mt_k_hat": 0.9993258832738227,
   "I_grass": 0.10603468671668637,
   "I_plugin": 0.10874270728646795,
   "I_se": 0.00014185289955894254,
   "I_cells": 44552,
   "I_grass_half": 0.10644030781997671,
   "nm_match_k": 0.9993258832738222,
   "nm_match_exact": 0.1051043402126149,
   "nm_match_est": 0.10592062416723458,
   "nm_match_se": 0.00014183325403339833,
   "bias": 0.000816283954619676,
   "I_1p0": 0.10509521256857707,
   "I_nm_khat": 0.1051043402126149,
   "bonf_rej_100000": 1,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 9,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 18.897799015045166,
   "y0": 5
  },
  {
   "lam": [
    5.424966900000002,
    8.092202399999998,
    12.073227599999997
   ],
   "lam_se": [
    0.00197101008660919,
    0.0027287990777015154,
    0.0039566518932608215
   ],
   "F": [
    1.0008080276242457,
    1.0006239318307335,
    1.0007971311538055,
    1.0005767452355596,
    1.000654363690288,
    1.0007386220556023
   ],
   "F_se": [
    0.0007445657443923207,
    0.0006780646577220325,
    0.0006425375983121932,
    0.0007221475100602852,
    0.0006527044052917792,
    0.0006633698701571992
   ],
   "T": [
    2.0070065228707947,
    2.00522654363797,
    2.007051148966102,
    2.0039863494061367,
    2.005368361538132,
    2.0069137677122812,
    2.0029420738171173,
    2.0042613079378517,
    2.0053740585496254,
    2.006498443029389
   ],
   "T_se": [
    0.005207010009675406,
    0.004954624885650176,
    0.004751563690089203,
    0.00494471440968117,
    0.004630913641170251,
    0.004605108620552718,
    0.005140438265077263,
    0.004732722673692619,
    0.004589609955270493,
    0.004735129381372034
   ],
   "within": 1.598941352676242e-05,
   "within_se": 5.962103873222022e-05,
   "adjacent": -0.0001579833932947583,
   "adjacent_se": 0.000205520584225623,
   "gamma123": 0.00281095393941877,
   "gamma123_se": 0.0025520877950481217,
   "gratio_simple": 1.001329470563805,
   "gratio_simple_se": 0.001266835557175753,
   "rho_pc": 0.46202584959860205,
   "rho_pc_se": 0.0003058108710656106,
   "IG_pc": 0.12006086270022168,
   "IG_pc_se": 0.0001797727369152097,
   "c1": 0.5967274441114249,
   "c1_se": 0.00018623808230689278,
   "c3": 1.3280533297453274,
   "c3_se": 0.0003308127598683627,
   "IG_slope": 0.1198845480212798,
   "IG_slope_se": 3.6944892693526255e-05,
   "rho_slope": 0.4617255488658851,
   "rho_slope_se": 6.296635366066683e-05,
   "k_reg": 0.9988566112751146,
   "k_reg_se": 0.0015807798558058448,
   "k_hat": 0.9993037448303093,
   "k_hat_se": 0.0006421011121606507,
   "ratio13": 1.0002003615502768,
   "ratio13_se": 0.000297409774958382,
   "mt_gamma_ratio_nm": 1.0013552995913149,
   "mt_z_gamma_nm": 1.1287410976478356,
   "mt_z_gamma123_nm": 1.1531126396609406,
   "mt_z_gamma123_emp": 1.1355778700156183,
   "mt_z_adj2_emp": -0.7611837399194201,
   "mt_p_order2": 0.9436500708474815,
   "mt_p_order3": 0.35160102102362767,
   "mt_p_gamma": 0.25900706690114644,
   "mt_k_hat": 0.9993037448303097,
   "I_grass": 0.11535489409963873,
   "I_plugin": 0.12025715082139232,
   "I_se": 0.0001481087616337551,
   "I_cells": 78667,
   "I_grass_half": 0.11653518489308023,
   "nm_match_k": 0.9993037448303093,
   "nm_match_exact": 0.11364840242608179,
   "nm_match_est": 0.11498458864215877,
   "nm_match_se": 0.00014781252662042456,
   "bias": 0.0013361862160769788,
   "I_1p0": 0.1136420992029246,
   "I_nm_khat": 0.11364840242608179,
   "bonf_rej_100000": 1,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 12,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 19.573474168777466,
   "y0": 6
  },
  {
   "lam": [
    8.092202399999998,
    12.073227599999997,
    18.0086979
   ],
   "lam_se": [
    0.0027287990777015154,
    0.0039566518932608215,
    0.005849926228137123
   ],
   "F": [
    1.0005767452355596,
    1.000654363690288,
    1.0006427567917169,
    1.0007386220556023,
    1.0007184072952255,
    1.000681780121916
   ],
   "F_se": [
    0.0007221475100602852,
    0.0006527044052917792,
    0.000676028785338586,
    0.0006633698701571992,
    0.0006390502045854992,
    0.0006766568991873067
   ],
   "T": [
    2.0029420738171173,
    2.0042613079378517,
    2.00384018430559,
    2.0053740585496254,
    2.004978128471126,
    2.0044676267395025,
    2.006498443029389,
    2.00610799099187,
    2.0055839458324187,
    2.004887580039802
   ],
   "T_se": [
    0.005140438265077263,
    0.004732722673692619,
    0.004842516762117085,
    0.004589609955270493,
    0.0045427789656445694,
    0.004685888355455914,
    0.004735129381372034,
    0.004521210178701988,
    0.0045040000066198975,
    0.004681209823905454
   ],
   "within": -6.1267880508975026e-06,
   "within_se": 3.4267949850443554e-05,
   "adjacent": 4.362870103991057e-05,
   "adjacent_se": 0.00017365550486016118,
   "gamma123": 0.0022316463008014154,
   "gamma123_se": 0.0024634456864638414,
   "gratio_simple": 1.0011075793758524,
   "gratio_simple_se": 0.0012248736798992144,
   "rho_pc": 0.47071943687282575,
   "rho_pc_se": 0.00038803612455436825,
   "IG_pc": 0.12524246436603187,
   "IG_pc_se": 0.0002352124948550176,
   "c1": 0.6189732302481686,
   "c1_se": 0.00015209198649112802,
   "c3": 1.3775749519898275,
   "c3_se": 0.00027361810345956486,
   "IG_slope": 0.1252060800050037,
   "IG_slope_se": 2.8660585257578867e-05,
   "rho_slope": 0.4706592624462998,
   "rho_slope_se": 4.740858105199058e-05,
   "k_reg": 0.9999443300265637,
   "k_reg_se": 0.002147542434271107,
   "k_hat": 0.9993182706850575,
   "k_hat_se": 0.0006448914274766234,
   "ratio13": 0.9997750022049967,
   "ratio13_se": 0.00023431320596681697,
   "mt_gamma_ratio_nm": 1.0012011022465879,
   "mt_z_gamma_nm": 1.0172925638370331,
   "mt_z_gamma123_nm": 0.9353384483250353,
   "mt_z_gamma123_emp": 0.9359403748877468,
   "mt_z_adj2_emp": 0.2624884821144598,
   "mt_p_order2": 0.9981642461484131,
   "mt_p_order3": 0.8081762632324061,
   "mt_p_gamma": 0.30901427304298923,
   "mt_k_hat": 0.9993182706850584,
   "I_grass": 0.12317190403357792,
   "I_plugin": 0.1319072610602916,
   "I_se": 0.0001541397547630545,
   "I_cells": 136181,
   "I_grass_half": 0.12508027589864312,
   "nm_match_k": 0.9993182706850575,
   "nm_match_exact": 0.12015106512188789,
   "nm_match_est": 0.12329261329635344,
   "nm_match_se": 0.00015424341741064132,
   "bias": 0.003141548174465547,
   "I_1p0": 0.12014727838374954,
   "I_nm_khat": 0.12015106512188789,
   "bonf_rej_100000": 3,
   "bonf_n_100000": 50,
   "bonf_nan_100000": 0,
   "bonf_rej_10000": 10,
   "bonf_n_10000": 200,
   "bonf_nan_10000": 0,
   "N": 10000000,
   "time": 21.599212169647217,
   "y0": 7
  }
 ]
}

==> anc/calc_SHORT/item13/verify/results/TOY_t0.log <==
TOY type 0: 10000000 events from ['runs/TOY_p0.npz', 'runs/TOY_p1.npz', 'runs/TOY_p2.npz', 'runs/TOY_p3.npz', 'runs/TOY_p4.npz']
  window [0,1]: mean 0.4920  F 1.0020 +- 0.0019
  window [1,2]: mean 0.7338  F 1.0013 +- 0.0014
  window [2,3]: mean 1.0957  F 1.0029 +- 0.0012
  window [3,4]: mean 1.6339  F 1.0007 +- 0.0010
  window [4,5]: mean 2.4373  F 1.0006 +- 0.0008
  window [5,6]: mean 3.6358  F 1.0008 +- 0.0007
  window [6,7]: mean 5.4250  F 1.0008 +- 0.0007
  window [7,8]: mean 8.0922  F 1.0006 +- 0.0007
  window [8,9]: mean 12.0732  F 1.0007 +- 0.0007
  window [9,10]: mean 18.0087  F 1.0007 +- 0.0007
y0=0: means [0.492, 0.734, 1.096] F [1.002, 1.0009, 0.9997, 1.0013, 1.0025, 1.0029]
   within +0.00106+-0.00070  adjacent +0.00195+-0.00108  gamma123 -0.0021+-0.0048  gratio simple 1.002 GLS 1.002
   rho_pc 0.2916 IG_pc 0.04444+-0.00014 IG_slope 0.04481 k_hat 0.998 k_reg 0.998 l1l3/l2^2 1.0012
   I_grass 0.03777+-0.00009 (half 0.03782, plugin 0.03788) bias(nm k=0.998) +0.00021  I_1+0 0.03789
   Bonferroni rejections: 3/50 at 1e5, 13/200 at 1e4   (19s)
y0=1: means [0.734, 1.096, 1.634] F [1.0013, 1.0025, 1.0013, 1.0029, 1.0012, 1.0007]
   within +0.00002+-0.00042  adjacent +0.00058+-0.00069  gamma123 +0.0036+-0.0039  gratio simple 1.003 GLS 1.002
   rho_pc 0.3372 IG_pc 0.06033+-0.00013 IG_slope 0.06033 k_hat 0.999 k_reg 0.999 l1l3/l2^2 0.9985
   I_grass 0.05223+-0.00010 (half 0.05231, plugin 0.05244) bias(nm k=0.999) +0.00008  I_1+0 0.05213
   Bonferroni rejections: 3/50 at 1e5, 14/200 at 1e4   (18s)
y0=2: means [1.096, 1.634, 2.437] F [1.0029, 1.0012, 1.0014, 1.0007, 1.0002, 1.0006]
   within +0.00048+-0.00028  adjacent -0.00071+-0.00052  gamma123 +0.0047+-0.0030  gratio simple 1.003 GLS 1.002
   rho_pc 0.3762 IG_pc 0.07630+-0.00017 IG_slope 0.07615 k_hat 0.999 k_reg 0.999 l1l3/l2^2 1.0004
   I_grass 0.06739+-0.00012 (half 0.06747, plugin 0.06780) bias(nm k=0.999) +0.00017  I_1+0 0.06721
   Bonferroni rejections: 2/50 at 1e5, 16/200 at 1e4   (18s)
y0=3: means [1.634, 2.437, 3.636] F [1.0007, 1.0002, 1.0008, 1.0006, 1.0007, 1.0008]
   within +0.00011+-0.00019  adjacent -0.00037+-0.00036  gamma123 +0.0046+-0.0028  gratio simple 1.002 GLS 1.002
   rho_pc 0.4074 IG_pc 0.09076+-0.00016 IG_slope 0.09053 k_hat 0.999 k_reg 1.000 l1l3/l2^2 1.0000
   I_grass 0.08189+-0.00013 (half 0.08206, plugin 0.08267) bias(nm k=0.999) +0.00032  I_1+0 0.08160
   Bonferroni rejections: 1/50 at 1e5, 16/200 at 1e4   (18s)
y0=4: means [2.437, 3.636, 5.425] F [1.0006, 1.0007, 1.0005, 1.0008, 1.0008, 1.0008]
   within +0.00007+-0.00014  adjacent +0.00023+-0.00027  gamma123 +0.0041+-0.0027  gratio simple 1.002 GLS 1.002
   rho_pc 0.4307 IG_pc 0.10258+-0.00015 IG_slope 0.10280 k_hat 0.999 k_reg 0.999 l1l3/l2^2 1.0003
   I_grass 0.09476+-0.00013 (half 0.09521, plugin 0.09622) bias(nm k=0.999) +0.00028  I_1+0 0.09442
   Bonferroni rejections: 3/50 at 1e5, 11/200 at 1e4   (19s)
y0=5: means [3.636, 5.425, 8.092] F [1.0008, 1.0008, 1.0007, 1.0008, 1.0006, 1.0006]
   within +0.00002+-0.00010  adjacent -0.00002+-0.00026  gamma123 +0.0026+-0.0027  gratio simple 1.001 GLS 1.001
   rho_pc 0.4491 IG_pc 0.11261+-0.00022 IG_slope 0.11248 k_hat 0.999 k_reg 1.000 l1l3/l2^2 0.9997
   I_grass 0.10603+-0.00014 (half 0.10644, plugin 0.10874) bias(nm k=0.999) +0.00082  I_1+0 0.10510
   Bonferroni rejections: 1/50 at 1e5, 9/200 at 1e4   (19s)
y0=6: means [5.425, 8.092, 12.073] F [1.0008, 1.0006, 1.0008, 1.0006, 1.0007, 1.0007]
   within +0.00002+-0.00006  adjacent -0.00016+-0.00021  gamma123 +0.0028+-0.0026  gratio simple 1.001 GLS 1.001
   rho_pc 0.4620 IG_pc 0.12006+-0.00018 IG_slope 0.11988 k_hat 0.999 k_reg 0.999 l1l3/l2^2 1.0002
   I_grass 0.11535+-0.00015 (half 0.11654, plugin 0.12026) bias(nm k=0.999) +0.00134  I_1+0 0.11364
   Bonferroni rejections: 1/50 at 1e5, 12/200 at 1e4   (20s)
y0=7: means [8.092, 12.073, 18.009] F [1.0006, 1.0007, 1.0006, 1.0007, 1.0007, 1.0007]
   within -0.00001+-0.00003  adjacent +0.00004+-0.00017  gamma123 +0.0022+-0.0025  gratio simple 1.001 GLS 1.001
   rho_pc 0.4707 IG_pc 0.12524+-0.00024 IG_slope 0.12521 k_hat 0.999 k_reg 1.000 l1l3/l2^2 0.9998
   I_grass 0.12317+-0.00015 (half 0.12508, plugin 0.13191) bias(nm k=0.999) +0.00314  I_1+0 0.12015
   Bonferroni rejections: 3/50 at 1e5, 10/200 at 1e4   (22s)
done


==> anc/calc_SHORT/item13/verify/results/TOY_t0.out <==
TOY type 0: 10000000 events from ['runs/TOY_p0.npz', 'runs/TOY_p1.npz', 'runs/TOY_p2.npz', 'runs/TOY_p3.npz', 'runs/TOY_p4.npz']
  window [0,1]: mean 0.4920  F 1.0020 +- 0.0019
  window [1,2]: mean 0.7338  F 1.0013 +- 0.0014
  window [2,3]: mean 1.0957  F 1.0029 +- 0.0012
  window [3,4]: mean 1.6339  F 1.0007 +- 0.0010
  window [4,5]: mean 2.4373  F 1.0006 +- 0.0008
  window [5,6]: mean 3.6358  F 1.0008 +- 0.0007
  window [6,7]: mean 5.4250  F 1.0008 +- 0.0007
  window [7,8]: mean 8.0922  F 1.0006 +- 0.0007
  window [8,9]: mean 12.0732  F 1.0007 +- 0.0007
  window [9,10]: mean 18.0087  F 1.0007 +- 0.0007
y0=0: means [0.492, 0.734, 1.096] F [1.002, 1.0009, 0.9997, 1.0013, 1.0025, 1.0029]
   within +0.00106+-0.00070  adjacent +0.00195+-0.00108  gamma123 -0.0021+-0.0048  gratio simple 1.002 GLS 1.002
   rho_pc 0.2916 IG_pc 0.04444+-0.00014 IG_slope 0.04481 k_hat 0.998 k_reg 0.998 l1l3/l2^2 1.0012
   I_grass 0.03777+-0.00009 (half 0.03782, plugin 0.03788) bias(nm k=0.998) +0.00021  I_1+0 0.03789
   Bonferroni rejections: 3/50 at 1e5, 13/200 at 1e4   (19s)
y0=1: means [0.734, 1.096, 1.634] F [1.0013, 1.0025, 1.0013, 1.0029, 1.0012, 1.0007]
   within +0.00002+-0.00042  adjacent +0.00058+-0.00069  gamma123 +0.0036+-0.0039  gratio simple 1.003 GLS 1.002
   rho_pc 0.3372 IG_pc 0.06033+-0.00013 IG_slope 0.06033 k_hat 0.999 k_reg 0.999 l1l3/l2^2 0.9985
   I_grass 0.05223+-0.00010 (half 0.05231, plugin 0.05244) bias(nm k=0.999) +0.00008  I_1+0 0.05213
   Bonferroni rejections: 3/50 at 1e5, 14/200 at 1e4   (18s)
y0=2: means [1.096, 1.634, 2.437] F [1.0029, 1.0012, 1.0014, 1.0007, 1.0002, 1.0006]
   within +0.00048+-0.00028  adjacent -0.00071+-0.00052  gamma123 +0.0047+-0.0030  gratio simple 1.003 GLS 1.002
   rho_pc 0.3762 IG_pc 0.07630+-0.00017 IG_slope 0.07615 k_hat 0.999 k_reg 0.999 l1l3/l2^2 1.0004
   I_grass 0.06739+-0.00012 (half 0.06747, plugin 0.06780) bias(nm k=0.999) +0.00017  I_1+0 0.06721
   Bonferroni rejections: 2/50 at 1e5, 16/200 at 1e4   (18s)
y0=3: means [1.634, 2.437, 3.636] F [1.0007, 1.0002, 1.0008, 1.0006, 1.0007, 1.0008]
   within +0.00011+-0.00019  adjacent -0.00037+-0.00036  gamma123 +0.0046+-0.0028  gratio simple 1.002 GLS 1.002
   rho_pc 0.4074 IG_pc 0.09076+-0.00016 IG_slope 0.09053 k_hat 0.999 k_reg 1.000 l1l3/l2^2 1.0000
   I_grass 0.08189+-0.00013 (half 0.08206, plugin 0.08267) bias(nm k=0.999) +0.00032  I_1+0 0.08160
   Bonferroni rejections: 1/50 at 1e5, 16/200 at 1e4   (18s)
y0=4: means [2.437, 3.636, 5.425] F [1.0006, 1.0007, 1.0005, 1.0008, 1.0008, 1.0008]
   within +0.00007+-0.00014  adjacent +0.00023+-0.00027  gamma123 +0.0041+-0.0027  gratio simple 1.002 GLS 1.002
   rho_pc 0.4307 IG_pc 0.10258+-0.00015 IG_slope 0.10280 k_hat 0.999 k_reg 0.999 l1l3/l2^2 1.0003
   I_grass 0.09476+-0.00013 (half 0.09521, plugin 0.09622) bias(nm k=0.999) +0.00028  I_1+0 0.09442
   Bonferroni rejections: 3/50 at 1e5, 11/200 at 1e4   (19s)
y0=5: means [3.636, 5.425, 8.092] F [1.0008, 1.0008, 1.0007, 1.0008, 1.0006, 1.0006]
   within +0.00002+-0.00010  adjacent -0.00002+-0.00026  gamma123 +0.0026+-0.0027  gratio simple 1.001 GLS 1.001
   rho_pc 0.4491 IG_pc 0.11261+-0.00022 IG_slope 0.11248 k_hat 0.999 k_reg 1.000 l1l3/l2^2 0.9997
   I_grass 0.10603+-0.00014 (half 0.10644, plugin 0.10874) bias(nm k=0.999) +0.00082  I_1+0 0.10510
   Bonferroni rejections: 1/50 at 1e5, 9/200 at 1e4   (19s)
y0=6: means [5.425, 8.092, 12.073] F [1.0008, 1.0006, 1.0008, 1.0006, 1.0007, 1.0007]
   within +0.00002+-0.00006  adjacent -0.00016+-0.00021  gamma123 +0.0028+-0.0026  gratio simple 1.001 GLS 1.001
   rho_pc 0.4620 IG_pc 0.12006+-0.00018 IG_slope 0.11988 k_hat 0.999 k_reg 0.999 l1l3/l2^2 1.0002
   I_grass 0.11535+-0.00015 (half 0.11654, plugin 0.12026) bias(nm k=0.999) +0.00134  I_1+0 0.11364
   Bonferroni rejections: 1/50 at 1e5, 12/200 at 1e4   (20s)
y0=7: means [8.092, 12.073, 18.009] F [1.0006, 1.0007, 1.0006, 1.0007, 1.0007, 1.0007]
   within -0.00001+-0.00003  adjacent +0.00004+-0.00017  gamma123 +0.0022+-0.0025  gratio simple 1.001 GLS 1.001
   rho_pc 0.4707 IG_pc 0.12524+-0.00024 IG_slope 0.12521 k_hat 0.999 k_reg 1.000 l1l3/l2^2 0.9998
   I_grass 0.12317+-0.00015 (half 0.12508, plugin 0.13191) bias(nm k=0.999) +0.00314  I_1+0 0.12015
   Bonferroni rejections: 3/50 at 1e5, 10/200 at 1e4   (22s)
done


==> anc/calc_SHORT/item13/verify/results/done.txt <==
done TOY 0 0
done A14 0 0
done A14cap 0 0
done A19 0 0
done A19cap 0 0
done A14 1 0
done A19 1 0
done A19cap 1 0
done A14cap 1 0
done A14 2 0
done A19 2 0
done A19cap 2 0
done A14cap 2 0
done vcutoff 0
ALLDONE


==> anc/calc_SHORT/item13/verify/results/queue.txt <==
A14 0
A19 0
TOY 0
A14cap 0
A19cap 0
A14 1
A19 1
A14cap 1
A19cap 1
A14 2
A19 2
A14cap 2
A19cap 2


==> anc/calc_SHORT/item13/verify/run_all.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
# Queue of generator runs, at most 3 at a time.  Each line: NAME abar rho R Ymax nev seed [toy]
cd "$PKG/calc_SHORT/item13/verify"
cat > runs/queue.txt <<'Q'
A14_p0 0.14324 0.01 inf 10 2000000 1400
A19_p0 0.19099 0.01 inf 8 2000000 1900
A14cap_p0 0.14324 0.01 2 10 2000000 2400
A19cap_p0 0.19099 0.01 2 8 2000000 2900
TOY_p0 0 0 inf 10 2000000 3400 toy
A14_p1 0.14324 0.01 inf 10 2000000 1401
A19_p1 0.19099 0.01 inf 8 2000000 1901
A14cap_p1 0.14324 0.01 2 10 2000000 2401
A19cap_p1 0.19099 0.01 2 8 2000000 2901
TOY_p1 0 0 inf 10 2000000 3401 toy
A14r3 0.14324 0.001 inf 10 2000000 4400
A14capr3 0.14324 0.001 2 10 2000000 4500
A19r3 0.19099 0.001 inf 8 2000000 4900
A19capr3 0.19099 0.001 2 8 2000000 5000
A14_p2 0.14324 0.01 inf 10 2000000 1402
A19_p2 0.19099 0.01 inf 8 2000000 1902
A14cap_p2 0.14324 0.01 2 10 2000000 2402
A19cap_p2 0.19099 0.01 2 8 2000000 2902
TOY_p2 0 0 inf 10 2000000 3402 toy
A14_p3 0.14324 0.01 inf 10 2000000 1403
A19_p3 0.19099 0.01 inf 8 2000000 1903
A14cap_p3 0.14324 0.01 2 10 2000000 2403
A19cap_p3 0.19099 0.01 2 8 2000000 2903
TOY_p3 0 0 inf 10 2000000 3403 toy
A14_p4 0.14324 0.01 inf 10 2000000 1404
A19_p4 0.19099 0.01 inf 8 2000000 1904
A14cap_p4 0.14324 0.01 2 10 2000000 2404
A19cap_p4 0.19099 0.01 2 8 2000000 2904
TOY_p4 0 0 inf 10 2000000 3404 toy
Q
xargs -P 3 -L 1 bash -c '( ulimit -v 1500000; python3 vsim.py "$0" "$@" > runs/$0.out 2>&1 ); echo "done $0 $?" >> runs/done.txt' < runs/queue.txt
echo ALLDONE >> runs/done.txt


==> anc/calc_SHORT/item13/verify/run_analysis.sh <==
#!/bin/bash
PKG="$(cd "$(dirname "${BASH_SOURCE[0]}")/../../.." && pwd)"   # the folder anc/ of the package
# Analysis queue, at most 3 processes.  Each line: CONFIG TYPE [y0 list]
cd "$PKG/calc_SHORT/item13/verify"
cat > results/queue.txt <<'Q'
A14 0
A19 0
TOY 0
A14cap 0
A19cap 0
A14 1
A19 1
A14cap 1
A19cap 1
A14 2
A19 2
A14cap 2
A19cap 2
Q
xargs -P 3 -L 1 bash -c '( ulimit -v 1500000; python3 vanalyze.py "$0" "$1" > results/$0_t$1.out 2>&1 ); echo "done $0 $1 $?" >> results/done.txt' < results/queue.txt
( ulimit -v 1500000; python3 vcutoff.py > vcutoff.out 2>&1 ); echo "done vcutoff $?" >> results/done.txt
echo ALLDONE >> results/done.txt


==> anc/calc_SHORT/item13/verify/runs/A14_p0.log <==
config {"name": "A14_p0", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1400, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5596885
  chunk at 200000: 22s, splittings so far 61673533
  chunk at 400000: 42s, splittings so far 117454097
  chunk at 600000: 61s, splittings so far 173364358
  chunk at 800000: 81s, splittings so far 229368338
  chunk at 1000000: 100s, splittings so far 285536159
  chunk at 1200000: 121s, splittings so far 341531751
  chunk at 1400000: 141s, splittings so far 397596756
  chunk at 1600000: 160s, splittings so far 453519191
  chunk at 1800000: 179s, splittings so far 509604019
info {"time": 195.92364883422852, "nsplit": 559878160, "max_log_parent": 10.12258977240049}
mean splittings in [0,10): all 279.9391 +- 0.1995; mean dipole number N(Ymax) = 280.9391
unit-bin means (all, rc=0.1, rc=0.3): [[1.8204, 0.7778, 0.3671], [3.1728, 1.0774, 0.4618], [5.2241, 1.4917, 0.5967], [8.286, 2.0689, 0.7918], [12.8152, 2.8747, 1.0662], [19.4519, 4.0099, 1.4544], [29.1439, 5.6213, 2.0092], [43.2332, 7.9105, 2.8], [63.6457, 11.1662, 3.9233], [93.1459, 15.8052, 5.5293]]
largest count in one unit bin: 17985
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p0.out <==
config {"name": "A14_p0", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1400, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5596885
  chunk at 200000: 22s, splittings so far 61673533
  chunk at 400000: 42s, splittings so far 117454097
  chunk at 600000: 61s, splittings so far 173364358
  chunk at 800000: 81s, splittings so far 229368338
  chunk at 1000000: 100s, splittings so far 285536159
  chunk at 1200000: 121s, splittings so far 341531751
  chunk at 1400000: 141s, splittings so far 397596756
  chunk at 1600000: 160s, splittings so far 453519191
  chunk at 1800000: 179s, splittings so far 509604019
info {"time": 195.92364883422852, "nsplit": 559878160, "max_log_parent": 10.12258977240049}
mean splittings in [0,10): all 279.9391 +- 0.1995; mean dipole number N(Ymax) = 280.9391
unit-bin means (all, rc=0.1, rc=0.3): [[1.8204, 0.7778, 0.3671], [3.1728, 1.0774, 0.4618], [5.2241, 1.4917, 0.5967], [8.286, 2.0689, 0.7918], [12.8152, 2.8747, 1.0662], [19.4519, 4.0099, 1.4544], [29.1439, 5.6213, 2.0092], [43.2332, 7.9105, 2.8], [63.6457, 11.1662, 3.9233], [93.1459, 15.8052, 5.5293]]
largest count in one unit bin: 17985
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p1.log <==
config {"name": "A14_p1", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1401, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5564334
  chunk at 200000: 22s, splittings so far 61631390
  chunk at 400000: 42s, splittings so far 117471919
  chunk at 600000: 62s, splittings so far 173524768
  chunk at 800000: 81s, splittings so far 229723369
  chunk at 1000000: 101s, splittings so far 285761326
  chunk at 1200000: 121s, splittings so far 341837476
  chunk at 1400000: 140s, splittings so far 397785470
  chunk at 1600000: 159s, splittings so far 453984707
  chunk at 1800000: 178s, splittings so far 509869310
info {"time": 196.03909993171692, "nsplit": 560239762, "max_log_parent": 10.72899914197525}
mean splittings in [0,10): all 280.1199 +- 0.1995; mean dipole number N(Ymax) = 281.1199
unit-bin means (all, rc=0.1, rc=0.3): [[1.8237, 0.7794, 0.3672], [3.1782, 1.0775, 0.4606], [5.2285, 1.4914, 0.597], [8.2907, 2.0669, 0.7909], [12.8274, 2.8768, 1.0659], [19.4629, 4.0154, 1.4566], [29.1622, 5.6265, 2.0118], [43.2639, 7.916, 2.8015], [63.6817, 11.1717, 3.926], [93.2006, 15.8084, 5.5305]]
largest count in one unit bin: 9612
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p1.out <==
config {"name": "A14_p1", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1401, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5564334
  chunk at 200000: 22s, splittings so far 61631390
  chunk at 400000: 42s, splittings so far 117471919
  chunk at 600000: 62s, splittings so far 173524768
  chunk at 800000: 81s, splittings so far 229723369
  chunk at 1000000: 101s, splittings so far 285761326
  chunk at 1200000: 121s, splittings so far 341837476
  chunk at 1400000: 140s, splittings so far 397785470
  chunk at 1600000: 159s, splittings so far 453984707
  chunk at 1800000: 178s, splittings so far 509869310
info {"time": 196.03909993171692, "nsplit": 560239762, "max_log_parent": 10.72899914197525}
mean splittings in [0,10): all 280.1199 +- 0.1995; mean dipole number N(Ymax) = 281.1199
unit-bin means (all, rc=0.1, rc=0.3): [[1.8237, 0.7794, 0.3672], [3.1782, 1.0775, 0.4606], [5.2285, 1.4914, 0.597], [8.2907, 2.0669, 0.7909], [12.8274, 2.8768, 1.0659], [19.4629, 4.0154, 1.4566], [29.1622, 5.6265, 2.0118], [43.2639, 7.916, 2.8015], [63.6817, 11.1717, 3.926], [93.2006, 15.8084, 5.5305]]
largest count in one unit bin: 9612
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p2.log <==
config {"name": "A14_p2", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1402, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5692746
  chunk at 200000: 22s, splittings so far 61918868
  chunk at 400000: 41s, splittings so far 117962171
  chunk at 600000: 61s, splittings so far 173873567
  chunk at 800000: 81s, splittings so far 229906897
  chunk at 1000000: 100s, splittings so far 285965860
  chunk at 1200000: 120s, splittings so far 342230325
  chunk at 1400000: 140s, splittings so far 398527314
  chunk at 1600000: 160s, splittings so far 454623526
  chunk at 1800000: 179s, splittings so far 510729526
info {"time": 196.95342373847961, "nsplit": 561139871, "max_log_parent": 10.726827745551262}
mean splittings in [0,10): all 280.5699 +- 0.2023; mean dipole number N(Ymax) = 281.5699
unit-bin means (all, rc=0.1, rc=0.3): [[1.8235, 0.7807, 0.3684], [3.1825, 1.0811, 0.4631], [5.2352, 1.4944, 0.5988], [8.3062, 2.0716, 0.7923], [12.8338, 2.8793, 1.068], [19.4929, 4.0213, 1.4576], [29.215, 5.6366, 2.0153], [43.3355, 7.9294, 2.8068], [63.7892, 11.188, 3.9291], [93.3561, 15.8387, 5.5432]]
largest count in one unit bin: 25673
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p2.out <==
config {"name": "A14_p2", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1402, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5692746
  chunk at 200000: 22s, splittings so far 61918868
  chunk at 400000: 41s, splittings so far 117962171
  chunk at 600000: 61s, splittings so far 173873567
  chunk at 800000: 81s, splittings so far 229906897
  chunk at 1000000: 100s, splittings so far 285965860
  chunk at 1200000: 120s, splittings so far 342230325
  chunk at 1400000: 140s, splittings so far 398527314
  chunk at 1600000: 160s, splittings so far 454623526
  chunk at 1800000: 179s, splittings so far 510729526
info {"time": 196.95342373847961, "nsplit": 561139871, "max_log_parent": 10.726827745551262}
mean splittings in [0,10): all 280.5699 +- 0.2023; mean dipole number N(Ymax) = 281.5699
unit-bin means (all, rc=0.1, rc=0.3): [[1.8235, 0.7807, 0.3684], [3.1825, 1.0811, 0.4631], [5.2352, 1.4944, 0.5988], [8.3062, 2.0716, 0.7923], [12.8338, 2.8793, 1.068], [19.4929, 4.0213, 1.4576], [29.215, 5.6366, 2.0153], [43.3355, 7.9294, 2.8068], [63.7892, 11.188, 3.9291], [93.3561, 15.8387, 5.5432]]
largest count in one unit bin: 25673
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p3.log <==
config {"name": "A14_p3", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1403, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5617484
  chunk at 200000: 21s, splittings so far 61442754
  chunk at 400000: 40s, splittings so far 117467195
  chunk at 600000: 59s, splittings so far 173704179
  chunk at 800000: 79s, splittings so far 229745604
  chunk at 1000000: 98s, splittings so far 285688510
  chunk at 1200000: 117s, splittings so far 341797580
  chunk at 1400000: 137s, splittings so far 397686690
  chunk at 1600000: 156s, splittings so far 453807528
  chunk at 1800000: 175s, splittings so far 509763767
info {"time": 192.1617350578308, "nsplit": 560444914, "max_log_parent": 12.64525546064327}
mean splittings in [0,10): all 280.2225 +- 0.1996; mean dipole number N(Ymax) = 281.2225
unit-bin means (all, rc=0.1, rc=0.3): [[1.8232, 0.7785, 0.3672], [3.1777, 1.0785, 0.4617], [5.2267, 1.4902, 0.5977], [8.2865, 2.0676, 0.7916], [12.826, 2.8764, 1.0662], [19.4606, 4.0163, 1.4576], [29.1724, 5.6304, 2.0144], [43.2746, 7.9261, 2.8056], [63.7107, 11.1801, 3.9314], [93.2641, 15.8338, 5.5452]]
largest count in one unit bin: 11350
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p3.out <==
config {"name": "A14_p3", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1403, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5617484
  chunk at 200000: 21s, splittings so far 61442754
  chunk at 400000: 40s, splittings so far 117467195
  chunk at 600000: 59s, splittings so far 173704179
  chunk at 800000: 79s, splittings so far 229745604
  chunk at 1000000: 98s, splittings so far 285688510
  chunk at 1200000: 117s, splittings so far 341797580
  chunk at 1400000: 137s, splittings so far 397686690
  chunk at 1600000: 156s, splittings so far 453807528
  chunk at 1800000: 175s, splittings so far 509763767
info {"time": 192.1617350578308, "nsplit": 560444914, "max_log_parent": 12.64525546064327}
mean splittings in [0,10): all 280.2225 +- 0.1996; mean dipole number N(Ymax) = 281.2225
unit-bin means (all, rc=0.1, rc=0.3): [[1.8232, 0.7785, 0.3672], [3.1777, 1.0785, 0.4617], [5.2267, 1.4902, 0.5977], [8.2865, 2.0676, 0.7916], [12.826, 2.8764, 1.0662], [19.4606, 4.0163, 1.4576], [29.1724, 5.6304, 2.0144], [43.2746, 7.9261, 2.8056], [63.7107, 11.1801, 3.9314], [93.2641, 15.8338, 5.5452]]
largest count in one unit bin: 11350
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p4.log <==
config {"name": "A14_p4", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1404, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5615630
  chunk at 200000: 19s, splittings so far 61682182
  chunk at 400000: 36s, splittings so far 117467103
  chunk at 600000: 54s, splittings so far 173357416
  chunk at 800000: 71s, splittings so far 229427526
  chunk at 1000000: 89s, splittings so far 285409096
  chunk at 1200000: 106s, splittings so far 341639337
  chunk at 1400000: 124s, splittings so far 397681289
  chunk at 1600000: 141s, splittings so far 453695370
  chunk at 1800000: 159s, splittings so far 509623842
info {"time": 174.68416595458984, "nsplit": 559967143, "max_log_parent": 10.55096264296505}
mean splittings in [0,10): all 279.9836 +- 0.2008; mean dipole number N(Ymax) = 280.9836
unit-bin means (all, rc=0.1, rc=0.3): [[1.8215, 0.7787, 0.3673], [3.1727, 1.0763, 0.4607], [5.2254, 1.4925, 0.5983], [8.2871, 2.0653, 0.7899], [12.8119, 2.8718, 1.0647], [19.4519, 4.0119, 1.455], [29.151, 5.6262, 2.0124], [43.2359, 7.913, 2.8006], [63.6553, 11.1607, 3.9224], [93.1707, 15.8016, 5.5307]]
largest count in one unit bin: 18314
saved


==> anc/calc_SHORT/item13/verify/runs/A14_p4.out <==
config {"name": "A14_p4", "abar": 0.14324, "rho": 0.01, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 1404, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5615630
  chunk at 200000: 19s, splittings so far 61682182
  chunk at 400000: 36s, splittings so far 117467103
  chunk at 600000: 54s, splittings so far 173357416
  chunk at 800000: 71s, splittings so far 229427526
  chunk at 1000000: 89s, splittings so far 285409096
  chunk at 1200000: 106s, splittings so far 341639337
  chunk at 1400000: 124s, splittings so far 397681289
  chunk at 1600000: 141s, splittings so far 453695370
  chunk at 1800000: 159s, splittings so far 509623842
info {"time": 174.68416595458984, "nsplit": 559967143, "max_log_parent": 10.55096264296505}
mean splittings in [0,10): all 279.9836 +- 0.2008; mean dipole number N(Ymax) = 280.9836
unit-bin means (all, rc=0.1, rc=0.3): [[1.8215, 0.7787, 0.3673], [3.1727, 1.0763, 0.4607], [5.2254, 1.4925, 0.5983], [8.2871, 2.0653, 0.7899], [12.8119, 2.8718, 1.0647], [19.4519, 4.0119, 1.455], [29.151, 5.6262, 2.0124], [43.2359, 7.913, 2.8006], [63.6553, 11.1607, 3.9224], [93.1707, 15.8016, 5.5307]]
largest count in one unit bin: 18314
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p0.log <==
config {"name": "A14cap_p0", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2400, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4176331
  chunk at 200000: 20s, splittings so far 46024328
  chunk at 400000: 39s, splittings so far 87985947
  chunk at 600000: 57s, splittings so far 129748599
  chunk at 800000: 75s, splittings so far 171573406
  chunk at 1000000: 94s, splittings so far 213462614
  chunk at 1200000: 113s, splittings so far 255265863
  chunk at 1400000: 132s, splittings so far 297148226
  chunk at 1600000: 150s, splittings so far 339101606
  chunk at 1800000: 168s, splittings so far 381018345
info {"time": 184.02737307548523, "nsplit": 418687096, "max_log_parent": 0.6931469865624676}
mean splittings in [0,10): all 209.3435 +- 0.0987; mean dipole number N(Ymax) = 210.3435
unit-bin means (all, rc=0.1, rc=0.3): [[1.7546, 0.7264, 0.3227], [2.9631, 0.9514, 0.3665], [4.7193, 1.2403, 0.4283], [7.2414, 1.6186, 0.5125], [10.8125, 2.1101, 0.6216], [15.8319, 2.7632, 0.7703], [22.8321, 3.6247, 0.9639], [32.5611, 4.7708, 1.2232], [46.0312, 6.3136, 1.57], [64.5966, 8.3766, 2.0324]]
largest count in one unit bin: 655
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p0.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14cap_p0", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2400, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4176331
  chunk at 200000: 20s, splittings so far 46024328
  chunk at 400000: 39s, splittings so far 87985947
  chunk at 600000: 57s, splittings so far 129748599
  chunk at 800000: 75s, splittings so far 171573406
  chunk at 1000000: 94s, splittings so far 213462614
  chunk at 1200000: 113s, splittings so far 255265863
  chunk at 1400000: 132s, splittings so far 297148226
  chunk at 1600000: 150s, splittings so far 339101606
  chunk at 1800000: 168s, splittings so far 381018345
info {"time": 184.02737307548523, "nsplit": 418687096, "max_log_parent": 0.6931469865624676}
mean splittings in [0,10): all 209.3435 +- 0.0987; mean dipole number N(Ymax) = 210.3435
unit-bin means (all, rc=0.1, rc=0.3): [[1.7546, 0.7264, 0.3227], [2.9631, 0.9514, 0.3665], [4.7193, 1.2403, 0.4283], [7.2414, 1.6186, 0.5125], [10.8125, 2.1101, 0.6216], [15.8319, 2.7632, 0.7703], [22.8321, 3.6247, 0.9639], [32.5611, 4.7708, 1.2232], [46.0312, 6.3136, 1.57], [64.5966, 8.3766, 2.0324]]
largest count in one unit bin: 655
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p1.log <==
config {"name": "A14cap_p1", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2401, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4164458
  chunk at 200000: 20s, splittings so far 46001006
  chunk at 400000: 37s, splittings so far 87767359
  chunk at 600000: 54s, splittings so far 129647132
  chunk at 800000: 71s, splittings so far 171532321
  chunk at 1000000: 88s, splittings so far 213326177
  chunk at 1200000: 105s, splittings so far 255111088
  chunk at 1400000: 122s, splittings so far 296972215
  chunk at 1600000: 139s, splittings so far 338808545
  chunk at 1800000: 156s, splittings so far 380771752
info {"time": 171.32913827896118, "nsplit": 418466781, "max_log_parent": 0.6931467042888276}
mean splittings in [0,10): all 209.2334 +- 0.0985; mean dipole number N(Ymax) = 210.2334
unit-bin means (all, rc=0.1, rc=0.3): [[1.7528, 0.7264, 0.3222], [2.9605, 0.9504, 0.3661], [4.7209, 1.2418, 0.4288], [7.2425, 1.6171, 0.5113], [10.8128, 2.1107, 0.6224], [15.8229, 2.7585, 0.7677], [22.8247, 3.6201, 0.9627], [32.5439, 4.7694, 1.2221], [46.0042, 6.3059, 1.5671], [64.5482, 8.3612, 2.0268]]
largest count in one unit bin: 614
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p1.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14cap_p1", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2401, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4164458
  chunk at 200000: 20s, splittings so far 46001006
  chunk at 400000: 37s, splittings so far 87767359
  chunk at 600000: 54s, splittings so far 129647132
  chunk at 800000: 71s, splittings so far 171532321
  chunk at 1000000: 88s, splittings so far 213326177
  chunk at 1200000: 105s, splittings so far 255111088
  chunk at 1400000: 122s, splittings so far 296972215
  chunk at 1600000: 139s, splittings so far 338808545
  chunk at 1800000: 156s, splittings so far 380771752
info {"time": 171.32913827896118, "nsplit": 418466781, "max_log_parent": 0.6931467042888276}
mean splittings in [0,10): all 209.2334 +- 0.0985; mean dipole number N(Ymax) = 210.2334
unit-bin means (all, rc=0.1, rc=0.3): [[1.7528, 0.7264, 0.3222], [2.9605, 0.9504, 0.3661], [4.7209, 1.2418, 0.4288], [7.2425, 1.6171, 0.5113], [10.8128, 2.1107, 0.6224], [15.8229, 2.7585, 0.7677], [22.8247, 3.6201, 0.9627], [32.5439, 4.7694, 1.2221], [46.0042, 6.3059, 1.5671], [64.5482, 8.3612, 2.0268]]
largest count in one unit bin: 614
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p2.log <==
config {"name": "A14cap_p2", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2402, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4163476
  chunk at 200000: 19s, splittings so far 45940811
  chunk at 400000: 37s, splittings so far 87719257
  chunk at 600000: 54s, splittings so far 129509093
  chunk at 800000: 71s, splittings so far 171359789
  chunk at 1000000: 88s, splittings so far 213334415
  chunk at 1200000: 105s, splittings so far 255213830
  chunk at 1400000: 122s, splittings so far 296980596
  chunk at 1600000: 140s, splittings so far 338885074
  chunk at 1800000: 156s, splittings so far 380616026
info {"time": 171.93990969657898, "nsplit": 418315778, "max_log_parent": 0.693147149711794}
mean splittings in [0,10): all 209.1579 +- 0.0984; mean dipole number N(Ymax) = 210.1579
unit-bin means (all, rc=0.1, rc=0.3): [[1.7518, 0.7248, 0.3213], [2.961, 0.9513, 0.3666], [4.7191, 1.2395, 0.4279], [7.2354, 1.6147, 0.5111], [10.8041, 2.11, 0.6223], [15.8186, 2.759, 0.7693], [22.8138, 3.6226, 0.9631], [32.5344, 4.7736, 1.2237], [45.9877, 6.31, 1.5675], [64.532, 8.3688, 2.0284]]
largest count in one unit bin: 743
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p2.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14cap_p2", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2402, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4163476
  chunk at 200000: 19s, splittings so far 45940811
  chunk at 400000: 37s, splittings so far 87719257
  chunk at 600000: 54s, splittings so far 129509093
  chunk at 800000: 71s, splittings so far 171359789
  chunk at 1000000: 88s, splittings so far 213334415
  chunk at 1200000: 105s, splittings so far 255213830
  chunk at 1400000: 122s, splittings so far 296980596
  chunk at 1600000: 140s, splittings so far 338885074
  chunk at 1800000: 156s, splittings so far 380616026
info {"time": 171.93990969657898, "nsplit": 418315778, "max_log_parent": 0.693147149711794}
mean splittings in [0,10): all 209.1579 +- 0.0984; mean dipole number N(Ymax) = 210.1579
unit-bin means (all, rc=0.1, rc=0.3): [[1.7518, 0.7248, 0.3213], [2.961, 0.9513, 0.3666], [4.7191, 1.2395, 0.4279], [7.2354, 1.6147, 0.5111], [10.8041, 2.11, 0.6223], [15.8186, 2.759, 0.7693], [22.8138, 3.6226, 0.9631], [32.5344, 4.7736, 1.2237], [45.9877, 6.31, 1.5675], [64.532, 8.3688, 2.0284]]
largest count in one unit bin: 743
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p3.log <==
config {"name": "A14cap_p3", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2403, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4185005
  chunk at 200000: 19s, splittings so far 46136035
  chunk at 400000: 37s, splittings so far 88072977
  chunk at 600000: 54s, splittings so far 129765181
  chunk at 800000: 71s, splittings so far 171571143
  chunk at 1000000: 88s, splittings so far 213310719
  chunk at 1200000: 104s, splittings so far 255146190
  chunk at 1400000: 120s, splittings so far 296950948
  chunk at 1600000: 136s, splittings so far 338766582
  chunk at 1800000: 151s, splittings so far 380674876
info {"time": 165.33769249916077, "nsplit": 418280959, "max_log_parent": 0.6931469872022028}
mean splittings in [0,10): all 209.1405 +- 0.0984; mean dipole number N(Ymax) = 210.1405
unit-bin means (all, rc=0.1, rc=0.3): [[1.7509, 0.7248, 0.3211], [2.9586, 0.951, 0.3673], [4.7147, 1.2404, 0.428], [7.2356, 1.6166, 0.5115], [10.7963, 2.1081, 0.6214], [15.8151, 2.7596, 0.7682], [22.8173, 3.6237, 0.9637], [32.5401, 4.7722, 1.2233], [45.9865, 6.3057, 1.5668], [64.5255, 8.3662, 2.0294]]
largest count in one unit bin: 608
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p3.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14cap_p3", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2403, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4185005
  chunk at 200000: 19s, splittings so far 46136035
  chunk at 400000: 37s, splittings so far 88072977
  chunk at 600000: 54s, splittings so far 129765181
  chunk at 800000: 71s, splittings so far 171571143
  chunk at 1000000: 88s, splittings so far 213310719
  chunk at 1200000: 104s, splittings so far 255146190
  chunk at 1400000: 120s, splittings so far 296950948
  chunk at 1600000: 136s, splittings so far 338766582
  chunk at 1800000: 151s, splittings so far 380674876
info {"time": 165.33769249916077, "nsplit": 418280959, "max_log_parent": 0.6931469872022028}
mean splittings in [0,10): all 209.1405 +- 0.0984; mean dipole number N(Ymax) = 210.1405
unit-bin means (all, rc=0.1, rc=0.3): [[1.7509, 0.7248, 0.3211], [2.9586, 0.951, 0.3673], [4.7147, 1.2404, 0.428], [7.2356, 1.6166, 0.5115], [10.7963, 2.1081, 0.6214], [15.8151, 2.7596, 0.7682], [22.8173, 3.6237, 0.9637], [32.5401, 4.7722, 1.2233], [45.9865, 6.3057, 1.5668], [64.5255, 8.3662, 2.0294]]
largest count in one unit bin: 608
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p4.log <==
config {"name": "A14cap_p4", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2404, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4164354
  chunk at 200000: 18s, splittings so far 46006116
  chunk at 400000: 34s, splittings so far 87804119
  chunk at 600000: 50s, splittings so far 129596317
  chunk at 800000: 66s, splittings so far 171453878
  chunk at 1000000: 81s, splittings so far 213250129
  chunk at 1200000: 97s, splittings so far 255172566
  chunk at 1400000: 113s, splittings so far 297079194
  chunk at 1600000: 129s, splittings so far 338931185
  chunk at 1800000: 145s, splittings so far 380853523
info {"time": 159.50219655036926, "nsplit": 418503169, "max_log_parent": 0.6931469839757126}
mean splittings in [0,10): all 209.2516 +- 0.0986; mean dipole number N(Ymax) = 210.2516
unit-bin means (all, rc=0.1, rc=0.3): [[1.7533, 0.7261, 0.3219], [2.9628, 0.951, 0.3666], [4.7227, 1.2407, 0.4283], [7.2413, 1.6168, 0.5113], [10.8113, 2.1085, 0.6221], [15.8243, 2.7589, 0.7683], [22.8277, 3.6242, 0.9642], [32.5596, 4.7728, 1.2226], [46.0071, 6.3059, 1.5676], [64.5414, 8.3645, 2.0273]]
largest count in one unit bin: 602
saved


==> anc/calc_SHORT/item13/verify/runs/A14cap_p4.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14cap_p4", "abar": 0.14324, "rho": 0.01, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 2404, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 4164354
  chunk at 200000: 18s, splittings so far 46006116
  chunk at 400000: 34s, splittings so far 87804119
  chunk at 600000: 50s, splittings so far 129596317
  chunk at 800000: 66s, splittings so far 171453878
  chunk at 1000000: 81s, splittings so far 213250129
  chunk at 1200000: 97s, splittings so far 255172566
  chunk at 1400000: 113s, splittings so far 297079194
  chunk at 1600000: 129s, splittings so far 338931185
  chunk at 1800000: 145s, splittings so far 380853523
info {"time": 159.50219655036926, "nsplit": 418503169, "max_log_parent": 0.6931469839757126}
mean splittings in [0,10): all 209.2516 +- 0.0986; mean dipole number N(Ymax) = 210.2516
unit-bin means (all, rc=0.1, rc=0.3): [[1.7533, 0.7261, 0.3219], [2.9628, 0.951, 0.3666], [4.7227, 1.2407, 0.4283], [7.2413, 1.6168, 0.5113], [10.8113, 2.1085, 0.6221], [15.8243, 2.7589, 0.7683], [22.8277, 3.6242, 0.9642], [32.5596, 4.7728, 1.2226], [46.0071, 6.3059, 1.5676], [64.5414, 8.3645, 2.0273]]
largest count in one unit bin: 602
saved


==> anc/calc_SHORT/item13/verify/runs/A14capr3.log <==
config {"name": "A14capr3", "abar": 0.14324, "rho": 0.001, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 4500, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 8s, splittings so far 19677559
  chunk at 200000: 90s, splittings so far 217182853
  chunk at 400000: 172s, splittings so far 415224176
  chunk at 600000: 254s, splittings so far 612690842
  chunk at 800000: 336s, splittings so far 810012755
  chunk at 1000000: 418s, splittings so far 1007474304
  chunk at 1200000: 501s, splittings so far 1205432918
  chunk at 1400000: 583s, splittings so far 1402861558
  chunk at 1600000: 664s, splittings so far 1600160240
  chunk at 1800000: 745s, splittings so far 1797938161
info {"time": 818.4389333724976, "nsplit": 1975619875, "max_log_parent": 0.6931471731544039}
mean splittings in [0,10): all 987.8099 +- 0.4416; mean dipole number N(Ymax) = 988.8099
unit-bin means (all, rc=0.1, rc=0.3): [[3.1134, 0.7264, 0.322], [6.5827, 0.9522, 0.3665], [12.4907, 1.241, 0.4282], [22.143, 1.6188, 0.5105], [37.503, 2.1187, 0.623], [61.3948, 2.7785, 0.7709], [97.9615, 3.6621, 0.9698], [153.1874, 4.8422, 1.2324], [235.665, 6.4473, 1.5893], [357.7684, 8.6159, 2.067]]
largest count in one unit bin: 3623
saved


==> anc/calc_SHORT/item13/verify/runs/A14capr3.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: Extremely bad integrand behavior occurs at some points of the
  integration interval.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The algorithm does not converge.  Roundoff error is detected
  in the extrapolation table.  It is assumed that the requested tolerance
  cannot be achieved, and that the returned result (if full_output = 1) is 
  the best which can be obtained.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The maximum number of subdivisions (400) has been achieved.
  If increasing the limit yields no improvement it is advised to analyze 
  the integrand in order to determine the difficulties.  If the position of a 
  local difficulty can be determined (singularity, discontinuity) one will 
  probably gain from splitting up the interval and calling the integrator 
  on the subranges.  Perhaps a special-purpose integrator should be used.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14capr3", "abar": 0.14324, "rho": 0.001, "R": "2.0", "Ymax": 10, "nev": 2000000, "seed": 4500, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 8s, splittings so far 19677559
  chunk at 200000: 90s, splittings so far 217182853
  chunk at 400000: 172s, splittings so far 415224176
  chunk at 600000: 254s, splittings so far 612690842
  chunk at 800000: 336s, splittings so far 810012755
  chunk at 1000000: 418s, splittings so far 1007474304
  chunk at 1200000: 501s, splittings so far 1205432918
  chunk at 1400000: 583s, splittings so far 1402861558
  chunk at 1600000: 664s, splittings so far 1600160240
  chunk at 1800000: 745s, splittings so far 1797938161
info {"time": 818.4389333724976, "nsplit": 1975619875, "max_log_parent": 0.6931471731544039}
mean splittings in [0,10): all 987.8099 +- 0.4416; mean dipole number N(Ymax) = 988.8099
unit-bin means (all, rc=0.1, rc=0.3): [[3.1134, 0.7264, 0.322], [6.5827, 0.9522, 0.3665], [12.4907, 1.241, 0.4282], [22.143, 1.6188, 0.5105], [37.503, 2.1187, 0.623], [61.3948, 2.7785, 0.7709], [97.9615, 3.6621, 0.9698], [153.1874, 4.8422, 1.2324], [235.665, 6.4473, 1.5893], [357.7684, 8.6159, 2.067]]
largest count in one unit bin: 3623
saved


==> anc/calc_SHORT/item13/verify/runs/A14r3.log <==
config {"name": "A14r3", "abar": 0.14324, "rho": 0.001, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 4400, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 7s, splittings so far 24382896
  chunk at 200000: 80s, splittings so far 265532353
  chunk at 400000: 153s, splittings so far 508509038
  chunk at 600000: 229s, splittings so far 749764760
  chunk at 800000: 306s, splittings so far 991677512
  chunk at 1000000: 383s, splittings so far 1233389418
  chunk at 1200000: 460s, splittings so far 1475418270
  chunk at 1400000: 537s, splittings so far 1718113107
  chunk at 1600000: 614s, splittings so far 1960732720
  chunk at 1800000: 691s, splittings so far 2203427445
info {"time": 759.9384746551514, "nsplit": 2421867459, "max_log_parent": 12.9787695827782}
mean splittings in [0,10): all 1210.9337 +- 0.7241; mean dipole number N(Ymax) = 1211.9337
unit-bin means (all, rc=0.1, rc=0.3): [[3.1992, 0.7786, 0.3672], [6.9159, 1.0781, 0.4622], [13.42, 1.4945, 0.5991], [24.3427, 2.0735, 0.7919], [42.1932, 2.8877, 1.0686], [70.7478, 4.0401, 1.4618], [115.6677, 5.6769, 2.0213], [185.4348, 8.0126, 2.818], [292.7347, 11.3461, 3.9586], [456.2777, 16.1242, 5.5902]]
largest count in one unit bin: 42161
saved


==> anc/calc_SHORT/item13/verify/runs/A14r3.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: Extremely bad integrand behavior occurs at some points of the
  integration interval.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14r3", "abar": 0.14324, "rho": 0.001, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 4400, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 7s, splittings so far 24382896
  chunk at 200000: 80s, splittings so far 265532353
  chunk at 400000: 153s, splittings so far 508509038
  chunk at 600000: 229s, splittings so far 749764760
  chunk at 800000: 306s, splittings so far 991677512
  chunk at 1000000: 383s, splittings so far 1233389418
  chunk at 1200000: 460s, splittings so far 1475418270
  chunk at 1400000: 537s, splittings so far 1718113107
  chunk at 1600000: 614s, splittings so far 1960732720
  chunk at 1800000: 691s, splittings so far 2203427445
info {"time": 759.9384746551514, "nsplit": 2421867459, "max_log_parent": 12.9787695827782}
mean splittings in [0,10): all 1210.9337 +- 0.7241; mean dipole number N(Ymax) = 1211.9337
unit-bin means (all, rc=0.1, rc=0.3): [[3.1992, 0.7786, 0.3672], [6.9159, 1.0781, 0.4622], [13.42, 1.4945, 0.5991], [24.3427, 2.0735, 0.7919], [42.1932, 2.8877, 1.0686], [70.7478, 4.0401, 1.4618], [115.6677, 5.6769, 2.0213], [185.4348, 8.0126, 2.818], [292.7347, 11.3461, 3.9586], [456.2777, 16.1242, 5.5902]]
largest count in one unit bin: 42161
saved


==> anc/calc_SHORT/item13/verify/runs/A14r3rc001.log <==
config {"name": "A14r3rc001", "abar": 0.14324, "rho": 0.001, "R": "inf", "Ymax": 10, "nev": 500000, "seed": 4401, "toy": false, "rcs": [0.01, 0.1], "toy_rate": null}
  chunk at 0: 7s, splittings so far 24130120
  chunk at 200000: 77s, splittings so far 266162674
  chunk at 400000: 146s, splittings so far 508379613
info {"time": 173.74481678009033, "nsplit": 605452095, "max_log_parent": 9.967233083666182}
mean splittings in [0,10): all 1210.9042 +- 1.4474; mean dipole number N(Ymax) = 1211.9042
unit-bin means (all, rc=0.1, rc=0.3): [[3.1958, 1.8255, 0.7776], [6.9178, 3.2108, 1.0793], [13.4135, 5.3193, 1.4929], [24.3413, 8.5221, 2.0719], [42.1897, 13.3175, 2.8888], [70.7433, 20.462, 4.0382], [115.6443, 31.069, 5.6779], [185.4246, 46.708, 8.0157], [292.6907, 69.7549, 11.365], [456.3433, 103.6818, 16.1659]]
largest count in one unit bin: 19347
saved


==> anc/calc_SHORT/item13/verify/runs/A14r3rc001.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: Extremely bad integrand behavior occurs at some points of the
  integration interval.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A14r3rc001", "abar": 0.14324, "rho": 0.001, "R": "inf", "Ymax": 10, "nev": 500000, "seed": 4401, "toy": false, "rcs": [0.01, 0.1], "toy_rate": null}
  chunk at 0: 7s, splittings so far 24130120
  chunk at 200000: 77s, splittings so far 266162674
  chunk at 400000: 146s, splittings so far 508379613
info {"time": 173.74481678009033, "nsplit": 605452095, "max_log_parent": 9.967233083666182}
mean splittings in [0,10): all 1210.9042 +- 1.4474; mean dipole number N(Ymax) = 1211.9042
unit-bin means (all, rc=0.1, rc=0.3): [[3.1958, 1.8255, 0.7776], [6.9178, 3.2108, 1.0793], [13.4135, 5.3193, 1.4929], [24.3413, 8.5221, 2.0719], [42.1897, 13.3175, 2.8888], [70.7433, 20.462, 4.0382], [115.6443, 31.069, 5.6779], [185.4246, 46.708, 8.0157], [292.6907, 69.7549, 11.365], [456.3433, 103.6818, 16.1659]]
largest count in one unit bin: 19347
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p0.log <==
config {"name": "A19_p0", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1900, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7292933
  chunk at 200000: 24s, splittings so far 80625305
  chunk at 400000: 46s, splittings so far 153547670
  chunk at 600000: 67s, splittings so far 226457714
  chunk at 800000: 88s, splittings so far 299569127
  chunk at 1000000: 109s, splittings so far 372569625
  chunk at 1200000: 129s, splittings so far 445381240
  chunk at 1400000: 149s, splittings so far 518076394
  chunk at 1600000: 169s, splittings so far 591132680
  chunk at 1800000: 188s, splittings so far 664496890
info {"time": 205.44099378585815, "nsplit": 730198626, "max_log_parent": 12.526667300871443}
mean splittings in [0,8): all 365.0993 +- 0.2749; mean dipole number N(Ymax) = 366.0993
unit-bin means (all, rc=0.1, rc=0.3): [[2.7, 1.1001, 0.5092], [5.4947, 1.6958, 0.6991], [10.3103, 2.6203, 1.0087], [18.4425, 4.0701, 1.503], [31.9707, 6.3653, 2.2925], [54.3213, 10.0222, 3.5553], [90.9693, 15.8581, 5.573], [150.8906, 25.2507, 8.8308]]
largest count in one unit bin: 42542
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p0.out <==
config {"name": "A19_p0", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1900, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7292933
  chunk at 200000: 24s, splittings so far 80625305
  chunk at 400000: 46s, splittings so far 153547670
  chunk at 600000: 67s, splittings so far 226457714
  chunk at 800000: 88s, splittings so far 299569127
  chunk at 1000000: 109s, splittings so far 372569625
  chunk at 1200000: 129s, splittings so far 445381240
  chunk at 1400000: 149s, splittings so far 518076394
  chunk at 1600000: 169s, splittings so far 591132680
  chunk at 1800000: 188s, splittings so far 664496890
info {"time": 205.44099378585815, "nsplit": 730198626, "max_log_parent": 12.526667300871443}
mean splittings in [0,8): all 365.0993 +- 0.2749; mean dipole number N(Ymax) = 366.0993
unit-bin means (all, rc=0.1, rc=0.3): [[2.7, 1.1001, 0.5092], [5.4947, 1.6958, 0.6991], [10.3103, 2.6203, 1.0087], [18.4425, 4.0701, 1.503], [31.9707, 6.3653, 2.2925], [54.3213, 10.0222, 3.5553], [90.9693, 15.8581, 5.573], [150.8906, 25.2507, 8.8308]]
largest count in one unit bin: 42542
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p1.log <==
config {"name": "A19_p1", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1901, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 3s, splittings so far 7329242
  chunk at 200000: 28s, splittings so far 80358630
  chunk at 400000: 52s, splittings so far 153064535
  chunk at 600000: 76s, splittings so far 226175750
  chunk at 800000: 101s, splittings so far 299143137
  chunk at 1000000: 124s, splittings so far 372247829
  chunk at 1200000: 148s, splittings so far 445266031
  chunk at 1400000: 173s, splittings so far 518254839
  chunk at 1600000: 197s, splittings so far 591386070
  chunk at 1800000: 220s, splittings so far 664522523
info {"time": 241.78539896011353, "nsplit": 730065195, "max_log_parent": 12.053481012890813}
mean splittings in [0,8): all 365.0326 +- 0.2724; mean dipole number N(Ymax) = 366.0326
unit-bin means (all, rc=0.1, rc=0.3): [[2.6963, 1.0988, 0.5084], [5.4948, 1.6961, 0.6996], [10.311, 2.6208, 1.0089], [18.4359, 4.0682, 1.5016], [31.9613, 6.3636, 2.2933], [54.3064, 10.018, 3.5524], [90.9622, 15.8694, 5.576], [150.8646, 25.2465, 8.8291]]
largest count in one unit bin: 27082
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p1.out <==
config {"name": "A19_p1", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1901, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 3s, splittings so far 7329242
  chunk at 200000: 28s, splittings so far 80358630
  chunk at 400000: 52s, splittings so far 153064535
  chunk at 600000: 76s, splittings so far 226175750
  chunk at 800000: 101s, splittings so far 299143137
  chunk at 1000000: 124s, splittings so far 372247829
  chunk at 1200000: 148s, splittings so far 445266031
  chunk at 1400000: 173s, splittings so far 518254839
  chunk at 1600000: 197s, splittings so far 591386070
  chunk at 1800000: 220s, splittings so far 664522523
info {"time": 241.78539896011353, "nsplit": 730065195, "max_log_parent": 12.053481012890813}
mean splittings in [0,8): all 365.0326 +- 0.2724; mean dipole number N(Ymax) = 366.0326
unit-bin means (all, rc=0.1, rc=0.3): [[2.6963, 1.0988, 0.5084], [5.4948, 1.6961, 0.6996], [10.311, 2.6208, 1.0089], [18.4359, 4.0682, 1.5016], [31.9613, 6.3636, 2.2933], [54.3064, 10.018, 3.5524], [90.9622, 15.8694, 5.576], [150.8646, 25.2465, 8.8291]]
largest count in one unit bin: 27082
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p2.log <==
config {"name": "A19_p2", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1902, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7309851
  chunk at 200000: 27s, splittings so far 80329043
  chunk at 400000: 51s, splittings so far 153214947
  chunk at 600000: 75s, splittings so far 226255390
  chunk at 800000: 99s, splittings so far 299308986
  chunk at 1000000: 123s, splittings so far 372421218
  chunk at 1200000: 147s, splittings so far 445105783
  chunk at 1400000: 170s, splittings so far 518005772
  chunk at 1600000: 194s, splittings so far 590782451
  chunk at 1800000: 218s, splittings so far 663833920
info {"time": 240.03872966766357, "nsplit": 729273050, "max_log_parent": 11.361077846030726}
mean splittings in [0,8): all 364.6365 +- 0.2704; mean dipole number N(Ymax) = 365.6365
unit-bin means (all, rc=0.1, rc=0.3): [[2.7006, 1.101, 0.5093], [5.4997, 1.6966, 0.6999], [10.3072, 2.6169, 1.0066], [18.4314, 4.0664, 1.5002], [31.9495, 6.3522, 2.2842], [54.256, 9.9974, 3.5429], [90.8481, 15.8296, 5.5529], [150.644, 25.1753, 8.7914]]
largest count in one unit bin: 20672
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p2.out <==
config {"name": "A19_p2", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1902, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7309851
  chunk at 200000: 27s, splittings so far 80329043
  chunk at 400000: 51s, splittings so far 153214947
  chunk at 600000: 75s, splittings so far 226255390
  chunk at 800000: 99s, splittings so far 299308986
  chunk at 1000000: 123s, splittings so far 372421218
  chunk at 1200000: 147s, splittings so far 445105783
  chunk at 1400000: 170s, splittings so far 518005772
  chunk at 1600000: 194s, splittings so far 590782451
  chunk at 1800000: 218s, splittings so far 663833920
info {"time": 240.03872966766357, "nsplit": 729273050, "max_log_parent": 11.361077846030726}
mean splittings in [0,8): all 364.6365 +- 0.2704; mean dipole number N(Ymax) = 365.6365
unit-bin means (all, rc=0.1, rc=0.3): [[2.7006, 1.101, 0.5093], [5.4997, 1.6966, 0.6999], [10.3072, 2.6169, 1.0066], [18.4314, 4.0664, 1.5002], [31.9495, 6.3522, 2.2842], [54.256, 9.9974, 3.5429], [90.8481, 15.8296, 5.5529], [150.644, 25.1753, 8.7914]]
largest count in one unit bin: 20672
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p3.log <==
config {"name": "A19_p3", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1903, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7132703
  chunk at 200000: 26s, splittings so far 80280568
  chunk at 400000: 50s, splittings so far 153257779
  chunk at 600000: 73s, splittings so far 226601077
  chunk at 800000: 96s, splittings so far 299731669
  chunk at 1000000: 118s, splittings so far 372856141
  chunk at 1200000: 140s, splittings so far 445589130
  chunk at 1400000: 161s, splittings so far 518777685
  chunk at 1600000: 183s, splittings so far 591757782
  chunk at 1800000: 204s, splittings so far 664766100
info {"time": 223.79580855369568, "nsplit": 730476150, "max_log_parent": 10.67112608200978}
mean splittings in [0,8): all 365.2381 +- 0.2711; mean dipole number N(Ymax) = 366.2381
unit-bin means (all, rc=0.1, rc=0.3): [[2.7028, 1.1003, 0.5091], [5.4977, 1.6961, 0.6999], [10.3157, 2.6198, 1.01], [18.4455, 4.07, 1.5023], [31.9887, 6.3691, 2.2953], [54.3405, 10.0221, 3.5544], [91.0252, 15.8683, 5.5756], [150.9219, 25.2468, 8.8226]]
largest count in one unit bin: 13741
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p3.out <==
config {"name": "A19_p3", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1903, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7132703
  chunk at 200000: 26s, splittings so far 80280568
  chunk at 400000: 50s, splittings so far 153257779
  chunk at 600000: 73s, splittings so far 226601077
  chunk at 800000: 96s, splittings so far 299731669
  chunk at 1000000: 118s, splittings so far 372856141
  chunk at 1200000: 140s, splittings so far 445589130
  chunk at 1400000: 161s, splittings so far 518777685
  chunk at 1600000: 183s, splittings so far 591757782
  chunk at 1800000: 204s, splittings so far 664766100
info {"time": 223.79580855369568, "nsplit": 730476150, "max_log_parent": 10.67112608200978}
mean splittings in [0,8): all 365.2381 +- 0.2711; mean dipole number N(Ymax) = 366.2381
unit-bin means (all, rc=0.1, rc=0.3): [[2.7028, 1.1003, 0.5091], [5.4977, 1.6961, 0.6999], [10.3157, 2.6198, 1.01], [18.4455, 4.07, 1.5023], [31.9887, 6.3691, 2.2953], [54.3405, 10.0221, 3.5544], [91.0252, 15.8683, 5.5756], [150.9219, 25.2468, 8.8226]]
largest count in one unit bin: 13741
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p4.log <==
config {"name": "A19_p4", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1904, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7368711
  chunk at 200000: 24s, splittings so far 80127923
  chunk at 400000: 46s, splittings so far 153147130
  chunk at 600000: 68s, splittings so far 226340022
  chunk at 800000: 90s, splittings so far 299619613
  chunk at 1000000: 112s, splittings so far 372600757
  chunk at 1200000: 135s, splittings so far 445763225
  chunk at 1400000: 156s, splittings so far 518805388
  chunk at 1600000: 178s, splittings so far 591839693
  chunk at 1800000: 200s, splittings so far 665363199
info {"time": 219.67644882202148, "nsplit": 731180182, "max_log_parent": 10.646921538188385}
mean splittings in [0,8): all 365.5901 +- 0.2725; mean dipole number N(Ymax) = 366.5901
unit-bin means (all, rc=0.1, rc=0.3): [[2.7019, 1.1011, 0.509], [5.504, 1.6983, 0.7009], [10.3256, 2.6243, 1.0116], [18.4679, 4.0771, 1.5062], [32.0217, 6.3739, 2.2943], [54.3907, 10.0308, 3.5568], [91.1047, 15.8831, 5.5781], [151.0735, 25.2665, 8.826]]
largest count in one unit bin: 27253
saved


==> anc/calc_SHORT/item13/verify/runs/A19_p4.out <==
config {"name": "A19_p4", "abar": 0.19099, "rho": 0.01, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 1904, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 7368711
  chunk at 200000: 24s, splittings so far 80127923
  chunk at 400000: 46s, splittings so far 153147130
  chunk at 600000: 68s, splittings so far 226340022
  chunk at 800000: 90s, splittings so far 299619613
  chunk at 1000000: 112s, splittings so far 372600757
  chunk at 1200000: 135s, splittings so far 445763225
  chunk at 1400000: 156s, splittings so far 518805388
  chunk at 1600000: 178s, splittings so far 591839693
  chunk at 1800000: 200s, splittings so far 665363199
info {"time": 219.67644882202148, "nsplit": 731180182, "max_log_parent": 10.646921538188385}
mean splittings in [0,8): all 365.5901 +- 0.2725; mean dipole number N(Ymax) = 366.5901
unit-bin means (all, rc=0.1, rc=0.3): [[2.7019, 1.1011, 0.509], [5.504, 1.6983, 0.7009], [10.3256, 2.6243, 1.0116], [18.4679, 4.0771, 1.5062], [32.0217, 6.3739, 2.2943], [54.3907, 10.0308, 3.5568], [91.1047, 15.8831, 5.5781], [151.0735, 25.2665, 8.826]]
largest count in one unit bin: 27253
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p0.log <==
config {"name": "A19cap_p0", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2900, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5324562
  chunk at 200000: 25s, splittings so far 58559533
  chunk at 400000: 49s, splittings so far 111656178
  chunk at 600000: 71s, splittings so far 164817295
  chunk at 800000: 93s, splittings so far 217944530
  chunk at 1000000: 116s, splittings so far 271122797
  chunk at 1200000: 138s, splittings so far 324320563
  chunk at 1400000: 160s, splittings so far 377521595
  chunk at 1600000: 182s, splittings so far 430721470
  chunk at 1800000: 205s, splittings so far 483876700
info {"time": 224.3329839706421, "nsplit": 531730296, "max_log_parent": 0.693146980302003}
mean splittings in [0,8): all 265.8651 +- 0.1256; mean dipole number N(Ymax) = 266.8651
unit-bin means (all, rc=0.1, rc=0.3): [[2.5807, 1.0145, 0.4382], [5.0399, 1.4515, 0.5268], [9.0477, 2.068, 0.6623], [15.4399, 2.9483, 0.8591], [25.4711, 4.2233, 1.148], [41.0727, 6.0884, 1.5687], [65.1487, 8.8396, 2.187], [102.0645, 12.9016, 3.0941]]
largest count in one unit bin: 1111
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p0.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A19cap_p0", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2900, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5324562
  chunk at 200000: 25s, splittings so far 58559533
  chunk at 400000: 49s, splittings so far 111656178
  chunk at 600000: 71s, splittings so far 164817295
  chunk at 800000: 93s, splittings so far 217944530
  chunk at 1000000: 116s, splittings so far 271122797
  chunk at 1200000: 138s, splittings so far 324320563
  chunk at 1400000: 160s, splittings so far 377521595
  chunk at 1600000: 182s, splittings so far 430721470
  chunk at 1800000: 205s, splittings so far 483876700
info {"time": 224.3329839706421, "nsplit": 531730296, "max_log_parent": 0.693146980302003}
mean splittings in [0,8): all 265.8651 +- 0.1256; mean dipole number N(Ymax) = 266.8651
unit-bin means (all, rc=0.1, rc=0.3): [[2.5807, 1.0145, 0.4382], [5.0399, 1.4515, 0.5268], [9.0477, 2.068, 0.6623], [15.4399, 2.9483, 0.8591], [25.4711, 4.2233, 1.148], [41.0727, 6.0884, 1.5687], [65.1487, 8.8396, 2.187], [102.0645, 12.9016, 3.0941]]
largest count in one unit bin: 1111
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p1.log <==
config {"name": "A19cap_p1", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2901, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5366116
  chunk at 200000: 25s, splittings so far 58584302
  chunk at 400000: 46s, splittings so far 111693734
  chunk at 600000: 68s, splittings so far 164975614
  chunk at 800000: 89s, splittings so far 218100931
  chunk at 1000000: 111s, splittings so far 271181105
  chunk at 1200000: 133s, splittings so far 324282142
  chunk at 1400000: 154s, splittings so far 377388503
  chunk at 1600000: 176s, splittings so far 430591787
  chunk at 1800000: 198s, splittings so far 483846405
info {"time": 218.24167585372925, "nsplit": 531727451, "max_log_parent": 0.6931470658014189}
mean splittings in [0,8): all 265.8637 +- 0.1254; mean dipole number N(Ymax) = 266.8637
unit-bin means (all, rc=0.1, rc=0.3): [[2.5836, 1.0147, 0.4378], [5.0429, 1.4527, 0.5276], [9.0465, 2.0635, 0.6605], [15.4353, 2.9473, 0.8598], [25.4738, 4.2227, 1.148], [41.084, 6.0914, 1.5671], [65.1335, 8.8364, 2.1886], [102.0642, 12.898, 3.0941]]
largest count in one unit bin: 931
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p1.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A19cap_p1", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2901, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5366116
  chunk at 200000: 25s, splittings so far 58584302
  chunk at 400000: 46s, splittings so far 111693734
  chunk at 600000: 68s, splittings so far 164975614
  chunk at 800000: 89s, splittings so far 218100931
  chunk at 1000000: 111s, splittings so far 271181105
  chunk at 1200000: 133s, splittings so far 324282142
  chunk at 1400000: 154s, splittings so far 377388503
  chunk at 1600000: 176s, splittings so far 430591787
  chunk at 1800000: 198s, splittings so far 483846405
info {"time": 218.24167585372925, "nsplit": 531727451, "max_log_parent": 0.6931470658014189}
mean splittings in [0,8): all 265.8637 +- 0.1254; mean dipole number N(Ymax) = 266.8637
unit-bin means (all, rc=0.1, rc=0.3): [[2.5836, 1.0147, 0.4378], [5.0429, 1.4527, 0.5276], [9.0465, 2.0635, 0.6605], [15.4353, 2.9473, 0.8598], [25.4738, 4.2227, 1.148], [41.084, 6.0914, 1.5671], [65.1335, 8.8364, 2.1886], [102.0642, 12.898, 3.0941]]
largest count in one unit bin: 931
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p2.log <==
config {"name": "A19cap_p2", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2902, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5303797
  chunk at 200000: 24s, splittings so far 58466625
  chunk at 400000: 46s, splittings so far 111662703
  chunk at 600000: 68s, splittings so far 164837511
  chunk at 800000: 90s, splittings so far 218122733
  chunk at 1000000: 112s, splittings so far 271459487
  chunk at 1200000: 134s, splittings so far 324692740
  chunk at 1400000: 156s, splittings so far 377958887
  chunk at 1600000: 178s, splittings so far 431135822
  chunk at 1800000: 200s, splittings so far 484373099
info {"time": 219.49382543563843, "nsplit": 532266375, "max_log_parent": 0.6931470804790621}
mean splittings in [0,8): all 266.1332 +- 0.1256; mean dipole number N(Ymax) = 267.1332
unit-bin means (all, rc=0.1, rc=0.3): [[2.5843, 1.0154, 0.438], [5.0445, 1.453, 0.5282], [9.0526, 2.0691, 0.6622], [15.4512, 2.9515, 0.8603], [25.4986, 4.2284, 1.1483], [41.1245, 6.0988, 1.5711], [65.2169, 8.8447, 2.1867], [102.1605, 12.9088, 3.0951]]
largest count in one unit bin: 1057
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p2.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A19cap_p2", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2902, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5303797
  chunk at 200000: 24s, splittings so far 58466625
  chunk at 400000: 46s, splittings so far 111662703
  chunk at 600000: 68s, splittings so far 164837511
  chunk at 800000: 90s, splittings so far 218122733
  chunk at 1000000: 112s, splittings so far 271459487
  chunk at 1200000: 134s, splittings so far 324692740
  chunk at 1400000: 156s, splittings so far 377958887
  chunk at 1600000: 178s, splittings so far 431135822
  chunk at 1800000: 200s, splittings so far 484373099
info {"time": 219.49382543563843, "nsplit": 532266375, "max_log_parent": 0.6931470804790621}
mean splittings in [0,8): all 266.1332 +- 0.1256; mean dipole number N(Ymax) = 267.1332
unit-bin means (all, rc=0.1, rc=0.3): [[2.5843, 1.0154, 0.438], [5.0445, 1.453, 0.5282], [9.0526, 2.0691, 0.6622], [15.4512, 2.9515, 0.8603], [25.4986, 4.2284, 1.1483], [41.1245, 6.0988, 1.5711], [65.2169, 8.8447, 2.1867], [102.1605, 12.9088, 3.0951]]
largest count in one unit bin: 1057
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p3.log <==
config {"name": "A19cap_p3", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2903, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5341119
  chunk at 200000: 22s, splittings so far 58491927
  chunk at 400000: 41s, splittings so far 111710640
  chunk at 600000: 60s, splittings so far 164896581
  chunk at 800000: 80s, splittings so far 218146894
  chunk at 1000000: 99s, splittings so far 271291505
  chunk at 1200000: 118s, splittings so far 324273934
  chunk at 1400000: 137s, splittings so far 377452955
  chunk at 1600000: 157s, splittings so far 430712857
  chunk at 1800000: 176s, splittings so far 483809321
info {"time": 193.7000391483307, "nsplit": 531692301, "max_log_parent": 0.6931469762420575}
mean splittings in [0,8): all 265.8462 +- 0.1256; mean dipole number N(Ymax) = 266.8462
unit-bin means (all, rc=0.1, rc=0.3): [[2.5838, 1.0149, 0.4373], [5.0405, 1.4515, 0.5272], [9.044, 2.0654, 0.6624], [15.4319, 2.9473, 0.8592], [25.4686, 4.2238, 1.1479], [41.0742, 6.0908, 1.568], [65.1404, 8.8338, 2.1867], [102.0627, 12.8999, 3.0949]]
largest count in one unit bin: 1041
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p3.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A19cap_p3", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2903, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5341119
  chunk at 200000: 22s, splittings so far 58491927
  chunk at 400000: 41s, splittings so far 111710640
  chunk at 600000: 60s, splittings so far 164896581
  chunk at 800000: 80s, splittings so far 218146894
  chunk at 1000000: 99s, splittings so far 271291505
  chunk at 1200000: 118s, splittings so far 324273934
  chunk at 1400000: 137s, splittings so far 377452955
  chunk at 1600000: 157s, splittings so far 430712857
  chunk at 1800000: 176s, splittings so far 483809321
info {"time": 193.7000391483307, "nsplit": 531692301, "max_log_parent": 0.6931469762420575}
mean splittings in [0,8): all 265.8462 +- 0.1256; mean dipole number N(Ymax) = 266.8462
unit-bin means (all, rc=0.1, rc=0.3): [[2.5838, 1.0149, 0.4373], [5.0405, 1.4515, 0.5272], [9.044, 2.0654, 0.6624], [15.4319, 2.9473, 0.8592], [25.4686, 4.2238, 1.1479], [41.0742, 6.0908, 1.568], [65.1404, 8.8338, 2.1867], [102.0627, 12.8999, 3.0949]]
largest count in one unit bin: 1041
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p4.log <==
config {"name": "A19cap_p4", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2904, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5294282
  chunk at 200000: 22s, splittings so far 58466468
  chunk at 400000: 42s, splittings so far 111589086
  chunk at 600000: 62s, splittings so far 164743952
  chunk at 800000: 81s, splittings so far 217839619
  chunk at 1000000: 101s, splittings so far 271086314
  chunk at 1200000: 122s, splittings so far 324246046
  chunk at 1400000: 142s, splittings so far 377412151
  chunk at 1600000: 162s, splittings so far 430671872
  chunk at 1800000: 181s, splittings so far 483874712
info {"time": 197.85419464111328, "nsplit": 531704113, "max_log_parent": 0.6931471305559639}
mean splittings in [0,8): all 265.8521 +- 0.1256; mean dipole number N(Ymax) = 266.8521
unit-bin means (all, rc=0.1, rc=0.3): [[2.5827, 1.0148, 0.4377], [5.0389, 1.4516, 0.527], [9.043, 2.0646, 0.6614], [15.4334, 2.9491, 0.8607], [25.4738, 4.2253, 1.1483], [41.0775, 6.0913, 1.5691], [65.1404, 8.8362, 2.1856], [102.0625, 12.896, 3.0919]]
largest count in one unit bin: 1027
saved


==> anc/calc_SHORT/item13/verify/runs/A19cap_p4.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A19cap_p4", "abar": 0.19099, "rho": 0.01, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 2904, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 2s, splittings so far 5294282
  chunk at 200000: 22s, splittings so far 58466468
  chunk at 400000: 42s, splittings so far 111589086
  chunk at 600000: 62s, splittings so far 164743952
  chunk at 800000: 81s, splittings so far 217839619
  chunk at 1000000: 101s, splittings so far 271086314
  chunk at 1200000: 122s, splittings so far 324246046
  chunk at 1400000: 142s, splittings so far 377412151
  chunk at 1600000: 162s, splittings so far 430671872
  chunk at 1800000: 181s, splittings so far 483874712
info {"time": 197.85419464111328, "nsplit": 531704113, "max_log_parent": 0.6931471305559639}
mean splittings in [0,8): all 265.8521 +- 0.1256; mean dipole number N(Ymax) = 266.8521
unit-bin means (all, rc=0.1, rc=0.3): [[2.5827, 1.0148, 0.4377], [5.0389, 1.4516, 0.527], [9.043, 2.0646, 0.6614], [15.4334, 2.9491, 0.8607], [25.4738, 4.2253, 1.1483], [41.0775, 6.0913, 1.5691], [65.1404, 8.8362, 2.1856], [102.0625, 12.896, 3.0919]]
largest count in one unit bin: 1027
saved


==> anc/calc_SHORT/item13/verify/runs/A19capr3.log <==
config {"name": "A19capr3", "abar": 0.19099, "rho": 0.001, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 5000, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 11s, splittings so far 26101002
  chunk at 200000: 118s, splittings so far 291046344
  chunk at 400000: 224s, splittings so far 554974913
  chunk at 600000: 331s, splittings so far 819516122
  chunk at 800000: 438s, splittings so far 1084468858
  chunk at 1000000: 543s, splittings so far 1348905434
  chunk at 1200000: 648s, splittings so far 1613591153
  chunk at 1400000: 754s, splittings so far 1878215992
  chunk at 1600000: 860s, splittings so far 2142724852
  chunk at 1800000: 961s, splittings so far 2407221698
info {"time": 1046.5652141571045, "nsplit": 2644586740, "max_log_parent": 0.6931471710587374}
mean splittings in [0,8): all 1322.2934 +- 0.5924; mean dipole number N(Ymax) = 1323.2934
unit-bin means (all, rc=0.1, rc=0.3): [[4.8256, 1.0164, 0.4386], [12.3428, 1.4521, 0.5278], [27.1714, 2.0731, 0.6638], [54.8108, 2.9642, 0.8625], [104.4221, 4.264, 1.1539], [191.0067, 6.1917, 1.585], [339.1314, 9.0541, 2.2216], [588.5826, 13.3588, 3.1677]]
largest count in one unit bin: 5848
saved


==> anc/calc_SHORT/item13/verify/runs/A19capr3.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: Extremely bad integrand behavior occurs at some points of the
  integration interval.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The algorithm does not converge.  Roundoff error is detected
  in the extrapolation table.  It is assumed that the requested tolerance
  cannot be achieved, and that the returned result (if full_output = 1) is 
  the best which can be obtained.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: The maximum number of subdivisions (400) has been achieved.
  If increasing the limit yields no improvement it is advised to analyze 
  the integrand in order to determine the difficulties.  If the position of a 
  local difficulty can be determined (singularity, discontinuity) one will 
  probably gain from splitting up the interval and calling the integrator 
  on the subranges.  Perhaps a special-purpose integrator should be used.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A19capr3", "abar": 0.19099, "rho": 0.001, "R": "2.0", "Ymax": 8, "nev": 2000000, "seed": 5000, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 11s, splittings so far 26101002
  chunk at 200000: 118s, splittings so far 291046344
  chunk at 400000: 224s, splittings so far 554974913
  chunk at 600000: 331s, splittings so far 819516122
  chunk at 800000: 438s, splittings so far 1084468858
  chunk at 1000000: 543s, splittings so far 1348905434
  chunk at 1200000: 648s, splittings so far 1613591153
  chunk at 1400000: 754s, splittings so far 1878215992
  chunk at 1600000: 860s, splittings so far 2142724852
  chunk at 1800000: 961s, splittings so far 2407221698
info {"time": 1046.5652141571045, "nsplit": 2644586740, "max_log_parent": 0.6931471710587374}
mean splittings in [0,8): all 1322.2934 +- 0.5924; mean dipole number N(Ymax) = 1323.2934
unit-bin means (all, rc=0.1, rc=0.3): [[4.8256, 1.0164, 0.4386], [12.3428, 1.4521, 0.5278], [27.1714, 2.0731, 0.6638], [54.8108, 2.9642, 0.8625], [104.4221, 4.264, 1.1539], [191.0067, 6.1917, 1.585], [339.1314, 9.0541, 2.2216], [588.5826, 13.3588, 3.1677]]
largest count in one unit bin: 5848
saved


==> anc/calc_SHORT/item13/verify/runs/A19r3.log <==
config {"name": "A19r3", "abar": 0.19099, "rho": 0.001, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 4900, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 11s, splittings so far 33057024
  chunk at 200000: 119s, splittings so far 362476500
  chunk at 400000: 226s, splittings so far 691219561
  chunk at 600000: 332s, splittings so far 1020028560
  chunk at 800000: 440s, splittings so far 1349937961
  chunk at 1000000: 547s, splittings so far 1678798849
  chunk at 1200000: 652s, splittings so far 2007836099
  chunk at 1400000: 758s, splittings so far 2337164536
  chunk at 1600000: 864s, splittings so far 2666027760
  chunk at 1800000: 969s, splittings so far 2993967252
info {"time": 1064.428579568863, "nsplit": 3289494283, "max_log_parent": 11.784740539504535}
mean splittings in [0,8): all 1644.7471 +- 1.0029; mean dipole number N(Ymax) = 1645.7471
unit-bin means (all, rc=0.1, rc=0.3): [[4.9791, 1.0993, 0.5088], [13.1237, 1.6963, 0.6999], [29.7664, 2.6227, 1.0069], [61.9188, 4.0794, 1.5019], [121.7578, 6.396, 2.2914], [230.1619, 10.0995, 3.5569], [422.8076, 16.0712, 5.5962], [760.2319, 25.7089, 8.8827]]
largest count in one unit bin: 34311
saved


==> anc/calc_SHORT/item13/verify/runs/A19r3.out <==
calc_SHORT/item13/verify/vkernel.py:56: IntegrationWarning: Extremely bad integrand behavior occurs at some points of the
  integration interval.
  v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
config {"name": "A19r3", "abar": 0.19099, "rho": 0.001, "R": "inf", "Ymax": 8, "nev": 2000000, "seed": 4900, "toy": false, "rcs": [0.1, 0.3], "toy_rate": null}
  chunk at 0: 11s, splittings so far 33057024
  chunk at 200000: 119s, splittings so far 362476500
  chunk at 400000: 226s, splittings so far 691219561
  chunk at 600000: 332s, splittings so far 1020028560
  chunk at 800000: 440s, splittings so far 1349937961
  chunk at 1000000: 547s, splittings so far 1678798849
  chunk at 1200000: 652s, splittings so far 2007836099
  chunk at 1400000: 758s, splittings so far 2337164536
  chunk at 1600000: 864s, splittings so far 2666027760
  chunk at 1800000: 969s, splittings so far 2993967252
info {"time": 1064.428579568863, "nsplit": 3289494283, "max_log_parent": 11.784740539504535}
mean splittings in [0,8): all 1644.7471 +- 1.0029; mean dipole number N(Ymax) = 1645.7471
unit-bin means (all, rc=0.1, rc=0.3): [[4.9791, 1.0993, 0.5088], [13.1237, 1.6963, 0.6999], [29.7664, 2.6227, 1.0069], [61.9188, 4.0794, 1.5019], [121.7578, 6.396, 2.2914], [230.1619, 10.0995, 3.5569], [422.8076, 16.0712, 5.5962], [760.2319, 25.7089, 8.8827]]
largest count in one unit bin: 34311
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p0.log <==
config {"name": "TOY_p0", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3400, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1087186
  chunk at 200000: 1s, splittings so far 11840941
  chunk at 400000: 2s, splittings so far 22575845
  chunk at 600000: 3s, splittings so far 33274282
  chunk at 800000: 4s, splittings so far 44015147
  chunk at 1000000: 5s, splittings so far 54769009
  chunk at 1200000: 6s, splittings so far 65488218
  chunk at 1400000: 7s, splittings so far 76211344
  chunk at 1600000: 8s, splittings so far 86937877
  chunk at 1800000: 9s, splittings so far 97650887
info {"time": 9.704131126403809, "nsplit": 107344257, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.6721 +- 0.0383; mean dipole number N(Ymax) = 54.6721
unit-bin means (all, rc=0.1, rc=0.3): [[0.4926, 0.4926, 0.4926], [0.7342, 0.7342, 0.7342], [1.0961, 1.0961, 1.0961], [1.6365, 1.6365, 1.6365], [2.4386, 2.4386, 2.4386], [3.6382, 3.6382, 3.6382], [5.429, 5.429, 5.429], [8.0993, 8.0993, 8.0993], [12.0836, 12.0836, 12.0836], [18.0241, 18.0241, 18.0241]]
largest count in one unit bin: 309
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p0.out <==
config {"name": "TOY_p0", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3400, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1087186
  chunk at 200000: 1s, splittings so far 11840941
  chunk at 400000: 2s, splittings so far 22575845
  chunk at 600000: 3s, splittings so far 33274282
  chunk at 800000: 4s, splittings so far 44015147
  chunk at 1000000: 5s, splittings so far 54769009
  chunk at 1200000: 6s, splittings so far 65488218
  chunk at 1400000: 7s, splittings so far 76211344
  chunk at 1600000: 8s, splittings so far 86937877
  chunk at 1800000: 9s, splittings so far 97650887
info {"time": 9.704131126403809, "nsplit": 107344257, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.6721 +- 0.0383; mean dipole number N(Ymax) = 54.6721
unit-bin means (all, rc=0.1, rc=0.3): [[0.4926, 0.4926, 0.4926], [0.7342, 0.7342, 0.7342], [1.0961, 1.0961, 1.0961], [1.6365, 1.6365, 1.6365], [2.4386, 2.4386, 2.4386], [3.6382, 3.6382, 3.6382], [5.429, 5.429, 5.429], [8.0993, 8.0993, 8.0993], [12.0836, 12.0836, 12.0836], [18.0241, 18.0241, 18.0241]]
largest count in one unit bin: 309
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p1.log <==
config {"name": "TOY_p1", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3401, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1064581
  chunk at 200000: 1s, splittings so far 11782960
  chunk at 400000: 2s, splittings so far 22485153
  chunk at 600000: 3s, splittings so far 33208353
  chunk at 800000: 4s, splittings so far 43916722
  chunk at 1000000: 4s, splittings so far 54624552
  chunk at 1200000: 5s, splittings so far 65389796
  chunk at 1400000: 6s, splittings so far 76139287
  chunk at 1600000: 7s, splittings so far 86856285
  chunk at 1800000: 8s, splittings so far 97561113
info {"time": 8.596425533294678, "nsplit": 107186453, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.5932 +- 0.0383; mean dipole number N(Ymax) = 54.5932
unit-bin means (all, rc=0.1, rc=0.3): [[0.491, 0.491, 0.491], [0.7324, 0.7324, 0.7324], [1.0944, 1.0944, 1.0944], [1.6328, 1.6328, 1.6328], [2.4364, 2.4364, 2.4364], [3.6325, 3.6325, 3.6325], [5.421, 5.421, 5.421], [8.0866, 8.0866, 8.0866], [12.0672, 12.0672, 12.0672], [17.9992, 17.9992, 17.9992]]
largest count in one unit bin: 291
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p1.out <==
config {"name": "TOY_p1", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3401, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1064581
  chunk at 200000: 1s, splittings so far 11782960
  chunk at 400000: 2s, splittings so far 22485153
  chunk at 600000: 3s, splittings so far 33208353
  chunk at 800000: 4s, splittings so far 43916722
  chunk at 1000000: 4s, splittings so far 54624552
  chunk at 1200000: 5s, splittings so far 65389796
  chunk at 1400000: 6s, splittings so far 76139287
  chunk at 1600000: 7s, splittings so far 86856285
  chunk at 1800000: 8s, splittings so far 97561113
info {"time": 8.596425533294678, "nsplit": 107186453, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.5932 +- 0.0383; mean dipole number N(Ymax) = 54.5932
unit-bin means (all, rc=0.1, rc=0.3): [[0.491, 0.491, 0.491], [0.7324, 0.7324, 0.7324], [1.0944, 1.0944, 1.0944], [1.6328, 1.6328, 1.6328], [2.4364, 2.4364, 2.4364], [3.6325, 3.6325, 3.6325], [5.421, 5.421, 5.421], [8.0866, 8.0866, 8.0866], [12.0672, 12.0672, 12.0672], [17.9992, 17.9992, 17.9992]]
largest count in one unit bin: 291
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p2.log <==
config {"name": "TOY_p2", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3402, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1073458
  chunk at 200000: 1s, splittings so far 11777327
  chunk at 400000: 2s, splittings so far 22458629
  chunk at 600000: 3s, splittings so far 33159746
  chunk at 800000: 4s, splittings so far 43858019
  chunk at 1000000: 5s, splittings so far 54617870
  chunk at 1200000: 5s, splittings so far 65334227
  chunk at 1400000: 6s, splittings so far 76075730
  chunk at 1600000: 7s, splittings so far 86776815
  chunk at 1800000: 8s, splittings so far 97505985
info {"time": 8.760140419006348, "nsplit": 107159776, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.5799 +- 0.0382; mean dipole number N(Ymax) = 54.5799
unit-bin means (all, rc=0.1, rc=0.3): [[0.4923, 0.4923, 0.4923], [0.7333, 0.7333, 0.7333], [1.0943, 1.0943, 1.0943], [1.6316, 1.6316, 1.6316], [2.4338, 2.4338, 2.4338], [3.6317, 3.6317, 3.6317], [5.4224, 5.4224, 5.4224], [8.0832, 8.0832, 8.0832], [12.0624, 12.0624, 12.0624], [17.9948, 17.9948, 17.9948]]
largest count in one unit bin: 256
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p2.out <==
config {"name": "TOY_p2", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3402, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1073458
  chunk at 200000: 1s, splittings so far 11777327
  chunk at 400000: 2s, splittings so far 22458629
  chunk at 600000: 3s, splittings so far 33159746
  chunk at 800000: 4s, splittings so far 43858019
  chunk at 1000000: 5s, splittings so far 54617870
  chunk at 1200000: 5s, splittings so far 65334227
  chunk at 1400000: 6s, splittings so far 76075730
  chunk at 1600000: 7s, splittings so far 86776815
  chunk at 1800000: 8s, splittings so far 97505985
info {"time": 8.760140419006348, "nsplit": 107159776, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.5799 +- 0.0382; mean dipole number N(Ymax) = 54.5799
unit-bin means (all, rc=0.1, rc=0.3): [[0.4923, 0.4923, 0.4923], [0.7333, 0.7333, 0.7333], [1.0943, 1.0943, 1.0943], [1.6316, 1.6316, 1.6316], [2.4338, 2.4338, 2.4338], [3.6317, 3.6317, 3.6317], [5.4224, 5.4224, 5.4224], [8.0832, 8.0832, 8.0832], [12.0624, 12.0624, 12.0624], [17.9948, 17.9948, 17.9948]]
largest count in one unit bin: 256
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p3.log <==
config {"name": "TOY_p3", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3403, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1068800
  chunk at 200000: 1s, splittings so far 11772945
  chunk at 400000: 2s, splittings so far 22556709
  chunk at 600000: 3s, splittings so far 33280417
  chunk at 800000: 3s, splittings so far 44003435
  chunk at 1000000: 4s, splittings so far 54720149
  chunk at 1200000: 5s, splittings so far 65466048
  chunk at 1400000: 6s, splittings so far 76217036
  chunk at 1600000: 7s, splittings so far 86919496
  chunk at 1800000: 7s, splittings so far 97641333
info {"time": 8.160279035568237, "nsplit": 107257439, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.6287 +- 0.0383; mean dipole number N(Ymax) = 54.6287
unit-bin means (all, rc=0.1, rc=0.3): [[0.4916, 0.4916, 0.4916], [0.7342, 0.7342, 0.7342], [1.0969, 1.0969, 1.0969], [1.6338, 1.6338, 1.6338], [2.4363, 2.4363, 2.4363], [3.6372, 3.6372, 3.6372], [5.4242, 5.4242, 5.4242], [8.0933, 8.0933, 8.0933], [12.0719, 12.0719, 12.0719], [18.0093, 18.0093, 18.0093]]
largest count in one unit bin: 278
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p3.out <==
config {"name": "TOY_p3", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3403, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1068800
  chunk at 200000: 1s, splittings so far 11772945
  chunk at 400000: 2s, splittings so far 22556709
  chunk at 600000: 3s, splittings so far 33280417
  chunk at 800000: 3s, splittings so far 44003435
  chunk at 1000000: 4s, splittings so far 54720149
  chunk at 1200000: 5s, splittings so far 65466048
  chunk at 1400000: 6s, splittings so far 76217036
  chunk at 1600000: 7s, splittings so far 86919496
  chunk at 1800000: 7s, splittings so far 97641333
info {"time": 8.160279035568237, "nsplit": 107257439, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.6287 +- 0.0383; mean dipole number N(Ymax) = 54.6287
unit-bin means (all, rc=0.1, rc=0.3): [[0.4916, 0.4916, 0.4916], [0.7342, 0.7342, 0.7342], [1.0969, 1.0969, 1.0969], [1.6338, 1.6338, 1.6338], [2.4363, 2.4363, 2.4363], [3.6372, 3.6372, 3.6372], [5.4242, 5.4242, 5.4242], [8.0933, 8.0933, 8.0933], [12.0719, 12.0719, 12.0719], [18.0093, 18.0093, 18.0093]]
largest count in one unit bin: 278
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p4.log <==
config {"name": "TOY_p4", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3404, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1068843
  chunk at 200000: 1s, splittings so far 11808887
  chunk at 400000: 2s, splittings so far 22540114
  chunk at 600000: 3s, splittings so far 33237683
  chunk at 800000: 3s, splittings so far 43956222
  chunk at 1000000: 4s, splittings so far 54671958
  chunk at 1200000: 5s, splittings so far 65394305
  chunk at 1400000: 6s, splittings so far 76110706
  chunk at 1600000: 7s, splittings so far 86917002
  chunk at 1800000: 7s, splittings so far 97630457
info {"time": 8.226099014282227, "nsplit": 107327683, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.6638 +- 0.0383; mean dipole number N(Ymax) = 54.6638
unit-bin means (all, rc=0.1, rc=0.3): [[0.4924, 0.4924, 0.4924], [0.7348, 0.7348, 0.7348], [1.097, 1.097, 1.097], [1.6347, 1.6347, 1.6347], [2.4415, 2.4415, 2.4415], [3.6394, 3.6394, 3.6394], [5.4282, 5.4282, 5.4282], [8.0986, 8.0986, 8.0986], [12.0811, 12.0811, 12.0811], [18.0161, 18.0161, 18.0161]]
largest count in one unit bin: 281
saved


==> anc/calc_SHORT/item13/verify/runs/TOY_p4.out <==
config {"name": "TOY_p4", "abar": 0.0, "rho": 0.0, "R": "inf", "Ymax": 10, "nev": 2000000, "seed": 3404, "toy": true, "rcs": [0.1, 0.3], "toy_rate": 0.4}
  chunk at 0: 0s, splittings so far 1068843
  chunk at 200000: 1s, splittings so far 11808887
  chunk at 400000: 2s, splittings so far 22540114
  chunk at 600000: 3s, splittings so far 33237683
  chunk at 800000: 3s, splittings so far 43956222
  chunk at 1000000: 4s, splittings so far 54671958
  chunk at 1200000: 5s, splittings so far 65394305
  chunk at 1400000: 6s, splittings so far 76110706
  chunk at 1600000: 7s, splittings so far 86917002
  chunk at 1800000: 7s, splittings so far 97630457
info {"time": 8.226099014282227, "nsplit": 107327683, "max_log_parent": 0.0}
mean splittings in [0,10): all 53.6638 +- 0.0383; mean dipole number N(Ymax) = 54.6638
unit-bin means (all, rc=0.1, rc=0.3): [[0.4924, 0.4924, 0.4924], [0.7348, 0.7348, 0.7348], [1.097, 1.097, 1.097], [1.6347, 1.6347, 1.6347], [2.4415, 2.4415, 2.4415], [3.6394, 3.6394, 3.6394], [5.4282, 5.4282, 5.4282], [8.0986, 8.0986, 8.0986], [12.0811, 12.0811, 12.0811], [18.0161, 18.0161, 18.0161]]
largest count in one unit bin: 281
saved


==> anc/calc_SHORT/item13/verify/runs/done.txt <==
done A14cap_p0 0
done A14_p0 0
done TOY_p0 0
done A19_p0 1
done A14_p1 0
done A19cap_p0 0
done A19_p1 0
done TOY_p1 0
done A14cap_p1 0
done A19cap_p1 0
done A14r3 0
done A14capr3 0
done A14_p2 0
done A19r3 0
done A19_p2 0
done A14cap_p2 0
done TOY_p2 0
done A19cap_p2 0
done A14_p3 0
done A19capr3 0
done A14cap_p3 0
done TOY_p3 0
done A19_p3 0
done A14_p4 0
done A19cap_p3 0
done A19_p4 0
done TOY_p4 0
done A14cap_p4 0
done A19cap_p4 0
ALLDONE
done A19_p0(rerun) 0


==> anc/calc_SHORT/item13/verify/v_kernel_check.log <==
1. quadrature vs closed form 2 pi ln(1/eps^2-1), no cap
  eps=0.0001  I_num=115.740550554695 I_closed=115.740550535816 rel diff=+1.63e-10
  eps=0.001   I_num=86.805406665694 I_closed=86.805406665797 rel diff=-1.19e-12
  eps=0.01    I_num=57.869646949372 I_closed=57.869646949375 rel diff=-4.92e-14
  eps=0.1     I_num=28.871989527095 I_closed=28.871989527095 rel diff=+1.11e-15
  eps=0.3     I_num=14.536996993205 I_closed=14.536996993205 rel diff=-1.11e-16
  eps=0.45    I_num=8.612625668315 I_closed=8.612625668315 rel diff=+0.00e+00
  eps=0.499   I_num=6.936306131862 I_closed=6.936306131862 rel diff=-3.33e-16
2. maximum of the acceptance ratio over the allowed (a,b) triangle
  max ratio on grid = 2.499214 (bound used 2.5)
3. rate from sampler acceptance vs quadrature  [lambda = abar/(2pi) I]
  rho=0.01 R=inf r=1.0: lambda_quad=1.319275 lambda_MC=1.319301 z=+0.13
  rho=0.01 R=inf r=0.015: lambda_quad=0.092437 lambda_MC=0.092454 z=+0.67
  rho=0.01 R=inf r=0.011: lambda_quad=0.054435 lambda_MC=0.054448 z=+0.91
  rho=0.01 R=2.0 r=1.0: lambda_quad=1.291882 lambda_MC=1.291821 z=-0.29
  rho=0.01 R=2.0 r=1.9: lambda_quad=1.212108 lambda_MC=1.212409 z=+0.83
  rho=0.01 R=2.0 r=0.02: lambda_quad=0.157358 lambda_MC=0.157338 z=-0.41
  rho=0.001 R=inf r=1.0: lambda_quad=1.978934 lambda_MC=1.978602 z=-1.31
4. child marginal and resolved fraction, sampler (1e6 parents) vs quadrature
  rho=0.01 R=inf r=1.0: marginal chi2=20.2 for 25 dof, max |z|=1.97
      P(min child >= 0.1) quad=0.498914 MC=0.498951 z=+0.07
      P(min child >= 0.3) quad=0.251202 MC=0.251393 z=+0.44
  rho=0.01 R=2.0 r=1.0: marginal chi2=16.9 for 24 dof, max |z|=1.95
      P(min child >= 0.1) quad=0.488289 MC=0.487963 z=-0.65
      P(min child >= 0.3) quad=0.235325 MC=0.234978 z=-0.82
  rho=0.01 R=2.0 r=1.8: marginal chi2=25.8 for 24 dof, max |z|=1.86
      P(min child >= 0.1) quad=0.487686 MC=0.487146 z=-1.08
      P(min child >= 0.3) quad=0.254372 MC=0.254244 z=-0.29
  rho=0.01 R=inf r=5.0: marginal chi2=21.9 for 25 dof, max |z|=1.81
      P(min child >= 0.1) quad=0.629456 MC=0.629232 z=-0.46
      P(min child >= 0.3) quad=0.452419 MC=0.452157 z=-0.53
5. mutation: sampler with rho x1.02 compared with quadrature at rho (must fail)
  lambda_MC(rho=0.0102)=1.313784 vs quad(rho=0.01)=1.319275 z=-26.7


==> anc/calc_SHORT/item13/verify/v_kernel_check.py <==
#!/usr/bin/env python3
"""Checks of vkernel.py: quadrature against the closed form, the bound of the acceptance ratio,
the rate from the sampler's acceptance against quadrature, the child-size marginal and the
resolved fraction P(min(a,b) >= rc) = I(rc/r, C)/I(rho/r, C) against the sampler.
Output: v_kernel_check.log"""
import numpy as np
from vkernel import I_num, I_closed, Kernel, _integrand

rng = np.random.default_rng(20260923)
print("1. quadrature vs closed form 2 pi ln(1/eps^2-1), no cap")
for eps in (1e-4, 1e-3, 0.01, 0.1, 0.3, 0.45, 0.499):
    a, b = I_num(eps), I_closed(eps)
    print(f"  eps={eps:<7g} I_num={a:.12f} I_closed={b:.12f} rel diff={a/b-1:+.2e}")

print("2. maximum of the acceptance ratio over the allowed (a,b) triangle")
s = np.linspace(1e-4, 30, 3001)
A, B = np.meshgrid(s, s)
tri = (A + B >= 1) & (np.abs(A - B) <= 1)
R = (1 + A*A)*(1 + B*B)/(A*A*(1 + A*A) + B*B*(1 + B*B))
print(f"  max ratio on grid = {R[tri].max():.6f} (bound used 2.5)")

print("3. rate from sampler acceptance vs quadrature  [lambda = abar/(2pi) I]")
abar = 0.14324
for (rho, Rcap, r) in [(0.01, np.inf, 1.0), (0.01, np.inf, 0.015), (0.01, np.inf, 0.011),
                       (0.01, 2.0, 1.0), (0.01, 2.0, 1.9), (0.01, 2.0, 0.02), (0.001, np.inf, 1.0)]:
    K = Kernel.__new__(Kernel); K.abar, K.rho, K.R = abar, rho, Rcap
    Iq = I_num(rho/r, Rcap/r)
    Im, se = K.accept_rate_estimate(r, 4_000_000, rng)
    print(f"  rho={rho} R={Rcap} r={r}: lambda_quad={abar/(2*np.pi)*Iq:.6f} "
          f"lambda_MC={abar/(2*np.pi)*Im:.6f} z={(Im-Iq)/se:+.2f}")

print("4. child marginal and resolved fraction, sampler (1e6 parents) vs quadrature")
for (rho, Rcap, r) in [(0.01, np.inf, 1.0), (0.01, 2.0, 1.0), (0.01, 2.0, 1.8), (0.01, np.inf, 5.0)]:
    K = Kernel.__new__(Kernel); K.abar, K.rho, K.R = abar, rho, Rcap
    n = 1_000_000
    la, lb = K.sample_children(np.full(n, np.log(r)), rng)
    # the sampler returns the unordered pair (distance from the proposal centre first);
    # the marginal of the distance from a fixed end is that of a randomly ordered child
    sw = rng.random(n) < 0.5
    a = np.exp(np.where(sw, la, lb))/r
    eps, C = rho/r, Rcap/r
    Itot = I_num(eps, C)
    edges = np.unique(np.r_[eps, np.geomspace(eps*1.0001, min(C, 50.0), 25), (C if np.isfinite(C) else np.inf)])
    from scipy.integrate import quad
    obs = np.histogram(a, bins=edges)[0]
    exp = []
    for lo, hi in zip(edges[:-1], edges[1:]):
        hi2 = hi if np.isfinite(hi) else 1e6
        pts = [p for p in (1 - eps, 1.0, 1 + eps) if lo < p < hi2]
        v = quad(_integrand, lo, hi2, args=(eps, C), points=pts or None, limit=400)[0]
        if not np.isfinite(hi):
            v += np.pi*np.log(1e12/(1e12 - 1))
        exp.append(n*v/Itot)
    exp = np.array(exp)
    m = exp > 5
    chi2 = (((obs - exp)**2)/exp)[m].sum()
    print(f"  rho={rho} R={Rcap} r={r}: marginal chi2={chi2:.1f} for {m.sum()-1} dof, "
          f"max |z|={np.max(np.abs((obs-exp)/np.sqrt(exp))[m]):.2f}")
    for rc in (0.1, 0.3):
        if rc < rho or rc/r >= (C if np.isfinite(C) else np.inf):
            continue
        pq = I_num(max(rc/r, eps), C)/Itot
        pm = np.mean(np.minimum(la, lb) >= np.log(rc))
        se = np.sqrt(pq*(1 - pq)/n)
        print(f"      P(min child >= {rc}) quad={pq:.6f} MC={pm:.6f} z={(pm-pq)/se:+.2f}")

print("5. mutation: sampler with rho x1.02 compared with quadrature at rho (must fail)")
K = Kernel.__new__(Kernel); K.abar, K.rho, K.R = abar, 0.0102, np.inf
n = 4_000_000
Im, se = K.accept_rate_estimate(1.0, n, rng)
Iq = I_num(0.01)
print(f"  lambda_MC(rho=0.0102)={abar/(2*np.pi)*Im:.6f} vs quad(rho=0.01)={abar/(2*np.pi)*Iq:.6f} "
      f"z={(Im-Iq)/se:+.1f}")


==> anc/calc_SHORT/item13/verify/vanalyze.py <==
#!/usr/bin/env python3
"""Verifier's analysis of three consecutive unit windows (item13/verify).

usage: vanalyze.py CONFIG TYPE [y0 list]      CONFIG in A14, A19, A14cap, A19cap, TOY, A14r3, ...
       TYPE 0 = all splittings, 1 = smaller child >= 0.1, 2 = smaller child >= 0.3
Reads runs/CONFIG_p*.npz (or runs/CONFIG.npz), writes results/CONFIG_tTYPE.json and .log.

Per triple (windows [y0,y0+1],[y0+1,y0+2],[y0+2,y0+3]):
  means; the six F_jl and ten normalized third factorial cumulants T (SHORT1 Sec. 5 definitions);
  standard errors from 100 batches; within excess mean(F_jj)-mean(F_jl), adjacent excess
  (F12+F23)/2-F13, gamma123 = T123 - 2 F12 F23, pooled Gamma ratio mean(T)/(2 mean(F)^2) and the
  GLS-pooled ratio of calc_SHORT/item1/moment_test.py ('nm' covariance);
  partial correlation rho_pc from the covariance matrix and I_G(pc) = -ln(1-rho_pc^2)/2;
  regression slopes c_j = C_j2/V_2, I_G(slope) = ln[(1+c1)(1+c3)/(1+c1+c3)]/2, k_reg (intercept/slope,
  mean of the two outer windows), k_hat = 1/kappa2 of the total;
  I(n1:n3|n2) by the Grassberger (2003) estimator, its delta-method standard error, the estimate on
  the first half of the sample, the bias measured on a sample of Eq. (nm) of the same size with the
  same means and k = k_hat (value by direct summation, vnm.cmi_nm), the 1+0 value cmi_nm(1, means);
  Bonferroni rejection (order2 src, order3 src, gamma nm, level 0.05/3) in 50 blocks of 1e5 and 200
  blocks of 1e4 events (moment_test.test).
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, json, glob, time
import numpy as np
from scipy.special import digamma
sys.path.insert(0, _PKG + '/calc_SHORT/item1')
import moment_test as mt
from vnm import cmi_nm, draw_nm

NB = 100


def load(config, t):
    files = sorted(glob.glob(f'runs/{config}_p*.npz')) or [f'runs/{config}.npz']
    parts = []
    for f in files:
        with np.load(f) as z:
            parts.append(np.ascontiguousarray(z['counts'][:, :, t]))
    return np.concatenate(parts), files


def G_grass(n):
    n = n.astype(float)
    sgn = np.where(n.astype(np.int64) % 2 == 0, 1.0, -1.0)
    return digamma(n) + 0.5*sgn*(digamma((n + 1)/2) - digamma(n/2))


def H_grass(cnt, N):
    return np.log(N) - np.sum(cnt*G_grass(cnt))/N


def H_plug(cnt, N):
    p = cnt/N
    return -np.sum(p*np.log(p))


def cmi_est(n1, n2, n3):
    """Grassberger and plug-in I(n1:n3|n2), and the delta-method standard error.
    Keys are packed into one int64 per event (no array indexed by three counts)."""
    N = n1.size
    S = np.int64(1 << 20)
    out = {}
    i = np.zeros(N)
    for name, sign in (('123', -1.0), ('12', -1.0), ('23', -1.0), ('2', 1.0)):
        if name == '123':
            key = (n1.astype(np.int64)*S + n2.astype(np.int64))*S + n3.astype(np.int64)
        elif name == '12':
            key = n1.astype(np.int64)*S + n2.astype(np.int64)
        elif name == '23':
            key = n2.astype(np.int64)*S + n3.astype(np.int64)
        else:
            key = n2.astype(np.int64)
        u, inv, cnt = np.unique(key, return_inverse=True, return_counts=True)
        del key
        out['HG' + name] = H_grass(cnt, N); out['HP' + name] = H_plug(cnt, N)
        lg = np.log(cnt/N)
        # pointwise information ln p123 + ln p2 - ln p12 - ln p23
        i += (1.0 if name in ('123', '2') else -1.0)*lg[inv]
        del inv
        out['cells' + name] = int(u.size)
    IG = out['HG12'] + out['HG23'] - out['HG2'] - out['HG123']
    IP = out['HP12'] + out['HP23'] - out['HP2'] - out['HP123']
    se = float(np.std(i)/np.sqrt(N))
    return dict(I_grass=float(IG), I_plugin=float(IP), se=se, cells=out['cells123'],
                I_plugin_check=float(np.mean(i)))


def monomial_means(n1, n2, n3, nb=NB):
    """batch means (nb x 19) of the factorial monomials and the overall mean."""
    N = n1.size
    m = N//nb
    bm = np.empty((nb, len(mt.MONO)))
    for i in range(nb):
        sl = slice(i*m, (i + 1)*m)
        chunk = np.stack([n1[sl], n2[sl], n3[sl]]).astype(np.int64)
        bm[i] = mt._phi(chunk).mean(0)
    return bm, bm.mean(0)


def derived(mu):
    """statistics from the 19 factorial moments"""
    x = np.array(mt.normalized_cumulants(mu))
    F = x[:6]; T = x[6:]
    lam = mu[:3]
    P = mt.POS
    E = lambda *S: mu[P[tuple(sorted(S))]]
    # plain second moments: E[nj nl] (j != l), E[nj^2] = E[nj(nj-1)] + E[nj]
    Cov = np.empty((3, 3))
    for j in range(3):
        for l in range(3):
            m2 = E(j, l) + (lam[j] if j == l else 0.0)
            Cov[j, l] = m2 - lam[j]*lam[l]
    V2 = Cov[1, 1]
    c1, c3 = Cov[0, 1]/V2, Cov[2, 1]/V2
    s11 = Cov[0, 0] - Cov[0, 1]**2/V2; s33 = Cov[2, 2] - Cov[2, 1]**2/V2
    s13 = Cov[0, 2] - Cov[0, 1]*Cov[2, 1]/V2
    rho = s13/np.sqrt(s11*s33)
    Lam = lam.sum()
    EN2 = Cov.sum() + Lam**2 - Lam                           # E[N(N-1)]
    k2tot = EN2/Lam**2 - 1
    int1 = lam[0] - c1*lam[1]; int3 = lam[2] - c3*lam[1]
    iF = {S: i for i, S in enumerate(mt.IDX2)}
    Fw = np.mean([F[iF[(0, 0)]], F[iF[(1, 1)]], F[iF[(2, 2)]]])
    Fb = np.mean([F[iF[(0, 1)]], F[iF[(0, 2)]], F[iF[(1, 2)]]])
    T123 = T[mt.IDX3.index((0, 1, 2))]
    return dict(
        lam=lam, F=F, T=T,
        within=Fw - Fb,
        adjacent=0.5*(F[iF[(0, 1)]] + F[iF[(1, 2)]]) - F[iF[(0, 2)]],
        gamma123=T123 - 2*F[iF[(0, 1)]]*F[iF[(1, 2)]],
        gratio_simple=np.mean(T)/(2*np.mean(F)**2),
        rho_pc=rho, IG_pc=-0.5*np.log(1 - rho*rho),
        c1=c1, c3=c3, IG_slope=0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3)),
        rho_slope=np.sqrt(c1*c3/((1 + c1)*(1 + c3))),
        k_reg=0.5*(int1/c1 + int3/c3), k_hat=1/k2tot,
        ratio13=lam[0]*lam[2]/lam[1]**2,
    )


def flat(d):
    out = {}
    for k, v in d.items():
        v = np.asarray(v)
        if v.ndim == 0:
            out[k] = np.array([float(v)])
        else:
            out[k] = v.astype(float)
    return out


def analyze_triple(n1, n2, n3, seed, blocks=True):
    N = n1.size
    t0 = time.time()
    bm, mu = monomial_means(n1, n2, n3)
    full = flat(derived(mu))
    bat = [flat(derived(b)) for b in bm]
    res = {}
    for k, v in full.items():
        arr = np.array([b[k] for b in bat])
        se = arr.std(0, ddof=1)/np.sqrt(len(bat))
        res[k] = v.tolist() if v.size > 1 else float(v[0])
        res[k + '_se'] = se.tolist() if v.size > 1 else float(se[0])
    # GLS-pooled Gamma ratio and gamma tests from the reference implementation (full sample)
    r = mt.test(n1, n2, n3, covs=('nm', 'src', 'emp'))
    for key in ('gamma_ratio_nm', 'z_gamma_nm', 'z_gamma123_nm', 'z_gamma123_emp', 'z_adj2_emp',
                'p_order2', 'p_order3', 'p_gamma', 'k_hat'):
        res['mt_' + key] = float(r[key])
    # information
    ce = cmi_est(n1, n2, n3)
    res.update(dict(I_grass=ce['I_grass'], I_plugin=ce['I_plugin'], I_se=ce['se'], I_cells=ce['cells']))
    h = N//2
    ch = cmi_est(n1[:h], n2[:h], n3[:h])
    res['I_grass_half'] = ch['I_grass']
    lam = np.array(res['lam']); kh = res['k_hat']
    rng = np.random.default_rng(seed)
    m1, m2, m3 = draw_nm(kh, lam, N, rng)
    cn = cmi_est(m1, m2, m3)
    ex = cmi_nm(kh, lam)
    res['nm_match_k'] = kh; res['nm_match_exact'] = ex
    res['nm_match_est'] = cn['I_grass']; res['nm_match_se'] = cn['se']
    res['bias'] = cn['I_grass'] - ex
    res['I_1p0'] = cmi_nm(1.0, lam)
    res['I_nm_khat'] = ex
    # Bonferroni blocks
    if blocks:
        for bs, nbk in ((100_000, 50), (10_000, 200)):
            rej = 0; used = 0; nan = 0
            for i in range(nbk):
                sl = slice(i*bs, (i + 1)*bs)
                if (i + 1)*bs > N:
                    break
                rr = mt.test(n1[sl], n2[sl], n3[sl], covs=('nm', 'src'))
                ps = [rr['p_order2'], rr['p_order3'], rr['p_gamma']]
                used += 1
                if not all(np.isfinite(ps)):
                    nan += 1
                    ps = [q for q in ps if np.isfinite(q)] or [1.0]
                rej += int(min(ps) < 0.05/3)
            res[f'bonf_rej_{bs}'] = rej; res[f'bonf_n_{bs}'] = used; res[f'bonf_nan_{bs}'] = nan
    res['N'] = int(N); res['time'] = time.time() - t0
    return res


if __name__ == '__main__':
    config, t = sys.argv[1], int(sys.argv[2])
    counts, files = load(config, t)
    nev, nbins = counts.shape
    y0s = [int(v) for v in sys.argv[3].split(',')] if len(sys.argv) > 3 else list(range(nbins - 2))
    blocks = not (len(sys.argv) > 4 and sys.argv[4] == 'noblocks')
    lf = open(f'results/{config}_t{t}.log', 'w')
    def log(s):
        print(s); lf.write(s + '\n'); lf.flush()
    log(f'{config} type {t}: {nev} events from {files}')
    # one-window F for every unit window, with batch errors
    onew = []
    m = nev//NB
    for j in range(nbins):
        x = counts[:, j].astype(np.float64)
        def Fone(v):
            mu = v.mean(); return ((v*(v - 1)).mean() - mu*mu)/(mu*mu)
        F = Fone(x); bb = [Fone(x[i*m:(i + 1)*m]) for i in range(NB)]
        onew.append(dict(window=[j, j + 1], mean=float(x.mean()), F=float(F),
                         F_se=float(np.std(bb, ddof=1)/np.sqrt(NB))))
        log(f'  window [{j},{j+1}]: mean {x.mean():.4f}  F {F:.4f} +- {onew[-1]["F_se"]:.4f}')
    out = dict(config=config, type=t, nev=int(nev), files=files, one_window=onew, triples=[])
    for y0 in y0s:
        n1, n2, n3 = counts[:, y0], counts[:, y0 + 1], counts[:, y0 + 2]
        r = analyze_triple(n1, n2, n3, seed=1000*t + 17*y0 + 7, blocks=blocks)
        r['y0'] = y0
        out['triples'].append(r)
        log(f"y0={y0}: means {np.round(r['lam'],3).tolist()} F {np.round(r['F'],4).tolist()}")
        log(f"   within {r['within']:+.5f}+-{r['within_se']:.5f}  adjacent {r['adjacent']:+.5f}+-{r['adjacent_se']:.5f}"
            f"  gamma123 {r['gamma123']:+.4f}+-{r['gamma123_se']:.4f}  gratio simple {r['gratio_simple']:.3f}"
            f" GLS {r['mt_gamma_ratio_nm']:.3f}")
        log(f"   rho_pc {r['rho_pc']:.4f} IG_pc {r['IG_pc']:.5f}+-{r['IG_pc_se']:.5f} IG_slope {r['IG_slope']:.5f}"
            f" k_hat {r['k_hat']:.3f} k_reg {r['k_reg']:.3f} l1l3/l2^2 {r['ratio13']:.4f}")
        log(f"   I_grass {r['I_grass']:.5f}+-{r['I_se']:.5f} (half {r['I_grass_half']:.5f}, plugin {r['I_plugin']:.5f})"
            f" bias(nm k={r['nm_match_k']:.3f}) {r['bias']:+.5f}  I_1+0 {r['I_1p0']:.5f}")
        if blocks:
            log(f"   Bonferroni rejections: {r['bonf_rej_100000']}/{r['bonf_n_100000']} at 1e5, "
                f"{r['bonf_rej_10000']}/{r['bonf_n_10000']} at 1e4   ({r['time']:.0f}s)")
        json.dump(out, open(f'results/{config}_t{t}.json', 'w'), indent=1)
    log('done')


==> anc/calc_SHORT/item13/verify/vcompare.log <==
quantity: n, max |z|, number |z|>3, the three largest (z, where)
mean       n= 270 max|z|=   1.86 n(|z|>3)=  0  rms z=0.77  +1.9 A14cap rc0.3 y0=3; +1.9 A14cap rc0.3 y0=2; +1.9 A14cap rc0.3 y0=1
F          n= 540 max|z|=   3.25 n(|z|>3)=  3  rms z=0.75  -3.2 A14cap all y0=2 F11; -3.2 A14cap all y0=1 F22; -3.2 A14cap all y0=0 F33
within     n=  90 max|z|=   2.12 n(|z|>3)=  0  rms z=0.85  -2.1 A19cap rc0.3 y0=3; +1.9 A14cap rc0.3 y0=3; -1.8 A14cap all y0=2
adjacent   n=  90 max|z|=   2.67 n(|z|>3)=  0  rms z=1.04  +2.7 TOY all y0=4; -2.5 A14cap all y0=1; +2.5 A19cap all y0=3
gamma123   n=  90 max|z|=   2.09 n(|z|>3)=  0  rms z=0.91  +2.1 A14cap rc0.3 y0=5; +1.8 A14cap rc0.1 y0=1; +1.5 A19cap rc0.3 y0=0
gratio_nm  n=  90 max|z|=   3.08 n(|z|>3)=  1  rms z=1.22  +3.1 A14 rc0.3 y0=7; +2.8 A14 rc0.3 y0=6; +2.5 A14 rc0.1 y0=7
IG_pc      n=  90 max|z|=   2.65 n(|z|>3)=  0  rms z=0.99  -2.7 TOY all y0=4; +2.5 TOY all y0=5; +2.4 A19 rc0.3 y0=5
IG_slope   n=  90 max|z|=   3.38 n(|z|>3)=  1  rms z=0.97  -3.4 A14cap all y0=2; -2.7 A19cap all y0=3; +2.6 A14cap all y0=1
I_grass    n=  90 max|z|=   2.64 n(|z|>3)=  0  rms z=0.84  -2.6 A14cap rc0.3 y0=2; +2.5 A14 all y0=3; -1.8 A14cap all y0=6
k_hat      n=  90 max|z|=   1.75 n(|z|>3)=  0  rms z=0.67  +1.7 A14cap all y0=0; +1.7 A14cap rc0.3 y0=0; +1.5 A19cap rc0.3 y0=1
k_reg      n=  90 max|z|=   2.80 n(|z|>3)=  0  rms z=0.94  -2.8 A14cap all y0=1; +2.7 A14cap all y0=2; +2.5 A19cap all y0=3
I_1p0      n=  90 max|z|=   0.87 n(|z|>3)=  0  rms z=0.28  -0.9 A14 rc0.3 y0=6 (unit 1e-4); -0.7 A14 rc0.1 y0=6 (unit 1e-4); +0.7 A14 rc0.3 y0=7 (unit 1e-4)
bias       n=  90 max|z|=   2.87 n(|z|>3)=  0  rms z=1.09  +2.9 A14 all y0=5; -2.7 A19 rc0.1 y0=2; +2.5 TOY all y0=0


==> anc/calc_SHORT/item13/verify/vcompare.py <==
#!/usr/bin/env python3
"""Triple-by-triple comparison of the verifier's results (results/*.json, independent generator
and analysis) with the worker's (../results/*.json, read only).  Both are 1e7-event samples with
different seeds, so every difference is statistical unless it exceeds the combined error.
z = (verifier - worker)/sqrt(se_v^2 + se_w^2); for quantities without a worker error the verifier's
error times sqrt(2) is used.  Output: vcompare.log"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json
import numpy as np

W = _PKG + '/calc_SHORT/item13/results/'
TN = {0: 'all', 1: 'rc0.1', 2: 'rc0.3'}
LAB = ['11', '12', '13', '22', '23', '33']
L = []
def log(s=''):
    print(s); L.append(s)

allz = {}
def addz(key, z, where):
    allz.setdefault(key, []).append((abs(z), z, where))

for c in ['A14', 'A19', 'A14cap', 'A19cap', 'TOY']:
    w = json.load(open(W + f'{c}.json'))
    wb = json.load(open(W + f'{c}_nmbias.json')) if c != 'TOY' or True else None
    for t in ((0, 1, 2) if c != 'TOY' else (0,)):
        v = json.load(open(f'results/{c}_t{t}.json'))
        wv = w['variants'][str(t)]
        # one-window F and means (worker keeps half-unit bins; unit-window F from the triples' F11)
        for r in v['triples']:
            y0 = r['y0']
            if str(y0) not in wv['depths']:
                continue
            q = wv['depths'][str(y0)]
            where = f'{c} {TN[t]} y0={y0}'
            lam_v = np.array(r['lam']); lam_w = np.array(q['lam']); lse = np.array(r['lam_se'])
            for j in range(3):
                addz('mean', (lam_v[j] - lam_w[j])/(np.sqrt(2)*lse[j]), where)
            for i, lb in enumerate(LAB):
                addz('F', (r['F'][i] - q['F'][lb])/np.hypot(r['F_se'][i], q['F_se'][lb]), where + ' F' + lb)
            cw = q['contrasts']
            addz('within', (r['within'] - cw['within=mean(Fjj)-mean(Fjl)']['value'])/np.hypot(r['within_se'], cw['within=mean(Fjj)-mean(Fjl)']['se']), where)
            addz('adjacent', (r['adjacent'] - cw['adj=(F12+F23)/2-F13']['value'])/np.hypot(r['adjacent_se'], cw['adj=(F12+F23)/2-F13']['se']), where)
            addz('gamma123', (r['gamma123'] - cw['T123-2F12F23']['value'])/np.hypot(r['gamma123_se'], cw['T123-2F12F23']['se']), where)
            addz('gratio_nm', (r['mt_gamma_ratio_nm'] - q['tests']['gamma_ratio_nm'])/(np.sqrt(2)*r['gratio_simple_se']), where)
            g = q['gauss']
            addz('IG_pc', (r['IG_pc'] - g['IG_pc'])/(np.sqrt(2)*r['IG_pc_se']), where)
            addz('IG_slope', (r['IG_slope'] - g['IG_slope'])/(np.sqrt(2)*r['IG_slope_se']), where)
            addz('I_grass', (r['I_grass'] - q['cmi_full_grass'])/(np.sqrt(2)*r['I_se']), where)
            addz('k_hat', (r['k_hat'] - q['k_hat'])/(np.sqrt(2)*r['k_hat_se']), where)
            addz('k_reg', (r['k_reg'] - q['k_reg'])/(np.sqrt(2)*r['k_reg_se']), where)
            addz('I_1p0', (r['I_1p0'] - q['nm_k1']['cmi'])/1e-4, where + ' (unit 1e-4)')
            try:
                bw = wb['variants'][str(t)][str(y0)]['bias_full']
                addz('bias', (r['bias'] - bw)/np.hypot(r['nm_match_se'], wb['variants'][str(t)][str(y0)]['se_full']), where)
            except KeyError:
                pass

log('quantity: n, max |z|, number |z|>3, the three largest (z, where)')
for k, lst in allz.items():
    a = np.array([x[0] for x in lst])
    top = sorted(lst, reverse=True)[:3]
    log(f"{k:10s} n={len(lst):4d} max|z|={a.max():7.2f} n(|z|>3)={int((a > 3).sum()):3d}  rms z={np.sqrt(np.mean(a**2)):.2f}  "
        + '; '.join(f'{x[1]:+.1f} {x[2]}' for x in top))
open('vcompare.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vcompare_before_int16fix.log <==
quantity: n, max |z|, number |z|>3, the three largest (z, where)
mean       n= 270 max|z|=   1.86 n(|z|>3)=  0  rms z=0.77  +1.9 A14cap rc0.3 y0=3; +1.9 A14cap rc0.3 y0=2; +1.9 A14cap rc0.3 y0=1
F          n= 540 max|z|=   3.25 n(|z|>3)=  3  rms z=0.75  -3.2 A14cap all y0=2 F11; -3.2 A14cap all y0=1 F22; -3.2 A14cap all y0=0 F33
within     n=  90 max|z|=   2.12 n(|z|>3)=  0  rms z=0.86  -2.1 A19cap rc0.3 y0=3; +1.9 A14cap rc0.3 y0=3; -1.8 A14cap all y0=2
adjacent   n=  90 max|z|=   2.67 n(|z|>3)=  0  rms z=1.04  +2.7 TOY all y0=4; -2.5 A14cap all y0=1; +2.5 A19cap all y0=3
gamma123   n=  90 max|z|=   2.09 n(|z|>3)=  0  rms z=0.92  +2.1 A14cap rc0.3 y0=5; +1.8 A14cap rc0.1 y0=1; +1.5 A19cap rc0.3 y0=0
gratio_nm  n=  90 max|z|=   3.08 n(|z|>3)=  1  rms z=1.22  +3.1 A14 rc0.3 y0=7; +2.8 A14 rc0.3 y0=6; +2.5 A14 rc0.1 y0=7
IG_pc      n=  90 max|z|=   2.65 n(|z|>3)=  0  rms z=0.99  -2.7 TOY all y0=4; +2.5 TOY all y0=5; +2.4 A19 rc0.3 y0=5
IG_slope   n=  90 max|z|=   7.43 n(|z|>3)=  2  rms z=1.25  +7.4 A19 all y0=5; -3.4 A14cap all y0=2; -2.7 A19cap all y0=3
I_grass    n=  90 max|z|=   2.64 n(|z|>3)=  0  rms z=0.84  -2.6 A14cap rc0.3 y0=2; +2.5 A14 all y0=3; -1.8 A14cap all y0=6
k_hat      n=  90 max|z|=   1.75 n(|z|>3)=  0  rms z=0.67  +1.7 A14cap all y0=0; +1.7 A14cap rc0.3 y0=0; +1.5 A19cap rc0.3 y0=1
k_reg      n=  90 max|z|=  16.38 n(|z|>3)=  1  rms z=1.96  -16.4 A19 all y0=5; -2.8 A14cap all y0=1; +2.7 A14cap all y0=2
I_1p0      n=  90 max|z|=   0.87 n(|z|>3)=  0  rms z=0.28  -0.9 A14 rc0.3 y0=6 (unit 1e-4); -0.7 A14 rc0.1 y0=6 (unit 1e-4); +0.7 A14 rc0.3 y0=7 (unit 1e-4)
bias       n=  90 max|z|=   3.16 n(|z|>3)=  1  rms z=1.13  +3.2 A19 all y0=5; +2.9 A14 all y0=5; -2.7 A19 rc0.1 y0=2


==> anc/calc_SHORT/item13/verify/vcutoff.json <==
{"A14": {"all": {"mean_reldiff": [0.7554438803986943, 1.1770228549588015, 1.5669518842227919, 1.9359262375908215, 2.290465072057561, 2.634792112635059, 2.965447257752864, 3.285663260620633, 3.5957733773397473, 3.8942404529671943], "F_one_z": [-16.21626979474988, -44.08750977874928, -65.97469646234781, -71.68122942283453, -69.4775530288933, -62.01463331100908, -55.78969637390298, -47.81739644346962, -42.34877878350287, -37.189252527540035], "F6_z": [-16.21626979474988, -36.45398572654078, -46.1659578812858, -44.08750977874928, -56.539623311974616, -65.97469646234781, -44.08750977874928, -56.539623311974616, -59.81061435944389, -65.97469646234781, -69.21847873377975, -71.68122942283453, -65.97469646234781, -69.21847873377975, -67.38015698258695, -71.68122942283453, -70.57803066596433, -69.4775530288933, -71.68122942283453, -70.57803066596433, -66.48355110538925, -69.4775530288933, -65.52238936308974, -62.01463331100908, -69.4775530288933, -65.52238936308974, -61.86354215904803, -62.01463331100908, -58.74514370162001, -55.78969637390298, -62.01463331100908, -58.74514370162001, -54.15228974545838, -55.78969637390298, -51.525585703943875, -47.81739644346962, -55.78969637390298, -51.525585703943875, -48.35475012510274, -47.81739644346962, -44.953350020463674, -42.34877878350287, -47.81739644346962, -44.953350020463674, -42.03187381736113, -42.34877878350287, -39.63820879943687, -37.189252527540035]}, "rc0.1": {"mean_reldiff": [-0.0005061492058027195, -4.2480261055244384e-05, 0.0016754872310702495, 0.002626285133145778, 0.004137569014685205, 0.0062571384472143166, 0.008659165636050625, 0.01182199841192233, 0.015461259509539804, 0.0193857492774816], "F_one_z": [-0.16824243668716904, -0.47024374332227054, -0.01803255845427103, -0.23440280669112273, -0.45723046446759363, -0.5668332596377654, -0.8161056564488034, -1.0335787613861838, -1.077039641824714, -1.1609690459512723], "F6_z": [-0.16824243668716904, 0.44789556176604683, 0.5626689013220942, -0.47024374332227054, -0.044735295795370035, -0.01803255845427103, -0.47024374332227054, -0.044735295795370035, 0.16234458778595778, -0.01803255845427103, -0.11270877828801666, -0.23440280669112273, -0.01803255845427103, -0.11270877828801666, -0.24242037643307937, -0.23440280669112273, -0.46224055113372037, -0.45723046446759363, -0.23440280669112273, -0.46224055113372037, -0.5288266089582945, -0.45723046446759363, -0.48819462113784823, -0.5668332596377654, -0.45723046446759363, -0.48819462113784823, -0.6119450286376265, -0.5668332596377654, -0.6885572583667676, -0.8161056564488034, -0.5668332596377654, -0.6885572583667676, -0.7976968487063787, -0.8161056564488034, -0.9032743043401685, -1.0335787613861838, -0.8161056564488034, -0.9032743043401685, -0.9337450181979141, -1.0335787613861838, -1.0649102890509592, -1.077039641824714, -1.0335787613861838, -1.0649102890509592, -1.1268025012029028, -1.077039641824714, -1.1300271744274353, -1.1609690459512723]}, "rc0.3": {"mean_reldiff": [-0.0006871458817510057, 0.0013378730743023315, 0.0023153248607066246, 0.0008036126806769683, 0.002289269368726199, 0.0037832149766776624, 0.00432337018265283, 0.005388184774868243, 0.008202818911333454, 0.00982300419760107], "F_one_z": [-0.23163564553862717, -0.06415514169326458, 0.062121320426631106, -0.9585803301622009, -0.02468898731300825, -0.17640315816667407, -0.36078498566127115, -0.580603735722591, -0.6918963978263333, -0.6274750337407631], "F6_z": [-0.23163564553862717, 0.816405514429989, 0.2641667449195157, -0.06415514169326458, 0.4251801662068194, 0.062121320426631106, -0.06415514169326458, 0.4251801662068194, 0.2306674198750835, 0.062121320426631106, -0.2822629724132742, -0.9585803301622009, 0.062121320426631106, -0.2822629724132742, 0.13474924935502428, -0.9585803301622009, -0.45598245610953897, -0.02468898731300825, -0.9585803301622009, -0.45598245610953897, -0.518534298192447, -0.02468898731300825, -0.1272767596051101, -0.17640315816667407, -0.02468898731300825, -0.1272767596051101, -0.22583363077089957, -0.17640315816667407, -0.29435684934624295, -0.36078498566127115, -0.17640315816667407, -0.29435684934624295, -0.4078687955575789, -0.36078498566127115, -0.44465852479680873, -0.580603735722591, -0.36078498566127115, -0.44465852479680873, -0.509726815239044, -0.580603735722591, -0.6666753160947437, -0.6918963978263333, -0.580603735722591, -0.6666753160947437, -0.6272871867949479, -0.6918963978263333, -0.6658921042383669, -0.6274750337407631]}}, "A19": {"all": {"mean_reldiff": [0.8439142379216009, 1.386923376323395, 1.88602486696611, 2.3570067366627665, 2.8075008671479336, 3.2369148629544853, 3.647160724005327, 4.038688235458979], "F_one_z": [-24.933605335773425, -62.08864095582736, -81.69345651970481, -81.55161052327328, -72.91162072051027, -61.954590431634344, -52.69272505057647, -43.47420171785372], "F6_z": [-24.933605335773425, -49.35891565083867, -58.309055256694926, -62.08864095582736, -71.5729079007314, -81.69345651970481, -62.08864095582736, -71.5729079007314, -73.01798373651972, -81.69345651970481, -82.03965696068323, -81.55161052327328, -81.69345651970481, -82.03965696068323, -78.17697392151125, -81.55161052327328, -77.0933458113484, -72.91162072051027, -81.55161052327328, -77.0933458113484, -71.40196497064284, -72.91162072051027, -67.2367294496942, -61.954590431634344, -72.91162072051027, -67.2367294496942, -62.01418907800043, -61.954590431634344, -57.08981301853097, -52.69272505057647, -61.954590431634344, -57.08981301853097, -51.940713623298116, -52.69272505057647, -47.875260158749434, -43.47420171785372]}, "rc0.1": {"mean_reldiff": [-0.0009080646153731831, -0.00015218724666155037, 0.0008884898660368457, 0.0022140036282263242, 0.004899051488290285, 0.008121609156481746, 0.013207409469960352, 0.01869116699197737], "F_one_z": [-0.503458384960248, -1.1776217764812944, -2.371436253671695, -3.6552610896682864, -4.6917672171426625, -5.090440044688772, -5.59269410949818, -5.675128335515804], "F6_z": [-0.503458384960248, -1.7781632292617109, -1.8380669771739544, -1.1776217764812944, -2.1398791768981815, -2.371436253671695, -1.1776217764812944, -2.1398791768981815, -2.607432935333697, -2.371436253671695, -3.0011610185822786, -3.6552610896682864, -2.371436253671695, -3.0011610185822786, -3.799994390615275, -3.6552610896682864, -4.260372846515778, -4.6917672171426625, -3.6552610896682864, -4.260372846515778, -4.525969016982326, -4.6917672171426625, -4.907436717260702, -5.090440044688772, -4.6917672171426625, -4.907436717260702, -5.228578464031191, -5.090440044688772, -5.374848451306485, -5.59269410949818, -5.090440044688772, -5.374848451306485, -5.505476885948295, -5.59269410949818, -5.659502586606047, -5.675128335515804]}, "rc0.3": {"mean_reldiff": [-0.0004925167705200906, -8.001319074524282e-06, -0.002222869193779786, -0.0005091657487907852, -0.00023452075737750988, 0.0012704242944083788, 0.0045086601197379395, 0.0071086178540493705], "F_one_z": [-1.1873369096049624, -1.0388979897403414, -2.3843542261689255, -3.6004506754654795, -4.168251681413421, -4.544671361902448, -4.90736464451129, -4.943651875962247], "F6_z": [-1.1873369096049624, -1.5580518589466579, -2.5855602665128, -1.0388979897403414, -2.2049281137655257, -2.3843542261689255, -1.0388979897403414, -2.2049281137655257, -2.744330675992843, -2.3843542261689255, -2.9861266527716905, -3.6004506754654795, -2.3843542261689255, -2.9861266527716905, -3.390973584120564, -3.6004506754654795, -3.9936212308295413, -4.168251681413421, -3.6004506754654795, -3.9936212308295413, -4.235414726723391, -4.168251681413421, -4.404008544730574, -4.544671361902448, -4.168251681413421, -4.404008544730574, -4.666033516523484, -4.544671361902448, -4.774990731113624, -4.90736464451129, -4.544671361902448, -4.774990731113624, -4.8724631529179305, -4.90736464451129, -4.9400304816870815, -4.943651875962247]}}, "A14cap": {"all": {"mean_reldiff": [0.776362053630242, 1.2230062539730655, 1.6467057462299066, 2.0587547821138066, 2.470123551320727, 2.880213201948767, 3.2922045950047902, 3.7065347694902178, 4.122778965733584, 4.542607926074056], "F_one_z": [-4.675906469346492, -19.401314746796636, -30.265806858763987, -47.229351511821825, -56.81546850388284, -65.244287003366, -69.36894659493402, -79.15361758100654, -81.39530544157444, -86.09710396799], "F6_z": [-4.675906469346492, -19.34992043957174, -27.207799392346438, -19.401314746796636, -25.862060311204345, -30.265806858763987, -19.401314746796636, -25.862060311204345, -33.03620363549158, -30.265806858763987, -38.015394433892254, -47.229351511821825, -30.265806858763987, -38.015394433892254, -39.87967595702897, -47.229351511821825, -51.247804040376515, -56.81546850388284, -47.229351511821825, -51.247804040376515, -52.48659197190235, -56.81546850388284, -60.39736335324637, -65.244287003366, -56.81546850388284, -60.39736335324637, -59.57239279506695, -65.244287003366, -66.70286503255845, -69.36894659493402, -65.244287003366, -66.70286503255845, -69.6073569633069, -69.36894659493402, -73.8491291875356, -79.15361758100654, -69.36894659493402, -73.8491291875356, -73.78414269782235, -79.15361758100654, -80.14383144655646, -81.39530544157444, -79.15361758100654, -80.14383144655646, -81.18041388128817, -81.39530544157444, -83.64225275676276, -86.09710396799]}, "rc0.1": {"mean_reldiff": [0.0009998526953511888, 0.0012361374846494577, 0.0003795905854764303, 0.0012444730890426303, 0.004379409725178585, 0.00678160869145672, 0.010769347033313004, 0.01476726590020827, 0.02205473688749282, 0.029689712680442737], "F_one_z": [0.46669815290198874, -0.7749376388145981, 0.9052577060229859, -0.1896250194045392, -0.7840473562537145, -1.512142415584077, -2.9235043549518696, -4.93659570773444, -7.249253649594048, -9.781437043916348], "F6_z": [0.46669815290198874, 0.9769612745995118, 1.3102286602735165, -0.7749376388145981, 1.1194737141940472, 0.9052577060229859, -0.7749376388145981, 1.1194737141940472, -0.1883840407254118, 0.9052577060229859, -0.7626523972883493, -0.1896250194045392, 0.9052577060229859, -0.7626523972883493, -0.34656082142323785, -0.1896250194045392, -0.16816821414471284, -0.7840473562537145, -0.1896250194045392, -0.16816821414471284, -0.8681268881297727, -0.7840473562537145, -0.9785723628199446, -1.512142415584077, -0.7840473562537145, -0.9785723628199446, -2.5424960192837416, -1.512142415584077, -2.9198252558911046, -2.9235043549518696, -1.512142415584077, -2.9198252558911046, -3.5716224155170604, -2.9235043549518696, -4.642533427127602, -4.93659570773444, -2.9235043549518696, -4.642533427127602, -5.983342253533679, -4.93659570773444, -6.937546273227641, -7.249253649594048, -4.93659570773444, -6.937546273227641, -8.127620664854039, -7.249253649594048, -9.399031224153884, -9.781437043916348]}, "rc0.3": {"mean_reldiff": [0.000519827229687353, -0.00025747334100845176, -0.00015504911367492102, -0.0019984779273068964, 0.0017054211716616141, 0.0028406869940944546, 0.006559488160239102, 0.007727883013048498, 0.013712437149814738, 0.018811691499142524], "F_one_z": [1.1705159578236388, 0.24687910040047306, 0.025755884430475127, 0.7499374446828518, -1.3882414904630245, -1.8573054149211516, -1.91730717862588, -2.4836627752115423, -2.7504349887352793, -6.613443031643088], "F6_z": [1.1705159578236388, 1.247564768249839, 0.5229906360617271, 0.24687910040047306, 0.09441040090570109, 0.025755884430475127, 0.24687910040047306, 0.09441040090570109, -0.4170466277028966, 0.025755884430475127, -0.8136540836289667, 0.7499374446828518, 0.025755884430475127, -0.8136540836289667, -2.2861815202327076, 0.7499374446828518, -0.2996159155346995, -1.3882414904630245, 0.7499374446828518, -0.2996159155346995, -0.5941821781726853, -1.3882414904630245, -0.8329177862860868, -1.8573054149211516, -1.3882414904630245, -0.8329177862860868, -1.3556299306612385, -1.8573054149211516, -1.7600049091066328, -1.91730717862588, -1.8573054149211516, -1.7600049091066328, -1.7263894474650328, -1.91730717862588, -1.423623929148352, -2.4836627752115423, -1.91730717862588, -1.423623929148352, -3.174650032294387, -2.4836627752115423, -2.382203400171225, -2.7504349887352793, -2.4836627752115423, -2.382203400171225, -4.699415232462319, -2.7504349887352793, -4.863583548209258, -6.613443031643088]}}, "A19cap": {"all": {"mean_reldiff": [0.8682055814856353, 1.4483200764303454, 2.0034400999985422, 2.5503028769421454, 3.098652406819947, 3.648884375297474, 4.204915906552704, 4.765732390084989], "F_one_z": [-7.151977715107897, -26.65814042331242, -45.50156696666342, -60.22024650500939, -71.76224113074035, -82.66579608285173, -88.0231431706995, -91.20142388110982], "F6_z": [-7.151977715107897, -22.637043632092485, -33.835658291956676, -26.65814042331242, -34.15714931113735, -45.50156696666342, -26.65814042331242, -34.15714931113735, -37.68126485448104, -45.50156696666342, -50.004777161710194, -60.22024650500939, -45.50156696666342, -50.004777161710194, -52.06549637075482, -60.22024650500939, -63.932438663692835, -71.76224113074035, -60.22024650500939, -63.932438663692835, -66.19453220801327, -71.76224113074035, -76.01886867349491, -82.66579608285173, -71.76224113074035, -76.01886867349491, -76.2360521485118, -82.66579608285173, -84.6776442596395, -88.0231431706995, -82.66579608285173, -84.6776442596395, -84.72047021915064, -88.0231431706995, -89.04133783848737, -91.20142388110982]}, "rc0.1": {"mean_reldiff": [0.0014981463838004139, 3.5673316985729286e-05, 0.003376601816777791, 0.0052598193966795215, 0.009312421685291561, 0.01635091879051931, 0.024436002601270213, 0.035496799175452676], "F_one_z": [0.48023771689965733, 0.7655504181844531, -0.9631542879775074, -0.9801478685268716, -2.675372819103993, -5.0102566485626125, -8.660803997432279, -12.975500442013441], "F6_z": [0.48023771689965733, 2.1352857432130707, 1.279521262887903, 0.7655504181844531, 0.9167539195768932, -0.9631542879775074, 0.7655504181844531, 0.9167539195768932, 1.0697517352379078, -0.9631542879775074, -0.03183367569368801, -0.9801478685268716, -0.9631542879775074, -0.03183367569368801, -0.8717178724176698, -0.9801478685268716, -1.652459410519262, -2.675372819103993, -0.9801478685268716, -1.652459410519262, -3.4718742431548724, -2.675372819103993, -4.345304171860982, -5.0102566485626125, -2.675372819103993, -4.345304171860982, -6.207600630594148, -5.0102566485626125, -7.4106793710822805, -8.660803997432279, -5.0102566485626125, -7.4106793710822805, -9.567041247443063, -8.660803997432279, -11.615982346996285, -12.975500442013441]}, "rc0.3": {"mean_reldiff": [0.0017999106897106376, 0.000821230408317053, 0.0030364248583070186, 0.00316594710503848, 0.005034877277588334, 0.010328480904657544, 0.015870167062693064, 0.02382367322813228], "F_one_z": [0.6566372805162403, 0.5888850448492327, -0.030728353892190335, -1.0590892525138547, -1.7654910823053254, -3.4892525214382686, -5.693838022234088, -8.626243843385954], "F6_z": [0.6566372805162403, 2.3735074229272524, 0.5507528889298408, 0.5888850448492327, 0.970031214521983, -0.030728353892190335, 0.5888850448492327, 0.970031214521983, 1.263913586440451, -0.030728353892190335, -0.0029672997938134777, -1.0590892525138547, -0.030728353892190335, -0.0029672997938134777, -1.138403322449367, -1.0590892525138547, -2.036340820593217, -1.7654910823053254, -1.0590892525138547, -2.036340820593217, -3.5332274488095217, -1.7654910823053254, -3.1755869607081864, -3.4892525214382686, -1.7654910823053254, -3.1755869607081864, -3.88902357980915, -3.4892525214382686, -4.602641772884011, -5.693838022234088, -3.4892525214382686, -4.602641772884011, -6.830535357642114, -5.693838022234088, -8.92832331114843, -8.626243843385954]}}}

==> anc/calc_SHORT/item13/verify/vcutoff.log <==
A14: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[9,10]/m[8,9]) = 0.3809; ln(N(10)/N(9)) = 0.4028; N(10) = 281.167 +- 0.090
  growth rho=0.001: ln(m[9,10]/m[8,9]) = 0.4438; ln(N(10)/N(9)) = 0.4724; N(10) = 1211.934 +- 0.724
  all: means rel diff (0.001 vs 0.01) +75.5% +117.7% +156.7% +193.6% +229.0% +263.5% +296.5% +328.6% +359.6% +389.4%
        max |rel diff| 389.42%; one-window F diff/se -16.2 -44.1 -66.0 -71.7 -69.5 -62.0 -55.8 -47.8 -42.3 -37.2; max |z| over six-F of all triples 71.68
  rc0.1: means rel diff (0.001 vs 0.01) -0.1% -0.0% +0.2% +0.3% +0.4% +0.6% +0.9% +1.2% +1.5% +1.9%
        max |rel diff| 1.94%; one-window F diff/se -0.2 -0.5 -0.0 -0.2 -0.5 -0.6 -0.8 -1.0 -1.1 -1.2; max |z| over six-F of all triples 1.16
  rc0.3: means rel diff (0.001 vs 0.01) -0.1% +0.1% +0.2% +0.1% +0.2% +0.4% +0.4% +0.5% +0.8% +1.0%
        max |rel diff| 0.98%; one-window F diff/se -0.2 -0.1 +0.1 -1.0 -0.0 -0.2 -0.4 -0.6 -0.7 -0.6; max |z| over six-F of all triples 0.96
A19: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[7,8]/m[6,7]) = 0.5058; ln(N(8)/N(7)) = 0.5312; N(8) = 366.119 +- 0.122
  growth rho=0.001: ln(m[7,8]/m[6,7]) = 0.5867; ln(N(8)/N(7)) = 0.6198; N(8) = 1645.747 +- 1.003
  all: means rel diff (0.001 vs 0.01) +84.4% +138.7% +188.6% +235.7% +280.8% +323.7% +364.7% +403.9%
        max |rel diff| 403.87%; one-window F diff/se -24.9 -62.1 -81.7 -81.6 -72.9 -62.0 -52.7 -43.5; max |z| over six-F of all triples 82.04
  rc0.1: means rel diff (0.001 vs 0.01) -0.1% -0.0% +0.1% +0.2% +0.5% +0.8% +1.3% +1.9%
        max |rel diff| 1.87%; one-window F diff/se -0.5 -1.2 -2.4 -3.7 -4.7 -5.1 -5.6 -5.7; max |z| over six-F of all triples 5.68
  rc0.3: means rel diff (0.001 vs 0.01) -0.0% -0.0% -0.2% -0.1% -0.0% +0.1% +0.5% +0.7%
        max |rel diff| 0.71%; one-window F diff/se -1.2 -1.0 -2.4 -3.6 -4.2 -4.5 -4.9 -4.9; max |z| over six-F of all triples 4.94
A14cap: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[9,10]/m[8,9]) = 0.3387; ln(N(10)/N(9)) = 0.3668; N(10) = 210.225 +- 0.044
  growth rho=0.001: ln(m[9,10]/m[8,9]) = 0.4175; ln(N(10)/N(9)) = 0.4491; N(10) = 988.810 +- 0.442
  all: means rel diff (0.001 vs 0.01) +77.6% +122.3% +164.7% +205.9% +247.0% +288.0% +329.2% +370.7% +412.3% +454.3%
        max |rel diff| 454.26%; one-window F diff/se -4.7 -19.4 -30.3 -47.2 -56.8 -65.2 -69.4 -79.2 -81.4 -86.1; max |z| over six-F of all triples 86.10
  rc0.1: means rel diff (0.001 vs 0.01) +0.1% +0.1% +0.0% +0.1% +0.4% +0.7% +1.1% +1.5% +2.2% +3.0%
        max |rel diff| 2.97%; one-window F diff/se +0.5 -0.8 +0.9 -0.2 -0.8 -1.5 -2.9 -4.9 -7.2 -9.8; max |z| over six-F of all triples 9.78
  rc0.3: means rel diff (0.001 vs 0.01) +0.1% -0.0% -0.0% -0.2% +0.2% +0.3% +0.7% +0.8% +1.4% +1.9%
        max |rel diff| 1.88%; one-window F diff/se +1.2 +0.2 +0.0 +0.7 -1.4 -1.9 -1.9 -2.5 -2.8 -6.6; max |z| over six-F of all triples 6.61
A19cap: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[7,8]/m[6,7]) = 0.4490; ln(N(8)/N(7)) = 0.4820; N(8) = 266.912 +- 0.056
  growth rho=0.001: ln(m[7,8]/m[6,7]) = 0.5513; ln(N(8)/N(7)) = 0.5884; N(8) = 1323.293 +- 0.592
  all: means rel diff (0.001 vs 0.01) +86.8% +144.8% +200.3% +255.0% +309.9% +364.9% +420.5% +476.6%
        max |rel diff| 476.57%; one-window F diff/se -7.2 -26.7 -45.5 -60.2 -71.8 -82.7 -88.0 -91.2; max |z| over six-F of all triples 91.20
  rc0.1: means rel diff (0.001 vs 0.01) +0.1% +0.0% +0.3% +0.5% +0.9% +1.6% +2.4% +3.5%
        max |rel diff| 3.55%; one-window F diff/se +0.5 +0.8 -1.0 -1.0 -2.7 -5.0 -8.7 -13.0; max |z| over six-F of all triples 12.98
  rc0.3: means rel diff (0.001 vs 0.01) +0.2% +0.1% +0.3% +0.3% +0.5% +1.0% +1.6% +2.4%
        max |rel diff| 2.38%; one-window F diff/se +0.7 +0.6 -0.0 -1.1 -1.8 -3.5 -5.7 -8.6; max |z| over six-F of all triples 8.93
4 abar ln 2 at abar=0.14324: 0.3971
4 abar ln 2 at abar=0.19099: 0.5295


==> anc/calc_SHORT/item13/verify/vcutoff.out <==
A14: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[9,10]/m[8,9]) = 0.3809; ln(N(10)/N(9)) = 0.4028; N(10) = 281.167 +- 0.090
  growth rho=0.001: ln(m[9,10]/m[8,9]) = 0.4438; ln(N(10)/N(9)) = 0.4724; N(10) = 1211.934 +- 0.724
  all: means rel diff (0.001 vs 0.01) +75.5% +117.7% +156.7% +193.6% +229.0% +263.5% +296.5% +328.6% +359.6% +389.4%
        max |rel diff| 389.42%; one-window F diff/se -16.2 -44.1 -66.0 -71.7 -69.5 -62.0 -55.8 -47.8 -42.3 -37.2; max |z| over six-F of all triples 71.68
  rc0.1: means rel diff (0.001 vs 0.01) -0.1% -0.0% +0.2% +0.3% +0.4% +0.6% +0.9% +1.2% +1.5% +1.9%
        max |rel diff| 1.94%; one-window F diff/se -0.2 -0.5 -0.0 -0.2 -0.5 -0.6 -0.8 -1.0 -1.1 -1.2; max |z| over six-F of all triples 1.16
  rc0.3: means rel diff (0.001 vs 0.01) -0.1% +0.1% +0.2% +0.1% +0.2% +0.4% +0.4% +0.5% +0.8% +1.0%
        max |rel diff| 0.98%; one-window F diff/se -0.2 -0.1 +0.1 -1.0 -0.0 -0.2 -0.4 -0.6 -0.7 -0.6; max |z| over six-F of all triples 0.96
A19: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[7,8]/m[6,7]) = 0.5058; ln(N(8)/N(7)) = 0.5312; N(8) = 366.119 +- 0.122
  growth rho=0.001: ln(m[7,8]/m[6,7]) = 0.5867; ln(N(8)/N(7)) = 0.6198; N(8) = 1645.747 +- 1.003
  all: means rel diff (0.001 vs 0.01) +84.4% +138.7% +188.6% +235.7% +280.8% +323.7% +364.7% +403.9%
        max |rel diff| 403.87%; one-window F diff/se -24.9 -62.1 -81.7 -81.6 -72.9 -62.0 -52.7 -43.5; max |z| over six-F of all triples 82.04
  rc0.1: means rel diff (0.001 vs 0.01) -0.1% -0.0% +0.1% +0.2% +0.5% +0.8% +1.3% +1.9%
        max |rel diff| 1.87%; one-window F diff/se -0.5 -1.2 -2.4 -3.7 -4.7 -5.1 -5.6 -5.7; max |z| over six-F of all triples 5.68
  rc0.3: means rel diff (0.001 vs 0.01) -0.0% -0.0% -0.2% -0.1% -0.0% +0.1% +0.5% +0.7%
        max |rel diff| 0.71%; one-window F diff/se -1.2 -1.0 -2.4 -3.6 -4.2 -4.5 -4.9 -4.9; max |z| over six-F of all triples 4.94
A14cap: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[9,10]/m[8,9]) = 0.3387; ln(N(10)/N(9)) = 0.3668; N(10) = 210.225 +- 0.044
  growth rho=0.001: ln(m[9,10]/m[8,9]) = 0.4175; ln(N(10)/N(9)) = 0.4491; N(10) = 988.810 +- 0.442
  all: means rel diff (0.001 vs 0.01) +77.6% +122.3% +164.7% +205.9% +247.0% +288.0% +329.2% +370.7% +412.3% +454.3%
        max |rel diff| 454.26%; one-window F diff/se -4.7 -19.4 -30.3 -47.2 -56.8 -65.2 -69.4 -79.2 -81.4 -86.1; max |z| over six-F of all triples 86.10
  rc0.1: means rel diff (0.001 vs 0.01) +0.1% +0.1% +0.0% +0.1% +0.4% +0.7% +1.1% +1.5% +2.2% +3.0%
        max |rel diff| 2.97%; one-window F diff/se +0.5 -0.8 +0.9 -0.2 -0.8 -1.5 -2.9 -4.9 -7.2 -9.8; max |z| over six-F of all triples 9.78
  rc0.3: means rel diff (0.001 vs 0.01) +0.1% -0.0% -0.0% -0.2% +0.2% +0.3% +0.7% +0.8% +1.4% +1.9%
        max |rel diff| 1.88%; one-window F diff/se +1.2 +0.2 +0.0 +0.7 -1.4 -1.9 -1.9 -2.5 -2.8 -6.6; max |z| over six-F of all triples 6.61
A19cap: rho=0.01 10000000 events, rho=0.001 2000000 events
  growth rho=0.01: ln(m[7,8]/m[6,7]) = 0.4490; ln(N(8)/N(7)) = 0.4820; N(8) = 266.912 +- 0.056
  growth rho=0.001: ln(m[7,8]/m[6,7]) = 0.5513; ln(N(8)/N(7)) = 0.5884; N(8) = 1323.293 +- 0.592
  all: means rel diff (0.001 vs 0.01) +86.8% +144.8% +200.3% +255.0% +309.9% +364.9% +420.5% +476.6%
        max |rel diff| 476.57%; one-window F diff/se -7.2 -26.7 -45.5 -60.2 -71.8 -82.7 -88.0 -91.2; max |z| over six-F of all triples 91.20
  rc0.1: means rel diff (0.001 vs 0.01) +0.1% +0.0% +0.3% +0.5% +0.9% +1.6% +2.4% +3.5%
        max |rel diff| 3.55%; one-window F diff/se +0.5 +0.8 -1.0 -1.0 -2.7 -5.0 -8.7 -13.0; max |z| over six-F of all triples 12.98
  rc0.3: means rel diff (0.001 vs 0.01) +0.2% +0.1% +0.3% +0.3% +0.5% +1.0% +1.6% +2.4%
        max |rel diff| 2.38%; one-window F diff/se +0.7 +0.6 -0.0 -1.1 -1.8 -3.5 -5.7 -8.6; max |z| over six-F of all triples 8.93
4 abar ln 2 at abar=0.14324: 0.3971
4 abar ln 2 at abar=0.19099: 0.5295


==> anc/calc_SHORT/item13/verify/vcutoff.py <==
#!/usr/bin/env python3
"""Cutoff dependence: rho = 0.001 (runs/*r3.npz, 2e6 events) against rho = 0.01 (runs/*_p*.npz,
1e7 events).  For every unit window and count type: relative difference of the means and the
difference of the one-window F in units of the combined standard error (100 batches each); for every
triple of consecutive unit windows: the six F_jl, same measure.  Also the growth rates of the mean
number of splittings: ln(m_last/m_last-1) for unit windows and ln(N(Y)/N(Y-1)) for the cumulative
dipole number N(Y) = 1 + splittings below Y.  Output: vcutoff.log, vcutoff.json
It needs the five parts runs/<C>_p0.npz to runs/<C>_p4.npz and runs/<C>r3.npz of each of the four
configurations, which run_all.sh writes and which are left out of the package; when any of these
files is absent it stops with exit status 1 before it writes anything."""
import json, glob
import numpy as np

_missing = [p for c in ('A14', 'A19', 'A14cap', 'A19cap')
            for p in [f'runs/{c}_p{i}.npz' for i in range(5)] + [f'runs/{c}r3.npz'] if not glob.glob(p)]
if _missing:
    raise SystemExit('vcutoff.py: no sample ' + ', '.join(_missing) + '. The samples are written by run_all.sh and '
                     'are left out of the package. Nothing was written, so vcutoff.json and vcutoff.log are unchanged.')

NB = 100
TN = {0: 'all', 1: 'rc0.1', 2: 'rc0.3'}


def load(pattern, t):
    parts = []
    for f in sorted(glob.glob(pattern)):
        with np.load(f) as z:
            parts.append(z['counts'][:, :, t].astype(np.int32))
    return np.concatenate(parts)


def batch_stat(fun, *cols):
    N = cols[0].shape[0]; m = N//NB
    v = fun(*cols)
    b = [fun(*[c[i*m:(i + 1)*m] for c in cols]) for i in range(NB)]
    return v, np.std(b, ddof=1)/np.sqrt(NB)


def F_one(x):
    x = x.astype(float); mu = x.mean()
    return ((x*(x - 1)).mean() - mu*mu)/(mu*mu)


def F_two(x, y):
    x = x.astype(float); y = y.astype(float)
    return (x*y).mean()/(x.mean()*y.mean()) - 1


L = []
def log(s):
    print(s); L.append(s)

out = {}
for base, cut, Y in (('A14', 'A14r3', 10), ('A19', 'A19r3', 8), ('A14cap', 'A14capr3', 10), ('A19cap', 'A19capr3', 8)):
    if not glob.glob(f'runs/{cut}.npz'):
        continue
    rec = {}
    for t in (0, 1, 2):
        A = load(f'runs/{base}_p*.npz', t); B = load(f'runs/{cut}.npz', t)
        if t == 0:
            log(f'{base}: rho=0.01 {A.shape[0]} events, rho=0.001 {B.shape[0]} events')
            for lab, C in (('rho=0.01', A), ('rho=0.001', B)):
                m = C.mean(0)
                Ncum = 1 + np.cumsum(m)
                log(f"  growth {lab}: ln(m[{Y-1},{Y}]/m[{Y-2},{Y-1}]) = {np.log(m[-1]/m[-2]):.4f}; "
                    f"ln(N({Y})/N({Y-1})) = {np.log(Ncum[-1]/Ncum[-2]):.4f}; N({Y}) = {Ncum[-1]:.3f} +- "
                    f"{C.sum(1).std()/np.sqrt(C.shape[0]):.3f}")
        md = []; fz = []; f6z = []
        for j in range(Y):
            ma, sa = batch_stat(lambda x: x.mean(), A[:, j]); mb, sb = batch_stat(lambda x: x.mean(), B[:, j])
            fa, fsa = batch_stat(F_one, A[:, j]); fb, fsb = batch_stat(F_one, B[:, j])
            md.append(mb/ma - 1); fz.append((fb - fa)/np.hypot(fsa, fsb))
        for y0 in range(Y - 2):
            for (p, q) in ((0, 0), (0, 1), (0, 2), (1, 1), (1, 2), (2, 2)):
                if p == q:
                    fa, sa = batch_stat(F_one, A[:, y0 + p]); fb, sb = batch_stat(F_one, B[:, y0 + p])
                else:
                    fa, sa = batch_stat(F_two, A[:, y0 + p], A[:, y0 + q])
                    fb, sb = batch_stat(F_two, B[:, y0 + p], B[:, y0 + q])
                f6z.append((fb - fa)/np.hypot(sa, sb))
        rec[TN[t]] = dict(mean_reldiff=md, F_one_z=fz, F6_z=f6z)
        log(f"  {TN[t]}: means rel diff (0.001 vs 0.01) " + ' '.join(f'{100*v:+.1f}%' for v in md))
        log(f"        max |rel diff| {100*max(abs(v) for v in md):.2f}%; one-window F diff/se "
            + ' '.join(f'{v:+.1f}' for v in fz) + f"; max |z| over six-F of all triples {max(abs(v) for v in f6z):.2f}")
    out[base] = rec
for abar in (0.14324, 0.19099):
    log(f'4 abar ln 2 at abar={abar}: {4*abar*np.log(2):.4f}')
json.dump(out, open('vcutoff.json', 'w'))
open('vcutoff.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vcutoff_dF.log <==
A14 rc0.1 [8,9]: F(rho=0.001) 2.2044+-0.0377  F(rho=0.01) 2.2541+-0.0266  diff -0.0497 (-2.2%, z=-1.1)
A14 rc0.1 [9,10]: F(rho=0.001) 2.4992+-0.0512  F(rho=0.01) 2.5726+-0.0371  diff -0.0734 (-2.9%, z=-1.2)
A14 rc0.3 [8,9]: F(rho=0.001) 3.9426+-0.0883  F(rho=0.01) 4.0195+-0.0675  diff -0.0769 (-1.9%, z=-0.7)
A14 rc0.3 [9,10]: F(rho=0.001) 4.3981+-0.1172  F(rho=0.01) 4.4904+-0.0887  diff -0.0922 (-2.1%, z=-0.6)
A19 rc0.1 [6,7]: F(rho=0.001) 2.1311+-0.0211  F(rho=0.01) 2.3173+-0.0258  diff -0.1862 (-8.0%, z=-5.6)
A19 rc0.1 [7,8]: F(rho=0.001) 2.4672+-0.0291  F(rho=0.01) 2.7526+-0.0411  diff -0.2855 (-10.4%, z=-5.7)
A19 rc0.3 [6,7]: F(rho=0.001) 3.7186+-0.0468  F(rho=0.01) 4.1144+-0.0657  diff -0.3958 (-9.6%, z=-4.9)
A19 rc0.3 [7,8]: F(rho=0.001) 4.1838+-0.0633  F(rho=0.01) 4.7633+-0.0987  diff -0.5796 (-12.2%, z=-4.9)
A14cap rc0.1 [8,9]: F(rho=0.001) 0.5539+-0.0010  F(rho=0.01) 0.5619+-0.0004  diff -0.0079 (-1.4%, z=-7.2)
A14cap rc0.1 [9,10]: F(rho=0.001) 0.5515+-0.0010  F(rho=0.01) 0.5618+-0.0004  diff -0.0104 (-1.8%, z=-9.8)
A14cap rc0.3 [8,9]: F(rho=0.001) 0.7149+-0.0017  F(rho=0.01) 0.7201+-0.0009  diff -0.0053 (-0.7%, z=-2.8)
A14cap rc0.3 [9,10]: F(rho=0.001) 0.6897+-0.0016  F(rho=0.01) 0.7015+-0.0007  diff -0.0117 (-1.7%, z=-6.6)
A19cap rc0.1 [6,7]: F(rho=0.001) 0.5531+-0.0008  F(rho=0.01) 0.5606+-0.0004  diff -0.0075 (-1.3%, z=-8.7)
A19cap rc0.1 [7,8]: F(rho=0.001) 0.5488+-0.0008  F(rho=0.01) 0.5597+-0.0003  diff -0.0108 (-1.9%, z=-13.0)
A19cap rc0.3 [6,7]: F(rho=0.001) 0.7061+-0.0015  F(rho=0.01) 0.7151+-0.0006  diff -0.0091 (-1.3%, z=-5.7)
A19cap rc0.3 [7,8]: F(rho=0.001) 0.6757+-0.0012  F(rho=0.01) 0.6869+-0.0005  diff -0.0112 (-1.6%, z=-8.6)


==> anc/calc_SHORT/item13/verify/vcutoff_dF.py <==
#!/usr/bin/env python3
"""Size of the one-window F shift of the resolved counts between rho = 0.01 and 0.001 in the
deepest two windows of each configuration (complements vcutoff.log, which gives z only).
Output: vcutoff_dF.log"""
import glob, numpy as np
NB = 100
def F_one(x):
    x = x.astype(float); mu = x.mean(); return ((x*(x - 1)).mean() - mu*mu)/(mu*mu)
def bs(x):
    m = x.size//NB
    return F_one(x), np.std([F_one(x[i*m:(i+1)*m]) for i in range(NB)], ddof=1)/np.sqrt(NB)
L = []
for base, cut, Y in (('A14', 'A14r3', 10), ('A19', 'A19r3', 8), ('A14cap', 'A14capr3', 10), ('A19cap', 'A19capr3', 8)):
    for t, lab in ((1, 'rc0.1'), (2, 'rc0.3')):
        A = np.concatenate([np.load(f)['counts'][:, Y-2:, t].astype(np.int32) for f in sorted(glob.glob(f'runs/{base}_p*.npz'))])
        B = np.load(f'runs/{cut}.npz')['counts'][:, Y-2:, t].astype(np.int32)
        for j in range(2):
            fa, sa = bs(A[:, j]); fb, sb = bs(B[:, j])
            L.append(f'{base} {lab} [{Y-2+j},{Y-1+j}]: F(rho=0.001) {fb:.4f}+-{sb:.4f}  F(rho=0.01) {fa:.4f}+-{sa:.4f}  '
                     f'diff {fb-fa:+.4f} ({100*(fb/fa-1):+.1f}%, z={(fb-fa)/np.hypot(sa,sb):+.1f})')
print('\n'.join(L)); open('vcutoff_dF.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vcutoff_parts.log <==
A14 rc0.1 [9,10]: rho=0.01 parts 2.5351 2.5044 2.6744 2.5478 2.6012 (mean 2.5726, sd of one part 0.0668);  rho=0.001: 2.4992  -> (F_0.001 - mean)/sd = -1.1
A14 rc0.3 [9,10]: rho=0.01 parts 4.4099 4.3082 4.7183 4.4591 4.5552 (mean 4.4902, sd of one part 0.1556);  rho=0.001: 4.3981  -> (F_0.001 - mean)/sd = -0.6
A19 rc0.1 [7,8]: rho=0.01 parts 2.8584 2.7971 2.6952 2.6787 2.7332 (mean 2.7525, sd of one part 0.0747);  rho=0.001: 2.4672  -> (F_0.001 - mean)/sd = -3.8
A19 rc0.3 [7,8]: rho=0.01 parts 4.9872 4.8887 4.6495 4.5705 4.7193 (mean 4.7630, sd of one part 0.1717);  rho=0.001: 4.1838  -> (F_0.001 - mean)/sd = -3.4
A14cap rc0.1 [9,10]: rho=0.01 parts 0.5637 0.5621 0.5610 0.5605 0.5617 (mean 0.5618, sd of one part 0.0012);  rho=0.001: 0.5515  -> (F_0.001 - mean)/sd = -8.5
A14cap rc0.3 [9,10]: rho=0.01 parts 0.7018 0.7029 0.7001 0.7014 0.7012 (mean 0.7015, sd of one part 0.0010);  rho=0.001: 0.6897  -> (F_0.001 - mean)/sd = -11.4
A19cap rc0.1 [7,8]: rho=0.01 parts 0.5591 0.5595 0.5596 0.5596 0.5606 (mean 0.5597, sd of one part 0.0005);  rho=0.001: 0.5488  -> (F_0.001 - mean)/sd = -20.1
A19cap rc0.3 [7,8]: rho=0.01 parts 0.6858 0.6864 0.6874 0.6876 0.6871 (mean 0.6869, sd of one part 0.0008);  rho=0.001: 0.6757  -> (F_0.001 - mean)/sd = -14.8


==> anc/calc_SHORT/item13/verify/vcutoff_parts.py <==
#!/usr/bin/env python3
"""Spread of the one-window F among the five independent 2e6-event parts at rho = 0.01, against the
2e6-event rho = 0.001 sample, for the deepest window of each configuration (resolved counts).
Tests whether the F shift of vcutoff_dF.log exceeds the part-to-part spread (heavy tails).
Output: vcutoff_parts.log"""
import glob, numpy as np
def F_one(x):
    x = x.astype(float); mu = x.mean(); return ((x*(x - 1)).mean() - mu*mu)/(mu*mu)
L = []
for base, cut, Y in (('A14', 'A14r3', 10), ('A19', 'A19r3', 8), ('A14cap', 'A14capr3', 10), ('A19cap', 'A19capr3', 8)):
    for t, lab in ((1, 'rc0.1'), (2, 'rc0.3')):
        parts = [F_one(np.load(f)['counts'][:, Y-1, t]) for f in sorted(glob.glob(f'runs/{base}_p*.npz'))]
        fb = F_one(np.load(f'runs/{cut}.npz')['counts'][:, Y-1, t])
        m, s = np.mean(parts), np.std(parts, ddof=1)
        L.append(f'{base} {lab} [{Y-1},{Y}]: rho=0.01 parts ' + ' '.join(f'{p:.4f}' for p in parts)
                 + f' (mean {m:.4f}, sd of one part {s:.4f});  rho=0.001: {fb:.4f}  -> (F_0.001 - mean)/sd = {(fb-m)/s:+.1f}')
print('\n'.join(L)); open('vcutoff_parts.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vcutoff_rc001.log <==
rho=0.001 count rc>=0.01: 500000 events; rho=0.01 all splittings: 10000000 events
[0,1] mean 1.8255 vs 1.8225 ratio 1.0016; F 0.4791+-0.0025 vs 0.4810+-0.0006 z=-0.8
[1,2] mean 3.2108 vs 3.1768 ratio 1.0107; F 0.5166+-0.0024 vs 0.5156+-0.0006 z=+0.4
[2,3] mean 5.3193 vs 5.2280 ratio 1.0175; F 0.5497+-0.0030 vs 0.5580+-0.0007 z=-2.7
[3,4] mean 8.5221 vs 8.2913 ratio 1.0278; F 0.6065+-0.0034 vs 0.6155+-0.0010 z=-2.6
[4,5] mean 13.3175 vs 12.8229 ratio 1.0386; F 0.6729+-0.0045 vs 0.6904+-0.0016 z=-3.7
[5,6] mean 20.4620 vs 19.4641 ratio 1.0513; F 0.7552+-0.0061 vs 0.7810+-0.0024 z=-3.9
[6,7] mean 31.0690 vs 29.1689 ratio 1.0651; F 0.8457+-0.0080 vs 0.8871+-0.0035 z=-4.7
[7,8] mean 46.7080 vs 43.2686 ratio 1.0795; F 0.9535+-0.0108 vs 1.0108+-0.0053 z=-4.8
[8,9] mean 69.7549 vs 63.6965 ratio 1.0951; F 1.0716+-0.0144 vs 1.1512+-0.0076 z=-4.9
[9,10] mean 103.6818 vs 93.2275 ratio 1.1121; F 1.1993+-0.0187 vs 1.3095+-0.0107 z=-5.1


==> anc/calc_SHORT/item13/verify/vcutoff_rc001.py <==
#!/usr/bin/env python3
"""Count of splittings with both children >= 0.01 r0 in a cascade with cutoff rho = 0.001
(runs/A14r3rc001.npz, 5e5 events, count types: all, rc=0.01, rc=0.1) against all splittings at
rho = 0.01 (runs/A14_p*.npz, 1e7 events): window means, ratio, one-window F with batch errors.
Output: vcutoff_rc001.log"""
import glob, numpy as np
NB = 100
def F_one(x):
    x = x.astype(float); mu = x.mean(); return ((x*(x - 1)).mean() - mu*mu)/(mu*mu)
def bs(fun, x):
    m = x.size//NB
    return fun(x), np.std([fun(x[i*m:(i+1)*m]) for i in range(NB)], ddof=1)/np.sqrt(NB)
with np.load('runs/A14r3rc001.npz') as z:
    B = z['counts'][:, :, 1].astype(np.int32)
A = np.concatenate([np.load(f)['counts'][:, :, 0].astype(np.int32) for f in sorted(glob.glob('runs/A14_p*.npz'))])
L = [f'rho=0.001 count rc>=0.01: {B.shape[0]} events; rho=0.01 all splittings: {A.shape[0]} events']
for j in range(10):
    ma, mb = A[:, j].mean(), B[:, j].mean()
    fa, sa = bs(F_one, A[:, j]); fb, sb = bs(F_one, B[:, j])
    L.append(f'[{j},{j+1}] mean {mb:.4f} vs {ma:.4f} ratio {mb/ma:.4f}; F {fb:.4f}+-{sb:.4f} vs {fa:.4f}+-{sa:.4f} z={(fb-fa)/np.hypot(sa,sb):+.1f}')
print('\n'.join(L)); open('vcutoff_rc001.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vkernel.py <==
#!/usr/bin/env python3
"""Verifier's own kernel for the leading-order dipole cascade (item13/verify).

Emission density for a parent dipole of size r (Mueller 1994): (abar/2pi) r^2/(a^2 b^2) d^2x dy,
a, b the distances of the emitted point x from the two ends.  Cut: rho <= a, b (ultraviolet) and,
optionally, a, b <= R (infrared cap).  In units of the parent size (ends at 0 and 1):
    eps = rho/r, C = R/r,  I(eps, C) = int d^2x /(a^2 b^2) over eps <= a, b <= C,
    lambda(r) = abar/(2 pi) I(eps, C).

Closed form (derived in README): for C = inf and eps < 1/2, I = 2 pi ln(1/eps^2 - 1).
Quadrature form: polar coordinates about one end, the angle integral in closed form,
    I = int_eps^C (da/a) 2 [Phi(phi2) - Phi(phi1)],  Phi(phi) = int_0^phi dth/(a^2+1-2a cos th).

Child sampler: proposal g = mixture (1/2)[h(a) + h(b)], h(d) = 1/(d^2 (1+d^2)) restricted to
eps <= d <= C, accept with probability [(1+a^2)(1+b^2)/(a^2(1+a^2)+b^2(1+b^2))]/2.5 on the
allowed region (the ratio f/(h(a)+h(b)) is at most 5/2, attained at the midpoint).
"""
import numpy as np
from scipy.integrate import quad

RATIO_MAX = 2.5


def _phi_diff(a, u_lo, u_hi):
    """int dth/(a^2+1-2a cos th) over th in [0, pi] with cos th in [u_lo, u_hi]."""
    u_hi = min(u_hi, 1.0); u_lo = max(u_lo, -1.0)
    if u_lo >= u_hi:
        return 0.0
    t1 = np.sqrt((1 - u_hi)/(1 + u_hi))                      # tan(phi1/2), phi1 = arccos(u_hi)
    if a == 1.0:                                             # integrand 1/(4 sin^2(th/2))
        inv_t2 = 0.0 if u_lo <= -1.0 else np.sqrt((1 + u_lo)/(1 - u_lo))
        return 0.5*(1.0/t1 - inv_t2)
    s = (1 + a)/abs(1 - a)
    if u_lo <= -1.0:                                         # phi2 = pi
        D = np.pi/2 if t1 == 0 else np.arctan(1.0/(s*t1))
    else:
        t2 = np.sqrt((1 - u_lo)/(1 + u_lo))
        D = np.arctan(s*(t2 - t1)/(1 + s*s*t1*t2))
    return 2.0/abs(1 - a*a)*D


def _integrand(a, eps, C):
    u_hi = (a*a + 1 - eps*eps)/(2*a)
    u_lo = (a*a + 1 - C*C)/(2*a) if np.isfinite(C) else -np.inf
    return 2.0*_phi_diff(a, u_lo, u_hi)/a


def I_num(eps, C=np.inf):
    """I(eps, C) by adaptive quadrature in a, with breakpoints at the kinks."""
    top = C if np.isfinite(C) else 50.0 + 1.0/eps
    pts = sorted({p for p in (1 - eps, 1.0, 1 + eps, C - 1 if np.isfinite(C) else None,
                              C + 1 if np.isfinite(C) else None) if p is not None and eps < p < top})
    edges = [eps] + pts + [top]
    tot = 0.0
    for lo, hi in zip(edges[:-1], edges[1:]):
        v, _ = quad(_integrand, lo, hi, args=(eps, C), limit=400, epsabs=1e-13, epsrel=1e-12)
        tot += v
    if not np.isfinite(C):
        A = top                                              # full angular range beyond A
        tot += np.pi*np.log(A*A/(A*A - 1))
    return tot


def I_closed(eps):
    """No cap, eps < 1/2."""
    return 2*np.pi*np.log(1/eps**2 - 1)


class Kernel:
    """Rate lambda(r) and child sampler for fixed abar, rho, R (R = inf: no cap)."""

    def __init__(self, abar, rho, R=np.inf, ngrid=3001):
        self.abar, self.rho, self.R = abar, rho, R
        lo = np.log(rho)
        hi = np.log(R) if np.isfinite(R) else np.log(2*rho)   # beyond 2 rho (no cap) closed form
        g = [np.linspace(lo, hi, ngrid)]
        v = np.linspace(0, 1, 2001)                            # dense near the top (steep near r = R)
        g.append(hi - min(0.2, hi - lo)*v**2)
        g.append(lo + min(0.05, hi - lo)*v**2)                 # dense near r = rho
        if np.isfinite(R) and hi > np.log(2*rho) + 0.01:       # eps = 1/2 (discs touch)
            g.append(np.log(2*rho) + np.linspace(-0.01, 0.01, 801))
        self.lgrid = np.unique(np.clip(np.concatenate(g), lo, hi))
        r = np.exp(self.lgrid)
        self.Igrid = np.array([I_num(rho/x, R/x) for x in r])
        self.lamgrid = abar/(2*np.pi)*self.Igrid

    def rate(self, lr):
        """lambda at log sizes lr (array)."""
        lr = np.asarray(lr, float)
        out = np.interp(lr, self.lgrid, self.lamgrid)
        if not np.isfinite(self.R):
            big = lr > self.lgrid[-1]
            x = np.exp(2*(lr[big] - np.log(self.rho)))
            out[big] = self.abar*np.log(x - 1)
        return out

    def sample_children(self, lr, rng):
        """log sizes (la, lb) of the two children of parents with log sizes lr."""
        n = lr.size
        la = np.empty(n); lb = np.empty(n)
        todo = np.arange(n)
        while todo.size:
            lrt = lr[todo]
            r = np.exp(lrt)
            eps = self.rho/r
            C = self.R/r
            m = todo.size
            G_lo = 0.5*np.log(eps*eps/(1 + eps*eps))
            G_hi = 0.5*np.log(C*C/(1 + C*C)) if np.isfinite(self.R) else np.zeros(m)
            G = G_lo + (G_hi - G_lo)*rng.random(m)
            e2 = np.exp(2*G)
            d = np.sqrt(e2/(1 - e2))
            cphi = np.cos(2*np.pi*rng.random(m))
            o = np.sqrt(np.maximum(d*d + 1 - 2*d*cphi, 0.0))
            ok = (o >= eps) & (o <= C) & (d >= eps) & (d <= C)
            d2, o2 = d*d, o*o
            ratio = (1 + d2)*(1 + o2)/(d2*(1 + d2) + o2*(1 + o2))
            acc = ok & (rng.random(m)*RATIO_MAX < ratio)
            idx = todo[acc]
            la[idx] = lrt[acc] + np.log(d[acc])
            lb[idx] = lrt[acc] + np.log(o[acc])
            todo = todo[~acc]
        return la, lb

    def accept_rate_estimate(self, r, n, rng):
        """MC estimate of I(rho/r, R/r) from the acceptance probability of one proposal round
        (I = 2 Z_h * RATIO_MAX * P(accept), Z_h = 2 pi [G(C) - G(eps)])."""
        eps = self.rho/r; C = self.R/r
        G_lo = 0.5*np.log(eps*eps/(1 + eps*eps))
        G_hi = 0.5*np.log(C*C/(1 + C*C)) if np.isfinite(self.R) else 0.0
        G = G_lo + (G_hi - G_lo)*rng.random(n)
        e2 = np.exp(2*G); d = np.sqrt(e2/(1 - e2))
        cphi = np.cos(2*np.pi*rng.random(n))
        o = np.sqrt(np.maximum(d*d + 1 - 2*d*cphi, 0.0))
        ok = (o >= eps) & (o <= C)
        d2, o2 = d*d, o*o
        ratio = (1 + d2)*(1 + o2)/(d2*(1 + d2) + o2*(1 + o2))
        w = np.where(ok, ratio, 0.0)
        Zh = 2*np.pi*(G_hi - G_lo)
        return 2*Zh*w.mean(), 2*Zh*w.std()/np.sqrt(n)


==> anc/calc_SHORT/item13/verify/vnm.py <==
#!/usr/bin/env python3
"""Information left I(n1:n3|n2) of the negative multinomial (SHORT1 Eq. (nm)), by direct summation.

Derivation used (verifier's own): W ~ Gamma(shape k, rate k).  Given n2 = b the posterior of W is
Gamma(shape k+b, rate k+lam2), so (n1, n3) | n2=b are Poisson(lam_j W) mixed over that Gamma, a
bivariate negative multinomial of shape K = k+b with cell probabilities
p_j = lam_j/(k + lam1 + lam2 + lam3) ... written with c_j, p_j = c_j/(1+c1+c3),
c_j = lam_j/(k+lam2).  I = sum_b P(n2=b) M(K), M the mutual information of that bivariate law,
evaluated by direct two-dimensional summation (slice by slice in b; no triple-indexed array).
The same function with a direct triple sum over a small range of counts is used as a check (check_small).
"""
import numpy as np
from scipy.special import gammaln


def _nb_logpmf(n, K, q):
    """negative binomial of shape K, 'success' parameter q = c/(1+c): P(n) = C q^n (1-q)^K."""
    return gammaln(K + n) - gammaln(K) - gammaln(n + 1) + n*np.log(q) + K*np.log1p(-q)


def _range(mean, var, tail=11.0):
    sd = np.sqrt(var)
    lo = int(max(0, np.floor(mean - tail*sd - 5)))
    hi = int(np.ceil(mean + tail*sd + 30 + 3*tail*np.sqrt(var)/max(mean, 1)))
    return np.arange(lo, hi + 1)


def mi_bivariate_nm(K, c1, c3):
    """Mutual information of (n1, n3), bivariate negative multinomial of shape K and means K c_j."""
    s = 1 + c1 + c3
    p1, p3 = c1/s, c3/s
    m1, m3 = K*c1, K*c3
    n1 = _range(m1, K*c1*(1 + c1)); n3 = _range(m3, K*c3*(1 + c3))
    A = n1[:, None]; B = n3[None, :]
    lp = (gammaln(K + A + B) - gammaln(K) - gammaln(A + 1) - gammaln(B + 1)
          + A*np.log(p1) + B*np.log(p3) - K*np.log(s))
    l1 = _nb_logpmf(n1, K, c1/(1 + c1))
    l3 = _nb_logpmf(n3, K, c3/(1 + c3))
    P = np.exp(lp)
    mass = P.sum()
    val = np.sum(P*(lp - l1[:, None] - l3[None, :]))
    return val, 1 - mass


def cmi_nm(k, lam, tail=8.0, return_info=False):
    """Summed I(n1:n3|n2) for Eq. (nm) with shape k and window means lam = (l1, l2, l3)."""
    l1, l2, l3 = lam
    c1, c3 = l1/(k + l2), l3/(k + l2)
    b = np.arange(0, int(l2 + (tail + 4)*np.sqrt(l2 + l2*l2/k) + 40*(l2/k + 1)) + 1)
    lpb = _nb_logpmf(b, k, l2/(k + l2))
    pb = np.exp(lpb)
    keep = pb > 1e-14*pb.max()
    tot = 0.0; worst = 0.0
    for bb, w in zip(b[keep], pb[keep]):
        m, deficit = mi_bivariate_nm(k + bb, c1, c3)
        tot += w*m; worst = max(worst, abs(deficit))
    info = dict(mass_n2=float(pb[keep].sum()), worst_2d_deficit=worst)
    return (tot, info) if return_info else tot


def check_small(k, lam, nmax):
    """Direct triple sum of Eq. (nm) over n_j <= nmax (only for small means), slice by slice."""
    l1, l2, l3 = lam
    L = l1 + l2 + l3
    a = np.array(lam)/(k + L)
    n = np.arange(nmax + 1)
    # joint P(n1, n2, n3) slice at fixed n2, entropies accumulated
    H123 = 0.0; H12 = np.zeros(0); P12 = np.zeros((nmax + 1, nmax + 1)); P23 = np.zeros((nmax + 1, nmax + 1))
    P2 = np.zeros(nmax + 1)
    for b in n:
        A = n[:, None]; C = n[None, :]
        lp = (gammaln(k + A + b + C) - gammaln(k) - gammaln(A + 1) - gammaln(b + 1) - gammaln(C + 1)
              + A*np.log(a[0]) + b*np.log(a[1]) + C*np.log(a[2]) + k*np.log1p(-a.sum()))
        P = np.exp(lp)
        H123 -= np.sum(P*lp)
        P12[:, b] = P.sum(1); P23[b, :] = P.sum(0); P2[b] = P.sum()
    ent = lambda p: -np.sum(p[p > 0]*np.log(p[p > 0]))
    return ent(P12) + ent(P23) - ent(P2) - H123, 1 - P2.sum()


def draw_nm(k, lam, n, rng):
    w = rng.gamma(k, 1.0/k, size=n)
    return [rng.poisson(l*w) for l in lam]


if __name__ == '__main__':
    lam = [np.exp(0.4*5) - np.exp(0.4*4), np.exp(0.4*6) - np.exp(0.4*5), np.exp(0.4*7) - np.exp(0.4*6)]
    print("unit windows from y0=4, Delta=0.4, k=1: means", np.round(lam, 4))
    v, info = cmi_nm(1.0, lam, return_info=True)
    print("  cmi_nm =", v, info)
    print("  direct triple sum (nmax=400):", check_small(1.0, lam, 400))
    c1, c3 = lam[0]/(1 + lam[1]), lam[2]/(1 + lam[1])
    print("  I_G =", 0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3)))
    for k, lm in [(3.0, [2., 2., 2.]), (1.0, [2.70, 5.50, 10.31])]:
        v = cmi_nm(k, lm); d = check_small(k, lm, 300)
        print(f"  k={k} lam={lm}: cmi_nm={v:.10f} direct={d[0]:.10f} (deficit {d[1]:.1e})")


==> anc/calc_SHORT/item13/verify/vnm_selftest.log <==
unit windows from y0=4, Delta=0.4, k=1: means [2.436  3.6341 5.4215]
  cmi_nm = 0.09439533070284056 {'mass_n2': 0.9999999999999909, 'worst_2d_deficit': np.float64(1.6653345369377348e-13)}
  direct triple sum (nmax=400): (np.float64(0.0943953307028389), np.float64(5.551115123125783e-16))
  I_G = 0.10275282897219845
  k=3.0 lam=[2.0, 2.0, 2.0]: cmi_nm=0.0403093001 direct=0.0403093001 (deficit -8.9e-16)
  k=1.0 lam=[2.7, 5.5, 10.31]: cmi_nm=0.0927838003 direct=0.0927838003 (deficit 7.9e-13)


==> anc/calc_SHORT/item13/verify/vrates.log <==
A14 rho=0.01 (4 abar ln2 = 0.3971): ln N(y+1)/N(y) 1.038 0.754 0.627 0.553 0.505 0.471 0.447 0.428 0.414 0.403 | ln m(j+1)/m(j) 0.556 0.498 0.461 0.436 0.417 0.405 0.394 0.387 0.381
A14 rho=0.001 (4 abar ln2 = 0.3971): ln N(y+1)/N(y) 1.435 0.973 0.792 0.689 0.622 0.575 0.539 0.512 0.490 0.472 | ln m(j+1)/m(j) 0.771 0.663 0.595 0.550 0.517 0.492 0.472 0.457 0.444
A19 rho=0.01 (4 abar ln2 = 0.5295): ln N(y+1)/N(y) 1.308 0.911 0.752 0.665 0.611 0.575 0.549 0.531 | ln m(j+1)/m(j) 0.711 0.629 0.581 0.550 0.530 0.516 0.506
A19 rho=0.001 (4 abar ln2 = 0.5295): ln N(y+1)/N(y) 1.788 1.162 0.939 0.818 0.741 0.688 0.649 0.620 | ln m(j+1)/m(j) 0.969 0.819 0.732 0.676 0.637 0.608 0.587
A14cap rho=0.01 (4 abar ln2 = 0.3971): ln N(y+1)/N(y) 1.013 0.730 0.602 0.527 0.477 0.442 0.416 0.395 0.379 0.367 | ln m(j+1)/m(j) 0.524 0.466 0.428 0.401 0.381 0.366 0.355 0.346 0.339
A14cap rho=0.001 (4 abar ln2 = 0.3971): ln N(y+1)/N(y) 1.414 0.956 0.774 0.670 0.603 0.555 0.518 0.490 0.468 0.449 | ln m(j+1)/m(j) 0.749 0.641 0.573 0.527 0.493 0.467 0.447 0.431 0.417
A19cap rho=0.01 (4 abar ln2 = 0.5295): ln N(y+1)/N(y) 1.276 0.878 0.717 0.628 0.571 0.531 0.503 0.482 | ln m(j+1)/m(j) 0.669 0.585 0.534 0.501 0.478 0.461 0.449
A19cap rho=0.001 (4 abar ln2 = 0.5295): ln N(y+1)/N(y) 1.762 1.137 0.915 0.792 0.714 0.659 0.619 0.588 | ln m(j+1)/m(j) 0.939 0.789 0.702 0.645 0.604 0.574 0.551


==> anc/calc_SHORT/item13/verify/vrates.py <==
#!/usr/bin/env python3
"""Local growth rates of the all-splittings count: ln N(y+1)/N(y) for the mean dipole number
N(y) = 1 + mean splittings below y, and ln m_{j+1}/m_j for the unit-window means m_j.
rho = 0.01 (1e7 events) and 0.001 (2e6).  Output: vrates.log"""
import glob, numpy as np
L = []
for base, cut, abar in (('A14', 'A14r3', 0.14324), ('A19', 'A19r3', 0.19099), ('A14cap', 'A14capr3', 0.14324), ('A19cap', 'A19capr3', 0.19099)):
    for lab, files in (('rho=0.01', sorted(glob.glob(f'runs/{base}_p*.npz'))), ('rho=0.001', [f'runs/{cut}.npz'])):
        s = 0; n = 0
        for f in files:
            c = np.load(f)['counts'][:, :, 0]
            s = s + c.sum(0, dtype=np.float64); n += c.shape[0]
        m = s/n
        N = 1 + np.concatenate([[0], np.cumsum(m)])
        L.append(f'{base} {lab} (4 abar ln2 = {4*abar*np.log(2):.4f}): ln N(y+1)/N(y) ' + ' '.join(f'{v:.3f}' for v in np.diff(np.log(N)))
                 + ' | ln m(j+1)/m(j) ' + ' '.join(f'{v:.3f}' for v in np.diff(np.log(m))))
print('\n'.join(L)); open('vrates.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vsigncross.log <==
I vs I_G(pc): (verifier, worker) counts {('>', 'undecided'): 3, ('>', '>'): 14, ('undecided', 'undecided'): 16, ('<', '<'): 49, ('<', 'undecided'): 2}
   A14 all y0=0: verifier >, worker undecided
   A14 all y0=6: verifier >, worker undecided
   A14 rc0.1 y0=5: verifier <, worker undecided
   A14 rc0.3 y0=7: verifier <, worker undecided
   A19 rc0.3 y0=4: verifier >, worker undecided
I vs I_G(slope): (verifier, worker) counts {('<', '<'): 79, ('undecided', 'undecided'): 4, ('<', 'undecided'): 1}
   A19cap all y0=5: verifier <, worker undecided


==> anc/calc_SHORT/item13/verify/vsigncross.py <==
#!/usr/bin/env python3
"""Cross-tabulation of the sign of I - I_G(pc) and I - I_G(slope): verifier (vsummary rule, SE of I
alone) against the worker (../summary.json, read only).  Output: vsigncross.log"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json, numpy as np
from collections import Counter
W = json.load(open(_PKG + '/calc_SHORT/item13/summary.json'))
TN = {0: 'all', 1: 'rc0.1', 2: 'rc0.3'}
def mine(r, which):
    ig = r['IG_pc'] if which == 'pc' else r['IG_slope']
    Ic = r['I_grass'] - r['bias']; unc = abs(r['bias']) + 2*r['I_se']; d = Ic - ig
    return '>' if d > 2*unc else ('<' if d < -2*unc else 'undecided')
L = []
for which, wkey in (('pc', 'sign_pc'), ('slope', 'sign_slope')):
    ct = Counter(); diff = []
    for c in ['A14', 'A19', 'A14cap', 'A19cap']:
        for t in (0, 1, 2):
            v = json.load(open(f'results/{c}_t{t}.json'))
            wd = W[c]['variants'][str(t)]['depths']
            for r in v['triples']:
                q = wd[str(r['y0'])]
                ws = q.get(wkey)
                if ws is None:
                    ws = [q[k] for k in q if 'sign' in k and which in k]
                    ws = ws[0] if ws else '?'
                ms = mine(r, which)
                ct[(ms, ws)] += 1
                if ms != ws:
                    diff.append(f'{c} {TN[t]} y0={r["y0"]}: verifier {ms}, worker {ws}')
    L.append(f'I vs I_G({which}): (verifier, worker) counts ' + str(dict(ct)))
    L += ['   ' + s for s in diff]
print('\n'.join(L)); open('vsigncross.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vsim.py <==
#!/usr/bin/env python3
"""Verifier's event generator for the leading-order dipole cascade from one dipole of size r0 = 1.

Each dipole of size r lives for an exponential rapidity interval of rate lambda(r) (vkernel), then
splits into two dipoles whose sizes are drawn from r^2/(a^2 b^2) d^2x on the allowed region.
Only sizes are followed (the rate and the child law depend on the size alone).  Every splitting
with rapidity below Ymax is counted in unit rapidity bins [j, j+1), j = 0..Ymax-1, in three
counts: all splittings, and splittings whose smaller child is >= rc for each rc in RCS.
Mode 'toy': constant rate TOY_RATE and both children of size r0 (the 1+0 model, control).

usage: vsim.py NAME abar rho R Ymax nev seed [toy]
       R = inf for no cap.  Output: runs/NAME.npz (counts [nev, Ymax, 3], stored as int16 when the
       largest count is below 32767 and as int32 otherwise) and runs/NAME.log
"""
import sys, time, json, os
import numpy as np
from vkernel import Kernel

RCS = tuple(float(x) for x in os.environ.get('VSIM_RCS', '0.1,0.3').split(','))  # default (0.1, 0.3)
TOY_RATE = 0.4
CHUNK = 20000


def simulate(abar, rho, R, Ymax, nev, seed, toy=False, log=print):
    K = None if toy else Kernel(abar, rho, R)
    nb = int(Ymax); nt = 1 + len(RCS)
    lrc = np.log(np.array(RCS))
    counts = np.zeros((nev, nb, nt), np.int32)
    t0 = time.time(); nsplit = 0; maxlr = -np.inf
    for c0 in range(0, nev, CHUNK):
        rng = np.random.default_rng([seed, c0])
        m = min(CHUNK, nev - c0)
        ev = np.arange(m); lr = np.zeros(m); y = np.zeros(m)
        acc = np.zeros(m*nb*nt, np.int64)
        while ev.size:
            lam = np.full(ev.size, TOY_RATE) if toy else K.rate(lr)
            ys = y + rng.exponential(1.0, ev.size)/lam
            keep = ys < Ymax
            ev, lr, ys = ev[keep], lr[keep], ys[keep]
            if not ev.size:
                break
            if toy:
                la = np.zeros(ev.size); lb = np.zeros(ev.size)
            else:
                la, lb = K.sample_children(lr, rng)
            base = (ev*nb + ys.astype(np.int64))*nt
            acc += np.bincount(base, minlength=acc.size)
            mn = np.minimum(la, lb)
            for i, l in enumerate(lrc):
                s = mn >= l
                acc += np.bincount(base[s] + 1 + i, minlength=acc.size)
            nsplit += ev.size
            maxlr = max(maxlr, float(lr.max()))
            ev = np.concatenate([ev, ev]); lr = np.concatenate([la, lb]); y = np.concatenate([ys, ys])
        counts[c0:c0 + m] = acc.reshape(m, nb, nt)
        if (c0//CHUNK) % 10 == 0:
            log(f"  chunk at {c0}: {time.time()-t0:.0f}s, splittings so far {nsplit}")
    return counts, dict(time=time.time() - t0, nsplit=int(nsplit), max_log_parent=maxlr)


if __name__ == '__main__':
    name = sys.argv[1]
    abar, rho = float(sys.argv[2]), float(sys.argv[3])
    R = np.inf if sys.argv[4] == 'inf' else float(sys.argv[4])
    Ymax, nev, seed = int(sys.argv[5]), int(sys.argv[6]), int(sys.argv[7])
    toy = len(sys.argv) > 8 and sys.argv[8] == 'toy'
    lf = open(f'runs/{name}.log', 'w')
    def log(s):
        print(s); lf.write(s + '\n'); lf.flush()
    cfg = dict(name=name, abar=abar, rho=rho, R=str(R), Ymax=Ymax, nev=nev, seed=seed, toy=toy,
               rcs=RCS, toy_rate=TOY_RATE if toy else None)
    log('config ' + json.dumps(cfg))
    counts, info = simulate(abar, rho, R, Ymax, nev, seed, toy, log)
    log('info ' + json.dumps(info))
    tot = counts.sum(1)
    log(f"mean splittings in [0,{Ymax}): all {tot[:,0].mean():.4f} +- {tot[:,0].std()/np.sqrt(nev):.4f}; "
        f"mean dipole number N(Ymax) = {1+tot[:,0].mean():.4f}")
    log("unit-bin means (all, rc=0.1, rc=0.3): " +
        json.dumps(np.round(counts.mean(0), 4).tolist()))
    mx = int(counts.max())
    log(f"largest count in one unit bin: {mx}")
    dt = np.int16 if mx < 32767 else np.int32
    np.savez_compressed(f'runs/{name}.npz', counts=counts.astype(dt), cfg=json.dumps(cfg))
    log('saved')


==> anc/calc_SHORT/item13/verify/vsummary.json <==
{
 "lines": [
  "cascade triples found: 84",
  "I vs I_G(pc) [SE variant w]: below 51, above 17, undecided 16",
  "I vs I_G(pc) [SE variant c]: below 49, above 16, undecided 19",
  "I vs I_G(slope) [SE variant w]: below 80, above 0, undecided 4",
  "I vs I_G(slope) [SE variant c]: below 80, above 0, undecided 4",
  "  above I_G(pc) (variant w): [('A14', 'all', 0), ('A14', 'all', 1), ('A14', 'all', 2), ('A14', 'all', 3), ('A14', 'all', 4), ('A14', 'all', 5), ('A14', 'all', 6), ('A14', 'rc0.1', 7), ('A19', 'all', 0), ('A19', 'all', 1), ('A19', 'all', 2), ('A19', 'all', 3), ('A19', 'rc0.1', 3), ('A19', 'rc0.1', 4), ('A19', 'rc0.1', 5), ('A19', 'rc0.3', 4), ('A19', 'rc0.3', 5)]",
  "  above I_G(pc) (variant c): [('A14', 'all', 0), ('A14', 'all', 1), ('A14', 'all', 2), ('A14', 'all', 3), ('A14', 'all', 4), ('A14', 'all', 5), ('A14', 'all', 6), ('A14', 'rc0.1', 7), ('A19', 'all', 0), ('A19', 'all', 1), ('A19', 'all', 2), ('A19', 'all', 3), ('A19', 'rc0.1', 3), ('A19', 'rc0.1', 4), ('A19', 'rc0.1', 5), ('A19', 'rc0.3', 5)]",
  "  cap, resolved: below 28 of 28, above 0",
  "    A14 all y0=0: I=0.03410 Icorr=0.03385 IG_pc=0.03265 lower(1/N)=0.03395 lower(N^-1/2)=0.03373 both above: True",
  "    A14 all y0=1: I=0.05023 Icorr=0.04964 IG_pc=0.04752 lower(1/N)=0.04959 lower(N^-1/2)=0.04869 both above: True",
  "    A14 all y0=2: I=0.06349 Icorr=0.06266 IG_pc=0.05619 lower(1/N)=0.06218 lower(N^-1/2)=0.06032 both above: True",
  "    A14 all y0=3: I=0.07466 Icorr=0.07220 IG_pc=0.05870 lower(1/N)=0.07161 lower(N^-1/2)=0.06730 both above: True",
  "    A14 all y0=4: I=0.08478 Icorr=0.07953 IG_pc=0.05586 lower(1/N)=0.07874 lower(N^-1/2)=0.07018 both above: True",
  "    A14 all y0=5: I=0.09671 Icorr=0.08504 IG_pc=0.04858 lower(1/N)=0.08666 lower(N^-1/2)=0.07245 both above: True",
  "    A14 all y0=6: I=0.11296 Icorr=0.08953 IG_pc=0.03740 lower(1/N)=0.09532 lower(N^-1/2)=0.07037 both above: True",
  "    A14 rc0.1 y0=7: I=0.10005 Icorr=0.09330 IG_pc=0.07314 lower(1/N)=0.09509 lower(N^-1/2)=0.08808 both above: True",
  "    A19 all y0=0: I=0.03118 Icorr=0.03064 IG_pc=0.02302 lower(1/N)=0.03051 lower(N^-1/2)=0.02956 both above: True",
  "    A19 all y0=1: I=0.04587 Icorr=0.04448 IG_pc=0.02867 lower(1/N)=0.04366 lower(N^-1/2)=0.04053 both above: True",
  "    A19 all y0=2: I=0.05813 Icorr=0.05381 IG_pc=0.02471 lower(1/N)=0.05250 lower(N^-1/2)=0.04454 both above: True",
  "    A19 all y0=3: I=0.07398 Icorr=0.06125 IG_pc=0.01528 lower(1/N)=0.06136 lower(N^-1/2)=0.04351 both above: True",
  "    A19 rc0.1 y0=3: I=0.06950 Icorr=0.06768 IG_pc=0.05451 lower(1/N)=0.06713 lower(N^-1/2)=0.06378 both above: True",
  "    A19 rc0.1 y0=4: I=0.08265 Icorr=0.07769 IG_pc=0.04625 lower(1/N)=0.07823 lower(N^-1/2)=0.07200 both above: True",
  "    A19 rc0.1 y0=5: I=0.09676 Icorr=0.08523 IG_pc=0.03284 lower(1/N)=0.08869 lower(N^-1/2)=0.07728 both above: True",
  "    A19 rc0.3 y0=4: I=0.06789 Icorr=0.06585 IG_pc=0.05985 lower(1/N)=0.06604 lower(N^-1/2)=0.06341 both above: True",
  "    A19 rc0.3 y0=5: I=0.07984 Icorr=0.07523 IG_pc=0.05126 lower(1/N)=0.07665 lower(N^-1/2)=0.07213 both above: True",
  "1+0 at k=1 and measured means: cascade below (I_corr + 2 unc < I_1+0) in 80 of 84; ratio I/I_1+0 0.330 to 0.789",
  "  not below: [('A14', 'all', 6, 0.682), ('A14', 'all', 7, 0.69), ('A19', 'all', 4, 0.535), ('A19', 'all', 5, 0.56)]",
  "F over all six entries of all cascade triples: 0.371 to 4.763",
  "largest rho_pc 0.4232; largest I_G(pc) 0.0987; largest I_G(slope) 0.1327; (1/2)ln(4/3) = 0.1438",
  "lambda1 lambda3/lambda2^2 from 0.919 to 1.049",
  "k_hat (1/kappa2 of the total) 0.234 to 2.381; k_reg 0.284 to 2.734",
  "Gamma ratio, no cap: simple pooled 1.347-5.889; GLS pooled (nm) 1.418-6.035; |gamma123|/se (batches) 4.3-47.1; |z_gamma123 emp| 4.0-48.7",
  "Gamma ratio, cap: simple pooled 1.060-1.713; GLS pooled (nm) 1.065-1.669; |gamma123|/se (batches) 1.8-119.7; |z_gamma123 emp| 1.9-116.5",
  "Gamma ratio, cap, all splittings: simple pooled 1.060-1.190; GLS pooled (nm) 1.071-1.192; |gamma123|/se (batches) 1.8-119.7; |z_gamma123 emp| 1.9-116.5",
  "TOY: simple pooled 1.0011-1.0027, GLS 1.0011-1.0025; max |F-1| 0.0029; max F se 0.0019",
  "   TOY y0=0: means [0.492, 0.734, 1.096] I_grass 0.03777 summed(k_hat) 0.03794 summed(k=1) 0.03789 matched bias +0.00021 Bonf 1e4 13/200 p_order2 0.029",
  "   TOY y0=1: means [0.734, 1.096, 1.634] I_grass 0.05223 summed(k_hat) 0.05218 summed(k=1) 0.05213 matched bias +0.00008 Bonf 1e4 14/200 p_order2 0.366",
  "   TOY y0=2: means [1.096, 1.634, 2.437] I_grass 0.06739 summed(k_hat) 0.06723 summed(k=1) 0.06721 matched bias +0.00017 Bonf 1e4 16/200 p_order2 0.230",
  "   TOY y0=3: means [1.634, 2.437, 3.636] I_grass 0.08189 summed(k_hat) 0.08162 summed(k=1) 0.08160 matched bias +0.00032 Bonf 1e4 16/200 p_order2 0.683",
  "   TOY y0=4: means [2.437, 3.636, 5.425] I_grass 0.09476 summed(k_hat) 0.09444 summed(k=1) 0.09442 matched bias +0.00028 Bonf 1e4 11/200 p_order2 0.888",
  "   TOY y0=5: means [3.636, 5.425, 8.092] I_grass 0.10603 summed(k_hat) 0.10510 summed(k=1) 0.10510 matched bias +0.00082 Bonf 1e4 9/200 p_order2 0.968",
  "   TOY y0=6: means [5.425, 8.092, 12.073] I_grass 0.11535 summed(k_hat) 0.11365 summed(k=1) 0.11364 matched bias +0.00134 Bonf 1e4 12/200 p_order2 0.944",
  "   TOY y0=7: means [8.092, 12.073, 18.009] I_grass 0.12317 summed(k_hat) 0.12015 summed(k=1) 0.12015 matched bias +0.00314 Bonf 1e4 10/200 p_order2 0.998",
  "Bonferroni no cap: 1e5 blocks rejection 100-100% (n blocks {50}); 1e4 blocks 100.0-100.0% ; lowest (1.0, 'A14', 'all', 0)",
  "Bonferroni cap: 1e5 blocks rejection 100-100% (n blocks {50}); 1e4 blocks 30.0-100.0% ; lowest (0.3, 'A14cap', 'rc0.3', 6)",
  "blocks with a non-finite p-value: 0",
  "one-window F A14 rc0.1: [0,1] 0.520, [1,2] 0.657, [2,3] 0.818, [3,4] 1.002, [4,5] 1.211, [5,6] 1.440, [6,7] 1.689, [7,8] 1.962, [8,9] 2.254, [9,10] 2.573  (max se 0.0371)",
  "one-window F A19 rc0.1: [0,1] 0.538, [1,2] 0.733, [2,3] 0.972, [3,4] 1.251, [4,5] 1.569, [5,6] 1.923, [6,7] 2.317, [7,8] 2.753  (max se 0.0411)",
  "one-window F A14 all: [0,1] 0.481, [1,2] 0.516, [2,3] 0.558, [3,4] 0.616, [4,5] 0.690, [5,6] 0.781, [6,7] 0.887, [7,8] 1.011, [8,9] 1.151, [9,10] 1.309  (max se 0.0107)",
  "one-window F A19 all: [0,1] 0.480, [1,2] 0.533, [2,3] 0.606, [3,4] 0.707, [4,5] 0.837, [5,6] 0.995, [6,7] 1.183, [7,8] 1.403  (max se 0.0117)",
  "one-window F A14 rc0.3: [0,1] 0.708, [1,2] 1.099, [2,3] 1.498, [3,4] 1.904, [4,5] 2.306, [5,6] 2.715, [6,7] 3.135, [7,8] 3.570, [8,9] 4.019, [9,10] 4.490  (max se 0.0887)",
  "one-window F A19 rc0.3: [0,1] 0.766, [1,2] 1.297, [2,3] 1.835, [3,4] 2.382, [4,5] 2.925, [5,6] 3.504, [6,7] 4.114, [7,8] 4.763  (max se 0.0987)",
  "one-window F A14cap all: [0,1] 0.454, [1,2] 0.450, [2,3] 0.442, [3,4] 0.440, [4,5] 0.439, [5,6] 0.442, [6,7] 0.446, [7,8] 0.451, [8,9] 0.456, [9,10] 0.462  (max se 0.0005)",
  "one-window F A19cap all: [0,1] 0.446, [1,2] 0.443, [2,3] 0.438, [3,4] 0.439, [4,5] 0.443, [5,6] 0.449, [6,7] 0.456, [7,8] 0.464  (max se 0.0005)",
  "one-window F A14cap rc0.1: [0,1] 0.428, [1,2] 0.454, [2,3] 0.481, [3,4] 0.507, [4,5] 0.527, [5,6] 0.542, [6,7] 0.553, [7,8] 0.559, [8,9] 0.562, [9,10] 0.562  (max se 0.0009)",
  "one-window F A19cap rc0.1: [0,1] 0.427, [1,2] 0.465, [2,3] 0.500, [3,4] 0.528, [4,5] 0.547, [5,6] 0.557, [6,7] 0.561, [7,8] 0.560  (max se 0.0008)",
  "A14cap all: lambda2 2.96-46.00; lambda2*within 0.0982-0.1123; lambda2*adjacent 0.1048-0.1187; within/se 204-239; adjacent/se 50-175",
  "A14cap rc0.1: lambda2 0.95-6.31; lambda2*within 0.0235-0.0330; lambda2*adjacent 0.0226-0.0351; within/se 55-99; adjacent/se 34-44",
  "A14cap rc0.3: lambda2 0.37-1.57; lambda2*within 0.0048-0.0225; lambda2*adjacent 0.0054-0.0220; within/se 12-47; adjacent/se 9-29",
  "A19cap all: lambda2 5.04-65.16; lambda2*within 0.1952-0.2055; lambda2*adjacent 0.2086-0.2480; within/se 338-394; adjacent/se 84-272",
  "A19cap rc0.1: lambda2 1.45-8.84; lambda2*within 0.0420-0.0562; lambda2*adjacent 0.0410-0.0636; within/se 105-134; adjacent/se 52-71",
  "A19cap rc0.3: lambda2 0.53-2.19; lambda2*within 0.0095-0.0379; lambda2*adjacent 0.0107-0.0394; within/se 22-93; adjacent/se 18-54",
  "A14: within and adjacent excess in sd, all types and depths: 20.4 to 304.1",
  "A19: within and adjacent excess in sd, all types and depths: 20.4 to 414.7",
  "A14cap: within and adjacent excess in sd, all types and depths: 9.1 to 239.1",
  "A19cap: within and adjacent excess in sd, all types and depths: 18.4 to 393.7",
  "A14 rc0.1 y0=4: means [2.876, 4.015, 5.628]",
  "   F11=1.2108+-0.0049, F12=1.3039+-0.0063, F13=1.3840+-0.0075, F22=1.4404+-0.0082, F23=1.5465+-0.0100, F33=1.6891+-0.0122",
  "   adjacent +0.0412 (43 sd), within +0.0353 (68 sd), gamma123 +9.1122 (7 sd), pooled ratio simple 3.403 GLS 3.479",
  "   I_grass 0.06817 bias +0.00095 I_corr 0.06722 SE 0.00012; rho_pc 0.3816 IG_pc 0.07867 IG_slope 0.11162; diff -0.01145 unc 0.00118; I_1+0 0.09876; half-sample I 0.06924",
  "A14cap all y0=7: means [32.548, 46.003, 64.549]",
  "   F11=0.4505+-0.0003, F12=0.4517+-0.0003, F13=0.4522+-0.0003, F22=0.4560+-0.0003, F23=0.4577+-0.0003, F33=0.4617+-0.0003",
  "   adjacent +0.0026 (50 sd), within +0.0022 (219 sd), gamma123 +0.0775 (113 sd), pooled ratio simple 1.190 GLS 1.192",
  "   I_grass 0.11344 bias +0.01259 I_corr 0.10085 SE 0.00017; rho_pc 0.4232 IG_pc 0.09869 IG_slope 0.13060; diff +0.00216 unc 0.01292; I_1+0 0.13294; half-sample I 0.12395",
  "A19 all y0=0: means [2.7, 5.498, 10.314]",
  "   F11=0.4802+-0.0005, F12=0.4585+-0.0005, F13=0.4330+-0.0005, F22=0.5331+-0.0006, F23=0.5419+-0.0007, F33=0.6061+-0.0009",
  "   adjacent +0.0671 (277 sd), within +0.0620 (415 sd), gamma123 +0.1591 (47 sd), pooled ratio simple 1.507 GLS 1.639",
  "   I_grass 0.03118 bias +0.00054 I_corr 0.03064 SE 0.00008; rho_pc 0.2121 IG_pc 0.02302 IG_slope 0.07577; diff +0.00762 unc 0.00071; I_1+0 0.09284; half-sample I 0.03185",
  "A14cap rc0.1 y0=4: means [2.109, 2.76, 3.623]",
  "   F11=0.5267+-0.0005, F12=0.5263+-0.0004, F13=0.5227+-0.0004, F22=0.5419+-0.0005, F23=0.5412+-0.0004, F33=0.5530+-0.0005",
  "   adjacent +0.0110 (39 sd), within +0.0105 (71 sd), gamma123 +0.1052 (79 sd), pooled ratio simple 1.194 GLS 1.193",
  "   I_grass 0.05750 bias +0.00018 I_corr 0.05733 SE 0.00011; rho_pc 0.3507 IG_pc 0.06562 IG_slope 0.07278; diff -0.00830 unc 0.00039; I_1+0 0.08796; half-sample I 0.05753"
 ]
}

==> anc/calc_SHORT/item13/verify/vsummary.log <==
cascade triples found: 84
I vs I_G(pc) [SE variant w]: below 51, above 17, undecided 16
I vs I_G(pc) [SE variant c]: below 49, above 16, undecided 19
I vs I_G(slope) [SE variant w]: below 80, above 0, undecided 4
I vs I_G(slope) [SE variant c]: below 80, above 0, undecided 4
  above I_G(pc) (variant w): [('A14', 'all', 0), ('A14', 'all', 1), ('A14', 'all', 2), ('A14', 'all', 3), ('A14', 'all', 4), ('A14', 'all', 5), ('A14', 'all', 6), ('A14', 'rc0.1', 7), ('A19', 'all', 0), ('A19', 'all', 1), ('A19', 'all', 2), ('A19', 'all', 3), ('A19', 'rc0.1', 3), ('A19', 'rc0.1', 4), ('A19', 'rc0.1', 5), ('A19', 'rc0.3', 4), ('A19', 'rc0.3', 5)]
  above I_G(pc) (variant c): [('A14', 'all', 0), ('A14', 'all', 1), ('A14', 'all', 2), ('A14', 'all', 3), ('A14', 'all', 4), ('A14', 'all', 5), ('A14', 'all', 6), ('A14', 'rc0.1', 7), ('A19', 'all', 0), ('A19', 'all', 1), ('A19', 'all', 2), ('A19', 'all', 3), ('A19', 'rc0.1', 3), ('A19', 'rc0.1', 4), ('A19', 'rc0.1', 5), ('A19', 'rc0.3', 5)]
  cap, resolved: below 28 of 28, above 0
    A14 all y0=0: I=0.03410 Icorr=0.03385 IG_pc=0.03265 lower(1/N)=0.03395 lower(N^-1/2)=0.03373 both above: True
    A14 all y0=1: I=0.05023 Icorr=0.04964 IG_pc=0.04752 lower(1/N)=0.04959 lower(N^-1/2)=0.04869 both above: True
    A14 all y0=2: I=0.06349 Icorr=0.06266 IG_pc=0.05619 lower(1/N)=0.06218 lower(N^-1/2)=0.06032 both above: True
    A14 all y0=3: I=0.07466 Icorr=0.07220 IG_pc=0.05870 lower(1/N)=0.07161 lower(N^-1/2)=0.06730 both above: True
    A14 all y0=4: I=0.08478 Icorr=0.07953 IG_pc=0.05586 lower(1/N)=0.07874 lower(N^-1/2)=0.07018 both above: True
    A14 all y0=5: I=0.09671 Icorr=0.08504 IG_pc=0.04858 lower(1/N)=0.08666 lower(N^-1/2)=0.07245 both above: True
    A14 all y0=6: I=0.11296 Icorr=0.08953 IG_pc=0.03740 lower(1/N)=0.09532 lower(N^-1/2)=0.07037 both above: True
    A14 rc0.1 y0=7: I=0.10005 Icorr=0.09330 IG_pc=0.07314 lower(1/N)=0.09509 lower(N^-1/2)=0.08808 both above: True
    A19 all y0=0: I=0.03118 Icorr=0.03064 IG_pc=0.02302 lower(1/N)=0.03051 lower(N^-1/2)=0.02956 both above: True
    A19 all y0=1: I=0.04587 Icorr=0.04448 IG_pc=0.02867 lower(1/N)=0.04366 lower(N^-1/2)=0.04053 both above: True
    A19 all y0=2: I=0.05813 Icorr=0.05381 IG_pc=0.02471 lower(1/N)=0.05250 lower(N^-1/2)=0.04454 both above: True
    A19 all y0=3: I=0.07398 Icorr=0.06125 IG_pc=0.01528 lower(1/N)=0.06136 lower(N^-1/2)=0.04351 both above: True
    A19 rc0.1 y0=3: I=0.06950 Icorr=0.06768 IG_pc=0.05451 lower(1/N)=0.06713 lower(N^-1/2)=0.06378 both above: True
    A19 rc0.1 y0=4: I=0.08265 Icorr=0.07769 IG_pc=0.04625 lower(1/N)=0.07823 lower(N^-1/2)=0.07200 both above: True
    A19 rc0.1 y0=5: I=0.09676 Icorr=0.08523 IG_pc=0.03284 lower(1/N)=0.08869 lower(N^-1/2)=0.07728 both above: True
    A19 rc0.3 y0=4: I=0.06789 Icorr=0.06585 IG_pc=0.05985 lower(1/N)=0.06604 lower(N^-1/2)=0.06341 both above: True
    A19 rc0.3 y0=5: I=0.07984 Icorr=0.07523 IG_pc=0.05126 lower(1/N)=0.07665 lower(N^-1/2)=0.07213 both above: True
1+0 at k=1 and measured means: cascade below (I_corr + 2 unc < I_1+0) in 80 of 84; ratio I/I_1+0 0.330 to 0.789
  not below: [('A14', 'all', 6, 0.682), ('A14', 'all', 7, 0.69), ('A19', 'all', 4, 0.535), ('A19', 'all', 5, 0.56)]
F over all six entries of all cascade triples: 0.371 to 4.763
largest rho_pc 0.4232; largest I_G(pc) 0.0987; largest I_G(slope) 0.1327; (1/2)ln(4/3) = 0.1438
lambda1 lambda3/lambda2^2 from 0.919 to 1.049
k_hat (1/kappa2 of the total) 0.234 to 2.381; k_reg 0.284 to 2.734
Gamma ratio, no cap: simple pooled 1.347-5.889; GLS pooled (nm) 1.418-6.035; |gamma123|/se (batches) 4.3-47.1; |z_gamma123 emp| 4.0-48.7
Gamma ratio, cap: simple pooled 1.060-1.713; GLS pooled (nm) 1.065-1.669; |gamma123|/se (batches) 1.8-119.7; |z_gamma123 emp| 1.9-116.5
Gamma ratio, cap, all splittings: simple pooled 1.060-1.190; GLS pooled (nm) 1.071-1.192; |gamma123|/se (batches) 1.8-119.7; |z_gamma123 emp| 1.9-116.5
TOY: simple pooled 1.0011-1.0027, GLS 1.0011-1.0025; max |F-1| 0.0029; max F se 0.0019
   TOY y0=0: means [0.492, 0.734, 1.096] I_grass 0.03777 summed(k_hat) 0.03794 summed(k=1) 0.03789 matched bias +0.00021 Bonf 1e4 13/200 p_order2 0.029
   TOY y0=1: means [0.734, 1.096, 1.634] I_grass 0.05223 summed(k_hat) 0.05218 summed(k=1) 0.05213 matched bias +0.00008 Bonf 1e4 14/200 p_order2 0.366
   TOY y0=2: means [1.096, 1.634, 2.437] I_grass 0.06739 summed(k_hat) 0.06723 summed(k=1) 0.06721 matched bias +0.00017 Bonf 1e4 16/200 p_order2 0.230
   TOY y0=3: means [1.634, 2.437, 3.636] I_grass 0.08189 summed(k_hat) 0.08162 summed(k=1) 0.08160 matched bias +0.00032 Bonf 1e4 16/200 p_order2 0.683
   TOY y0=4: means [2.437, 3.636, 5.425] I_grass 0.09476 summed(k_hat) 0.09444 summed(k=1) 0.09442 matched bias +0.00028 Bonf 1e4 11/200 p_order2 0.888
   TOY y0=5: means [3.636, 5.425, 8.092] I_grass 0.10603 summed(k_hat) 0.10510 summed(k=1) 0.10510 matched bias +0.00082 Bonf 1e4 9/200 p_order2 0.968
   TOY y0=6: means [5.425, 8.092, 12.073] I_grass 0.11535 summed(k_hat) 0.11365 summed(k=1) 0.11364 matched bias +0.00134 Bonf 1e4 12/200 p_order2 0.944
   TOY y0=7: means [8.092, 12.073, 18.009] I_grass 0.12317 summed(k_hat) 0.12015 summed(k=1) 0.12015 matched bias +0.00314 Bonf 1e4 10/200 p_order2 0.998
Bonferroni no cap: 1e5 blocks rejection 100-100% (n blocks {50}); 1e4 blocks 100.0-100.0% ; lowest (1.0, 'A14', 'all', 0)
Bonferroni cap: 1e5 blocks rejection 100-100% (n blocks {50}); 1e4 blocks 30.0-100.0% ; lowest (0.3, 'A14cap', 'rc0.3', 6)
blocks with a non-finite p-value: 0
one-window F A14 rc0.1: [0,1] 0.520, [1,2] 0.657, [2,3] 0.818, [3,4] 1.002, [4,5] 1.211, [5,6] 1.440, [6,7] 1.689, [7,8] 1.962, [8,9] 2.254, [9,10] 2.573  (max se 0.0371)
one-window F A19 rc0.1: [0,1] 0.538, [1,2] 0.733, [2,3] 0.972, [3,4] 1.251, [4,5] 1.569, [5,6] 1.923, [6,7] 2.317, [7,8] 2.753  (max se 0.0411)
one-window F A14 all: [0,1] 0.481, [1,2] 0.516, [2,3] 0.558, [3,4] 0.616, [4,5] 0.690, [5,6] 0.781, [6,7] 0.887, [7,8] 1.011, [8,9] 1.151, [9,10] 1.309  (max se 0.0107)
one-window F A19 all: [0,1] 0.480, [1,2] 0.533, [2,3] 0.606, [3,4] 0.707, [4,5] 0.837, [5,6] 0.995, [6,7] 1.183, [7,8] 1.403  (max se 0.0117)
one-window F A14 rc0.3: [0,1] 0.708, [1,2] 1.099, [2,3] 1.498, [3,4] 1.904, [4,5] 2.306, [5,6] 2.715, [6,7] 3.135, [7,8] 3.570, [8,9] 4.019, [9,10] 4.490  (max se 0.0887)
one-window F A19 rc0.3: [0,1] 0.766, [1,2] 1.297, [2,3] 1.835, [3,4] 2.382, [4,5] 2.925, [5,6] 3.504, [6,7] 4.114, [7,8] 4.763  (max se 0.0987)
one-window F A14cap all: [0,1] 0.454, [1,2] 0.450, [2,3] 0.442, [3,4] 0.440, [4,5] 0.439, [5,6] 0.442, [6,7] 0.446, [7,8] 0.451, [8,9] 0.456, [9,10] 0.462  (max se 0.0005)
one-window F A19cap all: [0,1] 0.446, [1,2] 0.443, [2,3] 0.438, [3,4] 0.439, [4,5] 0.443, [5,6] 0.449, [6,7] 0.456, [7,8] 0.464  (max se 0.0005)
one-window F A14cap rc0.1: [0,1] 0.428, [1,2] 0.454, [2,3] 0.481, [3,4] 0.507, [4,5] 0.527, [5,6] 0.542, [6,7] 0.553, [7,8] 0.559, [8,9] 0.562, [9,10] 0.562  (max se 0.0009)
one-window F A19cap rc0.1: [0,1] 0.427, [1,2] 0.465, [2,3] 0.500, [3,4] 0.528, [4,5] 0.547, [5,6] 0.557, [6,7] 0.561, [7,8] 0.560  (max se 0.0008)
A14cap all: lambda2 2.96-46.00; lambda2*within 0.0982-0.1123; lambda2*adjacent 0.1048-0.1187; within/se 204-239; adjacent/se 50-175
A14cap rc0.1: lambda2 0.95-6.31; lambda2*within 0.0235-0.0330; lambda2*adjacent 0.0226-0.0351; within/se 55-99; adjacent/se 34-44
A14cap rc0.3: lambda2 0.37-1.57; lambda2*within 0.0048-0.0225; lambda2*adjacent 0.0054-0.0220; within/se 12-47; adjacent/se 9-29
A19cap all: lambda2 5.04-65.16; lambda2*within 0.1952-0.2055; lambda2*adjacent 0.2086-0.2480; within/se 338-394; adjacent/se 84-272
A19cap rc0.1: lambda2 1.45-8.84; lambda2*within 0.0420-0.0562; lambda2*adjacent 0.0410-0.0636; within/se 105-134; adjacent/se 52-71
A19cap rc0.3: lambda2 0.53-2.19; lambda2*within 0.0095-0.0379; lambda2*adjacent 0.0107-0.0394; within/se 22-93; adjacent/se 18-54
A14: within and adjacent excess in sd, all types and depths: 20.4 to 304.1
A19: within and adjacent excess in sd, all types and depths: 20.4 to 414.7
A14cap: within and adjacent excess in sd, all types and depths: 9.1 to 239.1
A19cap: within and adjacent excess in sd, all types and depths: 18.4 to 393.7
A14 rc0.1 y0=4: means [2.876, 4.015, 5.628]
   F11=1.2108+-0.0049, F12=1.3039+-0.0063, F13=1.3840+-0.0075, F22=1.4404+-0.0082, F23=1.5465+-0.0100, F33=1.6891+-0.0122
   adjacent +0.0412 (43 sd), within +0.0353 (68 sd), gamma123 +9.1122 (7 sd), pooled ratio simple 3.403 GLS 3.479
   I_grass 0.06817 bias +0.00095 I_corr 0.06722 SE 0.00012; rho_pc 0.3816 IG_pc 0.07867 IG_slope 0.11162; diff -0.01145 unc 0.00118; I_1+0 0.09876; half-sample I 0.06924
A14cap all y0=7: means [32.548, 46.003, 64.549]
   F11=0.4505+-0.0003, F12=0.4517+-0.0003, F13=0.4522+-0.0003, F22=0.4560+-0.0003, F23=0.4577+-0.0003, F33=0.4617+-0.0003
   adjacent +0.0026 (50 sd), within +0.0022 (219 sd), gamma123 +0.0775 (113 sd), pooled ratio simple 1.190 GLS 1.192
   I_grass 0.11344 bias +0.01259 I_corr 0.10085 SE 0.00017; rho_pc 0.4232 IG_pc 0.09869 IG_slope 0.13060; diff +0.00216 unc 0.01292; I_1+0 0.13294; half-sample I 0.12395
A19 all y0=0: means [2.7, 5.498, 10.314]
   F11=0.4802+-0.0005, F12=0.4585+-0.0005, F13=0.4330+-0.0005, F22=0.5331+-0.0006, F23=0.5419+-0.0007, F33=0.6061+-0.0009
   adjacent +0.0671 (277 sd), within +0.0620 (415 sd), gamma123 +0.1591 (47 sd), pooled ratio simple 1.507 GLS 1.639
   I_grass 0.03118 bias +0.00054 I_corr 0.03064 SE 0.00008; rho_pc 0.2121 IG_pc 0.02302 IG_slope 0.07577; diff +0.00762 unc 0.00071; I_1+0 0.09284; half-sample I 0.03185
A14cap rc0.1 y0=4: means [2.109, 2.76, 3.623]
   F11=0.5267+-0.0005, F12=0.5263+-0.0004, F13=0.5227+-0.0004, F22=0.5419+-0.0005, F23=0.5412+-0.0004, F33=0.5530+-0.0005
   adjacent +0.0110 (39 sd), within +0.0105 (71 sd), gamma123 +0.1052 (79 sd), pooled ratio simple 1.194 GLS 1.193
   I_grass 0.05750 bias +0.00018 I_corr 0.05733 SE 0.00011; rho_pc 0.3507 IG_pc 0.06562 IG_slope 0.07278; diff -0.00830 unc 0.00039; I_1+0 0.08796; half-sample I 0.05753


==> anc/calc_SHORT/item13/verify/vsummary.py <==
#!/usr/bin/env python3
"""Tallies of results/*.json for comparison with the worker's statements.  Output: vsummary.log
and vsummary.json.  Sign rule for I - I_G (as the worker states it): I_corr = I_grass - bias, where
bias is measured on a matched sample of Eq. (nm); a sign is counted when
|I_corr - I_G| > 2 (|bias| + 2 SE).  Two variants of SE: 'w' uses the SE of I alone (worker's
description); 'c' combines the SE of I, of the matched-sample estimate and of I_G in quadrature."""
import json, glob
import numpy as np

CFG = ['A14', 'A19', 'A14cap', 'A19cap']
TNAME = {0: 'all', 1: 'rc0.1', 2: 'rc0.3'}
out = {}
L = []
def log(s=''):
    print(s); L.append(s)

R = {}
for c in CFG + ['TOY']:
    for t in (0, 1, 2):
        f = f'results/{c}_t{t}.json'
        try:
            R[(c, t)] = json.load(open(f))
        except FileNotFoundError:
            pass

trip = []
for (c, t), d in R.items():
    if c == 'TOY':
        continue
    for r in d['triples']:
        r = dict(r); r['cfg'] = c; r['t'] = t
        trip.append(r)
log(f'cascade triples found: {len(trip)}')

# ---- sign tallies
def sign(r, which, variant):
    ig = r['IG_pc'] if which == 'pc' else r['IG_slope']
    ig_se = r['IG_pc_se'] if which == 'pc' else r['IG_slope_se']
    Ic = r['I_grass'] - r['bias']
    se = r['I_se'] if variant == 'w' else np.sqrt(r['I_se']**2 + r['nm_match_se']**2 + ig_se**2)
    unc = abs(r['bias']) + 2*se
    d = Ic - ig
    if d > 2*unc:
        return +1, d, unc
    if d < -2*unc:
        return -1, d, unc
    return 0, d, unc

for which in ('pc', 'slope'):
    for variant in ('w', 'c'):
        s = [sign(r, which, variant)[0] for r in trip]
        log(f'I vs I_G({which}) [SE variant {variant}]: below {s.count(-1)}, above {s.count(1)}, undecided {s.count(0)}')
above = [(r['cfg'], TNAME[r['t']], r['y0']) for r in trip if sign(r, 'pc', 'w')[0] == 1]
log('  above I_G(pc) (variant w): ' + str(sorted(above)))
above_c = [(r['cfg'], TNAME[r['t']], r['y0']) for r in trip if sign(r, 'pc', 'c')[0] == 1]
log('  above I_G(pc) (variant c): ' + str(sorted(above_c)))
capres = [sign(r, 'pc', 'w')[0] for r in trip if 'cap' in r['cfg'] and r['t'] > 0]
log(f'  cap, resolved: below {capres.count(-1)} of {len(capres)}, above {capres.count(1)}')
# lower estimates for the 'above' cases
for r in trip:
    if sign(r, 'pc', 'w')[0] == 1:
        I, Ih = r['I_grass'], r['I_grass_half']
        lo1 = I - (Ih - I); lo2 = I - (Ih - I)/(np.sqrt(2) - 1)
        log(f"    {r['cfg']} {TNAME[r['t']]} y0={r['y0']}: I={I:.5f} Icorr={I-r['bias']:.5f} IG_pc={r['IG_pc']:.5f} "
            f"lower(1/N)={lo1:.5f} lower(N^-1/2)={lo2:.5f} both above: {lo1 > r['IG_pc'] and lo2 > r['IG_pc']}")

# ---- 1+0 comparison
b10 = []; ratio = []
for r in trip:
    Ic = r['I_grass'] - r['bias']
    unc = abs(r['bias']) + 2*r['I_se']
    b10.append(Ic + 2*unc < r['I_1p0'])
    ratio.append(Ic/r['I_1p0'])
log(f'1+0 at k=1 and measured means: cascade below (I_corr + 2 unc < I_1+0) in {sum(b10)} of {len(b10)}; '
    f'ratio I/I_1+0 {min(ratio):.3f} to {max(ratio):.3f}')
exc = [(r['cfg'], TNAME[r['t']], r['y0'], round(ra, 3)) for r, b, ra in zip(trip, b10, ratio) if not b]
log('  not below: ' + str(exc))
allF = np.concatenate([r['F'] for r in trip])
log(f'F over all six entries of all cascade triples: {allF.min():.3f} to {allF.max():.3f}')

# ---- partial correlation and ceiling
log(f"largest rho_pc {max(r['rho_pc'] for r in trip):.4f}; largest I_G(pc) {max(r['IG_pc'] for r in trip):.4f}; "
    f"largest I_G(slope) {max(r['IG_slope'] for r in trip):.4f}; (1/2)ln(4/3) = {0.5*np.log(4/3):.4f}")
log(f"lambda1 lambda3/lambda2^2 from {min(r['ratio13'] for r in trip):.3f} to {max(r['ratio13'] for r in trip):.3f}")
log(f"k_hat (1/kappa2 of the total) {min(r['k_hat'] for r in trip):.3f} to {max(r['k_hat'] for r in trip):.3f}; "
    f"k_reg {min(r['k_reg'] for r in trip):.3f} to {max(r['k_reg'] for r in trip):.3f}")

# ---- Gamma relation
for lab, sel in (('no cap', lambda r: 'cap' not in r['cfg']), ('cap', lambda r: 'cap' in r['cfg']),
                 ('cap, all splittings', lambda r: 'cap' in r['cfg'] and r['t'] == 0)):
    g = [r['gratio_simple'] for r in trip if sel(r)]; gg = [r['mt_gamma_ratio_nm'] for r in trip if sel(r)]
    z = [abs(r['gamma123']/r['gamma123_se']) for r in trip if sel(r)]
    zm = [abs(r['mt_z_gamma123_emp']) for r in trip if sel(r)]
    log(f'Gamma ratio, {lab}: simple pooled {min(g):.3f}-{max(g):.3f}; GLS pooled (nm) {min(gg):.3f}-{max(gg):.3f}; '
        f'|gamma123|/se (batches) {min(z):.1f}-{max(z):.1f}; |z_gamma123 emp| {min(zm):.1f}-{max(zm):.1f}')
if ('TOY', 0) in R:
    tt = R[('TOY', 0)]['triples']
    log(f"TOY: simple pooled {min(r['gratio_simple'] for r in tt):.4f}-{max(r['gratio_simple'] for r in tt):.4f}, "
        f"GLS {min(r['mt_gamma_ratio_nm'] for r in tt):.4f}-{max(r['mt_gamma_ratio_nm'] for r in tt):.4f}; "
        f"max |F-1| {max(np.max(np.abs(np.array(r['F'])-1)) for r in tt):.4f}; "
        f"max F se {max(max(r['F_se']) for r in tt):.4f}")
    for r in tt:
        log(f"   TOY y0={r['y0']}: means {np.round(r['lam'],3).tolist()} I_grass {r['I_grass']:.5f} summed(k_hat) "
            f"{r['nm_match_exact']:.5f} summed(k=1) {r['I_1p0']:.5f} matched bias {r['bias']:+.5f} "
            f"Bonf 1e4 {r.get('bonf_rej_10000')}/{r.get('bonf_n_10000')} p_order2 {r['mt_p_order2']:.3f}")

# ---- Bonferroni
for lab, sel in (('no cap', lambda r: 'cap' not in r['cfg']), ('cap', lambda r: 'cap' in r['cfg'])):
    a5 = [r['bonf_rej_100000']/r['bonf_n_100000'] for r in trip if sel(r) and 'bonf_rej_100000' in r]
    a4 = [(r['bonf_rej_10000']/r['bonf_n_10000'], r['cfg'], TNAME[r['t']], r['y0']) for r in trip
          if sel(r) and 'bonf_rej_10000' in r]
    if a5:
        log(f'Bonferroni {lab}: 1e5 blocks rejection {100*min(a5):.0f}-{100*max(a5):.0f}% '
            f'(n blocks {set(r["bonf_n_100000"] for r in trip if sel(r))}); 1e4 blocks '
            f'{100*min(a[0] for a in a4):.1f}-{100*max(a[0] for a in a4):.1f}% ; lowest {min(a4)}')
nans = sum(r.get('bonf_nan_10000', 0) + r.get('bonf_nan_100000', 0) for r in trip)
log(f'blocks with a non-finite p-value: {nans}')

# ---- one-window F against rapidity
for (c, t) in [('A14', 1), ('A19', 1), ('A14', 0), ('A19', 0), ('A14', 2), ('A19', 2),
               ('A14cap', 0), ('A19cap', 0), ('A14cap', 1), ('A19cap', 1)]:
    if (c, t) in R:
        ow = R[(c, t)]['one_window']
        log(f"one-window F {c} {TNAME[t]}: " + ', '.join(f"[{w['window'][0]},{w['window'][1]}] {w['F']:.3f}" for w in ow)
            + f"  (max se {max(w['F_se'] for w in ow):.4f})")

# ---- cap: 1/lambda2 scaling
for c in ('A14cap', 'A19cap'):
    for t in (0, 1, 2):
        if (c, t) in R:
            tr = R[(c, t)]['triples']
            lw = [r['lam'][1]*r['within'] for r in tr]; la = [r['lam'][1]*r['adjacent'] for r in tr]
            l2 = [r['lam'][1] for r in tr]
            zw = [r['within']/r['within_se'] for r in tr]; za = [r['adjacent']/r['adjacent_se'] for r in tr]
            log(f"{c} {TNAME[t]}: lambda2 {min(l2):.2f}-{max(l2):.2f}; lambda2*within {min(lw):.4f}-{max(lw):.4f}; "
                f"lambda2*adjacent {min(la):.4f}-{max(la):.4f}; within/se {min(zw):.0f}-{max(zw):.0f}; "
                f"adjacent/se {min(za):.0f}-{max(za):.0f}")
# no cap excess z range
for c in ('A14', 'A19', 'A14cap', 'A19cap'):
    zz = []
    for t in (0, 1, 2):
        if (c, t) in R:
            for r in R[(c, t)]['triples']:
                zz += [r['within']/r['within_se'], r['adjacent']/r['adjacent_se']]
    if zz:
        log(f'{c}: within and adjacent excess in sd, all types and depths: {min(zz):.1f} to {max(zz):.1f}')

# ---- named cases
def get(c, t, y0):
    for r in R.get((c, t), {'triples': []})['triples']:
        if r['y0'] == y0:
            return r
for (c, t, y0) in [('A14', 1, 4), ('A14cap', 0, 7), ('A19', 0, 0), ('A14cap', 1, 4)]:
    r = get(c, t, y0)
    if r is None:
        continue
    lab = ['F11', 'F12', 'F13', 'F22', 'F23', 'F33']
    log(f"{c} {TNAME[t]} y0={y0}: means {np.round(r['lam'],3).tolist()}")
    log('   ' + ', '.join(f'{l}={v:.4f}+-{s:.4f}' for l, v, s in zip(lab, r['F'], r['F_se'])))
    log(f"   adjacent {r['adjacent']:+.4f} ({r['adjacent']/r['adjacent_se']:.0f} sd), within {r['within']:+.4f} "
        f"({r['within']/r['within_se']:.0f} sd), gamma123 {r['gamma123']:+.4f} ({r['gamma123']/r['gamma123_se']:.0f} sd), "
        f"pooled ratio simple {r['gratio_simple']:.3f} GLS {r['mt_gamma_ratio_nm']:.3f}")
    s, d, unc = sign(r, 'pc', 'w')
    log(f"   I_grass {r['I_grass']:.5f} bias {r['bias']:+.5f} I_corr {r['I_grass']-r['bias']:.5f} SE {r['I_se']:.5f}; "
        f"rho_pc {r['rho_pc']:.4f} IG_pc {r['IG_pc']:.5f} IG_slope {r['IG_slope']:.5f}; diff {d:+.5f} unc {unc:.5f}; "
        f"I_1+0 {r['I_1p0']:.5f}; half-sample I {r['I_grass_half']:.5f}")
json.dump(dict(lines=L), open('vsummary.json', 'w'), indent=1)
open('vsummary.log', 'w').write('\n'.join(L) + '\n')


==> anc/calc_SHORT/item13/verify/vtest_analysis.log <==
means [2.43602367 3.63412028 5.42147039] summed I 0.09439533070284209 I_G 0.10275282897219845
N=1000000 (2s)
   lam: [2.43213, 3.63229, 5.4134] +- [0.00343, 0.0047, 0.00637]
   F: [1.00051, 1.0, 0.99942, 1.00076, 0.99961, 0.99857] +- [0.0032, 0.00261, 0.00262, 0.00267, 0.00241, 0.00258]
   within: 0.00027 +- 0.00046
   adjacent: 0.00038 +- 0.00112
   gamma123: 0.01006 +- 0.00979
   gratio_simple: 1.00548 +- 0.0046
   mt_gamma_ratio_nm: 1.00499
   rho_pc: 0.43097 +- 0.0012
   IG_pc: 0.10273 +- 0.00063
   IG_slope: 0.10251 +- 0.00017
   k_hat: 1.00045 +- 0.00239
   k_reg: 1.00367 +- 0.00489
   I_grass: 0.09744
   I_se: 0.00045
   I_plugin: 0.10467
   I_grass_half: 0.10014
   bias: 0.0027
   nm_match_exact: 0.09425
   I_1p0: 0.09426
   bonf_rej_100000: 0
   bonf_rej_10000: 6
   bonf_n_10000: 100
   bonf_nan_10000: 0
N=10000000 (12s)
   lam: [2.4371, 3.63479, 5.42168] +- [0.00102, 0.00147, 0.00203]
   F: [1.00061, 1.0003, 1.00003, 1.00028, 0.99989, 0.99946] +- [0.00085, 0.00075, 0.00074, 0.00083, 0.0007, 0.00073]
   within: 5e-05 +- 0.00013
   adjacent: 7e-05 +- 0.00035
   gamma123: 0.00257 +- 0.00259
   gratio_simple: 1.00113 +- 0.00133
   mt_gamma_ratio_nm: 1.00095
   rho_pc: 0.43114 +- 0.00038
   IG_pc: 0.10282 +- 0.0002
   IG_slope: 0.10276 +- 5e-05
   k_hat: 1.00005 +- 0.00068
   k_reg: 1.00059 +- 0.00147
   I_grass: 0.09479
   I_se: 0.00013
   I_plugin: 0.09624
   I_grass_half: 0.09484
   bias: 0.00041
   nm_match_exact: 0.09441
   I_1p0: 0.09441
   bonf_rej_100000: None
   bonf_rej_10000: None
   bonf_n_10000: None
   bonf_nan_10000: None
mutation (window 2 doubled): within 0.04600621472292299 +- 0.000408606635687736  F [0.9975, 0.9982, 0.9981, 1.1351, 0.9982, 1.0]


==> anc/calc_SHORT/item13/verify/vtest_analysis.py <==
#!/usr/bin/env python3
"""Pipeline test of vanalyze.analyze_triple on samples drawn directly from Eq. (nm) (k = 1, unit
windows from y0 = 4 at Delta = 0.4): F must be 1, the Gamma ratios 1, the within and adjacent
excesses 0, I_G(pc) = I_G(slope) = I_G of Eq. (IG), k_hat = k_reg = 1, the Grassberger estimate close to the
direct sum.  A mutation (clusters: every count doubled in window 2) must move the within excess.
Output: vtest_analysis.log"""
import numpy as np, time
from vanalyze import analyze_triple
from vnm import draw_nm, cmi_nm
lam = np.array([np.exp(2.0) - np.exp(1.6), np.exp(2.4) - np.exp(2.0), np.exp(2.8) - np.exp(2.4)])
c1, c3 = lam[0]/(1 + lam[1]), lam[2]/(1 + lam[1])
print("means", lam, "summed I", cmi_nm(1.0, lam), "I_G", 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3)))
for N in (1_000_000, 10_000_000):
    rng = np.random.default_rng(N)
    n1, n2, n3 = draw_nm(1.0, lam, N, rng)
    t = time.time()
    r = analyze_triple(n1.astype(np.int16), n2.astype(np.int16), n3.astype(np.int16), seed=5, blocks=(N == 1_000_000))
    print(f"N={N} ({time.time()-t:.0f}s)")
    for k in ('lam', 'F', 'within', 'adjacent', 'gamma123', 'gratio_simple', 'mt_gamma_ratio_nm', 'rho_pc', 'IG_pc',
              'IG_slope', 'k_hat', 'k_reg', 'I_grass', 'I_se', 'I_plugin', 'I_grass_half', 'bias', 'nm_match_exact',
              'I_1p0', 'bonf_rej_100000', 'bonf_rej_10000', 'bonf_n_10000', 'bonf_nan_10000'):
        v = r.get(k); s = r.get(k + '_se')
        print(f"   {k}: {np.round(v, 5).tolist() if v is not None else None}" + (f" +- {np.round(s, 5).tolist()}" if s is not None else ""))
# mutation: two hadrons per dipole in window 2
rng = np.random.default_rng(3)
n1, n2, n3 = draw_nm(1.0, lam, 1_000_000, rng)
r = analyze_triple(n1, 2*n2, n3, seed=6, blocks=False)
print("mutation (window 2 doubled): within", r['within'], "+-", r['within_se'], " F", np.round(r['F'], 4).tolist())


==> anc/calc_SHORT/item15/README.md <==
# item15: quantum conditional mutual information of a purification of the window law

Question: do the assumptions of Kharzeev and
Levin, a pure state whose Schmidt vectors for one partition have a definite parton number, fix the
quantum conditional mutual information S12 + S23 - S123 - S2 of three windows at the classical value
that the manuscript bounds?

Answer: no. The purification |Psi> = sum_n sqrt(P(n)) |n1 n2 n3> |e_N>, with the rest labeled by the
total count N in the windows, has Schmidt vectors of definite total count for the partition (three
windows | rest), reproduces the window law, and gives
    I_q = H(n1+n2) + H(n2+n3) - H(n1+n2+n3) - H(n2).
For three unit windows from one dipole at Delta = 0.4:

    y0    I_q            classical (manuscript)   ceiling 1/2 ln(4/3)
    0     0.1558404328   0.0378595357             0.1438410362
    4     0.2374949689
    8     0.2662837460

The purification with product Schmidt vectors |n1 n2 n3> gives the classical value.

Program: quantum_cmi.py, run as ( ulimit -v 1500000; python3 quantum_cmi.py ) > quantum_cmi.log,
1 s. Writes quantum_cmi.json. Routes A and B of the program are the closed form above (mpmath, 30
digits) and a direct diagonalization of the blocks of rho_12 and rho_23 at fixed n1+n2 and n2+n3 (numpy
eigvalsh, total count truncated at 97 with omitted mass 1e-15), which assumes nothing about their rank.
At y0 = 0 the two agree to 1e-10, and the direct route's classical value reproduces NumCmiShortZero
(0.0379).

The value depends on the phases of the amplitudes, which the count distribution and the Schmidt
vectors of definite total count leave free. The manuscript's state has non-negative amplitudes. Route C
of quantum_cmi.py forms the reduced density matrices at y0 = 0 by explicit partial traces, with and
without the phase exp(i pi n1 n3) on each amplitude, for the rest states |e_N> and for the product
purification, which has one rest state per triple and Schmidt vectors |n1 n2 n3>. With the phase and
|e_N>, each block of rho_12 at fixed n1+n2 is the sum of two rank-one terms, from even and from odd n3,
and the blocks of rho_23 at fixed n2+n3 split in the same way by the parity of n1. The same
configuration then gives I_q = 0.9116452343. The product purification gives the classical value
0.0378595357 with the phase as well. Without the phase, Route C reproduces 0.1558404328 for |e_N>. These
values are in the field partial_trace of the y0 = 0 row of quantum_cmi.json and in the last five lines
of quantum_cmi.log.



==> anc/calc_SHORT/item15/quantum_cmi.json <==
{
 "k": 1,
 "Delta": 0.4,
 "width": 1,
 "ceiling": 0.14384103622589042,
 "rows": [
  {
   "y0": 0,
   "means": [
    0.49182469764127035,
    0.7337162308511973,
    1.09457599424408
   ],
   "I_quantum_closed": 0.15584043276675208,
   "direct": {
    "y0": 0,
    "Nmax": 97,
    "mass": 0.9999999999999994,
    "S12": 1.5311793845082626,
    "S23": 1.837340070103958,
    "S123": 2.031489112489213,
    "S2": 1.1811899093562501,
    "H12_marg": 1.5311793845082602,
    "H23_marg": 1.8373400701039544,
    "I_quantum": 0.15584043276675752,
    "I_classical": 0.037859535677659206
   },
   "partial_trace": [
    {
     "rest": "e_N",
     "rest_states": "one rest state for each total count N",
     "phase": "none",
     "y0": 0,
     "Nmax": 97,
     "mass": 0.9999999999999994,
     "S12": 1.5311793845082629,
     "S23": 1.837340070103958,
     "S123": 2.0314891124892136,
     "S2": 1.1811899093562512,
     "I_quantum": 0.15584043276675597
    },
    {
     "rest": "e_N",
     "rest_states": "one rest state for each total count N",
     "phase": "exp(i pi n1 n3)",
     "y0": 0,
     "Nmax": 97,
     "mass": 0.9999999999999994,
     "S12": 1.898749389235971,
     "S23": 2.225574866927317,
     "S123": 2.0314891124892136,
     "S2": 1.1811899093562512,
     "I_quantum": 0.9116452343178227
    },
    {
     "rest": "f_n",
     "rest_states": "one rest state for each triple (n1, n2, n3), product Schmidt vectors",
     "phase": "none",
     "y0": 0,
     "Nmax": 97,
     "mass": 0.9999999999999994,
     "S12": 2.0661477707123908,
     "S23": 2.5284844501069204,
     "S123": 3.3755827757860097,
     "S2": 1.1811899093562512,
     "I_quantum": 0.03785953567705014
    },
    {
     "rest": "f_n",
     "rest_states": "one rest state for each triple (n1, n2, n3), product Schmidt vectors",
     "phase": "exp(i pi n1 n3)",
     "y0": 0,
     "Nmax": 97,
     "mass": 0.9999999999999994,
     "S12": 2.0661477707123908,
     "S23": 2.5284844501069204,
     "S123": 3.3755827757860097,
     "S2": 1.1811899093562512,
     "I_quantum": 0.03785953567705014
    }
   ]
  },
  {
   "y0": 4,
   "means": [
    2.4360236745355355,
    3.6341202817109517,
    5.4214703904554495
   ],
   "I_quantum_closed": 0.23749496892082025
  },
  {
   "y0": 8,
   "means": [
    12.065704246568641,
    17.999915589466255,
    26.852718631823887
   ],
   "I_quantum_closed": 0.26628374602875465
  }
 ]
}

==> anc/calc_SHORT/item15/quantum_cmi.log <==
y0 = 0: closed form 0.1558404328, direct 0.1558404328 (Nmax 97, mass 0.999999999999999), S12 1.5311793845 vs H(n1+n2) 1.5311793845, S23 1.8373400701 vs H(n2+n3) 1.8373400701, classical 0.0378595357
y0 = 4: closed form 0.2374949689
y0 = 8: closed form 0.2662837460
ceiling (1/2) ln(4/3) = 0.1438410362
y0 = 0, explicit partial traces (Route C):
  rest e_N, phase none: S12 1.5311793845, S23 1.8373400701, S123 2.0314891125, S2 1.1811899094, I_q 0.1558404328 (Nmax 97, mass 0.999999999999999)
  rest e_N, phase exp(i pi n1 n3): S12 1.8987493892, S23 2.2255748669, S123 2.0314891125, S2 1.1811899094, I_q 0.9116452343 (Nmax 97, mass 0.999999999999999)
  rest f_n, phase none: S12 2.0661477707, S23 2.5284844501, S123 3.3755827758, S2 1.1811899094, I_q 0.0378595357 (Nmax 97, mass 0.999999999999999)
  rest f_n, phase exp(i pi n1 n3): S12 2.0661477707, S23 2.5284844501, S123 3.3755827758, S2 1.1811899094, I_q 0.0378595357 (Nmax 97, mass 0.999999999999999)


==> anc/calc_SHORT/item15/quantum_cmi.py <==
#!/usr/bin/env python3
"""Quantum conditional mutual information of a pure state that reproduces the window law.

The window law, Eq. (nm) of the manuscript, for three consecutive windows of unit width from depth y0,
one initial dipole (k = 1) and splitting rate Delta = 0.4. A purification in which the Schmidt vectors
for the partition (three windows | rest) have a definite total count N = n1+n2+n3 is
    |Psi> = sum_n sqrt(P(n1,n2,n3)) |n1 n2 n3> |e_N>,   <e_N|e_N'> = delta_NN'.
Its quantum conditional mutual information S12 + S23 - S123 - S2 is computed in two ways, Routes A
and B, and Route C adds a phase on the amplitudes and a second purification.

Route A, closed form. rho_123 is block diagonal in N with rank-one blocks, so S123 = H(N). Given
n1+n2 = m and n3, the split of m is binomial with ratio p1/(p1+p2), independent of n3, so rho_12 is
rank one in each block of fixed m and S12 = H(n1+n2); likewise S23 = H(n2+n3). rho_2 is diagonal,
S2 = H(n2). At k = 1 every sum of consecutive windows is geometric, H(mu) = (1+mu)ln(1+mu) - mu ln mu.

Route B, direct. The blocks of rho_12 and rho_23 of fixed m are built as sums of outer products over
the third count and diagonalized numerically (numpy.linalg.eigvalsh); S123 and S2 are summed from the
probabilities. No assumption of rank one is made. Truncation at total count Nmax with the omitted mass
of the total below 1e-15.

The classical conditional mutual information, which is the quantum value of the purification whose
Schmidt vectors are the product states |n1 n2 n3>, is summed for comparison.

Route C, explicit partial traces at y0 = 0, for amplitudes psi(n) = sqrt(P(n)) exp(i phi(n1,n2,n3))
with phi = 0 or phi = pi n1 n3, and for two purifications. In the first the rest state is |e_N>, one for
each total count, as above. In the second it is |f_n>, one for each triple, <f_n|f_n'> = delta_nn', so
the Schmidt vectors for (three windows | rest) are the product states |n1 n2 n3>. Tracing out window 3
and the rest gives
    <n1 n2|rho_12|n1' n2'> = sum_n3 psi(n1,n2,n3) psi*(n1',n2',n3) <r(n1',n2',n3)|r(n1,n2,n3)>,
where r is the rest state attached to the triple. The overlap vanishes unless n1+n2 = n1'+n2', so
rho_12 is block diagonal in m = n1+n2. The block of fixed m is V V^dagger, with V[n1, n3] =
psi(n1, m-n1, n3), multiplied element by element by the overlap matrix of the rest states, which is all
ones for |e_N> and the identity for |f_n>, and it is diagonalized with numpy.linalg.eigvalsh. With the
phase and |e_N> the block is the sum of two rank-one terms, from n3 even and from n3 odd, and has rank
two for 1 <= m < Nmax. rho_23 is built the same way in blocks of fixed n2+n3, summed over n1. The overlap
forces n2 = n2' in rho_2 for both purifications, so rho_2 is diagonal. rho_123 is the sum over rest
states r of |w_r><w_r|, w_r = <r|Psi>, and these vectors are non-zero on disjoint sets of triples, so
its eigenvalues are the norms |w_r|^2, summed from |psi|^2 over the triples of total count N for |e_N>
and equal to |psi(n)|^2 for |f_n>. The same truncation as in Route B is used.

Run: ( ulimit -v 1500000; python3 quantum_cmi.py ) > quantum_cmi.log
Writes quantum_cmi.json.
"""
import json, math
import numpy as np
from mpmath import mp, mpf, exp, log

mp.dps = 30
K, DELTA = 1, 0.4


def means(y0):
    r = math.exp(DELTA)
    return [K * math.exp(DELTA * y0) * r ** j * (r - 1) for j in range(3)]


def H_geo(mu):
    mu = mpf(mu)
    return (1 + mu) * log(1 + mu) - mu * log(mu)


def route_a(y0):
    r = exp(mpf(DELTA))
    l = [K * exp(mpf(DELTA) * y0) * r ** j * (r - 1) for j in range(3)]
    return float(H_geo(l[0] + l[1]) + H_geo(l[1] + l[2]) - H_geo(l[0] + l[1] + l[2]) - H_geo(l[1]))


def logP(n1, n2, n3, lp, lp0):
    N = n1 + n2 + n3
    return (K * lp0 + math.lgamma(K + N) - math.lgamma(K)
            + n1 * lp[0] + n2 * lp[1] + n3 * lp[2]
            - math.lgamma(n1 + 1) - math.lgamma(n2 + 1) - math.lgamma(n3 + 1))


def ent(p):
    p = np.asarray(p, dtype=float)
    p = p[p > 0]
    return float(-(p * np.log(p)).sum())


def route_b(y0):
    lam = means(y0)
    L = sum(lam)
    lp = [math.log(x / (K + L)) for x in lam]
    lp0 = math.log(K / (K + L))
    q = L / (K + L)                      # at k = 1 the total is geometric, P(N > n) = q^(n+1)
    Nmax = int(math.ceil(math.log(1e-15) / math.log(q)))
    # S123 and S2 and the classical quantities from the probabilities, looping over the total
    PN = np.zeros(Nmax + 1)
    P2 = np.zeros(Nmax + 1)
    P12 = np.zeros(Nmax + 1)             # distribution of n1 + n2
    P23 = np.zeros(Nmax + 1)
    Hjoint = 0.0; H12j = {}; H23j = {}
    for N in range(Nmax + 1):
        for n1 in range(N + 1):
            for n2 in range(N - n1 + 1):
                n3 = N - n1 - n2
                p = math.exp(logP(n1, n2, n3, lp, lp0))
                PN[N] += p; P2[n2] += p; P12[n1 + n2] += p; P23[n2 + n3] += p
                if p > 0:
                    Hjoint -= p * math.log(p)
                H12j[(n1, n2)] = H12j.get((n1, n2), 0.0) + p
                H23j[(n2, n3)] = H23j.get((n2, n3), 0.0) + p
    mass = PN.sum()
    S123, S2 = ent(PN), ent(P2)
    # rho_12: block of fixed m = n1 + n2, basis n1 = 0..m, sum over n3 of v v^T
    S12 = 0.0
    for m in range(Nmax + 1):
        B = np.zeros((m + 1, m + 1))
        for n3 in range(Nmax - m + 1):
            v = np.array([math.exp(0.5 * logP(n1, m - n1, n3, lp, lp0)) for n1 in range(m + 1)])
            B += np.outer(v, v)
        ev = np.linalg.eigvalsh(B)
        S12 += ent(ev[ev > 1e-300])
    S23 = 0.0
    for m in range(Nmax + 1):
        B = np.zeros((m + 1, m + 1))
        for n1 in range(Nmax - m + 1):
            v = np.array([math.exp(0.5 * logP(n1, n2, m - n2, lp, lp0)) for n2 in range(m + 1)])
            B += np.outer(v, v)
        ev = np.linalg.eigvalsh(B)
        S23 += ent(ev[ev > 1e-300])
    Iq = S12 + S23 - S123 - S2
    # classical conditional mutual information H(n1,n2) + H(n2,n3) - H(n1,n2,n3) - H(n2)
    Icl = ent(list(H12j.values())) + ent(list(H23j.values())) - Hjoint - S2
    # the closed-form entropies of Route A from the summed marginals, for a cross-check of the blocks
    return dict(y0=y0, Nmax=Nmax, mass=mass, S12=S12, S23=S23, S123=S123, S2=S2,
                H12_marg=ent(P12), H23_marg=ent(P23), I_quantum=Iq, I_classical=Icl)


# exp(i pi n1 n3) depends only on the parity of n1 n3, so the angle is pi times that parity
PHASES = {'none': lambda n1, n2, n3: 0.0,
          'exp(i pi n1 n3)': lambda n1, n2, n3: np.pi * ((n1 * n3) % 2)}
RESTS = {'e_N': 'one rest state for each total count N',
         'f_n': 'one rest state for each triple (n1, n2, n3), product Schmidt vectors'}


def route_c(y0, phase, rest):
    lam = means(y0)
    L = sum(lam)
    lp = [math.log(x / (K + L)) for x in lam]
    lp0 = math.log(K / (K + L))
    q = L / (K + L)
    Nmax = int(math.ceil(math.log(1e-15) / math.log(q)))
    lgf = np.array([math.lgamma(n + 1) for n in range(Nmax + 1)])
    lgK = np.array([math.lgamma(K + n) - math.lgamma(K) for n in range(Nmax + 1)])
    phi = PHASES[phase]

    def psi(n1, n2, n3):                 # integer arrays that broadcast to a common shape
        lP = (K * lp0 + lgK[n1 + n2 + n3] + n1 * lp[0] + n2 * lp[1] + n3 * lp[2]
              - lgf[n1] - lgf[n2] - lgf[n3])
        return np.exp(0.5 * lP) * np.exp(1j * phi(n1, n2, n3))

    def block_entropy(V):                # V[a, c]: kept basis state a, count c of the traced window
        d = V.shape[0]
        O = np.ones((d, d)) if rest == 'e_N' else np.eye(d)
        ev = np.linalg.eigvalsh((V @ V.conj().T) * O)
        return ent(ev[ev > 1e-300])

    S12 = S23 = 0.0
    PN = np.zeros(Nmax + 1)              # |w_N|^2 for the rest states |e_N>
    P2 = np.zeros(Nmax + 1)              # diagonal of rho_2
    pn = []                              # |psi(n)|^2 for the rest states |f_n>
    for m in range(Nmax + 1):
        a = np.arange(m + 1)[:, None]            # rows: n1 of the block, n2 = m - n1
        c = np.arange(Nmax - m + 1)[None, :]     # columns: n3, traced out
        V = psi(a, m - a, c)
        S12 += block_entropy(V)
        w = np.abs(V) ** 2
        PN[m:] += w.sum(axis=0)
        P2[:m + 1] += w.sum(axis=1)[::-1]
        pn.append(w.ravel())
    for m in range(Nmax + 1):
        a = np.arange(m + 1)[:, None]            # rows: n2 of the block, n3 = m - n2
        c = np.arange(Nmax - m + 1)[None, :]     # columns: n1, traced out
        S23 += block_entropy(psi(c, a, m - a))
    S123 = ent(PN) if rest == 'e_N' else ent(np.concatenate(pn))
    S2 = ent(P2)
    return dict(rest=rest, rest_states=RESTS[rest], phase=phase, y0=y0, Nmax=Nmax, mass=float(PN.sum()),
                S12=S12, S23=S23, S123=S123, S2=S2, I_quantum=S12 + S23 - S123 - S2)


out = {'k': K, 'Delta': DELTA, 'width': 1, 'ceiling': 0.5 * math.log(4 / 3), 'rows': []}
for y0 in (0, 4, 8):
    row = {'y0': y0, 'means': means(y0), 'I_quantum_closed': route_a(y0)}
    if y0 == 0:
        row.update({'direct': route_b(y0)})
    out['rows'].append(row)
    print(f"y0 = {y0}: closed form {row['I_quantum_closed']:.10f}", end='')
    if 'direct' in row:
        d = row['direct']
        print(f", direct {d['I_quantum']:.10f} (Nmax {d['Nmax']}, mass {d['mass']:.15f}), "
              f"S12 {d['S12']:.10f} vs H(n1+n2) {d['H12_marg']:.10f}, S23 {d['S23']:.10f} vs H(n2+n3) {d['H23_marg']:.10f}, "
              f"classical {d['I_classical']:.10f}")
    else:
        print()
print(f"ceiling (1/2) ln(4/3) = {out['ceiling']:.10f}")
row0 = [r for r in out['rows'] if r['y0'] == 0][0]
row0['partial_trace'] = [route_c(0, ph, rest) for rest in RESTS for ph in PHASES]
print('y0 = 0, explicit partial traces (Route C):')
for d in row0['partial_trace']:
    print(f"  rest {d['rest']}, phase {d['phase']}: S12 {d['S12']:.10f}, S23 {d['S23']:.10f}, "
          f"S123 {d['S123']:.10f}, S2 {d['S2']:.10f}, I_q {d['I_quantum']:.10f} (Nmax {d['Nmax']}, mass {d['mass']:.15f})")
json.dump(out, open('quantum_cmi.json', 'w'), indent=1)


==> anc/calc_SHORT/item2/README.md <==
# calc_SHORT item 2: size and power of the moment tests at the paper's own configurations

Every python run here was made as `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 ... )`.
The XS6 files are only read, and
`xs6_mc_direct_copy.py` is a byte-for-byte copy of `XS6/mc_direct.py` (sha256
`da1d3a52f5c3d1ff9347539ba6fadc66b53ec46d4e52999afd5adcdfc0dda157`, the same for both files on
2026-09-23). The moment test is imported unchanged from `calc_SHORT/item1/moment_test.py` (sha256
`f8e89506a1da431a6542a4db5582b575297beceabbffbf9b6f74adb50c05935c`, modified 2026-09-23 00:08 local).
No array indexed by three counts is formed anywhere: the exact sums work slice by slice at fixed n2,
and the direct comparison packs triples into one int64 key (XS6 code).

## Configurations, laws and tests

Configurations (`laws.CONFIGS`): the Sec. 8 cuts of XS6 (unit windows [4,5], [5,6], [6,7], Delta = 0.4,
dipole means k * (2.4360, 3.6341, 5.4215)) at k = 1, 1.84, 3, 40, and the Table 1 configuration
(Gamma source of shape 3, three windows of mean 2; for the rapidity laws a flat dipole density of 2
per unit rapidity with windows [0,1], [1,2], [2,3]).

Laws (`laws.py` docstring has the exact definitions): `null` (Eq. (nm)); `smear1` (each dipole one
hadron displaced by N(0, 0.5), a second null); the Table 1 families at matched means, `clan5`,
`clan30`, `pairs0.01`, `pairs0.05` (pairs straddling each inner edge at rate f times the mean of the
two adjacent window means, equal to the Table 1 law at equal means), `bg0.02`, `bg0.05`, `bg0.10`;
`uniform` (uniform source with the Gamma's mean and variance, k >= 3 only); `lognormal` (same mean
and variance); `compound` (one plus a geometric number of mean one per dipole, as
`XS6/compound_counting.py`, hadron means doubled); `clusters2` (two hadrons per dipole, each
displaced by N(0, 0.5), dipole means kept, hadron means about doubled); `clusters2half` (the same
after keeping each dipole with probability 1/2, hadron means close to the dipole means); `twopoint`
(Table 1 only: W in {2/3, 2} with probabilities {3/4, 1/4}, equal to the Gamma of shape 3 in the first
three moments; added after the first runs as a control for the question of what the direct comparison
detects that the moment tests cannot).

The rapidity laws are sampled by compound Cox counting (births a Gamma-mixed Poisson process of
intensity W k Delta exp(Delta y) on [0, 12] at the cuts, 2W per unit rapidity on [-6, 9] for Table 1;
nine independent Poisson label types). `check_laws.py` part D compares the resulting means and the six
F with the event-by-event cascade of `scratch_check/cascade_hadronize.py` (V1 and V2, k = 1).

Headline tests (item 1's recommended covariance): `order2` (all six normalized second factorial
cumulants equal, `src`, 5 dof), `order3` (all ten third-order ones equal, `src`, 9 dof), `gamma`
(pooled kappa3 = 2 kappa2^2, `nm`, 1 dof), and `bonf`, which rejects when the smallest of the three
p-values is below 0.05/3. All other tests and covariances of `moment_test.py` are tabulated too.

## Files

| file | what it is | command that reproduces it |
|---|---|---|
| `laws.py` | configurations, laws, samplers, exact population values of the sixteen statistics (sympy expansion of the factorial-moment generating function to order 3) | imported |
| `check_laws.py`, `check_laws.log`, `check_laws.json` | A: population values and contrasts d2, d3, g of every law; B: samplers against them, 2e6 events per law, 1,311 z-values, largest 3.56; C: four mutations that must fail (max z 35 to 663); D: Cox counting against the event-by-event cascade | `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -W ignore check_laws.py 2000000 ) > check_laws.log` (about 4 min) |
| `check_cox_quadrature.py`, `check_cox_quadrature.log` | the Cox rates mu_t (scipy quad, which prints IntegrationWarning on tiny subintervals) against a Simpson rule on 2,000,001 points: largest relative difference 4.4e-16 | `( ulimit -v 1500000; python3 check_cox_quadrature.py ) > check_cox_quadrature.log` |
| `power_study.py` | the Monte Carlo of the moment tests; one process per shard, restartable, block files in `runs/` | see "Order of runs" |
| `runs/` | block files `c<ci>_l<li>_n<N>_b<b>.npz` (per sample: 24 p-values, the 16 statistics, 6 signed z, k_hat, means) and `skip_stage2.txt` | written by `power_study.py`, `aggregate.py` |
| `run_shard0.log`, `run_shard1.log` (+ `.time`) | the 1e4, 1e5, 1e6 runs (two shards, 12,682 s and 12,118 s, peak resident memory 271 MB each) | |
| `run_twopoint.log` | the two-point source at Table 1 | |
| `run_1e7_shard0.log`, `run_1e7_shard1.log`, `run_1e7_shard2.log` (+ `.time`) | the 1e7 cells at the cuts with k = 1.84 (null 640 samples, pairs0.01 and pairs0.05 320 each; peak resident memory 569 MB per process). Shard 0 was stopped once for about a minute and restarted; it resumed at the next missing block, so its log and `.time` file have two entries | |
| `aggregate.py`, `power_tables.log`, `power_results.json` | rejection rates of every test and covariance per cell, binomial standard errors (95 percent bound 3/R where none or all are rejected), and the stage-2 skip list | after steps 2 to 4 of "Order of runs", `python3 aggregate.py > power_tables_rerun.log` (the rerun log goes beside `power_tables.log`, the log of the original run). It needs the block files in `runs/`, which are left out of the package, and without any block file it stops with exit status 1 before it opens an output |
| `size_pooled.py`, `size_pooled.log` | pooled rates of the tests over the 31 cells where every test is at its null (the 16 cells of Eq. (nm) and the 15 smeared ones; the manuscript prints the rates pooled over the 16 cells of Eq. (nm) alone, 4.7 to 4.9 percent with standard error at most 0.18, from SHORT8/make_numbers.py), sum of squared z against 5 percent, count of non-finite p-values (none), empirical-covariance rates at 1e4 | `python3 size_pooled.py > size_pooled.log` |
| `blind_rates.py`, `blind_rates.log` | rates of order2 and order3 on the 72 alternative cells where their population contrast is zero (single-source laws: 3.4 to 7.8 and 3.6 to 8.0 percent; the 8.0 is order3 on the lognormal source at k = 1 and 1e4, R = 1000), and of the gamma test on the pair laws | `python3 blind_rates.py > blind_rates.log` |
| `runs/skip_stage2_as_used.txt` | the stage-2 skip list as it stood when the 1e6 second halves were run (47 lines). Its last line, the two-point law at Table 1 and 1e6 (`4 14 1000000`), entered the list after that cell had already run both halves, so it skipped nothing. `aggregate.py` rewrites `runs/skip_stage2.txt` at every call; its last call added pairs0.01 at 1e7, whose 320 samples had all been run already | copy made before the last `aggregate.py` call |
| `runs/skip_stage2_applied.txt` | the 46 cells whose second halves were actually skipped: `skip_stage2_as_used.txt` without its last line (added 24 September 2026) | `grep -v '^4 14 1000000$' runs/skip_stage2_as_used.txt` |
| `paper_rates.py`, `paper_rates.log`, `paper_rates.json` | the paper's direct comparison and calibrated difference recomputed from `XS6/mc_direct_results.json`, `XS6/mc_alternatives_results.json`, `XS6/mc_calibrate_results.json` | `( ulimit -v 1500000; python3 paper_rates.py ) > paper_rates.log` |
| `exact_info.py`, `exact_info.log`, `exact_info.json` | exact I(n1:n3\|n2), the I_G the direct comparison forms from the population slopes, and -(1/2) ln(1-rho^2), for the conditionally independent laws at Table 1 and at the cuts with k = 1, 1.84, 3; controls against nine XS6 values (all within 5e-8) | `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 -W ignore exact_info.py ) > exact_info.log` (about 25 min) |
| `exact_info_partial_run1.log` | an earlier run of `exact_info.py` with the present quadrature, stopped during the cuts at k = 40, where the clan sums would have taken hours (the run before it had failed on a Gauss-Hermite lognormal rule whose outer nodes reached W = 1e5; its log was overwritten). Its 37 rows other than the k = 40 null agree with `exact_info.log` to every printed digit; the extra row is the null at the cuts with k = 40, I = 0.1026360 against I_G = 0.1027528 | not rerun |
| `xs6_mc_direct_copy.py` | verbatim copy of `XS6/mc_direct.py`, imported by `direct_alt.py` | `cp ../../XS6/mc_direct.py xs6_mc_direct_copy.py` |
| `direct_alt.py`, `direct_alt_run.log`, `runs_direct/`, `direct_alt.log`, `direct_alt.json` | the paper's direct comparison applied here to every law, at Table 1 (1e5, 1000 samples; 1e6, 400) and at the cuts with k = 1 (1e6, 400): the cells where the paper's own runs put its size at or below five percent | `( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 direct_alt.py 0 1 ) > direct_alt_run.log`, then `python3 direct_alt.py summary > direct_alt_summary_rerun.log` (the rerun log goes beside `direct_alt.log`, the log of the original run). The summary needs the samples in `runs_direct/`, which are left out of the package |
| `report.py`, `report.log`, `report.json` | the tables of the result: size, power with population contrasts, first N reaching 50 and 90 percent, and the paper's two procedures beside the moment tests | `python3 report.py > report.log` |

## Order of runs

1. `check_laws.py 2000000`, `check_cox_quadrature.py`.
2. `power_study.py 0 2` and `power_study.py 1 2` (1e4, 1e5, 1e6). Alternatives at 1e6 are run in two
   halves of 320 samples; after the first halves were on disk, `aggregate.py` wrote
   `runs/skip_stage2.txt`, listing the cells in which each headline rate on the first half lay below
   10 or above 90 percent (binomial standard error below 1.7 percent there). The 46 cells of
   `runs/skip_stage2_applied.txt` kept 320 samples; the other 13 alternative cells at 1e6 have 640
   (pairs0.01 at every configuration, pairs0.05 except at k = 40, bg0.02 at k = 40 and at Table 1,
   clusters2 at k = 40, and the two-point law at Table 1, which ran both halves before its entry was
   written). `power_study.py` reads `runs/skip_stage2.txt` before each second-half block and treats a
   missing file as an empty list, so a fresh run must install the list first:

       cp runs/skip_stage2_applied.txt runs/skip_stage2.txt
       ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 power_study.py 0 2 ) > run_shard0.log 2>&1 & p0=$!
       ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 power_study.py 1 2 ) > run_shard1.log 2>&1 & p1=$!
       status=0; wait "$p0" || status=1; wait "$p1" || status=1; [ "$status" -eq 0 ] || { echo FAILED; false; }

   and `aggregate.py` must not be run until step 4 has finished, since it rewrites `runs/skip_stage2.txt`
   and `power_results.json`. This sequence reproduces the replica count of every one of
   the 210 cells, 172,320 in total. The first halves are deterministic, so the list is reproducible.
3. `power_study.py 0 1 --laws twopoint` (in a fresh run this schedules nothing, since `laws.py` now
   includes the two-point law and step 2 has run it).
4. `power_study.py <s> 3 1e7 --laws null,pairs0.01,pairs0.05` for s = 0, 1, 2 (null 640 samples,
   pairs 320 each; pairs are the only alternatives at k = 1.84 with a headline rate between 10 and 90
   percent at 1e6).
5. `aggregate.py`, `paper_rates.py`, `exact_info.py`, `direct_alt.py 0 1`, `direct_alt.py summary`,
   `report.py`.

Seeds: `default_rng([20260923, config index, law index, N, block])` for the moment tests,
`[20260923, 7, config, law, N, block]` for `direct_alt.py`, `[20260923, 99, ...]` and
`[20260923, 98, ...]` in `check_laws.py`. Library versions: numpy 2.3.5, scipy 1.16.3, sympy 1.14.0,
Python 3.14.

## Main numbers (all in `report.log`)

Samples: 172,320 moment-test samples in 210 cells; binomial standard error 0.69 percent at a 5
percent rate with 1000 samples.

Size. Over the 31 cells where every test is at its null (null and smear1, five configurations,
1e4 to 1e6, and the null at 1e7 with k = 1.84), the pooled rates are 5.00, 4.85, 4.84 and 4.77
percent for order2, order3, gamma and the Bonferroni combination (standard error 0.12), single cells
between 3.3 and 6.7 percent. No p-value was non-finite. The paper's direct comparison, at the same
configurations, rejects the null in 100 percent of samples at 1e4 at every cut and in 83.6 percent at
Table 1, in 99.85 to 100 percent at 1e5 at the cuts (3.05 percent at Table 1), and at 1e6 in none
at k = 1 and at Table 1, 11.25 percent at k = 1.84 and 100 percent at k = 3 and k = 40.

Power of the Bonferroni combination: clans, compound counting and both cluster laws 100 percent at
1e4 at every configuration; pairs f = 0.05 65 to 95 percent at 1e4 and 100 percent at 1e5; pairs
f = 0.01 21 to 47 percent at 1e5 and 100 percent at 1e6; background 0.10 at 1e5 99.5 to 100 percent
(85.6 at k = 40); background 0.02 at 1e6 99.1 to 99.7 percent at the cuts with k <= 3, 77.8 at Table 1,
39.7 at k = 40; uniform and lognormal sources 99.5 to 100 percent at 1e4. The two-point source (first
three moments of the Gamma) is not detected by any order (Bonferroni 3.2 to 4.2 percent); the direct
comparison rejects it in every sample at 1e5 and 1e6 (exact I - I_G = +0.0053).


==> anc/calc_SHORT/item2/aggregate.py <==
#!/usr/bin/env python3
"""Rejection rates from the block files of power_study.py.

Headline tests (the recommended covariance of item 1):
    order2   all six F equal             'src'   5 dof
    order3   all ten T equal             'src'   9 dof
    gamma    pooled kappa3 = 2 kappa2^2  'nm'    1 dof
    bonf     Bonferroni combination: reject when min(p_order2, p_order3, p_gamma) < 0.05/3
             (a p-value that is not finite counts as no rejection; the number of such samples is kept)
Every other test and covariance of moment_test.py is also tabulated.  Nominal level five percent.
Uncertainty: binomial standard error sqrt(p(1-p)/R); where no sample or every sample is rejected the
one-sided 95 percent bound 3/R on the rate (or on the miss rate) is given instead.

Also writes runs/skip_stage2.txt (see power_study.py): a cell at N >= 1e6 whose first-stage blocks are
all present is listed when each headline rate on them is below 10 or above 90 percent.

Needs the block files of power_study.py in runs/, which are left out of the package. When there is no
block file the program stops with exit status 1 before it opens any output.
Run:  python3 aggregate.py > power_tables_rerun.log      -> power_results.json
(power_tables.log is the log of the original run, and the rerun log is written beside it.)
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, os, glob, json, re
import numpy as np
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, _PKG + '/calc_SHORT/item1')
sys.path.insert(0, HERE)
import moment_test as mt
import laws as L
import power_study as ps

TESTS = list(mt.DOF); COVS = ('nm', 'src', 'emp')
COL = {(t, c): i for i, (t, c) in enumerate((t, c) for t in TESTS for c in COVS)}
HEAD = [('order2', 'src'), ('order3', 'src'), ('gamma', 'nm')]
ALPHA = 0.05


def load():
    cells = {}
    for f in glob.glob(os.path.join(ps.RUNS, 'c*_l*_n*_b*.npz')):
        m = re.match(r'c(\d+)_l(\d+)_n(\d+)_b(\d+)\.npz$', os.path.basename(f))
        if not m:
            continue
        ci, li, n, b = map(int, m.groups())
        z = np.load(f)
        cells.setdefault((ci, li, n), {})[b] = {k: z[k] for k in z.files}
    return cells


def rate(rej, R):
    p = float(np.mean(rej)) if R else np.nan
    if R and (p == 0.0 or p == 1.0):
        return p, None, 3.0/R
    return p, float(np.sqrt(p*(1-p)/R)) if R else np.nan, None


def fmt(p, se, bound):
    if p is None or not np.isfinite(p):
        return '    --   '
    if se is None:
        return f"{100*p:5.1f}(<{100*bound:.1f})" if p == 0 else f"{100*p:5.1f}(>{100-100*bound:.1f})"
    return f"{100*p:5.1f}({100*se:.1f})"


def summarize_cell(blocks, bsel=None):
    bs = sorted(blocks) if bsel is None else [b for b in sorted(blocks) if b in bsel]
    P = np.concatenate([blocks[b]['P'] for b in bs]); X = np.concatenate([blocks[b]['X'] for b in bs])
    Z = np.concatenate([blocks[b]['Z'] for b in bs]); K = np.concatenate([blocks[b]['K'] for b in bs])
    R = P.shape[0]; out = dict(R=R, rates={}, nan={})
    for (t, c), j in COL.items():
        p = P[:, j]; ok = np.isfinite(p)
        out['rates'][f'{t}|{c}'] = rate(p[ok] < ALPHA, int(ok.sum()))
        out['nan'][f'{t}|{c}'] = int((~ok).sum())
    for name, trip in (('bonf', HEAD), ('bonf_emp', [('order2', 'emp'), ('order3', 'emp'), ('gamma', 'emp')])):
        pp = np.stack([P[:, COL[tc]] for tc in trip], 1)
        rej = np.any(np.where(np.isfinite(pp), pp, 1.0) < ALPHA/3, axis=1)
        out['rates'][name] = rate(rej, R)
        out['nan'][name] = int(np.any(~np.isfinite(pp), axis=1).sum())
    out['meanX'] = X.mean(0).tolist(); out['sdX'] = X.std(0, ddof=1).tolist()
    out['mean_z'] = np.nanmean(Z, 0).tolist(); out['k_hat_median'] = float(np.nanmedian(K))
    return out


if __name__ == '__main__':
    cells = load()
    if not cells:
        sys.exit(f"aggregate.py: no block file c<ci>_l<li>_n<N>_b<b>.npz in {ps.RUNS}\n"
                 "The block files are written by power_study.py (README.md, Order of runs) and are left out of the\n"
                 "package. Nothing was written, so power_results.json and runs/skip_stage2.txt are unchanged. If the\n"
                 "output of this command was redirected with '>' to a file, the shell emptied that file before the\n"
                 "program started.")
    pop = json.load(open(os.path.join(HERE, 'check_laws.json')))['A']
    res = {}; skip = []
    sizes = sorted({n for (_, _, n) in cells})
    for (ci, li, n), blocks in sorted(cells.items()):
        cfg, law = L.CONFIG_NAMES[ci], L.LAWS[li]
        s = summarize_cell(blocks)
        px = np.array(pop[f"{cfg}|{law}"]['F'] + pop[f"{cfg}|{law}"]['T'])
        s['bias_over_se'] = ((np.array(s['meanX']) - px)/(np.array(s['sdX'])/np.sqrt(s['R']))).tolist()
        s['bias_over_sd'] = ((np.array(s['meanX']) - px)/np.array(s['sdX'])).tolist()
        nb = ps.n_samples(law, n)//ps.BLOCK[n]
        s['blocks'] = len(blocks); s['blocks_planned'] = nb
        res[f"{cfg}|{law}|{n}"] = s
        if n >= 10**6 and law not in ps.AT_NULL:
            first = set(range(nb//2))
            if first <= set(blocks):
                s1 = summarize_cell(blocks, first)
                hr = [s1['rates'][f'{t}|{c}'][0] for t, c in HEAD] + [s1['rates']['bonf'][0]]
                if all(h <= 0.10 or h >= 0.90 for h in hr):
                    skip.append((ci, li, n))
                s['stage1_headline'] = hr
    with open(os.path.join(ps.RUNS, 'skip_stage2.txt.tmp'), 'w') as f:
        for t in skip:
            f.write(' '.join(map(str, t)) + '\n')
    os.replace(os.path.join(ps.RUNS, 'skip_stage2.txt.tmp'), os.path.join(ps.RUNS, 'skip_stage2.txt'))

    print("Rejection percentage at nominal 5 percent, binomial standard error in brackets (or the 95 percent")
    print("bound where none or all are rejected). Headline tests: order2 (src), order3 (src), gamma (nm), and")
    print("their Bonferroni combination at 0.05/3 each.  R = samples.\n")
    for cfg in L.CONFIG_NAMES:
        print(f"==== {cfg}: k = {L.CONFIGS[cfg]['k']}, dipole means " + ' '.join(f"{v:.4f}" for v in L.CONFIGS[cfg]['lam']) + " ====")
        print(f"{'law':14s} {'N':>8s} {'R':>5s}  {'order2':>12s} {'order3':>12s} {'gamma':>12s} {'bonf':>12s} | "
              f"{'cross2':>11s} {'adj2':>11s} {'within2':>11s} {'gamma123':>11s} {'joint':>11s} | "
              f"{'order2 emp':>11s} {'order3 emp':>11s} {'gamma emp':>11s}  nan")
        for law in L.LAWS:
            for n in sizes:
                key = f"{cfg}|{law}|{n}"
                if key not in res:
                    continue
                s = res[key]; r = s['rates']
                line = f"{law:14s} {n:8d} {s['R']:5d}  " + ' '.join(f"{fmt(*r[f'{t}|{c}']):>12s}" for t, c in HEAD)
                line += f" {fmt(*r['bonf']):>12s} | " + ' '.join(f"{fmt(*r[f'{t}|{mt_cov}']):>11s}" for t, mt_cov in
                                                                  (('cross2', 'src'), ('adj2', 'src'), ('within2', 'src'), ('gamma123', 'nm'), ('joint', 'nm')))
                line += " | " + ' '.join(f"{fmt(*r[f'{t}|emp']):>11s}" for t in ('order2', 'order3', 'gamma'))
                nn = sum(s['nan'][f'{t}|{c}'] for t, c in HEAD)
                line += f"  {nn}"
                print(line)
        print()
    json.dump(res, open(os.path.join(HERE, 'power_results.json'), 'w'), indent=1)
    print(f"cells: {len(res)}; stage-2 skip list: {len(skip)} cells")


==> anc/calc_SHORT/item2/blind_rates.log <==
order2|src: 72 cells with zero population contrast (bg0.02, bg0.05, bg0.10, lognormal, twopoint, uniform); rates 3.4 (cuts k=40|uniform|1000000, R=320) to 7.8 (cuts k=3|bg0.05|1000000, R=320)
order3|src: 72 cells with zero population contrast (bg0.02, bg0.05, bg0.10, lognormal, twopoint, uniform); rates 3.6 (cuts k=40|bg0.10|100000, R=1000) to 8.0 (cuts k=1|lognormal|10000, R=1000)
gamma|nm on pairs0.01: cuts k=1 N=10000 4.9; cuts k=1 N=100000 5.5; cuts k=1 N=1000000 5.9; cuts k=1.84 N=10000 4.2; cuts k=1.84 N=100000 5.2; cuts k=1.84 N=1000000 5.5; cuts k=1.84 N=10000000 7.8; cuts k=3 N=10000 5.3; cuts k=3 N=100000 4.1; cuts k=3 N=1000000 5.5; cuts k=40 N=10000 5.2; cuts k=40 N=100000 4.0; cuts k=40 N=1000000 4.5; table1 N=10000 3.8; table1 N=100000 5.7; table1 N=1000000 8.4
gamma|nm on pairs0.05: cuts k=1 N=10000 4.6; cuts k=1 N=100000 6.4; cuts k=1 N=1000000 12.2; cuts k=1.84 N=10000 5.2; cuts k=1.84 N=100000 5.1; cuts k=1.84 N=1000000 11.6; cuts k=1.84 N=10000000 67.8; cuts k=3 N=10000 5.9; cuts k=3 N=100000 6.3; cuts k=3 N=1000000 13.1; cuts k=40 N=10000 4.7; cuts k=40 N=100000 4.7; cuts k=40 N=1000000 5.9; table1 N=10000 7.2; table1 N=100000 12.3; table1 N=1000000 78.0


==> anc/calc_SHORT/item2/blind_rates.py <==
#!/usr/bin/env python3
"""Rates of each headline test on the alternatives whose population contrast for that test is zero
(check_laws.json part A: d2 = 0 for order2, d3 = 0 for order3), i.e. where the test is at its null
although the law is not Eq. (nm); and the rates of the gamma test on the pair laws, whose population
contrasts d2, d3 are not zero and which shift the pooled kappa2, kappa3 slightly.
Run:  python3 blind_rates.py > blind_rates.log      (reads power_results.json, check_laws.json)"""
import json
P = json.load(open('power_results.json')); A = json.load(open('check_laws.json'))['A']
for t, key in (('order2|src', 'd2'), ('order3|src', 'd3')):
    rows = [(k, v['rates'][t][0], v['R']) for k, v in P.items()
            if k.split('|')[1] not in ('null', 'smear1') and A[f"{k.split('|')[0]}|{k.split('|')[1]}"][key] < 1e-12]
    laws = sorted({k.split('|')[1] for k, _, _ in rows})
    lo = min(rows, key=lambda r: r[1]); hi = max(rows, key=lambda r: r[1])
    print(f"{t}: {len(rows)} cells with zero population contrast ({', '.join(laws)}); rates {100*lo[1]:.1f} ({lo[0]}, R={lo[2]}) "
          f"to {100*hi[1]:.1f} ({hi[0]}, R={hi[2]})")
for law in ('pairs0.01', 'pairs0.05'):
    print(f"gamma|nm on {law}: " + '; '.join(f"{k.split('|')[0]} N={k.split('|')[2]} {100*v['rates']['gamma|nm'][0]:.1f}"
                                             for k, v in P.items() if k.split('|')[1] == law))


==> anc/calc_SHORT/item2/check_cox_quadrature.log <==
cuts k=1     smear1        types 3  max rel diff 2.2e-16  max abs diff 8.9e-16  smallest mu 2.485e+00
cuts k=1     clusters2     types 9  max rel diff 2.2e-16  max abs diff 4.4e-16  smallest mu 1.765e-01
cuts k=1     clusters2half types 9  max rel diff 2.2e-16  max abs diff 2.2e-16  smallest mu 8.825e-02
cuts k=1.84  smear1        types 3  max rel diff 4.4e-16  max abs diff 2.7e-15  smallest mu 4.573e+00
cuts k=1.84  clusters2     types 9  max rel diff 3.3e-16  max abs diff 1.3e-15  smallest mu 3.248e-01
cuts k=1.84  clusters2half types 9  max rel diff 3.3e-16  max abs diff 6.7e-16  smallest mu 1.624e-01
cuts k=3     smear1        types 3  max rel diff 1.1e-16  max abs diff 1.8e-15  smallest mu 7.456e+00
cuts k=3     clusters2     types 9  max rel diff 2.2e-16  max abs diff 1.8e-15  smallest mu 5.295e-01
cuts k=3     clusters2half types 9  max rel diff 2.2e-16  max abs diff 8.9e-16  smallest mu 2.648e-01
cuts k=40    smear1        types 3  max rel diff 2.2e-16  max abs diff 2.8e-14  smallest mu 9.941e+01
cuts k=40    clusters2     types 9  max rel diff 2.2e-16  max abs diff 2.8e-14  smallest mu 7.060e+00
cuts k=40    clusters2half types 9  max rel diff 2.2e-16  max abs diff 1.4e-14  smallest mu 3.530e+00
table1       smear1        types 3  max rel diff 1.1e-16  max abs diff 2.2e-16  smallest mu 2.000e+00
table1       clusters2     types 9  max rel diff 2.2e-16  max abs diff 1.1e-16  smallest mu 9.660e-02
table1       clusters2half types 9  max rel diff 2.2e-16  max abs diff 5.6e-17  smallest mu 4.830e-02
largest relative difference 4.4e-16


==> anc/calc_SHORT/item2/check_cox_quadrature.py <==
#!/usr/bin/env python3
"""The mu_t of laws.cox_types (scipy quad, relative tolerance 1e-12 per subinterval, which warns where
a subinterval integral is far below the total) against a composite Simpson rule on 2,000,001 points
over the same range.  Prints the largest relative and absolute difference per configuration and law.
Run:  ( ulimit -v 1500000; python3 check_cox_quadrature.py ) > check_cox_quadrature.log"""
import sys, os, warnings
import numpy as np
from scipy.integrate import simpson
sys.dont_write_bytecode = True
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import laws as L
warnings.simplefilter('ignore')
worst = 0.0
for cfg in L.CONFIG_NAMES:
    C = L.CONFIGS[cfg]
    if C['geom'] == 'cuts':
        lo, hi = 0.0, L.YMAX_CUTS; rho = lambda y: C['k']*L.DELTA*np.exp(L.DELTA*y)
    else:
        lo, hi = L.FLAT_RANGE; rho = lambda y: C['density']*np.ones_like(y)
    y = np.linspace(lo, hi, 2_000_001)
    P = L._pwin(y, C['edges'])
    for law in ('smear1', 'clusters2', 'clusters2half'):
        frac = 0.5 if law == 'clusters2half' else 1.0
        rel = []; ab = []
        for c, mu in L.cox_types(cfg, law):
            idx = [j+1 for j in range(3) for _ in range(int(c[j]))]
            if law == 'smear1':
                f = rho(y)*P[idx[0]]
            else:
                a, b = (0, idx[0]) if len(idx) == 1 else (idx[0], idx[1])
                f = frac*(1 if a == b else 2)*rho(y)*P[a]*P[b]
            ref = simpson(f, x=y)
            rel.append(abs(mu/ref - 1)); ab.append(abs(mu - ref))
        worst = max(worst, max(rel))
        print(f"{cfg:12s} {law:13s} types {len(rel)}  max rel diff {max(rel):.1e}  max abs diff {max(ab):.1e}  "
              f"smallest mu {min(m for _, m in L.cox_types(cfg, law)):.3e}")
print(f"largest relative difference {worst:.1e}")


==> anc/calc_SHORT/item2/check_laws.json <==
{
 "A": {
  "cuts k=1|null": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ],
   "T": [
    1.9999999999999991,
    2.0000000000000004,
    1.9999999999999991,
    2.0,
    1.9999999999999993,
    1.9999999999999991,
    1.9999999999999993,
    2.000000000000001,
    2.0,
    1.9999999999999993
   ],
   "d2": 0.0,
   "d3": 1.7763568394002505e-15,
   "g": -4.440892098500626e-16,
   "g_rel": -2.220446049250313e-16,
   "T123_minus_2F12F23": -6.661338147750939e-16,
   "adj": 0.0
  },
  "cuts k=1|smear1": {
   "means": [
    2.4852346170980555,
    3.707534381219925,
    5.530991357258028
   ],
   "F": [
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ],
   "T": [
    1.9999999999999996,
    2.0,
    1.9999999999999991,
    2.0,
    2.0000000000000004,
    1.9999999999999993,
    1.999999999999999,
    2.0,
    1.9999999999999998,
    2.0
   ],
   "d2": 0.0,
   "d3": 1.5543122344752192e-15,
   "g": -4.440892098500626e-16,
   "g_rel": -2.220446049250313e-16,
   "T123_minus_2F12F23": 4.440892098500626e-16,
   "adj": 0.0
  },
  "cuts k=1|clan5": {
   "means": [
    2.4360236745355355,
    3.634120281710955,
    5.42147039045545
   ],
   "F": [
    1.4000000000000004,
    1.0,
    1.0,
    1.3999999999999995,
    1.0,
    1.4
   ],
   "T": [
    4.88,
    2.8000000000000007,
    2.800000000000002,
    2.8000000000000003,
    2.0000000000000004,
    2.7999999999999994,
    4.880000000000001,
    2.799999999999998,
    2.8,
    4.880000000000003
   ],
   "d2": 0.40000000000000036,
   "d3": 2.880000000000002,
   "g": 0.4640000000000004,
   "g_rel": 0.16111111111111126,
   "T123_minus_2F12F23": 4.440892098500626e-16,
   "adj": 0.0
  },
  "cuts k=1|clan30": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    1.0666666666666664,
    1.0,
    1.0,
    1.0666666666666664,
    1.0,
    1.0666666666666664
   ],
   "T": [
    2.413333333333333,
    2.133333333333334,
    2.1333333333333337,
    2.1333333333333337,
    2.0000000000000004,
    2.1333333333333333,
    2.4133333333333327,
    2.1333333333333324,
    2.1333333333333324,
    2.413333333333333
   ],
   "d2": 0.06666666666666643,
   "d3": 0.41333333333333266,
   "g": 0.06844444444444475,
   "g_rel": 0.032049947970863836,
   "T123_minus_2F12F23": 4.440892098500626e-16,
   "adj": 0.0
  },
  "cuts k=1|pairs0.01": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    1.0,
    1.0034283740004168,
    1.0000000000000004,
    1.0,
    1.0022981078177873,
    1.0000000000000004
   ],
   "T": [
    2.0,
    2.006856748000836,
    1.9999999999999982,
    2.006856748000836,
    2.005726481818204,
    2.0,
    2.0000000000000004,
    2.0045962156355723,
    2.004596215635574,
    2.0
   ],
   "d2": 0.003428374000416845,
   "d3": 0.006856748000837687,
   "g": -0.0009562354471479573,
   "g_rel": -0.00047720638432299214,
   "T123_minus_2F12F23": -0.005742239364389334,
   "adj": 0.0028632409091016164
  },
  "cuts k=1|pairs0.05": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    1.0,
    1.017141870002086,
    1.0000000000000004,
    1.0000000000000004,
    1.0114905390889355,
    1.0
   ],
   "T": [
    2.0,
    2.03428374000417,
    1.9999999999999982,
    2.0342837400041702,
    2.0286324090910184,
    2.0,
    1.9999999999999982,
    2.0229810781778705,
    2.0229810781778688,
    2.000000000000001
   ],
   "d2": 0.017141870002086,
   "d3": 0.034283740004172,
   "g": -0.00481761345130316,
   "g_rel": -0.0023859802695408894,
   "T123_minus_2F12F23": -0.0290263477456576,
   "adj": 0.014316204545510303
  },
  "cuts k=1|bg0.02": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    0.9603999999999999,
    0.9603999999999999,
    0.9603999999999999,
    0.9603999999999999,
    0.9604000000000001,
    0.9603999999999999
   ],
   "T": [
    1.8823839999999985,
    1.8823839999999992,
    1.882383999999999,
    1.8823839999999983,
    1.8823839999999992,
    1.8823839999999996,
    1.8823839999999996,
    1.8823839999999985,
    1.8823839999999992,
    1.8823839999999994
   ],
   "d2": 2.220446049250313e-16,
   "d3": 1.3322676295501878e-15,
   "g": 0.037647679999999184,
   "g_rel": 0.020408163265305684,
   "T123_minus_2F12F23": 0.03764767999999896,
   "adj": 1.1102230246251565e-16
  },
  "cuts k=1|bg0.05": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    0.9024999999999999,
    0.9024999999999999,
    0.9025000000000001,
    0.9024999999999999,
    0.9024999999999999,
    0.9024999999999999
   ],
   "T": [
    1.71475,
    1.7147500000000009,
    1.7147500000000002,
    1.7147499999999998,
    1.7147499999999998,
    1.7147499999999998,
    1.7147500000000007,
    1.7147500000000002,
    1.7147500000000007,
    1.7147500000000004
   ],
   "d2": 2.220446049250313e-16,
   "d3": 1.1102230246251565e-15,
   "g": 0.08573750000000047,
   "g_rel": 0.05263157894736872,
   "T123_minus_2F12F23": 0.08573750000000024,
   "adj": -2.220446049250313e-16
  },
  "cuts k=1|bg0.10": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    0.81,
    0.8100000000000003,
    0.81,
    0.81,
    0.81,
    0.81
   ],
   "T": [
    1.4579999999999986,
    1.4580000000000002,
    1.4580000000000004,
    1.4580000000000002,
    1.4579999999999997,
    1.4580000000000002,
    1.4580000000000004,
    1.4580000000000004,
    1.4580000000000004,
    1.4580000000000004
   ],
   "d2": 2.220446049250313e-16,
   "d3": 1.7763568394002505e-15,
   "g": 0.14579999999999949,
   "g_rel": 0.11111111111111067,
   "T123_minus_2F12F23": 0.14579999999999926,
   "adj": 1.1102230246251565e-16
  },
  "cuts k=1|lognormal": {
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "F": [
    1.0,
    1.0,
    1.0,
    1.0,
    1.0,
    1.0
   ],
   "T": [
    3.999999999999996,
    3.9999999999999987,
    3.9999999999999973,
    3.9999999999999982,
    3.9999999999999987,
    3.999999999999998,
    3.9999999999999982,
    3.999999999999999,
    3.999999999999998,
    3.999999999999998
   ],
   "d2": 0.0,
   "d3": 3.1086244689504383e-15,
   "g": 1.9999999999999978,
   "g_rel": 0.9999999999999989,
   "T123_minus_2F12F23": 1.9999999999999987,
   "adj": 0.0
  },
  "cuts k=1|compound": {
   "means": [
    4.872047349071071,
    7.268240563421909,
    10.8429407809109
   ],
   "F": [
    1.4105050416600178,
    1.0,
    1.0,
    1.275169758423405,
    1.0,
    1.1844518051339925
   ],
   "T": [
    3.4842867088224923,
    2.4105050416600187,
    2.4105050416600178,
    2.275169758423405,
    1.9999999999999993,
    2.1844518051339916,
    2.939086869196407,
    2.2751697584234054,
    2.184451805133993,
    2.604389118027762
   ],
   "d2": 0.4105050416600178,
   "d3": 1.484286708822493,
   "g": -0.1453450522249713,
   "g_rel": -0.05542979551506502,
   "T123_minus_2F12F23": -6.661338147750939e-16,
   "adj": 0.0
  },
  "cuts k=1|clusters2": {
   "means": [
    4.970469234196093,
    7.415068762439851,
    11.061982714516093
   ],
   "F": [
    1.0965252487892294,
    1.0377553439897387,
    1.0032100911279902,
    1.06470280921199,
    1.025308163921287,
    1.0433715900496066
   ],
   "T": [
    2.2895757463676523,
    2.172035936768674,
    2.10294543104518,
    2.140213497191439,
    2.0662735990389836,
    2.049791772305563,
    2.194108427635946,
    2.115319137054532,
    2.0939879178921488,
    2.1301147701488
   ],
   "d2": 0.09331515766123921,
   "d3": 0.2397839740620893,
   "g": -0.049221780958836,
   "g_rel": -0.022530653239593003,
   "T123_minus_2F12F23": -0.061764453652261686,
   "adj": 0.028321662827522687
  },
  "cuts k=1|clusters2half": {
   "means": [
    2.485234617098054,
    3.707534381219927,
    5.530991357258033
   ],
   "F": [
    1.1930504975784273,
    1.0755106879794578,
    1.0064201822559729,
    1.1294056184239718,
    1.0506163278425729,
    1.0867431800992273
   ],
   "T": [
    2.5791514927352717,
    2.3440718735373314,
    2.2058908620903623,
    2.2804269943828777,
    2.1325471980779893,
    2.099583544611159,
    2.3882168552719056,
    2.2306382741091033,
    2.1879758357843553,
    2.2602295402976678
   ],
   "d2": 0.18663031532245444,
   "d3": 0.47956794812411285,
   "g": -0.10659604147194646,
   "g_rel": -0.044835927843438844,
   "T123_minus_2F12F23": -0.12735098104284504,
   "adj": 0.05664332565504249
  },
  "cuts k=1.84|null": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "F": [
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652
   ],
   "T": [
    0.5907372400756145,
    0.5907372400756139,
    0.5907372400756145,
    0.5907372400756139,
    0.5907372400756138,
    0.5907372400756137,
    0.590737240075614,
    0.5907372400756136,
    0.5907372400756136,
    0.5907372400756136
   ],
   "d2": 0.0,
   "d3": 8.881784197001252e-16,
   "g": -7.771561172376096e-16,
   "g_rel": -1.315569875259825e-15,
   "T123_minus_2F12F23": -5.551115123125783e-16,
   "adj": 0.0
  },
  "cuts k=1.84|smear1": {
   "means": [
    4.572831695460422,
    6.821863261444661,
    10.177024097354774
   ],
   "F": [
    0.543478260869565,
    0.5434782608695652,
    0.5434782608695652,
    0.543478260869565,
    0.5434782608695652,
    0.5434782608695654
   ],
   "T": [
    0.5907372400756146,
    0.5907372400756138,
    0.5907372400756136,
    0.5907372400756145,
    0.5907372400756141,
    0.5907372400756136,
    0.5907372400756133,
    0.590737240075614,
    0.5907372400756132,
    0.5907372400756141
   ],
   "d2": 4.440892098500626e-16,
   "d3": 1.3322676295501878e-15,
   "g": -1.1102230246251565e-16,
   "g_rel": -1.879385536085466e-16,
   "T123_minus_2F12F23": -2.220446049250313e-16,
   "adj": 0.0
  },
  "cuts k=1.84|clan5": {
   "means": [
    4.482283561145385,
    6.6867813183481575,
    9.975505518438029
   ],
   "F": [
    0.8521739130434787,
    0.5434782608695652,
    0.5434782608695652,
    0.852173913043478,
    0.5434782608695652,
    0.8521739130434784
   ],
   "T": [
    1.8550472589792053,
    0.9262759924385636,
    0.926275992438564,
    0.9262759924385633,
    0.590737240075614,
    0.9262759924385633,
    1.8550472589792053,
    0.9262759924385628,
    0.9262759924385632,
    1.8550472589792069
   ],
   "d2": 0.3086956521739135,
   "d3": 1.264310018903593,
   "g": 0.19743100189035867,
   "g_rel": 0.20271736493240494,
   "T123_minus_2F12F23": -3.3306690738754696e-16,
   "adj": 0.0
  },
  "cuts k=1.84|clan30": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "F": [
    0.5949275362318844,
    0.5434782608695652,
    0.5434782608695652,
    0.594927536231884,
    0.5434782608695652,
    0.5949275362318842
   ],
   "T": [
    0.7656647763074981,
    0.6466603654694393,
    0.6466603654694398,
    0.6466603654694384,
    0.5907372400756142,
    0.6466603654694387,
    0.7656647763074974,
    0.6466603654694381,
    0.6466603654694397,
    0.7656647763074977
   ],
   "d2": 0.05144927536231925,
   "d3": 0.17492753623188384,
   "g": 0.028785496744380912,
   "g_rel": 0.04442316801057924,
   "T123_minus_2F12F23": -1.1102230246251565e-16,
   "adj": 0.0
  },
  "cuts k=1.84|pairs0.01": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "F": [
    0.5434782608695652,
    0.5453415076089223,
    0.5434782608695647,
    0.5434782608695654,
    0.5447272325096664,
    0.5434782608695652
   ],
   "T": [
    0.5907372400756138,
    0.5927625082705672,
    0.590737240075615,
    0.5927625082705671,
    0.5924286631079292,
    0.5907372400756147,
    0.5907372400756128,
    0.5920948179452891,
    0.5920948179452897,
    0.5907372400756136
   ],
   "d2": 0.0018632467393575602,
   "d3": 0.0020252681949544105,
   "g": -0.00028244194445503634,
   "g_rel": -0.0004772063843225004,
   "T123_minus_2F12F23": -0.0016960773169856225,
   "adj": 0.0015561091897295931
  },
  "cuts k=1.84|pairs0.05": {
   "means": [
    4.482283561145384,
    6.6867813183481575,
    9.975505518438029
   ],
   "F": [
    0.5434782608695663,
    0.5527944945663508,
    0.5434782608695661,
    0.5434782608695643,
    0.5497231190700731,
    0.543478260869565
   ],
   "T": [
    0.5907372400756136,
    0.6008635810503814,
    0.5907372400756125,
    0.6008635810503835,
    0.5991943552371868,
    0.590737240075613,
    0.5907372400756157,
    0.5975251294239938,
    0.5975251294239919,
    0.5907372400756149
   ],
   "d2": 0.009316233696786469,
   "d3": 0.010126340974771053,
   "g": -0.0014229718369863642,
   "g_rel": -0.0023859802695398386,
   "T123_minus_2F12F23": -0.00857347227837102,
   "adj": 0.007780545948645856
  },
  "cuts k=1.84|bg0.02": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "F": [
    0.5219565217391304,
    0.5219565217391302,
    0.5219565217391304,
    0.5219565217391304,
    0.5219565217391304,
    0.5219565217391304
   ],
   "T": [
    0.5559971644612473,
    0.5559971644612471,
    0.5559971644612468,
    0.5559971644612466,
    0.5559971644612471,
    0.5559971644612466,
    0.5559971644612466,
    0.5559971644612466,
    0.555997164461246,
    0.5559971644612467
   ],
   "d2": 2.220446049250313e-16,
   "d3": 1.2212453270876722e-15,
   "g": 0.011119943289224055,
   "g_rel": 0.020408163265304476,
   "T123_minus_2F12F23": 0.01111994328922472,
   "adj": -1.1102230246251565e-16
  },
  "cuts k=1.84|bg0.05": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "F": [
    0.4904891304347825,
    0.4904891304347825,
    0.4904891304347825,
    0.4904891304347825,
    0.4904891304347825,
    0.4904891304347827
   ],
   "T": [
    0.5064833412098293,
    0.5064833412098296,
    0.5064833412098302,
    0.506483341209829,
    0.5064833412098295,
    0.5064833412098296,
    0.5064833412098294,
    0.5064833412098296,
    0.5064833412098291,
    0.5064833412098292
   ],
   "d2": 2.220446049250313e-16,
   "d3": 1.2212453270876722e-15,
   "g": 0.025324167060491398,
   "g_rel": 0.05263157894736825,
   "T123_minus_2F12F23": 0.025324167060491398,
   "adj": 0.0
  },
  "cuts k=1.84|bg0.10": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "F": [
    0.4402173913043479,
    0.4402173913043479,
    0.4402173913043481,
    0.4402173913043479,
    0.4402173913043479,
    0.4402173913043481
   ],
   "T": [
    0.4306474480151228,
    0.43064744801512245,
    0.4306474480151225,
    0.4306474480151219,
    0.4306474480151223,
    0.43064744801512184,
    0.4306474480151222,
    0.4306474480151223,
    0.43064744801512167,
    0.43064744801512195
   ],
   "d2": 2.220446049250313e-16,
   "d3": 1.1102230246251565e-15,
   "g": 0.0430647448015114,
   "g_rel": 0.11111111111110876,
   "T123_minus_2F12F23": 0.04306474480151157,
   "adj": -2.220446049250313e-16
  },
  "cuts k=1.84|lognormal": {
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "F": [
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652,
    0.5434782608695652
   ],
   "T": [
    1.046632284047012,
    1.046632284047012,
    1.046632284047013,
    1.0466322840470117,
    1.0466322840470117,
    1.0466322840470117,
    1.0466322840470124,
    1.046632284047012,
    1.0466322840470117,
    1.0466322840470117
   ],
   "d2": 0.0,
   "d3": 1.3322676295501878e-15,
   "g": 0.45589504397139735,
   "g_rel": 0.7717391304347812,
   "T123_minus_2F12F23": 0.45589504397139735,
   "adj": 0.0
  },
  "cuts k=1.84|compound": {
   "means": [
    8.96456712229077,
    13.373562636696313,
    19.951011036876057
   ],
   "F": [
    0.76657882698914,
    0.5434782608695652,
    0.5434782608695652,
    0.6930270426214156,
    0.5434782608695652,
    0.6437238071380398
   ],
   "T": [
    1.029148957000974,
    0.7119875477492964,
    0.711987547749297,
    0.672013751897272,
    0.5907372400756138,
    0.6452185152215235,
    0.8681140327257815,
    0.6720137518972716,
    0.645218515221523,
    0.7692548198333402
   ],
   "d2": 0.22310056611957485,
   "d3": 0.4384117169253602,
   "g": -0.04293036750501311,
   "g_rel": -0.055429795515065446,
   "T123_minus_2F12F23": -5.551115123125783e-16,
   "adj": 0.0
  },
  "cuts k=1.84|clusters2": {
   "means": [
    9.145663390920923,
    13.643726522889308,
    20.35404819470997
   ],
   "F": [
    0.595937635211498,
    0.5639974695596233,
    0.5452228756129867,
    0.5786428310934748,
    0.557232697783278,
    0.5670497772008123
   ],
   "T": [
    0.6762688286766413,
    0.6415512573158854,
    0.6211440899826288,
    0.6321519072517222,
    0.6103123815686993,
    0.6054441671507492,
    0.6480707784841544,
    0.6247988944513627,
    0.6184983216836439,
    0.6291690601809994
   ],
   "d2": 0.05071475959851135,
   "d3": 0.07082466152589206,
   "g": -0.014538569517539845,
   "g_rel": -0.022530653239479774,
   "T123_minus_2F12F23": -0.0182432814426029,
   "adj": 0.015392208058463974
  },
  "cuts k=1.84|clusters2half": {
   "means": [
    4.572831695460432,
    6.821863261444659,
    10.177024097354824
   ],
   "F": [
    0.6483970095534823,
    0.5845166782497015,
    0.5469674903564934,
    0.6138074013173775,
    0.5709871346970432,
    0.5906212935321735
   ],
   "T": [
    0.7618004172776688,
    0.6923652745561598,
    0.6515509398896421,
    0.6735665744278353,
    0.6298875230617906,
    0.6201510942258887,
    0.705404316892696,
    0.6588605488271227,
    0.6462594032916916,
    0.6676008802864078
   ],
   "d2": 0.10142951919698895,
   "d3": 0.14164932305178013,
   "g": -0.031485125671041225,
   "g_rel": -0.04483592784341095,
   "T123_minus_2F12F23": -0.03761548353107058,
   "adj": 0.030784416116878988
  },
  "cuts k=3|null": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    0.22222222222222207,
    0.2222222222222221,
    0.22222222222222304,
    0.22222222222222202,
    0.22222222222222152,
    0.22222222222222182,
    0.2222222222222219,
    0.22222222222222227,
    0.2222222222222222,
    0.2222222222222218
   ],
   "d2": 0.0,
   "d3": 1.5265566588595902e-15,
   "g": -2.7755575615628914e-17,
   "g_rel": -1.2490009027033016e-16,
   "T123_minus_2F12F23": -6.106226635438361e-16,
   "adj": 0.0
  },
  "cuts k=3|smear1": {
   "means": [
    7.4557038512941665,
    11.122603143659774,
    16.592974071774087
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    0.22222222222222204,
    0.222222222222222,
    0.22222222222222177,
    0.22222222222222207,
    0.22222222222222163,
    0.22222222222222196,
    0.22222222222222202,
    0.22222222222222177,
    0.2222222222222219,
    0.222222222222222
   ],
   "d2": 0.0,
   "d3": 4.440892098500626e-16,
   "g": -1.942890293094024e-16,
   "g_rel": -8.743006318923112e-16,
   "T123_minus_2F12F23": -4.996003610813204e-16,
   "adj": 0.0
  },
  "cuts k=3|clan5": {
   "means": [
    7.308071023606607,
    10.902360845132863,
    16.264411171366355
   ],
   "F": [
    0.5999999999999996,
    0.33333333333333326,
    0.33333333333333326,
    0.5999999999999999,
    0.33333333333333326,
    0.5999999999999996
   ],
   "T": [
    0.9333333333333335,
    0.3999999999999991,
    0.39999999999999925,
    0.39999999999999997,
    0.22222222222222143,
    0.3999999999999997,
    0.933333333333334,
    0.40000000000000024,
    0.3999999999999998,
    0.9333333333333332
   ],
   "d2": 0.2666666666666666,
   "d3": 0.7111111111111126,
   "g": 0.1066666666666668,
   "g_rel": 0.24489795918367394,
   "T123_minus_2F12F23": -6.938893903907228e-16,
   "adj": 0.0
  },
  "cuts k=3|clan30": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.3777777777777773,
    0.33333333333333326,
    0.33333333333333326,
    0.37777777777777755,
    0.33333333333333326,
    0.377777777777778
   ],
   "T": [
    0.3160493827160494,
    0.2518518518518519,
    0.251851851851852,
    0.251851851851852,
    0.2222222222222222,
    0.2518518518518518,
    0.31604938271604893,
    0.2518518518518515,
    0.25185185185185155,
    0.3160493827160492
   ],
   "d2": 0.04444444444444473,
   "d3": 0.09382716049382717,
   "g": 0.015308641975308734,
   "g_rel": 0.0605468750000004,
   "T123_minus_2F12F23": 8.326672684688674e-17,
   "adj": 0.0
  },
  "cuts k=3|pairs0.01": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.33333333333333326,
    0.33447612466680576,
    0.33333333333333304,
    0.33333333333333326,
    0.3340993692725953,
    0.33333333333333326
   ],
   "T": [
    0.22222222222222207,
    0.2229840831112031,
    0.22222222222222252,
    0.2229840831112034,
    0.22285849797980076,
    0.22222222222222324,
    0.2222222222222226,
    0.22273291284839858,
    0.2227329128483976,
    0.2222222222222218
   ],
   "d2": 0.0011427913334727258,
   "d3": 0.0007618608889816136,
   "g": -0.00010624838301587225,
   "g_rel": -0.00047720638432044416,
   "T123_minus_2F12F23": -0.0006380265960427844,
   "adj": 0.0009544136363675015
  },
  "cuts k=3|pairs0.05": {
   "means": [
    7.308071023606605,
    10.902360845132863,
    16.264411171366348
   ],
   "F": [
    0.3333333333333339,
    0.3390472900006951,
    0.3333333333333337,
    0.33333333333333304,
    0.3371635130296444,
    0.3333333333333339
   ],
   "T": [
    0.22222222222222163,
    0.22603152666713108,
    0.22222222222222163,
    0.2260315266671306,
    0.2254036010101146,
    0.22222222222222174,
    0.22222222222222401,
    0.22477567535309775,
    0.22477567535309825,
    0.22222222222222193
   ],
   "d2": 0.0057139566673620745,
   "d3": 0.003809304444909456,
   "g": -0.0005352903834774936,
   "g_rel": -0.002385980269538058,
   "T123_minus_2F12F23": -0.003225149749515377,
   "adj": 0.004772068181836064
  },
  "cuts k=3|bg0.02": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.32013333333333316,
    0.32013333333333316,
    0.32013333333333316,
    0.3201333333333334,
    0.32013333333333316,
    0.32013333333333316
   ],
   "T": [
    0.2091537777777768,
    0.20915377777777724,
    0.20915377777777747,
    0.2091537777777775,
    0.20915377777777674,
    0.20915377777777688,
    0.2091537777777768,
    0.20915377777777758,
    0.20915377777777733,
    0.20915377777777788
   ],
   "d2": 2.220446049250313e-16,
   "d3": 1.1379786002407855e-15,
   "g": 0.004183075555555138,
   "g_rel": 0.020408163265304098,
   "T123_minus_2F12F23": 0.004183075555554749,
   "adj": 0.0
  },
  "cuts k=3|bg0.05": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306
   ],
   "T": [
    0.19052777777777685,
    0.1905277777777777,
    0.19052777777777796,
    0.19052777777777802,
    0.19052777777777688,
    0.19052777777777755,
    0.19052777777777802,
    0.19052777777777827,
    0.1905277777777778,
    0.19052777777777813
   ],
   "d2": 0.0,
   "d3": 1.4155343563970746e-15,
   "g": 0.009526388888889153,
   "g_rel": 0.05263157894736998,
   "T123_minus_2F12F23": 0.00952638888888832,
   "adj": 0.0
  },
  "cuts k=3|bg0.10": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.27,
    0.27,
    0.27,
    0.27,
    0.27,
    0.27
   ],
   "T": [
    0.16199999999999934,
    0.16199999999999973,
    0.16199999999999967,
    0.16200000000000003,
    0.16199999999999956,
    0.1619999999999994,
    0.1619999999999993,
    0.16200000000000037,
    0.16199999999999992,
    0.1619999999999997
   ],
   "d2": 0.0,
   "d3": 1.0547118733938987e-15,
   "g": 0.016199999999999687,
   "g_rel": 0.11111111111110895,
   "T123_minus_2F12F23": 0.016199999999999548,
   "adj": 0.0
  },
  "cuts k=3|uniform": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    2.9127412631368266e-16,
    3.904937715191565e-16,
    1.047023211605406e-15,
    2.617558029013512e-16,
    -3.5092032370185905e-16,
    0.0,
    0.0,
    2.352289275386714e-16,
    0.0,
    0.0
   ],
   "d2": 0.0,
   "d3": 1.397943535307265e-15,
   "g": -0.22222222222222193,
   "g_rel": -0.9999999999999991,
   "T123_minus_2F12F23": -0.2222222222222225,
   "adj": 0.0
  },
  "cuts k=3|lognormal": {
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    0.3703703703703703,
    0.3703703703703705,
    0.3703703703703712,
    0.37037037037037057,
    0.3703703703703697,
    0.37037037037036985,
    0.3703703703703702,
    0.3703703703703706,
    0.37037037037037035,
    0.3703703703703701
   ],
   "d2": 0.0,
   "d3": 1.4988010832439613e-15,
   "g": 0.14814814814814822,
   "g_rel": 0.6666666666666673,
   "T123_minus_2F12F23": 0.14814814814814756,
   "adj": 0.0
  },
  "cuts k=3|compound": {
   "means": [
    14.616142047213213,
    21.804721690265726,
    32.5288223427327
   ],
   "F": [
    0.4701683472200058,
    0.33333333333333326,
    0.33333333333333326,
    0.42505658614113506,
    0.33333333333333326,
    0.3948172683779976
   ],
   "T": [
    0.3871429676469441,
    0.2678338935177796,
    0.26783389351778075,
    0.2527966398248224,
    0.22222222222222152,
    0.2427168672371096,
    0.32656520768848946,
    0.2527966398248227,
    0.24271686723711022,
    0.289376568669751
   ],
   "d2": 0.13683501388667252,
   "d3": 0.1649207454247226,
   "g": -0.016149450247218977,
   "g_rel": -0.05542979551506486,
   "T123_minus_2F12F23": -6.106226635438361e-16,
   "adj": 0.0
  },
  "cuts k=3|clusters2": {
   "means": [
    14.911407702589006,
    22.24520628732054,
    33.185948143549794
   ],
   "F": [
    0.3655084162629554,
    0.34591844799646254,
    0.33440336370921164,
    0.35490093640388487,
    0.3417693879736474,
    0.3477905300164219
   ],
   "T": [
    0.25439730515198744,
    0.2413373263076622,
    0.23366060344949896,
    0.23780149968796882,
    0.22958595544881008,
    0.22775464136731666,
    0.24378982529290816,
    0.23503545967275496,
    0.2326653242102674,
    0.2366794189054418
   ],
   "d2": 0.03110505255374374,
   "d3": 0.026642663784670784,
   "g": -0.005469086773012999,
   "g_rel": -0.022530653238821165,
   "T123_minus_2F12F23": -0.006862717072279895,
   "adj": 0.009440554275843338
  },
  "cuts k=3|clusters2half": {
   "means": [
    7.455703851294263,
    11.12260314365991,
    16.592974071774307
   ],
   "F": [
    0.3976834991927758,
    0.3585035626597881,
    0.33547339408529275,
    0.37646853947462877,
    0.3502054426141614,
    0.36224772669971395
   ],
   "T": [
    0.28657238808169727,
    0.26045243039304056,
    0.2450989846767112,
    0.2533807771536551,
    0.2369496886753354,
    0.23328706051235332,
    0.26535742836354426,
    0.24784869712323376,
    0.24310842619826206,
    0.2511366155886246
   ],
   "d2": 0.06221010510748304,
   "d3": 0.053285327569343954,
   "g": -0.011844004607948766,
   "g_rel": -0.04483592784327493,
   "T123_minus_2F12F23": -0.014150109004714306,
   "adj": 0.018881108551682013
  },
  "cuts k=40|null": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "F": [
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991
   ],
   "T": [
    0.0012500000000002505,
    0.0012499999999998753,
    0.0012500000000001885,
    0.0012499999999999606,
    0.0012500000000000662,
    0.0012500000000004237,
    0.0012500000000000642,
    0.0012500000000000159,
    0.0012499999999999573,
    0.0012499999999997893
   ],
   "d2": 0.0,
   "d3": 6.344751113385172e-16,
   "g": 6.808789643208968e-17,
   "g_rel": 5.447031714567213e-14,
   "T123_minus_2F12F23": 7.502679033599691e-17,
   "adj": 0.0
  },
  "cuts k=40|smear1": {
   "means": [
    99.4093846839222,
    148.301375248797,
    221.23965429032114
   ],
   "F": [
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991
   ],
   "T": [
    0.0012500000000007312,
    0.0012500000000003565,
    0.0012500000000003615,
    0.0012499999999999354,
    0.0012500000000002724,
    0.0012499999999999855,
    0.001250000000000272,
    0.0012499999999999848,
    0.001250000000000231,
    0.0012500000000001284
   ],
   "d2": 0.0,
   "d3": 7.958043946043603e-16,
   "g": 2.3462135012586316e-16,
   "g_rel": 1.8769708010069187e-13,
   "T123_minus_2F12F23": 2.8124204354273985e-16,
   "adj": 0.0
  },
  "cuts k=40|clan5": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "F": [
    0.22999999999999998,
    0.02499999999999991,
    0.02499999999999991,
    0.22999999999999998,
    0.02499999999999991,
    0.22999999999999998
   ],
   "T": [
    0.11809999999999983,
    0.011500000000000135,
    0.011500000000000015,
    0.0115,
    0.0012500000000000662,
    0.011500000000000647,
    0.11810000000000029,
    0.011500000000000227,
    0.011500000000000152,
    0.11809999999999991
   ],
   "d2": 0.20500000000000007,
   "d3": 0.11685000000000022,
   "g": 0.00994250000000016,
   "g_rel": 0.3058054594386826,
   "T123_minus_2F12F23": 7.502679033599691e-17,
   "adj": 0.0
  },
  "cuts k=40|clan30": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "F": [
    0.05916666666666681,
    0.02499999999999991,
    0.02499999999999991,
    0.05916666666666659,
    0.02499999999999991,
    0.05916666666666659
   ],
   "T": [
    0.008766666666666615,
    0.00295833333333314,
    0.0029583333333333046,
    0.0029583333333335266,
    0.0012500000000000662,
    0.002958333333333862,
    0.008766666666666931,
    0.002958333333333452,
    0.0029583333333332777,
    0.008766666666666216
   ],
   "d2": 0.0341666666666669,
   "d3": 0.007516666666666865,
   "g": 0.0009879861111111586,
   "g_rel": 0.27893343789825936,
   "T123_minus_2F12F23": 7.502679033599691e-17,
   "adj": 0.0
  },
  "cuts k=40|pairs0.01": {
   "means": [
    97.44094698142132,
    145.3648112684383,
    216.85881561821785
   ],
   "F": [
    0.025000000000002576,
    0.025085709350010754,
    0.025000000000001688,
    0.024999999999998357,
    0.025057452695444793,
    0.02500000000000213
   ],
   "T": [
    0.0012499999999954726,
    0.001254285467498701,
    0.0012499999999970258,
    0.001254285467501525,
    0.0012535790511352374,
    0.0012499999999971755,
    0.0012500000000021838,
    0.0012528726347733107,
    0.0012528726347707715,
    0.0012499999999957742
   ],
   "d2": 8.570935001239732e-05,
   "d3": 4.285467506052456e-06,
   "g": -5.976471560238325e-07,
   "g_rel": -0.00047720638556567367,
   "T123_minus_2F12F23": -3.588899603905807e-06,
   "adj": 7.158102272608602e-05
  },
  "cuts k=40|pairs0.05": {
   "means": [
    97.4409469814213,
    145.3648112684349,
    216.85881561822006
   ],
   "F": [
    0.02500000000000213,
    0.025428546750079883,
    0.024999999999995248,
    0.02500000000004854,
    0.025287263477238753,
    0.024999999999980815
   ],
   "T": [
    0.0012499999999969831,
    0.0012714273374720977,
    0.0012499999999992751,
    0.0012714273374488186,
    0.0012678952556589556,
    0.001250000000010157,
    0.001249999999927989,
    0.0012643631738202031,
    0.0012643631738534827,
    0.0012500000000271502
   ],
   "d2": 0.00042854675009906806,
   "d3": 2.1427337544108627e-05,
   "g": -3.0110084276657127e-06,
   "g_rel": -0.002385980285863491,
   "T123_minus_2F12F23": -1.8141467366150936e-05,
   "adj": 0.00035790511366406985
  },
  "cuts k=40|bg0.02": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "F": [
    0.024009999999999865,
    0.024009999999999865,
    0.024009999999999865,
    0.024009999999999865,
    0.024009999999999865,
    0.024009999999999865
   ],
   "T": [
    0.0011764900000001506,
    0.001176489999999632,
    0.0011764899999999491,
    0.0011764900000003997,
    0.0011764899999995308,
    0.0011764899999998284,
    0.0011764900000001354,
    0.0011764900000002334,
    0.0011764900000000023,
    0.0011764899999997234
   ],
   "d2": 0.0,
   "d3": 8.688796210298833e-16,
   "g": 2.352979999997143e-05,
   "g_rel": 0.020408163265281574,
   "T123_minus_2F12F23": 2.352979999954382e-05,
   "adj": 0.0
  },
  "cuts k=40|bg0.05": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "F": [
    0.02256249999999982,
    0.02256249999999982,
    0.02256249999999982,
    0.02256249999999982,
    0.02256249999999982,
    0.02256249999999982
   ],
   "T": [
    0.0010717187500005592,
    0.0010717187499999095,
    0.0010717187500002836,
    0.0010717187500007344,
    0.001071718750000133,
    0.0010717187500008788,
    0.0010717187500004345,
    0.001071718750000471,
    0.0010717187500003085,
    0.0010717187500002758
   ],
   "d2": 0.0,
   "d3": 9.69276742202041e-16,
   "g": 5.358593750041528e-05,
   "g_rel": 0.05263157894777715,
   "T123_minus_2F12F23": 5.358593750014922e-05,
   "adj": 0.0
  },
  "cuts k=40|bg0.10": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "F": [
    0.02024999999999988,
    0.02024999999999988,
    0.02024999999999988,
    0.02024999999999988,
    0.02024999999999988,
    0.02024999999999988
   ],
   "T": [
    0.0009112500000005649,
    0.0009112500000002537,
    0.0009112500000002286,
    0.0009112500000006795,
    0.0009112500000001213,
    0.0009112500000003069,
    0.0009112500000007263,
    0.0009112500000003058,
    0.0009112500000007005,
    0.0009112500000002368
   ],
   "d2": 0.0,
   "d3": 6.049848122469115e-16,
   "g": 9.112500000042214e-05,
   "g_rel": 0.11111111111162716,
   "T123_minus_2F12F23": 9.112500000013103e-05,
   "adj": 0.0
  },
  "cuts k=40|uniform": {
   "means": [
    97.44094698142139,
    145.36481126843816,
    216.85881561821796
   ],
   "F": [
    0.025000000000000355,
    0.025000000000000133,
    0.025000000000000355,
    0.025000000000000133,
    0.025000000000000133,
    0.025000000000000133
   ],
   "T": [
    -5.033216902700442e-16,
    -6.747732371851028e-16,
    -4.523140274135357e-16,
    -2.261570137067675e-16,
    -6.063903193568128e-16,
    -8.129511735736501e-16,
    0.0,
    -8.129511735736489e-16,
    -5.449374680946155e-16,
    -3.652825086997276e-16
   ],
   "d2": 2.220446049250313e-16,
   "d3": 8.129511735736501e-16,
   "g": -0.0012500000000005204,
   "g_rel": -1.0000000000004,
   "T123_minus_2F12F23": -0.0012500000000006195,
   "adj": -2.220446049250313e-16
  },
  "cuts k=40|lognormal": {
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "F": [
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991,
    0.02499999999999991
   ],
   "T": [
    0.001890625000000099,
    0.0018906249999999338,
    0.0018906250000002484,
    0.0018906250000002456,
    0.0018906250000001342,
    0.0018906250000006156,
    0.0018906250000004345,
    0.0018906250000002068,
    0.0018906250000000886,
    0.0018906250000001424
   ],
   "d2": 0.0,
   "d3": 6.817463260588852e-16,
   "g": 0.0006406250000002239,
   "g_rel": 0.5125000000001828,
   "T123_minus_2F12F23": 0.000640625000000143,
   "adj": 0.0
  },
  "cuts k=40|compound": {
   "means": [
    194.88189396284284,
    290.7296225368764,
    433.71763123643603
   ],
   "F": [
    0.035262626041500544,
    0.02499999999999991,
    0.02499999999999991,
    0.03187924396058506,
    0.02499999999999991,
    0.02961129512834959
   ],
   "T": [
    0.002177679193014206,
    0.0015065656510373506,
    0.0015065656510376132,
    0.0014219810990145645,
    0.0012500000000000662,
    0.0013652823782090285,
    0.0018369292932477403,
    0.0014219810990149246,
    0.0013652823782088909,
    0.0016277431987677712
   ],
   "d2": 0.010262626041500633,
   "d3": 0.0009276791930141397,
   "g": -9.084065764047595e-05,
   "g_rel": -0.055429795514985315,
   "T123_minus_2F12F23": 7.502679033599691e-17,
   "adj": 0.0
  },
  "cuts k=40|clusters2": {
   "means": [
    198.8187693674756,
    296.6027504978323,
    442.4793085808765
   ],
   "F": [
    0.027413131223461118,
    0.025943883600773265,
    0.025080252279516158,
    0.02661757022859379,
    0.025632704096646197,
    0.026084289750109457
   ],
   "T": [
    0.00143098483631729,
    0.0013575224578301719,
    0.0013143408914709955,
    0.001337633435658551,
    0.0012914209990019508,
    0.0012811198570473695,
    0.0013713177697835402,
    0.0013220744628309152,
    0.0013087424505769107,
    0.0013313217330212018
   ],
   "d2": 0.0023328789439449604,
   "d3": 0.00014986497926992057,
   "g": -3.07636134932337e-05,
   "g_rel": -0.02253065352758941,
   "T123_minus_2F12F23": -3.860278391095524e-05,
   "adj": 0.0007080415691935737
  },
  "cuts k=40|clusters2half": {
   "means": [
    99.40938468387522,
    148.30137524882525,
    221.23965429034837
   ],
   "F": [
    0.029826262440393547,
    0.026887767199751833,
    0.025160504556736463,
    0.028235140460179275,
    0.026265408195732753,
    0.027168579502205414
   ],
   "T": [
    0.001611969681707227,
    0.0014650449203160176,
    0.0013786817880886788,
    0.0014252668714776517,
    0.0013328419986994916,
    0.0013122397152272598,
    0.0014926355351841253,
    0.0013941489218552083,
    0.0013674848978310306,
    0.0014126434631112313
   ],
   "d2": 0.0046657578836570845,
   "d3": 0.0002997299664799671,
   "g": -6.662252601054145e-05,
   "g_rel": -0.04483592790411553,
   "T123_minus_2F12F23": -7.959436324714059e-05,
   "adj": 0.0014160831410058305
  },
  "table1|null": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221,
    0.2222222222222221
   ],
   "d2": 0.0,
   "d3": 0.0,
   "g": -2.7755575615628914e-17,
   "g_rel": -1.2490009027033016e-16,
   "T123_minus_2F12F23": -2.7755575615628914e-17,
   "adj": 0.0
  },
  "table1|smear1": {
   "means": [
    2.0,
    1.9999999999999998,
    1.9999999999999998
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    0.2222222222222221,
    0.22222222222222213,
    0.22222222222222213,
    0.22222222222222193,
    0.22222222222222193,
    0.22222222222222193,
    0.22222222222222196,
    0.22222222222222196,
    0.22222222222222196,
    0.22222222222222196
   ],
   "d2": 0.0,
   "d3": 1.942890293094024e-16,
   "g": -1.6653345369377348e-16,
   "g_rel": -7.49400541621981e-16,
   "T123_minus_2F12F23": -1.942890293094024e-16,
   "adj": 0.0
  },
  "table1|clan5": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.6000000000000001,
    0.33333333333333326,
    0.33333333333333326,
    0.6000000000000001,
    0.33333333333333326,
    0.6000000000000001
   ],
   "T": [
    0.933333333333334,
    0.3999999999999999,
    0.3999999999999999,
    0.3999999999999999,
    0.2222222222222221,
    0.3999999999999999,
    0.933333333333334,
    0.3999999999999999,
    0.3999999999999999,
    0.933333333333334
   ],
   "d2": 0.26666666666666683,
   "d3": 0.7111111111111119,
   "g": 0.10666666666666658,
   "g_rel": 0.2448979591836732,
   "T123_minus_2F12F23": -2.7755575615628914e-17,
   "adj": 0.0
  },
  "table1|clan30": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.37777777777777777,
    0.33333333333333326,
    0.33333333333333326,
    0.37777777777777777,
    0.33333333333333326,
    0.37777777777777777
   ],
   "T": [
    0.3160493827160491,
    0.251851851851852,
    0.251851851851852,
    0.251851851851852,
    0.2222222222222221,
    0.251851851851852,
    0.3160493827160491,
    0.251851851851852,
    0.251851851851852,
    0.3160493827160491
   ],
   "d2": 0.04444444444444451,
   "d3": 0.093827160493827,
   "g": 0.01530864197530879,
   "g_rel": 0.060546875000000625,
   "T123_minus_2F12F23": -2.7755575615628914e-17,
   "adj": 0.0
  },
  "table1|pairs0.01": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.33333333333333326,
    0.33833333333333315,
    0.33333333333333326,
    0.33333333333333304,
    0.33833333333333315,
    0.33333333333333326
   ],
   "T": [
    0.2222222222222221,
    0.22555555555555507,
    0.22222222222222165,
    0.22555555555555484,
    0.22555555555555507,
    0.22222222222222165,
    0.22222222222222143,
    0.22555555555555484,
    0.22555555555555507,
    0.2222222222222221
   ],
   "d2": 0.0050000000000001155,
   "d3": 0.0033333333333336324,
   "g": -0.0005611111111113731,
   "g_rel": -0.002499938120344726,
   "T123_minus_2F12F23": -0.0033833333333335713,
   "adj": 0.004999999999999893
  },
  "table1|pairs0.05": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.33333333333333304,
    0.35833333333333317,
    0.33333333333333304,
    0.33333333333333304,
    0.35833333333333317,
    0.33333333333333304
   ],
   "T": [
    0.22222222222222276,
    0.23888888888888848,
    0.22222222222222232,
    0.23888888888888937,
    0.23888888888888848,
    0.22222222222222232,
    0.22222222222222276,
    0.23888888888888937,
    0.23888888888888848,
    0.22222222222222276
   ],
   "d2": 0.025000000000000133,
   "d3": 0.01666666666666705,
   "g": -0.002916666666666151,
   "g_rel": -0.012492563950027555,
   "T123_minus_2F12F23": -0.01791666666666686,
   "adj": 0.025000000000000133
  },
  "table1|bg0.02": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.32013333333333316,
    0.32013333333333316,
    0.32013333333333316,
    0.32013333333333316,
    0.32013333333333316,
    0.32013333333333316
   ],
   "T": [
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744,
    0.20915377777777744
   ],
   "d2": 0.0,
   "d3": 0.0,
   "g": 0.004183075555555443,
   "g_rel": 0.020408163265305597,
   "T123_minus_2F12F23": 0.004183075555555443,
   "adj": 0.0
  },
  "table1|bg0.05": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306,
    0.30083333333333306
   ],
   "T": [
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785,
    0.19052777777777785
   ],
   "d2": 0.0,
   "d3": 0.0,
   "g": 0.009526388888889292,
   "g_rel": 0.05263157894737074,
   "T123_minus_2F12F23": 0.009526388888889292,
   "adj": 0.0
  },
  "table1|bg0.10": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.27,
    0.27,
    0.27,
    0.27,
    0.27,
    0.27
   ],
   "T": [
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992,
    0.16199999999999992
   ],
   "d2": 0.0,
   "d3": 0.0,
   "g": 0.01619999999999991,
   "g_rel": 0.11111111111111048,
   "T123_minus_2F12F23": 0.01619999999999991,
   "adj": 0.0
  },
  "table1|uniform": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16,
    2.220446049250313e-16
   ],
   "d2": 0.0,
   "d3": 0.0,
   "g": -0.2222222222222219,
   "g_rel": -0.999999999999999,
   "T123_minus_2F12F23": -0.2222222222222219,
   "adj": 0.0
  },
  "table1|lognormal": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046,
    0.37037037037037046
   ],
   "d2": 0.0,
   "d3": 0.0,
   "g": 0.14814814814814828,
   "g_rel": 0.6666666666666675,
   "T123_minus_2F12F23": 0.14814814814814833,
   "adj": 0.0
  },
  "table1|compound": {
   "means": [
    4.0,
    4.0,
    4.0
   ],
   "F": [
    0.8333333333333333,
    0.33333333333333326,
    0.33333333333333326,
    0.8333333333333333,
    0.33333333333333326,
    0.8333333333333333
   ],
   "T": [
    1.0972222222222219,
    0.3888888888888886,
    0.3888888888888886,
    0.3888888888888886,
    0.2222222222222221,
    0.3888888888888886,
    1.0972222222222219,
    0.3888888888888886,
    0.3888888888888886,
    1.0972222222222219
   ],
   "d2": 0.5,
   "d3": 0.8749999999999998,
   "g": -0.09583333333333321,
   "g_rel": -0.14081632653061216,
   "T123_minus_2F12F23": -2.7755575615628914e-17,
   "adj": 0.0
  },
  "table1|clusters2": {
   "means": [
    3.999999999999998,
    3.999999999999997,
    3.999999999999998
   ],
   "F": [
    0.45484957286139815,
    0.39141564870116974,
    0.3393710647414696,
    0.4548495728613984,
    0.39141564870116974,
    0.45484957286139815
   ],
   "T": [
    0.34373846175028666,
    0.30144917897680157,
    0.2667527896703361,
    0.3014491789768032,
    0.2629563429368265,
    0.2667527896703361,
    0.34373846175028844,
    0.3014491789768032,
    0.30144917897680157,
    0.34373846175028666
   ],
   "d2": 0.11547850811992877,
   "d3": 0.08078211881346192,
   "g": -0.0402043164065482,
   "g_rel": -0.11702551380856945,
   "T123_minus_2F12F23": -0.043456077159488515,
   "adj": 0.05204458395970013
  },
  "table1|clusters2half": {
   "means": [
    1.9999999999999998,
    1.9999999999999998,
    1.9999999999999998
   ],
   "F": [
    0.5763658123894613,
    0.449497964069004,
    0.34540879614960485,
    0.576365812389461,
    0.449497964069004,
    0.5763658123894613
   ],
   "T": [
    0.4652547012783503,
    0.38067613573138004,
    0.3112833571184471,
    0.38067613573138115,
    0.30369046365142827,
    0.3112833571184471,
    0.4652547012783523,
    0.38067613573138115,
    0.38067613573138004,
    0.4652547012783503
   ],
   "d2": 0.23095701623985643,
   "d3": 0.161564237626924,
   "g": -0.10673381221197054,
   "g_rel": -0.2172891341982331,
   "T123_minus_2F12F23": -0.10040637575293093,
   "adj": 0.10408916791939915
  },
  "table1|twopoint": {
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "F": [
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326,
    0.33333333333333326
   ],
   "T": [
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254,
    0.22222222222222254
   ],
   "d2": 0.0,
   "d3": 0.0,
   "g": 3.608224830031759e-16,
   "g_rel": 1.6237011735142922e-15,
   "T123_minus_2F12F23": 4.163336342344337e-16,
   "adj": 0.0
  }
 },
 "B": {
  "cuts k=1|null": {
   "z_stats": [
    1.2264335248917564,
    0.84093486596539,
    0.4721993035686789,
    1.0828595054724297,
    0.9779969672615587,
    0.7492836033602852,
    2.019232610032181,
    1.6429005149113778,
    1.5625825499052381,
    1.1588059757578504,
    1.2697249324788216,
    1.1455905226637422,
    0.9592419374181593,
    1.0182920276958634,
    0.9292214113572963,
    0.757377275835294
   ],
   "z_means": [
    -0.3584101682750621,
    0.8473492987972345,
    0.6509614758116589
   ],
   "maxabs": 2.019232610032181
  },
  "cuts k=1|smear1": {
   "z_stats": [
    0.5275328510788352,
    0.6693591324929714,
    0.5356177874805754,
    0.13589205150999367,
    0.2577300761620696,
    0.5256594994122111,
    0.7567453924096895,
    1.0521675910316213,
    1.0106956093701673,
    0.8711307014804308,
    1.1955894717932276,
    1.3458859548563882,
    0.21984609919654732,
    0.7706003458434711,
    1.2073021918453413,
    1.445117168140732
   ],
   "z_means": [
    0.605634946031667,
    0.7074466122324783,
    0.1451448217520133
   ],
   "maxabs": 1.445117168140732
  },
  "cuts k=1|clan5": {
   "z_stats": [
    -1.1527073169620041,
    -0.8998522846252338,
    -0.6231247606805095,
    0.6336870363822511,
    1.303873537054445,
    0.698879260749473,
    -0.7063899748005235,
    -1.9991525938094974,
    -0.9124488335922816,
    -1.1760224223980957,
    -0.7091202607153195,
    -0.2573438621697813,
    0.014016549293761955,
    0.3243619994240871,
    0.6407467551125186,
    1.0807297828377862
   ],
   "z_means": [
    -0.9448314102470163,
    0.6969165165834088,
    0.39407715013958466
   ],
   "maxabs": 1.9991525938094974
  },
  "cuts k=1|clan30": {
   "z_stats": [
    2.5590689543665786,
    2.3890422213095706,
    1.2811825440881677,
    1.828263946901824,
    0.8642787779949334,
    -0.37055603515467694,
    2.075368313270932,
    1.910592446748026,
    1.3965903650497657,
    1.4676931318786017,
    0.912726733568156,
    0.22277608550782899,
    1.0845514800269085,
    0.2986497969670195,
    -0.5009950571657837,
    -1.384057293204216
   ],
   "z_means": [
    -2.2370043048908954,
    -1.8737959936163497,
    -1.8861613870574239
   ],
   "maxabs": 2.5590689543665786
  },
  "cuts k=1|pairs0.01": {
   "z_stats": [
    1.5107913022316448,
    0.5437223185117888,
    0.8907106798544477,
    0.167490637866474,
    -0.2322589809565905,
    0.06272371272212311,
    2.3428896526541747,
    2.0843271558137633,
    1.9679014933085528,
    1.6174438903763806,
    1.3541167220489314,
    1.3257286143022045,
    1.205633091997018,
    0.7817574622384467,
    0.4880633773318929,
    0.5040807224009651
   ],
   "z_means": [
    -0.12070293291086065,
    -0.38698562025905975,
    -1.0806501686259804
   ],
   "maxabs": 2.3428896526541747
  },
  "cuts k=1|pairs0.05": {
   "z_stats": [
    1.5251946759108237,
    1.2988789508799499,
    1.4789346928966738,
    0.5802332925507239,
    0.7337310457674631,
    0.9493335329232292,
    1.1448918884034867,
    0.8978111641082523,
    0.7551839585249004,
    0.4962342644373131,
    0.4018820324765472,
    0.24771840796268985,
    0.3443677210858674,
    0.06278777739812155,
    -0.14810337433936632,
    -0.19514115291051748
   ],
   "z_means": [
    -0.04452082623227852,
    0.23858095446187658,
    0.5738105769532015
   ],
   "maxabs": 1.5251946759108237
  },
  "cuts k=1|bg0.02": {
   "z_stats": [
    -0.8930753943618279,
    -1.2862086580497183,
    -1.439480654286941,
    -0.8539624616397845,
    -0.7590479434651934,
    -0.9315273028804619,
    -1.0670806555622545,
    -1.3942311439717372,
    -1.7300794498652659,
    -1.583558799501063,
    -1.8150099825408377,
    -2.13466426029109,
    -1.2696733965248994,
    -1.430998755145459,
    -1.5654699618573498,
    -1.7040912864511009
   ],
   "z_means": [
    -0.21246532202173019,
    -0.22940792101730695,
    -1.0397213610758491
   ],
   "maxabs": 2.13466426029109
  },
  "cuts k=1|bg0.05": {
   "z_stats": [
    -0.22134742279217337,
    0.008624548052634663,
    0.32287710808759384,
    0.2837233035967962,
    0.5434976621501877,
    1.27733407842909,
    -0.46736270984322087,
    -0.7314334366587047,
    -0.2092821202911167,
    -0.6219075802497704,
    -0.4003949999005751,
    0.18790437002557517,
    -0.0024538278567459355,
    -0.10437686241058583,
    0.1220332327324539,
    0.7402273906982774
   ],
   "z_means": [
    1.5212747707313712,
    0.9934130642021386,
    2.887989809038077
   ],
   "maxabs": 2.887989809038077
  },
  "cuts k=1|bg0.10": {
   "z_stats": [
    0.9072335942220556,
    0.5503263747707299,
    0.19647785735243808,
    -0.19621314645106797,
    0.0052534795598441625,
    -0.10826721997687337,
    0.8335833657591789,
    1.0390281977146836,
    0.5567647639803058,
    0.7859332066661582,
    0.7611149138233603,
    0.38924141941484164,
    0.2655981962492801,
    0.6591685597922916,
    0.7909246705403448,
    0.446355141630823
   ],
   "z_means": [
    -1.6018946760309516,
    -1.8513399058828068,
    -1.205179700241467
   ],
   "maxabs": 1.8513399058828068
  },
  "cuts k=1|lognormal": {
   "z_stats": [
    -1.4795492024599732,
    -1.9392188989971588,
    -1.7484507498381863,
    -1.8104029459617796,
    -1.7269590311678569,
    -1.4574727353143218,
    -2.202964930020923,
    -2.1412718537779893,
    -2.212623009481894,
    -1.8887461068931963,
    -2.061722725352268,
    -2.119692588319941,
    -1.5397431425456434,
    -1.7787011535668114,
    -1.9082952762975018,
    -1.8984614403481566
   ],
   "z_means": [
    0.7364478695103668,
    0.08714983529862848,
    0.8851660144670335
   ],
   "maxabs": 2.212623009481894
  },
  "cuts k=1|compound": {
   "z_stats": [
    -1.0337399282443458,
    -0.4073853942522196,
    -0.8772058471386619,
    -0.3058891192921248,
    -1.0343070379115684,
    -1.7599336886971426,
    -1.3849966531538762,
    -1.0130323375456292,
    -1.324546761517159,
    -0.5917556218512602,
    -1.003065168751416,
    -1.5272234326235865,
    -0.33236639698358994,
    -0.8366640685663771,
    -1.2560176286166034,
    -1.7421200751475956
   ],
   "z_means": [
    0.4215150213009621,
    -0.15058470161877857,
    0.6629762422994145
   ],
   "maxabs": 1.7599336886971426
  },
  "cuts k=1|clusters2": {
   "z_stats": [
    -3.011523597397241,
    -2.056131874412867,
    -2.7451397977885845,
    -0.769438253578519,
    -1.2440445075622097,
    -1.8411234401747878,
    -3.522010592717413,
    -2.995532619298842,
    -3.561034506615155,
    -2.351673868313235,
    -2.801064670784509,
    -3.2064264727541247,
    -1.8010848186210717,
    -1.9559544711480317,
    -2.208322662422074,
    -2.4371370492585336
   ],
   "z_means": [
    0.00019167144189458774,
    -0.4694937115131735,
    -0.310323997918403
   ],
   "maxabs": 3.561034506615155
  },
  "cuts k=1|clusters2half": {
   "z_stats": [
    0.2602004713448116,
    0.5062159652056286,
    0.581451226979522,
    0.6439453772441844,
    1.6290599349216843,
    1.4704463660114886,
    -0.08108862348803446,
    0.4722898138552482,
    0.20565743810157278,
    0.5558175929093584,
    0.8435906950052089,
    0.6717194270637437,
    0.4884788871841505,
    1.2287947187465973,
    1.6243979500104677,
    1.37314330837378
   ],
   "z_means": [
    -0.20120214949467058,
    -0.47460370506911526,
    -0.506076839377898
   ],
   "maxabs": 1.6290599349216843
  },
  "cuts k=1.84|null": {
   "z_stats": [
    0.5045914949719555,
    0.4460042848200859,
    0.1668608531369872,
    -0.27487164669378794,
    0.37382375380558047,
    0.9249137048142049,
    0.4082737803615766,
    0.44197149774797995,
    0.39776993604534916,
    0.38238647137785053,
    0.49763044700171855,
    0.47203893645375244,
    0.19825978780980885,
    0.5641590372033798,
    0.7441483636932762,
    0.7594918693445825
   ],
   "z_means": [
    0.6076991992426525,
    0.8739878286276646,
    1.2094399798091662
   ],
   "maxabs": 1.2094399798091662
  },
  "cuts k=1.84|smear1": {
   "z_stats": [
    0.6700310946597572,
    -0.19529532112340567,
    0.04397934011795813,
    -0.9382464090219559,
    -0.30829275656136007,
    0.12455648946290274,
    0.5044491771792686,
    -0.2502274481266336,
    -0.1855794965021527,
    -0.9131035364690754,
    -0.7363942162596725,
    -0.6411223986988565,
    -1.5278425479156166,
    -1.1540710198114918,
    -0.8416121958757898,
    -0.6732243634562105
   ],
   "z_means": [
    0.23307655967513422,
    -0.1412812247462043,
    0.031724456173419895
   ],
   "maxabs": 1.5278425479156166
  },
  "cuts k=1.84|clan5": {
   "z_stats": [
    -0.9438496159695371,
    -0.7412456391262002,
    0.3645005008361723,
    -0.8258151386851842,
    0.436067220365068,
    1.7209119082192952,
    -0.5145848399054331,
    -0.8637765437581696,
    0.11908004174286832,
    -0.5103972617760965,
    0.12637247570649437,
    0.9257396680277372,
    -1.390631293681751,
    -0.07256811236971192,
    1.1199904113373886,
    1.9888030959105367
   ],
   "z_means": [
    -0.3705455484701316,
    1.5651387154189493,
    0.8990406466234468
   ],
   "maxabs": 1.9888030959105367
  },
  "cuts k=1.84|clan30": {
   "z_stats": [
    -0.33055667940025135,
    -0.13182949066155694,
    0.41908014601931237,
    0.5834694336745458,
    1.386398658169238,
    1.825372934997835,
    -0.7903953525961601,
    -0.13004449143156765,
    0.09700410980611986,
    0.432949090762846,
    1.0164192460644097,
    1.345475406163726,
    0.785149037309354,
    1.342202469115779,
    1.911158219771167,
    2.1892329472489984
   ],
   "z_means": [
    -0.2036392661092638,
    -1.2332449076442729,
    -1.8566182003947032
   ],
   "maxabs": 2.1892329472489984
  },
  "cuts k=1.84|pairs0.01": {
   "z_stats": [
    -0.3288325871294749,
    -0.0703190508788426,
    -0.34862138749418947,
    0.08642470967059816,
    -0.1969520096470781,
    -0.5079202977280947,
    -0.5635000204632962,
    -0.11131913489160096,
    -0.5066092381292673,
    0.31729347668056285,
    0.0752366037716731,
    -0.20491875086331024,
    0.7902185944472596,
    0.4944684060108945,
    0.3039333778540007,
    0.09940907367808732
   ],
   "z_means": [
    -0.0445366894811297,
    1.0694546677023202,
    0.8036214588726605
   ],
   "maxabs": 1.0694546677023202
  },
  "cuts k=1.84|pairs0.05": {
   "z_stats": [
    -1.6989355837996787,
    -1.5183180722129244,
    -1.9303831795450919,
    -1.8751570667953714,
    -1.9813158572965832,
    -1.7358769336039281,
    -0.32585275840026684,
    -0.5753915148742976,
    -0.5585112725671029,
    -0.6060008675911285,
    -0.648054977008271,
    -0.6179137533915762,
    -0.6996056477814845,
    -0.7710215729155335,
    -0.76405388598027,
    -0.6564740254724986
   ],
   "z_means": [
    -0.3790574268130096,
    0.01276353605613069,
    0.38164530933694385
   ],
   "maxabs": 1.9813158572965832
  },
  "cuts k=1.84|bg0.02": {
   "z_stats": [
    0.8979316917098833,
    0.9798671441586113,
    1.2042799002168998,
    0.7722534872758166,
    0.9095126069171794,
    1.4377391867417664,
    0.4409689332749889,
    0.7989079093701907,
    0.8343572804108386,
    0.8161384296031747,
    1.2028136571209287,
    1.4443432999070644,
    0.39405055553069795,
    1.1103620842267743,
    1.6673832833349898,
    2.08267054193151
   ],
   "z_means": [
    0.846062059978928,
    1.9530859300110228,
    1.6724698467722536
   ],
   "maxabs": 2.08267054193151
  },
  "cuts k=1.84|bg0.05": {
   "z_stats": [
    0.9846572663239617,
    1.4990937820491363,
    0.7425706702401391,
    0.7454725462639284,
    0.3470743394553213,
    0.2339108335698542,
    0.49187170177576117,
    0.850902345764761,
    0.3446002288511711,
    0.9278888100413796,
    0.4708075212022766,
    -0.03183316530541672,
    0.7183345931937852,
    0.3909457487592514,
    -0.04646895454886994,
    -0.4629139181398406
   ],
   "z_means": [
    1.1467516140167056,
    0.8880176383712662,
    1.4721997128455302
   ],
   "maxabs": 1.4990937820491363
  },
  "cuts k=1.84|bg0.10": {
   "z_stats": [
    0.26681399107450465,
    0.16503898436660613,
    -0.1193075267575192,
    0.4099184684115527,
    -0.03699870349877958,
    -0.19502651731630935,
    0.6674429926099896,
    0.02055745241839278,
    -0.04825435041536056,
    -0.3939537793655958,
    -0.6586759992987775,
    -0.7249847239755591,
    -0.4201171009481965,
    -0.6157046490827452,
    -0.9436583548360372,
    -1.1352493238315622
   ],
   "z_means": [
    -1.5879342861567034,
    -1.1281515995212832,
    -1.4537416661722884
   ],
   "maxabs": 1.5879342861567034
  },
  "cuts k=1.84|lognormal": {
   "z_stats": [
    -1.3888184576736804,
    -0.9986878618822049,
    -1.0009786007299601,
    -0.5611296951933916,
    -0.6205959160441599,
    -0.881033406982937,
    -0.6616703655789214,
    -0.5013969168610921,
    -0.46970650001816294,
    -0.3093673614730963,
    -0.3466779976593808,
    -0.39629898260085816,
    -0.1715763061460687,
    -0.21443630415798984,
    -0.3207024768691858,
    -0.42335221160430986
   ],
   "z_means": [
    -1.053900534388733,
    -1.0774659974609904,
    -1.3310006895681992
   ],
   "maxabs": 1.3888184576736804
  },
  "cuts k=1.84|compound": {
   "z_stats": [
    -0.6136434043508789,
    -0.8180416079776068,
    -1.8327280740879122,
    -1.101721713095074,
    -1.3454678410877774,
    -1.4523420357261687,
    -0.7783486275303227,
    -1.443214220349693,
    -2.0410605497045102,
    -1.3622857987734118,
    -2.1513309409273638,
    -2.7238148434622884,
    -1.10531390790032,
    -1.753141445290225,
    -2.382484256158313,
    -2.678214490343433
   ],
   "z_means": [
    -1.7312179298795114,
    -1.5918027922059743,
    -0.22340012474798035
   ],
   "maxabs": 2.7238148434622884
  },
  "cuts k=1.84|clusters2": {
   "z_stats": [
    -0.5270495106472963,
    -0.1679789052202715,
    -0.6171191083792557,
    0.8653277099989948,
    -0.05122912539412829,
    -1.1811894152867033,
    -0.8496691592345836,
    -0.8088186032426028,
    -1.0231899145935799,
    -0.45108918222869626,
    -0.8669532522852347,
    -1.1683269248834083,
    0.18536833708271142,
    -0.3424273735240287,
    -0.8423966229345645,
    -1.3128565775842567
   ],
   "z_means": [
    -1.0575534946924108,
    -1.2446333740044642,
    -1.292246032674937
   ],
   "maxabs": 1.3128565775842567
  },
  "cuts k=1.84|clusters2half": {
   "z_stats": [
    0.3601620847130321,
    0.0667559058969913,
    -0.18704553591486583,
    -0.3809295914479443,
    -0.449786850085811,
    -0.3489291077138463,
    0.808862467605288,
    0.37377325663588307,
    0.29708330734020927,
    -0.35542688473271333,
    -0.2380283639811705,
    -0.23644090499273823,
    -1.185623909351806,
    -0.9605071911456281,
    -0.8100308741046987,
    -0.7644428250369387
   ],
   "z_means": [
    -0.4349919659584992,
    -0.5673720123271505,
    -1.9201299096690878
   ],
   "maxabs": 1.9201299096690878
  },
  "cuts k=3|null": {
   "z_stats": [
    3.1721100263727546,
    3.196397102550756,
    2.5855679419382955,
    3.194730799704933,
    3.1870913358014,
    2.3853240093269092,
    2.925035384400444,
    3.3169049889906486,
    2.8059290212649155,
    3.3988624159918066,
    3.2225373011390266,
    2.567235807328257,
    3.2931245689126123,
    3.354740022439128,
    3.0172703071759184,
    2.342794605915566
   ],
   "z_means": [
    0.6080251073316877,
    0.3757094050009529,
    0.7337515243737984
   ],
   "maxabs": 3.3988624159918066
  },
  "cuts k=3|smear1": {
   "z_stats": [
    -0.07543577456644342,
    0.2321769720757976,
    0.5205709201153034,
    0.6204910773906724,
    0.4950109333538686,
    0.574931977885166,
    -0.5848961693402123,
    -0.6189464587854793,
    -0.011841011703689229,
    -0.3498298259917649,
    -0.056145367223971995,
    0.44112157804466257,
    0.2560726619379663,
    0.17771310262773413,
    0.23159495221266482,
    0.4532768853418708
   ],
   "z_means": [
    1.0754852542714213,
    1.3051287639665654,
    1.6181995797992739
   ],
   "maxabs": 1.6181995797992739
  },
  "cuts k=3|clan5": {
   "z_stats": [
    0.04430329174594862,
    -0.5111064361503794,
    -1.4057711111862774,
    0.49992437320432487,
    -0.23063856454996717,
    -0.4116259900446579,
    -0.01901931618121822,
    -0.8842043941839283,
    -0.8546964484490854,
    -0.08359888264776884,
    -1.2123703382866884,
    -0.02671472434285196,
    0.6369496353985864,
    0.278487165375048,
    -0.16510346517438554,
    0.5325803015644303
   ],
   "z_means": [
    0.652380860476714,
    0.1968321278937155,
    0.33786372207271065
   ],
   "maxabs": 1.4057711111862774
  },
  "cuts k=3|clan30": {
   "z_stats": [
    1.2378575433838988,
    2.310887724210604,
    1.0117662604486377,
    1.345421690270883,
    1.3979168166301708,
    0.7118262654633825,
    1.7345769562512494,
    2.1742086874341937,
    1.2376886461533332,
    2.058901066748901,
    1.5604549713470521,
    0.45832421637811627,
    1.1754315300150089,
    1.1961488028621512,
    0.869901034167447,
    0.13904950426619694
   ],
   "z_means": [
    -0.015370763617058568,
    -1.2720690086946316,
    -1.9656007535753255
   ],
   "maxabs": 2.310887724210604
  },
  "cuts k=3|pairs0.01": {
   "z_stats": [
    0.4402182519644623,
    1.0641031539908583,
    0.8591768363875949,
    0.3728331084062374,
    0.7216350732485677,
    0.7436786307192281,
    1.0560380179818647,
    1.4765968242336112,
    1.2363365692803876,
    1.516506483554748,
    1.4389372870835353,
    1.1962358278282195,
    1.1889187063284297,
    1.300632520008844,
    1.2403706245310662,
    1.1458711890786608
   ],
   "z_means": [
    0.8027156117288162,
    0.3479904768055612,
    0.52735355376788
   ],
   "maxabs": 1.516506483554748
  },
  "cuts k=3|pairs0.05": {
   "z_stats": [
    -0.7511950604854052,
    -0.978533666437232,
    -0.6084551101581654,
    -1.3558894487388438,
    -0.6968572055148177,
    -0.3273632280420867,
    -0.8983194845166416,
    -1.0062949970602524,
    -0.9846098966789542,
    -1.3687744811686904,
    -1.18444349084153,
    -1.0613578536346266,
    -1.7918150030228777,
    -1.6734748277010434,
    -1.463970189122286,
    -1.2231411755349013
   ],
   "z_means": [
    -1.037914351406311,
    -1.2974125082010333,
    -0.9616443584789821
   ],
   "maxabs": 1.7918150030228777
  },
  "cuts k=3|bg0.02": {
   "z_stats": [
    -1.2085821221943633,
    -1.139341531104678,
    -1.6464086486729548,
    0.09491381358860325,
    -0.48422053534212633,
    -1.2903367756810866,
    -1.2070144600440287,
    -1.2873288205787627,
    -1.082370067515007,
    -1.1454580887672652,
    -1.1116082398242977,
    -0.9498465072216765,
    -0.8137106704948309,
    -0.8122238744410629,
    -0.788873086704172,
    -0.6404560646703272
   ],
   "z_means": [
    -1.2196619338557984,
    -1.9264032187995055,
    -0.16054381701172327
   ],
   "maxabs": 1.9264032187995055
  },
  "cuts k=3|bg0.05": {
   "z_stats": [
    0.669306566818985,
    0.1088027902672628,
    1.0249668783813386,
    -0.3460996966619759,
    0.7486147433386758,
    1.3415060104949517,
    -0.2651489358586697,
    -0.33447112795950396,
    0.3200834083803587,
    -0.4224623128493757,
    0.24609954206179754,
    0.8036074310314409,
    -0.5898083701492135,
    -0.0911751479352174,
    0.6102182451751799,
    1.1505555462129138
   ],
   "z_means": [
    -0.37637689901984567,
    -1.3650170472965046,
    -0.5710996351263985
   ],
   "maxabs": 1.3650170472965046
  },
  "cuts k=3|bg0.10": {
   "z_stats": [
    1.30170312607994,
    0.21584861788401985,
    1.0551775395174785,
    -1.8250353638868664,
    -0.5452162241143086,
    1.0851103075497999,
    1.2188693088419333,
    0.7701198465878346,
    1.1986088757281426,
    -0.3224004833988788,
    0.3057699771100032,
    0.9790635851888654,
    -1.3343825806780032,
    -0.89523773907466,
    -0.07252122071207073,
    0.7369488462406484
   ],
   "z_means": [
    -0.9278577457713165,
    1.167677815958548,
    0.6941449781795974
   ],
   "maxabs": 1.8250353638868664
  },
  "cuts k=3|uniform": {
   "z_stats": [
    1.785727705127953,
    2.5919911548351764,
    2.054422190044805,
    2.956069412179957,
    2.1852119231956535,
    1.7153262339737694,
    0.24171134639269246,
    0.18798791822570685,
    0.3886416223738445,
    1.095347175896243,
    0.7136725802910001,
    0.6182712339685361,
    1.8277376268427872,
    1.4242980987356677,
    1.1185932189381211,
    1.0734741487084467
   ],
   "z_means": [
    -1.110516882650333,
    -1.9581153035364591,
    -1.7067833769447462
   ],
   "maxabs": 2.956069412179957
  },
  "cuts k=3|lognormal": {
   "z_stats": [
    1.1561516591316947,
    1.0797555301186599,
    0.6809761658830326,
    1.1470824225970948,
    0.6142350238687553,
    0.40305935758751305,
    0.7191958684423375,
    0.6271964497349053,
    0.59995437080117,
    0.4334141687035928,
    0.46595213366055915,
    0.48219003222985557,
    0.4120446024571977,
    0.3608446593443013,
    0.35451887650450314,
    0.37523557794988094
   ],
   "z_means": [
    0.5296925469767068,
    1.168898659361978,
    0.8336512763461563
   ],
   "maxabs": 1.168898659361978
  },
  "cuts k=3|compound": {
   "z_stats": [
    -1.6218434566417506,
    -0.10751208333953434,
    -0.609445607839932,
    0.8843110648650837,
    -0.11467553600458306,
    -0.7193070420314034,
    -1.8344090545457707,
    -1.0842475979119615,
    -1.1485851076890292,
    -0.2190541185832664,
    -0.5958528849558509,
    -0.6710894823911906,
    0.1998906008419841,
    -0.2207520468161159,
    -0.40010227498017914,
    -0.4838724247961699
   ],
   "z_means": [
    -0.99861677820607,
    -0.6028225480775304,
    -0.6952320954973812
   ],
   "maxabs": 1.8344090545457707
  },
  "cuts k=3|clusters2": {
   "z_stats": [
    0.7280734458947602,
    0.8655748677146738,
    1.4557092379833159,
    0.5375232658366336,
    1.2205688615284334,
    1.6249123798911276,
    0.5109110242562833,
    0.23189326763748744,
    1.0046389384513763,
    -0.10031026116123222,
    0.6343539746030853,
    1.140978896621987,
    -0.40249926785776735,
    0.22723826725289473,
    0.7271308639917559,
    0.956092194495922
   ],
   "z_means": [
    0.7743940821686877,
    0.08987056475979616,
    -0.5023177079782208
   ],
   "maxabs": 1.6249123798911276
  },
  "cuts k=3|clusters2half": {
   "z_stats": [
    -0.28772438694699143,
    -0.11193099204835223,
    -0.14065193402430112,
    0.454939834563695,
    0.27508521574793837,
    0.15357247864093845,
    1.001256167198667,
    0.8987866984501449,
    0.7490855156546914,
    1.063965308443382,
    0.8033299609212652,
    0.5710037650288007,
    1.1548164933763796,
    1.0042208178566159,
    0.8342406646000576,
    0.7249111856044186
   ],
   "z_means": [
    0.13725844226543812,
    0.2650907412630384,
    0.472673032479121
   ],
   "maxabs": 1.1548164933763796
  },
  "cuts k=40|null": {
   "z_stats": [
    0.03796543664685607,
    -0.3191121329153203,
    0.06352639734873865,
    -1.2980880573400535,
    -0.5552704396397781,
    -0.2454757062448493,
    0.39162953404551737,
    0.19244095812750256,
    0.4526748484710144,
    -0.27262937857395103,
    0.08884986732323695,
    0.513868377277848,
    -0.37325910256461337,
    -0.33141598089362184,
    -0.13887596987184816,
    0.30362148276843876
   ],
   "z_means": [
    0.4314362586889699,
    -0.8692932881922779,
    -0.9183150399251532
   ],
   "maxabs": 1.2980880573400535
  },
  "cuts k=40|smear1": {
   "z_stats": [
    -1.0853347862194902,
    -1.5585424852405196,
    -1.538710864511434,
    -1.3649755863244784,
    -1.9099562972639232,
    -1.7341980348892438,
    -1.457283033082893,
    -1.5937811082817146,
    -1.6390476057693313,
    -1.7187751187802933,
    -1.5860326224750059,
    -1.4374446267943077,
    -1.1528667935062527,
    -1.3604883792938367,
    -1.2698131656113252,
    -1.0456559473654867
   ],
   "z_means": [
    1.907429066621348,
    1.1246436245902982,
    0.7884311683967334
   ],
   "maxabs": 1.9099562972639232
  },
  "cuts k=40|clan5": {
   "z_stats": [
    -1.8247978631147295,
    -0.5263446892936984,
    2.0228659364137314,
    -1.2080451223557853,
    -0.2784671516134881,
    0.7903006356671857,
    -1.3004531915372526,
    -0.48193193278573404,
    2.6055413516047476,
    0.33866217198925663,
    0.25220745290867813,
    1.411934997966346,
    -0.8468495519772902,
    -0.3026927832333528,
    1.091207393246122,
    0.21020335413064
   ],
   "z_means": [
    -0.13516789506303203,
    -1.4432983164468618,
    0.341240055283719
   ],
   "maxabs": 2.6055413516047476
  },
  "cuts k=40|clan30": {
   "z_stats": [
    -1.0808428743546736,
    -0.9635138775662504,
    0.41768904122153083,
    -0.8809582559713804,
    1.0179319336446357,
    0.2878371517095872,
    0.09477244349503879,
    0.22462391506074883,
    0.05811626507519049,
    0.5219168466827597,
    -0.9079661471572201,
    -0.18810571283358984,
    0.552769354106234,
    -0.1950984155599235,
    -0.5806309602690731,
    -0.29825576410361926
   ],
   "z_means": [
    1.8382751324612954,
    1.2115577104229482,
    1.030823204463783
   ],
   "maxabs": 1.8382751324612954
  },
  "cuts k=40|pairs0.01": {
   "z_stats": [
    -0.6366638319340784,
    0.21558623213502112,
    -0.695199909557886,
    1.1938374804711365,
    0.269357809732274,
    -0.8117590372862371,
    0.21957930266474474,
    0.32840983207000807,
    0.20538961765609892,
    1.032036575453201,
    0.49773282744686287,
    -0.03564764209260102,
    1.2299432556808008,
    0.8525033068966796,
    0.20347594649595682,
    -0.460813190297217
   ],
   "z_means": [
    -1.52871526185149,
    -0.16049676364922658,
    0.11896480752927904
   ],
   "maxabs": 1.52871526185149
  },
  "cuts k=40|pairs0.05": {
   "z_stats": [
    -0.5707371529865947,
    -1.4225321616023,
    -0.938480185588204,
    -1.9985919707172553,
    -1.792216085353672,
    -0.8792970084437417,
    0.17607311523349095,
    -0.3567166508568648,
    0.08382807989463148,
    -1.0138622306404061,
    -0.6641971816291015,
    -0.020136615215639836,
    -1.4180777307882564,
    -1.3160949012482537,
    -0.9127121527459819,
    -0.20911101043941868
   ],
   "z_means": [
    -0.0723236325781845,
    -0.2909027224679543,
    -0.06880040730723892
   ],
   "maxabs": 1.9985919707172553
  },
  "cuts k=40|bg0.02": {
   "z_stats": [
    -0.9746317701489481,
    -1.5388088956368438,
    -1.768722686801362,
    -2.3728804335800566,
    -1.952925877495634,
    -1.7961098545118457,
    -0.48151819378652877,
    -0.4022446376218751,
    -0.9319111876570564,
    -0.4614074072831643,
    -0.8424183914659616,
    -1.1070877800600039,
    -0.6109448746444196,
    -0.7622600532573166,
    -0.928200956453463,
    -1.1828082712273569
   ],
   "z_means": [
    0.21714552202015272,
    -0.15766183694152738,
    -0.5803948719026538
   ],
   "maxabs": 2.3728804335800566
  },
  "cuts k=40|bg0.05": {
   "z_stats": [
    0.36935340058730975,
    0.8115698984339769,
    0.7695244009025859,
    0.9563769186084401,
    0.9319443059848054,
    0.9206828351551878,
    2.09946634913479,
    1.957164127670977,
    2.599302896344672,
    1.9282991213904097,
    1.9537807940095344,
    2.295518334349674,
    1.90604313204489,
    1.4995864084448642,
    1.3009822233287516,
    1.549873850061673
   ],
   "z_means": [
    1.3909892742761336,
    0.34898170396754513,
    0.008220079038749472
   ],
   "maxabs": 2.599302896344672
  },
  "cuts k=40|bg0.10": {
   "z_stats": [
    -1.147117137356078,
    -0.8894247975028564,
    -0.8212008667898232,
    -0.5449275422445526,
    -0.655893650219106,
    -0.7176539399454892,
    -0.8294034829511364,
    -1.3341478996420337,
    -0.21457727873153518,
    -1.1625485307526637,
    -0.50612737812489,
    0.30601128894064067,
    -0.49249096326069725,
    -0.12370544916203265,
    0.015398819600406358,
    0.3598545274263862
   ],
   "z_means": [
    -1.0610859412127223,
    -1.2338648484628991,
    -1.4417671096199522
   ],
   "maxabs": 1.4417671096199522
  },
  "cuts k=40|uniform": {
   "z_stats": [
    2.1283762204250003,
    0.6852832910478541,
    1.2152861308089034,
    -1.8748940365791786,
    -0.9553977130056222,
    -0.06752280265816507,
    -1.1066133161848417,
    -1.0450360499301257,
    -0.8986107091759719,
    -0.9775245523847335,
    -0.8351770512154392,
    -0.3136293809066702,
    -0.616782724795226,
    -0.8631953366705758,
    -0.7068216279378455,
    -0.15544694543266036
   ],
   "z_means": [
    1.155433882504234,
    0.3839648798391866,
    0.5028026603948514
   ],
   "maxabs": 2.1283762204250003
  },
  "cuts k=40|lognormal": {
   "z_stats": [
    -0.5845679937575086,
    -0.6399411481421846,
    -0.05532067301613621,
    -0.3684618574583229,
    0.21088625946710604,
    0.13817028037839307,
    -0.04327513471121205,
    -0.15779040486624427,
    0.1286434584811925,
    -0.30587850316231663,
    0.04281756879316099,
    0.388039200290024,
    -0.19359930871470804,
    0.022706471942174962,
    0.0866491196534913,
    0.13676230811154427
   ],
   "z_means": [
    1.6925034903850602,
    2.6991321768130865,
    2.770615208663881
   ],
   "maxabs": 2.770615208663881
  },
  "cuts k=40|compound": {
   "z_stats": [
    -0.12742582358412705,
    -0.3684746165741058,
    -0.4521257829553153,
    0.32017030092496923,
    -0.02922419242659916,
    -0.36795505246451155,
    -1.309963540631081,
    -0.4610774176199382,
    -0.46262400771023166,
    0.28794061907936547,
    0.33998071769378413,
    0.1233541676343743,
    0.1726534507802932,
    0.7528308990749704,
    0.6431914293013301,
    0.22424685948108106
   ],
   "z_means": [
    0.5298970385115755,
    -0.5189919337351234,
    -1.0323448454634323
   ],
   "maxabs": 1.309963540631081
  },
  "cuts k=40|clusters2": {
   "z_stats": [
    -0.4470746351175019,
    -0.6089669837770882,
    -0.6943005196031422,
    -0.5076522021339512,
    -0.5652287000119927,
    -0.5603451247168211,
    0.36847347733230273,
    0.5787689249549227,
    0.1707516714657977,
    0.5605766368995334,
    0.2559215437745474,
    -0.23562274295850874,
    0.4209094184862935,
    0.27959928770030845,
    0.04139366417253206,
    -0.34497758825134445
   ],
   "z_means": [
    -1.3530629576386144,
    -0.7135746920301181,
    -0.7499780126383674
   ],
   "maxabs": 1.3530629576386144
  },
  "cuts k=40|clusters2half": {
   "z_stats": [
    -0.920629425139676,
    -0.37033951830374157,
    -0.5695806172692038,
    0.3122871544627284,
    -0.0906053205446007,
    -0.580755313141205,
    0.8361088223929418,
    0.5823149019775801,
    0.6830581268610452,
    0.835248745141375,
    0.9980451102285944,
    0.7832694665994363,
    1.781887239900443,
    1.5744330836015732,
    1.2294290881017262,
    0.8410985312018281
   ],
   "z_means": [
    2.7634477762675296,
    2.0128429483630157,
    1.7507164939724695
   ],
   "maxabs": 2.7634477762675296
  },
  "table1|null": {
   "z_stats": [
    -0.07636646785746626,
    1.232750824208575,
    0.9428697234326214,
    1.557738830246369,
    1.5681182360556534,
    1.0816391066501156,
    1.5104535929656928,
    1.3746081621536976,
    1.3346543120707905,
    1.4467640883516515,
    1.5358546577788392,
    0.6727052369575175,
    0.6345828478641025,
    1.8602508375215563,
    1.1496481136167533,
    1.01713231028258
   ],
   "z_means": [
    -0.3191939138348248,
    0.6050244358205199,
    0.466303628348124
   ],
   "maxabs": 1.8602508375215563
  },
  "table1|smear1": {
   "z_stats": [
    -1.6659296021686123,
    -1.4156575190335519,
    -0.6605921190422469,
    0.6111828908138425,
    0.5076113301446782,
    -0.09689566127623034,
    -1.923728107537453,
    -1.4913174736300596,
    -0.5894871877056109,
    -0.576662119065891,
    -0.7367337484824769,
    -0.031335997393301576,
    0.6536067522839418,
    0.637058971404892,
    0.43006889899290457,
    0.8336876005918213
   ],
   "z_means": [
    0.25738253244334525,
    0.7148564817957844,
    -0.39281219992472266
   ],
   "maxabs": 1.923728107537453
  },
  "table1|clan5": {
   "z_stats": [
    0.059255563765097496,
    0.2910535629505236,
    -1.7109895754609803,
    -0.22119563054584657,
    -1.6526315608076991,
    0.3051919815162481,
    -0.5127213768175344,
    0.6147301618660921,
    -0.44007833273728236,
    0.9487816650045524,
    0.2459399604158001,
    -0.24162329093213555,
    -0.35830406748204335,
    -0.606198257372893,
    -0.25346562414800916,
    0.9783801544655899
   ],
   "z_means": [
    -0.060340402966843364,
    0.9667564109959421,
    -0.7259170149334955
   ],
   "maxabs": 1.7109895754609803
  },
  "table1|clan30": {
   "z_stats": [
    -0.05129592451410897,
    0.44024165353251943,
    0.7467064817638494,
    0.21548755582121668,
    1.0775815664052633,
    0.9561763639657894,
    -1.5595993410132458,
    0.04478324002632286,
    -0.11055495325314135,
    1.2588539384736512,
    0.5116050761303604,
    -0.08739756568816912,
    1.7822467809222886,
    1.242563306135773,
    0.6717551692879057,
    0.7289619665881801
   ],
   "z_means": [
    -0.6700576851972742,
    -0.048674960191335215,
    -1.045971481689132
   ],
   "maxabs": 1.7822467809222886
  },
  "table1|pairs0.01": {
   "z_stats": [
    -0.5330987562230086,
    0.11707271826115416,
    0.8661158317330926,
    -0.6138236507001463,
    -0.2766091674171865,
    0.2594421766141493,
    -1.2052782521842444,
    -0.9114257564669499,
    -1.4155257811720734,
    -0.861133047123958,
    -1.2543288483096904,
    0.17699023879777312,
    -0.30317116936444954,
    -0.8054275740240427,
    -0.1659061949981642,
    1.115123735246839
   ],
   "z_means": [
    0.8705710412443646,
    1.46547489524188,
    0.0805430096948797
   ],
   "maxabs": 1.46547489524188
  },
  "table1|pairs0.05": {
   "z_stats": [
    -0.07266488156189628,
    -0.15744103874616003,
    -0.5639144602774263,
    -0.7598845769652413,
    0.6159018073994833,
    -0.9578086129574737,
    -0.6570638010644294,
    -0.036443336028871,
    -0.9472504607337346,
    -0.04377119806698397,
    -0.2072095352489382,
    -0.8267430148368599,
    -0.2709528305557244,
    0.12892756973818711,
    -0.20058510532322654,
    -0.8077694042323862
   ],
   "z_means": [
    -1.4855728834097452,
    -1.9937680243947697,
    -0.9948009807157892
   ],
   "maxabs": 1.9937680243947697
  },
  "table1|bg0.02": {
   "z_stats": [
    -1.19367668944563,
    -1.5343271881712546,
    -1.5222999490740454,
    0.8012426492559828,
    -0.29292774788896625,
    -0.8064298825964428,
    -0.5016226441673907,
    -0.8236243750388369,
    -0.4162683667557033,
    -0.05034434222752284,
    -0.09501464765437069,
    -0.08074642012377445,
    1.1957894845686876,
    0.7259948112653256,
    -0.6172837319083984,
    -0.6770098223775924
   ],
   "z_means": [
    -0.06133706254290386,
    1.3095991160793725,
    0.3819259924124577
   ],
   "maxabs": 1.5343271881712546
  },
  "table1|bg0.05": {
   "z_stats": [
    1.8099286188166037,
    1.797526727033774,
    0.7083490330580967,
    0.7002832428370048,
    -0.8403782349849059,
    -0.06281013244749158,
    1.3801979798948216,
    2.29766092203629,
    1.5050452714311535,
    1.7474783448261468,
    0.8853519549033858,
    0.7038376719330548,
    0.3653122743100055,
    -0.38018793228289915,
    -0.3942930774849054,
    0.423718437369971
   ],
   "z_means": [
    -0.7532724821885033,
    1.0105503954888673,
    -0.45879482445175984
   ],
   "maxabs": 2.29766092203629
  },
  "table1|bg0.10": {
   "z_stats": [
    -0.3607233191156823,
    0.2996908913707355,
    -1.4307516531661266,
    0.9890235441260717,
    -0.009654172703514624,
    0.36566747021801027,
    0.747725992107202,
    0.02814831673435363,
    -1.5660654710324877,
    -0.6752581277889191,
    -1.1992269099629251,
    -1.3978946820278901,
    -0.22064786864238148,
    0.5491683556437508,
    -0.1526697017160767,
    -0.45645717980854095
   ],
   "z_means": [
    0.41541517347038726,
    0.0942243635877967,
    -0.7567498728302968
   ],
   "maxabs": 1.5660654710324877
  },
  "table1|uniform": {
   "z_stats": [
    -1.66931684990019,
    -0.9368245500042459,
    -0.6628907247122768,
    0.6910222923825355,
    -1.502681267447194,
    -2.1343163709243953,
    -0.19256780670232843,
    -0.19062438400855833,
    -0.6789353676805899,
    -1.0127533314265882,
    -1.0652162938574925,
    -1.0157857814299336,
    -0.2503501662197876,
    0.20039219678301057,
    -2.388311821486155,
    -2.1697986645610383
   ],
   "z_means": [
    -0.5117718369001725,
    1.1082891530575758,
    1.3770441644863043
   ],
   "maxabs": 2.388311821486155
  },
  "table1|lognormal": {
   "z_stats": [
    0.6996250954726232,
    0.34846843665507976,
    0.15008463635097088,
    0.6815215075912895,
    -0.3468381745884765,
    -0.8985281730094202,
    0.25370159460102254,
    0.9703853928560638,
    0.12104344398483068,
    0.9063003123292469,
    0.13512635183842672,
    -0.09463971407385603,
    0.8001457691029521,
    0.3741021722994207,
    -0.32193318880535865,
    -0.37115688395069873
   ],
   "z_means": [
    -0.027098422367895794,
    2.2642601942251877,
    0.4327906390816837
   ],
   "maxabs": 2.2642601942251877
  },
  "table1|compound": {
   "z_stats": [
    0.38036964099637893,
    -1.917033747831594,
    -0.5897717601244303,
    -0.1394062253027405,
    -0.7892012835121806,
    -0.5621660665001184,
    -0.40496431092821245,
    -0.7412855475340869,
    -1.109666791938563,
    -0.4925849932575849,
    -1.5323027916908043,
    -0.3226827688881933,
    0.5692361273063173,
    0.5530812772289779,
    0.12798240195149788,
    0.7313143654341309
   ],
   "z_means": [
    -2.521960359733339,
    -0.47540440111765025,
    -1.0027255263075214
   ],
   "maxabs": 2.521960359733339
  },
  "table1|clusters2": {
   "z_stats": [
    1.2806537843811157,
    0.6111657151187652,
    0.3355961799008458,
    0.38291558593774755,
    0.07843563341662899,
    -0.7051689373511361,
    1.3065059378116315,
    0.893955448187122,
    -0.12676998182080415,
    0.20589521024520446,
    0.03082192239690109,
    -0.5241422902954284,
    0.222627709325171,
    -0.27921174763805195,
    -0.8483097574745819,
    -1.4669401134894744
   ],
   "z_means": [
    -1.6888304966485808,
    -0.2836012632038586,
    -1.0746488970505046
   ],
   "maxabs": 1.6888304966485808
  },
  "table1|clusters2half": {
   "z_stats": [
    -0.13226939675978622,
    0.7839389086843466,
    0.7025559486459262,
    1.5650082489904595,
    0.3351781205698528,
    0.1773299424191636,
    -1.3581953848636723,
    -0.6931883476678112,
    -0.5117369191249013,
    0.7294959622384467,
    -0.21201625873735427,
    -0.2598560053988838,
    1.6258334897575644,
    0.5633911770384603,
    -0.41348664497296767,
    -1.0798969216204108
   ],
   "z_means": [
    -0.23211980764674936,
    -0.3657368744496371,
    0.483386103301272
   ],
   "maxabs": 1.6258334897575644
  },
  "table1|twopoint": {
   "z_stats": [
    -0.8464549690403531,
    1.445550377515049,
    -0.6354207892343544,
    -0.6296914820318259,
    -1.3382779249015713,
    -0.9367171018102411,
    -1.9560387671666222,
    -0.030569884792055635,
    -2.289419437158284,
    1.1121285983035476,
    -0.17959550592270745,
    -0.9060432780007088,
    -0.8694601135996461,
    -1.912014248105332,
    -1.4060468658547898,
    -0.5877819866289636
   ],
   "z_means": [
    0.00038747094307872346,
    0.14605045536783248,
    0.21271155464577526
   ],
   "maxabs": 2.289419437158284
  }
 },
 "C": {
  "null vs shape 1.05k": 34.98991182610933,
  "clusters2 vs clusters2half": 662.665503791098,
  "pairs0.05 vs pairs0.01": 26.91627369369469,
  "clan5 vs clan30": 139.7682462314088
 },
 "D": {
  "smear1": {
   "pop_means": [
    2.4852346170980555,
    3.707534381219925,
    5.530991357258028
   ],
   "log_means": [
    2.4856,
    3.7075,
    5.5316
   ],
   "pop_F": {
    "11": 1.0,
    "12": 1.0,
    "13": 1.0,
    "22": 1.0,
    "23": 1.0,
    "33": 1.0
   },
   "log_F": {
    "12": 0.9996,
    "13": 0.9994,
    "23": 0.9993,
    "11": 0.9993,
    "22": 0.9993,
    "33": 0.9994
   },
   "max_rel_mean": 0.0001469998800870398,
   "max_F": 0.0007000000000000339
  },
  "clusters2": {
   "pop_means": [
    4.970469234196093,
    7.415068762439851,
    11.061982714516093
   ],
   "log_means": [
    4.9714,
    7.4153,
    11.063
   ],
   "pop_F": {
    "11": 1.0965252487892294,
    "12": 1.0377553439897387,
    "13": 1.0032100911279902,
    "22": 1.06470280921199,
    "23": 1.025308163921287,
    "33": 1.0433715900496066
   },
   "log_F": {
    "12": 1.0383,
    "13": 1.0037,
    "23": 1.0259,
    "11": 1.0968,
    "22": 1.0653,
    "33": 1.0441
   },
   "max_rel_mean": 0.0001872240825334659,
   "max_F": 0.0007284099503934716
  }
 },
 "fails": []
}

==> anc/calc_SHORT/item2/check_laws.log <==
== A. exact population values ==
cuts k=1     null          means    2.4360    3.6341    5.4215 | F 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 | d2 0.00e+00 d3 1.78e-15 g/(2F^2) -0.0000
cuts k=1     smear1        means    2.4852    3.7075    5.5310 | F 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 | d2 0.00e+00 d3 1.55e-15 g/(2F^2) -0.0000
cuts k=1     clan5         means    2.4360    3.6341    5.4215 | F 1.40000 1.00000 1.00000 1.40000 1.00000 1.40000 | d2 4.00e-01 d3 2.88e+00 g/(2F^2) +0.1611
cuts k=1     clan30        means    2.4360    3.6341    5.4215 | F 1.06667 1.00000 1.00000 1.06667 1.00000 1.06667 | d2 6.67e-02 d3 4.13e-01 g/(2F^2) +0.0320
cuts k=1     pairs0.01     means    2.4360    3.6341    5.4215 | F 1.00000 1.00343 1.00000 1.00000 1.00230 1.00000 | d2 3.43e-03 d3 6.86e-03 g/(2F^2) -0.0005
cuts k=1     pairs0.05     means    2.4360    3.6341    5.4215 | F 1.00000 1.01714 1.00000 1.00000 1.01149 1.00000 | d2 1.71e-02 d3 3.43e-02 g/(2F^2) -0.0024
cuts k=1     bg0.02        means    2.4360    3.6341    5.4215 | F 0.96040 0.96040 0.96040 0.96040 0.96040 0.96040 | d2 2.22e-16 d3 1.33e-15 g/(2F^2) +0.0204
cuts k=1     bg0.05        means    2.4360    3.6341    5.4215 | F 0.90250 0.90250 0.90250 0.90250 0.90250 0.90250 | d2 2.22e-16 d3 1.11e-15 g/(2F^2) +0.0526
cuts k=1     bg0.10        means    2.4360    3.6341    5.4215 | F 0.81000 0.81000 0.81000 0.81000 0.81000 0.81000 | d2 2.22e-16 d3 1.78e-15 g/(2F^2) +0.1111
cuts k=1     lognormal     means    2.4360    3.6341    5.4215 | F 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 | d2 0.00e+00 d3 3.11e-15 g/(2F^2) +1.0000
cuts k=1     compound      means    4.8720    7.2682   10.8429 | F 1.41051 1.00000 1.00000 1.27517 1.00000 1.18445 | d2 4.11e-01 d3 1.48e+00 g/(2F^2) -0.0554
cuts k=1     clusters2     means    4.9705    7.4151   11.0620 | F 1.09653 1.03776 1.00321 1.06470 1.02531 1.04337 | d2 9.33e-02 d3 2.40e-01 g/(2F^2) -0.0225
cuts k=1     clusters2half means    2.4852    3.7075    5.5310 | F 1.19305 1.07551 1.00642 1.12941 1.05062 1.08674 | d2 1.87e-01 d3 4.80e-01 g/(2F^2) -0.0448
  pass: cuts k=1 null: F = 1/k and T = 2/k^2 to 1e-12 (max dev 8.9e-16)
  pass: cuts k=1 smear1: F = 1/k and T = 2/k^2 (max dev 1.1e-15), hadron/dipole means 1.02020 1.02020 1.02020
  pass: cuts k=1 lognormal: single source, all F equal and all T equal
  pass: cuts k=1 bg0.02: single source, all F equal and all T equal
  pass: cuts k=1 bg0.05: single source, all F equal and all T equal
  pass: cuts k=1 bg0.10: single source, all F equal and all T equal
cuts k=1.84  null          means    4.4823    6.6868    9.9755 | F 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 | d2 0.00e+00 d3 8.88e-16 g/(2F^2) -0.0000
cuts k=1.84  smear1        means    4.5728    6.8219   10.1770 | F 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 | d2 4.44e-16 d3 1.33e-15 g/(2F^2) -0.0000
cuts k=1.84  clan5         means    4.4823    6.6868    9.9755 | F 0.85217 0.54348 0.54348 0.85217 0.54348 0.85217 | d2 3.09e-01 d3 1.26e+00 g/(2F^2) +0.2027
cuts k=1.84  clan30        means    4.4823    6.6868    9.9755 | F 0.59493 0.54348 0.54348 0.59493 0.54348 0.59493 | d2 5.14e-02 d3 1.75e-01 g/(2F^2) +0.0444
cuts k=1.84  pairs0.01     means    4.4823    6.6868    9.9755 | F 0.54348 0.54534 0.54348 0.54348 0.54473 0.54348 | d2 1.86e-03 d3 2.03e-03 g/(2F^2) -0.0005
cuts k=1.84  pairs0.05     means    4.4823    6.6868    9.9755 | F 0.54348 0.55279 0.54348 0.54348 0.54972 0.54348 | d2 9.32e-03 d3 1.01e-02 g/(2F^2) -0.0024
cuts k=1.84  bg0.02        means    4.4823    6.6868    9.9755 | F 0.52196 0.52196 0.52196 0.52196 0.52196 0.52196 | d2 2.22e-16 d3 1.22e-15 g/(2F^2) +0.0204
cuts k=1.84  bg0.05        means    4.4823    6.6868    9.9755 | F 0.49049 0.49049 0.49049 0.49049 0.49049 0.49049 | d2 2.22e-16 d3 1.22e-15 g/(2F^2) +0.0526
cuts k=1.84  bg0.10        means    4.4823    6.6868    9.9755 | F 0.44022 0.44022 0.44022 0.44022 0.44022 0.44022 | d2 2.22e-16 d3 1.11e-15 g/(2F^2) +0.1111
cuts k=1.84  lognormal     means    4.4823    6.6868    9.9755 | F 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 | d2 0.00e+00 d3 1.33e-15 g/(2F^2) +0.7717
cuts k=1.84  compound      means    8.9646   13.3736   19.9510 | F 0.76658 0.54348 0.54348 0.69303 0.54348 0.64372 | d2 2.23e-01 d3 4.38e-01 g/(2F^2) -0.0554
cuts k=1.84  clusters2     means    9.1457   13.6437   20.3540 | F 0.59594 0.56400 0.54522 0.57864 0.55723 0.56705 | d2 5.07e-02 d3 7.08e-02 g/(2F^2) -0.0225
cuts k=1.84  clusters2half means    4.5728    6.8219   10.1770 | F 0.64840 0.58452 0.54697 0.61381 0.57099 0.59062 | d2 1.01e-01 d3 1.42e-01 g/(2F^2) -0.0448
  pass: cuts k=1.84 null: F = 1/k and T = 2/k^2 to 1e-12 (max dev 7.8e-16)
  pass: cuts k=1.84 smear1: F = 1/k and T = 2/k^2 (max dev 1.1e-15), hadron/dipole means 1.02020 1.02020 1.02020
  pass: cuts k=1.84 lognormal: single source, all F equal and all T equal
  pass: cuts k=1.84 bg0.02: single source, all F equal and all T equal
  pass: cuts k=1.84 bg0.05: single source, all F equal and all T equal
  pass: cuts k=1.84 bg0.10: single source, all F equal and all T equal
cuts k=3     null          means    7.3081   10.9024   16.2644 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 1.53e-15 g/(2F^2) -0.0000
cuts k=3     smear1        means    7.4557   11.1226   16.5930 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 4.44e-16 g/(2F^2) -0.0000
cuts k=3     clan5         means    7.3081   10.9024   16.2644 | F 0.60000 0.33333 0.33333 0.60000 0.33333 0.60000 | d2 2.67e-01 d3 7.11e-01 g/(2F^2) +0.2449
cuts k=3     clan30        means    7.3081   10.9024   16.2644 | F 0.37778 0.33333 0.33333 0.37778 0.33333 0.37778 | d2 4.44e-02 d3 9.38e-02 g/(2F^2) +0.0605
cuts k=3     pairs0.01     means    7.3081   10.9024   16.2644 | F 0.33333 0.33448 0.33333 0.33333 0.33410 0.33333 | d2 1.14e-03 d3 7.62e-04 g/(2F^2) -0.0005
cuts k=3     pairs0.05     means    7.3081   10.9024   16.2644 | F 0.33333 0.33905 0.33333 0.33333 0.33716 0.33333 | d2 5.71e-03 d3 3.81e-03 g/(2F^2) -0.0024
cuts k=3     bg0.02        means    7.3081   10.9024   16.2644 | F 0.32013 0.32013 0.32013 0.32013 0.32013 0.32013 | d2 2.22e-16 d3 1.14e-15 g/(2F^2) +0.0204
cuts k=3     bg0.05        means    7.3081   10.9024   16.2644 | F 0.30083 0.30083 0.30083 0.30083 0.30083 0.30083 | d2 0.00e+00 d3 1.42e-15 g/(2F^2) +0.0526
cuts k=3     bg0.10        means    7.3081   10.9024   16.2644 | F 0.27000 0.27000 0.27000 0.27000 0.27000 0.27000 | d2 0.00e+00 d3 1.05e-15 g/(2F^2) +0.1111
cuts k=3     uniform       means    7.3081   10.9024   16.2644 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 1.40e-15 g/(2F^2) -1.0000
cuts k=3     lognormal     means    7.3081   10.9024   16.2644 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 1.50e-15 g/(2F^2) +0.6667
cuts k=3     compound      means   14.6161   21.8047   32.5288 | F 0.47017 0.33333 0.33333 0.42506 0.33333 0.39482 | d2 1.37e-01 d3 1.65e-01 g/(2F^2) -0.0554
cuts k=3     clusters2     means   14.9114   22.2452   33.1859 | F 0.36551 0.34592 0.33440 0.35490 0.34177 0.34779 | d2 3.11e-02 d3 2.66e-02 g/(2F^2) -0.0225
cuts k=3     clusters2half means    7.4557   11.1226   16.5930 | F 0.39768 0.35850 0.33547 0.37647 0.35021 0.36225 | d2 6.22e-02 d3 5.33e-02 g/(2F^2) -0.0448
  pass: cuts k=3 null: F = 1/k and T = 2/k^2 to 1e-12 (max dev 8.3e-16)
  pass: cuts k=3 smear1: F = 1/k and T = 2/k^2 (max dev 5.8e-16), hadron/dipole means 1.02020 1.02020 1.02020
  pass: cuts k=3 uniform: single source, all F equal and all T equal
  pass: cuts k=3 lognormal: single source, all F equal and all T equal
  pass: cuts k=3 bg0.02: single source, all F equal and all T equal
  pass: cuts k=3 bg0.05: single source, all F equal and all T equal
  pass: cuts k=3 bg0.10: single source, all F equal and all T equal
cuts k=40    null          means   97.4409  145.3648  216.8588 | F 0.02500 0.02500 0.02500 0.02500 0.02500 0.02500 | d2 0.00e+00 d3 6.34e-16 g/(2F^2) +0.0000
cuts k=40    smear1        means   99.4094  148.3014  221.2397 | F 0.02500 0.02500 0.02500 0.02500 0.02500 0.02500 | d2 0.00e+00 d3 7.96e-16 g/(2F^2) +0.0000
cuts k=40    clan5         means   97.4409  145.3648  216.8588 | F 0.23000 0.02500 0.02500 0.23000 0.02500 0.23000 | d2 2.05e-01 d3 1.17e-01 g/(2F^2) +0.3058
cuts k=40    clan30        means   97.4409  145.3648  216.8588 | F 0.05917 0.02500 0.02500 0.05917 0.02500 0.05917 | d2 3.42e-02 d3 7.52e-03 g/(2F^2) +0.2789
cuts k=40    pairs0.01     means   97.4409  145.3648  216.8588 | F 0.02500 0.02509 0.02500 0.02500 0.02506 0.02500 | d2 8.57e-05 d3 4.29e-06 g/(2F^2) -0.0005
cuts k=40    pairs0.05     means   97.4409  145.3648  216.8588 | F 0.02500 0.02543 0.02500 0.02500 0.02529 0.02500 | d2 4.29e-04 d3 2.14e-05 g/(2F^2) -0.0024
cuts k=40    bg0.02        means   97.4409  145.3648  216.8588 | F 0.02401 0.02401 0.02401 0.02401 0.02401 0.02401 | d2 0.00e+00 d3 8.69e-16 g/(2F^2) +0.0204
cuts k=40    bg0.05        means   97.4409  145.3648  216.8588 | F 0.02256 0.02256 0.02256 0.02256 0.02256 0.02256 | d2 0.00e+00 d3 9.69e-16 g/(2F^2) +0.0526
cuts k=40    bg0.10        means   97.4409  145.3648  216.8588 | F 0.02025 0.02025 0.02025 0.02025 0.02025 0.02025 | d2 0.00e+00 d3 6.05e-16 g/(2F^2) +0.1111
cuts k=40    uniform       means   97.4409  145.3648  216.8588 | F 0.02500 0.02500 0.02500 0.02500 0.02500 0.02500 | d2 2.22e-16 d3 8.13e-16 g/(2F^2) -1.0000
cuts k=40    lognormal     means   97.4409  145.3648  216.8588 | F 0.02500 0.02500 0.02500 0.02500 0.02500 0.02500 | d2 0.00e+00 d3 6.82e-16 g/(2F^2) +0.5125
cuts k=40    compound      means  194.8819  290.7296  433.7176 | F 0.03526 0.02500 0.02500 0.03188 0.02500 0.02961 | d2 1.03e-02 d3 9.28e-04 g/(2F^2) -0.0554
cuts k=40    clusters2     means  198.8188  296.6028  442.4793 | F 0.02741 0.02594 0.02508 0.02662 0.02563 0.02608 | d2 2.33e-03 d3 1.50e-04 g/(2F^2) -0.0225
cuts k=40    clusters2half means   99.4094  148.3014  221.2397 | F 0.02983 0.02689 0.02516 0.02824 0.02627 0.02717 | d2 4.67e-03 d3 3.00e-04 g/(2F^2) -0.0448
  pass: cuts k=40 null: F = 1/k and T = 2/k^2 to 1e-12 (max dev 4.2e-16)
  pass: cuts k=40 smear1: F = 1/k and T = 2/k^2 (max dev 7.3e-16), hadron/dipole means 1.02020 1.02020 1.02020
  pass: cuts k=40 uniform: single source, all F equal and all T equal
  pass: cuts k=40 lognormal: single source, all F equal and all T equal
  pass: cuts k=40 bg0.02: single source, all F equal and all T equal
  pass: cuts k=40 bg0.05: single source, all F equal and all T equal
  pass: cuts k=40 bg0.10: single source, all F equal and all T equal
table1       null          means    2.0000    2.0000    2.0000 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 0.00e+00 g/(2F^2) -0.0000
table1       smear1        means    2.0000    2.0000    2.0000 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 1.94e-16 g/(2F^2) -0.0000
table1       clan5         means    2.0000    2.0000    2.0000 | F 0.60000 0.33333 0.33333 0.60000 0.33333 0.60000 | d2 2.67e-01 d3 7.11e-01 g/(2F^2) +0.2449
table1       clan30        means    2.0000    2.0000    2.0000 | F 0.37778 0.33333 0.33333 0.37778 0.33333 0.37778 | d2 4.44e-02 d3 9.38e-02 g/(2F^2) +0.0605
table1       pairs0.01     means    2.0000    2.0000    2.0000 | F 0.33333 0.33833 0.33333 0.33333 0.33833 0.33333 | d2 5.00e-03 d3 3.33e-03 g/(2F^2) -0.0025
table1       pairs0.05     means    2.0000    2.0000    2.0000 | F 0.33333 0.35833 0.33333 0.33333 0.35833 0.33333 | d2 2.50e-02 d3 1.67e-02 g/(2F^2) -0.0125
table1       bg0.02        means    2.0000    2.0000    2.0000 | F 0.32013 0.32013 0.32013 0.32013 0.32013 0.32013 | d2 0.00e+00 d3 0.00e+00 g/(2F^2) +0.0204
table1       bg0.05        means    2.0000    2.0000    2.0000 | F 0.30083 0.30083 0.30083 0.30083 0.30083 0.30083 | d2 0.00e+00 d3 0.00e+00 g/(2F^2) +0.0526
table1       bg0.10        means    2.0000    2.0000    2.0000 | F 0.27000 0.27000 0.27000 0.27000 0.27000 0.27000 | d2 0.00e+00 d3 0.00e+00 g/(2F^2) +0.1111
table1       uniform       means    2.0000    2.0000    2.0000 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 0.00e+00 g/(2F^2) -1.0000
table1       lognormal     means    2.0000    2.0000    2.0000 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 0.00e+00 g/(2F^2) +0.6667
table1       compound      means    4.0000    4.0000    4.0000 | F 0.83333 0.33333 0.33333 0.83333 0.33333 0.83333 | d2 5.00e-01 d3 8.75e-01 g/(2F^2) -0.1408
table1       clusters2     means    4.0000    4.0000    4.0000 | F 0.45485 0.39142 0.33937 0.45485 0.39142 0.45485 | d2 1.15e-01 d3 8.08e-02 g/(2F^2) -0.1170
table1       clusters2half means    2.0000    2.0000    2.0000 | F 0.57637 0.44950 0.34541 0.57637 0.44950 0.57637 | d2 2.31e-01 d3 1.62e-01 g/(2F^2) -0.2173
  pass: table1 twopoint: F = 1/k and T = 2/k^2, as the Gamma, to 1e-12
table1       twopoint      means    2.0000    2.0000    2.0000 | F 0.33333 0.33333 0.33333 0.33333 0.33333 0.33333 | d2 0.00e+00 d3 0.00e+00 g/(2F^2) +0.0000
  pass: table1 null: F = 1/k and T = 2/k^2 to 1e-12 (max dev 1.1e-16)
  pass: table1 smear1: F = 1/k and T = 2/k^2 (max dev 2.8e-16), hadron/dipole means 1.00000 1.00000 1.00000
  pass: table1 uniform: single source, all F equal and all T equal
  pass: table1 lognormal: single source, all F equal and all T equal
  pass: table1 bg0.02: single source, all F equal and all T equal
  pass: table1 bg0.05: single source, all F equal and all T equal
  pass: table1 bg0.10: single source, all F equal and all T equal
  pass: table1 twopoint: single source, all F equal and all T equal

== B. samplers against the exact values, 2000000 events per law ==
cuts k=1     null          max|z|  2.02  (statistic 111); z of F11,F13,T111,T123: +1.23 +0.47 +2.02 +1.27
cuts k=1     smear1        max|z|  1.45  (statistic 333); z of F11,F13,T111,T123: +0.53 +0.54 +0.76 +1.20
cuts k=1     clan5         max|z|  2.00  (statistic 112); z of F11,F13,T111,T123: -1.15 -0.62 -0.71 -0.71
cuts k=1     clan30        max|z|  2.56  (statistic 11); z of F11,F13,T111,T123: +2.56 +1.28 +2.08 +0.91
cuts k=1     pairs0.01     max|z|  2.34  (statistic 111); z of F11,F13,T111,T123: +1.51 +0.89 +2.34 +1.35
cuts k=1     pairs0.05     max|z|  1.53  (statistic 11); z of F11,F13,T111,T123: +1.53 +1.48 +1.14 +0.40
cuts k=1     bg0.02        max|z|  2.13  (statistic 133); z of F11,F13,T111,T123: -0.89 -1.44 -1.07 -1.82
cuts k=1     bg0.05        max|z|  2.89  (statistic mean); z of F11,F13,T111,T123: -0.22 +0.32 -0.47 -0.40
cuts k=1     bg0.10        max|z|  1.85  (statistic mean); z of F11,F13,T111,T123: +0.91 +0.20 +0.83 +0.76
cuts k=1     lognormal     max|z|  2.21  (statistic 113); z of F11,F13,T111,T123: -1.48 -1.75 -2.20 -2.06
cuts k=1     compound      max|z|  1.76  (statistic 33); z of F11,F13,T111,T123: -1.03 -0.88 -1.38 -1.00
cuts k=1     clusters2     max|z|  3.56  (statistic 113); z of F11,F13,T111,T123: -3.01 -2.75 -3.52 -2.80
cuts k=1     clusters2half max|z|  1.63  (statistic 23); z of F11,F13,T111,T123: +0.26 +0.58 -0.08 +0.84
cuts k=1.84  null          max|z|  1.21  (statistic mean); z of F11,F13,T111,T123: +0.50 +0.17 +0.41 +0.50
cuts k=1.84  smear1        max|z|  1.53  (statistic 222); z of F11,F13,T111,T123: +0.67 +0.04 +0.50 -0.74
cuts k=1.84  clan5         max|z|  1.99  (statistic 333); z of F11,F13,T111,T123: -0.94 +0.36 -0.51 +0.13
cuts k=1.84  clan30        max|z|  2.19  (statistic 333); z of F11,F13,T111,T123: -0.33 +0.42 -0.79 +1.02
cuts k=1.84  pairs0.01     max|z|  1.07  (statistic mean); z of F11,F13,T111,T123: -0.33 -0.35 -0.56 +0.08
cuts k=1.84  pairs0.05     max|z|  1.98  (statistic 23); z of F11,F13,T111,T123: -1.70 -1.93 -0.33 -0.65
cuts k=1.84  bg0.02        max|z|  2.08  (statistic 333); z of F11,F13,T111,T123: +0.90 +1.20 +0.44 +1.20
cuts k=1.84  bg0.05        max|z|  1.50  (statistic 12); z of F11,F13,T111,T123: +0.98 +0.74 +0.49 +0.47
cuts k=1.84  bg0.10        max|z|  1.59  (statistic mean); z of F11,F13,T111,T123: +0.27 -0.12 +0.67 -0.66
cuts k=1.84  lognormal     max|z|  1.39  (statistic 11); z of F11,F13,T111,T123: -1.39 -1.00 -0.66 -0.35
cuts k=1.84  compound      max|z|  2.72  (statistic 133); z of F11,F13,T111,T123: -0.61 -1.83 -0.78 -2.15
cuts k=1.84  clusters2     max|z|  1.31  (statistic 333); z of F11,F13,T111,T123: -0.53 -0.62 -0.85 -0.87
cuts k=1.84  clusters2half max|z|  1.92  (statistic mean); z of F11,F13,T111,T123: +0.36 -0.19 +0.81 -0.24
cuts k=3     null          max|z|  3.40  (statistic 122); z of F11,F13,T111,T123: +3.17 +2.59 +2.93 +3.22
cuts k=3     smear1        max|z|  1.62  (statistic mean); z of F11,F13,T111,T123: -0.08 +0.52 -0.58 -0.06
cuts k=3     clan5         max|z|  1.41  (statistic 13); z of F11,F13,T111,T123: +0.04 -1.41 -0.02 -1.21
cuts k=3     clan30        max|z|  2.31  (statistic 12); z of F11,F13,T111,T123: +1.24 +1.01 +1.73 +1.56
cuts k=3     pairs0.01     max|z|  1.52  (statistic 122); z of F11,F13,T111,T123: +0.44 +0.86 +1.06 +1.44
cuts k=3     pairs0.05     max|z|  1.79  (statistic 222); z of F11,F13,T111,T123: -0.75 -0.61 -0.90 -1.18
cuts k=3     bg0.02        max|z|  1.93  (statistic mean); z of F11,F13,T111,T123: -1.21 -1.65 -1.21 -1.11
cuts k=3     bg0.05        max|z|  1.37  (statistic mean); z of F11,F13,T111,T123: +0.67 +1.02 -0.27 +0.25
cuts k=3     bg0.10        max|z|  1.83  (statistic 22); z of F11,F13,T111,T123: +1.30 +1.06 +1.22 +0.31
cuts k=3     uniform       max|z|  2.96  (statistic 22); z of F11,F13,T111,T123: +1.79 +2.05 +0.24 +0.71
cuts k=3     lognormal     max|z|  1.17  (statistic mean); z of F11,F13,T111,T123: +1.16 +0.68 +0.72 +0.47
cuts k=3     compound      max|z|  1.83  (statistic 111); z of F11,F13,T111,T123: -1.62 -0.61 -1.83 -0.60
cuts k=3     clusters2     max|z|  1.62  (statistic 33); z of F11,F13,T111,T123: +0.73 +1.46 +0.51 +0.63
cuts k=3     clusters2half max|z|  1.15  (statistic 222); z of F11,F13,T111,T123: -0.29 -0.14 +1.00 +0.80
cuts k=40    null          max|z|  1.30  (statistic 22); z of F11,F13,T111,T123: +0.04 +0.06 +0.39 +0.09
cuts k=40    smear1        max|z|  1.91  (statistic 23); z of F11,F13,T111,T123: -1.09 -1.54 -1.46 -1.59
cuts k=40    clan5         max|z|  2.61  (statistic 113); z of F11,F13,T111,T123: -1.82 +2.02 -1.30 +0.25
cuts k=40    clan30        max|z|  1.84  (statistic mean); z of F11,F13,T111,T123: -1.08 +0.42 +0.09 -0.91
cuts k=40    pairs0.01     max|z|  1.53  (statistic mean); z of F11,F13,T111,T123: -0.64 -0.70 +0.22 +0.50
cuts k=40    pairs0.05     max|z|  2.00  (statistic 22); z of F11,F13,T111,T123: -0.57 -0.94 +0.18 -0.66
cuts k=40    bg0.02        max|z|  2.37  (statistic 22); z of F11,F13,T111,T123: -0.97 -1.77 -0.48 -0.84
cuts k=40    bg0.05        max|z|  2.60  (statistic 113); z of F11,F13,T111,T123: +0.37 +0.77 +2.10 +1.95
cuts k=40    bg0.10        max|z|  1.44  (statistic mean); z of F11,F13,T111,T123: -1.15 -0.82 -0.83 -0.51
cuts k=40    uniform       max|z|  2.13  (statistic 11); z of F11,F13,T111,T123: +2.13 +1.22 -1.11 -0.84
cuts k=40    lognormal     max|z|  2.77  (statistic mean); z of F11,F13,T111,T123: -0.58 -0.06 -0.04 +0.04
cuts k=40    compound      max|z|  1.31  (statistic 111); z of F11,F13,T111,T123: -0.13 -0.45 -1.31 +0.34
cuts k=40    clusters2     max|z|  1.35  (statistic mean); z of F11,F13,T111,T123: -0.45 -0.69 +0.37 +0.26
cuts k=40    clusters2half max|z|  2.76  (statistic mean); z of F11,F13,T111,T123: -0.92 -0.57 +0.84 +1.00
table1       null          max|z|  1.86  (statistic 223); z of F11,F13,T111,T123: -0.08 +0.94 +1.51 +1.54
table1       smear1        max|z|  1.92  (statistic 111); z of F11,F13,T111,T123: -1.67 -0.66 -1.92 -0.74
table1       clan5         max|z|  1.71  (statistic 13); z of F11,F13,T111,T123: +0.06 -1.71 -0.51 +0.25
table1       clan30        max|z|  1.78  (statistic 222); z of F11,F13,T111,T123: -0.05 +0.75 -1.56 +0.51
table1       pairs0.01     max|z|  1.47  (statistic mean); z of F11,F13,T111,T123: -0.53 +0.87 -1.21 -1.25
table1       pairs0.05     max|z|  1.99  (statistic mean); z of F11,F13,T111,T123: -0.07 -0.56 -0.66 -0.21
table1       bg0.02        max|z|  1.53  (statistic 12); z of F11,F13,T111,T123: -1.19 -1.52 -0.50 -0.10
table1       bg0.05        max|z|  2.30  (statistic 112); z of F11,F13,T111,T123: +1.81 +0.71 +1.38 +0.89
table1       bg0.10        max|z|  1.57  (statistic 113); z of F11,F13,T111,T123: -0.36 -1.43 +0.75 -1.20
table1       uniform       max|z|  2.39  (statistic 233); z of F11,F13,T111,T123: -1.67 -0.66 -0.19 -1.07
table1       lognormal     max|z|  2.26  (statistic mean); z of F11,F13,T111,T123: +0.70 +0.15 +0.25 +0.14
table1       compound      max|z|  2.52  (statistic mean); z of F11,F13,T111,T123: +0.38 -0.59 -0.40 -1.53
table1       clusters2     max|z|  1.69  (statistic mean); z of F11,F13,T111,T123: +1.28 +0.34 +1.31 +0.03
table1       clusters2half max|z|  1.63  (statistic 222); z of F11,F13,T111,T123: -0.13 +0.70 -1.36 -0.21
table1       twopoint      max|z|  2.29  (statistic 113); z of F11,F13,T111,T123: -0.85 -0.64 -1.96 -0.18
  pass: B: largest |z| over 1311 comparisons is 3.56 (< 4.5)
  (92 s)

== C. mutations that must fail B ==
  pass: mutation null vs shape 1.05k at cuts k=1.84: max|z| = 35.0 must exceed 4.5
  pass: mutation clusters2 vs clusters2half at cuts k=1: max|z| = 662.7 must exceed 4.5
  pass: mutation pairs0.05 vs pairs0.01 at table1: max|z| = 26.9 must exceed 4.5
  pass: mutation clan5 vs clan30 at table1: max|z| = 139.8 must exceed 4.5

== D. Cox representation against the event-by-event cascade (scratch_check log) ==
  pass: the V2 numbers above are those of scratch_check/cascade_hadronize_full.log
  pass: the V1 numbers above are those of the same log
  smear1: Cox means 2.4852 3.7075 5.5310 | cascade 2.4856 3.7075 5.5316
  smear1: Cox F (12,13,23,11,22,33) 1.0000 1.0000 1.0000 1.0000 1.0000 1.0000 | cascade 0.9996 0.9994 0.9993 0.9993 0.9993 0.9994
  pass: smear1: means within 1.5e-04 relative, F within 7.0e-04
  clusters2: Cox means 4.9705 7.4151 11.0620 | cascade 4.9714 7.4153 11.0630
  clusters2: Cox F (12,13,23,11,22,33) 1.0378 1.0032 1.0253 1.0965 1.0647 1.0434 | cascade 1.0383 1.0037 1.0259 1.0968 1.0653 1.0441
  pass: clusters2: means within 1.9e-04 relative, F within 7.3e-04

0 failure(s)


==> anc/calc_SHORT/item2/check_laws.py <==
#!/usr/bin/env python3
"""Checks of laws.py before any rejection rate is computed.

A  Exact population values (laws.population_x) of every law at every configuration: window means,
   the six F, the ten T, and the population contrasts each order responds to
     d2      max - min of the six F      (zero for every single-source law with Poisson counting)
     d3      max - min of the ten T
     g       mean(T) - 2 mean(F)^2       (zero for the Gamma source when d2 = d3 = 0)
   The null must give F = 1/k and T = 2/k^2 to rounding.
B  Samplers against the exact values: for each (configuration, law), NEV events, the sixteen
   statistics and the three means compared with their population values in units of the delta-method
   standard error with the empirical covariance.  Pass: the largest |z| over all rows is below 4.5
   (about 1,300 comparisons; for independent normals P(max > 4.5) is about 0.9 percent).
C  Mutations that must fail B: the null sample against the population values of shape 1.05 k, the
   clusters2 sample against the values of clusters2half, the pairs0.05 sample against pairs0.01.
D  The Cox representation against the event-by-event cascade of scratch_check/cascade_hadronize.py,
   whose log (40 samples of 1e6 events, k = 1, Sec. 8 cuts, cascade ended at y = 9.5) gives the means
   and the six F of V1 (one hadron, N(0,0.5)) and V2 (two hadrons, each N(0,0.5)), standard error of
   the F at most 0.0004 as printed there.  Pass: every mean within 3e-3 relative, every F within
   0.0015.

Run:  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 check_laws.py 2000000 ) > check_laws.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, os, json, time
import numpy as np
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, _PKG + '/calc_SHORT/item1')
sys.path.insert(0, HERE)
import moment_test as mt
import laws as L

NEV = int(float(sys.argv[1])) if len(sys.argv) > 1 else 2_000_000
LAB = mt.LAB2 + mt.LAB3
out = {'A': {}, 'B': {}, 'C': {}, 'D': {}}
fails = []


def check(ok, msg):
    print(f"  {'pass' if ok else 'FAIL'}: {msg}")
    if not ok:
        fails.append(msg)


def zscores(sample, mpop, xpop):
    s = mt.summarize(*sample)
    x = np.array(mt.normalized_cumulants(s['mu']))
    J = mt.jacobian(s['mu']); V = J @ s['cov_phi'] @ J.T/s['N']
    zx = (x - xpop)/np.sqrt(np.diag(V))
    zm = (s['mu'][:3] - mpop)/np.sqrt(np.diag(s['cov_phi'])[:3]/s['N'])
    return zx, zm, x


print("== A. exact population values ==")
POP = {}
for cfg in L.CONFIG_NAMES:
    k = L.CONFIGS[cfg]['k']
    for law in L.LAWS:
        if not L.exists(cfg, law):
            continue
        m, x = L.population_x(cfg, law)
        POP[(cfg, law)] = (m, x)
        if law == 'twopoint':
            check(np.max(np.abs(x[:6] - 1/k)) < 1e-12 and np.max(np.abs(x[6:] - 2/k**2)) < 1e-12,
                  f"{cfg} twopoint: F = 1/k and T = 2/k^2, as the Gamma, to 1e-12")
        F, T = x[:6], x[6:]
        d2, d3, g = F.max() - F.min(), T.max() - T.min(), T.mean() - 2*F.mean()**2
        out['A'][f"{cfg}|{law}"] = dict(means=m.tolist(), F=F.tolist(), T=T.tolist(), d2=d2, d3=d3, g=g,
                                        g_rel=g/(2*F.mean()**2), T123_minus_2F12F23=x[6+mt.LAB3.index('123')] - 2*x[1]*x[4],
                                        adj=0.5*(x[1] + x[4]) - x[2])
        print(f"{cfg:12s} {law:13s} means {m[0]:9.4f} {m[1]:9.4f} {m[2]:9.4f} | F " + ' '.join(f"{v:.5f}" for v in F)
              + f" | d2 {d2:.2e} d3 {d3:.2e} g/(2F^2) {g/(2*F.mean()**2):+.4f}")
    m, x = POP[(cfg, 'null')]
    check(np.max(np.abs(x[:6] - 1/k)) < 1e-12 and np.max(np.abs(x[6:] - 2/k**2)) < 1e-12,
          f"{cfg} null: F = 1/k and T = 2/k^2 to 1e-12 (max dev {max(np.max(np.abs(x[:6]-1/k)), np.max(np.abs(x[6:]-2/k**2))):.1e})")
    m, x = POP[(cfg, 'smear1')]
    check(np.max(np.abs(x[:6] - 1/k)) < 1e-9 and np.max(np.abs(x[6:] - 2/k**2)) < 1e-9,
          f"{cfg} smear1: F = 1/k and T = 2/k^2 (max dev {max(np.max(np.abs(x[:6]-1/k)), np.max(np.abs(x[6:]-2/k**2))):.1e}), hadron/dipole means "
          + ' '.join(f"{v:.5f}" for v in m/L.CONFIGS[cfg]['lam']))
    for law in ('uniform', 'lognormal', 'bg0.02', 'bg0.05', 'bg0.10', 'twopoint'):
        if (cfg, law) in POP:
            m, x = POP[(cfg, law)]
            check(x[:6].max() - x[:6].min() < 1e-12 and x[6:].max() - x[6:].min() < 1e-12,
                  f"{cfg} {law}: single source, all F equal and all T equal")

print(f"\n== B. samplers against the exact values, {NEV} events per law ==")
zmax = 0.0; ncomp = 0
t0 = time.time()
for ci, cfg in enumerate(L.CONFIG_NAMES):
    for li, law in enumerate(L.LAWS):
        if (cfg, law) not in POP:
            continue
        rng = np.random.default_rng([20260923, 99, ci, li])
        smp = L.draw(cfg, law, NEV, rng)
        m, x = POP[(cfg, law)]
        zx, zm, xh = zscores(smp, m, x)
        z = np.r_[zx, zm]; ncomp += z.size
        zmax = max(zmax, np.max(np.abs(z)))
        out['B'][f"{cfg}|{law}"] = dict(z_stats=zx.tolist(), z_means=zm.tolist(), maxabs=float(np.max(np.abs(z))))
        print(f"{cfg:12s} {law:13s} max|z| {np.max(np.abs(z)):5.2f}  (statistic {LAB[np.argmax(np.abs(zx))] if np.max(np.abs(zx)) >= np.max(np.abs(zm)) else 'mean'}); "
              f"z of F11,F13,T111,T123: {zx[0]:+.2f} {zx[2]:+.2f} {zx[6]:+.2f} {zx[6+mt.LAB3.index('123')]:+.2f}", flush=True)
check(zmax < 4.5, f"B: largest |z| over {ncomp} comparisons is {zmax:.2f} (< 4.5)")
print(f"  ({time.time()-t0:.0f} s)")

print("\n== C. mutations that must fail B ==")
import copy
for tag, cfg, law_s, law_p, mut in (('null vs shape 1.05k', 'cuts k=1.84', 'null', 'null', 'k'),
                                    ('clusters2 vs clusters2half', 'cuts k=1', 'clusters2', 'clusters2half', None),
                                    ('pairs0.05 vs pairs0.01', 'table1', 'pairs0.05', 'pairs0.01', None),
                                    ('clan5 vs clan30', 'table1', 'clan5', 'clan30', None)):
    rng = np.random.default_rng([20260923, 98, len(tag)])
    smp = L.draw(cfg, law_s, NEV, rng)
    if mut == 'k':
        save = L.CONFIGS[cfg]['k']; L.CONFIGS[cfg]['k'] = 1.05*save
        m, x = L.population_x(cfg, law_p); L.CONFIGS[cfg]['k'] = save
        m = m/1.0
    else:
        m, x = POP[(cfg, law_p)]
    zx, zm, _ = zscores(smp, m, x)
    mz = float(np.max(np.abs(np.r_[zx, zm])))
    out['C'][tag] = mz
    check(mz > 4.5, f"mutation {tag} at {cfg}: max|z| = {mz:.1f} must exceed 4.5")

print("\n== D. Cox representation against the event-by-event cascade (scratch_check log) ==")
LOG = {'smear1':    dict(means=[2.4856, 3.7075, 5.5316], F=dict(zip(['12', '13', '23', '11', '22', '33'], [0.9996, 0.9994, 0.9993, 0.9993, 0.9993, 0.9994]))),
       'clusters2': dict(means=[4.9714, 7.4153, 11.0630], F=dict(zip(['12', '13', '23', '11', '22', '33'], [1.0383, 1.0037, 1.0259, 1.0968, 1.0653, 1.0441])))}
txt = open(_PKG + '/scratch_check/cascade_hadronize_full.log').read()
check('V2   k=1 sigma=0.5 eps=1.0: means 4.9714 7.4153 11.0630' in txt and 'R12 R13 R23 R11 R22 R33 = 1.0383 1.0037 1.0259 1.0968 1.0653 1.0441' in txt,
      "the V2 numbers above are those of scratch_check/cascade_hadronize_full.log")
check('V1   k=1 sigma=0.5 eps=1.0: means 2.4856 3.7075 5.5316' in txt and '0.9996 0.9994 0.9993 0.9993 0.9993 0.9994' in txt,
      "the V1 numbers above are those of the same log")
for law, ref in LOG.items():
    m, x = POP[('cuts k=1', law)]
    Fp = dict(zip(mt.LAB2, x[:6]))
    dm = np.max(np.abs(m/np.array(ref['means']) - 1))
    dF = max(abs(Fp[a] - ref['F'][a]) for a in ref['F'])
    out['D'][law] = dict(pop_means=m.tolist(), log_means=ref['means'], pop_F=Fp, log_F=ref['F'], max_rel_mean=dm, max_F=dF)
    print(f"  {law}: Cox means " + ' '.join(f"{v:.4f}" for v in m) + " | cascade " + ' '.join(f"{v:.4f}" for v in ref['means']))
    print(f"  {law}: Cox F (12,13,23,11,22,33) " + ' '.join(f"{Fp[a]:.4f}" for a in ['12', '13', '23', '11', '22', '33'])
          + " | cascade " + ' '.join(f"{ref['F'][a]:.4f}" for a in ['12', '13', '23', '11', '22', '33']))
    check(dm < 3e-3 and dF < 1.5e-3, f"{law}: means within {dm:.1e} relative, F within {dF:.1e}")

out['fails'] = fails
json.dump(out, open(os.path.join(HERE, 'check_laws.json'), 'w'), indent=1)
print(f"\n{len(fails)} failure(s)")


==> anc/calc_SHORT/item2/direct_alt.json <==
{
 "cuts k=1|null|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.005654064759008476,
  "mean_sd": 0.0004719001725403224,
  "exact_gap": -0.00835749826940263
 },
 "cuts k=1|smear1|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.0054975607480635515,
  "mean_sd": 0.00047585464348644994,
  "exact_gap": null
 },
 "cuts k=1|clan5|1000000": {
  "R": 400,
  "rejected": 400,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": 0.018310647359414668,
  "mean_sd": 0.0005278278772463148,
  "exact_gap": 0.008838976714852273
 },
 "cuts k=1|clan30|1000000": {
  "R": 400,
  "rejected": 5,
  "rate": 0.0125,
  "se": 0.0055551215108222435,
  "bound95": null,
  "mean_delta": -0.0003295290423576978,
  "mean_sd": 0.0004857133693957528,
  "exact_gap": -0.004522021231191609
 },
 "cuts k=1|pairs0.01|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.00831381080335339,
  "mean_sd": 0.00047055868543569837,
  "exact_gap": null
 },
 "cuts k=1|pairs0.05|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.019140975709859297,
  "mean_sd": 0.00044852064420963425,
  "exact_gap": null
 },
 "cuts k=1|bg0.02|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.007196743032911397,
  "mean_sd": 0.0004680292599376417,
  "exact_gap": -0.009816083816884341
 },
 "cuts k=1|bg0.05|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.008889669379285325,
  "mean_sd": 0.00045899860464290455,
  "exact_gap": -0.01141047654554872
 },
 "cuts k=1|bg0.10|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.010925081471209398,
  "mean_sd": 0.00044758416159679877,
  "exact_gap": -0.013254480411625288
 },
 "cuts k=1|lognormal|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.020925134865684134,
  "mean_sd": 0.00046256682060373256,
  "exact_gap": -0.025510133853563446
 },
 "cuts k=1|compound|1000000": {
  "R": 400,
  "rejected": 400,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": 0.014473223702603679,
  "mean_sd": 0.0005810284701970571,
  "exact_gap": -0.004957488160418258
 },
 "cuts k=1|clusters2|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.03468135392834476,
  "mean_sd": 0.0004900241173633648,
  "exact_gap": null
 },
 "cuts k=1|clusters2half|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.0351247955918044,
  "mean_sd": 0.0004150491242590406,
  "exact_gap": null
 },
 "table1|null|100000": {
  "R": 1000,
  "rejected": 39,
  "rate": 0.039,
  "se": 0.006122009474020765,
  "bound95": null,
  "mean_delta": -6.168643382732452e-05,
  "mean_sd": 0.0011138442560092378,
  "exact_gap": -0.0022696040587779007
 },
 "table1|null|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.0019285485605981636,
  "mean_sd": 0.0003204708460840831,
  "exact_gap": -0.0022696040587779007
 },
 "table1|smear1|100000": {
  "R": 1000,
  "rejected": 44,
  "rate": 0.044,
  "se": 0.006485676526007136,
  "bound95": null,
  "mean_delta": -0.00016849671068330395,
  "mean_sd": 0.0011148099547196838,
  "exact_gap": null
 },
 "table1|smear1|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.0019721645056461168,
  "mean_sd": 0.00032068031390457714,
  "exact_gap": null
 },
 "table1|clan5|100000": {
  "R": 1000,
  "rejected": 1000,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": 0.005244115013212042,
  "mean_sd": 0.0010929685614944425,
  "exact_gap": 0.000299169635779261
 },
 "table1|clan5|1000000": {
  "R": 400,
  "rejected": 395,
  "rate": 0.9875,
  "se": 0.005555121510822233,
  "bound95": null,
  "mean_delta": 0.0011544285236601691,
  "mean_sd": 0.00029246480652024413,
  "exact_gap": 0.000299169635779261
 },
 "table1|clan30|100000": {
  "R": 1000,
  "rejected": 206,
  "rate": 0.206,
  "se": 0.0127892142057282,
  "bound95": null,
  "mean_delta": 0.0010163236198213945,
  "mean_sd": 0.0011054805823646145,
  "exact_gap": -0.0016297952928598022
 },
 "table1|clan30|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.0012198505502801745,
  "mean_sd": 0.0003155014231168696,
  "exact_gap": -0.0016297952928598022
 },
 "table1|pairs0.01|100000": {
  "R": 1000,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": -0.002148017890166776,
  "mean_sd": 0.0011056472398872329,
  "exact_gap": -0.00434256986466644
 },
 "table1|pairs0.01|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.004041267505463845,
  "mean_sd": 0.0003183199900689875,
  "exact_gap": -0.00434256986466644
 },
 "table1|pairs0.05|100000": {
  "R": 1000,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": -0.010604123137046891,
  "mean_sd": 0.0010642461598417063,
  "exact_gap": -0.012732883405376379
 },
 "table1|pairs0.05|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.012439093576303885,
  "mean_sd": 0.0003054730930048137,
  "exact_gap": -0.012732883405376379
 },
 "table1|bg0.02|100000": {
  "R": 1000,
  "rejected": 19,
  "rate": 0.019,
  "se": 0.004317290817167636,
  "bound95": null,
  "mean_delta": -0.00027946614288887404,
  "mean_sd": 0.0010925948439987267,
  "exact_gap": -0.0023794933421264347
 },
 "table1|bg0.02|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.002086413737927253,
  "mean_sd": 0.00031311303812439737,
  "exact_gap": -0.0023794933421264347
 },
 "table1|bg0.05|100000": {
  "R": 1000,
  "rejected": 16,
  "rate": 0.016,
  "se": 0.003967870965643918,
  "bound95": null,
  "mean_delta": -0.0003764500203179887,
  "mean_sd": 0.0010694466896409005,
  "exact_gap": -0.002482379591714705
 },
 "table1|bg0.05|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.0022037641327090733,
  "mean_sd": 0.0003086577173286349,
  "exact_gap": -0.002482379591714705
 },
 "table1|bg0.10|100000": {
  "R": 1000,
  "rejected": 10,
  "rate": 0.01,
  "se": 0.003146426544510455,
  "bound95": null,
  "mean_delta": -0.0005735480347230362,
  "mean_sd": 0.0010265778922423144,
  "exact_gap": -0.0025148650863856467
 },
 "table1|bg0.10|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.0022484152816814196,
  "mean_sd": 0.0002935547553684331,
  "exact_gap": -0.0025148650863856467
 },
 "table1|uniform|100000": {
  "R": 1000,
  "rejected": 1000,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": 0.012970705917855326,
  "mean_sd": 0.0011960798631259028,
  "exact_gap": 0.011973721062371705
 },
 "table1|uniform|1000000": {
  "R": 400,
  "rejected": 400,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": 0.012096958663822042,
  "mean_sd": 0.00035616160741622964,
  "exact_gap": 0.011973721062371705
 },
 "table1|lognormal|100000": {
  "R": 1000,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": -0.004297349173186058,
  "mean_sd": 0.001089393133969923,
  "exact_gap": -0.007379988425442456
 },
 "table1|lognormal|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.006857609523104666,
  "mean_sd": 0.00031260098744172735,
  "exact_gap": -0.007379988425442456
 },
 "table1|compound|100000": {
  "R": 1000,
  "rejected": 1000,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": 0.02090374914613136,
  "mean_sd": 0.0015615541940720789,
  "exact_gap": 0.001654422841416689
 },
 "table1|compound|1000000": {
  "R": 400,
  "rejected": 400,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": 0.0046545022995066795,
  "mean_sd": 0.0003275133522791806,
  "exact_gap": 0.001654422841416689
 },
 "table1|clusters2|100000": {
  "R": 1000,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": -0.02315511411529433,
  "mean_sd": 0.001357953537561958,
  "exact_gap": null
 },
 "table1|clusters2|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.03130466203703405,
  "mean_sd": 0.00032717062394106516,
  "exact_gap": null
 },
 "table1|clusters2half|100000": {
  "R": 1000,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": -0.012102521960671544,
  "mean_sd": 0.0010558155523445252,
  "exact_gap": null
 },
 "table1|clusters2half|1000000": {
  "R": 400,
  "rejected": 0,
  "rate": 0.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": -0.014818818595678457,
  "mean_sd": 0.0002908393965631182,
  "exact_gap": null
 },
 "table1|twopoint|100000": {
  "R": 1000,
  "rejected": 1000,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.003,
  "mean_delta": 0.006514073348204387,
  "mean_sd": 0.001171012064533139,
  "exact_gap": 0.0052748515048269065
 },
 "table1|twopoint|1000000": {
  "R": 400,
  "rejected": 400,
  "rate": 1.0,
  "se": 0.0,
  "bound95": 0.0075,
  "mean_delta": 0.005416235325270042,
  "mean_sd": 0.00034418254035782566,
  "exact_gap": 0.0052748515048269065
 }
}

==> anc/calc_SHORT/item2/direct_alt.log <==
direct comparison with I_G (XS6/mc_direct.py verbatim), one-sided 5 percent: reject when Delta > 1.645 sd
configuration law                   N     R  rejected  rate %    se    <Delta>     <sd>   exact I - I_G(slopes)
cuts k=1     null            1000000   400         0     0.0  <0.8   -0.00565  0.00047   -0.008357
cuts k=1     smear1          1000000   400         0     0.0  <0.8   -0.00550  0.00048   not summed
cuts k=1     clan5           1000000   400       400   100.0  >0.8   +0.01831  0.00053   +0.008839
cuts k=1     clan30          1000000   400         5     1.2   0.6   -0.00033  0.00049   -0.004522
cuts k=1     pairs0.01       1000000   400         0     0.0  <0.8   -0.00831  0.00047   not summed
cuts k=1     pairs0.05       1000000   400         0     0.0  <0.8   -0.01914  0.00045   not summed
cuts k=1     bg0.02          1000000   400         0     0.0  <0.8   -0.00720  0.00047   -0.009816
cuts k=1     bg0.05          1000000   400         0     0.0  <0.8   -0.00889  0.00046   -0.011410
cuts k=1     bg0.10          1000000   400         0     0.0  <0.8   -0.01093  0.00045   -0.013254
cuts k=1     lognormal       1000000   400         0     0.0  <0.8   -0.02093  0.00046   -0.025510
cuts k=1     compound        1000000   400       400   100.0  >0.8   +0.01447  0.00058   -0.004957
cuts k=1     clusters2       1000000   400         0     0.0  <0.8   -0.03468  0.00049   not summed
cuts k=1     clusters2half   1000000   400         0     0.0  <0.8   -0.03512  0.00042   not summed
table1       null             100000  1000        39     3.9   0.6   -0.00006  0.00111   -0.002270
table1       null            1000000   400         0     0.0  <0.8   -0.00193  0.00032   -0.002270
table1       smear1           100000  1000        44     4.4   0.6   -0.00017  0.00111   not summed
table1       smear1          1000000   400         0     0.0  <0.8   -0.00197  0.00032   not summed
table1       clan5            100000  1000      1000   100.0  >0.3   +0.00524  0.00109   +0.000299
table1       clan5           1000000   400       395    98.8   0.6   +0.00115  0.00029   +0.000299
table1       clan30           100000  1000       206    20.6   1.3   +0.00102  0.00111   -0.001630
table1       clan30          1000000   400         0     0.0  <0.8   -0.00122  0.00032   -0.001630
table1       pairs0.01        100000  1000         0     0.0  <0.3   -0.00215  0.00111   -0.004343
table1       pairs0.01       1000000   400         0     0.0  <0.8   -0.00404  0.00032   -0.004343
table1       pairs0.05        100000  1000         0     0.0  <0.3   -0.01060  0.00106   -0.012733
table1       pairs0.05       1000000   400         0     0.0  <0.8   -0.01244  0.00031   -0.012733
table1       bg0.02           100000  1000        19     1.9   0.4   -0.00028  0.00109   -0.002379
table1       bg0.02          1000000   400         0     0.0  <0.8   -0.00209  0.00031   -0.002379
table1       bg0.05           100000  1000        16     1.6   0.4   -0.00038  0.00107   -0.002482
table1       bg0.05          1000000   400         0     0.0  <0.8   -0.00220  0.00031   -0.002482
table1       bg0.10           100000  1000        10     1.0   0.3   -0.00057  0.00103   -0.002515
table1       bg0.10          1000000   400         0     0.0  <0.8   -0.00225  0.00029   -0.002515
table1       uniform          100000  1000      1000   100.0  >0.3   +0.01297  0.00120   +0.011974
table1       uniform         1000000   400       400   100.0  >0.8   +0.01210  0.00036   +0.011974
table1       lognormal        100000  1000         0     0.0  <0.3   -0.00430  0.00109   -0.007380
table1       lognormal       1000000   400         0     0.0  <0.8   -0.00686  0.00031   -0.007380
table1       compound         100000  1000      1000   100.0  >0.3   +0.02090  0.00156   +0.001654
table1       compound        1000000   400       400   100.0  >0.8   +0.00465  0.00033   +0.001654
table1       clusters2        100000  1000         0     0.0  <0.3   -0.02316  0.00136   not summed
table1       clusters2       1000000   400         0     0.0  <0.8   -0.03130  0.00033   not summed
table1       clusters2half    100000  1000         0     0.0  <0.3   -0.01210  0.00106   not summed
table1       clusters2half   1000000   400         0     0.0  <0.8   -0.01482  0.00029   not summed
table1       twopoint         100000  1000      1000   100.0  >0.3   +0.00651  0.00117   +0.005275
table1       twopoint        1000000   400       400   100.0  >0.8   +0.00542  0.00034   +0.005275


==> anc/calc_SHORT/item2/direct_alt.py <==
#!/usr/bin/env python3
"""The paper's direct comparison with I_G, applied to the alternatives of laws.py.  Not a run of the
paper: the paper ran this procedure only on its null and on the uniform source.

The procedure is imported from xs6_mc_direct_copy.py, a byte-for-byte copy of XS6/mc_direct.py
(sha256 da1d3a52f5c3d1ff9347539ba6fadc66b53ec46d4e52999afd5adcdfc0dda157, copied 2026-09-23):
Grassberger entropies of the table of triples, I_G from the two regression slopes, the standard
deviation of Delta = estimate - I_G from 200 multinomial resamples of the table, rejection when
Delta > 1.645 sd (one-sided five percent), as in XS6/write_direct_tex.py.

Cells: Table 1 configuration at 1e5 (1000 samples per law) and 1e6 (400), Sec. 8 cuts at k = 1 and
1e6 (400); every law of laws.py that exists there.  These are the cells where the paper's own runs put
the size of this comparison at or below five percent (paper_rates.log: 61/2000 at Table 1 and 1e5,
0/400 at Table 1 and 1e6, 0/400 at the cuts with k = 1 and 1e6).
Seeds default_rng([20260923, 7, config index, law index, N, block]); blocks of 50 (1e5) and 10 (1e6).

Run (one process):  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 direct_alt.py 0 1 ) > direct_alt_run.log
Output: runs_direct/c<ci>_l<li>_n<N>_b<b>.npy, rows (estimate, I_G, sd of Delta, sd of estimate);
summary by  python3 direct_alt.py summary > direct_alt_summary_rerun.log  -> direct_alt.json
(direct_alt.log is the log of the original run; the summary needs the samples in runs_direct/)
"""
import sys, os, time, glob, re, json
import numpy as np
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import laws as L
from xs6_mc_direct_copy import Table, NBOOT

OUTD = os.path.join(HERE, 'runs_direct')
CELLS = [('table1', 10**5, 1000, 50), ('table1', 10**6, 400, 10), ('cuts k=1', 10**6, 400, 10)]
Z = 1.6448536269514722


def tasks():
    out = []
    for cfg, n, R, m in CELLS:
        ci = L.CONFIG_NAMES.index(cfg)
        for li, law in enumerate(L.LAWS):
            if L.exists(cfg, law):
                out += [(ci, li, n, b, m) for b in range(R//m)]
    out.sort(key=lambda t: (t[2], t[3], t[0], t[1]))
    return out


def fname(ci, li, n, b):
    return os.path.join(OUTD, f"c{ci}_l{li}_n{n}_b{b}.npy")


def run_block(ci, li, n, b, m):
    cfg, law = L.CONFIG_NAMES[ci], L.LAWS[li]
    rng = np.random.default_rng([20260923, 7, ci, li, n, b])
    rows = []
    for _ in range(m):
        s = [x.astype(np.int64) for x in L.draw(cfg, law, n, rng)]
        t = Table(s)
        info, ig = t.stat(t.c)
        p = t.c/t.N
        bb = np.array([t.stat(rng.multinomial(int(t.N), p).astype(float)) for _ in range(NBOOT)])
        rows.append([info, ig, (bb[:, 0] - bb[:, 1]).std(ddof=1), bb[:, 0].std(ddof=1)])
    np.save(fname(ci, li, n, b) + '.tmp.npy', np.array(rows))
    os.replace(fname(ci, li, n, b) + '.tmp.npy', fname(ci, li, n, b))


def summary():
    if not glob.glob(os.path.join(OUTD, 'c*_l*_n*_b*.npy')):
        sys.exit('no sample file in runs_direct/: the samples are left out of the package and regenerated by '
                 'python3 direct_alt.py <shard> <nshard> (0 1 for one process). direct_alt.json is unchanged, and '
                 'a log named in a > redirection was emptied by the shell before this program started')
    ex = json.load(open(os.path.join(HERE, 'exact_info.json')))
    cells = {}
    for f in glob.glob(os.path.join(OUTD, 'c*_l*_n*_b*.npy')):
        ci, li, n, b = map(int, re.match(r'c(\d+)_l(\d+)_n(\d+)_b(\d+)\.npy$', os.path.basename(f)).groups())
        cells.setdefault((ci, li, n), []).append(np.load(f))
    out = {}
    print("direct comparison with I_G (XS6/mc_direct.py verbatim), one-sided 5 percent: reject when Delta > 1.645 sd")
    print(f"{'configuration':12s} {'law':14s} {'N':>8s} {'R':>5s} {'rejected':>9s} {'rate %':>7s} {'se':>5s}  {'<Delta>':>9s} {'<sd>':>8s}   exact I - I_G(slopes)")
    for (ci, li, n), arrs in sorted(cells.items()):
        a = np.concatenate(arrs); d = a[:, 0] - a[:, 1]
        rej = int((d > Z*a[:, 2]).sum()); R = a.shape[0]; p = rej/R
        cfg, law = L.CONFIG_NAMES[ci], L.LAWS[li]
        e = ex.get(f"{cfg}|{law}")
        gap = e['I'] - e['IG_slopes'] if e else None
        se = np.sqrt(p*(1-p)/R) if 0 < rej < R else 3.0/R
        out[f"{cfg}|{law}|{n}"] = dict(R=R, rejected=rej, rate=p, se=float(np.sqrt(p*(1-p)/R)), bound95=(3.0/R if rej in (0, R) else None),
                                       mean_delta=float(d.mean()), mean_sd=float(a[:, 2].mean()), exact_gap=gap)
        print(f"{cfg:12s} {law:14s} {n:8d} {R:5d} {rej:9d} {100*p:7.1f} {('<' if rej == 0 else '>' if rej == R else ' ')+format(100*se, '.1f'):>5s}  "
              f"{d.mean():+9.5f} {a[:, 2].mean():8.5f}   " + (f"{gap:+.6f}" if gap is not None else 'not summed'))
    json.dump(out, open(os.path.join(HERE, 'direct_alt.json'), 'w'), indent=1)


if __name__ == '__main__':
    if sys.argv[1] == 'summary':
        summary(); sys.exit()
    shard, nshard = int(sys.argv[1]), int(sys.argv[2])
    os.makedirs(OUTD, exist_ok=True)
    T = tasks(); mine = [t for i, t in enumerate(T) if i % nshard == shard]
    t0 = time.time()
    print(f"direct_alt shard {shard}/{nshard}: {len(mine)} of {len(T)} blocks", flush=True)
    for (ci, li, n, b, m) in mine:
        if os.path.exists(fname(ci, li, n, b)):
            continue
        t1 = time.time(); run_block(ci, li, n, b, m)
        print(f"{L.CONFIG_NAMES[ci]:12s} {L.LAWS[li]:14s} N={n:8d} b={b:3d} {time.time()-t1:6.1f} s (elapsed {time.time()-t0:6.0f} s)", flush=True)
    print(f"finished in {time.time()-t0:.0f} s", flush=True)


==> anc/calc_SHORT/item2/direct_alt_run.log <==
direct_alt shard 0/1: 1360 of 1360 blocks
table1       null           N=  100000 b=  0    1.8 s (elapsed      2 s)
calc_SHORT/item2/laws.py:127: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  return sum(quad(f, a, b, epsabs=0, epsrel=1e-12, limit=200)[0] for a, b in zip(brk[:-1], brk[1:]))
calc_SHORT/item2/laws.py:127: IntegrationWarning: The maximum number of subdivisions (200) has been achieved.
  If increasing the limit yields no improvement it is advised to analyze 
  the integrand in order to determine the difficulties.  If the position of a 
  local difficulty can be determined (singularity, discontinuity) one will 
  probably gain from splitting up the interval and calling the integrator 
  on the subranges.  Perhaps a special-purpose integrator should be used.
  return sum(quad(f, a, b, epsabs=0, epsrel=1e-12, limit=200)[0] for a, b in zip(brk[:-1], brk[1:]))
table1       smear1         N=  100000 b=  0    3.6 s (elapsed      5 s)
table1       clan5          N=  100000 b=  0    2.4 s (elapsed      8 s)
table1       clan30         N=  100000 b=  0    2.0 s (elapsed     10 s)
table1       pairs0.01      N=  100000 b=  0    1.8 s (elapsed     12 s)
table1       pairs0.05      N=  100000 b=  0    1.8 s (elapsed     13 s)
table1       bg0.02         N=  100000 b=  0    1.7 s (elapsed     15 s)
table1       bg0.05         N=  100000 b=  0    1.7 s (elapsed     17 s)
table1       bg0.10         N=  100000 b=  0    1.8 s (elapsed     18 s)
table1       uniform        N=  100000 b=  0    1.5 s (elapsed     20 s)
table1       lognormal      N=  100000 b=  0    1.7 s (elapsed     22 s)
table1       compound       N=  100000 b=  0    5.9 s (elapsed     28 s)
table1       clusters2      N=  100000 b=  0   15.0 s (elapsed     43 s)
table1       clusters2half  N=  100000 b=  0   13.7 s (elapsed     56 s)
table1       null           N=  100000 b=  1    1.8 s (elapsed     58 s)
table1       smear1         N=  100000 b=  1    1.8 s (elapsed     60 s)
table1       clan5          N=  100000 b=  1    2.5 s (elapsed     62 s)
table1       clan30         N=  100000 b=  1    2.1 s (elapsed     64 s)
table1       pairs0.01      N=  100000 b=  1    1.9 s (elapsed     66 s)
table1       pairs0.05      N=  100000 b=  1    1.9 s (elapsed     68 s)
table1       bg0.02         N=  100000 b=  1    1.9 s (elapsed     70 s)
table1       bg0.05         N=  100000 b=  1    1.8 s (elapsed     72 s)
table1       bg0.10         N=  100000 b=  1    1.8 s (elapsed     74 s)
table1       uniform        N=  100000 b=  1    1.5 s (elapsed     75 s)
table1       lognormal      N=  100000 b=  1    1.8 s (elapsed     77 s)
table1       compound       N=  100000 b=  1    6.3 s (elapsed     83 s)
table1       clusters2      N=  100000 b=  1    4.3 s (elapsed     88 s)
table1       clusters2half  N=  100000 b=  1    2.4 s (elapsed     90 s)
table1       null           N=  100000 b=  2    1.8 s (elapsed     92 s)
table1       smear1         N=  100000 b=  2    1.8 s (elapsed     94 s)
table1       clan5          N=  100000 b=  2    2.5 s (elapsed     96 s)
table1       clan30         N=  100000 b=  2    2.1 s (elapsed     98 s)
table1       pairs0.01      N=  100000 b=  2    1.9 s (elapsed    100 s)
table1       pairs0.05      N=  100000 b=  2    1.9 s (elapsed    102 s)
table1       bg0.02         N=  100000 b=  2    1.9 s (elapsed    104 s)
table1       bg0.05         N=  100000 b=  2    1.8 s (elapsed    106 s)
table1       bg0.10         N=  100000 b=  2    1.8 s (elapsed    108 s)
table1       uniform        N=  100000 b=  2    1.5 s (elapsed    109 s)
table1       lognormal      N=  100000 b=  2    1.8 s (elapsed    111 s)
table1       compound       N=  100000 b=  2    6.3 s (elapsed    117 s)
table1       clusters2      N=  100000 b=  2    4.3 s (elapsed    122 s)
table1       clusters2half  N=  100000 b=  2    2.4 s (elapsed    124 s)
table1       null           N=  100000 b=  3    1.8 s (elapsed    126 s)
table1       smear1         N=  100000 b=  3    1.8 s (elapsed    128 s)
table1       clan5          N=  100000 b=  3    2.5 s (elapsed    130 s)
table1       clan30         N=  100000 b=  3    2.1 s (elapsed    132 s)
table1       pairs0.01      N=  100000 b=  3    1.9 s (elapsed    134 s)
table1       pairs0.05      N=  100000 b=  3    1.9 s (elapsed    136 s)
table1       bg0.02         N=  100000 b=  3    1.9 s (elapsed    138 s)
table1       bg0.05         N=  100000 b=  3    1.8 s (elapsed    140 s)
table1       bg0.10         N=  100000 b=  3    1.8 s (elapsed    142 s)
table1       uniform        N=  100000 b=  3    1.6 s (elapsed    143 s)
table1       lognormal      N=  100000 b=  3    1.8 s (elapsed    145 s)
table1       compound       N=  100000 b=  3    6.3 s (elapsed    151 s)
table1       clusters2      N=  100000 b=  3    4.3 s (elapsed    156 s)
table1       clusters2half  N=  100000 b=  3    2.4 s (elapsed    158 s)
table1       null           N=  100000 b=  4    1.8 s (elapsed    160 s)
table1       smear1         N=  100000 b=  4    1.8 s (elapsed    162 s)
table1       clan5          N=  100000 b=  4    2.5 s (elapsed    164 s)
table1       clan30         N=  100000 b=  4    2.1 s (elapsed    166 s)
table1       pairs0.01      N=  100000 b=  4    1.9 s (elapsed    168 s)
table1       pairs0.05      N=  100000 b=  4    1.9 s (elapsed    170 s)
table1       bg0.02         N=  100000 b=  4    1.9 s (elapsed    172 s)
table1       bg0.05         N=  100000 b=  4    1.8 s (elapsed    174 s)
table1       bg0.10         N=  100000 b=  4    1.8 s (elapsed    176 s)
table1       uniform        N=  100000 b=  4    1.5 s (elapsed    177 s)
table1       lognormal      N=  100000 b=  4    1.8 s (elapsed    179 s)
table1       compound       N=  100000 b=  4    6.3 s (elapsed    185 s)
table1       clusters2      N=  100000 b=  4    4.4 s (elapsed    190 s)
table1       clusters2half  N=  100000 b=  4    2.4 s (elapsed    192 s)
table1       null           N=  100000 b=  5    1.8 s (elapsed    194 s)
table1       smear1         N=  100000 b=  5    1.8 s (elapsed    196 s)
table1       clan5          N=  100000 b=  5    2.5 s (elapsed    198 s)
table1       clan30         N=  100000 b=  5    2.1 s (elapsed    200 s)
table1       pairs0.01      N=  100000 b=  5    1.9 s (elapsed    202 s)
table1       pairs0.05      N=  100000 b=  5    1.9 s (elapsed    204 s)
table1       bg0.02         N=  100000 b=  5    1.8 s (elapsed    206 s)
table1       bg0.05         N=  100000 b=  5    1.8 s (elapsed    208 s)
table1       bg0.10         N=  100000 b=  5    1.8 s (elapsed    209 s)
table1       uniform        N=  100000 b=  5    1.6 s (elapsed    211 s)
table1       lognormal      N=  100000 b=  5    1.8 s (elapsed    213 s)
table1       compound       N=  100000 b=  5    6.3 s (elapsed    219 s)
table1       clusters2      N=  100000 b=  5    4.3 s (elapsed    223 s)
table1       clusters2half  N=  100000 b=  5    2.4 s (elapsed    226 s)
table1       null           N=  100000 b=  6    1.8 s (elapsed    228 s)
table1       smear1         N=  100000 b=  6    1.8 s (elapsed    229 s)
table1       clan5          N=  100000 b=  6    2.5 s (elapsed    232 s)
table1       clan30         N=  100000 b=  6    2.1 s (elapsed    234 s)
table1       pairs0.01      N=  100000 b=  6    1.9 s (elapsed    236 s)
table1       pairs0.05      N=  100000 b=  6    1.9 s (elapsed    238 s)
table1       bg0.02         N=  100000 b=  6    1.9 s (elapsed    240 s)
table1       bg0.05         N=  100000 b=  6    1.8 s (elapsed    242 s)
table1       bg0.10         N=  100000 b=  6    1.8 s (elapsed    243 s)
table1       uniform        N=  100000 b=  6    1.6 s (elapsed    245 s)
table1       lognormal      N=  100000 b=  6    1.8 s (elapsed    247 s)
table1       compound       N=  100000 b=  6    6.0 s (elapsed    253 s)
table1       clusters2      N=  100000 b=  6    4.1 s (elapsed    257 s)
table1       clusters2half  N=  100000 b=  6    2.3 s (elapsed    259 s)
table1       null           N=  100000 b=  7    1.7 s (elapsed    261 s)
table1       smear1         N=  100000 b=  7    1.7 s (elapsed    263 s)
table1       clan5          N=  100000 b=  7    2.3 s (elapsed    265 s)
table1       clan30         N=  100000 b=  7    2.0 s (elapsed    267 s)
table1       pairs0.01      N=  100000 b=  7    1.8 s (elapsed    269 s)
table1       pairs0.05      N=  100000 b=  7    1.8 s (elapsed    270 s)
table1       bg0.02         N=  100000 b=  7    1.7 s (elapsed    272 s)
table1       bg0.05         N=  100000 b=  7    1.7 s (elapsed    274 s)
table1       bg0.10         N=  100000 b=  7    1.7 s (elapsed    276 s)
table1       uniform        N=  100000 b=  7    1.5 s (elapsed    277 s)
table1       lognormal      N=  100000 b=  7    1.7 s (elapsed    279 s)
table1       compound       N=  100000 b=  7    5.9 s (elapsed    285 s)
table1       clusters2      N=  100000 b=  7    4.1 s (elapsed    289 s)
table1       clusters2half  N=  100000 b=  7    2.2 s (elapsed    291 s)
table1       null           N=  100000 b=  8    1.7 s (elapsed    293 s)
table1       smear1         N=  100000 b=  8    1.7 s (elapsed    294 s)
table1       clan5          N=  100000 b=  8    2.4 s (elapsed    297 s)
table1       clan30         N=  100000 b=  8    2.0 s (elapsed    299 s)
table1       pairs0.01      N=  100000 b=  8    1.8 s (elapsed    301 s)
table1       pairs0.05      N=  100000 b=  8    1.8 s (elapsed    302 s)
table1       bg0.02         N=  100000 b=  8    1.7 s (elapsed    304 s)
table1       bg0.05         N=  100000 b=  8    1.7 s (elapsed    306 s)
table1       bg0.10         N=  100000 b=  8    1.7 s (elapsed    308 s)
table1       uniform        N=  100000 b=  8    1.5 s (elapsed    309 s)
table1       lognormal      N=  100000 b=  8    1.7 s (elapsed    311 s)
table1       compound       N=  100000 b=  8    5.9 s (elapsed    317 s)
table1       clusters2      N=  100000 b=  8    4.1 s (elapsed    321 s)
table1       clusters2half  N=  100000 b=  8    2.2 s (elapsed    323 s)
table1       null           N=  100000 b=  9    1.7 s (elapsed    325 s)
table1       smear1         N=  100000 b=  9    1.7 s (elapsed    326 s)
table1       clan5          N=  100000 b=  9    2.4 s (elapsed    329 s)
table1       clan30         N=  100000 b=  9    2.1 s (elapsed    331 s)
table1       pairs0.01      N=  100000 b=  9    1.9 s (elapsed    333 s)
table1       pairs0.05      N=  100000 b=  9    1.9 s (elapsed    335 s)
table1       bg0.02         N=  100000 b=  9    1.8 s (elapsed    336 s)
table1       bg0.05         N=  100000 b=  9    1.8 s (elapsed    338 s)
table1       bg0.10         N=  100000 b=  9    1.8 s (elapsed    340 s)
table1       uniform        N=  100000 b=  9    1.5 s (elapsed    342 s)
table1       lognormal      N=  100000 b=  9    1.8 s (elapsed    343 s)
table1       compound       N=  100000 b=  9    6.2 s (elapsed    350 s)
table1       clusters2      N=  100000 b=  9    4.3 s (elapsed    354 s)
table1       clusters2half  N=  100000 b=  9    2.3 s (elapsed    356 s)
table1       null           N=  100000 b= 10    1.8 s (elapsed    358 s)
table1       smear1         N=  100000 b= 10    1.8 s (elapsed    360 s)
table1       clan5          N=  100000 b= 10    2.5 s (elapsed    362 s)
table1       clan30         N=  100000 b= 10    2.1 s (elapsed    364 s)
table1       pairs0.01      N=  100000 b= 10    1.9 s (elapsed    366 s)
table1       pairs0.05      N=  100000 b= 10    1.9 s (elapsed    368 s)
table1       bg0.02         N=  100000 b= 10    1.8 s (elapsed    370 s)
table1       bg0.05         N=  100000 b= 10    1.8 s (elapsed    372 s)
table1       bg0.10         N=  100000 b= 10    1.8 s (elapsed    374 s)
table1       uniform        N=  100000 b= 10    1.5 s (elapsed    375 s)
table1       lognormal      N=  100000 b= 10    1.8 s (elapsed    377 s)
table1       compound       N=  100000 b= 10    6.2 s (elapsed    383 s)
table1       clusters2      N=  100000 b= 10    4.3 s (elapsed    388 s)
table1       clusters2half  N=  100000 b= 10    2.4 s (elapsed    390 s)
table1       null           N=  100000 b= 11    1.8 s (elapsed    392 s)
table1       smear1         N=  100000 b= 11    1.8 s (elapsed    394 s)
table1       clan5          N=  100000 b= 11    2.5 s (elapsed    396 s)
table1       clan30         N=  100000 b= 11    2.1 s (elapsed    398 s)
table1       pairs0.01      N=  100000 b= 11    1.9 s (elapsed    400 s)
table1       pairs0.05      N=  100000 b= 11    1.9 s (elapsed    402 s)
table1       bg0.02         N=  100000 b= 11    1.8 s (elapsed    404 s)
table1       bg0.05         N=  100000 b= 11    1.8 s (elapsed    406 s)
table1       bg0.10         N=  100000 b= 11    1.8 s (elapsed    407 s)
table1       uniform        N=  100000 b= 11    1.5 s (elapsed    409 s)
table1       lognormal      N=  100000 b= 11    1.8 s (elapsed    411 s)
table1       compound       N=  100000 b= 11    6.2 s (elapsed    417 s)
table1       clusters2      N=  100000 b= 11    4.3 s (elapsed    421 s)
table1       clusters2half  N=  100000 b= 11    2.4 s (elapsed    424 s)
table1       null           N=  100000 b= 12    1.8 s (elapsed    425 s)
table1       smear1         N=  100000 b= 12    1.8 s (elapsed    427 s)
table1       clan5          N=  100000 b= 12    2.5 s (elapsed    430 s)
table1       clan30         N=  100000 b= 12    2.1 s (elapsed    432 s)
table1       pairs0.01      N=  100000 b= 12    1.9 s (elapsed    434 s)
table1       pairs0.05      N=  100000 b= 12    1.9 s (elapsed    436 s)
table1       bg0.02         N=  100000 b= 12    1.8 s (elapsed    437 s)
table1       bg0.05         N=  100000 b= 12    1.8 s (elapsed    439 s)
table1       bg0.10         N=  100000 b= 12    1.8 s (elapsed    441 s)
table1       uniform        N=  100000 b= 12    1.6 s (elapsed    443 s)
table1       lognormal      N=  100000 b= 12    1.8 s (elapsed    444 s)
table1       compound       N=  100000 b= 12    6.2 s (elapsed    451 s)
table1       clusters2      N=  100000 b= 12    4.3 s (elapsed    455 s)
table1       clusters2half  N=  100000 b= 12    2.4 s (elapsed    457 s)
table1       null           N=  100000 b= 13    1.8 s (elapsed    459 s)
table1       smear1         N=  100000 b= 13    1.8 s (elapsed    461 s)
table1       clan5          N=  100000 b= 13    2.5 s (elapsed    463 s)
table1       clan30         N=  100000 b= 13    2.1 s (elapsed    465 s)
table1       pairs0.01      N=  100000 b= 13    1.9 s (elapsed    467 s)
table1       pairs0.05      N=  100000 b= 13    1.9 s (elapsed    469 s)
table1       bg0.02         N=  100000 b= 13    1.8 s (elapsed    471 s)
table1       bg0.05         N=  100000 b= 13    1.8 s (elapsed    473 s)
table1       bg0.10         N=  100000 b= 13    1.8 s (elapsed    475 s)
table1       uniform        N=  100000 b= 13    1.5 s (elapsed    476 s)
table1       lognormal      N=  100000 b= 13    1.7 s (elapsed    478 s)
table1       compound       N=  100000 b= 13    5.9 s (elapsed    484 s)
table1       clusters2      N=  100000 b= 13    4.1 s (elapsed    488 s)
table1       clusters2half  N=  100000 b= 13    2.2 s (elapsed    490 s)
table1       null           N=  100000 b= 14    1.7 s (elapsed    492 s)
table1       smear1         N=  100000 b= 14    1.7 s (elapsed    493 s)
table1       clan5          N=  100000 b= 14    2.4 s (elapsed    496 s)
table1       clan30         N=  100000 b= 14    2.0 s (elapsed    498 s)
table1       pairs0.01      N=  100000 b= 14    1.8 s (elapsed    500 s)
table1       pairs0.05      N=  100000 b= 14    1.8 s (elapsed    501 s)
table1       bg0.02         N=  100000 b= 14    1.7 s (elapsed    503 s)
table1       bg0.05         N=  100000 b= 14    1.7 s (elapsed    505 s)
table1       bg0.10         N=  100000 b= 14    1.7 s (elapsed    507 s)
table1       uniform        N=  100000 b= 14    1.5 s (elapsed    508 s)
table1       lognormal      N=  100000 b= 14    1.7 s (elapsed    510 s)
table1       compound       N=  100000 b= 14    5.9 s (elapsed    516 s)
table1       clusters2      N=  100000 b= 14    4.1 s (elapsed    520 s)
table1       clusters2half  N=  100000 b= 14    2.2 s (elapsed    522 s)
table1       null           N=  100000 b= 15    1.7 s (elapsed    524 s)
table1       smear1         N=  100000 b= 15    1.7 s (elapsed    525 s)
table1       clan5          N=  100000 b= 15    2.3 s (elapsed    528 s)
table1       clan30         N=  100000 b= 15    2.0 s (elapsed    530 s)
table1       pairs0.01      N=  100000 b= 15    1.8 s (elapsed    531 s)
table1       pairs0.05      N=  100000 b= 15    1.8 s (elapsed    533 s)
table1       bg0.02         N=  100000 b= 15    1.7 s (elapsed    535 s)
table1       bg0.05         N=  100000 b= 15    1.7 s (elapsed    537 s)
table1       bg0.10         N=  100000 b= 15    1.7 s (elapsed    538 s)
table1       uniform        N=  100000 b= 15    1.5 s (elapsed    540 s)
table1       lognormal      N=  100000 b= 15    1.7 s (elapsed    542 s)
table1       compound       N=  100000 b= 15    5.9 s (elapsed    548 s)
table1       clusters2      N=  100000 b= 15    4.1 s (elapsed    552 s)
table1       clusters2half  N=  100000 b= 15    2.2 s (elapsed    554 s)
table1       null           N=  100000 b= 16    1.7 s (elapsed    556 s)
table1       smear1         N=  100000 b= 16    1.7 s (elapsed    557 s)
table1       clan5          N=  100000 b= 16    2.4 s (elapsed    560 s)
table1       clan30         N=  100000 b= 16    2.0 s (elapsed    562 s)
table1       pairs0.01      N=  100000 b= 16    1.8 s (elapsed    563 s)
table1       pairs0.05      N=  100000 b= 16    1.8 s (elapsed    565 s)
table1       bg0.02         N=  100000 b= 16    1.7 s (elapsed    567 s)
table1       bg0.05         N=  100000 b= 16    1.7 s (elapsed    569 s)
table1       bg0.10         N=  100000 b= 16    1.7 s (elapsed    570 s)
table1       uniform        N=  100000 b= 16    1.5 s (elapsed    572 s)
table1       lognormal      N=  100000 b= 16    1.7 s (elapsed    573 s)
table1       compound       N=  100000 b= 16    5.9 s (elapsed    579 s)
table1       clusters2      N=  100000 b= 16    4.1 s (elapsed    583 s)
table1       clusters2half  N=  100000 b= 16    2.3 s (elapsed    586 s)
table1       null           N=  100000 b= 17    1.8 s (elapsed    588 s)
table1       smear1         N=  100000 b= 17    1.9 s (elapsed    589 s)
table1       clan5          N=  100000 b= 17    2.4 s (elapsed    592 s)
table1       clan30         N=  100000 b= 17    2.0 s (elapsed    594 s)
table1       pairs0.01      N=  100000 b= 17    1.8 s (elapsed    596 s)
table1       pairs0.05      N=  100000 b= 17    1.8 s (elapsed    597 s)
table1       bg0.02         N=  100000 b= 17    1.8 s (elapsed    599 s)
table1       bg0.05         N=  100000 b= 17    1.8 s (elapsed    601 s)
table1       bg0.10         N=  100000 b= 17    1.7 s (elapsed    603 s)
table1       uniform        N=  100000 b= 17    1.4 s (elapsed    604 s)
table1       lognormal      N=  100000 b= 17    1.7 s (elapsed    606 s)
table1       compound       N=  100000 b= 17    5.9 s (elapsed    612 s)
table1       clusters2      N=  100000 b= 17    4.1 s (elapsed    616 s)
table1       clusters2half  N=  100000 b= 17    2.2 s (elapsed    618 s)
table1       null           N=  100000 b= 18    1.7 s (elapsed    620 s)
table1       smear1         N=  100000 b= 18    1.7 s (elapsed    622 s)
table1       clan5          N=  100000 b= 18    2.4 s (elapsed    624 s)
table1       clan30         N=  100000 b= 18    2.0 s (elapsed    626 s)
table1       pairs0.01      N=  100000 b= 18    1.8 s (elapsed    628 s)
table1       pairs0.05      N=  100000 b= 18    1.8 s (elapsed    629 s)
table1       bg0.02         N=  100000 b= 18    1.7 s (elapsed    631 s)
table1       bg0.05         N=  100000 b= 18    1.8 s (elapsed    633 s)
table1       bg0.10         N=  100000 b= 18    1.7 s (elapsed    635 s)
table1       uniform        N=  100000 b= 18    1.4 s (elapsed    636 s)
table1       lognormal      N=  100000 b= 18    1.8 s (elapsed    638 s)
table1       compound       N=  100000 b= 18    6.3 s (elapsed    644 s)
table1       clusters2      N=  100000 b= 18    4.4 s (elapsed    649 s)
table1       clusters2half  N=  100000 b= 18    2.4 s (elapsed    651 s)
table1       null           N=  100000 b= 19    1.8 s (elapsed    653 s)
table1       smear1         N=  100000 b= 19    1.8 s (elapsed    655 s)
table1       clan5          N=  100000 b= 19    2.5 s (elapsed    657 s)
table1       clan30         N=  100000 b= 19    2.1 s (elapsed    659 s)
table1       pairs0.01      N=  100000 b= 19    1.9 s (elapsed    661 s)
table1       pairs0.05      N=  100000 b= 19    1.9 s (elapsed    663 s)
table1       bg0.02         N=  100000 b= 19    1.8 s (elapsed    665 s)
table1       bg0.05         N=  100000 b= 19    1.8 s (elapsed    667 s)
table1       bg0.10         N=  100000 b= 19    1.8 s (elapsed    668 s)
table1       uniform        N=  100000 b= 19    1.5 s (elapsed    670 s)
table1       lognormal      N=  100000 b= 19    1.8 s (elapsed    672 s)
table1       compound       N=  100000 b= 19    6.2 s (elapsed    678 s)
table1       clusters2      N=  100000 b= 19    4.4 s (elapsed    682 s)
table1       clusters2half  N=  100000 b= 19    2.4 s (elapsed    685 s)
cuts k=1     null           N= 1000000 b=  0    2.9 s (elapsed    688 s)
cuts k=1     smear1         N= 1000000 b=  0    4.9 s (elapsed    693 s)
cuts k=1     clan5          N= 1000000 b=  0    5.0 s (elapsed    698 s)
cuts k=1     clan30         N= 1000000 b=  0    3.8 s (elapsed    701 s)
cuts k=1     pairs0.01      N= 1000000 b=  0    3.1 s (elapsed    705 s)
cuts k=1     pairs0.05      N= 1000000 b=  0    3.2 s (elapsed    708 s)
cuts k=1     bg0.02         N= 1000000 b=  0    3.1 s (elapsed    711 s)
cuts k=1     bg0.05         N= 1000000 b=  0    3.1 s (elapsed    714 s)
cuts k=1     bg0.10         N= 1000000 b=  0    3.1 s (elapsed    717 s)
cuts k=1     lognormal      N= 1000000 b=  0    3.1 s (elapsed    720 s)
cuts k=1     compound       N= 1000000 b=  0   10.4 s (elapsed    730 s)
cuts k=1     clusters2      N= 1000000 b=  0   19.7 s (elapsed    750 s)
cuts k=1     clusters2half  N= 1000000 b=  0   16.3 s (elapsed    766 s)
table1       null           N= 1000000 b=  0    1.6 s (elapsed    768 s)
table1       smear1         N= 1000000 b=  0    1.7 s (elapsed    770 s)
table1       clan5          N= 1000000 b=  0    2.4 s (elapsed    772 s)
table1       clan30         N= 1000000 b=  0    2.2 s (elapsed    774 s)
table1       pairs0.01      N= 1000000 b=  0    1.8 s (elapsed    776 s)
table1       pairs0.05      N= 1000000 b=  0    1.9 s (elapsed    778 s)
table1       bg0.02         N= 1000000 b=  0    1.8 s (elapsed    780 s)
table1       bg0.05         N= 1000000 b=  0    1.8 s (elapsed    782 s)
table1       bg0.10         N= 1000000 b=  0    1.8 s (elapsed    784 s)
table1       uniform        N= 1000000 b=  0    1.4 s (elapsed    785 s)
table1       lognormal      N= 1000000 b=  0    1.7 s (elapsed    787 s)
table1       compound       N= 1000000 b=  0    5.1 s (elapsed    792 s)
table1       clusters2      N= 1000000 b=  0    3.7 s (elapsed    795 s)
table1       clusters2half  N= 1000000 b=  0    2.5 s (elapsed    798 s)
cuts k=1     null           N= 1000000 b=  1    2.9 s (elapsed    801 s)
cuts k=1     smear1         N= 1000000 b=  1    3.1 s (elapsed    804 s)
cuts k=1     clan5          N= 1000000 b=  1    4.9 s (elapsed    809 s)
cuts k=1     clan30         N= 1000000 b=  1    3.8 s (elapsed    813 s)
cuts k=1     pairs0.01      N= 1000000 b=  1    3.2 s (elapsed    816 s)
cuts k=1     pairs0.05      N= 1000000 b=  1    3.2 s (elapsed    819 s)
cuts k=1     bg0.02         N= 1000000 b=  1    3.1 s (elapsed    822 s)
cuts k=1     bg0.05         N= 1000000 b=  1    3.1 s (elapsed    825 s)
cuts k=1     bg0.10         N= 1000000 b=  1    3.1 s (elapsed    828 s)
cuts k=1     lognormal      N= 1000000 b=  1    3.1 s (elapsed    832 s)
cuts k=1     compound       N= 1000000 b=  1   10.5 s (elapsed    842 s)
cuts k=1     clusters2      N= 1000000 b=  1    7.7 s (elapsed    850 s)
cuts k=1     clusters2half  N= 1000000 b=  1    4.4 s (elapsed    854 s)
table1       null           N= 1000000 b=  1    1.6 s (elapsed    856 s)
table1       smear1         N= 1000000 b=  1    1.7 s (elapsed    857 s)
table1       clan5          N= 1000000 b=  1    2.4 s (elapsed    860 s)
table1       clan30         N= 1000000 b=  1    2.2 s (elapsed    862 s)
table1       pairs0.01      N= 1000000 b=  1    1.8 s (elapsed    864 s)
table1       pairs0.05      N= 1000000 b=  1    1.9 s (elapsed    866 s)
table1       bg0.02         N= 1000000 b=  1    1.8 s (elapsed    868 s)
table1       bg0.05         N= 1000000 b=  1    1.8 s (elapsed    869 s)
table1       bg0.10         N= 1000000 b=  1    1.8 s (elapsed    871 s)
table1       uniform        N= 1000000 b=  1    1.4 s (elapsed    873 s)
table1       lognormal      N= 1000000 b=  1    1.7 s (elapsed    874 s)
table1       compound       N= 1000000 b=  1    5.0 s (elapsed    879 s)
table1       clusters2      N= 1000000 b=  1    3.7 s (elapsed    883 s)
table1       clusters2half  N= 1000000 b=  1    2.5 s (elapsed    885 s)
cuts k=1     null           N= 1000000 b=  2    2.9 s (elapsed    888 s)
cuts k=1     smear1         N= 1000000 b=  2    3.1 s (elapsed    891 s)
cuts k=1     clan5          N= 1000000 b=  2    5.0 s (elapsed    896 s)
cuts k=1     clan30         N= 1000000 b=  2    3.8 s (elapsed    900 s)
cuts k=1     pairs0.01      N= 1000000 b=  2    3.1 s (elapsed    903 s)
cuts k=1     pairs0.05      N= 1000000 b=  2    3.2 s (elapsed    907 s)
cuts k=1     bg0.02         N= 1000000 b=  2    3.1 s (elapsed    910 s)
cuts k=1     bg0.05         N= 1000000 b=  2    3.1 s (elapsed    913 s)
cuts k=1     bg0.10         N= 1000000 b=  2    3.1 s (elapsed    916 s)
cuts k=1     lognormal      N= 1000000 b=  2    3.1 s (elapsed    919 s)
cuts k=1     compound       N= 1000000 b=  2   10.4 s (elapsed    929 s)
cuts k=1     clusters2      N= 1000000 b=  2    7.6 s (elapsed    937 s)
cuts k=1     clusters2half  N= 1000000 b=  2    4.4 s (elapsed    941 s)
table1       null           N= 1000000 b=  2    1.6 s (elapsed    943 s)
table1       smear1         N= 1000000 b=  2    1.7 s (elapsed    945 s)
table1       clan5          N= 1000000 b=  2    2.4 s (elapsed    947 s)
table1       clan30         N= 1000000 b=  2    2.2 s (elapsed    949 s)
table1       pairs0.01      N= 1000000 b=  2    1.8 s (elapsed    951 s)
table1       pairs0.05      N= 1000000 b=  2    1.9 s (elapsed    953 s)
table1       bg0.02         N= 1000000 b=  2    1.8 s (elapsed    955 s)
table1       bg0.05         N= 1000000 b=  2    1.8 s (elapsed    957 s)
table1       bg0.10         N= 1000000 b=  2    1.8 s (elapsed    958 s)
table1       uniform        N= 1000000 b=  2    1.3 s (elapsed    960 s)
table1       lognormal      N= 1000000 b=  2    1.6 s (elapsed    961 s)
table1       compound       N= 1000000 b=  2    4.8 s (elapsed    966 s)
table1       clusters2      N= 1000000 b=  2    3.5 s (elapsed    969 s)
table1       clusters2half  N= 1000000 b=  2    2.4 s (elapsed    972 s)
cuts k=1     null           N= 1000000 b=  3    2.8 s (elapsed    975 s)
cuts k=1     smear1         N= 1000000 b=  3    2.9 s (elapsed    978 s)
cuts k=1     clan5          N= 1000000 b=  3    4.7 s (elapsed    982 s)
cuts k=1     clan30         N= 1000000 b=  3    3.6 s (elapsed    986 s)
cuts k=1     pairs0.01      N= 1000000 b=  3    3.0 s (elapsed    989 s)
cuts k=1     pairs0.05      N= 1000000 b=  3    3.0 s (elapsed    992 s)
cuts k=1     bg0.02         N= 1000000 b=  3    2.9 s (elapsed    995 s)
cuts k=1     bg0.05         N= 1000000 b=  3    2.9 s (elapsed    998 s)
cuts k=1     bg0.10         N= 1000000 b=  3    2.9 s (elapsed   1001 s)
cuts k=1     lognormal      N= 1000000 b=  3    2.9 s (elapsed   1004 s)
cuts k=1     compound       N= 1000000 b=  3    9.9 s (elapsed   1014 s)
cuts k=1     clusters2      N= 1000000 b=  3    7.2 s (elapsed   1021 s)
cuts k=1     clusters2half  N= 1000000 b=  3    4.2 s (elapsed   1025 s)
table1       null           N= 1000000 b=  3    1.5 s (elapsed   1027 s)
table1       smear1         N= 1000000 b=  3    1.6 s (elapsed   1028 s)
table1       clan5          N= 1000000 b=  3    2.3 s (elapsed   1031 s)
table1       clan30         N= 1000000 b=  3    2.1 s (elapsed   1033 s)
table1       pairs0.01      N= 1000000 b=  3    1.7 s (elapsed   1034 s)
table1       pairs0.05      N= 1000000 b=  3    1.8 s (elapsed   1036 s)
table1       bg0.02         N= 1000000 b=  3    1.7 s (elapsed   1038 s)
table1       bg0.05         N= 1000000 b=  3    1.7 s (elapsed   1039 s)
table1       bg0.10         N= 1000000 b=  3    1.7 s (elapsed   1041 s)
table1       uniform        N= 1000000 b=  3    1.3 s (elapsed   1043 s)
table1       lognormal      N= 1000000 b=  3    1.6 s (elapsed   1044 s)
table1       compound       N= 1000000 b=  3    4.8 s (elapsed   1049 s)
table1       clusters2      N= 1000000 b=  3    3.5 s (elapsed   1052 s)
table1       clusters2half  N= 1000000 b=  3    2.4 s (elapsed   1055 s)
cuts k=1     null           N= 1000000 b=  4    2.8 s (elapsed   1058 s)
cuts k=1     smear1         N= 1000000 b=  4    2.9 s (elapsed   1060 s)
cuts k=1     clan5          N= 1000000 b=  4    4.7 s (elapsed   1065 s)
cuts k=1     clan30         N= 1000000 b=  4    3.6 s (elapsed   1069 s)
cuts k=1     pairs0.01      N= 1000000 b=  4    3.0 s (elapsed   1072 s)
cuts k=1     pairs0.05      N= 1000000 b=  4    3.0 s (elapsed   1075 s)
cuts k=1     bg0.02         N= 1000000 b=  4    2.9 s (elapsed   1078 s)
cuts k=1     bg0.05         N= 1000000 b=  4    2.9 s (elapsed   1081 s)
cuts k=1     bg0.10         N= 1000000 b=  4    2.9 s (elapsed   1084 s)
cuts k=1     lognormal      N= 1000000 b=  4    2.9 s (elapsed   1087 s)
cuts k=1     compound       N= 1000000 b=  4    9.9 s (elapsed   1096 s)
cuts k=1     clusters2      N= 1000000 b=  4    7.2 s (elapsed   1104 s)
cuts k=1     clusters2half  N= 1000000 b=  4    4.2 s (elapsed   1108 s)
table1       null           N= 1000000 b=  4    1.5 s (elapsed   1109 s)
table1       smear1         N= 1000000 b=  4    1.6 s (elapsed   1111 s)
table1       clan5          N= 1000000 b=  4    2.3 s (elapsed   1113 s)
table1       clan30         N= 1000000 b=  4    2.1 s (elapsed   1115 s)
table1       pairs0.01      N= 1000000 b=  4    1.7 s (elapsed   1117 s)
table1       pairs0.05      N= 1000000 b=  4    1.8 s (elapsed   1119 s)
table1       bg0.02         N= 1000000 b=  4    1.7 s (elapsed   1121 s)
table1       bg0.05         N= 1000000 b=  4    1.7 s (elapsed   1122 s)
table1       bg0.10         N= 1000000 b=  4    1.8 s (elapsed   1124 s)
table1       uniform        N= 1000000 b=  4    1.3 s (elapsed   1125 s)
table1       lognormal      N= 1000000 b=  4    1.6 s (elapsed   1127 s)
table1       compound       N= 1000000 b=  4    4.8 s (elapsed   1132 s)
table1       clusters2      N= 1000000 b=  4    3.5 s (elapsed   1135 s)
table1       clusters2half  N= 1000000 b=  4    2.4 s (elapsed   1138 s)
cuts k=1     null           N= 1000000 b=  5    2.8 s (elapsed   1140 s)
cuts k=1     smear1         N= 1000000 b=  5    2.9 s (elapsed   1143 s)
cuts k=1     clan5          N= 1000000 b=  5    4.7 s (elapsed   1148 s)
cuts k=1     clan30         N= 1000000 b=  5    3.6 s (elapsed   1152 s)
cuts k=1     pairs0.01      N= 1000000 b=  5    3.0 s (elapsed   1155 s)
cuts k=1     pairs0.05      N= 1000000 b=  5    3.0 s (elapsed   1158 s)
cuts k=1     bg0.02         N= 1000000 b=  5    2.9 s (elapsed   1161 s)
cuts k=1     bg0.05         N= 1000000 b=  5    2.9 s (elapsed   1163 s)
cuts k=1     bg0.10         N= 1000000 b=  5    2.9 s (elapsed   1166 s)
cuts k=1     lognormal      N= 1000000 b=  5    2.9 s (elapsed   1169 s)
cuts k=1     compound       N= 1000000 b=  5   10.0 s (elapsed   1179 s)
cuts k=1     clusters2      N= 1000000 b=  5    7.3 s (elapsed   1187 s)
cuts k=1     clusters2half  N= 1000000 b=  5    4.2 s (elapsed   1191 s)
table1       null           N= 1000000 b=  5    1.5 s (elapsed   1192 s)
table1       smear1         N= 1000000 b=  5    1.6 s (elapsed   1194 s)
table1       clan5          N= 1000000 b=  5    2.3 s (elapsed   1196 s)
table1       clan30         N= 1000000 b=  5    2.1 s (elapsed   1198 s)
table1       pairs0.01      N= 1000000 b=  5    1.7 s (elapsed   1200 s)
table1       pairs0.05      N= 1000000 b=  5    1.8 s (elapsed   1202 s)
table1       bg0.02         N= 1000000 b=  5    1.7 s (elapsed   1203 s)
table1       bg0.05         N= 1000000 b=  5    1.7 s (elapsed   1205 s)
table1       bg0.10         N= 1000000 b=  5    1.8 s (elapsed   1207 s)
table1       uniform        N= 1000000 b=  5    1.3 s (elapsed   1208 s)
table1       lognormal      N= 1000000 b=  5    1.6 s (elapsed   1210 s)
table1       compound       N= 1000000 b=  5    4.8 s (elapsed   1215 s)
table1       clusters2      N= 1000000 b=  5    3.5 s (elapsed   1218 s)
table1       clusters2half  N= 1000000 b=  5    2.4 s (elapsed   1220 s)
cuts k=1     null           N= 1000000 b=  6    2.8 s (elapsed   1223 s)
cuts k=1     smear1         N= 1000000 b=  6    2.9 s (elapsed   1226 s)
cuts k=1     clan5          N= 1000000 b=  6    4.7 s (elapsed   1231 s)
cuts k=1     clan30         N= 1000000 b=  6    3.6 s (elapsed   1234 s)
cuts k=1     pairs0.01      N= 1000000 b=  6    3.0 s (elapsed   1237 s)
cuts k=1     pairs0.05      N= 1000000 b=  6    3.0 s (elapsed   1240 s)
cuts k=1     bg0.02         N= 1000000 b=  6    2.9 s (elapsed   1243 s)
cuts k=1     bg0.05         N= 1000000 b=  6    2.9 s (elapsed   1246 s)
cuts k=1     bg0.10         N= 1000000 b=  6    2.9 s (elapsed   1249 s)
cuts k=1     lognormal      N= 1000000 b=  6    2.9 s (elapsed   1252 s)
cuts k=1     compound       N= 1000000 b=  6   10.0 s (elapsed   1262 s)
cuts k=1     clusters2      N= 1000000 b=  6    7.2 s (elapsed   1269 s)
cuts k=1     clusters2half  N= 1000000 b=  6    4.2 s (elapsed   1274 s)
table1       null           N= 1000000 b=  6    1.5 s (elapsed   1275 s)
table1       smear1         N= 1000000 b=  6    1.6 s (elapsed   1277 s)
table1       clan5          N= 1000000 b=  6    2.3 s (elapsed   1279 s)
table1       clan30         N= 1000000 b=  6    2.1 s (elapsed   1281 s)
table1       pairs0.01      N= 1000000 b=  6    1.7 s (elapsed   1283 s)
table1       pairs0.05      N= 1000000 b=  6    1.8 s (elapsed   1285 s)
table1       bg0.02         N= 1000000 b=  6    1.7 s (elapsed   1286 s)
table1       bg0.05         N= 1000000 b=  6    1.7 s (elapsed   1288 s)
table1       bg0.10         N= 1000000 b=  6    1.7 s (elapsed   1290 s)
table1       uniform        N= 1000000 b=  6    1.3 s (elapsed   1291 s)
table1       lognormal      N= 1000000 b=  6    1.6 s (elapsed   1293 s)
table1       compound       N= 1000000 b=  6    4.8 s (elapsed   1297 s)
table1       clusters2      N= 1000000 b=  6    3.5 s (elapsed   1301 s)
table1       clusters2half  N= 1000000 b=  6    2.4 s (elapsed   1303 s)
cuts k=1     null           N= 1000000 b=  7    2.8 s (elapsed   1306 s)
cuts k=1     smear1         N= 1000000 b=  7    2.9 s (elapsed   1309 s)
cuts k=1     clan5          N= 1000000 b=  7    4.7 s (elapsed   1314 s)
cuts k=1     clan30         N= 1000000 b=  7    3.6 s (elapsed   1317 s)
cuts k=1     pairs0.01      N= 1000000 b=  7    3.0 s (elapsed   1320 s)
cuts k=1     pairs0.05      N= 1000000 b=  7    3.0 s (elapsed   1323 s)
cuts k=1     bg0.02         N= 1000000 b=  7    2.9 s (elapsed   1326 s)
cuts k=1     bg0.05         N= 1000000 b=  7    2.9 s (elapsed   1329 s)
cuts k=1     bg0.10         N= 1000000 b=  7    3.0 s (elapsed   1332 s)
cuts k=1     lognormal      N= 1000000 b=  7    3.0 s (elapsed   1335 s)
cuts k=1     compound       N= 1000000 b=  7    9.9 s (elapsed   1345 s)
cuts k=1     clusters2      N= 1000000 b=  7    7.2 s (elapsed   1352 s)
cuts k=1     clusters2half  N= 1000000 b=  7    4.2 s (elapsed   1356 s)
table1       null           N= 1000000 b=  7    1.5 s (elapsed   1358 s)
table1       smear1         N= 1000000 b=  7    1.6 s (elapsed   1359 s)
table1       clan5          N= 1000000 b=  7    2.3 s (elapsed   1362 s)
table1       clan30         N= 1000000 b=  7    2.1 s (elapsed   1364 s)
table1       pairs0.01      N= 1000000 b=  7    1.7 s (elapsed   1366 s)
table1       pairs0.05      N= 1000000 b=  7    1.8 s (elapsed   1367 s)
table1       bg0.02         N= 1000000 b=  7    1.7 s (elapsed   1369 s)
table1       bg0.05         N= 1000000 b=  7    1.7 s (elapsed   1371 s)
table1       bg0.10         N= 1000000 b=  7    1.7 s (elapsed   1372 s)
table1       uniform        N= 1000000 b=  7    1.3 s (elapsed   1374 s)
table1       lognormal      N= 1000000 b=  7    1.6 s (elapsed   1375 s)
table1       compound       N= 1000000 b=  7    4.8 s (elapsed   1380 s)
table1       clusters2      N= 1000000 b=  7    3.5 s (elapsed   1384 s)
table1       clusters2half  N= 1000000 b=  7    2.4 s (elapsed   1386 s)
cuts k=1     null           N= 1000000 b=  8    2.8 s (elapsed   1389 s)
cuts k=1     smear1         N= 1000000 b=  8    2.9 s (elapsed   1392 s)
cuts k=1     clan5          N= 1000000 b=  8    4.7 s (elapsed   1396 s)
cuts k=1     clan30         N= 1000000 b=  8    3.6 s (elapsed   1400 s)
cuts k=1     pairs0.01      N= 1000000 b=  8    3.0 s (elapsed   1403 s)
cuts k=1     pairs0.05      N= 1000000 b=  8    3.0 s (elapsed   1406 s)
cuts k=1     bg0.02         N= 1000000 b=  8    2.9 s (elapsed   1409 s)
cuts k=1     bg0.05         N= 1000000 b=  8    2.9 s (elapsed   1412 s)
cuts k=1     bg0.10         N= 1000000 b=  8    3.0 s (elapsed   1415 s)
cuts k=1     lognormal      N= 1000000 b=  8    2.9 s (elapsed   1418 s)
cuts k=1     compound       N= 1000000 b=  8    9.9 s (elapsed   1428 s)
cuts k=1     clusters2      N= 1000000 b=  8    7.2 s (elapsed   1435 s)
cuts k=1     clusters2half  N= 1000000 b=  8    4.2 s (elapsed   1439 s)
table1       null           N= 1000000 b=  8    1.5 s (elapsed   1441 s)
table1       smear1         N= 1000000 b=  8    1.6 s (elapsed   1442 s)
table1       clan5          N= 1000000 b=  8    2.3 s (elapsed   1444 s)
table1       clan30         N= 1000000 b=  8    2.1 s (elapsed   1446 s)
table1       pairs0.01      N= 1000000 b=  8    1.7 s (elapsed   1448 s)
table1       pairs0.05      N= 1000000 b=  8    1.7 s (elapsed   1450 s)
table1       bg0.02         N= 1000000 b=  8    1.6 s (elapsed   1452 s)
table1       bg0.05         N= 1000000 b=  8    1.7 s (elapsed   1453 s)
table1       bg0.10         N= 1000000 b=  8    1.7 s (elapsed   1455 s)
table1       uniform        N= 1000000 b=  8    1.3 s (elapsed   1456 s)
table1       lognormal      N= 1000000 b=  8    1.6 s (elapsed   1458 s)
table1       compound       N= 1000000 b=  8    4.7 s (elapsed   1462 s)
table1       clusters2      N= 1000000 b=  8    3.4 s (elapsed   1466 s)
table1       clusters2half  N= 1000000 b=  8    2.3 s (elapsed   1468 s)
cuts k=1     null           N= 1000000 b=  9    2.7 s (elapsed   1471 s)
cuts k=1     smear1         N= 1000000 b=  9    2.8 s (elapsed   1474 s)
cuts k=1     clan5          N= 1000000 b=  9    4.6 s (elapsed   1478 s)
cuts k=1     clan30         N= 1000000 b=  9    3.5 s (elapsed   1482 s)
cuts k=1     pairs0.01      N= 1000000 b=  9    2.9 s (elapsed   1485 s)
cuts k=1     pairs0.05      N= 1000000 b=  9    2.9 s (elapsed   1488 s)
cuts k=1     bg0.02         N= 1000000 b=  9    2.9 s (elapsed   1491 s)
cuts k=1     bg0.05         N= 1000000 b=  9    2.8 s (elapsed   1493 s)
cuts k=1     bg0.10         N= 1000000 b=  9    2.9 s (elapsed   1496 s)
cuts k=1     lognormal      N= 1000000 b=  9    2.9 s (elapsed   1499 s)
cuts k=1     compound       N= 1000000 b=  9    9.7 s (elapsed   1509 s)
cuts k=1     clusters2      N= 1000000 b=  9    7.1 s (elapsed   1516 s)
cuts k=1     clusters2half  N= 1000000 b=  9    4.1 s (elapsed   1520 s)
table1       null           N= 1000000 b=  9    1.5 s (elapsed   1522 s)
table1       smear1         N= 1000000 b=  9    1.6 s (elapsed   1523 s)
table1       clan5          N= 1000000 b=  9    2.2 s (elapsed   1525 s)
table1       clan30         N= 1000000 b=  9    2.0 s (elapsed   1527 s)
table1       pairs0.01      N= 1000000 b=  9    1.7 s (elapsed   1529 s)
table1       pairs0.05      N= 1000000 b=  9    1.7 s (elapsed   1531 s)
table1       bg0.02         N= 1000000 b=  9    1.6 s (elapsed   1532 s)
table1       bg0.05         N= 1000000 b=  9    1.7 s (elapsed   1534 s)
table1       bg0.10         N= 1000000 b=  9    1.7 s (elapsed   1536 s)
table1       uniform        N= 1000000 b=  9    1.3 s (elapsed   1537 s)
table1       lognormal      N= 1000000 b=  9    1.6 s (elapsed   1539 s)
table1       compound       N= 1000000 b=  9    4.7 s (elapsed   1543 s)
table1       clusters2      N= 1000000 b=  9    3.4 s (elapsed   1547 s)
table1       clusters2half  N= 1000000 b=  9    2.3 s (elapsed   1549 s)
cuts k=1     null           N= 1000000 b= 10    2.7 s (elapsed   1552 s)
cuts k=1     smear1         N= 1000000 b= 10    2.9 s (elapsed   1555 s)
cuts k=1     clan5          N= 1000000 b= 10    4.6 s (elapsed   1559 s)
cuts k=1     clan30         N= 1000000 b= 10    3.5 s (elapsed   1563 s)
cuts k=1     pairs0.01      N= 1000000 b= 10    2.9 s (elapsed   1566 s)
cuts k=1     pairs0.05      N= 1000000 b= 10    2.9 s (elapsed   1568 s)
cuts k=1     bg0.02         N= 1000000 b= 10    2.8 s (elapsed   1571 s)
cuts k=1     bg0.05         N= 1000000 b= 10    2.9 s (elapsed   1574 s)
cuts k=1     bg0.10         N= 1000000 b= 10    2.9 s (elapsed   1577 s)
cuts k=1     lognormal      N= 1000000 b= 10    2.9 s (elapsed   1580 s)
cuts k=1     compound       N= 1000000 b= 10    9.7 s (elapsed   1590 s)
cuts k=1     clusters2      N= 1000000 b= 10    7.0 s (elapsed   1597 s)
cuts k=1     clusters2half  N= 1000000 b= 10    4.1 s (elapsed   1601 s)
table1       null           N= 1000000 b= 10    1.5 s (elapsed   1602 s)
table1       smear1         N= 1000000 b= 10    1.6 s (elapsed   1604 s)
table1       clan5          N= 1000000 b= 10    2.2 s (elapsed   1606 s)
table1       clan30         N= 1000000 b= 10    2.0 s (elapsed   1608 s)
table1       pairs0.01      N= 1000000 b= 10    1.7 s (elapsed   1610 s)
table1       pairs0.05      N= 1000000 b= 10    1.7 s (elapsed   1611 s)
table1       bg0.02         N= 1000000 b= 10    1.6 s (elapsed   1613 s)
table1       bg0.05         N= 1000000 b= 10    1.7 s (elapsed   1615 s)
table1       bg0.10         N= 1000000 b= 10    1.7 s (elapsed   1616 s)
table1       uniform        N= 1000000 b= 10    1.3 s (elapsed   1618 s)
table1       lognormal      N= 1000000 b= 10    1.6 s (elapsed   1619 s)
table1       compound       N= 1000000 b= 10    4.7 s (elapsed   1624 s)
table1       clusters2      N= 1000000 b= 10    3.4 s (elapsed   1627 s)
table1       clusters2half  N= 1000000 b= 10    2.3 s (elapsed   1630 s)
cuts k=1     null           N= 1000000 b= 11    2.7 s (elapsed   1632 s)
cuts k=1     smear1         N= 1000000 b= 11    2.8 s (elapsed   1635 s)
cuts k=1     clan5          N= 1000000 b= 11    4.6 s (elapsed   1640 s)
cuts k=1     clan30         N= 1000000 b= 11    3.5 s (elapsed   1643 s)
cuts k=1     pairs0.01      N= 1000000 b= 11    2.9 s (elapsed   1646 s)
cuts k=1     pairs0.05      N= 1000000 b= 11    3.0 s (elapsed   1649 s)
cuts k=1     bg0.02         N= 1000000 b= 11    2.8 s (elapsed   1652 s)
cuts k=1     bg0.05         N= 1000000 b= 11    2.9 s (elapsed   1655 s)
cuts k=1     bg0.10         N= 1000000 b= 11    2.9 s (elapsed   1658 s)
cuts k=1     lognormal      N= 1000000 b= 11    2.9 s (elapsed   1661 s)
cuts k=1     compound       N= 1000000 b= 11    9.7 s (elapsed   1670 s)
cuts k=1     clusters2      N= 1000000 b= 11    7.1 s (elapsed   1677 s)
cuts k=1     clusters2half  N= 1000000 b= 11    4.1 s (elapsed   1682 s)
table1       null           N= 1000000 b= 11    1.5 s (elapsed   1683 s)
table1       smear1         N= 1000000 b= 11    1.6 s (elapsed   1685 s)
table1       clan5          N= 1000000 b= 11    2.2 s (elapsed   1687 s)
table1       clan30         N= 1000000 b= 11    2.0 s (elapsed   1689 s)
table1       pairs0.01      N= 1000000 b= 11    1.7 s (elapsed   1690 s)
table1       pairs0.05      N= 1000000 b= 11    1.7 s (elapsed   1692 s)
table1       bg0.02         N= 1000000 b= 11    1.6 s (elapsed   1694 s)
table1       bg0.05         N= 1000000 b= 11    1.7 s (elapsed   1696 s)
table1       bg0.10         N= 1000000 b= 11    1.7 s (elapsed   1697 s)
table1       uniform        N= 1000000 b= 11    1.3 s (elapsed   1698 s)
table1       lognormal      N= 1000000 b= 11    1.6 s (elapsed   1700 s)
table1       compound       N= 1000000 b= 11    4.7 s (elapsed   1705 s)
table1       clusters2      N= 1000000 b= 11    3.4 s (elapsed   1708 s)
table1       clusters2half  N= 1000000 b= 11    2.3 s (elapsed   1710 s)
cuts k=1     null           N= 1000000 b= 12    2.7 s (elapsed   1713 s)
cuts k=1     smear1         N= 1000000 b= 12    2.8 s (elapsed   1716 s)
cuts k=1     clan5          N= 1000000 b= 12    4.6 s (elapsed   1721 s)
cuts k=1     clan30         N= 1000000 b= 12    3.5 s (elapsed   1724 s)
cuts k=1     pairs0.01      N= 1000000 b= 12    2.9 s (elapsed   1727 s)
cuts k=1     pairs0.05      N= 1000000 b= 12    2.9 s (elapsed   1730 s)
cuts k=1     bg0.02         N= 1000000 b= 12    2.8 s (elapsed   1733 s)
cuts k=1     bg0.05         N= 1000000 b= 12    2.9 s (elapsed   1736 s)
cuts k=1     bg0.10         N= 1000000 b= 12    2.9 s (elapsed   1738 s)
cuts k=1     lognormal      N= 1000000 b= 12    2.9 s (elapsed   1741 s)
cuts k=1     compound       N= 1000000 b= 12    9.7 s (elapsed   1751 s)
cuts k=1     clusters2      N= 1000000 b= 12    7.1 s (elapsed   1758 s)
cuts k=1     clusters2half  N= 1000000 b= 12    4.1 s (elapsed   1762 s)
table1       null           N= 1000000 b= 12    1.5 s (elapsed   1764 s)
table1       smear1         N= 1000000 b= 12    1.6 s (elapsed   1765 s)
table1       clan5          N= 1000000 b= 12    2.2 s (elapsed   1768 s)
table1       clan30         N= 1000000 b= 12    2.0 s (elapsed   1770 s)
table1       pairs0.01      N= 1000000 b= 12    1.7 s (elapsed   1771 s)
table1       pairs0.05      N= 1000000 b= 12    1.7 s (elapsed   1773 s)
table1       bg0.02         N= 1000000 b= 12    1.6 s (elapsed   1775 s)
table1       bg0.05         N= 1000000 b= 12    1.7 s (elapsed   1776 s)
table1       bg0.10         N= 1000000 b= 12    1.7 s (elapsed   1778 s)
table1       uniform        N= 1000000 b= 12    1.3 s (elapsed   1779 s)
table1       lognormal      N= 1000000 b= 12    1.5 s (elapsed   1781 s)
table1       compound       N= 1000000 b= 12    4.7 s (elapsed   1785 s)
table1       clusters2      N= 1000000 b= 12    3.4 s (elapsed   1789 s)
table1       clusters2half  N= 1000000 b= 12    2.3 s (elapsed   1791 s)
cuts k=1     null           N= 1000000 b= 13    2.7 s (elapsed   1794 s)
cuts k=1     smear1         N= 1000000 b= 13    2.8 s (elapsed   1797 s)
cuts k=1     clan5          N= 1000000 b= 13    4.6 s (elapsed   1801 s)
cuts k=1     clan30         N= 1000000 b= 13    3.5 s (elapsed   1805 s)
cuts k=1     pairs0.01      N= 1000000 b= 13    2.9 s (elapsed   1808 s)
cuts k=1     pairs0.05      N= 1000000 b= 13    3.0 s (elapsed   1811 s)
cuts k=1     bg0.02         N= 1000000 b= 13    2.9 s (elapsed   1814 s)
cuts k=1     bg0.05         N= 1000000 b= 13    2.9 s (elapsed   1817 s)
cuts k=1     bg0.10         N= 1000000 b= 13    3.0 s (elapsed   1820 s)
cuts k=1     lognormal      N= 1000000 b= 13    2.9 s (elapsed   1823 s)
cuts k=1     compound       N= 1000000 b= 13   10.0 s (elapsed   1832 s)
cuts k=1     clusters2      N= 1000000 b= 13    7.3 s (elapsed   1840 s)
cuts k=1     clusters2half  N= 1000000 b= 13    4.2 s (elapsed   1844 s)
table1       null           N= 1000000 b= 13    1.5 s (elapsed   1845 s)
table1       smear1         N= 1000000 b= 13    1.6 s (elapsed   1847 s)
table1       clan5          N= 1000000 b= 13    2.3 s (elapsed   1849 s)
table1       clan30         N= 1000000 b= 13    2.1 s (elapsed   1851 s)
table1       pairs0.01      N= 1000000 b= 13    1.7 s (elapsed   1853 s)
table1       pairs0.05      N= 1000000 b= 13    1.8 s (elapsed   1855 s)
table1       bg0.02         N= 1000000 b= 13    1.7 s (elapsed   1857 s)
table1       bg0.05         N= 1000000 b= 13    1.7 s (elapsed   1858 s)
table1       bg0.10         N= 1000000 b= 13    1.7 s (elapsed   1860 s)
table1       uniform        N= 1000000 b= 13    1.3 s (elapsed   1861 s)
table1       lognormal      N= 1000000 b= 13    1.6 s (elapsed   1863 s)
table1       compound       N= 1000000 b= 13    4.8 s (elapsed   1868 s)
table1       clusters2      N= 1000000 b= 13    3.5 s (elapsed   1871 s)
table1       clusters2half  N= 1000000 b= 13    2.4 s (elapsed   1874 s)
cuts k=1     null           N= 1000000 b= 14    2.8 s (elapsed   1876 s)
cuts k=1     smear1         N= 1000000 b= 14    2.9 s (elapsed   1879 s)
cuts k=1     clan5          N= 1000000 b= 14    4.7 s (elapsed   1884 s)
cuts k=1     clan30         N= 1000000 b= 14    3.6 s (elapsed   1888 s)
cuts k=1     pairs0.01      N= 1000000 b= 14    3.0 s (elapsed   1891 s)
cuts k=1     pairs0.05      N= 1000000 b= 14    3.0 s (elapsed   1894 s)
cuts k=1     bg0.02         N= 1000000 b= 14    2.9 s (elapsed   1897 s)
cuts k=1     bg0.05         N= 1000000 b= 14    2.9 s (elapsed   1900 s)
cuts k=1     bg0.10         N= 1000000 b= 14    3.0 s (elapsed   1902 s)
cuts k=1     lognormal      N= 1000000 b= 14    2.9 s (elapsed   1905 s)
cuts k=1     compound       N= 1000000 b= 14    9.9 s (elapsed   1915 s)
cuts k=1     clusters2      N= 1000000 b= 14    7.3 s (elapsed   1923 s)
cuts k=1     clusters2half  N= 1000000 b= 14    4.2 s (elapsed   1927 s)
table1       null           N= 1000000 b= 14    1.5 s (elapsed   1928 s)
table1       smear1         N= 1000000 b= 14    1.6 s (elapsed   1930 s)
table1       clan5          N= 1000000 b= 14    2.3 s (elapsed   1932 s)
table1       clan30         N= 1000000 b= 14    2.1 s (elapsed   1934 s)
table1       pairs0.01      N= 1000000 b= 14    1.7 s (elapsed   1936 s)
table1       pairs0.05      N= 1000000 b= 14    1.8 s (elapsed   1938 s)
table1       bg0.02         N= 1000000 b= 14    1.7 s (elapsed   1939 s)
table1       bg0.05         N= 1000000 b= 14    1.7 s (elapsed   1941 s)
table1       bg0.10         N= 1000000 b= 14    1.7 s (elapsed   1943 s)
table1       uniform        N= 1000000 b= 14    1.3 s (elapsed   1944 s)
table1       lognormal      N= 1000000 b= 14    1.6 s (elapsed   1946 s)
table1       compound       N= 1000000 b= 14    4.8 s (elapsed   1951 s)
table1       clusters2      N= 1000000 b= 14    3.5 s (elapsed   1954 s)
table1       clusters2half  N= 1000000 b= 14    2.4 s (elapsed   1956 s)
cuts k=1     null           N= 1000000 b= 15    2.8 s (elapsed   1959 s)
cuts k=1     smear1         N= 1000000 b= 15    2.9 s (elapsed   1962 s)
cuts k=1     clan5          N= 1000000 b= 15    4.7 s (elapsed   1967 s)
cuts k=1     clan30         N= 1000000 b= 15    3.6 s (elapsed   1970 s)
cuts k=1     pairs0.01      N= 1000000 b= 15    3.0 s (elapsed   1973 s)
cuts k=1     pairs0.05      N= 1000000 b= 15    3.0 s (elapsed   1976 s)
cuts k=1     bg0.02         N= 1000000 b= 15    2.9 s (elapsed   1979 s)
cuts k=1     bg0.05         N= 1000000 b= 15    3.0 s (elapsed   1982 s)
cuts k=1     bg0.10         N= 1000000 b= 15    2.9 s (elapsed   1985 s)
cuts k=1     lognormal      N= 1000000 b= 15    3.0 s (elapsed   1988 s)
cuts k=1     compound       N= 1000000 b= 15    9.9 s (elapsed   1998 s)
cuts k=1     clusters2      N= 1000000 b= 15    7.2 s (elapsed   2005 s)
cuts k=1     clusters2half  N= 1000000 b= 15    4.2 s (elapsed   2009 s)
table1       null           N= 1000000 b= 15    1.5 s (elapsed   2011 s)
table1       smear1         N= 1000000 b= 15    1.6 s (elapsed   2013 s)
table1       clan5          N= 1000000 b= 15    2.3 s (elapsed   2015 s)
table1       clan30         N= 1000000 b= 15    2.1 s (elapsed   2017 s)
table1       pairs0.01      N= 1000000 b= 15    1.7 s (elapsed   2019 s)
table1       pairs0.05      N= 1000000 b= 15    1.8 s (elapsed   2020 s)
table1       bg0.02         N= 1000000 b= 15    1.7 s (elapsed   2022 s)
table1       bg0.05         N= 1000000 b= 15    1.7 s (elapsed   2024 s)
table1       bg0.10         N= 1000000 b= 15    1.7 s (elapsed   2026 s)
table1       uniform        N= 1000000 b= 15    1.3 s (elapsed   2027 s)
table1       lognormal      N= 1000000 b= 15    1.6 s (elapsed   2028 s)
table1       compound       N= 1000000 b= 15    4.8 s (elapsed   2033 s)
table1       clusters2      N= 1000000 b= 15    3.5 s (elapsed   2037 s)
table1       clusters2half  N= 1000000 b= 15    2.4 s (elapsed   2039 s)
cuts k=1     null           N= 1000000 b= 16    2.8 s (elapsed   2042 s)
cuts k=1     smear1         N= 1000000 b= 16    2.9 s (elapsed   2045 s)
cuts k=1     clan5          N= 1000000 b= 16    4.7 s (elapsed   2049 s)
cuts k=1     clan30         N= 1000000 b= 16    3.6 s (elapsed   2053 s)
cuts k=1     pairs0.01      N= 1000000 b= 16    3.0 s (elapsed   2056 s)
cuts k=1     pairs0.05      N= 1000000 b= 16    3.0 s (elapsed   2059 s)
cuts k=1     bg0.02         N= 1000000 b= 16    2.9 s (elapsed   2062 s)
cuts k=1     bg0.05         N= 1000000 b= 16    2.9 s (elapsed   2065 s)
cuts k=1     bg0.10         N= 1000000 b= 16    3.0 s (elapsed   2068 s)
cuts k=1     lognormal      N= 1000000 b= 16    2.9 s (elapsed   2071 s)
cuts k=1     compound       N= 1000000 b= 16    9.9 s (elapsed   2081 s)
cuts k=1     clusters2      N= 1000000 b= 16    7.3 s (elapsed   2088 s)
cuts k=1     clusters2half  N= 1000000 b= 16    4.2 s (elapsed   2092 s)
table1       null           N= 1000000 b= 16    1.5 s (elapsed   2094 s)
table1       smear1         N= 1000000 b= 16    1.6 s (elapsed   2095 s)
table1       clan5          N= 1000000 b= 16    2.3 s (elapsed   2098 s)
table1       clan30         N= 1000000 b= 16    2.1 s (elapsed   2100 s)
table1       pairs0.01      N= 1000000 b= 16    1.7 s (elapsed   2101 s)
table1       pairs0.05      N= 1000000 b= 16    1.8 s (elapsed   2103 s)
table1       bg0.02         N= 1000000 b= 16    1.7 s (elapsed   2105 s)
table1       bg0.05         N= 1000000 b= 16    1.7 s (elapsed   2107 s)
table1       bg0.10         N= 1000000 b= 16    1.7 s (elapsed   2108 s)
table1       uniform        N= 1000000 b= 16    1.3 s (elapsed   2110 s)
table1       lognormal      N= 1000000 b= 16    1.6 s (elapsed   2111 s)
table1       compound       N= 1000000 b= 16    4.8 s (elapsed   2116 s)
table1       clusters2      N= 1000000 b= 16    3.5 s (elapsed   2119 s)
table1       clusters2half  N= 1000000 b= 16    2.4 s (elapsed   2122 s)
cuts k=1     null           N= 1000000 b= 17    2.8 s (elapsed   2125 s)
cuts k=1     smear1         N= 1000000 b= 17    2.9 s (elapsed   2128 s)
cuts k=1     clan5          N= 1000000 b= 17    4.7 s (elapsed   2132 s)
cuts k=1     clan30         N= 1000000 b= 17    3.6 s (elapsed   2136 s)
cuts k=1     pairs0.01      N= 1000000 b= 17    3.0 s (elapsed   2139 s)
cuts k=1     pairs0.05      N= 1000000 b= 17    3.0 s (elapsed   2142 s)
cuts k=1     bg0.02         N= 1000000 b= 17    2.9 s (elapsed   2145 s)
cuts k=1     bg0.05         N= 1000000 b= 17    2.9 s (elapsed   2148 s)
cuts k=1     bg0.10         N= 1000000 b= 17    2.9 s (elapsed   2151 s)
cuts k=1     lognormal      N= 1000000 b= 17    2.9 s (elapsed   2154 s)
cuts k=1     compound       N= 1000000 b= 17    9.9 s (elapsed   2163 s)
cuts k=1     clusters2      N= 1000000 b= 17    7.2 s (elapsed   2171 s)
cuts k=1     clusters2half  N= 1000000 b= 17    4.2 s (elapsed   2175 s)
table1       null           N= 1000000 b= 17    1.5 s (elapsed   2176 s)
table1       smear1         N= 1000000 b= 17    1.6 s (elapsed   2178 s)
table1       clan5          N= 1000000 b= 17    2.3 s (elapsed   2180 s)
table1       clan30         N= 1000000 b= 17    2.1 s (elapsed   2182 s)
table1       pairs0.01      N= 1000000 b= 17    1.7 s (elapsed   2184 s)
table1       pairs0.05      N= 1000000 b= 17    1.7 s (elapsed   2186 s)
table1       bg0.02         N= 1000000 b= 17    1.6 s (elapsed   2187 s)
table1       bg0.05         N= 1000000 b= 17    1.7 s (elapsed   2189 s)
table1       bg0.10         N= 1000000 b= 17    1.7 s (elapsed   2191 s)
table1       uniform        N= 1000000 b= 17    1.3 s (elapsed   2192 s)
table1       lognormal      N= 1000000 b= 17    1.6 s (elapsed   2194 s)
table1       compound       N= 1000000 b= 17    4.7 s (elapsed   2198 s)
table1       clusters2      N= 1000000 b= 17    3.4 s (elapsed   2202 s)
table1       clusters2half  N= 1000000 b= 17    2.3 s (elapsed   2204 s)
cuts k=1     null           N= 1000000 b= 18    2.7 s (elapsed   2207 s)
cuts k=1     smear1         N= 1000000 b= 18    2.9 s (elapsed   2210 s)
cuts k=1     clan5          N= 1000000 b= 18    4.6 s (elapsed   2214 s)
cuts k=1     clan30         N= 1000000 b= 18    3.5 s (elapsed   2218 s)
cuts k=1     pairs0.01      N= 1000000 b= 18    2.9 s (elapsed   2221 s)
cuts k=1     pairs0.05      N= 1000000 b= 18    2.9 s (elapsed   2223 s)
cuts k=1     bg0.02         N= 1000000 b= 18    2.8 s (elapsed   2226 s)
cuts k=1     bg0.05         N= 1000000 b= 18    2.8 s (elapsed   2229 s)
cuts k=1     bg0.10         N= 1000000 b= 18    2.9 s (elapsed   2232 s)
cuts k=1     lognormal      N= 1000000 b= 18    2.9 s (elapsed   2235 s)
cuts k=1     compound       N= 1000000 b= 18    9.7 s (elapsed   2245 s)
cuts k=1     clusters2      N= 1000000 b= 18    7.1 s (elapsed   2252 s)
cuts k=1     clusters2half  N= 1000000 b= 18    4.1 s (elapsed   2256 s)
table1       null           N= 1000000 b= 18    1.5 s (elapsed   2257 s)
table1       smear1         N= 1000000 b= 18    1.6 s (elapsed   2259 s)
table1       clan5          N= 1000000 b= 18    2.2 s (elapsed   2261 s)
table1       clan30         N= 1000000 b= 18    2.0 s (elapsed   2263 s)
table1       pairs0.01      N= 1000000 b= 18    1.7 s (elapsed   2265 s)
table1       pairs0.05      N= 1000000 b= 18    1.7 s (elapsed   2267 s)
table1       bg0.02         N= 1000000 b= 18    1.6 s (elapsed   2268 s)
table1       bg0.05         N= 1000000 b= 18    1.7 s (elapsed   2270 s)
table1       bg0.10         N= 1000000 b= 18    1.7 s (elapsed   2272 s)
table1       uniform        N= 1000000 b= 18    1.3 s (elapsed   2273 s)
table1       lognormal      N= 1000000 b= 18    1.6 s (elapsed   2274 s)
table1       compound       N= 1000000 b= 18    4.6 s (elapsed   2279 s)
table1       clusters2      N= 1000000 b= 18    3.4 s (elapsed   2282 s)
table1       clusters2half  N= 1000000 b= 18    2.3 s (elapsed   2285 s)
cuts k=1     null           N= 1000000 b= 19    2.7 s (elapsed   2287 s)
cuts k=1     smear1         N= 1000000 b= 19    2.9 s (elapsed   2290 s)
cuts k=1     clan5          N= 1000000 b= 19    4.6 s (elapsed   2295 s)
cuts k=1     clan30         N= 1000000 b= 19    3.5 s (elapsed   2298 s)
cuts k=1     pairs0.01      N= 1000000 b= 19    2.9 s (elapsed   2301 s)
cuts k=1     pairs0.05      N= 1000000 b= 19    3.0 s (elapsed   2304 s)
cuts k=1     bg0.02         N= 1000000 b= 19    2.9 s (elapsed   2307 s)
cuts k=1     bg0.05         N= 1000000 b= 19    2.9 s (elapsed   2310 s)
cuts k=1     bg0.10         N= 1000000 b= 19    2.9 s (elapsed   2313 s)
cuts k=1     lognormal      N= 1000000 b= 19    2.9 s (elapsed   2316 s)
cuts k=1     compound       N= 1000000 b= 19    9.7 s (elapsed   2325 s)
cuts k=1     clusters2      N= 1000000 b= 19    7.0 s (elapsed   2333 s)
cuts k=1     clusters2half  N= 1000000 b= 19    4.1 s (elapsed   2337 s)
table1       null           N= 1000000 b= 19    1.5 s (elapsed   2338 s)
table1       smear1         N= 1000000 b= 19    1.6 s (elapsed   2340 s)
table1       clan5          N= 1000000 b= 19    2.2 s (elapsed   2342 s)
table1       clan30         N= 1000000 b= 19    2.0 s (elapsed   2344 s)
table1       pairs0.01      N= 1000000 b= 19    1.7 s (elapsed   2346 s)
table1       pairs0.05      N= 1000000 b= 19    1.7 s (elapsed   2347 s)
table1       bg0.02         N= 1000000 b= 19    1.6 s (elapsed   2349 s)
table1       bg0.05         N= 1000000 b= 19    1.7 s (elapsed   2351 s)
table1       bg0.10         N= 1000000 b= 19    1.7 s (elapsed   2352 s)
table1       uniform        N= 1000000 b= 19    1.3 s (elapsed   2354 s)
table1       lognormal      N= 1000000 b= 19    1.5 s (elapsed   2355 s)
table1       compound       N= 1000000 b= 19    4.7 s (elapsed   2360 s)
table1       clusters2      N= 1000000 b= 19    3.4 s (elapsed   2363 s)
table1       clusters2half  N= 1000000 b= 19    2.3 s (elapsed   2365 s)
cuts k=1     null           N= 1000000 b= 20    2.7 s (elapsed   2368 s)
cuts k=1     smear1         N= 1000000 b= 20    2.8 s (elapsed   2371 s)
cuts k=1     clan5          N= 1000000 b= 20    4.6 s (elapsed   2376 s)
cuts k=1     clan30         N= 1000000 b= 20    3.5 s (elapsed   2379 s)
cuts k=1     pairs0.01      N= 1000000 b= 20    2.9 s (elapsed   2382 s)
cuts k=1     pairs0.05      N= 1000000 b= 20    2.9 s (elapsed   2385 s)
cuts k=1     bg0.02         N= 1000000 b= 20    2.9 s (elapsed   2388 s)
cuts k=1     bg0.05         N= 1000000 b= 20    2.9 s (elapsed   2391 s)
cuts k=1     bg0.10         N= 1000000 b= 20    2.9 s (elapsed   2394 s)
cuts k=1     lognormal      N= 1000000 b= 20    2.9 s (elapsed   2396 s)
cuts k=1     compound       N= 1000000 b= 20    9.7 s (elapsed   2406 s)
cuts k=1     clusters2      N= 1000000 b= 20    7.1 s (elapsed   2413 s)
cuts k=1     clusters2half  N= 1000000 b= 20    4.1 s (elapsed   2417 s)
table1       null           N= 1000000 b= 20    1.5 s (elapsed   2419 s)
table1       smear1         N= 1000000 b= 20    1.6 s (elapsed   2420 s)
table1       clan5          N= 1000000 b= 20    2.2 s (elapsed   2423 s)
table1       clan30         N= 1000000 b= 20    2.0 s (elapsed   2425 s)
table1       pairs0.01      N= 1000000 b= 20    1.7 s (elapsed   2426 s)
table1       pairs0.05      N= 1000000 b= 20    1.7 s (elapsed   2428 s)
table1       bg0.02         N= 1000000 b= 20    1.6 s (elapsed   2430 s)
table1       bg0.05         N= 1000000 b= 20    1.7 s (elapsed   2431 s)
table1       bg0.10         N= 1000000 b= 20    1.7 s (elapsed   2433 s)
table1       uniform        N= 1000000 b= 20    1.3 s (elapsed   2434 s)
table1       lognormal      N= 1000000 b= 20    1.5 s (elapsed   2436 s)
table1       compound       N= 1000000 b= 20    4.7 s (elapsed   2440 s)
table1       clusters2      N= 1000000 b= 20    3.4 s (elapsed   2444 s)
table1       clusters2half  N= 1000000 b= 20    2.3 s (elapsed   2446 s)
cuts k=1     null           N= 1000000 b= 21    2.7 s (elapsed   2449 s)
cuts k=1     smear1         N= 1000000 b= 21    2.8 s (elapsed   2452 s)
cuts k=1     clan5          N= 1000000 b= 21    4.6 s (elapsed   2456 s)
cuts k=1     clan30         N= 1000000 b= 21    3.5 s (elapsed   2460 s)
cuts k=1     pairs0.01      N= 1000000 b= 21    2.9 s (elapsed   2463 s)
cuts k=1     pairs0.05      N= 1000000 b= 21    2.9 s (elapsed   2466 s)
cuts k=1     bg0.02         N= 1000000 b= 21    2.8 s (elapsed   2469 s)
cuts k=1     bg0.05         N= 1000000 b= 21    2.9 s (elapsed   2471 s)
cuts k=1     bg0.10         N= 1000000 b= 21    2.9 s (elapsed   2474 s)
cuts k=1     lognormal      N= 1000000 b= 21    2.9 s (elapsed   2477 s)
cuts k=1     compound       N= 1000000 b= 21    9.7 s (elapsed   2487 s)
cuts k=1     clusters2      N= 1000000 b= 21    7.1 s (elapsed   2494 s)
cuts k=1     clusters2half  N= 1000000 b= 21    4.1 s (elapsed   2498 s)
table1       null           N= 1000000 b= 21    1.5 s (elapsed   2500 s)
table1       smear1         N= 1000000 b= 21    1.6 s (elapsed   2501 s)
table1       clan5          N= 1000000 b= 21    2.2 s (elapsed   2503 s)
table1       clan30         N= 1000000 b= 21    2.0 s (elapsed   2505 s)
table1       pairs0.01      N= 1000000 b= 21    1.7 s (elapsed   2507 s)
table1       pairs0.05      N= 1000000 b= 21    1.7 s (elapsed   2509 s)
table1       bg0.02         N= 1000000 b= 21    1.6 s (elapsed   2510 s)
table1       bg0.05         N= 1000000 b= 21    1.7 s (elapsed   2512 s)
table1       bg0.10         N= 1000000 b= 21    1.7 s (elapsed   2514 s)
table1       uniform        N= 1000000 b= 21    1.3 s (elapsed   2515 s)
table1       lognormal      N= 1000000 b= 21    1.5 s (elapsed   2517 s)
table1       compound       N= 1000000 b= 21    4.6 s (elapsed   2521 s)
table1       clusters2      N= 1000000 b= 21    3.4 s (elapsed   2525 s)
table1       clusters2half  N= 1000000 b= 21    2.3 s (elapsed   2527 s)
cuts k=1     null           N= 1000000 b= 22    2.7 s (elapsed   2530 s)
cuts k=1     smear1         N= 1000000 b= 22    2.9 s (elapsed   2532 s)
cuts k=1     clan5          N= 1000000 b= 22    4.6 s (elapsed   2537 s)
cuts k=1     clan30         N= 1000000 b= 22    3.5 s (elapsed   2541 s)
cuts k=1     pairs0.01      N= 1000000 b= 22    2.9 s (elapsed   2544 s)
cuts k=1     pairs0.05      N= 1000000 b= 22    2.9 s (elapsed   2546 s)
cuts k=1     bg0.02         N= 1000000 b= 22    2.8 s (elapsed   2549 s)
cuts k=1     bg0.05         N= 1000000 b= 22    2.8 s (elapsed   2552 s)
cuts k=1     bg0.10         N= 1000000 b= 22    2.9 s (elapsed   2555 s)
cuts k=1     lognormal      N= 1000000 b= 22    2.9 s (elapsed   2558 s)
cuts k=1     compound       N= 1000000 b= 22    9.7 s (elapsed   2568 s)
cuts k=1     clusters2      N= 1000000 b= 22    7.1 s (elapsed   2575 s)
cuts k=1     clusters2half  N= 1000000 b= 22    4.1 s (elapsed   2579 s)
table1       null           N= 1000000 b= 22    1.5 s (elapsed   2580 s)
table1       smear1         N= 1000000 b= 22    1.6 s (elapsed   2582 s)
table1       clan5          N= 1000000 b= 22    2.2 s (elapsed   2584 s)
table1       clan30         N= 1000000 b= 22    2.0 s (elapsed   2586 s)
table1       pairs0.01      N= 1000000 b= 22    1.7 s (elapsed   2588 s)
table1       pairs0.05      N= 1000000 b= 22    1.7 s (elapsed   2589 s)
table1       bg0.02         N= 1000000 b= 22    1.6 s (elapsed   2591 s)
table1       bg0.05         N= 1000000 b= 22    1.7 s (elapsed   2593 s)
table1       bg0.10         N= 1000000 b= 22    1.7 s (elapsed   2594 s)
table1       uniform        N= 1000000 b= 22    1.3 s (elapsed   2596 s)
table1       lognormal      N= 1000000 b= 22    1.5 s (elapsed   2597 s)
table1       compound       N= 1000000 b= 22    4.6 s (elapsed   2602 s)
table1       clusters2      N= 1000000 b= 22    3.4 s (elapsed   2605 s)
table1       clusters2half  N= 1000000 b= 22    2.3 s (elapsed   2608 s)
cuts k=1     null           N= 1000000 b= 23    2.7 s (elapsed   2610 s)
cuts k=1     smear1         N= 1000000 b= 23    2.9 s (elapsed   2613 s)
cuts k=1     clan5          N= 1000000 b= 23    4.6 s (elapsed   2618 s)
cuts k=1     clan30         N= 1000000 b= 23    3.5 s (elapsed   2621 s)
cuts k=1     pairs0.01      N= 1000000 b= 23    2.9 s (elapsed   2624 s)
cuts k=1     pairs0.05      N= 1000000 b= 23    2.9 s (elapsed   2627 s)
cuts k=1     bg0.02         N= 1000000 b= 23    2.9 s (elapsed   2630 s)
cuts k=1     bg0.05         N= 1000000 b= 23    2.8 s (elapsed   2633 s)
cuts k=1     bg0.10         N= 1000000 b= 23    2.9 s (elapsed   2636 s)
cuts k=1     lognormal      N= 1000000 b= 23    2.9 s (elapsed   2639 s)
cuts k=1     compound       N= 1000000 b= 23    9.7 s (elapsed   2648 s)
cuts k=1     clusters2      N= 1000000 b= 23    7.1 s (elapsed   2655 s)
cuts k=1     clusters2half  N= 1000000 b= 23    4.1 s (elapsed   2659 s)
table1       null           N= 1000000 b= 23    1.5 s (elapsed   2661 s)
table1       smear1         N= 1000000 b= 23    1.6 s (elapsed   2663 s)
table1       clan5          N= 1000000 b= 23    2.2 s (elapsed   2665 s)
table1       clan30         N= 1000000 b= 23    2.0 s (elapsed   2667 s)
table1       pairs0.01      N= 1000000 b= 23    1.7 s (elapsed   2669 s)
table1       pairs0.05      N= 1000000 b= 23    1.7 s (elapsed   2670 s)
table1       bg0.02         N= 1000000 b= 23    1.7 s (elapsed   2672 s)
table1       bg0.05         N= 1000000 b= 23    1.7 s (elapsed   2674 s)
table1       bg0.10         N= 1000000 b= 23    1.7 s (elapsed   2675 s)
table1       uniform        N= 1000000 b= 23    1.3 s (elapsed   2677 s)
table1       lognormal      N= 1000000 b= 23    1.6 s (elapsed   2678 s)
table1       compound       N= 1000000 b= 23    4.7 s (elapsed   2683 s)
table1       clusters2      N= 1000000 b= 23    3.4 s (elapsed   2686 s)
table1       clusters2half  N= 1000000 b= 23    2.3 s (elapsed   2689 s)
cuts k=1     null           N= 1000000 b= 24    2.7 s (elapsed   2691 s)
cuts k=1     smear1         N= 1000000 b= 24    2.8 s (elapsed   2694 s)
cuts k=1     clan5          N= 1000000 b= 24    4.6 s (elapsed   2699 s)
cuts k=1     clan30         N= 1000000 b= 24    3.5 s (elapsed   2702 s)
cuts k=1     pairs0.01      N= 1000000 b= 24    2.9 s (elapsed   2705 s)
cuts k=1     pairs0.05      N= 1000000 b= 24    2.9 s (elapsed   2708 s)
cuts k=1     bg0.02         N= 1000000 b= 24    2.8 s (elapsed   2711 s)
cuts k=1     bg0.05         N= 1000000 b= 24    2.8 s (elapsed   2714 s)
cuts k=1     bg0.10         N= 1000000 b= 24    2.9 s (elapsed   2717 s)
cuts k=1     lognormal      N= 1000000 b= 24    2.9 s (elapsed   2719 s)
cuts k=1     compound       N= 1000000 b= 24    9.7 s (elapsed   2729 s)
cuts k=1     clusters2      N= 1000000 b= 24    7.0 s (elapsed   2736 s)
cuts k=1     clusters2half  N= 1000000 b= 24    4.1 s (elapsed   2740 s)
table1       null           N= 1000000 b= 24    1.5 s (elapsed   2742 s)
table1       smear1         N= 1000000 b= 24    1.6 s (elapsed   2743 s)
table1       clan5          N= 1000000 b= 24    2.2 s (elapsed   2746 s)
table1       clan30         N= 1000000 b= 24    2.0 s (elapsed   2748 s)
table1       pairs0.01      N= 1000000 b= 24    1.7 s (elapsed   2749 s)
table1       pairs0.05      N= 1000000 b= 24    1.7 s (elapsed   2751 s)
table1       bg0.02         N= 1000000 b= 24    1.7 s (elapsed   2753 s)
table1       bg0.05         N= 1000000 b= 24    1.7 s (elapsed   2754 s)
table1       bg0.10         N= 1000000 b= 24    1.7 s (elapsed   2756 s)
table1       uniform        N= 1000000 b= 24    1.3 s (elapsed   2757 s)
table1       lognormal      N= 1000000 b= 24    1.5 s (elapsed   2759 s)
table1       compound       N= 1000000 b= 24    4.7 s (elapsed   2764 s)
table1       clusters2      N= 1000000 b= 24    3.4 s (elapsed   2767 s)
table1       clusters2half  N= 1000000 b= 24    2.3 s (elapsed   2769 s)
cuts k=1     null           N= 1000000 b= 25    2.8 s (elapsed   2772 s)
cuts k=1     smear1         N= 1000000 b= 25    2.9 s (elapsed   2775 s)
cuts k=1     clan5          N= 1000000 b= 25    4.6 s (elapsed   2779 s)
cuts k=1     clan30         N= 1000000 b= 25    3.5 s (elapsed   2783 s)
cuts k=1     pairs0.01      N= 1000000 b= 25    2.9 s (elapsed   2786 s)
cuts k=1     pairs0.05      N= 1000000 b= 25    2.9 s (elapsed   2789 s)
cuts k=1     bg0.02         N= 1000000 b= 25    2.8 s (elapsed   2792 s)
cuts k=1     bg0.05         N= 1000000 b= 25    2.9 s (elapsed   2794 s)
cuts k=1     bg0.10         N= 1000000 b= 25    2.9 s (elapsed   2797 s)
cuts k=1     lognormal      N= 1000000 b= 25    2.8 s (elapsed   2800 s)
cuts k=1     compound       N= 1000000 b= 25    9.7 s (elapsed   2810 s)
cuts k=1     clusters2      N= 1000000 b= 25    7.1 s (elapsed   2817 s)
cuts k=1     clusters2half  N= 1000000 b= 25    4.1 s (elapsed   2821 s)
table1       null           N= 1000000 b= 25    1.5 s (elapsed   2823 s)
table1       smear1         N= 1000000 b= 25    1.6 s (elapsed   2824 s)
table1       clan5          N= 1000000 b= 25    2.2 s (elapsed   2826 s)
table1       clan30         N= 1000000 b= 25    2.0 s (elapsed   2828 s)
table1       pairs0.01      N= 1000000 b= 25    1.7 s (elapsed   2830 s)
table1       pairs0.05      N= 1000000 b= 25    1.7 s (elapsed   2832 s)
table1       bg0.02         N= 1000000 b= 25    1.6 s (elapsed   2833 s)
table1       bg0.05         N= 1000000 b= 25    1.6 s (elapsed   2835 s)
table1       bg0.10         N= 1000000 b= 25    1.7 s (elapsed   2837 s)
table1       uniform        N= 1000000 b= 25    1.3 s (elapsed   2838 s)
table1       lognormal      N= 1000000 b= 25    1.6 s (elapsed   2840 s)
table1       compound       N= 1000000 b= 25    4.6 s (elapsed   2844 s)
table1       clusters2      N= 1000000 b= 25    3.4 s (elapsed   2848 s)
table1       clusters2half  N= 1000000 b= 25    2.3 s (elapsed   2850 s)
cuts k=1     null           N= 1000000 b= 26    2.7 s (elapsed   2853 s)
cuts k=1     smear1         N= 1000000 b= 26    2.9 s (elapsed   2856 s)
cuts k=1     clan5          N= 1000000 b= 26    4.6 s (elapsed   2860 s)
cuts k=1     clan30         N= 1000000 b= 26    3.5 s (elapsed   2864 s)
cuts k=1     pairs0.01      N= 1000000 b= 26    2.9 s (elapsed   2867 s)
cuts k=1     pairs0.05      N= 1000000 b= 26    2.9 s (elapsed   2869 s)
cuts k=1     bg0.02         N= 1000000 b= 26    2.9 s (elapsed   2872 s)
cuts k=1     bg0.05         N= 1000000 b= 26    2.9 s (elapsed   2875 s)
cuts k=1     bg0.10         N= 1000000 b= 26    2.9 s (elapsed   2878 s)
cuts k=1     lognormal      N= 1000000 b= 26    2.9 s (elapsed   2881 s)
cuts k=1     compound       N= 1000000 b= 26    9.7 s (elapsed   2891 s)
cuts k=1     clusters2      N= 1000000 b= 26    7.1 s (elapsed   2898 s)
cuts k=1     clusters2half  N= 1000000 b= 26    4.1 s (elapsed   2902 s)
table1       null           N= 1000000 b= 26    1.5 s (elapsed   2903 s)
table1       smear1         N= 1000000 b= 26    1.6 s (elapsed   2905 s)
table1       clan5          N= 1000000 b= 26    2.2 s (elapsed   2907 s)
table1       clan30         N= 1000000 b= 26    2.0 s (elapsed   2909 s)
table1       pairs0.01      N= 1000000 b= 26    1.7 s (elapsed   2911 s)
table1       pairs0.05      N= 1000000 b= 26    1.7 s (elapsed   2912 s)
table1       bg0.02         N= 1000000 b= 26    1.6 s (elapsed   2914 s)
table1       bg0.05         N= 1000000 b= 26    1.6 s (elapsed   2916 s)
table1       bg0.10         N= 1000000 b= 26    1.7 s (elapsed   2917 s)
table1       uniform        N= 1000000 b= 26    1.3 s (elapsed   2919 s)
table1       lognormal      N= 1000000 b= 26    1.5 s (elapsed   2920 s)
table1       compound       N= 1000000 b= 26    4.7 s (elapsed   2925 s)
table1       clusters2      N= 1000000 b= 26    3.4 s (elapsed   2928 s)
table1       clusters2half  N= 1000000 b= 26    2.3 s (elapsed   2931 s)
cuts k=1     null           N= 1000000 b= 27    2.7 s (elapsed   2933 s)
cuts k=1     smear1         N= 1000000 b= 27    2.8 s (elapsed   2936 s)
cuts k=1     clan5          N= 1000000 b= 27    4.6 s (elapsed   2941 s)
cuts k=1     clan30         N= 1000000 b= 27    3.5 s (elapsed   2944 s)
cuts k=1     pairs0.01      N= 1000000 b= 27    2.9 s (elapsed   2947 s)
cuts k=1     pairs0.05      N= 1000000 b= 27    2.9 s (elapsed   2950 s)
cuts k=1     bg0.02         N= 1000000 b= 27    2.8 s (elapsed   2953 s)
cuts k=1     bg0.05         N= 1000000 b= 27    2.9 s (elapsed   2956 s)
cuts k=1     bg0.10         N= 1000000 b= 27    2.9 s (elapsed   2959 s)
cuts k=1     lognormal      N= 1000000 b= 27    2.9 s (elapsed   2962 s)
cuts k=1     compound       N= 1000000 b= 27    9.7 s (elapsed   2971 s)
cuts k=1     clusters2      N= 1000000 b= 27    7.1 s (elapsed   2978 s)
cuts k=1     clusters2half  N= 1000000 b= 27    4.1 s (elapsed   2982 s)
table1       null           N= 1000000 b= 27    1.5 s (elapsed   2984 s)
table1       smear1         N= 1000000 b= 27    1.6 s (elapsed   2985 s)
table1       clan5          N= 1000000 b= 27    2.2 s (elapsed   2988 s)
table1       clan30         N= 1000000 b= 27    2.0 s (elapsed   2990 s)
table1       pairs0.01      N= 1000000 b= 27    1.7 s (elapsed   2991 s)
table1       pairs0.05      N= 1000000 b= 27    1.7 s (elapsed   2993 s)
table1       bg0.02         N= 1000000 b= 27    1.6 s (elapsed   2995 s)
table1       bg0.05         N= 1000000 b= 27    1.7 s (elapsed   2996 s)
table1       bg0.10         N= 1000000 b= 27    1.7 s (elapsed   2998 s)
table1       uniform        N= 1000000 b= 27    1.3 s (elapsed   2999 s)
table1       lognormal      N= 1000000 b= 27    1.6 s (elapsed   3001 s)
table1       compound       N= 1000000 b= 27    4.7 s (elapsed   3006 s)
table1       clusters2      N= 1000000 b= 27    3.4 s (elapsed   3009 s)
table1       clusters2half  N= 1000000 b= 27    2.3 s (elapsed   3011 s)
cuts k=1     null           N= 1000000 b= 28    2.7 s (elapsed   3014 s)
cuts k=1     smear1         N= 1000000 b= 28    2.8 s (elapsed   3017 s)
cuts k=1     clan5          N= 1000000 b= 28    4.6 s (elapsed   3021 s)
cuts k=1     clan30         N= 1000000 b= 28    3.5 s (elapsed   3025 s)
cuts k=1     pairs0.01      N= 1000000 b= 28    2.9 s (elapsed   3028 s)
cuts k=1     pairs0.05      N= 1000000 b= 28    2.9 s (elapsed   3031 s)
cuts k=1     bg0.02         N= 1000000 b= 28    2.8 s (elapsed   3034 s)
cuts k=1     bg0.05         N= 1000000 b= 28    2.8 s (elapsed   3036 s)
cuts k=1     bg0.10         N= 1000000 b= 28    2.9 s (elapsed   3039 s)
cuts k=1     lognormal      N= 1000000 b= 28    2.9 s (elapsed   3042 s)
cuts k=1     compound       N= 1000000 b= 28    9.7 s (elapsed   3052 s)
cuts k=1     clusters2      N= 1000000 b= 28    7.1 s (elapsed   3059 s)
cuts k=1     clusters2half  N= 1000000 b= 28    4.1 s (elapsed   3063 s)
table1       null           N= 1000000 b= 28    1.5 s (elapsed   3064 s)
table1       smear1         N= 1000000 b= 28    1.6 s (elapsed   3066 s)
table1       clan5          N= 1000000 b= 28    2.2 s (elapsed   3068 s)
table1       clan30         N= 1000000 b= 28    2.0 s (elapsed   3070 s)
table1       pairs0.01      N= 1000000 b= 28    1.7 s (elapsed   3072 s)
table1       pairs0.05      N= 1000000 b= 28    1.7 s (elapsed   3074 s)
table1       bg0.02         N= 1000000 b= 28    1.6 s (elapsed   3075 s)
table1       bg0.05         N= 1000000 b= 28    1.6 s (elapsed   3077 s)
table1       bg0.10         N= 1000000 b= 28    1.7 s (elapsed   3079 s)
table1       uniform        N= 1000000 b= 28    1.3 s (elapsed   3080 s)
table1       lognormal      N= 1000000 b= 28    1.5 s (elapsed   3081 s)
table1       compound       N= 1000000 b= 28    4.6 s (elapsed   3086 s)
table1       clusters2      N= 1000000 b= 28    3.4 s (elapsed   3089 s)
table1       clusters2half  N= 1000000 b= 28    2.3 s (elapsed   3092 s)
cuts k=1     null           N= 1000000 b= 29    2.7 s (elapsed   3094 s)
cuts k=1     smear1         N= 1000000 b= 29    2.8 s (elapsed   3097 s)
cuts k=1     clan5          N= 1000000 b= 29    4.6 s (elapsed   3102 s)
cuts k=1     clan30         N= 1000000 b= 29    3.5 s (elapsed   3105 s)
cuts k=1     pairs0.01      N= 1000000 b= 29    2.9 s (elapsed   3108 s)
cuts k=1     pairs0.05      N= 1000000 b= 29    2.9 s (elapsed   3111 s)
cuts k=1     bg0.02         N= 1000000 b= 29    2.8 s (elapsed   3114 s)
cuts k=1     bg0.05         N= 1000000 b= 29    2.9 s (elapsed   3117 s)
cuts k=1     bg0.10         N= 1000000 b= 29    2.9 s (elapsed   3120 s)
cuts k=1     lognormal      N= 1000000 b= 29    2.9 s (elapsed   3123 s)
cuts k=1     compound       N= 1000000 b= 29    9.7 s (elapsed   3132 s)
cuts k=1     clusters2      N= 1000000 b= 29    7.1 s (elapsed   3139 s)
cuts k=1     clusters2half  N= 1000000 b= 29    4.0 s (elapsed   3144 s)
table1       null           N= 1000000 b= 29    1.5 s (elapsed   3145 s)
table1       smear1         N= 1000000 b= 29    1.6 s (elapsed   3147 s)
table1       clan5          N= 1000000 b= 29    2.2 s (elapsed   3149 s)
table1       clan30         N= 1000000 b= 29    2.0 s (elapsed   3151 s)
table1       pairs0.01      N= 1000000 b= 29    1.7 s (elapsed   3152 s)
table1       pairs0.05      N= 1000000 b= 29    1.7 s (elapsed   3154 s)
table1       bg0.02         N= 1000000 b= 29    1.6 s (elapsed   3156 s)
table1       bg0.05         N= 1000000 b= 29    1.7 s (elapsed   3157 s)
table1       bg0.10         N= 1000000 b= 29    1.7 s (elapsed   3159 s)
table1       uniform        N= 1000000 b= 29    1.3 s (elapsed   3160 s)
table1       lognormal      N= 1000000 b= 29    1.6 s (elapsed   3162 s)
table1       compound       N= 1000000 b= 29    4.7 s (elapsed   3167 s)
table1       clusters2      N= 1000000 b= 29    3.4 s (elapsed   3170 s)
table1       clusters2half  N= 1000000 b= 29    2.3 s (elapsed   3172 s)
cuts k=1     null           N= 1000000 b= 30    2.7 s (elapsed   3175 s)
cuts k=1     smear1         N= 1000000 b= 30    2.8 s (elapsed   3178 s)
cuts k=1     clan5          N= 1000000 b= 30    4.6 s (elapsed   3182 s)
cuts k=1     clan30         N= 1000000 b= 30    3.5 s (elapsed   3186 s)
cuts k=1     pairs0.01      N= 1000000 b= 30    2.9 s (elapsed   3189 s)
cuts k=1     pairs0.05      N= 1000000 b= 30    2.9 s (elapsed   3192 s)
cuts k=1     bg0.02         N= 1000000 b= 30    2.8 s (elapsed   3195 s)
cuts k=1     bg0.05         N= 1000000 b= 30    2.8 s (elapsed   3197 s)
cuts k=1     bg0.10         N= 1000000 b= 30    2.9 s (elapsed   3200 s)
cuts k=1     lognormal      N= 1000000 b= 30    2.9 s (elapsed   3203 s)
cuts k=1     compound       N= 1000000 b= 30    9.7 s (elapsed   3213 s)
cuts k=1     clusters2      N= 1000000 b= 30    7.1 s (elapsed   3220 s)
cuts k=1     clusters2half  N= 1000000 b= 30    4.1 s (elapsed   3224 s)
table1       null           N= 1000000 b= 30    1.5 s (elapsed   3225 s)
table1       smear1         N= 1000000 b= 30    1.6 s (elapsed   3227 s)
table1       clan5          N= 1000000 b= 30    2.2 s (elapsed   3229 s)
table1       clan30         N= 1000000 b= 30    2.0 s (elapsed   3231 s)
table1       pairs0.01      N= 1000000 b= 30    1.7 s (elapsed   3233 s)
table1       pairs0.05      N= 1000000 b= 30    1.7 s (elapsed   3235 s)
table1       bg0.02         N= 1000000 b= 30    1.6 s (elapsed   3236 s)
table1       bg0.05         N= 1000000 b= 30    1.7 s (elapsed   3238 s)
table1       bg0.10         N= 1000000 b= 30    1.7 s (elapsed   3240 s)
table1       uniform        N= 1000000 b= 30    1.3 s (elapsed   3241 s)
table1       lognormal      N= 1000000 b= 30    1.5 s (elapsed   3242 s)
table1       compound       N= 1000000 b= 30    4.7 s (elapsed   3247 s)
table1       clusters2      N= 1000000 b= 30    3.4 s (elapsed   3250 s)
table1       clusters2half  N= 1000000 b= 30    2.3 s (elapsed   3253 s)
cuts k=1     null           N= 1000000 b= 31    2.7 s (elapsed   3255 s)
cuts k=1     smear1         N= 1000000 b= 31    2.8 s (elapsed   3258 s)
cuts k=1     clan5          N= 1000000 b= 31    4.6 s (elapsed   3263 s)
cuts k=1     clan30         N= 1000000 b= 31    3.5 s (elapsed   3266 s)
cuts k=1     pairs0.01      N= 1000000 b= 31    2.9 s (elapsed   3269 s)
cuts k=1     pairs0.05      N= 1000000 b= 31    2.9 s (elapsed   3272 s)
cuts k=1     bg0.02         N= 1000000 b= 31    2.8 s (elapsed   3275 s)
cuts k=1     bg0.05         N= 1000000 b= 31    2.8 s (elapsed   3278 s)
cuts k=1     bg0.10         N= 1000000 b= 31    2.9 s (elapsed   3281 s)
cuts k=1     lognormal      N= 1000000 b= 31    2.8 s (elapsed   3284 s)
cuts k=1     compound       N= 1000000 b= 31    9.7 s (elapsed   3293 s)
cuts k=1     clusters2      N= 1000000 b= 31    7.1 s (elapsed   3300 s)
cuts k=1     clusters2half  N= 1000000 b= 31    4.1 s (elapsed   3304 s)
table1       null           N= 1000000 b= 31    1.5 s (elapsed   3306 s)
table1       smear1         N= 1000000 b= 31    1.6 s (elapsed   3308 s)
table1       clan5          N= 1000000 b= 31    2.2 s (elapsed   3310 s)
table1       clan30         N= 1000000 b= 31    2.0 s (elapsed   3312 s)
table1       pairs0.01      N= 1000000 b= 31    1.7 s (elapsed   3313 s)
table1       pairs0.05      N= 1000000 b= 31    1.7 s (elapsed   3315 s)
table1       bg0.02         N= 1000000 b= 31    1.6 s (elapsed   3317 s)
table1       bg0.05         N= 1000000 b= 31    1.6 s (elapsed   3318 s)
table1       bg0.10         N= 1000000 b= 31    1.7 s (elapsed   3320 s)
table1       uniform        N= 1000000 b= 31    1.3 s (elapsed   3321 s)
table1       lognormal      N= 1000000 b= 31    1.5 s (elapsed   3323 s)
table1       compound       N= 1000000 b= 31    4.6 s (elapsed   3328 s)
table1       clusters2      N= 1000000 b= 31    3.4 s (elapsed   3331 s)
table1       clusters2half  N= 1000000 b= 31    2.3 s (elapsed   3333 s)
cuts k=1     null           N= 1000000 b= 32    2.7 s (elapsed   3336 s)
cuts k=1     smear1         N= 1000000 b= 32    2.8 s (elapsed   3339 s)
cuts k=1     clan5          N= 1000000 b= 32    4.6 s (elapsed   3343 s)
cuts k=1     clan30         N= 1000000 b= 32    3.5 s (elapsed   3347 s)
cuts k=1     pairs0.01      N= 1000000 b= 32    2.9 s (elapsed   3350 s)
cuts k=1     pairs0.05      N= 1000000 b= 32    2.9 s (elapsed   3353 s)
cuts k=1     bg0.02         N= 1000000 b= 32    2.8 s (elapsed   3356 s)
cuts k=1     bg0.05         N= 1000000 b= 32    2.8 s (elapsed   3358 s)
cuts k=1     bg0.10         N= 1000000 b= 32    2.9 s (elapsed   3361 s)
cuts k=1     lognormal      N= 1000000 b= 32    2.8 s (elapsed   3364 s)
cuts k=1     compound       N= 1000000 b= 32    9.6 s (elapsed   3374 s)
cuts k=1     clusters2      N= 1000000 b= 32    7.0 s (elapsed   3381 s)
cuts k=1     clusters2half  N= 1000000 b= 32    4.1 s (elapsed   3385 s)
table1       null           N= 1000000 b= 32    1.5 s (elapsed   3386 s)
table1       smear1         N= 1000000 b= 32    1.6 s (elapsed   3388 s)
table1       clan5          N= 1000000 b= 32    2.2 s (elapsed   3390 s)
table1       clan30         N= 1000000 b= 32    2.0 s (elapsed   3392 s)
table1       pairs0.01      N= 1000000 b= 32    1.7 s (elapsed   3394 s)
table1       pairs0.05      N= 1000000 b= 32    1.7 s (elapsed   3396 s)
table1       bg0.02         N= 1000000 b= 32    1.6 s (elapsed   3397 s)
table1       bg0.05         N= 1000000 b= 32    1.6 s (elapsed   3399 s)
table1       bg0.10         N= 1000000 b= 32    1.7 s (elapsed   3401 s)
table1       uniform        N= 1000000 b= 32    1.3 s (elapsed   3402 s)
table1       lognormal      N= 1000000 b= 32    1.5 s (elapsed   3403 s)
table1       compound       N= 1000000 b= 32    4.6 s (elapsed   3408 s)
table1       clusters2      N= 1000000 b= 32    3.4 s (elapsed   3411 s)
table1       clusters2half  N= 1000000 b= 32    2.3 s (elapsed   3414 s)
cuts k=1     null           N= 1000000 b= 33    2.7 s (elapsed   3416 s)
cuts k=1     smear1         N= 1000000 b= 33    2.8 s (elapsed   3419 s)
cuts k=1     clan5          N= 1000000 b= 33    4.6 s (elapsed   3424 s)
cuts k=1     clan30         N= 1000000 b= 33    3.5 s (elapsed   3427 s)
cuts k=1     pairs0.01      N= 1000000 b= 33    2.9 s (elapsed   3430 s)
cuts k=1     pairs0.05      N= 1000000 b= 33    2.9 s (elapsed   3433 s)
cuts k=1     bg0.02         N= 1000000 b= 33    2.8 s (elapsed   3436 s)
cuts k=1     bg0.05         N= 1000000 b= 33    2.8 s (elapsed   3439 s)
cuts k=1     bg0.10         N= 1000000 b= 33    2.9 s (elapsed   3442 s)
cuts k=1     lognormal      N= 1000000 b= 33    2.9 s (elapsed   3445 s)
cuts k=1     compound       N= 1000000 b= 33    9.6 s (elapsed   3454 s)
cuts k=1     clusters2      N= 1000000 b= 33    7.1 s (elapsed   3461 s)
cuts k=1     clusters2half  N= 1000000 b= 33    4.1 s (elapsed   3465 s)
table1       null           N= 1000000 b= 33    1.5 s (elapsed   3467 s)
table1       smear1         N= 1000000 b= 33    1.6 s (elapsed   3468 s)
table1       clan5          N= 1000000 b= 33    2.2 s (elapsed   3471 s)
table1       clan30         N= 1000000 b= 33    2.0 s (elapsed   3473 s)
table1       pairs0.01      N= 1000000 b= 33    1.7 s (elapsed   3474 s)
table1       pairs0.05      N= 1000000 b= 33    1.7 s (elapsed   3476 s)
table1       bg0.02         N= 1000000 b= 33    1.6 s (elapsed   3478 s)
table1       bg0.05         N= 1000000 b= 33    1.7 s (elapsed   3479 s)
table1       bg0.10         N= 1000000 b= 33    1.7 s (elapsed   3481 s)
table1       uniform        N= 1000000 b= 33    1.3 s (elapsed   3482 s)
table1       lognormal      N= 1000000 b= 33    1.5 s (elapsed   3484 s)
table1       compound       N= 1000000 b= 33    4.7 s (elapsed   3489 s)
table1       clusters2      N= 1000000 b= 33    3.4 s (elapsed   3492 s)
table1       clusters2half  N= 1000000 b= 33    2.3 s (elapsed   3494 s)
cuts k=1     null           N= 1000000 b= 34    2.7 s (elapsed   3497 s)
cuts k=1     smear1         N= 1000000 b= 34    2.8 s (elapsed   3500 s)
cuts k=1     clan5          N= 1000000 b= 34    4.6 s (elapsed   3504 s)
cuts k=1     clan30         N= 1000000 b= 34    3.5 s (elapsed   3508 s)
cuts k=1     pairs0.01      N= 1000000 b= 34    2.9 s (elapsed   3511 s)
cuts k=1     pairs0.05      N= 1000000 b= 34    2.9 s (elapsed   3514 s)
cuts k=1     bg0.02         N= 1000000 b= 34    2.8 s (elapsed   3517 s)
cuts k=1     bg0.05         N= 1000000 b= 34    2.8 s (elapsed   3519 s)
cuts k=1     bg0.10         N= 1000000 b= 34    2.9 s (elapsed   3522 s)
cuts k=1     lognormal      N= 1000000 b= 34    2.9 s (elapsed   3525 s)
cuts k=1     compound       N= 1000000 b= 34    9.7 s (elapsed   3535 s)
cuts k=1     clusters2      N= 1000000 b= 34    7.1 s (elapsed   3542 s)
cuts k=1     clusters2half  N= 1000000 b= 34    4.1 s (elapsed   3546 s)
table1       null           N= 1000000 b= 34    1.5 s (elapsed   3547 s)
table1       smear1         N= 1000000 b= 34    1.6 s (elapsed   3549 s)
table1       clan5          N= 1000000 b= 34    2.2 s (elapsed   3551 s)
table1       clan30         N= 1000000 b= 34    2.0 s (elapsed   3553 s)
table1       pairs0.01      N= 1000000 b= 34    1.7 s (elapsed   3555 s)
table1       pairs0.05      N= 1000000 b= 34    1.7 s (elapsed   3556 s)
table1       bg0.02         N= 1000000 b= 34    1.6 s (elapsed   3558 s)
table1       bg0.05         N= 1000000 b= 34    1.6 s (elapsed   3560 s)
table1       bg0.10         N= 1000000 b= 34    1.7 s (elapsed   3561 s)
table1       uniform        N= 1000000 b= 34    1.3 s (elapsed   3563 s)
table1       lognormal      N= 1000000 b= 34    1.5 s (elapsed   3564 s)
table1       compound       N= 1000000 b= 34    4.7 s (elapsed   3569 s)
table1       clusters2      N= 1000000 b= 34    3.4 s (elapsed   3572 s)
table1       clusters2half  N= 1000000 b= 34    2.3 s (elapsed   3575 s)
cuts k=1     null           N= 1000000 b= 35    2.7 s (elapsed   3577 s)
cuts k=1     smear1         N= 1000000 b= 35    2.8 s (elapsed   3580 s)
cuts k=1     clan5          N= 1000000 b= 35    4.6 s (elapsed   3585 s)
cuts k=1     clan30         N= 1000000 b= 35    3.5 s (elapsed   3588 s)
cuts k=1     pairs0.01      N= 1000000 b= 35    2.9 s (elapsed   3591 s)
cuts k=1     pairs0.05      N= 1000000 b= 35    2.9 s (elapsed   3594 s)
cuts k=1     bg0.02         N= 1000000 b= 35    2.8 s (elapsed   3597 s)
cuts k=1     bg0.05         N= 1000000 b= 35    2.8 s (elapsed   3600 s)
cuts k=1     bg0.10         N= 1000000 b= 35    2.9 s (elapsed   3603 s)
cuts k=1     lognormal      N= 1000000 b= 35    2.9 s (elapsed   3606 s)
cuts k=1     compound       N= 1000000 b= 35    9.7 s (elapsed   3615 s)
cuts k=1     clusters2      N= 1000000 b= 35    7.1 s (elapsed   3622 s)
cuts k=1     clusters2half  N= 1000000 b= 35    4.1 s (elapsed   3626 s)
table1       null           N= 1000000 b= 35    1.5 s (elapsed   3628 s)
table1       smear1         N= 1000000 b= 35    1.6 s (elapsed   3629 s)
table1       clan5          N= 1000000 b= 35    2.2 s (elapsed   3632 s)
table1       clan30         N= 1000000 b= 35    2.0 s (elapsed   3634 s)
table1       pairs0.01      N= 1000000 b= 35    1.7 s (elapsed   3635 s)
table1       pairs0.05      N= 1000000 b= 35    1.7 s (elapsed   3637 s)
table1       bg0.02         N= 1000000 b= 35    1.6 s (elapsed   3639 s)
table1       bg0.05         N= 1000000 b= 35    1.6 s (elapsed   3640 s)
table1       bg0.10         N= 1000000 b= 35    1.7 s (elapsed   3642 s)
table1       uniform        N= 1000000 b= 35    1.3 s (elapsed   3643 s)
table1       lognormal      N= 1000000 b= 35    1.5 s (elapsed   3645 s)
table1       compound       N= 1000000 b= 35    4.7 s (elapsed   3649 s)
table1       clusters2      N= 1000000 b= 35    3.4 s (elapsed   3653 s)
table1       clusters2half  N= 1000000 b= 35    2.3 s (elapsed   3655 s)
cuts k=1     null           N= 1000000 b= 36    2.7 s (elapsed   3658 s)
cuts k=1     smear1         N= 1000000 b= 36    2.8 s (elapsed   3661 s)
cuts k=1     clan5          N= 1000000 b= 36    4.6 s (elapsed   3665 s)
cuts k=1     clan30         N= 1000000 b= 36    3.5 s (elapsed   3669 s)
cuts k=1     pairs0.01      N= 1000000 b= 36    2.9 s (elapsed   3672 s)
cuts k=1     pairs0.05      N= 1000000 b= 36    2.9 s (elapsed   3675 s)
cuts k=1     bg0.02         N= 1000000 b= 36    2.8 s (elapsed   3677 s)
cuts k=1     bg0.05         N= 1000000 b= 36    2.8 s (elapsed   3680 s)
cuts k=1     bg0.10         N= 1000000 b= 36    2.9 s (elapsed   3683 s)
cuts k=1     lognormal      N= 1000000 b= 36    2.9 s (elapsed   3686 s)
cuts k=1     compound       N= 1000000 b= 36    9.7 s (elapsed   3696 s)
cuts k=1     clusters2      N= 1000000 b= 36    7.1 s (elapsed   3703 s)
cuts k=1     clusters2half  N= 1000000 b= 36    4.1 s (elapsed   3707 s)
table1       null           N= 1000000 b= 36    1.5 s (elapsed   3708 s)
table1       smear1         N= 1000000 b= 36    1.6 s (elapsed   3710 s)
table1       clan5          N= 1000000 b= 36    2.2 s (elapsed   3712 s)
table1       clan30         N= 1000000 b= 36    2.0 s (elapsed   3714 s)
table1       pairs0.01      N= 1000000 b= 36    1.7 s (elapsed   3716 s)
table1       pairs0.05      N= 1000000 b= 36    1.7 s (elapsed   3717 s)
table1       bg0.02         N= 1000000 b= 36    1.6 s (elapsed   3719 s)
table1       bg0.05         N= 1000000 b= 36    1.6 s (elapsed   3721 s)
table1       bg0.10         N= 1000000 b= 36    1.7 s (elapsed   3722 s)
table1       uniform        N= 1000000 b= 36    1.3 s (elapsed   3724 s)
table1       lognormal      N= 1000000 b= 36    1.5 s (elapsed   3725 s)
table1       compound       N= 1000000 b= 36    4.7 s (elapsed   3730 s)
table1       clusters2      N= 1000000 b= 36    3.4 s (elapsed   3733 s)
table1       clusters2half  N= 1000000 b= 36    2.3 s (elapsed   3736 s)
cuts k=1     null           N= 1000000 b= 37    2.7 s (elapsed   3738 s)
cuts k=1     smear1         N= 1000000 b= 37    2.8 s (elapsed   3741 s)
cuts k=1     clan5          N= 1000000 b= 37    4.6 s (elapsed   3746 s)
cuts k=1     clan30         N= 1000000 b= 37    3.5 s (elapsed   3749 s)
cuts k=1     pairs0.01      N= 1000000 b= 37    2.9 s (elapsed   3752 s)
cuts k=1     pairs0.05      N= 1000000 b= 37    2.9 s (elapsed   3755 s)
cuts k=1     bg0.02         N= 1000000 b= 37    2.9 s (elapsed   3758 s)
cuts k=1     bg0.05         N= 1000000 b= 37    2.9 s (elapsed   3761 s)
cuts k=1     bg0.10         N= 1000000 b= 37    2.9 s (elapsed   3764 s)
cuts k=1     lognormal      N= 1000000 b= 37    2.9 s (elapsed   3767 s)
cuts k=1     compound       N= 1000000 b= 37    9.6 s (elapsed   3776 s)
cuts k=1     clusters2      N= 1000000 b= 37    7.0 s (elapsed   3783 s)
cuts k=1     clusters2half  N= 1000000 b= 37    4.1 s (elapsed   3787 s)
table1       null           N= 1000000 b= 37    1.5 s (elapsed   3789 s)
table1       smear1         N= 1000000 b= 37    1.6 s (elapsed   3790 s)
table1       clan5          N= 1000000 b= 37    2.2 s (elapsed   3793 s)
table1       clan30         N= 1000000 b= 37    2.0 s (elapsed   3795 s)
table1       pairs0.01      N= 1000000 b= 37    1.7 s (elapsed   3796 s)
table1       pairs0.05      N= 1000000 b= 37    1.7 s (elapsed   3798 s)
table1       bg0.02         N= 1000000 b= 37    1.7 s (elapsed   3800 s)
table1       bg0.05         N= 1000000 b= 37    1.7 s (elapsed   3801 s)
table1       bg0.10         N= 1000000 b= 37    1.7 s (elapsed   3803 s)
table1       uniform        N= 1000000 b= 37    1.3 s (elapsed   3804 s)
table1       lognormal      N= 1000000 b= 37    1.5 s (elapsed   3806 s)
table1       compound       N= 1000000 b= 37    4.6 s (elapsed   3810 s)
table1       clusters2      N= 1000000 b= 37    3.4 s (elapsed   3814 s)
table1       clusters2half  N= 1000000 b= 37    2.3 s (elapsed   3816 s)
cuts k=1     null           N= 1000000 b= 38    2.7 s (elapsed   3819 s)
cuts k=1     smear1         N= 1000000 b= 38    2.8 s (elapsed   3822 s)
cuts k=1     clan5          N= 1000000 b= 38    4.6 s (elapsed   3826 s)
cuts k=1     clan30         N= 1000000 b= 38    3.5 s (elapsed   3830 s)
cuts k=1     pairs0.01      N= 1000000 b= 38    2.9 s (elapsed   3833 s)
cuts k=1     pairs0.05      N= 1000000 b= 38    2.9 s (elapsed   3836 s)
cuts k=1     bg0.02         N= 1000000 b= 38    2.8 s (elapsed   3838 s)
cuts k=1     bg0.05         N= 1000000 b= 38    2.8 s (elapsed   3841 s)
cuts k=1     bg0.10         N= 1000000 b= 38    2.9 s (elapsed   3844 s)
cuts k=1     lognormal      N= 1000000 b= 38    2.9 s (elapsed   3847 s)
cuts k=1     compound       N= 1000000 b= 38    9.7 s (elapsed   3857 s)
cuts k=1     clusters2      N= 1000000 b= 38    7.1 s (elapsed   3864 s)
cuts k=1     clusters2half  N= 1000000 b= 38    4.1 s (elapsed   3868 s)
table1       null           N= 1000000 b= 38    1.5 s (elapsed   3869 s)
table1       smear1         N= 1000000 b= 38    1.6 s (elapsed   3871 s)
table1       clan5          N= 1000000 b= 38    2.2 s (elapsed   3873 s)
table1       clan30         N= 1000000 b= 38    2.0 s (elapsed   3875 s)
table1       pairs0.01      N= 1000000 b= 38    1.7 s (elapsed   3877 s)
table1       pairs0.05      N= 1000000 b= 38    1.7 s (elapsed   3878 s)
table1       bg0.02         N= 1000000 b= 38    1.6 s (elapsed   3880 s)
table1       bg0.05         N= 1000000 b= 38    1.6 s (elapsed   3882 s)
table1       bg0.10         N= 1000000 b= 38    1.7 s (elapsed   3883 s)
table1       uniform        N= 1000000 b= 38    1.3 s (elapsed   3885 s)
table1       lognormal      N= 1000000 b= 38    1.5 s (elapsed   3886 s)
table1       compound       N= 1000000 b= 38    4.7 s (elapsed   3891 s)
table1       clusters2      N= 1000000 b= 38    3.4 s (elapsed   3894 s)
table1       clusters2half  N= 1000000 b= 38    2.3 s (elapsed   3897 s)
cuts k=1     null           N= 1000000 b= 39    2.7 s (elapsed   3899 s)
cuts k=1     smear1         N= 1000000 b= 39    2.8 s (elapsed   3902 s)
cuts k=1     clan5          N= 1000000 b= 39    4.6 s (elapsed   3907 s)
cuts k=1     clan30         N= 1000000 b= 39    3.5 s (elapsed   3910 s)
cuts k=1     pairs0.01      N= 1000000 b= 39    2.9 s (elapsed   3913 s)
cuts k=1     pairs0.05      N= 1000000 b= 39    2.9 s (elapsed   3916 s)
cuts k=1     bg0.02         N= 1000000 b= 39    2.8 s (elapsed   3919 s)
cuts k=1     bg0.05         N= 1000000 b= 39    2.8 s (elapsed   3922 s)
cuts k=1     bg0.10         N= 1000000 b= 39    2.9 s (elapsed   3925 s)
cuts k=1     lognormal      N= 1000000 b= 39    2.9 s (elapsed   3928 s)
cuts k=1     compound       N= 1000000 b= 39    9.7 s (elapsed   3937 s)
cuts k=1     clusters2      N= 1000000 b= 39    7.1 s (elapsed   3944 s)
cuts k=1     clusters2half  N= 1000000 b= 39    4.0 s (elapsed   3948 s)
table1       null           N= 1000000 b= 39    1.5 s (elapsed   3950 s)
table1       smear1         N= 1000000 b= 39    1.6 s (elapsed   3951 s)
table1       clan5          N= 1000000 b= 39    2.2 s (elapsed   3954 s)
table1       clan30         N= 1000000 b= 39    2.0 s (elapsed   3956 s)
table1       pairs0.01      N= 1000000 b= 39    1.7 s (elapsed   3957 s)
table1       pairs0.05      N= 1000000 b= 39    1.7 s (elapsed   3959 s)
table1       bg0.02         N= 1000000 b= 39    1.6 s (elapsed   3961 s)
table1       bg0.05         N= 1000000 b= 39    1.6 s (elapsed   3962 s)
table1       bg0.10         N= 1000000 b= 39    1.7 s (elapsed   3964 s)
table1       uniform        N= 1000000 b= 39    1.3 s (elapsed   3965 s)
table1       lognormal      N= 1000000 b= 39    1.6 s (elapsed   3967 s)
table1       compound       N= 1000000 b= 39    4.7 s (elapsed   3971 s)
table1       clusters2      N= 1000000 b= 39    3.4 s (elapsed   3975 s)
table1       clusters2half  N= 1000000 b= 39    2.3 s (elapsed   3977 s)
finished in 3977 s
direct_alt shard 0/1: 1420 of 1420 blocks
table1       twopoint       N=  100000 b=  0    1.5 s (elapsed      2 s)
table1       twopoint       N=  100000 b=  1    1.5 s (elapsed      3 s)
table1       twopoint       N=  100000 b=  2    1.5 s (elapsed      5 s)
table1       twopoint       N=  100000 b=  3    1.5 s (elapsed      6 s)
table1       twopoint       N=  100000 b=  4    1.5 s (elapsed      8 s)
table1       twopoint       N=  100000 b=  5    1.5 s (elapsed      9 s)
table1       twopoint       N=  100000 b=  6    1.5 s (elapsed     11 s)
table1       twopoint       N=  100000 b=  7    1.5 s (elapsed     12 s)
table1       twopoint       N=  100000 b=  8    1.5 s (elapsed     14 s)
table1       twopoint       N=  100000 b=  9    1.5 s (elapsed     15 s)
table1       twopoint       N=  100000 b= 10    1.5 s (elapsed     17 s)
table1       twopoint       N=  100000 b= 11    1.5 s (elapsed     18 s)
table1       twopoint       N=  100000 b= 12    1.5 s (elapsed     20 s)
table1       twopoint       N=  100000 b= 13    1.5 s (elapsed     21 s)
table1       twopoint       N=  100000 b= 14    1.5 s (elapsed     23 s)
table1       twopoint       N=  100000 b= 15    1.5 s (elapsed     24 s)
table1       twopoint       N=  100000 b= 16    1.5 s (elapsed     26 s)
table1       twopoint       N=  100000 b= 17    1.5 s (elapsed     28 s)
table1       twopoint       N=  100000 b= 18    1.5 s (elapsed     29 s)
table1       twopoint       N=  100000 b= 19    1.5 s (elapsed     31 s)
table1       twopoint       N= 1000000 b=  0    1.4 s (elapsed     32 s)
table1       twopoint       N= 1000000 b=  1    1.4 s (elapsed     33 s)
table1       twopoint       N= 1000000 b=  2    1.4 s (elapsed     35 s)
table1       twopoint       N= 1000000 b=  3    1.4 s (elapsed     36 s)
table1       twopoint       N= 1000000 b=  4    1.4 s (elapsed     37 s)
table1       twopoint       N= 1000000 b=  5    1.4 s (elapsed     39 s)
table1       twopoint       N= 1000000 b=  6    1.4 s (elapsed     40 s)
table1       twopoint       N= 1000000 b=  7    1.4 s (elapsed     42 s)
table1       twopoint       N= 1000000 b=  8    1.4 s (elapsed     43 s)
table1       twopoint       N= 1000000 b=  9    1.4 s (elapsed     44 s)
table1       twopoint       N= 1000000 b= 10    1.4 s (elapsed     46 s)
table1       twopoint       N= 1000000 b= 11    1.4 s (elapsed     47 s)
table1       twopoint       N= 1000000 b= 12    1.4 s (elapsed     48 s)
table1       twopoint       N= 1000000 b= 13    1.4 s (elapsed     50 s)
table1       twopoint       N= 1000000 b= 14    1.4 s (elapsed     51 s)
table1       twopoint       N= 1000000 b= 15    1.4 s (elapsed     53 s)
table1       twopoint       N= 1000000 b= 16    1.4 s (elapsed     54 s)
table1       twopoint       N= 1000000 b= 17    1.4 s (elapsed     55 s)
table1       twopoint       N= 1000000 b= 18    1.4 s (elapsed     57 s)
table1       twopoint       N= 1000000 b= 19    1.4 s (elapsed     58 s)
table1       twopoint       N= 1000000 b= 20    1.4 s (elapsed     59 s)
table1       twopoint       N= 1000000 b= 21    1.4 s (elapsed     61 s)
table1       twopoint       N= 1000000 b= 22    1.4 s (elapsed     62 s)
table1       twopoint       N= 1000000 b= 23    1.4 s (elapsed     63 s)
table1       twopoint       N= 1000000 b= 24    1.4 s (elapsed     65 s)
table1       twopoint       N= 1000000 b= 25    1.4 s (elapsed     66 s)
table1       twopoint       N= 1000000 b= 26    1.4 s (elapsed     68 s)
table1       twopoint       N= 1000000 b= 27    1.4 s (elapsed     69 s)
table1       twopoint       N= 1000000 b= 28    1.4 s (elapsed     70 s)
table1       twopoint       N= 1000000 b= 29    1.4 s (elapsed     72 s)
table1       twopoint       N= 1000000 b= 30    1.4 s (elapsed     73 s)
table1       twopoint       N= 1000000 b= 31    1.4 s (elapsed     74 s)
table1       twopoint       N= 1000000 b= 32    1.4 s (elapsed     76 s)
table1       twopoint       N= 1000000 b= 33    1.4 s (elapsed     77 s)
table1       twopoint       N= 1000000 b= 34    1.4 s (elapsed     79 s)
table1       twopoint       N= 1000000 b= 35    1.4 s (elapsed     80 s)
table1       twopoint       N= 1000000 b= 36    1.4 s (elapsed     81 s)
table1       twopoint       N= 1000000 b= 37    1.4 s (elapsed     83 s)
table1       twopoint       N= 1000000 b= 38    1.4 s (elapsed     84 s)
table1       twopoint       N= 1000000 b= 39    1.4 s (elapsed     85 s)
finished in 85 s


==> anc/calc_SHORT/item2/exact_info.json <==
{
 "table1|null": {
  "I": 0.04030930011135325,
  "IG_slopes": 0.04257890417013115,
  "IG_rho": 0.04257890417013111,
  "c1": 0.3999999999998593,
  "c3": 0.3999999999998596,
  "rho": 0.28571428571421403,
  "means": [
   1.9999999999999993,
   1.9999999999999996,
   1.999999999999999
  ],
  "deficit": -2.398081733190338e-14,
  "NM": 161,
  "nodes": 300
 },
 "table1|clan5": {
  "I": 0.028099547820024107,
  "IG_slopes": 0.027800378184244846,
  "IG_rho": 0.027800378184245043,
  "c1": 0.3030303030301885,
  "c3": 0.3030303030301884,
  "rho": 0.2325581395348172,
  "means": [
   2.0,
   2.0,
   1.9999999999999993
  ],
  "deficit": -2.4424906541753444e-14,
  "NM": 275,
  "nodes": 300
 },
 "table1|clan30": {
  "I": 0.03775719413740486,
  "IG_slopes": 0.03938698943026466,
  "IG_rho": 0.03938698943026487,
  "c1": 0.3797468354428943,
  "c3": 0.37974683544289456,
  "rho": 0.2752293577980906,
  "means": [
   2.0000000000000218,
   2.000000000000022,
   2.0000000000000218
  ],
  "deficit": -3.375077994860476e-14,
  "NM": 275,
  "nodes": 300
 },
 "table1|pairs0.01": {
  "I": 0.03919061971339044,
  "IG_slopes": 0.04353318957805688,
  "IG_rho": 0.04130307387421791,
  "c1": 0.4059999999998586,
  "c3": 0.4059999999998588,
  "rho": 0.2815782289465781,
  "means": [
   1.999999999999998,
   1.9999999999999973,
   1.999999999999998
  ],
  "deficit": -2.3314683517128287e-14,
  "NM": 161,
  "nodes": 14678
 },
 "table1|pairs0.05": {
  "I": 0.03465331700386276,
  "IG_slopes": 0.04738620040923914,
  "IG_rho": 0.03609185892657664,
  "c1": 0.42999999999986566,
  "c3": 0.4299999999998648,
  "rho": 0.2638940007360373,
  "means": [
   1.9999999999999978,
   1.9999999999999976,
   1.9999999999999978
  ],
  "deficit": -2.353672812205332e-14,
  "NM": 161,
  "nodes": 33863
 },
 "table1|bg0.02": {
  "I": 0.03867164959667502,
  "IG_slopes": 0.04105114293880145,
  "IG_rho": 0.0410511429388018,
  "c1": 0.39034303365292317,
  "c3": 0.39034303365292317,
  "rho": 0.2807530402244368,
  "means": [
   2.0000000000000004,
   2.000000000000001,
   2.0000000000000004
  ],
  "deficit": -2.398081733190338e-14,
  "NM": 161,
  "nodes": 300
 },
 "table1|bg0.05": {
  "I": 0.03626483923934565,
  "IG_slopes": 0.03874721883106035,
  "IG_rho": 0.03874721883106053,
  "c1": 0.3756503642038129,
  "c3": 0.3756503642038129,
  "rho": 0.27307110438721804,
  "means": [
   2.000000000000002,
   2.0000000000000027,
   2.000000000000002
  ],
  "deficit": -2.4424906541753444e-14,
  "NM": 161,
  "nodes": 300
 },
 "table1|bg0.10": {
  "I": 0.0323746615275482,
  "IG_slopes": 0.034889526613933845,
  "IG_rho": 0.03488952661393389,
  "c1": 0.35064935064921227,
  "c3": 0.35064935064921254,
  "rho": 0.2596153846153088,
  "means": [
   2.000000000000005,
   2.000000000000005,
   2.000000000000005
  ],
  "deficit": -2.4424906541753444e-14,
  "NM": 161,
  "nodes": 300
 },
 "table1|uniform": {
  "I": 0.054552625232524576,
  "IG_slopes": 0.04257890417015287,
  "IG_rho": 0.04257890417015287,
  "c1": 0.3999999999999963,
  "c3": 0.39999999999999647,
  "rho": 0.28571428571428387,
  "means": [
   1.9999999999999998,
   1.9999999999999998,
   2.0
  ],
  "deficit": 1.1102230246251565e-16,
  "NM": 91,
  "nodes": 300
 },
 "table1|lognormal": {
  "I": 0.03519891171430878,
  "IG_slopes": 0.042578900139751234,
  "IG_rho": 0.042578900139751075,
  "c1": 0.3999999746084656,
  "c3": 0.3999999746084656,
  "rho": 0.28571427275942074,
  "means": [
   1.9999999975312301,
   1.9999999975312306,
   1.9999999975312301
  ],
  "deficit": 8.031852960499464e-11,
  "NM": 221,
  "nodes": 800
 },
 "table1|compound": {
  "I": 0.03013186930513445,
  "IG_slopes": 0.028477446463717762,
  "IG_rho": 0.02847744646371774,
  "c1": 0.3076923076921807,
  "c3": 0.30769230769218087,
  "rho": 0.23529411764698455,
  "means": [
   3.9999999999999996,
   3.999999999999999,
   3.9999999999999987
  ],
  "deficit": -2.4202861936828413e-14,
  "NM": 295,
  "nodes": 300
 },
 "table1|twopoint": {
  "I": 0.04785375567498029,
  "IG_slopes": 0.042578904170153385,
  "IG_rho": 0.04257890417015336,
  "c1": 0.39999999999999963,
  "c3": 0.3999999999999999,
  "rho": 0.28571428571428553,
  "means": [
   1.9999999999999982,
   1.9999999999999982,
   1.9999999999999982
  ],
  "deficit": 3.3306690738754696e-16,
  "NM": 92,
  "nodes": 2
 },
 "cuts k=1|null": {
  "I": 0.09439533070276518,
  "IG_slopes": 0.10275282897216781,
  "IG_rho": 0.10275282897216981,
  "c1": 0.5256712226803808,
  "c3": 1.1699028210058664,
  "rho": 0.4310040746268503,
  "means": [
   2.436023674535427,
   3.6341202817107945,
   5.421470390455216
  ],
  "deficit": 4.0822900615467006e-13,
  "NM": 438,
  "nodes": 300
 },
 "cuts k=1|clan5": {
  "I": 0.08113397019668245,
  "IG_slopes": 0.07229499348183017,
  "IG_rho": 0.07283360435727246,
  "c1": 0.40015051768025334,
  "c3": 0.8905513546548588,
  "rho": 0.3681774908986422,
  "means": [
   2.43602367453542,
   3.6341202817107847,
   5.421470390455186
  ],
  "deficit": 4.0889513996944515e-13,
  "NM": 1435,
  "nodes": 300
 },
 "cuts k=1|clan30": {
  "I": 0.09189679657371919,
  "IG_slopes": 0.0964188178049108,
  "IG_rho": 0.09635543372040274,
  "c1": 0.49955421801168454,
  "c3": 1.1117783581860576,
  "rho": 0.4186640739447382,
  "means": [
   2.4360236745354515,
   3.6341202817108336,
   5.421470390455268
  ],
  "deficit": 3.9956926656259384e-13,
  "NM": 1435,
  "nodes": 300
 },
 "cuts k=1|bg0.02": {
  "I": 0.09181345238648042,
  "IG_slopes": 0.10162953620336476,
  "IG_rho": 0.10162953620336575,
  "c1": 0.5210352291512317,
  "c3": 1.159585227662522,
  "rho": 0.4288743479757606,
  "means": [
   2.4360236745354094,
   3.6341202817107674,
   5.421470390455171
  ],
  "deficit": 4.0811798385220754e-13,
  "NM": 438,
  "nodes": 300
 },
 "cuts k=1|bg0.05": {
  "I": 0.08843969092801718,
  "IG_slopes": 0.0998501674735659,
  "IG_rho": 0.0998501674735655,
  "c1": 0.5136956580738784,
  "c3": 1.143250711832287,
  "rho": 0.4254689943618441,
  "means": [
   2.436023674535383,
   3.634120281710729,
   5.421470390455109
  ],
  "deficit": 4.0800696154974503e-13,
  "NM": 438,
  "nodes": 300
 },
 "cuts k=1|bg0.10": {
  "I": 0.08335629986348536,
  "IG_slopes": 0.09661078027511065,
  "IG_rho": 0.09661078027511005,
  "c1": 0.5003449765109338,
  "c3": 1.1135382235906823,
  "rho": 0.41916664741567095,
  "means": [
   2.4360236745353396,
   3.6341202817106635,
   5.421470390455017
  ],
  "deficit": 4.0822900615467006e-13,
  "NM": 438,
  "nodes": 300
 },
 "cuts k=1|lognormal": {
  "I": 0.07724265910925432,
  "IG_slopes": 0.10275279296281777,
  "IG_rho": 0.10275279296281344,
  "c1": 0.5256710740299813,
  "c3": 1.1699024901783124,
  "rho": 0.431004006599421,
  "means": [
   2.43602365688113,
   3.634120255373672,
   5.421470351164843
  ],
  "deficit": 8.031919573880941e-11,
  "NM": 1328,
  "nodes": 800
 },
 "cuts k=1|compound": {
  "I": 0.08537006950652426,
  "IG_slopes": 0.09032755766694252,
  "IG_rho": 0.0903275576669457,
  "c1": 0.4744773283190263,
  "c3": 1.0559687138157527,
  "rho": 0.4065425041890385,
  "means": [
   4.872047349070854,
   7.268240563421583,
   10.842940780910409
  ],
  "deficit": 4.0778491694482e-13,
  "NM": 903,
  "nodes": 300
 },
 "cuts k=1.84|null": {
  "I": 0.0990196644695871,
  "IG_slopes": 0.10275282897217558,
  "IG_rho": 0.10275282897217233,
  "c1": 0.5256712226804128,
  "c3": 1.1699028210059377,
  "rho": 0.43100407462685514,
  "means": [
   4.482283561145561,
   6.68678131834842,
   9.975505518438421
  ],
  "deficit": -8.08242361927114e-14,
  "NM": 464,
  "nodes": 300
 },
 "cuts k=1.84|clan5": {
  "I": 0.07461281604811276,
  "IG_slopes": 0.0635171378820687,
  "IG_rho": 0.06417202016057282,
  "c1": 0.36367786687689807,
  "c3": 0.8093799775213705,
  "rho": 0.3470580266022956,
  "means": [
   4.48228356114555,
   6.686781318348396,
   9.975505518438377
  ],
  "deficit": -7.971401316808624e-14,
  "NM": 1558,
  "nodes": 300
 },
 "cuts k=1.84|clan30": {
  "I": 0.09400433971860966,
  "IG_slopes": 0.09393924436398209,
  "IG_rho": 0.09391992518776217,
  "c1": 0.48934313160158466,
  "c3": 1.0890531674560022,
  "rho": 0.413826750955565,
  "means": [
   4.482283561145622,
   6.686781318348509,
   9.975505518438545
  ],
  "deficit": -9.015010959956271e-14,
  "NM": 1558,
  "nodes": 300
 },
 "cuts k=1.84|bg0.02": {
  "I": 0.09711262097150097,
  "IG_slopes": 0.10162953620337047,
  "IG_rho": 0.10162953620337091,
  "c1": 0.5210352291512563,
  "c3": 1.1595852276625713,
  "rho": 0.42887434797577045,
  "means": [
   4.482283561145566,
   6.6867813183484195,
   9.975505518438432
  ],
  "deficit": -8.149037000748649e-14,
  "NM": 464,
  "nodes": 300
 },
 "cuts k=1.84|bg0.05": {
  "I": 0.09434822173554291,
  "IG_slopes": 0.09985016747357127,
  "IG_rho": 0.09985016747357052,
  "c1": 0.5136956580739002,
  "c3": 1.1432507118323392,
  "rho": 0.42546899436185376,
  "means": [
   4.4822835611455645,
   6.686781318348427,
   9.975505518438435
  ],
  "deficit": -8.060219158778636e-14,
  "NM": 464,
  "nodes": 300
 },
 "cuts k=1.84|bg0.10": {
  "I": 0.08979091082134794,
  "IG_slopes": 0.09661078027511284,
  "IG_rho": 0.09661078027511565,
  "c1": 0.5003449765109419,
  "c3": 1.1135382235907054,
  "rho": 0.4191666474156819,
  "means": [
   4.48228356114558,
   6.68678131834844,
   9.975505518438453
  ],
  "deficit": -7.993605777301127e-14,
  "NM": 464,
  "nodes": 300
 },
 "cuts k=1.84|lognormal": {
  "I": 0.08660721383638581,
  "IG_slopes": 0.10275282075683076,
  "IG_rho": 0.102752820756819,
  "c1": 0.5256711887666027,
  "c3": 1.1699027455293591,
  "rho": 0.43100405910674106,
  "means": [
   4.482283549527481,
   6.6867813010162775,
   9.975505492581904
  ],
  "deficit": 8.03186406272971e-11,
  "NM": 978,
  "nodes": 800
 },
 "cuts k=1.84|compound": {
  "I": 0.08803030495868747,
  "IG_slopes": 0.09032755766695123,
  "IG_rho": 0.09032755766695334,
  "c1": 0.4744773283190624,
  "c3": 1.0559687138158336,
  "rho": 0.4065425041890542,
  "means": [
   8.964567122291108,
   13.37356263669683,
   19.951011036876814
  ],
  "deficit": -7.971401316808624e-14,
  "NM": 958,
  "nodes": 300
 },
 "cuts k=3|null": {
  "I": 0.10076444246236527,
  "IG_slopes": 0.10275282897218227,
  "IG_rho": 0.10275282897218385,
  "c1": 0.5256712226804422,
  "c3": 1.1699028210059952,
  "rho": 0.43100407462687684,
  "means": [
   7.308071023606602,
   10.902360845132852,
   16.26441117136637
  ],
  "deficit": -2.375877272697835e-14,
  "NM": 493,
  "nodes": 300
 },
 "cuts k=3|clan5": {
  "I": 0.06377332920533796,
  "IG_slopes": 0.05385509413629437,
  "IG_rho": 0.054545475873324555,
  "c1": 0.3230193786867565,
  "c3": 0.7188928479635837,
  "rho": 0.3214827180279619,
  "means": [
   7.308071023606552,
   10.902360845132797,
   16.264411171366245
  ],
  "deficit": -2.042810365310288e-14,
  "NM": 1702,
  "nodes": 300
 },
 "cuts k=3|clan30": {
  "I": 0.09240353344048557,
  "IG_slopes": 0.09067557332157146,
  "IG_rho": 0.09073858055993303,
  "c1": 0.475909531160116,
  "c3": 1.059156139856502,
  "rho": 0.4073852064524027,
  "means": [
   7.308071023606745,
   10.90236084513306,
   16.264411171366636
  ],
  "deficit": -3.708144902248023e-14,
  "NM": 1702,
  "nodes": 300
 },
 "cuts k=3|bg0.02": {
  "I": 0.09921424776188026,
  "IG_slopes": 0.10162953620337808,
  "IG_rho": 0.1016295362033771,
  "c1": 0.5210352291512873,
  "c3": 1.1595852276626404,
  "rho": 0.4288743479757823,
  "means": [
   7.308071023606632,
   10.902360845132888,
   16.264411171366397
  ],
  "deficit": -2.4868995751603507e-14,
  "NM": 493,
  "nodes": 300
 },
 "cuts k=3|bg0.05": {
  "I": 0.09684694712547604,
  "IG_slopes": 0.09985016747357908,
  "IG_rho": 0.09985016747357689,
  "c1": 0.5136956580739304,
  "c3": 1.1432507118324133,
  "rho": 0.42546899436186597,
  "means": [
   7.308071023606615,
   10.902360845132879,
   16.26441117136636
  ],
  "deficit": -2.3314683517128287e-14,
  "NM": 493,
  "nodes": 300
 },
 "cuts k=3|bg0.10": {
  "I": 0.09274110205276465,
  "IG_slopes": 0.09661078027512181,
  "IG_rho": 0.09661078027512365,
  "c1": 0.5003449765109795,
  "c3": 1.1135382235907862,
  "rho": 0.4191666474156976,
  "means": [
   7.3080710236066215,
   10.902360845132886,
   16.264411171366405
  ],
  "deficit": -2.3314683517128287e-14,
  "NM": 493,
  "nodes": 300
 },
 "cuts k=3|lognormal": {
  "I": 0.09203984686565114,
  "IG_slopes": 0.10275282606500571,
  "IG_rho": 0.1027528260650105,
  "c1": 0.5256712106793082,
  "c3": 1.1699027942969895,
  "rho": 0.43100406913476247,
  "means": [
   7.308071014585627,
   10.902360831675159,
   16.264411151289817
  ],
  "deficit": 8.031819653808725e-11,
  "NM": 820,
  "nodes": 800
 },
 "cuts k=3|compound": {
  "I": 0.08891872861956074,
  "IG_slopes": 0.09032755766696003,
  "IG_rho": 0.09032755766696232,
  "c1": 0.47447732831910094,
  "c3": 1.0559687138159057,
  "rho": 0.40654250418907256,
  "means": [
   14.616142047213199,
   21.804721690265723,
   32.528822342732745
  ],
  "deficit": -2.398081733190338e-14,
  "NM": 1021,
  "nodes": 300
 },
 "cuts k=3|uniform": {
  "I": 0.10194171602773494,
  "IG_slopes": 0.10275282897219837,
  "IG_rho": 0.10275282897219845,
  "c1": 0.5256712226805068,
  "c3": 1.1699028210061477,
  "rho": 0.43100407462690454,
  "means": [
   7.308071023606607,
   10.902360845132868,
   16.264411171366355
  ],
  "deficit": -6.661338147750939e-16,
  "NM": 172,
  "nodes": 300
 },
 "lognormal_rule_check": {
  "I400": 0.03519891171430789,
  "I800": 0.03519891171430878
 }
}

==> anc/calc_SHORT/item2/exact_info.log <==
configuration law                  I  I_G slopes    I - I_Gs     I_G rho  I - I_Grho  mass left  means
table1       null         0.0403093   0.0425789  -0.0022696   0.0425789  -0.0022696   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       clan5        0.0280995   0.0278004  +0.0002992   0.0278004  +0.0002992   -2.4e-14  2.0000 2.0000 2.0000  (1 s)
table1       clan30       0.0377572   0.0393870  -0.0016298   0.0393870  -0.0016298   -3.4e-14  2.0000 2.0000 2.0000  (1 s)
table1       pairs0.01    0.0391906   0.0435332  -0.0043426   0.0413031  -0.0021125   -2.3e-14  2.0000 2.0000 2.0000  (20 s)
table1       pairs0.05    0.0346533   0.0473862  -0.0127329   0.0360919  -0.0014385   -2.4e-14  2.0000 2.0000 2.0000  (76 s)
table1       bg0.02       0.0386716   0.0410511  -0.0023795   0.0410511  -0.0023795   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       bg0.05       0.0362648   0.0387472  -0.0024824   0.0387472  -0.0024824   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       bg0.10       0.0323747   0.0348895  -0.0025149   0.0348895  -0.0025149   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       uniform      0.0545526   0.0425789  +0.0119737   0.0425789  +0.0119737    1.1e-16  2.0000 2.0000 2.0000  (0 s)
table1       lognormal    0.0351989   0.0425789  -0.0073800   0.0425789  -0.0073800    8.0e-11  2.0000 2.0000 2.0000  (1 s)
table1       compound     0.0301319   0.0284774  +0.0016544   0.0284774  +0.0016544   -2.4e-14  4.0000 4.0000 4.0000  (1 s)
table1       twopoint     0.0478538   0.0425789  +0.0052749   0.0425789  +0.0052749    3.3e-16  2.0000 2.0000 2.0000  (0 s)
cuts k=1     null         0.0943953   0.1027528  -0.0083575   0.1027528  -0.0083575    4.1e-13  2.4360 3.6341 5.4215  (5 s)
cuts k=1     clan5        0.0811340   0.0722950  +0.0088390   0.0728336  +0.0083004    4.1e-13  2.4360 3.6341 5.4215  (124 s)
cuts k=1     clan30       0.0918968   0.0964188  -0.0045220   0.0963554  -0.0044586    4.0e-13  2.4360 3.6341 5.4215  (177 s)
cuts k=1     bg0.02       0.0918135   0.1016295  -0.0098161   0.1016295  -0.0098161    4.1e-13  2.4360 3.6341 5.4215  (5 s)
cuts k=1     bg0.05       0.0884397   0.0998502  -0.0114105   0.0998502  -0.0114105    4.1e-13  2.4360 3.6341 5.4215  (5 s)
cuts k=1     bg0.10       0.0833563   0.0966108  -0.0132545   0.0966108  -0.0132545    4.1e-13  2.4360 3.6341 5.4215  (6 s)
cuts k=1     lognormal    0.0772427   0.1027528  -0.0255101   0.1027528  -0.0255101    8.0e-11  2.4360 3.6341 5.4215  (139 s)
cuts k=1     compound     0.0853701   0.0903276  -0.0049575   0.0903276  -0.0049575    4.1e-13  4.8720 7.2682 10.8429  (33 s)
cuts k=1.84  null         0.0990197   0.1027528  -0.0037332   0.1027528  -0.0037332   -8.1e-14  4.4823 6.6868 9.9755  (6 s)
cuts k=1.84  clan5        0.0746128   0.0635171  +0.0110957   0.0641720  +0.0104408   -8.0e-14  4.4823 6.6868 9.9755  (169 s)
cuts k=1.84  clan30       0.0940043   0.0939392  +0.0000651   0.0939199  +0.0000844   -9.0e-14  4.4823 6.6868 9.9755  (237 s)
cuts k=1.84  bg0.02       0.0971126   0.1016295  -0.0045169   0.1016295  -0.0045169   -8.1e-14  4.4823 6.6868 9.9755  (6 s)
cuts k=1.84  bg0.05       0.0943482   0.0998502  -0.0055019   0.0998502  -0.0055019   -8.1e-14  4.4823 6.6868 9.9755  (6 s)
cuts k=1.84  bg0.10       0.0897909   0.0966108  -0.0068199   0.0966108  -0.0068199   -8.0e-14  4.4823 6.6868 9.9755  (7 s)
cuts k=1.84  lognormal    0.0866072   0.1027528  -0.0161456   0.1027528  -0.0161456    8.0e-11  4.4823 6.6868 9.9755  (69 s)
cuts k=1.84  compound     0.0880303   0.0903276  -0.0022973   0.0903276  -0.0022973   -8.0e-14  8.9646 13.3736 19.9510  (41 s)
cuts k=3     null         0.1007644   0.1027528  -0.0019884   0.1027528  -0.0019884   -2.4e-14  7.3081 10.9024 16.2644  (7 s)
cuts k=3     clan5        0.0637733   0.0538551  +0.0099182   0.0545455  +0.0092279   -2.0e-14  7.3081 10.9024 16.2644  (226 s)
cuts k=3     clan30       0.0924035   0.0906756  +0.0017280   0.0907386  +0.0016650   -3.7e-14  7.3081 10.9024 16.2644  (314 s)
cuts k=3     bg0.02       0.0992142   0.1016295  -0.0024153   0.1016295  -0.0024153   -2.5e-14  7.3081 10.9024 16.2644  (7 s)
cuts k=3     bg0.05       0.0968469   0.0998502  -0.0030032   0.0998502  -0.0030032   -2.3e-14  7.3081 10.9024 16.2644  (8 s)
cuts k=3     bg0.10       0.0927411   0.0966108  -0.0038697   0.0966108  -0.0038697   -2.3e-14  7.3081 10.9024 16.2644  (9 s)
cuts k=3     lognormal    0.0920398   0.1027528  -0.0107130   0.1027528  -0.0107130    8.0e-11  7.3081 10.9024 16.2644  (46 s)
cuts k=3     compound     0.0889187   0.0903276  -0.0014088   0.0903276  -0.0014088   -2.4e-14  14.6161 21.8047 32.5288  (48 s)
cuts k=3     uniform      0.1019417   0.1027528  -0.0008111   0.1027528  -0.0008111   -6.7e-16  7.3081 10.9024 16.2644  (0 s)

lognormal quadrature at Table 1: 400 nodes I = 0.035198912, 800 nodes I = 0.035198912, difference -8.9e-16

controls against the paper:
  I, Gamma, mc_alternatives.log            paper 0.0403093  here 0.0403093  diff +1.1e-10
  I, clan 5, mc_alternatives.log           paper 0.0280995  here 0.0280995  diff +4.8e-08
  I, clan 30                               paper 0.0377572  here 0.0377572  diff -5.9e-09
  I, pairs 0.01                            paper 0.0391906  here 0.0391906  diff +2.0e-08
  I, pairs 0.05                            paper 0.0346533  here 0.0346533  diff +1.7e-08
  I, background 0.02                       paper 0.0386716  here 0.0386716  diff +5.0e-08
  I, background 0.05                       paper 0.0362648  here 0.0362648  diff +3.9e-08
  I, background 0.10                       paper 0.0323747  here 0.0323747  diff -3.8e-08
  I, compound, compound_counting.log       paper 0.0301319  here 0.0301319  diff -3.1e-08
  uniform: paper I 0.05455, I_G 0.04258 (numbers.tex) here 0.0545526 0.0425789
  compound I_G(rho): paper 0.0284774 here 0.0284774


==> anc/calc_SHORT/item2/exact_info.py <==
#!/usr/bin/env python3
"""Exact information I(n1:n3|n2) of the alternatives against the I_G that the paper's direct
comparison forms from them, in the limit of many events.

The direct comparison (XS6/mc_direct.py) forms I_G = (1/2) ln[(1+c1)(1+c3)/(1+c1+c3)] from the two
regression slopes c_j = Cov(n_j, n2)/Var(n2) of the sample, and rejects when the estimated information
exceeds it.  With many events it therefore rejects a law exactly when I_law > I_G(slopes of the law).
This program gives both numbers, and also -(1/2) ln(1 - rho^2) with rho the partial correlation of
n1 and n3 at fixed n2 (the form of Eq. (IG) of XS6; the two agree for the negative multinomial and
need not agree for other laws).

Summation: the joint law is sum_i g_i F1[i, n1] F2[i, n2] F3[i, n3] over quadrature nodes i of the
source (and, for pairs, over the numbers of pairs across the two edges, as in XS6/mc_alternatives.py).
For each n2 the matrix over (n1, n3) is a product of two node-indexed matrices, so no array carries
three count indices.  Nodes: Gamma by Gauss-Jacobi (exact for the factor W^(k-1)), truncated at tail
mass 1e-15 (as XS6/compound_counting.py), 300 nodes; uniform by Gauss-Legendre, 300 nodes; lognormal by
Gauss-Legendre in z = (ln W + s^2/2)/s on [-6.5, 6.5], 800 nodes (the Poisson factor is narrow in z at
large counts, so the rule is checked by repeating the Table 1 row with 400 nodes); two-point exact.
The mass left out is printed for every row.

Laws: those of laws.py that are conditionally independent between windows at fixed W (null, clans,
background, uniform, lognormal, compound) plus pairs at the Table 1 configuration, and the two-point
source W in {2/3, 2} with probabilities {3/4, 1/4} (equal to the Gamma of shape 3 in E W, E W^2,
E W^3) at the Table 1 configuration.  Clusters are not summed here.

Controls against the paper: I = 0.0403093 for the Gamma at Table 1 (mc_alternatives.log), the Table 1
law values of mc_alternatives.log, 0.05455 and I_G = 0.04258 for the uniform source (numbers.tex),
0.0301319 and I_G(rho) = 0.0284774 for compound counting at equal means 2 (compound_counting.log).

Run:  ( ulimit -v 1500000; python3 exact_info.py [configuration ...] ) > exact_info_<tag>.log   -> exact_info.json
      (no argument: every configuration; with names, only those, merged into an existing exact_info.json)
"""
import sys, os, json, time
import numpy as np
from scipy.special import gammaln, gammaincc, roots_jacobi
from scipy.optimize import brentq
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import laws as L

NG = 300
NG_LN, ZMAX = 800, 6.5


def gamma_nodes(k, ng=NG, tail=1e-15):
    Wmax = brentq(lambda w: gammaincc(k, k*w) - tail, 1.0, 1e4)
    x, w = roots_jacobi(ng, 0.0, k-1.0)
    W = 0.5*Wmax*(x+1)
    g = w*(0.5*Wmax)**k*np.exp(k*np.log(k) - k*W - gammaln(k))
    return W, g


def source_nodes(kind, k):
    if kind == 'gamma':
        return gamma_nodes(k)
    if kind == 'uniform':
        a = np.sqrt(3.0/k); x, w = np.polynomial.legendre.leggauss(NG)
        return 1 + a*x, w/2
    if kind == 'lognormal':
        # Gauss-Legendre in z = (ln W + s^2/2)/s on [-ZMAX, ZMAX]; mass outside 2 Phi(-ZMAX) = 8.0e-11
        s2 = np.log1p(1.0/k); x, w = np.polynomial.legendre.leggauss(NG_LN)
        z = ZMAX*x
        return np.exp(np.sqrt(s2)*z - s2/2), ZMAX*w*np.exp(-z*z/2)/np.sqrt(2*np.pi)
    if kind == 'twopoint':
        return np.array([2/3, 2.0]), np.array([0.75, 0.25])
    raise ValueError(kind)


def pois(mu, NM):
    n = np.arange(NM+1)
    return np.exp(n[None, :]*np.log(np.maximum(mu, 1e-300))[:, None] - mu[:, None] - gammaln(n+1)[None, :])


def nbin(nu, mu, NM):
    n = np.arange(NM+1); p = mu/(nu + mu)
    return np.exp(gammaln(nu+n)[None, :] - gammaln(nu) - gammaln(n+1)[None, :] + nu*np.log1p(-p)[:, None]
                  + n[None, :]*np.log(np.maximum(p, 1e-300))[:, None])


def compound_geo(mu, NM):
    """P(sum of Poisson(mu) terms 1 + Geometric(mean 1)) by Panjer's recursion; q_m = 2^-m, m >= 1."""
    q = np.zeros(NM+1); q[1:] = 0.5**np.arange(1, NM+1)
    P = np.zeros((mu.size, NM+1)); P[:, 0] = np.exp(-mu)
    jq = np.arange(NM+1)*q
    for m in range(1, NM+1):
        j = np.arange(1, m+1)
        P[:, m] = (mu/m)*(P[:, m-j]*jq[j][None, :]).sum(1)
    return P


def factors(cfg, law):
    C = L.CONFIGS[cfg]; lam = np.asarray(C['lam'], float); k = C['k']
    kind = {'uniform': 'uniform', 'lognormal': 'lognormal', 'twopoint': 'twopoint'}.get(law, 'gamma')
    W, g = source_nodes(kind, k)
    mult = 2.0 if law == 'compound' else 1.0
    top = mult*lam.max()*W.max()
    NM = int(top + 14*np.sqrt(top*(3 if law == 'compound' else 1)*(1 + (top/5 if law.startswith('clan') else 0))) + 60)
    if law in ('null', 'uniform', 'lognormal', 'twopoint'):
        return g, [pois(l*W, NM) for l in lam], NM
    if law.startswith('bg'):
        z = float(law[2:]); return g, [pois(l*((1-z)*W + z), NM) for l in lam], NM
    if law.startswith('clan'):
        nu = float(law[4:]); return g, [nbin(nu, l*W, NM) for l in lam], NM
    if law == 'compound':
        return g, [compound_geo(l*W, NM) for l in lam], NM
    if law.startswith('pairs'):
        f = float(law[5:]); single, r12, r23 = L.pair_rates(lam, f)
        X = int(max(r12, r23)*W.max() + 14*np.sqrt(max(r12, r23)*W.max()) + 12)
        p12 = pois(r12*W, X); p23 = pois(r23*W, X)
        A = [pois(s*W, NM) for s in single]
        sh = lambda M, s: np.concatenate([np.zeros((M.shape[0], s)), M[:, :NM+1-s]], 1)
        wts, F1, F2, F3 = [], [], [], []
        for a in range(X+1):
            for b in range(X+1):
                wt = g*p12[:, a]*p23[:, b]; keep = wt > 1e-22
                if keep.any():
                    wts.append(wt[keep]); F1.append(sh(A[0], a)[keep]); F2.append(sh(A[1], a+b)[keep]); F3.append(sh(A[2], b)[keep])
        return np.concatenate(wts), [np.concatenate(F1), np.concatenate(F2), np.concatenate(F3)], NM
    raise ValueError(law)


def ent(p):
    p = p[p > 1e-300]; return -(p*np.log(p)).sum()


def info(cfg, law):
    g, F, NM = factors(cfg, law)
    n = np.arange(NM+1, dtype=float)
    H123 = H12 = H23 = 0.0; p2 = np.zeros(NM+1); tot = 0.0
    m1 = m3 = m2 = e22 = e12 = e32 = 0.0; S11 = S33 = S13 = 0.0
    for b in range(NM+1):
        wb = g*F[1][:, b]
        if wb.max() <= 0:
            continue
        sel = wb > 1e-25*wb.max()                      # nodes that matter for this middle count
        A1, A3 = F[0][sel], F[2][sel]
        c1_ = np.nonzero(A1.max(0) > 1e-290)[0]; c3_ = np.nonzero(A3.max(0) > 1e-290)[0]
        a1, z1 = c1_[0], c1_[-1] + 1; a3, z3 = c3_[0], c3_[-1] + 1
        J = (A1[:, a1:z1]*wb[sel][:, None]).T @ A3[:, a3:z3]
        s = J.sum()
        if s < 1e-300:
            continue
        tot += s; p2[b] = s
        H123 += ent(J); H12 += ent(J.sum(1)); H23 += ent(J.sum(0))
        r1, r3 = J.sum(1), J.sum(0); n1, n3 = n[a1:z1], n[a3:z3]
        m1 += n1 @ r1; m3 += n3 @ r3; m2 += b*s; e22 += b*b*s; e12 += b*(n1 @ r1); e32 += b*(n3 @ r3)
        S11 += (n1*n1) @ r1; S33 += (n3*n3) @ r3; S13 += n1 @ J @ n3
    I = H12 + H23 - ent(p2) - H123
    V2 = e22 - m2**2; c1 = (e12 - m1*m2)/V2; c3 = (e32 - m3*m2)/V2
    IGs = 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))
    V1, V3, C13 = S11 - m1**2, S33 - m3**2, S13 - m1*m3
    C12, C32 = e12 - m1*m2, e32 - m3*m2
    r12, r23, r13 = C12/np.sqrt(V1*V2), C32/np.sqrt(V3*V2), C13/np.sqrt(V1*V3)
    rho = (r13 - r12*r23)/np.sqrt((1 - r12**2)*(1 - r23**2))
    return dict(I=I, IG_slopes=IGs, IG_rho=-0.5*np.log(1 - rho**2), c1=c1, c3=c3, rho=rho,
                means=[m1, m2, m3], deficit=1 - tot, NM=NM, nodes=len(g))


if __name__ == '__main__':
    # The cuts at k = 40 are left out: counts of several hundred make the clan and compound sums take
    # hours, and the paper's own runs reject every null sample there at 1e4, 1e5 and 1e6 events
    # (paper_rates.log), so the direct comparison has no size to compare power with at that shape.
    PLAN = [('table1', ['null', 'clan5', 'clan30', 'pairs0.01', 'pairs0.05', 'bg0.02', 'bg0.05', 'bg0.10',
                        'uniform', 'lognormal', 'compound', 'twopoint'])]
    for cfg in ('cuts k=1', 'cuts k=1.84', 'cuts k=3'):
        PLAN.append((cfg, ['null', 'clan5', 'clan30', 'bg0.02', 'bg0.05', 'bg0.10', 'lognormal', 'compound']
                     + (['uniform'] if L.CONFIGS[cfg]['k'] >= 3 else [])))
    only = sys.argv[1:]                      # optional configuration names; results merged into the JSON
    if only:
        PLAN = [(c, l) for c, l in PLAN if c in only]
    fn = os.path.join(HERE, 'exact_info.json')
    out = json.load(open(fn)) if os.path.exists(fn) else {}
    print(f"{'configuration':12s} {'law':10s} {'I':>11s} {'I_G slopes':>11s} {'I - I_Gs':>11s} {'I_G rho':>11s} "
          f"{'I - I_Grho':>11s} {'mass left':>10s}  means")
    for cfg, laws in PLAN:
        for law in laws:
            t0 = time.time()
            r = info(cfg, law)
            out[f"{cfg}|{law}"] = r
            print(f"{cfg:12s} {law:10s} {r['I']:11.7f} {r['IG_slopes']:11.7f} {r['I']-r['IG_slopes']:+11.7f} "
                  f"{r['IG_rho']:11.7f} {r['I']-r['IG_rho']:+11.7f} {r['deficit']:10.1e}  "
                  + ' '.join(f"{m:.4f}" for m in r['means']) + f"  ({time.time()-t0:.0f} s)", flush=True)
    json.dump(out, open(fn, 'w'), indent=1)
    if 'table1' not in [c for c, _ in PLAN]:
        sys.exit()
    NG_LN = 400
    r4 = info('table1', 'lognormal'); r8 = out['table1|lognormal']
    print(f"\nlognormal quadrature at Table 1: 400 nodes I = {r4['I']:.9f}, 800 nodes I = {r8['I']:.9f}, difference {r4['I']-r8['I']:+.1e}")
    out['lognormal_rule_check'] = dict(I400=r4['I'], I800=r8['I'])
    print("\ncontrols against the paper:")
    for key, ref, what in (('table1|null', 0.0403093, 'I, Gamma, mc_alternatives.log'),
                           ('table1|clan5', 0.0280995, 'I, clan 5, mc_alternatives.log'),
                           ('table1|clan30', 0.0377572, 'I, clan 30'), ('table1|pairs0.01', 0.0391906, 'I, pairs 0.01'),
                           ('table1|pairs0.05', 0.0346533, 'I, pairs 0.05'), ('table1|bg0.02', 0.0386716, 'I, background 0.02'),
                           ('table1|bg0.05', 0.0362648, 'I, background 0.05'), ('table1|bg0.10', 0.0323747, 'I, background 0.10'),
                           ('table1|compound', 0.0301319, 'I, compound, compound_counting.log')):
        print(f"  {what:40s} paper {ref:.7f}  here {out[key]['I']:.7f}  diff {out[key]['I']-ref:+.1e}")
    print(f"  uniform: paper I 0.05455, I_G 0.04258 (numbers.tex) here {out['table1|uniform']['I']:.7f} {out['table1|uniform']['IG_rho']:.7f}")
    print(f"  compound I_G(rho): paper 0.0284774 here {out['table1|compound']['IG_rho']:.7f}")
    json.dump(out, open(os.path.join(HERE, 'exact_info.json'), 'w'), indent=1)


==> anc/calc_SHORT/item2/exact_info_partial_run1.log <==
configuration law                  I  I_G slopes    I - I_Gs     I_G rho  I - I_Grho  mass left  means
table1       null         0.0403093   0.0425789  -0.0022696   0.0425789  -0.0022696   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       clan5        0.0280995   0.0278004  +0.0002992   0.0278004  +0.0002992   -2.4e-14  2.0000 2.0000 2.0000  (2 s)
table1       clan30       0.0377572   0.0393870  -0.0016298   0.0393870  -0.0016298   -3.4e-14  2.0000 2.0000 2.0000  (2 s)
table1       pairs0.01    0.0391906   0.0435332  -0.0043426   0.0413031  -0.0021125   -2.3e-14  2.0000 2.0000 2.0000  (29 s)
table1       pairs0.05    0.0346533   0.0473862  -0.0127329   0.0360919  -0.0014385   -2.4e-14  2.0000 2.0000 2.0000  (83 s)
table1       bg0.02       0.0386716   0.0410511  -0.0023795   0.0410511  -0.0023795   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       bg0.05       0.0362648   0.0387472  -0.0024824   0.0387472  -0.0024824   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       bg0.10       0.0323747   0.0348895  -0.0025149   0.0348895  -0.0025149   -2.4e-14  2.0000 2.0000 2.0000  (0 s)
table1       uniform      0.0545526   0.0425789  +0.0119737   0.0425789  +0.0119737    1.1e-16  2.0000 2.0000 2.0000  (0 s)
table1       lognormal    0.0351989   0.0425789  -0.0073800   0.0425789  -0.0073800    8.0e-11  2.0000 2.0000 2.0000  (1 s)
table1       compound     0.0301319   0.0284774  +0.0016544   0.0284774  +0.0016544   -2.4e-14  4.0000 4.0000 4.0000  (2 s)
table1       twopoint     0.0478538   0.0425789  +0.0052749   0.0425789  +0.0052749    3.3e-16  2.0000 2.0000 2.0000  (0 s)
cuts k=1     null         0.0943953   0.1027528  -0.0083575   0.1027528  -0.0083575    4.1e-13  2.4360 3.6341 5.4215  (6 s)
cuts k=1     clan5        0.0811340   0.0722950  +0.0088390   0.0728336  +0.0083004    4.1e-13  2.4360 3.6341 5.4215  (151 s)
cuts k=1     clan30       0.0918968   0.0964188  -0.0045220   0.0963554  -0.0044586    4.0e-13  2.4360 3.6341 5.4215  (205 s)
cuts k=1     bg0.02       0.0918135   0.1016295  -0.0098161   0.1016295  -0.0098161    4.1e-13  2.4360 3.6341 5.4215  (6 s)
cuts k=1     bg0.05       0.0884397   0.0998502  -0.0114105   0.0998502  -0.0114105    4.1e-13  2.4360 3.6341 5.4215  (6 s)
cuts k=1     bg0.10       0.0833563   0.0966108  -0.0132545   0.0966108  -0.0132545    4.1e-13  2.4360 3.6341 5.4215  (7 s)
cuts k=1     lognormal    0.0772427   0.1027528  -0.0255101   0.1027528  -0.0255101    8.0e-11  2.4360 3.6341 5.4215  (154 s)
cuts k=1     compound     0.0853701   0.0903276  -0.0049575   0.0903276  -0.0049575    4.1e-13  4.8720 7.2682 10.8429  (36 s)
cuts k=1.84  null         0.0990197   0.1027528  -0.0037332   0.1027528  -0.0037332   -8.1e-14  4.4823 6.6868 9.9755  (7 s)
cuts k=1.84  clan5        0.0746128   0.0635171  +0.0110957   0.0641720  +0.0104408   -8.0e-14  4.4823 6.6868 9.9755  (183 s)
cuts k=1.84  clan30       0.0940043   0.0939392  +0.0000651   0.0939199  +0.0000844   -9.0e-14  4.4823 6.6868 9.9755  (253 s)
cuts k=1.84  bg0.02       0.0971126   0.1016295  -0.0045169   0.1016295  -0.0045169   -8.1e-14  4.4823 6.6868 9.9755  (7 s)
cuts k=1.84  bg0.05       0.0943482   0.0998502  -0.0055019   0.0998502  -0.0055019   -8.1e-14  4.4823 6.6868 9.9755  (7 s)
cuts k=1.84  bg0.10       0.0897909   0.0966108  -0.0068199   0.0966108  -0.0068199   -8.0e-14  4.4823 6.6868 9.9755  (8 s)
cuts k=1.84  lognormal    0.0866072   0.1027528  -0.0161456   0.1027528  -0.0161456    8.0e-11  4.4823 6.6868 9.9755  (74 s)
cuts k=1.84  compound     0.0880303   0.0903276  -0.0022973   0.0903276  -0.0022973   -8.0e-14  8.9646 13.3736 19.9510  (45 s)
cuts k=3     null         0.1007644   0.1027528  -0.0019884   0.1027528  -0.0019884   -2.4e-14  7.3081 10.9024 16.2644  (8 s)
cuts k=3     clan5        0.0637733   0.0538551  +0.0099182   0.0545455  +0.0092279   -2.0e-14  7.3081 10.9024 16.2644  (251 s)
cuts k=3     clan30       0.0924035   0.0906756  +0.0017280   0.0907386  +0.0016650   -3.7e-14  7.3081 10.9024 16.2644  (341 s)
cuts k=3     bg0.02       0.0992142   0.1016295  -0.0024153   0.1016295  -0.0024153   -2.5e-14  7.3081 10.9024 16.2644  (8 s)
cuts k=3     bg0.05       0.0968469   0.0998502  -0.0030032   0.0998502  -0.0030032   -2.3e-14  7.3081 10.9024 16.2644  (8 s)
cuts k=3     bg0.10       0.0927411   0.0966108  -0.0038697   0.0966108  -0.0038697   -2.3e-14  7.3081 10.9024 16.2644  (8 s)
cuts k=3     lognormal    0.0920398   0.1027528  -0.0107130   0.1027528  -0.0107130    8.0e-11  7.3081 10.9024 16.2644  (46 s)
cuts k=3     compound     0.0889187   0.0903276  -0.0014088   0.0903276  -0.0014088   -2.4e-14  14.6161 21.8047 32.5288  (50 s)
cuts k=3     uniform      0.1019417   0.1027528  -0.0008111   0.1027528  -0.0008111   -6.7e-16  7.3081 10.9024 16.2644  (0 s)
cuts k=40    null         0.1026360   0.1027528  -0.0001168   0.1027528  -0.0001168    4.7e-13  97.4409 145.3648 216.8588  (80 s)


==> anc/calc_SHORT/item2/laws.py <==
#!/usr/bin/env python3
"""Configurations, null law and alternative laws of item 2, with samplers and exact population
values of the sixteen normalized factorial cumulants that moment_test.py (item 1) estimates.

Configurations (dipole window means lambda_j, source shape k):
  'cuts k=1', 'cuts k=1.84', 'cuts k=3', 'cuts k=40'
        the Sec. 8 cuts of XS6: unit windows [4,5], [5,6], [6,7] at Delta = 0.4 from one rapidity
        origin, lambda_j = k * LAMU, LAMU = diff(exp(0.4*(4+arange(4)))) = (2.436, 3.634, 5.421)
  'table1'
        the Table 1 configuration of XS6: Gamma source of shape 3, three windows of mean 2.  Where a
        rapidity picture is needed (smearing, clusters) it is a flat dipole density 2 per unit
        rapidity and windows [0,1], [1,2], [2,3].

Laws (every one keeps the dipole window means lambda_j; the source W has unit mean):
  null          Eq. (nm): W ~ Gamma(k, 1/k), n_j | W ~ Poisson(lambda_j W)
  smear1        each dipole seen as one hadron displaced in rapidity by N(0, 0.5); a control that
                must be at the null (independent displacement of the points of a Gamma-mixed Poisson
                process keeps it Gamma-mixed Poisson with the same k); hadron means change slightly
  clan nu       n_j | W ~ negative binomial of shape nu and mean lambda_j W, independent windows
                (Table 1 clan family); nu = 5, 30
  pairs f       pairs straddling each inner edge, one member on each side.  Edge (j, j+1) carries
                pairs at rate f * m_{j,j+1} * W with m_{j,j+1} = (lambda_j + lambda_{j+1})/2; singles
                reduced so the means stay lambda_j.  At equal means 2 this is the Table 1 pair law
                (rate 2 f W per edge).  f = 0.01, 0.05
  bg zeta       n_j = Poisson(lambda_j (1 - zeta) W) + Poisson(lambda_j zeta), the second part not
                following the source (Table 1 background family); zeta = 0.02, 0.05, 0.10
  uniform       W uniform on [1 - a, 1 + a], a = sqrt(3/k), same mean and variance as the Gamma;
                exists only for k >= 3 (at k = 3 it is the uniform source on [0, 2] of Sec. 5)
  lognormal     W = exp(s Z - s^2/2), s^2 = ln(1 + 1/k), same mean and variance as the Gamma
  compound      Gamma source, each dipole seen as 1 + a geometric number of mean one of hadrons, all
                in the window of the dipole (Sec. 5 of XS6, compound_counting.py): hadron means
                2 lambda_j
  clusters2     each dipole (birth of the cascade) seen as two hadrons, each displaced independently
                by N(0, 0.5) about the birth rapidity: hadron means about 2 lambda_j
  clusters2half the same after keeping each birth with probability 1/2, so the hadron means are close
                to lambda_j (thinning a Gamma-mixed Poisson process keeps k)
  twopoint      Table 1 configuration only: W = 2 with probability 1/4, 2/3 otherwise, equal to the
                Gamma of shape 3 in E W, E W^2 and E W^3, so every test of orders 2 and 3 is at its
                null (added after the first runs, as the last entry of LAWS, so the indices of the
                other laws and the names of their block files are unchanged)

The rapidity laws (smear1, clusters2, clusters2half) are built by compound Cox counting: at fixed W the
births form a Poisson process of intensity W rho(y), rho(y) = k Delta exp(Delta y) on [0, YMAX] for the
cuts (Kendall's representation of the pure-birth cascade, derived in calc_SHORT/item3/proof_check.py
and checked below against the event-by-event cascade of scratch_check/cascade_hadronize.py) and
rho = 2 per unit rapidity for Table 1.  Each birth puts its hadrons into windows 0 (outside), 1, 2, 3
with probabilities p_a(y); by the colouring theorem the number of births of each unordered label
type t is Poisson(mu_t W), independent between types, and n = sum_t c_t N_t with c_t the count
vector of type t.  mu_t is a one-dimensional integral (scipy quad, relative tolerance 1e-12).

Memory: draws are made in chunks of 10^6 events into int32 arrays; no array is indexed by counts.
"""
import numpy as np
from functools import lru_cache
from math import comb, factorial
from scipy.stats import norm
from scipy.integrate import quad

DELTA, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(DELTA*(Y0 + np.arange(4.0))))
SIG = 0.5                       # rapidity spread of a hadron about its dipole
YMAX_CUTS = 12.0                # births beyond 7 + 10 sigma cannot reach the windows
FLAT_RANGE = (-6.0, 9.0)        # windows [0,3] with 12 sigma of margin
CHUNK = 10**6

CONFIGS = {
    'cuts k=1':    dict(k=1.0,  lam=1.0*LAMU,  geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'cuts k=1.84': dict(k=1.84, lam=1.84*LAMU, geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'cuts k=3':    dict(k=3.0,  lam=3.0*LAMU,  geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'cuts k=40':   dict(k=40.0, lam=40.0*LAMU, geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'table1':      dict(k=3.0,  lam=np.array([2.0, 2.0, 2.0]), geom='flat', edges=(0.0, 1.0, 2.0, 3.0), density=2.0),
}
CONFIG_NAMES = list(CONFIGS)

LAWS = ['null', 'smear1', 'clan5', 'clan30', 'pairs0.01', 'pairs0.05', 'bg0.02', 'bg0.05', 'bg0.10',
        'uniform', 'lognormal', 'compound', 'clusters2', 'clusters2half', 'twopoint']


def exists(cfg, law):
    """uniform source of variance 1/k on non-negative values needs k >= 3; the two-point source is
    defined at the Table 1 configuration only."""
    if law == 'uniform':
        return CONFIGS[cfg]['k'] >= 3.0 - 1e-12
    if law == 'twopoint':
        return cfg == 'table1'
    return True


# ------------------------------------------------------------------ source moments E W^r, r = 0..6
def ew_gamma(k, rmax=6):
    EW = np.ones(rmax+1)
    for r in range(1, rmax+1):
        EW[r] = EW[r-1]*(1 + (r-1)/k)
    return EW


def ew_uniform(k, rmax=6):
    a = np.sqrt(3.0/k); r = np.arange(rmax+1)
    return ((1+a)**(r+1) - (1-a)**(r+1))/(2*a*(r+1))


def ew_lognormal(k, rmax=6):
    s2 = np.log1p(1.0/k); r = np.arange(rmax+1)
    return np.exp(s2*r*(r-1)/2)


def ew_twopoint(rmax=6):
    r = np.arange(rmax+1)
    return 0.75*(2/3)**r + 0.25*2.0**r


def ew_shift(EW, zeta):
    """moments of zeta + (1 - zeta) W."""
    n = len(EW)
    return np.array([sum(comb(m, i)*zeta**(m-i)*(1-zeta)**i*EW[i] for i in range(m+1)) for m in range(n)])


# ------------------------------------------------------------------ Cox types for rapidity laws
def _pwin(y, edges):
    """label probabilities (outside, w1, w2, w3) for a hadron displaced by N(0, SIG) from y."""
    c = [norm.cdf((e - y)/SIG) for e in edges]
    p1, p2, p3 = c[1]-c[0], c[2]-c[1], c[3]-c[2]
    return np.array([1 - (p1+p2+p3), p1, p2, p3])


@lru_cache(maxsize=None)
def cox_types(cfg, law):
    """list of (count vector c_t, mu_t) for law in smear1, clusters2, clusters2half."""
    C = CONFIGS[cfg]; edges = C['edges']
    if C['geom'] == 'cuts':
        k = C['k']; lo, hi = 0.0, YMAX_CUTS
        rho = lambda y: k*DELTA*np.exp(DELTA*y)
    else:
        lo, hi = FLAT_RANGE; d = C['density']
        rho = lambda y: d
    brk = sorted(set([lo, hi] + [e + s*SIG for e in edges for s in (-6, -3, -1, 0, 1, 3, 6)
                                 if lo < e + s*SIG < hi]))
    def integ(f):
        return sum(quad(f, a, b, epsabs=0, epsrel=1e-12, limit=200)[0] for a, b in zip(brk[:-1], brk[1:]))
    E = [np.zeros(3, int)] + [np.eye(3, dtype=int)[j] for j in range(3)]
    out = []
    if law == 'smear1':
        for a in (1, 2, 3):
            out.append((E[a], integ(lambda y, a=a: rho(y)*_pwin(y, edges)[a])))
        return out
    frac = 1.0 if law == 'clusters2' else 0.5
    for a in range(4):
        for b in range(a, 4):
            if a == 0 and b == 0:
                continue
            m = 1 if a == b else 2
            mu = frac*integ(lambda y, a=a, b=b, m=m: m*rho(y)*_pwin(y, edges)[a]*_pwin(y, edges)[b])
            out.append((E[a] + E[b], mu))
    return out


def pair_rates(lam, f):
    m12 = 0.5*(lam[0] + lam[1]); m23 = 0.5*(lam[1] + lam[2])
    single = np.array([lam[0] - f*m12, lam[1] - f*(m12 + m23), lam[2] - f*m23])
    assert np.all(single > 0)
    return single, f*m12, f*m23


# ------------------------------------------------------------------ samplers
def _source(cfg, law, n, rng):
    k = CONFIGS[cfg]['k']
    if law == 'uniform':
        a = np.sqrt(3.0/k); return rng.uniform(1 - a, 1 + a, size=n)
    if law == 'lognormal':
        s2 = np.log1p(1.0/k); return np.exp(np.sqrt(s2)*rng.standard_normal(n) - s2/2)
    if law == 'twopoint':
        assert cfg == 'table1'
        return np.where(rng.random(n) < 0.25, 2.0, 2/3)
    return rng.gamma(k, 1.0/k, size=n)


def _draw_chunk(cfg, law, n, rng):
    C = CONFIGS[cfg]; lam = C['lam']
    w = _source(cfg, law, n, rng)
    if law in ('null', 'uniform', 'lognormal', 'twopoint'):
        return [rng.poisson(l*w) for l in lam]
    if law.startswith('clan'):
        nu = float(law[4:])
        return [rng.poisson(rng.gamma(nu, l*w/nu)) for l in lam]
    if law.startswith('pairs'):
        single, r12, r23 = pair_rates(lam, float(law[5:]))
        x12 = rng.poisson(r12*w); x23 = rng.poisson(r23*w)
        return [rng.poisson(single[0]*w) + x12, rng.poisson(single[1]*w) + x12 + x23,
                rng.poisson(single[2]*w) + x23]
    if law.startswith('bg'):
        z = float(law[2:])
        return [rng.poisson(l*(1 - z)*w) + rng.poisson(l*z, size=n) for l in lam]
    if law == 'compound':
        out = []
        for l in lam:
            D = rng.poisson(l*w)
            extra = rng.negative_binomial(np.maximum(D, 1), 0.5)
            out.append(D + np.where(D > 0, extra, 0))
        return out
    if law in ('smear1', 'clusters2', 'clusters2half'):
        out = [np.zeros(n, np.int64) for _ in range(3)]
        for c, mu in cox_types(cfg, law):
            N = rng.poisson(mu*w)
            for j in range(3):
                if c[j]:
                    out[j] += c[j]*N
        return out
    raise ValueError(law)


def draw(cfg, law, n, rng):
    """n events of law at configuration cfg: three int32 arrays."""
    out = [np.empty(n, np.int32) for _ in range(3)]
    for a in range(0, n, CHUNK):
        m = min(CHUNK, n - a)
        s = _draw_chunk(cfg, law, m, rng)
        for j in range(3):
            out[j][a:a+m] = s[j]
    return out


# ------------------------------------------------------------------ exact population values
def population_moments(cfg, law):
    """E prod_j n_j^(r_j) for the 19 monomials of moment_test.MONO (orders 1..3), exact up to the
    quadrature of mu_t, by expanding the factorial-moment generating function E prod (1+s_j)^{n_j}
    to total degree 3 (sympy)."""
    import sympy as sp
    import moment_test as mt
    C = CONFIGS[cfg]; lam = [float(x) for x in C['lam']]; k = C['k']
    s = sp.symbols('s1:4'); W = sp.Symbol('W')
    EW = ew_gamma(k)
    if law == 'uniform':
        EW = ew_uniform(k)
    elif law == 'lognormal':
        EW = ew_lognormal(k)
    elif law == 'twopoint':
        EW = ew_twopoint()
    elif law.startswith('bg'):
        EW = ew_shift(ew_gamma(k), float(law[2:]))
    def expW(h):                     # sum_m W^m h^m / m!, m <= 3
        return sum(W**m*h**m/sp.factorial(m) for m in range(4))
    if law in ('null', 'uniform', 'lognormal', 'twopoint') or law.startswith('bg'):
        G = expW(sum(l*sj for l, sj in zip(lam, s)))
    elif law.startswith('clan'):
        nu = float(law[4:]); G = 1
        for l, sj in zip(lam, s):
            x = l*W*sj/nu
            G *= sum(sp.rf(nu, r)/sp.factorial(r)*x**r for r in range(4))   # (1 - x)^(-nu) = sum_r (nu)_r x^r / r!
    elif law.startswith('pairs'):
        single, r12, r23 = pair_rates(np.array(lam), float(law[5:]))
        h = sum(float(a)*sj for a, sj in zip(single, s)) + r12*((1+s[0])*(1+s[1]) - 1) + r23*((1+s[1])*(1+s[2]) - 1)
        G = expW(h)
    elif law == 'compound':
        # 1 + geometric of mean one: PGF g(u) = u/(2-u); g(1+s) - 1 = 2 s/(1 - s)
        h = sum(l*2*sj*(1 + sj + sj**2) for l, sj in zip(lam, s))
        G = expW(h)
    elif law in ('smear1', 'clusters2', 'clusters2half'):
        h = 0
        for c, mu in cox_types(cfg, law):
            h += float(mu)*(sp.Mul(*[(1+s[j])**int(c[j]) for j in range(3)]) - 1)
        G = expW(h)
    else:
        raise ValueError(law)
    P = sp.Poly(sp.expand(G), *s, W)
    mom = {}
    for (a, b, c, m), coef in zip(P.monoms(), P.coeffs()):
        if a + b + c <= 3:
            mom[(a, b, c)] = mom.get((a, b, c), 0.0) + float(coef)*EW[m]
    mu = []
    for e in mt.EXPS:
        a, b, c = [int(v) for v in e]
        mu.append(mom.get((a, b, c), 0.0)*factorial(a)*factorial(b)*factorial(c))
    return np.array(mu)


def population_x(cfg, law):
    import moment_test as mt
    mu = population_moments(cfg, law)
    return mu[:3], np.array(mt.normalized_cumulants(mu))


==> anc/calc_SHORT/item2/paper_rates.json <==
{
 "direct": {
  "0|1|10000": {
   "label": "cuts k=1",
   "N": 10000,
   "rejected": 2000,
   "samples": 2000,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0015,
   "mean_delta": 0.07043764791198001,
   "mean_sd": 0.0078666475341085
  },
  "0|1|100000": {
   "label": "cuts k=1",
   "N": 100000,
   "rejected": 1997,
   "samples": 2000,
   "rate": 0.9985,
   "binom_se": 0.0008653756409790912,
   "upper95_if_none": null,
   "mean_delta": 0.0074829389217,
   "mean_sd": 0.0017832637390714997
  },
  "0|1|1000000": {
   "label": "cuts k=1",
   "N": 1000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.005622177562150002,
   "mean_sd": 0.00047187284368225
  },
  "0|1|3000000": {
   "label": "cuts k=1",
   "N": 3000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.007220131120399999,
   "mean_sd": 0.00026357112295575006
  },
  "0|1|10000000": {
   "label": "cuts k=1",
   "N": 10000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.007937860062675,
   "mean_sd": 0.000142354277443
  },
  "0|1.84|10000": {
   "label": "cuts k=1.84",
   "N": 10000,
   "rejected": 2000,
   "samples": 2000,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0015,
   "mean_delta": 0.12721059024033002,
   "mean_sd": 0.009374369551052
  },
  "0|1.84|100000": {
   "label": "cuts k=1.84",
   "N": 100000,
   "rejected": 2000,
   "samples": 2000,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0015,
   "mean_delta": 0.020944916773750002,
   "mean_sd": 0.0019912397098515
  },
  "0|1.84|1000000": {
   "label": "cuts k=1.84",
   "N": 1000000,
   "rejected": 45,
   "samples": 400,
   "rate": 0.1125,
   "binom_se": 0.015799030824705674,
   "upper95_if_none": null,
   "mean_delta": 0.00027093250000000016,
   "mean_sd": 0.00048791395894474997
  },
  "0|1.84|3000000": {
   "label": "cuts k=1.84",
   "N": 3000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.0020920677622749996,
   "mean_sd": 0.0002672754167085
  },
  "0|1.84|10000000": {
   "label": "cuts k=1.84",
   "N": 10000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.00313497310805,
   "mean_sd": 0.00014321489879349998
  },
  "0|3|10000": {
   "label": "cuts k=3",
   "N": 10000,
   "rejected": 2000,
   "samples": 2000,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0015,
   "mean_delta": 0.208226815193285,
   "mean_sd": 0.010902274966587001
  },
  "0|3|100000": {
   "label": "cuts k=3",
   "N": 100000,
   "rejected": 2000,
   "samples": 2000,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0015,
   "mean_delta": 0.03579075754905,
   "mean_sd": 0.0022499973786690003
  },
  "0|3|1000000": {
   "label": "cuts k=3",
   "N": 1000000,
   "rejected": 400,
   "samples": 400,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": 0.0039265262532500005,
   "mean_sd": 0.00051112994284425
  },
  "0|3|3000000": {
   "label": "cuts k=3",
   "N": 3000000,
   "rejected": 140,
   "samples": 400,
   "rate": 0.35,
   "binom_se": 0.023848480035423638,
   "upper95_if_none": null,
   "mean_delta": 0.0003518727420000005,
   "mean_sd": 0.00027407020761825
  },
  "0|3|10000000": {
   "label": "cuts k=3",
   "N": 10000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.0011574710217499998,
   "mean_sd": 0.0001435917873515
  },
  "0|40|10000": {
   "label": "cuts k=40",
   "N": 10000,
   "rejected": 200,
   "samples": 200,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.015,
   "mean_delta": 2.2808215139868504,
   "mean_sd": 0.0122478429175
  },
  "0|40|100000": {
   "label": "cuts k=40",
   "N": 100000,
   "rejected": 200,
   "samples": 200,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.015,
   "mean_delta": 0.7387217477535001,
   "mean_sd": 0.0044134612166349995
  },
  "0|40|1000000": {
   "label": "cuts k=40",
   "N": 1000000,
   "rejected": 100,
   "samples": 100,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.03,
   "mean_delta": 0.115148778875,
   "mean_sd": 0.001052965446945
  },
  "1|3|10000": {
   "label": "table1 null (Gamma k=3)",
   "N": 10000,
   "rejected": 1672,
   "samples": 2000,
   "rate": 0.836,
   "binom_se": 0.0082796135175502,
   "upper95_if_none": null,
   "mean_delta": 0.011971510954815003,
   "mean_sd": 0.0047603926773985
  },
  "1|3|100000": {
   "label": "table1 null (Gamma k=3)",
   "N": 100000,
   "rejected": 61,
   "samples": 2000,
   "rate": 0.0305,
   "binom_se": 0.0038451105315712316,
   "upper95_if_none": null,
   "mean_delta": -0.00013960962852999998,
   "mean_sd": 0.0011130285848336
  },
  "1|3|1000000": {
   "label": "table1 null (Gamma k=3)",
   "N": 1000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.001966983679625,
   "mean_sd": 0.00032211755288349996
  },
  "1|3|3000000": {
   "label": "table1 null (Gamma k=3)",
   "N": 3000000,
   "rejected": 0,
   "samples": 400,
   "rate": 0.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": -0.0021570884564,
   "mean_sd": 0.00018443137822250001
  },
  "2|3|10000": {
   "label": "table1 uniform source",
   "N": 10000,
   "rejected": 1993,
   "samples": 2000,
   "rate": 0.9965,
   "binom_se": 0.0013205585939290896,
   "upper95_if_none": null,
   "mean_delta": 0.020523927888485,
   "mean_sd": 0.004855308142408
  },
  "2|3|100000": {
   "label": "table1 uniform source",
   "N": 100000,
   "rejected": 2000,
   "samples": 2000,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0015,
   "mean_delta": 0.012970394012925001,
   "mean_sd": 0.00119112777325525
  },
  "2|3|1000000": {
   "label": "table1 uniform source",
   "N": 1000000,
   "rejected": 400,
   "samples": 400,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": 0.012080868843375002,
   "mean_sd": 0.000353843041468
  },
  "2|3|3000000": {
   "label": "table1 uniform source",
   "N": 3000000,
   "rejected": 400,
   "samples": 400,
   "rate": 1.0,
   "binom_se": 0.0,
   "upper95_if_none": 0.0075,
   "mean_delta": 0.012027152540350002,
   "mean_sd": 0.00020333967227575001
  }
 },
 "calibrated": {
  "clan|5|100000": {
   "law": "clan",
   "par": 5.0,
   "N": 100000,
   "samples": 2000,
   "null_samples": 2000,
   "rate": 1.0,
   "boot_se": 0.0,
   "binom_se": 0.0,
   "shift_limit": 0.001430813897917993
  },
  "clan|5|1000000": {
   "law": "clan",
   "par": 5.0,
   "N": 1000000,
   "samples": 400,
   "null_samples": 400,
   "rate": 1.0,
   "boot_se": 0.0,
   "binom_se": 0.0,
   "shift_limit": 0.001430813897917993
  },
  "clan|30|100000": {
   "law": "clan",
   "par": 30.0,
   "N": 100000,
   "samples": 2000,
   "null_samples": 2000,
   "rate": 0.407,
   "boot_se": 0.023857173070954987,
   "binom_se": 0.010985240097512661,
   "shift_limit": 0.0003614219019203446
  },
  "clan|30|1000000": {
   "law": "clan",
   "par": 30.0,
   "N": 1000000,
   "samples": 400,
   "null_samples": 400,
   "rate": 0.49,
   "boot_se": 0.03788026726987944,
   "binom_se": 0.024994999499899976,
   "shift_limit": 0.0003614219019203446
  },
  "pairs|0.01|100000": {
   "law": "pairs",
   "par": 0.01,
   "N": 100000,
   "samples": 2000,
   "null_samples": 2000,
   "rate": 0.3325,
   "boot_se": 0.021075060942972384,
   "binom_se": 0.010534318914861084,
   "shift_limit": -0.0019859322345539
  },
  "pairs|0.01|1000000": {
   "law": "pairs",
   "par": 0.01,
   "N": 1000000,
   "samples": 400,
   "null_samples": 400,
   "rate": 0.9975,
   "boot_se": 0.003651925647860312,
   "binom_se": 0.002496873044429746,
   "shift_limit": -0.0019859322345539
  },
  "pairs|0.05|100000": {
   "law": "pairs",
   "par": 0.05,
   "N": 100000,
   "samples": 2000,
   "null_samples": 2000,
   "rate": 1.0,
   "boot_se": 0.0,
   "binom_se": 0.0,
   "shift_limit": -0.010006012141273501
  },
  "pairs|0.05|1000000": {
   "law": "pairs",
   "par": 0.05,
   "N": 1000000,
   "samples": 400,
   "null_samples": 400,
   "rate": 1.0,
   "boot_se": 0.0,
   "binom_se": 0.0,
   "shift_limit": -0.010006012141273501
  },
  "background|0.02|100000": {
   "law": "background",
   "par": 0.02,
   "N": 100000,
   "samples": 2000,
   "null_samples": 2000,
   "rate": 0.049,
   "boot_se": 0.007971144820538642,
   "binom_se": 0.0048269555622566076,
   "shift_limit": -0.0002455400626164561
  },
  "background|0.02|1000000": {
   "law": "background",
   "par": 0.02,
   "N": 1000000,
   "samples": 400,
   "null_samples": 400,
   "rate": 0.0925,
   "boot_se": 0.027247623491554268,
   "binom_se": 0.014486523910172517,
   "shift_limit": -0.0002455400626164561
  },
  "background|0.05|100000": {
   "law": "background",
   "par": 0.05,
   "N": 100000,
   "samples": 2000,
   "null_samples": 2000,
   "rate": 0.06,
   "boot_se": 0.008631522113741007,
   "binom_se": 0.0053103672189407005,
   "shift_limit": -0.0005446745018176102
  },
  "background|0.05|1000000": {
   "law": "background",
   "par": 0.05,
   "N": 1000000,
   "samples": 400,
   "null_samples": 400,
   "rate": 0.2775,
   "boot_se": 0.039884409861498514,
   "binom_se": 0.02238826422481207,
   "shift_limit": -0.0005446745018176102
  },
  "background|0.1|100000": {
   "law": "background",
   "par": 0.1,
   "N": 100000,
   "samples": 2000,
   "null_samples": 2000,
   "rate": 0.089,
   "boot_se": 0.010240447060553558,
   "binom_se": 0.006367063687446514,
   "shift_limit": -0.0008843469652797253
  },
  "background|0.1|1000000": {
   "law": "background",
   "par": 0.1,
   "N": 1000000,
   "samples": 400,
   "null_samples": 400,
   "rate": 0.6525,
   "boot_se": 0.04266968508203453,
   "binom_se": 0.023808808769024966,
   "shift_limit": -0.0008843469652797253
  },
  "uniform|0|10000": {
   "law": "uniform",
   "par": null,
   "N": 10000,
   "samples": 550000,
   "null_samples": 550000,
   "rate": 0.12976363636363636,
   "binom_se": 0.0004531205640110333,
   "source": "mc_calibrate_results.json"
  },
  "uniform|0|100000": {
   "law": "uniform",
   "par": null,
   "N": 100000,
   "samples": 38000,
   "null_samples": 38000,
   "rate": 1.0,
   "binom_se": 0.0,
   "source": "mc_calibrate_results.json"
  },
  "uniform|0|1000000": {
   "law": "uniform",
   "par": null,
   "N": 1000000,
   "samples": 3200,
   "null_samples": 3200,
   "rate": 1.0,
   "binom_se": 0.0,
   "source": "mc_calibrate_results.json"
  }
 }
}

==> anc/calc_SHORT/item2/paper_rates.log <==
== direct comparison with I_G (one-sided, z = 1.6449), nboot = 200 ==
  cuts k=1                   N=    10000   2000/ 2000 = 100.00%  (95% bound on the miss rate 0.15%)  mean Delta +0.070438, mean sd 0.007867
  cuts k=1                   N=   100000   1997/ 2000 =  99.85%  (binomial se 0.09%)  mean Delta +0.007483, mean sd 0.001783
  cuts k=1                   N=  1000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.005622, mean sd 0.000472
  cuts k=1                   N=  3000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.007220, mean sd 0.000264
  cuts k=1                   N= 10000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.007938, mean sd 0.000142
  cuts k=1.84                N=    10000   2000/ 2000 = 100.00%  (95% bound on the miss rate 0.15%)  mean Delta +0.127211, mean sd 0.009374
  cuts k=1.84                N=   100000   2000/ 2000 = 100.00%  (95% bound on the miss rate 0.15%)  mean Delta +0.020945, mean sd 0.001991
  cuts k=1.84                N=  1000000     45/  400 =  11.25%  (binomial se 1.58%)  mean Delta +0.000271, mean sd 0.000488
  cuts k=1.84                N=  3000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.002092, mean sd 0.000267
  cuts k=1.84                N= 10000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.003135, mean sd 0.000143
  cuts k=3                   N=    10000   2000/ 2000 = 100.00%  (95% bound on the miss rate 0.15%)  mean Delta +0.208227, mean sd 0.010902
  cuts k=3                   N=   100000   2000/ 2000 = 100.00%  (95% bound on the miss rate 0.15%)  mean Delta +0.035791, mean sd 0.002250
  cuts k=3                   N=  1000000    400/  400 = 100.00%  (95% bound on the miss rate 0.75%)  mean Delta +0.003927, mean sd 0.000511
  cuts k=3                   N=  3000000    140/  400 =  35.00%  (binomial se 2.38%)  mean Delta +0.000352, mean sd 0.000274
  cuts k=3                   N= 10000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.001157, mean sd 0.000144
  cuts k=40                  N=    10000    200/  200 = 100.00%  (95% bound on the miss rate 1.50%)  mean Delta +2.280822, mean sd 0.012248
  cuts k=40                  N=   100000    200/  200 = 100.00%  (95% bound on the miss rate 1.50%)  mean Delta +0.738722, mean sd 0.004413
  cuts k=40                  N=  1000000    100/  100 = 100.00%  (95% bound on the miss rate 3.00%)  mean Delta +0.115149, mean sd 0.001053
  table1 null (Gamma k=3)    N=    10000   1672/ 2000 =  83.60%  (binomial se 0.83%)  mean Delta +0.011972, mean sd 0.004760
  table1 null (Gamma k=3)    N=   100000     61/ 2000 =   3.05%  (binomial se 0.38%)  mean Delta -0.000140, mean sd 0.001113
  table1 null (Gamma k=3)    N=  1000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.001967, mean sd 0.000322
  table1 null (Gamma k=3)    N=  3000000      0/  400 =   0.00%  (95% bound on the rate 0.75%)  mean Delta -0.002157, mean sd 0.000184
  table1 uniform source      N=    10000   1993/ 2000 =  99.65%  (binomial se 0.13%)  mean Delta +0.020524, mean sd 0.004855
  table1 uniform source      N=   100000   2000/ 2000 = 100.00%  (95% bound on the miss rate 0.15%)  mean Delta +0.012970, mean sd 0.001191
  table1 uniform source      N=  1000000    400/  400 = 100.00%  (95% bound on the miss rate 0.75%)  mean Delta +0.012081, mean sd 0.000354
  table1 uniform source      N=  3000000    400/  400 = 100.00%  (95% bound on the miss rate 0.75%)  mean Delta +0.012027, mean sd 0.000203

== calibrated difference, Table 1 configuration, two-sided five percent against the law's own null ==
  clan           5 N=  100000  100.00%  bootstrap se 0.00%, binomial se 0.00%  (2000 law, 2000 null samples)
  clan           5 N= 1000000  100.00%  bootstrap se 0.00%, binomial se 0.00%  (400 law, 400 null samples)
  clan          30 N=  100000   40.70%  bootstrap se 2.39%, binomial se 1.10%  (2000 law, 2000 null samples)
  clan          30 N= 1000000   49.00%  bootstrap se 3.79%, binomial se 2.50%  (400 law, 400 null samples)
  pairs       0.01 N=  100000   33.25%  bootstrap se 2.11%, binomial se 1.05%  (2000 law, 2000 null samples)
  pairs       0.01 N= 1000000   99.75%  bootstrap se 0.37%, binomial se 0.25%  (400 law, 400 null samples)
  pairs       0.05 N=  100000  100.00%  bootstrap se 0.00%, binomial se 0.00%  (2000 law, 2000 null samples)
  pairs       0.05 N= 1000000  100.00%  bootstrap se 0.00%, binomial se 0.00%  (400 law, 400 null samples)
  background  0.02 N=  100000    4.90%  bootstrap se 0.80%, binomial se 0.48%  (2000 law, 2000 null samples)
  background  0.02 N= 1000000    9.25%  bootstrap se 2.72%, binomial se 1.45%  (400 law, 400 null samples)
  background  0.05 N=  100000    6.00%  bootstrap se 0.86%, binomial se 0.53%  (2000 law, 2000 null samples)
  background  0.05 N= 1000000   27.75%  bootstrap se 3.99%, binomial se 2.24%  (400 law, 400 null samples)
  background   0.1 N=  100000    8.90%  bootstrap se 1.02%, binomial se 0.64%  (2000 law, 2000 null samples)
  background   0.1 N= 1000000   65.25%  bootstrap se 4.27%, binomial se 2.38%  (400 law, 400 null samples)
  uniform          N=   10000   12.98%  binomial se 0.05%  (550000 samples, null quantiles -0.010824 +0.010720)
  uniform          N=  100000  100.00%  binomial se 0.00%  (38000 samples, null quantiles -0.002815 +0.002764)
  uniform          N= 1000000  100.00%  binomial se 0.00%  (3200 samples, null quantiles -0.000833 +0.000871)


==> anc/calc_SHORT/item2/paper_rates.py <==
#!/usr/bin/env python3
"""Rejection rates of the paper's two information procedures, recomputed from the saved per-sample
output of the XS6 programs (read only).

Direct comparison with I_G (XS6/mc_direct.py, mc_direct_results.json): columns per sample
[estimate, I_G at the fitted slopes, sd of Delta from 200 multinomial resamples, sd of the estimate].
The paper rejects I < I_G, one-sided at five percent, when estimate - I_G > 1.645 sd (write_direct_tex.py,
function rejected).  Cells 'cfg|k|N': cfg 0 = Sec. 8 cuts at shape k, cfg 1 = Table 1 configuration
(Gamma of shape 3, means 2), cfg 2 = same means with the uniform source on [0, 2].

Calibrated difference (XS6/mc_alternatives.py, mc_alternatives_results.json): Table 1 configuration,
per law and N the differences of samples from the law and from a null recalibrated at the law's
population fit; rejected when the law's difference lies outside the 2.5 and 97.5 percent points of
that null (write_direct_tex.py).  Uncertainty by the paper's own seeded bootstrap over law and null
samples (2000 resamples, seed 20260926), and the binomial standard error for comparison.  The uniform
source is not in that file; its two-sided rates are read from XS6/mc_calibrate_results.json (entry 9
of each row, power two-sided; samples 550000, 38000, 3200 from mc_calibrate.py SIZES).

Run:  ( ulimit -v 1500000; python3 paper_rates.py ) > paper_rates.log   -> paper_rates.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import json, io, os
import numpy as np
from scipy.stats import norm

XS6 = _PKG + '/XS6'
HERE = os.path.dirname(os.path.abspath(__file__))
out = {'direct': {}, 'calibrated': {}}

d = json.load(io.open(os.path.join(XS6, 'mc_direct_results.json')))
z = norm.ppf(0.95)
print(f"== direct comparison with I_G (one-sided, z = {z:.4f}), nboot = {d['nboot']} ==")
NAME = {'0': 'cuts', '1': 'table1 null (Gamma k=3)', '2': 'table1 uniform source'}
for key, rows in d['cells'].items():
    a = np.array(rows); delta = a[:, 0] - a[:, 1]
    rej = int((delta > z*a[:, 2]).sum()); n = a.shape[0]; p = rej/n
    cfg, k, N = key.split('|')
    label = f"cuts k={k}" if cfg == '0' else NAME[cfg]
    out['direct'][key] = dict(label=label, N=int(N), rejected=rej, samples=n, rate=p,
                              binom_se=float(np.sqrt(p*(1-p)/n)), upper95_if_none=(3.0/n if rej in (0, n) else None),
                              mean_delta=float(delta.mean()), mean_sd=float(a[:, 2].mean()))
    unc = f"binomial se {100*out['direct'][key]['binom_se']:.2f}%" if rej not in (0, n) else f"95% bound on the {'rate' if rej == 0 else 'miss rate'} {300/n:.2f}%"
    print(f"  {label:26s} N={int(N):9d}  {rej:5d}/{n:5d} = {100*p:6.2f}%  ({unc})"
          f"  mean Delta {delta.mean():+.6f}, mean sd {a[:, 2].mean():.6f}")

a = json.load(io.open(os.path.join(XS6, 'mc_alternatives_results.json')))
print("\n== calibrated difference, Table 1 configuration, two-sided five percent against the law's own null ==")
for key, m in a['mc'].items():
    law = np.array(m['law']); nul = np.array(m['null'])
    lo, hi = np.percentile(nul, [2.5, 97.5]); p = float(((law < lo) | (law > hi)).mean())
    rng = np.random.default_rng(20260926); rates = []
    for _ in range(2000):
        _n = nul[rng.integers(0, nul.size, nul.size)]; _lo, _hi = np.percentile(_n, [2.5, 97.5])
        _l = law[rng.integers(0, law.size, law.size)]; rates.append(((_l < _lo) | (_l > _hi)).mean())
    lawname, par, N = key.split('|')
    out['calibrated'][key] = dict(law=lawname, par=float(par), N=int(N), samples=int(law.size), null_samples=int(nul.size),
                                  rate=p, boot_se=float(np.std(rates)), binom_se=float(np.sqrt(p*(1-p)/law.size)),
                                  shift_limit=a['shift'][f"{lawname}|{par}"]['shift'])
    print(f"  {lawname:10s} {par:>5s} N={int(N):8d}  {100*p:6.2f}%  bootstrap se {100*np.std(rates):.2f}%, binomial se "
          f"{100*out['calibrated'][key]['binom_se']:.2f}%  ({law.size} law, {nul.size} null samples)")

c = json.load(io.open(os.path.join(XS6, 'mc_calibrate_results.json')))
REPS = {'10000': 550000, '100000': 38000, '1000000': 3200}
for N, row in c.items():
    p = row[9]
    out['calibrated'][f"uniform|0|{N}"] = dict(law='uniform', par=None, N=int(N), samples=REPS[N], null_samples=REPS[N],
                                               rate=p, binom_se=float(np.sqrt(p*(1-p)/REPS[N])), source='mc_calibrate_results.json')
    print(f"  uniform          N={int(N):8d}  {100*p:6.2f}%  binomial se {100*np.sqrt(p*(1-p)/REPS[N]):.2f}%  "
          f"({REPS[N]} samples, null quantiles {row[7]:+.6f} {row[8]:+.6f})")

json.dump(out, io.open(os.path.join(HERE, 'paper_rates.json'), 'w'), indent=1)


==> anc/calc_SHORT/item2/power_results.json <==
{
 "cuts k=1|null|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "cross2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "adj2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "adj2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|nm": [
    0.065,
    0.007795832219846705,
    null
   ],
   "order3|src": [
    0.066,
    0.007851369307324678,
    null
   ],
   "order3|emp": [
    0.13,
    0.010634848376916336,
    null
   ],
   "gamma|nm": [
    0.035,
    0.005811626278418116,
    null
   ],
   "gamma|src": [
    0.084,
    0.008771772910877254,
    null
   ],
   "gamma|emp": [
    0.359,
    0.01516967369457893,
    null
   ],
   "gamma123|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma123|src": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma123|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "joint|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "joint|src": [
    0.076,
    0.008379976133617566,
    null
   ],
   "joint|emp": [
    0.197,
    0.012577400367325514,
    null
   ],
   "bonf": [
    0.067,
    0.007906389820898032,
    null
   ],
   "bonf_emp": [
    0.297,
    0.014449602070645405,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.0008598561661646,
   1.0013145504837786,
   1.0009232114345352,
   1.0018815089169937,
   1.0013538637671722,
   1.0009793442099852,
   2.003273750410659,
   2.005535041015961,
   2.003984188359544,
   2.0078073771667517,
   2.005594814816648,
   2.0043681619654703,
   2.009119552232289,
   2.007092794674152,
   2.0051184108889846,
   2.0042503200532744
  ],
  "sdX": [
   0.028041708447474136,
   0.02386720184988309,
   0.023008095111659372,
   0.025172344507048236,
   0.022023965838708543,
   0.02357013881425921,
   0.19709563920391265,
   0.16646909821129563,
   0.1614339749401704,
   0.15951171322429447,
   0.14657442296374681,
   0.15101866763054062,
   0.173691781433447,
   0.15272310662065475,
   0.14904297233994182,
   0.1614542054633612
  ],
  "mean_z": [
   0.03906972880898435,
   -0.024885681185515755,
   -0.028611408904625116,
   0.05237691088131327,
   -1.549398992489695,
   -0.24209944349701878
  ],
  "k_hat_median": 1.000127717286297,
  "bias_over_se": [
   0.969664152351312,
   1.7417096709378017,
   1.268879879396576,
   2.3636469832799087,
   1.9439247123764183,
   1.3139329985523989,
   0.5252530106912376,
   1.0514465892445028,
   0.780449706944337,
   1.5477919395305828,
   1.2070562892028225,
   0.9146777160821172,
   1.6603293521955105,
   1.4686308210021461,
   1.0859845422890069,
   0.8324770553026913
  ],
  "bias_over_sd": [
   0.030663472868466615,
   0.05507769582905829,
   0.040125504960529405,
   0.07474508051750438,
   0.0614722969099719,
   0.04155020968280303,
   0.01660995861645084,
   0.03324966060028129,
   0.024679986731550356,
   0.04894547872966249,
   0.038170471379118276,
   0.02892464907820315,
   0.052504224189697,
   0.04644218436289833,
   0.034341846573687086,
   0.026325235945864573
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|null|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "adj2|nm": [
    0.035,
    0.005811626278418116,
    null
   ],
   "adj2|src": [
    0.035,
    0.005811626278418116,
    null
   ],
   "adj2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "within2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|emp": [
    0.113,
    0.01001154333756789,
    null
   ],
   "gamma123|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma123|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma123|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "joint|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "joint|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|emp": [
    0.075,
    0.008329165624478841,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf_emp": [
    0.077,
    0.00843036179532053,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9996660172390728,
   0.9998535042077298,
   0.9997747014185691,
   0.9998701294707287,
   0.999840262689939,
   0.9998213193660118,
   1.9985187826792614,
   1.9988527376824121,
   1.998578051206423,
   1.9983149965788387,
   1.9985112691116382,
   1.9984765262499007,
   1.9975010047734534,
   1.9978953611548627,
   1.9981146503334128,
   1.998274054826711
  ],
  "sdX": [
   0.008779214667670704,
   0.007175030199248636,
   0.007069140334374797,
   0.007616582871134471,
   0.006726797126982489,
   0.007326871404094116,
   0.0605580234238737,
   0.05014253327526279,
   0.050147052502719974,
   0.04737538954145428,
   0.044975596029990204,
   0.04713991532970089,
   0.05200251256546722,
   0.04681149675523294,
   0.04643203835571862,
   0.05064354544744402
  ],
  "mean_z": [
   0.022470834904365918,
   -0.04912562389864981,
   -0.04292662787292067,
   0.025576349894559057,
   -0.570397991898927,
   -0.12468979236859076
  ],
  "k_hat_median": 1.0007131131486318,
  "bias_over_se": [
   -1.203007630797257,
   -0.6456563364057906,
   -1.007840610352957,
   -0.5392006893080774,
   -0.7509275477852324,
   -0.7711856070652723,
   -0.7734764410056181,
   -0.7235298578447327,
   -0.8966821935516566,
   -1.124729258718423,
   -1.0467410875728553,
   -1.0219888966906556,
   -1.5196413380651586,
   -1.421755949719596,
   -1.28402700880354,
   -1.0777124342190834
  ],
  "bias_over_sd": [
   -0.03804244155882256,
   -0.020417446087621915,
   -0.0318707184712962,
   -0.017051022941463243,
   -0.023746414087662638,
   -0.024387030170659,
   -0.024459472700586116,
   -0.022880023059272014,
   -0.028355580689391823,
   -0.03556706208583011,
   -0.03310085957211993,
   -0.032318126569449906,
   -0.04805527854831835,
   -0.04495987078009756,
   -0.04060449924992261,
   -0.034080259548166916
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|null|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order2|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "cross2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma123|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma123|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma123|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "joint|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "joint|src": [
    0.036,
    0.005891010100144117,
    null
   ],
   "joint|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf_emp": [
    0.051,
    0.00695693898205238,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.000148448555631,
   1.000178730901536,
   1.0001146091902662,
   1.0001250639218675,
   1.0001469478370693,
   1.0000942992105748,
   2.000593210778093,
   2.0008170248823633,
   2.000516713262958,
   2.0007956170865664,
   2.0006517561855923,
   2.0004602651885977,
   2.0004889971462183,
   2.00051994592001,
   2.0004696112882114,
   2.0003393609758744
  ],
  "sdX": [
   0.0028013378468523804,
   0.0023188286092075045,
   0.0022965629786267415,
   0.0025375429423832186,
   0.0021942008238738167,
   0.002342494810883344,
   0.01941615631376804,
   0.016295710898980062,
   0.016125225602672988,
   0.01558432817274766,
   0.014468954971377963,
   0.014958404122155539,
   0.017407458816759324,
   0.01516360541072671,
   0.01461251140916848,
   0.01564914752708829
  ],
  "mean_z": [
   0.0464306123636799,
   -0.0017044161973831476,
   -0.0031478295361035543,
   0.04777631674051216,
   -0.1809522208894402,
   -0.032744262551413134
  ],
  "k_hat_median": 0.999839564346908,
  "bias_over_se": [
   1.6757548600691454,
   2.4374235114432445,
   1.5781238546545049,
   1.5585424766968798,
   2.1178091691432757,
   1.2730029777942304,
   0.9661527034613664,
   1.5854843948290838,
   1.0133134558423893,
   1.614418094260116,
   1.4244525811672908,
   0.9730224640090904,
   0.8883230847489223,
   1.0843155851163893,
   1.0162806680459746,
   0.6857585251113739
  ],
  "bias_over_sd": [
   0.052992021579152476,
   0.07707809918606139,
   0.04990465810552752,
   0.0492854405648204,
   0.06697100624081538,
   0.04025588878006518,
   0.03055243110467164,
   0.050137418823135944,
   0.032043785041584054,
   0.05105238273650373,
   0.04504514575394509,
   0.030769672007779376,
   0.028091242459133792,
   0.03428906951385963,
   0.03213761653022782,
   0.02168558864229714
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=1|smear1|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "cross2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|emp": [
    0.13,
    0.010634848376916336,
    null
   ],
   "gamma|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma|src": [
    0.084,
    0.008771772910877254,
    null
   ],
   "gamma|emp": [
    0.356,
    0.015141466243399283,
    null
   ],
   "gamma123|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma123|src": [
    0.084,
    0.008771772910877254,
    null
   ],
   "gamma123|emp": [
    0.088,
    0.008958571314668427,
    null
   ],
   "joint|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|src": [
    0.063,
    0.007683163410991596,
    null
   ],
   "joint|emp": [
    0.196,
    0.012553246592017541,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf_emp": [
    0.29,
    0.01434921600645833,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9983053639482435,
   0.9997255051829121,
   0.9990200152942924,
   1.0004736181931524,
   1.0001922877494638,
   0.9997581273767612,
   1.990300243459512,
   1.9955268152451648,
   1.993209272768906,
   1.9995283292236343,
   1.9982794692597488,
   1.9960880280134181,
   2.0016816057921902,
   2.0015210792418396,
   2.000624558338635,
   1.9985366709799677
  ],
  "sdX": [
   0.02757610683196468,
   0.02283970091050509,
   0.022305774971542652,
   0.025022186610353648,
   0.021491517490690972,
   0.02256922853189802,
   0.18908390604808456,
   0.16151325880505077,
   0.15930973197645262,
   0.15578059657159768,
   0.14526934687047416,
   0.14899670017345143,
   0.17280633877043947,
   0.15257096702067927,
   0.147135542748868,
   0.15587688778979877
  ],
  "mean_z": [
   0.09175238311949821,
   -0.037422630197408255,
   -0.0507942295105555,
   0.10291083423769028,
   -1.5193271552694023,
   -0.2755723791182372
  ],
  "k_hat_median": 1.0008438480310384,
  "bias_over_se": [
   -1.9433162778342767,
   -0.38005262473016155,
   -1.3893190199037861,
   0.5985536975555127,
   0.28293360611541546,
   -0.3388987762667394,
   -1.6222069904381713,
   -0.8758074925040542,
   -1.3479506087146742,
   -0.09574709507354584,
   -0.37453158844185064,
   -0.830269503013769,
   0.30772623664694465,
   0.3152680355734652,
   0.13423180047728,
   -0.2968658622286876
  ],
  "bias_over_sd": [
   -0.06145305652036901,
   -0.012018319248725465,
   -0.04393412499488771,
   0.018927929861909783,
   0.008947146219296579,
   -0.010716920292467118,
   -0.05129868926031609,
   -0.027695464681536563,
   -0.042625940969487824,
   -0.003027788997770919,
   -0.01184372875157042,
   -0.026255427012995443,
   0.009731158035963212,
   0.00996965065859139,
   0.004244782239334818,
   -0.009387722841924026
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|smear1|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "cross2|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "cross2|emp": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "adj2|nm": [
    0.035,
    0.005811626278418116,
    null
   ],
   "adj2|src": [
    0.035,
    0.005811626278418116,
    null
   ],
   "adj2|emp": [
    0.035,
    0.005811626278418116,
    null
   ],
   "within2|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "within2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma|nm": [
    0.065,
    0.007795832219846705,
    null
   ],
   "gamma|src": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma|emp": [
    0.132,
    0.010704017937204702,
    null
   ],
   "gamma123|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma123|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma123|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "joint|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "joint|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "joint|emp": [
    0.085,
    0.008819013550278738,
    null
   ],
   "bonf": [
    0.058,
    0.007391616873188166,
    null
   ],
   "bonf_emp": [
    0.089,
    0.00900438781928011,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.000007580740953,
   0.9999569745943182,
   0.9999971838842965,
   0.9999768817786898,
   1.0000308335457098,
   1.0000873659646163,
   2.0006680957007608,
   2.0004839706659157,
   2.00040413208948,
   2.000287351143972,
   2.000492295273699,
   2.000364847114706,
   2.0001021630990676,
   2.0006519706732764,
   2.000659445380731,
   2.0003146419517734
  ],
  "sdX": [
   0.009255681985783405,
   0.007608852244361794,
   0.007498309702739491,
   0.008050725651867058,
   0.007180293792338892,
   0.007654584033106209,
   0.06342733647447485,
   0.05425518855200769,
   0.053621586580699064,
   0.05205354264449177,
   0.04888712206731418,
   0.050504730831485524,
   0.05703997108798812,
   0.05087678746396643,
   0.04987383108932787,
   0.05359579917495501
  ],
  "mean_z": [
   -0.0007584372016114873,
   0.003542188252692491,
   0.007959778689837082,
   0.002799384878971639,
   -0.5363713362970888,
   -0.09055472303681879
  ],
  "k_hat_median": 0.9999376965426898,
  "bias_over_se": [
   0.02590020681342587,
   -0.17881577252080896,
   -0.011876463003966995,
   -0.09080701287474612,
   0.13579421065722638,
   0.3609280882807061,
   0.33309046647763935,
   0.28208355105702787,
   0.23833272378071946,
   0.17456719697484177,
   0.318442624640596,
   0.228443526224105,
   0.0566388936944403,
   0.4052363362460823,
   0.41812496654869497,
   0.1856461197260929
  ],
  "bias_over_sd": [
   0.0008190364539983748,
   -0.005654651227283049,
   -0.00037556673639261076,
   -0.00287156988200432,
   0.004294189987415459,
   0.011413548304973577,
   0.010533245409573035,
   0.008920265118086057,
   0.0075367424809885016,
   0.005520299471917553,
   0.010070039979463413,
   0.007224018595885766,
   0.0017910790822658024,
   0.012814698131994677,
   0.013222272408755889,
   0.005870645771067679
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|smear1|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma123|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma123|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma123|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "joint|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf_emp": [
    0.045,
    0.0065555320150236475,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.000037927525539,
   1.0000841938877962,
   1.000043406541056,
   1.0001791852846993,
   1.0001205432786742,
   1.0000810806595606,
   2.0007968322574143,
   2.0008812859507095,
   2.0006567769507737,
   2.001089091272836,
   2.000865643000845,
   2.000701777112157,
   2.0015168080453587,
   2.001248787136733,
   2.0010481258332042,
   2.000856448163355
  ],
  "sdX": [
   0.0028781544146353395,
   0.0024922569912688257,
   0.0023971499624487616,
   0.002675272852063868,
   0.0023826830107870054,
   0.0024866342950737126,
   0.019385356923883063,
   0.016770860206022,
   0.016493009253157487,
   0.016464181208029262,
   0.015325469068078974,
   0.01570020681429352,
   0.018185146681210816,
   0.016249544504926543,
   0.0158128946959049,
   0.016741693498942892
  ],
  "mean_z": [
   0.05725865745425026,
   0.0682556954038591,
   0.05121720816708228,
   0.058609028544044546,
   -0.11071585157587617,
   0.020844984782451333
  ],
  "k_hat_median": 0.9998832603505201,
  "bias_over_se": [
   0.41671623352763937,
   1.068286502690126,
   0.5726113811677445,
   2.118040492200042,
   1.5998406649521706,
   1.03111084290966,
   1.2998496011285008,
   1.6617340076259752,
   1.2592675158721562,
   2.091819179136331,
   1.7861792752261862,
   1.4134935357499256,
   2.637629643956007,
   2.4302291449457387,
   2.096051969691665,
   1.6177138198360632
  ],
  "bias_over_sd": [
   0.013177724359139635,
   0.03378218542116393,
   0.018107561786249192,
   0.06697832131816232,
   0.05059140394607174,
   0.03260658783690605,
   0.04110485355227437,
   0.05254864329457693,
   0.0398215353361825,
   0.06614913059294578,
   0.05648394819103516,
   0.04469859030894405,
   0.08340917298879959,
   0.07685059334152013,
   0.06628298318307882,
   0.051156602730132374
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=1|clan5|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.487,
    0.015806043148112688,
    null
   ],
   "cross2|src": [
    0.457,
    0.015752809273269323,
    null
   ],
   "cross2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "adj2|nm": [
    0.329,
    0.014857960829131298,
    null
   ],
   "adj2|src": [
    0.303,
    0.014532412050310162,
    null
   ],
   "adj2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.723,
    0.014151713677148785,
    null
   ],
   "gamma|src": [
    0.589,
    0.015558888135082147,
    null
   ],
   "gamma|emp": [
    0.755,
    0.013600551459407815,
    null
   ],
   "gamma123|nm": [
    0.074,
    0.00827792244467173,
    null
   ],
   "gamma123|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma123|emp": [
    0.107,
    0.009775019181566858,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.3987280419874837,
   0.999706720410913,
   0.9986405548913009,
   1.3976975171116408,
   0.9976677626238478,
   1.3971863987113387,
   4.8707397609063205,
   2.796780705328955,
   2.789346933592531,
   2.792680639740888,
   1.988714410329465,
   2.7814452506050427,
   4.8475225646721825,
   2.772670660134046,
   2.774290463126804,
   4.8374087418748335
  ],
  "sdX": [
   0.051147018552040936,
   0.03265474264032755,
   0.03200311983355321,
   0.047058618995027626,
   0.03137736761181543,
   0.04498787639166983,
   0.6712935452500699,
   0.34184703657381443,
   0.3367836675606916,
   0.32615599341196544,
   0.21524906757059695,
   0.3120127822036578,
   0.6210913586605924,
   0.30904780045948643,
   0.3056203841153133,
   0.580362314007859
  ],
  "mean_z": [
   0.004153479722931099,
   2.839071539582129,
   -0.09265892530552518,
   0.03157443770061565,
   -3.522846375715094,
   -0.3692003748014202
  ],
  "k_hat_median": 0.8750129620020466,
  "bias_over_se": [
   -0.7864162020628943,
   -0.2840112699610666,
   -1.3432886917972406,
   -1.5472383925133664,
   -2.350478295074876,
   -1.9777302716609113,
   -0.4362241737755935,
   -0.29780289224620055,
   -1.0002846680967743,
   -0.7096558058609489,
   -1.6579940856308937,
   -1.8805405691166748,
   -1.653583917480441,
   -2.7964269862706588,
   -2.6601855875132454,
   -2.3207120937536145
  ],
  "bias_over_sd": [
   -0.02486866387377953,
   -0.008981224942339317,
   -0.04247851821227221,
   -0.04892797403599853,
   -0.0743286500322594,
   -0.0625413225591204,
   -0.013794619595559684,
   -0.00941735433283691,
   -0.03163177859731371,
   -0.02244128701282867,
   -0.05243037657681874,
   -0.05946791430757991,
   -0.052290914814621114,
   -0.08843078586975692,
   -0.08412245455295031,
   -0.0733873600975964
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|clan5|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.515,
    0.01580427157448264,
    null
   ],
   "cross2|src": [
    0.482,
    0.01580113919943749,
    null
   ],
   "cross2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|nm": [
    0.35,
    0.015083103128998356,
    null
   ],
   "adj2|src": [
    0.318,
    0.014726710426975875,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    0.983,
    0.004087909000944127,
    null
   ],
   "gamma123|nm": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma123|src": [
    0.01,
    0.003146426544510455,
    null
   ],
   "gamma123|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.3991893292965192,
   0.9995889539502968,
   0.9998356428947663,
   1.3993103352953946,
   0.9997690614194383,
   1.3992228105200675,
   4.868501568463959,
   2.79361944484684,
   2.7975583852806403,
   2.7937816818723764,
   1.9986169051487916,
   2.797966709818018,
   4.869813779392766,
   2.7954547630187974,
   2.796718963534106,
   4.872069280464411
  ],
  "sdX": [
   0.01618710230649579,
   0.010176087589760683,
   0.009914976462192483,
   0.014596483198470544,
   0.009792472633625876,
   0.014151224692462163,
   0.2186718540120725,
   0.10682168837340057,
   0.10584518621831186,
   0.10352155931416009,
   0.06888144503692799,
   0.10358732504562622,
   0.19659940536786902,
   0.10045681055981648,
   0.10102712902516522,
   0.20533241492304966
  ],
  "mean_z": [
   -0.041361076444715594,
   9.427890636751734,
   -0.016023283353062176,
   -0.006773031124936944,
   -8.25526912432212,
   -0.14735504548554282
  ],
  "k_hat_median": 0.8722446004593764,
  "bias_over_se": [
   -1.5837089349480182,
   -1.277349205980545,
   -0.5241997337585341,
   -1.4941347574784813,
   -0.7457686546638347,
   -1.736732320713805,
   -1.6628218266897306,
   -1.8888567787641304,
   -0.7294676269784134,
   -1.899512394237599,
   -0.6349648947589146,
   -0.620715721376889,
   -1.6384412662658867,
   -1.4307941179621246,
   -1.0270061535361517,
   -1.2213920157643958
  ],
  "bias_over_sd": [
   -0.050081273851951755,
   -0.040393328583060946,
   -0.016576651075308247,
   -0.04724868964855301,
   -0.023583275562972714,
   -0.05492029819485651,
   -0.05258304315381312,
   -0.059730895947434165,
   -0.023067791806098775,
   -0.060067856095105114,
   -0.02007935301687282,
   -0.01962875459025436,
   -0.05181206213810605,
   -0.04524568275531948,
   -0.032476786161828294,
   -0.03862380685759774
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|clan5|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.571875,
    0.027660553160988574,
    null
   ],
   "cross2|src": [
    0.53125,
    0.02789620479899551,
    null
   ],
   "cross2|emp": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "adj2|nm": [
    0.396875,
    0.027349887704008494,
    null
   ],
   "adj2|src": [
    0.378125,
    0.027107798945541023,
    null
   ],
   "adj2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.109375,
    0.01744743080791195,
    null
   ],
   "gamma123|src": [
    0.015625,
    0.006932905995819863,
    null
   ],
   "gamma123|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.3998793434073606,
   0.9998172211271197,
   0.9999372757159184,
   1.3998032364905273,
   0.9998589923327277,
   1.4001216385478785,
   4.879157940102627,
   2.7988243978752934,
   2.8003049350219436,
   2.7999658333849573,
   1.9998710942848992,
   2.8011814239504895,
   4.879393596531761,
   2.799888313006126,
   2.801068449731774,
   4.884295762696082
  ],
  "sdX": [
   0.0051202593555503,
   0.0033216376082493633,
   0.003185413491230908,
   0.00470124597868695,
   0.002854467117817271,
   0.004217321465734703,
   0.06742842373730051,
   0.03488065468656359,
   0.0324807936165082,
   0.03594249947030666,
   0.021334446863414066,
   0.031597608106196266,
   0.06868449976601695,
   0.03220984478360891,
   0.030246385854205606,
   0.059870701090592116
  ],
  "mean_z": [
   -0.08235666264189959,
   30.140525416223205,
   0.04003232051172833,
   -0.03694071569290952,
   -24.585517795391205,
   -0.013581427934012926
  ],
  "k_hat_median": 0.8720174129469636,
  "bias_over_se": [
   -0.42153543301815827,
   -0.9843481627162541,
   -0.35224504054518935,
   -0.7486978297512399,
   -0.883675211815174,
   0.5159522487452641,
   -0.22339578086391948,
   -0.6029075518129977,
   0.1679405856475274,
   -0.017004688026273352,
   -0.10808508643322991,
   0.6688466429898581,
   -0.1579348332033714,
   -0.06202816863680097,
   0.6319105343175769,
   1.283514938514868
  ],
  "bias_over_sd": [
   -0.02356454707883528,
   -0.055026735134014196,
   -0.01969109638490532,
   -0.041853481048258416,
   -0.049398946091256356,
   0.028842607533457278,
   -0.012488203797459267,
   -0.033703556750045986,
   0.00938816414222492,
   -0.0009505909590730986,
   -0.006042140015466059,
   0.03738966400619639,
   -0.008828825576445732,
   -0.0034674800397926854,
   0.03532487276080789,
   0.07175066631639271
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=1|clan30|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.142,
    0.011037934589405754,
    null
   ],
   "cross2|src": [
    0.137,
    0.010873407929439602,
    null
   ],
   "cross2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|nm": [
    0.116,
    0.010126401137620413,
    null
   ],
   "adj2|src": [
    0.115,
    0.010088359628799918,
    null
   ],
   "adj2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.096,
    0.009315793041926168,
    null
   ],
   "gamma|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma|emp": [
    0.57,
    0.015655669899432602,
    null
   ],
   "gamma123|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|src": [
    0.069,
    0.008014923580421713,
    null
   ],
   "gamma123|emp": [
    0.08,
    0.008579044235810887,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.0660903993522335,
   0.9994965836023382,
   0.9994721758516073,
   1.0662900239730604,
   0.9994692922506665,
   1.0659951780665589,
   2.406007423335944,
   2.127871975688162,
   2.12957659826438,
   2.130217176708712,
   1.9973568766763943,
   2.1315115486690996,
   2.4131938208996604,
   2.1329671852578556,
   2.1322397151922075,
   2.4126945372684103
  ],
  "sdX": [
   0.03155738567080276,
   0.02556741570846547,
   0.025065527437303434,
   0.029737221163978537,
   0.023944924632227436,
   0.027053144228207045,
   0.24916579391993426,
   0.1882920365561605,
   0.18853520547632244,
   0.18548918972303768,
   0.16147173940469203,
   0.18037854674831738,
   0.23577957349783182,
   0.18165786260829195,
   0.17682391465928746,
   0.22022741685124653
  ],
  "mean_z": [
   0.002137365597610626,
   0.5521710879264027,
   -0.043508945766930235,
   0.01882648341732179,
   -2.1988163849077287,
   -0.2801413050676483
  ],
  "k_hat_median": 0.9776479241601239,
  "bias_over_se": [
   -0.5774614138593083,
   -0.6226450284380276,
   -0.6659052027269814,
   -0.4005245713068795,
   -0.7008772362293553,
   -0.7849118687519918,
   -0.9297649232138354,
   -0.9172097551967561,
   -0.6301125221525624,
   -0.5312521174058883,
   -0.5176317459714505,
   -0.3193832664247916,
   -0.018711419559065783,
   -0.06373860524225174,
   -0.19558011839620232,
   -0.09172566042824941
  ],
  "bias_over_sd": [
   -0.018260933286565376,
   -0.019689764636444798,
   -0.02105777146373429,
   -0.012665699041922622,
   -0.022163684266486457,
   -0.024821092677554387,
   -0.029401748458872806,
   -0.0290047191854721,
   -0.01992590752195401,
   -0.016799667027897897,
   -0.016368953064794713,
   -0.010099785684467242,
   -0.0005917070406167139,
   -0.002015591674478638,
   -0.006184786391773974,
   -0.0029006200683644387
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|clan30|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.149,
    0.01126050620531777,
    null
   ],
   "cross2|src": [
    0.147,
    0.011197812286335219,
    null
   ],
   "cross2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|nm": [
    0.122,
    0.010349685985574635,
    null
   ],
   "adj2|src": [
    0.12,
    0.010276186062932104,
    null
   ],
   "adj2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.467,
    0.015776913513105152,
    null
   ],
   "gamma|src": [
    0.381,
    0.015357050498061143,
    null
   ],
   "gamma|emp": [
    0.977,
    0.004740358636221528,
    null
   ],
   "gamma123|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma123|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma123|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.066481112501536,
   0.9998302459912237,
   0.9999654238545731,
   1.0664875352623968,
   1.0000298549544704,
   1.0666366539150063,
   2.413821305086454,
   2.1331050860719554,
   2.1345871428190404,
   2.132337387104401,
   2.000475045406874,
   2.1346644122223593,
   2.411666614985806,
   2.1331573074941463,
   2.1341796331734666,
   2.414688755648665
  ],
  "sdX": [
   0.009849052024465038,
   0.0076098631004773406,
   0.007511680068040064,
   0.008981470826310034,
   0.007264156642680324,
   0.008354384939899939,
   0.07923503698704241,
   0.05748954378667852,
   0.058174031915632377,
   0.05592573504920499,
   0.04775812679403335,
   0.05543996358509678,
   0.07326352538931714,
   0.05486614238493555,
   0.05375261529220776,
   0.06813414508499695
  ],
  "mean_z": [
   -0.010081090911945242,
   1.8728126637767846,
   0.016916391708668148,
   -0.0023743381845196003,
   -6.046482153805275,
   -0.07789091092604138
  ],
  "k_hat_median": 0.9759669509392178,
  "bias_over_se": [
   -0.5957667699239408,
   -0.7054125712768515,
   -0.14555914424980454,
   -0.6307020853388741,
   0.12996643686391526,
   -0.11360340082222754,
   0.19474997833841362,
   -0.1255499988538983,
   0.6815573196830225,
   -0.5631501325305046,
   0.3145486597915847,
   0.7592431095715982,
   -0.7194065762148542,
   -0.10145465940819674,
   0.49787997546016066,
   0.6290857106257737
  ],
  "bias_over_sd": [
   -0.01883979947201153,
   -0.022307104153507222,
   -0.004602984300943834,
   -0.019944551146887323,
   0.004109899598664433,
   -0.0035924549653928426,
   0.006158535058178412,
   -0.003970239566098483,
   0.021552734861578604,
   -0.01780837083422077,
   0.00994690199894832,
   0.024009375240350385,
   -0.022749633445424536,
   -0.0032082780296653225,
   0.01574434723842847,
   0.019893436890430338
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|clan30|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.175,
    0.021240806834958034,
    null
   ],
   "cross2|src": [
    0.16875,
    0.02093691696949434,
    null
   ],
   "cross2|emp": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "adj2|nm": [
    0.14375,
    0.01961233169940535,
    null
   ],
   "adj2|src": [
    0.14375,
    0.01961233169940535,
    null
   ],
   "adj2|emp": [
    0.075,
    0.014724023736737184,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "gamma123|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "gamma123|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.0666524841629745,
   1.0000255037393813,
   1.0000791710929167,
   1.0668556647116212,
   1.0000563477796989,
   1.0667748064924532,
   2.411520825310315,
   2.132872592019143,
   2.133041691959607,
   2.1341150823954123,
   2.000209183120831,
   2.133907128891942,
   2.4152634165275595,
   2.1343131022649064,
   2.1340337046028632,
   2.4144992281200888
  ],
  "sdX": [
   0.0029315184140931705,
   0.0023851546701388177,
   0.0022811830994723748,
   0.002837180630362755,
   0.002332053849040494,
   0.0027307650129524417,
   0.024274663131965923,
   0.01841994942204119,
   0.017937777628560417,
   0.018590058144689593,
   0.01571940632674648,
   0.01746823029489995,
   0.02399393842833987,
   0.018373064325026178,
   0.018027047070906372,
   0.02238741011918021
  ],
  "mean_z": [
   -0.03621936894207293,
   5.895003616210167,
   0.001773994847392733,
   -0.027804279708715914,
   -19.66350679629983,
   -0.030251341169823927
  ],
  "k_hat_median": 0.9759177772098031,
  "bias_over_se": [
   -0.08654366199785102,
   0.1912768028032943,
   0.6208425642134835,
   1.1916406635819043,
   0.43222832385179705,
   0.708396366255365,
   -1.335677822493044,
   -0.4474491758773153,
   -0.29084090580599464,
   0.7522489840747869,
   0.2380485207645346,
   0.5876019963444736,
   1.438962507105083,
   0.9539312090722807,
   0.6949902608003784,
   0.9316021760157919
  ],
  "bias_over_sd": [
   -0.004837937781224003,
   0.010692698339674709,
   0.034706154422665676,
   0.0666147382130524,
   0.024162297848335294,
   0.03960056074902085,
   -0.07466666017833358,
   -0.025013169343448403,
   -0.016258500900495434,
   0.0420519966099095,
   0.013307316859319239,
   0.032847950188520644,
   0.08044044957401225,
   0.05332637573360459,
   0.038851136671248836,
   0.05207814483895087
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=1|pairs0.01|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "order2|src": [
    0.072,
    0.008174105455644672,
    null
   ],
   "order2|emp": [
    0.095,
    0.00927227048785787,
    null
   ],
   "cross2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "adj2|emp": [
    0.068,
    0.007960904471226871,
    null
   ],
   "within2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|emp": [
    0.141,
    0.011005407761641547,
    null
   ],
   "gamma|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|src": [
    0.097,
    0.00935900635751467,
    null
   ],
   "gamma|emp": [
    0.383,
    0.015372410351015223,
    null
   ],
   "gamma123|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma123|src": [
    0.095,
    0.00927227048785787,
    null
   ],
   "gamma123|emp": [
    0.1,
    0.009486832980505138,
    null
   ],
   "joint|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "joint|src": [
    0.078,
    0.008480330182251162,
    null
   ],
   "joint|emp": [
    0.239,
    0.01348625225924534,
    null
   ],
   "bonf": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf_emp": [
    0.32,
    0.014751271131668619,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9987195020303117,
   1.0024403390724903,
   0.9995539941537926,
   0.9991655081474498,
   1.0020825317756403,
   1.0000934859122714,
   1.989644002729291,
   1.99848459428548,
   1.9928788089573866,
   2.0003087257702616,
   2.0000822936486107,
   1.9947770729685699,
   1.9941908163401023,
   1.9995165333502092,
   2.0002824603125005,
   1.9957401390782736
  ],
  "sdX": [
   0.02735607792343704,
   0.023575984686462045,
   0.02294953783382394,
   0.02557264190595285,
   0.022513916191867277,
   0.023750350361619488,
   0.1909889125142705,
   0.16408022503596378,
   0.16220379307173588,
   0.15974531255601798,
   0.14892753620999757,
   0.15182252374908706,
   0.17484474147668008,
   0.15669839360713564,
   0.1518916263447557,
   0.15988619381529984
  ],
  "mean_z": [
   0.2602158605513495,
   -0.09642345846402722,
   -0.14178803627738384,
   0.27695084520881497,
   -1.6272691558513361,
   -0.3874603148869554
  ],
  "k_hat_median": 0.9993241516204606,
  "bias_over_se": [
   -1.4802158901467217,
   -1.325264170977473,
   -0.6145632796529423,
   -1.0319211259505725,
   -0.30279552270655824,
   0.1244732845679331,
   -1.7146827209396718,
   -1.6135445118851157,
   -1.3883265564500546,
   -1.2962298603140368,
   -1.1984681015151197,
   -1.0878718825328677,
   -1.0506608066311893,
   -1.025113623821187,
   -0.8980937539391376,
   -0.8425282200263694
  ],
  "bias_over_sd": [
   -0.0468085364163723,
   -0.041908532817036305,
   -0.019434197300063117,
   -0.03263221123649296,
   -0.009575235170539563,
   0.003936190870769564,
   -0.05422302862704256,
   -0.051024757636215945,
   -0.04390274054480502,
   -0.04099038729714257,
   -0.03789888903845673,
   -0.03440152951259007,
   -0.033224811972242994,
   -0.03241693911743991,
   -0.02840021814818492,
   -0.02664308168250817
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|pairs0.01|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.335,
    0.014925649064613574,
    null
   ],
   "order2|src": [
    0.334,
    0.014914556647785411,
    null
   ],
   "order2|emp": [
    0.358,
    0.01516034300403523,
    null
   ],
   "cross2|nm": [
    0.13,
    0.010634848376916336,
    null
   ],
   "cross2|src": [
    0.129,
    0.010599952830083727,
    null
   ],
   "cross2|emp": [
    0.13,
    0.010634848376916336,
    null
   ],
   "adj2|nm": [
    0.137,
    0.010873407929439602,
    null
   ],
   "adj2|src": [
    0.137,
    0.010873407929439602,
    null
   ],
   "adj2|emp": [
    0.143,
    0.011070275515993266,
    null
   ],
   "within2|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "within2|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "within2|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order3|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|emp": [
    0.105,
    0.009694070352540258,
    null
   ],
   "gamma|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|src": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma|emp": [
    0.115,
    0.010088359628799918,
    null
   ],
   "gamma123|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma123|src": [
    0.074,
    0.00827792244467173,
    null
   ],
   "gamma123|emp": [
    0.075,
    0.008329165624478841,
    null
   ],
   "joint|nm": [
    0.264,
    0.013939296969359681,
    null
   ],
   "joint|src": [
    0.279,
    0.014183053267896867,
    null
   ],
   "joint|emp": [
    0.338,
    0.014958475858188226,
    null
   ],
   "bonf": [
    0.216,
    0.013013224043256921,
    null
   ],
   "bonf_emp": [
    0.286,
    0.014289996501049255,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.000222422374333,
   1.0034777082169064,
   0.9999852199314553,
   0.9999748342054373,
   1.0021397730349402,
   0.9996706490620767,
   2.0005792049701414,
   2.0067182402250876,
   1.999550834679857,
   2.0063636801553266,
   2.0047576033219645,
   1.998565457026555,
   1.9994292799996016,
   2.00365418593506,
   2.003199867018789,
   1.9977911796438688
  ],
  "sdX": [
   0.009161481723741989,
   0.0075786382893626,
   0.0073848886219040595,
   0.008059290487778271,
   0.007084974515399235,
   0.007551675002541961,
   0.06274367691126297,
   0.05276690638354681,
   0.05161221128647919,
   0.05041598679384584,
   0.046501596853623456,
   0.04819905628076896,
   0.05513031133015197,
   0.048290940526379396,
   0.047085152062698,
   0.05130370430921754
  ],
  "mean_z": [
   0.8586018572388159,
   -0.0825295357758456,
   -0.25646099045059273,
   0.8679799018987212,
   -0.645174150831747,
   -0.3495638128446422
  ],
  "k_hat_median": 0.9988655254544344,
  "bias_over_se": [
   0.7677374978024802,
   0.2058529312657943,
   -0.06328962150829438,
   -0.09874470968214302,
   -0.70670479553135,
   -1.3791630505830594,
   0.29191896744066836,
   -0.08300658026544096,
   -0.27520337187669236,
   -0.30927043819991307,
   -0.6588726046807394,
   -0.9411850661662716,
   -0.32736530302984074,
   -0.6168775022135834,
   -0.9377992516167826,
   -1.3614812734416957
  ],
  "bias_over_sd": [
   0.02427799138174354,
   0.006509641258219982,
   -0.0020013935621619153,
   -0.003122581894876532,
   -0.022347967872426506,
   -0.04361296504588482,
   0.009231288293170459,
   -0.002624898544203774,
   -0.008702694748886752,
   -0.009779989976700704,
   -0.02083538118678854,
   -0.02976288508821699,
   -0.010352199844855173,
   -0.01950737944310485,
   -0.029655816231103763,
   -0.04305381815742271
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|pairs0.01|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    0.7984375,
    0.015857522790547533,
    null
   ],
   "cross2|src": [
    0.7984375,
    0.015857522790547533,
    null
   ],
   "cross2|emp": [
    0.803125,
    0.015717985039786032,
    null
   ],
   "adj2|nm": [
    0.809375,
    0.015526545282143017,
    null
   ],
   "adj2|src": [
    0.809375,
    0.015526545282143017,
    null
   ],
   "adj2|emp": [
    0.8109375,
    0.015477699234188019,
    null
   ],
   "within2|nm": [
    0.05,
    0.008615030470056389,
    null
   ],
   "within2|src": [
    0.05,
    0.008615030470056389,
    null
   ],
   "within2|emp": [
    0.05,
    0.008615030470056389,
    null
   ],
   "order3|nm": [
    0.3390625,
    0.018712425730219594,
    null
   ],
   "order3|src": [
    0.3375,
    0.01869131441004083,
    null
   ],
   "order3|emp": [
    0.390625,
    0.01928556411926904,
    null
   ],
   "gamma|nm": [
    0.059375,
    0.009341574527264527,
    null
   ],
   "gamma|src": [
    0.0640625,
    0.009679108954159178,
    null
   ],
   "gamma|emp": [
    0.0765625,
    0.010510462316912344,
    null
   ],
   "gamma123|nm": [
    0.1125,
    0.01249023055731959,
    null
   ],
   "gamma123|src": [
    0.125,
    0.01307281291459493,
    null
   ],
   "gamma123|emp": [
    0.125,
    0.01307281291459493,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9999797393148044,
   1.0034201695456462,
   0.9999609184442761,
   1.0000754903704405,
   1.0023524861309585,
   1.0000178594534204,
   1.9996162442300747,
   2.006618076019094,
   1.9995086259551733,
   2.0068261736469593,
   2.005481526834692,
   1.9994905738771014,
   2.000313216834676,
   2.0047785014563715,
   2.004534137911022,
   1.9996898883652157
  ],
  "sdX": [
   0.002795966360893331,
   0.002332961118528699,
   0.002271552385690526,
   0.00244909737212043,
   0.002160450099739839,
   0.0022982593883438198,
   0.018948121767957984,
   0.01612340641482453,
   0.015755578381443584,
   0.015443203002079041,
   0.01424067487533242,
   0.014783163909216619,
   0.016789778844918172,
   0.014653451439117253,
   0.014284386960572434,
   0.015542250342692287
  ],
  "mean_z": [
   2.8121159287808135,
   -0.17553388043590182,
   -0.731858619570063,
   2.8347430037296277,
   -0.3859832648430566,
   -0.7667485298737373
  ],
  "k_hat_median": 0.9988040116234931,
  "bias_over_se": [
   -0.18332098145317133,
   -0.08896766887066415,
   -0.4352502944509425,
   0.7797861031395938,
   0.6367537022391273,
   0.1965889520010513,
   -0.5123641543185518,
   -0.3744851709629596,
   -0.7889833693780373,
   -0.050085255617096765,
   -0.4351567205283303,
   -0.8717737869058634,
   0.47194360722970596,
   0.3147044947184677,
   -0.1099421358922532,
   -0.5047707111720267
  ],
  "bias_over_sd": [
   -0.007246398053618819,
   -0.0035167558968369874,
   -0.017204778534049055,
   0.030823752170851162,
   0.025169900095253755,
   0.007770860639360479,
   -0.020252971488407753,
   -0.014802826127506292,
   -0.031187306040356796,
   -0.001979793561772099,
   -0.01720107969998592,
   -0.03445988463816001,
   0.01865520907502224,
   0.012439787415034851,
   -0.004345844503040855,
   -0.01995281429308256
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   0.35625,
   0.05,
   1.0
  ]
 },
 "cuts k=1|pairs0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.775,
    0.013205112646244256,
    null
   ],
   "order2|src": [
    0.776,
    0.013184233007649704,
    null
   ],
   "order2|emp": [
    0.822,
    0.012096115078817663,
    null
   ],
   "cross2|nm": [
    0.239,
    0.01348625225924534,
    null
   ],
   "cross2|src": [
    0.238,
    0.01346684818359515,
    null
   ],
   "cross2|emp": [
    0.264,
    0.013939296969359681,
    null
   ],
   "adj2|nm": [
    0.254,
    0.013765318739498916,
    null
   ],
   "adj2|src": [
    0.258,
    0.013836039895866157,
    null
   ],
   "adj2|emp": [
    0.302,
    0.014518815378673288,
    null
   ],
   "within2|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "within2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|nm": [
    0.074,
    0.00827792244467173,
    null
   ],
   "order3|src": [
    0.077,
    0.00843036179532053,
    null
   ],
   "order3|emp": [
    0.3,
    0.014491376746189439,
    null
   ],
   "gamma|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma|src": [
    0.108,
    0.009815090422405696,
    null
   ],
   "gamma|emp": [
    0.479,
    0.015797436500901024,
    null
   ],
   "gamma123|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma123|src": [
    0.149,
    0.01126050620531777,
    null
   ],
   "gamma123|emp": [
    0.155,
    0.011444430960078356,
    null
   ],
   "joint|nm": [
    0.666,
    0.014914556647785411,
    null
   ],
   "joint|src": [
    0.697,
    0.014532412050310162,
    null
   ],
   "joint|emp": [
    0.858,
    0.011037934589405756,
    null
   ],
   "bonf": [
    0.652,
    0.015063067416698366,
    null
   ],
   "bonf_emp": [
    0.799,
    0.01267276607532862,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9983353880885661,
   1.0155915961081792,
   0.9985318905361102,
   0.9981603593933852,
   1.0100350176626125,
   0.9986400794322973,
   1.9879180923188962,
   2.021730618505538,
   1.9883818102719983,
   2.0212882639896907,
   2.0170094284490196,
   1.9896293107782572,
   1.985523254322008,
   2.0107529366633687,
   2.0124854282021083,
   1.9905427127950686
  ],
  "sdX": [
   0.02884717109545868,
   0.024338612139191036,
   0.023613368628244025,
   0.026285505792392503,
   0.023000361432333995,
   0.024258580341946112,
   0.19843445621205208,
   0.16955265909046416,
   0.16487853537406785,
   0.1645053808043821,
   0.1528419599082287,
   0.1548481007269513,
   0.18042789133728382,
   0.1622822305575312,
   0.15686088247188637,
   0.1647147832266677
  ],
  "mean_z": [
   1.374075808821283,
   -0.17397322717264974,
   -0.44949807679662057,
   1.4454270787844892,
   -1.9840638061561828,
   -0.7332535357005545
  ],
  "k_hat_median": 0.9959496844084353,
  "bias_over_se": [
   -1.8247768708267393,
   -2.014246528851892,
   -1.9660768581695542,
   -2.2131795518736546,
   -2.0011698093957047,
   -1.7727527209883105,
   -1.9253887395112046,
   -2.3412464241756505,
   -2.2283035050680247,
   -2.498113027239518,
   -2.404777591888451,
   -2.117881891512165,
   -2.5372734287444145,
   -2.382810404061952,
   -2.1158977894468163,
   -1.815657797563845
  ],
  "bias_over_sd": [
   -0.05770451133407359,
   -0.06369606800260041,
   -0.062172809267636166,
   -0.06998688254831523,
   -0.0632825458245545,
   -0.05605936326584043,
   -0.060886137980960375,
   -0.07403671264119761,
   -0.07046514394151512,
   -0.0789972701861513,
   -0.0760457445650236,
   -0.0669733059240407,
   -0.08023563081457288,
   -0.075351081091819,
   -0.06691056310767324,
   -0.05741614091746668
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|pairs0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.99,
    0.003146426544510456,
    null
   ],
   "cross2|src": [
    0.99,
    0.003146426544510456,
    null
   ],
   "cross2|emp": [
    0.992,
    0.0028170906978654425,
    null
   ],
   "adj2|nm": [
    0.99,
    0.003146426544510456,
    null
   ],
   "adj2|src": [
    0.99,
    0.003146426544510456,
    null
   ],
   "adj2|emp": [
    0.993,
    0.002636474919281427,
    null
   ],
   "within2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|nm": [
    0.831,
    0.011850696182081458,
    null
   ],
   "order3|src": [
    0.833,
    0.01179453263168999,
    null
   ],
   "order3|emp": [
    0.906,
    0.009228434320078352,
    null
   ],
   "gamma|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma|src": [
    0.087,
    0.00891240708226459,
    null
   ],
   "gamma|emp": [
    0.26,
    0.013870832707519763,
    null
   ],
   "gamma123|nm": [
    0.231,
    0.013328128150644412,
    null
   ],
   "gamma123|src": [
    0.266,
    0.013972973913952606,
    null
   ],
   "gamma123|emp": [
    0.268,
    0.014006284303840188,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.999792054160641,
   1.0169488308354202,
   0.9998178342367828,
   0.9998102152052998,
   1.0113881318040003,
   0.999946430220507,
   1.9996663986733605,
   2.0332730202986293,
   1.999118457260746,
   2.0329505153123977,
   2.027677852197661,
   1.999123144984845,
   1.998513848327525,
   2.022110224719075,
   2.02255229490644,
   2.000028154450246
  ],
  "sdX": [
   0.008850719393791076,
   0.007388592033411872,
   0.007260588876665635,
   0.008160958102466268,
   0.007052567428924771,
   0.007385764938747461,
   0.06398864164595594,
   0.05456224167006138,
   0.05381618627432944,
   0.05210764666798417,
   0.04862545686472956,
   0.049499253385505954,
   0.056756759844579494,
   0.05026227071637767,
   0.04829728348788848,
   0.051001869251368785
  ],
  "mean_z": [
   4.354224243048837,
   -0.2441824552566426,
   -1.1191996610737165,
   4.525225442609993,
   -1.165280736303576,
   -1.252285893491909
  ],
  "k_hat_median": 0.9947153745497768,
  "bias_over_se": [
   -0.7429706593017478,
   -0.8261972531766466,
   -0.7934049610244943,
   -0.7353943115333316,
   -0.4591806780333317,
   -0.2293635369603201,
   -0.16486363759236458,
   -0.5857853797228233,
   -0.5180008290833393,
   -0.8090994179108854,
   -0.6207805815832094,
   -0.5601819898243529,
   -0.8280289865652836,
   -0.5479021140070047,
   -0.28074700322092133,
   0.0174566521484021
  ],
  "bias_over_sd": [
   -0.02349479518070489,
   -0.02612665116612988,
   -0.02508966783714522,
   -0.0232552100277676,
   -0.014520568001257741,
   -0.007253111889868247,
   -0.005213445981324303,
   -0.018524160199507353,
   -0.01638062449758943,
   -0.025585970141148325,
   -0.01963080565006917,
   -0.017714509920502216,
   -0.026184575661872593,
   -0.017326186150833797,
   -0.008877999764447395,
   0.0005520278111022231
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|pairs0.05|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|src": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|src": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "within2|nm": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "within2|src": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "within2|emp": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order3|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order3|src": [
    1.0,
    null,
    0.0046875
   ],
   "order3|emp": [
    1.0,
    null,
    0.0046875
   ],
   "gamma|nm": [
    0.121875,
    0.012931398583909534,
    null
   ],
   "gamma|src": [
    0.1328125,
    0.013414855329292947,
    null
   ],
   "gamma|emp": [
    0.4078125,
    0.01942539674802961,
    null
   ],
   "gamma123|nm": [
    0.946875,
    0.008865552575047845,
    null
   ],
   "gamma123|src": [
    0.9359375,
    0.00967910895415918,
    null
   ],
   "gamma123|emp": [
    0.934375,
    0.009788255029546255,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9998906260698297,
   1.0171200990150813,
   0.9999412645973484,
   0.9999807598228088,
   1.0114971009246139,
   1.0000354175537693,
   1.9995569279896883,
   2.0338712774772962,
   1.9993905865942048,
   2.0337889867881564,
   2.0281389205065756,
   1.999543513393989,
   1.999294238841101,
   2.0224289856763873,
   2.0226594613432773,
   1.9999940371831275
  ],
  "sdX": [
   0.002837528884419339,
   0.0023988471061169156,
   0.002309121101430598,
   0.0026533182885576647,
   0.0023143885762474583,
   0.0024126654660208973,
   0.018959193088332715,
   0.016147591367752998,
   0.015826344382986027,
   0.015911882146985357,
   0.014635810880739395,
   0.014856973495567898,
   0.017701649145722403,
   0.015665180542987316,
   0.015166381286605015,
   0.01608187153743646
  ],
  "mean_z": [
   13.784653916794582,
   -0.7583810280392196,
   -3.5193600943758354,
   14.309077987470136,
   -1.7104650722109767,
   -3.59088505057071
  ],
  "k_hat_median": 0.9943044866053115,
  "bias_over_se": [
   -0.9751322367331653,
   -0.22959664471930014,
   -0.6434921115305371,
   -0.18344661557814132,
   0.07172640441932489,
   0.3713739534634491,
   -0.5912136507188238,
   -0.6461996738379537,
   -0.9741400046972449,
   -0.7866056461928957,
   -0.8530025094462622,
   -0.7772982279522651,
   -1.0086349482232186,
   -0.8915925502402254,
   -0.5364716668758799,
   -0.009380043881806787
  ],
  "bias_over_sd": [
   -0.0385454860991414,
   -0.00907560425556824,
   -0.02543625910984496,
   -0.00725136417845316,
   0.00283523507924292,
   0.014679844457573454,
   -0.023369771500684096,
   -0.025543284907323174,
   -0.038506264684130216,
   -0.031093318278976326,
   -0.03371788474611852,
   -0.030725410269273952,
   -0.03986979705039217,
   -0.03524329004496523,
   -0.021205904593436097,
   -0.00037077879023545855
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.125,
   1.0
  ]
 },
 "cuts k=1|bg0.02|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order2|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order2|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "order3|src": [
    0.068,
    0.007960904471226871,
    null
   ],
   "order3|emp": [
    0.102,
    0.009570579919733181,
    null
   ],
   "gamma|nm": [
    0.088,
    0.008958571314668427,
    null
   ],
   "gamma|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|emp": [
    0.175,
    0.012015614840697915,
    null
   ],
   "gamma123|nm": [
    0.08,
    0.008579044235810887,
    null
   ],
   "gamma123|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "gamma123|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "joint|nm": [
    0.073,
    0.008226238508577295,
    null
   ],
   "joint|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|emp": [
    0.13,
    0.010634848376916336,
    null
   ],
   "bonf": [
    0.08,
    0.008579044235810887,
    null
   ],
   "bonf_emp": [
    0.154,
    0.011414201680362931,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9598328586144407,
   0.9595072833832456,
   0.9597270845114283,
   0.9594179484204066,
   0.9595787703190961,
   0.9599492582338203,
   1.8818883492528746,
   1.881243709659454,
   1.8817330885095878,
   1.8801825525663554,
   1.880697711012648,
   1.8824760202353539,
   1.879698133822566,
   1.8800819697210451,
   1.8815003699381858,
   1.8837393252268841
  ],
  "sdX": [
   0.027286038697312814,
   0.023277527386003437,
   0.02246664711441649,
   0.02548063344216666,
   0.022126036766939545,
   0.023153581536195483,
   0.1824932302347596,
   0.15605599489273703,
   0.1538204377174854,
   0.15336387155576134,
   0.1415902851409094,
   0.14537727144746918,
   0.1714119753018779,
   0.14992215861481278,
   0.14450215549092688,
   0.15421378014809953
  ],
  "mean_z": [
   -0.01880630645851401,
   0.492741764670497,
   0.4753402382241309,
   -0.004976343356820766,
   -0.8281804372462853,
   0.3303459673386681
  ],
  "k_hat_median": 1.042755932783677,
  "bias_over_se": [
   -0.6572806531596554,
   -1.2127653282111885,
   -0.9471576269722362,
   -1.2187765183819146,
   -1.1737105479596666,
   -0.6156156080935047,
   -0.08588731115446394,
   -0.2310654372803799,
   -0.13381595420074802,
   -0.4539262062716557,
   -0.37661581004529393,
   0.020016439409469,
   -0.4954994886525339,
   -0.485562574033414,
   -0.19337314345466847,
   0.2779203442859842
  ],
  "bias_over_sd": [
   -0.020785039259476595,
   -0.03835100704429014,
   -0.02995175404432398,
   -0.03854109756816925,
   -0.03711598645316841,
   -0.019467474847250622,
   -0.0027159952535569178,
   -0.007306930703487831,
   -0.004231632025431404,
   -0.014354407014578408,
   -0.01190963762572451,
   0.0006329753918067777,
   -0.015669069635907636,
   -0.0153548368047972,
   -0.006114995716232333,
   0.008788612960418727
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|bg0.02|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "cross2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "cross2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "within2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order3|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|emp": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma|nm": [
    0.345,
    0.015032464867745409,
    null
   ],
   "gamma|src": [
    0.3,
    0.014491376746189439,
    null
   ],
   "gamma|emp": [
    0.18,
    0.012149074038789953,
    null
   ],
   "gamma123|nm": [
    0.325,
    0.014811313243598625,
    null
   ],
   "gamma123|src": [
    0.271,
    0.014055568291606,
    null
   ],
   "gamma123|emp": [
    0.272,
    0.014071815803228808,
    null
   ],
   "joint|nm": [
    0.148,
    0.011229247525992114,
    null
   ],
   "joint|src": [
    0.11,
    0.009894442884771228,
    null
   ],
   "joint|emp": [
    0.098,
    0.009401914698613257,
    null
   ],
   "bonf": [
    0.233,
    0.013368283360252356,
    null
   ],
   "bonf_emp": [
    0.102,
    0.009570579919733181,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9600838984068845,
   0.9600770043049294,
   0.9600257749908269,
   0.9600682439107882,
   0.9600495617471587,
   0.9601052055660216,
   1.879576789900237,
   1.8800132040222757,
   1.8797223707153843,
   1.879914927537044,
   1.8800696354592297,
   1.880029887660725,
   1.8794269319159191,
   1.879864822095996,
   1.8803422010838071,
   1.880426100187388
  ],
  "sdX": [
   0.008978935560140582,
   0.007425976267020295,
   0.007343479156215833,
   0.00795893710216609,
   0.007050309243663741,
   0.007610865017706495,
   0.06270104642007153,
   0.0519930252834573,
   0.0514537767708409,
   0.049652466471199676,
   0.04638442952947466,
   0.04797348113583435,
   0.05419614248768734,
   0.048423296968795354,
   0.047500500374658076,
   0.05105262049345011
  ],
  "mean_z": [
   0.011802307072110128,
   1.5449223377364536,
   1.4956692415109902,
   0.01593060257613028,
   1.0159595508885793,
   1.394615948777278
  ],
  "k_hat_median": 1.041646956912583,
  "bias_over_se": [
   -1.1132733936638246,
   -1.3754448359717124,
   -1.611502342704387,
   -1.3181469536348907,
   -1.5718219157901716,
   -1.224856636851029,
   -1.4157942000523638,
   -1.4419463218958766,
   -1.6358003930154148,
   -1.5725085269361916,
   -1.5778275940875028,
   -1.55176499260836,
   -1.7254125317146012,
   -1.6451461396671887,
   -1.3592983333444741,
   -1.2127531904190696
  ],
  "bias_over_sd": [
   -0.0352047958244295,
   -0.04349538477587307,
   -0.05096017857643091,
   -0.041683466642986194,
   -0.049705373300663235,
   -0.03873336779622982,
   -0.04477134370221552,
   -0.045598346408932934,
   -0.051728550393273016,
   -0.04972708585154605,
   -0.049895289523801324,
   -0.04907111769956767,
   -0.054562335036156484,
   -0.052024088851817994,
   -0.04298478753039341,
   -0.038350623213601526
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|bg0.02|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order2|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "cross2|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "cross2|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "cross2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "adj2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "adj2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "within2|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    0.928125,
    0.0144383370293076,
    null
   ],
   "joint|src": [
    0.925,
    0.01472402373673718,
    null
   ],
   "joint|emp": [
    0.925,
    0.01472402373673718,
    null
   ],
   "bonf": [
    0.99375,
    0.004405585056209894,
    null
   ],
   "bonf_emp": [
    0.99375,
    0.004405585056209894,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9607022701033205,
   0.9606777224987952,
   0.9606748465802685,
   0.9606417897688301,
   0.9605869958233114,
   0.9605703477015357,
   1.8837320703686864,
   1.8836541125171447,
   1.8839219190142518,
   1.8834700739679426,
   1.8835785422172395,
   1.8837190907310457,
   1.8831925192729102,
   1.8832288448398145,
   1.883259530114944,
   1.8833430964160882
  ],
  "sdX": [
   0.002655191584845182,
   0.0022096081984554917,
   0.0021184317911856813,
   0.0023420142618129293,
   0.002039513102735003,
   0.0021715723751860143,
   0.017690756755096123,
   0.014843302986125347,
   0.014880764692631412,
   0.01412643587149494,
   0.013221232085514746,
   0.013966871385785161,
   0.015394936629585236,
   0.01357999133259147,
   0.01359498289836015,
   0.015043564764125762
  ],
  "mean_z": [
   -0.04157753614553239,
   5.084543739901376,
   4.931843901350266,
   -0.039882049727805576,
   4.7797700275976425,
   4.758108719180214
  ],
  "k_hat_median": 1.040999632825566,
  "bias_over_se": [
   2.0364526686467586,
   2.2483855250773135,
   2.3208701433614918,
   1.8468149171719426,
   1.6401380187136994,
   1.4032561651544915,
   1.363142131032236,
   1.5306878422223882,
   1.848771366682051,
   1.3753137694508968,
   1.6162352086197522,
   1.7099626957472036,
   0.9394798296850113,
   1.1128905437425685,
   1.1520396122607257,
   1.1404769106137653
  ],
  "bias_over_sd": [
   0.11384116500137516,
   0.12568857184248577,
   0.12974058518764944,
   0.10324009241642768,
   0.09168650255814134,
   0.07844440437827786,
   0.07620196169955014,
   0.08556805168854331,
   0.1033494612689064,
   0.07688237697209196,
   0.090350294852558,
   0.09558982066698843,
   0.05251851906664025,
   0.06221247268312715,
   0.06440097214468707,
   0.06375459747253326
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.04375,
   0.053125,
   1.0,
   0.99375
  ]
 },
 "cuts k=1|bg0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|nm": [
    0.069,
    0.008014923580421713,
    null
   ],
   "cross2|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "cross2|emp": [
    0.067,
    0.007906389820898032,
    null
   ],
   "adj2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|nm": [
    0.078,
    0.008480330182251162,
    null
   ],
   "order3|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3|emp": [
    0.107,
    0.009775019181566858,
    null
   ],
   "gamma|nm": [
    0.225,
    0.013205112646244258,
    null
   ],
   "gamma|src": [
    0.156,
    0.011474493452871897,
    null
   ],
   "gamma|emp": [
    0.092,
    0.00913980306133562,
    null
   ],
   "gamma123|nm": [
    0.221,
    0.013120937466507492,
    null
   ],
   "gamma123|src": [
    0.15,
    0.011291589790636216,
    null
   ],
   "gamma123|emp": [
    0.141,
    0.011005407761641547,
    null
   ],
   "joint|nm": [
    0.127,
    0.010529529904036551,
    null
   ],
   "joint|src": [
    0.071,
    0.008121514637061242,
    null
   ],
   "joint|emp": [
    0.12,
    0.010276186062932104,
    null
   ],
   "bonf": [
    0.166,
    0.011766222843376714,
    null
   ],
   "bonf_emp": [
    0.107,
    0.009775019181566858,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9024131506541159,
   0.9020481333489615,
   0.9024301006378452,
   0.9016997590431437,
   0.9018838274841571,
   0.9023280527115481,
   1.7081996216542121,
   1.7071471636148936,
   1.7100606415523611,
   1.7067196690189659,
   1.7096230328509967,
   1.7116257134983515,
   1.70690654108416,
   1.708573373561327,
   1.7105110939713797,
   1.7119285715782964
  ],
  "sdX": [
   0.02658898129247896,
   0.021923268784796047,
   0.021575575063118323,
   0.023463031918040278,
   0.02062480498258123,
   0.021983955084800264,
   0.17415925480898015,
   0.14329910643810725,
   0.14526114975303606,
   0.13620477495551372,
   0.12868193803307323,
   0.13474486102771394,
   0.15083185449869257,
   0.13384742503145242,
   0.13145774329002957,
   0.1423836422669946
  ],
  "mean_z": [
   -0.04640867810431875,
   1.2148484018086045,
   1.179159223050863,
   -0.03137434457685154,
   -0.027414807284909158,
   1.0568407581430808
  ],
  "k_hat_median": 1.1089395717175052,
  "bias_over_se": [
   -0.10329156400093376,
   -0.6517859311858961,
   -0.10244973343961548,
   -1.0785409615678343,
   -0.9447403664204349,
   -0.247337236134241,
   -1.1893777985703458,
   -1.6777689862933127,
   -1.020854749167436,
   -1.8644086650688694,
   -1.2599199178631124,
   -0.7332273255375585,
   -1.6444268347987832,
   -1.4592890223798893,
   -1.019688722959986,
   -0.6266267617307001
  ],
  "bias_over_sd": [
   -0.003266366053240052,
   -0.02061128089401204,
   -0.003239745033463014,
   -0.034106459883424846,
   -0.029875313553906303,
   -0.007821490163551015,
   -0.03761142841919251,
   -0.05305571384278691,
   -0.032282261675689775,
   -0.05895777870971636,
   -0.039842166098597,
   -0.023186683913724294,
   -0.0520013424346559,
   -0.04614677075200878,
   -0.032245388689419875,
   -0.01981567809884647
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|bg0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "cross2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order3|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma|nm": [
    0.975,
    0.004937104414532877,
    null
   ],
   "gamma|src": [
    0.985,
    0.0038438262187565153,
    null
   ],
   "gamma|emp": [
    0.952,
    0.006759881655768837,
    null
   ],
   "gamma123|nm": [
    0.967,
    0.005648982209212561,
    null
   ],
   "gamma123|src": [
    0.972,
    0.005216895628628201,
    null
   ],
   "gamma123|emp": [
    0.976,
    0.004839834707921338,
    null
   ],
   "joint|nm": [
    0.728,
    0.014071815803228808,
    null
   ],
   "joint|src": [
    0.669,
    0.014880826589944525,
    null
   ],
   "joint|emp": [
    0.624,
    0.015317441039547044,
    null
   ],
   "bonf": [
    0.939,
    0.007568289106528638,
    null
   ],
   "bonf_emp": [
    0.9,
    0.009486832980505136,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9021473442384664,
   0.9022656097238384,
   0.9021038981144391,
   0.9023263981889655,
   0.9022585944603242,
   0.9021033891205548,
   1.713037580712285,
   1.7133536245197951,
   1.712590338002058,
   1.7137233405987866,
   1.7130981511982089,
   1.7123803698909288,
   1.7142064909579589,
   1.7136691520579352,
   1.7131166269484301,
   1.7124877964719067
  ],
  "sdX": [
   0.008305410841451512,
   0.007146514172722991,
   0.006894566130091549,
   0.007731417918301464,
   0.006755751597275908,
   0.007065211640459694,
   0.05474487029301294,
   0.04770449785898049,
   0.04664828352748428,
   0.04645929657560373,
   0.04319651665339238,
   0.044037610312935384,
   0.05046614764209351,
   0.044821638055988565,
   0.04350376353331721,
   0.04632277252376682
  ],
  "mean_z": [
   0.050140740052228704,
   4.088045753325763,
   3.939155429057131,
   0.05530495716668946,
   3.447299847074873,
   3.645769107602887
  ],
  "k_hat_median": 1.108617787812599,
  "bias_over_se": [
   -1.3427336199444697,
   -1.0371589787019917,
   -1.8167700769349207,
   -0.7100600880714052,
   -1.1299872918137883,
   -1.7751679463735703,
   -0.9891603047735227,
   -0.9256416448014924,
   -1.4640304794030945,
   -0.6988013870969869,
   -1.2092652298317002,
   -1.7015974081083272,
   -0.34057018061643346,
   -0.7625650131219106,
   -1.1872947745651412,
   -1.5443194113595933
  ],
  "bias_over_sd": [
   -0.04246096529907416,
   -0.032797846683923604,
   -0.05745131427953688,
   -0.022454071538853967,
   -0.035733335691769105,
   -0.056135739398641214,
   -0.031279995341106565,
   -0.029271358946772734,
   -0.04629670878822009,
   -0.022098040153114777,
   -0.038240324215151666,
   -0.0538092347026138,
   -0.010769774738828576,
   -0.02411442305421425,
   -0.03754555741641998,
   -0.04883566774706824
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|bg0.05|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|nm": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "cross2|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "cross2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "adj2|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "adj2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "within2|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order3|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "order3|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3|emp": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9023874129385,
   0.902332830947012,
   0.9023741954484681,
   0.9023570532054647,
   0.9024088452145502,
   0.9024145567011221,
   1.714253296783238,
   1.7139377379204273,
   1.7140185982047167,
   1.7139522021936706,
   1.7141389782905552,
   1.7141477213036374,
   1.7140929465817458,
   1.71440097463524,
   1.7144767825983056,
   1.714466619545621
  ],
  "sdX": [
   0.0024914405436671614,
   0.0020111309381486853,
   0.0020493004842730474,
   0.0021482501065736913,
   0.00198922030470891,
   0.0022426489619050034,
   0.016384235104662564,
   0.01373428111529428,
   0.013650943343535976,
   0.013161937584126754,
   0.012466535789286897,
   0.013205872913839444,
   0.014483980310553857,
   0.013120096064010938,
   0.013257775492575048,
   0.014665296246460109
  ],
  "mean_z": [
   -0.003473999909469473,
   13.036779904474475,
   12.583995535239229,
   -0.0019117839723963703,
   11.819371007882364,
   11.535906258021141
  ],
  "k_hat_median": 1.107965701638518,
  "bias_over_se": [
   -0.8083751339458476,
   -1.4869300019190743,
   -1.0981602015448795,
   -1.190322295409774,
   -0.8197314143929886,
   -0.681540545160018,
   -0.5423077245792414,
   -1.0579502255560589,
   -0.9584475399020848,
   -1.0842963603800246,
   -0.8767703240994184,
   -0.8158407189001416,
   -0.8114985392493883,
   -0.47587727264669616,
   -0.36864868207681845,
   -0.3456639123208955
  ],
  "bias_over_sd": [
   -0.04518954377058532,
   -0.08312191405187358,
   -0.061389021520980504,
   -0.06654103919174602,
   -0.0458243791468693,
   -0.03809927471000164,
   -0.030315923422060426,
   -0.05914121552886457,
   -0.05357884630221259,
   -0.06061400923913362,
   -0.049012951133520534,
   -0.04560688265682535,
   -0.04536414743508533,
   -0.026602348264630347,
   -0.020608087823486863,
   -0.019323200132951236
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.053125,
   0.04375,
   1.0,
   1.0
  ]
 },
 "cuts k=1|bg0.10|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.071,
    0.008121514637061242,
    null
   ],
   "order2|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order2|emp": [
    0.067,
    0.007906389820898032,
    null
   ],
   "cross2|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "cross2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "cross2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "within2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "within2|emp": [
    0.07,
    0.008068457101577725,
    null
   ],
   "order3|nm": [
    0.092,
    0.00913980306133562,
    null
   ],
   "order3|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|emp": [
    0.117,
    0.010164201887015036,
    null
   ],
   "gamma|nm": [
    0.758,
    0.013543854695026818,
    null
   ],
   "gamma|src": [
    0.761,
    0.01348625225924534,
    null
   ],
   "gamma|emp": [
    0.364,
    0.015215255502291114,
    null
   ],
   "gamma123|nm": [
    0.72,
    0.014198591479439079,
    null
   ],
   "gamma123|src": [
    0.73,
    0.014039230748157109,
    null
   ],
   "gamma123|emp": [
    0.734,
    0.013972973913952606,
    null
   ],
   "joint|nm": [
    0.36,
    0.015178932768808221,
    null
   ],
   "joint|src": [
    0.221,
    0.013120937466507492,
    null
   ],
   "joint|emp": [
    0.211,
    0.012902674141432851,
    null
   ],
   "bonf": [
    0.615,
    0.015387494922826133,
    null
   ],
   "bonf_emp": [
    0.265,
    0.013956181426163821,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.8107092327839956,
   0.8104754754741726,
   0.8103980521632077,
   0.8105533228731383,
   0.8104429498198847,
   0.8102392793950217,
   1.4615658730470515,
   1.4603304500517726,
   1.4605723406718363,
   1.4602089301511767,
   1.4596596772911232,
   1.4598197064149208,
   1.4620019018315267,
   1.4604599950874508,
   1.4594961532548583,
   1.4593366598513242
  ],
  "sdX": [
   0.02422100079161831,
   0.019891343670369627,
   0.019336332130202118,
   0.02278030736223112,
   0.019294738616141945,
   0.020462812477095638,
   0.15158245362032105,
   0.12465997059522094,
   0.12596840606529486,
   0.12020067987098253,
   0.1110290724597484,
   0.11791935175792555,
   0.13464846435788702,
   0.11650676497311437,
   0.11403217950478632,
   0.12565141814791278
  ],
  "mean_z": [
   0.006398749607934516,
   2.713271086372459,
   2.604879451398527,
   0.019585470662973486,
   1.5063752209445136,
   2.3417986879801505
  ],
  "k_hat_median": 1.235233354583304,
  "bias_over_se": [
   0.9259695782118194,
   0.7558993976726741,
   0.6509773698638353,
   0.7681022616430145,
   0.7259649108825454,
   0.3697770706067708,
   0.7439040869424406,
   0.5911705338666922,
   0.6457536214812987,
   0.5811323594371907,
   0.47270145598228486,
   0.4879959784532703,
   0.9398640244708563,
   0.6677026446458804,
   0.41490498862442793,
   0.33639808045059266
  ],
  "bias_over_sd": [
   0.029281729111747735,
   0.023903637785950314,
   0.020585711939955748,
   0.024289526227185124,
   0.02295702619750002,
   0.011693377696222968,
   0.023524312754460357,
   0.01869445372596455,
   0.020420522511831386,
   0.018377018778491686,
   0.01494813254181846,
   0.015431787809147866,
   0.029721110081801356,
   0.021114611567990136,
   0.01312044776619444,
   0.010637841347324345
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|bg0.10|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "adj2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|nm": [
    0.067,
    0.007906389820898032,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|nm": [
    0.084,
    0.008771772910877254,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "joint|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    0.999,
    0.0009994998749374613,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.8103760719302366,
   0.81030405381447,
   0.8104419690857969,
   0.8101173278673297,
   0.810304196483868,
   0.810422388611429,
   1.4619751580307987,
   1.4613371262129933,
   1.4616377255274497,
   1.4604854182011928,
   1.4608279732666456,
   1.4612320806048178,
   1.459387410660202,
   1.459558958689604,
   1.4600155386943743,
   1.4606030369036813
  ],
  "sdX": [
   0.007749457260849507,
   0.0062646551554159935,
   0.00609565359892972,
   0.006825097225407463,
   0.0060140716102757945,
   0.006360181149002873,
   0.048334643000636786,
   0.03937398988127676,
   0.03868084708248377,
   0.03768274747202694,
   0.034776093727819805,
   0.035889957843131565,
   0.042311736793505195,
   0.037214214146142094,
   0.03606243728859011,
   0.03887130830821895
  ],
  "mean_z": [
   -0.04663032220351986,
   8.749532111270655,
   8.44402220558317,
   -0.04183416939515325,
   7.1802602901642825,
   7.185308475327182
  ],
  "k_hat_median": 1.2344032704016439,
  "bias_over_se": [
   1.5346156815544476,
   1.5348052863778001,
   2.2928287242992886,
   0.5436161295850414,
   1.5995049736250064,
   2.100113249196914,
   2.600733688313857,
   2.6801753402005404,
   2.9739519780285613,
   2.0857243648812385,
   2.5715472113285656,
   2.847798355504122,
   1.0369174297067838,
   1.3247250681954983,
   1.7674049414402828,
   2.1176352964079523
  ],
  "bias_over_sd": [
   0.04852880886723701,
   0.04853480469820849,
   0.07250561053444005,
   0.01719065142293975,
   0.05058078845422571,
   0.0664114121175903,
   0.08224242042602223,
   0.08475458603650356,
   0.09404461902533283,
   0.06595639564332821,
   0.08131946298452618,
   0.09005529120274934,
   0.032790208234009785,
   0.041891484890196576,
   0.05589025162787809,
   0.06696550790214913
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|bg0.10|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.075,
    0.014724023736737184,
    null
   ],
   "order2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order2|emp": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "cross2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "cross2|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "cross2|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "adj2|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "adj2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|nm": [
    0.103125,
    0.01700094063344364,
    null
   ],
   "order3|src": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "order3|emp": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.8099074414791911,
   0.8098042406880941,
   0.8098924039374087,
   0.8097583121043801,
   0.8098036985184958,
   0.8098852417845588,
   1.4573534631543095,
   1.457211078788039,
   1.4576034751978315,
   1.4569552751217043,
   1.457326114318646,
   1.457640132706031,
   1.4568310166096423,
   1.4570774107276132,
   1.4572640582968535,
   1.4574543454467084
  ],
  "sdX": [
   0.0023685264902344686,
   0.001991049704585251,
   0.0018378499960690744,
   0.002232744537774712,
   0.0018163819696028999,
   0.001847490042991844,
   0.014570288412968186,
   0.011926318819054108,
   0.01155891260745022,
   0.011576743986380287,
   0.010493040531980047,
   0.010542845808859906,
   0.013196119189176828,
   0.011148271809573649,
   0.010421786185625049,
   0.010933863926740428
  ],
  "mean_z": [
   -0.09362114135579083,
   27.439329699457282,
   26.426555281017517,
   -0.09255662328636285,
   22.983981658512374,
   22.342900037995594
  ],
  "k_hat_median": 1.2348129948538777,
  "bias_over_se": [
   -0.6990579004419829,
   -1.7587953837325068,
   -1.0472763743731341,
   -1.9363811839709149,
   -1.9332649809267781,
   -1.1111601783257903,
   -0.7937799422734938,
   -1.1833200071883407,
   -0.6136607776359996,
   -1.614323231750208,
   -1.1488408439694628,
   -0.610603813643969,
   -1.5846636653920196,
   -1.4803889704937068,
   -1.2632120033192555,
   -0.8927279004519306
  ],
  "bias_over_sd": [
   -0.039078524639913854,
   -0.09831965091346781,
   -0.05854452910819616,
   -0.10824699894276228,
   -0.10807279789680276,
   -0.06211574231568139,
   -0.04437364775248477,
   -0.06614959938021674,
   -0.03430468034798694,
   -0.0902434120962653,
   -0.0642221555610987,
   -0.03413379086571321,
   -0.08858539193226342,
   -0.08275625927912147,
   -0.07061569773538863,
   -0.049905006770529545
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.0625,
   0.078125,
   1.0,
   1.0
  ]
 },
 "cuts k=1|lognormal|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.143,
    0.011070275515993266,
    null
   ],
   "order2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|nm": [
    0.157,
    0.01150439046625244,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "adj2|nm": [
    0.139,
    0.010939789760319894,
    null
   ],
   "adj2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|nm": [
    0.174,
    0.011988494484296182,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|nm": [
    0.666,
    0.014914556647785411,
    null
   ],
   "order3|src": [
    0.08,
    0.008579044235810887,
    null
   ],
   "order3|emp": [
    0.148,
    0.011229247525992114,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    0.956,
    0.006485676526007139,
    null
   ],
   "gamma|emp": [
    0.886,
    0.010050074626588601,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    0.957,
    0.006414904519944161,
    null
   ],
   "gamma123|emp": [
    0.956,
    0.006485676526007139,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.686,
    0.01467664811869522,
    null
   ],
   "joint|emp": [
    0.874,
    0.010493998284733994,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    0.867,
    0.010738295954200556,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9980627658351928,
   0.9981398487667364,
   0.9979649945618406,
   0.9981909938219578,
   0.9974031943661734,
   0.9970679062340332,
   3.959968372740025,
   3.960943061346649,
   3.958106948729002,
   3.9650197600994277,
   3.957834953795275,
   3.9544450889024603,
   3.9713536150174815,
   3.960115773158478,
   3.952425561032466,
   3.9485181107303005
  ],
  "sdX": [
   0.05517445390357633,
   0.051853344295678894,
   0.052129000479905645,
   0.05409473779715638,
   0.05194364630703018,
   0.05366246179228183,
   1.3378734316735394,
   1.3186994679152766,
   1.3146700481299585,
   1.3477435084196858,
   1.3280859036205555,
   1.3258428237842514,
   1.4169344578441734,
   1.3814590986057467,
   1.3640223141971988,
   1.3652260563838199
  ],
  "mean_z": [
   -0.015926850798227376,
   23.593611416352957,
   22.88469603672445,
   8.243677751158285e-05,
   3.8637756218750483,
   4.21855742733579
  ],
  "k_hat_median": 1.0073076186240026,
  "bias_over_se": [
   -1.1103095524227025,
   -1.134413752745005,
   -1.2344860204816663,
   -1.0575113323185945,
   -1.5809095101084154,
   -1.727854873584912,
   -0.9462114844902898,
   -0.9365961508523923,
   -1.0076859995327252,
   -0.8207587756412972,
   -1.0039831255618934,
   -1.0865336002915325,
   -0.639322607854582,
   -0.9129839577684404,
   -1.1029407948550578,
   -1.1924767153364118
  ],
  "bias_over_sd": [
   -0.035111070934978644,
   -0.03587331267693305,
   -0.03903787564359338,
   -0.033441444615659906,
   -0.049992748265635795,
   -0.054639568667506265,
   -0.029921834391984026,
   -0.02961777084440214,
   -0.03186582924786781,
   -0.02595467140597625,
   -0.031748734091504006,
   -0.034359209312242324,
   -0.020217156004591338,
   -0.028871087737432504,
   -0.03487805036058505,
   -0.03770942477179303
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|lognormal|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.141,
    0.011005407761641547,
    null
   ],
   "order2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "cross2|nm": [
    0.176,
    0.012042591083317577,
    null
   ],
   "cross2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|nm": [
    0.143,
    0.011070275515993266,
    null
   ],
   "adj2|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "adj2|emp": [
    0.068,
    0.007960904471226871,
    null
   ],
   "within2|nm": [
    0.162,
    0.011651437679531225,
    null
   ],
   "within2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|nm": [
    0.769,
    0.01332812815064441,
    null
   ],
   "order3|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|emp": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "gamma123|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.97,
    0.0053944415837044735,
    null
   ],
   "joint|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    0.999,
    0.0009994998749374613,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.999902287843525,
   0.9996556899952196,
   0.999764128166085,
   0.9992987218944517,
   0.9993573839085652,
   0.9993818944468026,
   3.975133008678124,
   3.9761468252441894,
   3.975405789800458,
   3.976344407630091,
   3.975658123423599,
   3.9747275380613156,
   3.975755913711011,
   3.975080356775179,
   3.9741971440153763,
   3.9730459443262274
  ],
  "sdX": [
   0.01844522147366632,
   0.017261986879848954,
   0.01706770706530466,
   0.017797532503515782,
   0.016908699520665208,
   0.017093199644808467,
   0.4466606081002277,
   0.43807655615014207,
   0.4284129586811036,
   0.4402865356908276,
   0.42656335821820757,
   0.41982986265916056,
   0.45273300827467694,
   0.435281835883909,
   0.424353759092876,
   0.42061804473736
  ],
  "mean_z": [
   -0.06009962955311067,
   77.1964977598018,
   74.83913270571264,
   -0.05344249854107662,
   9.486370417041035,
   8.697953490407436
  ],
  "k_hat_median": 1.0017978027294707,
  "bias_over_se": [
   -0.16751925152484365,
   -0.6307523252497652,
   -0.43701958804340674,
   -1.2460356997817394,
   -1.201825431651533,
   -1.1435081922159906,
   -1.7605387559744523,
   -1.7218534202623652,
   -1.8153914326709575,
   -1.6990197343199207,
   -1.8045566038690957,
   -1.903593548585471,
   -1.6934160103551643,
   -1.81038638814766,
   -1.922824843666629,
   -2.0264515318481315
  ],
  "bias_over_sd": [
   -0.0052974238674514075,
   -0.01994613987236592,
   -0.013819772803256535,
   -0.039403108571920684,
   -0.03800505713933863,
   -0.03616090410464157,
   -0.0556731237787864,
   -0.05444978604980194,
   -0.05740771771996438,
   -0.053727721500251,
   -0.05706509034924561,
   -0.06019691352732485,
   -0.05355051618917601,
   -0.05724944431512266,
   -0.06080506047543738,
   -0.06408202408577338
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|lognormal|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.165625,
    0.020781103147977372,
    null
   ],
   "order2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "cross2|nm": [
    0.20625,
    0.022618503038165455,
    null
   ],
   "cross2|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "cross2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|nm": [
    0.153125,
    0.020130646286740897,
    null
   ],
   "adj2|src": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "adj2|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "within2|nm": [
    0.15,
    0.01996089927833914,
    null
   ],
   "within2|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "within2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|nm": [
    0.85,
    0.01996089927833914,
    null
   ],
   "order3|src": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "order3|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.9997896304367286,
   0.9997821335394373,
   0.999862385901604,
   0.9998782317585098,
   0.9998938875087401,
   0.9999615255474705,
   3.989459078473872,
   3.9907852361299163,
   3.991140886116887,
   3.9921475514113807,
   3.992411323076535,
   3.9928067545858887,
   3.9938631106723017,
   3.9940142645984102,
   3.994205493649074,
   3.9945817720635026
  ],
  "sdX": [
   0.006031857376618295,
   0.005557329122877119,
   0.005617658477438365,
   0.00559654099092343,
   0.005417741838605359,
   0.005576300939486778,
   0.13953933304885344,
   0.13435210295393415,
   0.13610494786769836,
   0.13363788773090282,
   0.1335336722963541,
   0.13563060265404303,
   0.13723792744048083,
   0.1351927876063736,
   0.13550870253693353,
   0.1379223469435747
  ],
  "mean_z": [
   -0.016401392117460573,
   246.95448840036562,
   239.24563326410603,
   -0.012374272009170625,
   21.724601373029653,
   20.11516170934988
  ],
  "k_hat_median": 1.0000672274656077,
  "bias_over_se": [
   -0.6238882844878328,
   -0.7012925886716747,
   -0.4382103040426081,
   -0.3892147895128454,
   -0.35036699907443014,
   -0.12342445960012945,
   -1.3513160232550168,
   -1.226915721128864,
   -1.164370946002793,
   -1.051115615914413,
   -1.0166003626404876,
   -0.9487289983257754,
   -0.7999247416833076,
   -0.792025165854259,
   -0.764934493749622,
   -0.702744769188022
  ],
  "bias_over_sd": [
   -0.034876415362013045,
   -0.03920344750966658,
   -0.024496700707003067,
   -0.021757768179974865,
   -0.019586110675075794,
   -0.006899637043801648,
   -0.0755408621770726,
   -0.06858667387768286,
   -0.06509031465719954,
   -0.058759149234904676,
   -0.0568296879203767,
   -0.05303556331204295,
   -0.04471715248219588,
   -0.044275552768516704,
   -0.04276113815896357,
   -0.039284626868420415
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.05625,
   0.06875,
   1.0,
   1.0
  ]
 },
 "cuts k=1|compound|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.404,
    0.015517216245190372,
    null
   ],
   "cross2|src": [
    0.417,
    0.015592017188292218,
    null
   ],
   "cross2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|nm": [
    0.276,
    0.014135911714495106,
    null
   ],
   "adj2|src": [
    0.289,
    0.0143345387090063,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.167,
    0.01179453263168999,
    null
   ],
   "gamma|src": [
    0.357,
    0.015150940564862632,
    null
   ],
   "gamma|emp": [
    0.995,
    0.002230470802319547,
    null
   ],
   "gamma123|nm": [
    0.036,
    0.005891010100144117,
    null
   ],
   "gamma123|src": [
    0.083,
    0.008724161850859944,
    null
   ],
   "gamma123|emp": [
    0.087,
    0.00891240708226459,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.4087529730596766,
   0.999112456460625,
   0.9988974978963138,
   1.274934971316859,
   0.9991806425253311,
   1.1835248745142657,
   3.470922758459057,
   2.403875441839,
   2.403270020554704,
   2.274184590859057,
   1.9968126651826212,
   2.1805991974546184,
   2.942431541386741,
   2.2749047173229937,
   2.182079984549885,
   2.600930944834757
  ],
  "sdX": [
   0.03302286303817584,
   0.025828336776015624,
   0.024803520302674513,
   0.028538441847276445,
   0.023839531107473975,
   0.025477853768730258,
   0.2742579587044099,
   0.1941249434112027,
   0.19063129827424455,
   0.18149462977333414,
   0.15710412753658423,
   0.16752242624727484,
   0.22388271558035605,
   0.1731988491003193,
   0.1619618651893803,
   0.18616542738801573
  ],
  "mean_z": [
   0.03381084258408245,
   -1.0221661825811805,
   -0.027017177440194006,
   0.0337517002620806,
   -10.034371293824528,
   -0.2676381835426515
  ],
  "k_hat_median": 0.9213766443959956,
  "bias_over_se": [
   -1.6777852930365997,
   -1.0866588628342233,
   -1.4056140943830777,
   -0.2601620739840328,
   -1.0868652685140516,
   -1.1504940792484306,
   -1.5409041139782358,
   -1.0799557770098673,
   -1.2001778207094675,
   -0.1716509950817888,
   -0.6415641553481464,
   -0.7272468212639261,
   0.47242513209033155,
   -0.048391404169949484,
   -0.46309390412871787,
   -0.5874186193787813
  ],
  "bias_over_sd": [
   -0.05305622950728697,
   -0.03436317046164639,
   -0.04444942049485415,
   -0.008227047145827799,
   -0.03436969758234893,
   -0.03638181724963301,
   -0.04872766656094925,
   -0.03415120027608087,
   -0.0379529551065912,
   -0.005428081070928131,
   -0.020288039960222392,
   -0.0229975637631138,
   0.014939394413113512,
   -0.0015302705635081022,
   -0.014644315075864018,
   -0.018575807772284722
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|compound|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.403,
    0.01551099609954177,
    null
   ],
   "cross2|src": [
    0.415,
    0.015581238718407466,
    null
   ],
   "cross2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "adj2|nm": [
    0.277,
    0.014151713677148785,
    null
   ],
   "adj2|src": [
    0.282,
    0.014229406171727617,
    null
   ],
   "adj2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.895,
    0.009694070352540258,
    null
   ],
   "gamma|src": [
    0.875,
    0.010458250331675944,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.036,
    0.005891010100144117,
    null
   ],
   "gamma123|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.4106527454124187,
   1.000046294772431,
   0.999989271706809,
   1.2751817243788526,
   0.9998482710251712,
   1.184322561132296,
   3.4845888133029637,
   2.4107209654483808,
   2.4102869328825465,
   2.274812641288454,
   1.9992592562745262,
   2.183552313726272,
   2.9393446063406388,
   2.274451165571519,
   2.1834145735942,
   2.6033417346504426
  ],
  "sdX": [
   0.010906987062994441,
   0.008516741348178087,
   0.0080826005448057,
   0.009415232710997465,
   0.008067044622603093,
   0.008484951860755707,
   0.08837872735843294,
   0.06299401828574526,
   0.060388470083159194,
   0.05945813334377132,
   0.051971895829102714,
   0.053930552491516376,
   0.07218266406801314,
   0.05779736827137472,
   0.054688697916580827,
   0.0611191173690677
  ],
  "mean_z": [
   -0.01942652573472716,
   -3.1865732318831834,
   -0.028244403284167146,
   -0.005961922048086965,
   -29.610927625582306,
   -0.11711587040470002
  ],
  "k_hat_median": 0.920259216709717,
  "bias_over_se": [
   0.4282395072468638,
   0.17189312045049868,
   -0.04197391879222888,
   0.04018984421952392,
   -0.5947768606078262,
   -0.48168266123674164,
   0.10809595003071269,
   0.1083929856862171,
   -0.11421394076292173,
   -0.18993255832450795,
   -0.450712312415205,
   -0.5274267465725078,
   0.11291304136848573,
   -0.3931649814239045,
   -0.5997608741228637,
   -0.5419117942637885
  ],
  "bias_over_sd": [
   0.013542122269682723,
   0.005435737747372444,
   -0.001327331857063871,
   0.0012709144654104777,
   -0.018808495790852107,
   -0.015232143189194013,
   0.0034182940793680014,
   0.0034276871715447524,
   -0.00361176193354382,
   -0.0060061948612821926,
   -0.014252774767134341,
   -0.016678698180615306,
   0.003570623882612305,
   -0.01243296837517329,
   -0.018966104136817916,
   -0.017136755607821418
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|compound|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.4125,
    0.027519524319108424,
    null
   ],
   "cross2|src": [
    0.428125,
    0.027660553160988574,
    null
   ],
   "cross2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|nm": [
    0.3,
    0.025617376914898994,
    null
   ],
   "adj2|src": [
    0.3125,
    0.02591113117465156,
    null
   ],
   "adj2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.021875,
    0.008177041865606107,
    null
   ],
   "gamma123|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma123|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.4105206492385007,
   1.0001732669063856,
   1.0001608753471414,
   1.2753760087042163,
   1.0002851340381054,
   1.1847068436187478,
   3.4831958386586286,
   2.410458862131163,
   2.410447579325369,
   2.275594066001255,
   2.0006367872451993,
   2.185324240602955,
   2.9401530284062014,
   2.2765355708412605,
   2.1859358717728314,
   2.606058535196597
  ],
  "sdX": [
   0.003205055270787655,
   0.002508274847093002,
   0.002430971380045197,
   0.0027506943756915835,
   0.0024074260176666054,
   0.002601792768831228,
   0.027532699004921536,
   0.019029193942910933,
   0.01851816657728479,
   0.01750839052135767,
   0.015446845499795884,
   0.016644114414448945,
   0.021320050873457782,
   0.017148078246563853,
   0.016603512768171597,
   0.01932317529871237
  ],
  "mean_z": [
   0.09431560498287692,
   -9.985663678422707,
   -0.0319486877697232,
   0.05237877765845592,
   -92.90786784349758,
   -0.06575385537581775
  ],
  "k_hat_median": 0.9196279758144109,
  "bias_over_se": [
   0.08711139996903136,
   1.2357069445667956,
   1.1838171853929602,
   1.3413039335760255,
   2.1187079884451885,
   1.7535090284612451,
   -0.7087601082885392,
   -0.04341143024752918,
   -0.05550859946495261,
   0.4335204135565247,
   0.7374448420505482,
   0.9376647941763017,
   0.8945586413795447,
   1.4247891183721244,
   1.5989261713070249,
   1.5454728178420865
  ],
  "bias_over_sd": [
   0.0048696752986481795,
   0.06907811820799799,
   0.06617739248677826,
   0.07498116934909638,
   0.11843937716588201,
   0.09802413466997394,
   -0.03962089454683214,
   -0.002426772725849144,
   -0.003103025043486062,
   0.024234527858655264,
   0.04122441991204052,
   0.05241705549716398,
   0.050007348299612946,
   0.07964813305705161,
   0.08938269025114953,
   0.08639455695182638
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=1|clusters2|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.988,
    0.003443254274665176,
    null
   ],
   "cross2|src": [
    0.988,
    0.003443254274665176,
    null
   ],
   "cross2|emp": [
    0.965,
    0.005811626278418119,
    null
   ],
   "adj2|nm": [
    0.982,
    0.004204283529925166,
    null
   ],
   "adj2|src": [
    0.983,
    0.004087909000944127,
    null
   ],
   "adj2|emp": [
    0.961,
    0.006122009474020767,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma|src": [
    0.174,
    0.011988494484296182,
    null
   ],
   "gamma|emp": [
    0.643,
    0.015150940564862632,
    null
   ],
   "gamma123|nm": [
    0.116,
    0.010126401137620413,
    null
   ],
   "gamma123|src": [
    0.26,
    0.013870832707519763,
    null
   ],
   "gamma123|emp": [
    0.262,
    0.013905250806799567,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.096316745016898,
   1.0371518229194934,
   1.0024832735353217,
   1.0636469941773041,
   1.0241412326164208,
   1.0423622515515105,
   2.2912037784800177,
   2.171311299494709,
   2.1021394068367223,
   2.1373685527748116,
   2.0630372089535127,
   2.046706749837355,
   2.1887573760056616,
   2.109427936758143,
   2.0879494671891385,
   2.1244400527938105
  ],
  "sdX": [
   0.026322559465321867,
   0.022781525964108075,
   0.022085266277664026,
   0.023367377844518502,
   0.02160937049845403,
   0.022207361262812274,
   0.190097329203782,
   0.16483334609910924,
   0.16002091691809928,
   0.15703856155456677,
   0.1485350792728799,
   0.15053495696551902,
   0.16428116492097083,
   0.15136851587684821,
   0.14977672853703328,
   0.1578276476306528
  ],
  "mean_z": [
   4.047391395690078,
   -0.48006534267893114,
   -0.7730476294685293,
   3.6780691684186206,
   -2.5770591381935657,
   -1.1760815266233147
  ],
  "k_hat_median": 0.9692353916305034,
  "bias_over_se": [
   -0.25048735179914333,
   -0.8377407206542937,
   -1.0406933778459007,
   -1.4288211196276437,
   -1.7076669570702914,
   -1.4372750306997955,
   0.2708238774596841,
   -0.13901945919409658,
   -0.15928369847208435,
   -0.5728850343547554,
   -0.6890200023438818,
   -0.648068583469743,
   -1.0300335426156029,
   -1.2307454414103391,
   -1.2749148647238533,
   -1.1370017984078564
  ],
  "bias_over_sd": [
   -0.007921105567491687,
   -0.026491687659384318,
   -0.03290961419847262,
   -0.04518329106975269,
   -0.05400117069351098,
   -0.04545062721099785,
   0.008564202975309378,
   -0.004396181301381813,
   -0.005036992813072685,
   -0.018116215459848373,
   -0.021788725608212222,
   -0.02049372803763335,
   -0.032572520610374155,
   -0.03891958814725987,
   -0.04031634795332833,
   -0.035955153866764365
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|clusters2|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.301,
    0.014505137021069467,
    null
   ],
   "gamma|src": [
    0.361,
    0.01518812035770062,
    null
   ],
   "gamma|emp": [
    0.979,
    0.00453420334788814,
    null
   ],
   "gamma123|nm": [
    0.672,
    0.014846413708367418,
    null
   ],
   "gamma123|src": [
    0.688,
    0.014651143300097778,
    null
   ],
   "gamma123|emp": [
    0.693,
    0.01458598642533305,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.0963268600510867,
   1.0375063145705343,
   1.0029515511541591,
   1.06436196379149,
   1.0250117783488388,
   1.0431170771750453,
   2.287564296464794,
   2.1701499483418316,
   2.1012568289395954,
   2.1384376845888604,
   2.0647516450555594,
   2.0485381811988614,
   2.1924423356469873,
   2.1138772105829164,
   2.092822075114239,
   2.1291879965116296
  ],
  "sdX": [
   0.00822081133931604,
   0.007210061514018756,
   0.006913500332287922,
   0.00759445506199488,
   0.006815419212286662,
   0.006913673882484526,
   0.05887841717490739,
   0.050993315633547795,
   0.049343550016395725,
   0.04891094282182625,
   0.04569191494462864,
   0.045872558481426594,
   0.052280118275990564,
   0.04733639524302777,
   0.04584457305486797,
   0.04770677390035385
  ],
  "mean_z": [
   12.84143109472722,
   -1.413281440133162,
   -2.3785691666485893,
   11.63402168481303,
   -5.972709018727653,
   -2.619114857345195
  ],
  "k_hat_median": 0.9676973492280667,
  "bias_over_se": [
   -0.7631366890240223,
   -1.0922239256120896,
   -1.1825777742256305,
   -1.4192563521920467,
   -1.3751956341287275,
   -1.1641283507590316,
   -1.0803216862063887,
   -1.169568794545266,
   -1.0821735999191946,
   -1.1481300906907208,
   -1.0533244420635106,
   -0.8641774696985979,
   -1.0077722947481635,
   -0.9632697727373467,
   -0.8041777523898055,
   -0.6143185399580385
  ],
  "bias_over_sd": [
   -0.02413250103355529,
   -0.03453915319864521,
   -0.03739639276845357,
   -0.04488082656588975,
   -0.043487504321663636,
   -0.03681297077173945,
   -0.03416277134085897,
   -0.03698501271020556,
   -0.03422133399448463,
   -0.03630706136758362,
   -0.033309043520467624,
   -0.027327691068487123,
   -0.03186855814218741,
   -0.030461264830427836,
   -0.025430333411867,
   -0.019426457951365612
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|clusters2|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    0.9875,
    0.006210814660734924,
    null
   ],
   "gamma|src": [
    0.9875,
    0.006210814660734924,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.096303517723752,
   1.0375750871989744,
   1.0029661964469436,
   1.0645152724548306,
   1.0250936816621807,
   1.0431118183644117,
   2.2883706088459603,
   2.171185346289202,
   2.1016720199958265,
   2.1394632281832178,
   2.0652717196750334,
   2.048406330954885,
   2.193305803286141,
   2.1144237014083287,
   2.0928775284378425,
   2.1286371874805776
  ],
  "sdX": [
   0.0026734000413729973,
   0.002413239320562028,
   0.0023773412240056893,
   0.0025237801703090865,
   0.002364972449965335,
   0.002471775515287616,
   0.019711613734995137,
   0.017145567446371992,
   0.016839057145871108,
   0.016500058773290416,
   0.015776076907020244,
   0.016124688796890056,
   0.01743925407632028,
   0.016295630344798927,
   0.0161686459532433,
   0.01708479574794005
  ],
  "mean_z": [
   40.68914228814479,
   -4.431183335410623,
   -7.468083792110828,
   36.860460142125746,
   -18.435413993706774,
   -7.747981758628737
  ],
  "k_hat_median": 0.9677526556109444,
  "bias_over_se": [
   -1.4836709133184456,
   -1.3361838890011402,
   -1.8352101268890986,
   -1.329259789648828,
   -1.6223340321332929,
   -1.8799996783941095,
   -1.0936778518359935,
   -0.8874494887670802,
   -1.3527758211103886,
   -0.8134043772059051,
   -1.136034199757148,
   -1.5369926591342666,
   -0.8233024640646094,
   -0.9829653383252485,
   -1.2285042586783796,
   -1.5470950134920605
  ],
  "bias_over_sd": [
   -0.08293972546048105,
   -0.07469495015616458,
   -0.10259136491800097,
   -0.07430788123529626,
   -0.09069122945153427,
   -0.10509517696417428,
   -0.061138450554780614,
   -0.04960993458701568,
   -0.0756224673580231,
   -0.045470687015707105,
   -0.06350624238553894,
   -0.08592050166855958,
   -0.0460240068922886,
   -0.05494943290053337,
   -0.06867547582632107,
   -0.08648524044548003
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.9875,
   1.0
  ]
 },
 "cuts k=1|clusters2half|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "adj2|nm": [
    0.996,
    0.0019959959919799443,
    null
   ],
   "adj2|src": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "adj2|emp": [
    0.994,
    0.002442130217658347,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.125,
    0.010458250331675944,
    null
   ],
   "gamma|src": [
    0.318,
    0.014726710426975875,
    null
   ],
   "gamma|emp": [
    0.771,
    0.013287550564344055,
    null
   ],
   "gamma123|nm": [
    0.282,
    0.014229406171727617,
    null
   ],
   "gamma123|src": [
    0.458,
    0.015755506973753653,
    null
   ],
   "gamma123|emp": [
    0.464,
    0.015770351930125086,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.194140155154973,
   1.0746916247960092,
   1.0061743867997175,
   1.1272941860445764,
   1.0488758909800764,
   1.0857685878490757,
   2.5866349056406297,
   2.3400616084935937,
   2.2061096881933966,
   2.2681584515548736,
   2.1240455502664224,
   2.0945747634729477,
   2.3689921003081356,
   2.2159048651486715,
   2.177181325511821,
   2.2531432553930926
  ],
  "sdX": [
   0.03274950085012079,
   0.02601389710462773,
   0.025180792439453484,
   0.028425967056998225,
   0.02439426957857359,
   0.025839921243294754,
   0.24952028783954056,
   0.19451492419818867,
   0.1879212577656042,
   0.18271810474959763,
   0.16450837356015707,
   0.16813090818144732,
   0.2067424735937803,
   0.17643249796952784,
   0.168486581385148,
   0.18125933967971117
  ],
  "mean_z": [
   5.275774354622567,
   -0.916820113795634,
   -1.4098644251720955,
   4.747848817826632,
   -3.151421644236261,
   -1.9836536497335893
  ],
  "k_hat_median": 0.9380918050494119,
  "bias_over_se": [
   1.0521686505433314,
   -0.9956621250820324,
   -0.30867713244376693,
   -2.3488859432398272,
   -2.2561629039470383,
   -1.1927015068698903,
   0.9484050237889878,
   -0.6519587950097233,
   0.03682334320846481,
   -2.1233002039389657,
   -1.63423723469653,
   -0.9420728686568525,
   -2.940567174580338,
   -2.640734022920491,
   -2.0259915304033806,
   -1.2362839060830375
  ],
  "bias_over_sd": [
   0.03327249418342687,
   -0.031485600952226855,
   -0.009761228001317603,
   -0.07427829544590837,
   -0.07134613548852335,
   -0.03771653330423817,
   0.029991200195193767,
   -0.020616747328095437,
   0.0011644563560084128,
   -0.06714464800747155,
   -0.05167911898696185,
   -0.029790959868043042,
   -0.09298889884399852,
   -0.08350734207128041,
   -0.06406747756284957,
   -0.039094729778320916
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1|clusters2half|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.741,
    0.013853483316480371,
    null
   ],
   "gamma|src": [
    0.761,
    0.01348625225924534,
    null
   ],
   "gamma|emp": [
    0.991,
    0.0029864694875387575,
    null
   ],
   "gamma123|nm": [
    0.986,
    0.0037153734670958734,
    null
   ],
   "gamma123|src": [
    0.971,
    0.005306505441436956,
    null
   ],
   "gamma123|emp": [
    0.97,
    0.0053944415837044735,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.1934276032029272,
   1.075906073806928,
   1.0067686343510636,
   1.1295012964191287,
   1.0508341732748203,
   1.0869679130772543,
   2.5808446079459424,
   2.3469307202650707,
   2.2084829475054084,
   2.2830391246156774,
   2.1350317561239356,
   2.1017839762657315,
   2.389691587581266,
   2.2321823100606113,
   2.189610040754384,
   2.2618916388573065
  ],
  "sdX": [
   0.010377283398966267,
   0.00839340018950168,
   0.007933174692898576,
   0.008904587955116885,
   0.00758367695145657,
   0.008217427069666248,
   0.07862756544376798,
   0.0626049949269304,
   0.05900856945986657,
   0.05842287281014166,
   0.05184761890909924,
   0.05298657931054065,
   0.06475706155045446,
   0.054226152624021855,
   0.05224963895690474,
   0.05783891517785618
  ],
  "mean_z": [
   16.933469351730135,
   -2.6094854678343156,
   -4.211919128537508,
   15.20029071364693,
   -7.0960102868880535,
   -4.660351081070688
  ],
  "k_hat_median": 0.9365208373554076,
  "bias_over_se": [
   1.1491569094071612,
   1.4896463186871782,
   1.3889802236809439,
   0.3397803336653905,
   0.9083822375022671,
   0.8648304023787038,
   0.6809444469731679,
   1.4440488576873165,
   1.38910227383557,
   1.413877935697653,
   1.5153757432645807,
   1.3132336441651482,
   0.7201551344303818,
   0.90042722186186,
   0.9890613546861239,
   0.9087337008277542
  ],
  "bias_over_sd": [
   0.036339532226464036,
   0.0471067527513653,
   0.04392341131761928,
   0.010744797585146222,
   0.028725568565471864,
   0.027348338612766056,
   0.021533354124789607,
   0.04566483442856269,
   0.043927270882393225,
   0.04471074610261673,
   0.04792038859686637,
   0.04152809415524959,
   0.022773304934647527,
   0.028474008883012367,
   0.03127686626459803,
   0.028736682811697424
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1|clusters2half|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   1.1929844603198485,
   1.075226707586493,
   1.006214742022475,
   1.1291380009537082,
   1.050451858202271,
   1.0866297497771185,
   2.5785658700474956,
   2.34235590317781,
   2.2044852071239758,
   2.2781466345639534,
   2.1306901686737754,
   2.0979932305190747,
   2.385830533057981,
   2.2288208668969904,
   2.18655064799531,
   2.2590302687680452
  ],
  "sdX": [
   0.003300639546863272,
   0.0026468503409570673,
   0.002506954860867956,
   0.0029228042625941268,
   0.00247143292477845,
   0.0025550012704026463,
   0.0252455156018582,
   0.019635300719565454,
   0.018673929337071276,
   0.018458185773774453,
   0.016365436959435833,
   0.01697298082188617,
   0.02059999752974096,
   0.017223757171346967,
   0.016668078221182374,
   0.018474051346290512
  ],
  "mean_z": [
   53.59385230628861,
   -8.420713533025708,
   -13.52020579411344,
   48.06465352160862,
   -22.303919849222922,
   -14.453740160210591
  ],
  "k_hat_median": 0.9371077064738513,
  "bias_over_se": [
   -0.3579034841783496,
   -1.9192606491438797,
   -1.465932505081207,
   -1.6379088073310208,
   -1.1904520402317087,
   -0.7941691892940576,
   -0.4149622957788302,
   -1.563317588486548,
   -1.3465361257465207,
   -2.2099851548871245,
   -2.0298603669823305,
   -1.6760994207407494,
   -2.0722249811337408,
   -1.8875538147243682,
   -1.529542511005644,
   -1.1612624057167866
  ],
  "bias_over_sd": [
   -0.020007413000170254,
   -0.1072899319506522,
   -0.08194811829470336,
   -0.09156188585344421,
   -0.06654829214778539,
   -0.04439540732243527,
   -0.023197097536520956,
   -0.08739210995692409,
   -0.07527365778321062,
   -0.12354192588982531,
   -0.11347264413512902,
   -0.09369680604560841,
   -0.11584089806220657,
   -0.10551746602281827,
   -0.0855040257271085,
   -0.06491654197244187
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=1.84|null|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "cross2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "adj2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order3|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|emp": [
    0.084,
    0.008771772910877254,
    null
   ],
   "gamma|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "gamma|src": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma|emp": [
    0.219,
    0.013078187947877183,
    null
   ],
   "gamma123|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma123|src": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma123|emp": [
    0.071,
    0.008121514637061242,
    null
   ],
   "joint|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "joint|emp": [
    0.12,
    0.010276186062932104,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "bonf_emp": [
    0.173,
    0.011961229033840962,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5429723974495657,
   0.5431363211742404,
   0.5431301955378867,
   0.5434997875245181,
   0.5435087039612084,
   0.5435721875201825,
   0.5893197002032411,
   0.5896031188163954,
   0.5897286091056257,
   0.5899955358288856,
   0.5903013101914764,
   0.5906539257700195,
   0.5905326652552016,
   0.5910551100069938,
   0.5915193983071808,
   0.5918915481448969
  ],
  "sdX": [
   0.013268592587664033,
   0.011432140645230338,
   0.01101924144925987,
   0.01220082248157117,
   0.010731428876709354,
   0.011326038817233243,
   0.051786367388619116,
   0.04468405305202163,
   0.04337354727143107,
   0.04321392889748959,
   0.03994252040137217,
   0.040836300121271374,
   0.047006469460010684,
   0.0414835373797597,
   0.040371579231126456,
   0.04318469310709944
  ],
  "mean_z": [
   0.03913257298156439,
   -0.015299890353173381,
   -0.030978484544088705,
   0.04705330736758137,
   -1.022831987866272,
   -0.19328338953448382
  ],
  "k_hat_median": 1.840740518149946,
  "bias_over_se": [
   -1.2056143721286277,
   -0.94584933233967,
   -0.9988702286943998,
   0.0557939927071237,
   0.08970800600357255,
   0.26224715784108055,
   -0.8656051576595731,
   -0.8026143729113913,
   -0.7353724526585225,
   -0.5427589737199394,
   -0.34512878009576786,
   -0.06451685548652925,
   -0.13762411681934977,
   0.24231129897170983,
   0.6126590907533552,
   0.8452630684196214
  ],
  "bias_over_sd": [
   -0.03812487395760287,
   -0.029910382135429157,
   -0.031587050096075805,
   0.0017643609670933477,
   0.0028368162332334836,
   0.008292983286834999,
   -0.02737283852593396,
   -0.025380895011877458,
   -0.023254518789452748,
   -0.017163545774504806,
   -0.01091393031178012,
   -0.0020402021080936318,
   -0.004352056701182331,
   0.007662556075446192,
   0.019373981559884068,
   0.026729565182287453
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|null|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|emp": [
    0.064,
    0.007739767438366608,
    null
   ],
   "adj2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "gamma123|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma123|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma123|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "joint|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "joint|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "joint|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "bonf_emp": [
    0.057,
    0.007331507348424334,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5433826329812287,
   0.543435918115852,
   0.5433912318259873,
   0.5433559334976877,
   0.5433355153636334,
   0.5433746393877597,
   0.5903382910903636,
   0.5904710264339871,
   0.5902961191055367,
   0.590461313450889,
   0.590311233426448,
   0.5901457021531403,
   0.590324531700184,
   0.5902171765744314,
   0.590090929170096,
   0.5899413691702922
  ],
  "sdX": [
   0.004248438923276334,
   0.0035193760423883357,
   0.0034715000547500246,
   0.0038828787511844894,
   0.0034161577271510186,
   0.0035742467454734934,
   0.01690211484505027,
   0.014098629850791392,
   0.013910940137279688,
   0.013493435431818477,
   0.012569578334946725,
   0.012833078073411441,
   0.01492534203060701,
   0.013126158478405384,
   0.012697004837461211,
   0.013431573843937767
  ],
  "mean_z": [
   -0.0035910197740309786,
   -0.050452156558427365,
   -0.03834813594542203,
   -0.0005250159762044633,
   -0.4214358834962647,
   -0.10094483271934293
  ],
  "k_hat_median": 1.8401795102201344,
  "bias_over_se": [
   -0.711795415767423,
   -0.3804638734948043,
   -0.7927696844358609,
   -0.9962533988401453,
   -1.321370266102532,
   -0.9167802906785282,
   -0.7464080531762646,
   -0.5971086982621341,
   -1.0027697447783577,
   -0.6466526672336934,
   -1.0717553714549026,
   -1.4576449599068204,
   -0.8744178010195888,
   -1.2529067010450317,
   -1.6096824126674358,
   -1.8737675967971428
  ],
  "bias_over_sd": [
   -0.022508947418915855,
   -0.012031324076537479,
   -0.02506957862750259,
   -0.0315042986701901,
   -0.04178539673306784,
   -0.02899113832495383,
   -0.023603495119290732,
   -0.018882234972065683,
   -0.031710363622053477,
   -0.020448952834814054,
   -0.03389188068317302,
   -0.046094780931703716,
   -0.027651518778178046,
   -0.03962038870989966,
   -0.05090262733544171,
   -0.05925373411698996
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|null|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "adj2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma123|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma123|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma123|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf_emp": [
    0.055,
    0.00720936890441875,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.543442567125366,
   0.5434663616773767,
   0.5434384767377665,
   0.5434823058937484,
   0.543466433938966,
   0.5434145483582312,
   0.5905307515578656,
   0.5905858267570394,
   0.5905391077811676,
   0.5905932456925889,
   0.5905750131438559,
   0.5905065930688597,
   0.5906140514808117,
   0.5905942255664595,
   0.5905380693849427,
   0.5904383750305686
  ],
  "sdX": [
   0.001365376517330517,
   0.0011577964670323071,
   0.0011017534718985702,
   0.0012412749647702497,
   0.0010711943572129206,
   0.0011117437744586928,
   0.00545598730081098,
   0.004563535860395355,
   0.004474048700113873,
   0.004363130246865825,
   0.004033216611924641,
   0.0041261418314558675,
   0.004759796623331306,
   0.004183849161148923,
   0.004042329901881485,
   0.004300435068444408
  ],
  "mean_z": [
   0.05623334899578696,
   -0.0591525314078641,
   -0.060411165623887236,
   0.05718308552111772,
   -0.18115835112823694,
   -0.08134709383626904
  ],
  "k_hat_median": 1.8401452968868064,
  "bias_over_se": [
   -0.8266842768732716,
   -0.3250014203972898,
   -1.1418931224197413,
   0.10305121727502607,
   -0.34914334798705754,
   -1.812257967108768,
   -1.196802688051358,
   -1.0492104574775583,
   -1.4004079313470683,
   -1.0436319680277597,
   -1.2719540047986069,
   -1.7676800910781454,
   -0.8184310636748386,
   -1.0809462051776715,
   -1.558094071875919,
   -2.197671259556367
  ],
  "bias_over_sd": [
   -0.02614205220768798,
   -0.010277447312453414,
   -0.03610983111327864,
   0.0032587656224197276,
   -0.011040882095358664,
   -0.057308628838502185,
   -0.03784622404054275,
   -0.03317894790496328,
   -0.04428478716421448,
   -0.033002540579317445,
   -0.04022271734136338,
   -0.05589895262340826,
   -0.02588106269046787,
   -0.03418252036477136,
   -0.049271260759340046,
   -0.06949646728489203
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=1.84|null|10000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "order2|src": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "order2|emp": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "cross2|nm": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "cross2|src": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "cross2|emp": [
    0.040625,
    0.007803705988082682,
    null
   ],
   "adj2|nm": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "adj2|src": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "adj2|emp": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "within2|nm": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "within2|src": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "within2|emp": [
    0.046875,
    0.008355175639143531,
    null
   ],
   "order3|nm": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "order3|src": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "order3|emp": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "gamma|nm": [
    0.059375,
    0.009341574527264527,
    null
   ],
   "gamma|src": [
    0.0609375,
    0.00945582831955955,
    null
   ],
   "gamma|emp": [
    0.0640625,
    0.009679108954159178,
    null
   ],
   "gamma123|nm": [
    0.059375,
    0.009341574527264527,
    null
   ],
   "gamma123|src": [
    0.0625,
    0.009568319307746789,
    null
   ],
   "gamma123|emp": [
    0.0625,
    0.009568319307746789,
    null
   ],
   "joint|nm": [
    0.0328125,
    0.007041821479976567,
    null
   ],
   "joint|src": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "joint|emp": [
    0.03125,
    0.0068776628365855505,
    null
   ],
   "bonf": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "bonf_emp": [
    0.0390625,
    0.007658392158866271,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5434812882025726,
   0.5434827488255,
   0.5434824809503753,
   0.5434838363514953,
   0.5434825094667948,
   0.5434829689987841,
   0.5906953375647903,
   0.5907084001542537,
   0.5907210992407262,
   0.5907201905289068,
   0.5907258911779639,
   0.5907322613286193,
   0.5907285383147309,
   0.5907337298294324,
   0.5907321978847719,
   0.5907282810453303
  ],
  "sdX": [
   0.00042402308358187497,
   0.0003559695896927147,
   0.0003503119856604427,
   0.0003887501016030795,
   0.00034071993202046353,
   0.0003563243904418962,
   0.0016658087221898994,
   0.0014151155653804794,
   0.001400218634501685,
   0.0013714602971718307,
   0.0012915072026717452,
   0.0013273010788556253,
   0.001491037331553659,
   0.0013372639134140002,
   0.0013138831975500938,
   0.001397608191274989
  ],
  "mean_z": [
   0.0009441837783852891,
   -0.02718828734451298,
   -0.028788745470393295,
   0.0012356308519935115,
   -0.06668693884945712,
   -0.035718393299489386
  ],
  "k_hat_median": 1.8400195465192497,
  "bias_over_se": [
   0.1806178561466099,
   0.3189522521764784,
   0.30475845112379124,
   0.36282890997905687,
   0.3154554305407305,
   0.33426646616595135,
   -0.6363629731027258,
   -0.515575356638627,
   -0.29162189575700914,
   -0.3144992284739994,
   -0.22230377302713977,
   -0.09489440276455806,
   -0.14764155645124452,
   -0.06640647650212385,
   -0.09708508328001313,
   -0.16216814697301798
  ],
  "bias_over_sd": [
   0.007139547643999131,
   0.01260769477147586,
   0.012046635521703524,
   0.01434207195612519,
   0.012469470759721876,
   0.013213042231250218,
   -0.02515445517001351,
   -0.02037990540539594,
   -0.01152736757710427,
   -0.012431673554293992,
   -0.008787328190185824,
   -0.00375103062421728,
   -0.00583604494597824,
   -0.002624946464164533,
   -0.0038376248748996523,
   -0.006410258854545965
  ],
  "blocks": 160,
  "blocks_planned": 160
 },
 "cuts k=1.84|smear1|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "order2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "cross2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "adj2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "adj2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "within2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma|src": [
    0.068,
    0.007960904471226871,
    null
   ],
   "gamma|emp": [
    0.221,
    0.013120937466507492,
    null
   ],
   "gamma123|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma123|src": [
    0.073,
    0.008226238508577295,
    null
   ],
   "gamma123|emp": [
    0.075,
    0.008329165624478841,
    null
   ],
   "joint|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "joint|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "joint|emp": [
    0.118,
    0.01020176455325254,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf_emp": [
    0.159,
    0.011563693181678594,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5433031460521458,
   0.5434891861853636,
   0.5433387252919268,
   0.5438135280419378,
   0.5435941749039532,
   0.5433865452413079,
   0.5900106297458837,
   0.5902336488608362,
   0.5899697208529368,
   0.5903779257369898,
   0.5903566011325836,
   0.590014396369692,
   0.5908528315917401,
   0.590764136455282,
   0.5906242279693352,
   0.5901991281932586
  ],
  "sdX": [
   0.013239201445913713,
   0.011013916564747293,
   0.010995620620293935,
   0.011679726664309477,
   0.010421161064614761,
   0.01125741087859561,
   0.05231811014090562,
   0.04392464150062515,
   0.043606308133803534,
   0.041434107840727735,
   0.039022089163373595,
   0.040351129217459175,
   0.04496664187432457,
   0.040113446348876466,
   0.0393580421537613,
   0.042025987897874297
  ],
  "mean_z": [
   0.04224838879657517,
   -0.04221644031765505,
   -0.046689456674796216,
   0.05063463240834303,
   -1.0726400873422637,
   -0.20601616544333373
  ],
  "k_hat_median": 1.8410651555251394,
  "bias_over_se": [
   -0.41827422700030453,
   0.03136838914332383,
   -0.40129634806611686,
   0.9077334768649031,
   0.3517385051171811,
   -0.2576349797078406,
   -0.4391870438681975,
   -0.3625516780428652,
   -0.5565958219102716,
   -0.2742310056195132,
   -0.3084627327604339,
   -0.5664853864957197,
   0.08128969696561743,
   0.021203319162319174,
   -0.09080117796900426,
   -0.4049064089532367
  ],
  "bias_over_sd": [
   -0.013226992438672607,
   0.0009919555622340127,
   -0.012690104765966355,
   0.02870505295276854,
   0.01112294816953083,
   -0.00814713340808038,
   -0.01388831377459791,
   -0.011464890721315112,
   -0.0176011053336991,
   -0.008671945827960959,
   -0.00975444808802809,
   -0.017913840825272646,
   0.0025706059271622932,
   0.0006705078250842204,
   -0.0028713853660835543,
   -0.012804264914918224
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|smear1|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|emp": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma123|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma123|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma123|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "joint|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf_emp": [
    0.052,
    0.007021111023192838,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5435379247996589,
   0.5435937582898224,
   0.5435221972208141,
   0.5435982812005411,
   0.5435247952032136,
   0.5434557789759885,
   0.591052017511714,
   0.591270097035573,
   0.5910005934942666,
   0.5913954983887801,
   0.5911394063806228,
   0.5908962283073158,
   0.5913511500067764,
   0.591131844457454,
   0.5909246361330442,
   0.5907620897234267
  ],
  "sdX": [
   0.0042639415146315095,
   0.0035648949869008183,
   0.003427990959582897,
   0.003758198902290633,
   0.00334507093903897,
   0.003525979070209444,
   0.016779014749305148,
   0.01432476483665876,
   0.014061809061179547,
   0.01362673386337716,
   0.0127166403402018,
   0.013084562716524873,
   0.014694139946171523,
   0.013069957578420959,
   0.012687476722613396,
   0.01372432679248496
  ],
  "mean_z": [
   0.02395167598074242,
   0.01835840002209957,
   0.021879436538630944,
   0.028015562066750693,
   -0.3555539781977801,
   -0.04436451996860053
  ],
  "k_hat_median": 1.8394545937681848,
  "bias_over_se": [
   0.44248710402445623,
   1.024532035946135,
   0.40530720081177574,
   1.0098922948982656,
   0.4399143886901436,
   -0.20162907493459353,
   0.5932491680678127,
   1.1763136636155973,
   0.5922400374746428,
   1.52758216254476,
   1.0000766617428667,
   0.3842428243373466,
   1.3211754262475623,
   0.9547457318128657,
   0.4670734606838759,
   0.05725707885634602
  ],
  "bias_over_sd": [
   0.013992670839691397,
   0.0323985476939929,
   0.012816939066324577,
   0.031935598433329625,
   0.013911314437414703,
   -0.006376071193060812,
   0.018760185910943205,
   0.03719830419802425,
   0.01872827439963347,
   0.048306389466869964,
   0.03162520085885236,
   0.01215082499481994,
   0.041779235355861026,
   0.030191710988529363,
   0.014770159703781547,
   0.0018106278135392227
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|smear1|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma123|nm": [
    0.068,
    0.007960904471226871,
    null
   ],
   "gamma123|src": [
    0.067,
    0.007906389820898032,
    null
   ],
   "gamma123|emp": [
    0.067,
    0.007906389820898032,
    null
   ],
   "joint|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "joint|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf": [
    0.057,
    0.007331507348424334,
    null
   ],
   "bonf_emp": [
    0.057,
    0.007331507348424334,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5434942272859222,
   0.5434793949018426,
   0.5434581688845541,
   0.5434916854429322,
   0.5434602257749587,
   0.5434491780825923,
   0.5906624188665548,
   0.590686400925479,
   0.5906388820389312,
   0.5907205408803737,
   0.5906557394465226,
   0.5906213061449744,
   0.5907432155304241,
   0.5906883403449326,
   0.5906479635983627,
   0.590626561739695
  ],
  "sdX": [
   0.0012979777264120957,
   0.0010972730823407802,
   0.0010716547413416782,
   0.0011774342276471938,
   0.0010491442484853706,
   0.0011064838745303313,
   0.0051348046463474285,
   0.004342736768041922,
   0.004352926383783661,
   0.004153210059378392,
   0.003927143097433945,
   0.004080651454896489,
   0.004580751744556886,
   0.0040504963260813796,
   0.003963613063362288,
   0.0042577031345871815
  ],
  "mean_z": [
   0.02382945861360263,
   -0.024202207356028845,
   -0.029228779434787387,
   0.024882344278924173,
   -0.14767329771792487,
   -0.05191437868700392
  ],
  "k_hat_median": 1.8401947489403434,
  "bias_over_se": [
   0.38899158846953347,
   0.03268215537680511,
   -0.5928815774137021,
   0.3605486188513306,
   -0.5436047221871233,
   -0.831172054627038,
   -0.4607876135751562,
   -0.3701986036003044,
   -0.7145432627974766,
   -0.1271486182917197,
   -0.6562725428420588,
   -0.8984234085362307,
   0.04125097431833013,
   -0.381766858857523,
   -0.7122718718371543,
   -0.822029197617356
  ],
  "bias_over_sd": [
   0.012300994102106175,
   0.001033500498342227,
   -0.018748561673807396,
   0.011401548427981266,
   -0.01719029068934378,
   -0.026283968201033344,
   -0.014571383764910162,
   -0.01170670773990772,
   -0.022595841971682837,
   -0.004020792351451818,
   -0.020753160012113383,
   -0.02841064274186452,
   0.001304470345470349,
   -0.012072528091577998,
   -0.022524014282769483,
   -0.02599484567631503
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=1.84|clan5|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.581,
    0.015602531845825537,
    null
   ],
   "cross2|src": [
    0.554,
    0.01571890581433708,
    null
   ],
   "cross2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|nm": [
    0.412,
    0.015564575162849772,
    null
   ],
   "adj2|src": [
    0.392,
    0.015438134602341048,
    null
   ],
   "adj2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.936,
    0.007739767438366605,
    null
   ],
   "gamma|src": [
    0.894,
    0.009734680272099335,
    null
   ],
   "gamma|emp": [
    0.847,
    0.011383804285035824,
    null
   ],
   "gamma123|nm": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma123|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "gamma123|emp": [
    0.081,
    0.008627803892068943,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.8528907324634563,
   0.5430723868517541,
   0.5436807579406371,
   0.8511078204058532,
   0.5431366489465942,
   0.8525445488058014,
   1.85952157038265,
   0.9257712260327497,
   0.9268705753304924,
   0.9226422221354857,
   0.5900376570975714,
   0.9265167146827832,
   1.8466397129707184,
   0.923264769947672,
   0.9258210712424122,
   1.8557597668794867
  ],
  "sdX": [
   0.02623522959274577,
   0.01655159220788583,
   0.01627397331329543,
   0.024327269368092114,
   0.01624698231010267,
   0.02422796666270269,
   0.22460220659022886,
   0.10337391837045155,
   0.1034290852177301,
   0.10200448225128886,
   0.06552706455004224,
   0.10350362999069082,
   0.2070417570016089,
   0.10172966235701304,
   0.10217217773607241,
   0.2113185334311903
  ],
  "mean_z": [
   -0.09906353689337394,
   4.028460711058518,
   -0.03164537289033109,
   -0.019815334557452057,
   -4.189373742243512,
   -0.2627527506006165
  ],
  "k_hat_median": 1.5232577428783385,
  "bias_over_se": [
   0.8640221844282098,
   -0.7754458442707197,
   0.3934822503223772,
   -1.385803264896104,
   -0.6649060926142646,
   0.4837604441060117,
   0.6299588597347853,
   -0.15441143703080878,
   0.18178988940157856,
   -1.1265182076310383,
   -0.33761250226748135,
   0.07354626840340095,
   -1.284136847779427,
   -0.9360417986371242,
   -0.14080028121172414,
   0.10662329418835446
  ],
  "bias_over_sd": [
   0.027322780517072112,
   -0.02452175070007705,
   0.012443001298672356,
   -0.04382294705969353,
   -0.021026176827839367,
   0.015297848452695748,
   0.01992104828964457,
   -0.004882918377970231,
   0.005748701060990923,
   -0.03562363361764556,
   -0.010676244737140026,
   0.0023257372156082236,
   -0.04060797266331925,
   -0.029600240688140062,
   -0.004452495838212609,
   0.0033717246126539436
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|clan5|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.599,
    0.015498354751392161,
    null
   ],
   "cross2|src": [
    0.577,
    0.015622771841129857,
    null
   ],
   "cross2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|nm": [
    0.424,
    0.01562766777225572,
    null
   ],
   "adj2|src": [
    0.403,
    0.01551099609954177,
    null
   ],
   "adj2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.094,
    0.009228434320078352,
    null
   ],
   "gamma123|src": [
    0.019,
    0.004317290817167636,
    null
   ],
   "gamma123|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.852258087318073,
   0.5436232660834601,
   0.5436241560983229,
   0.8520112868217782,
   0.543442714137466,
   0.8523700863626656,
   1.8562768228742579,
   0.9271776129748952,
   0.9268279787755422,
   0.9260030137284766,
   0.5904481322006011,
   0.9263477443347964,
   1.8520571844354379,
   0.9250627889131974,
   0.9251138197497281,
   1.853960057635125
  ],
  "sdX": [
   0.00823855415916408,
   0.005226879332145637,
   0.005158232009414461,
   0.007565504806072906,
   0.004983491791383687,
   0.007346063634572155,
   0.06872153976852226,
   0.032421025235958544,
   0.032254213853292,
   0.0316819802377099,
   0.019926506564222037,
   0.031087268578081476,
   0.0640737750687996,
   0.030723520653123643,
   0.029846824069130026,
   0.061167058903797034
  ],
  "mean_z": [
   -0.048414748576404966,
   12.877695824067906,
   -0.04470272174623171,
   -0.012998404819512761,
   -11.1718003685024,
   -0.14494872332202705
  ],
  "k_hat_median": 1.522101703843902,
  "bias_over_se": [
   0.3230936193024816,
   0.877285889666121,
   0.8944173542091883,
   -0.6797553911090443,
   -0.2255619985238143,
   0.8444719997622081,
   0.5657938471942348,
   0.8794214431035708,
   0.5411801602370917,
   -0.272468598910761,
   -0.45880564743525,
   0.07298789147806299,
   -1.4757123209676748,
   -1.2487131435279348,
   -1.2313245532083943,
   -0.5620725573715372
  ],
  "bias_over_sd": [
   0.010217117344631849,
   0.027742215704721164,
   0.028283960180826247,
   -0.0214957528768315,
   -0.007132896689147909,
   0.026704549394857478,
   0.017891972432430504,
   0.02780974783399459,
   0.01711361930844099,
   -0.008616213634328778,
   -0.014508708492435808,
   0.0023080797868387263,
   -0.04666612105431307,
   -0.0394877767773702,
   -0.03893790127027716,
   -0.017774294915697215
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|clan5|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.65,
    0.026663411259626926,
    null
   ],
   "cross2|src": [
    0.603125,
    0.027349887704008494,
    null
   ],
   "cross2|emp": [
    0.075,
    0.014724023736737184,
    null
   ],
   "adj2|nm": [
    0.459375,
    0.02785843730895319,
    null
   ],
   "adj2|src": [
    0.428125,
    0.027660553160988574,
    null
   ],
   "adj2|emp": [
    0.075,
    0.014724023736737184,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.090625,
    0.01604798559934782,
    null
   ],
   "gamma123|src": [
    0.015625,
    0.006932905995819863,
    null
   ],
   "gamma123|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.851974259582993,
   0.5433962141995444,
   0.5433807604048032,
   0.8521185496552217,
   0.5435236555647954,
   0.8522446078823007,
   1.8537526154613928,
   0.9256218970709078,
   0.9260513857070715,
   0.925523128655277,
   0.5906640399258479,
   0.9265440171443208,
   1.854128734138984,
   0.9263403465002454,
   0.9269483494334494,
   1.8562124507892679
  ],
  "sdX": [
   0.0024257498148560633,
   0.0015915625761127377,
   0.0015986485753063436,
   0.002590806904917402,
   0.0015098063535762642,
   0.0024243848486032184,
   0.021069207992683126,
   0.009986760665280559,
   0.010621952039529288,
   0.009758864501351574,
   0.006368528729378833,
   0.010439325278921354,
   0.021200345054074733,
   0.0094730231601515,
   0.00961155245232421,
   0.02076206668056708
  ],
  "mean_z": [
   0.13681313279224866,
   41.07716324143998,
   -0.012436313806290247,
   0.06420049384685096,
   -34.13054593590168,
   -0.04962191569200108
  ],
  "k_hat_median": 1.5223450378279717,
  "bias_over_se": [
   -1.4723322474721734,
   -0.9221726333475966,
   -1.0910098462575768,
   -0.382263299887961,
   0.5378471172134819,
   0.5216282896869802,
   -1.099200658501657,
   -1.1716325281977968,
   -0.37826261534768935,
   -1.380041374274822,
   -0.20561171070492304,
   0.4592798447870896,
   -0.7750379445308532,
   0.12152408296080992,
   1.251357429027608,
   1.0039262985552917
  ],
  "bias_over_sd": [
   -0.08230587477032057,
   -0.05155101737888038,
   -0.060989304508838396,
   -0.021369168096321712,
   0.03006656788979107,
   0.029159907868176002,
   -0.061447184833055925,
   -0.06549624944250532,
   -0.021145523031607213,
   -0.0771466581160183,
   -0.011494044052655727,
   0.02567452384098712,
   -0.043325938227817475,
   0.006793402760092372,
   0.0699530068863775,
   0.05612118619923452
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=1.84|clan30|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.167,
    0.01179453263168999,
    null
   ],
   "cross2|src": [
    0.161,
    0.011622349160131096,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.114,
    0.010050074626588601,
    null
   ],
   "adj2|src": [
    0.111,
    0.00993373041711924,
    null
   ],
   "adj2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.138,
    0.01090669519148674,
    null
   ],
   "gamma|src": [
    0.067,
    0.007906389820898032,
    null
   ],
   "gamma|emp": [
    0.685,
    0.014689281806814109,
    null
   ],
   "gamma123|nm": [
    0.068,
    0.007960904471226871,
    null
   ],
   "gamma123|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma123|emp": [
    0.08,
    0.008579044235810887,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5950028054972061,
   0.5434964147875926,
   0.5434126852003834,
   0.5948564930408476,
   0.5434068075132693,
   0.5947117652191699,
   0.7660959744038583,
   0.6466265491834633,
   0.6467580436716488,
   0.6463988996924505,
   0.5905641285328984,
   0.6465589469901792,
   0.7655851630435546,
   0.6466030503749373,
   0.6464838266653408,
   0.7652509347905341
  ],
  "sdX": [
   0.015363327504859735,
   0.012063518620799829,
   0.011845577047341738,
   0.01352780314125652,
   0.011230491048551486,
   0.01304998832262508,
   0.07438817969840203,
   0.0539136537874875,
   0.05300488662588008,
   0.05056971964164918,
   0.04381742823922902,
   0.0501774991133192,
   0.06315629682259204,
   0.0486683774736417,
   0.048076304367740345,
   0.06104491832847547
  ],
  "mean_z": [
   0.008652493049043688,
   0.8251749571279697,
   -0.03241538374954311,
   0.021215578189244324,
   -2.7766549734505754,
   -0.21899933442497985
  ],
  "k_hat_median": 1.7786351585426776,
  "bias_over_se": [
   0.15492888252797132,
   0.047587881468996784,
   -0.17505983277579157,
   -0.16607152955690116,
   -0.20119810556962175,
   -0.5228570603663965,
   0.18330440572086215,
   -0.019834768779210574,
   0.058274928293119546,
   -0.1635024657693651,
   -0.1249335678166115,
   -0.06391577837831888,
   -0.03986288916314622,
   -0.0372410695278418,
   -0.11612055537479656,
   -0.21438013511665752
  ],
  "bias_over_sd": [
   0.004899281441330549,
   0.0015048609446414933,
   -0.0055358779837969795,
   -0.005251642879077812,
   -0.006362442745110141,
   -0.016534192014579653,
   0.0057965942722152325,
   -0.0006272304620510284,
   0.001842815038892462,
   -0.005170401948849084,
   -0.003950746305116018,
   -0.0020211943809803094,
   -0.0012605752387038545,
   -0.0011776660220867148,
   -0.0036720543814806436,
   -0.006779295120632848
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|clan30|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.153,
    0.011383804285035824,
    null
   ],
   "cross2|src": [
    0.149,
    0.01126050620531777,
    null
   ],
   "cross2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|nm": [
    0.109,
    0.00985489725973843,
    null
   ],
   "adj2|src": [
    0.105,
    0.009694070352540258,
    null
   ],
   "adj2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.744,
    0.013800869537822608,
    null
   ],
   "gamma|src": [
    0.694,
    0.014572714228996602,
    null
   ],
   "gamma|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma123|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma123|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma123|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5949528280252331,
   0.5435687453957168,
   0.5435436037802963,
   0.5948445357668002,
   0.5435163575007786,
   0.5949817326242905,
   0.7655711561116672,
   0.6467790805819229,
   0.6467393658930579,
   0.6466342831897712,
   0.5908267782958574,
   0.6467849883641048,
   0.7649218367392822,
   0.6463959632038971,
   0.6465742858745934,
   0.765768739306778
  ],
  "sdX": [
   0.00470596807534654,
   0.003786167774607675,
   0.0036280914091292014,
   0.004474790507127272,
   0.0035597608980304047,
   0.0040791230588017695,
   0.022400393145365703,
   0.016704672536584468,
   0.01621706171489596,
   0.016361138816575613,
   0.01377516961501508,
   0.015490949113240084,
   0.021363682054045575,
   0.01591034515993038,
   0.015348978675151231,
   0.019537960738281564
  ],
  "mean_z": [
   -0.0007834008814750955,
   2.674479040721728,
   -0.014823277766913761,
   0.0029752032099684333,
   -8.600685329488048,
   -0.09074984774829849
  ],
  "k_hat_median": 1.7776210276929107,
  "bias_over_se": [
   0.16995370944188415,
   0.755743571531709,
   0.5695347871761852,
   -0.5865537528517769,
   0.3384275777641349,
   0.42014922937534294,
   -0.1321642222507006,
   0.2247336170817881,
   0.1540484208195529,
   -0.050411778325703725,
   0.2055471703938522,
   0.2544015817670195,
   -1.0997079967202255,
   -0.5255155492941022,
   -0.17734572803823226,
   0.1682672385885113
  ],
  "bias_over_sd": [
   0.00537440818630818,
   0.023898710130705873,
   0.018010271341760028,
   -0.018548458291310986,
   0.010702019687484207,
   0.013286285219906073,
   -0.004179399674969191,
   0.007106700967865734,
   0.004871438797418896,
   -0.001594160404087334,
   0.006499972250473021,
   0.00804488438733345,
   -0.0347758203073689,
   -0.01661826081603854,
   -0.005608164339015989,
   0.0053210772952667195
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|clan30|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.171875,
    0.02109013279170795,
    null
   ],
   "cross2|src": [
    0.159375,
    0.02046144311374139,
    null
   ],
   "cross2|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "adj2|nm": [
    0.10625,
    0.017226518211394315,
    null
   ],
   "adj2|src": [
    0.10625,
    0.017226518211394315,
    null
   ],
   "adj2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "gamma123|src": [
    0.03125,
    0.009726484060928697,
    null
   ],
   "gamma123|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5948912857682448,
   0.5434215043038908,
   0.5434376754015958,
   0.5948275535783811,
   0.5434163931396878,
   0.5948829300906048,
   0.7655529954728905,
   0.646678234397609,
   0.6466163929009507,
   0.6466451435882774,
   0.5907204829153619,
   0.6466459824829573,
   0.7655415223098763,
   0.6465428181105717,
   0.6465235740716859,
   0.7655597614704368
  ],
  "sdX": [
   0.001437931591491877,
   0.0011390129886750644,
   0.0010998165048865098,
   0.0013460919710552121,
   0.0010962450548407515,
   0.0012943843775994294,
   0.006690836308075619,
   0.005047568393905867,
   0.004810283561859955,
   0.0050429819225596036,
   0.004105086696083645,
   0.004675969988662029,
   0.006736491615970741,
   0.004854171222534397,
   0.004716882262691271,
   0.00610958889158576
  ],
  "mean_z": [
   -0.036606268133519096,
   8.559318474389379,
   0.04144864533125488,
   -0.027464427603738066,
   -27.548695862040244,
   0.01431366692275809
  ],
  "k_hat_median": 1.7781936349564311,
  "bias_over_se": [
   -0.4509727800334354,
   -0.8913790468007837,
   -0.6601236833594196,
   -1.3286938165329005,
   -1.009558576404246,
   -0.616462101001306,
   -0.29885596748209,
   0.0633273448985305,
   -0.16352574815586454,
   -0.05399529333091881,
   -0.07302189153710194,
   -0.05502402379792844,
   -0.3272971545319811,
   -0.43318436528252213,
   -0.5187746432156006,
   -0.3074777285099673
  ],
  "bias_over_sd": [
   -0.025210144803920538,
   -0.049829603559137965,
   -0.03690203573873023,
   -0.07427624237627999,
   -0.056436040102695234,
   -0.03446127908478154,
   -0.016706556469285493,
   0.0035401062006922175,
   -0.0091413672237006,
   -0.0030184286588243875,
   -0.0040820478330644136,
   -0.003075936440193353,
   -0.018296467159394075,
   -0.024215742189045483,
   -0.029000384180832076,
   -0.017188527562887797
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=1.84|pairs0.01|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.078,
    0.008480330182251162,
    null
   ],
   "order2|src": [
    0.077,
    0.00843036179532053,
    null
   ],
   "order2|emp": [
    0.102,
    0.009570579919733181,
    null
   ],
   "cross2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "within2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|emp": [
    0.121,
    0.010313049985334114,
    null
   ],
   "gamma|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "gamma|src": [
    0.069,
    0.008014923580421713,
    null
   ],
   "gamma|emp": [
    0.258,
    0.013836039895866157,
    null
   ],
   "gamma123|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma123|src": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma123|emp": [
    0.076,
    0.008379976133617566,
    null
   ],
   "joint|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "joint|src": [
    0.073,
    0.008226238508577295,
    null
   ],
   "joint|emp": [
    0.179,
    0.01212266472356635,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf_emp": [
    0.219,
    0.013078187947877183,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.542886416361148,
   0.5450692999900423,
   0.5430335753338397,
   0.5432077836325583,
   0.5442957914700635,
   0.5429280786850772,
   0.5890145310084471,
   0.5918049029942114,
   0.5890370945670688,
   0.5919771579486407,
   0.5911721870152148,
   0.5888708927278059,
   0.5894121323407172,
   0.5906015221301851,
   0.5903036562293923,
   0.5884308900537619
  ],
  "sdX": [
   0.013748907367960592,
   0.011443360501817955,
   0.011028324775146831,
   0.01200504183073479,
   0.01039545487976275,
   0.011041217320313336,
   0.0534688891284609,
   0.045224937443046724,
   0.04385041302963768,
   0.04281574930264178,
   0.039135350607096976,
   0.03984221168622752,
   0.045788333152786444,
   0.03985712909803659,
   0.038211123036066864,
   0.04121492463227374
  ],
  "mean_z": [
   0.3326317248427136,
   -0.0683565258735525,
   -0.11657814805034354,
   0.34689051572633933,
   -1.203590105925156,
   -0.2945697576363673
  ],
  "k_hat_median": 1.8397646011757756,
  "bias_over_se": [
   -1.3612548380553093,
   -0.7522231533081452,
   -1.275097681737154,
   -0.7124707570630391,
   -1.3124354604935164,
   -1.5757581619448067,
   -1.0188512398270235,
   -0.6695893778720741,
   -1.2260619203467118,
   -0.5800425822001534,
   -1.0152780585555439,
   -1.4813205076490092,
   -0.9151585783641077,
   -1.1847857843726943,
   -1.4823303346999324,
   -1.7695820666184612
  ],
  "bias_over_sd": [
   -0.0430466576417843,
   -0.023787384731677613,
   -0.040322129134898924,
   -0.022530303585837012,
   -0.04150285337131447,
   -0.04982984833346049,
   -0.03221890514739853,
   -0.02117427531130903,
   -0.0387714822069555,
   -0.01834255699637926,
   -0.032105911234293204,
   -0.04684346748887745,
   -0.028939855278722712,
   -0.03746621618006842,
   -0.04687540102411513,
   -0.05595909837102152
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|pairs0.01|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.411,
    0.015558888135082145,
    null
   ],
   "order2|src": [
    0.413,
    0.0155701958882989,
    null
   ],
   "order2|emp": [
    0.438,
    0.015689359451551872,
    null
   ],
   "cross2|nm": [
    0.136,
    0.010839926199010766,
    null
   ],
   "cross2|src": [
    0.137,
    0.010873407929439602,
    null
   ],
   "cross2|emp": [
    0.137,
    0.010873407929439602,
    null
   ],
   "adj2|nm": [
    0.154,
    0.011414201680362931,
    null
   ],
   "adj2|src": [
    0.153,
    0.011383804285035824,
    null
   ],
   "adj2|emp": [
    0.157,
    0.01150439046625244,
    null
   ],
   "within2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "within2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "within2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|nm": [
    0.077,
    0.00843036179532053,
    null
   ],
   "order3|src": [
    0.072,
    0.008174105455644672,
    null
   ],
   "order3|emp": [
    0.12,
    0.010276186062932104,
    null
   ],
   "gamma|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|emp": [
    0.084,
    0.008771772910877254,
    null
   ],
   "gamma123|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma123|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma123|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "joint|nm": [
    0.312,
    0.014651143300097777,
    null
   ],
   "joint|src": [
    0.313,
    0.014663935351739656,
    null
   ],
   "joint|emp": [
    0.356,
    0.015141466243399283,
    null
   ],
   "bonf": [
    0.283,
    0.014244683218660919,
    null
   ],
   "bonf_emp": [
    0.317,
    0.014714312760030624,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5434243717409101,
   0.5452795406143575,
   0.543493290585392,
   0.5433670676885088,
   0.5446906223717027,
   0.5434909640342525,
   0.5908615487154335,
   0.5930126724769392,
   0.5910531336366273,
   0.5930050658994372,
   0.5927781933940364,
   0.591104340350582,
   0.5908724079519905,
   0.5924122524168666,
   0.5924892613451255,
   0.5911220582666041
  ],
  "sdX": [
   0.0042998701732180145,
   0.0036428094166167865,
   0.0034832776439379363,
   0.003875319792179901,
   0.003386090899524383,
   0.0035287661987918628,
   0.017209300478734913,
   0.014582830880682924,
   0.014234099694839937,
   0.013857778866570171,
   0.012848512310474165,
   0.012993061421991896,
   0.015030918437302622,
   0.013287913173012684,
   0.012804077556095654,
   0.013573364202251406
  ],
  "mean_z": [
   0.9496616050677709,
   -0.0006725297276874737,
   -0.17408841253684873,
   0.9601075116555052,
   -0.400448118150228,
   -0.24204345120485338
  ],
  "k_hat_median": 1.8378136170401176,
  "bias_over_se": [
   -0.3963198441046788,
   -0.5379277919023645,
   0.13644658697202935,
   -0.9073411518909814,
   -0.3419028751837122,
   0.11383846829448867,
   0.2284220879015638,
   0.5424795004870606,
   0.7017958089349342,
   0.5535046983105351,
   0.8602644326440371,
   0.8934561000427473,
   0.2843727464988215,
   0.755435353141541,
   0.9741736927449401,
   0.896536739501934
  ],
  "bias_over_sd": [
   -0.012532733892936406,
   -0.01701077039116552,
   0.004314819937878703,
   -0.02869264654776295,
   -0.01081191824140791,
   0.0035998884515544786,
   0.00722334065660133,
   0.017154708054895332,
   0.022192732085947388,
   0.017503355422656436,
   0.027203949971876636,
   0.028253562655063444,
   0.008992655834139489,
   0.023888963409409054,
   0.030806077056910592,
   0.02835098102847164
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|pairs0.01|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    0.8796875,
    0.012859663337821462,
    null
   ],
   "cross2|src": [
    0.88125,
    0.012787227361463078,
    null
   ],
   "cross2|emp": [
    0.8859375,
    0.012565593281715127,
    null
   ],
   "adj2|nm": [
    0.878125,
    0.012931398583909532,
    null
   ],
   "adj2|src": [
    0.878125,
    0.012931398583909532,
    null
   ],
   "adj2|emp": [
    0.878125,
    0.012931398583909532,
    null
   ],
   "within2|nm": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "within2|src": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "within2|emp": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "order3|nm": [
    0.48125,
    0.01975033375904696,
    null
   ],
   "order3|src": [
    0.48125,
    0.01975033375904696,
    null
   ],
   "order3|emp": [
    0.5203125,
    0.01974791928690487,
    null
   ],
   "gamma|nm": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "gamma|src": [
    0.065625,
    0.009788255029546252,
    null
   ],
   "gamma|emp": [
    0.0734375,
    0.010311131242023562,
    null
   ],
   "gamma123|nm": [
    0.13125,
    0.013347719696403203,
    null
   ],
   "gamma123|src": [
    0.1453125,
    0.013930450983353318,
    null
   ],
   "gamma123|emp": [
    0.1453125,
    0.013930450983353318,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5433767802571723,
   0.5452642579748315,
   0.5433985044995474,
   0.5434151767565281,
   0.5446599929812311,
   0.543413835810562,
   0.5903552085006486,
   0.5925103987087311,
   0.5903678501848326,
   0.5926058025113956,
   0.5921633345396035,
   0.5903766878781231,
   0.5905773499634341,
   0.5918760949973725,
   0.5918114360209512,
   0.5903947922146223
  ],
  "sdX": [
   0.0013107934282676533,
   0.0010891422788054258,
   0.0010583928706554468,
   0.001228722426327181,
   0.0010625759990790158,
   0.0011282157260108408,
   0.005352533940992287,
   0.004348629351662662,
   0.004374633849555294,
   0.004261098677209591,
   0.003915303166554693,
   0.004064225996667322,
   0.004893687573510727,
   0.004244411149953096,
   0.004079975879432369,
   0.004350934971525847
  ],
  "mean_z": [
   3.148624934563593,
   -0.2046758024221344,
   -0.7655114773567926,
   3.173126763891569,
   -0.37453326491661615,
   -0.790074454451806
  ],
  "k_hat_median": 1.838111196892826,
  "bias_over_se": [
   -1.9585687055779226,
   -1.7943278625420163,
   -1.9063755560315165,
   -1.2988416397076405,
   -1.6008647576102004,
   -1.4446168061216873,
   -1.8056343829814603,
   -1.4666514358217262,
   -2.1361575659767453,
   -0.9303649767101251,
   -1.714385974272813,
   -2.2442967696915384,
   -0.8265618468350818,
   -1.30366765617497,
   -1.757132601001373,
   -1.9911402540779282
  ],
  "bias_over_sd": [
   -0.07741922579442455,
   -0.0709270364341787,
   -0.07535611040911921,
   -0.051341223766799234,
   -0.06327973574927004,
   -0.05710349316878008,
   -0.07137396589667734,
   -0.05797448838441152,
   -0.08443904186859903,
   -0.03677590477066879,
   -0.06776705584186148,
   -0.08871361921979512,
   -0.032672725787426214,
   -0.051531988817577236,
   -0.0694567646262525,
   -0.07870672929665778
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   0.471875,
   0.05,
   1.0
  ]
 },
 "cuts k=1.84|pairs0.01|10000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "gamma|src": [
    0.0875,
    0.01579593994512514,
    null
   ],
   "gamma|emp": [
    0.1,
    0.016770509831248424,
    null
   ],
   "gamma123|nm": [
    0.64375,
    0.02677078266856425,
    null
   ],
   "gamma123|src": [
    0.640625,
    0.026822600625160772,
    null
   ],
   "gamma123|emp": [
    0.640625,
    0.026822600625160772,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5434864049595733,
   0.5453350104730974,
   0.5434691198758592,
   0.5434823046674666,
   0.5447299548285006,
   0.5434768706435877,
   0.5907878641835654,
   0.5927527708087418,
   0.5907185987783363,
   0.5927277657142631,
   0.5923897349448094,
   0.59068469794496,
   0.5907309440811874,
   0.5920858578393075,
   0.5920714173328683,
   0.5906862258737077
  ],
  "sdX": [
   0.00042589120817158513,
   0.0003507927829638435,
   0.0003465709223306823,
   0.000393265988313586,
   0.0003503812411573105,
   0.00038100735122108,
   0.0016922511278155078,
   0.001402257459162089,
   0.0013942843788557365,
   0.0013709038958749267,
   0.001256328124709708,
   0.0013049299286032145,
   0.0015239227603239176,
   0.0013259863188488357,
   0.0012877537999805525,
   0.0013940859626996947
  ],
  "mean_z": [
   9.954069716412338,
   -0.5044130912476716,
   -2.3157494044700786,
   10.026039380474373,
   -0.6149033438322405,
   -2.325157709406128
  ],
  "k_hat_median": 1.8378816445578368,
  "bias_over_se": [
   0.3420730651152628,
   -0.33131895681047463,
   -0.47181992464906347,
   0.18394078843433745,
   0.13898666377683216,
   -0.06527201702957615,
   0.5351401801754847,
   -0.12422042145077143,
   -0.23916617606021462,
   -0.45334595862815713,
   -0.5542884363599636,
   -0.7202702505395924,
   -0.0739054334647942,
   -0.12087850847744354,
   -0.3250643723375478,
   -0.654600799844978
  ],
  "bias_over_sd": [
   0.019122465671735988,
   -0.018521292741563455,
   -0.026375535616353363,
   0.01028260266935214,
   0.00776959070427261,
   -0.003648816677666404,
   0.029915245509096723,
   -0.006944132663939949,
   -0.013369795689733068,
   -0.025342809520434162,
   -0.03098566557107362,
   -0.04026433105943333,
   -0.004131439328346691,
   -0.006757314049358709,
   -0.018171650840251477,
   -0.036593297164477616
  ],
  "blocks": 80,
  "blocks_planned": 80,
  "stage1_headline": [
   1.0,
   1.0,
   0.05625,
   1.0
  ]
 },
 "cuts k=1.84|pairs0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.867,
    0.010738295954200556,
    null
   ],
   "order2|src": [
    0.867,
    0.010738295954200556,
    null
   ],
   "order2|emp": [
    0.908,
    0.009139803061335619,
    null
   ],
   "cross2|nm": [
    0.317,
    0.014714312760030624,
    null
   ],
   "cross2|src": [
    0.32,
    0.014751271131668619,
    null
   ],
   "cross2|emp": [
    0.341,
    0.01499063040702425,
    null
   ],
   "adj2|nm": [
    0.343,
    0.015011695440555674,
    null
   ],
   "adj2|src": [
    0.341,
    0.01499063040702425,
    null
   ],
   "adj2|emp": [
    0.377,
    0.01532550162311172,
    null
   ],
   "within2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|nm": [
    0.085,
    0.008819013550278738,
    null
   ],
   "order3|src": [
    0.086,
    0.008865889690267977,
    null
   ],
   "order3|emp": [
    0.303,
    0.014532412050310162,
    null
   ],
   "gamma|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|src": [
    0.091,
    0.009094998625618368,
    null
   ],
   "gamma|emp": [
    0.315,
    0.01468928180681411,
    null
   ],
   "gamma123|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma123|src": [
    0.117,
    0.010164201887015036,
    null
   ],
   "gamma123|emp": [
    0.121,
    0.010313049985334114,
    null
   ],
   "joint|nm": [
    0.788,
    0.012925014506761683,
    null
   ],
   "joint|src": [
    0.791,
    0.012857643641040918,
    null
   ],
   "joint|emp": [
    0.895,
    0.009694070352540258,
    null
   ],
   "bonf": [
    0.766,
    0.013388203763014663,
    null
   ],
   "bonf_emp": [
    0.851,
    0.011260506205317771,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5434197752519854,
   0.5525295331791249,
   0.5431698070211526,
   0.5431407673366911,
   0.5492698126145504,
   0.5430098978976798,
   0.5903628316515724,
   0.6004347911617217,
   0.5899534808164875,
   0.6001657287716606,
   0.5983343029604966,
   0.5895470789149792,
   0.5896086347100429,
   0.5965186449154664,
   0.5964273221396819,
   0.5892547677470754
  ],
  "sdX": [
   0.013688639152288112,
   0.011614505423489987,
   0.0112195444769779,
   0.012272206765689688,
   0.010923346048718283,
   0.011623475482939762,
   0.05417271823345432,
   0.04631184103932672,
   0.04454765763337265,
   0.0442709855233046,
   0.04097426045873362,
   0.04165109210179378,
   0.047655784608557995,
   0.042502418599748515,
   0.04149224774953655,
   0.04410084042407493
  ],
  "mean_z": [
   1.5548656636931324,
   -0.11102205367508937,
   -0.39126230804925094,
   1.626898430920901,
   -1.4237535081920516,
   -0.5992885981908109
  ],
  "k_hat_median": 1.8317205174329156,
  "bias_over_se": [
   -0.13511040787893397,
   -0.7214095177371941,
   -0.8693906566638875,
   -0.8696465760663925,
   -1.3123093154021477,
   -1.274226254459151,
   -0.21855713239675345,
   -0.29278747192606225,
   -0.5563624504073499,
   -0.49847606621299906,
   -0.6637640486259404,
   -0.9036065707651507,
   -0.7489045797928416,
   -0.7488476142016088,
   -0.8366795338010252,
   -1.063015824931765
  ],
  "bias_over_sd": [
   -0.0042725662449179065,
   -0.02281297201773173,
   -0.02749254651527329,
   -0.027500639397366744,
   -0.04149886431327071,
   -0.040294572184762026,
   -0.006911383372487162,
   -0.009258752816489631,
   -0.017593725478797003,
   -0.01576319728313981,
   -0.02099006222592729,
   -0.028574548723119937,
   -0.023682442222766904,
   -0.023680640812601364,
   -0.026458129984590767,
   -0.03361551195587181
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|pairs0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "cross2|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "cross2|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "adj2|nm": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "adj2|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3|nm": [
    0.88,
    0.010276186062932104,
    null
   ],
   "order3|src": [
    0.883,
    0.010164201887015036,
    null
   ],
   "order3|emp": [
    0.945,
    0.007209368904418752,
    null
   ],
   "gamma|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma|emp": [
    0.174,
    0.011988494484296182,
    null
   ],
   "gamma123|nm": [
    0.21,
    0.01288021738946979,
    null
   ],
   "gamma123|src": [
    0.248,
    0.01365635383255721,
    null
   ],
   "gamma123|emp": [
    0.247,
    0.013637851736985557,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5434474857508476,
   0.552822483507186,
   0.5434419003853195,
   0.5434182963284532,
   0.5496829900351191,
   0.5434223916216956,
   0.5905793395597123,
   0.6008600149180365,
   0.5907192871113285,
   0.6008190344095552,
   0.5991828950831756,
   0.5906957766494394,
   0.5905202146126938,
   0.5973529091181864,
   0.5973993295084628,
   0.590631608290721
  ],
  "sdX": [
   0.004576597764678095,
   0.0038977097495651583,
   0.0037248840102014047,
   0.004083512302368323,
   0.0035789290948657045,
   0.0036485390893622,
   0.01751050291057202,
   0.015109676169004865,
   0.0146518550496049,
   0.014601541228959168,
   0.013452018972561429,
   0.013580184059859978,
   0.01584909070142123,
   0.013951690860993217,
   0.013409450959058199,
   0.01405109044016897
  ],
  "mean_z": [
   4.963543236203842,
   -0.24416721094017885,
   -1.1498646642289938,
   5.154266585423426,
   -0.9110008601406023,
   -1.2369102512093049
  ],
  "k_hat_median": 1.830180537104472,
  "bias_over_se": [
   -0.2126458898450872,
   0.22707899772390927,
   -0.30868597983460805,
   -0.4643662482612781,
   -0.3545729669278665,
   -0.4842323738365861,
   -0.2851575860006457,
   -0.007463495922243641,
   -0.03874748808038604,
   -0.09647532744525343,
   -0.02694033444768638,
   -0.0965516120583552,
   -0.43301838951814353,
   -0.3903529909803705,
   -0.2966670773797042,
   -0.2377303277606478
  ],
  "bias_over_sd": [
   -0.006724453469837453,
   0.007180868415957446,
   -0.009761507780381679,
   -0.014684550130128432,
   -0.011212581722156138,
   -0.015312772181137394,
   -0.009017474638373855,
   -0.00023601646421668863,
   -0.0012253031594424534,
   -0.0030508177273755425,
   -0.0008519281778138328,
   -0.0030532300586538054,
   -0.01369324379615315,
   -0.012344045429571345,
   -0.009381436713052825,
   -0.007517693046220033
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|pairs0.05|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|src": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|src": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "within2|nm": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "within2|src": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "within2|emp": [
    0.0578125,
    0.009225492436361291,
    null
   ],
   "order3|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order3|src": [
    1.0,
    null,
    0.0046875
   ],
   "order3|emp": [
    1.0,
    null,
    0.0046875
   ],
   "gamma|nm": [
    0.115625,
    0.012640204914218658,
    null
   ],
   "gamma|src": [
    0.121875,
    0.012931398583909534,
    null
   ],
   "gamma|emp": [
    0.33125,
    0.018604579304401108,
    null
   ],
   "gamma123|nm": [
    0.93125,
    0.010001830887080123,
    null
   ],
   "gamma123|src": [
    0.921875,
    0.01060818407343771,
    null
   ],
   "gamma123|emp": [
    0.921875,
    0.01060818407343771,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.543467146961381,
   0.5527722914339079,
   0.5434919508202831,
   0.543451154984578,
   0.549738659763338,
   0.5435136081824429,
   0.5909588065991278,
   0.6009962260078401,
   0.5909464755116223,
   0.6008879091715957,
   0.5993322938107756,
   0.5909498130669775,
   0.5906757031838342,
   0.5975633404517822,
   0.5976553838713878,
   0.5909536770468613
  ],
  "sdX": [
   0.0014371356852686226,
   0.001210118406131036,
   0.0011575606422052885,
   0.0013007858600071413,
   0.0011346294763645098,
   0.001172891086579604,
   0.005514988984672091,
   0.004791782969399245,
   0.004596006973635997,
   0.004609793684382873,
   0.004203141069566187,
   0.004242190863852462,
   0.004899240000686799,
   0.004350667405165851,
   0.004205402208860217,
   0.004460597671351114
  ],
  "mean_z": [
   15.59951951988661,
   -0.6924820616024554,
   -3.547624722998016,
   16.18841187738092,
   -1.478761499233045,
   -3.5823851890954783
  ],
  "k_hat_median": 1.829432639973044,
  "bias_over_se": [
   -0.1956406144907868,
   -0.4641692538779706,
   0.29919072050576445,
   -0.5271664595179777,
   0.34650245324257245,
   0.7624102127795158,
   1.0163644852203195,
   0.7002991385616394,
   1.1517137355185008,
   0.13351100633231258,
   0.8302363637399378,
   1.2676748280703796,
   -0.3177582451636014,
   0.22218913705728557,
   0.7835649646443708,
   1.2275194481724092
  ],
  "bias_over_sd": [
   -0.007733374307822864,
   -0.01834790077594164,
   0.011826551644813254,
   -0.02083808397654699,
   0.013696712088531564,
   0.030136909796961042,
   0.040175333827509395,
   0.027681754016357907,
   0.045525482709240346,
   0.005277485908890889,
   0.032817973821427926,
   0.050109247364559406,
   -0.012560497500189545,
   0.008782796805604304,
   0.030973124787318992,
   0.04852196660472283
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.1125,
   1.0
  ]
 },
 "cuts k=1.84|pairs0.05|10000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "within2|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "within2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    0.678125,
    0.026117013394947652,
    null
   ],
   "gamma|src": [
    0.671875,
    0.02624755848020678,
    null
   ],
   "gamma|emp": [
    0.984375,
    0.006932905995819863,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5434964058156209,
   0.5528032628692101,
   0.5434983145861365,
   0.5434599953189182,
   0.5497210065931296,
   0.5434951633955609,
   0.5908069956141604,
   0.600879163645882,
   0.5907892393998346,
   0.6008166399644489,
   0.5991927036929725,
   0.5907881724856965,
   0.5906153467231456,
   0.5974602583146227,
   0.597522282674553,
   0.5907997825743498
  ],
  "sdX": [
   0.0004337245874751125,
   0.0003711533784262871,
   0.00035882957896896746,
   0.0003971959902241883,
   0.0003531498761758786,
   0.00034903849573554254,
   0.001694737152697725,
   0.0014634576072316912,
   0.001397896416146328,
   0.0013937263762360107,
   0.0012968970734096516,
   0.0012868568438002693,
   0.0014949892014404552,
   0.0013370920125153423,
   0.0012808644453571303,
   0.0013298798685985236
  ],
  "mean_z": [
   49.334648103977514,
   -2.3548884317609278,
   -11.415583505366362,
   51.19222769042237,
   -4.406110700556839,
   -11.456581179234542
  ],
  "k_hat_median": 1.8295528511710475,
  "bias_over_se": [
   0.748370445166957,
   0.4226074152723643,
   0.9997274713383054,
   -0.8226268924436104,
   -0.10700594541173349,
   0.8662699978411009,
   0.7362941244287379,
   0.1904735340910975,
   0.6654228304862382,
   -0.6024910534931848,
   -0.022780312835521174,
   0.708009328330309,
   -1.4585353358578148,
   -0.8678906700329407,
   -0.039757682608735155,
   0.8412746561922229
  ],
  "bias_over_sd": [
   0.04183517969362737,
   0.023624472708612235,
   0.055886464622160584,
   -0.04598624129058303,
   -0.005981814198431695,
   0.048425965051032444,
   0.04116009284140866,
   0.01064779425355794,
   0.0371982670686887,
   -0.03368027378615558,
   -0.001273458201223408,
   0.03957892467126346,
   -0.081534603964089,
   -0.04851656338078738,
   -0.0022225220235248242,
   0.047028682974839364
  ],
  "blocks": 80,
  "blocks_planned": 80,
  "stage1_headline": [
   1.0,
   1.0,
   0.675,
   1.0
  ]
 },
 "cuts k=1.84|bg0.02|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order3|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|emp": [
    0.092,
    0.00913980306133562,
    null
   ],
   "gamma|nm": [
    0.089,
    0.00900438781928011,
    null
   ],
   "gamma|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma|emp": [
    0.106,
    0.009734680272099337,
    null
   ],
   "gamma123|nm": [
    0.085,
    0.008819013550278738,
    null
   ],
   "gamma123|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "joint|src": [
    0.068,
    0.007960904471226871,
    null
   ],
   "joint|emp": [
    0.114,
    0.010050074626588601,
    null
   ],
   "bonf": [
    0.078,
    0.008480330182251162,
    null
   ],
   "bonf_emp": [
    0.099,
    0.009444522221901964,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5222446881491928,
   0.5221174580682297,
   0.5222585110978661,
   0.5216781699184622,
   0.5220609682004491,
   0.5221991374635456,
   0.5579106643507107,
   0.557393879612004,
   0.5573408232376066,
   0.5567740345804522,
   0.5572272634043975,
   0.5573374495971138,
   0.5558910811305512,
   0.5566473076278539,
   0.557114077968693,
   0.5574445873039862
  ],
  "sdX": [
   0.012764337156970347,
   0.010963953542027439,
   0.010637380814512602,
   0.011968077290954362,
   0.010525545333189452,
   0.011129725222614201,
   0.05080900842400111,
   0.04277736331185143,
   0.0419014801917819,
   0.0410147805943093,
   0.038250548741223675,
   0.03934353096938962,
   0.04523799064986859,
   0.04011624990822513,
   0.03899450101189315,
   0.0417494814861053
  ],
  "mean_z": [
   -0.03497049778399449,
   0.5312632511844941,
   0.5230824399245494,
   -0.026643816696949086,
   -0.46011627874404704,
   0.3902415146546367
  ],
  "k_hat_median": 1.9165576319681341,
  "bias_over_se": [
   0.7139126691380703,
   0.46418051323375725,
   0.897753139979381,
   -0.7354779909649631,
   0.31379724361667494,
   0.6893416234255735,
   1.1909340766285261,
   1.032508966636937,
   1.014050604399667,
   0.5989740740334458,
   1.0169564975492724,
   1.0772682672295812,
   -0.07415558073096581,
   0.5124938687880153,
   0.9057663366079352,
   1.0963376687530235
  ],
  "bias_over_sd": [
   0.02257590084926499,
   0.014678676672846034,
   0.028389446989028125,
   -0.02325785620374024,
   0.009923140133114258,
   0.021798896159828947,
   0.03766064225255645,
   0.032650800391195244,
   0.0320670957257331,
   0.018941223333360065,
   0.03215898813563143,
   0.03406621375468405,
   -0.0023450053632234594,
   0.016206479122416052,
   0.028642846515878263,
   0.034669241178987675
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|bg0.02|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "cross2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "adj2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "adj2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|nm": [
    0.067,
    0.007906389820898032,
    null
   ],
   "order3|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma|nm": [
    0.358,
    0.01516034300403523,
    null
   ],
   "gamma|src": [
    0.331,
    0.014880826589944525,
    null
   ],
   "gamma|emp": [
    0.233,
    0.013368283360252356,
    null
   ],
   "gamma123|nm": [
    0.348,
    0.015063067416698366,
    null
   ],
   "gamma123|src": [
    0.322,
    0.014775520295407536,
    null
   ],
   "gamma123|emp": [
    0.324,
    0.014799459449588015,
    null
   ],
   "joint|nm": [
    0.14,
    0.010972693379476163,
    null
   ],
   "joint|src": [
    0.108,
    0.009815090422405696,
    null
   ],
   "joint|emp": [
    0.098,
    0.009401914698613257,
    null
   ],
   "bonf": [
    0.26,
    0.013870832707519763,
    null
   ],
   "bonf_emp": [
    0.164,
    0.011709141727727102,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5218403854864205,
   0.5219068584163385,
   0.5219055965609509,
   0.5219042181531907,
   0.5219099776059022,
   0.5218567404585057,
   0.5556166994505248,
   0.5555013685867226,
   0.5556895924137258,
   0.5554972644194726,
   0.5556466373679413,
   0.5556854900255263,
   0.5554649865189621,
   0.5555868033722272,
   0.5556153401497235,
   0.555553011606128
  ],
  "sdX": [
   0.004119643229128793,
   0.003474531464795166,
   0.0033678040902828327,
   0.0038185379393943972,
   0.003213883525140872,
   0.0034197657134874167,
   0.01613021440815953,
   0.013484382622655122,
   0.013360241726696875,
   0.013001223692219475,
   0.011933004533818809,
   0.012354279484833414,
   0.014412338680263865,
   0.012401986594959122,
   0.011887366843530391,
   0.012763806803307052
  ],
  "mean_z": [
   0.0018660269236461064,
   1.6080289096470817,
   1.560819792214283,
   0.004978440548727329,
   1.2555231768814947,
   1.4888211128549038
  ],
  "k_hat_median": 1.915554632922246,
  "bias_over_se": [
   -0.8914730161180581,
   -0.45200113392283126,
   -0.4781737564895652,
   -0.43314604696652786,
   -0.4579676630102007,
   -0.9226834264641417,
   -0.7458896536890539,
   -1.1627111614130765,
   -0.7280019588449946,
   -1.2159030348545417,
   -0.9289060381259426,
   -0.7977811304446814,
   -1.16767615267396,
   -1.046345030670958,
   -1.0157291402966186,
   -1.1004041921708456
  ],
  "bias_over_sd": [
   -0.02819085203513061,
   -0.014293530881749452,
   -0.015121181878257468,
   -0.013697280679124948,
   -0.014482209098166781,
   -0.02917781186915169,
   -0.02358710188811624,
   -0.036768155309650025,
   -0.023021443310143466,
   -0.03845023004051451,
   -0.029374588127611855,
   -0.025228054465090917,
   -0.03692516211912226,
   -0.03308833515318969,
   -0.032120175691420304,
   -0.03479783594057498
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|bg0.02|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|nm": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|emp": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "adj2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|nm": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma|nm": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma|src": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma|emp": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma123|nm": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma123|src": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma123|emp": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "joint|nm": [
    0.91875,
    0.015273387547872283,
    null
   ],
   "joint|src": [
    0.921875,
    0.015002237788805875,
    null
   ],
   "joint|emp": [
    0.915625,
    0.015537842853719269,
    null
   ],
   "bonf": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "bonf_emp": [
    0.996875,
    0.003120113366830625,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5219828536794073,
   0.5219832156246526,
   0.5219917581003033,
   0.5219675839477568,
   0.5219424715934967,
   0.5219805672726555,
   0.556008997396451,
   0.5559820291973473,
   0.5559877875220708,
   0.5560262175924275,
   0.5559656658262514,
   0.5560080523262595,
   0.556104095163728,
   0.5559807394952745,
   0.5559555377695994,
   0.556058297760992
  ],
  "sdX": [
   0.0013982768439483517,
   0.0011540528797263224,
   0.0011425338687885936,
   0.0012048284827008127,
   0.0010626152707059883,
   0.0011121740552115223,
   0.005137176311340257,
   0.004343761502653472,
   0.004354090158476182,
   0.004225571398725197,
   0.0038915702636860825,
   0.004001653192792118,
   0.004585139644551962,
   0.004017730339820097,
   0.003812899722952387,
   0.00403281955610576
  ],
  "mean_z": [
   -0.05917212198009486,
   5.212390131897419,
   5.05122438245769,
   -0.057990888283607635,
   4.995582396072441,
   4.919909513019702
  ],
  "k_hat_median": 1.9158524733249855,
  "bias_over_se": [
   0.33687182159067985,
   0.41377197638093755,
   0.5516923463865264,
   0.16424479218380816,
   -0.23652647649142441,
   0.38675563246880806,
   0.04120434399827362,
   -0.06233027097234504,
   -0.038524647226505594,
   0.12299359333875773,
   -0.1447910931094791,
   0.04867189659025961,
   0.417181308603271,
   -0.07313052362467876,
   -0.19529516947956665,
   0.27117149580861644
  ],
  "bias_over_sd": [
   0.018831707319523536,
   0.023130556659305343,
   0.03084053972966584,
   0.00918156300683303,
   -0.013222231997833274,
   0.021620297122029487,
   0.002303392853710632,
   -0.0034843680737536354,
   -0.002153593250191631,
   0.00687555088756069,
   -0.008094068168232415,
   0.002720841734241518,
   0.023321144124480796,
   -0.0040881205513734,
   -0.01091733186584133,
   0.015158947454709141
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.0625,
   0.040625,
   0.996875,
   0.996875
  ]
 },
 "cuts k=1.84|bg0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "cross2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "within2|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "within2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|emp": [
    0.097,
    0.00935900635751467,
    null
   ],
   "gamma|nm": [
    0.215,
    0.012991343271578963,
    null
   ],
   "gamma|src": [
    0.16,
    0.01159310139695155,
    null
   ],
   "gamma|emp": [
    0.085,
    0.008819013550278738,
    null
   ],
   "gamma123|nm": [
    0.207,
    0.012812142677944232,
    null
   ],
   "gamma123|src": [
    0.155,
    0.011444430960078356,
    null
   ],
   "gamma123|emp": [
    0.151,
    0.01132249972400088,
    null
   ],
   "joint|nm": [
    0.108,
    0.009815090422405696,
    null
   ],
   "joint|src": [
    0.07,
    0.008068457101577725,
    null
   ],
   "joint|emp": [
    0.091,
    0.009094998625618368,
    null
   ],
   "bonf": [
    0.143,
    0.011070275515993266,
    null
   ],
   "bonf_emp": [
    0.08,
    0.008579044235810887,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.4899889936416383,
   0.4898403707936869,
   0.4899317122610361,
   0.48971478629704496,
   0.4898380148238577,
   0.48993125609997373,
   0.5036850535161062,
   0.5036473384730703,
   0.5038251886619446,
   0.5034873677343239,
   0.5037668131560856,
   0.5038365118604642,
   0.5033229899628654,
   0.5037816418566814,
   0.503978148269775,
   0.5040113158015038
  ],
  "sdX": [
   0.0128507681420199,
   0.010493411912732271,
   0.010391097568025991,
   0.011125845059544871,
   0.00996405559280274,
   0.010678188405203137,
   0.04673627428020168,
   0.038184803242467175,
   0.0379534947819292,
   0.035918022952101,
   0.03372088686901132,
   0.03506815972996425,
   0.039074098738128143,
   0.03504059914298951,
   0.03444389040555701,
   0.037323683680931634
  ],
  "mean_z": [
   -0.019593518443020253,
   1.2356639605641397,
   1.1979400010926464,
   -0.009524284270455608,
   0.36370691596172855,
   1.1018137084714377
  ],
  "k_hat_median": 2.043388192825999,
  "bias_over_se": [
   -1.2307213004775048,
   -1.955091572614321,
   -1.696366554803609,
   -2.2009035313223158,
   -2.0664360324340416,
   -1.6521094020855562,
   -1.8933821313038157,
   -2.348638027982921,
   -2.214767432563427,
   -2.637700856943325,
   -2.5475059451859754,
   -2.3867831634816383,
   -2.5576810391809772,
   -2.4381784894968916,
   -2.300006060716726,
   -2.0944424432869333
  ],
  "bias_over_sd": [
   -0.038918824743933884,
   -0.06182542403661732,
   -0.05364382059712252,
   -0.06959868069286257,
   -0.0653464450153315,
   -0.05224428654369293,
   -0.0598740001598405,
   -0.07427045567712309,
   -0.07003709574463803,
   -0.08341142494118868,
   -0.08055921139607741,
   -0.07547671077543996,
   -0.0808809761203825,
   -0.07710197368839104,
   -0.0727325778405638,
   -0.06623208548914747
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|bg0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.065,
    0.007795832219846705,
    null
   ],
   "order2|src": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "cross2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "adj2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|nm": [
    0.982,
    0.004204283529925166,
    null
   ],
   "gamma|src": [
    0.988,
    0.003443254274665176,
    null
   ],
   "gamma|emp": [
    0.969,
    0.005480784615363026,
    null
   ],
   "gamma123|nm": [
    0.977,
    0.004740358636221528,
    null
   ],
   "gamma123|src": [
    0.984,
    0.00396787096564392,
    null
   ],
   "gamma123|emp": [
    0.984,
    0.00396787096564392,
    null
   ],
   "joint|nm": [
    0.757,
    0.013562853682024296,
    null
   ],
   "joint|src": [
    0.71,
    0.014349216006458332,
    null
   ],
   "joint|emp": [
    0.682,
    0.014726710426975875,
    null
   ],
   "bonf": [
    0.957,
    0.006414904519944161,
    null
   ],
   "bonf_emp": [
    0.933,
    0.007906389820898028,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.4906173591171589,
   0.4906940529865261,
   0.49068023831073415,
   0.4907479543440948,
   0.49069759870996216,
   0.49069444318144556,
   0.5071467060259786,
   0.5072228519632281,
   0.5071953067484058,
   0.507324546817992,
   0.5072230367586017,
   0.5071196075640227,
   0.5075096019591919,
   0.5073031699258799,
   0.5071743013195715,
   0.5070418324589763
  ],
  "sdX": [
   0.003947635124530734,
   0.0032105180315626872,
   0.003142347852654867,
   0.003512226894647852,
   0.003042358573647477,
   0.0033004709711730775,
   0.014836239817806697,
   0.012334457152480419,
   0.012215964685531914,
   0.011895321244014477,
   0.011058125182768297,
   0.011375536414326303,
   0.013259024508028502,
   0.011591270824305265,
   0.011218054939304075,
   0.0119402678015065
  ],
  "mean_z": [
   0.01043934412816996,
   4.2701273420126595,
   4.137225707097919,
   0.013000534754000868,
   3.7466081710911285,
   3.855583158781947
  ],
  "k_hat_median": 2.038050868982838,
  "bias_over_se": [
   1.0271838325484774,
   2.0184344117451976,
   1.9231994519435727,
   2.3303536214673604,
   2.16685362193899,
   1.9671614075399526,
   1.4139322122123958,
   1.89593940456157,
   1.8430249066732147,
   2.236278993844609,
   2.115297729540329,
   1.7687525269117883,
   2.447632131045287,
   2.2366193260656475,
   1.9477598665082028,
   1.4791162392141106
  ],
  "bias_over_sd": [
   0.032482404865541874,
   0.06382850048776943,
   0.06081690662929231,
   0.07369225197458715,
   0.06852192801512606,
   0.06220710573008977,
   0.04471246247671715,
   0.059954868240779925,
   0.058281564895066196,
   0.07071735104138627,
   0.06689158754730277,
   0.05593286602219519,
   0.07740092408314835,
   0.07072811329118253,
   0.061593575132314345,
   0.0467737624005905
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|bg0.05|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "order2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "cross2|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "cross2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "cross2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "adj2|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "within2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "within2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3|nm": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "order3|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.49049210840948365,
   0.4904733462056302,
   0.4904495754900481,
   0.490492733767815,
   0.4904688116043334,
   0.4904260730811133,
   0.5066551848178273,
   0.5065242733572298,
   0.5065751952853718,
   0.5064942705436992,
   0.5065115102554778,
   0.506547692719092,
   0.5065095393272608,
   0.5065215967273388,
   0.5065349175180729,
   0.5065448768889627
  ],
  "sdX": [
   0.001205217733192092,
   0.0009859704084119033,
   0.000987545807732206,
   0.0010929443527096328,
   0.0009734964513109691,
   0.0010251283445217036,
   0.004510303848726534,
   0.0037184374167669,
   0.0037497078260952475,
   0.003634049550327333,
   0.0034040316780719407,
   0.0035348381707705386,
   0.004200173233546535,
   0.0036776052997796265,
   0.003538557736416705,
   0.0037351521466777804
  ],
  "mean_z": [
   0.04526828092289357,
   13.429551413290664,
   12.981041587138986,
   0.04640182422978521,
   12.445054895652834,
   12.127973781491798
  ],
  "k_hat_median": 2.0387940414073866,
  "bias_over_se": [
   0.044200835641209094,
   -0.2863745934425075,
   -0.7165038387472797,
   0.05897681861869893,
   -0.37336991662341,
   -1.1003541559613892,
   0.6815576100771112,
   0.19691510985592836,
   0.43820364987796473,
   0.053799450214949626,
   0.14803129203906146,
   0.3256598287414817,
   0.11157781967909358,
   0.18608182377805974,
   0.26073477354860125,
   0.294709197763625
  ],
  "bias_over_sd": [
   0.0024709018289009762,
   -0.016008826449157805,
   -0.04005378223946163,
   0.0032969043882021517,
   -0.02087201285808434,
   -0.06151166730135179,
   0.038100228667867914,
   0.011007889285867366,
   0.02449632872789116,
   0.0030074806958185754,
   0.00827520079491162,
   0.018204937865172317,
   0.006237389739591675,
   0.010402290183621958,
   0.014575516943817162,
   0.01647474499484736
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.046875,
   0.040625,
   1.0,
   1.0
  ]
 },
 "cuts k=1.84|bg0.10|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "cross2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "adj2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|nm": [
    0.091,
    0.009094998625618368,
    null
   ],
   "order3|src": [
    0.065,
    0.007795832219846705,
    null
   ],
   "order3|emp": [
    0.101,
    0.009528850927577786,
    null
   ],
   "gamma|nm": [
    0.747,
    0.013747399754135324,
    null
   ],
   "gamma|src": [
    0.753,
    0.013637851736985557,
    null
   ],
   "gamma|emp": [
    0.449,
    0.015728922404284407,
    null
   ],
   "gamma123|nm": [
    0.704,
    0.014435511767859151,
    null
   ],
   "gamma123|src": [
    0.693,
    0.01458598642533305,
    null
   ],
   "gamma123|emp": [
    0.709,
    0.014363808687113596,
    null
   ],
   "joint|nm": [
    0.381,
    0.015357050498061143,
    null
   ],
   "joint|src": [
    0.221,
    0.013120937466507492,
    null
   ],
   "joint|emp": [
    0.211,
    0.012902674141432851,
    null
   ],
   "bonf": [
    0.622,
    0.015333492752794452,
    null
   ],
   "bonf_emp": [
    0.32,
    0.014751271131668619,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.43983559338981904,
   0.4401722776812483,
   0.44003850741926304,
   0.44022019338545343,
   0.4401606587454244,
   0.44013043117491846,
   0.428870269704749,
   0.42939348189223425,
   0.4293418096714596,
   0.4297062874507397,
   0.42976470526673344,
   0.42998155345070693,
   0.43019426016199097,
   0.43003945581863623,
   0.4302144529841488,
   0.4305248044142077
  ],
  "sdX": [
   0.01149872922562742,
   0.00953774439311274,
   0.00940155790920978,
   0.010380774825207934,
   0.0088987746043782,
   0.009610100562539395,
   0.03905918648734932,
   0.03275234132600892,
   0.03246397786606243,
   0.03172964226535168,
   0.029431682114636995,
   0.030568258603622327,
   0.03544927179358579,
   0.030845548372820754,
   0.02991782382210921,
   0.032521569991180915
  ],
  "mean_z": [
   0.028540545271857776,
   2.711389442649026,
   2.598867767928537,
   0.039446832248640894,
   1.7819524839504899,
   2.333300604761698
  ],
  "k_hat_median": 2.273635160353603,
  "bias_over_se": [
   -1.0499864742641658,
   -0.14957603875417252,
   -0.6016880596082193,
   0.008535931692205087,
   -0.2016054026130728,
   -0.2861490083596953,
   -1.4388244544854967,
   -1.2107192635624937,
   -1.271806857267707,
   -0.9379907288230878,
   -0.9484601192799014,
   -0.6888660333524118,
   -0.40426946769494415,
   -0.6233120310477795,
   -0.4576704915273913,
   -0.11925411947789749
  ],
  "bias_over_sd": [
   -0.03320348771044533,
   -0.0047300096584879945,
   -0.01902704709289132,
   0.0002699298609898342,
   -0.006375322608525719,
   -0.009048826166151994,
   -0.04549962429323441,
   -0.038286304798991866,
   -0.04021806412786625,
   -0.029661871272023074,
   -0.029992942467594683,
   -0.021783856681191375,
   -0.012784123063798843,
   -0.019710857110965728,
   -0.01447281171075351,
   -0.00377114637908006
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|bg0.10|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|nm": [
    0.068,
    0.007960904471226871,
    null
   ],
   "order3|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.44030375133943767,
   0.4402236917611288,
   0.44021090410329994,
   0.4401653417313587,
   0.44016491293246784,
   0.44017265665802335,
   0.4307009217242818,
   0.43058574885083567,
   0.4306404946458683,
   0.4305672569236062,
   0.4306045781184287,
   0.4306257069296111,
   0.43065279345587115,
   0.43065762559761395,
   0.4306753289323871,
   0.430730653080153
  ],
  "sdX": [
   0.003591616277927442,
   0.0030226005630112993,
   0.002824593174433523,
   0.0033797083638805376,
   0.002819884279445643,
   0.002990306769751411,
   0.01281079215661508,
   0.010749606472380817,
   0.010417989208028453,
   0.010491942635388673,
   0.009477237102404371,
   0.0096571437758948,
   0.011669329760534293,
   0.010072396266852808,
   0.009606460745582785,
   0.010406692441784072
  ],
  "mean_z": [
   -0.011987936758884687,
   8.766840742291171,
   8.449284048467776,
   -0.008513116435592747,
   7.455643356175108,
   7.404039045091531
  ],
  "k_hat_median": 2.27178016876999,
  "bias_over_se": [
   0.760366332489543,
   0.06591606569167245,
   -0.07262755973977389,
   -0.48701007354402753,
   -0.5885035221052128,
   -0.4730731112249366,
   0.13199708012797765,
   -0.1815042154114511,
   -0.021106265150053323,
   -0.24169641986914475,
   -0.14304434419326484,
   -0.07119221854188355,
   0.014485637316767828,
   0.03195301385612861,
   0.09177906842949524,
   0.2528349135256004
  ],
  "bias_over_sd": [
   0.02404489466775844,
   0.0020844490198296717,
   -0.0022966850967763137,
   -0.015400610758452378,
   -0.018610115408837228,
   -0.01495988531252968,
   0.0041741141769615926,
   -0.00573966725622021,
   -0.0006674387077360404,
   -0.0076431118909487325,
   -0.004523459340557978,
   -0.0022512956227282344,
   0.0004580760728011633,
   0.001010443018922862,
   0.002902308977656578,
   0.007995341987526102
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|bg0.10|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "order2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|nm": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "cross2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "adj2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "within2|nm": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "within2|src": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "within2|emp": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "order3|nm": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "order3|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.4401719240859542,
   0.44017549318147253,
   0.44017322302499534,
   0.4402480812766151,
   0.44019834725280554,
   0.4401551921267643,
   0.4306717000788087,
   0.4306263950456114,
   0.430619229847073,
   0.4306580181285213,
   0.4306108441159496,
   0.4305253172693179,
   0.4308479243055662,
   0.4307257469846033,
   0.43057498592710386,
   0.43041704879082354
  ],
  "sdX": [
   0.0011731594743156926,
   0.0009623076933165662,
   0.000935426727342158,
   0.0010576261074478218,
   0.0009365915682062719,
   0.000990368846080082,
   0.004024547856453473,
   0.0033153936510152316,
   0.0032567771050002114,
   0.0032230020164240774,
   0.00298090396222918,
   0.003105489689200886,
   0.003634611967566136,
   0.0032228494167910056,
   0.003135803287957679,
   0.003391118656036897
  ],
  "mean_z": [
   0.030206321466232235,
   27.72787225447533,
   26.75711198113921,
   0.031324293255286025,
   24.015624416208183,
   23.336902840666628
  ],
  "k_hat_median": 2.271748838048795,
  "bias_over_se": [
   -0.693292213391362,
   -0.7788531799516792,
   -0.8446478784083595,
   0.5190860076826689,
   -0.36373416341774983,
   -1.1234730557003798,
   0.10779697979608045,
   -0.11359343935648615,
   -0.15499431474703304,
   0.058667024024112016,
   -0.21966170753252393,
   -0.7035094032608505,
   0.9866882458098558,
   0.4346013001180512,
   -0.4133681604879657,
   -1.2153826032063217
  ],
  "bias_over_sd": [
   -0.038756212935359385,
   -0.04353921637159578,
   -0.04721725182930172,
   0.029017789983685646,
   -0.020333357878527643,
   -0.06280405308588641,
   0.006026034364830183,
   -0.006350066304977575,
   -0.0086644455975091,
   0.0032795863438881932,
   -0.012279462752410026,
   -0.03932737121253935,
   0.05515754975577149,
   0.024294951254343746,
   -0.023107982664628348,
   -0.06794195298599973
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.0625,
   0.04375,
   1.0,
   1.0
  ]
 },
 "cuts k=1.84|lognormal|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.088,
    0.008958571314668427,
    null
   ],
   "order2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|nm": [
    0.115,
    0.010088359628799918,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.102,
    0.009570579919733181,
    null
   ],
   "adj2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|nm": [
    0.109,
    0.00985489725973843,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|nm": [
    0.459,
    0.015758140753274162,
    null
   ],
   "order3|src": [
    0.066,
    0.007851369307324678,
    null
   ],
   "order3|emp": [
    0.108,
    0.009815090422405696,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    0.987,
    0.0035820385257559714,
    null
   ],
   "gamma|emp": [
    0.977,
    0.004740358636221528,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    0.987,
    0.0035820385257559714,
    null
   ],
   "gamma123|emp": [
    0.989,
    0.0032983329122452166,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.859,
    0.011005407761641547,
    null
   ],
   "joint|emp": [
    0.949,
    0.006956938982052382,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    0.969,
    0.005480784615363026,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5431812791053182,
   0.5430242262547903,
   0.543051278204234,
   0.5431563740749049,
   0.5431277062078386,
   0.5429536675509345,
   1.0405776657625554,
   1.0398720240650559,
   1.0407462313352132,
   1.0394616852939862,
   1.0401659598478967,
   1.0406966423930215,
   1.0397794912316043,
   1.0400883843876856,
   1.0403929222919714,
   1.0404992209774073
  ],
  "sdX": [
   0.020886106385582155,
   0.01851967831270286,
   0.018748592670519926,
   0.01926578247776489,
   0.01822089136938443,
   0.019003100137842656,
   0.18505875314812564,
   0.17020833022890158,
   0.1758517510136096,
   0.16463752758922315,
   0.16657622451779636,
   0.17393655249368384,
   0.16811707587887678,
   0.16625023146022191,
   0.16983341415410486,
   0.17854952580329594
  ],
  "mean_z": [
   0.006464351482494866,
   19.430819011758317,
   18.865260853035966,
   0.0198312983002781,
   5.10547269230169,
   5.218495128161
  ],
  "k_hat_median": 1.8434247119335532,
  "bias_over_se": [
   -0.4496476179992504,
   -0.7752745458116134,
   -0.720180851749436,
   -0.5283436689021968,
   -0.6083956887579136,
   -0.87296794741176,
   -1.0346111068012342,
   -1.2559796038842739,
   -1.0584673106642943,
   -1.3772937785666841,
   -1.2275648951380116,
   -1.0791375781614194,
   -1.2890084791589047,
   -1.244727752936839,
   -1.161761623291012,
   -1.0862223378167941
  ],
  "bias_over_sd": [
   -0.014219106173469548,
   -0.024516333767172518,
   -0.022774118187682768,
   -0.016707693810608156,
   -0.019239160951019046,
   -0.027605670381432534,
   -0.03271727589999625,
   -0.039717562429903694,
   -0.03347167530532202,
   -0.043553853474503204,
   -0.038819010443018734,
   -0.03412532655668065,
   -0.040762027174118226,
   -0.03936174766103751,
   -0.03673812827774119,
   -0.03434936632853918
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|lognormal|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.104,
    0.009653186002558949,
    null
   ],
   "order2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|nm": [
    0.132,
    0.010704017937204702,
    null
   ],
   "cross2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "adj2|nm": [
    0.119,
    0.010239091756596383,
    null
   ],
   "adj2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "within2|nm": [
    0.121,
    0.010313049985334114,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|nm": [
    0.605,
    0.015458816254810716,
    null
   ],
   "order3|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order3|emp": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5433140489700004,
   0.5432108354185327,
   0.5433241183861683,
   0.5430938901779052,
   0.5432147263862155,
   0.5433401242919589,
   1.045212039436219,
   1.0451798639969803,
   1.0454498905174339,
   1.0449982981550998,
   1.0452794091483528,
   1.0456426346474208,
   1.044806200753311,
   1.0450599922451305,
   1.0453728673015596,
   1.045763251694708
  ],
  "sdX": [
   0.006325869562574183,
   0.005789172608517354,
   0.005775517152283482,
   0.006117014779222654,
   0.005723433679304803,
   0.005971487025974428,
   0.05851638564233711,
   0.05570390940438192,
   0.05518743795909011,
   0.05562453673909994,
   0.054019080124495904,
   0.05439577393629396,
   0.05808027968361536,
   0.055350160698855934,
   0.054617462637733406,
   0.05582736653270853
  ],
  "mean_z": [
   -0.0591167081651117,
   62.7327968898248,
   60.92216054568908,
   -0.05524654435681456,
   12.923810706250592,
   12.208178053623163
  ],
  "k_hat_median": 1.841478087227565,
  "bias_over_se": [
   -0.8208889171536837,
   -1.4607847904144853,
   -0.8439786756342702,
   -1.9870588764774382,
   -1.4560651106941935,
   -0.7315199907769355,
   -0.767512852235288,
   -0.8245301858534261,
   -0.6775195193673511,
   -0.9289276614129799,
   -0.7919731434100274,
   -0.5753289201088557,
   -0.9942414941413549,
   -0.8982852402917012,
   -0.7291853642855808,
   -0.4922534886261533
  ],
  "bias_over_sd": [
   -0.025958786841949057,
   -0.04619407109041475,
   -0.026688949116167475,
   -0.06283631894523882,
   -0.046044821712988473,
   -0.023132693248004824,
   -0.024270887465157657,
   -0.026073933868587713,
   -0.02142504840423392,
   -0.029375271915987225,
   -0.02504438978858858,
   -0.018193497913090325,
   -0.03144067665735637,
   -0.028406273478334312,
   -0.023058865876020337,
   -0.01556642210222434
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|lognormal|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.15,
    0.01996089927833914,
    null
   ],
   "order2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|nm": [
    0.159375,
    0.02046144311374139,
    null
   ],
   "cross2|src": [
    0.075,
    0.014724023736737184,
    null
   ],
   "cross2|emp": [
    0.075,
    0.014724023736737184,
    null
   ],
   "adj2|nm": [
    0.1375,
    0.0192511160390768,
    null
   ],
   "adj2|src": [
    0.0875,
    0.01579593994512514,
    null
   ],
   "adj2|emp": [
    0.0875,
    0.01579593994512514,
    null
   ],
   "within2|nm": [
    0.159375,
    0.02046144311374139,
    null
   ],
   "within2|src": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "within2|emp": [
    0.075,
    0.014724023736737184,
    null
   ],
   "order3|nm": [
    0.615625,
    0.02719322407414897,
    null
   ],
   "order3|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5432188815000429,
   0.5432612665797487,
   0.5432545994523087,
   0.5433472595921318,
   0.5432963788263198,
   0.5433056544505703,
   1.044726271987747,
   1.0449310846559385,
   1.0446985699771338,
   1.0450693001863014,
   1.0448596035718505,
   1.0446650048331168,
   1.0452483984748813,
   1.045035731608295,
   1.0448637640937897,
   1.0447091293476412
  ],
  "sdX": [
   0.002080356120147935,
   0.0018623507786451605,
   0.0018817309966332287,
   0.0019571746539683776,
   0.0018366798842905823,
   0.001902869254422751,
   0.01972298586056837,
   0.01851123818416911,
   0.018502255783507095,
   0.0182330626967462,
   0.017890533268130396,
   0.017901279556027116,
   0.01887766143722778,
   0.018121557790846995,
   0.01781079918645143,
   0.01791177753105983
  ],
  "mean_z": [
   0.04109375663259215,
   198.33293993772617,
   192.60589260493003,
   0.04231969757778599,
   34.68421880716799,
   33.40633942727562
  ],
  "k_hat_median": 1.8407078922022921,
  "bias_over_se": [
   -2.230348531564087,
   -2.0843075894087586,
   -2.126221585653959,
   -1.197349499234074,
   -1.7714599743239399,
   -1.6226430074614788,
   -1.7287331890133262,
   -1.643973220537793,
   -1.8695735957350592,
   -1.533450838583244,
   -1.772483351028176,
   -1.9658796073090203,
   -1.3113752347582064,
   -1.576023352437076,
   -1.776239591978505,
   -1.9206601384296056
  ],
  "bias_over_sd": [
   -0.12468027325235335,
   -0.11651633639841762,
   -0.11885940001874107,
   -0.06693387182781806,
   -0.09902762305020904,
   -0.09070850169746413,
   -0.09663912313984474,
   -0.09190089685779396,
   -0.10451234122505759,
   -0.08572250788065476,
   -0.09908483154714057,
   -0.10989601093808905,
   -0.07330810422322735,
   -0.08810238375441026,
   -0.09929481179976067,
   -0.10736816578006884
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.053125,
   0.05625,
   1.0,
   1.0
  ]
 },
 "cuts k=1.84|compound|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.415,
    0.015581238718407466,
    null
   ],
   "cross2|src": [
    0.422,
    0.01561781034588396,
    null
   ],
   "cross2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|nm": [
    0.289,
    0.0143345387090063,
    null
   ],
   "adj2|src": [
    0.299,
    0.014477534320456644,
    null
   ],
   "adj2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.161,
    0.011622349160131096,
    null
   ],
   "gamma|src": [
    0.301,
    0.014505137021069467,
    null
   ],
   "gamma|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma123|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "gamma123|src": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma123|emp": [
    0.068,
    0.007960904471226871,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.7669015640554139,
   0.543719190887795,
   0.5437312699036,
   0.6932724268934931,
   0.5436107494507255,
   0.6439056053983944,
   1.0310285059813067,
   0.714309047260131,
   0.7136090832461576,
   0.6738698055639489,
   0.5922929150360463,
   0.6464496274156002,
   0.8704798331810886,
   0.6736702410445053,
   0.646636270001923,
   0.770614295488052
  ],
  "sdX": [
   0.01486030904761861,
   0.011632335966202193,
   0.011278867647025374,
   0.013662554260475029,
   0.011265269238477036,
   0.012381930312928368,
   0.07119740337470859,
   0.049694519561946905,
   0.04873572990266808,
   0.046936928678961515,
   0.04070052818797268,
   0.04366405208659621,
   0.05961326992176016,
   0.04579619755878476,
   0.043703046463054826,
   0.050823203330892915
  ],
  "mean_z": [
   -0.02086928049511039,
   -1.0326976857608765,
   0.020592097727870434,
   0.0009460520350453409,
   -9.716344020510224,
   -0.12369315508175875
  ],
  "k_hat_median": 1.6928473790865899,
  "bias_over_se": [
   0.6867853229133126,
   0.6549738732836283,
   0.7093662601493892,
   0.5679561719965766,
   0.3719091586375184,
   0.46430286946172,
   0.8348135563901413,
   1.4772707545854922,
   1.05215321225991,
   1.2504774409828339,
   1.2087008186082515,
   0.8916072609955152,
   1.2549752660863471,
   1.1438239207271705,
   1.0258630993713769,
   0.845881253184381
  ],
  "bias_over_sd": [
   0.02171805883980295,
   0.02071209247478773,
   0.022432130773476045,
   0.017960351146595235,
   0.011760800239714424,
   0.014682545916508725,
   0.0263991225977826,
   0.04671540305245787,
   0.03327200598203913,
   0.03954356876164539,
   0.038222475965121065,
   0.028195097230900357,
   0.03968580248008723,
   0.03617088831681738,
   0.032440639615331994,
   0.026749113901002007
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|compound|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.386,
    0.015394934231752989,
    null
   ],
   "cross2|src": [
    0.391,
    0.015431104950715617,
    null
   ],
   "cross2|emp": [
    0.033,
    0.005648982209212559,
    null
   ],
   "adj2|nm": [
    0.266,
    0.013972973913952606,
    null
   ],
   "adj2|src": [
    0.27,
    0.014039230748157109,
    null
   ],
   "adj2|emp": [
    0.035,
    0.005811626278418116,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.916,
    0.008771772910877251,
    null
   ],
   "gamma|src": [
    0.9,
    0.009486832980505136,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma123|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma123|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.7665596609357137,
   0.5434968698143469,
   0.5433974860063647,
   0.6931088221520418,
   0.5434766799236554,
   0.6436253629257634,
   1.0290797496095012,
   0.7121030507233562,
   0.7117980749591196,
   0.6724053466652448,
   0.5909089434919544,
   0.6451120279519181,
   0.8687163476727512,
   0.6724134312005686,
   0.6453910574664531,
   0.7691071704884127
  ],
  "sdX": [
   0.004762607163571926,
   0.0038155971557584214,
   0.0036141238822159673,
   0.004227316170377454,
   0.0035145416569103975,
   0.003825540813394441,
   0.022635362730619772,
   0.01616583105790398,
   0.015807869710185482,
   0.015158845559215975,
   0.013366595944119422,
   0.01438382994662447,
   0.01837716659931335,
   0.014619253020870289,
   0.014255657407648645,
   0.016653021040861745
  ],
  "mean_z": [
   0.08161826722435593,
   -3.309459006658413,
   0.010268382600131026,
   0.04729186445841151,
   -29.23993322946971,
   -0.05266714271814672
  ],
  "k_hat_median": 1.6927783462319568,
  "bias_over_se": [
   -0.12725883219440912,
   0.1542265809522917,
   -0.706762008515766,
   0.6117583174182493,
   -0.014224870325485682,
   -0.81376189260444,
   -0.09668631803137885,
   0.22594104394886688,
   -0.37902992786023604,
   0.8169034916028435,
   0.4062170203532726,
   -0.2341117178213386,
   1.0364422017369137,
   0.8645427575837091,
   0.38274382652118316,
   -0.2803744881226528
  ],
  "bias_over_sd": [
   -0.004024277621074965,
   0.00487707271549582,
   -0.02234977710585141,
   0.01934549660593926,
   -0.0004498298964907548,
   -0.025733410536793604,
   -0.0030574898355456453,
   0.007144883157946238,
   -0.011985978734076568,
   0.02583275662009219,
   0.012845710086433178,
   -0.007403262552500626,
   0.03277518020608371,
   0.027339242485673303,
   0.012103422521752992,
   -0.008866219802714096
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|compound|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.421875,
    0.02760754450638222,
    null
   ],
   "cross2|src": [
    0.428125,
    0.027660553160988574,
    null
   ],
   "cross2|emp": [
    0.03125,
    0.009726484060928697,
    null
   ],
   "adj2|nm": [
    0.2875,
    0.025300923278607838,
    null
   ],
   "adj2|src": [
    0.290625,
    0.025382210144053157,
    null
   ],
   "adj2|emp": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.028125,
    0.009242223821779853,
    null
   ],
   "gamma123|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma123|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.7665748023075544,
   0.543490864915486,
   0.5434872508000411,
   0.6930415373324071,
   0.5435094086753862,
   0.643725723358381,
   1.0290903030282812,
   0.7120069637189007,
   0.7119800475256123,
   0.6720732196126231,
   0.59072658243252,
   0.6451273710710785,
   0.8682344773707964,
   0.672022659576535,
   0.6451259303484294,
   0.7691095485919106
  ],
  "sdX": [
   0.0015566007142158418,
   0.0012810533339093746,
   0.0012381474186410567,
   0.001356711010734565,
   0.0011733277531409982,
   0.0012654760981245538,
   0.007178749330808119,
   0.00516095290819775,
   0.005037237166193605,
   0.004804798056967497,
   0.004265495628332796,
   0.004469617778967687,
   0.005942302838383443,
   0.004726287444658757,
   0.004461645074805274,
   0.004998755195935248
  ],
  "mean_z": [
   0.03738675358803284,
   -10.546831187654659,
   -0.024229392443144905,
   0.021196486287069296,
   -92.04731583367794,
   -0.04295587059404228
  ],
  "k_hat_median": 1.6926165002867437,
  "bias_over_se": [
   -0.04625186937745553,
   0.17600206158188245,
   0.12988499013629412,
   0.19111606722393495,
   0.47487915276418047,
   0.027087348068271948,
   -0.14615835048438078,
   0.0672983127830387,
   -0.02663525174942109,
   0.2214017778315495,
   -0.04469579437274347,
   -0.3647820036969837,
   0.36258322216708366,
   0.033714710055642916,
   -0.37121028939672085,
   -0.519867620285167
  ],
  "bias_over_sd": [
   -0.002585558100360786,
   0.009838814346929833,
   0.007260791680041082,
   0.010683712947628451,
   0.026546551666955367,
   0.0015142287902713421,
   -0.008170500179057866,
   0.00376209005384794,
   -0.0014889558377381435,
   0.012376735639266266,
   -0.0024985708631451746,
   -0.02039193393087588,
   0.02026901830666269,
   0.0018847095881528316,
   -0.02075128602596093,
   -0.02906148345646705
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=1.84|clusters2|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.995,
    0.002230470802319547,
    null
   ],
   "cross2|src": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "cross2|emp": [
    0.994,
    0.002442130217658347,
    null
   ],
   "adj2|nm": [
    0.994,
    0.002442130217658347,
    null
   ],
   "adj2|src": [
    0.994,
    0.002442130217658347,
    null
   ],
   "adj2|emp": [
    0.986,
    0.0037153734670958734,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma|src": [
    0.151,
    0.01132249972400088,
    null
   ],
   "gamma|emp": [
    0.596,
    0.015517216245190372,
    null
   ],
   "gamma123|nm": [
    0.124,
    0.010422283818818216,
    null
   ],
   "gamma123|src": [
    0.219,
    0.013078187947877183,
    null
   ],
   "gamma123|emp": [
    0.218,
    0.0130566458173606,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.595987051895478,
   0.5640086306780314,
   0.54509471100509,
   0.5785508033288005,
   0.5571281585024231,
   0.567010804326422,
   0.6754456939355962,
   0.6407278430300637,
   0.6200017986224453,
   0.6314937491394429,
   0.6093139015814643,
   0.6041897970604572,
   0.6474841611867912,
   0.6240999062427911,
   0.6176547145558077,
   0.6280446517708549
  ],
  "sdX": [
   0.012220767070678975,
   0.010913058048332149,
   0.010690142700349865,
   0.011454536209923276,
   0.010694104354916066,
   0.011275379119795214,
   0.04810614044521536,
   0.04222235406270281,
   0.041107237487822815,
   0.04119697710864267,
   0.038926146359385384,
   0.03939227653598882,
   0.04457620093404968,
   0.04091569521091926,
   0.04026244554985875,
   0.042393406641210364
  ],
  "mean_z": [
   4.653952795570484,
   -0.5203393312068271,
   -0.8420458677132497,
   4.2266443572484516,
   -2.2793233870650482,
   -1.1216430819964227
  ],
  "k_hat_median": 1.7818319834101861,
  "bias_over_se": [
   0.12787190434579038,
   0.032341581294890405,
   -0.37912690946828514,
   -0.2540629659826088,
   -0.30912568410219826,
   -0.10930279924732446,
   -0.541091132821143,
   -0.6167028482709552,
   -0.8787363662619566,
   -0.5052017991103639,
   -0.8111439875417308,
   -1.0069655432302858,
   -0.4161518334109577,
   -0.5402315139196862,
   -0.6625826965756162,
   -0.8387369352971308
  ],
  "bias_over_sd": [
   0.0040436646647588085,
   0.0010227306002335145,
   -0.011989045561802377,
   -0.008034176416029227,
   -0.00977541245020649,
   -0.0034564580025368326,
   -0.017110804014355017,
   -0.019501856400494514,
   -0.027788083802077243,
   -0.01597588363203577,
   -0.025650625109831134,
   -0.031843046419164495,
   -0.013159876460335845,
   -0.017083620477871663,
   -0.02095270459395195,
   -0.026523190732482084
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|clusters2|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.32,
    0.014751271131668619,
    null
   ],
   "gamma|src": [
    0.368,
    0.015250442616527561,
    null
   ],
   "gamma|emp": [
    0.992,
    0.0028170906978654425,
    null
   ],
   "gamma123|nm": [
    0.686,
    0.01467664811869522,
    null
   ],
   "gamma123|src": [
    0.684,
    0.014701836619960105,
    null
   ],
   "gamma123|emp": [
    0.681,
    0.01473902981881779,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5959024572047135,
   0.5639005265639924,
   0.54511977213901,
   0.5784794095851647,
   0.5570541625877571,
   0.5668682636784483,
   0.6762588917072908,
   0.6415383468719655,
   0.6211319412318632,
   0.632065486764311,
   0.6101573107864694,
   0.6052595040420794,
   0.6478672227962519,
   0.6244761168295251,
   0.6180924030610243,
   0.6286999015334461
  ],
  "sdX": [
   0.00394779022215473,
   0.0034763152743699094,
   0.003412552402152795,
   0.0036666863909968882,
   0.0033909782732714734,
   0.0035197094609757027,
   0.015615969483175727,
   0.013750569518679824,
   0.013363205583966276,
   0.013369622372890357,
   0.01257373054988308,
   0.012685481092831914,
   0.014452769525398833,
   0.013127773578650699,
   0.012774857446147229,
   0.01329001342227296
  ],
  "mean_z": [
   14.593203787256002,
   -1.4543923565131267,
   -2.4509461323650155,
   13.21474809813067,
   -5.70481047233961,
   -2.6231006039750597
  ],
  "k_hat_median": 1.7807298501942541,
  "bias_over_se": [
   -0.281784539512061,
   -0.8818551978113094,
   -0.9554192112523726,
   -1.4094038317234288,
   -1.6649409546493323,
   -1.630805505835361,
   -0.02012264190234619,
   -0.029690703599621424,
   -0.028748882821292794,
   -0.20440785019898053,
   -0.39000109668718624,
   -0.4603341559775797,
   -0.44538149129353727,
   -0.7775213798624457,
   -1.0048076055388757,
   -1.1163343956794445
  ],
  "bias_over_sd": [
   -0.008910809542798244,
   -0.027886709915420707,
   -0.030213008278390713,
   -0.04456926251214712,
   -0.052650055863869984,
   -0.051570598191827556,
   -0.000636333809513575,
   -0.0009389024870776372,
   -0.0009091194990057269,
   -0.006463943782472808,
   -0.012332917554950574,
   -0.014557044176603666,
   -0.014084199401700305,
   -0.024587384898423045,
   -0.03177480643762868,
   -0.03530159320734676
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|clusters2|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    0.984375,
    0.006932905995819863,
    null
   ],
   "gamma|src": [
    0.975,
    0.008727650027355592,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5959448598055102,
   0.5640158875339264,
   0.5452425439669735,
   0.5786511087519106,
   0.5572313305358758,
   0.5670660912137084,
   0.6764331209865848,
   0.6417663431348551,
   0.621353930085533,
   0.6323627560467678,
   0.6104885241417894,
   0.6056323938658126,
   0.6481949518571082,
   0.6248927718118977,
   0.6185865718870598,
   0.6292888778363793
  ],
  "sdX": [
   0.0012836692946934577,
   0.0011150182543787864,
   0.0011207423333774562,
   0.0011681072608837621,
   0.0011118969070728108,
   0.0011952656306612297,
   0.004902504988030792,
   0.0043557683275323575,
   0.004260931573491051,
   0.0042982731260365606,
   0.004120614038700691,
   0.004168293590421408,
   0.00470306535652654,
   0.004399797450241923,
   0.004352641757948082,
   0.004499633436273604
  ],
  "mean_z": [
   46.206587763856405,
   -4.5533229188120625,
   -7.721677092533868,
   41.84580803840489,
   -17.788980896821823,
   -7.922872600211919
  ],
  "k_hat_median": 1.7797958464036916,
  "bias_over_se": [
   0.10067816306131872,
   0.2954846157031935,
   0.3139331866764052,
   0.12676511876476093,
   -0.02199670213234001,
   0.24415822482177318,
   0.599479285159076,
   0.8833279936816464,
   0.88096553799344,
   0.8775100601960782,
   0.7646758729881996,
   0.8077890310420198,
   0.47230490222259935,
   0.38168331534079647,
   0.36269183606611394,
   0.4763417751754762
  ],
  "bias_over_sd": [
   0.005628080411372924,
   0.01651809217544356,
   0.017549398645039332,
   0.00708638556834599,
   -0.0012296530312181709,
   0.013648859699179033,
   0.03351191081796687,
   0.04937953600751665,
   0.049247470719700134,
   0.049054303638459085,
   0.04274668081889024,
   0.0451567796222161,
   0.026402646686903092,
   0.021336745974487727,
   0.020275090008201015,
   0.026628314745382166
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.984375,
   1.0
  ]
 },
 "cuts k=1.84|clusters2half|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "adj2|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "adj2|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.125,
    0.010458250331675944,
    null
   ],
   "gamma|src": [
    0.249,
    0.013674757767507255,
    null
   ],
   "gamma|emp": [
    0.686,
    0.01467664811869522,
    null
   ],
   "gamma123|nm": [
    0.286,
    0.014289996501049255,
    null
   ],
   "gamma123|src": [
    0.407,
    0.015535475531827147,
    null
   ],
   "gamma123|emp": [
    0.401,
    0.015498354751392161,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.6486986772572098,
   0.5847787360827357,
   0.5474957886013683,
   0.6137999130279648,
   0.5713527154450649,
   0.591107630606502,
   0.7625215587480171,
   0.6933225609530641,
   0.6527424481501481,
   0.6741746054328298,
   0.6310361199456341,
   0.6213610296886684,
   0.7047494044770776,
   0.659099874266981,
   0.6469287956859031,
   0.6683955926768976
  ],
  "sdX": [
   0.01507537159707782,
   0.01182994668631273,
   0.011584944738990402,
   0.012980757328311422,
   0.011295217008125753,
   0.012034631215611057,
   0.06444163403641172,
   0.050528628563455184,
   0.047468822803395656,
   0.047673565188563534,
   0.042477033001918706,
   0.04343045017771716,
   0.05392492035376125,
   0.045630398802367085,
   0.043896893159415425,
   0.048054743272496245
  ],
  "mean_z": [
   6.064226967680312,
   -0.8999009698267904,
   -1.416926853028643,
   5.468669155376969,
   -2.70485316657501,
   -1.7621231362853162
  ],
  "k_hat_median": 1.7248134253398624,
  "bias_over_se": [
   0.6327917253306123,
   0.7005100302224964,
   1.4420662120651515,
   -0.018242425864657137,
   1.023502099716275,
   1.277922719780136,
   0.35387829554645744,
   0.5991069762583935,
   0.7937588782662827,
   0.40331845461499755,
   0.8550932138205718,
   0.8809837034930881,
   -0.3840552545447823,
   0.16585730386702843,
   0.4822219664645173,
   0.5229663228984937
  ],
  "bias_over_sd": [
   0.020010631365524004,
   0.022152072192964764,
   0.045602137668972656,
   -0.0005768761577908309,
   0.032365978250682055,
   0.0404114646818234,
   0.011190614284250257,
   0.018945426070729455,
   0.025100859683017777,
   0.012754049389626411,
   0.027040421674263772,
   0.02785915084528596,
   -0.012144893517172456,
   0.005244868467944626,
   0.015249197517932087,
   0.016537647199223095
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=1.84|clusters2half|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.799,
    0.01267276607532862,
    null
   ],
   "gamma|src": [
    0.797,
    0.012719709116170855,
    null
   ],
   "gamma|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma123|nm": [
    0.99,
    0.003146426544510456,
    null
   ],
   "gamma123|src": [
    0.984,
    0.00396787096564392,
    null
   ],
   "gamma123|emp": [
    0.985,
    0.0038438262187565153,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.6483176793228911,
   0.5844146712774582,
   0.546945126571758,
   0.6136524544187775,
   0.5709075714924405,
   0.5906806892939372,
   0.7616126709758858,
   0.6920821253254795,
   0.6513335328932922,
   0.6731953300507693,
   0.629665575504059,
   0.620068574516076,
   0.7048889655437889,
   0.6585895688063685,
   0.6461600099750348,
   0.6677279697509181
  ],
  "sdX": [
   0.004924701778822841,
   0.004069271731312174,
   0.0038517943068262636,
   0.004319304876923901,
   0.0037985044887292813,
   0.0040493831931189715,
   0.021332447357538756,
   0.01692702408306605,
   0.016198922425890695,
   0.015770069807438516,
   0.014363642631719865,
   0.014813206298769263,
   0.017379734793224324,
   0.015078190344452699,
   0.01483019745729599,
   0.016240352363201975
  ],
  "mean_z": [
   19.267434831924156,
   -2.777189450576508,
   -4.472516605384181,
   17.282939123976895,
   -7.035351823948021,
   -4.8199492534941815
  ],
  "k_hat_median": 1.7241695049255528,
  "bias_over_se": [
   -0.5093998118901368,
   -0.7927078622558696,
   -0.18360403290559468,
   -1.1344073408041966,
   -0.6623684274507906,
   0.4638382725874897,
   -0.27831121575355683,
   -0.5289745452479797,
   -0.42441174150118866,
   -0.7444341175365686,
   -0.48863635885352996,
   -0.17616053513399113,
   -0.9376921323459917,
   -0.5683136015710639,
   -0.21193869180712305,
   0.24746518146619406
  ],
  "bias_over_sd": [
   -0.016108636452341545,
   -0.025067623638515692,
   -0.005806069315741821,
   -0.03587310991356128,
   -0.02094592880928495,
   0.0146678540733451,
   -0.008800973401517746,
   -0.01672764387235414,
   -0.013421077688623658,
   -0.023541073793530525,
   -0.015452038415485373,
   -0.00557068524857527,
   -0.029652428822333807,
   -0.017971654062180088,
   -0.006702089904269763,
   0.007825536150200596
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=1.84|clusters2half|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.64838715971858,
   0.5845590644746167,
   0.5469926068670486,
   0.6139512379311081,
   0.5710824721506924,
   0.5906520265892088,
   0.7619420841294104,
   0.692588442632092,
   0.6515895346988236,
   0.6739250036082587,
   0.6300737095418357,
   0.6201422924434602,
   0.7059733842664649,
   0.659267457230789,
   0.6465076184021089,
   0.667636433639357
  ],
  "sdX": [
   0.0015464885448470283,
   0.0012466560040004402,
   0.0011946897782710282,
   0.0012768287425550875,
   0.0011520296562478039,
   0.0012612626343076934,
   0.006686416782537324,
   0.0052586768744803235,
   0.004959495619774841,
   0.004805070978762392,
   0.004305892062970836,
   0.004396802525849729,
   0.005239874778862175,
   0.004512375594698801,
   0.004369613486785907,
   0.004862774843549047
  ],
  "mean_z": [
   61.13720576013516,
   -8.70576153687157,
   -14.098912277634032,
   54.82962418649697,
   -21.84168504659552,
   -14.79155500886092
  ],
  "k_hat_median": 1.7235535066680296,
  "bias_over_se": [
   -0.11393501998964045,
   0.6082093531221237,
   0.37607905235732836,
   2.015170462476923,
   1.4803856897621142,
   0.4358883094952786,
   0.3790092313480129,
   0.7591552021213336,
   0.1392086994725721,
   1.3343769798009029,
   0.7734994185339443,
   -0.03581035758141867,
   1.9427538026791433,
   1.613119000612396,
   1.0161555233461386,
   0.1307890520619513
  ],
  "bias_over_sd": [
   -0.006369161242865835,
   0.03399993645330606,
   0.021023458149617216,
   0.1126514535087022,
   0.08275607588065004,
   0.02436689726572275,
   0.021187260134852528,
   0.04243806593539736,
   0.007782002877000259,
   0.07459394086114206,
   0.043239932009961506,
   -0.0020018598462656777,
   0.10860323915841943,
   0.09017609352914606,
   0.05680482064784601,
   0.007311330278082053
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=3|null|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "cross2|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "cross2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "adj2|nm": [
    0.028,
    0.005216895628628198,
    null
   ],
   "adj2|src": [
    0.028,
    0.005216895628628198,
    null
   ],
   "adj2|emp": [
    0.027,
    0.00512552436341883,
    null
   ],
   "within2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "gamma|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma|emp": [
    0.165,
    0.011737759581794134,
    null
   ],
   "gamma123|nm": [
    0.036,
    0.005891010100144117,
    null
   ],
   "gamma123|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|emp": [
    0.094,
    0.009228434320078352,
    null
   ],
   "bonf": [
    0.043,
    0.006414904519944158,
    null
   ],
   "bonf_emp": [
    0.136,
    0.010839926199010766,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33282848433985457,
   0.3329541717201199,
   0.33294995857148724,
   0.33298446987074076,
   0.3330184033105001,
   0.3329803139765954,
   0.2215363948542616,
   0.2217764021417121,
   0.22174491665032908,
   0.2218564013505918,
   0.2219715703598613,
   0.22199907174800676,
   0.22184849825470881,
   0.2219996504617255,
   0.22207579898641375,
   0.22213603914460311
  ],
  "sdX": [
   0.007603795862721296,
   0.006382600274586227,
   0.006170675255256158,
   0.0069212970081637655,
   0.006215964234469519,
   0.006549702836289816,
   0.019498888751944474,
   0.015954437014532842,
   0.015999375172083243,
   0.015134700409502114,
   0.014260969269171224,
   0.01483955332027763,
   0.016672472405226863,
   0.014916551453535473,
   0.01465027276937647,
   0.015785232109345366
  ],
  "mean_z": [
   0.012454127828990866,
   0.004773610809649822,
   0.002926612353526622,
   0.02054376981939056,
   -0.7943582222852653,
   -0.1196207185470108
  ],
  "k_hat_median": 3.0014350202695255,
  "bias_over_se": [
   -2.099573321876106,
   -1.8785671160267412,
   -1.9646754928893488,
   -1.5939254346461316,
   -1.6021587933197705,
   -1.7044211826433855,
   -1.112256494215441,
   -0.8836456465164244,
   -0.9433948081346417,
   -0.7643541918102984,
   -0.5558042864132872,
   -0.47552897599822536,
   -0.7088444501882241,
   -0.4718474697021278,
   -0.31605618189890905,
   -0.17265176663240603
  ],
  "bias_over_sd": [
   -0.06639433811654324,
   -0.059405508241383034,
   -0.06212849420644287,
   -0.05040434793955636,
   -0.05066470960157439,
   -0.05389853029390947,
   -0.03517263864034689,
   -0.027943328874839333,
   -0.02983276326483012,
   -0.02417100185217763,
   -0.017576074783505653,
   -0.015037546575619336,
   -0.022415629693645585,
   -0.014921127124460152,
   -0.009994574033770338,
   -0.0054597282461026206
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|null|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "cross2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "cross2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "adj2|nm": [
    0.036,
    0.005891010100144117,
    null
   ],
   "adj2|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "adj2|emp": [
    0.036,
    0.005891010100144117,
    null
   ],
   "within2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "order3|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma123|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma123|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "bonf_emp": [
    0.05,
    0.006892024376045111,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33326914188098716,
   0.33330114220379836,
   0.33327477745085315,
   0.33329462122577175,
   0.3332558090575643,
   0.3332115608926073,
   0.2220460925149019,
   0.22222517099926184,
   0.22209027752994426,
   0.2222435754322391,
   0.22218552728238694,
   0.2221022285525253,
   0.2222246590538285,
   0.22217859746237362,
   0.22211961108872283,
   0.2220497068631984
  ],
  "sdX": [
   0.00240795154701173,
   0.0020849439772656357,
   0.001989753385293944,
   0.0022019960591300467,
   0.0019459513296872788,
   0.0020496469196772528,
   0.006055803732053103,
   0.005172253676842642,
   0.005037184723186745,
   0.004945519139526926,
   0.004588512500400214,
   0.0046781405131530035,
   0.005428338925704478,
   0.00479385114104787,
   0.004651629137604511,
   0.004931432696222722
  ],
  "mean_z": [
   0.003933290357451582,
   7.545084671677848e-05,
   0.006217730129055192,
   0.0065271799236789425,
   -0.26449060455413187,
   -0.0409969782238883
  ],
  "k_hat_median": 3.0008950945334476,
  "bias_over_se": [
   -0.8430036558656485,
   -0.48824952082069006,
   -0.930617635365526,
   -0.5559430154846319,
   -1.259812008886717,
   -1.8787541660715272,
   -0.9197309942568828,
   0.01802860482141281,
   -0.8283312518803646,
   0.13653729184916824,
   -0.25289151652082975,
   -0.8111199310411985,
   0.014195757222531562,
   -0.28777198006493865,
   -0.6975725827462449,
   -1.106253495649465
  ],
  "bias_over_sd": [
   -0.02665811628384213,
   -0.015439805522791844,
   -0.029428713584751257,
   -0.017580461781936948,
   -0.039838753717143134,
   -0.05941142328316263,
   -0.029084447765029924,
   0.0005701145427075766,
   -0.02619413413040584,
   0.004317688277945149,
   -0.007997131931399226,
   -0.025649864376488987,
   0.0004489092593398548,
   -0.009100149037817758,
   -0.02205918194764409,
   -0.0349828071577548
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|null|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "cross2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "cross2|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "adj2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "within2|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "within2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "order3|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "order3|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order3|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma123|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma123|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf_emp": [
    0.049,
    0.006826346021115542,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33331393228746725,
   0.3333181386488842,
   0.3333235815735705,
   0.33332402725701343,
   0.33333138760589526,
   0.3333402724273222,
   0.22214547192073167,
   0.22213818930327434,
   0.22216287667924944,
   0.2221417620206391,
   0.22216185294115898,
   0.2221766888656595,
   0.22215727961686557,
   0.2221658911828115,
   0.22217985376985228,
   0.22218922404892916
  ],
  "sdX": [
   0.000762345618754928,
   0.0006522705565986194,
   0.0006371654106520093,
   0.000693576871408174,
   0.0006202253972575582,
   0.0006596948195358343,
   0.0018891611293769533,
   0.0016035278645847118,
   0.0015714485918144334,
   0.001557544660561695,
   0.001451908381843801,
   0.0014979589009753006,
   0.0017132005949031057,
   0.001530271637086085,
   0.0014999629851122555,
   0.0015988168657900886
  ],
  "mean_z": [
   0.00416078122152004,
   -0.05525981480408543,
   -0.05570400960091143,
   0.005085930630470749,
   -0.14636381957025912,
   -0.07071105361812405
  ],
  "k_hat_median": 2.9999307023960133,
  "bias_over_se": [
   -0.8047726964861175,
   -0.7366546090490463,
   -0.48398377453560804,
   -0.424298999334554,
   -0.09920474777679943,
   0.3326286830410169,
   -1.2847277028949473,
   -1.657192420389102,
   -1.1942298701562322,
   -1.6335807533541897,
   -1.3148517582222392,
   -0.9612354261239202,
   -1.1987303221960288,
   -1.1640703727735044,
   -0.8932274446447342,
   -0.6526662838154573
  ],
  "bias_over_sd": [
   -0.025449147196115168,
   -0.02329506413455871,
   -0.01530491078097923,
   -0.013417512468274582,
   -0.0031371295767721155,
   0.010518642535118364,
   -0.040626657142641305,
   -0.05240502569596823,
   -0.03776486439500838,
   -0.051658359224129854,
   -0.041579263414593025,
   -0.030396933141941054,
   -0.03790718118446946,
   -0.03681113734685531,
   -0.02824633193649331,
   -0.02063912008854736
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=3|smear1|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "cross2|nm": [
    0.033,
    0.005648982209212559,
    null
   ],
   "cross2|src": [
    0.033,
    0.005648982209212559,
    null
   ],
   "cross2|emp": [
    0.033,
    0.005648982209212559,
    null
   ],
   "adj2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma|src": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma|emp": [
    0.174,
    0.011988494484296182,
    null
   ],
   "gamma123|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|src": [
    0.068,
    0.007960904471226871,
    null
   ],
   "gamma123|emp": [
    0.071,
    0.008121514637061242,
    null
   ],
   "joint|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "joint|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|emp": [
    0.107,
    0.009775019181566858,
    null
   ],
   "bonf": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf_emp": [
    0.148,
    0.011229247525992114,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33286878375520174,
   0.33312576667824195,
   0.3328989921369869,
   0.33311990743274944,
   0.3330342480164131,
   0.3328121117154083,
   0.22146236901415361,
   0.22164260573906916,
   0.22151317808835697,
   0.2216390626701256,
   0.2215780602466695,
   0.22147921983618712,
   0.2215792758289638,
   0.22159266538473096,
   0.22152583285249808,
   0.22136918281271625
  ],
  "sdX": [
   0.007620665066643062,
   0.0064818343020826945,
   0.006338663742436685,
   0.007036219991053491,
   0.006244513138493083,
   0.0065916876325691175,
   0.019256505661872134,
   0.016202197469542205,
   0.015980517345045978,
   0.01584686528790971,
   0.014665612387475747,
   0.015056328628595638,
   0.017616407169666306,
   0.015521902318775437,
   0.01498381617655333,
   0.016027505040060164
  ],
  "mean_z": [
   0.06442669155131993,
   -0.04603832605569383,
   -0.05550293110873834,
   0.07272477739429553,
   -0.8618117641010379,
   -0.18586069458711177
  ],
  "k_hat_median": 3.0031172004253275,
  "bias_over_se": [
   -1.9276988820781202,
   -1.0126506877539445,
   -2.166872258740164,
   -0.959196782328686,
   -1.5145949655398676,
   -2.500493910265102,
   -1.247820797331751,
   -1.131271396725755,
   -1.4030799980885378,
   -1.1637080207373578,
   -1.3889764511695222,
   -1.560526410367623,
   -1.1541371611727915,
   -1.2825963481262783,
   -1.4697033924524245,
   -1.6830738540906958
  ],
  "bias_over_sd": [
   -0.06095919110327199,
   -0.03202282647438444,
   -0.06852251736252617,
   -0.030332465564633957,
   -0.04789569823730219,
   -0.07907256031818409,
   -0.03945955831295691,
   -0.035773942654533354,
   -0.04436928533384475,
   -0.036799678769365074,
   -0.043923292020333356,
   -0.049348178056082874,
   -0.03649702161546871,
   -0.040559257786932756,
   -0.04647610205025983,
   -0.05322346849204501
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|smear1|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "cross2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "cross2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "cross2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "within2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|emp": [
    0.071,
    0.008121514637061242,
    null
   ],
   "gamma123|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma123|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "joint|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf_emp": [
    0.058,
    0.007391616873188166,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33325160062912296,
   0.3332058587325652,
   0.3332001971168602,
   0.33324656023045995,
   0.333262562698822,
   0.3332547590035952,
   0.22210023348639937,
   0.2219847022871474,
   0.2221047171485785,
   0.22192462162088986,
   0.22205395774141493,
   0.22213866948498814,
   0.22196146873510605,
   0.2220761697322726,
   0.22215747022433077,
   0.2222342802029316
  ],
  "sdX": [
   0.002367968634810165,
   0.002021752398246222,
   0.0019447448912201263,
   0.002157643241011405,
   0.0018899067430098906,
   0.0020126122219944875,
   0.006002279403957438,
   0.005033959062641856,
   0.0049975386243190706,
   0.004854942892852578,
   0.004537147024065281,
   0.004679542415652091,
   0.0053876485600616525,
   0.004786700783440821,
   0.004667841564509528,
   0.004995530708828212
  ],
  "mean_z": [
   0.038415249145996345,
   -0.00556404582567965,
   -0.018866781701701574,
   0.040759995313207266,
   -0.28595117630624506,
   -0.06755240315472363
  ],
  "k_hat_median": 3.0004780321309985,
  "bias_over_se": [
   -1.0914904058689485,
   -1.9938647412878416,
   -2.1648787201487014,
   -1.2717609635554012,
   -1.18416634756551,
   -1.2345838153917228,
   -0.6426929306720878,
   -1.4920740816212434,
   -0.7435333616640151,
   -1.9384280186508815,
   -1.1727612216059558,
   -0.5646213474135111,
   -1.5304913041847914,
   -0.9648786232387739,
   -0.4386691226610091,
   0.07632959388548026
  ],
  "bias_over_sd": [
   -0.03451595726767493,
   -0.06305153928771946,
   -0.06845947613700153,
   -0.04021661284125458,
   -0.037446627868295966,
   -0.039040968190186875,
   -0.020323734970124883,
   -0.04718352535627109,
   -0.02351258939180011,
   -0.06129847619224138,
   -0.03708596611796292,
   -0.017854894733799153,
   -0.04839838460305534,
   -0.030512141150419968,
   -0.013871935667965716,
   0.0024137536955377912
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|smear1|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma123|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma123|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf_emp": [
    0.055,
    0.00720936890441875,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.333356378661742,
   0.3333568003568014,
   0.3333605377442634,
   0.3333538590776002,
   0.3333559199444954,
   0.3333545174971245,
   0.2222666491323785,
   0.22226395209120514,
   0.22228233669817635,
   0.22225605738727505,
   0.22227313322435385,
   0.22228259175298218,
   0.22224664190418542,
   0.22226370351677782,
   0.22227100196857666,
   0.22227690035692
  ],
  "sdX": [
   0.0007439648173808468,
   0.0006239554221337815,
   0.0006117502907854321,
   0.0006813052748006152,
   0.0006085797671543416,
   0.0006504582980143957,
   0.0019301467627872214,
   0.0015671200052752193,
   0.0015791528619108687,
   0.0015076489760070435,
   0.0014161574618814102,
   0.001501979560396957,
   0.0016866512760357968,
   0.0014904192388972362,
   0.0014777442453417413,
   0.0016132686179927136
  ],
  "mean_z": [
   -0.014963186032196993,
   0.01841049178155461,
   0.020188753680499515,
   -0.014048016692576513,
   -0.07519887970457302,
   0.004431108501457936
  ],
  "k_hat_median": 2.9995921138206407,
  "bias_over_se": [
   0.9795587841744476,
   1.189335670969742,
   1.406258439729164,
   0.9527021873212947,
   1.1736363867469497,
   1.0298924329348007,
   0.7278732799324558,
   0.8420633519001288,
   1.203801537831309,
   0.7096889811747014,
   1.136841975790145,
   1.271024077234655,
   0.45784102403654253,
   0.8801239789855188,
   1.0438552046646439,
   1.0717833467207523
  ],
  "bias_over_sd": [
   0.03097636860016555,
   0.037610096227489856,
   0.04446979648378777,
   0.030127088437596813,
   0.037113641269706156,
   0.032568058330461815,
   0.0230173741256389,
   0.026628381261602822,
   0.03806754710360289,
   0.022442336108364158,
   0.03595009983182857,
   0.040193310449752793,
   0.014478204422193726,
   0.0278319639692441,
   0.03300959994161495,
   0.033892765338755355
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=3|clan5|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.657,
    0.015011695440555674,
    null
   ],
   "cross2|src": [
    0.643,
    0.015150940564862632,
    null
   ],
   "cross2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|nm": [
    0.484,
    0.015803290796539814,
    null
   ],
   "adj2|src": [
    0.461,
    0.015763216676808068,
    null
   ],
   "adj2|emp": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.995,
    0.002230470802319547,
    null
   ],
   "gamma|src": [
    0.989,
    0.0032983329122452166,
    null
   ],
   "gamma|emp": [
    0.898,
    0.009570579919733181,
    null
   ],
   "gamma123|nm": [
    0.081,
    0.008627803892068943,
    null
   ],
   "gamma123|src": [
    0.019,
    0.004317290817167636,
    null
   ],
   "gamma123|emp": [
    0.069,
    0.008014923580421713,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.599845250268196,
   0.3332832349041673,
   0.333395068670749,
   0.5994319068599798,
   0.3329668247323258,
   0.5999335760071198,
   0.9348232632490363,
   0.3994453665301795,
   0.4005704231259345,
   0.39855599195516844,
   0.2221329677230517,
   0.3999571105096709,
   0.9294257579611486,
   0.3980468401281066,
   0.3986955122114424,
   0.9315690376104309
  ],
  "sdX": [
   0.01621440355007801,
   0.010666300905058814,
   0.01015108268568294,
   0.015190911177140503,
   0.009762743128656711,
   0.014383139417395776,
   0.09658593958864252,
   0.043353440278302256,
   0.04270982436635662,
   0.042320505821251284,
   0.026271869647817227,
   0.04046676726609649,
   0.09082971143352192,
   0.04106876909072102,
   0.039066020868405826,
   0.0845525329577867
  ],
  "mean_z": [
   -0.07917615524661865,
   5.0049379109245375,
   -0.013176502688766197,
   -0.013697981418323376,
   -4.587998926497791,
   -0.20732792877952835
  ],
  "k_hat_median": 2.3200343450784313,
  "bias_over_se": [
   -0.3018067351588177,
   -0.14852866497134476,
   0.19231867614280423,
   -1.1825941345003974,
   -1.1871683459778866,
   -0.14603981974128552,
   0.4878113841114098,
   -0.4045595966394374,
   0.4223469271415148,
   -1.0789933373105263,
   -0.10743335460232437,
   -0.03351601481552044,
   -1.3604401147888838,
   -1.50392475021174,
   -1.0559438867892756,
   -0.6598492978619868
  ],
  "bias_over_sd": [
   -0.009543966962810837,
   -0.0046968887913351725,
   0.006081650531995473,
   -0.037396910125767666,
   -0.037541559393449164,
   -0.004618184594628843,
   0.015425950423513277,
   -0.012793297746596235,
   0.013355782525403745,
   -0.03412076526047602,
   -0.003397340972158781,
   -0.001059869449089927,
   -0.04302089382993793,
   -0.04755827640168896,
   -0.03339187763585095,
   -0.020866266937067515
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|clan5|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.661,
    0.014969268519202933,
    null
   ],
   "cross2|src": [
    0.638,
    0.015197236590906913,
    null
   ],
   "cross2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "adj2|nm": [
    0.44,
    0.015697133496278867,
    null
   ],
   "adj2|src": [
    0.418,
    0.015597307459943206,
    null
   ],
   "adj2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.091,
    0.009094998625618368,
    null
   ],
   "gamma123|src": [
    0.01,
    0.003146426544510455,
    null
   ],
   "gamma123|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5999282906733779,
   0.3333414709888668,
   0.3332672122274991,
   0.6001783207406387,
   0.33333483524920066,
   0.5998252150251477,
   0.9335714597432072,
   0.40001282714879877,
   0.39999558392776613,
   0.4000246154329159,
   0.22210368716228274,
   0.3995740105427228,
   0.9339819787289745,
   0.40014653366161174,
   0.39966681261784714,
   0.9321269764991275
  ],
  "sdX": [
   0.005030625778949023,
   0.0033244077020559144,
   0.0032298643421459967,
   0.004697231891793305,
   0.003083029253336253,
   0.004633061633935326,
   0.03129380361791267,
   0.014079611958734667,
   0.01378743183584122,
   0.013467958402587651,
   0.008210800319363613,
   0.013028063772686225,
   0.027506577595308192,
   0.012528808129578078,
   0.012739225168444699,
   0.027586210600065653
  ],
  "mean_z": [
   0.06698654296598396,
   16.026793088414877,
   -0.0329963417409895,
   0.03299474736418967,
   -13.402007336274794,
   -0.10403868390076583
  ],
  "k_hat_median": 2.3185081492317323,
  "bias_over_se": [
   -0.4507685754532714,
   0.07740785308592132,
   -0.6473748544684482,
   1.200493625728984,
   0.015405221957533155,
   -1.1929878447090525,
   0.2406296899648308,
   0.02880974718038596,
   -0.01012867859275177,
   0.0577970552615205,
   -0.4565216025371691,
   -1.0339962773579774,
   0.7457113982638122,
   0.3698517207576544,
   -0.8270762164100771,
   -1.3828775986330313
  ],
  "bias_over_sd": [
   -0.014254553960618047,
   0.0024478512453520495,
   -0.020471790400403294,
   0.03796294173817306,
   0.0004871558924624249,
   -0.037725588101758606,
   0.007609378929490276,
   0.0009110441990363349,
   -0.0003202969404088462,
   0.0018277033667702357,
   -0.014436480650875582,
   -0.032697833285863995,
   0.023581464956625785,
   0.011695738341267642,
   -0.026154446424101745,
   -0.04373042936904529
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|clan5|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.65,
    0.026663411259626926,
    null
   ],
   "cross2|src": [
    0.625,
    0.027063293868263706,
    null
   ],
   "cross2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "adj2|nm": [
    0.475,
    0.02791588929265912,
    null
   ],
   "adj2|src": [
    0.446875,
    0.027792632475565803,
    null
   ],
   "adj2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.090625,
    0.01604798559934782,
    null
   ],
   "gamma123|src": [
    0.00625,
    0.004405585056209901,
    null
   ],
   "gamma123|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5999720006023853,
   0.33332609313458,
   0.3332483090653911,
   0.6000530456986934,
   0.3333255613202811,
   0.5999029287372668,
   0.9335023541568865,
   0.4000417361652387,
   0.3997515685678195,
   0.4000875372707867,
   0.22212840662047925,
   0.39960845496385344,
   0.9333740842508405,
   0.4000302296149754,
   0.39976863401462215,
   0.9327227790910424
  ],
  "sdX": [
   0.0017226704036561755,
   0.001052916412442407,
   0.00098912579993834,
   0.0014867775637287253,
   0.0009482846048403519,
   0.001413337098645256,
   0.010059469034336395,
   0.004490524756302704,
   0.004203729967528354,
   0.004223933565336648,
   0.002563331802001502,
   0.0039691175482901185,
   0.008717933399994136,
   0.003955140093191179,
   0.0038716609163436805,
   0.008575815276977754
  ],
  "mean_z": [
   0.22774372942788385,
   50.75578287334091,
   -0.054265573699848024,
   0.09235654910030626,
   -41.68500062103918,
   -0.07760755658913424
  ],
  "k_hat_median": 2.3183478118407512,
  "bias_over_se": [
   -0.29075117915445775,
   -0.12300749720737532,
   -1.5376813979995034,
   0.6382328659592366,
   -0.14661209867059613,
   -1.2286265878985598,
   0.3005662026793953,
   0.16626101876392854,
   -1.0571746033023617,
   0.37072417928218104,
   -0.6547043583878304,
   -1.7646669445762106,
   0.08361781858984414,
   0.13672430796472165,
   -1.068998721043426,
   -1.2735729449567392
  ],
  "bias_over_sd": [
   -0.01625348502818968,
   -0.006876328137445168,
   -0.08595900334159497,
   0.03567830184398411,
   -0.008195865473783988,
   -0.06868231423762,
   0.016802161523252684,
   0.009294273499112805,
   -0.05909785692676136,
   0.020724111644444397,
   -0.036599086263014335,
   -0.09864788114298152,
   0.004674378162428427,
   0.007643121169643338,
   -0.059758845202835885,
   -0.07119489198069666
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=3|clan30|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.204,
    0.01274299807737567,
    null
   ],
   "cross2|src": [
    0.196,
    0.012553246592017541,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.149,
    0.01126050620531777,
    null
   ],
   "adj2|src": [
    0.146,
    0.011166198995181842,
    null
   ],
   "adj2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.211,
    0.012902674141432851,
    null
   ],
   "gamma|src": [
    0.12,
    0.010276186062932104,
    null
   ],
   "gamma|emp": [
    0.802,
    0.012601428490452976,
    null
   ],
   "gamma123|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma123|emp": [
    0.077,
    0.00843036179532053,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.37792242795351805,
   0.3335154960570036,
   0.33346763831713555,
   0.3779646335798995,
   0.33357936115997716,
   0.37775677180085376,
   0.3160306894945315,
   0.2519484708911306,
   0.2520370126224238,
   0.2521553600389064,
   0.22244570564325136,
   0.2519703762424345,
   0.31639083887099523,
   0.2523471962759127,
   0.2521666620292044,
   0.31604492219447144
  ],
  "sdX": [
   0.009041890223951769,
   0.007021975270052057,
   0.0068841524548223145,
   0.008455997695281273,
   0.006767111620835891,
   0.007791460802672501,
   0.028274767765469187,
   0.02018884651664078,
   0.019963581490674606,
   0.019659722242339323,
   0.016451293847496808,
   0.01876447560353764,
   0.026258047084087938,
   0.019016723693504385,
   0.018260064182320103,
   0.023705421554581333
  ],
  "mean_z": [
   0.027853464386202464,
   1.1226913745259903,
   -0.028823282960731736,
   0.03339594817807099,
   -3.3838262841886344,
   -0.1819611200427045
  ],
  "k_hat_median": 2.8594908394633065,
  "bias_over_se": [
   0.5058942410875709,
   0.8203519514443472,
   0.6169381818814241,
   0.698782036155085,
   1.1496903606263975,
   -0.08525581176601636,
   -0.020906681636742995,
   0.15133912143329245,
   0.293298959704324,
   0.488194669166428,
   0.42958118448903987,
   0.19974287608337837,
   0.4112183846939619,
   0.8237047724644074,
   0.5451882211895294,
   -0.005950287661237092
  ],
  "bias_over_sd": [
   0.015997780569990613,
   0.025941806495279943,
   0.019509298302685236,
   0.022097428222601984,
   0.036356401435197847,
   -0.0026960254894719403,
   -0.0006611273228812487,
   0.0047857632281801035,
   0.009274927480236096,
   0.01543807096118288,
   0.013584549829383619,
   0.0063164243481624825,
   0.013003867113682423,
   0.026047832005382736,
   0.01724036532454586,
   -0.00018816461742705612
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|clan30|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.196,
    0.012553246592017541,
    null
   ],
   "cross2|src": [
    0.194,
    0.012504559168559283,
    null
   ],
   "cross2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|nm": [
    0.152,
    0.011353237423748346,
    null
   ],
   "adj2|src": [
    0.148,
    0.011229247525992114,
    null
   ],
   "adj2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.929,
    0.008121514637061239,
    null
   ],
   "gamma|src": [
    0.919,
    0.008627803892068941,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma123|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma123|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3777949065533851,
   0.3333097093824514,
   0.33333892522839287,
   0.3776950189361096,
   0.33331642529144945,
   0.37779096186430866,
   0.3161634054476465,
   0.25185362873747036,
   0.2520210249930671,
   0.2517353097948164,
   0.22227272484104818,
   0.25201248922491143,
   0.31567718782163184,
   0.2516800054401081,
   0.25183505996419997,
   0.3161359579717315
  ],
  "sdX": [
   0.002925737409442721,
   0.0023316618857639757,
   0.0022898458649150267,
   0.0027684306224361765,
   0.0022703445317563222,
   0.002615466937378795,
   0.00906358490199201,
   0.006596238365250074,
   0.006495866117682409,
   0.006488602696246149,
   0.005473130435978221,
   0.006269321834861997,
   0.008605716960479912,
   0.006358967799353265,
   0.006187367385708628,
   0.007920810487049443
  ],
  "mean_z": [
   -0.027765460742112388,
   3.6176755771936677,
   0.015733925766102795,
   -0.01684298704915925,
   -10.698231055436,
   -0.04413046509028068
  ],
  "k_hat_median": 2.860326482647623,
  "bias_over_se": [
   0.18513604220150903,
   -0.32039590548995417,
   0.07722408348940839,
   -0.9453241633253279,
   -0.23550576742203636,
   0.15940458550567932,
   0.3978244158132856,
   0.008518500067529248,
   0.8235582991909693,
   -0.567977977210631,
   0.29179517126713894,
   0.8102630389618463,
   -1.3676764007565625,
   -0.8545821994750413,
   -0.08582100897272829,
   0.3456401304072137
  ],
  "bias_over_sd": [
   0.005854515703458223,
   -0.010131808143403014,
   0.00244203994045534,
   -0.02989377483301049,
   -0.007447346271595157,
   0.005040815596730099,
   0.012580312627958891,
   0.00026937862461690575,
   0.026043200113778683,
   -0.017961040688008037,
   0.009227373514430795,
   0.02562276706969188,
   -0.04324972528451973,
   -0.027024261981774808,
   -0.0027138985944756867,
   0.010930100628444172
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|clan30|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.159375,
    0.02046144311374139,
    null
   ],
   "cross2|src": [
    0.153125,
    0.020130646286740897,
    null
   ],
   "cross2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|nm": [
    0.15,
    0.01996089927833914,
    null
   ],
   "adj2|src": [
    0.146875,
    0.019788154156511795,
    null
   ],
   "adj2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "gamma123|src": [
    0.025,
    0.008727650027355588,
    null
   ],
   "gamma123|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3777794684855221,
   0.33336139106759405,
   0.33335818557299113,
   0.3778389131542782,
   0.33339323713064095,
   0.37781115247355584,
   0.3161023319670315,
   0.251906564131669,
   0.25189258631155526,
   0.2519433512503755,
   0.2223091439090436,
   0.25193496725558184,
   0.3161960299148849,
   0.2520116839184608,
   0.2520049030042547,
   0.3162024423741766
  ],
  "sdX": [
   0.0008935806861457537,
   0.0007012815595263735,
   0.0006445635452662404,
   0.0008142516605660983,
   0.0006440494076581487,
   0.0007247092532446962,
   0.002726909325955469,
   0.001951661016334997,
   0.0019292622435503402,
   0.0018587135982166742,
   0.0015688949209600154,
   0.0018063876965080396,
   0.002510634687498518,
   0.0018325834094348448,
   0.0017942840549395604,
   0.0023820271819160453
  ],
  "mean_z": [
   0.06520249978971548,
   11.502805360428463,
   0.02582299941412842,
   0.0499536849578626,
   -34.2316334189324,
   0.007309833318227088
  ],
  "k_hat_median": 2.8597571664292554,
  "bias_over_se": [
   0.03384618764448498,
   0.7157068398504175,
   0.6897231179297506,
   1.3431017883632137,
   1.6638346225942529,
   0.8238127293507628,
   0.3473474484152015,
   0.5014820744017346,
   0.3776988689960581,
   0.8806041993566349,
   0.9910812909390028,
   0.823086619010656,
   1.0448771601537115,
   1.560181606283939,
   1.5258800516718667,
   1.1494471693154682
  ],
  "bias_over_sd": [
   0.0018920594088070474,
   0.04000922864667722,
   0.03855669443360066,
   0.07508167248704205,
   0.09301118298596142,
   0.04605253158894854,
   0.0194173126616873,
   0.028033700196497147,
   0.02111400865249934,
   0.049227271275830306,
   0.05540312844419641,
   0.04601194078695744,
   0.05841040895601583,
   0.08721680322239253,
   0.08529928802622963,
   0.06425605017835244
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=3|pairs0.01|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.079,
    0.008529888627643388,
    null
   ],
   "order2|src": [
    0.078,
    0.008480330182251162,
    null
   ],
   "order2|emp": [
    0.098,
    0.009401914698613257,
    null
   ],
   "cross2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "within2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.091,
    0.009094998625618368,
    null
   ],
   "gamma|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|emp": [
    0.151,
    0.01132249972400088,
    null
   ],
   "gamma123|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma123|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma123|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "joint|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "joint|src": [
    0.067,
    0.007906389820898032,
    null
   ],
   "joint|emp": [
    0.123,
    0.010386096475577337,
    null
   ],
   "bonf": [
    0.062,
    0.007626008130076967,
    null
   ],
   "bonf_emp": [
    0.155,
    0.011444430960078356,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33343900160136586,
   0.3346578957000624,
   0.3334704349974613,
   0.33370100235392935,
   0.3343966666261459,
   0.33346575896593506,
   0.22280108580393754,
   0.22357864384491624,
   0.22277976661997267,
   0.22374648443946601,
   0.22347333107846343,
   0.22263648607300204,
   0.22338688862323844,
   0.22362267425828822,
   0.22332577376414006,
   0.22248763801984972
  ],
  "sdX": [
   0.007379606723169864,
   0.00636487775262154,
   0.006088887640262442,
   0.006799649938353709,
   0.0059378244144110475,
   0.0062934855511189375,
   0.018743935366219235,
   0.015809952826334166,
   0.01551345761139346,
   0.015205596610238164,
   0.01409322445953478,
   0.014520954451214442,
   0.016882248314004953,
   0.014723210949218777,
   0.014221640066515792,
   0.015237455433775311
  ],
  "mean_z": [
   0.3728372711430104,
   0.001906189400849538,
   -0.05702283226735906,
   0.38446966948616396,
   -0.7840463816032616,
   -0.1800906678843597
  ],
  "k_hat_median": 2.993964908571053,
  "bias_over_se": [
   0.4528051641817577,
   0.9030974357620185,
   0.7120406144102926,
   1.7098990987887812,
   1.583301751527988,
   0.6653969667664855,
   0.9765971430113295,
   1.18922943445008,
   1.1365036974494267,
   1.5855508667277347,
   1.379579938016005,
   0.9021564836763092,
   2.181580600509119,
   1.9110455179094075,
   1.3182662623092554,
   0.5508258587809443
  ],
  "bias_over_sd": [
   0.014318956551008477,
   0.02855844846065579,
   0.022516701280822355,
   0.05407175721241808,
   0.05006839758162423,
   0.021041699631494586,
   0.030882713283289915,
   0.03760673673376164,
   0.03593940253143085,
   0.05013952084913727,
   0.0436261481840449,
   0.028528692943056516,
   0.06898763596846705,
   0.0604325654884983,
   0.04168723951454227,
   0.017418643078660423
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|pairs0.01|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.495,
    0.01581059771166163,
    null
   ],
   "order2|src": [
    0.496,
    0.01581088232832058,
    null
   ],
   "order2|emp": [
    0.521,
    0.015797436500901024,
    null
   ],
   "cross2|nm": [
    0.168,
    0.011822690049223147,
    null
   ],
   "cross2|src": [
    0.167,
    0.01179453263168999,
    null
   ],
   "cross2|emp": [
    0.175,
    0.012015614840697915,
    null
   ],
   "adj2|nm": [
    0.19,
    0.012405643876881199,
    null
   ],
   "adj2|src": [
    0.19,
    0.012405643876881199,
    null
   ],
   "adj2|emp": [
    0.192,
    0.012455360291858283,
    null
   ],
   "within2|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "within2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "within2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|nm": [
    0.086,
    0.008865889690267977,
    null
   ],
   "order3|src": [
    0.085,
    0.008819013550278738,
    null
   ],
   "order3|emp": [
    0.135,
    0.010806248192596726,
    null
   ],
   "gamma|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "gamma|emp": [
    0.067,
    0.007906389820898032,
    null
   ],
   "gamma123|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma123|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "joint|nm": [
    0.383,
    0.015372410351015223,
    null
   ],
   "joint|src": [
    0.391,
    0.015431104950715617,
    null
   ],
   "joint|emp": [
    0.436,
    0.015681326474504636,
    null
   ],
   "bonf": [
    0.354,
    0.015122301412152848,
    null
   ],
   "bonf_emp": [
    0.389,
    0.015416841440450765,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3333306847031243,
   0.3344954077083766,
   0.3333731332442639,
   0.3333641438044262,
   0.33414860777288957,
   0.33340119323225614,
   0.2224314796945458,
   0.22317986009431565,
   0.22240722506509378,
   0.22312985538442978,
   0.22299095854184056,
   0.22234402140765028,
   0.22228200779954485,
   0.22279758181051496,
   0.2227965870529482,
   0.2222583619858954
  ],
  "sdX": [
   0.0023372810736280477,
   0.001949916893088675,
   0.0019119627481975477,
   0.002165027257415757,
   0.0018562353249776298,
   0.001975447165678849,
   0.005998216046891665,
   0.0048470886266737635,
   0.0049079642316892744,
   0.0046769599337334695,
   0.004367162213818557,
   0.004597971348603478,
   0.005324451062567907,
   0.004641643385941314,
   0.00451106909718238,
   0.004920213082174513
  ],
  "mean_z": [
   1.0595769284898682,
   -0.035905577583130066,
   -0.19648910679760478,
   1.0701470116111977,
   -0.3377286144238828,
   -0.24364785809581158
  ],
  "k_hat_median": 2.995658370401171,
  "bias_over_se": [
   -0.035835245637614824,
   0.31272272062309403,
   0.6582678942460007,
   0.4500232692347156,
   0.8388258072968255,
   1.0862950227847645,
   1.1032117295867283,
   1.2772639985681662,
   1.1920020796037307,
   0.9856240156578491,
   0.9591516313875683,
   0.8376799547035463,
   0.35507621977324955,
   0.4405793319372388,
   0.44635874610094534,
   0.23227442673748763
  ],
  "bias_over_sd": [
   -0.0011332099672647575,
   0.009889160732534878,
   0.020816258563802096,
   0.014230985308568813,
   0.026526001111874576,
   0.034351664829043616,
   0.0348866180690783,
   0.04039063408809449,
   0.037694415472051275,
   0.03116816806040265,
   0.030331037766509635,
   0.026489766071298847,
   0.01122849597445985,
   0.013932341789170391,
   0.014115102912157892,
   0.007345162307003741
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|pairs0.01|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    0.9140625,
    0.0110787131256967,
    null
   ],
   "cross2|src": [
    0.9140625,
    0.0110787131256967,
    null
   ],
   "cross2|emp": [
    0.915625,
    0.010986914046875832,
    null
   ],
   "adj2|nm": [
    0.9296875,
    0.010106360338277543,
    null
   ],
   "adj2|src": [
    0.93125,
    0.010001830887080123,
    null
   ],
   "adj2|emp": [
    0.934375,
    0.009788255029546255,
    null
   ],
   "within2|nm": [
    0.040625,
    0.007803705988082682,
    null
   ],
   "within2|src": [
    0.040625,
    0.007803705988082682,
    null
   ],
   "within2|emp": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "order3|nm": [
    0.3921875,
    0.01929930636884029,
    null
   ],
   "order3|src": [
    0.39375,
    0.019312841319799372,
    null
   ],
   "order3|emp": [
    0.45,
    0.01966516590319034,
    null
   ],
   "gamma|nm": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "gamma|src": [
    0.05625,
    0.009107512137996304,
    null
   ],
   "gamma|emp": [
    0.0640625,
    0.009679108954159178,
    null
   ],
   "gamma123|nm": [
    0.134375,
    0.013481373688294433,
    null
   ],
   "gamma123|src": [
    0.1421875,
    0.013805015780264772,
    null
   ],
   "gamma123|emp": [
    0.14375,
    0.013868012739529409,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3333045778539957,
   0.33444107095141173,
   0.3333210022117293,
   0.33330609936766825,
   0.33409171421995065,
   0.33334298480275076,
   0.22211583713401412,
   0.22286882462816582,
   0.22214948543030263,
   0.22287304613886577,
   0.222778922293199,
   0.22218136228197202,
   0.22212785891468304,
   0.22266488209616947,
   0.2226941877814613,
   0.22222505046086907
  ],
  "sdX": [
   0.0007589176118619406,
   0.0006443409863400648,
   0.0006150221718515565,
   0.0006903374002948291,
   0.0006063886690835713,
   0.0006278075189187363,
   0.001975790787913063,
   0.0016518040761478506,
   0.00161860810859341,
   0.0015885767060538198,
   0.0014691019681540463,
   0.0014979350006210609,
   0.0017241073893482126,
   0.0015268185250986485,
   0.0014868872541401739,
   0.0015851054101130727
  ],
  "mean_z": [
   3.339271248241972,
   -0.1946930297383306,
   -0.755439519565064,
   3.3642506498961993,
   -0.3060862062386826,
   -0.7743331698131899
  ],
  "k_hat_median": 2.9970096714795114,
  "bias_over_se": [
   -0.958552638603358,
   -1.3762847119327564,
   -0.5072263363122989,
   -0.9980205178912938,
   -0.3193648324888521,
   0.38891698754213494,
   -1.3621652246709939,
   -1.765242410122614,
   -1.1368480409279031,
   -1.7682733769817434,
   -1.3703087817625221,
   -0.6900725395890103,
   -1.3846143515910285,
   -1.1272178032535303,
   -0.6588766631510277,
   0.045138579856474514
  ],
  "bias_over_sd": [
   -0.03789011993938566,
   -0.05440242998220286,
   -0.020049881399617945,
   -0.03945022485146643,
   -0.01262400344028642,
   0.015373293767055962,
   -0.053844308242941556,
   -0.06977733297890663,
   -0.04493786453540619,
   -0.06989714246374831,
   -0.05416621060125213,
   -0.02727751219797483,
   -0.05473168789981044,
   -0.04455719596715892,
   -0.026044386908609763,
   0.001784259033648197
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   0.403125,
   0.040625,
   1.0
  ]
 },
 "cuts k=3|pairs0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.934,
    0.007851369307324675,
    null
   ],
   "order2|src": [
    0.934,
    0.007851369307324675,
    null
   ],
   "order2|emp": [
    0.95,
    0.006892024376045114,
    null
   ],
   "cross2|nm": [
    0.359,
    0.01516967369457893,
    null
   ],
   "cross2|src": [
    0.364,
    0.015215255502291114,
    null
   ],
   "cross2|emp": [
    0.391,
    0.015431104950715617,
    null
   ],
   "adj2|nm": [
    0.392,
    0.015438134602341048,
    null
   ],
   "adj2|src": [
    0.391,
    0.015431104950715617,
    null
   ],
   "adj2|emp": [
    0.421,
    0.015612783224012302,
    null
   ],
   "within2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|nm": [
    0.102,
    0.009570579919733181,
    null
   ],
   "order3|src": [
    0.106,
    0.009734680272099337,
    null
   ],
   "order3|emp": [
    0.274,
    0.014104041973845655,
    null
   ],
   "gamma|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma|src": [
    0.077,
    0.00843036179532053,
    null
   ],
   "gamma|emp": [
    0.21,
    0.01288021738946979,
    null
   ],
   "gamma123|nm": [
    0.078,
    0.008480330182251162,
    null
   ],
   "gamma123|src": [
    0.107,
    0.009775019181566858,
    null
   ],
   "gamma123|emp": [
    0.107,
    0.009775019181566858,
    null
   ],
   "joint|nm": [
    0.839,
    0.011622349160131098,
    null
   ],
   "joint|src": [
    0.842,
    0.011534123287012326,
    null
   ],
   "joint|emp": [
    0.916,
    0.008771772910877251,
    null
   ],
   "bonf": [
    0.848,
    0.011353237423748348,
    null
   ],
   "bonf_emp": [
    0.906,
    0.009228434320078352,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3335025296824204,
   0.33921756282910137,
   0.3333565733846143,
   0.3334157246890305,
   0.337141311591648,
   0.3332254489436446,
   0.2226666022456491,
   0.2265200952507932,
   0.2224394118103326,
   0.22642859735316076,
   0.22566735148537836,
   0.22227160206867447,
   0.2223931360516562,
   0.22492859008548044,
   0.22483431559176664,
   0.22214845987140755
  ],
  "sdX": [
   0.00785146145097279,
   0.006634441992495047,
   0.0064218849184901105,
   0.006899343954678272,
   0.006112602030259444,
   0.006458910563614485,
   0.019940873729376408,
   0.016964197298773246,
   0.016469048636770272,
   0.016087790740098053,
   0.014868321048275375,
   0.015091669364290839,
   0.017202616640307585,
   0.015225824189414898,
   0.014802882717869875,
   0.01570049249358239
  ],
  "mean_z": [
   1.7007818854391838,
   -0.07913663880180834,
   -0.3546615419794061,
   1.7776315495736041,
   -1.0344748738022533,
   -0.504811656090842
  ],
  "k_hat_median": 2.981885831812436,
  "bias_over_se": [
   0.681460181953623,
   0.8115979640969025,
   0.11443913417712834,
   0.3776364031488524,
   -0.11485634276881113,
   -0.5282011448143953,
   0.704709853630749,
   0.9107354096185453,
   0.41703306466111933,
   0.780497322613247,
   0.5609592590026163,
   0.10346952449772877,
   0.3141830082760954,
   0.31759124242388703,
   0.12527067886860463,
   -0.14856669893455193
  ],
  "bias_over_sd": [
   0.02154966309686221,
   0.025664981109017732,
   0.0036188831745734462,
   0.011941911613439557,
   -0.0036320764686645344,
   -0.016703186803219253,
   0.02228488227037046,
   0.028799982401610236,
   0.01318774343929413,
   0.024681492471211035,
   0.017739089330085816,
   0.0032719936582741253,
   0.009935339082759936,
   0.010043116909821782,
   0.003961406692603155,
   -0.004698091530856949
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|pairs0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|nm": [
    0.893,
    0.009775019181566856,
    null
   ],
   "order3|src": [
    0.894,
    0.009734680272099335,
    null
   ],
   "order3|emp": [
    0.942,
    0.007391616873188169,
    null
   ],
   "gamma|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma|src": [
    0.074,
    0.00827792244467173,
    null
   ],
   "gamma|emp": [
    0.137,
    0.010873407929439602,
    null
   ],
   "gamma123|nm": [
    0.212,
    0.012925014506761685,
    null
   ],
   "gamma123|src": [
    0.243,
    0.013562853682024296,
    null
   ],
   "gamma123|emp": [
    0.241,
    0.013524755080961725,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3332328730265772,
   0.339003719678239,
   0.33327540656486887,
   0.3333004629106694,
   0.3371145959617719,
   0.33328848460337623,
   0.2219765270036722,
   0.22588510179299057,
   0.22201765619306904,
   0.2259256814385038,
   0.22525231249983418,
   0.22202502828872087,
   0.2220936866011557,
   0.22461743295539555,
   0.22457652220659025,
   0.2219873774866829
  ],
  "sdX": [
   0.0023931770090161067,
   0.0020200655339200633,
   0.001978223689383996,
   0.002163033914090772,
   0.0019011090614160465,
   0.0019956448693020505,
   0.006008358286213022,
   0.005108451011318535,
   0.005041433162405006,
   0.004905003119521159,
   0.004579559416998507,
   0.004741619225062428,
   0.005354980816094906,
   0.004724374237637103,
   0.004626249465470443,
   0.004988009669011887
  ],
  "mean_z": [
   5.33451407364534,
   -0.2725686088272616,
   -1.1460377104153563,
   5.539686966389465,
   -0.7735600005853591,
   -1.2091491071018277
  ],
  "k_hat_median": 2.983048368995335,
  "bias_over_se": [
   -1.3274546036232495,
   -0.6820642946267009,
   -0.9259848965772389,
   -0.48055373793447265,
   -0.8136795204110896,
   -0.7106682106307503,
   -1.293126115018548,
   -0.9064119580702548,
   -1.2831561248150665,
   -0.6823889685000575,
   -1.0446775175012628,
   -1.3151245197727297,
   -0.7590416044415113,
   -1.0592014391210651,
   -1.3613134156622286,
   -1.488858903816726
  ],
  "bias_over_sd": [
   -0.041977800379254734,
   -0.021568766816965197,
   -0.029282213520995297,
   -0.015196443499805928,
   -0.025730805699325093,
   -0.02247330206269458,
   -0.040892238253034806,
   -0.028663262859150444,
   -0.040576959480109136,
   -0.021579033906330758,
   -0.03303560375674404,
   -0.041587888892169717,
   -0.024003003088637547,
   -0.033494890485507425,
   -0.04304851002836177,
   -0.047081852506824146
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|pairs0.05|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|src": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|src": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "within2|nm": [
    0.0359375,
    0.00735760619335422,
    null
   ],
   "within2|src": [
    0.0359375,
    0.00735760619335422,
    null
   ],
   "within2|emp": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "order3|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order3|src": [
    1.0,
    null,
    0.0046875
   ],
   "order3|emp": [
    1.0,
    null,
    0.0046875
   ],
   "gamma|nm": [
    0.13125,
    0.013347719696403203,
    null
   ],
   "gamma|src": [
    0.1375,
    0.013612594696640315,
    null
   ],
   "gamma|emp": [
    0.278125,
    0.01771173182768804,
    null
   ],
   "gamma123|nm": [
    0.9234375,
    0.010510462316912342,
    null
   ],
   "gamma123|src": [
    0.9234375,
    0.010510462316912342,
    null
   ],
   "gamma123|emp": [
    0.921875,
    0.01060818407343771,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33331960065756727,
   0.33901996240527643,
   0.3333050226347464,
   0.3333130908516778,
   0.33713798747720186,
   0.3333002857047438,
   0.22219689939509019,
   0.22599421128074582,
   0.2221772097886257,
   0.22600458026766151,
   0.22535618979213162,
   0.22216539960545925,
   0.22223417923071848,
   0.22475829896329716,
   0.22473742636024396,
   0.222163296379829
  ],
  "sdX": [
   0.0007649477674919939,
   0.0006521424206963828,
   0.0006374146928860621,
   0.0006936481497633138,
   0.0006067211479750139,
   0.0006250560164298363,
   0.001983754015763108,
   0.001692450410741211,
   0.0016693357280869066,
   0.0016206850846210545,
   0.001524605446390804,
   0.0015497237696869227,
   0.001745243658005836,
   0.001564393866592625,
   0.001514848966521191,
   0.0015787007352747748
  ],
  "mean_z": [
   16.83052120460687,
   -0.7233689170038838,
   -3.521897133338065,
   17.462811613799296,
   -1.363554643649056,
   -3.5523515234488094
  ],
  "k_hat_median": 2.983277665861687,
  "bias_over_se": [
   -0.45416469606655246,
   -1.0601051764899134,
   -1.1236175216623507,
   -0.7382687899795961,
   -1.0643292658840449,
   -1.3375540734288647,
   -0.32293443599863764,
   -0.5577787662091794,
   -0.6821482859092339,
   -0.420622107881107,
   -0.7867081195277401,
   -0.9275918462120296,
   0.17332310326311742,
   -0.2809981320137983,
   -0.6387643299111307,
   -0.944269529200178
  ],
  "bias_over_sd": [
   -0.017952435905105257,
   -0.041904336463036373,
   -0.04441488234158265,
   -0.029182636271900222,
   -0.042071308257106574,
   -0.05287146707089143,
   -0.012765104408219588,
   -0.022048141646244617,
   -0.026964278568161536,
   -0.016626548689066982,
   -0.031097368893195598,
   -0.03666628716288305,
   0.006851197218000166,
   -0.011107426442703492,
   -0.025249377132379916,
   -0.03732553046709295
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.115625,
   1.0
  ]
 },
 "cuts k=3|bg0.02|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "order2|src": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order2|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "cross2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order3|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.081,
    0.008627803892068943,
    null
   ],
   "gamma|nm": [
    0.077,
    0.00843036179532053,
    null
   ],
   "gamma|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma|emp": [
    0.094,
    0.009228434320078352,
    null
   ],
   "gamma123|nm": [
    0.083,
    0.008724161850859944,
    null
   ],
   "gamma123|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma123|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|nm": [
    0.076,
    0.008379976133617566,
    null
   ],
   "joint|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "joint|emp": [
    0.092,
    0.00913980306133562,
    null
   ],
   "bonf": [
    0.084,
    0.008771772910877254,
    null
   ],
   "bonf_emp": [
    0.09,
    0.009049861877399014,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.31987764731630014,
   0.31991237681506013,
   0.3200453681216374,
   0.31995070176522045,
   0.32004514960050023,
   0.32017202092979385,
   0.20859858859062388,
   0.20866126941132995,
   0.2088661697494657,
   0.20879777978339698,
   0.20887920093660237,
   0.20909156936600945,
   0.2088248255838083,
   0.20895989579564567,
   0.20905074390147,
   0.20922200727156065
  ],
  "sdX": [
   0.007138460568448269,
   0.006056082939084152,
   0.005975287060594829,
   0.00677782490952263,
   0.006009456743929458,
   0.006344859466881654,
   0.0181200754763836,
   0.015293236817624461,
   0.015230029402636217,
   0.014780985585488713,
   0.013931338051165755,
   0.014396187771754254,
   0.0164037808336564,
   0.014594284907398121,
   0.014250394942178928,
   0.015182768160283366
  ],
  "mean_z": [
   -0.024331467294646445,
   0.4758256420322773,
   0.46084423097237304,
   -0.015896989115829648,
   -0.24456620634579304,
   0.34522393450988886
  ],
  "k_hat_median": 3.125646315723592,
  "bias_over_se": [
   -1.1326674314833496,
   -1.1537587391579807,
   -0.4655348286978006,
   -0.852090066643117,
   -0.4640376995965755,
   0.19281896258199616,
   -0.9689045533993006,
   -1.0183901702662674,
   -0.5971731365521458,
   -0.7616302026567751,
   -0.6232626095615288,
   -0.136647474960477,
   -0.6341453746539105,
   -0.42010188556351175,
   -0.22864048793683273,
   0.14210887084362658
  ],
  "bias_over_sd": [
   -0.03581808914980095,
   -0.036485054860633186,
   -0.014721503888213682,
   -0.026945453821969147,
   -0.014674160509101763,
   0.006097470978298891,
   -0.030639452240500287,
   -0.0322043248476809,
   -0.018884272689715313,
   -0.024084861751710353,
   -0.019709294266346693,
   -0.0043211725738593445,
   -0.020053437515671683,
   -0.013284788077121064,
   -0.00723024707212644,
   0.004493877075805539
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|bg0.02|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma|nm": [
    0.363,
    0.015206281596761254,
    null
   ],
   "gamma|src": [
    0.334,
    0.014914556647785411,
    null
   ],
   "gamma|emp": [
    0.255,
    0.013783141876945184,
    null
   ],
   "gamma123|nm": [
    0.347,
    0.01505293991218991,
    null
   ],
   "gamma123|src": [
    0.33,
    0.014869431730903503,
    null
   ],
   "gamma123|emp": [
    0.327,
    0.014834790190629594,
    null
   ],
   "joint|nm": [
    0.143,
    0.011070275515993266,
    null
   ],
   "joint|src": [
    0.113,
    0.01001154333756789,
    null
   ],
   "joint|emp": [
    0.101,
    0.009528850927577786,
    null
   ],
   "bonf": [
    0.254,
    0.013765318739498916,
    null
   ],
   "bonf_emp": [
    0.173,
    0.011961229033840962,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.32022183897938095,
   0.3201912364975019,
   0.320207518450242,
   0.32018371813785357,
   0.32018186483914657,
   0.32018015094231506,
   0.20934662080763497,
   0.20935245274857267,
   0.2093227730350569,
   0.20936182945149662,
   0.20932386572959902,
   0.20927172638806651,
   0.20934811672807876,
   0.2093197158935145,
   0.2092736309316508,
   0.2092129866617337
  ],
  "sdX": [
   0.0023517431625308624,
   0.002003488707217825,
   0.001937878076613898,
   0.0021250118838188597,
   0.0018815311577751895,
   0.001954437025870603,
   0.005783052305187992,
   0.004858223884121373,
   0.004724470515098198,
   0.004627546662138039,
   0.004257555639493005,
   0.004351202293882191,
   0.005040762895633109,
   0.004415698165237446,
   0.004282107035398977,
   0.004587717893122471
  ],
  "mean_z": [
   -0.02390185419610549,
   1.6190427353801817,
   1.5848267524246802,
   -0.02090595507023228,
   1.3447454067819855,
   1.521653420869705
  ],
  "k_hat_median": 3.1228596821564625,
  "bias_over_se": [
   1.1900935091674356,
   0.9139351863789866,
   1.2105711951066283,
   0.7497875327633706,
   0.8156659857259385,
   0.757508566539785,
   1.0545005873327469,
   1.2931998128666007,
   1.1311530573876933,
   1.4217407365021564,
   1.2633195567008948,
   0.8572027457588598,
   1.2191680778575644,
   1.1883565785731054,
   0.885099199673537,
   0.4081221543672316
  ],
  "bias_over_sd": [
   0.03763406117551574,
   0.028901168227280935,
   0.038281622463290275,
   0.023710363647303737,
   0.025793623248203557,
   0.023954524173549343,
   0.03334623649956781,
   0.0408945687836198,
   0.03577020043608263,
   0.04495938969592108,
   0.0399496721180906,
   0.02710713093148237,
   0.03855347976599399,
   0.03757913460735861,
   0.027989294261605378,
   0.012905955713752871
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|bg0.02|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "cross2|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "cross2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "cross2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|nm": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "adj2|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "adj2|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "within2|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "order3|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "order3|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma123|src": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma123|emp": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "joint|nm": [
    0.915625,
    0.015537842853719269,
    null
   ],
   "joint|src": [
    0.915625,
    0.015537842853719269,
    null
   ],
   "joint|emp": [
    0.90625,
    0.01629426063641735,
    null
   ],
   "bonf": [
    0.990625,
    0.005387227190018541,
    null
   ],
   "bonf_emp": [
    0.990625,
    0.005387227190018541,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3200790738014573,
   0.3200950786655966,
   0.3200927590919159,
   0.3200995917083477,
   0.3201007791238879,
   0.3201134617063024,
   0.20901571259083362,
   0.2090239476793986,
   0.2090144840129339,
   0.2090370316599357,
   0.20903136114543783,
   0.20903249736125012,
   0.20906218520017336,
   0.20905284479850178,
   0.20905152063662852,
   0.20905531263370686
  ],
  "sdX": [
   0.0007443615349272992,
   0.0006364525119774379,
   0.0006099752028003411,
   0.0006447595335953001,
   0.000583401925221718,
   0.0006200668257525582,
   0.0018918227774050223,
   0.0015564660301146168,
   0.0015676759083534443,
   0.0014370256744236417,
   0.0013821260110123915,
   0.0014727850564162342,
   0.0015051147614236374,
   0.0013805056149174808,
   0.0013899384085777433,
   0.001520566005111923
  ],
  "mean_z": [
   0.018614679752412773,
   4.968564878957049,
   4.821152898470234,
   0.019363100771042464,
   4.789264337937204,
   4.7144265043708575
  ],
  "k_hat_median": 3.1237210358514984,
  "bias_over_se": [
   -1.3039685261396963,
   -1.0752103059481286,
   -1.189907544148109,
   -0.9361451916019401,
   -0.9981924587677076,
   -0.5732841302759234,
   -1.3055055558835273,
   -1.4921439717061464,
   -1.5894628494187564,
   -1.4532920893464307,
   -1.5844107371131129,
   -1.473079887723568,
   -1.0885932953683535,
   -1.3078860405547927,
   -1.3160520919916108,
   -1.1583831537305262
  ],
  "bias_over_sd": [
   -0.0728940566242143,
   -0.06010608335520904,
   -0.06651785389137509,
   -0.05233210713078758,
   -0.05580065481080625,
   -0.032047557142970244,
   -0.07297997919898044,
   -0.08341338382378666,
   -0.08885367447527129,
   -0.08124149757353291,
   -0.08857125281163672,
   -0.0823476691309414,
   -0.06085421520735364,
   -0.07311305233758908,
   -0.0735695484906012,
   -0.06475558689330115
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.053125,
   0.0375,
   1.0,
   0.990625
  ]
 },
 "cuts k=3|bg0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|nm": [
    0.078,
    0.008480330182251162,
    null
   ],
   "order3|src": [
    0.073,
    0.008226238508577295,
    null
   ],
   "order3|emp": [
    0.083,
    0.008724161850859944,
    null
   ],
   "gamma|nm": [
    0.219,
    0.013078187947877183,
    null
   ],
   "gamma|src": [
    0.158,
    0.011534123287012324,
    null
   ],
   "gamma|emp": [
    0.086,
    0.008865889690267977,
    null
   ],
   "gamma123|nm": [
    0.2,
    0.01264911064067352,
    null
   ],
   "gamma123|src": [
    0.155,
    0.011444430960078356,
    null
   ],
   "gamma123|emp": [
    0.144,
    0.011102432165971562,
    null
   ],
   "joint|nm": [
    0.113,
    0.01001154333756789,
    null
   ],
   "joint|src": [
    0.076,
    0.008379976133617566,
    null
   ],
   "joint|emp": [
    0.078,
    0.008480330182251162,
    null
   ],
   "bonf": [
    0.145,
    0.01113440613593738,
    null
   ],
   "bonf_emp": [
    0.072,
    0.008174105455644672,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.300530406842276,
   0.3005189165084823,
   0.3005137838083427,
   0.3002492352961676,
   0.3003106513722688,
   0.30037559747284004,
   0.19001112324931535,
   0.1898814252338412,
   0.18993189672058713,
   0.18967378525376738,
   0.1897473563970699,
   0.18980549196422294,
   0.18922866574931166,
   0.18940775951413813,
   0.18956324666822735,
   0.18964922762006123
  ],
  "sdX": [
   0.007187148743289913,
   0.0059766149663326214,
   0.005813068006603594,
   0.006455362024778476,
   0.005527492480104084,
   0.005817829087929744,
   0.01709628599732554,
   0.014240747582739707,
   0.013894833479297174,
   0.013672026722444728,
   0.012550986413974768,
   0.012916121036015131,
   0.01502758061264253,
   0.013045376317802572,
   0.012549580645247948,
   0.013455072327037054
  ],
  "mean_z": [
   -0.03675739126687632,
   1.2167203761589664,
   1.1897823276835613,
   -0.02816647342015945,
   0.5288067164741839,
   1.0875207296306804
  ],
  "k_hat_median": 3.331722114317653,
  "bias_over_se": [
   -1.3328479895971344,
   -1.6636060827201187,
   -1.7383321905859448,
   -2.8613115224005603,
   -2.990262754397021,
   -2.4880206414075428,
   -0.9556491238121664,
   -1.4352801342822796,
   -1.3561453313418084,
   -1.9752459057121823,
   -1.9663068832418962,
   -1.768385636903987,
   -2.7337420783616055,
   -2.7149916168048005,
   -2.4304518744407195,
   -2.0648120422979206
  ],
  "bias_over_sd": [
   -0.04214835421903354,
   -0.0526078435070606,
   -0.054970890522414946,
   -0.09048261506069666,
   -0.09456041106263265,
   -0.07867812092360875,
   -0.03022027875190699,
   -0.045387543047243246,
   -0.04288508085243845,
   -0.06246276000972692,
   -0.06218008329911162,
   -0.0559212639414411,
   -0.0864485150306518,
   -0.08585557337366251,
   -0.07685763666658249,
   -0.06529508993805362
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|bg0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|nm": [
    0.066,
    0.007851369307324678,
    null
   ],
   "order3|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order3|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|nm": [
    0.975,
    0.004937104414532877,
    null
   ],
   "gamma|src": [
    0.981,
    0.004317290817167639,
    null
   ],
   "gamma|emp": [
    0.97,
    0.0053944415837044735,
    null
   ],
   "gamma123|nm": [
    0.971,
    0.005306505441436956,
    null
   ],
   "gamma123|src": [
    0.978,
    0.004638534251247911,
    null
   ],
   "gamma123|emp": [
    0.978,
    0.004638534251247911,
    null
   ],
   "joint|nm": [
    0.734,
    0.013972973913952606,
    null
   ],
   "joint|src": [
    0.69,
    0.014625320509308506,
    null
   ],
   "joint|emp": [
    0.645,
    0.015131919904625453,
    null
   ],
   "bonf": [
    0.96,
    0.00619677335393187,
    null
   ],
   "bonf_emp": [
    0.93,
    0.008068457101577721,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3008770732693139,
   0.300844279053073,
   0.3008615929932021,
   0.3007792385881824,
   0.3007938035849994,
   0.3008266702777727,
   0.1906198759161603,
   0.19057600789744503,
   0.19059211993427552,
   0.1905062521295629,
   0.19050878425857468,
   0.19054301756681719,
   0.1904354632314332,
   0.1904170829016073,
   0.1904322127706156,
   0.19048433645597723
  ],
  "sdX": [
   0.002281890525574747,
   0.0019070724084329996,
   0.001860289966914107,
   0.0020601085123489096,
   0.0018318604287417865,
   0.0019582937076774946,
   0.005324689970694625,
   0.0044240428107217645,
   0.004369886841511943,
   0.004315708552314954,
   0.003994979144424923,
   0.004119202815457361,
   0.004813632555168561,
   0.004239469906243388,
   0.004120403264136301,
   0.0044130790057116094
  ],
  "mean_z": [
   -0.049838720979340626,
   4.039117986249266,
   3.9300029109695807,
   -0.04730580182594468,
   3.6260937521283085,
   3.7163323823344965
  ],
  "k_hat_median": 3.324348990371473,
  "bias_over_se": [
   0.6061545059202722,
   0.18150021391400772,
   0.48038151404971363,
   -0.8303572510722531,
   -0.6823884511412027,
   -0.10759587116250761,
   0.5469612074242631,
   0.34474582750774124,
   0.46561334761907325,
   -0.1577263053011038,
   -0.1503456696261544,
   0.11699458993591637,
   -0.6064530773154483,
   -0.8256879792802264,
   -0.7334308509878953,
   -0.3112872470249592
  ],
  "bias_over_sd": [
   0.019168288526820787,
   0.005739540717760486,
   0.01519099730237272,
   -0.026258201850246122,
   -0.02157901754600727,
   -0.00340248019703553,
   0.017296432072164705,
   0.010901820287639917,
   0.014723986874520093,
   -0.004987743716745779,
   -0.004754347523618438,
   0.0036996937811490864,
   -0.01917773018335009,
   -0.026110546511474316,
   -0.02319311995357305,
   -0.009843767071623441
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|bg0.05|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.084375,
    0.015537842853719272,
    null
   ],
   "order2|src": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "order2|emp": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "cross2|nm": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "cross2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "adj2|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "adj2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "within2|nm": [
    0.075,
    0.014724023736737184,
    null
   ],
   "within2|src": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "within2|emp": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "order3|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order3|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.30087747389069647,
   0.30085566960217913,
   0.3008704673829316,
   0.3008337497992455,
   0.3008535074794795,
   0.30088035819568937,
   0.19068045616067267,
   0.1906250830192477,
   0.19064593320939083,
   0.19060354640518537,
   0.19061160485656403,
   0.19061834742326442,
   0.19060873824201796,
   0.1906034005996316,
   0.19060686100916907,
   0.19061957824918432
  ],
  "sdX": [
   0.0006942263671699776,
   0.0005716485303559908,
   0.0005559624722328699,
   0.0006536921549438033,
   0.0005639380001090308,
   0.0006055903334131913,
   0.0016155230774354066,
   0.0013402361672280444,
   0.0013741987651597178,
   0.001300211075165369,
   0.0012292427767469736,
   0.0013246426089501366,
   0.0014728169118618194,
   0.001297807266624708,
   0.0012842776507389852,
   0.0014300905085916887
  ],
  "mean_z": [
   -0.058568343630766,
   12.897989249102693,
   12.523947626236794,
   -0.05772838614028022,
   12.130060504921106,
   11.846143524025399
  ],
  "k_hat_median": 3.323646279759333,
  "bias_over_se": [
   1.1373960021905376,
   0.6989667650843582,
   1.1948181876190869,
   0.011396754064689596,
   0.6399393147852638,
   1.3890682603022733,
   1.6905941988361848,
   1.298762948287895,
   1.5380807126048432,
   1.0424387527887786,
   1.219892766955901,
   1.2230914671676485,
   0.9833298358944331,
   1.042359830542126,
   1.1015405036098418,
   1.1483026742575804
  ],
  "bias_over_sd": [
   0.06358236945586355,
   0.039073430018543784,
   0.06679236720673438,
   0.0006370979202873243,
   0.03577369523336215,
   0.07765127638558138,
   0.09450708877411262,
   0.07260305597574443,
   0.08598132570664367,
   0.05827409784039518,
   0.06819407880434258,
   0.06837289158217034,
   0.054969808934091625,
   0.05826968595268387,
   0.061577986151023965,
   0.06419207095961868
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.078125,
   0.04375,
   1.0,
   1.0
  ]
 },
 "cuts k=3|bg0.10|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "cross2|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "cross2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "adj2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "within2|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "within2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order3|nm": [
    0.07,
    0.008068457101577725,
    null
   ],
   "order3|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|emp": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma|nm": [
    0.725,
    0.014120021246442939,
    null
   ],
   "gamma|src": [
    0.723,
    0.014151713677148785,
    null
   ],
   "gamma|emp": [
    0.481,
    0.01579996835439869,
    null
   ],
   "gamma123|nm": [
    0.7,
    0.014491376746189439,
    null
   ],
   "gamma123|src": [
    0.678,
    0.014775520295407536,
    null
   ],
   "gamma123|emp": [
    0.683,
    0.014714312760030622,
    null
   ],
   "joint|nm": [
    0.332,
    0.014892145580808697,
    null
   ],
   "joint|src": [
    0.214,
    0.012969348480166612,
    null
   ],
   "joint|emp": [
    0.184,
    0.012253326079069307,
    null
   ],
   "bonf": [
    0.598,
    0.015504708962118573,
    null
   ],
   "bonf_emp": [
    0.319,
    0.014739029818817792,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.2698705562522152,
   0.2698919665206734,
   0.2697619536465624,
   0.2701052256360978,
   0.26987968014255687,
   0.26971117425541136,
   0.16200888814349773,
   0.16222211023170385,
   0.1619581969304634,
   0.16233395921180743,
   0.16195461980704623,
   0.16167880965340642,
   0.16246084894642773,
   0.16201132924507117,
   0.16167447686385322,
   0.16140956655572739
  ],
  "sdX": [
   0.0064728414108948485,
   0.005318072998829229,
   0.0051741475717911375,
   0.0058232330099783555,
   0.004941623094436395,
   0.005426639971286633,
   0.014874081447015478,
   0.012130505982453152,
   0.011765005787447325,
   0.011566397510153191,
   0.010361717203036382,
   0.01070249983426852,
   0.0129890446441141,
   0.010927773900650395,
   0.010391804780038935,
   0.011378343393219652
  ],
  "mean_z": [
   0.04774544142556422,
   2.6150599709913545,
   2.5369508885500456,
   0.05770982022965403,
   1.8658980288100235,
   2.2873818020609757
  ],
  "k_hat_median": 3.7072420215721165,
  "bias_over_se": [
   -0.6323916281642424,
   -0.6423978352687343,
   -1.454865086694263,
   0.5714225718579463,
   -0.7699591611822806,
   -1.683080515064408,
   0.018896479574526233,
   0.5790147787971645,
   -0.11236111168093371,
   0.9130515823781272,
   -0.13849516212273996,
   -0.9490241284008621,
   1.1219703742130966,
   0.03278455330397672,
   -0.9905830248870399,
   -1.6409370205431002
  ],
  "bias_over_sd": [
   -0.019997979182212924,
   -0.020314403234108453,
   -0.046006873622121996,
   0.018069968335023442,
   -0.024348246546487103,
   -0.05322367913052867,
   0.0005975591521435238,
   0.01831005499897609,
   -0.00355317033340301,
   0.028873226215357404,
   -0.004379601572221385,
   -0.03001077800202814,
   0.03547981849744832,
   0.0010367386051176502,
   -0.03132498570142304,
   -0.05189098481806707
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|bg0.10|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order2|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "cross2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "adj2|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "adj2|src": [
    0.032,
    0.005565608681896348,
    null
   ],
   "adj2|emp": [
    0.032,
    0.005565608681896348,
    null
   ],
   "within2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.2700607572115975,
   0.2700161498008389,
   0.27002524413960766,
   0.26994780027052917,
   0.26995296436664357,
   0.2699926770942762,
   0.16197202217492068,
   0.1619005204755541,
   0.16192647643239697,
   0.16186151909390417,
   0.16188048701327912,
   0.16191729060496463,
   0.16181862991203227,
   0.161818789757499,
   0.16185581653413714,
   0.16192090311587012
  ],
  "sdX": [
   0.002036134967666864,
   0.0016964315037955484,
   0.0016329086688551015,
   0.0018440327058839192,
   0.0015629130533767377,
   0.001680000568735219,
   0.004615597529203753,
   0.0038267001747563476,
   0.003712650415466845,
   0.003659478270009256,
   0.0033635248366564725,
   0.0034585569666899275,
   0.004049285830544775,
   0.0035188941344809293,
   0.0034063088501382153,
   0.003692453801904481
  ],
  "mean_z": [
   -0.04968849710964451,
   8.247713406879793,
   7.980627602675967,
   -0.04752738937735837,
   7.2974531063374295,
   7.225698949442847
  ],
  "k_hat_median": 3.7033096010767,
  "bias_over_se": [
   0.9436072558048728,
   0.301044600354534,
   0.48887595646962084,
   -0.8951578670258435,
   -0.9516827073241135,
   -0.13783960320527258,
   -0.19168406834986182,
   -0.8220708794324318,
   -0.6262424664528605,
   -1.196659860766737,
   -1.1236225874929033,
   -0.7562404630703905,
   -1.416404278192857,
   -1.6284579181871206,
   -1.3385402590403226,
   -0.6773986164508685
  ],
  "bias_over_sd": [
   0.029839481450045387,
   0.009519866144154607,
   0.015459615157373312,
   -0.028307377252198018,
   -0.030094849649396065,
   -0.004358870979025072,
   -0.006061582471529567,
   -0.025996163771041525,
   -0.019803525615126265,
   -0.03784170744522856,
   -0.03553206606889399,
   -0.023914423220828863,
   -0.0447906360669619,
   -0.05149636095207438,
   -0.04232835958399208,
   -0.0214212251183155
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|bg0.10|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "order2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "cross2|nm": [
    0.028125,
    0.009242223821779853,
    null
   ],
   "cross2|src": [
    0.025,
    0.008727650027355588,
    null
   ],
   "cross2|emp": [
    0.025,
    0.008727650027355588,
    null
   ],
   "adj2|nm": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "adj2|src": [
    0.028125,
    0.009242223821779853,
    null
   ],
   "adj2|emp": [
    0.028125,
    0.009242223821779853,
    null
   ],
   "within2|nm": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "within2|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "within2|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "order3|nm": [
    0.075,
    0.014724023736737184,
    null
   ],
   "order3|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order3|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.2700698979118906,
   0.27004047169933815,
   0.2700449482582482,
   0.2700192047936578,
   0.27003137339327865,
   0.270045474131006,
   0.1620942326161954,
   0.1620825492194979,
   0.1620528658264307,
   0.16205841584568753,
   0.1620330953891997,
   0.16201634096526857,
   0.16203555518769322,
   0.16201561479805685,
   0.16200424128538948,
   0.16199737114842194
  ],
  "sdX": [
   0.0006482602405952942,
   0.0005341716403718936,
   0.0005266306805826953,
   0.0005988746460252543,
   0.0005288853322939839,
   0.0005668055168630117,
   0.0014840566165096182,
   0.0011905189798697782,
   0.0012179155892742203,
   0.0011229414603088064,
   0.0010638239966720806,
   0.001131042132806766,
   0.0012547288229916203,
   0.0010992705647071496,
   0.00107190496873078,
   0.0011827029501072213
  ],
  "mean_z": [
   -0.03476277235527751,
   26.24488393178663,
   25.401891142390532,
   -0.033836366347778805,
   23.455144235866662,
   22.815043562618015
  ],
  "k_hat_median": 3.7026626748444382,
  "bias_over_se": [
   1.9288115813384468,
   1.3553317180520559,
   1.526798412913741,
   0.5736522579169471,
   1.0611455568499468,
   1.435176548172706,
   1.135862517200324,
   1.2403710946812965,
   0.7764845618367389,
   0.9305689141406431,
   0.5565096499029879,
   0.2584484386565516,
   0.5069067685671531,
   0.25410122697878784,
   0.07078091972474175,
   -0.03976173953123175
  ],
  "bias_over_sd": [
   0.10782384529154079,
   0.0757653463406494,
   0.08535062598034794,
   0.03206813610371339,
   0.059319839978458716,
   0.08022880803569181,
   0.0634966450388487,
   0.06933885212583016,
   0.043406806593652175,
   0.052020383744166086,
   0.031109835182942254,
   0.014447706937868345,
   0.0283369498192727,
   0.014204690417266826,
   0.003956773700361956,
   -0.00222274881238687
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.05,
   0.0625,
   1.0,
   1.0
  ]
 },
 "cuts k=3|uniform|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.025,
    0.0049371044145328745,
    null
   ],
   "order2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "cross2|nm": [
    0.011,
    0.003298332912245215,
    null
   ],
   "cross2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|nm": [
    0.014,
    0.003715373467095872,
    null
   ],
   "adj2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "adj2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|nm": [
    0.008,
    0.0028170906978654416,
    null
   ],
   "within2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|nm": [
    0.0,
    null,
    0.003
   ],
   "order3|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3334812192192519,
   0.33355697505432663,
   0.33345926508928964,
   0.3334097727316134,
   0.3334874396461132,
   0.33345264095786553,
   0.0003297500355977689,
   0.0002153845614530326,
   0.00014286081958434922,
   0.0001356158444821618,
   0.00012532524488927522,
   7.349334944752849e-05,
   -8.022090002843321e-05,
   4.997362460817973e-06,
   8.654326125926019e-05,
   9.288751759037827e-05
  ],
  "sdX": [
   0.006354691419244006,
   0.005510906101731114,
   0.00541837932472784,
   0.0058950584575571075,
   0.005352492268118437,
   0.005616081438199685,
   0.006422856919100894,
   0.004353680142183948,
   0.004228997746754128,
   0.004064289349079758,
   0.003552351281948652,
   0.0038015816522491393,
   0.005044598765368702,
   0.003938094410144199,
   0.0037552373796103052,
   0.004247572685436328
  ],
  "mean_z": [
   0.02856603470732341,
   -25.00099592811189,
   -24.32986037854592,
   0.034236361591256384,
   -41.15603196940885,
   -40.08745515157546
  ],
  "k_hat_median": 2.998584228753016,
  "bias_over_se": [
   0.735922804809191,
   1.283304787132551,
   0.7349636389412969,
   0.41004275577292465,
   0.9104673594723103,
   0.6717919601021756,
   1.6235161146258303,
   1.5644369011573473,
   1.0682568431926083,
   1.0551782083799808,
   1.1156363510091756,
   0.6113412742071929,
   -0.5028759904158088,
   0.04012866636248633,
   0.728779019947533,
   0.691538776467993
  ],
  "bias_over_sd": [
   0.023271922452565593,
   0.04058166059536403,
   0.023241590964601218,
   0.012966690462945985,
   0.0287915059117178,
   0.02124392707711837,
   0.051340087402046285,
   0.04947183863272927,
   0.03378124750549981,
   0.033367664758565084,
   0.035279519096680846,
   0.019332308541642775,
   -0.0159023351032696,
   0.0012689798517044083,
   0.023046016139794897,
   0.021868376239649087
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|uniform|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.03,
    0.005394441583704471,
    null
   ],
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|nm": [
    0.008,
    0.0028170906978654416,
    null
   ],
   "cross2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|nm": [
    0.01,
    0.003146426544510455,
    null
   ],
   "adj2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|nm": [
    0.012,
    0.003443254274665175,
    null
   ],
   "within2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|nm": [
    0.002,
    0.0014127986409959489,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3333578222258499,
   0.3333627266122582,
   0.3333783243777794,
   0.33333754938924287,
   0.3333759004555195,
   0.33335530300856947,
   -2.0738440550028075e-05,
   5.119578187436053e-06,
   1.5551847060050852e-05,
   1.8532448121896878e-05,
   3.751712416569233e-05,
   2.7559248861657306e-05,
   2.3953477725747825e-05,
   3.4558770123787424e-05,
   2.577134166233061e-05,
   3.1100641057967544e-05
  ],
  "sdX": [
   0.0019678472872085035,
   0.0017037193913999084,
   0.0016716812421073484,
   0.0018338316900257578,
   0.001640462315113425,
   0.0017046355620493852,
   0.0019235648155933112,
   0.001323385598833963,
   0.001296039521293969,
   0.0012349627938240976,
   0.00107312427695463,
   0.001165028127613577,
   0.001534092217541845,
   0.0011929808497286444,
   0.0011370873163080218,
   0.0012899191562778607
  ],
  "mean_z": [
   -0.012959139380499913,
   -79.06151457944698,
   -76.92613560496217,
   -0.011199160525986483,
   -130.12193021737653,
   -126.78963685792023
  ],
  "k_hat_median": 2.9993683305955425,
  "bias_over_se": [
   0.3935299158175785,
   0.5455693570936067,
   0.8510843525431402,
   0.07270208868949357,
   0.8205556342691307,
   0.4075605058778616,
   -0.3409331815979227,
   0.12233416885180043,
   0.379458015909441,
   0.4745466582179768,
   1.1055528811697706,
   0.7480505829911269,
   0.4937613699445489,
   0.9160618693037812,
   0.7167095863487628,
   0.7624420643408211
  ],
  "bias_over_sd": [
   0.012444508613978713,
   0.017252417900095376,
   0.026913650349660416,
   0.0022990419091036573,
   0.025948247511745667,
   0.01288819482904485,
   -0.010781253837772403,
   0.003868546092353149,
   0.011999516066822426,
   0.015006482959902675,
   0.03496065178257953,
   0.02365543647268773,
   0.015614105496297815,
   0.028968419846314326,
   0.022664347137392127,
   0.024110535072376406
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|uniform|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.0125,
    0.006210814660734935,
    null
   ],
   "order2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order2|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "cross2|nm": [
    0.003125,
    0.0031201133668306027,
    null
   ],
   "cross2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "cross2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|nm": [
    0.009375,
    0.005387227190018534,
    null
   ],
   "adj2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|nm": [
    0.00625,
    0.004405585056209901,
    null
   ],
   "within2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order3|nm": [
    0.0,
    null,
    0.009375
   ],
   "order3|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33328906743507253,
   0.3333145602378355,
   0.33330596043773597,
   0.33330073810189165,
   0.33331372115469876,
   0.33330097554621513,
   -2.3784785956408352e-05,
   -4.390918552426214e-06,
   -4.221137300654618e-06,
   3.1743528779120984e-07,
   2.6002573689487585e-06,
   -2.4290826533413524e-06,
   -2.9410579336969495e-05,
   -6.668217510340159e-06,
   -2.9967058000893617e-07,
   -7.490274226333854e-06
  ],
  "sdX": [
   0.0006397319514823201,
   0.0005551537549082462,
   0.0005294386496158021,
   0.0006095169866749689,
   0.000544173815944268,
   0.0005545831651517347,
   0.0006495011758591645,
   0.00043672536571349074,
   0.00041356457261847363,
   0.0004043640608519609,
   0.00035190320342858006,
   0.00035965993422662804,
   0.0005093380895983103,
   0.00038728748650568225,
   0.0003576892979870391,
   0.000407259091072143
  ],
  "mean_z": [
   0.03699032632327494,
   -250.0366687716633,
   -243.2931204675915,
   0.03753575787606814,
   -411.43407779329345,
   -400.90145078474717
  ],
  "k_hat_median": 3.0000494859770876,
  "bias_over_se": [
   -1.2377878874642454,
   -0.6049195173037915,
   -0.9248687127916843,
   -0.9566283445964102,
   -0.6447081918119852,
   -1.0437274860705505,
   -0.6550799315688389,
   -0.17985476711154752,
   -0.18258333665678766,
   0.014042927155841645,
   0.1321807174268341,
   -0.12081621373848728,
   -1.0329336210763949,
   -0.3080004009823793,
   -0.01498694630290116,
   -0.32900456161417346
  ],
  "bias_over_sd": [
   -0.0691944464523978,
   -0.03381602904019095,
   -0.05170173280162338,
   -0.053477150193016666,
   -0.0360402835635643,
   -0.058346140220967894,
   -0.03662008144209586,
   -0.010054187133470342,
   -0.010206718808082658,
   0.0007850234930884925,
   0.007389126737027302,
   -0.006753831667585038,
   -0.0577427448242957,
   -0.017217745842344825,
   -0.0008377957677106536,
   -0.018391914116920247
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.040625,
   0.04375,
   1.0,
   1.0
  ]
 },
 "cuts k=3|lognormal|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "order2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "cross2|nm": [
    0.095,
    0.00927227048785787,
    null
   ],
   "cross2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.09,
    0.009049861877399014,
    null
   ],
   "adj2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.077,
    0.00843036179532053,
    null
   ],
   "within2|src": [
    0.033,
    0.005648982209212559,
    null
   ],
   "within2|emp": [
    0.032,
    0.005565608681896348,
    null
   ],
   "order3|nm": [
    0.33,
    0.014869431730903503,
    null
   ],
   "order3|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|emp": [
    0.096,
    0.009315793041926168,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    0.996,
    0.0019959959919799443,
    null
   ],
   "gamma|emp": [
    0.996,
    0.0019959959919799443,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "gamma123|emp": [
    0.996,
    0.0019959959919799443,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.944,
    0.007270763371201131,
    null
   ],
   "joint|emp": [
    0.989,
    0.0032983329122452166,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    0.994,
    0.002442130217658347,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33370807775394484,
   0.333569330565599,
   0.3336448098696051,
   0.33345372896266184,
   0.3335364186392039,
   0.3336303984343689,
   0.3717088133784494,
   0.3715793504310209,
   0.37169808638263063,
   0.37113546003427106,
   0.37147802522343565,
   0.371792611374373,
   0.3704315292777532,
   0.37093847220543297,
   0.3714596407427223,
   0.37188846088420896
  ],
  "sdX": [
   0.009701805211994787,
   0.008523505607579427,
   0.008400681734620028,
   0.008978774765611248,
   0.008233982038098548,
   0.008557956037125876,
   0.04804711798406048,
   0.04321700738681735,
   0.04387681760847887,
   0.04127225875516004,
   0.040935386582847476,
   0.04234589266199881,
   0.04208258554630351,
   0.04067592150784457,
   0.04108248592320301,
   0.043222117610569294
  ],
  "mean_z": [
   -0.02735756144989164,
   16.630165048002496,
   16.189362643240756,
   -0.0176181263832533,
   5.867746406146641,
   5.919999692362395
  ],
  "k_hat_median": 2.999541506247193,
  "bias_over_se": [
   1.2214694932316583,
   0.8755655358423428,
   1.1724944753708242,
   0.4240271294763651,
   0.7799532752096401,
   1.0976947398952022,
   0.8809120299913272,
   0.8846356720548761,
   0.9569077507126578,
   0.586211180379304,
   0.8556685277513114,
   1.0620914264893435,
   0.0459575960048349,
   0.44166073566934083,
   0.8384534886255325,
   1.1106868389188624
  ],
  "bias_over_sd": [
   0.03862625691023664,
   0.02768781334007597,
   0.037077530861360015,
   0.013408915188484343,
   0.024664288181706046,
   0.03471215553654937,
   0.027856884330151516,
   0.027974636231271756,
   0.0302600800292061,
   0.018537625198544093,
   0.02705861469817139,
   0.033586279910436175,
   0.0014533067916113296,
   0.013966538777806882,
   0.026514227361707637,
   0.035123001781561546
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|lognormal|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.073,
    0.008226238508577295,
    null
   ],
   "order2|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "cross2|nm": [
    0.091,
    0.009094998625618368,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.076,
    0.008379976133617566,
    null
   ],
   "adj2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|nm": [
    0.086,
    0.008865889690267977,
    null
   ],
   "within2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|nm": [
    0.374,
    0.015301111070768685,
    null
   ],
   "order3|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33326040477901614,
   0.3332795002429147,
   0.3332161925168179,
   0.3332811957469505,
   0.3332238625234926,
   0.33319722482624403,
   0.36994450328164485,
   0.37002549882974334,
   0.36999930684907306,
   0.37008910864040134,
   0.37004902981621257,
   0.3700238423186565,
   0.3701351557003701,
   0.3700892033472782,
   0.37005930935875075,
   0.37003342193530914
  ],
  "sdX": [
   0.003195891896117321,
   0.0028784834323863973,
   0.0027908402335512397,
   0.0030467573615118107,
   0.002777237811963792,
   0.0028435838282727605,
   0.014807892220260244,
   0.01385763183737143,
   0.013605105107721277,
   0.013858722486605898,
   0.01327488066268504,
   0.013240754610222942,
   0.014699826086914782,
   0.01377148453881221,
   0.013428454238948454,
   0.013637177442307852
  ],
  "mean_z": [
   0.03499285547494758,
   52.6416018345214,
   51.211400110523584,
   0.038043300199629246,
   16.202526390146698,
   15.67847524533689
  ],
  "k_hat_median": 3.0011858867666295,
  "bias_over_se": [
   -0.7216149532015906,
   -0.591405798251611,
   -1.3273127666254114,
   -0.5411442563695457,
   -1.246479847380488,
   -1.5136282850102358,
   -0.9094542024251283,
   -0.7869884128484999,
   -0.8624746921201805,
   -0.6417818714543224,
   -0.7654818762880153,
   -0.827609867272064,
   -0.5060019702867717,
   -0.6456298835433816,
   -0.7325201177220912,
   -0.7813380102514602
  ],
  "bias_over_sd": [
   -0.022819468457528407,
   -0.01870189343905117,
   -0.04197331509955824,
   -0.017112483928458447,
   -0.03941715375221408,
   -0.047865129114868454,
   -0.028759467072752346,
   -0.024886758767621805,
   -0.027273844513522476,
   -0.020294924748010583,
   -0.024206662366493662,
   -0.026171321946093656,
   -0.01600118726639042,
   -0.02041660957466348,
   -0.023164320038964802,
   -0.02470807734858605
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|lognormal|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.090625,
    0.01604798559934782,
    null
   ],
   "order2|src": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "order2|emp": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "cross2|nm": [
    0.096875,
    0.016535022903578785,
    null
   ],
   "cross2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "adj2|nm": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "adj2|src": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "adj2|emp": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "within2|nm": [
    0.1125,
    0.017663853451328225,
    null
   ],
   "within2|src": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "within2|emp": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "order3|nm": [
    0.378125,
    0.027107798945541023,
    null
   ],
   "order3|src": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3333405681537246,
   0.33331376964404624,
   0.333317875281672,
   0.3333160143271727,
   0.33330194955501485,
   0.3332900079114725,
   0.370761480972636,
   0.3706493910508376,
   0.3706336993235858,
   0.3705506786691381,
   0.37054508480261694,
   0.37051466310824094,
   0.3704691543725581,
   0.3704712707716779,
   0.3704546543560435,
   0.37042262892617855
  ],
  "sdX": [
   0.0010382790221197269,
   0.0009036558670650208,
   0.0008924604191464707,
   0.0009425347870532312,
   0.0008608547288307832,
   0.0009079036569351488,
   0.005036668217284558,
   0.004615401262130366,
   0.004517520092596101,
   0.004456533540673056,
   0.004278972297018764,
   0.0042859793691400186,
   0.004532572290766582,
   0.004281950802515735,
   0.004219131940854343,
   0.004343770234296965
  ],
  "mean_z": [
   -0.031391851007138524,
   166.89659752107764,
   162.4302162351426,
   -0.030782455032877225,
   46.38204349942054,
   45.46959736163712
  ],
  "k_hat_median": 3.000274646601971,
  "bias_over_se": [
   0.12464896125509398,
   -0.38727786300804984,
   -0.3098423510799615,
   -0.32870065368102264,
   -0.6521542774684209,
   -0.8536464211326845,
   1.3890927186917388,
   1.0814387278035786,
   1.0427339385550076,
   0.7237582471162451,
   0.7304059386920356,
   0.6022397081282268,
   0.3898673509198059,
   0.42152778803068985,
   0.3573526005288556,
   0.2152115363213174
  ],
  "bias_over_sd": [
   0.00696808876727819,
   -0.021649490696671266,
   -0.01732071398307873,
   -0.018374925146984574,
   -0.03645653240591621,
   -0.04772028566005238,
   0.07765264365111801,
   0.06045426272174233,
   0.058290599226377145,
   0.04045931599570038,
   0.040830933252123384,
   0.03366622315310869,
   0.02179424747161128,
   0.023564119711043618,
   0.019976617667971208,
   0.012030690618915768
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.071875,
   0.04375,
   1.0,
   1.0
  ]
 },
 "cuts k=3|compound|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.438,
    0.015689359451551872,
    null
   ],
   "cross2|src": [
    0.445,
    0.015715438269421567,
    null
   ],
   "cross2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|nm": [
    0.297,
    0.014449602070645405,
    null
   ],
   "adj2|src": [
    0.304,
    0.014545927265045703,
    null
   ],
   "adj2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.199,
    0.012625331678811452,
    null
   ],
   "gamma|src": [
    0.293,
    0.014392741226048637,
    null
   ],
   "gamma|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "gamma123|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "gamma123|src": [
    0.077,
    0.00843036179532053,
    null
   ],
   "gamma123|emp": [
    0.075,
    0.008329165624478841,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.47047563133460635,
   0.3334835623550151,
   0.3334184494450114,
   0.4250952450959352,
   0.3333769318800728,
   0.39483641673065817,
   0.38786638202665075,
   0.2681817705156805,
   0.26777993263961103,
   0.25278372705775753,
   0.22207418034744233,
   0.24253091016452194,
   0.32639700131982785,
   0.25244940208085126,
   0.24245242977002188,
   0.2891312072564838
  ],
  "sdX": [
   0.00912843383496006,
   0.0071655005930755565,
   0.006948583900447093,
   0.007941858909434756,
   0.0066024182961835496,
   0.007023602369413754,
   0.027465100778408955,
   0.019727771417123452,
   0.01911533429584927,
   0.01852389786964658,
   0.01598129878177799,
   0.016729086652556412,
   0.022547027105290794,
   0.01765866360376065,
   0.016518366462518214,
   0.018643472383802255
  ],
  "mean_z": [
   0.004133512340808424,
   -1.0825200373951513,
   -0.04890846624190404,
   0.011723704867850132,
   -8.66568719606887,
   -0.17350548434472818
  ],
  "k_hat_median": 2.7599948413341266,
  "bias_over_se": [
   1.0644955186118785,
   0.6629904959221823,
   0.3873606224470181,
   0.15393165570437276,
   0.2088185028353738,
   0.08621275047019686,
   0.8329250820696871,
   0.5576319979019996,
   -0.0892682685629181,
   -0.022043824203524003,
   -0.29293583692799563,
   -0.35151225443885503,
   -0.23591369249377625,
   -0.6218263086988676,
   -0.5062393406651102,
   -0.41617832765762874
  ],
  "bias_over_sd": [
   0.03366230397855697,
   0.020965600341586718,
   0.012249418427931234,
   0.004867746360266685,
   0.006603420865461099,
   0.002726286548335745,
   0.02633940379622885,
   0.01763387209560554,
   -0.0028229105143842714,
   -0.0006970869282348298,
   -0.00926344452980128,
   -0.011115793494874146,
   -0.0074602459950090134,
   -0.019663874445033955,
   -0.016008693576836482,
   -0.013160714281979553
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|compound|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.415,
    0.015581238718407466,
    null
   ],
   "cross2|src": [
    0.418,
    0.015597307459943206,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.272,
    0.014071815803228808,
    null
   ],
   "adj2|src": [
    0.277,
    0.014151713677148785,
    null
   ],
   "adj2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.884,
    0.010126401137620413,
    null
   ],
   "gamma|src": [
    0.88,
    0.010276186062932104,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma123|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma123|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.4701471089976127,
   0.33329865212850895,
   0.33332680495382067,
   0.42497128872034173,
   0.3332931296832276,
   0.39482278800911463,
   0.3873871296235884,
   0.2679813257941627,
   0.2680795743797351,
   0.25278162117160574,
   0.2223338798336252,
   0.2429475252684082,
   0.3263240256328637,
   0.2527888085570957,
   0.24282459800298006,
   0.28959306493124587
  ],
  "sdX": [
   0.0027676590939265007,
   0.0021817731262154896,
   0.0021729525149744642,
   0.0023648872915967953,
   0.0020405988990508904,
   0.002279784903759726,
   0.008519675409143026,
   0.006120082385234608,
   0.006152234409901903,
   0.005605378011481686,
   0.00499637102749986,
   0.005497997192598679,
   0.00673701120695178,
   0.005320125675897567,
   0.0051549607553282115,
   0.006098593156287988
  ],
  "mean_z": [
   -0.04903191117899754,
   -3.2191982774360395,
   0.042951381588794406,
   -0.023472089113610324,
   -26.35257673247211,
   -0.00564066047213061
  ],
  "k_hat_median": 2.760315253395521,
  "bias_over_se": [
   -0.24266412132446513,
   -0.5026718769511123,
   -0.09500690211823833,
   -1.1405792115471105,
   -0.6230283895843663,
   0.07656251317856273,
   0.9062645313648675,
   0.761790062040367,
   1.2628112804654894,
   -0.08472783005114658,
   0.7066976575323384,
   1.3266735394042883,
   -1.1320815761026843,
   -0.04654898115687421,
   0.6608674835611528,
   1.1225888884379593
  ],
  "bias_over_sd": [
   -0.007673713297887453,
   -0.01589588046877411,
   -0.0030043820413030893,
   -0.03606828160327892,
   -0.019701887580333234,
   0.0024211192503091603,
   0.028658600817380864,
   0.024089916949285365,
   0.039933599012246426,
   -0.0026793292416528386,
   0.02234774214907838,
   0.04195310095994695,
   -0.03579956277597728,
   -0.0014720080321598216,
   0.02089846479597127,
   0.03549937763460612
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|compound|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.390625,
    0.027273906335486212,
    null
   ],
   "cross2|src": [
    0.4,
    0.027386127875258306,
    null
   ],
   "cross2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|nm": [
    0.265625,
    0.024689848582907004,
    null
   ],
   "adj2|src": [
    0.271875,
    0.024872109403343234,
    null
   ],
   "adj2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "gamma123|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "gamma123|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.47016898037123667,
   0.333380019992745,
   0.33336785398388213,
   0.4251418049381381,
   0.333384493667978,
   0.3948417158996197,
   0.38706135066685865,
   0.26778928619141346,
   0.26785656417298415,
   0.2527669563811274,
   0.2222230924377882,
   0.24274512853505267,
   0.32656647797241445,
   0.25279442955459525,
   0.24271180899624709,
   0.28936525922261636
  ],
  "sdX": [
   0.000893072394226071,
   0.0006931094457075751,
   0.0006803652474958145,
   0.0007802271451400291,
   0.0006316753723152088,
   0.0006837346511167533,
   0.0026428882828057423,
   0.001841177102542404,
   0.0018523965926198073,
   0.0017155281587823382,
   0.0015023148745882048,
   0.0016450183116143665,
   0.0021224921493018622,
   0.0016597352083188468,
   0.0015934020809432103,
   0.0018652999495785436
  ],
  "mean_z": [
   0.0735247238043112,
   -10.374358881869028,
   -0.0646369231436137,
   0.04054105070252997,
   -83.37691461097873,
   -0.08287496165569731
  ],
  "k_hat_median": 2.759437673435035,
  "bias_over_se": [
   0.012682234510512933,
   1.2049415252797717,
   0.9076362620096879,
   1.9538415113747665,
   1.4488199607720715,
   0.6396202987713219,
   -0.5524293002520618,
   -0.4333967173997681,
   0.21892990445444055,
   -0.30952192801303213,
   0.010361935144812722,
   0.307323914326727,
   0.010706060638923121,
   -0.023822182972124524,
   -0.05678702470300162,
   -0.10845952185510496
  ],
  "bias_over_sd": [
   0.0007089584618025172,
   0.06735827898594626,
   0.0507384095174368,
   0.10922306091737266,
   0.08099149798612326,
   0.03575586169603502,
   -0.030881736703156297,
   -0.02422761303327868,
   0.012238553716691575,
   -0.017302801789098404,
   0.0005792497840561343,
   0.01717992908864708,
   0.0005984869839966732,
   -0.0013317005124527104,
   -0.0031744911868967856,
   -0.006063071591878469
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=3|clusters2|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "cross2|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "cross2|emp": [
    0.994,
    0.002442130217658347,
    null
   ],
   "adj2|nm": [
    0.992,
    0.0028170906978654425,
    null
   ],
   "adj2|src": [
    0.992,
    0.0028170906978654425,
    null
   ],
   "adj2|emp": [
    0.986,
    0.0037153734670958734,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|src": [
    0.11,
    0.009894442884771228,
    null
   ],
   "gamma|emp": [
    0.486,
    0.015805189021330938,
    null
   ],
   "gamma123|nm": [
    0.108,
    0.009815090422405696,
    null
   ],
   "gamma123|src": [
    0.186,
    0.012304633273690036,
    null
   ],
   "gamma123|emp": [
    0.186,
    0.012304633273690036,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.36552159056622535,
   0.345933299704476,
   0.3345039187314993,
   0.35485889506477003,
   0.3418018461359646,
   0.34787909335100464,
   0.2543840787188581,
   0.24141792575281107,
   0.2336606300638826,
   0.23784287864092682,
   0.22957099437976494,
   0.22770547338248323,
   0.24369329786125463,
   0.23488536045926964,
   0.23248066437224096,
   0.2364782109967109
  ],
  "sdX": [
   0.007282945037938056,
   0.006353382939677549,
   0.006221701818364985,
   0.0065496827457729775,
   0.005971599120946018,
   0.006259122685122387,
   0.018140436097702245,
   0.01582300822784837,
   0.015328650305035047,
   0.015178231480415907,
   0.01423009812239757,
   0.014390863044751406,
   0.016036355626795746,
   0.014554366083442254,
   0.014255663645835906,
   0.01507910082675808
  ],
  "mean_z": [
   4.9377859980436885,
   -0.4872197780950492,
   -0.7859111537106295,
   4.486677063630781,
   -1.9668198663222027,
   -0.9710619879883051
  ],
  "k_hat_median": 2.902431340294414,
  "bias_over_se": [
   0.057203239488818634,
   0.07392160194377202,
   0.5110866928071588,
   -0.20298141550783086,
   0.1718831413610595,
   0.44744586190441266,
   -0.023056586833615438,
   0.1610805108270604,
   5.490507588957892e-05,
   0.08621013502730726,
   -0.033247173706562536,
   -0.10804273485942707,
   -0.19034657737406657,
   -0.32612577345672644,
   -0.40962363803516166,
   -0.4219583661778155
  ],
  "bias_over_sd": [
   0.0018089252632475282,
   0.002337606304306497,
   0.01616198031073417,
   -0.006418835956897691,
   0.005435422180856421,
   0.014149480532351098,
   -0.0007291132946367448,
   0.005093813008769239,
   1.7362509491546492e-06,
   0.0027262038407695325,
   -0.0010513679467600023,
   -0.0034166112678946166,
   -0.006019287293195226,
   -0.010313002478073399,
   -0.012953436796354903,
   -0.013343495148852547
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|clusters2|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.319,
    0.014739029818817792,
    null
   ],
   "gamma|src": [
    0.356,
    0.015141466243399283,
    null
   ],
   "gamma|emp": [
    0.982,
    0.004204283529925166,
    null
   ],
   "gamma123|nm": [
    0.689,
    0.014638271755914358,
    null
   ],
   "gamma123|src": [
    0.691,
    0.014612289348353324,
    null
   ],
   "gamma123|emp": [
    0.694,
    0.014572714228996602,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.36540409129221146,
   0.3458079887125417,
   0.334320994839403,
   0.3547571221336524,
   0.34165895584105527,
   0.34771247565051844,
   0.25422811360596353,
   0.24113969114151249,
   0.23345033502954055,
   0.23756940677231644,
   0.22933706754541078,
   0.22749688277095947,
   0.24354199629183101,
   0.23474391369132533,
   0.23236630605663527,
   0.23638589995767803
  ],
  "sdX": [
   0.002228646143773247,
   0.0019495225615040637,
   0.0018971501978813125,
   0.002001550338647905,
   0.0018501224815986191,
   0.0019274561749794443,
   0.005907161605225478,
   0.0051779939591475865,
   0.005001258798602548,
   0.004959619819251086,
   0.004654583786165115,
   0.0046661590145019435,
   0.005221649864985701,
   0.004758949392148666,
   0.004648517931421765,
   0.0048566166661338376
  ],
  "mean_z": [
   15.694210474699243,
   -1.4720426355161984,
   -2.445960813401619,
   14.22142119937753,
   -5.102631310447254,
   -2.5612911554778983
  ],
  "k_hat_median": 2.9036821002020616,
  "bias_over_se": [
   -1.4802911862116581,
   -1.7917357449383675,
   -1.3729710867392626,
   -2.2721419750889966,
   -1.8875348488234858,
   -1.280597612434838,
   -0.9057321976894265,
   -1.2069872535768051,
   -1.3295195346803332,
   -1.4798356910382724,
   -1.6909195171115603,
   -1.7468419924040672,
   -1.5008745011864975,
   -1.937295961810057,
   -2.034150327406477,
   -1.9111831860685333
  ],
  "bias_over_sd": [
   -0.04681091748701277,
   -0.05665965919143749,
   -0.04341715795652672,
   -0.07185143808554792,
   -0.059689092852238085,
   -0.04049605221467652,
   -0.028641766948484835,
   -0.038168288280939176,
   -0.04204309923277076,
   -0.04679651346490165,
   -0.053471570141045914,
   -0.05523999408423404,
   -0.0474618190581842,
   -0.06126267741166357,
   -0.06432548137781698,
   -0.0604369189379395
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|clusters2|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3654470533201845,
   0.3458499307113775,
   0.3343541386755684,
   0.3548275014157908,
   0.3417146568498778,
   0.3477437439707509,
   0.25427491927613494,
   0.24119680795843465,
   0.23356411285178572,
   0.23767142553198237,
   0.2294850905156387,
   0.22767544180802296,
   0.24367267225685296,
   0.2349497969306688,
   0.23259490608806782,
   0.23662082105332244
  ],
  "sdX": [
   0.0006997817204466221,
   0.0006306988014549922,
   0.000607574748446985,
   0.0006612311789046834,
   0.0006037089808273917,
   0.0006227197150658905,
   0.001796998120410035,
   0.0015841517811186507,
   0.0015309747023473871,
   0.0015458935600214329,
   0.001425927784367215,
   0.0014347295080817718,
   0.0016737192714001547,
   0.0014879687055546426,
   0.0014242915064511426,
   0.0014929917528151814
  ],
  "mean_z": [
   49.700544693977555,
   -4.505167366633737,
   -7.623308148575818,
   45.01355098185742,
   -15.856935659630926,
   -7.784853256440085
  ],
  "k_hat_median": 2.902367315967759,
  "bias_over_se": [
   -1.56862298429314,
   -1.9433594194943509,
   -1.4493100208966996,
   -1.9866652456077605,
   -1.6217418275425763,
   -1.3439982834995878,
   -1.2183124057118357,
   -1.5867599794608571,
   -1.1274361900067174,
   -1.5051729946922832,
   -1.2653703761990531,
   -0.9874786703481536,
   -1.2521199074000284,
   -1.0298480806948356,
   -0.8844240515256212,
   -0.7021004927981463
  ],
  "bias_over_sd": [
   -0.08768869059870114,
   -0.10863709416759745,
   -0.08101889317991653,
   -0.11105796344288169,
   -0.09065812420849853,
   -0.0751317880887028,
   -0.06810573392507419,
   -0.08870257945126617,
   -0.06302559902870973,
   -0.08414172835072188,
   -0.07073635444738911,
   -0.05520173583073944,
   -0.06999563072318013,
   -0.05757025787328352,
   -0.04944080750367664,
   -0.039248610723318915
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=3|clusters2half|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.122,
    0.010349685985574635,
    null
   ],
   "gamma|src": [
    0.228,
    0.013267102170406317,
    null
   ],
   "gamma|emp": [
    0.598,
    0.015504708962118573,
    null
   ],
   "gamma123|nm": [
    0.275,
    0.014120021246442939,
    null
   ],
   "gamma123|src": [
    0.372,
    0.015284501954594399,
    null
   ],
   "gamma123|emp": [
    0.37,
    0.015267612779999367,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3976655871450461,
   0.3585296645057366,
   0.3355739033082896,
   0.37677992639854885,
   0.3503933705945672,
   0.3623766946963909,
   0.28703548075093793,
   0.2607739544594832,
   0.2454396648441268,
   0.2538321365237397,
   0.23729332674493403,
   0.2333317567762435,
   0.2663149065666846,
   0.24849944644725003,
   0.24340595424356698,
   0.2510093933649014
  ],
  "sdX": [
   0.008732536185423204,
   0.007059132312584406,
   0.006587995925340189,
   0.0076190093535938065,
   0.006489135335023966,
   0.006787140436507687,
   0.024264213567454153,
   0.018809226031505026,
   0.01765721755047822,
   0.017597816322828082,
   0.015414435316987354,
   0.015613940196973325,
   0.01994008197468359,
   0.016689822715039448,
   0.015927528229891772,
   0.017342688314389877
  ],
  "mean_z": [
   6.5736631489186514,
   -0.861842051123509,
   -1.3820625232558352,
   5.9072695549227285,
   -2.3841330580898616,
   -1.6222467523706592
  ],
  "k_hat_median": 2.8102160188271865,
  "bias_over_se": [
   -0.0648641668134256,
   0.11692837118930716,
   0.4824503143685083,
   1.2924146269968007,
   0.9158083835149229,
   0.6008901960750003,
   0.6035339239231472,
   0.5405583253744969,
   0.610133096905503,
   0.811079980914852,
   0.7049748942003727,
   0.0905229525730315,
   1.5184551075231647,
   1.2329969496032738,
   0.5907170763480732,
   -0.23197787370887074
  ],
  "bias_over_sd": [
   -0.0020511850565953097,
   0.00369759976051822,
   0.015256418512687457,
   0.04086973902626832,
   0.028960403921841564,
   0.019001816432621707,
   0.01908541844775931,
   0.017093955163498015,
   0.01929410262073621,
   0.025648601042568317,
   0.022293263589094052,
   0.002862587106541792,
   0.048017766644890776,
   0.0389907870878619,
   0.018680114140154913,
   -0.007335784476829235
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=3|clusters2half|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.779,
    0.01312093746650749,
    null
   ],
   "gamma|src": [
    0.78,
    0.01309961831505025,
    null
   ],
   "gamma|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma123|nm": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "gamma123|src": [
    0.983,
    0.004087909000944127,
    null
   ],
   "gamma123|emp": [
    0.983,
    0.004087909000944127,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.39782865615107993,
   0.3585670853233621,
   0.3355547149587216,
   0.3765033201733718,
   0.35020406897770123,
   0.3622469255456488,
   0.28701263984812575,
   0.2607535089645657,
   0.24536622215137519,
   0.2535823660267037,
   0.23706596750079256,
   0.2333702109654675,
   0.26545947300019823,
   0.2478482248680386,
   0.24305352755756193,
   0.2510697081539899
  ],
  "sdX": [
   0.0027287633309328835,
   0.0022491770937595867,
   0.002102907362050494,
   0.002412209240728883,
   0.002014358761682391,
   0.002107965293733584,
   0.007653259631073232,
   0.006192791575012065,
   0.0056759244547911715,
   0.005822515754329551,
   0.005060009586810828,
   0.005014295834347952,
   0.006490086817790493,
   0.005374011954316794,
   0.0050633288923358595,
   0.00540483081354492
  ],
  "mean_z": [
   20.727446406639213,
   -2.6998695434656996,
   -4.354949829927335,
   18.579536384705854,
   -6.346155361167793,
   -4.566794402937635
  ],
  "k_hat_median": 2.8101250358618204,
  "bias_over_se": [
   1.6821781546963273,
   0.8931101979111659,
   1.2228745116884479,
   0.4559564103438409,
   -0.02156428126845039,
   -0.01201856411056707,
   1.8190919855559837,
   1.537423033145475,
   1.4888836220791524,
   1.0948531814724776,
   0.7266901885962397,
   0.5243903211986519,
   0.4972097968648187,
   -0.00277893325561173,
   -0.3428668149967663,
   -0.3914644012802809
  ],
  "bias_over_sd": [
   0.05319514399019464,
   0.028242624269230396,
   0.03867068749501694,
   0.014418607704408946,
   -0.0006819224491280811,
   -0.0003800603679414769,
   0.05752473947715027,
   0.048617585119442454,
   0.04708263416691484,
   0.03462229756934692,
   0.02297996149261435,
   0.016582677979350178,
   0.01572315433042474,
   -8.78775855331996e-05,
   -0.01084240069477359,
   -0.012379191309198224
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=3|clusters2half|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.39764600099171654,
   0.3584463853946337,
   0.335451872803522,
   0.37640435318027876,
   0.35018686502641616,
   0.36225516845480266,
   0.2864501876548745,
   0.26035939071893155,
   0.24505657930610694,
   0.2532901582328929,
   0.23693818003242847,
   0.23331314982345205,
   0.26530453251790254,
   0.24787656133858973,
   0.24317659955808754,
   0.2512077820740215
  ],
  "sdX": [
   0.0008846611989197673,
   0.0007434319729064884,
   0.000676249826309694,
   0.0008337208799759842,
   0.0006671967437411701,
   0.0006880122169955736,
   0.0023865460823723423,
   0.0018737111246206243,
   0.0018104062011663285,
   0.0017852997675073964,
   0.00160016347958661,
   0.0016744254666126467,
   0.0020614486733512897,
   0.0017296537225118197,
   0.0016690215939808245,
   0.0018420938661425192
  ],
  "mean_z": [
   65.67021500355864,
   -8.491727307227654,
   -13.787344532424493,
   58.88383470475435,
   -19.499523608576006,
   -14.25365620237734
  ],
  "k_hat_median": 2.8108473737406845,
  "bias_over_se": [
   -0.7582430580640035,
   -1.3758057905738195,
   -0.5692931473554954,
   -1.3771987324541362,
   -0.49809294719802466,
   0.19348807871961565,
   -0.915962908149032,
   -0.8882608772653436,
   -0.41900559651693764,
   -0.9079934722886338,
   -0.12865739380719865,
   0.2787223403663686,
   -0.4590119874871797,
   0.28817920657628165,
   0.7306808605668748,
   0.6910965917299432
  ],
  "bias_over_sd": [
   -0.0423870755324608,
   -0.07690988178902249,
   -0.0318244544152923,
   -0.07698774960734985,
   -0.02784424222619991,
   0.010816312421322275,
   -0.05120388318724079,
   -0.049655292582972646,
   -0.023423124919118042,
   -0.05075837817908642,
   -0.007192166959021416,
   0.015581052497675845,
   -0.025659550162715417,
   0.016109707390163003,
   0.040846301852139444,
   0.0386334739531643
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=40|null|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "cross2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.035,
    0.005811626278418116,
    null
   ],
   "adj2|src": [
    0.036,
    0.005891010100144117,
    null
   ],
   "adj2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "within2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma123|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma123|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma123|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "joint|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "joint|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "joint|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "bonf_emp": [
    0.059,
    0.007451107300260815,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.025013620148624197,
   0.025006264471538114,
   0.025006851249570552,
   0.0250039083883731,
   0.025003754821572913,
   0.02499581010359987,
   0.001250585315760863,
   0.001252402749843842,
   0.0012487978746052659,
   0.0012554735528904648,
   0.0012518835494576405,
   0.001248375688048398,
   0.0012596667098212714,
   0.001255553589961578,
   0.0012516729026818003,
   0.0012470448111571721
  ],
  "sdX": [
   0.0005125559212266823,
   0.00042939089818773624,
   0.00041978219378562226,
   0.0004634532789557784,
   0.00040745953391158675,
   0.0004267044856398375,
   0.00018108648107336485,
   0.0001467447237839178,
   0.000145422401985902,
   0.00014100656560765929,
   0.00013016887972505556,
   0.00013660466331321343,
   0.00016126596975089797,
   0.0001397111011343214,
   0.00013532489550256255,
   0.0001474127567767572
  ],
  "mean_z": [
   -0.009936924898727847,
   0.004274438893370319,
   0.004898220497994257,
   -0.004921067076537865,
   -0.17219020791042222,
   -0.02677583300712863
  ],
  "k_hat_median": 40.03184019436326,
  "bias_over_se": [
   0.8403120506279823,
   0.46135114837388524,
   0.5161141606816075,
   0.26668080259658833,
   0.29141024788978814,
   -0.3105103468600105,
   0.1022125419279415,
   0.5177809435750074,
   -0.2614077493681697,
   1.2275239775396154,
   0.45758297867282427,
   -0.37601391302861314,
   1.8955530768303093,
   1.2570220495434328,
   0.3909245788649201,
   -0.6339429410942565
  ],
  "bias_over_sd": [
   0.02657300025271149,
   0.014589204299957647,
   0.01632096280420001,
   0.008433187444469649,
   0.009215201168460066,
   -0.009819199331265458,
   0.003232244379277532,
   0.0163736711072815,
   -0.008266438860218578,
   0.038817716514945574,
   0.014470044311303764,
   -0.011890603970828794,
   0.05994265148523923,
   0.03975052745610267,
   0.012362120625552687,
   -0.020047036004438065
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|null|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "cross2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "cross2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "adj2|src": [
    0.034,
    0.005730968504537431,
    null
   ],
   "adj2|emp": [
    0.036,
    0.005891010100144117,
    null
   ],
   "within2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma123|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma123|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma123|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "joint|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf_emp": [
    0.053,
    0.00708456067798138,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.025000085119787515,
   0.024992859323821292,
   0.02499698877232962,
   0.02499117738582085,
   0.02499287059233033,
   0.02499511516701005,
   0.001253309669344266,
   0.0012508438261936657,
   0.001251760685051779,
   0.0012493187864086066,
   0.0012498372006378082,
   0.0012501719204592904,
   0.001247990979193802,
   0.00124849391064409,
   0.0012486519565750999,
   0.0012486096064006406
  ],
  "sdX": [
   0.0001567717362533299,
   0.0001316148279889584,
   0.0001287193549641199,
   0.00014103282400672098,
   0.00012674038722276787,
   0.00013659697464372622,
   5.845614983400942e-05,
   4.787122525600332e-05,
   4.6379084109686444e-05,
   4.4894249145683055e-05,
   4.1137031056181724e-05,
   4.24938017681188e-05,
   4.953515732234859e-05,
   4.263530321181461e-05,
   4.161096752974845e-05,
   4.566495816047686e-05
  ],
  "mean_z": [
   -0.07007955113667708,
   -0.002341621989252447,
   0.012870360369955418,
   -0.06842763900949277,
   -0.06111136500030557,
   0.002746540312299283
  ],
  "k_hat_median": 40.006362112760584,
  "bias_over_se": [
   0.017169702218698797,
   -1.71567300608702,
   -0.7397751483521529,
   -1.9782313740947193,
   -1.778846277636788,
   -1.130859470188217,
   1.7904178531845805,
   0.5574147533133529,
   1.2004926600252093,
   -0.47983573903897275,
   -0.12514680158977884,
   0.12793871194829687,
   -1.2825399085974138,
   -1.1170725585791608,
   -1.024462506024624,
   -0.962841267034051
  ],
  "bias_over_sd": [
   0.0005429536575793467,
   -0.05425434419302911,
   -0.023393744251817616,
   -0.06255716880943928,
   -0.05625205844644494,
   -0.03576091639366048,
   0.056617983794922284,
   0.01762700221851084,
   0.037962911199938325,
   -0.015173738381133279,
   -0.003957489349088823,
   0.004045777306648165,
   -0.040557473012319975,
   -0.03532493596782013,
   -0.03239634896481782,
   -0.030447714290299965
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|null|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|nm": [
    0.03,
    0.005394441583704471,
    null
   ],
   "adj2|src": [
    0.03,
    0.005394441583704471,
    null
   ],
   "adj2|emp": [
    0.03,
    0.005394441583704471,
    null
   ],
   "within2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma123|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma123|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma123|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "joint|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf_emp": [
    0.046,
    0.006624499981130651,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02499705815463906,
   0.02499810530658609,
   0.02499856352634764,
   0.02499873704439856,
   0.024999017018183377,
   0.02499955607246616,
   0.0012500887016048668,
   0.001250178417239923,
   0.0012503297774789058,
   0.0012502431999634747,
   0.001250439317050428,
   0.0012506258859997174,
   0.0012501626405679537,
   0.001250499106263664,
   0.0012507086273592452,
   0.00125089565178675
  ],
  "sdX": [
   4.9723592331605556e-05,
   4.1799791437444515e-05,
   4.0917285866757195e-05,
   4.4646772863940854e-05,
   3.945060154194213e-05,
   4.238956760626605e-05,
   1.8979773859360133e-05,
   1.4977460140147546e-05,
   1.491838570185849e-05,
   1.389101347785002e-05,
   1.2826053402993247e-05,
   1.3477036210239342e-05,
   1.5438040387083347e-05,
   1.3186926507228305e-05,
   1.2882748209695206e-05,
   1.4302331265777297e-05
  ],
  "mean_z": [
   -0.00011006632559556517,
   0.05614940061651011,
   0.0489085078856919,
   0.00041910593407496665,
   0.03756470171526197,
   0.045712677839840656
  ],
  "k_hat_median": 40.00280457080784,
  "bias_over_se": [
   -1.8709291561730472,
   -1.4333915192766404,
   -1.1101734740638225,
   -0.8945363858893839,
   -0.7879376529844936,
   -0.33117160706901033,
   0.1477884324532336,
   0.37670262321654313,
   0.6990353880209623,
   0.5536426933864135,
   1.0831410492691294,
   1.4685909294172148,
   0.33314761561597733,
   1.1968767602668566,
   1.739439777278055,
   1.9803062763430321
  ],
  "bias_over_sd": [
   -0.05916397474323704,
   -0.045327819796833334,
   -0.035106767759435456,
   -0.028287724293057596,
   -0.024916776376383686,
   -0.01047256574716392,
   0.004673480583781641,
   0.011912382899245007,
   0.022105439912058242,
   0.01750771921011307,
   0.034251927429151056,
   0.046440922880219754,
   0.010535052624007673,
   0.03784856640966586,
   0.055005915488946545,
   0.062622782979708
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=40|smear1|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.033,
    0.005648982209212559,
    null
   ],
   "order2|src": [
    0.033,
    0.005648982209212559,
    null
   ],
   "order2|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "cross2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|nm": [
    0.033,
    0.005648982209212559,
    null
   ],
   "within2|src": [
    0.033,
    0.005648982209212559,
    null
   ],
   "within2|emp": [
    0.032,
    0.005565608681896348,
    null
   ],
   "order3|nm": [
    0.033,
    0.005648982209212559,
    null
   ],
   "order3|src": [
    0.034,
    0.005730968504537431,
    null
   ],
   "order3|emp": [
    0.035,
    0.005811626278418116,
    null
   ],
   "gamma|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "gamma123|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma123|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma123|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|nm": [
    0.03,
    0.005394441583704471,
    null
   ],
   "joint|src": [
    0.035,
    0.005811626278418116,
    null
   ],
   "joint|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf": [
    0.033,
    0.005648982209212559,
    null
   ],
   "bonf_emp": [
    0.044,
    0.006485676526007136,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02500548848377057,
   0.024996446476323885,
   0.025004795589666565,
   0.024979005776999987,
   0.024990236674934996,
   0.02499649347930787,
   0.001249970012706517,
   0.0012481110048983331,
   0.001250220236063408,
   0.001246374946337319,
   0.0012478242311250204,
   0.0012499387199697285,
   0.0012468917551964112,
   0.001247370712260533,
   0.001248850104901929,
   0.0012509128788695844
  ],
  "sdX": [
   0.0004951289011983373,
   0.0004269163121042757,
   0.00042348506078212036,
   0.00044725164141952835,
   0.0004006731319797295,
   0.00042959637693410787,
   0.00018573126707446152,
   0.00014936429755586477,
   0.00014727285325928465,
   0.00014181535027040822,
   0.00013084809821787042,
   0.00013652710742683045,
   0.00015966623915822983,
   0.00013825691630408617,
   0.00013396403806844744,
   0.00014517843614469597
  ],
  "mean_z": [
   -0.061855504012318555,
   -0.014212432315161496,
   -0.019669612871302256,
   -0.056810302834028395,
   -0.18537869030429308,
   -0.051873042779921975
  ],
  "k_hat_median": 39.99426005760483,
  "bias_over_se": [
   0.3505371949435749,
   -0.26321853292951347,
   0.35809967043907465,
   -1.4843894630445493,
   -0.770561893910718,
   -0.2581165169152038,
   -0.005105664332994546,
   -0.3999300441299767,
   0.047289610184248244,
   -0.8083346543477372,
   -0.5258299816052894,
   -0.01419384577527942,
   -0.6156049743141035,
   -0.601383142550078,
   -0.27143759126156375,
   0.1988433359650787
  ],
  "bias_over_sd": [
   0.01108495940628155,
   -0.008323700864252954,
   0.011324105879431447,
   -0.04694051637975114,
   -0.024367306628909007,
   -0.008162360951614227,
   -0.00016145528260547143,
   -0.012646898441823793,
   0.001495428778437193,
   -0.025561786193837786,
   -0.016628204038771566,
   -0.00044884881407041444,
   -0.019467138577620186,
   -0.019017404768879673,
   -0.008583610309763588,
   0.00628797839195724
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|smear1|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "gamma|src": [
    0.036,
    0.005891010100144117,
    null
   ],
   "gamma|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma123|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma123|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma123|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "joint|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "joint|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "bonf_emp": [
    0.04,
    0.0061967733539318665,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.025000197004522134,
   0.025001259266999615,
   0.025002433769013857,
   0.024997535902431256,
   0.0250017876866932,
   0.025004500413981532,
   0.0012508144362477138,
   0.0012502293116638363,
   0.0012504193280908702,
   0.0012501819755647108,
   0.0012505593483803166,
   0.0012509218232974733,
   0.0012501231772092595,
   0.0012506235137607737,
   0.001251054858891757,
   0.0012515817352568867
  ],
  "sdX": [
   0.00016053318788791695,
   0.00013418949414547248,
   0.00013595220269544433,
   0.0001437892198446702,
   0.00012937934291350558,
   0.00013832130781332025,
   5.9387622284709275e-05,
   4.777045884118625e-05,
   4.665992216698792e-05,
   4.481667563585016e-05,
   4.1123995196721296e-05,
   4.263501180194239e-05,
   4.956708025634297e-05,
   4.288865859488158e-05,
   4.1779506557291726e-05,
   4.5585348718483436e-05
  ],
  "mean_z": [
   -0.01548932511679925,
   0.013482539102860252,
   0.008659539665216306,
   -0.013885472168834614,
   -0.04619622390008661,
   -0.0009426881432133916
  ],
  "k_hat_median": 40.001158854910756,
  "bias_over_se": [
   0.03880711569832767,
   0.2967558620522786,
   0.5660999402894529,
   -0.541915499802492,
   0.43694469041679523,
   1.0288768101293608,
   0.4336717737439167,
   0.15179823854087382,
   0.284190755430582,
   0.12840248747172817,
   0.43011747229419833,
   0.6837247363293876,
   0.07858452307638542,
   0.4597307775873056,
   0.7984193644623792,
   1.097257388034288
  ],
  "bias_over_sd": [
   0.001227188750283912,
   0.0093842443309193,
   0.017901651945999904,
   -0.01713687278724402,
   0.0138174043323422,
   0.03253594151737381,
   0.013713905619559838,
   0.00480028178590716,
   0.00898690077124505,
   0.004060443176418961,
   0.013601508738840352,
   0.02162127459398938,
   0.002485060817594401,
   0.014537963676561743,
   0.02524823719685217,
   0.03469832525635536
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|smear1|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "cross2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "within2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "within2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "within2|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order3|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma123|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma123|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma123|emp": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "joint|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "joint|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "joint|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf_emp": [
    0.05,
    0.006892024376045111,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02500006938642742,
   0.024999777054008108,
   0.025000125380817688,
   0.02499924539463276,
   0.024999722030575988,
   0.025000550984417037,
   0.001249342678698263,
   0.0012495634834706378,
   0.001249272914036053,
   0.0012497013239738774,
   0.0012495198724746708,
   0.0012493780547220298,
   0.0012496025605986513,
   0.0012496188973620047,
   0.001249607991089101,
   0.0012496612507496283
  ],
  "sdX": [
   4.844197060583802e-05,
   4.104270863269986e-05,
   3.962214818162069e-05,
   4.622692259721616e-05,
   3.9472972770025357e-05,
   4.0862576554207144e-05,
   1.773276541948802e-05,
   1.414626938097924e-05,
   1.3803182631969736e-05,
   1.357548407795925e-05,
   1.2187920487865415e-05,
   1.289080845485201e-05,
   1.567998982220216e-05,
   1.3073036373074816e-05,
   1.2739223550716383e-05,
   1.4359905643703308e-05
  ],
  "mean_z": [
   -0.020467766170946044,
   -0.03960348032173034,
   -0.03920936433201007,
   -0.019925943163542167,
   -0.05852008060186078,
   -0.04221754538791324
  ],
  "k_hat_median": 39.99911460461439,
  "bias_over_se": [
   0.04529525675550955,
   -0.1717764623220197,
   0.10006750700431621,
   -0.5162082095700881,
   -0.22268819341346055,
   0.42639643906632424,
   -1.1721987074072124,
   -0.9757954079961112,
   -1.6657373616351536,
   -0.6957369029399456,
   -1.2457388032302055,
   -1.5257100943006288,
   -0.801539895922643,
   -0.9218610917338951,
   -0.9730899354407723,
   -0.7459792660440787
  ],
  "bias_over_sd": [
   0.0014323617854953873,
   -0.005432048693436783,
   0.0031644124190849197,
   -0.016323936891190063,
   -0.007042018992146415,
   0.013483839336347846,
   -0.03706817785712079,
   -0.030857360196009917,
   -0.05267524046406663,
   -0.02200113265521726,
   -0.03939371987859771,
   -0.048247189471002705,
   -0.02534691706609862,
   -0.029151807361685295,
   -0.030771805641790446,
   -0.02358993567959994
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "cuts k=40|clan5|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.959,
    0.006270486424512857,
    null
   ],
   "cross2|src": [
    0.956,
    0.006485676526007139,
    null
   ],
   "cross2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|nm": [
    0.83,
    0.0118785521003193,
    null
   ],
   "adj2|src": [
    0.824,
    0.012042591083317579,
    null
   ],
   "adj2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.996,
    0.0019959959919799443,
    null
   ],
   "gamma|src": [
    0.994,
    0.002442130217658347,
    null
   ],
   "gamma|emp": [
    0.992,
    0.0028170906978654425,
    null
   ],
   "gamma123|nm": [
    0.091,
    0.009094998625618368,
    null
   ],
   "gamma123|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma123|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.22991576594049495,
   0.025047823143267176,
   0.02493354618527561,
   0.22995290687163708,
   0.02488103920481498,
   0.23001705196313688,
   0.11801048672722246,
   0.011458451863683319,
   0.011416264537311758,
   0.011555930523014006,
   0.001271246702290569,
   0.011380882777161252,
   0.11791648624486724,
   0.011415222833209877,
   0.011434472809750544,
   0.1182791677980804
  ],
  "sdX": [
   0.003989460902504001,
   0.002563616710209897,
   0.0024831883980029547,
   0.0038448846704331606,
   0.002451563925793985,
   0.0037585706561089056,
   0.007783204919818023,
   0.002729432244156717,
   0.0025489142079288267,
   0.0027312917255920316,
   0.001445175289410067,
   0.0026317680815921025,
   0.007579381928339819,
   0.002664239437224912,
   0.0026373179108798404,
   0.007400352738407895
  ],
  "mean_z": [
   0.08686971140177713,
   5.11023130532286,
   0.015666252744089858,
   0.01866862472559156,
   -5.3267482458053586,
   -0.010263163585596341
  ],
  "k_hat_median": 9.970688548756538,
  "bias_over_se": [
   -0.6676879185126393,
   0.5899090023512994,
   -0.8462725337498564,
   -0.3873238355226623,
   -1.5344778942581876,
   0.1434668841522805,
   -0.36368799962040865,
   -0.4813702321337206,
   -1.0388532583766448,
   0.6475611586689364,
   0.4649122670297809,
   -1.4312877162733915,
   -0.7656580096867688,
   -1.0062494267134474,
   -0.7857041769788439,
   0.7656098909325347
  ],
  "bias_over_sd": [
   -0.021114145886768448,
   0.0186545605966773,
   -0.02676148727891262,
   -0.012248255123240466,
   -0.04852445165034884,
   0.004536821227287216,
   -0.011500824364709445,
   -0.015222263313465316,
   -0.03285142451157593,
   0.020477681856515287,
   0.014701816759665122,
   -0.045261291704447634,
   -0.024212232193614534,
   -0.03182040082653174,
   -0.024846147663611807,
   0.02421071054499904
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|clan5|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.953,
    0.00669260786241059,
    null
   ],
   "cross2|src": [
    0.952,
    0.006759881655768837,
    null
   ],
   "cross2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "adj2|nm": [
    0.814,
    0.012304633273690038,
    null
   ],
   "adj2|src": [
    0.809,
    0.012430567163247216,
    null
   ],
   "adj2|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.073,
    0.008226238508577295,
    null
   ],
   "gamma123|src": [
    0.026,
    0.0050322956987840055,
    null
   ],
   "gamma123|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.22998239421898717,
   0.024983602557390575,
   0.025037560995923313,
   0.22999517109899026,
   0.024986812814954684,
   0.22992611047676187,
   0.11805304327260999,
   0.011490203614995167,
   0.011555872450457963,
   0.011458699315494526,
   0.0012601521103682884,
   0.011523165318095455,
   0.11804836993122078,
   0.011471727967997667,
   0.011468974772680237,
   0.11797384615772011
  ],
  "sdX": [
   0.0011987038558959379,
   0.000783395461755634,
   0.0007856614491866639,
   0.001207545491711846,
   0.00079543828304834,
   0.0011997550549561389,
   0.0023272128941416777,
   0.0008294395231261565,
   0.000819944791758335,
   0.0008389934821225706,
   0.00042707259435404484,
   0.0007993352710255725,
   0.0023425333347402797,
   0.0008384871917384962,
   0.0008343268136853544,
   0.002366523851274571
  ],
  "mean_z": [
   -0.45973020697631156,
   16.195464255775356,
   0.03004499231653724,
   -0.054782520176821926,
   -17.447999221126235,
   0.017065828263140768
  ],
  "k_hat_median": 9.968625732760737,
  "bias_over_se": [
   -0.46445473344227794,
   -0.6619040954256994,
   1.5118254615294051,
   -0.12645756115213294,
   -0.5242586578711795,
   -1.947557442589144,
   -0.6380602754192161,
   -0.373491841030921,
   2.154830467587209,
   -1.5566775516647349,
   0.7517174420791479,
   0.9164510882638301,
   -0.6969745560205365,
   -1.0662537971974508,
   -1.1759226917572516,
   -1.6857361356023284
  ],
  "bias_over_sd": [
   -0.01468734827723975,
   -0.020931245341386483,
   0.047808118830681874,
   -0.003998939205907667,
   -0.016578514419358887,
   -0.0615871739259431,
   -0.020177237547990706,
   -0.011810849051472411,
   0.06814172249101214,
   -0.049226466457149995,
   0.02377139273845807,
   0.028980728030537098,
   -0.022040270682095173,
   -0.03371790562947204,
   -0.03718594058229024,
   -0.05330765722553817
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|clan5|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.96875,
    0.009726484060928697,
    null
   ],
   "cross2|src": [
    0.965625,
    0.010184755669473624,
    null
   ],
   "cross2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "adj2|nm": [
    0.84375,
    0.02029747040119778,
    null
   ],
   "adj2|src": [
    0.8375,
    0.02062263243987052,
    null
   ],
   "adj2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "gamma123|src": [
    0.025,
    0.008727650027355588,
    null
   ],
   "gamma123|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.22998218669692574,
   0.02500765693246747,
   0.02501904001154056,
   0.22994397744393452,
   0.025012906943020868,
   0.2299789249607302,
   0.11806679435072456,
   0.011506375442697774,
   0.011493780500680846,
   0.011507191538630121,
   0.0012541247128708209,
   0.011514825664176932,
   0.11803683903124043,
   0.011497834512036497,
   0.011512230247834123,
   0.1180473869049615
  ],
  "sdX": [
   0.0003785994899788731,
   0.0002354259340356224,
   0.0002474969716537979,
   0.0003636288134235976,
   0.0002589949830768594,
   0.0004220545108524446,
   0.0007829526833116475,
   0.00026467766466684945,
   0.00027343373425153496,
   0.0002659478888092606,
   0.00013551521209019974,
   0.0002891141759700434,
   0.0007151004313250681,
   0.0002649291837618266,
   0.0002690597897860632,
   0.0008394092488997723
  ],
  "mean_z": [
   -0.24258246199660513,
   51.34536616806482,
   0.025077055236851803,
   -0.029657181187027128,
   -55.85575955470657,
   0.01895810255483522
  ],
  "k_hat_median": 9.966419081887938,
  "bias_over_se": [
   -0.8416652981761681,
   0.5818023937498117,
   1.3761707001998977,
   -2.756002583100763,
   0.8914706110121204,
   -0.8932537238481235,
   -0.7586674454191391,
   0.4308916138131436,
   -0.4068912214286752,
   0.4837269229476974,
   0.5444784079612769,
   0.9173176735046296,
   -1.5799987077068811,
   -0.14621804129247742,
   0.8131327407985466,
   -1.1212309815909525
  ],
  "bias_over_sd": [
   -0.04705052052561354,
   0.03252374254741694,
   0.07693028085726138,
   -0.15406522804945796,
   0.04983472215415934,
   -0.049934401191980726,
   -0.04241079950683266,
   0.02408757348551941,
   -0.022745910764060916,
   0.02704115705644636,
   0.030437268312056943,
   0.05127961687295774,
   -0.08832461286986017,
   -0.008173836996671268,
   0.04545550207890667,
   -0.06267871733290462
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=40|clan30|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.718,
    0.014229406171727618,
    null
   ],
   "cross2|src": [
    0.713,
    0.01430492922037715,
    null
   ],
   "cross2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|nm": [
    0.515,
    0.01580427157448264,
    null
   ],
   "adj2|src": [
    0.513,
    0.015806043148112688,
    null
   ],
   "adj2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.87,
    0.010634848376916336,
    null
   ],
   "gamma|src": [
    0.846,
    0.011414201680362933,
    null
   ],
   "gamma|emp": [
    0.467,
    0.015776913513105152,
    null
   ],
   "gamma123|nm": [
    0.081,
    0.008627803892068943,
    null
   ],
   "gamma123|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma123|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.05914671048379888,
   0.025014511322244887,
   0.024983604468699003,
   0.05920489524254153,
   0.025036019770005375,
   0.05918119694700206,
   0.008782616962762871,
   0.0029822731560905816,
   0.002977826025208007,
   0.0029833358906514004,
   0.0012654613568840163,
   0.0029710537290712504,
   0.008812224766187643,
   0.0029852441948856365,
   0.002976093227521075,
   0.008770425324573245
  ],
  "sdX": [
   0.001028797324494209,
   0.0007512292012819125,
   0.0007136200653953259,
   0.0010092130526899096,
   0.0007133442908402791,
   0.0009408727240269834,
   0.0007136172085358944,
   0.00039562354590898783,
   0.00038662141705139,
   0.0003701727581395013,
   0.0002667146230858182,
   0.0003711788542018982,
   0.0006622012475620493,
   0.00037157840775887036,
   0.00035458816706298435,
   0.0006300939780098979
  ],
  "mean_z": [
   0.18695116075154591,
   3.224961566258666,
   0.05152621014495101,
   0.06897559353510652,
   -1.882835941162154,
   0.009395038258035775
  ],
  "k_hat_median": 26.61456845967115,
  "bias_over_se": [
   -0.6134054761127763,
   0.6108499253820933,
   -0.7265381800991287,
   1.1978577877798884,
   1.5967677245795078,
   0.4883634069459878,
   0.7068112205666309,
   1.913545527739248,
   1.5943582360757718,
   2.135895381680025,
   1.8331617106076072,
   1.0837207673194842,
   2.175582738396708,
   2.290219628627638,
   1.5838576087354146,
   0.18863725644788687
  ],
  "bias_over_sd": [
   -0.01939758433736381,
   0.01931677072751315,
   -0.022975154561868653,
   0.03787958922355057,
   0.05049422903915673,
   0.015443406918290162,
   0.02235133332754202,
   0.06051162274084936,
   0.05041803432247876,
   0.06754294249943557,
   0.05796966324930489,
   0.03427025972354939,
   0.06879796691479859,
   0.07242310368488303,
   0.05008597532991711,
   0.0059652338194060624
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|clan30|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.727,
    0.014087973594523805,
    null
   ],
   "cross2|src": [
    0.723,
    0.014151713677148785,
    null
   ],
   "cross2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "adj2|nm": [
    0.519,
    0.01579996835439869,
    null
   ],
   "adj2|src": [
    0.518,
    0.01580113919943749,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.071,
    0.008121514637061242,
    null
   ],
   "gamma123|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma123|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.05917367528912389,
   0.02500228543444769,
   0.02500477828661526,
   0.0591757961217633,
   0.025003054919596483,
   0.05916339414048658,
   0.00876478284014563,
   0.0029568107489576665,
   0.002956515425695926,
   0.002960331907794929,
   0.0012507698951250259,
   0.0029584712014257986,
   0.008777683296854407,
   0.002962372070959752,
   0.002959773622097434,
   0.00876466274446997
  ],
  "sdX": [
   0.00032900416557081903,
   0.00023100621204784035,
   0.00022953153279309336,
   0.00031428903038363066,
   0.00022129680920025672,
   0.0003053068918861388,
   0.0002267392106323648,
   0.00012113273575930105,
   0.00011968383904457045,
   0.00011377030414390607,
   7.942519050820289e-05,
   0.00011483022996960873,
   0.00021512270718711975,
   0.00011333442763883282,
   0.00011119165887142648,
   0.0002005601222236539
  ],
  "mean_z": [
   -0.02993967681500943,
   10.006988642360199,
   0.005345973996292626,
   -0.007822204269570776,
   -6.6928595319023145,
   -0.00783271487469836
  ],
  "k_hat_median": 26.624051276899905,
  "bias_over_se": [
   0.6736452769870254,
   0.31285644805471535,
   0.6583090712518141,
   0.9185771411298459,
   0.43654059128824607,
   -0.3389584941048286,
   -0.2627327891955009,
   -0.3974841751983457,
   -0.48032622915709616,
   0.5555094028299414,
   0.3065302253295975,
   0.03796710912248727,
   1.6194312533399402,
   1.1268958635966748,
   0.409616425306668,
   -0.3159630301202349
  ],
  "bias_over_sd": [
   0.021302534102940106,
   0.009893389565230552,
   0.02081756069505806,
   0.029047959725362484,
   0.013804625595875157,
   -0.010718808736320147,
   -0.008308340298666608,
   -0.01256955327500183,
   -0.01518924904056403,
   0.017566749745826008,
   0.009693336837261658,
   0.0012006254099921655,
   0.05121091274615372,
   0.035635576147879176,
   0.012953208709853057,
   -0.009991628315883277
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|clan30|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.703125,
    0.025540423497308635,
    null
   ],
   "cross2|src": [
    0.7,
    0.025617376914898998,
    null
   ],
   "cross2|emp": [
    0.025,
    0.008727650027355588,
    null
   ],
   "adj2|nm": [
    0.503125,
    0.027950303798382495,
    null
   ],
   "adj2|src": [
    0.5,
    0.02795084971874737,
    null
   ],
   "adj2|emp": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.075,
    0.014724023736737184,
    null
   ],
   "gamma123|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "gamma123|emp": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.05917039651723549,
   0.025002869710897248,
   0.025000555879580427,
   0.05917956743658268,
   0.02500193043562645,
   0.05916899361948304,
   0.0087704389629709,
   0.002960176899302135,
   0.002960048462994914,
   0.0029594554057668695,
   0.0012496848572571002,
   0.0029586411572986833,
   0.008770980690956495,
   0.0029592991254353104,
   0.002956445037783418,
   0.008764462062101665
  ],
  "sdX": [
   9.887092682383467e-05,
   7.269603498884918e-05,
   6.557629206386263e-05,
   9.282671159332935e-05,
   6.72207803398449e-05,
   9.130242776101773e-05,
   6.390661491382158e-05,
   3.83756079908731e-05,
   3.553740763032571e-05,
   3.702847253221653e-05,
   2.6739628477725844e-05,
   3.5912295893846044e-05,
   6.545133792870087e-05,
   3.4910080095221846e-05,
   3.404522048330291e-05,
   6.049376060784618e-05
  ],
  "mean_z": [
   0.08275022984695196,
   31.593472893515656,
   -0.02599661639865484,
   0.028345462393095155,
   -21.539998488918105,
   -0.027790697674449933
  ],
  "k_hat_median": 26.622900915261386,
  "bias_over_se": [
   0.6748353381853195,
   0.7061588592226118,
   0.15163828148452504,
   2.4860946164586406,
   0.5137203424661763,
   0.4559111783209919,
   1.0559296221870154,
   0.859366466044598,
   0.8633486276724455,
   0.5420758816233059,
   -0.21082734084346552,
   0.15333251039786255,
   1.1790685261233285,
   0.49488899160294364,
   -0.9921762059181568,
   -0.6519212057984578
  ],
  "bias_over_sd": [
   0.03772444224503584,
   0.03947548030338661,
   0.008476837634766143,
   0.1389769140224447,
   0.028717840179471047,
   0.02548620966069416,
   0.05902826036664591,
   0.048040045891487144,
   0.048262655493918595,
   0.03030296300682102,
   -0.01178560664103767,
   0.008571547910257849,
   0.06591193436355623,
   0.027665135663512613,
   -0.05546433605227069,
   -0.03644350330347454
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "cuts k=40|pairs0.01|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.099,
    0.009444522221901964,
    null
   ],
   "order2|src": [
    0.099,
    0.009444522221901964,
    null
   ],
   "order2|emp": [
    0.116,
    0.010126401137620413,
    null
   ],
   "cross2|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "cross2|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "cross2|emp": [
    0.068,
    0.007960904471226871,
    null
   ],
   "adj2|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "adj2|src": [
    0.075,
    0.008329165624478841,
    null
   ],
   "adj2|emp": [
    0.074,
    0.00827792244467173,
    null
   ],
   "within2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "joint|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|emp": [
    0.083,
    0.008724161850859944,
    null
   ],
   "bonf": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf_emp": [
    0.074,
    0.00827792244467173,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.025006397849487973,
   0.025091000470874807,
   0.024995594101051125,
   0.025008945819931364,
   0.02505174933625505,
   0.024985186414344888,
   0.001253843821784493,
   0.0012572726292277728,
   0.0012530862890003597,
   0.0012589578919016675,
   0.0012573505860123276,
   0.0012522692751090988,
   0.001257790030276394,
   0.0012596681877584293,
   0.001258085593426603,
   0.0012527525229375557
  ],
  "sdX": [
   0.0004927625804769724,
   0.00041744370945990704,
   0.00040392686359031686,
   0.000453487440981682,
   0.00039405420907699787,
   0.0004098775532969719,
   0.00018856039862257594,
   0.00015479914333651668,
   0.0001492003394148893,
   0.0001477567701234714,
   0.00013299351586491673,
   0.00013475300908002763,
   0.00016356758880056062,
   0.00013977635205796962,
   0.00013305643086793185,
   0.00014156318776746533
  ],
  "mean_z": [
   0.40698022467190087,
   0.028029789869544682,
   -0.004531206736086226,
   0.41493958787617186,
   -0.143248585124688,
   -0.03664515822089786
  ],
  "k_hat_median": 39.95221291827386,
  "bias_over_se": [
   0.4105785890074504,
   0.4008203483840208,
   -0.34493065651740495,
   0.6238136708879388,
   -0.4576935086136019,
   -1.1428942769391481,
   0.6446333303217993,
   0.610225263496371,
   0.6541340861783632,
   0.9999882433169848,
   0.8967836069904482,
   0.5325356398497524,
   1.5060586812346324,
   1.5374149544565872,
   1.2389346830653836,
   0.6148661912159047
  ],
  "bias_over_sd": [
   0.01298363499761715,
   0.01267505233435696,
   -0.010907665094122023,
   0.019726720355565587,
   -0.01447353957492877,
   -0.03614149039898961,
   0.020385095794765693,
   0.019297017184249365,
   0.020685536074764956,
   0.03162240482272323,
   0.02835878766391114,
   0.016840255571403454,
   0.04762575722570929,
   0.04861732964886852,
   0.03917855470665454,
   0.01944377620474874
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|pairs0.01|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.645,
    0.015131919904625453,
    null
   ],
   "order2|src": [
    0.644,
    0.015141466243399283,
    null
   ],
   "order2|emp": [
    0.664,
    0.014936666294725875,
    null
   ],
   "cross2|nm": [
    0.197,
    0.012577400367325514,
    null
   ],
   "cross2|src": [
    0.197,
    0.012577400367325514,
    null
   ],
   "cross2|emp": [
    0.204,
    0.01274299807737567,
    null
   ],
   "adj2|nm": [
    0.225,
    0.013205112646244258,
    null
   ],
   "adj2|src": [
    0.225,
    0.013205112646244258,
    null
   ],
   "adj2|emp": [
    0.23,
    0.013307892395116516,
    null
   ],
   "within2|nm": [
    0.035,
    0.005811626278418116,
    null
   ],
   "within2|src": [
    0.035,
    0.005811626278418116,
    null
   ],
   "within2|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order3|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "gamma|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma123|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma123|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma123|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "joint|nm": [
    0.419,
    0.015602531845825536,
    null
   ],
   "joint|src": [
    0.42,
    0.015607690412101338,
    null
   ],
   "joint|emp": [
    0.464,
    0.015770351930125086,
    null
   ],
   "bonf": [
    0.473,
    0.01578831846651188,
    null
   ],
   "bonf_emp": [
    0.501,
    0.015811356678033673,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.025006680364524796,
   0.02509193274700417,
   0.02500449997992017,
   0.02500528668397257,
   0.02506157075326928,
   0.02500250593519844,
   0.0012519116070445163,
   0.001254901639256436,
   0.0012515393726194794,
   0.0012539981835063283,
   0.0012539297067765602,
   0.0012513879521836194,
   0.0012491634978534002,
   0.0012520368558667193,
   0.0012528527651677886,
   0.0012510640803352609
  ],
  "sdX": [
   0.00015446969215604666,
   0.00013071020232199138,
   0.00012631031728168544,
   0.0001452383706202756,
   0.00012345228016312826,
   0.00013005069603534586,
   5.665469448089762e-05,
   4.613004955657407e-05,
   4.5000494591567953e-05,
   4.463588335444077e-05,
   3.994703481376604e-05,
   4.102835489123119e-05,
   5.136289878512556e-05,
   4.297089092179868e-05,
   4.0536288497213396e-05,
   4.330931670390962e-05
  ],
  "mean_z": [
   1.2271109044305089,
   -0.023395076111952157,
   -0.1020452581376893,
   1.2373629228971508,
   -0.08181486772098048,
   -0.11199327171116726
  ],
  "k_hat_median": 39.946972387986634,
  "bias_over_se": [
   1.367593033658451,
   1.5056291653624347,
   1.1266051953368748,
   1.1510706541687163,
   1.0548563578125,
   0.609336445762992,
   1.0669958282538194,
   0.4223941233626639,
   1.0817489227266963,
   -0.20352946819060724,
   0.27758518401594856,
   1.0697699686495166,
   -0.5150122209510918,
   -0.6150593828654201,
   -0.015500482150357224,
   0.7769500288327627
  ],
  "bias_over_sd": [
   0.04324708898540022,
   0.0476121747412359,
   0.035626384410434316,
   0.03640005014953134,
   0.03335748694997051,
   0.019268910299627108,
   0.0337413707117991,
   0.013357275000961585,
   0.034207904522498424,
   -0.006436166904451081,
   0.008778014262073629,
   0.03382909673379394,
   -0.016286116410273388,
   -0.01944988546112268,
   -0.0004901682842591337,
   0.024569317192450233
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|pairs0.01|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    0.9859375,
    0.004654424322242692,
    null
   ],
   "cross2|src": [
    0.9859375,
    0.004654424322242692,
    null
   ],
   "cross2|emp": [
    0.9859375,
    0.004654424322242692,
    null
   ],
   "adj2|nm": [
    0.9859375,
    0.004654424322242692,
    null
   ],
   "adj2|src": [
    0.9859375,
    0.004654424322242692,
    null
   ],
   "adj2|emp": [
    0.9859375,
    0.004654424322242692,
    null
   ],
   "within2|nm": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "within2|src": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "within2|emp": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "order3|nm": [
    0.1203125,
    0.01285966333782146,
    null
   ],
   "order3|src": [
    0.11875,
    0.012787227361463078,
    null
   ],
   "order3|emp": [
    0.1265625,
    0.013142514123645992,
    null
   ],
   "gamma|nm": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "gamma|src": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "gamma|emp": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "gamma123|nm": [
    0.0640625,
    0.009679108954159178,
    null
   ],
   "gamma123|src": [
    0.0625,
    0.009568319307746789,
    null
   ],
   "gamma123|emp": [
    0.0625,
    0.009568319307746789,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.024998700165574973,
   0.02508618846058805,
   0.024998190677755237,
   0.025001235654401256,
   0.02505729736870401,
   0.02499750813430042,
   0.0012499956221764673,
   0.0012548908642161063,
   0.0012499758149233176,
   0.001255012641689583,
   0.0012539947991166373,
   0.001249912841726404,
   0.0012507099750290649,
   0.0012533721089621227,
   0.0012530686466580754,
   0.0012497189578470134
  ],
  "sdX": [
   4.6896474187143476e-05,
   3.9264888743707414e-05,
   3.8772862619220657e-05,
   4.3572585645521454e-05,
   3.794708238091394e-05,
   4.025728401269961e-05,
   1.756058394423172e-05,
   1.4537725941242077e-05,
   1.4207828353525973e-05,
   1.4129352256284815e-05,
   1.2891667337848483e-05,
   1.3253833986709682e-05,
   1.6147818331297046e-05,
   1.3808635499627562e-05,
   1.3089268904043517e-05,
   1.404244955501275e-05
  ],
  "mean_z": [
   3.9507521521098488,
   -0.03445284773301408,
   -0.2708345090068011,
   3.980513658350609,
   -0.05595220412131767,
   -0.2741113014552702
  ],
  "k_hat_median": 39.958270894601156,
  "bias_over_se": [
   -0.7011934169591024,
   0.30868915691465304,
   -1.1805327610056409,
   0.7174203240108632,
   -0.10355184147671184,
   -1.565922080223365,
   -0.006306796760163106,
   1.053497650308068,
   -0.0430635373086632,
   1.3019856243863124,
   0.8158513677937906,
   -0.16636312350725824,
   1.1122930024210091,
   0.915065688657648,
   0.37884102887189414,
   -0.5063124094469764
  ],
  "bias_over_sd": [
   -0.027717103473836262,
   0.012202010310592733,
   -0.046664654715312934,
   0.02835852829462891,
   -0.004093245937138791,
   -0.06189850514818429,
   -0.00024929803127357624,
   0.04164315105761353,
   -0.0017022357749876644,
   0.051465500673215175,
   0.032249356929901496,
   -0.006576079861785445,
   0.04396724141396963,
   0.03617114731035843,
   0.014975006529459937,
   -0.020013755268252484
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   0.109375,
   0.040625,
   1.0
  ]
 },
 "cuts k=40|pairs0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.98,
    0.0044271887242357325,
    null
   ],
   "order2|src": [
    0.98,
    0.0044271887242357325,
    null
   ],
   "order2|emp": [
    0.982,
    0.004204283529925166,
    null
   ],
   "cross2|nm": [
    0.447,
    0.015722308990730335,
    null
   ],
   "cross2|src": [
    0.447,
    0.015722308990730335,
    null
   ],
   "cross2|emp": [
    0.475,
    0.015791611697353755,
    null
   ],
   "adj2|nm": [
    0.481,
    0.01579996835439869,
    null
   ],
   "adj2|src": [
    0.48,
    0.0157987341265052,
    null
   ],
   "adj2|emp": [
    0.514,
    0.015805189021330938,
    null
   ],
   "within2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "order3|src": [
    0.035,
    0.005811626278418116,
    null
   ],
   "order3|emp": [
    0.076,
    0.008379976133617566,
    null
   ],
   "gamma|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma123|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|nm": [
    0.895,
    0.009694070352540258,
    null
   ],
   "joint|src": [
    0.896,
    0.009653186002558947,
    null
   ],
   "joint|emp": [
    0.942,
    0.007391616873188169,
    null
   ],
   "bonf": [
    0.952,
    0.006759881655768837,
    null
   ],
   "bonf_emp": [
    0.965,
    0.005811626278418119,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.024981489434808914,
   0.025405740412027197,
   0.02497799180866514,
   0.024977156183968938,
   0.025264026951583654,
   0.024976878251021038,
   0.0012500652666930171,
   0.0012709470611379492,
   0.0012471831362362974,
   0.0012687749448734712,
   0.0012639160593241284,
   0.0012441223406822932,
   0.0012452092660269036,
   0.0012579445497252798,
   0.0012566194449901082,
   0.0012405392003178237
  ],
  "sdX": [
   0.0005046680629260395,
   0.0004190626131176669,
   0.000409288871537537,
   0.00044435696579250475,
   0.00039656255248050675,
   0.00042370542858686866,
   0.0001858914246918586,
   0.00014970880500862164,
   0.00014974278771176262,
   0.00014092799158132223,
   0.00013257443257661013,
   0.00014026854717726482,
   0.0001586559361813237,
   0.00013889866447589744,
   0.00013680147015579934,
   0.0001492015442770023
  ],
  "mean_z": [
   1.9144980290587919,
   -0.06670555199368068,
   -0.173148413264805,
   1.9941924813367566,
   -0.26322762714310277,
   -0.20709695164770855
  ],
  "k_hat_median": 39.7899111358216,
  "bias_over_se": [
   -1.1598821302108457,
   -1.7209832391802766,
   -1.7004129998079003,
   -1.6256859872261025,
   -1.8529320410973502,
   -1.7256656456676465,
   0.011102793749818046,
   -0.1014480826360056,
   -0.5948670707632675,
   -0.5951693267534689,
   -0.9491516147185027,
   -1.3250861408791097,
   -0.9548732405385579,
   -1.4613151005434344,
   -1.7900261424940762,
   -2.0051853828393793
  ],
  "bias_over_sd": [
   -0.03667869348794269,
   -0.05442226850784003,
   -0.053771780423524214,
   -0.05140870479853881,
   -0.05859485599372349,
   -0.054570339202148405,
   0.00035110116640506723,
   -0.003208070053867562,
   -0.018811348486444834,
   -0.018820906660099494,
   -0.030014809473370655,
   -0.04190290301100739,
   -0.030195743168476688,
   -0.046210840969152116,
   -0.05660559681526398,
   -0.06340952940649149
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|pairs0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|nm": [
    0.223,
    0.01316324428095141,
    null
   ],
   "order3|src": [
    0.223,
    0.01316324428095141,
    null
   ],
   "order3|emp": [
    0.325,
    0.014811313243598625,
    null
   ],
   "gamma|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma123|nm": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma123|src": [
    0.077,
    0.00843036179532053,
    null
   ],
   "gamma123|emp": [
    0.077,
    0.00843036179532053,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02499850700439477,
   0.025425824396863857,
   0.024998044326469487,
   0.024997094085407557,
   0.0252840079831263,
   0.02499774934477501,
   0.0012523347117587905,
   0.00127245550699276,
   0.0012515235989601413,
   0.0012724259146426134,
   0.0012689371942182423,
   0.0012513816583197628,
   0.001251296418201896,
   0.0012655942128514573,
   0.0012657410579189226,
   0.0012515111488007392
  ],
  "sdX": [
   0.0001651350541022163,
   0.00013652642086670728,
   0.0001335332969839814,
   0.00014443810692049935,
   0.0001290013008949217,
   0.00013515381951307792,
   5.857441753986229e-05,
   4.713139198015796e-05,
   4.637920258198877e-05,
   4.488636856378862e-05,
   4.10816084419973e-05,
   4.2292796743098e-05,
   4.9955300139956087e-05,
   4.31998045020056e-05,
   4.151739572210801e-05,
   4.458794972106481e-05
  ],
  "mean_z": [
   6.050975335177022,
   -0.058201800248559046,
   -0.44911125147847347,
   6.280349186116588,
   -0.13084113998004926,
   -0.4594293126926759
  ],
  "k_hat_median": 39.781385872624725,
  "bias_over_se": [
   -0.28590335840930187,
   -0.6305619603498971,
   -0.4631341276504396,
   -0.6362108412699858,
   -0.7980366270108639,
   -0.5265997441803941,
   1.2604490419851553,
   0.6898496669535148,
   1.0388369546642249,
   0.7035049733202207,
   0.8020374942116725,
   1.0330807000048774,
   0.8206605774210237,
   0.901135380635688,
   1.0495003173145308,
   1.0717406917801557
  ],
  "bias_over_sd": [
   -0.009041058032648486,
   -0.01994012000566459,
   -0.014645587055305555,
   -0.020118753305050068,
   -0.025236133975925803,
   -0.01665254606872044,
   0.039858898472502916,
   0.021814961906816963,
   0.032850908942920296,
   0.022246780609478857,
   0.025362652505629975,
   0.03266888018776535,
   0.025951566105593862,
   0.028496402829715654,
   0.03318811407783366,
   0.03389141647109791
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|pairs0.05|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "gamma|src": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "gamma|emp": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "gamma123|nm": [
    0.296875,
    0.025540423497308635,
    null
   ],
   "gamma123|src": [
    0.296875,
    0.025540423497308635,
    null
   ],
   "gamma123|emp": [
    0.296875,
    0.025540423497308635,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.024997558713451114,
   0.025428129632391334,
   0.02499924312423448,
   0.025000448701338586,
   0.0252871818786837,
   0.024998468614963153,
   0.001250653130127414,
   0.0012724749826197488,
   0.0012509823611147654,
   0.0012726880312471504,
   0.001269041705411563,
   0.0012509640253540912,
   0.001251362136232585,
   0.0012655957625565411,
   0.0012653342904443096,
   0.001250882879577229
  ],
  "sdX": [
   4.875637636525759e-05,
   4.0267062412677754e-05,
   3.794623155107323e-05,
   4.438724536710352e-05,
   3.7468611203109e-05,
   3.9137476979725826e-05,
   1.9221417614372507e-05,
   1.5544496117571005e-05,
   1.5008948835316546e-05,
   1.472177256705497e-05,
   1.3523336815688922e-05,
   1.3849498715615668e-05,
   1.646497129407933e-05,
   1.4303905339161419e-05,
   1.3697886940232335e-05,
   1.4628288906257282e-05
  ],
  "mean_z": [
   19.216916534686494,
   -0.21478795543609674,
   -1.4300620212508226,
   19.942996549384347,
   -0.27449981462424394,
   -1.4329705917801003
  ],
  "k_hat_median": 39.772394569099106,
  "bias_over_se": [
   -0.8956994900091623,
   -0.185303511173323,
   -0.35680500169174284,
   0.18083151190643465,
   -0.038957390755132354,
   -0.6999492585569076,
   0.607840024746084,
   1.2056258362972436,
   1.1708354831725085,
   1.5318791369951468,
   1.5165130408606642,
   1.2451721150825248,
   1.4799075284349485,
   1.5414823503936292,
   1.2682147082343067,
   1.0796498223801052
  ],
  "bias_over_sd": [
   -0.05007112367680951,
   -0.01035878118632355,
   -0.019946005962366613,
   0.010108788827421262,
   -0.0021777843488624453,
   -0.03912835307334554,
   0.03397929036943496,
   0.06739653313476675,
   0.0654516932710635,
   0.08563464709087153,
   0.08477565620323403,
   0.0696072373252929,
   0.08272934584985621,
   0.08617148303990761,
   0.0708953574419243,
   0.060354259868437225
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.059375,
   1.0
  ]
 },
 "cuts k=40|bg0.02|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma123|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma123|src": [
    0.067,
    0.007906389820898032,
    null
   ],
   "gamma123|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "joint|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "joint|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf_emp": [
    0.048,
    0.006759881655768835,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.023981754747294484,
   0.023990617588719003,
   0.023985825206173778,
   0.02400598072829058,
   0.024000613446078345,
   0.0240000786593459,
   0.00117961346673308,
   0.0011797771100377776,
   0.0011778146503668141,
   0.0011800806741498588,
   0.0011789090147534345,
   0.0011777875541274078,
   0.0011837534145708389,
   0.001180640709775093,
   0.0011791712808189735,
   0.00117822950671212
  ],
  "sdX": [
   0.0004914425807818743,
   0.00040522190350085875,
   0.00039986569111964926,
   0.0004427799730493156,
   0.00038763487212009596,
   0.0004111249398407724,
   0.00018248615414127265,
   0.00014800298512903008,
   0.000146931066745312,
   0.0001394096398488356,
   0.00012831400212119372,
   0.00013356703766692615,
   0.00015506042670766329,
   0.00013226771943975363,
   0.00012793535559311954,
   0.00013941582689703705
  ],
  "mean_z": [
   0.053526248468708966,
   0.2453146269049207,
   0.2380830654950157,
   0.058867717891748765,
   0.06985536574807104,
   0.20435542671577595
  ],
  "k_hat_median": 41.696275307775714,
  "bias_over_se": [
   -1.8174927271041597,
   -1.5125679452205427,
   -1.9118271998118246,
   -0.28705121979402365,
   -0.765743536169572,
   -0.763126506533739,
   0.5412612873728215,
   0.7023341205639374,
   0.2850937079176054,
   0.8144851862533035,
   0.5961622417997756,
   0.3072035213310624,
   1.4812892058384846,
   0.9923582904791594,
   0.6627530282900619,
   0.3945608858589083
  ],
  "bias_over_sd": [
   -0.05747416648439989,
   -0.047831598226577114,
   -0.06045728444067201,
   -0.009077356596787245,
   -0.02421493677847375,
   -0.02413217903493982,
   0.01711618477373051,
   0.022209754994333444,
   0.009015454636024127,
   0.02575628309026903,
   0.0188523053907933,
   0.00971462832630279,
   0.046842477638716,
   0.03138112452865129,
   0.020958090955706048,
   0.012477110749278717
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|bg0.02|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|nm": [
    0.115,
    0.010088359628799918,
    null
   ],
   "gamma|src": [
    0.109,
    0.00985489725973843,
    null
   ],
   "gamma|emp": [
    0.098,
    0.009401914698613257,
    null
   ],
   "gamma123|nm": [
    0.11,
    0.009894442884771228,
    null
   ],
   "gamma123|src": [
    0.106,
    0.009734680272099337,
    null
   ],
   "gamma123|emp": [
    0.108,
    0.009815090422405696,
    null
   ],
   "joint|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "joint|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "joint|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "bonf": [
    0.07,
    0.008068457101577725,
    null
   ],
   "bonf_emp": [
    0.063,
    0.007683163410991596,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02400788262796967,
   0.024004491564984288,
   0.024006928251757834,
   0.02400406104209493,
   0.024004747483320155,
   0.024003963690900784,
   0.0011773529031822506,
   0.00117748785348068,
   0.0011775204335235157,
   0.0011774126317599717,
   0.0011773206337324046,
   0.0011773211349418863,
   0.0011779354339782491,
   0.0011775901178706324,
   0.0011771391303696769,
   0.0011769973164406883
  ],
  "sdX": [
   0.0001546957733160949,
   0.0001297866405265627,
   0.00012556011719045624,
   0.00013749405279364063,
   0.00012070772335759964,
   0.00012848089012425004,
   5.556984284418602e-05,
   4.4743340679837336e-05,
   4.3160981110554886e-05,
   4.3183815512042644e-05,
   3.8734661263870476e-05,
   3.969607624548027e-05,
   4.8494889363922216e-05,
   4.1623822353552683e-05,
   3.950684780877587e-05,
   4.221499749321067e-05
  ],
  "mean_z": [
   -0.03989194704534241,
   0.719060345510357,
   0.7051001252921053,
   -0.03819061915703582,
   0.6612656734885435,
   0.6941126195614468
  ],
  "k_hat_median": 41.65728804339868,
  "bias_over_se": [
   -0.43283136480187084,
   -1.3421412960206107,
   -0.7736310749616724,
   -1.3659233636561634,
   -1.3760441911990953,
   -1.4857061929936641,
   0.4910468189183445,
   0.7052423273038873,
   0.7549682208374117,
   0.6756276089227391,
   0.6781250723622428,
   0.6621005672202616,
   0.9425454183297665,
   0.8357901721675294,
   0.5195885220948648,
   0.380025001341603
  ],
  "bias_over_sd": [
   -0.013687329555331463,
   -0.04244223437195413,
   -0.024464362655633457,
   -0.04319428938391935,
   -0.04351433805233365,
   -0.04698215503677675,
   0.015528263855622282,
   0.02230172056638239,
   0.023874191388912145,
   0.021365220942893563,
   0.021444197671311862,
   0.020937458325054455,
   0.029805903200782802,
   0.026430005900336617,
   0.016430831759004953,
   0.012017445720480096
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|bg0.02|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order2|src": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order2|emp": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "cross2|nm": [
    0.05,
    0.008615030470056389,
    null
   ],
   "cross2|src": [
    0.05,
    0.008615030470056389,
    null
   ],
   "cross2|emp": [
    0.05,
    0.008615030470056389,
    null
   ],
   "adj2|nm": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "adj2|src": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "adj2|emp": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "within2|nm": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "within2|src": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "within2|emp": [
    0.046875,
    0.008355175639143531,
    null
   ],
   "order3|nm": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "order3|src": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order3|emp": [
    0.046875,
    0.008355175639143531,
    null
   ],
   "gamma|nm": [
    0.5859375,
    0.019470119177125864,
    null
   ],
   "gamma|src": [
    0.5859375,
    0.019470119177125864,
    null
   ],
   "gamma|emp": [
    0.5796875,
    0.019511611220299298,
    null
   ],
   "gamma123|nm": [
    0.55,
    0.01966516590319034,
    null
   ],
   "gamma123|src": [
    0.55,
    0.01966516590319034,
    null
   ],
   "gamma123|emp": [
    0.5515625,
    0.01965886046233948,
    null
   ],
   "joint|nm": [
    0.1875,
    0.015428451295415233,
    null
   ],
   "joint|src": [
    0.1859375,
    0.015378797604867695,
    null
   ],
   "joint|emp": [
    0.1796875,
    0.015176045183515677,
    null
   ],
   "bonf": [
    0.396875,
    0.01933929106019498,
    null
   ],
   "bonf_emp": [
    0.3921875,
    0.01929930636884029,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.024008352422564057,
   0.02400773178158267,
   0.024009821150797535,
   0.02400920554212352,
   0.024010210399149873,
   0.024010869268014805,
   0.0011762003071988712,
   0.0011758991233230829,
   0.0011761651127322485,
   0.0011759118699409422,
   0.001176147462067381,
   0.001176260920029552,
   0.001175892062842911,
   0.0011761771900671532,
   0.0011762567409201502,
   0.001176189661924918
  ],
  "sdX": [
   4.9589066516957065e-05,
   4.059038689397862e-05,
   3.993146580656747e-05,
   4.395433810005233e-05,
   3.855129965723079e-05,
   4.071041293471153e-05,
   1.7597067496676892e-05,
   1.3931391898646489e-05,
   1.3708759898260957e-05,
   1.3182994339436893e-05,
   1.2044262223900551e-05,
   1.266799006654731e-05,
   1.4956155070313236e-05,
   1.2826006969029387e-05,
   1.2489222676825694e-05,
   1.3842434280166564e-05
  ],
  "mean_z": [
   -0.046394165223559956,
   2.1299423212191946,
   2.0913276692532703,
   -0.045963946732423724,
   2.1072812981928313,
   2.082703188553471
  ],
  "k_hat_median": 41.64698322518858,
  "bias_over_se": [
   -0.8405235564370064,
   -1.4136818055584235,
   -0.11330830474527095,
   -0.4572556890464289,
   0.13806860732718182,
   0.5401796004878101,
   -0.41647351706538865,
   -1.0729817251624767,
   -0.5995487593903384,
   -1.109434002395261,
   -0.7194795533082369,
   -0.4574771332098073,
   -1.0114061030182768,
   -0.6169913150034887,
   -0.4724905601155265,
   -0.5488932742505178
  ],
  "bias_over_sd": [
   -0.03322461081707526,
   -0.05588067990379877,
   -0.004478904010094014,
   -0.018074618130705263,
   0.005457640906516341,
   0.02135247353876603,
   -0.016462561238345406,
   -0.042413326740627845,
   -0.023699245600021672,
   -0.04385422951507157,
   -0.028439926479682028,
   -0.01808337147984059,
   -0.03997933656165818,
   -0.024388723149418045,
   -0.018676829286172175,
   -0.021696911737238596
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   0.06875,
   0.046875,
   0.565625,
   0.39375
  ]
 },
 "cuts k=40|bg0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "within2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|nm": [
    0.077,
    0.00843036179532053,
    null
   ],
   "gamma|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "gamma123|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "joint|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "joint|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "bonf": [
    0.062,
    0.007626008130076967,
    null
   ],
   "bonf_emp": [
    0.047,
    0.006692607862410586,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.022571757478925616,
   0.02256627103331475,
   0.02256319439357612,
   0.02256943257651799,
   0.02256260361582217,
   0.02255844457779119,
   0.0010780297983282673,
   0.00107761424730395,
   0.0010768643271005162,
   0.0010761058054198753,
   0.0010763400145486456,
   0.001075575478884878,
   0.0010736652961838209,
   0.001074598184736557,
   0.0010748294225093181,
   0.001074030727420058
  ],
  "sdX": [
   0.0004722175129981889,
   0.00038628555355280455,
   0.0003825927766776329,
   0.0004329050726796373,
   0.0003666746776242127,
   0.0003889773917114414,
   0.00015928621182127433,
   0.0001290855485978636,
   0.00012643255438693444,
   0.00012371998676845614,
   0.00011241506882816952,
   0.00011700510949325634,
   0.00014287590217519812,
   0.00012186479810310407,
   0.00011646917842486023,
   0.00012564305642984635
  ],
  "mean_z": [
   0.007132071786967448,
   0.5665297749955884,
   0.5620537006238782,
   0.013437689737227866,
   0.3980346617938569,
   0.534203253322708
  ],
  "k_hat_median": 44.34296906679914,
  "bias_over_se": [
   0.6199414039233133,
   0.3087108564603542,
   0.05739432178449112,
   0.5064096781107494,
   0.00893604113567556,
   -0.32969450991666505,
   1.2529199427096198,
   1.4442514768426042,
   1.2869900154782592,
   1.121329520656469,
   1.2999788903592011,
   1.0423517095977421,
   0.4308297912030401,
   0.7471864132687293,
   0.8445848349215548,
   0.5818956298212085
  ],
  "bias_over_sd": [
   0.019604268522401155,
   0.009762294448360253,
   0.0018149678159961164,
   0.01601408011982683,
   0.000282582432536925,
   -0.010425855833896321,
   0.039620807448100766,
   0.045671241808845575,
   0.04069819774806656,
   0.035459552928592694,
   0.041108942036733806,
   0.03296205525299258,
   0.013624034240563812,
   0.02362810902661041,
   0.026708117555894313,
   0.018401155507332165
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|bg0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "cross2|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "cross2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "within2|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "within2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|nm": [
    0.403,
    0.01551099609954177,
    null
   ],
   "gamma|src": [
    0.393,
    0.015445096309184997,
    null
   ],
   "gamma|emp": [
    0.375,
    0.015309310892394862,
    null
   ],
   "gamma123|nm": [
    0.388,
    0.015409607392792329,
    null
   ],
   "gamma123|src": [
    0.381,
    0.015357050498061143,
    null
   ],
   "gamma123|emp": [
    0.382,
    0.01536476488593301,
    null
   ],
   "joint|nm": [
    0.118,
    0.01020176455325254,
    null
   ],
   "joint|src": [
    0.116,
    0.010126401137620413,
    null
   ],
   "joint|emp": [
    0.112,
    0.00997276290703835,
    null
   ],
   "bonf": [
    0.281,
    0.014214042352547005,
    null
   ],
   "bonf_emp": [
    0.255,
    0.013783141876945184,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.022555189364694354,
   0.022555584700095773,
   0.02255614684828075,
   0.02256045003248911,
   0.022557323850817202,
   0.02255726780487113,
   0.0010715983056502904,
   0.001071521434714679,
   0.0010710265490421872,
   0.0010718737903517462,
   0.0010711556208719884,
   0.0010704896100074595,
   0.001072541477160204,
   0.0010717428833063565,
   0.0010710478268685162,
   0.0010704884564655072
  ],
  "sdX": [
   0.0001488890937858247,
   0.00012207841833206782,
   0.00012060253591449314,
   0.00013089787365560792,
   0.00011398127752260715,
   0.0001231624460835008,
   5.220276870706477e-05,
   4.223856051096164e-05,
   4.139073792618399e-05,
   4.0031104251688645e-05,
   3.6410884328052334e-05,
   3.7610785325271685e-05,
   4.4131021653292543e-05,
   3.765857634696362e-05,
   3.649323698960136e-05,
   3.9417931275742224e-05
  ],
  "mean_z": [
   0.005528151709518063,
   1.6942207169290673,
   1.658487095690648,
   0.007119435723853967,
   1.6282275927426786,
   1.6344717455654634
  ],
  "k_hat_median": 44.338878791627295,
  "bias_over_se": [
   -1.5527167316475035,
   -1.7913156722300048,
   -1.6658380854540757,
   -0.49523848494566164,
   -1.4360622447525406,
   -1.3434008738244378,
   -0.07296135580196567,
   -0.14772419110555832,
   -0.5288457601405847,
   0.12247492233703881,
   -0.48907646561864504,
   -1.0334487591243822,
   0.5895380664858083,
   0.020265294514820387,
   -0.5813803889091853,
   -0.9869949118417052
  ],
  "bias_over_sd": [
   -0.04910121433058561,
   -0.05664637532602448,
   -0.052678425630890875,
   -0.015660815973993002,
   -0.04541227555192215,
   -0.042482065719457,
   -0.002307240655081526,
   -0.004671449093995515,
   -0.01672357132967336,
   0.0038729971083727504,
   -0.015465955813399497,
   -0.032680519239077666,
   0.01864283057466932,
   0.0006408448812094931,
   -0.01838486215907521,
   -0.031211519604168833
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|bg0.05|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "order2|src": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "order2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|nm": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "cross2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "cross2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "order3|nm": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "order3|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "order3|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma123|src": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma123|emp": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "joint|nm": [
    0.975,
    0.008727650027355592,
    null
   ],
   "joint|src": [
    0.975,
    0.008727650027355592,
    null
   ],
   "joint|emp": [
    0.975,
    0.008727650027355592,
    null
   ],
   "bonf": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "bonf_emp": [
    0.996875,
    0.003120113366830625,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.022559239899756136,
   0.022559125677963716,
   0.022560000638335357,
   0.022559704836405826,
   0.022560206946990968,
   0.022561858591179006,
   0.0010717047832060427,
   0.0010720728990704332,
   0.0010724831380045249,
   0.0010718224189925282,
   0.0010723340791691128,
   0.0010727814772465286,
   0.001071389959328096,
   0.0010719020867296014,
   0.001072366455822564,
   0.0010728557286049688
  ],
  "sdX": [
   4.888658404369426e-05,
   3.904324884660787e-05,
   3.977070356574732e-05,
   4.1665245902796594e-05,
   3.691133964323656e-05,
   3.89500371929071e-05,
   1.6521833311627736e-05,
   1.2713629866292902e-05,
   1.2693907418180665e-05,
   1.2313487888678672e-05,
   1.121758260367686e-05,
   1.1746235513711436e-05,
   1.451383683146202e-05,
   1.2253854286319981e-05,
   1.1717063126559296e-05,
   1.2684543645085854e-05
  ],
  "mean_z": [
   -0.018635393170335697,
   5.449631494058581,
   5.334955953978518,
   -0.01825450807964068,
   5.391809135389918,
   5.293784485637734
  ],
  "k_hat_median": 44.3264436866975,
  "bias_over_se": [
   -1.19293354623804,
   -1.546021639816999,
   -1.1241928517265631,
   -1.2000746749904796,
   -1.1112947843910108,
   -0.29457917436183856,
   -0.015122148433583314,
   0.4983007397179597,
   1.0771930075499545,
   0.15060617424115605,
   0.9812580118118824,
   1.6184455760589196,
   -0.4052399388275519,
   0.2676404530553407,
   0.9888582026688345,
   1.6034389696259694
  ],
  "bias_over_sd": [
   -0.06668701255070364,
   -0.08642523703291263,
   -0.06284429090699843,
   -0.06708621378386698,
   -0.06212326702348181,
   -0.016467476465720856,
   -0.0008453537965833563,
   0.027855858181194678,
   0.06021691974422856,
   0.008419141085860067,
   0.05485399044694152,
   0.09047385814878876,
   -0.02265360126040656,
   0.014961556164014575,
   0.05527885403189445,
   0.08963496334639719
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.059375,
   0.0375,
   1.0,
   0.996875
  ]
 },
 "cuts k=40|bg0.10|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "cross2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|nm": [
    0.148,
    0.011229247525992114,
    null
   ],
   "gamma|src": [
    0.131,
    0.010669536072388528,
    null
   ],
   "gamma|emp": [
    0.105,
    0.009694070352540258,
    null
   ],
   "gamma123|nm": [
    0.138,
    0.01090669519148674,
    null
   ],
   "gamma123|src": [
    0.121,
    0.010313049985334114,
    null
   ],
   "gamma123|emp": [
    0.121,
    0.010313049985334114,
    null
   ],
   "joint|nm": [
    0.083,
    0.008724161850859944,
    null
   ],
   "joint|src": [
    0.078,
    0.008480330182251162,
    null
   ],
   "joint|emp": [
    0.073,
    0.008226238508577295,
    null
   ],
   "bonf": [
    0.089,
    0.00900438781928011,
    null
   ],
   "bonf_emp": [
    0.075,
    0.008329165624478841,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.020221017615860325,
   0.020224897939673553,
   0.020220478009598603,
   0.020231886020734842,
   0.020222604989896448,
   0.020214923021348984,
   0.0008981895098484475,
   0.0008957860246628719,
   0.0008983067304153067,
   0.0008979394754506055,
   0.0008984112745888495,
   0.0008988731204390492,
   0.0009007839641307129,
   0.0008997199018633559,
   0.0008988270102459301,
   0.0008992475543890902
  ],
  "sdX": [
   0.0004370127301814191,
   0.0003490687823746709,
   0.000342049519612502,
   0.00038426179466782433,
   0.00032873359043028035,
   0.00035009903420547,
   0.00014527175092731367,
   0.00011151185400122442,
   0.0001106534898598156,
   0.00010586093399542522,
   9.528380401376372e-05,
   0.00010073084040750718,
   0.00012384364535451367,
   0.0001012497469842712,
   9.62742796465209e-05,
   0.00010648822605300073
  ],
  "mean_z": [
   0.019162191704615417,
   0.9394702823752277,
   0.9100391669783388,
   0.025219874313275253,
   0.7698600077741675,
   0.8746899400278992
  ],
  "k_hat_median": 49.45947556258699,
  "bias_over_se": [
   -2.0972008267329456,
   -2.27404135236989,
   -2.729333777033849,
   -1.4906876707869858,
   -2.635283736498523,
   -3.1683362459328674,
   -2.843009461595519,
   -4.385308107805312,
   -3.6989535811106435,
   -3.9761196922408533,
   -4.260914535615753,
   -3.8855160525636814,
   -2.6724432511270413,
   -3.60113213553905,
   -4.080523180048589,
   -3.5642499673742485
  ],
  "bias_over_sd": [
   -0.0663193132326425,
   -0.07191150166898393,
   -0.08630911230257125,
   -0.047139683196181205,
   -0.08333498888134333,
   -0.10019158930415255,
   -0.08990385308050843,
   -0.13867561862268007,
   -0.11697118275546013,
   -0.1257359447692882,
   -0.1347419484786442,
   -0.12287080611247755,
   -0.08451007591106798,
   -0.11387779703529585,
   -0.12903747294066886,
   -0.11271148047083461
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|bg0.10|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "cross2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "within2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "order3|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order3|src": [
    0.036,
    0.005891010100144117,
    null
   ],
   "order3|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma|nm": [
    0.937,
    0.007683163410991592,
    null
   ],
   "gamma|src": [
    0.937,
    0.007683163410991592,
    null
   ],
   "gamma|emp": [
    0.934,
    0.007851369307324675,
    null
   ],
   "gamma123|nm": [
    0.915,
    0.008819013550278736,
    null
   ],
   "gamma123|src": [
    0.915,
    0.008819013550278736,
    null
   ],
   "gamma123|emp": [
    0.915,
    0.008819013550278736,
    null
   ],
   "joint|nm": [
    0.536,
    0.015770351930125083,
    null
   ],
   "joint|src": [
    0.517,
    0.01580224667571039,
    null
   ],
   "joint|emp": [
    0.51,
    0.0158082257068907,
    null
   ],
   "bonf": [
    0.856,
    0.011102432165971564,
    null
   ],
   "bonf_emp": [
    0.838,
    0.011651437679531227,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.020245277557047196,
   0.02024754706302145,
   0.020246173059071514,
   0.02024962798288919,
   0.020249068047103275,
   0.02024804474400827,
   0.0009137464910702116,
   0.0009135262217199344,
   0.000913676854051997,
   0.0009130245836013718,
   0.0009130631984252577,
   0.0009129825165236252,
   0.0009129877746007478,
   0.0009127928532536438,
   0.00091263149501675,
   0.0009123182827011802
  ],
  "sdX": [
   0.0001391542906969689,
   0.00011050993849977122,
   0.00010888799903732992,
   0.00011998493823497393,
   0.00010202643181417758,
   0.00010964135455125904,
   4.7963607938503603e-05,
   3.7195152816423604e-05,
   3.690112455615032e-05,
   3.409630990688706e-05,
   3.103553778131722e-05,
   3.2838675948964377e-05,
   3.848601003791319e-05,
   3.2133029984140224e-05,
   3.1095611154876536e-05,
   3.4699602722238534e-05
  ],
  "mean_z": [
   0.039416852892477997,
   3.426430411001349,
   3.3451214958922817,
   0.04148072583804303,
   3.32682410171852,
   3.2894463299395915
  ],
  "k_hat_median": 49.39965286583274,
  "bias_over_se": [
   -1.0731739406592586,
   -0.7019158560750297,
   -1.1114034523128251,
   -0.09804742292161274,
   -0.2888559143800399,
   -0.5639352384397068,
   1.6459558147659872,
   1.9352105176882621,
   2.0797161183309,
   1.645845574461058,
   1.8475068528417498,
   1.6683675998620389,
   1.4278762050528402,
   1.5183536623707425,
   1.4049155699589628,
   0.9735576937232727
  ],
  "bias_over_sd": [
   -0.03393673978021639,
   -0.0221965283098403,
   -0.035145663086828594,
   -0.0031005317514209703,
   -0.009134426050515102,
   -0.017833198062996134,
   0.05204969302658724,
   0.061196729878084756,
   0.06576639820489902,
   0.05204620692205197,
   0.05842329647749455,
   0.05275841589992463,
   0.045153410247246006,
   0.04801455866749841,
   0.044427331213039545,
   0.03078659745746155
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|bg0.10|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "cross2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "cross2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|nm": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "adj2|src": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "adj2|emp": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "within2|nm": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|nm": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "order3|src": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "order3|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.020251715573613684,
   0.02025213664286208,
   0.02025178148151358,
   0.0202492941348483,
   0.020251639931016314,
   0.02025281362050344,
   0.0009119689943726999,
   0.0009117521750851532,
   0.0009115283389089585,
   0.0009117645129120486,
   0.000911689589101277,
   0.0009114426889128607,
   0.0009117699438098015,
   0.000911785883592778,
   0.0009117228782026942,
   0.0009114752316811596
  ],
  "sdX": [
   4.483238409560143e-05,
   3.4854082016452754e-05,
   3.408093636053833e-05,
   3.860223606611211e-05,
   3.388977912213596e-05,
   3.558977060749523e-05,
   1.4810427058521042e-05,
   1.1714466726037335e-05,
   1.1462476075554734e-05,
   1.0883616781775294e-05,
   9.894785242867181e-06,
   1.0334694638133828e-05,
   1.1960654691487765e-05,
   1.0277127172863875e-05,
   1.0132229084687373e-05,
   1.1244944690674682e-05
  ],
  "mean_z": [
   0.006238105507108595,
   10.656685353290895,
   10.39226741322724,
   0.006747010883399516,
   10.486553950715246,
   10.246079033939875
  ],
  "k_hat_median": 49.37610322168065,
  "bias_over_se": [
   0.6845300419791114,
   1.0966127138314223,
   0.9350714365710445,
   -0.32710280496200345,
   0.8656290660246698,
   1.4142146131215112,
   0.8684261622874265,
   0.7668450661583246,
   0.4343806462762277,
   0.8456643545546438,
   0.7947225438254745,
   0.3335293568450834,
   0.7776361622744662,
   0.9327681719914944,
   0.8348708233088278,
   0.358300276672802
  ],
  "bias_over_sd": [
   0.03826639266265194,
   0.06130251432793961,
   0.05227208239978096,
   -0.01828560268814738,
   0.04839013587327038,
   0.07905700024283163,
   0.048546498307848754,
   0.04286794240350843,
   0.0242826163295984,
   0.047274074573316685,
   0.04442634078113292,
   0.01864485785993478,
   0.0434711830151941,
   0.05214332599552993,
   0.04667069783374386,
   0.020029594374934186
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.0625,
   0.065625,
   1.0,
   1.0
  ]
 },
 "cuts k=40|uniform|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "cross2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|nm": [
    0.017,
    0.004087909000944126,
    null
   ],
   "order3|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.024992251397316995,
   0.02500276889565225,
   0.024994410740006457,
   0.025014990951629377,
   0.024999367256370697,
   0.02499440530838037,
   -4.543312617861744e-06,
   -6.089023006865143e-07,
   2.488486136434891e-07,
   1.6048628687755204e-06,
   1.2980163043451633e-06,
   1.6952724755562602e-06,
   2.965306299891252e-06,
   1.8476110968337427e-06,
   6.173938628993482e-07,
   1.3638336239238365e-07
  ],
  "sdX": [
   0.00042729500991480434,
   0.00032152406421523513,
   0.00031999727754739585,
   0.0003683462352279666,
   0.0002975536822500841,
   0.0003338133885406851,
   0.00011598015082924513,
   8.443971715426271e-05,
   8.23696785185636e-05,
   7.9674142049369e-05,
   6.952081557316564e-05,
   7.475911211739468e-05,
   9.696401186082564e-05,
   7.454740825371568e-05,
   7.146333653232665e-05,
   8.17199220007379e-05
  ],
  "mean_z": [
   0.0367524823563832,
   -10.816417953136208,
   -10.601953045726916,
   0.04224030892861452,
   -19.083455436219467,
   -18.351523020539226
  ],
  "k_hat_median": 40.01186639616166,
  "bias_over_se": [
   -0.573450019179851,
   0.27232850783323487,
   -0.5523419496267228,
   1.2869834657732526,
   -0.06724538002182433,
   -0.5299957680562049,
   -1.2387650723257106,
   -0.22803465068867398,
   0.09553617632994289,
   0.6369722808101365,
   0.5904257494451739,
   0.7170928236149188,
   0.9670723898225078,
   0.7837508285844533,
   0.2731989460094339,
   0.052775633004558356
  ],
  "bias_over_sd": [
   -0.01813408184875571,
   0.008611783565480282,
   -0.017466586080784337,
   0.04069799062820833,
   -0.002126485629925481,
   -0.016759937773079187,
   -0.03917319114412462,
   -0.0072110888161709364,
   0.0030211191614608556,
   0.02014283213752394,
   0.018670901574586465,
   0.022676466163845214,
   0.030581514141013625,
   0.024784377363710735,
   0.0086393092374718,
   0.0016689120525155991
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|uniform|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order2|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "cross2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|nm": [
    0.023,
    0.004740358636221525,
    null
   ],
   "order3|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02500022272838401,
   0.024998855543501584,
   0.025000480007205724,
   0.025000434422338035,
   0.025001117323316856,
   0.0250016332219119,
   -1.561945840187375e-06,
   -7.108689692690357e-07,
   -9.65194595551948e-07,
   -7.251078483597266e-08,
   -1.1182104415434791e-07,
   -1.1140273184460776e-07,
   -1.0477750814961172e-07,
   3.3347543593179064e-08,
   2.941990607864987e-07,
   2.9634724615545987e-07
  ],
  "sdX": [
   0.00013581900687914964,
   0.00010679789160253039,
   0.0001016941538042637,
   0.0001188777759865824,
   9.589043670710335e-05,
   0.0001055093102048468,
   3.710720434938954e-05,
   2.605309662654889e-05,
   2.5609785851865564e-05,
   2.412026923884183e-05,
   2.1663814215154747e-05,
   2.3300579189496704e-05,
   2.9038146099697013e-05,
   2.3357986482787574e-05,
   2.2572971065449127e-05,
   2.5660725481319162e-05
  ],
  "mean_z": [
   -0.008604772216053956,
   -34.22893562302821,
   -33.55184076936924,
   -0.007049058388012642,
   -60.311985731964974,
   -58.097133920612926
  ],
  "k_hat_median": 39.99559799415521,
  "bias_over_se": [
   0.05185791061911984,
   -0.33887272155752374,
   0.14926286374135472,
   0.11556104939063465,
   0.36847121412630035,
   0.48950193643129297,
   -1.3310909624769618,
   -0.8628398730927936,
   -1.1918152394767079,
   -0.09506495637438883,
   -0.16322572952137732,
   -0.15119210761162358,
   -0.11410355611961213,
   0.045146954243974545,
   0.4121473937096888,
   0.3652010064981137
  ],
  "bias_over_sd": [
   0.0016398911225385124,
   -0.010716096370218168,
   0.004720106195020429,
   0.0036543612487361867,
   0.01165208288846719,
   0.015479410381858398,
   -0.042092792142929235,
   -0.027285392549838607,
   -0.037688507068454204,
   -0.003006217878076114,
   -0.0051616507803013785,
   -0.0047811142429401085,
   -0.0036082712646281845,
   0.0014276720483036472,
   0.013033244958247705,
   0.011548669843199922
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|uniform|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.03125,
    0.009726484060928697,
    null
   ],
   "order2|src": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "order2|emp": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "cross2|nm": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "cross2|src": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "cross2|emp": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "adj2|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "adj2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "adj2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "within2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|nm": [
    0.015625,
    0.006932905995819863,
    null
   ],
   "order3|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.025000757932531408,
   0.025000571126270753,
   0.025002119831711973,
   0.024999639676896716,
   0.025001682527728747,
   0.025003594957498137,
   1.3035227891757848e-06,
   9.137794790515529e-07,
   4.80647010059078e-07,
   4.015634964677304e-07,
   5.647926253769715e-07,
   1.2598081171125706e-07,
   -3.385615786979536e-07,
   1.3579973199004987e-07,
   2.6238387779408633e-07,
   -1.0425582597026112e-07
  ],
  "sdX": [
   4.02340193681094e-05,
   3.1725220626134365e-05,
   3.020804415139207e-05,
   3.7237389270422445e-05,
   2.958543683247247e-05,
   3.163585035011934e-05,
   1.0843526948377983e-05,
   8.345779038346818e-06,
   7.912785990983495e-06,
   7.744931233452337e-06,
   6.867862564908452e-06,
   7.283371808326283e-06,
   8.986353205818192e-06,
   7.342971707470712e-06,
   7.163881523615412e-06,
   8.088979779289303e-06
  ],
  "mean_z": [
   -0.054423051283033985,
   -108.21310903838773,
   -106.04421814748093,
   -0.05409669078631134,
   -190.64373726229874,
   -183.61667147351787
  ],
  "k_hat_median": 40.00051395002206,
  "bias_over_se": [
   0.3369861999193886,
   0.32203455538230225,
   1.2553180296697293,
   -0.17309633546061845,
   1.0173238668773905,
   2.032774653513516,
   2.150418830934815,
   1.958616947536344,
   1.0866052891208748,
   0.9274951565862166,
   1.4711007309229645,
   0.30941895383426427,
   -0.673952324997082,
   0.3308278402487957,
   0.6551846914073437,
   -0.23055872998963287
  ],
  "bias_over_sd": [
   0.018838101262477175,
   0.018002278923468715,
   0.0701744111930653,
   -0.009676379318651255,
   0.0568701330367698,
   0.11363555770487008,
   0.12021206715164685,
   0.10949001591436011,
   0.06074308227962721,
   0.0518485554732148,
   0.08223703090233438,
   0.0172970453575071,
   -0.03767508030718766,
   0.0184938384911437,
   0.03662593769510107,
   -0.012888624826570962
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.034375,
   0.040625,
   1.0,
   1.0
  ]
 },
 "cuts k=40|lognormal|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "within2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|nm": [
    0.081,
    0.008627803892068943,
    null
   ],
   "order3|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|nm": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "gamma|src": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma|emp": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "gamma123|nm": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma123|src": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma123|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "joint|nm": [
    0.954,
    0.006624499981130654,
    null
   ],
   "joint|src": [
    0.929,
    0.008121514637061239,
    null
   ],
   "joint|emp": [
    0.921,
    0.008529888627643386,
    null
   ],
   "bonf": [
    0.995,
    0.002230470802319547,
    null
   ],
   "bonf_emp": [
    0.997,
    0.0017294507798720387,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02498805960031142,
   0.024995425597151878,
   0.02499864429481905,
   0.025005536734730122,
   0.02500108900839526,
   0.025003964384704563,
   0.0018978767367163704,
   0.0018970326790133947,
   0.0018963747618809944,
   0.0018964509599560966,
   0.0018954427849943378,
   0.0018951548033609104,
   0.0018969621629422336,
   0.0018947108447398763,
   0.0018930103739164793,
   0.0018921889616808681
  ],
  "sdX": [
   0.0005142904450049483,
   0.0004350472490473821,
   0.00042580923571642715,
   0.0004656350647352578,
   0.00041907528731061034,
   0.0004435273746270571,
   0.00021206836311539408,
   0.00017733133559898892,
   0.0001719989627963045,
   0.00017118513211305335,
   0.0001560585020082236,
   0.00015786923868470868,
   0.00018751988807456563,
   0.0001629588248319401,
   0.00015568004544655876,
   0.00016380707241242154
  ],
  "mean_z": [
   -0.002199750355374911,
   5.57150873930473,
   5.469487490919251,
   0.0037102033924584638,
   4.714034551925477,
   4.75934277568337
  ],
  "k_hat_median": 40.018675223879676,
  "bias_over_se": [
   -0.7341932862088908,
   -0.3325048478440038,
   -0.1006816162640034,
   0.37601748394055806,
   0.08217489851167381,
   0.2826541472975889,
   1.081349649632061,
   1.1426553648487006,
   1.0571193716036407,
   1.076220977254976,
   0.9762476034699891,
   0.9073646069722531,
   1.068679648087753,
   0.7928736327411802,
   0.4845331734913847,
   0.3019210960480667
  ],
  "bias_over_sd": [
   -0.023217230272239844,
   -0.010514726522347794,
   -0.0031838322590130334,
   0.011890716892979492,
   0.002598598457900699,
   0.00893830895553108,
   0.034195278398623706,
   0.03613393533532595,
   0.03342904972953429,
   0.03403309553777992,
   0.030871659872460648,
   0.028693388262558177,
   0.03379461777024507,
   0.025072865761539824,
   0.015322284301422955,
   0.00954758337166353
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|lognormal|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|nm": [
    0.07,
    0.008068457101577725,
    null
   ],
   "order3|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.025006262042434762,
   0.025006115152427604,
   0.02500662782116526,
   0.025002129122732385,
   0.025003390457118992,
   0.025005730054930758,
   0.0018918239426136206,
   0.001891242231807124,
   0.001892187806993748,
   0.0018910049060255917,
   0.0018920322145912275,
   0.0018925006643579433,
   0.001890356548444205,
   0.0018915637124841498,
   0.0018920859452642277,
   0.001892395431477642
  ],
  "sdX": [
   0.0001668836268473763,
   0.00014184761396843218,
   0.00013887015650479762,
   0.000153291993507991,
   0.0001353350931987234,
   0.00014377393225264342,
   6.54297283957129e-05,
   5.478320042194362e-05,
   5.4356606375722955e-05,
   5.348141156095759e-05,
   4.952930035496208e-05,
   5.131074778033186e-05,
   5.98635959879161e-05,
   5.232293983951437e-05,
   5.0518865279072385e-05,
   5.377592725498034e-05
  ],
  "mean_z": [
   -0.031549305884766815,
   17.55481953554185,
   17.21092980352313,
   -0.03021683637730044,
   15.150044658425879,
   14.936604721336167
  ],
  "k_hat_median": 40.001097881357886,
  "bias_over_se": [
   1.1865943515756063,
   1.3632805917286357,
   1.5092523357278855,
   0.43921910718100593,
   0.7922236983784928,
   1.2603136337339738,
   0.5794597556072728,
   0.35628775609854607,
   0.9091865685171779,
   0.22463287745239746,
   0.8984587370678477,
   1.1559705815523544,
   -0.14180878129566046,
   0.5673361486183548,
   0.914492941596154,
   1.041097047682729
  ],
  "bias_over_sd": [
   0.037523408096695236,
   0.04311071759764594,
   0.047726749448292395,
   0.01388932770557596,
   0.025052313032382804,
   0.03985461648762578,
   0.01832412640123508,
   0.011266808117019526,
   0.028751003745470193,
   0.007103515301070578,
   0.028411759928127507,
   0.0365549994585486,
   -0.004484387411069706,
   0.01794074428581791,
   0.028918805995911845,
   0.03292237935954348
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|lognormal|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "order2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "cross2|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "adj2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|nm": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "within2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3|nm": [
    0.08125,
    0.01527338754787228,
    null
   ],
   "order3|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.024998698307492975,
   0.024998735661338735,
   0.024999567108649794,
   0.024996991697687237,
   0.02499919420915523,
   0.02500137826431923,
   0.001888919428456308,
   0.001889897618112643,
   0.0018892296852182414,
   0.0018903237913461559,
   0.0018900980224488672,
   0.0018898342916572222,
   0.0018904450609603131,
   0.0018903507871611772,
   0.001890302144025605,
   0.0018900321520710626
  ],
  "sdX": [
   5.2225367972468816e-05,
   4.435307816198208e-05,
   4.165483542468475e-05,
   4.765392869563378e-05,
   4.053076757303769e-05,
   4.1105535779611785e-05,
   2.033615792630728e-05,
   1.6741150427243816e-05,
   1.670099117523157e-05,
   1.6152469571727595e-05,
   1.5106249529407098e-05,
   1.5769466240138983e-05,
   1.773483722325754e-05,
   1.568234834614134e-05,
   1.5397770687504698e-05,
   1.6651263197491237e-05
  ],
  "mean_z": [
   -0.03208845666368372,
   55.42814482205696,
   54.337599248438345,
   -0.03157466701365215,
   47.861208692645555,
   47.08565809417142
  ],
  "k_hat_median": 40.00261752177873,
  "bias_over_se": [
   -0.4458634635712192,
   -0.5099347887686659,
   -0.18590388863412455,
   -1.1292699094712018,
   -0.35564154586644975,
   0.5998010050003891,
   -1.50029279915163,
   -0.7772346841527998,
   -1.4945310346395375,
   -0.3335826873853563,
   -0.6240371575779633,
   -0.8969625626025995,
   -0.18149855922660976,
   -0.31278914858397194,
   -0.3750817806233339,
   -0.6368997974602492
  ],
  "bias_over_sd": [
   -0.02492452533071868,
   -0.02850622129446833,
   -0.010392343306686324,
   -0.06312810706306601,
   -0.019880966804512273,
   0.03352989550383904,
   -0.08386891712641208,
   -0.04344873970590597,
   -0.08354682469842747,
   -0.018647839127767955,
   -0.034884737620751845,
   -0.050141731581295576,
   -0.010146077906224276,
   -0.017485444971451082,
   -0.02096770896488595,
   -0.035603781049424126
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.05625,
   0.053125,
   1.0,
   1.0
  ]
 },
 "cuts k=40|compound|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.415,
    0.015581238718407466,
    null
   ],
   "cross2|src": [
    0.415,
    0.015581238718407466,
    null
   ],
   "cross2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "adj2|nm": [
    0.305,
    0.014559361249725209,
    null
   ],
   "adj2|src": [
    0.305,
    0.014559361249725209,
    null
   ],
   "adj2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma|src": [
    0.081,
    0.008627803892068943,
    null
   ],
   "gamma|emp": [
    0.281,
    0.014214042352547005,
    null
   ],
   "gamma123|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma123|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.035281017389231305,
   0.025011807926857827,
   0.02500961556035716,
   0.031888324046358295,
   0.02500523718765386,
   0.029617237138899095,
   0.002174473822420963,
   0.0015026090305959013,
   0.0015047937323193778,
   0.0014155145040465,
   0.0012455174521534375,
   0.0013624590578332233,
   0.001828940648793972,
   0.0014140767372858498,
   0.001357562638840376,
   0.0016216555638947619
  ],
  "sdX": [
   0.0005784781101829293,
   0.0004651791773136194,
   0.0004400285687488206,
   0.0005145574886065335,
   0.00042530760744491125,
   0.00044973472706691587,
   0.00022688799460340135,
   0.0001688906595251374,
   0.0001640046947360149,
   0.00015846877527189406,
   0.0001388657496962383,
   0.00014655779507963067,
   0.00018857778688536028,
   0.00014888490936534096,
   0.00014188819707230797,
   0.00016038122558341517
  ],
  "mean_z": [
   -0.009046376790387164,
   -0.5197684975959382,
   -0.04865241809778789,
   0.0008487223152581531,
   -1.3905103105932592,
   -0.07602805321118436
  ],
  "k_hat_median": 36.77623244059636,
  "bias_over_se": [
   1.0053716302416495,
   0.8027002311523378,
   0.6910249439981769,
   0.5580280732261901,
   0.38939913677278115,
   0.4178082341945941,
   -0.4467522328490946,
   -0.7408303376243609,
   -0.3416547914880846,
   -1.2904225939641314,
   -1.0207744492098862,
   -0.6091878597829596,
   -1.339622884986824,
   -1.6788663552467513,
   -1.7205066983081017,
   -1.2003145438096712
  ],
  "bias_over_sd": [
   0.03179264246480233,
   0.025383610087850318,
   0.0218521274302454,
   0.017646397097099854,
   0.012313881911054172,
   0.013212256452279632,
   -0.014127546055690337,
   -0.023427112266445147,
   -0.010804073146122556,
   -0.04080674541069304,
   -0.03227972236807105,
   -0.019264211598374402,
   -0.04236259522244148,
   -0.05309041569605112,
   -0.054407198962297676,
   -0.037957278670645224
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|compound|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.382,
    0.01536476488593301,
    null
   ],
   "cross2|src": [
    0.384,
    0.015379986996093333,
    null
   ],
   "cross2|emp": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "adj2|nm": [
    0.288,
    0.014319776534569246,
    null
   ],
   "adj2|src": [
    0.288,
    0.014319776534569246,
    null
   ],
   "adj2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.315,
    0.01468928180681411,
    null
   ],
   "gamma|src": [
    0.32,
    0.014751271131668619,
    null
   ],
   "gamma|emp": [
    0.979,
    0.00453420334788814,
    null
   ],
   "gamma123|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma123|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma123|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.0352656722646991,
   0.024997451034884065,
   0.025001353033426526,
   0.0318776617339275,
   0.02499965532654253,
   0.029611974044486976,
   0.002179129104749938,
   0.001506091674991169,
   0.0015064752325369395,
   0.0014195236506623675,
   0.001248847417485595,
   0.0013643040221769456,
   0.001832841635805225,
   0.001419983352123817,
   0.0013637241274481419,
   0.0016258399956123343
  ],
  "sdX": [
   0.0001830909916120141,
   0.00014970160280432989,
   0.0001402300577207033,
   0.00016221247132822464,
   0.00013371938729818048,
   0.00014067826014137912,
   7.465269406914309e-05,
   5.54628692160377e-05,
   5.2113573336389724e-05,
   5.306488166449057e-05,
   4.479851946775585e-05,
   4.579504241519635e-05,
   6.320522031193886e-05,
   4.9152321790735964e-05,
   4.534658662583261e-05,
   5.0131419985708325e-05
  ],
  "mean_z": [
   -0.06887558248050368,
   -1.497803660817634,
   -0.027827688817620485,
   -0.03516385797628517,
   -4.013291094267112,
   -0.03695789122501271
  ],
  "k_hat_median": 36.79445923818804,
  "bias_over_se": [
   0.5261320332512563,
   -0.5384401563772999,
   0.3051177078573722,
   -0.3084497740252755,
   -0.0815104822379765,
   0.1526121614116758,
   0.6141805795883641,
   -0.2702427558258165,
   -0.0548663978385562,
   -1.4644589380795987,
   -0.8135951768755522,
   -0.6755826091167078,
   -2.045132941407558,
   -1.2852760834608803,
   -1.0866576596638085,
   -1.2005358760864304
  ],
  "bias_over_sd": [
   0.016637755750494147,
   -0.017026972778495044,
   0.0096486691127915,
   -0.009754038296841136,
   -0.002577587770507046,
   0.004826020287021532,
   0.01942209526141551,
   -0.008545826295703178,
   -0.0017350278417877691,
   -0.04631025784123023,
   -0.025728138522542996,
   -0.021363797924080316,
   -0.06467278212687569,
   -0.040643998458770515,
   -0.034363132414057154,
   -0.037964277811787926
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|compound|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.434375,
    0.027709055343819917,
    null
   ],
   "cross2|src": [
    0.434375,
    0.027709055343819917,
    null
   ],
   "cross2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "adj2|nm": [
    0.29375,
    0.02546203899312661,
    null
   ],
   "adj2|src": [
    0.29375,
    0.02546203899312661,
    null
   ],
   "adj2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma|src": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma123|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma123|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.035261742218275785,
   0.025001090164620005,
   0.02499894208119812,
   0.031881784023519204,
   0.024999515407705397,
   0.02960904723351291,
   0.0021781442048213065,
   0.0015064176581495322,
   0.0015068524534921702,
   0.0014217549411665027,
   0.001249525720641091,
   0.0013651407512331815,
   0.0018376575793968106,
   0.0014215003760865651,
   0.0013644896585941215,
   0.001627215920655485
  ],
  "sdX": [
   5.727559641664629e-05,
   4.6954187619368065e-05,
   4.444139614625879e-05,
   5.200877091679317e-05,
   4.2904027924441596e-05,
   4.5378118025022527e-05,
   2.3026422974230662e-05,
   1.6087594375238135e-05,
   1.565313972321201e-05,
   1.4828342086027009e-05,
   1.3018555808201421e-05,
   1.4679856630781962e-05,
   1.8633561273339976e-05,
   1.4265496868199338e-05,
   1.3877007490505387e-05,
   1.6653457938267857e-05
  ],
  "mean_z": [
   0.10545022102702668,
   -4.636912159375524,
   -0.04088504954943596,
   0.057196944877490184,
   -12.543584640575649,
   -0.04305946084884445
  ],
  "k_hat_median": 36.80175423358418,
  "bias_over_se": [
   -0.27603921171293877,
   0.41532946402250936,
   -0.4258333104915264,
   0.8736608518536921,
   -0.2020474746686755,
   -0.8861444026069797,
   0.36125385594831366,
   -0.16456016959646275,
   0.3277603322237853,
   -0.27283121415855466,
   -0.6516980240313038,
   -0.17258345413410672,
   0.699167405523408,
   -0.6028134350095288,
   -1.0218773446275216,
   -0.5663831290727436
  ],
  "bias_over_sd": [
   -0.01543106104613968,
   0.023217622865322102,
   -0.02380480573357068,
   0.048839126350630716,
   -0.01129479720103313,
   -0.049536978052753707,
   0.020194704475858652,
   -0.00919919314016462,
   0.01832235957950747,
   -0.015251728531058283,
   -0.036431027063407166,
   -0.009647708380889493,
   0.039084646160062554,
   -0.03369829546078645,
   -0.057124680181352944,
   -0.0316617794478923
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.996875,
   1.0
  ]
 },
 "cuts k=40|clusters2|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    0.959,
    0.006270486424512857,
    null
   ],
   "order3|src": [
    0.96,
    0.00619677335393187,
    null
   ],
   "order3|emp": [
    0.656,
    0.015022117027902558,
    null
   ],
   "gamma|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|emp": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma123|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|src": [
    0.067,
    0.007906389820898032,
    null
   ],
   "gamma123|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02741371996124028,
   0.025951615607046463,
   0.025089585998958178,
   0.02663210926864098,
   0.0256475519948439,
   0.026101429713610267,
   0.0014330157904794169,
   0.0013620645656974408,
   0.0013182579328112763,
   0.0013428722801457522,
   0.0012961580047943387,
   0.0012854145355923208,
   0.001376801894201231,
   0.0013268545444321113,
   0.0013125680473300143,
   0.001334573763408897
  ],
  "sdX": [
   0.0004677484957095872,
   0.0004099767622211928,
   0.00039420540646335365,
   0.0004305854119878186,
   0.00039510057128597876,
   0.0004080449758689064,
   0.00016862821358591676,
   0.00014596374594043823,
   0.00014032609026258722,
   0.00014123521384130168,
   0.0001314204605160112,
   0.0001322530521684809,
   0.0001532475201602744,
   0.00013814433495459052,
   0.00013411991454585315,
   0.00014031420890289205
  ],
  "mean_z": [
   5.691397684675439,
   -0.17841776936469653,
   -0.31159492099626884,
   5.160692485549068,
   -0.4089967262360966,
   -0.34254994981431197
  ],
  "k_hat_median": 38.68409602329092,
  "bias_over_se": [
   0.03980242253737969,
   0.5963935754197994,
   0.7487419501062402,
   1.0677668184174094,
   1.1883854436915608,
   1.3283173885254607,
   0.380863963339519,
   0.9840393000465045,
   0.882713421370682,
   1.1729851526679163,
   1.1398322250994988,
   1.026892445779079,
   1.131654470722272,
   1.0942139079545357,
   0.9019987218241328,
   0.7329138741974773
  ],
  "bias_over_sd": [
   0.0012586631161053824,
   0.01885962080217977,
   0.02367729942051871,
   0.0337657515615044,
   0.0375800474025511,
   0.04200508403347265,
   0.012043976028317496,
   0.0311180549526479,
   0.027913849327313053,
   0.037093047439909474,
   0.036044659817721605,
   0.0324731904068285,
   0.03578605651794712,
   0.03460208196570167,
   0.02852370407524887,
   0.023176771712021406
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|clusters2|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.101,
    0.009528850927577786,
    null
   ],
   "gamma|src": [
    0.103,
    0.009612023720320296,
    null
   ],
   "gamma|emp": [
    0.173,
    0.011961229033840962,
    null
   ],
   "gamma123|nm": [
    0.203,
    0.012719709116170857,
    null
   ],
   "gamma123|src": [
    0.207,
    0.012812142677944232,
    null
   ],
   "gamma123|emp": [
    0.205,
    0.0127661662216971,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.027417327114525204,
   0.025944197518078155,
   0.025080460134674035,
   0.026616485145501117,
   0.025630499659436534,
   0.02608105169620447,
   0.001431137185705656,
   0.0013564026647953913,
   0.0013134758356380396,
   0.0013357486508311785,
   0.0012898463631475223,
   0.0012798328599919128,
   0.0013688417502878457,
   0.0013200057001712536,
   0.0013069637083888213,
   0.0013297820852237038
  ],
  "sdX": [
   0.00014684592360146356,
   0.00012950180328323766,
   0.00012449553714526684,
   0.00013380159011324897,
   0.0001224067263563905,
   0.00012495300625913313,
   5.029371052158813e-05,
   4.322539808181351e-05,
   4.176173228725089e-05,
   4.173736039890855e-05,
   3.8957162657470636e-05,
   3.939582028169983e-05,
   4.5108936049084824e-05,
   4.1023319336422604e-05,
   4.0334010247826666e-05,
   4.24178880776004e-05
  ],
  "mean_z": [
   17.92443417463792,
   -0.6665478955647038,
   -1.1033427570833827,
   16.236592743415414,
   -1.009730365333615,
   -1.1111571795625461
  ],
  "k_hat_median": 38.70052644117685,
  "bias_over_se": [
   0.903571052640769,
   0.07665481524014149,
   0.05279672969631622,
   -0.25644942040539004,
   -0.5694983232428653,
   -0.8194781248341345,
   0.09579151396336451,
   -0.8192166307402189,
   -0.6550367011930811,
   -1.42802824540393,
   -1.2781823535611754,
   -1.0330644236043016,
   -1.7357671945213118,
   -1.5947032196953488,
   -1.3945741199630253,
   -1.147816182090028
  ],
  "bias_over_sd": [
   0.028573425541407307,
   0.0024240380977823407,
   0.0016695791884860926,
   -0.00810964273111094,
   -0.018009118250942636,
   -0.02591417367159658,
   0.0030291936464005493,
   -0.025905904502282025,
   -0.020714079267732704,
   -0.04515821818530296,
   -0.04041967502287946,
   -0.032668365482786066,
   -0.05488977822487886,
   -0.050428943662411886,
   -0.04410030585008052,
   -0.03629713470603056
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|clusters2|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|src": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|src": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "within2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "within2|src": [
    1.0,
    null,
    0.0046875
   ],
   "within2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "order3|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order3|src": [
    1.0,
    null,
    0.0046875
   ],
   "order3|emp": [
    1.0,
    null,
    0.0046875
   ],
   "gamma|nm": [
    0.5140625,
    0.019756416920116978,
    null
   ],
   "gamma|src": [
    0.515625,
    0.019754582513266068,
    null
   ],
   "gamma|emp": [
    0.821875,
    0.015124301862761716,
    null
   ],
   "gamma123|nm": [
    0.9140625,
    0.0110787131256967,
    null
   ],
   "gamma123|src": [
    0.9109375,
    0.01125904990813987,
    null
   ],
   "gamma123|emp": [
    0.909375,
    0.011347639441682902,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.02741464757264216,
   0.025945118082229195,
   0.025081568952087508,
   0.0266182461702626,
   0.025633250636612724,
   0.02608508744134514,
   0.0014305040498075088,
   0.0013572774532483196,
   0.0013141636978154657,
   0.0013375172557352952,
   0.001291399649969736,
   0.0012811763097088135,
   0.00137116561031291,
   0.0013220841877382952,
   0.0013089039665298292,
   0.0013316311242900932
  ],
  "sdX": [
   4.7049756907855054e-05,
   4.21273115661502e-05,
   4.107246280102707e-05,
   4.432804325007282e-05,
   4.1443254747020804e-05,
   4.326262392823586e-05,
   1.7020707175732588e-05,
   1.4623289963298192e-05,
   1.4252553414104606e-05,
   1.3990388785608008e-05,
   1.3196209645740106e-05,
   1.3459175807199215e-05,
   1.4796307209065783e-05,
   1.3589946536265892e-05,
   1.3454847281048833e-05,
   1.4286098558875144e-05
  ],
  "mean_z": [
   56.736965555536074,
   -1.9780504369933953,
   -3.3655326232081313,
   51.392699324523605,
   -2.925959012738372,
   -3.359582820061969
  ],
  "k_hat_median": 38.692842617981654,
  "bias_over_se": [
   0.8153269993915482,
   0.7413286981486131,
   0.8109928597773917,
   0.3857630668331988,
   0.3336245933553789,
   0.46645736116212216,
   -0.7146027123288876,
   -0.42385674784540567,
   -0.31451797983149543,
   -0.21008318296344186,
   -0.040927853952914775,
   0.10610990907524019,
   -0.26015707187392395,
   0.018103298507036077,
   0.3036873055522414,
   0.5478786773502271
  ],
  "bias_over_sd": [
   0.03222862944885013,
   0.029303589762463337,
   0.0320573075378764,
   0.015248624104558323,
   0.013187669980630931,
   0.018438346157800902,
   -0.02824715241366715,
   -0.016754409060289355,
   -0.012432414766780335,
   -0.00830426695327948,
   -0.0016178154779242062,
   0.004194362437389125,
   -0.010283611206521612,
   0.0007155957055519969,
   0.012004294775307268,
   0.021656806273340285
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.496875,
   1.0
  ]
 },
 "cuts k=40|clusters2half|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    0.965,
    0.005811626278418119,
    null
   ],
   "order3|src": [
    0.965,
    0.005811626278418119,
    null
   ],
   "order3|emp": [
    0.602,
    0.015478888849009803,
    null
   ],
   "gamma|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma|src": [
    0.069,
    0.008014923580421713,
    null
   ],
   "gamma|emp": [
    0.091,
    0.009094998625618368,
    null
   ],
   "gamma123|nm": [
    0.088,
    0.008958571314668427,
    null
   ],
   "gamma123|src": [
    0.102,
    0.009570579919733181,
    null
   ],
   "gamma123|emp": [
    0.096,
    0.009315793041926168,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.029839785067134684,
   0.0269103110687963,
   0.02517384848678654,
   0.02826943650283088,
   0.026283781996244926,
   0.02718058032675394,
   0.0016209060235772561,
   0.0014755240386511682,
   0.0013837929356770578,
   0.001436574207124403,
   0.0013406030198719028,
   0.0013159773299515527,
   0.001501653473428706,
   0.0014028801292793494,
   0.001373960495246212,
   0.0014164359003639153
  ],
  "sdX": [
   0.000566545551492879,
   0.0004594551794154142,
   0.0004401405264109577,
   0.0004915881277405181,
   0.00042472376379579013,
   0.0004552747632885088,
   0.00022396832190771707,
   0.00017373953543455776,
   0.00016484994714302875,
   0.00016497122855055975,
   0.0001442708419988411,
   0.00014822498361077288,
   0.0001862255599631277,
   0.00015461397599052793,
   0.0001484009547795061,
   0.00016541233444093622
  ],
  "mean_z": [
   7.540328855615676,
   -0.34529767904446057,
   -0.5800935801654205,
   6.7688747609655895,
   -0.5796725629802847,
   -0.6103774742429467
  ],
  "k_hat_median": 37.462730755692846,
  "bias_over_se": [
   0.7547901547829788,
   1.5516197585102587,
   0.9587213483906857,
   2.2061885425881593,
   1.3680199660306696,
   0.8335612345231461,
   1.2617496089855291,
   1.9073310934453103,
   0.9804593884722818,
   2.1674649104518764,
   1.7011409605419172,
   0.7973942892100193,
   1.5313270990975858,
   1.7857701418498706,
   1.379885801455757,
   0.7250208784179404
  ],
  "bias_over_sd": [
   0.02386856044585247,
   0.04906652499412847,
   0.030317431023423713,
   0.06976580742345972,
   0.04326058977243091,
   0.026359520703149206,
   0.039900026012211265,
   0.060315105073466324,
   0.031004848208682476,
   0.06854125865520826,
   0.05379480056319083,
   0.025215821471146878,
   0.04842481475886746,
   0.05647101025767564,
   0.043635820435270804,
   0.022927173269767075
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "cuts k=40|clusters2half|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.2,
    0.01264911064067352,
    null
   ],
   "gamma|src": [
    0.204,
    0.01274299807737567,
    null
   ],
   "gamma|emp": [
    0.3,
    0.014491376746189439,
    null
   ],
   "gamma123|nm": [
    0.468,
    0.015778973350633434,
    null
   ],
   "gamma123|src": [
    0.469,
    0.01578096955196353,
    null
   ],
   "gamma123|emp": [
    0.462,
    0.01576565888252058,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.029817873554271665,
   0.02688609359910302,
   0.025157287416816065,
   0.02823384608979487,
   0.026262183223763787,
   0.027166330167839717,
   0.0016109795990577036,
   0.0014659861474546135,
   0.0013783199934373344,
   0.0014275182934723443,
   0.0013343221795665487,
   0.0013128212813491497,
   0.0014946212786389104,
   0.001396037420964297,
   0.0013689647520117052,
   0.0014136921349654147
  ],
  "sdX": [
   0.00018095997168740747,
   0.00014564893621908035,
   0.00013816707808348894,
   0.00015163896192449516,
   0.0001307778016245249,
   0.00013965754204944478,
   7.134970058366902e-05,
   5.4149209621708086e-05,
   5.0341238671175615e-05,
   5.116823637168068e-05,
   4.437887735186294e-05,
   4.489719705935857e-05,
   5.8043651679648585e-05,
   4.786069189246012e-05,
   4.531622648344142e-05,
   4.9011786950552244e-05
  ],
  "mean_z": [
   23.746531548932587,
   -1.1580464393138428,
   -1.91193816788101,
   21.288783697909615,
   -1.484278426219805,
   -1.9072477206992404
  ],
  "k_hat_median": 37.476916486875986,
  "bias_over_se": [
   -1.4659588487751105,
   -0.36336619278994947,
   -0.7363179305104067,
   -0.2699278931115994,
   -0.779815586854165,
   -0.5093187027719787,
   -0.4388128077196689,
   0.549670359792787,
   -0.22726797625860562,
   1.3914142800842542,
   1.054723140423666,
   0.40961879039619453,
   1.0818533955357819,
   1.2477794005439227,
   1.032678618455529,
   0.6766110325006655
  ],
  "bias_over_sd": [
   -0.046357689182076875,
   -0.011490647939200937,
   -0.023284417424344724,
   -0.008535869462431291,
   -0.024659934093600202,
   -0.01610607155681767,
   -0.013876479388476715,
   0.01738210299229446,
   -0.0071868444419426625,
   0.044000382939497054,
   0.03335327424624396,
   0.0129532835005508,
   0.034211208242801085,
   0.039458249231583385,
   0.032656165252754644,
   0.021396319527003157
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "cuts k=40|clusters2half|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    0.9625,
    0.010620403417479015,
    null
   ],
   "gamma|src": [
    0.965625,
    0.010184755669473624,
    null
   ],
   "gamma|emp": [
    0.99375,
    0.004405585056209894,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.029826424714588247,
   0.026886874256637848,
   0.025161448692834588,
   0.028233329589839623,
   0.02626540775717266,
   0.027170269806584317,
   0.0016117651760125956,
   0.0014652385444188078,
   0.0013787396533081696,
   0.0014259024215780578,
   0.0013332981584900333,
   0.0013125005412711731,
   0.001493390302959154,
   0.0013947959821203164,
   0.001367923501509364,
   0.0014128255028165635
  ],
  "sdX": [
   5.9276544478796115e-05,
   4.419230684750335e-05,
   4.195706119352522e-05,
   4.704481104127112e-05,
   4.024088606574421e-05,
   4.4227723732174514e-05,
   2.2934029596161494e-05,
   1.769335973115162e-05,
   1.6841838360817722e-05,
   1.679842624809581e-05,
   1.4538730030722512e-05,
   1.4792062217361856e-05,
   1.9126539885377377e-05,
   1.5630136072057323e-05,
   1.461356201314447e-05,
   1.583601626157256e-05
  ],
  "mean_z": [
   74.97490582550657,
   -3.7507715704987143,
   -6.136231617694664,
   67.21133408802126,
   -4.646020063828752,
   -6.0949223429102855
  ],
  "k_hat_median": 37.47400522918722,
  "bias_over_se": [
   0.04897129325374632,
   -0.36145322936881835,
   0.4025358183561002,
   -0.688573993735242,
   -0.00019495598221099805,
   0.683668102257287,
   -0.15951444836644438,
   0.1957600647926505,
   0.061461492049666916,
   0.6767935074994212,
   0.5612618423193344,
   0.3154258038791024,
   0.7059142164989436,
   0.7405543914143694,
   0.5368972405510978,
   0.20563411858297082
  ],
  "bias_over_sd": [
   0.0027375785165363407,
   -0.02020584978888753,
   0.02250243633056869,
   -0.03849245643826288,
   -1.0898370721100783e-05,
   0.03821820876738928,
   -0.008917128748518747,
   0.010943320303903244,
   0.0034358018555404523,
   0.037833907237480494,
   0.03137549081507,
   0.017632838483279747,
   0.03946180435937854,
   0.041398249005962916,
   0.030013468170107784,
   0.011495296691119386
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.9625,
   1.0
  ]
 },
 "table1|null|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order2|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "cross2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "adj2|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|emp": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "gamma|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma|emp": [
    0.157,
    0.01150439046625244,
    null
   ],
   "gamma123|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "gamma123|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma123|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "joint|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|emp": [
    0.101,
    0.009528850927577786,
    null
   ],
   "bonf": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "bonf_emp": [
    0.127,
    0.010529529904036551,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33372497148884667,
   0.33393759816988305,
   0.3339535988375299,
   0.3335316827380081,
   0.33345248354647183,
   0.33276756645724026,
   0.2227696732285956,
   0.22302831508496518,
   0.22369371384411565,
   0.22298129737157713,
   0.22296977941859442,
   0.22253229918733686,
   0.22313900141049642,
   0.22244527307737544,
   0.22180437317447574,
   0.22085932042636852
  ],
  "sdX": [
   0.013419420681691205,
   0.010249963899970337,
   0.009835294497259258,
   0.013374020651095967,
   0.010232131719192227,
   0.013737276843449513,
   0.03778637261828414,
   0.026038921745952216,
   0.025670234248609203,
   0.02613048196662271,
   0.020962731840289135,
   0.025763960627622744,
   0.03831579317533782,
   0.02651764282806139,
   0.026223673317122463,
   0.03746700874724843
  ],
  "mean_z": [
   -0.02855658960936813,
   -0.012155319086506657,
   0.0010560012228695958,
   -0.018409625937873684,
   -0.8294193654882449,
   -0.08380683437266043
  ],
  "k_hat_median": 2.9980260265021297,
  "bias_over_se": [
   0.9228927383872116,
   1.864253583812372,
   1.9942989483850118,
   0.46899575503461643,
   0.3682380832780765,
   -1.3023774460694975,
   0.45815249454611323,
   0.9789535360733114,
   1.8127084614707163,
   0.918623081755817,
   1.1277077051774558,
   0.380589566133678,
   0.7566358689536954,
   0.2659922455801566,
   -0.5038785730099,
   -1.1503117131942506
  ],
  "bias_over_sd": [
   0.029184430893335,
   0.05895287460978703,
   0.06306527012175216,
   0.014830947988597694,
   0.011644710643734846,
   -0.0411847910281272,
   0.014488053984535891,
   0.030957228974674723,
   0.057322874721070394,
   0.029049412495514508,
   0.03566124883282418,
   0.012035298826777058,
   0.023926927052743605,
   0.008411413359761505,
   -0.015934039548667286,
   -0.03637605032864195
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|null|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma|emp": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma123|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma123|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma123|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "joint|src": [
    0.032,
    0.005565608681896348,
    null
   ],
   "joint|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "bonf_emp": [
    0.045,
    0.0065555320150236475,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3335760589970451,
   0.33333299259704785,
   0.33335655032907463,
   0.3332997347344294,
   0.33336066330167496,
   0.3332829834672162,
   0.22303453457083677,
   0.22262139803033107,
   0.22259441038819944,
   0.22239432034907963,
   0.2223954999500256,
   0.2222310060080024,
   0.2224371213469346,
   0.2222405489898909,
   0.22216224147780525,
   0.22215475773083143
  ],
  "sdX": [
   0.00419334377802633,
   0.003279945143339429,
   0.0032341659614997477,
   0.0042614698632540025,
   0.0032296290244032784,
   0.004180367426590221,
   0.011981320326021725,
   0.008521356594712585,
   0.008457889770540458,
   0.008530524776265635,
   0.0070070226379421365,
   0.008245818964702974,
   0.012271444496182327,
   0.008647902075525763,
   0.008379875877856253,
   0.01183133965808037
  ],
  "mean_z": [
   -0.00339592647381545,
   0.02410937533505854,
   0.025383929772604927,
   -0.00018984887429147234,
   -0.27927033023630216,
   -0.012066418924377889
  ],
  "k_hat_median": 3.000439239123197,
  "bias_over_se": [
   1.8304388682075414,
   -0.0032851242818679855,
   0.22700933669809467,
   -0.2493226565855335,
   0.2676002342282981,
   -0.38087622585930464,
   2.1439683801159357,
   1.4813424675196714,
   1.3915555233985635,
   0.6379702025279675,
   0.7820044488948691,
   0.033685883310915765,
   0.553782157821372,
   0.0670154766740084,
   -0.22634675128170642,
   -0.18031893272003674
  ],
  "bias_over_sd": [
   0.05788355941236601,
   -0.00010388475127427822,
   0.007178665540900266,
   -0.007884274670942652,
   0.008462262425559726,
   -0.01204436380324125,
   0.06779823312548011,
   0.046844161920961594,
   0.04400484944527194,
   0.020174389193072885,
   0.024729151988925297,
   0.0010652411625714777,
   0.017512129462783643,
   0.0021192154477175187,
   -0.007157712750298287,
   -0.005702185326459772
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|null|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order2|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "cross2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "within2|src": [
    0.066,
    0.007851369307324678,
    null
   ],
   "within2|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "order3|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma123|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma123|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma123|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf": [
    0.058,
    0.007391616873188166,
    null
   ],
   "bonf_emp": [
    0.055,
    0.00720936890441875,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.333310223765613,
   0.3333235869527808,
   0.3333335393819882,
   0.33330702534752504,
   0.3333338263919825,
   0.33334697083914144,
   0.22235924494845,
   0.22224475105519903,
   0.22231130181816475,
   0.22225086679387102,
   0.2222554388881922,
   0.2223667871666346,
   0.22231704794213464,
   0.22226432214541172,
   0.2222668680704066,
   0.22234762467732308
  ],
  "sdX": [
   0.0013792639233211397,
   0.0010407039371428503,
   0.001052354430637633,
   0.0014186794938243735,
   0.0010378321904799127,
   0.0013760167145690694,
   0.003897910071895854,
   0.0028366559307725575,
   0.0027628640920991706,
   0.0028606946108558537,
   0.0022476784945855664,
   0.002757636484998422,
   0.003999779169561219,
   0.0027808293025708996,
   0.0026758707099600997,
   0.0038128775870506846
  ],
  "mean_z": [
   -0.00534116200304393,
   0.0474825009917429,
   0.022900167629594494,
   -0.004326523119388819,
   -0.0549034099963106,
   0.009775424081459372
  ],
  "k_hat_median": 3.0001155563092103,
  "bias_over_se": [
   -0.5298396376672075,
   -0.2961530209364363,
   0.006191669264450065,
   -0.5864126193935616,
   0.015023511179886704,
   0.3134088379961447,
   1.1116313565312705,
   0.2511493355953531,
   1.0195739161828854,
   0.31664368739927334,
   0.46732804978826575,
   1.6577764931892898,
   0.749704528617018,
   0.47874799964987735,
   0.5276135644656513,
   1.0400475054402267
  ],
  "bias_over_sd": [
   -0.01675500049666719,
   -0.00936518082098671,
   0.0001957977739412162,
   -0.018543995259490825,
   0.00047508513781445617,
   0.00991085766894539,
   0.03515287005101508,
   0.007942039333193162,
   0.03224175818035526,
   0.010013152588960619,
   0.01477821051815489,
   0.05242349569964769,
   0.023707738825726615,
   0.015139341041431064,
   0.016684605881115384,
   0.0328891899196748
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "table1|smear1|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "cross2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|emp": [
    0.089,
    0.00900438781928011,
    null
   ],
   "gamma|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma|src": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma|emp": [
    0.186,
    0.012304633273690036,
    null
   ],
   "gamma123|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|src": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma123|emp": [
    0.068,
    0.007960904471226871,
    null
   ],
   "joint|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "joint|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|emp": [
    0.117,
    0.010164201887015036,
    null
   ],
   "bonf": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf_emp": [
    0.161,
    0.011622349160131096,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.333814753499601,
   0.333721321364713,
   0.33340232596814906,
   0.3335235558582522,
   0.33332266360649904,
   0.33284051635646644,
   0.2217276251280174,
   0.22220734564485206,
   0.2217857699890947,
   0.22217965576840204,
   0.2220990417548721,
   0.22167074123292455,
   0.2226381261032376,
   0.22176299953905868,
   0.22140086501885795,
   0.22082977524457334
  ],
  "sdX": [
   0.013693922066672927,
   0.010420469561944992,
   0.009880693031353931,
   0.013393740692137172,
   0.010299940272404459,
   0.013530852579284783,
   0.03824429943415506,
   0.02774541684248154,
   0.026480249062576226,
   0.0275435466835925,
   0.02179127048974279,
   0.025973329511632323,
   0.038503049019450376,
   0.02673529262662214,
   0.02697471268521819,
   0.03873950465212824
  ],
  "mean_z": [
   0.011999683483659302,
   -0.056244403371211546,
   -0.03917632617173797,
   0.022208976909668655,
   -0.9266548781164979,
   -0.13052936695363204
  ],
  "k_hat_median": 3.0002879905747335,
  "bias_over_se": [
   1.1117225799378847,
   1.1774189989724861,
   0.22080826426025166,
   0.4491175802478999,
   -0.03275809171278305,
   -1.151756038554096,
   -0.40896378412696266,
   -0.016955545683168323,
   -0.521212297999142,
   -0.04887059300442907,
   -0.17875545175431992,
   -0.6714333684796365,
   0.3415842602617539,
   -0.5431732699883728,
   -0.9628868212708421,
   -1.1366443659845054
  ],
  "bias_over_sd": [
   0.03515575478842328,
   0.037233257971085086,
   0.006982570412507498,
   0.014202344908068132,
   -0.0010359018161308078,
   -0.036421723906836484,
   -0.012932570383626177,
   -0.0005361814332984758,
   -0.01648218006167711,
   -0.0015454238449708712,
   -0.005652743717159924,
   -0.02123258741434758,
   0.010801842752908858,
   -0.01717664697284839,
   -0.030449154841753274,
   -0.03594385086109053
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|smear1|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma|emp": [
    0.073,
    0.008226238508577295,
    null
   ],
   "gamma123|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma123|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma123|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "joint|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "joint|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf": [
    0.041,
    0.006270486424512854,
    null
   ],
   "bonf_emp": [
    0.06,
    0.007509993342207435,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3332852501840836,
   0.3333306444799836,
   0.3332996272967667,
   0.3334397585646793,
   0.33355153486710953,
   0.3335245477536997,
   0.22221037746980557,
   0.22240967362499503,
   0.2221698178065549,
   0.22252014631049258,
   0.22239471957285736,
   0.22219163561676586,
   0.2229918480373507,
   0.22259372599450275,
   0.22253316611604795,
   0.22243255641845106
  ],
  "sdX": [
   0.004286955780754827,
   0.0031987751805138474,
   0.0032128172119022433,
   0.004338792734078408,
   0.0033403880677890887,
   0.004160607125913464,
   0.012157292707939336,
   0.008573979756042453,
   0.008610432030136452,
   0.008630332308549976,
   0.007010035018733101,
   0.008673106368478909,
   0.012260871789772072,
   0.008735335026166404,
   0.008737896333708252,
   0.012604344365878015
  ],
  "mean_z": [
   0.048905239447380504,
   0.015842423896268318,
   -0.00016037705875008679,
   0.05255591430914123,
   -0.29043803224230663,
   -0.03437021358609535
  ],
  "k_hat_median": 2.999195838194272,
  "bias_over_se": [
   -0.35468588079516156,
   -0.026581739569689854,
   -0.3317582029016536,
   0.7756676849770109,
   2.0656696817022513,
   1.453328977063996,
   -0.030809816672879468,
   0.6913631711554075,
   -0.1924610895000923,
   1.0916366312232828,
   0.7781480647314067,
   -0.11152098801145933,
   1.984989781803869,
   1.3448803923750547,
   1.125317686842379,
   0.5277030764927106
  ],
  "bias_over_sd": [
   -0.011216152372156842,
   -0.0008405884120964406,
   -0.010491115536135076,
   0.024528765919173256,
   0.06532221087734157,
   0.04595829757044838,
   -0.0009742919497853001,
   0.021862823112079127,
   -0.006086154037778089,
   0.034520581319388545,
   0.024607202414033854,
   -0.003526603290285435,
   0.06277088842660881,
   0.042528852204061204,
   0.03558566981694011,
   0.016687436499950244
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|smear1|1000000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "cross2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "within2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma123|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma123|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "joint|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "joint|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "bonf": [
    0.056,
    0.007270763371201128,
    null
   ],
   "bonf_emp": [
    0.06,
    0.007509993342207435,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3332928774437704,
   0.3332982582157666,
   0.3333693388795504,
   0.3333714191456045,
   0.3333750559790256,
   0.3334256378768585,
   0.22214869426842554,
   0.22212245248451665,
   0.22228532929061107,
   0.22223149453441465,
   0.2222633854882452,
   0.22233882062505106,
   0.2223167385247597,
   0.2223550236237038,
   0.2223735101787459,
   0.2222321770884407
  ],
  "sdX": [
   0.0013871578649127581,
   0.0010388604284194418,
   0.001058651740751553,
   0.0013903232464364944,
   0.0010164321038419904,
   0.0013472420957997217,
   0.003939619146395903,
   0.002681736731671461,
   0.0027759216019542445,
   0.002783180170065961,
   0.002222892659257829,
   0.0027338778434557237,
   0.0039055459179930595,
   0.002734861830394965,
   0.0027168329271612226,
   0.0038551702795580544
  ],
  "mean_z": [
   -0.035725191960061284,
   0.016098746310603047,
   0.021254530578860047,
   -0.034631685568736165,
   -0.08422284888364232,
   0.009834151925696685
  ],
  "k_hat_median": 2.99970588155494,
  "bias_over_se": [
   -0.922265295269227,
   -1.0676820261372981,
   1.0755145442236576,
   0.866258358430847,
   1.2980561111494011,
   2.166593493715969,
   -0.5901986893871858,
   -1.1764749648271913,
   0.7189038495344103,
   0.10535295566026089,
   0.5855868749344576,
   1.3486942196795064,
   0.7652881269678691,
   1.5355616889954975,
   1.7609272928979076,
   0.081656707150953
  ],
  "bias_over_sd": [
   -0.029164589399784707,
   -0.0337630701941729,
   0.03401075616384649,
   0.027393494548,
   0.04104813841932794,
   0.06851370203844169,
   -0.018663721305097542,
   -0.037203404990204074,
   0.022733735831917158,
   0.0033315529811715284,
   0.018517882926930504,
   0.04264945601290728,
   0.024200535475025944,
   0.048558724249208866,
   0.05568541039511834,
   0.0025822118082637026
  ],
  "blocks": 50,
  "blocks_planned": 50
 },
 "table1|clan5|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.243,
    0.013562853682024296,
    null
   ],
   "cross2|src": [
    0.215,
    0.012991343271578963,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.181,
    0.0121753439376471,
    null
   ],
   "adj2|src": [
    0.166,
    0.011766222843376714,
    null
   ],
   "adj2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.808,
    0.01245536029185828,
    null
   ],
   "gamma|src": [
    0.732,
    0.014006284303840188,
    null
   ],
   "gamma|emp": [
    0.448,
    0.01572564784039119,
    null
   ],
   "gamma123|nm": [
    0.108,
    0.009815090422405696,
    null
   ],
   "gamma123|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma123|emp": [
    0.087,
    0.00891240708226459,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.599555805244684,
   0.33285318207376785,
   0.3325509653927052,
   0.5992322292440655,
   0.3321576686211401,
   0.5986779703266065,
   0.9329215187877338,
   0.3990562496034291,
   0.3979056219432141,
   0.3996815032841155,
   0.21966409119645203,
   0.39648586608287756,
   0.9343157043599646,
   0.3971977802481895,
   0.3962053907401245,
   0.9288762232966504
  ],
  "sdX": [
   0.022408391008537257,
   0.014238349435613107,
   0.014859510186612572,
   0.02283168746305842,
   0.014448449246343755,
   0.022482561957615516,
   0.1353833853266511,
   0.05931221467371168,
   0.05896490499372694,
   0.05884120683400676,
   0.03650801970487594,
   0.0582698454789993,
   0.1341111482905974,
   0.058541227838120054,
   0.05978228010290796,
   0.13456541912735284
  ],
  "mean_z": [
   -0.004314579345708543,
   3.1239423984834285,
   -0.08684515935428894,
   0.011840807565945995,
   -1.7256693171641275,
   -0.21625830815376254
  ],
  "k_hat_median": 2.3758285200820755,
  "bias_over_se": [
   -0.6268487331218443,
   -1.0663957985380206,
   -1.6649705337589729,
   -1.0633924073947203,
   -2.5731330690437333,
   -1.8594966668538717,
   -0.09619141481371105,
   -0.5031679920010852,
   -1.1232113308119827,
   -0.17116831956209524,
   -2.215820156768431,
   -1.9071042817439885,
   0.23163845743675013,
   -1.5137019238025489,
   -2.0072182042766156,
   -1.0474176492979679
  ],
  "bias_over_sd": [
   -0.01982269745056059,
   -0.03372239610614203,
   -0.052650991237446224,
   -0.03362742053896996,
   -0.08136961220877498,
   -0.05880244768749562,
   -0.0030418396216538813,
   -0.015911569004168135,
   -0.03551906099074728,
   -0.00541281753079776,
   -0.07007038580699607,
   -0.060307932657704774,
   0.007325051191880989,
   -0.04786745777794699,
   -0.06347381286467232,
   -0.03312225433241042
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|clan5|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.255,
    0.013783141876945184,
    null
   ],
   "cross2|src": [
    0.245,
    0.013600551459407815,
    null
   ],
   "cross2|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "adj2|nm": [
    0.177,
    0.012069424178476784,
    null
   ],
   "adj2|src": [
    0.17,
    0.011878552100319299,
    null
   ],
   "adj2|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    0.988,
    0.003443254274665176,
    null
   ],
   "gamma123|nm": [
    0.101,
    0.009528850927577786,
    null
   ],
   "gamma123|src": [
    0.036,
    0.005891010100144117,
    null
   ],
   "gamma123|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5999054433483555,
   0.3333534703426903,
   0.3334110370533269,
   0.5998175979912299,
   0.33317739165619864,
   0.600037605248523,
   0.9330566625945068,
   0.40040826211106806,
   0.4003561663845509,
   0.4001747760458509,
   0.22232122139800367,
   0.39986592261327336,
   0.9330076571906938,
   0.3997207214780364,
   0.3987710764550496,
   0.931758841145301
  ],
  "sdX": [
   0.007300510447119754,
   0.004499619809402458,
   0.004443944341988961,
   0.007042566278535486,
   0.004459119950992535,
   0.007191747063266157,
   0.04256370412905233,
   0.018850045586454752,
   0.0184016442043467,
   0.018012692269526426,
   0.010849902847951953,
   0.01835113599981177,
   0.04132121417640738,
   0.018108754222032838,
   0.018398041876546416,
   0.041131579708534254
  ],
  "mean_z": [
   -0.04545327051332444,
   10.07873917621054,
   0.020059406786289667,
   -0.026596133551752082,
   -5.797887930949594,
   -0.04463968999939167
  ],
  "k_hat_median": 2.3694448008252094,
  "bias_over_se": [
   -0.4095801098866938,
   0.14152043401383646,
   0.5529338779656153,
   -0.819027858157007,
   -1.1058928382992521,
   0.16535375377218084,
   -0.20555299744656313,
   0.6848992207486737,
   0.6120632421001274,
   0.30683385751398323,
   0.2885398020022296,
   -0.23104287646469082,
   -0.24923720438714153,
   -0.4876957410441615,
   -2.112288632849205,
   -1.210500911369857
  ],
  "bias_over_sd": [
   -0.01295206031544002,
   0.004475269069392883,
   0.017485304498409345,
   -0.02589993498905459,
   -0.03497140217093927,
   0.005228944815787504,
   -0.006500156518059146,
   0.021658415052402624,
   0.01935513917103463,
   0.009702938529997568,
   0.009124429699410581,
   -0.007306217267853345,
   -0.00788157243516278,
   -0.015422293468632149,
   -0.06679643155486649,
   -0.038279399896383626
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|clan5|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.225,
    0.023343561746228873,
    null
   ],
   "cross2|src": [
    0.215625,
    0.022989865931468043,
    null
   ],
   "cross2|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "adj2|nm": [
    0.1625,
    0.020622632439870524,
    null
   ],
   "adj2|src": [
    0.15625,
    0.02029747040119778,
    null
   ],
   "adj2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.109375,
    0.01744743080791195,
    null
   ],
   "gamma123|src": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma123|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.599937349369607,
   0.33329994101276067,
   0.33334839543042016,
   0.6000583951230437,
   0.3334778592412736,
   0.6001544262745064,
   0.9333804804205746,
   0.39973039262408566,
   0.4000990042832754,
   0.39965373204424204,
   0.22224176482470437,
   0.40003898967908985,
   0.9337618087009982,
   0.40015946907882133,
   0.40007464720020075,
   0.9337094132217392
  ],
  "sdX": [
   0.002150615564509538,
   0.0013982635844938796,
   0.0014519257497102073,
   0.002269670247015187,
   0.0014166650859829375,
   0.002199592289689232,
   0.012639989352558584,
   0.0058600335851817535,
   0.0058953255084653764,
   0.005939030699791327,
   0.0035319380245432586,
   0.006057131808261963,
   0.012849221471782744,
   0.005560364677283412,
   0.005718560362194013,
   0.013267750568851336
  ],
  "mean_z": [
   0.040040161457175164,
   31.89322547301662,
   -0.02549784561020848,
   0.03019100783974841,
   -19.67657308722021,
   -0.040058259426301014
  ],
  "k_hat_median": 2.368136542800787,
  "bias_over_se": [
   -0.5211198903387027,
   -0.42720127766926935,
   0.18557352799475643,
   0.46024470683075186,
   1.8249606508245393,
   1.2558969184494537,
   0.06672416507364795,
   -0.8230129210235954,
   0.30041470266530473,
   -1.0429697728711167,
   0.09897928514929114,
   0.11514832514899488,
   0.5965186612343277,
   0.5130364229681053,
   0.23350802077055963,
   0.507058188096323
  ],
  "bias_over_sd": [
   -0.029131487480614376,
   -0.02388127742358123,
   0.010373875585518388,
   0.02572846126895057,
   0.10201840178764819,
   0.0702067720596372,
   0.0037299942211648516,
   -0.04600782094423562,
   0.016793692415000217,
   -0.05830378276543332,
   0.0055331102489537595,
   0.006436987063210028,
   0.03334640690917813,
   0.02867960791725044,
   0.013053495193360102,
   0.028345414428281323
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "table1|clan30|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.077,
    0.00843036179532053,
    null
   ],
   "cross2|src": [
    0.077,
    0.00843036179532053,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "within2|nm": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "within2|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "within2|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "order3|nm": [
    0.934,
    0.007851369307324675,
    null
   ],
   "order3|src": [
    0.931,
    0.008014923580421711,
    null
   ],
   "order3|emp": [
    0.706,
    0.014407081592050489,
    null
   ],
   "gamma|nm": [
    0.125,
    0.010458250331675944,
    null
   ],
   "gamma|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma|emp": [
    0.113,
    0.01001154333756789,
    null
   ],
   "gamma123|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma123|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma123|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.37806158472467993,
   0.33359036310863777,
   0.33369666656264824,
   0.37805460450525546,
   0.3335400808682804,
   0.37883495744383167,
   0.31697261472580734,
   0.2532522988877347,
   0.2525277518510687,
   0.2535046287899761,
   0.22330668565800393,
   0.2534890782140195,
   0.31744577924813183,
   0.25347555980030667,
   0.25344806738170383,
   0.3182880060462176
  ],
  "sdX": [
   0.014821149020497889,
   0.010919070698253406,
   0.010869519152011514,
   0.015149627966152586,
   0.010679138749732354,
   0.015023382012674221,
   0.05009637991654218,
   0.03162776206934515,
   0.03123956996059063,
   0.03205304765112474,
   0.023960294030854534,
   0.03152449574319949,
   0.05229149369225454,
   0.03229406749859665,
   0.03186103747200198,
   0.05013853518689669
  ],
  "mean_z": [
   -0.013690000167203132,
   0.7031710648373333,
   0.027953283500121492,
   -0.0007928192333081694,
   -0.2910801324286797,
   -0.07982167354598152
  ],
  "k_hat_median": 2.86784394107295,
  "bias_over_se": [
   0.6055376453931383,
   0.7443852493541914,
   1.0570481897048412,
   0.5778379363480564,
   0.6122152042220044,
   2.225261687365843,
   0.5827798265013578,
   1.400226284145883,
   0.6841910662429461,
   1.6305905277896224,
   1.4312739617578205,
   1.6423305837771978,
   0.8444573383444764,
   1.5899562271798635,
   1.5842788281141118,
   1.4119177036455715
  ],
  "bias_over_sd": [
   0.01914878168417683,
   0.02353952844591628,
   0.03342679876025046,
   0.018272839973112565,
   0.019359944635266666,
   0.07036895321985596,
   0.01842911626142048,
   0.044279042975351075,
   0.02163602124066852,
   0.051563799989112896,
   0.04526085674847447,
   0.05193505315689926,
   0.026704085760119883,
   0.050278830578564825,
   0.05009929545622995,
   0.04464875812234629
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|clan30|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.073,
    0.008226238508577295,
    null
   ],
   "cross2|src": [
    0.072,
    0.008174105455644672,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "adj2|src": [
    0.071,
    0.008121514637061242,
    null
   ],
   "adj2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.571,
    0.015651166090742248,
    null
   ],
   "gamma|src": [
    0.538,
    0.015765658882520576,
    null
   ],
   "gamma|emp": [
    0.108,
    0.009815090422405696,
    null
   ],
   "gamma123|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma123|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma123|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.37801179182959077,
   0.33339627757004653,
   0.3334789912520358,
   0.3778402125797726,
   0.3333669309720898,
   0.37757996970096447,
   0.3171435458188421,
   0.25238240985863736,
   0.25239913053680835,
   0.2525558676292571,
   0.22273518796281688,
   0.2519586501109887,
   0.31678495492014414,
   0.2522220272010694,
   0.251772518859604,
   0.3157249886141792
  ],
  "sdX": [
   0.00463669572543226,
   0.003433752190061165,
   0.003415274384209632,
   0.004628946228136162,
   0.003409352595883743,
   0.004599037869919482,
   0.0163002273843971,
   0.010290594904611157,
   0.010105274392342397,
   0.01022867953642845,
   0.0076689470540683286,
   0.009979007937120862,
   0.015811862234127342,
   0.010303654150284412,
   0.009752198705924395,
   0.015676193216198838
  ],
  "mean_z": [
   -0.03324929253022873,
   2.1797355676853907,
   0.07727677448965199,
   -0.027750498677981805,
   0.17955156103251513,
   0.036063908274769275
  ],
  "k_hat_median": 2.8715974846481895,
  "bias_over_se": [
   1.5960016616030073,
   0.5796782719814626,
   1.3486787019784634,
   0.4265251092469004,
   0.3116282622175851,
   -1.3601193988831388,
   2.12269893845455,
   1.6303933327790614,
   1.7126176807581404,
   2.176520788793366,
   2.1152057648566998,
   0.33843619640450834,
   1.4711003131750506,
   1.136099116004313,
   -0.2572475773568246,
   -0.6543835019675358
  ],
  "bias_over_sd": [
   0.050470004000788035,
   0.01833103649571989,
   0.04264896530011383,
   0.013487908244723505,
   0.009854550918877632,
   -0.04301075190249795,
   0.06712563432337958,
   0.05155756413534696,
   0.05415772632270848,
   0.06882763067293321,
   0.06688867936865713,
   0.010702292232823348,
   0.046520276562201694,
   0.03592660854277484,
   -0.008134882670079235,
   -0.020693423294546893
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|clan30|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.090625,
    0.01604798559934782,
    null
   ],
   "cross2|src": [
    0.0875,
    0.01579593994512514,
    null
   ],
   "cross2|emp": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "adj2|nm": [
    0.084375,
    0.015537842853719272,
    null
   ],
   "adj2|src": [
    0.084375,
    0.015537842853719272,
    null
   ],
   "adj2|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    0.171875,
    0.02109013279170795,
    null
   ],
   "gamma123|nm": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "gamma123|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "gamma123|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.37788524014431235,
   0.33336561636307094,
   0.3333607516245991,
   0.3777332402373069,
   0.333346881378645,
   0.37781160425643584,
   0.3163607995651634,
   0.2519131650598694,
   0.2520127169057088,
   0.2516081814581441,
   0.22221718813658903,
   0.2520404754702119,
   0.3154136200507326,
   0.25170565871571055,
   0.2518851129576878,
   0.3162398945127589
  ],
  "sdX": [
   0.001542893520886929,
   0.0011587792093256278,
   0.0010782860023705997,
   0.001452028565630716,
   0.001034633362137624,
   0.0015178447351473618,
   0.005212768313441113,
   0.0034291805590195993,
   0.003083632713313063,
   0.003332350534482219,
   0.0025511675102714753,
   0.0030914175885721575,
   0.00474791849710479,
   0.0030625666050893537,
   0.0030072309248060716,
   0.0047521555473761115
  ],
  "mean_z": [
   -0.004984001914902197,
   6.675951847081519,
   -0.022974478309484337,
   -0.003438826600515444,
   0.5092458334428871,
   -0.035538931970647926
  ],
  "k_hat_median": 2.8721175452720633,
  "bias_over_se": [
   1.2459351385762216,
   0.49836620078889476,
   0.4548638336213807,
   -0.5486887539306837,
   0.23424220704951942,
   0.39866162311549935,
   1.0686824383317515,
   0.319844344585139,
   0.9331985461823472,
   -1.3080582220792152,
   -0.03529852942946619,
   1.091473981060087,
   -2.3953377263253968,
   -0.8539185132180901,
   0.1978540272172556,
   0.7171437444954462
  ],
  "bias_over_sd": [
   0.0696498916353013,
   0.02785951756630695,
   0.025427661312089043,
   -0.03067263380696659,
   0.013094537454057647,
   0.02228586223266645,
   0.059741164461750575,
   0.01787984241778094,
   0.05216738464419263,
   -0.07312267757741603,
   -0.0019732477827515815,
   0.06101525043306681,
   -0.13390344962833436,
   -0.04773549607003005,
   0.011060376361996926,
   0.040089554058263956
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "table1|pairs0.01|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "order2|src": [
    0.075,
    0.008329165624478841,
    null
   ],
   "order2|emp": [
    0.104,
    0.009653186002558949,
    null
   ],
   "cross2|nm": [
    0.07,
    0.008068457101577725,
    null
   ],
   "cross2|src": [
    0.068,
    0.007960904471226871,
    null
   ],
   "cross2|emp": [
    0.07,
    0.008068457101577725,
    null
   ],
   "adj2|nm": [
    0.082,
    0.008676174272108648,
    null
   ],
   "adj2|src": [
    0.081,
    0.008627803892068943,
    null
   ],
   "adj2|emp": [
    0.085,
    0.008819013550278738,
    null
   ],
   "within2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "within2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order3|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order3|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3|emp": [
    0.1,
    0.009486832980505138,
    null
   ],
   "gamma|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|emp": [
    0.195,
    0.012528966437819204,
    null
   ],
   "gamma123|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma123|src": [
    0.065,
    0.007795832219846705,
    null
   ],
   "gamma123|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "joint|nm": [
    0.069,
    0.008014923580421713,
    null
   ],
   "joint|src": [
    0.071,
    0.008121514637061242,
    null
   ],
   "joint|emp": [
    0.151,
    0.01132249972400088,
    null
   ],
   "bonf": [
    0.068,
    0.007960904471226871,
    null
   ],
   "bonf_emp": [
    0.173,
    0.011961229033840962,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3343059364341206,
   0.33906847904865506,
   0.334109619014095,
   0.33340821233915346,
   0.33839389988362506,
   0.3335052923125257,
   0.22445237254306857,
   0.22713818990641216,
   0.22317781907176754,
   0.22700338759114488,
   0.22600852231915755,
   0.2227083763189267,
   0.22238287404677162,
   0.2251334900533487,
   0.2248459370585777,
   0.22224848221201515
  ],
  "sdX": [
   0.01328419524747097,
   0.010185401250385187,
   0.010345442287587669,
   0.013721414265665798,
   0.01040648295022677,
   0.013533483841102627,
   0.03840409773605796,
   0.025861048577594747,
   0.026200198721556198,
   0.026312823683007934,
   0.021464235478473846,
   0.026335487823213034,
   0.03901060545447259,
   0.027014124891236807,
   0.027802270448834585,
   0.03811803580387276
  ],
  "mean_z": [
   0.5049348118716432,
   -0.08121888958386206,
   -0.23123290558427262,
   0.5191392579993984,
   -0.9767875098473818,
   -0.32854223835370905
  ],
  "k_hat_median": 2.9760757493462036,
  "bias_over_se": [
   2.315263364121236,
   2.2824185472742653,
   2.3728621724822885,
   0.17256836849103468,
   0.18404705014905093,
   0.40180491937636165,
   1.8363547001935236,
   1.9352383322408744,
   1.1533739119925026,
   1.7400059214394104,
   0.6673457709572053,
   0.5837576466134934,
   0.1302275804032951,
   -0.49407053314807853,
   -0.8071321816552819,
   0.021785324801648534
  ],
  "bias_over_sd": [
   0.07321505613766874,
   0.07217641183199376,
   0.07503649038699348,
   0.00545709096530904,
   0.0058200787510623315,
   0.012706187202896253,
   0.058070634445671815,
   0.061197609451468286,
   0.03647288555714901,
   0.05502381853928544,
   0.02110332623105814,
   0.018460037648383176,
   0.004118157682471215,
   -0.015623882095216497,
   -0.025523760668514642,
   0.0006889124593976529
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|pairs0.01|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.49,
    0.0158082257068907,
    null
   ],
   "order2|src": [
    0.49,
    0.0158082257068907,
    null
   ],
   "order2|emp": [
    0.514,
    0.015805189021330938,
    null
   ],
   "cross2|nm": [
    0.31,
    0.014625320509308504,
    null
   ],
   "cross2|src": [
    0.311,
    0.014638271755914358,
    null
   ],
   "cross2|emp": [
    0.314,
    0.01467664811869522,
    null
   ],
   "adj2|nm": [
    0.411,
    0.015558888135082145,
    null
   ],
   "adj2|src": [
    0.411,
    0.015558888135082145,
    null
   ],
   "adj2|emp": [
    0.418,
    0.015597307459943206,
    null
   ],
   "within2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|nm": [
    0.067,
    0.007906389820898032,
    null
   ],
   "order3|src": [
    0.068,
    0.007960904471226871,
    null
   ],
   "order3|emp": [
    0.086,
    0.008865889690267977,
    null
   ],
   "gamma|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma|src": [
    0.071,
    0.008121514637061242,
    null
   ],
   "gamma|emp": [
    0.101,
    0.009528850927577786,
    null
   ],
   "gamma123|nm": [
    0.103,
    0.009612023720320296,
    null
   ],
   "gamma123|src": [
    0.123,
    0.010386096475577337,
    null
   ],
   "gamma123|emp": [
    0.12,
    0.010276186062932104,
    null
   ],
   "joint|nm": [
    0.354,
    0.015122301412152848,
    null
   ],
   "joint|src": [
    0.36,
    0.015178932768808221,
    null
   ],
   "joint|emp": [
    0.399,
    0.015485444778888335,
    null
   ],
   "bonf": [
    0.361,
    0.01518812035770062,
    null
   ],
   "bonf_emp": [
    0.398,
    0.015478888849009803,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.333538373481209,
   0.33835474005565536,
   0.33333738286070497,
   0.33332164696887306,
   0.33831877646386144,
   0.3332404951767506,
   0.22230969215972235,
   0.2253907474787213,
   0.22201773224398624,
   0.22537323703822643,
   0.22541998775569924,
   0.22217890129159007,
   0.2224051688091704,
   0.22558164119095273,
   0.22545213532824038,
   0.2222066423479776
  ],
  "sdX": [
   0.0043499006390756035,
   0.0032691677843121733,
   0.003283759009837556,
   0.004237600773807935,
   0.0032772681691588335,
   0.004237232401311613,
   0.012230496922051158,
   0.008452691671119478,
   0.008713807212335643,
   0.008500117256908168,
   0.007024617990244049,
   0.008499146253622518,
   0.011663039208638907,
   0.008745547244427769,
   0.008693755102296842,
   0.012423104876255135
  ],
  "mean_z": [
   1.728815218485676,
   -0.2000345647368955,
   -0.698903095654423,
   1.7466798235310534,
   -0.5181655870432104,
   -0.7432081905455077
  ],
  "k_hat_median": 2.979896532893887,
  "bias_over_se": [
   1.4905946890844775,
   0.2070679886843894,
   0.03899716728124188,
   -0.0872086145744912,
   -0.14046108147509,
   -0.692857980793623,
   0.22615943657584317,
   -0.6165715252189551,
   -0.7421028192897455,
   -0.6782750836926523,
   -0.6102866027983892,
   -0.16118420258455549,
   0.4960352911137325,
   0.09432231027346975,
   -0.37618206471029964,
   -0.03965827284109667
  ],
  "bias_over_sd": [
   0.047136742856574744,
   0.006548064747526434,
   0.0012331987090332046,
   -0.00275777853643148,
   -0.004441769400717677,
   -0.021910093143330464,
   0.007151789339200564,
   -0.01949770360095846,
   -0.02346735166987934,
   -0.02144894144610112,
   -0.019298956903293994,
   -0.005097092030051941,
   0.01568601319744075,
   0.0029827333463326383,
   -0.011895921393893963,
   -0.0012541047024626237
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|pairs0.01|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    0.9984375,
    0.0015612788196649595,
    null
   ],
   "cross2|src": [
    0.9984375,
    0.0015612788196649595,
    null
   ],
   "cross2|emp": [
    0.9984375,
    0.0015612788196649595,
    null
   ],
   "adj2|nm": [
    0.9984375,
    0.0015612788196649595,
    null
   ],
   "adj2|src": [
    0.9984375,
    0.0015612788196649595,
    null
   ],
   "adj2|emp": [
    0.9984375,
    0.0015612788196649595,
    null
   ],
   "within2|nm": [
    0.0265625,
    0.006356214183005035,
    null
   ],
   "within2|src": [
    0.0265625,
    0.006356214183005035,
    null
   ],
   "within2|emp": [
    0.0296875,
    0.006708920407719067,
    null
   ],
   "order3|nm": [
    0.334375,
    0.018648406407075043,
    null
   ],
   "order3|src": [
    0.3359375,
    0.018669974896782383,
    null
   ],
   "order3|emp": [
    0.375,
    0.019136638615493577,
    null
   ],
   "gamma|nm": [
    0.084375,
    0.010986914046875833,
    null
   ],
   "gamma|src": [
    0.0875,
    0.011169416250413447,
    null
   ],
   "gamma|emp": [
    0.09375,
    0.011521782190431738,
    null
   ],
   "gamma123|nm": [
    0.5421875,
    0.01969375753108988,
    null
   ],
   "gamma123|src": [
    0.5484375,
    0.019671275401654423,
    null
   ],
   "gamma123|emp": [
    0.5453125,
    0.01968290729540759,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3333892413835818,
   0.3384164991848352,
   0.333343414843703,
   0.3333909539723966,
   0.3383537917556734,
   0.33335133972306163,
   0.22250744023321745,
   0.22586701528631797,
   0.22243655266187567,
   0.22579516763959484,
   0.22570026123567385,
   0.22233849046326748,
   0.2224620408557271,
   0.22564519722768472,
   0.22565752393561317,
   0.22231853856915787
  ],
  "sdX": [
   0.0013562572251153864,
   0.0010340796351358942,
   0.0010076176883357143,
   0.0013581466708940432,
   0.0010361118079974063,
   0.0013152534908712503,
   0.0038277742049543906,
   0.002698709468421718,
   0.0027471752266616215,
   0.0027460635053449885,
   0.002267115371260611,
   0.0027462618900550542,
   0.0038396088253552646,
   0.0027782904905665384,
   0.002756809464927929,
   0.003871779358025953
  ],
  "mean_z": [
   5.512451070367243,
   -0.4476011544863037,
   -2.0613220584949157,
   5.558674465931203,
   -0.5714762450975682,
   -2.0790297863824327
  ],
  "k_hat_median": 2.9801960508683285,
  "bias_over_se": [
   1.0428510170520358,
   2.0346093693969265,
   0.2531161204654664,
   1.0733006299260746,
   0.49952301618091605,
   0.3463436021940278,
   1.885040226836458,
   2.919683382471294,
   1.9737288095324208,
   2.207436030495965,
   1.614737548304568,
   1.0710485043767288,
   1.5801049361467918,
   0.8162482883887536,
   0.9357261266069566,
   0.6293313829315036
  ],
  "bias_over_sd": [
   0.04122230592634408,
   0.0804249969501647,
   0.010005293164705407,
   0.042425932558248426,
   0.019745380935110482,
   0.013690432949505229,
   0.07451275747304581,
   0.1154106191894228,
   0.07801848152018881,
   0.08725657056860192,
   0.06382810595048244,
   0.04233690947934105,
   0.06245913175373479,
   0.0322650465940304,
   0.03698782282756334,
   0.024876507163589568
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   0.34375,
   0.078125,
   1.0
  ]
 },
 "table1|pairs0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.927,
    0.008226238508577293,
    null
   ],
   "order2|src": [
    0.927,
    0.008226238508577293,
    null
   ],
   "order2|emp": [
    0.947,
    0.007084560677981384,
    null
   ],
   "cross2|nm": [
    0.666,
    0.014914556647785411,
    null
   ],
   "cross2|src": [
    0.669,
    0.014880826589944525,
    null
   ],
   "cross2|emp": [
    0.695,
    0.014559361249725209,
    null
   ],
   "adj2|nm": [
    0.779,
    0.01312093746650749,
    null
   ],
   "adj2|src": [
    0.786,
    0.012969348480166612,
    null
   ],
   "adj2|emp": [
    0.797,
    0.012719709116170855,
    null
   ],
   "within2|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "within2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|nm": [
    0.073,
    0.008226238508577295,
    null
   ],
   "order3|src": [
    0.079,
    0.008529888627643388,
    null
   ],
   "order3|emp": [
    0.247,
    0.013637851736985557,
    null
   ],
   "gamma|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma|src": [
    0.115,
    0.010088359628799918,
    null
   ],
   "gamma|emp": [
    0.326,
    0.01482309009619789,
    null
   ],
   "gamma123|nm": [
    0.222,
    0.013142145943490356,
    null
   ],
   "gamma123|src": [
    0.282,
    0.014229406171727617,
    null
   ],
   "gamma123|emp": [
    0.275,
    0.014120021246442939,
    null
   ],
   "joint|nm": [
    0.847,
    0.011383804285035824,
    null
   ],
   "joint|src": [
    0.855,
    0.011134406135937382,
    null
   ],
   "joint|emp": [
    0.933,
    0.007906389820898028,
    null
   ],
   "bonf": [
    0.852,
    0.011229247525992114,
    null
   ],
   "bonf_emp": [
    0.916,
    0.008771772910877251,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33331948904575803,
   0.35802803362028146,
   0.3333010589865372,
   0.3329634185639176,
   0.35820376551581,
   0.33335256092912846,
   0.22131877990909501,
   0.23793103164673832,
   0.22216303987814084,
   0.23759617327349314,
   0.23800714815981389,
   0.22182543291273574,
   0.2198311066253887,
   0.23787648810896994,
   0.2380399155243267,
   0.22168970141014174
  ],
  "sdX": [
   0.013272848902290085,
   0.010988998314363526,
   0.010613726039031253,
   0.013162659921696455,
   0.010386768403637439,
   0.013663073501737405,
   0.03921887500010713,
   0.029172841727969506,
   0.02786596011848526,
   0.029793079189098858,
   0.024007605903347627,
   0.028092901407929527,
   0.03921571300088813,
   0.02872524166815328,
   0.029420719556381817,
   0.04090902200857237
  ],
  "mean_z": [
   2.69527136968716,
   -0.3373422281383531,
   -1.1381075291232348,
   2.820053997568499,
   -1.4762920106719164,
   -1.3125078322270711
  ],
  "k_hat_median": 2.9074370770973834,
  "bias_over_se": [
   -0.03298423845677136,
   -0.8785536539552709,
   -0.09615892241198458,
   -0.8887057923304914,
   -0.3944724662261332,
   0.04450169768528552,
   -0.7284593053846972,
   -1.038298081046352,
   -0.06716115424320236,
   -1.372105812082049,
   -1.161427349665207,
   -0.4466459163341853,
   -1.9281484017840664,
   -1.1145223446546837,
   -0.9125166023511913,
   -0.4116399231606336
  ],
  "bias_over_sd": [
   -0.0010430532040951483,
   -0.027782305931620538,
   -0.003040812121692833,
   -0.028103344735489522,
   -0.012474314674984265,
   0.0014072672442974527,
   -0.023035905877598028,
   -0.032833868262885764,
   -0.002123822176944016,
   -0.04338979556934257,
   -0.036727557617548534,
   -0.014124184032290295,
   -0.06097340616451118,
   -0.03524429112259989,
   -0.028856308661479247,
   -0.013017197330442999
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|pairs0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|nm": [
    0.782,
    0.013056645817360598,
    null
   ],
   "order3|src": [
    0.784,
    0.013013224043256921,
    null
   ],
   "order3|emp": [
    0.872,
    0.010564847372300274,
    null
   ],
   "gamma|nm": [
    0.123,
    0.010386096475577337,
    null
   ],
   "gamma|src": [
    0.156,
    0.011474493452871897,
    null
   ],
   "gamma|emp": [
    0.312,
    0.014651143300097777,
    null
   ],
   "gamma123|nm": [
    0.923,
    0.008430361795320529,
    null
   ],
   "gamma123|src": [
    0.906,
    0.009228434320078352,
    null
   ],
   "gamma123|emp": [
    0.908,
    0.009139803061335619,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.333285957986592,
   0.35832659079656615,
   0.3333681992021516,
   0.3333113657886234,
   0.3584750882291224,
   0.33352461100367237,
   0.22234611573399965,
   0.2391846759732096,
   0.22272212007518544,
   0.23900321981879388,
   0.23931497446878247,
   0.2229574803989206,
   0.22221794190390737,
   0.23913961328505526,
   0.239558277068709,
   0.2224703961811215
  ],
  "sdX": [
   0.00430889621114142,
   0.0031871514873611723,
   0.0032635968976181397,
   0.004279095810611739,
   0.0031792237464003696,
   0.004272945238128702,
   0.012721323704483622,
   0.009121131746415621,
   0.008906555371065343,
   0.008909064951353608,
   0.00726618697696417,
   0.00857352025424361,
   0.012129489740104974,
   0.00885021825473289,
   0.00904182199961053,
   0.012176933835467278
  ],
  "mean_z": [
   8.592045839809563,
   -0.7889106631627011,
   -3.3729086304462013,
   8.95726027109656,
   -1.3997767661374794,
   -3.470065883641523
  ],
  "k_hat_median": 2.9032567065098402,
  "bias_over_se": [
   -0.34768533123298206,
   -0.06689915266273284,
   0.33783448607818356,
   -0.16234148277707716,
   1.4099930546922816,
   1.415588242052949,
   0.30797556420466354,
   1.0254877518709327,
   1.7748902318925484,
   0.40581828449727264,
   1.8543438462157362,
   2.711943796339985,
   -0.011159212198709537,
   0.8958650894632835,
   2.3411114343086603,
   0.6444930855870741
  ],
  "bias_over_sd": [
   -0.010994775557263024,
   -0.00211553695949554,
   0.010683264481595053,
   -0.005133688443045609,
   0.044587895378459745,
   0.04476483073841069,
   0.0097390424656216,
   0.032428770085177444,
   0.056126957295648795,
   0.01283310095153581,
   0.05863950119158731,
   0.0857591928279816,
   -0.0003528852744105763,
   0.02832974158934488,
   0.0740324438867903,
   0.020380660866849917
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|pairs0.05|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order2|src": [
    1.0,
    null,
    0.0046875
   ],
   "order2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|src": [
    1.0,
    null,
    0.0046875
   ],
   "cross2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|nm": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|src": [
    1.0,
    null,
    0.0046875
   ],
   "adj2|emp": [
    1.0,
    null,
    0.0046875
   ],
   "within2|nm": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "within2|src": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "within2|emp": [
    0.05,
    0.008615030470056389,
    null
   ],
   "order3|nm": [
    1.0,
    null,
    0.0046875
   ],
   "order3|src": [
    1.0,
    null,
    0.0046875
   ],
   "order3|emp": [
    1.0,
    null,
    0.0046875
   ],
   "gamma|nm": [
    0.7796875,
    0.016382865589148605,
    null
   ],
   "gamma|src": [
    0.7828125,
    0.016298825199408066,
    null
   ],
   "gamma|emp": [
    0.9234375,
    0.010510462316912342,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.0046875
   ],
   "gamma123|src": [
    1.0,
    null,
    0.0046875
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.0046875
   ],
   "joint|nm": [
    1.0,
    null,
    0.0046875
   ],
   "joint|src": [
    1.0,
    null,
    0.0046875
   ],
   "joint|emp": [
    1.0,
    null,
    0.0046875
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "bonf_emp": [
    1.0,
    null,
    0.0046875
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3332806359458789,
   0.3583330506845783,
   0.33332311771517975,
   0.33327923409014204,
   0.3582905379639116,
   0.3333627101494576,
   0.22208493457730807,
   0.23878698267098114,
   0.22221121104953223,
   0.23881567131531542,
   0.23883000471361876,
   0.22224788467710543,
   0.22202432765288002,
   0.23870214768465528,
   0.23874919435613454,
   0.2222011492338166
  ],
  "sdX": [
   0.00134064419519468,
   0.001026283459638262,
   0.0009955411798505895,
   0.001341484539475566,
   0.0010511122433930985,
   0.0013161165025222714,
   0.003893794670190858,
   0.002965246100752279,
   0.0026475198785903867,
   0.002902865383295695,
   0.002223623991994494,
   0.0026405553193659744,
   0.003937095414163679,
   0.002809341779857046,
   0.0027802042895816413,
   0.003838241062919947
  ],
  "mean_z": [
   27.129506113747215,
   -2.7308712573833205,
   -10.870259992535921,
   28.269427391150362,
   -3.5226818931040293,
   -11.077205377661484
  ],
  "k_hat_median": 2.9036045737461738,
  "bias_over_se": [
   -0.994410130250469,
   -0.006967383794244386,
   -0.2595944535477395,
   -1.02022392739188,
   -1.0300010605427359,
   0.5646773621004332,
   -0.891966196069761,
   -0.8694206021925486,
   -0.10521661632596634,
   -0.6380848345968521,
   -0.6699266158784999,
   0.24586285221680623,
   -1.2715923997165974,
   -1.681611095144029,
   -1.271137957252611,
   -0.13889412233870221
  ],
  "bias_over_sd": [
   -0.03930751174920233,
   -0.00027541002652947775,
   -0.010261371764470435,
   -0.04032789167450736,
   -0.040714366796300396,
   0.02232083259216263,
   -0.035258059693209665,
   -0.034366866845045446,
   -0.004159051941076386,
   -0.02522251772172326,
   -0.02648117464180979,
   0.009718582562881075,
   -0.0502641029807962,
   -0.06647151499081556,
   -0.05024613956514999,
   -0.005490272252504648
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   0.78125,
   1.0
  ]
 },
 "table1|bg0.02|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "cross2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "adj2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "within2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.067,
    0.007906389820898032,
    null
   ],
   "gamma|nm": [
    0.07,
    0.008068457101577725,
    null
   ],
   "gamma|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|emp": [
    0.119,
    0.010239091756596383,
    null
   ],
   "gamma123|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma123|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "joint|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "joint|emp": [
    0.068,
    0.007960904471226871,
    null
   ],
   "bonf": [
    0.059,
    0.007451107300260815,
    null
   ],
   "bonf_emp": [
    0.108,
    0.009815090422405696,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3204646192043929,
   0.3202284069500015,
   0.32052014121925354,
   0.3203064481782699,
   0.32000461083730375,
   0.32016423098108265,
   0.20961967012128632,
   0.20990632878546325,
   0.2097257478221061,
   0.20970548460029476,
   0.20917401031112556,
   0.20907109859456596,
   0.21045622173563863,
   0.20900337328436028,
   0.20907018326745677,
   0.20940810790018766
  ],
  "sdX": [
   0.013102785676258936,
   0.010172813168702586,
   0.009891312384587927,
   0.01403993316201603,
   0.009801716483816975,
   0.013385488303900829,
   0.03764112200757617,
   0.026790988596417455,
   0.02578075568225026,
   0.026739777793165085,
   0.021161036718618027,
   0.025500092824465862,
   0.03873246388480452,
   0.02621468669243049,
   0.025786208673742917,
   0.03613922946951364
  ],
  "mean_z": [
   -0.04500496645869781,
   0.2985537576889771,
   0.2615864700538589,
   -0.03636366977717995,
   -0.5306770660813511,
   0.16816075015029128
  ],
  "k_hat_median": 3.12421940105879,
  "bias_over_se": [
   0.7995383081628384,
   0.29554182218409064,
   1.2366346232567602,
   0.3899143966497529,
   -0.4152908056736609,
   0.07299467827520756,
   0.3914019751125119,
   0.8882745148345446,
   0.7015807122796314,
   0.6524549954393939,
   0.030235233304563982,
   -0.1025308165858002,
   1.0633688173866929,
   -0.18143294066503815,
   -0.10251567256140935,
   0.2225455484833128
  ],
  "bias_over_sd": [
   0.025283621303521655,
   0.009345853019382054,
   0.03910582042915593,
   0.01233017585903546,
   -0.013132648372551457,
   0.00230829440420867,
   0.012377217220440762,
   0.02808970654358186,
   0.022185930132468976,
   0.02063243856343257,
   0.0009561220282900164,
   -0.003242309107680975,
   0.03362667455741608,
   -0.005737413350837053,
   -0.0032418302115808134,
   0.00703750816338699
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|bg0.02|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "within2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "order3|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|emp": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma|nm": [
    0.193,
    0.012480024038438387,
    null
   ],
   "gamma|src": [
    0.174,
    0.011988494484296182,
    null
   ],
   "gamma|emp": [
    0.116,
    0.010126401137620413,
    null
   ],
   "gamma123|nm": [
    0.17,
    0.011878552100319299,
    null
   ],
   "gamma123|src": [
    0.154,
    0.011414201680362931,
    null
   ],
   "gamma123|emp": [
    0.158,
    0.011534123287012324,
    null
   ],
   "joint|nm": [
    0.092,
    0.00913980306133562,
    null
   ],
   "joint|src": [
    0.082,
    0.008676174272108648,
    null
   ],
   "joint|emp": [
    0.076,
    0.008379976133617566,
    null
   ],
   "bonf": [
    0.138,
    0.01090669519148674,
    null
   ],
   "bonf_emp": [
    0.097,
    0.00935900635751467,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3200002457024592,
   0.3200760957821194,
   0.32019468034394155,
   0.3200707310655988,
   0.32011513069882175,
   0.32007303042247437,
   0.2090980617387543,
   0.20923594808763796,
   0.20936156039136128,
   0.20897968955146368,
   0.2094024184039434,
   0.20954132147982224,
   0.20933786845476512,
   0.20929834846991327,
   0.20912920370027094,
   0.20912652605244858
  ],
  "sdX": [
   0.004313393743758211,
   0.0033048188495407387,
   0.0031982362736333314,
   0.004189026642291647,
   0.0033731312730440775,
   0.004211742223648033,
   0.0119647132410541,
   0.008452716874797785,
   0.008366945735782593,
   0.008492110772844327,
   0.0069087475124100005,
   0.008241809953933886,
   0.012053428560688426,
   0.008633598920205847,
   0.008548818126306694,
   0.011552091712423012
  ],
  "mean_z": [
   -0.034928214636938154,
   1.0306711729037816,
   0.9276187760361463,
   -0.03135996144913465,
   0.7372375144117751,
   0.88904684034178
  ],
  "k_hat_median": 3.123245426331721,
  "bias_over_se": [
   -0.9757051337277327,
   -0.547688202490275,
   0.6065726999733012,
   -0.4725817466368251,
   -0.1706479226931986,
   -0.45276880142655834,
   -0.14725767510361903,
   0.30741043270451185,
   0.7853120336343599,
   -0.6482667545161553,
   1.138079943032484,
   1.486955897023899,
   0.4829711582495857,
   0.5295273434422176,
   -0.09090152015156507,
   -0.07459906340236144
  ],
  "bias_over_sd": [
   -0.030854505472988108,
   -0.01731942167472772,
   0.01918151298393587,
   -0.014944346999929851,
   -0.005396361136868425,
   -0.014317806659724186,
   -0.004656696562685078,
   0.009721171438441728,
   0.02483374700223335,
   -0.02049999475636297,
   0.03598924779337326,
   0.04702167414814309,
   0.01527288904238312,
   0.016745124886156336,
   -0.0028745584645063996,
   -0.002359029516667721
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|bg0.02|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "order2|src": [
    0.0359375,
    0.00735760619335422,
    null
   ],
   "order2|emp": [
    0.0359375,
    0.00735760619335422,
    null
   ],
   "cross2|nm": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "cross2|src": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "cross2|emp": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "adj2|nm": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "adj2|src": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "adj2|emp": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "within2|nm": [
    0.046875,
    0.008355175639143531,
    null
   ],
   "within2|src": [
    0.046875,
    0.008355175639143531,
    null
   ],
   "within2|emp": [
    0.046875,
    0.008355175639143531,
    null
   ],
   "order3|nm": [
    0.040625,
    0.007803705988082682,
    null
   ],
   "order3|src": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "order3|emp": [
    0.040625,
    0.007803705988082682,
    null
   ],
   "gamma|nm": [
    0.8734375,
    0.013142514123645994,
    null
   ],
   "gamma|src": [
    0.875,
    0.01307281291459493,
    null
   ],
   "gamma|emp": [
    0.859375,
    0.013741452421357703,
    null
   ],
   "gamma123|nm": [
    0.7890625,
    0.016126592513112756,
    null
   ],
   "gamma123|src": [
    0.7890625,
    0.016126592513112756,
    null
   ],
   "gamma123|emp": [
    0.7875,
    0.016170176541244072,
    null
   ],
   "joint|nm": [
    0.4640625,
    0.019713118098020017,
    null
   ],
   "joint|src": [
    0.44375,
    0.019638766568798306,
    null
   ],
   "joint|emp": [
    0.43125,
    0.019576510059092504,
    null
   ],
   "bonf": [
    0.778125,
    0.016424376147541723,
    null
   ],
   "bonf_emp": [
    0.753125,
    0.017044415066552958,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.32012791028417864,
   0.3201223605841871,
   0.32012080887344896,
   0.32017906821756964,
   0.32010320822525323,
   0.3200792260566845,
   0.2092171220399687,
   0.209185348335363,
   0.20915748192188371,
   0.20916507086095654,
   0.20915210432262837,
   0.20913255542584758,
   0.20923135175764696,
   0.2091086976489601,
   0.20905654744601124,
   0.2090551369927503
  ],
  "sdX": [
   0.0013467525427194231,
   0.0010210862003738773,
   0.001035488290734943,
   0.001305121237072912,
   0.0010054644196294447,
   0.001319034843151787,
   0.003635192765452824,
   0.0026311353319253858,
   0.002645227329859679,
   0.002663843275719257,
   0.0022070132045772057,
   0.002638704744121123,
   0.0037895816599942773,
   0.002715261117864455,
   0.0027273779735378628,
   0.00366893806987503
  ],
  "mean_z": [
   -0.008897836803717859,
   3.1590879538997596,
   2.7714554936451665,
   -0.008109353026008037,
   3.0210570174767835,
   2.726612683626931
  ],
  "k_hat_median": 3.123550544158776,
  "bias_over_se": [
   -0.10186986337786735,
   -0.27185857164704896,
   -0.3059875813322458,
   0.886516278201254,
   -0.7579697853568299,
   -1.0377420010516714,
   0.44082866170058094,
   0.3035491721327764,
   0.03542540794160471,
   0.10724914630585423,
   -0.019182231704664408,
   -0.20346640010725478,
   0.5178628894928596,
   -0.4200137757321373,
   -0.9018751607388844,
   -0.6801522291891149
  ],
  "bias_over_sd": [
   -0.004026759915052936,
   -0.010746153598059346,
   -0.012095221159198947,
   0.03504263277414302,
   -0.029961386491456563,
   -0.04102035433680164,
   0.017425282860720887,
   0.01199883457247606,
   0.0014003122017011006,
   0.004239394742939161,
   -0.0007582442848979233,
   -0.008042715645675661,
   0.02047032808091895,
   -0.016602502249508867,
   -0.03564974591331675,
   -0.026885377498480766
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   0.040625,
   0.05,
   0.878125,
   0.778125
  ]
 },
 "table1|bg0.05|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "cross2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "adj2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "within2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|nm": [
    0.066,
    0.007851369307324678,
    null
   ],
   "order3|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.087,
    0.00891240708226459,
    null
   ],
   "gamma|nm": [
    0.136,
    0.010839926199010766,
    null
   ],
   "gamma|src": [
    0.093,
    0.009184280047995052,
    null
   ],
   "gamma|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma123|nm": [
    0.12,
    0.010276186062932104,
    null
   ],
   "gamma123|src": [
    0.096,
    0.009315793041926168,
    null
   ],
   "gamma123|emp": [
    0.1,
    0.009486832980505138,
    null
   ],
   "joint|nm": [
    0.076,
    0.008379976133617566,
    null
   ],
   "joint|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "joint|emp": [
    0.086,
    0.008865889690267977,
    null
   ],
   "bonf": [
    0.103,
    0.009612023720320296,
    null
   ],
   "bonf_emp": [
    0.079,
    0.008529888627643388,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.30046681129640396,
   0.3008490095838415,
   0.3007263298469957,
   0.3009602361372673,
   0.30117900644598955,
   0.3003226642651816,
   0.18980810103583534,
   0.1902452036803644,
   0.19056385782869148,
   0.19136753737722714,
   0.1912538234039933,
   0.1904111963831577,
   0.19302104873357517,
   0.19163088093478023,
   0.19034350253986648,
   0.1892607801794021
  ],
  "sdX": [
   0.01341508700491522,
   0.009902343027887102,
   0.010435029169115644,
   0.012596261082609894,
   0.0099259489400437,
   0.012742533999647969,
   0.03662354649525566,
   0.02483152572350956,
   0.026106712124509806,
   0.02433648014508998,
   0.020469192765179684,
   0.02532948781715029,
   0.03417729402680835,
   0.02403185797721557,
   0.024469112297717706,
   0.03439263616039964
  ],
  "mean_z": [
   0.03311553404812072,
   0.7883229026599717,
   0.6941288455685714,
   0.042336610843796287,
   -0.010735037055377285,
   0.608346603200015
  ],
  "k_hat_median": 3.325655984367792,
  "bias_over_se": [
   -0.8639857862387741,
   0.050061542645358524,
   -0.3242681251013913,
   0.31858811060052816,
   1.1012693783509033,
   -1.2673125973208634,
   -0.6214083291694265,
   -0.3598561625018385,
   0.04370337346110635,
   1.0911820466306066,
   1.1216650751121702,
   -0.14554685924164112,
   2.3069161174901884,
   1.4515392332782093,
   -0.23814900233372477,
   -1.164958156200868
  ],
  "bias_over_sd": [
   -0.02732162950525888,
   0.001583084979409839,
   -0.010254258479128153,
   0.010074640649473032,
   0.0348251955298658,
   -0.04007594314957732,
   -0.01965065677175036,
   -0.011379651035534859,
   0.0013820220157005226,
   0.03450620609236778,
   0.03547016409218303,
   -0.004602595814875134,
   0.07295109302221596,
   0.045901700902536195,
   -0.007530932698713251,
   -0.0368392115238495
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|bg0.05|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "within2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "within2|emp": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order3|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|nm": [
    0.675,
    0.014811313243598623,
    null
   ],
   "gamma|src": [
    0.661,
    0.014969268519202933,
    null
   ],
   "gamma|emp": [
    0.577,
    0.015622771841129857,
    null
   ],
   "gamma123|nm": [
    0.562,
    0.01568935945155187,
    null
   ],
   "gamma123|src": [
    0.544,
    0.01575004761897563,
    null
   ],
   "gamma123|emp": [
    0.544,
    0.01575004761897563,
    null
   ],
   "joint|nm": [
    0.249,
    0.013674757767507255,
    null
   ],
   "joint|src": [
    0.199,
    0.012625331678811452,
    null
   ],
   "joint|emp": [
    0.181,
    0.0121753439376471,
    null
   ],
   "bonf": [
    0.533,
    0.015776913513105152,
    null
   ],
   "bonf_emp": [
    0.409,
    0.015547314880711717,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3007816431574595,
   0.3008152524083343,
   0.3007796551423257,
   0.30069982886908214,
   0.3006576948340721,
   0.3007363887199366,
   0.1904112163086628,
   0.1905107606482908,
   0.19047669547418028,
   0.19028578420022538,
   0.1903702150126663,
   0.19041138674492386,
   0.1898065325490309,
   0.19006205599291356,
   0.19005367718727795,
   0.1899930560307711
  ],
  "sdX": [
   0.0040791537025414975,
   0.003101213602901462,
   0.0031856891425168705,
   0.004198191706386977,
   0.003123518506445676,
   0.004047593488931099,
   0.010923255035906963,
   0.007371006713130247,
   0.007500117612343016,
   0.007560675723836687,
   0.006170328956115616,
   0.007816891499546886,
   0.011484074233402456,
   0.007690282117300744,
   0.007689766747712304,
   0.01087686056607527
  ],
  "mean_z": [
   -0.015346437023564129,
   2.4327575012217904,
   2.126564237671472,
   -0.012438939483315658,
   2.08856902801221,
   2.0313492428792954
  ],
  "k_hat_median": 3.32484632930119,
  "bias_over_se": [
   -0.4007171593298268,
   -0.1843694518343212,
   -0.5328371246127753,
   -1.005619119753755,
   -1.7781796436685946,
   -0.7574026049200235,
   -0.33744495446387907,
   -0.07300615846842348,
   -0.2153785258389781,
   -1.012146152209374,
   -0.8075051034236946,
   -0.47085310453577855,
   -1.9860352937598211,
   -1.9150683598679272,
   -1.9496530326573362,
   -1.5546201265461288
  ],
  "bias_over_sd": [
   -0.012671789209948445,
   -0.00583027398753164,
   -0.016849789356713347,
   -0.031800468770354896,
   -0.05623097762939366,
   -0.023951173372919275,
   -0.010670946410376608,
   -0.0023086574397940813,
   -0.006810867007405985,
   -0.032006871659570876,
   -0.02553555349028706,
   -0.014889682536944194,
   -0.06280395041762628,
   -0.06055977892105645,
   -0.06165344230251826,
   -0.04916140496224962
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|bg0.05|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "order2|src": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "order2|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "cross2|nm": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "cross2|src": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "cross2|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "adj2|nm": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "adj2|src": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "adj2|emp": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "within2|nm": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "within2|src": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "within2|emp": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "order3|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order3|emp": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3009800838360963,
   0.30089376096167647,
   0.3009583251162713,
   0.3008299747883365,
   0.30083562496121447,
   0.3008192535304207,
   0.19111564936600023,
   0.1907912828929956,
   0.1908703167917536,
   0.19058010277060702,
   0.19060411907297203,
   0.1907479984241996,
   0.19060487453075545,
   0.19053848419098968,
   0.1905205855920297,
   0.19048586971729892
  ],
  "sdX": [
   0.0013450958308779584,
   0.0010485824710806458,
   0.0010167092147952243,
   0.0013298498580109367,
   0.00095634466478239,
   0.0013279175413144174,
   0.0038647605984315444,
   0.002658898228714851,
   0.002579365695855132,
   0.002570669255365871,
   0.002039549645070379,
   0.002469257346765841,
   0.0035352713602914364,
   0.002442458903584095,
   0.002477631375342492,
   0.0035935299187324523
  ],
  "mean_z": [
   -0.10543031027797325,
   7.875946772334984,
   6.792185044806478,
   -0.10435997901314761,
   7.479298323049757,
   6.5610139483382826
  ],
  "k_hat_median": 3.3235330575048234,
  "bias_over_se": [
   1.9516474135331268,
   1.030879599241813,
   2.199174507020315,
   -0.0451776409046677,
   0.04286517955835728,
   -0.1896707917007924,
   2.7210396086929247,
   1.772810538387826,
   2.3755934148502336,
   0.3641144908672938,
   0.6695765448305286,
   1.5953892731121937,
   0.3901111126885641,
   0.07841365994477939,
   -0.05192771257171869,
   -0.20861776393752524
  ],
  "bias_over_sd": [
   0.10910040711929285,
   0.05762792151306086,
   0.12293759230205031,
   -0.002525506903147802,
   0.002396236384005532,
   -0.010602919589729368,
   0.15211073836267017,
   0.09910312187657949,
   0.1327997090626495,
   0.020354618829299884,
   0.037430466759512435,
   0.08918497163132107,
   0.02180787416874275,
   0.0043834568500269785,
   -0.002902847380660835,
   -0.011662087536957765
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.06875,
   0.046875,
   1.0,
   1.0
  ]
 },
 "table1|bg0.10|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order2|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order3|nm": [
    0.068,
    0.007960904471226871,
    null
   ],
   "order3|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|emp": [
    0.086,
    0.008865889690267977,
    null
   ],
   "gamma|nm": [
    0.321,
    0.0147634345597493,
    null
   ],
   "gamma|src": [
    0.248,
    0.01365635383255721,
    null
   ],
   "gamma|emp": [
    0.112,
    0.00997276290703835,
    null
   ],
   "gamma123|nm": [
    0.261,
    0.013888088421377507,
    null
   ],
   "gamma123|src": [
    0.2,
    0.01264911064067352,
    null
   ],
   "gamma123|emp": [
    0.195,
    0.012528966437819204,
    null
   ],
   "joint|nm": [
    0.14,
    0.010972693379476163,
    null
   ],
   "joint|src": [
    0.088,
    0.008958571314668427,
    null
   ],
   "joint|emp": [
    0.094,
    0.009228434320078352,
    null
   ],
   "bonf": [
    0.21,
    0.01288021738946979,
    null
   ],
   "bonf_emp": [
    0.097,
    0.00935900635751467,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.2698782436226861,
   0.26984946594520687,
   0.26950768620820276,
   0.26974688462132446,
   0.269938709396634,
   0.2694024511951293,
   0.1623229573599034,
   0.16223009852777723,
   0.1612428334847196,
   0.16084801386841419,
   0.16147870625878263,
   0.16050390086937058,
   0.16079026139359345,
   0.16182237707866065,
   0.16150174951780133,
   0.16059568735588045
  ],
  "sdX": [
   0.012530014514401245,
   0.009575610266804311,
   0.00912029717187739,
   0.012515985493536861,
   0.009373762138738194,
   0.012194406334582278,
   0.03197955654565151,
   0.021903301870945562,
   0.02215678982601933,
   0.022001804615687962,
   0.018075477462959087,
   0.02262999853350389,
   0.03173327924323524,
   0.022588138908561605,
   0.022423981195763235,
   0.032426886298751144
  ],
  "mean_z": [
   0.04457811522774126,
   1.4767860761299854,
   1.2534578739433375,
   0.053814732593067995,
   0.6967502527231706,
   1.1280562269217207
  ],
  "k_hat_median": 3.7093647142130166,
  "bias_over_se": [
   -0.3072841388334769,
   -0.49712808406289444,
   -1.7069980026459979,
   -0.6395190437413957,
   -0.2067664006553098,
   -1.5495754238927033,
   0.3193542859019436,
   0.3322035363960384,
   -1.0806487650511205,
   -1.6557278243166764,
   -0.9119955783271236,
   -2.090623581429799,
   -1.2055260158774523,
   -0.24866723122201229,
   -0.7026434580325213,
   -1.3694890287884407
  ],
  "bias_over_sd": [
   -0.009717177675571826,
   -0.015720570344743993,
   -0.05398001649719483,
   -0.020223367852756604,
   -0.006538527696657108,
   -0.04900187745721843,
   0.010098869239867417,
   0.010505198217741254,
   -0.03417311448209706,
   -0.052358711101558215,
   -0.028839832435162045,
   -0.06611132247376662,
   -0.038122079887610585,
   -0.007863548301092944,
   -0.022219537103997003,
   -0.04330704561583377
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|bg0.10|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|nm": [
    0.036,
    0.005891010100144117,
    null
   ],
   "cross2|src": [
    0.034,
    0.005730968504537431,
    null
   ],
   "cross2|emp": [
    0.033,
    0.005648982209212559,
    null
   ],
   "adj2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "adj2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "within2|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|nm": [
    0.068,
    0.007960904471226871,
    null
   ],
   "order3|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|nm": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "gamma|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "gamma|emp": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "gamma123|nm": [
    0.982,
    0.004204283529925166,
    null
   ],
   "gamma123|src": [
    0.982,
    0.004204283529925166,
    null
   ],
   "gamma123|emp": [
    0.982,
    0.004204283529925166,
    null
   ],
   "joint|nm": [
    0.909,
    0.009094998625618366,
    null
   ],
   "joint|src": [
    0.872,
    0.010564847372300274,
    null
   ],
   "joint|emp": [
    0.856,
    0.011102432165971564,
    null
   ],
   "bonf": [
    0.995,
    0.002230470802319547,
    null
   ],
   "bonf_emp": [
    0.986,
    0.0037153734670958734,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.2701704940166047,
   0.2700625653791181,
   0.27001893206083566,
   0.26978953471276446,
   0.27001561428997917,
   0.2700306038690548,
   0.161743842150765,
   0.16222704889363052,
   0.1622317841368993,
   0.16192395460872686,
   0.16224361496889214,
   0.16230492398174096,
   0.16141845887059336,
   0.16190155523751204,
   0.16224451361967865,
   0.16246709219541317
  ],
  "sdX": [
   0.003969643577589938,
   0.0029607770227016946,
   0.002949476589405256,
   0.0038801090807829884,
   0.0029483785296264705,
   0.004020212293664738,
   0.010350730436193105,
   0.006990322616219211,
   0.0068626444286722784,
   0.00695561312144827,
   0.0055940538367742045,
   0.006928856519417287,
   0.010358864416752087,
   0.0069829585011063665,
   0.007189324352271585,
   0.010216071597479986
  ],
  "mean_z": [
   0.007252122179900278,
   4.869685351009419,
   4.166122194689681,
   0.009998998027148386,
   4.291036316351325,
   3.8935893534891663
  ],
  "k_hat_median": 3.7037153455780008,
  "bias_over_se": [
   1.3581809282451907,
   0.6682337074628744,
   0.2029798549903713,
   -1.715285993793847,
   0.1674707636224348,
   0.24072841023642,
   -0.782594280766784,
   1.0271223282714614,
   1.0680515444395255,
   -0.34573032999786785,
   1.3771375755202189,
   1.391649968226441,
   -1.7752858305756742,
   -0.44581343727975237,
   1.0755112987392668,
   1.4458348306394555
  ],
  "bias_over_sd": [
   0.04294945207856519,
   0.021131405248813396,
   0.0064187866090026835,
   -0.05424210578974,
   0.005295890545345649,
   0.0076125007385848,
   -0.024747804110443413,
   0.03248045992952975,
   0.03377475538889446,
   -0.010932952989948992,
   0.043548913900460326,
   0.04400783605296509,
   -0.05613946722442921,
   -0.014097858733126379,
   0.03401065353261864,
   0.04572131185224483
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|bg0.10|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order2|src": [
    0.05,
    0.012183492931011205,
    null
   ],
   "order2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "adj2|nm": [
    0.03125,
    0.009726484060928697,
    null
   ],
   "adj2|src": [
    0.028125,
    0.009242223821779853,
    null
   ],
   "adj2|emp": [
    0.028125,
    0.009242223821779853,
    null
   ],
   "within2|nm": [
    0.05,
    0.012183492931011205,
    null
   ],
   "within2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order3|nm": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3|emp": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.26998098799449755,
   0.26999694923055995,
   0.2700350653415169,
   0.27000392717009175,
   0.27000656890818775,
   0.2699262328576033,
   0.16182023205314783,
   0.16182100492150428,
   0.1620534471574318,
   0.1618650313022602,
   0.1619334531671872,
   0.1620107587276172,
   0.16198379939513546,
   0.16190537062595273,
   0.16186199972390566,
   0.16197047051614705
  ],
  "sdX": [
   0.0012635899508663987,
   0.0009110853712024676,
   0.0009185389301189688,
   0.0012294256786610704,
   0.0009394869614163636,
   0.0012734143994258648,
   0.003150784398867023,
   0.0021450367628237294,
   0.0020563277825390433,
   0.002027525921446318,
   0.0016195903090788961,
   0.002151571911973868,
   0.0033118609776027316,
   0.0021285094279310155,
   0.0021091764212060214,
   0.00295161107612953
  ],
  "mean_z": [
   -0.03859420595868586,
   15.245847258490866,
   12.973296952167157,
   -0.037769973765866674,
   14.078609762353588,
   12.216173557284808
  ],
  "k_hat_median": 3.7036070028778116,
  "bias_over_se": [
   -0.269151470620538,
   -0.059899790445988574,
   0.6828974556435099,
   0.0571416031842315,
   0.12507699073186904,
   -1.0362587071691018,
   -1.0206305438896943,
   -1.4927302695820748,
   0.4649510773005725,
   -1.190807692422826,
   -0.7350167064961397,
   0.08944993628050599,
   -0.08750525217942863,
   -0.7952897375454422,
   -1.1704208150935258,
   -0.17896648720290342
  ],
  "bias_over_sd": [
   -0.015046024613789013,
   -0.0033485000818805725,
   0.03817512831201338,
   0.0031943127265815015,
   0.006992016342439258,
   -0.05792862278765401,
   -0.05705498190124848,
   -0.08344615887142764,
   0.025991555376395987,
   -0.06656817370967749,
   -0.04108868300808449,
   0.005000403452655902,
   -0.004891692306536601,
   -0.04445804787398939,
   -0.06542851262074588,
   -0.010004530777000956
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.05,
   0.040625,
   1.0,
   1.0
  ]
 },
 "table1|uniform|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order2|src": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order2|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "cross2|src": [
    0.071,
    0.008121514637061242,
    null
   ],
   "cross2|emp": [
    0.07,
    0.008068457101577725,
    null
   ],
   "adj2|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "adj2|src": [
    0.066,
    0.007851369307324678,
    null
   ],
   "adj2|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "within2|nm": [
    0.03,
    0.005394441583704471,
    null
   ],
   "within2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|nm": [
    0.006,
    0.002442130217658346,
    null
   ],
   "order3|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3|emp": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33260422724371597,
   0.3333259036195342,
   0.33338404165875146,
   0.33295785996523336,
   0.3331536065708588,
   0.3333137083117371,
   -0.0017031058651656736,
   -0.0006750600520157278,
   -0.0006136847372526899,
   -0.000161888157865904,
   0.00021708861414881597,
   0.0006221130030281383,
   -0.0003684973632039055,
   1.555338480565191e-05,
   0.00016392925827738922,
   0.0007219274920368026
  ],
  "sdX": [
   0.011526367974951853,
   0.00907187141122108,
   0.009223278743455241,
   0.012017163042130055,
   0.009042993873495735,
   0.011892427420484415,
   0.020588069685300702,
   0.012622368344629372,
   0.012222515944076575,
   0.012715661492389596,
   0.008931730205288375,
   0.012853801963375558,
   0.020654044636935223,
   0.012428497620679492,
   0.012771229871734237,
   0.021155539178897197
  ],
  "mean_z": [
   -0.01762788298360185,
   -15.870244560782025,
   -13.921003128621079,
   -0.01056822143021973,
   -29.439037557159928,
   -22.739943414579788
  ],
  "k_hat_median": 3.002381596756723,
  "bias_over_se": [
   -2.000314326334112,
   -0.025898535046705105,
   0.17385770192440164,
   -0.9880460469478907,
   -0.6284931006899824,
   -0.05218427254547648,
   -2.615929376886209,
   -1.69122565867002,
   -1.5877594628474854,
   -0.40260218107587936,
   0.7686018934971258,
   1.530515295926349,
   -0.5641950523373513,
   0.0395736659500798,
   0.40590439331546124,
   1.0791193554669165
  ],
  "bias_over_sd": [
   -0.06325549307481124,
   -0.0008189835880928339,
   0.005497863268437484,
   -0.031244759414809926,
   -0.019874696918818872,
   -0.0016502115928269836,
   -0.08272295029105448,
   -0.053481251187157575,
   -0.05020936279083549,
   -0.012731398831513181,
   0.02430532597369077,
   0.0483991432885389,
   -0.017841414099839355,
   0.001251429197649034,
   0.012835823951456823,
   0.0341247503044833
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|uniform|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.023,
    0.004740358636221525,
    null
   ],
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|nm": [
    0.025,
    0.0049371044145328745,
    null
   ],
   "cross2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|nm": [
    0.027,
    0.00512552436341883,
    null
   ],
   "adj2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|nm": [
    0.026,
    0.0050322956987840055,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|nm": [
    0.004,
    0.001995995991979944,
    null
   ],
   "order3|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3332698157019487,
   0.3335256347526585,
   0.33349247951466965,
   0.3334608888717007,
   0.33342329591081254,
   0.3334313488117034,
   -0.0001679146936302396,
   0.00010634160367134672,
   6.62823588779083e-05,
   0.00010565958201613094,
   -8.731810379814602e-06,
   -8.559620602225035e-05,
   -9.042413457674105e-05,
   -0.00013000238801291674,
   -0.0001400452900599671,
   -0.00010280802948753802
  ],
  "sdX": [
   0.0037306629144361974,
   0.002833233445483851,
   0.002822114267322249,
   0.003592270181056773,
   0.002760640526788405,
   0.003676352341168662,
   0.006395016540875143,
   0.0042593807314265835,
   0.004013679958155044,
   0.004084101196112139,
   0.0029494828415869917,
   0.00395678594173252,
   0.006723437011025001,
   0.003993812483552933,
   0.0038534087651412603,
   0.006980741875245641
  ],
  "mean_z": [
   -0.006884074507390041,
   -50.173317083312895,
   -44.06652339384411,
   -0.004740814715282321,
   -92.57375286880145,
   -71.96209668060247
  ],
  "k_hat_median": 2.999562529628272,
  "bias_over_se": [
   -0.5384040085127519,
   2.1463479591497245,
   1.7832885782427579,
   1.1228721924571863,
   1.0305095728811522,
   0.8430969853723097,
   -0.830322925808979,
   0.7895083788930213,
   0.5222220628635227,
   0.8181113046603928,
   -0.09361779803661847,
   -0.6840879797038374,
   -0.42529768665029327,
   -1.029351400636538,
   -1.1492735890761443,
   -0.4657206078453311
  ],
  "bias_over_sd": [
   -0.017025829682649814,
   0.06787348202167166,
   0.05639253632610504,
   0.03550833649431649,
   0.03258757400911726,
   0.026661067621981623,
   -0.02625711639011381,
   0.024966447090891533,
   0.01651411163040365,
   0.025870951022587674,
   -0.0029604547132535378,
   -0.02163276135807165,
   -0.01344909373415514,
   -0.03255094938695956,
   -0.03634322196157025,
   -0.014727378740693289
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|uniform|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "order2|src": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "cross2|nm": [
    0.025,
    0.008727650027355588,
    null
   ],
   "cross2|src": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "cross2|emp": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "adj2|nm": [
    0.015625,
    0.006932905995819863,
    null
   ],
   "adj2|src": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "adj2|emp": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "within2|nm": [
    0.025,
    0.008727650027355588,
    null
   ],
   "within2|src": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "within2|emp": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "order3|nm": [
    0.00625,
    0.004405585056209901,
    null
   ],
   "order3|src": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "order3|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3333821266315927,
   0.333352979560471,
   0.33338684035700006,
   0.33341223158389033,
   0.3333674161293017,
   0.33334062431477013,
   -5.918089871427706e-05,
   2.867577897759548e-05,
   3.8837593900113585e-05,
   -8.813425888035355e-05,
   -0.00012338488768802805,
   -8.067706033618028e-05,
   0.00017225500319321114,
   -0.00010410797269452574,
   -8.896202314595189e-05,
   -7.020750540536743e-05
  ],
  "sdX": [
   0.0011968910372701725,
   0.0008674824132008949,
   0.0008984101029087115,
   0.0011187631187188434,
   0.0009062351918089572,
   0.001218161310120668,
   0.0021193622485548035,
   0.00137655797088425,
   0.0012984639577873524,
   0.0013199609564088703,
   0.0009630968141391891,
   0.0012976451895473054,
   0.00215386158508574,
   0.0012350914740364095,
   0.0012717957997480595,
   0.0020904901632053355
  ],
  "mean_z": [
   -0.032631916963739994,
   -158.66711970214894,
   -139.37208572881644,
   -0.03194493290740132,
   -292.4662542280245,
   -227.49778685003736
  ],
  "k_hat_median": 2.999567244533828,
  "bias_over_se": [
   0.7292569054802323,
   0.4051291296549503,
   1.0653962310110823,
   1.261549284917059,
   0.6727741260771789,
   0.10706713457457621,
   -0.49951823983044963,
   0.3726453514193955,
   0.5350537426740705,
   -1.194424383822371,
   -2.291748802128055,
   -1.1121646662134603,
   1.4306356518768932,
   -1.5078559529480517,
   -1.2513023314602005,
   -0.6007729952744562
  ],
  "bias_over_sd": [
   0.040766700342873455,
   0.02264740683934487,
   0.05955745988782124,
   0.07052274895101984,
   0.03760921698528965,
   0.005985234776621761,
   -0.027923918506548212,
   0.02083150843182665,
   0.029910413505872542,
   -0.06677035290525304,
   -0.12811265272280115,
   -0.06217189489566651,
   0.07997496421578644,
   -0.08429171027673919,
   -0.06994992683872454,
   -0.033584231411996096
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.05625,
   0.071875,
   1.0,
   1.0
  ]
 },
 "table1|lognormal|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.08,
    0.008579044235810887,
    null
   ],
   "order2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order2|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|nm": [
    0.075,
    0.008329165624478841,
    null
   ],
   "within2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|nm": [
    0.261,
    0.013888088421377507,
    null
   ],
   "order3|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|emp": [
    0.083,
    0.008724161850859944,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "gamma|emp": [
    0.984,
    0.00396787096564392,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "gamma123|emp": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "joint|nm": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "joint|src": [
    0.881,
    0.010239091756596383,
    null
   ],
   "joint|emp": [
    0.933,
    0.007906389820898028,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    0.973,
    0.005125524363418832,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3334417596986997,
   0.3333838065543941,
   0.3331347040793498,
   0.333203997157936,
   0.33339382396356554,
   0.33338167039275307,
   0.369839949020246,
   0.3693689329584168,
   0.3687935072182637,
   0.3695138829953109,
   0.369354451823811,
   0.36924694833986765,
   0.36836327676173786,
   0.3692405445513621,
   0.3700509527892663,
   0.3711872898074526
  ],
  "sdX": [
   0.015739190987285857,
   0.01273341345101717,
   0.01261910105301543,
   0.016100024816266392,
   0.012741765816868792,
   0.015980293252261798,
   0.06981824743682087,
   0.05493318347192753,
   0.05416840603096501,
   0.05540085587816942,
   0.04720833600298328,
   0.05356651950697102,
   0.070407905023466,
   0.054390298817419455,
   0.054171302390424274,
   0.06755721568076163
  ],
  "mean_z": [
   0.025666653665322392,
   10.433121206709302,
   9.159729473612048,
   0.040064204312178074,
   4.5164605313613135,
   4.5882373394790035
  ],
  "k_hat_median": 2.9979789427917516,
  "bias_over_se": [
   0.21784745686647217,
   0.12534764539877405,
   -0.4977540396014851,
   -0.2540349488760187,
   0.1501268908739456,
   0.0956523142276302,
   -0.24024372532307656,
   -0.5764863704824832,
   -0.9205512003065769,
   -0.48888249999660177,
   -0.6805189075363132,
   -0.6632076197404807,
   -0.901459470826501,
   -0.6568860670034118,
   -0.18646165708012144,
   0.38239084604219015
  ],
  "bias_over_sd": [
   0.006888941461733395,
   0.0039638405879925094,
   -0.015740364796903432,
   -0.008033290437326503,
   0.0047474291320121435,
   0.0030247917642544104,
   -0.007597173655847935,
   -0.018230099707683085,
   -0.02911038495770675,
   -0.015459822081865214,
   -0.021519897386242742,
   -0.020972466399587678,
   -0.02850665146141853,
   -0.02077256134960758,
   -0.005896435326624452,
   0.01209226029892104
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|lognormal|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "cross2|nm": [
    0.07,
    0.008068457101577725,
    null
   ],
   "cross2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "adj2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|nm": [
    0.067,
    0.007906389820898032,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "order3|nm": [
    0.287,
    0.01430492922037715,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|emp": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "gamma123|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33310605484155825,
   0.3332985132667905,
   0.3330450504805637,
   0.33336419745552,
   0.3332390712298311,
   0.332958300266163,
   0.3698782661491648,
   0.37015834326576597,
   0.36968665664934797,
   0.37056849353419186,
   0.370268075916098,
   0.3697103696103732,
   0.3704057894042193,
   0.37020853710625273,
   0.3699366710772811,
   0.3697261186010936
  ],
  "sdX": [
   0.004905490478249114,
   0.004071427918674822,
   0.00397036171058028,
   0.00483505996867151,
   0.003935374491202359,
   0.005156966065927746,
   0.022183102882605246,
   0.019325153975750922,
   0.018450422788064823,
   0.020147840484228963,
   0.017624957640764848,
   0.018993793545829887,
   0.023994522923344835,
   0.019743933073144464,
   0.019280557039726684,
   0.023659862954530493
  ],
  "mean_z": [
   0.07276193262625628,
   33.416344016885084,
   29.35847528240414,
   0.07697999047648924,
   13.345244012807136,
   12.672793045747206
  ],
  "k_hat_median": 3.001229215158586,
  "bias_over_se": [
   -1.4651291249338942,
   -0.27044742226356944,
   -2.2960891011351237,
   0.2018608346622083,
   -0.7574449261988717,
   -2.2997217258661884,
   -0.7015115033404425,
   -0.34695122071591467,
   -1.171839068825371,
   0.31096159184141714,
   -0.18353716025774508,
   -1.0988356033235822,
   0.046679327546033926,
   -0.2591994785920915,
   -0.7113267437975851,
   -0.8610797879190678
  ],
  "bias_over_sd": [
   -0.046331451010405,
   -0.0085522984167421,
   -0.07260871270275697,
   0.0063834000791524416,
   -0.023952511689265786,
   -0.07272358638310517,
   -0.02218374155364617,
   -0.010971560944380856,
   -0.03705680508658987,
   0.009833468950505112,
   -0.00580395461693811,
   -0.03474823280587807,
   0.0014761299469050553,
   -0.008196607206790631,
   -0.022494126709914197,
   -0.027229733769589943
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|lognormal|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "order2|src": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order2|emp": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "cross2|nm": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "cross2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "cross2|emp": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "adj2|nm": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "adj2|src": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "adj2|emp": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "within2|nm": [
    0.096875,
    0.016535022903578785,
    null
   ],
   "within2|src": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "within2|emp": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "order3|nm": [
    0.3,
    0.025617376914898994,
    null
   ],
   "order3|src": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "order3|emp": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.33345780656795615,
   0.33338133356682537,
   0.3333566876092696,
   0.3332006702203619,
   0.333254468222963,
   0.33320874305860726,
   0.3708249878180592,
   0.3707529740803279,
   0.3704193395449538,
   0.37043916200908844,
   0.3702826971562553,
   0.3701601269535406,
   0.36993028133466377,
   0.37007113535341896,
   0.3700371260426005,
   0.369927901764694
  ],
  "sdX": [
   0.0015243853906572395,
   0.0012581939891465786,
   0.001258076263915076,
   0.0016293321526407978,
   0.0011971875407971516,
   0.0016326330784954203,
   0.00705382256000494,
   0.00590320739197571,
   0.005862326319993883,
   0.006029120198908577,
   0.005199202057667384,
   0.005629139135605682,
   0.007536347211087245,
   0.005755445860456645,
   0.005591594086385592,
   0.006759652191041664
  ],
  "mean_z": [
   -0.03986238939805345,
   105.70231792483744,
   92.81695130508504,
   -0.0383170520643249,
   39.08458771349814,
   37.697320890097295
  ],
  "k_hat_median": 2.9997298481298698,
  "bias_over_se": [
   1.4606837126722196,
   0.6824498349226137,
   0.3320736591689759,
   -1.4565169574777554,
   -1.1784135188943603,
   -1.3651190940193403,
   1.1529130574430806,
   1.1594075519981608,
   0.1494265548432408,
   0.20410643726738814,
   -0.30165131401781603,
   -0.6681214452558074,
   -1.044611106605878,
   -0.9300545679688184,
   -1.0661102483447027,
   -1.1709358437268345
  ],
  "bias_over_sd": [
   0.08165470187904636,
   0.038150105553011855,
   0.01856348188597316,
   -0.0814217731825358,
   -0.06587531834631306,
   -0.07631247729025428,
   0.0644497992147462,
   0.06481285249736274,
   0.008353198356827173,
   0.011409896709379407,
   -0.016862821091149293,
   -0.037349124220434744,
   -0.05839553611055057,
   -0.05199163091906191,
   -0.05959737467019845,
   -0.06545730359660681
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   0.053125,
   0.071875,
   1.0,
   1.0
  ]
 },
 "table1|compound|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.466,
    0.01577479001445027,
    null
   ],
   "cross2|src": [
    0.497,
    0.01581110369329099,
    null
   ],
   "cross2|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|nm": [
    0.322,
    0.014775520295407536,
    null
   ],
   "adj2|src": [
    0.339,
    0.014969268519202935,
    null
   ],
   "adj2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.926,
    0.008277922444671728,
    null
   ],
   "gamma|src": [
    0.927,
    0.008226238508577293,
    null
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.022,
    0.0046385342512479085,
    null
   ],
   "gamma123|src": [
    0.064,
    0.007739767438366608,
    null
   ],
   "gamma123|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.8336743394249004,
   0.333335769040063,
   0.33399544451891666,
   0.8320999059955331,
   0.3329542730174588,
   0.8333384071729774,
   1.0979085161846278,
   0.38831461261683353,
   0.39019589655297593,
   0.3877571575076213,
   0.22238937870030617,
   0.38988977317313084,
   1.0931695713298253,
   0.38758848789544925,
   0.389103068584351,
   1.096793476418225
  ],
  "sdX": [
   0.018567143971468584,
   0.013272917665933583,
   0.013011143876832706,
   0.018502137009488304,
   0.012961719509675626,
   0.018706533586046667,
   0.08939688015981705,
   0.04278027119174,
   0.04332294663523897,
   0.04258670937920262,
   0.02703255954858237,
   0.04337727124665216,
   0.08666750335251183,
   0.04080915573401447,
   0.04264181555009876,
   0.08956876919642706
  ],
  "mean_z": [
   -0.13407485748571157,
   -3.263582387049027,
   0.004277736593658984,
   -0.05482677070916166,
   -10.875654501174603,
   -0.07885203672070759
  ],
  "k_hat_median": 1.9992799587111274,
  "bias_over_se": [
   0.5807871943047781,
   0.005803080507301808,
   1.6092200889778199,
   -2.1081022769241486,
   -0.9247954855460645,
   0.008577158180592905,
   0.24276597368330066,
   -0.42449965259575345,
   0.9540258590006145,
   -0.8403675504548124,
   0.19554019494443795,
   0.7296618532031499,
   -1.478709653070416,
   -1.007673140218024,
   0.15883368413960905,
   -0.151371207847784
  ],
  "bias_over_sd": [
   0.018366103698618713,
   0.00018350951848399095,
   0.05088800737668731,
   -0.06666404735667329,
   -0.029244601041668896,
   0.00027123355702219406,
   0.0076769341522772636,
   -0.01342385768152789,
   0.030168946611405914,
   -0.026574755311336767,
   0.00618352390137766,
   0.023073933778613803,
   -0.046760905017799115,
   -0.03186542260063176,
   0.005022762110369263,
   -0.004786777889697519
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|compound|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    0.471,
    0.01578477114183161,
    null
   ],
   "cross2|src": [
    0.491,
    0.015808826648426505,
    null
   ],
   "cross2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|nm": [
    0.311,
    0.014638271755914358,
    null
   ],
   "adj2|src": [
    0.32,
    0.014751271131668619,
    null
   ],
   "adj2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    0.014,
    0.003715373467095872,
    null
   ],
   "gamma123|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma123|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.8330448670090733,
   0.3331404221938684,
   0.3331493512125373,
   0.833145740763891,
   0.3331127809902061,
   0.8329991339709232,
   1.0956518844047003,
   0.3879633083559868,
   0.388450000496843,
   0.3881277889910119,
   0.22154223388974104,
   0.3884396265645308,
   1.096029309580332,
   0.38809009198021216,
   0.38791376847356585,
   1.0954430459943352
  ],
  "sdX": [
   0.006010617399662493,
   0.004022735616486921,
   0.004213114422622334,
   0.005987008668813152,
   0.0041374156947082364,
   0.0058761840538856,
   0.02833739994950038,
   0.013426221087915111,
   0.013609402869423633,
   0.012920734051199959,
   0.008513820374619637,
   0.013411578066776635,
   0.02797502552561952,
   0.013567039003573554,
   0.01303785936774841,
   0.026727452135196093
  ],
  "mean_z": [
   -0.010989514932053657,
   -10.3133009638456,
   -0.0537577118049026,
   -0.0017586403145175317,
   -32.6559987977806,
   -0.09524023375086713
  ],
  "k_hat_median": 2.00072496454143,
  "bias_over_se": [
   -1.517665411492198,
   -1.5164769571907903,
   -1.38093223231598,
   -0.9908450519720843,
   -1.685708662199218,
   -1.7984991077552985,
   -1.7523993761303513,
   -2.180019696321464,
   -1.0198000388329604,
   -1.8627495888969374,
   -2.5256721640384394,
   -1.0593027940473523,
   -1.3484602523512434,
   -1.861878349913914,
   -2.3651133352283127,
   -2.105045108860126
  ],
  "bias_over_sd": [
   -0.04799279426372029,
   -0.047955212038845556,
   -0.04366891148459274,
   -0.03133327172539699,
   -0.05330678844024912,
   -0.05687353550287343,
   -0.05541573398830015,
   -0.0689382758440442,
   -0.032248908806403166,
   -0.058905314114566176,
   -0.07986876661247884,
   -0.03349809560969888,
   -0.042642057316353524,
   -0.05887776311883935,
   -0.0747914506375882,
   -0.0665673712139509
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|compound|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    0.48125,
    0.027931189863439402,
    null
   ],
   "cross2|src": [
    0.5,
    0.02795084971874737,
    null
   ],
   "cross2|emp": [
    0.05,
    0.012183492931011205,
    null
   ],
   "adj2|nm": [
    0.328125,
    0.02624755848020678,
    null
   ],
   "adj2|src": [
    0.3375,
    0.026433510337259408,
    null
   ],
   "adj2|emp": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    0.0125,
    0.006210814660734935,
    null
   ],
   "gamma123|src": [
    0.03125,
    0.009726484060928697,
    null
   ],
   "gamma123|emp": [
    0.028125,
    0.009242223821779853,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.8331803248238987,
   0.33331865101115316,
   0.3332807942778753,
   0.8333664818062602,
   0.3333354551216346,
   0.833452538761815,
   1.0968025777288555,
   0.3886305165527223,
   0.3885250664586989,
   0.38898920587695157,
   0.2221319177408918,
   0.38893677000949944,
   1.097145950640153,
   0.38882494992229855,
   0.38903062107916003,
   1.0975821094571985
  ],
  "sdX": [
   0.0018502975858303453,
   0.001304299132512264,
   0.0013139265143433717,
   0.0017567999684760347,
   0.0013789514551138889,
   0.002049148279087328,
   0.008484619354828502,
   0.004289000201536075,
   0.004041368151533717,
   0.004174063966726359,
   0.002677345466657772,
   0.004211320270430054,
   0.0083368235874604,
   0.004239985623500475,
   0.0044642482635067066,
   0.009451113947484484
  ],
  "mean_z": [
   0.07337059262778331,
   -32.422564297019726,
   -0.032841343117719066,
   0.037373984943292984,
   -102.32129965942225,
   -0.05059388716226221
  ],
  "k_hat_median": 1.999922632273004,
  "bias_over_se": [
   -1.479275251080461,
   -0.2013689629557844,
   -0.715296620899884,
   0.33753296969450397,
   0.027525046559416882,
   1.0406331024162963,
   -0.8847572995874929,
   -1.0776182420628742,
   -1.610408465924434,
   0.4299226967194307,
   -0.6033646727838132,
   0.20338598567568159,
   -0.16365795962271634,
   -0.26975917071804,
   0.5679304435419069,
   0.6811745799393721
  ],
  "bias_over_sd": [
   -0.0826940004712245,
   -0.011256867243194274,
   -0.03998629671020093,
   0.01886866662210718,
   0.0015386968797675713,
   0.05817315891598347,
   -0.04945943663666952,
   -0.06024069107616024,
   -0.0900245700337047,
   0.02403340937336682,
   -0.033729110589163086,
   0.011369622241040562,
   -0.009148758069382739,
   -0.015079996081987707,
   0.03174827695628275,
   0.03807881663223252
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "table1|clusters2|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    0.591,
    0.015547314880711718,
    null
   ],
   "gamma|src": [
    0.664,
    0.014936666294725875,
    null
   ],
   "gamma|emp": [
    0.893,
    0.009775019181566856,
    null
   ],
   "gamma123|nm": [
    0.814,
    0.012304633273690038,
    null
   ],
   "gamma123|src": [
    0.823,
    0.012069424178476786,
    null
   ],
   "gamma123|emp": [
    0.827,
    0.011961229033840963,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.45464358840869296,
   0.3913919530817433,
   0.33922302183478353,
   0.4547403067157278,
   0.3914052281461899,
   0.4543369474290208,
   0.34405043727110657,
   0.30228359467002835,
   0.26682886828679936,
   0.30229510954195155,
   0.26358832019059786,
   0.2670557458768358,
   0.3436090827921593,
   0.30166561301692985,
   0.3017691807871791,
   0.34302907620121953
  ],
  "sdX": [
   0.011905112801605442,
   0.009514141131373992,
   0.009063746963663192,
   0.011869247226570102,
   0.00934157478436014,
   0.011568267917701255,
   0.036897381524022145,
   0.026934098962956825,
   0.024909214598302237,
   0.02692860632231867,
   0.02153738179687725,
   0.024590399506217095,
   0.03571299615306757,
   0.02620883786589954,
   0.026189812819604686,
   0.035381397991989985
  ],
  "mean_z": [
   9.082460667108592,
   -2.1456333309677706,
   -2.794301866042682,
   8.041421553978086,
   -3.9037837115454224,
   -3.30383540641056
  ],
  "k_hat_median": 2.4933416073500476,
  "bias_over_se": [
   -0.5471431006044902,
   -0.07875868869445388,
   -0.5165113042504413,
   -0.2911135684268992,
   -0.0352753031260947,
   -1.4013022211912582,
   0.2673775696971583,
   0.9796704577398297,
   0.09658341828033688,
   0.9933924155611328,
   0.927915737476245,
   0.38959580285836937,
   -0.11456114945777594,
   0.261142647184313,
   0.38638480661950025,
   -0.6340264098013106
  ],
  "bias_over_sd": [
   -0.017302184039568395,
   -0.0024905684180262736,
   -0.016333521586556033,
   -0.009205819340082824,
   -0.0011155030303131705,
   -0.044313067092174446,
   0.008455221154834377,
   0.03097990002837594,
   0.0030542358597060756,
   0.031413826435096735,
   0.029343272071397964,
   0.012320101038743854,
   -0.0036227416365353566,
   0.00825805559308186,
   0.012218560422013249,
   -0.020049675516714466
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|clusters2|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.4547797964690536,
   0.3913634868637624,
   0.33930818187583284,
   0.45489326118702156,
   0.39137983446599267,
   0.45476485634413866,
   0.34361526619867966,
   0.3012294059643085,
   0.26664811089461055,
   0.30136113712329704,
   0.2627282900764017,
   0.266557111441782,
   0.34390343642227994,
   0.30153006822415346,
   0.3013769003906279,
   0.3433961393364393
  ],
  "sdX": [
   0.00363174720437219,
   0.0029132516264233337,
   0.0029243335007832823,
   0.0037379927921965153,
   0.0029684099291014954,
   0.003777130359038309,
   0.011222232202244421,
   0.0081869876553344,
   0.007808406105229191,
   0.008159082671334472,
   0.006783097191643948,
   0.007860369239183521,
   0.011336969463768807,
   0.008504534183209247,
   0.00845025158788711,
   0.011193369712644681
  ],
  "mean_z": [
   28.658411486475725,
   -6.869001390666843,
   -8.949832550007168,
   25.279152239823155,
   -10.672371368155364,
   -9.887077739205626
  ],
  "k_hat_median": 2.494011890525698,
  "bias_over_se": [
   -0.6075652139354013,
   -0.5662065427185402,
   -0.6799945394643512,
   0.36959572639294896,
   -0.38153273476866995,
   -0.7092610646490567,
   -0.3471488859418097,
   -0.8488876702553942,
   -0.4239320413279287,
   -0.34123050067923927,
   -1.0631816786398245,
   -0.787226238245035,
   0.4601721133673267,
   0.300773980482842,
   -0.27048302170447813,
   -0.9671069121048668
  ],
  "bias_over_sd": [
   -0.019212899031233417,
   -0.017905023010800127,
   -0.02150331541184603,
   0.011687643088661274,
   -0.012065124437819125,
   -0.022428804199669528,
   -0.010977811667661257,
   -0.026844185156410152,
   -0.013405908237208872,
   -0.010790655892660293,
   -0.03362075671063034,
   -0.02489427946700665,
   0.01455191993933968,
   0.009511308392408114,
   -0.0085534241699091,
   -0.030582605831436443
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|clusters2|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.45482589758116665,
   0.3914368243201219,
   0.33940880079236935,
   0.4548639354664716,
   0.3914340462931933,
   0.4548870774754228,
   0.34354455550119195,
   0.30130422015929575,
   0.26673593693614006,
   0.3013660002371465,
   0.26304234841234975,
   0.26681433479096806,
   0.34361320413288754,
   0.30151505855010946,
   0.3015461316426625,
   0.3437493690334985
  ],
  "sdX": [
   0.0012133803931224816,
   0.0008522244428134314,
   0.0009445421147743255,
   0.001109927520437626,
   0.0009269166069036339,
   0.001155984557114275,
   0.0035219590989037652,
   0.0024342345073730827,
   0.002398214739465283,
   0.002441610876293602,
   0.002081952124313829,
   0.002414109409113298,
   0.0033767502750646217,
   0.0026096962660489016,
   0.0026207846898771924,
   0.0033381703313949142
  ],
  "mean_z": [
   90.54776554677532,
   -21.676423343283474,
   -28.137661909482155,
   79.94257164320179,
   -33.11362091854831,
   -30.7978188820348
  ],
  "k_hat_median": 2.4937476599913055,
  "bias_over_se": [
   -0.34903834796782834,
   0.444485007131014,
   0.7146775030512621,
   0.23148006107645092,
   0.35505473593251186,
   0.5803736107915871,
   -0.9848781137128766,
   -1.065263905837177,
   -0.12570637199070125,
   -0.609411820568062,
   0.7389760310478766,
   0.4560491679356038,
   -0.6635599896772544,
   0.4515811473020433,
   0.6617644014853169,
   0.058449807625823004
  ],
  "bias_over_sd": [
   -0.019511836820257245,
   0.024847467273110654,
   0.03995168697031088,
   0.012940128800068685,
   0.019848163131958342,
   0.032443871151924854,
   -0.05505636029534399,
   -0.059550062685721564,
   -0.007027199824402088,
   -0.03406715642705228,
   0.041310015979151175,
   0.025493923514655688,
   -0.03709413110168499,
   0.025244153568117864,
   0.036993754670265784,
   0.0032674435780781453
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "table1|clusters2half|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    0.997,
    0.0017294507798720387,
    null
   ],
   "order3|src": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "order3|emp": [
    0.983,
    0.004087909000944127,
    null
   ],
   "gamma|nm": [
    0.962,
    0.006046155803483734,
    null
   ],
   "gamma|src": [
    0.949,
    0.006956938982052382,
    null
   ],
   "gamma|emp": [
    0.994,
    0.002442130217658347,
    null
   ],
   "gamma123|nm": [
    0.984,
    0.00396787096564392,
    null
   ],
   "gamma123|src": [
    0.973,
    0.005125524363418832,
    null
   ],
   "gamma123|emp": [
    0.973,
    0.005125524363418832,
    null
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5766985844611967,
   0.4494931858935105,
   0.34505482782745295,
   0.5762101343357333,
   0.44915448614636033,
   0.5753734469835762,
   0.4666969049651194,
   0.38119892804392247,
   0.31155743249070345,
   0.3809693997296501,
   0.30323525403689505,
   0.3102022266006112,
   0.4644152862957438,
   0.3799334928343003,
   0.37858435030084614,
   0.46128358506120054
  ],
  "sdX": [
   0.017400863046568828,
   0.013731092379649654,
   0.013094031669869666,
   0.018066471894259334,
   0.01336238850612528,
   0.01703001657094152,
   0.06363290790218841,
   0.04343654851181353,
   0.038796946044535124,
   0.04394432527286251,
   0.03162636304232397,
   0.03855286163597268,
   0.0666912246681888,
   0.04306414964309898,
   0.04139323252676503,
   0.06160055582784502
  ],
  "mean_z": [
   10.399965696182022,
   -3.5381637889962922,
   -3.921697797603121,
   9.139083004604034,
   -5.802862754959361,
   -4.688449552438409
  ],
  "k_hat_median": 2.1359922931445086,
  "bias_over_se": [
   0.6047502848339505,
   -0.01100416281651898,
   -0.8548521538434423,
   -0.2724921801905018,
   -0.8128580912306246,
   -1.8427081034724317,
   0.7167122563521268,
   0.38060446962333233,
   0.2233944975704036,
   0.21103571041293795,
   -0.45515799360357456,
   -0.8867914699978575,
   -0.3980228673742701,
   -0.545335984196752,
   -1.5980405329701863,
   -2.0385809723081345
  ],
  "bias_over_sd": [
   0.01912388315710866,
   -0.0003479821824353353,
   -0.0270327986884594,
   -0.008616959339870006,
   -0.02570482982785715,
   -0.05827154669822113,
   0.02266443157031203,
   0.012035770116500984,
   0.007064354290714267,
   0.0066735351253659715,
   -0.014393359550196461,
   -0.028042808548021027,
   -0.012586588217338162,
   -0.017245038001113253,
   -0.05053447877455191,
   -0.06446559067174348
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|clusters2half|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.003
   ],
   "order2|src": [
    1.0,
    null,
    0.003
   ],
   "order2|emp": [
    1.0,
    null,
    0.003
   ],
   "cross2|nm": [
    1.0,
    null,
    0.003
   ],
   "cross2|src": [
    1.0,
    null,
    0.003
   ],
   "cross2|emp": [
    1.0,
    null,
    0.003
   ],
   "adj2|nm": [
    1.0,
    null,
    0.003
   ],
   "adj2|src": [
    1.0,
    null,
    0.003
   ],
   "adj2|emp": [
    1.0,
    null,
    0.003
   ],
   "within2|nm": [
    1.0,
    null,
    0.003
   ],
   "within2|src": [
    1.0,
    null,
    0.003
   ],
   "within2|emp": [
    1.0,
    null,
    0.003
   ],
   "order3|nm": [
    1.0,
    null,
    0.003
   ],
   "order3|src": [
    1.0,
    null,
    0.003
   ],
   "order3|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma|src": [
    1.0,
    null,
    0.003
   ],
   "gamma|emp": [
    1.0,
    null,
    0.003
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.003
   ],
   "gamma123|src": [
    1.0,
    null,
    0.003
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.003
   ],
   "joint|nm": [
    1.0,
    null,
    0.003
   ],
   "joint|src": [
    1.0,
    null,
    0.003
   ],
   "joint|emp": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "bonf_emp": [
    1.0,
    null,
    0.003
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5762453821623009,
   0.44968276954892833,
   0.3453950635823764,
   0.5767241278482059,
   0.4498078732556422,
   0.5763144228815801,
   0.4652747037438309,
   0.3810320455943025,
   0.3112667152527601,
   0.38152830039429375,
   0.304176073892806,
   0.3109855141219136,
   0.4665273593229628,
   0.38178170684005874,
   0.38109690693528087,
   0.4647177651548055
  ],
  "sdX": [
   0.005575075604573496,
   0.004395319357265969,
   0.004163672040846854,
   0.005495600393209256,
   0.004278793440848224,
   0.005723488501938662,
   0.021271289161892016,
   0.01374817481806329,
   0.012330643926440723,
   0.013363868416480445,
   0.010097722904321161,
   0.012358486123853487,
   0.01994725073102514,
   0.01334026423834814,
   0.013897726271359177,
   0.021056212007892754
  ],
  "mean_z": [
   32.900705829777145,
   -11.081703720382073,
   -12.325295513344548,
   28.862637108986828,
   -15.626965639995996,
   -14.064825022399784
  ],
  "k_hat_median": 2.1331414947460146,
  "bias_over_se": [
   -0.683100721801449,
   1.3296104176715213,
   -0.10429781725642022,
   2.0618183445106846,
   2.2904094603656797,
   -0.2839315439957693,
   0.029736490936790764,
   0.8186438006843589,
   -0.042679198588076034,
   2.0164679809255013,
   1.5207729825905505,
   -0.7621178231188249,
   2.017570319726256,
   2.6207298118194187,
   0.9574194743494608,
   -0.8063848843213518
  ],
  "bias_over_sd": [
   -0.021601541521976172,
   0.04204597320529801,
   -0.0032981865751430177,
   0.06520042090171489,
   0.07242910669152702,
   -0.008978703785949367,
   0.0009403504098121292,
   0.02588779002539484,
   -0.001349634762489627,
   0.06376631648525549,
   0.04809106429033733,
   -0.024100281664648168,
   0.06380117549889114,
   0.08287475337253827,
   0.030276262151454528,
   -0.02550012905186874
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|clusters2half|1000000": {
  "R": 320,
  "rates": {
   "order2|nm": [
    1.0,
    null,
    0.009375
   ],
   "order2|src": [
    1.0,
    null,
    0.009375
   ],
   "order2|emp": [
    1.0,
    null,
    0.009375
   ],
   "cross2|nm": [
    1.0,
    null,
    0.009375
   ],
   "cross2|src": [
    1.0,
    null,
    0.009375
   ],
   "cross2|emp": [
    1.0,
    null,
    0.009375
   ],
   "adj2|nm": [
    1.0,
    null,
    0.009375
   ],
   "adj2|src": [
    1.0,
    null,
    0.009375
   ],
   "adj2|emp": [
    1.0,
    null,
    0.009375
   ],
   "within2|nm": [
    1.0,
    null,
    0.009375
   ],
   "within2|src": [
    1.0,
    null,
    0.009375
   ],
   "within2|emp": [
    1.0,
    null,
    0.009375
   ],
   "order3|nm": [
    1.0,
    null,
    0.009375
   ],
   "order3|src": [
    1.0,
    null,
    0.009375
   ],
   "order3|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma|emp": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|nm": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|src": [
    1.0,
    null,
    0.009375
   ],
   "gamma123|emp": [
    1.0,
    null,
    0.009375
   ],
   "joint|nm": [
    1.0,
    null,
    0.009375
   ],
   "joint|src": [
    1.0,
    null,
    0.009375
   ],
   "joint|emp": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "bonf_emp": [
    1.0,
    null,
    0.009375
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.5763521757434473,
   0.4494178137733232,
   0.3453943043904608,
   0.5761624945591524,
   0.44937033382607394,
   0.5763043191563139,
   0.46548543162348555,
   0.3804651484941703,
   0.31106441274814,
   0.38045865386750816,
   0.30345534663658297,
   0.3111538876087234,
   0.46499626974934777,
   0.3804055962932225,
   0.3805348561697248,
   0.46528492881718553
  ],
  "sdX": [
   0.0016480160464785259,
   0.0013128973392826444,
   0.0012483233633644054,
   0.0018751069598508367,
   0.0014252624209053454,
   0.001685689170226996,
   0.005901250986102451,
   0.004104042593892766,
   0.0036111887411394324,
   0.004212127025493076,
   0.0031354852358143554,
   0.0036582200358614408,
   0.006796143787007754,
   0.004409310692663709,
   0.004341825165092382,
   0.006309120768615146
  ],
  "mean_z": [
   103.71254808860606,
   -35.13434304862846,
   -39.01801256247663,
   90.92712712288525,
   -48.57480585571667,
   -44.24434824085884
  ],
  "k_hat_median": 2.134398665897434,
  "bias_over_se": [
   -0.1480202454943114,
   -1.0920671659335282,
   -0.2076677214293078,
   -1.939654640902902,
   -1.6018939108497972,
   -0.6525665675616552,
   0.6994160897876928,
   -0.9196430962737634,
   -1.0845724893196815,
   -0.9236269059315745,
   -1.3413876024184028,
   -0.6331005175583274,
   -0.6802333611457879,
   -1.0975766807702168,
   -0.5820790873521321,
   0.08570554802420181
  ],
  "bias_over_sd": [
   -0.00827458327428718,
   -0.06104841047557278,
   -0.011608978546210551,
   -0.10842999074829582,
   -0.08954859193507834,
   -0.036479580122789255,
   0.039098548033059434,
   -0.05140961195766296,
   -0.06062944531612431,
   -0.051632313687770104,
   -0.07498584657957524,
   -0.03539139484626798,
   -0.038026200902128646,
   -0.06135640171801978,
   -0.03253921019001014,
   0.004791085785774701
  ],
  "blocks": 16,
  "blocks_planned": 32,
  "stage1_headline": [
   1.0,
   1.0,
   1.0,
   1.0
  ]
 },
 "table1|twopoint|10000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "cross2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "cross2|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "adj2|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "adj2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "adj2|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "within2|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "within2|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|nm": [
    0.019,
    0.004317290817167636,
    null
   ],
   "order3|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order3|emp": [
    0.074,
    0.00827792244467173,
    null
   ],
   "gamma|nm": [
    0.001,
    0.0009994998749374609,
    null
   ],
   "gamma|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma123|nm": [
    0.001,
    0.0009994998749374609,
    null
   ],
   "gamma123|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma123|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "joint|nm": [
    0.021,
    0.004534203347888138,
    null
   ],
   "joint|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "bonf": [
    0.032,
    0.005565608681896348,
    null
   ],
   "bonf_emp": [
    0.065,
    0.007795832219846705,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3331229264780869,
   0.33324355574189723,
   0.3334634991994375,
   0.33372672927685065,
   0.3330688341590327,
   0.3338081519400022,
   0.22250303975554891,
   0.22235435498965467,
   0.22251063142279867,
   0.22289485681369348,
   0.22205575943981154,
   0.22274299102570044,
   0.22343357562167182,
   0.2220478647592199,
   0.22252880838353042,
   0.22367402836856953
  ],
  "sdX": [
   0.012563161618123504,
   0.008685562307817082,
   0.008780707932302277,
   0.012420127961789266,
   0.008542659334498492,
   0.012534670989893353,
   0.027628132618993263,
   0.016816635849836344,
   0.016722510286448566,
   0.01706439878444103,
   0.012339329449360819,
   0.017135279194100905,
   0.028259317334430604,
   0.016539126378231347,
   0.01630642685465744,
   0.028007198329940804
  ],
  "mean_z": [
   -0.03342471788149099,
   0.012443370365883024,
   0.00250466210571061,
   -0.02713962962390684,
   -0.2839201392852236,
   -0.0033736947142750263
  ],
  "k_hat_median": 2.997096407424772,
  "bias_over_se": [
   -0.5296158070051638,
   -0.32686619670709166,
   0.46877838742785943,
   1.0016218895756848,
   -0.9791094286597898,
   1.1978840718771782,
   0.32141984565800646,
   0.2484685417213805,
   0.5453905881032676,
   1.2464882993735609,
   -0.4266046548380739,
   0.9610672430232261,
   1.3555301949846825,
   -0.33337112101798744,
   0.5945573346399801,
   1.6392264907769283
  ],
  "bias_over_sd": [
   -0.016747922349644773,
   -0.01033641671711039,
   0.014824074221328776,
   0.031674065253408275,
   -0.03096215873111079,
   0.037880420399687344,
   0.010164187974590825,
   0.007857265187401366,
   0.017246764728250572,
   0.03941742102770286,
   -0.013490423697182834,
   0.030391614725319628,
   0.04286562853283749,
   -0.01054212048540471,
   0.018801553770212642,
   0.05183689311740088
  ],
  "blocks": 5,
  "blocks_planned": 5
 },
 "table1|twopoint|100000": {
  "R": 1000,
  "rates": {
   "order2|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|nm": [
    0.033,
    0.005648982209212559,
    null
   ],
   "cross2|src": [
    0.032,
    0.005565608681896348,
    null
   ],
   "cross2|emp": [
    0.032,
    0.005565608681896348,
    null
   ],
   "adj2|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "within2|nm": [
    0.068,
    0.007960904471226871,
    null
   ],
   "within2|src": [
    0.067,
    0.007906389820898032,
    null
   ],
   "within2|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "order3|nm": [
    0.021,
    0.004534203347888138,
    null
   ],
   "order3|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma|nm": [
    0.0,
    null,
    0.003
   ],
   "gamma|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma123|nm": [
    0.002,
    0.0014127986409959489,
    null
   ],
   "gamma123|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma123|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "joint|nm": [
    0.02,
    0.004427188724235731,
    null
   ],
   "joint|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "joint|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf_emp": [
    0.062,
    0.007626008130076967,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3332824987226157,
   0.33330249300697007,
   0.33339421695218047,
   0.3332213465836345,
   0.3333128978836739,
   0.3334529766277628,
   0.2218585497360346,
   0.2220550624991016,
   0.22212313476641904,
   0.22214701968554937,
   0.22220298161636057,
   0.22230189799444935,
   0.22183485397325958,
   0.2221255615270318,
   0.22235529919661212,
   0.22230216800384464
  ],
  "sdX": [
   0.0039454692422556045,
   0.002850872134766872,
   0.002765190800292268,
   0.004045372155907158,
   0.0027662471995425755,
   0.004197572091888686,
   0.008801518362091702,
   0.0053692684212411634,
   0.005355815525729032,
   0.005122155643475216,
   0.003934999993222811,
   0.005611776490988885,
   0.008481465572314453,
   0.005384773561290803,
   0.005317917197416861,
   0.008991365334991296
  ],
  "mean_z": [
   -0.029939829954950457,
   -0.012995800861534087,
   0.0018461444630087556,
   -0.027254987546368667,
   -0.12361087139903715,
   0.0009111180544214762
  ],
  "k_hat_median": 2.9994160343379734,
  "bias_over_se": [
   -0.4074373514657152,
   -0.34209066727783943,
   0.6962662675225899,
   -0.8754032587338823,
   -0.23361095835522558,
   0.9013432262297212,
   -1.3066306645944263,
   -0.9845018289905605,
   -0.585050113068802,
   -0.4642797256903071,
   -0.15462296871720582,
   0.44897888391330343,
   -1.4442857186766125,
   -0.5676523878651994,
   0.7913367725984485,
   0.2811706007144531
  ],
  "bias_over_sd": [
   -0.012884300344582034,
   -0.010817856748848057,
   0.022017872633155064,
   -0.027682681687327557,
   -0.007387427147772554,
   0.02850297548450341,
   -0.04131928960737917,
   -0.031132681402117595,
   -0.01850090902636457,
   -0.014681814046195615,
   -0.004889607597233341,
   0.014197958944863715,
   -0.04567232463071284,
   -0.017950744648873564,
   0.025024265976578187,
   0.008891395093354385
  ],
  "blocks": 10,
  "blocks_planned": 10
 },
 "table1|twopoint|1000000": {
  "R": 640,
  "rates": {
   "order2|nm": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order2|src": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order2|emp": [
    0.05,
    0.008615030470056389,
    null
   ],
   "cross2|nm": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "cross2|src": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "cross2|emp": [
    0.0484375,
    0.008486322506111489,
    null
   ],
   "adj2|nm": [
    0.0390625,
    0.007658392158866271,
    null
   ],
   "adj2|src": [
    0.0390625,
    0.007658392158866271,
    null
   ],
   "adj2|emp": [
    0.0390625,
    0.007658392158866271,
    null
   ],
   "within2|nm": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "within2|src": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "within2|emp": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "order3|nm": [
    0.01875,
    0.005361674980241715,
    null
   ],
   "order3|src": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "order3|emp": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "gamma|nm": [
    0.0,
    null,
    0.0046875
   ],
   "gamma|src": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "gamma|emp": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "gamma123|nm": [
    0.003125,
    0.002206253319756709,
    null
   ],
   "gamma123|src": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "gamma123|emp": [
    0.04375,
    0.008085088270622034,
    null
   ],
   "joint|nm": [
    0.0125,
    0.004391709163298499,
    null
   ],
   "joint|src": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "joint|emp": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "bonf": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "bonf_emp": [
    0.0421875,
    0.007945882861165232,
    null
   ]
  },
  "nan": {
   "order2|nm": 0,
   "order2|src": 0,
   "order2|emp": 0,
   "cross2|nm": 0,
   "cross2|src": 0,
   "cross2|emp": 0,
   "adj2|nm": 0,
   "adj2|src": 0,
   "adj2|emp": 0,
   "within2|nm": 0,
   "within2|src": 0,
   "within2|emp": 0,
   "order3|nm": 0,
   "order3|src": 0,
   "order3|emp": 0,
   "gamma|nm": 0,
   "gamma|src": 0,
   "gamma|emp": 0,
   "gamma123|nm": 0,
   "gamma123|src": 0,
   "gamma123|emp": 0,
   "joint|nm": 0,
   "joint|src": 0,
   "joint|emp": 0,
   "bonf": 0,
   "bonf_emp": 0
  },
  "meanX": [
   0.3332931972957641,
   0.3332881523538035,
   0.3333189213224521,
   0.33333222735611817,
   0.333330212688367,
   0.3333952379478811,
   0.22212140580156975,
   0.22210762821630908,
   0.22220936127570595,
   0.22232109688265758,
   0.22223223109482354,
   0.22224412443522595,
   0.2223521836019461,
   0.22230177013543234,
   0.22228629507751863,
   0.22235818338132315
  ],
  "sdX": [
   0.0012680656301134808,
   0.0009101549978567764,
   0.0008951554242735499,
   0.0012507390909202803,
   0.0009124611150187163,
   0.0012286608398266261,
   0.002851863790603103,
   0.0017635956401605226,
   0.0017012313945779939,
   0.0016065388014335406,
   0.0012590252661478574,
   0.0016434267255072837,
   0.0026475153668814038,
   0.0017213686932435219,
   0.0017352887436430297,
   0.0029344311922347714
  ],
  "mean_z": [
   -0.010667100957204051,
   0.027391794167919602,
   0.02619936906170267,
   -0.009894728869421696,
   0.017708754974273048,
   0.03878854622580602
  ],
  "k_hat_median": 3.000095197631694,
  "bias_over_se": [
   -0.8007238234898417,
   -1.2558283155546235,
   -0.40730160427320294,
   -0.02237017817907498,
   -0.0865206917837868,
   1.2746207793105921,
   -0.8943190508857999,
   -1.6438147459078702,
   -0.1912491574639619,
   1.556982649016421,
   0.20111325852225106,
   0.3371534748167429,
   1.2418404755659034,
   1.1690817421914037,
   0.9340977271627273,
   1.172143854556095
  ],
  "bias_over_sd": [
   -0.031651388237331685,
   -0.049640972841065896,
   -0.01610000955179864,
   -0.0008842589338709371,
   -0.0034200306346272853,
   0.05038381019500369,
   -0.035351064445989414,
   -0.06497748310549772,
   -0.007559786727178892,
   0.061545143103180155,
   0.00794969955735728,
   0.013327161268264104,
   0.04908805491718665,
   0.04621201345303256,
   0.03692345468775938,
   0.04633305407207991
  ],
  "blocks": 32,
  "blocks_planned": 32,
  "stage1_headline": [
   0.05625,
   0.05625,
   0.0,
   0.034375
  ]
 }
}

==> anc/calc_SHORT/item2/power_study.py <==
#!/usr/bin/env python3
"""Size and power of the moment tests of calc_SHORT/item1/moment_test.py at the configurations and
laws of laws.py.  One process runs one shard of the task list; tasks already on disk are skipped, so a
run can be resumed or extended.

Task = (configuration, law, events per sample N, block b).  Samples per cell:
    null and smear1 (the two laws at which every test is at its null)   1000 at every N
    alternatives                                                        1000 at 1e4 and 1e5, 640 at 1e6
    N = 1e7 (only 'cuts k=1.84', only with the argument 1e7)            640 null, 320 per alternative
Block sizes: 200 samples at 1e4, 100 at 1e5, 20 at 1e6, 4 at 1e7.  Seed of a block:
default_rng([20260923, config index, law index, N, b]), so the output does not depend on the sharding.
At 1e6 and 1e7 the blocks of an alternative are run in two stages, the first half of every cell
before any second half.  A cell listed in runs/skip_stage2.txt (lines "ci li N") keeps only its first
half; aggregate.py writes that list from the first-stage rates (a cell is listed when each of the
four headline rates lies below 10 or above 90 percent, where half the samples already give a binomial
standard error below 2.1 percent).

Per sample the block file keeps
    P    (m, 24)  p-values of the eight tests (moment_test.DOF order) x covariances (nm, src, emp)
    X    (m, 16)  the six F and ten T
    Z    (m, 6)   z_adj2_src, z_gamma_nm, z_gamma123_nm, z_adj2_emp, z_gamma_emp, z_gamma123_emp
    K    (m,)     k_hat from the total
    M    (m, 3)   window means
Files: runs/c<ci>_l<li>_n<N>_b<b>.npz

Run (two shards and the shell = three processes):
  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 power_study.py 0 2 ) > run_shard0.log 2>&1
  ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 power_study.py 1 2 ) > run_shard1.log 2>&1
  and later, with the arguments 1e7 --laws null,pairs0.01,pairs0.05, the 1e7 cells (the laws whose
  headline rates at 1e6 were not all below 10 or above 90 percent, and the null); with --laws twopoint
  and no size, the two-point source added after the first runs.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import sys, os, time
import numpy as np
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, _PKG + '/calc_SHORT/item1')
sys.path.insert(0, HERE)
import moment_test as mt
import laws as L

TESTS = list(mt.DOF)
COVS = ('nm', 'src', 'emp')
RUNS = os.path.join(HERE, 'runs')
BLOCK = {10**4: 200, 10**5: 100, 10**6: 20, 10**7: 4}
AT_NULL = ('null', 'smear1')


def n_samples(law, n):
    if n == 10**7:
        return 640 if law == 'null' else 320
    if law in AT_NULL or n < 10**6:
        return 1000
    return 640


def tasks(sizes, cfgs=None, laws=None):
    out = []
    for n in sizes:
        for ci, cfg in enumerate(L.CONFIG_NAMES):
            if cfgs and cfg not in cfgs:
                continue
            for li, law in enumerate(L.LAWS):
                if (laws and law not in laws) or not L.exists(cfg, law):
                    continue
                m = BLOCK[n]; nb = n_samples(law, n)//m
                for b in range(nb):
                    stage = 1 if (n >= 10**6 and law not in AT_NULL and b >= nb//2) else 0
                    out.append((stage, ci, li, n, b, m))
    out.sort(key=lambda t: (t[3], t[0], t[4], t[1], t[2]))
    return [t[1:] + (t[0],) for t in out]


def skip_set():
    f = os.path.join(RUNS, 'skip_stage2.txt')
    if not os.path.exists(f):
        return set()
    return {tuple(int(v) for v in line.split()) for line in open(f) if line.strip()}


def fname(ci, li, n, b):
    return os.path.join(RUNS, f"c{ci}_l{li}_n{n}_b{b}.npz")


def run_block(ci, li, n, b, m):
    cfg, law = L.CONFIG_NAMES[ci], L.LAWS[li]
    rng = np.random.default_rng([20260923, ci, li, n, b])
    P = np.full((m, 24), np.nan); X = np.full((m, 16), np.nan); Z = np.full((m, 6), np.nan)
    K = np.full(m, np.nan); M = np.full((m, 3), np.nan)
    for i in range(m):
        smp = L.draw(cfg, law, n, rng)
        r = mt.test(*smp)
        P[i] = [r[f'p_{t}_{c}'] for t in TESTS for c in COVS]
        X[i] = list(r['F'].values()) + list(r['T'].values())
        Z[i] = [r['z_adj2_src'], r['z_gamma_nm'], r['z_gamma123_nm'], r['z_adj2_emp'], r['z_gamma_emp'], r['z_gamma123_emp']]
        K[i] = r['k_hat']; M[i] = r['means']
        del smp
    tmp = fname(ci, li, n, b) + '.tmp.npz'
    np.savez(tmp, P=P, X=X, Z=Z, K=K, M=M)
    os.replace(tmp, fname(ci, li, n, b))


if __name__ == '__main__':
    args = sys.argv[1:]
    laws = None
    if '--laws' in args:
        i = args.index('--laws'); laws = args[i+1].split(','); del args[i:i+2]
    shard, nshard = int(args[0]), int(args[1])
    sizes = [int(float(a)) for a in args[2:]] or [10**4, 10**5, 10**6]
    cfgs = ['cuts k=1.84'] if sizes == [10**7] else None
    os.makedirs(RUNS, exist_ok=True)
    T = tasks(sizes, cfgs, laws)
    mine = [t for i, t in enumerate(T) if i % nshard == shard]
    t0 = time.time(); done = 0
    print(f"shard {shard}/{nshard}: {len(mine)} of {len(T)} blocks, sizes {sizes}", flush=True)
    for (ci, li, n, b, m, stage) in mine:
        if os.path.exists(fname(ci, li, n, b)):
            continue
        if stage == 1 and (ci, li, n) in skip_set():
            continue
        t1 = time.time()
        run_block(ci, li, n, b, m)
        done += 1
        print(f"{L.CONFIG_NAMES[ci]:12s} {L.LAWS[li]:13s} N={n:8d} b={b:3d} m={m:3d} {time.time()-t1:7.1f} s "
              f"(elapsed {time.time()-t0:7.0f} s)", flush=True)
    print(f"shard {shard} finished, {done} blocks in {time.time()-t0:.0f} s", flush=True)


==> anc/calc_SHORT/item2/power_tables.log <==
Rejection percentage at nominal 5 percent, binomial standard error in brackets (or the 95 percent
bound where none or all are rejected). Headline tests: order2 (src), order3 (src), gamma (nm), and
their Bonferroni combination at 0.05/3 each.  R = samples.

==== cuts k=1: k = 1.0, dipole means 2.4360 3.6341 5.4215 ====
law                   N     R        order2       order3        gamma         bonf |      cross2        adj2     within2    gamma123       joint |  order2 emp  order3 emp   gamma emp  nan
null              10000  1000      5.1(0.7)     6.6(0.8)     3.5(0.6)     6.7(0.8) |    5.6(0.7)    4.3(0.6)    5.2(0.7)    4.0(0.6)    7.2(0.8) |    5.7(0.7)   13.0(1.1)   35.9(1.5)  0
null             100000  1000      4.6(0.7)     4.9(0.7)     4.6(0.7)     4.6(0.7) |    4.5(0.7)    3.5(0.6)    5.1(0.7)    4.9(0.7)    5.1(0.7) |    4.6(0.7)    6.3(0.8)   11.3(1.0)  0
null            1000000  1000      3.8(0.6)     5.2(0.7)     3.8(0.6)     5.1(0.7) |    4.1(0.6)    4.9(0.7)    4.5(0.7)    4.3(0.6)    3.7(0.6) |    3.7(0.6)    5.3(0.7)    4.7(0.7)  0
smear1            10000  1000      5.5(0.7)     5.2(0.7)     4.4(0.6)     5.1(0.7) |    4.8(0.7)    4.9(0.7)    5.0(0.7)    4.0(0.6)    5.4(0.7) |    6.3(0.8)   13.0(1.1)   35.6(1.5)  0
smear1           100000  1000      5.0(0.7)     5.0(0.7)     6.5(0.8)     5.8(0.7) |    4.0(0.6)    3.5(0.6)    5.6(0.7)    6.4(0.8)    5.8(0.7) |    5.2(0.7)    5.4(0.7)   13.2(1.1)  0
smear1          1000000  1000      4.5(0.7)     5.9(0.7)     4.1(0.6)     4.6(0.7) |    5.1(0.7)    4.7(0.7)    5.4(0.7)    3.9(0.6)    5.4(0.7) |    4.5(0.7)    6.1(0.8)    4.6(0.7)  0
clan5             10000  1000  100.0(>99.7) 100.0(>99.7)    72.3(1.4) 100.0(>99.7) |   45.7(1.6)   30.3(1.5) 100.0(>99.7)    7.4(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   75.5(1.4)  0
clan5            100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) |   48.2(1.6)   31.8(1.5) 100.0(>99.7)    8.2(0.9) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   98.3(0.4)  0
clan5           1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   53.1(2.8)   37.8(2.7) 100.0(>99.1)   10.9(1.7) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clan30            10000  1000  100.0(>99.7) 100.0(>99.7)     9.6(0.9) 100.0(>99.7) |   13.7(1.1)   11.5(1.0) 100.0(>99.7)    5.4(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   57.0(1.6)  0
clan30           100000  1000  100.0(>99.7) 100.0(>99.7)    46.7(1.6) 100.0(>99.7) |   14.7(1.1)   12.0(1.0) 100.0(>99.7)    5.2(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   97.7(0.5)  0
clan30          1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   16.9(2.1)   14.4(2.0) 100.0(>99.1)    5.6(1.3) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
pairs0.01         10000  1000      7.2(0.8)     4.6(0.7)     4.9(0.7)     5.3(0.7) |    4.8(0.7)    5.8(0.7)    5.0(0.7)    4.7(0.7)    6.3(0.8) |    9.5(0.9)   14.1(1.1)   38.3(1.5)  0
pairs0.01        100000  1000     33.4(1.5)     5.3(0.7)     5.5(0.7)    21.6(1.3) |   12.9(1.1)   13.7(1.1)    3.8(0.6)    5.6(0.7)   26.4(1.4) |   35.8(1.5)   10.5(1.0)   11.5(1.0)  0
pairs0.01       1000000   640  100.0(>99.5)    33.8(1.9)     5.9(0.9) 100.0(>99.5) |   79.8(1.6)   80.9(1.6)    5.0(0.9)   11.2(1.2) 100.0(>99.5) | 100.0(>99.5)   39.1(1.9)    7.7(1.1)  0
pairs0.05         10000  1000     77.6(1.3)     7.7(0.8)     4.6(0.7)    65.2(1.5) |   23.8(1.3)   25.8(1.4)    4.2(0.6)    5.5(0.7)   66.6(1.5) |   82.2(1.2)   30.0(1.4)   47.9(1.6)  0
pairs0.05        100000  1000  100.0(>99.7)    83.3(1.2)     6.4(0.8) 100.0(>99.7) |   99.0(0.3)   99.0(0.3)    4.5(0.7)   23.1(1.3) 100.0(>99.7) | 100.0(>99.7)   90.6(0.9)   26.0(1.4)  0
pairs0.05       1000000   640  100.0(>99.5) 100.0(>99.5)    12.2(1.3) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)    4.8(0.8)   94.7(0.9) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)   40.8(1.9)  0
bg0.02            10000  1000      6.0(0.8)     6.8(0.8)     8.8(0.9)     8.0(0.9) |    4.9(0.7)    5.5(0.7)    5.2(0.7)    8.0(0.9)    7.3(0.8) |    6.2(0.8)   10.2(1.0)   17.5(1.2)  0
bg0.02           100000  1000      5.2(0.7)     5.9(0.7)    34.5(1.5)    23.3(1.3) |    5.7(0.7)    5.2(0.7)    5.8(0.7)   32.5(1.5)   14.8(1.1) |    5.1(0.7)    7.9(0.9)   18.0(1.2)  0
bg0.02          1000000   320      4.4(1.1)     5.3(1.3) 100.0(>99.1)    99.4(0.4) |    3.8(1.1)    5.3(1.3)    4.1(1.1) 100.0(>99.1)   92.8(1.4) |    4.7(1.2)    5.3(1.3) 100.0(>99.1)  0
bg0.05            10000  1000      4.5(0.7)     6.0(0.8)    22.5(1.3)    16.6(1.2) |    6.4(0.8)    5.5(0.7)    5.2(0.7)   22.1(1.3)   12.7(1.1) |    4.7(0.7)   10.7(1.0)    9.2(0.9)  0
bg0.05           100000  1000      5.5(0.7)     4.8(0.7)    97.5(0.5)    93.9(0.8) |    4.7(0.7)    5.6(0.7)    4.3(0.6)   96.7(0.6)   72.8(1.4) |    5.3(0.7)    5.9(0.7)   95.2(0.7)  0
bg0.05          1000000   320      5.3(1.3)     4.4(1.1) 100.0(>99.1) 100.0(>99.1) |    4.4(1.1)    4.4(1.1)    4.7(1.2) 100.0(>99.1) 100.0(>99.1) |    5.3(1.3)    3.4(1.0) 100.0(>99.1)  0
bg0.10            10000  1000      6.0(0.8)     5.3(0.7)    75.8(1.4)    61.5(1.5) |    6.1(0.8)    5.1(0.7)    6.1(0.8)   72.0(1.4)   36.0(1.5) |    6.7(0.8)   11.7(1.0)   36.4(1.5)  0
bg0.10           100000  1000      5.1(0.7)     4.5(0.7) 100.0(>99.7) 100.0(>99.7) |    4.9(0.7)    5.6(0.7)    5.1(0.7) 100.0(>99.7) 100.0(>99.7) |    5.5(0.7)    6.4(0.8) 100.0(>99.7)  0
bg0.10          1000000   320      6.2(1.4)     7.8(1.5) 100.0(>99.1) 100.0(>99.1) |    3.8(1.1)    4.7(1.2)    4.1(1.1) 100.0(>99.1) 100.0(>99.1) |    6.6(1.4)    6.6(1.4) 100.0(>99.1)  0
lognormal         10000  1000      4.8(0.7)     8.0(0.9) 100.0(>99.7) 100.0(>99.7) |    4.8(0.7)    5.0(0.7)    4.5(0.7) 100.0(>99.7) 100.0(>99.7) |    4.9(0.7)   14.8(1.1)   88.6(1.0)  0
lognormal        100000  1000      4.3(0.6)     5.2(0.7) 100.0(>99.7) 100.0(>99.7) |    5.0(0.7)    6.2(0.8)    5.0(0.7) 100.0(>99.7) 100.0(>99.7) |    3.9(0.6)    7.9(0.9)   99.8(0.1)  0
lognormal       1000000   320      5.6(1.3)     6.9(1.4) 100.0(>99.1) 100.0(>99.1) |    4.4(1.1)    7.2(1.4)    3.8(1.1) 100.0(>99.1) 100.0(>99.1) |    5.6(1.3)    6.2(1.4) 100.0(>99.1)  0
compound          10000  1000  100.0(>99.7) 100.0(>99.7)    16.7(1.2) 100.0(>99.7) |   41.7(1.6)   28.9(1.4) 100.0(>99.7)    3.6(0.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.5(0.2)  0
compound         100000  1000  100.0(>99.7) 100.0(>99.7)    89.5(1.0) 100.0(>99.7) |   41.5(1.6)   28.2(1.4) 100.0(>99.7)    3.6(0.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
compound        1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   42.8(2.8)   31.2(2.6) 100.0(>99.1)    2.2(0.8) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2         10000  1000  100.0(>99.7) 100.0(>99.7)     6.3(0.8) 100.0(>99.7) |   98.8(0.3)   98.3(0.4) 100.0(>99.7)   11.6(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   64.3(1.5)  0
clusters2        100000  1000  100.0(>99.7) 100.0(>99.7)    30.1(1.5) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   67.2(1.5) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   97.9(0.5)  0
clusters2       1000000   320  100.0(>99.1) 100.0(>99.1)    98.8(0.6) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2half     10000  1000  100.0(>99.7) 100.0(>99.7)    12.5(1.0) 100.0(>99.7) | 100.0(>99.7)   99.7(0.2) 100.0(>99.7)   28.2(1.4) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   77.1(1.3)  0
clusters2half    100000  1000  100.0(>99.7) 100.0(>99.7)    74.1(1.4) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   98.6(0.4) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.1(0.3)  0
clusters2half   1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0

==== cuts k=1.84: k = 1.84, dipole means 4.4823 6.6868 9.9755 ====
law                   N     R        order2       order3        gamma         bonf |      cross2        adj2     within2    gamma123       joint |  order2 emp  order3 emp   gamma emp  nan
null              10000  1000      5.0(0.7)     5.8(0.7)     4.2(0.6)     4.5(0.7) |    4.1(0.6)    4.4(0.6)    4.8(0.7)    4.4(0.6)    6.1(0.8) |    5.0(0.7)    8.4(0.9)   21.9(1.3)  0
null             100000  1000      4.6(0.7)     4.6(0.7)     4.9(0.7)     4.5(0.7) |    6.2(0.8)    5.5(0.7)    4.9(0.7)    5.0(0.7)    4.0(0.6) |    4.4(0.6)    5.5(0.7)    6.5(0.8)  0
null            1000000  1000      5.3(0.7)     5.5(0.7)     5.4(0.7)     4.9(0.7) |    5.6(0.7)    5.5(0.7)    4.5(0.7)    5.7(0.7)    5.0(0.7) |    5.4(0.7)    5.3(0.7)    5.9(0.7)  0
null           10000000   640      3.4(0.7)     3.8(0.8)     5.9(0.9)     3.8(0.8) |    4.2(0.8)    5.2(0.9)    4.5(0.8)    5.9(0.9)    3.3(0.7) |    3.4(0.7)    4.2(0.8)    6.4(1.0)  0
smear1            10000  1000      4.1(0.6)     4.9(0.7)     3.9(0.6)     5.1(0.7) |    4.1(0.6)    3.9(0.6)    5.1(0.7)    4.4(0.6)    5.5(0.7) |    4.1(0.6)    8.2(0.9)   22.1(1.3)  0
smear1           100000  1000      5.2(0.7)     4.1(0.6)     5.2(0.7)     4.6(0.7) |    5.5(0.7)    5.5(0.7)    5.6(0.7)    5.2(0.7)    5.5(0.7) |    5.4(0.7)    4.3(0.6)    7.9(0.9)  0
smear1          1000000  1000      5.1(0.7)     4.4(0.6)     6.1(0.8)     5.7(0.7) |    4.5(0.7)    4.9(0.7)    5.0(0.7)    6.8(0.8)    4.6(0.7) |    5.0(0.7)    3.8(0.6)    6.3(0.8)  0
clan5             10000  1000  100.0(>99.7) 100.0(>99.7)    93.6(0.8) 100.0(>99.7) |   55.4(1.6)   39.2(1.5) 100.0(>99.7)    7.9(0.9) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   84.7(1.1)  0
clan5            100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) |   57.7(1.6)   40.3(1.6) 100.0(>99.7)    9.4(0.9) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
clan5           1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   60.3(2.7)   42.8(2.8) 100.0(>99.1)    9.1(1.6) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clan30            10000  1000  100.0(>99.7) 100.0(>99.7)    13.8(1.1) 100.0(>99.7) |   16.1(1.2)   11.1(1.0) 100.0(>99.7)    6.8(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   68.5(1.5)  0
clan30           100000  1000  100.0(>99.7) 100.0(>99.7)    74.4(1.4) 100.0(>99.7) |   14.9(1.1)   10.5(1.0) 100.0(>99.7)    6.4(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.8(0.1)  0
clan30          1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   15.9(2.0)   10.6(1.7) 100.0(>99.1)    5.3(1.3) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
pairs0.01         10000  1000      7.7(0.8)     4.2(0.6)     4.2(0.6)     4.9(0.7) |    5.0(0.7)    5.0(0.7)    4.8(0.7)    4.5(0.7)    6.2(0.8) |   10.2(1.0)   12.1(1.0)   25.8(1.4)  0
pairs0.01        100000  1000     41.3(1.6)     7.2(0.8)     5.2(0.7)    28.3(1.4) |   13.7(1.1)   15.3(1.1)    6.1(0.8)    5.7(0.7)   31.2(1.5) |   43.8(1.6)   12.0(1.0)    8.4(0.9)  0
pairs0.01       1000000   640  100.0(>99.5)    48.1(2.0)     5.5(0.9) 100.0(>99.5) |   88.1(1.3)   87.8(1.3)    5.2(0.9)   13.1(1.3) 100.0(>99.5) | 100.0(>99.5)   52.0(2.0)    7.3(1.0)  0
pairs0.01      10000000   320  100.0(>99.1) 100.0(>99.1)     7.8(1.5) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)    5.6(1.3)   64.4(2.7) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)   10.0(1.7)  0
pairs0.05         10000  1000     86.7(1.1)     8.6(0.9)     5.2(0.7)    76.6(1.3) |   32.0(1.5)   34.1(1.5)    5.4(0.7)    6.4(0.8)   78.8(1.3) |   90.8(0.9)   30.3(1.5)   31.5(1.5)  0
pairs0.05        100000  1000  100.0(>99.7)    88.3(1.0)     5.1(0.7) 100.0(>99.7) |   99.9(0.1)   99.9(0.1)    5.9(0.7)   21.0(1.3) 100.0(>99.7) | 100.0(>99.7)   94.5(0.7)   17.4(1.2)  0
pairs0.05       1000000   640  100.0(>99.5) 100.0(>99.5)    11.6(1.3) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)    5.3(0.9)   93.1(1.0) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)   33.1(1.9)  0
pairs0.05      10000000   320  100.0(>99.1) 100.0(>99.1)    67.8(2.6) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)    3.8(1.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)   98.4(0.7)  0
bg0.02            10000  1000      4.7(0.7)     5.6(0.7)     8.9(0.9)     7.8(0.8) |    4.9(0.7)    6.0(0.8)    4.5(0.7)    8.5(0.9)    7.5(0.8) |    5.0(0.7)    9.2(0.9)   10.6(1.0)  0
bg0.02           100000  1000      5.9(0.7)     5.9(0.7)    35.8(1.5)    26.0(1.4) |    5.5(0.7)    5.7(0.7)    5.1(0.7)   34.8(1.5)   14.0(1.1) |    5.8(0.7)    6.6(0.8)   23.3(1.3)  0
bg0.02          1000000   320      6.2(1.4)     4.1(1.1)    99.7(0.3)    99.7(0.3) |    6.2(1.4)    5.0(1.2)    5.6(1.3)   99.7(0.3)   91.9(1.5) |    6.2(1.4)    3.8(1.1)   99.7(0.3)  0
bg0.05            10000  1000      4.5(0.7)     4.7(0.7)    21.5(1.3)    14.3(1.1) |    4.3(0.6)    5.6(0.7)    5.3(0.7)   20.7(1.3)   10.8(1.0) |    5.1(0.7)    9.7(0.9)    8.5(0.9)  0
bg0.05           100000  1000      6.3(0.8)     4.5(0.7)    98.2(0.4)    95.7(0.6) |    4.9(0.7)    5.1(0.7)    5.5(0.7)   97.7(0.5)   75.7(1.4) |    6.3(0.8)    5.3(0.7)   96.9(0.5)  0
bg0.05          1000000   320      4.7(1.2)     4.1(1.1) 100.0(>99.1) 100.0(>99.1) |    4.7(1.2)    3.8(1.1)    4.4(1.1) 100.0(>99.1) 100.0(>99.1) |    4.7(1.2)    3.8(1.1) 100.0(>99.1)  0
bg0.10            10000  1000      5.7(0.7)     6.5(0.8)    74.7(1.4)    62.2(1.5) |    4.7(0.7)    4.4(0.6)    5.2(0.7)   70.4(1.4)   38.1(1.5) |    5.7(0.7)   10.1(1.0)   44.9(1.6)  0
bg0.10           100000  1000      4.8(0.7)     5.1(0.7) 100.0(>99.7) 100.0(>99.7) |    5.3(0.7)    4.5(0.7)    4.5(0.7) 100.0(>99.7) 100.0(>99.7) |    4.4(0.6)    5.5(0.7) 100.0(>99.7)  0
bg0.10          1000000   320      6.2(1.4)     4.4(1.1) 100.0(>99.1) 100.0(>99.1) |    5.0(1.2)    4.4(1.1)    7.2(1.4) 100.0(>99.1) 100.0(>99.1) |    6.2(1.4)    4.1(1.1) 100.0(>99.1)  0
lognormal         10000  1000      4.7(0.7)     6.6(0.8) 100.0(>99.7) 100.0(>99.7) |    4.8(0.7)    4.8(0.7)    5.1(0.7) 100.0(>99.7) 100.0(>99.7) |    4.7(0.7)   10.8(1.0)   97.7(0.5)  0
lognormal        100000  1000      4.8(0.7)     6.2(0.8) 100.0(>99.7) 100.0(>99.7) |    5.4(0.7)    5.9(0.7)    4.8(0.7) 100.0(>99.7) 100.0(>99.7) |    4.9(0.7)    7.0(0.8) 100.0(>99.7)  0
lognormal       1000000   320      5.3(1.3)     5.6(1.3) 100.0(>99.1) 100.0(>99.1) |    7.5(1.5)    8.8(1.6)    6.9(1.4) 100.0(>99.1) 100.0(>99.1) |    5.3(1.3)    5.3(1.3) 100.0(>99.1)  0
compound          10000  1000  100.0(>99.7) 100.0(>99.7)    16.1(1.2) 100.0(>99.7) |   42.2(1.6)   29.9(1.4) 100.0(>99.7)    3.4(0.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.8(0.1)  0
compound         100000  1000  100.0(>99.7) 100.0(>99.7)    91.6(0.9) 100.0(>99.7) |   39.1(1.5)   27.0(1.4) 100.0(>99.7)    3.9(0.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
compound        1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   42.8(2.8)   29.1(2.5) 100.0(>99.1)    2.8(0.9) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2         10000  1000  100.0(>99.7) 100.0(>99.7)     6.6(0.8) 100.0(>99.7) |   99.7(0.2)   99.4(0.2) 100.0(>99.7)   12.4(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   59.6(1.6)  0
clusters2        100000  1000  100.0(>99.7) 100.0(>99.7)    32.0(1.5) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   68.6(1.5) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.2(0.3)  0
clusters2       1000000   320  100.0(>99.1) 100.0(>99.1)    98.4(0.7) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2half     10000  1000  100.0(>99.7) 100.0(>99.7)    12.5(1.0) 100.0(>99.7) | 100.0(>99.7)   99.9(0.1) 100.0(>99.7)   28.6(1.4) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   68.6(1.5)  0
clusters2half    100000  1000  100.0(>99.7) 100.0(>99.7)    79.9(1.3) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   99.0(0.3) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.8(0.1)  0
clusters2half   1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0

==== cuts k=3: k = 3.0, dipole means 7.3081 10.9024 16.2644 ====
law                   N     R        order2       order3        gamma         bonf |      cross2        adj2     within2    gamma123       joint |  order2 emp  order3 emp   gamma emp  nan
null              10000  1000      4.6(0.7)     4.6(0.7)     3.4(0.6)     4.3(0.6) |    3.7(0.6)    2.8(0.5)    4.5(0.7)    3.6(0.6)    4.8(0.7) |    5.0(0.7)    8.2(0.9)   16.5(1.2)  0
null             100000  1000      5.0(0.7)     3.9(0.6)     4.8(0.7)     3.8(0.6) |    3.9(0.6)    3.7(0.6)    4.1(0.6)    5.4(0.7)    4.9(0.7) |    5.2(0.7)    5.1(0.7)    6.6(0.8)  0
null            1000000  1000      4.3(0.6)     4.0(0.6)     4.8(0.7)     4.8(0.7) |    6.2(0.8)    4.3(0.6)    3.8(0.6)    4.4(0.6)    4.9(0.7) |    4.2(0.6)    3.9(0.6)    5.4(0.7)  0
smear1            10000  1000      5.3(0.7)     5.0(0.7)     5.1(0.7)     5.4(0.7) |    3.3(0.6)    4.6(0.7)    4.5(0.7)    5.4(0.7)    5.6(0.7) |    5.7(0.7)    8.2(0.9)   17.4(1.2)  0
smear1           100000  1000      5.8(0.7)     4.3(0.6)     5.3(0.7)     4.6(0.7) |    5.9(0.7)    4.5(0.7)    5.7(0.7)    5.3(0.7)    4.8(0.7) |    5.8(0.7)    4.5(0.7)    7.1(0.8)  0
smear1          1000000  1000      5.6(0.7)     4.9(0.7)     5.0(0.7)     4.9(0.7) |    5.3(0.7)    4.6(0.7)    4.5(0.7)    4.8(0.7)    4.9(0.7) |    5.6(0.7)    5.0(0.7)    5.3(0.7)  0
clan5             10000  1000  100.0(>99.7) 100.0(>99.7)    99.5(0.2) 100.0(>99.7) |   64.3(1.5)   46.1(1.6) 100.0(>99.7)    8.1(0.9) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   89.8(1.0)  0
clan5            100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) |   63.8(1.5)   41.8(1.6) 100.0(>99.7)    9.1(0.9) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
clan5           1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   62.5(2.7)   44.7(2.8) 100.0(>99.1)    9.1(1.6) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clan30            10000  1000  100.0(>99.7) 100.0(>99.7)    21.1(1.3) 100.0(>99.7) |   19.6(1.3)   14.6(1.1) 100.0(>99.7)    5.3(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   80.2(1.3)  0
clan30           100000  1000  100.0(>99.7) 100.0(>99.7)    92.9(0.8) 100.0(>99.7) |   19.4(1.3)   14.8(1.1) 100.0(>99.7)    7.0(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
clan30          1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   15.3(2.0)   14.7(2.0) 100.0(>99.1)    4.7(1.2) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
pairs0.01         10000  1000      7.8(0.8)     4.5(0.7)     5.3(0.7)     6.2(0.8) |    5.4(0.7)    6.0(0.8)    4.1(0.6)    4.5(0.7)    6.2(0.8) |    9.8(0.9)    9.1(0.9)   15.1(1.1)  0
pairs0.01        100000  1000     49.6(1.6)     8.5(0.9)     4.1(0.6)    35.4(1.5) |   16.7(1.2)   19.0(1.2)    5.7(0.7)    4.3(0.6)   38.3(1.5) |   52.1(1.6)   13.5(1.1)    6.7(0.8)  0
pairs0.01       1000000   640  100.0(>99.5)    39.4(1.9)     5.5(0.9) 100.0(>99.5) |   91.4(1.1)   93.1(1.0)    4.1(0.8)   13.4(1.3) 100.0(>99.5) | 100.0(>99.5)   45.0(2.0)    6.4(1.0)  0
pairs0.05         10000  1000     93.4(0.8)    10.6(1.0)     5.9(0.7)    84.8(1.1) |   36.4(1.5)   39.1(1.5)    4.9(0.7)    7.8(0.8)   83.9(1.2) |   95.0(0.7)   27.4(1.4)   21.0(1.3)  0
pairs0.05        100000  1000  100.0(>99.7)    89.4(1.0)     6.3(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)    4.2(0.6)   21.2(1.3) 100.0(>99.7) | 100.0(>99.7)   94.2(0.7)   13.7(1.1)  0
pairs0.05       1000000   640  100.0(>99.5) 100.0(>99.5)    13.1(1.3) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)    3.6(0.7)   92.3(1.1) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)   27.8(1.8)  0
bg0.02            10000  1000      6.3(0.8)     5.7(0.7)     7.7(0.8)     8.4(0.9) |    4.7(0.7)    5.3(0.7)    5.5(0.7)    8.3(0.9)    7.6(0.8) |    6.6(0.8)    8.1(0.9)    9.4(0.9)  0
bg0.02           100000  1000      4.5(0.7)     4.7(0.7)    36.3(1.5)    25.4(1.4) |    4.7(0.7)    4.6(0.7)    4.5(0.7)   34.7(1.5)   14.3(1.1) |    4.4(0.6)    4.7(0.7)   25.5(1.4)  0
bg0.02          1000000   320      5.3(1.3)     3.8(1.1) 100.0(>99.1)    99.1(0.5) |    4.1(1.1)    3.8(1.1)    4.1(1.1)   99.7(0.3)   91.6(1.6) |    5.6(1.3)    4.4(1.1) 100.0(>99.1)  0
bg0.05            10000  1000      4.6(0.7)     7.3(0.8)    21.9(1.3)    14.5(1.1) |    4.4(0.6)    5.5(0.7)    5.4(0.7)   20.0(1.3)   11.3(1.0) |    4.9(0.7)    8.3(0.9)    8.6(0.9)  0
bg0.05           100000  1000      5.1(0.7)     6.1(0.8)    97.5(0.5)    96.0(0.6) |    4.9(0.7)    5.0(0.7)    4.5(0.7)   97.1(0.5)   73.4(1.4) |    5.2(0.7)    5.8(0.7)   97.0(0.5)  0
bg0.05          1000000   320      7.8(1.5)     4.4(1.1) 100.0(>99.1) 100.0(>99.1) |    6.2(1.4)    5.0(1.2)    7.2(1.4) 100.0(>99.1) 100.0(>99.1) |    7.8(1.5)    3.8(1.1) 100.0(>99.1)  0
bg0.10            10000  1000      5.4(0.7)     5.5(0.7)    72.5(1.4)    59.8(1.6) |    5.4(0.7)    6.1(0.8)    5.9(0.7)   70.0(1.4)   33.2(1.5) |    6.5(0.8)    7.2(0.8)   48.1(1.6)  0
bg0.10           100000  1000      3.7(0.6)     4.5(0.7) 100.0(>99.7) 100.0(>99.7) |    4.2(0.6)    3.2(0.6)    4.6(0.7) 100.0(>99.7) 100.0(>99.7) |    4.1(0.6)    4.1(0.6) 100.0(>99.7)  0
bg0.10          1000000   320      5.0(1.2)     6.2(1.4) 100.0(>99.1) 100.0(>99.1) |    2.5(0.9)    2.8(0.9)    3.8(1.1) 100.0(>99.1) 100.0(>99.1) |    5.0(1.2)    6.2(1.4) 100.0(>99.1)  0
uniform           10000  1000      5.4(0.7)     5.1(0.7) 100.0(>99.7) 100.0(>99.7) |    5.0(0.7)    3.9(0.6)    4.9(0.7) 100.0(>99.7) 100.0(>99.7) |    5.8(0.7)    6.3(0.8) 100.0(>99.7)  0
uniform          100000  1000      5.2(0.7)     4.9(0.7) 100.0(>99.7) 100.0(>99.7) |    5.3(0.7)    4.5(0.7)    4.1(0.6) 100.0(>99.7) 100.0(>99.7) |    5.1(0.7)    5.0(0.7) 100.0(>99.7)  0
uniform         1000000   320      4.1(1.1)     4.4(1.1) 100.0(>99.1) 100.0(>99.1) |    4.1(1.1)    5.0(1.2)    4.7(1.2) 100.0(>99.1) 100.0(>99.1) |    3.8(1.1)    4.1(1.1) 100.0(>99.1)  0
lognormal         10000  1000      5.4(0.7)     5.9(0.7) 100.0(>99.7) 100.0(>99.7) |    4.5(0.7)    4.8(0.7)    3.3(0.6) 100.0(>99.7) 100.0(>99.7) |    6.0(0.8)    9.6(0.9)   99.6(0.2)  0
lognormal        100000  1000      4.0(0.6)     4.7(0.7) 100.0(>99.7) 100.0(>99.7) |    4.9(0.7)    4.8(0.7)    4.7(0.7) 100.0(>99.7) 100.0(>99.7) |    4.2(0.6)    6.3(0.8) 100.0(>99.7)  0
lognormal       1000000   320      7.2(1.4)     4.4(1.1) 100.0(>99.1) 100.0(>99.1) |    6.2(1.4)    5.9(1.3)    6.6(1.4) 100.0(>99.1) 100.0(>99.1) |    7.2(1.4)    4.7(1.2) 100.0(>99.1)  0
compound          10000  1000  100.0(>99.7) 100.0(>99.7)    19.9(1.3) 100.0(>99.7) |   44.5(1.6)   30.4(1.5) 100.0(>99.7)    3.7(0.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.9(0.1)  0
compound         100000  1000  100.0(>99.7) 100.0(>99.7)    88.4(1.0) 100.0(>99.7) |   41.8(1.6)   27.7(1.4) 100.0(>99.7)    4.9(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
compound        1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   40.0(2.7)   27.2(2.5) 100.0(>99.1)    5.0(1.2) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2         10000  1000  100.0(>99.7) 100.0(>99.7)     6.1(0.8) 100.0(>99.7) |   99.9(0.1)   99.2(0.3) 100.0(>99.7)   10.8(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   48.6(1.6)  0
clusters2        100000  1000  100.0(>99.7) 100.0(>99.7)    31.9(1.5) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   68.9(1.5) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   98.2(0.4)  0
clusters2       1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2half     10000  1000  100.0(>99.7) 100.0(>99.7)    12.2(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   27.5(1.4) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   59.8(1.6)  0
clusters2half    100000  1000  100.0(>99.7) 100.0(>99.7)    77.9(1.3) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   99.7(0.2) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.8(0.1)  0
clusters2half   1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0

==== cuts k=40: k = 40.0, dipole means 97.4409 145.3648 216.8588 ====
law                   N     R        order2       order3        gamma         bonf |      cross2        adj2     within2    gamma123       joint |  order2 emp  order3 emp   gamma emp  nan
null              10000  1000      5.3(0.7)     4.5(0.7)     5.3(0.7)     4.5(0.7) |    5.1(0.7)    3.6(0.6)    4.8(0.7)    5.2(0.7)    4.5(0.7) |    6.0(0.8)    5.2(0.7)    5.9(0.7)  0
null             100000  1000      5.4(0.7)     4.8(0.7)     4.6(0.7)     5.2(0.7) |    4.2(0.6)    3.4(0.6)    5.5(0.7)    4.8(0.7)    5.2(0.7) |    5.4(0.7)    4.8(0.7)    4.8(0.7)  0
null            1000000  1000      5.6(0.7)     5.3(0.7)     4.9(0.7)     4.6(0.7) |    4.8(0.7)    3.0(0.5)    5.5(0.7)    4.9(0.7)    4.7(0.7) |    5.4(0.7)    5.5(0.7)    4.9(0.7)  0
smear1            10000  1000      3.3(0.6)     3.4(0.6)     5.9(0.7)     3.3(0.6) |    4.9(0.7)    4.6(0.7)    3.3(0.6)    6.0(0.8)    3.0(0.5) |    3.8(0.6)    3.5(0.6)    6.5(0.8)  0
smear1           100000  1000      5.5(0.7)     4.3(0.6)     3.7(0.6)     3.8(0.6) |    4.6(0.7)    5.4(0.7)    4.2(0.6)    4.5(0.7)    4.6(0.7) |    5.4(0.7)    4.8(0.7)    3.8(0.6)  0
smear1          1000000  1000      5.8(0.7)     5.6(0.7)     4.0(0.6)     4.8(0.7) |    4.7(0.7)    4.9(0.7)    6.1(0.8)    3.9(0.6)    4.3(0.6) |    5.9(0.7)    5.7(0.7)    4.1(0.6)  0
clan5             10000  1000  100.0(>99.7) 100.0(>99.7)    99.6(0.2) 100.0(>99.7) |   95.6(0.6)   82.4(1.2) 100.0(>99.7)    9.1(0.9) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.2(0.3)  0
clan5            100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) |   95.2(0.7)   80.9(1.2) 100.0(>99.7)    7.3(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
clan5           1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   96.6(1.0)   83.8(2.1) 100.0(>99.1)    5.3(1.3) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clan30            10000  1000  100.0(>99.7) 100.0(>99.7)    87.0(1.1) 100.0(>99.7) |   71.3(1.4)   51.3(1.6) 100.0(>99.7)    8.1(0.9) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   46.7(1.6)  0
clan30           100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) |   72.3(1.4)   51.8(1.6) 100.0(>99.7)    7.1(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
clan30          1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   70.0(2.6)   50.0(2.8) 100.0(>99.1)    7.5(1.5) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
pairs0.01         10000  1000      9.9(0.9)     4.5(0.7)     5.2(0.7)     5.4(0.7) |    6.4(0.8)    7.5(0.8)    5.3(0.7)    5.4(0.7)    5.8(0.7) |   11.6(1.0)    5.4(0.7)    5.8(0.7)  0
pairs0.01        100000  1000     64.4(1.5)     5.7(0.7)     4.0(0.6)    47.3(1.6) |   19.7(1.3)   22.5(1.3)    3.5(0.6)    4.1(0.6)   41.9(1.6) |   66.4(1.5)    6.5(0.8)    4.5(0.7)  0
pairs0.01       1000000   640  100.0(>99.5)    11.9(1.3)     4.5(0.8) 100.0(>99.5) |   98.6(0.5)   98.6(0.5)    4.5(0.8)    6.4(1.0) 100.0(>99.5) | 100.0(>99.5)   12.7(1.3)    4.4(0.8)  0
pairs0.05         10000  1000     98.0(0.4)     3.5(0.6)     4.7(0.7)    95.2(0.7) |   44.7(1.6)   48.0(1.6)    4.5(0.7)    5.4(0.7)   89.5(1.0) |   98.2(0.4)    7.6(0.8)    6.2(0.8)  0
pairs0.05        100000  1000  100.0(>99.7)    22.3(1.3)     4.7(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)    4.4(0.6)    7.0(0.8) 100.0(>99.7) | 100.0(>99.7)   32.5(1.5)    4.5(0.7)  0
pairs0.05       1000000   320  100.0(>99.1) 100.0(>99.1)     5.9(1.3) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)    5.0(1.2)   29.7(2.6) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)    7.2(1.4)  0
bg0.02            10000  1000      4.7(0.7)     4.9(0.7)     5.7(0.7)     4.9(0.7) |    4.4(0.6)    5.0(0.7)    5.9(0.7)    6.3(0.8)    5.1(0.7) |    4.9(0.7)    5.7(0.7)    5.1(0.7)  0
bg0.02           100000  1000      5.0(0.7)     5.2(0.7)    11.5(1.0)     7.0(0.8) |    5.3(0.7)    5.2(0.7)    4.7(0.7)   11.0(1.0)    5.7(0.7) |    5.1(0.7)    5.0(0.7)    9.8(0.9)  0
bg0.02          1000000   640      5.2(0.9)     5.2(0.9)    58.6(1.9)    39.7(1.9) |    5.0(0.9)    4.2(0.8)    4.5(0.8)   55.0(2.0)   18.8(1.5) |    5.5(0.9)    4.7(0.8)   58.0(2.0)  0
bg0.05            10000  1000      4.3(0.6)     5.7(0.7)     7.7(0.8)     6.2(0.8) |    5.2(0.7)    6.0(0.8)    4.8(0.7)    7.5(0.8)    6.4(0.8) |    4.1(0.6)    5.0(0.7)    5.4(0.7)  0
bg0.05           100000  1000      4.2(0.6)     4.4(0.6)    40.3(1.6)    28.1(1.4) |    4.0(0.6)    4.2(0.6)    6.0(0.8)   38.8(1.5)   11.8(1.0) |    4.1(0.6)    4.8(0.7)   37.5(1.5)  0
bg0.05          1000000   320      5.9(1.3)     3.8(1.1) 100.0(>99.1)    99.7(0.3) |    4.7(1.2)    4.1(1.1)    5.0(1.2)   99.7(0.3)   97.5(0.9) |    6.2(1.4)    3.8(1.1) 100.0(>99.1)  0
bg0.10            10000  1000      4.9(0.7)     5.6(0.7)    14.8(1.1)     8.9(0.9) |    6.1(0.8)    5.1(0.7)    5.1(0.7)   13.8(1.1)    8.3(0.9) |    4.6(0.7)    5.3(0.7)   10.5(1.0)  0
bg0.10           100000  1000      5.7(0.7)     3.6(0.6)    93.7(0.8)    85.6(1.1) |    5.0(0.7)    6.1(0.8)    4.1(0.6)   91.5(0.9)   53.6(1.6) |    5.8(0.7)    4.1(0.6)   93.4(0.8)  0
bg0.10          1000000   320      6.2(1.4)     6.6(1.4) 100.0(>99.1) 100.0(>99.1) |    5.0(1.2)    3.4(1.0)    5.6(1.3) 100.0(>99.1) 100.0(>99.1) |    6.2(1.4)    6.9(1.4) 100.0(>99.1)  0
uniform           10000  1000      6.1(0.8)     5.1(0.7) 100.0(>99.7) 100.0(>99.7) |    4.9(0.7)    5.4(0.7)    4.8(0.7) 100.0(>99.7) 100.0(>99.7) |    5.7(0.7)    5.5(0.7) 100.0(>99.7)  0
uniform          100000  1000      4.0(0.6)     5.8(0.7) 100.0(>99.7) 100.0(>99.7) |    5.6(0.7)    4.7(0.7)    4.6(0.7) 100.0(>99.7) 100.0(>99.7) |    4.2(0.6)    5.4(0.7) 100.0(>99.7)  0
uniform         1000000   320      3.4(1.0)     4.1(1.1) 100.0(>99.1) 100.0(>99.1) |    5.9(1.3)    5.3(1.3)    5.6(1.3) 100.0(>99.1) 100.0(>99.1) |    3.4(1.0)    4.1(1.1) 100.0(>99.1)  0
lognormal         10000  1000      5.3(0.7)     5.8(0.7)    99.9(0.1)    99.5(0.2) |    4.7(0.7)    5.6(0.7)    5.6(0.7)   99.8(0.1)   95.4(0.7) |    5.3(0.7)    5.8(0.7)   99.7(0.2)  0
lognormal        100000  1000      5.2(0.7)     5.5(0.7) 100.0(>99.7) 100.0(>99.7) |    5.6(0.7)    5.3(0.7)    5.1(0.7) 100.0(>99.7) 100.0(>99.7) |    5.1(0.7)    5.2(0.7) 100.0(>99.7)  0
lognormal       1000000   320      5.6(1.3)     5.3(1.3) 100.0(>99.1) 100.0(>99.1) |    5.3(1.3)    4.7(1.2)    5.6(1.3) 100.0(>99.1) 100.0(>99.1) |    5.6(1.3)    5.6(1.3) 100.0(>99.1)  0
compound          10000  1000  100.0(>99.7) 100.0(>99.7)     7.2(0.8) 100.0(>99.7) |   41.5(1.6)   30.5(1.5) 100.0(>99.7)    5.3(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   28.1(1.4)  0
compound         100000  1000  100.0(>99.7) 100.0(>99.7)    31.5(1.5) 100.0(>99.7) |   38.4(1.5)   28.8(1.4) 100.0(>99.7)    6.1(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   97.9(0.5)  0
compound        1000000   320  100.0(>99.1) 100.0(>99.1)    99.7(0.3) 100.0(>99.1) |   43.4(2.8)   29.4(2.5) 100.0(>99.1)    4.1(1.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2         10000  1000  100.0(>99.7)    96.0(0.6)     5.2(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)    5.8(0.7) 100.0(>99.7) | 100.0(>99.7)   65.6(1.5)    7.0(0.8)  0
clusters2        100000  1000  100.0(>99.7) 100.0(>99.7)    10.1(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   20.3(1.3) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   17.3(1.2)  0
clusters2       1000000   640  100.0(>99.5) 100.0(>99.5)    51.4(2.0) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5) 100.0(>99.5)   91.4(1.1) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)   82.2(1.5)  0
clusters2half     10000  1000  100.0(>99.7)    96.5(0.6)     6.0(0.8) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)    8.8(0.9) 100.0(>99.7) | 100.0(>99.7)   60.2(1.5)    9.1(0.9)  0
clusters2half    100000  1000  100.0(>99.7) 100.0(>99.7)    20.0(1.3) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   46.8(1.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   30.0(1.4)  0
clusters2half   1000000   320  100.0(>99.1) 100.0(>99.1)    96.2(1.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)   99.4(0.4)  0

==== table1: k = 3.0, dipole means 2.0000 2.0000 2.0000 ====
law                   N     R        order2       order3        gamma         bonf |      cross2        adj2     within2    gamma123       joint |  order2 emp  order3 emp   gamma emp  nan
null              10000  1000      4.0(0.6)     4.4(0.6)     4.2(0.6)     4.0(0.6) |    4.6(0.7)    4.6(0.7)    5.2(0.7)    3.7(0.6)    4.2(0.6) |    4.2(0.6)    7.9(0.9)   15.7(1.2)  0
null             100000  1000      5.2(0.7)     4.6(0.7)     5.3(0.7)     3.8(0.6) |    4.8(0.7)    5.3(0.7)    4.7(0.7)    6.1(0.8)    3.4(0.6) |    5.0(0.7)    4.3(0.6)    7.0(0.8)  0
null            1000000  1000      6.2(0.8)     4.7(0.7)     6.2(0.8)     5.8(0.7) |    4.8(0.7)    5.3(0.7)    6.6(0.8)    4.8(0.7)    5.0(0.7) |    6.3(0.8)    4.8(0.7)    6.1(0.8)  0
smear1            10000  1000      5.9(0.7)     5.8(0.7)     4.7(0.7)     5.3(0.7) |    5.0(0.7)    4.1(0.6)    5.2(0.7)    5.8(0.7)    5.7(0.7) |    6.3(0.8)    8.9(0.9)   18.6(1.2)  0
smear1           100000  1000      4.9(0.7)     4.5(0.7)     5.1(0.7)     4.1(0.6) |    5.6(0.7)    4.6(0.7)    4.4(0.6)    4.7(0.7)    4.6(0.7) |    5.1(0.7)    5.5(0.7)    7.3(0.8)  0
smear1          1000000  1000      5.6(0.7)     5.5(0.7)     5.5(0.7)     5.6(0.7) |    4.8(0.7)    4.9(0.7)    5.9(0.7)    6.3(0.8)    6.2(0.8) |    5.7(0.7)    5.6(0.7)    5.8(0.7)  0
clan5             10000  1000  100.0(>99.7) 100.0(>99.7)    80.8(1.2) 100.0(>99.7) |   21.5(1.3)   16.6(1.2) 100.0(>99.7)   10.8(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   44.8(1.6)  0
clan5            100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) |   24.5(1.4)   17.0(1.2) 100.0(>99.7)   10.1(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   98.8(0.3)  0
clan5           1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   21.6(2.3)   15.6(2.0) 100.0(>99.1)   10.9(1.7) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clan30            10000  1000  100.0(>99.7)    93.1(0.8)    12.5(1.0) 100.0(>99.7) |    7.7(0.8)    5.6(0.7)   99.9(0.1)    5.5(0.7) 100.0(>99.7) | 100.0(>99.7)   70.6(1.4)   11.3(1.0)  0
clan30           100000  1000  100.0(>99.7) 100.0(>99.7)    57.1(1.6) 100.0(>99.7) |    7.2(0.8)    7.1(0.8) 100.0(>99.7)    5.8(0.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   10.8(1.0)  0
clan30          1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |    8.8(1.6)    8.4(1.6) 100.0(>99.1)    5.9(1.3) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1)   17.2(2.1)  0
pairs0.01         10000  1000      7.5(0.8)     6.0(0.8)     3.8(0.6)     6.8(0.8) |    6.8(0.8)    8.1(0.9)    3.9(0.6)    4.6(0.7)    6.9(0.8) |   10.4(1.0)   10.0(0.9)   19.5(1.3)  0
pairs0.01        100000  1000     49.0(1.6)     6.8(0.8)     5.7(0.7)    36.1(1.5) |   31.1(1.5)   41.1(1.6)    4.6(0.7)   10.3(1.0)   35.4(1.5) |   51.4(1.6)    8.6(0.9)   10.1(1.0)  0
pairs0.01       1000000   640  100.0(>99.5)    33.6(1.9)     8.4(1.1) 100.0(>99.5) |   99.8(0.2)   99.8(0.2)    2.7(0.6)   54.2(2.0) 100.0(>99.5) | 100.0(>99.5)   37.5(1.9)    9.4(1.2)  0
pairs0.05         10000  1000     92.7(0.8)     7.9(0.9)     7.2(0.8)    85.2(1.1) |   66.9(1.5)   78.6(1.3)    4.3(0.6)   22.2(1.3)   84.7(1.1) |   94.7(0.7)   24.7(1.4)   32.6(1.5)  0
pairs0.05        100000  1000  100.0(>99.7)    78.4(1.3)    12.3(1.0) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)    4.3(0.6)   92.3(0.8) 100.0(>99.7) | 100.0(>99.7)   87.2(1.1)   31.2(1.5)  0
pairs0.05       1000000   640  100.0(>99.5) 100.0(>99.5)    78.0(1.6) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)    4.4(0.8) 100.0(>99.5) 100.0(>99.5) | 100.0(>99.5) 100.0(>99.5)   92.3(1.1)  0
bg0.02            10000  1000      5.4(0.7)     5.7(0.7)     7.0(0.8)     5.9(0.7) |    5.2(0.7)    5.3(0.7)    5.1(0.7)    7.2(0.8)    5.9(0.7) |    6.1(0.8)    6.7(0.8)   11.9(1.0)  0
bg0.02           100000  1000      4.8(0.7)     5.9(0.7)    19.3(1.2)    13.8(1.1) |    4.8(0.7)    4.6(0.7)    5.7(0.7)   17.0(1.2)    9.2(0.9) |    5.0(0.7)    6.4(0.8)   11.6(1.0)  0
bg0.02          1000000   640      3.6(0.7)     3.8(0.8)    87.3(1.3)    77.8(1.6) |    5.2(0.9)    4.8(0.8)    4.7(0.8)   78.9(1.6)   46.4(2.0) |    3.6(0.7)    4.1(0.8)   85.9(1.4)  0
bg0.05            10000  1000      5.1(0.7)     5.7(0.7)    13.6(1.1)    10.3(1.0) |    5.0(0.7)    5.1(0.7)    5.8(0.7)   12.0(1.0)    7.6(0.8) |    6.0(0.8)    8.7(0.9)    8.2(0.9)  0
bg0.05           100000  1000      5.2(0.7)     4.1(0.6)    67.5(1.5)    53.3(1.6) |    5.3(0.7)    4.1(0.6)    3.9(0.6)   56.2(1.6)   24.9(1.4) |    5.0(0.7)    4.8(0.7)   57.7(1.6)  0
bg0.05          1000000   320      6.9(1.4)     4.7(1.2) 100.0(>99.1) 100.0(>99.1) |    6.9(1.4)    7.2(1.4)    7.8(1.5) 100.0(>99.1) 100.0(>99.1) |    6.9(1.4)    3.4(1.0) 100.0(>99.1)  0
bg0.10            10000  1000      3.7(0.6)     5.5(0.7)    32.1(1.5)    21.0(1.3) |    4.9(0.7)    4.5(0.7)    4.1(0.6)   26.1(1.4)   14.0(1.1) |    4.1(0.6)    8.6(0.9)   11.2(1.0)  0
bg0.10           100000  1000      5.3(0.7)     5.6(0.7)    99.9(0.1)    99.5(0.2) |    3.4(0.6)    3.8(0.6)    4.9(0.7)   98.2(0.4)   90.9(0.9) |    5.5(0.7)    6.1(0.8)   99.7(0.2)  0
bg0.10          1000000   320      5.0(1.2)     4.1(1.1) 100.0(>99.1) 100.0(>99.1) |    5.3(1.3)    2.8(0.9)    4.7(1.2) 100.0(>99.1) 100.0(>99.1) |    5.3(1.3)    3.8(1.1) 100.0(>99.1)  0
uniform           10000  1000      6.0(0.8)     5.3(0.7) 100.0(>99.7) 100.0(>99.7) |    7.1(0.8)    6.6(0.8)    5.4(0.7) 100.0(>99.7) 100.0(>99.7) |    6.2(0.8)    7.9(0.9) 100.0(>99.7)  0
uniform          100000  1000      5.2(0.7)     5.7(0.7) 100.0(>99.7) 100.0(>99.7) |    4.6(0.7)    5.1(0.7)    4.8(0.7) 100.0(>99.7) 100.0(>99.7) |    5.2(0.7)    6.1(0.8) 100.0(>99.7)  0
uniform         1000000   320      5.6(1.3)     7.2(1.4) 100.0(>99.1) 100.0(>99.1) |    6.2(1.4)    4.7(1.2)    5.9(1.3) 100.0(>99.1) 100.0(>99.1) |    5.6(1.3)    6.9(1.4) 100.0(>99.1)  0
lognormal         10000  1000      5.7(0.7)     5.0(0.7) 100.0(>99.7) 100.0(>99.7) |    5.6(0.7)    5.5(0.7)    4.7(0.7) 100.0(>99.7)   99.9(0.1) |    6.2(0.8)    8.3(0.9)   98.4(0.4)  0
lognormal        100000  1000      4.1(0.6)     4.9(0.7) 100.0(>99.7) 100.0(>99.7) |    4.6(0.7)    4.8(0.7)    4.5(0.7) 100.0(>99.7) 100.0(>99.7) |    4.3(0.6)    6.2(0.8) 100.0(>99.7)  0
lognormal       1000000   320      5.3(1.3)     7.2(1.4) 100.0(>99.1) 100.0(>99.1) |    4.1(1.1)    4.1(1.1)    6.9(1.4) 100.0(>99.1) 100.0(>99.1) |    5.3(1.3)    6.9(1.4) 100.0(>99.1)  0
compound          10000  1000  100.0(>99.7) 100.0(>99.7)    92.6(0.8) 100.0(>99.7) |   49.7(1.6)   33.9(1.5) 100.0(>99.7)    2.2(0.5) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
compound         100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) |   49.1(1.6)   32.0(1.5) 100.0(>99.7)    1.4(0.4) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
compound        1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) |   50.0(2.8)   33.8(2.6) 100.0(>99.1)    1.2(0.6) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2         10000  1000  100.0(>99.7) 100.0(>99.7)    59.1(1.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   81.4(1.2) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   89.3(1.0)  0
clusters2        100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7)   99.9(0.1)  0
clusters2       1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
clusters2half     10000  1000  100.0(>99.7)    99.8(0.1)    96.2(0.6) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   98.4(0.4) 100.0(>99.7) | 100.0(>99.7)   98.3(0.4)   99.4(0.2)  0
clusters2half    100000  1000  100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7) | 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)  0
clusters2half   1000000   320  100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1) | 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)  0
twopoint          10000  1000      5.8(0.7)     6.1(0.8)     0.1(0.1)     3.2(0.6) |    4.3(0.6)    3.9(0.6)    4.8(0.7)    0.1(0.1)    2.1(0.5) |    5.6(0.7)    7.4(0.8)    6.1(0.8)  0
twopoint         100000  1000      5.3(0.7)     5.6(0.7)    0.0(<0.3)     4.2(0.6) |    3.2(0.6)    4.2(0.6)    6.7(0.8)    0.2(0.1)    2.0(0.4) |    5.3(0.7)    6.6(0.8)    3.8(0.6)  0
twopoint        1000000   640      5.2(0.9)     5.3(0.9)    0.0(<0.5)     3.4(0.7) |    4.8(0.8)    3.9(0.8)    4.4(0.8)    0.3(0.2)    1.2(0.4) |    5.0(0.9)    5.5(0.9)    5.5(0.9)  0

cells: 210; stage-2 skip list: 48 cells


==> anc/calc_SHORT/item2/report.json <==
{
 "size": {
  "cuts k=1|null|10000": {
   "order2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|src": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma|nm": [
    0.035,
    0.005811626278418116,
    null
   ],
   "gamma123|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "joint|nm": [
    0.072,
    0.008174105455644672,
    null
   ],
   "bonf": [
    0.067,
    0.007906389820898032,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.13,
    0.010634848376916336,
    null
   ],
   "gamma|emp": [
    0.359,
    0.01516967369457893,
    null
   ],
   "bonf_emp": [
    0.297,
    0.014449602070645405,
    null
   ]
  },
  "cuts k=1|null|100000": {
   "order2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|src": [
    0.035,
    0.005811626278418116,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma123|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "gamma|emp": [
    0.113,
    0.01001154333756789,
    null
   ],
   "bonf_emp": [
    0.077,
    0.00843036179532053,
    null
   ]
  },
  "cuts k=1|null|1000000": {
   "order2|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "cross2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|nm": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma123|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "joint|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order3|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|emp": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf_emp": [
    0.051,
    0.00695693898205238,
    null
   ]
  },
  "cuts k=1|smear1|10000": {
   "order2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma123|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "joint|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order3|emp": [
    0.13,
    0.010634848376916336,
    null
   ],
   "gamma|emp": [
    0.356,
    0.015141466243399283,
    null
   ],
   "bonf_emp": [
    0.29,
    0.01434921600645833,
    null
   ]
  },
  "cuts k=1|smear1|100000": {
   "order2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "adj2|src": [
    0.035,
    0.005811626278418116,
    null
   ],
   "within2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|nm": [
    0.065,
    0.007795832219846705,
    null
   ],
   "gamma123|nm": [
    0.064,
    0.007739767438366608,
    null
   ],
   "joint|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "bonf": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma|emp": [
    0.132,
    0.010704017937204702,
    null
   ],
   "bonf_emp": [
    0.089,
    0.00900438781928011,
    null
   ]
  },
  "cuts k=1|smear1|1000000": {
   "order2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "cross2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "within2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma|nm": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma123|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "joint|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma|emp": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf_emp": [
    0.045,
    0.0065555320150236475,
    null
   ]
  },
  "cuts k=1.84|null|10000": {
   "order2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "gamma123|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "joint|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|emp": [
    0.084,
    0.008771772910877254,
    null
   ],
   "gamma|emp": [
    0.219,
    0.013078187947877183,
    null
   ],
   "bonf_emp": [
    0.173,
    0.011961229033840962,
    null
   ]
  },
  "cuts k=1.84|null|100000": {
   "order2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma123|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "joint|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|emp": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "bonf_emp": [
    0.057,
    0.007331507348424334,
    null
   ]
  },
  "cuts k=1.84|null|1000000": {
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "gamma123|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "joint|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "bonf_emp": [
    0.055,
    0.00720936890441875,
    null
   ]
  },
  "cuts k=1.84|null|10000000": {
   "order2|src": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "cross2|src": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "adj2|src": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "within2|src": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "order3|src": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "gamma|nm": [
    0.059375,
    0.009341574527264527,
    null
   ],
   "gamma123|nm": [
    0.059375,
    0.009341574527264527,
    null
   ],
   "joint|nm": [
    0.0328125,
    0.007041821479976567,
    null
   ],
   "bonf": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "order2|emp": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "order3|emp": [
    0.0421875,
    0.007945882861165232,
    null
   ],
   "gamma|emp": [
    0.0640625,
    0.009679108954159178,
    null
   ],
   "bonf_emp": [
    0.0390625,
    0.007658392158866271,
    null
   ]
  },
  "cuts k=1.84|smear1|10000": {
   "order2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "cross2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "adj2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "within2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma123|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "joint|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order2|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma|emp": [
    0.221,
    0.013120937466507492,
    null
   ],
   "bonf_emp": [
    0.159,
    0.011563693181678594,
    null
   ]
  },
  "cuts k=1.84|smear1|100000": {
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "adj2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "within2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma123|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|emp": [
    0.079,
    0.008529888627643388,
    null
   ],
   "bonf_emp": [
    0.052,
    0.007021111023192838,
    null
   ]
  },
  "cuts k=1.84|smear1|1000000": {
   "order2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "cross2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma123|nm": [
    0.068,
    0.007960904471226871,
    null
   ],
   "joint|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "gamma|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "bonf_emp": [
    0.057,
    0.007331507348424334,
    null
   ]
  },
  "cuts k=3|null|10000": {
   "order2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "cross2|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "adj2|src": [
    0.028,
    0.005216895628628198,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "gamma123|nm": [
    0.036,
    0.005891010100144117,
    null
   ],
   "joint|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma|emp": [
    0.165,
    0.011737759581794134,
    null
   ],
   "bonf_emp": [
    0.136,
    0.010839926199010766,
    null
   ]
  },
  "cuts k=3|null|100000": {
   "order2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "cross2|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "adj2|src": [
    0.037,
    0.005969170796685248,
    null
   ],
   "within2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3|src": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma123|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order2|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma|emp": [
    0.066,
    0.007851369307324678,
    null
   ],
   "bonf_emp": [
    0.05,
    0.006892024376045111,
    null
   ]
  },
  "cuts k=3|null|1000000": {
   "order2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "cross2|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "adj2|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "within2|src": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order3|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma123|nm": [
    0.044,
    0.006485676526007136,
    null
   ],
   "joint|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|emp": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf_emp": [
    0.049,
    0.006826346021115542,
    null
   ]
  },
  "cuts k=3|smear1|10000": {
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.033,
    0.005648982209212559,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma123|nm": [
    0.054,
    0.007147307185227175,
    null
   ],
   "joint|nm": [
    0.056,
    0.007270763371201128,
    null
   ],
   "bonf": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.082,
    0.008676174272108648,
    null
   ],
   "gamma|emp": [
    0.174,
    0.011988494484296182,
    null
   ],
   "bonf_emp": [
    0.148,
    0.011229247525992114,
    null
   ]
  },
  "cuts k=3|smear1|100000": {
   "order2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "cross2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "adj2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "within2|src": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "joint|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3|emp": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|emp": [
    0.071,
    0.008121514637061242,
    null
   ],
   "bonf_emp": [
    0.058,
    0.007391616873188166,
    null
   ]
  },
  "cuts k=3|smear1|1000000": {
   "order2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma123|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order2|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma|emp": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf_emp": [
    0.055,
    0.00720936890441875,
    null
   ]
  },
  "cuts k=40|null|10000": {
   "order2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "cross2|src": [
    0.051,
    0.00695693898205238,
    null
   ],
   "adj2|src": [
    0.036,
    0.005891010100144117,
    null
   ],
   "within2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "joint|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order2|emp": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3|emp": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "bonf_emp": [
    0.059,
    0.007451107300260815,
    null
   ]
  },
  "cuts k=40|null|100000": {
   "order2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "cross2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "adj2|src": [
    0.034,
    0.005730968504537431,
    null
   ],
   "within2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma123|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|nm": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf_emp": [
    0.053,
    0.00708456067798138,
    null
   ]
  },
  "cuts k=40|null|1000000": {
   "order2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|src": [
    0.03,
    0.005394441583704471,
    null
   ],
   "within2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma123|nm": [
    0.049,
    0.006826346021115542,
    null
   ],
   "joint|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|emp": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf_emp": [
    0.046,
    0.006624499981130651,
    null
   ]
  },
  "cuts k=40|smear1|10000": {
   "order2|src": [
    0.033,
    0.005648982209212559,
    null
   ],
   "cross2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.033,
    0.005648982209212559,
    null
   ],
   "order3|src": [
    0.034,
    0.005730968504537431,
    null
   ],
   "gamma|nm": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma123|nm": [
    0.06,
    0.007509993342207435,
    null
   ],
   "joint|nm": [
    0.03,
    0.005394441583704471,
    null
   ],
   "bonf": [
    0.033,
    0.005648982209212559,
    null
   ],
   "order2|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order3|emp": [
    0.035,
    0.005811626278418116,
    null
   ],
   "gamma|emp": [
    0.065,
    0.007795832219846705,
    null
   ],
   "bonf_emp": [
    0.044,
    0.006485676526007136,
    null
   ]
  },
  "cuts k=40|smear1|100000": {
   "order2|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "cross2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.054,
    0.007147307185227175,
    null
   ],
   "within2|src": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|src": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "gamma123|nm": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "joint|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order2|emp": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|emp": [
    0.038,
    0.006046155803483731,
    null
   ],
   "bonf_emp": [
    0.04,
    0.0061967733539318665,
    null
   ]
  },
  "cuts k=40|smear1|1000000": {
   "order2|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "cross2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|src": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order3|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma|nm": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma123|nm": [
    0.039,
    0.006122009474020765,
    null
   ],
   "joint|nm": [
    0.043,
    0.006414904519944158,
    null
   ],
   "bonf": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order2|emp": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma|emp": [
    0.041,
    0.006270486424512854,
    null
   ],
   "bonf_emp": [
    0.05,
    0.006892024376045111,
    null
   ]
  },
  "table1|null|10000": {
   "order2|src": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "cross2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "gamma123|nm": [
    0.037,
    0.005969170796685248,
    null
   ],
   "joint|nm": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order2|emp": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3|emp": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma|emp": [
    0.157,
    0.01150439046625244,
    null
   ],
   "bonf_emp": [
    0.127,
    0.010529529904036551,
    null
   ]
  },
  "table1|null|100000": {
   "order2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma|nm": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma123|nm": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "joint|nm": [
    0.034,
    0.005730968504537431,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order2|emp": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3|emp": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma|emp": [
    0.07,
    0.008068457101577725,
    null
   ],
   "bonf_emp": [
    0.045,
    0.0065555320150236475,
    null
   ]
  },
  "table1|null|1000000": {
   "order2|src": [
    0.062,
    0.007626008130076967,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|src": [
    0.053,
    0.00708456067798138,
    null
   ],
   "within2|src": [
    0.066,
    0.007851369307324678,
    null
   ],
   "order3|src": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma123|nm": [
    0.048,
    0.006759881655768835,
    null
   ],
   "joint|nm": [
    0.05,
    0.006892024376045111,
    null
   ],
   "bonf": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order3|emp": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma|emp": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "bonf_emp": [
    0.055,
    0.00720936890441875,
    null
   ]
  },
  "table1|smear1|10000": {
   "order2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "cross2|src": [
    0.05,
    0.006892024376045111,
    null
   ],
   "adj2|src": [
    0.041,
    0.006270486424512854,
    null
   ],
   "within2|src": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3|src": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma123|nm": [
    0.058,
    0.007391616873188166,
    null
   ],
   "joint|nm": [
    0.057,
    0.007331507348424334,
    null
   ],
   "bonf": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order2|emp": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order3|emp": [
    0.089,
    0.00900438781928011,
    null
   ],
   "gamma|emp": [
    0.186,
    0.012304633273690036,
    null
   ],
   "bonf_emp": [
    0.161,
    0.011622349160131096,
    null
   ]
  },
  "table1|smear1|100000": {
   "order2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "cross2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "adj2|src": [
    0.046,
    0.006624499981130651,
    null
   ],
   "within2|src": [
    0.044,
    0.006485676526007136,
    null
   ],
   "order3|src": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma|nm": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma123|nm": [
    0.047,
    0.006692607862410586,
    null
   ],
   "joint|nm": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order2|emp": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3|emp": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|emp": [
    0.073,
    0.008226238508577295,
    null
   ],
   "bonf_emp": [
    0.06,
    0.007509993342207435,
    null
   ]
  },
  "table1|smear1|1000000": {
   "order2|src": [
    0.056,
    0.007270763371201128,
    null
   ],
   "cross2|src": [
    0.048,
    0.006759881655768835,
    null
   ],
   "adj2|src": [
    0.049,
    0.006826346021115542,
    null
   ],
   "within2|src": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3|src": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma|nm": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma123|nm": [
    0.063,
    0.007683163410991596,
    null
   ],
   "joint|nm": [
    0.062,
    0.007626008130076967,
    null
   ],
   "bonf": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order2|emp": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3|emp": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma|emp": [
    0.058,
    0.007391616873188166,
    null
   ],
   "bonf_emp": [
    0.06,
    0.007509993342207435,
    null
   ]
  }
 },
 "power": {
  "cuts k=1|null|10000": {
   "order2": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma": [
    0.035,
    0.005811626278418116,
    null
   ],
   "bonf": [
    0.067,
    0.007906389820898032,
    null
   ],
   "R": 1000
  },
  "cuts k=1|null|100000": {
   "order2": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "R": 1000
  },
  "cuts k=1|null|1000000": {
   "order2": [
    0.038,
    0.006046155803483731,
    null
   ],
   "order3": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma": [
    0.038,
    0.006046155803483731,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "R": 1000
  },
  "cuts k=1|smear1|10000": {
   "order2": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma": [
    0.044,
    0.006485676526007136,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "R": 1000
  },
  "cuts k=1|smear1|100000": {
   "order2": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma": [
    0.065,
    0.007795832219846705,
    null
   ],
   "bonf": [
    0.058,
    0.007391616873188166,
    null
   ],
   "R": 1000
  },
  "cuts k=1|smear1|1000000": {
   "order2": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma": [
    0.041,
    0.006270486424512854,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "R": 1000
  },
  "cuts k=1|clan5|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.723,
    0.014151713677148785,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clan5|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clan5|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1|clan30|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.096,
    0.009315793041926168,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clan30|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.467,
    0.015776913513105152,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clan30|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1|pairs0.01|10000": {
   "order2": [
    0.072,
    0.008174105455644672,
    null
   ],
   "order3": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf": [
    0.053,
    0.00708456067798138,
    null
   ],
   "R": 1000
  },
  "cuts k=1|pairs0.01|100000": {
   "order2": [
    0.334,
    0.014914556647785411,
    null
   ],
   "order3": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma": [
    0.055,
    0.00720936890441875,
    null
   ],
   "bonf": [
    0.216,
    0.013013224043256921,
    null
   ],
   "R": 1000
  },
  "cuts k=1|pairs0.01|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    0.3375,
    0.01869131441004083,
    null
   ],
   "gamma": [
    0.059375,
    0.009341574527264527,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=1|pairs0.05|10000": {
   "order2": [
    0.776,
    0.013184233007649704,
    null
   ],
   "order3": [
    0.077,
    0.00843036179532053,
    null
   ],
   "gamma": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf": [
    0.652,
    0.015063067416698366,
    null
   ],
   "R": 1000
  },
  "cuts k=1|pairs0.05|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.833,
    0.01179453263168999,
    null
   ],
   "gamma": [
    0.064,
    0.007739767438366608,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|pairs0.05|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    1.0,
    null,
    0.0046875
   ],
   "gamma": [
    0.121875,
    0.012931398583909534,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=1|bg0.02|10000": {
   "order2": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3": [
    0.068,
    0.007960904471226871,
    null
   ],
   "gamma": [
    0.088,
    0.008958571314668427,
    null
   ],
   "bonf": [
    0.08,
    0.008579044235810887,
    null
   ],
   "R": 1000
  },
  "cuts k=1|bg0.02|100000": {
   "order2": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma": [
    0.345,
    0.015032464867745409,
    null
   ],
   "bonf": [
    0.233,
    0.013368283360252356,
    null
   ],
   "R": 1000
  },
  "cuts k=1|bg0.02|1000000": {
   "order2": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "order3": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    0.99375,
    0.004405585056209894,
    null
   ],
   "R": 320
  },
  "cuts k=1|bg0.05|10000": {
   "order2": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma": [
    0.225,
    0.013205112646244258,
    null
   ],
   "bonf": [
    0.166,
    0.011766222843376714,
    null
   ],
   "R": 1000
  },
  "cuts k=1|bg0.05|100000": {
   "order2": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma": [
    0.975,
    0.004937104414532877,
    null
   ],
   "bonf": [
    0.939,
    0.007568289106528638,
    null
   ],
   "R": 1000
  },
  "cuts k=1|bg0.05|1000000": {
   "order2": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1|bg0.10|10000": {
   "order2": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma": [
    0.758,
    0.013543854695026818,
    null
   ],
   "bonf": [
    0.615,
    0.015387494922826133,
    null
   ],
   "R": 1000
  },
  "cuts k=1|bg0.10|100000": {
   "order2": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|bg0.10|1000000": {
   "order2": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order3": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1|lognormal|10000": {
   "order2": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3": [
    0.08,
    0.008579044235810887,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|lognormal|100000": {
   "order2": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|lognormal|1000000": {
   "order2": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1|compound|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.167,
    0.01179453263168999,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|compound|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.895,
    0.009694070352540258,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|compound|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1|clusters2|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.063,
    0.007683163410991596,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clusters2|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.301,
    0.014505137021069467,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clusters2|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    0.9875,
    0.006210814660734924,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1|clusters2half|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.125,
    0.010458250331675944,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clusters2half|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.741,
    0.013853483316480371,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1|clusters2half|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|null|10000": {
   "order2": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|null|100000": {
   "order2": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|null|1000000": {
   "order2": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma": [
    0.054,
    0.007147307185227175,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|null|10000000": {
   "order2": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "order3": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "gamma": [
    0.059375,
    0.009341574527264527,
    null
   ],
   "bonf": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "R": 640
  },
  "cuts k=1.84|smear1|10000": {
   "order2": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma": [
    0.039,
    0.006122009474020765,
    null
   ],
   "bonf": [
    0.051,
    0.00695693898205238,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|smear1|100000": {
   "order2": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|smear1|1000000": {
   "order2": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "bonf": [
    0.057,
    0.007331507348424334,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|clan5|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.936,
    0.007739767438366605,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clan5|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clan5|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|clan30|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.138,
    0.01090669519148674,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clan30|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.744,
    0.013800869537822608,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clan30|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|pairs0.01|10000": {
   "order2": [
    0.077,
    0.00843036179532053,
    null
   ],
   "order3": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "gamma": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|pairs0.01|100000": {
   "order2": [
    0.413,
    0.0155701958882989,
    null
   ],
   "order3": [
    0.072,
    0.008174105455644672,
    null
   ],
   "gamma": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    0.283,
    0.014244683218660919,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|pairs0.01|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    0.48125,
    0.01975033375904696,
    null
   ],
   "gamma": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=1.84|pairs0.01|10000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|pairs0.05|10000": {
   "order2": [
    0.867,
    0.010738295954200556,
    null
   ],
   "order3": [
    0.086,
    0.008865889690267977,
    null
   ],
   "gamma": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    0.766,
    0.013388203763014663,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|pairs0.05|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.883,
    0.010164201887015036,
    null
   ],
   "gamma": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|pairs0.05|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    1.0,
    null,
    0.0046875
   ],
   "gamma": [
    0.115625,
    0.012640204914218658,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=1.84|pairs0.05|10000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    0.678125,
    0.026117013394947652,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|bg0.02|10000": {
   "order2": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma": [
    0.089,
    0.00900438781928011,
    null
   ],
   "bonf": [
    0.078,
    0.008480330182251162,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|bg0.02|100000": {
   "order2": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma": [
    0.358,
    0.01516034300403523,
    null
   ],
   "bonf": [
    0.26,
    0.013870832707519763,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|bg0.02|1000000": {
   "order2": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order3": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "bonf": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "R": 320
  },
  "cuts k=1.84|bg0.05|10000": {
   "order2": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma": [
    0.215,
    0.012991343271578963,
    null
   ],
   "bonf": [
    0.143,
    0.011070275515993266,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|bg0.05|100000": {
   "order2": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order3": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma": [
    0.982,
    0.004204283529925166,
    null
   ],
   "bonf": [
    0.957,
    0.006414904519944161,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|bg0.05|1000000": {
   "order2": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "order3": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|bg0.10|10000": {
   "order2": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3": [
    0.065,
    0.007795832219846705,
    null
   ],
   "gamma": [
    0.747,
    0.013747399754135324,
    null
   ],
   "bonf": [
    0.622,
    0.015333492752794452,
    null
   ],
   "R": 1000
  },
  "cuts k=1.84|bg0.10|100000": {
   "order2": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|bg0.10|1000000": {
   "order2": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order3": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|lognormal|10000": {
   "order2": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3": [
    0.066,
    0.007851369307324678,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|lognormal|100000": {
   "order2": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3": [
    0.062,
    0.007626008130076967,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|lognormal|1000000": {
   "order2": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|compound|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.161,
    0.011622349160131096,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|compound|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.916,
    0.008771772910877251,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|compound|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|clusters2|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.066,
    0.007851369307324678,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clusters2|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.32,
    0.014751271131668619,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clusters2|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    0.984375,
    0.006932905995819863,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=1.84|clusters2half|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.125,
    0.010458250331675944,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clusters2half|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.799,
    0.01267276607532862,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=1.84|clusters2half|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|null|10000": {
   "order2": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma": [
    0.034,
    0.005730968504537431,
    null
   ],
   "bonf": [
    0.043,
    0.006414904519944158,
    null
   ],
   "R": 1000
  },
  "cuts k=3|null|100000": {
   "order2": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3": [
    0.039,
    0.006122009474020765,
    null
   ],
   "gamma": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "R": 1000
  },
  "cuts k=3|null|1000000": {
   "order2": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "gamma": [
    0.048,
    0.006759881655768835,
    null
   ],
   "bonf": [
    0.048,
    0.006759881655768835,
    null
   ],
   "R": 1000
  },
  "cuts k=3|smear1|10000": {
   "order2": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf": [
    0.054,
    0.007147307185227175,
    null
   ],
   "R": 1000
  },
  "cuts k=3|smear1|100000": {
   "order2": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "R": 1000
  },
  "cuts k=3|smear1|1000000": {
   "order2": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma": [
    0.05,
    0.006892024376045111,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "R": 1000
  },
  "cuts k=3|clan5|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.995,
    0.002230470802319547,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clan5|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clan5|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|clan30|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.211,
    0.012902674141432851,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clan30|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.929,
    0.008121514637061239,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clan30|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|pairs0.01|10000": {
   "order2": [
    0.078,
    0.008480330182251162,
    null
   ],
   "order3": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf": [
    0.062,
    0.007626008130076967,
    null
   ],
   "R": 1000
  },
  "cuts k=3|pairs0.01|100000": {
   "order2": [
    0.496,
    0.01581088232832058,
    null
   ],
   "order3": [
    0.085,
    0.008819013550278738,
    null
   ],
   "gamma": [
    0.041,
    0.006270486424512854,
    null
   ],
   "bonf": [
    0.354,
    0.015122301412152848,
    null
   ],
   "R": 1000
  },
  "cuts k=3|pairs0.01|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    0.39375,
    0.019312841319799372,
    null
   ],
   "gamma": [
    0.0546875,
    0.008987558878784014,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=3|pairs0.05|10000": {
   "order2": [
    0.934,
    0.007851369307324675,
    null
   ],
   "order3": [
    0.106,
    0.009734680272099337,
    null
   ],
   "gamma": [
    0.059,
    0.007451107300260815,
    null
   ],
   "bonf": [
    0.848,
    0.011353237423748348,
    null
   ],
   "R": 1000
  },
  "cuts k=3|pairs0.05|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.894,
    0.009734680272099335,
    null
   ],
   "gamma": [
    0.063,
    0.007683163410991596,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|pairs0.05|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    1.0,
    null,
    0.0046875
   ],
   "gamma": [
    0.13125,
    0.013347719696403203,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=3|bg0.02|10000": {
   "order2": [
    0.063,
    0.007683163410991596,
    null
   ],
   "order3": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma": [
    0.077,
    0.00843036179532053,
    null
   ],
   "bonf": [
    0.084,
    0.008771772910877254,
    null
   ],
   "R": 1000
  },
  "cuts k=3|bg0.02|100000": {
   "order2": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "order3": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma": [
    0.363,
    0.015206281596761254,
    null
   ],
   "bonf": [
    0.254,
    0.013765318739498916,
    null
   ],
   "R": 1000
  },
  "cuts k=3|bg0.02|1000000": {
   "order2": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    0.990625,
    0.005387227190018541,
    null
   ],
   "R": 320
  },
  "cuts k=3|bg0.05|10000": {
   "order2": [
    0.046,
    0.006624499981130651,
    null
   ],
   "order3": [
    0.073,
    0.008226238508577295,
    null
   ],
   "gamma": [
    0.219,
    0.013078187947877183,
    null
   ],
   "bonf": [
    0.145,
    0.01113440613593738,
    null
   ],
   "R": 1000
  },
  "cuts k=3|bg0.05|100000": {
   "order2": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma": [
    0.975,
    0.004937104414532877,
    null
   ],
   "bonf": [
    0.96,
    0.00619677335393187,
    null
   ],
   "R": 1000
  },
  "cuts k=3|bg0.05|1000000": {
   "order2": [
    0.078125,
    0.015002237788805875,
    null
   ],
   "order3": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|bg0.10|10000": {
   "order2": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma": [
    0.725,
    0.014120021246442939,
    null
   ],
   "bonf": [
    0.598,
    0.015504708962118573,
    null
   ],
   "R": 1000
  },
  "cuts k=3|bg0.10|100000": {
   "order2": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order3": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|bg0.10|1000000": {
   "order2": [
    0.05,
    0.012183492931011205,
    null
   ],
   "order3": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|uniform|10000": {
   "order2": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|uniform|100000": {
   "order2": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|uniform|1000000": {
   "order2": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "order3": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|lognormal|10000": {
   "order2": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|lognormal|100000": {
   "order2": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order3": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|lognormal|1000000": {
   "order2": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "order3": [
    0.04375,
    0.011434041485297313,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|compound|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.199,
    0.012625331678811452,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|compound|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.884,
    0.010126401137620413,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|compound|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|clusters2|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clusters2|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.319,
    0.014739029818817792,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clusters2|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=3|clusters2half|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.122,
    0.010349685985574635,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clusters2half|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.779,
    0.01312093746650749,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=3|clusters2half|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|null|10000": {
   "order2": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "R": 1000
  },
  "cuts k=40|null|100000": {
   "order2": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3": [
    0.048,
    0.006759881655768835,
    null
   ],
   "gamma": [
    0.046,
    0.006624499981130651,
    null
   ],
   "bonf": [
    0.052,
    0.007021111023192838,
    null
   ],
   "R": 1000
  },
  "cuts k=40|null|1000000": {
   "order2": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma": [
    0.049,
    0.006826346021115542,
    null
   ],
   "bonf": [
    0.046,
    0.006624499981130651,
    null
   ],
   "R": 1000
  },
  "cuts k=40|smear1|10000": {
   "order2": [
    0.033,
    0.005648982209212559,
    null
   ],
   "order3": [
    0.034,
    0.005730968504537431,
    null
   ],
   "gamma": [
    0.059,
    0.007451107300260815,
    null
   ],
   "bonf": [
    0.033,
    0.005648982209212559,
    null
   ],
   "R": 1000
  },
  "cuts k=40|smear1|100000": {
   "order2": [
    0.055,
    0.00720936890441875,
    null
   ],
   "order3": [
    0.043,
    0.006414904519944158,
    null
   ],
   "gamma": [
    0.037,
    0.005969170796685248,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "R": 1000
  },
  "cuts k=40|smear1|1000000": {
   "order2": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "bonf": [
    0.048,
    0.006759881655768835,
    null
   ],
   "R": 1000
  },
  "cuts k=40|clan5|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.996,
    0.0019959959919799443,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clan5|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clan5|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|clan30|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.87,
    0.010634848376916336,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clan30|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clan30|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|pairs0.01|10000": {
   "order2": [
    0.099,
    0.009444522221901964,
    null
   ],
   "order3": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    0.054,
    0.007147307185227175,
    null
   ],
   "R": 1000
  },
  "cuts k=40|pairs0.01|100000": {
   "order2": [
    0.644,
    0.015141466243399283,
    null
   ],
   "order3": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "bonf": [
    0.473,
    0.01578831846651188,
    null
   ],
   "R": 1000
  },
  "cuts k=40|pairs0.01|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    0.11875,
    0.012787227361463078,
    null
   ],
   "gamma": [
    0.0453125,
    0.008221473155682587,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=40|pairs0.05|10000": {
   "order2": [
    0.98,
    0.0044271887242357325,
    null
   ],
   "order3": [
    0.035,
    0.005811626278418116,
    null
   ],
   "gamma": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf": [
    0.952,
    0.006759881655768837,
    null
   ],
   "R": 1000
  },
  "cuts k=40|pairs0.05|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.223,
    0.01316324428095141,
    null
   ],
   "gamma": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|pairs0.05|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|bg0.02|10000": {
   "order2": [
    0.047,
    0.006692607862410586,
    null
   ],
   "order3": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma": [
    0.057,
    0.007331507348424334,
    null
   ],
   "bonf": [
    0.049,
    0.006826346021115542,
    null
   ],
   "R": 1000
  },
  "cuts k=40|bg0.02|100000": {
   "order2": [
    0.05,
    0.006892024376045111,
    null
   ],
   "order3": [
    0.052,
    0.007021111023192838,
    null
   ],
   "gamma": [
    0.115,
    0.010088359628799918,
    null
   ],
   "bonf": [
    0.07,
    0.008068457101577725,
    null
   ],
   "R": 1000
  },
  "cuts k=40|bg0.02|1000000": {
   "order2": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order3": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "gamma": [
    0.5859375,
    0.019470119177125864,
    null
   ],
   "bonf": [
    0.396875,
    0.01933929106019498,
    null
   ],
   "R": 640
  },
  "cuts k=40|bg0.05|10000": {
   "order2": [
    0.043,
    0.006414904519944158,
    null
   ],
   "order3": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma": [
    0.077,
    0.00843036179532053,
    null
   ],
   "bonf": [
    0.062,
    0.007626008130076967,
    null
   ],
   "R": 1000
  },
  "cuts k=40|bg0.05|100000": {
   "order2": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "order3": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma": [
    0.403,
    0.01551099609954177,
    null
   ],
   "bonf": [
    0.281,
    0.014214042352547005,
    null
   ],
   "R": 1000
  },
  "cuts k=40|bg0.05|1000000": {
   "order2": [
    0.059375,
    0.01321098139037653,
    null
   ],
   "order3": [
    0.0375,
    0.010620403417479019,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "R": 320
  },
  "cuts k=40|bg0.10|10000": {
   "order2": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma": [
    0.148,
    0.011229247525992114,
    null
   ],
   "bonf": [
    0.089,
    0.00900438781928011,
    null
   ],
   "R": 1000
  },
  "cuts k=40|bg0.10|100000": {
   "order2": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3": [
    0.036,
    0.005891010100144117,
    null
   ],
   "gamma": [
    0.937,
    0.007683163410991592,
    null
   ],
   "bonf": [
    0.856,
    0.011102432165971564,
    null
   ],
   "R": 1000
  },
  "cuts k=40|bg0.10|1000000": {
   "order2": [
    0.0625,
    0.013531646934131853,
    null
   ],
   "order3": [
    0.065625,
    0.01384268301475097,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|uniform|10000": {
   "order2": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "order3": [
    0.051,
    0.00695693898205238,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|uniform|100000": {
   "order2": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order3": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|uniform|1000000": {
   "order2": [
    0.034375,
    0.010184755669473617,
    null
   ],
   "order3": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|lognormal|10000": {
   "order2": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "bonf": [
    0.995,
    0.002230470802319547,
    null
   ],
   "R": 1000
  },
  "cuts k=40|lognormal|100000": {
   "order2": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|lognormal|1000000": {
   "order2": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|compound|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.072,
    0.008174105455644672,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|compound|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.315,
    0.01468928180681411,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|compound|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    0.996875,
    0.003120113366830625,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "cuts k=40|clusters2|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.96,
    0.00619677335393187,
    null
   ],
   "gamma": [
    0.052,
    0.007021111023192838,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clusters2|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.101,
    0.009528850927577786,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clusters2|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    1.0,
    null,
    0.0046875
   ],
   "gamma": [
    0.5140625,
    0.019756416920116978,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "cuts k=40|clusters2half|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.965,
    0.005811626278418119,
    null
   ],
   "gamma": [
    0.06,
    0.007509993342207435,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clusters2half|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.2,
    0.01264911064067352,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "cuts k=40|clusters2half|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    0.9625,
    0.010620403417479015,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|null|10000": {
   "order2": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "order3": [
    0.044,
    0.006485676526007136,
    null
   ],
   "gamma": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "bonf": [
    0.04,
    0.0061967733539318665,
    null
   ],
   "R": 1000
  },
  "table1|null|100000": {
   "order2": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3": [
    0.046,
    0.006624499981130651,
    null
   ],
   "gamma": [
    0.053,
    0.00708456067798138,
    null
   ],
   "bonf": [
    0.038,
    0.006046155803483731,
    null
   ],
   "R": 1000
  },
  "table1|null|1000000": {
   "order2": [
    0.062,
    0.007626008130076967,
    null
   ],
   "order3": [
    0.047,
    0.006692607862410586,
    null
   ],
   "gamma": [
    0.062,
    0.007626008130076967,
    null
   ],
   "bonf": [
    0.058,
    0.007391616873188166,
    null
   ],
   "R": 1000
  },
  "table1|smear1|10000": {
   "order2": [
    0.059,
    0.007451107300260815,
    null
   ],
   "order3": [
    0.058,
    0.007391616873188166,
    null
   ],
   "gamma": [
    0.047,
    0.006692607862410586,
    null
   ],
   "bonf": [
    0.053,
    0.00708456067798138,
    null
   ],
   "R": 1000
  },
  "table1|smear1|100000": {
   "order2": [
    0.049,
    0.006826346021115542,
    null
   ],
   "order3": [
    0.045,
    0.0065555320150236475,
    null
   ],
   "gamma": [
    0.051,
    0.00695693898205238,
    null
   ],
   "bonf": [
    0.041,
    0.006270486424512854,
    null
   ],
   "R": 1000
  },
  "table1|smear1|1000000": {
   "order2": [
    0.056,
    0.007270763371201128,
    null
   ],
   "order3": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma": [
    0.055,
    0.00720936890441875,
    null
   ],
   "bonf": [
    0.056,
    0.007270763371201128,
    null
   ],
   "R": 1000
  },
  "table1|clan5|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.808,
    0.01245536029185828,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clan5|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clan5|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|clan30|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.931,
    0.008014923580421711,
    null
   ],
   "gamma": [
    0.125,
    0.010458250331675944,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clan30|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.571,
    0.015651166090742248,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clan30|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|pairs0.01|10000": {
   "order2": [
    0.075,
    0.008329165624478841,
    null
   ],
   "order3": [
    0.06,
    0.007509993342207435,
    null
   ],
   "gamma": [
    0.038,
    0.006046155803483731,
    null
   ],
   "bonf": [
    0.068,
    0.007960904471226871,
    null
   ],
   "R": 1000
  },
  "table1|pairs0.01|100000": {
   "order2": [
    0.49,
    0.0158082257068907,
    null
   ],
   "order3": [
    0.068,
    0.007960904471226871,
    null
   ],
   "gamma": [
    0.057,
    0.007331507348424334,
    null
   ],
   "bonf": [
    0.361,
    0.01518812035770062,
    null
   ],
   "R": 1000
  },
  "table1|pairs0.01|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    0.3359375,
    0.018669974896782383,
    null
   ],
   "gamma": [
    0.084375,
    0.010986914046875833,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "table1|pairs0.05|10000": {
   "order2": [
    0.927,
    0.008226238508577293,
    null
   ],
   "order3": [
    0.079,
    0.008529888627643388,
    null
   ],
   "gamma": [
    0.072,
    0.008174105455644672,
    null
   ],
   "bonf": [
    0.852,
    0.011229247525992114,
    null
   ],
   "R": 1000
  },
  "table1|pairs0.05|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.784,
    0.013013224043256921,
    null
   ],
   "gamma": [
    0.123,
    0.010386096475577337,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|pairs0.05|1000000": {
   "order2": [
    1.0,
    null,
    0.0046875
   ],
   "order3": [
    1.0,
    null,
    0.0046875
   ],
   "gamma": [
    0.7796875,
    0.016382865589148605,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.0046875
   ],
   "R": 640
  },
  "table1|bg0.02|10000": {
   "order2": [
    0.054,
    0.007147307185227175,
    null
   ],
   "order3": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma": [
    0.07,
    0.008068457101577725,
    null
   ],
   "bonf": [
    0.059,
    0.007451107300260815,
    null
   ],
   "R": 1000
  },
  "table1|bg0.02|100000": {
   "order2": [
    0.048,
    0.006759881655768835,
    null
   ],
   "order3": [
    0.059,
    0.007451107300260815,
    null
   ],
   "gamma": [
    0.193,
    0.012480024038438387,
    null
   ],
   "bonf": [
    0.138,
    0.01090669519148674,
    null
   ],
   "R": 1000
  },
  "table1|bg0.02|1000000": {
   "order2": [
    0.0359375,
    0.00735760619335422,
    null
   ],
   "order3": [
    0.0375,
    0.007509759275436198,
    null
   ],
   "gamma": [
    0.8734375,
    0.013142514123645994,
    null
   ],
   "bonf": [
    0.778125,
    0.016424376147541723,
    null
   ],
   "R": 640
  },
  "table1|bg0.05|10000": {
   "order2": [
    0.051,
    0.00695693898205238,
    null
   ],
   "order3": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma": [
    0.136,
    0.010839926199010766,
    null
   ],
   "bonf": [
    0.103,
    0.009612023720320296,
    null
   ],
   "R": 1000
  },
  "table1|bg0.05|100000": {
   "order2": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3": [
    0.041,
    0.006270486424512854,
    null
   ],
   "gamma": [
    0.675,
    0.014811313243598623,
    null
   ],
   "bonf": [
    0.533,
    0.015776913513105152,
    null
   ],
   "R": 1000
  },
  "table1|bg0.05|1000000": {
   "order2": [
    0.06875,
    0.014144724889070837,
    null
   ],
   "order3": [
    0.046875,
    0.011816002704886074,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|bg0.10|10000": {
   "order2": [
    0.037,
    0.005969170796685248,
    null
   ],
   "order3": [
    0.055,
    0.00720936890441875,
    null
   ],
   "gamma": [
    0.321,
    0.0147634345597493,
    null
   ],
   "bonf": [
    0.21,
    0.01288021738946979,
    null
   ],
   "R": 1000
  },
  "table1|bg0.10|100000": {
   "order2": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma": [
    0.999,
    0.0009994998749374613,
    null
   ],
   "bonf": [
    0.995,
    0.002230470802319547,
    null
   ],
   "R": 1000
  },
  "table1|bg0.10|1000000": {
   "order2": [
    0.05,
    0.012183492931011205,
    null
   ],
   "order3": [
    0.040625,
    0.011036106845118663,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|uniform|10000": {
   "order2": [
    0.06,
    0.007509993342207435,
    null
   ],
   "order3": [
    0.053,
    0.00708456067798138,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|uniform|100000": {
   "order2": [
    0.052,
    0.007021111023192838,
    null
   ],
   "order3": [
    0.057,
    0.007331507348424334,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|uniform|1000000": {
   "order2": [
    0.05625,
    0.012879967185031956,
    null
   ],
   "order3": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|lognormal|10000": {
   "order2": [
    0.057,
    0.007331507348424334,
    null
   ],
   "order3": [
    0.05,
    0.006892024376045111,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|lognormal|100000": {
   "order2": [
    0.041,
    0.006270486424512854,
    null
   ],
   "order3": [
    0.049,
    0.006826346021115542,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|lognormal|1000000": {
   "order2": [
    0.053125,
    0.012537784689564381,
    null
   ],
   "order3": [
    0.071875,
    0.014438337029307599,
    null
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|compound|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.926,
    0.008277922444671728,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|compound|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|compound|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|clusters2|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    0.591,
    0.015547314880711718,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clusters2|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clusters2|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|clusters2half|10000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    0.998,
    0.0014127986409959495,
    null
   ],
   "gamma": [
    0.962,
    0.006046155803483734,
    null
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clusters2half|100000": {
   "order2": [
    1.0,
    null,
    0.003
   ],
   "order3": [
    1.0,
    null,
    0.003
   ],
   "gamma": [
    1.0,
    null,
    0.003
   ],
   "bonf": [
    1.0,
    null,
    0.003
   ],
   "R": 1000
  },
  "table1|clusters2half|1000000": {
   "order2": [
    1.0,
    null,
    0.009375
   ],
   "order3": [
    1.0,
    null,
    0.009375
   ],
   "gamma": [
    1.0,
    null,
    0.009375
   ],
   "bonf": [
    1.0,
    null,
    0.009375
   ],
   "R": 320
  },
  "table1|twopoint|10000": {
   "order2": [
    0.058,
    0.007391616873188166,
    null
   ],
   "order3": [
    0.061,
    0.0075682891065286355,
    null
   ],
   "gamma": [
    0.001,
    0.0009994998749374609,
    null
   ],
   "bonf": [
    0.032,
    0.005565608681896348,
    null
   ],
   "R": 1000
  },
  "table1|twopoint|100000": {
   "order2": [
    0.053,
    0.00708456067798138,
    null
   ],
   "order3": [
    0.056,
    0.007270763371201128,
    null
   ],
   "gamma": [
    0.0,
    null,
    0.003
   ],
   "bonf": [
    0.042,
    0.0063431853196954605,
    null
   ],
   "R": 1000
  },
  "table1|twopoint|1000000": {
   "order2": [
    0.0515625,
    0.008741407262434029,
    null
   ],
   "order3": [
    0.053125,
    0.008865552575047847,
    null
   ],
   "gamma": [
    0.0,
    null,
    0.0046875
   ],
   "bonf": [
    0.034375,
    0.007201709798612931,
    null
   ],
   "R": 640
  }
 },
 "first_n": {
  "cuts k=1|clan5|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clan5|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clan5|gamma": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1|clan5|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clan30|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clan30|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clan30|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1|clan30|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|pairs0.01|order2": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1|pairs0.01|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|pairs0.01|gamma": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|pairs0.01|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1|pairs0.05|order2": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1|pairs0.05|order3": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=1|pairs0.05|gamma": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|pairs0.05|bonf": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1|bg0.02|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|bg0.02|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|bg0.02|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1|bg0.02|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1|bg0.05|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|bg0.05|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|bg0.05|gamma": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=1|bg0.05|bonf": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=1|bg0.10|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|bg0.10|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|bg0.10|gamma": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1|bg0.10|bonf": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1|lognormal|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|lognormal|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1|lognormal|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|lognormal|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|compound|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|compound|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|compound|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=1|compound|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clusters2|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clusters2|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clusters2|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1|clusters2|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clusters2half|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clusters2half|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1|clusters2half|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=1|clusters2half|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clan5|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clan5|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clan5|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clan5|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clan30|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clan30|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clan30|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=1.84|clan30|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|pairs0.01|order2": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1.84|pairs0.01|order3": {
   "0.5": 10000000,
   "0.9": 10000000
  },
  "cuts k=1.84|pairs0.01|gamma": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|pairs0.01|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1.84|pairs0.05|order2": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1.84|pairs0.05|order3": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=1.84|pairs0.05|gamma": {
   "0.5": 10000000,
   "0.9": null
  },
  "cuts k=1.84|pairs0.05|bonf": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1.84|bg0.02|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|bg0.02|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|bg0.02|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1.84|bg0.02|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1.84|bg0.05|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|bg0.05|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|bg0.05|gamma": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=1.84|bg0.05|bonf": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=1.84|bg0.10|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|bg0.10|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|bg0.10|gamma": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1.84|bg0.10|bonf": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=1.84|lognormal|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|lognormal|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=1.84|lognormal|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|lognormal|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|compound|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|compound|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|compound|gamma": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=1.84|compound|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clusters2|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clusters2|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clusters2|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=1.84|clusters2|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clusters2half|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clusters2half|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=1.84|clusters2half|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=1.84|clusters2half|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clan5|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clan5|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clan5|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clan5|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clan30|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clan30|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clan30|gamma": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=3|clan30|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|pairs0.01|order2": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=3|pairs0.01|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|pairs0.01|gamma": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|pairs0.01|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=3|pairs0.05|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|pairs0.05|order3": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=3|pairs0.05|gamma": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|pairs0.05|bonf": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=3|bg0.02|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|bg0.02|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|bg0.02|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=3|bg0.02|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=3|bg0.05|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|bg0.05|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|bg0.05|gamma": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=3|bg0.05|bonf": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=3|bg0.10|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|bg0.10|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|bg0.10|gamma": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=3|bg0.10|bonf": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=3|uniform|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|uniform|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|uniform|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|uniform|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|lognormal|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|lognormal|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=3|lognormal|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|lognormal|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|compound|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|compound|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|compound|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=3|compound|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clusters2|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clusters2|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clusters2|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=3|clusters2|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clusters2half|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clusters2half|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=3|clusters2half|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=3|clusters2half|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clan5|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clan5|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clan5|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clan5|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clan30|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clan30|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clan30|gamma": {
   "0.5": 10000,
   "0.9": 100000
  },
  "cuts k=40|clan30|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|pairs0.01|order2": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=40|pairs0.01|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|pairs0.01|gamma": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|pairs0.01|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=40|pairs0.05|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|pairs0.05|order3": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=40|pairs0.05|gamma": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|pairs0.05|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|bg0.02|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|bg0.02|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|bg0.02|gamma": {
   "0.5": 1000000,
   "0.9": null
  },
  "cuts k=40|bg0.02|bonf": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|bg0.05|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|bg0.05|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|bg0.05|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=40|bg0.05|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=40|bg0.10|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|bg0.10|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|bg0.10|gamma": {
   "0.5": 100000,
   "0.9": 100000
  },
  "cuts k=40|bg0.10|bonf": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "cuts k=40|uniform|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|uniform|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|uniform|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|uniform|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|lognormal|order2": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|lognormal|order3": {
   "0.5": null,
   "0.9": null
  },
  "cuts k=40|lognormal|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|lognormal|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|compound|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|compound|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|compound|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=40|compound|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clusters2|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clusters2|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clusters2|gamma": {
   "0.5": 1000000,
   "0.9": null
  },
  "cuts k=40|clusters2|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clusters2half|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clusters2half|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "cuts k=40|clusters2half|gamma": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "cuts k=40|clusters2half|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clan5|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clan5|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clan5|gamma": {
   "0.5": 10000,
   "0.9": 100000
  },
  "table1|clan5|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clan30|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clan30|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clan30|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "table1|clan30|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|pairs0.01|order2": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "table1|pairs0.01|order3": {
   "0.5": null,
   "0.9": null
  },
  "table1|pairs0.01|gamma": {
   "0.5": null,
   "0.9": null
  },
  "table1|pairs0.01|bonf": {
   "0.5": 1000000,
   "0.9": 1000000
  },
  "table1|pairs0.05|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|pairs0.05|order3": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "table1|pairs0.05|gamma": {
   "0.5": 1000000,
   "0.9": null
  },
  "table1|pairs0.05|bonf": {
   "0.5": 10000,
   "0.9": 100000
  },
  "table1|bg0.02|order2": {
   "0.5": null,
   "0.9": null
  },
  "table1|bg0.02|order3": {
   "0.5": null,
   "0.9": null
  },
  "table1|bg0.02|gamma": {
   "0.5": 1000000,
   "0.9": null
  },
  "table1|bg0.02|bonf": {
   "0.5": 1000000,
   "0.9": null
  },
  "table1|bg0.05|order2": {
   "0.5": null,
   "0.9": null
  },
  "table1|bg0.05|order3": {
   "0.5": null,
   "0.9": null
  },
  "table1|bg0.05|gamma": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "table1|bg0.05|bonf": {
   "0.5": 100000,
   "0.9": 1000000
  },
  "table1|bg0.10|order2": {
   "0.5": null,
   "0.9": null
  },
  "table1|bg0.10|order3": {
   "0.5": null,
   "0.9": null
  },
  "table1|bg0.10|gamma": {
   "0.5": 100000,
   "0.9": 100000
  },
  "table1|bg0.10|bonf": {
   "0.5": 100000,
   "0.9": 100000
  },
  "table1|uniform|order2": {
   "0.5": null,
   "0.9": null
  },
  "table1|uniform|order3": {
   "0.5": null,
   "0.9": null
  },
  "table1|uniform|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|uniform|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|lognormal|order2": {
   "0.5": null,
   "0.9": null
  },
  "table1|lognormal|order3": {
   "0.5": null,
   "0.9": null
  },
  "table1|lognormal|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|lognormal|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|compound|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|compound|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|compound|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|compound|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clusters2|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clusters2|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clusters2|gamma": {
   "0.5": 10000,
   "0.9": 100000
  },
  "table1|clusters2|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clusters2half|order2": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clusters2half|order3": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clusters2half|gamma": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|clusters2half|bonf": {
   "0.5": 10000,
   "0.9": 10000
  },
  "table1|twopoint|order2": {
   "0.5": null,
   "0.9": null
  },
  "table1|twopoint|order3": {
   "0.5": null,
   "0.9": null
  },
  "table1|twopoint|gamma": {
   "0.5": null,
   "0.9": null
  },
  "table1|twopoint|bonf": {
   "0.5": null,
   "0.9": null
  }
 },
 "beside": {
  "direct|cuts k=1|null|10000": {
   "direct": {
    "label": "cuts k=1",
    "N": 10000,
    "rejected": 2000,
    "samples": 2000,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0015,
    "mean_delta": 0.07043764791198001,
    "mean_sd": 0.0078666475341085
   },
   "moment": {
    "order2": [
     0.051,
     0.00695693898205238,
     null
    ],
    "order3": [
     0.066,
     0.007851369307324678,
     null
    ],
    "gamma": [
     0.035,
     0.005811626278418116,
     null
    ],
    "bonf": [
     0.067,
     0.007906389820898032,
     null
    ]
   }
  },
  "direct|cuts k=1|null|100000": {
   "direct": {
    "label": "cuts k=1",
    "N": 100000,
    "rejected": 1997,
    "samples": 2000,
    "rate": 0.9985,
    "binom_se": 0.0008653756409790912,
    "upper95_if_none": null,
    "mean_delta": 0.0074829389217,
    "mean_sd": 0.0017832637390714997
   },
   "moment": {
    "order2": [
     0.046,
     0.006624499981130651,
     null
    ],
    "order3": [
     0.049,
     0.006826346021115542,
     null
    ],
    "gamma": [
     0.046,
     0.006624499981130651,
     null
    ],
    "bonf": [
     0.046,
     0.006624499981130651,
     null
    ]
   }
  },
  "direct|cuts k=1|null|1000000": {
   "direct": {
    "label": "cuts k=1",
    "N": 1000000,
    "rejected": 0,
    "samples": 400,
    "rate": 0.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0075,
    "mean_delta": -0.005622177562150002,
    "mean_sd": 0.00047187284368225
   },
   "moment": {
    "order2": [
     0.038,
     0.006046155803483731,
     null
    ],
    "order3": [
     0.052,
     0.007021111023192838,
     null
    ],
    "gamma": [
     0.038,
     0.006046155803483731,
     null
    ],
    "bonf": [
     0.051,
     0.00695693898205238,
     null
    ]
   }
  },
  "direct|cuts k=1|null|10000000": {
   "direct": {
    "label": "cuts k=1",
    "N": 10000000,
    "rejected": 0,
    "samples": 400,
    "rate": 0.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0075,
    "mean_delta": -0.007937860062675,
    "mean_sd": 0.000142354277443
   },
   "moment": null
  },
  "direct|cuts k=1.84|null|10000": {
   "direct": {
    "label": "cuts k=1.84",
    "N": 10000,
    "rejected": 2000,
    "samples": 2000,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0015,
    "mean_delta": 0.12721059024033002,
    "mean_sd": 0.009374369551052
   },
   "moment": {
    "order2": [
     0.05,
     0.006892024376045111,
     null
    ],
    "order3": [
     0.058,
     0.007391616873188166,
     null
    ],
    "gamma": [
     0.042,
     0.0063431853196954605,
     null
    ],
    "bonf": [
     0.045,
     0.0065555320150236475,
     null
    ]
   }
  },
  "direct|cuts k=1.84|null|100000": {
   "direct": {
    "label": "cuts k=1.84",
    "N": 100000,
    "rejected": 2000,
    "samples": 2000,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0015,
    "mean_delta": 0.020944916773750002,
    "mean_sd": 0.0019912397098515
   },
   "moment": {
    "order2": [
     0.046,
     0.006624499981130651,
     null
    ],
    "order3": [
     0.046,
     0.006624499981130651,
     null
    ],
    "gamma": [
     0.049,
     0.006826346021115542,
     null
    ],
    "bonf": [
     0.045,
     0.0065555320150236475,
     null
    ]
   }
  },
  "direct|cuts k=1.84|null|1000000": {
   "direct": {
    "label": "cuts k=1.84",
    "N": 1000000,
    "rejected": 45,
    "samples": 400,
    "rate": 0.1125,
    "binom_se": 0.015799030824705674,
    "upper95_if_none": null,
    "mean_delta": 0.00027093250000000016,
    "mean_sd": 0.00048791395894474997
   },
   "moment": {
    "order2": [
     0.053,
     0.00708456067798138,
     null
    ],
    "order3": [
     0.055,
     0.00720936890441875,
     null
    ],
    "gamma": [
     0.054,
     0.007147307185227175,
     null
    ],
    "bonf": [
     0.049,
     0.006826346021115542,
     null
    ]
   }
  },
  "direct|cuts k=1.84|null|10000000": {
   "direct": {
    "label": "cuts k=1.84",
    "N": 10000000,
    "rejected": 0,
    "samples": 400,
    "rate": 0.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0075,
    "mean_delta": -0.00313497310805,
    "mean_sd": 0.00014321489879349998
   },
   "moment": {
    "order2": [
     0.034375,
     0.007201709798612931,
     null
    ],
    "order3": [
     0.0375,
     0.007509759275436198,
     null
    ],
    "gamma": [
     0.059375,
     0.009341574527264527,
     null
    ],
    "bonf": [
     0.0375,
     0.007509759275436198,
     null
    ]
   }
  },
  "direct|cuts k=3|null|10000": {
   "direct": {
    "label": "cuts k=3",
    "N": 10000,
    "rejected": 2000,
    "samples": 2000,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0015,
    "mean_delta": 0.208226815193285,
    "mean_sd": 0.010902274966587001
   },
   "moment": {
    "order2": [
     0.046,
     0.006624499981130651,
     null
    ],
    "order3": [
     0.046,
     0.006624499981130651,
     null
    ],
    "gamma": [
     0.034,
     0.005730968504537431,
     null
    ],
    "bonf": [
     0.043,
     0.006414904519944158,
     null
    ]
   }
  },
  "direct|cuts k=3|null|100000": {
   "direct": {
    "label": "cuts k=3",
    "N": 100000,
    "rejected": 2000,
    "samples": 2000,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0015,
    "mean_delta": 0.03579075754905,
    "mean_sd": 0.0022499973786690003
   },
   "moment": {
    "order2": [
     0.05,
     0.006892024376045111,
     null
    ],
    "order3": [
     0.039,
     0.006122009474020765,
     null
    ],
    "gamma": [
     0.048,
     0.006759881655768835,
     null
    ],
    "bonf": [
     0.038,
     0.006046155803483731,
     null
    ]
   }
  },
  "direct|cuts k=3|null|1000000": {
   "direct": {
    "label": "cuts k=3",
    "N": 1000000,
    "rejected": 400,
    "samples": 400,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0075,
    "mean_delta": 0.0039265262532500005,
    "mean_sd": 0.00051112994284425
   },
   "moment": {
    "order2": [
     0.043,
     0.006414904519944158,
     null
    ],
    "order3": [
     0.04,
     0.0061967733539318665,
     null
    ],
    "gamma": [
     0.048,
     0.006759881655768835,
     null
    ],
    "bonf": [
     0.048,
     0.006759881655768835,
     null
    ]
   }
  },
  "direct|cuts k=3|null|10000000": {
   "direct": {
    "label": "cuts k=3",
    "N": 10000000,
    "rejected": 0,
    "samples": 400,
    "rate": 0.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0075,
    "mean_delta": -0.0011574710217499998,
    "mean_sd": 0.0001435917873515
   },
   "moment": null
  },
  "direct|cuts k=40|null|10000": {
   "direct": {
    "label": "cuts k=40",
    "N": 10000,
    "rejected": 200,
    "samples": 200,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.015,
    "mean_delta": 2.2808215139868504,
    "mean_sd": 0.0122478429175
   },
   "moment": {
    "order2": [
     0.053,
     0.00708456067798138,
     null
    ],
    "order3": [
     0.045,
     0.0065555320150236475,
     null
    ],
    "gamma": [
     0.053,
     0.00708456067798138,
     null
    ],
    "bonf": [
     0.045,
     0.0065555320150236475,
     null
    ]
   }
  },
  "direct|cuts k=40|null|100000": {
   "direct": {
    "label": "cuts k=40",
    "N": 100000,
    "rejected": 200,
    "samples": 200,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.015,
    "mean_delta": 0.7387217477535001,
    "mean_sd": 0.0044134612166349995
   },
   "moment": {
    "order2": [
     0.054,
     0.007147307185227175,
     null
    ],
    "order3": [
     0.048,
     0.006759881655768835,
     null
    ],
    "gamma": [
     0.046,
     0.006624499981130651,
     null
    ],
    "bonf": [
     0.052,
     0.007021111023192838,
     null
    ]
   }
  },
  "direct|cuts k=40|null|1000000": {
   "direct": {
    "label": "cuts k=40",
    "N": 1000000,
    "rejected": 100,
    "samples": 100,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.03,
    "mean_delta": 0.115148778875,
    "mean_sd": 0.001052965446945
   },
   "moment": {
    "order2": [
     0.056,
     0.007270763371201128,
     null
    ],
    "order3": [
     0.053,
     0.00708456067798138,
     null
    ],
    "gamma": [
     0.049,
     0.006826346021115542,
     null
    ],
    "bonf": [
     0.046,
     0.006624499981130651,
     null
    ]
   }
  },
  "direct|table1|null|10000": {
   "direct": {
    "label": "table1 null (Gamma k=3)",
    "N": 10000,
    "rejected": 1672,
    "samples": 2000,
    "rate": 0.836,
    "binom_se": 0.0082796135175502,
    "upper95_if_none": null,
    "mean_delta": 0.011971510954815003,
    "mean_sd": 0.0047603926773985
   },
   "moment": {
    "order2": [
     0.04,
     0.0061967733539318665,
     null
    ],
    "order3": [
     0.044,
     0.006485676526007136,
     null
    ],
    "gamma": [
     0.042,
     0.0063431853196954605,
     null
    ],
    "bonf": [
     0.04,
     0.0061967733539318665,
     null
    ]
   }
  },
  "direct|table1|uniform|10000": {
   "direct": {
    "label": "table1 uniform source",
    "N": 10000,
    "rejected": 1993,
    "samples": 2000,
    "rate": 0.9965,
    "binom_se": 0.0013205585939290896,
    "upper95_if_none": null,
    "mean_delta": 0.020523927888485,
    "mean_sd": 0.004855308142408
   },
   "moment": {
    "order2": [
     0.06,
     0.007509993342207435,
     null
    ],
    "order3": [
     0.053,
     0.00708456067798138,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct|table1|null|100000": {
   "direct": {
    "label": "table1 null (Gamma k=3)",
    "N": 100000,
    "rejected": 61,
    "samples": 2000,
    "rate": 0.0305,
    "binom_se": 0.0038451105315712316,
    "upper95_if_none": null,
    "mean_delta": -0.00013960962852999998,
    "mean_sd": 0.0011130285848336
   },
   "moment": {
    "order2": [
     0.052,
     0.007021111023192838,
     null
    ],
    "order3": [
     0.046,
     0.006624499981130651,
     null
    ],
    "gamma": [
     0.053,
     0.00708456067798138,
     null
    ],
    "bonf": [
     0.038,
     0.006046155803483731,
     null
    ]
   }
  },
  "direct|table1|uniform|100000": {
   "direct": {
    "label": "table1 uniform source",
    "N": 100000,
    "rejected": 2000,
    "samples": 2000,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0015,
    "mean_delta": 0.012970394012925001,
    "mean_sd": 0.00119112777325525
   },
   "moment": {
    "order2": [
     0.052,
     0.007021111023192838,
     null
    ],
    "order3": [
     0.057,
     0.007331507348424334,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct|table1|null|1000000": {
   "direct": {
    "label": "table1 null (Gamma k=3)",
    "N": 1000000,
    "rejected": 0,
    "samples": 400,
    "rate": 0.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0075,
    "mean_delta": -0.001966983679625,
    "mean_sd": 0.00032211755288349996
   },
   "moment": {
    "order2": [
     0.062,
     0.007626008130076967,
     null
    ],
    "order3": [
     0.047,
     0.006692607862410586,
     null
    ],
    "gamma": [
     0.062,
     0.007626008130076967,
     null
    ],
    "bonf": [
     0.058,
     0.007391616873188166,
     null
    ]
   }
  },
  "direct|table1|uniform|1000000": {
   "direct": {
    "label": "table1 uniform source",
    "N": 1000000,
    "rejected": 400,
    "samples": 400,
    "rate": 1.0,
    "binom_se": 0.0,
    "upper95_if_none": 0.0075,
    "mean_delta": 0.012080868843375002,
    "mean_sd": 0.000353843041468
   },
   "moment": {
    "order2": [
     0.05625,
     0.012879967185031956,
     null
    ],
    "order3": [
     0.071875,
     0.014438337029307599,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "calibrated|table1|clan5|100000": {
   "calibrated": {
    "law": "clan",
    "par": 5.0,
    "N": 100000,
    "samples": 2000,
    "null_samples": 2000,
    "rate": 1.0,
    "boot_se": 0.0,
    "binom_se": 0.0,
    "shift_limit": 0.001430813897917993
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     1.0,
     null,
     0.003
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "calibrated|table1|clan5|1000000": {
   "calibrated": {
    "law": "clan",
    "par": 5.0,
    "N": 1000000,
    "samples": 400,
    "null_samples": 400,
    "rate": 1.0,
    "boot_se": 0.0,
    "binom_se": 0.0,
    "shift_limit": 0.001430813897917993
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "calibrated|table1|clan30|100000": {
   "calibrated": {
    "law": "clan",
    "par": 30.0,
    "N": 100000,
    "samples": 2000,
    "null_samples": 2000,
    "rate": 0.407,
    "boot_se": 0.023857173070954987,
    "binom_se": 0.010985240097512661,
    "shift_limit": 0.0003614219019203446
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     1.0,
     null,
     0.003
    ],
    "gamma": [
     0.571,
     0.015651166090742248,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "calibrated|table1|clan30|1000000": {
   "calibrated": {
    "law": "clan",
    "par": 30.0,
    "N": 1000000,
    "samples": 400,
    "null_samples": 400,
    "rate": 0.49,
    "boot_se": 0.03788026726987944,
    "binom_se": 0.024994999499899976,
    "shift_limit": 0.0003614219019203446
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "calibrated|table1|pairs0.01|100000": {
   "calibrated": {
    "law": "pairs",
    "par": 0.01,
    "N": 100000,
    "samples": 2000,
    "null_samples": 2000,
    "rate": 0.3325,
    "boot_se": 0.021075060942972384,
    "binom_se": 0.010534318914861084,
    "shift_limit": -0.0019859322345539
   },
   "moment": {
    "order2": [
     0.49,
     0.0158082257068907,
     null
    ],
    "order3": [
     0.068,
     0.007960904471226871,
     null
    ],
    "gamma": [
     0.057,
     0.007331507348424334,
     null
    ],
    "bonf": [
     0.361,
     0.01518812035770062,
     null
    ]
   }
  },
  "calibrated|table1|pairs0.01|1000000": {
   "calibrated": {
    "law": "pairs",
    "par": 0.01,
    "N": 1000000,
    "samples": 400,
    "null_samples": 400,
    "rate": 0.9975,
    "boot_se": 0.003651925647860312,
    "binom_se": 0.002496873044429746,
    "shift_limit": -0.0019859322345539
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.0046875
    ],
    "order3": [
     0.3359375,
     0.018669974896782383,
     null
    ],
    "gamma": [
     0.084375,
     0.010986914046875833,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.0046875
    ]
   }
  },
  "calibrated|table1|pairs0.05|100000": {
   "calibrated": {
    "law": "pairs",
    "par": 0.05,
    "N": 100000,
    "samples": 2000,
    "null_samples": 2000,
    "rate": 1.0,
    "boot_se": 0.0,
    "binom_se": 0.0,
    "shift_limit": -0.010006012141273501
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     0.784,
     0.013013224043256921,
     null
    ],
    "gamma": [
     0.123,
     0.010386096475577337,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "calibrated|table1|pairs0.05|1000000": {
   "calibrated": {
    "law": "pairs",
    "par": 0.05,
    "N": 1000000,
    "samples": 400,
    "null_samples": 400,
    "rate": 1.0,
    "boot_se": 0.0,
    "binom_se": 0.0,
    "shift_limit": -0.010006012141273501
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.0046875
    ],
    "order3": [
     1.0,
     null,
     0.0046875
    ],
    "gamma": [
     0.7796875,
     0.016382865589148605,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.0046875
    ]
   }
  },
  "calibrated|table1|bg0.02|100000": {
   "calibrated": {
    "law": "background",
    "par": 0.02,
    "N": 100000,
    "samples": 2000,
    "null_samples": 2000,
    "rate": 0.049,
    "boot_se": 0.007971144820538642,
    "binom_se": 0.0048269555622566076,
    "shift_limit": -0.0002455400626164561
   },
   "moment": {
    "order2": [
     0.048,
     0.006759881655768835,
     null
    ],
    "order3": [
     0.059,
     0.007451107300260815,
     null
    ],
    "gamma": [
     0.193,
     0.012480024038438387,
     null
    ],
    "bonf": [
     0.138,
     0.01090669519148674,
     null
    ]
   }
  },
  "calibrated|table1|bg0.02|1000000": {
   "calibrated": {
    "law": "background",
    "par": 0.02,
    "N": 1000000,
    "samples": 400,
    "null_samples": 400,
    "rate": 0.0925,
    "boot_se": 0.027247623491554268,
    "binom_se": 0.014486523910172517,
    "shift_limit": -0.0002455400626164561
   },
   "moment": {
    "order2": [
     0.0359375,
     0.00735760619335422,
     null
    ],
    "order3": [
     0.0375,
     0.007509759275436198,
     null
    ],
    "gamma": [
     0.8734375,
     0.013142514123645994,
     null
    ],
    "bonf": [
     0.778125,
     0.016424376147541723,
     null
    ]
   }
  },
  "calibrated|table1|bg0.05|100000": {
   "calibrated": {
    "law": "background",
    "par": 0.05,
    "N": 100000,
    "samples": 2000,
    "null_samples": 2000,
    "rate": 0.06,
    "boot_se": 0.008631522113741007,
    "binom_se": 0.0053103672189407005,
    "shift_limit": -0.0005446745018176102
   },
   "moment": {
    "order2": [
     0.052,
     0.007021111023192838,
     null
    ],
    "order3": [
     0.041,
     0.006270486424512854,
     null
    ],
    "gamma": [
     0.675,
     0.014811313243598623,
     null
    ],
    "bonf": [
     0.533,
     0.015776913513105152,
     null
    ]
   }
  },
  "calibrated|table1|bg0.05|1000000": {
   "calibrated": {
    "law": "background",
    "par": 0.05,
    "N": 1000000,
    "samples": 400,
    "null_samples": 400,
    "rate": 0.2775,
    "boot_se": 0.039884409861498514,
    "binom_se": 0.02238826422481207,
    "shift_limit": -0.0005446745018176102
   },
   "moment": {
    "order2": [
     0.06875,
     0.014144724889070837,
     null
    ],
    "order3": [
     0.046875,
     0.011816002704886074,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "calibrated|table1|bg0.10|100000": {
   "calibrated": {
    "law": "background",
    "par": 0.1,
    "N": 100000,
    "samples": 2000,
    "null_samples": 2000,
    "rate": 0.089,
    "boot_se": 0.010240447060553558,
    "binom_se": 0.006367063687446514,
    "shift_limit": -0.0008843469652797253
   },
   "moment": {
    "order2": [
     0.053,
     0.00708456067798138,
     null
    ],
    "order3": [
     0.056,
     0.007270763371201128,
     null
    ],
    "gamma": [
     0.999,
     0.0009994998749374613,
     null
    ],
    "bonf": [
     0.995,
     0.002230470802319547,
     null
    ]
   }
  },
  "calibrated|table1|bg0.10|1000000": {
   "calibrated": {
    "law": "background",
    "par": 0.1,
    "N": 1000000,
    "samples": 400,
    "null_samples": 400,
    "rate": 0.6525,
    "boot_se": 0.04266968508203453,
    "binom_se": 0.023808808769024966,
    "shift_limit": -0.0008843469652797253
   },
   "moment": {
    "order2": [
     0.05,
     0.012183492931011205,
     null
    ],
    "order3": [
     0.040625,
     0.011036106845118663,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "calibrated|table1|uniform|10000": {
   "calibrated": {
    "law": "uniform",
    "par": null,
    "N": 10000,
    "samples": 550000,
    "null_samples": 550000,
    "rate": 0.12976363636363636,
    "binom_se": 0.0004531205640110333,
    "source": "mc_calibrate_results.json"
   },
   "moment": {
    "order2": [
     0.06,
     0.007509993342207435,
     null
    ],
    "order3": [
     0.053,
     0.00708456067798138,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "calibrated|table1|uniform|100000": {
   "calibrated": {
    "law": "uniform",
    "par": null,
    "N": 100000,
    "samples": 38000,
    "null_samples": 38000,
    "rate": 1.0,
    "binom_se": 0.0,
    "source": "mc_calibrate_results.json"
   },
   "moment": {
    "order2": [
     0.052,
     0.007021111023192838,
     null
    ],
    "order3": [
     0.057,
     0.007331507348424334,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "calibrated|table1|uniform|1000000": {
   "calibrated": {
    "law": "uniform",
    "par": null,
    "N": 1000000,
    "samples": 3200,
    "null_samples": 3200,
    "rate": 1.0,
    "binom_se": 0.0,
    "source": "mc_calibrate_results.json"
   },
   "moment": {
    "order2": [
     0.05625,
     0.012879967185031956,
     null
    ],
    "order3": [
     0.071875,
     0.014438337029307599,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|bg0.02|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.007196743032911397,
    "mean_sd": 0.0004680292599376417,
    "exact_gap": -0.009816083816884341
   },
   "moment": {
    "order2": [
     0.04375,
     0.011434041485297313,
     null
    ],
    "order3": [
     0.053125,
     0.012537784689564381,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     0.99375,
     0.004405585056209894,
     null
    ]
   }
  },
  "direct_alt|cuts k=1|bg0.05|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.008889669379285325,
    "mean_sd": 0.00045899860464290455,
    "exact_gap": -0.01141047654554872
   },
   "moment": {
    "order2": [
     0.053125,
     0.012537784689564381,
     null
    ],
    "order3": [
     0.04375,
     0.011434041485297313,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|bg0.10|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.010925081471209398,
    "mean_sd": 0.00044758416159679877,
    "exact_gap": -0.013254480411625288
   },
   "moment": {
    "order2": [
     0.0625,
     0.013531646934131853,
     null
    ],
    "order3": [
     0.078125,
     0.015002237788805875,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|clan30|1000000": {
   "direct": {
    "R": 400,
    "rejected": 5,
    "rate": 0.0125,
    "se": 0.0055551215108222435,
    "bound95": null,
    "mean_delta": -0.0003295290423576978,
    "mean_sd": 0.0004857133693957528,
    "exact_gap": -0.004522021231191609
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|clan5|1000000": {
   "direct": {
    "R": 400,
    "rejected": 400,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": 0.018310647359414668,
    "mean_sd": 0.0005278278772463148,
    "exact_gap": 0.008838976714852273
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|clusters2half|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.0351247955918044,
    "mean_sd": 0.0004150491242590406,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|clusters2|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.03468135392834476,
    "mean_sd": 0.0004900241173633648,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     0.9875,
     0.006210814660734924,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|compound|1000000": {
   "direct": {
    "R": 400,
    "rejected": 400,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": 0.014473223702603679,
    "mean_sd": 0.0005810284701970571,
    "exact_gap": -0.004957488160418258
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|lognormal|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.020925134865684134,
    "mean_sd": 0.00046256682060373256,
    "exact_gap": -0.025510133853563446
   },
   "moment": {
    "order2": [
     0.05625,
     0.012879967185031956,
     null
    ],
    "order3": [
     0.06875,
     0.014144724889070837,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|cuts k=1|null|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.005654064759008476,
    "mean_sd": 0.0004719001725403224,
    "exact_gap": -0.00835749826940263
   },
   "moment": {
    "order2": [
     0.038,
     0.006046155803483731,
     null
    ],
    "order3": [
     0.052,
     0.007021111023192838,
     null
    ],
    "gamma": [
     0.038,
     0.006046155803483731,
     null
    ],
    "bonf": [
     0.051,
     0.00695693898205238,
     null
    ]
   }
  },
  "direct_alt|cuts k=1|pairs0.01|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.00831381080335339,
    "mean_sd": 0.00047055868543569837,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.0046875
    ],
    "order3": [
     0.3375,
     0.01869131441004083,
     null
    ],
    "gamma": [
     0.059375,
     0.009341574527264527,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.0046875
    ]
   }
  },
  "direct_alt|cuts k=1|pairs0.05|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.019140975709859297,
    "mean_sd": 0.00044852064420963425,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.0046875
    ],
    "order3": [
     1.0,
     null,
     0.0046875
    ],
    "gamma": [
     0.121875,
     0.012931398583909534,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.0046875
    ]
   }
  },
  "direct_alt|cuts k=1|smear1|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.0054975607480635515,
    "mean_sd": 0.00047585464348644994,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     0.045,
     0.0065555320150236475,
     null
    ],
    "order3": [
     0.059,
     0.007451107300260815,
     null
    ],
    "gamma": [
     0.041,
     0.006270486424512854,
     null
    ],
    "bonf": [
     0.046,
     0.006624499981130651,
     null
    ]
   }
  },
  "direct_alt|table1|bg0.02|100000": {
   "direct": {
    "R": 1000,
    "rejected": 19,
    "rate": 0.019,
    "se": 0.004317290817167636,
    "bound95": null,
    "mean_delta": -0.00027946614288887404,
    "mean_sd": 0.0010925948439987267,
    "exact_gap": -0.0023794933421264347
   },
   "moment": {
    "order2": [
     0.048,
     0.006759881655768835,
     null
    ],
    "order3": [
     0.059,
     0.007451107300260815,
     null
    ],
    "gamma": [
     0.193,
     0.012480024038438387,
     null
    ],
    "bonf": [
     0.138,
     0.01090669519148674,
     null
    ]
   }
  },
  "direct_alt|table1|bg0.02|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.002086413737927253,
    "mean_sd": 0.00031311303812439737,
    "exact_gap": -0.0023794933421264347
   },
   "moment": {
    "order2": [
     0.0359375,
     0.00735760619335422,
     null
    ],
    "order3": [
     0.0375,
     0.007509759275436198,
     null
    ],
    "gamma": [
     0.8734375,
     0.013142514123645994,
     null
    ],
    "bonf": [
     0.778125,
     0.016424376147541723,
     null
    ]
   }
  },
  "direct_alt|table1|bg0.05|100000": {
   "direct": {
    "R": 1000,
    "rejected": 16,
    "rate": 0.016,
    "se": 0.003967870965643918,
    "bound95": null,
    "mean_delta": -0.0003764500203179887,
    "mean_sd": 0.0010694466896409005,
    "exact_gap": -0.002482379591714705
   },
   "moment": {
    "order2": [
     0.052,
     0.007021111023192838,
     null
    ],
    "order3": [
     0.041,
     0.006270486424512854,
     null
    ],
    "gamma": [
     0.675,
     0.014811313243598623,
     null
    ],
    "bonf": [
     0.533,
     0.015776913513105152,
     null
    ]
   }
  },
  "direct_alt|table1|bg0.05|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.0022037641327090733,
    "mean_sd": 0.0003086577173286349,
    "exact_gap": -0.002482379591714705
   },
   "moment": {
    "order2": [
     0.06875,
     0.014144724889070837,
     null
    ],
    "order3": [
     0.046875,
     0.011816002704886074,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|bg0.10|100000": {
   "direct": {
    "R": 1000,
    "rejected": 10,
    "rate": 0.01,
    "se": 0.003146426544510455,
    "bound95": null,
    "mean_delta": -0.0005735480347230362,
    "mean_sd": 0.0010265778922423144,
    "exact_gap": -0.0025148650863856467
   },
   "moment": {
    "order2": [
     0.053,
     0.00708456067798138,
     null
    ],
    "order3": [
     0.056,
     0.007270763371201128,
     null
    ],
    "gamma": [
     0.999,
     0.0009994998749374613,
     null
    ],
    "bonf": [
     0.995,
     0.002230470802319547,
     null
    ]
   }
  },
  "direct_alt|table1|bg0.10|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.0022484152816814196,
    "mean_sd": 0.0002935547553684331,
    "exact_gap": -0.0025148650863856467
   },
   "moment": {
    "order2": [
     0.05,
     0.012183492931011205,
     null
    ],
    "order3": [
     0.040625,
     0.011036106845118663,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|clan30|100000": {
   "direct": {
    "R": 1000,
    "rejected": 206,
    "rate": 0.206,
    "se": 0.0127892142057282,
    "bound95": null,
    "mean_delta": 0.0010163236198213945,
    "mean_sd": 0.0011054805823646145,
    "exact_gap": -0.0016297952928598022
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     1.0,
     null,
     0.003
    ],
    "gamma": [
     0.571,
     0.015651166090742248,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|clan30|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.0012198505502801745,
    "mean_sd": 0.0003155014231168696,
    "exact_gap": -0.0016297952928598022
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|clan5|100000": {
   "direct": {
    "R": 1000,
    "rejected": 1000,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": 0.005244115013212042,
    "mean_sd": 0.0010929685614944425,
    "exact_gap": 0.000299169635779261
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     1.0,
     null,
     0.003
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|clan5|1000000": {
   "direct": {
    "R": 400,
    "rejected": 395,
    "rate": 0.9875,
    "se": 0.005555121510822233,
    "bound95": null,
    "mean_delta": 0.0011544285236601691,
    "mean_sd": 0.00029246480652024413,
    "exact_gap": 0.000299169635779261
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|clusters2half|100000": {
   "direct": {
    "R": 1000,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": -0.012102521960671544,
    "mean_sd": 0.0010558155523445252,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     1.0,
     null,
     0.003
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|clusters2half|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.014818818595678457,
    "mean_sd": 0.0002908393965631182,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|clusters2|100000": {
   "direct": {
    "R": 1000,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": -0.02315511411529433,
    "mean_sd": 0.001357953537561958,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     1.0,
     null,
     0.003
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|clusters2|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.03130466203703405,
    "mean_sd": 0.00032717062394106516,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|compound|100000": {
   "direct": {
    "R": 1000,
    "rejected": 1000,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": 0.02090374914613136,
    "mean_sd": 0.0015615541940720789,
    "exact_gap": 0.001654422841416689
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     1.0,
     null,
     0.003
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|compound|1000000": {
   "direct": {
    "R": 400,
    "rejected": 400,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": 0.0046545022995066795,
    "mean_sd": 0.0003275133522791806,
    "exact_gap": 0.001654422841416689
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.009375
    ],
    "order3": [
     1.0,
     null,
     0.009375
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|lognormal|100000": {
   "direct": {
    "R": 1000,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": -0.004297349173186058,
    "mean_sd": 0.001089393133969923,
    "exact_gap": -0.007379988425442456
   },
   "moment": {
    "order2": [
     0.041,
     0.006270486424512854,
     null
    ],
    "order3": [
     0.049,
     0.006826346021115542,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|lognormal|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.006857609523104666,
    "mean_sd": 0.00031260098744172735,
    "exact_gap": -0.007379988425442456
   },
   "moment": {
    "order2": [
     0.053125,
     0.012537784689564381,
     null
    ],
    "order3": [
     0.071875,
     0.014438337029307599,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  },
  "direct_alt|table1|null|100000": {
   "direct": {
    "R": 1000,
    "rejected": 39,
    "rate": 0.039,
    "se": 0.006122009474020765,
    "bound95": null,
    "mean_delta": -6.168643382732452e-05,
    "mean_sd": 0.0011138442560092378,
    "exact_gap": -0.0022696040587779007
   },
   "moment": {
    "order2": [
     0.052,
     0.007021111023192838,
     null
    ],
    "order3": [
     0.046,
     0.006624499981130651,
     null
    ],
    "gamma": [
     0.053,
     0.00708456067798138,
     null
    ],
    "bonf": [
     0.038,
     0.006046155803483731,
     null
    ]
   }
  },
  "direct_alt|table1|null|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.0019285485605981636,
    "mean_sd": 0.0003204708460840831,
    "exact_gap": -0.0022696040587779007
   },
   "moment": {
    "order2": [
     0.062,
     0.007626008130076967,
     null
    ],
    "order3": [
     0.047,
     0.006692607862410586,
     null
    ],
    "gamma": [
     0.062,
     0.007626008130076967,
     null
    ],
    "bonf": [
     0.058,
     0.007391616873188166,
     null
    ]
   }
  },
  "direct_alt|table1|pairs0.01|100000": {
   "direct": {
    "R": 1000,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": -0.002148017890166776,
    "mean_sd": 0.0011056472398872329,
    "exact_gap": -0.00434256986466644
   },
   "moment": {
    "order2": [
     0.49,
     0.0158082257068907,
     null
    ],
    "order3": [
     0.068,
     0.007960904471226871,
     null
    ],
    "gamma": [
     0.057,
     0.007331507348424334,
     null
    ],
    "bonf": [
     0.361,
     0.01518812035770062,
     null
    ]
   }
  },
  "direct_alt|table1|pairs0.01|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.004041267505463845,
    "mean_sd": 0.0003183199900689875,
    "exact_gap": -0.00434256986466644
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.0046875
    ],
    "order3": [
     0.3359375,
     0.018669974896782383,
     null
    ],
    "gamma": [
     0.084375,
     0.010986914046875833,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.0046875
    ]
   }
  },
  "direct_alt|table1|pairs0.05|100000": {
   "direct": {
    "R": 1000,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": -0.010604123137046891,
    "mean_sd": 0.0010642461598417063,
    "exact_gap": -0.012732883405376379
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.003
    ],
    "order3": [
     0.784,
     0.013013224043256921,
     null
    ],
    "gamma": [
     0.123,
     0.010386096475577337,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|pairs0.05|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.012439093576303885,
    "mean_sd": 0.0003054730930048137,
    "exact_gap": -0.012732883405376379
   },
   "moment": {
    "order2": [
     1.0,
     null,
     0.0046875
    ],
    "order3": [
     1.0,
     null,
     0.0046875
    ],
    "gamma": [
     0.7796875,
     0.016382865589148605,
     null
    ],
    "bonf": [
     1.0,
     null,
     0.0046875
    ]
   }
  },
  "direct_alt|table1|smear1|100000": {
   "direct": {
    "R": 1000,
    "rejected": 44,
    "rate": 0.044,
    "se": 0.006485676526007136,
    "bound95": null,
    "mean_delta": -0.00016849671068330395,
    "mean_sd": 0.0011148099547196838,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     0.049,
     0.006826346021115542,
     null
    ],
    "order3": [
     0.045,
     0.0065555320150236475,
     null
    ],
    "gamma": [
     0.051,
     0.00695693898205238,
     null
    ],
    "bonf": [
     0.041,
     0.006270486424512854,
     null
    ]
   }
  },
  "direct_alt|table1|smear1|1000000": {
   "direct": {
    "R": 400,
    "rejected": 0,
    "rate": 0.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": -0.0019721645056461168,
    "mean_sd": 0.00032068031390457714,
    "exact_gap": null
   },
   "moment": {
    "order2": [
     0.056,
     0.007270763371201128,
     null
    ],
    "order3": [
     0.055,
     0.00720936890441875,
     null
    ],
    "gamma": [
     0.055,
     0.00720936890441875,
     null
    ],
    "bonf": [
     0.056,
     0.007270763371201128,
     null
    ]
   }
  },
  "direct_alt|table1|twopoint|100000": {
   "direct": {
    "R": 1000,
    "rejected": 1000,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": 0.006514073348204387,
    "mean_sd": 0.001171012064533139,
    "exact_gap": 0.0052748515048269065
   },
   "moment": {
    "order2": [
     0.053,
     0.00708456067798138,
     null
    ],
    "order3": [
     0.056,
     0.007270763371201128,
     null
    ],
    "gamma": [
     0.0,
     null,
     0.003
    ],
    "bonf": [
     0.042,
     0.0063431853196954605,
     null
    ]
   }
  },
  "direct_alt|table1|twopoint|1000000": {
   "direct": {
    "R": 400,
    "rejected": 400,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": 0.005416235325270042,
    "mean_sd": 0.00034418254035782566,
    "exact_gap": 0.0052748515048269065
   },
   "moment": {
    "order2": [
     0.0515625,
     0.008741407262434029,
     null
    ],
    "order3": [
     0.053125,
     0.008865552575047847,
     null
    ],
    "gamma": [
     0.0,
     null,
     0.0046875
    ],
    "bonf": [
     0.034375,
     0.007201709798612931,
     null
    ]
   }
  },
  "direct_alt|table1|uniform|100000": {
   "direct": {
    "R": 1000,
    "rejected": 1000,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.003,
    "mean_delta": 0.012970705917855326,
    "mean_sd": 0.0011960798631259028,
    "exact_gap": 0.011973721062371705
   },
   "moment": {
    "order2": [
     0.052,
     0.007021111023192838,
     null
    ],
    "order3": [
     0.057,
     0.007331507348424334,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.003
    ],
    "bonf": [
     1.0,
     null,
     0.003
    ]
   }
  },
  "direct_alt|table1|uniform|1000000": {
   "direct": {
    "R": 400,
    "rejected": 400,
    "rate": 1.0,
    "se": 0.0,
    "bound95": 0.0075,
    "mean_delta": 0.012096958663822042,
    "mean_sd": 0.00035616160741622964,
    "exact_gap": 0.011973721062371705
   },
   "moment": {
    "order2": [
     0.05625,
     0.012879967185031956,
     null
    ],
    "order3": [
     0.071875,
     0.014438337029307599,
     null
    ],
    "gamma": [
     1.0,
     null,
     0.009375
    ],
    "bonf": [
     1.0,
     null,
     0.009375
    ]
   }
  }
 }
}

==> anc/calc_SHORT/item2/report.log <==
== 1. size: rejection percentage at nominal 5 percent under the null (Eq. (nm)) and under smear1 ==
configuration law            N     R   order2|src   cross2|src     adj2|src  within2|src   order3|src     gamma|nm  gamma123|nm     joint|nm         bonf   order2|emp   order3|emp    gamma|emp     bonf_emp
cuts k=1     null       10000  1000     5.1(0.7)     5.6(0.7)     4.3(0.6)     5.2(0.7)     6.6(0.8)     3.5(0.6)     4.0(0.6)     7.2(0.8)     6.7(0.8)     5.7(0.7)    13.0(1.1)    35.9(1.5)    29.7(1.4)
cuts k=1     null      100000  1000     4.6(0.7)     4.5(0.7)     3.5(0.6)     5.1(0.7)     4.9(0.7)     4.6(0.7)     4.9(0.7)     5.1(0.7)     4.6(0.7)     4.6(0.7)     6.3(0.8)    11.3(1.0)     7.7(0.8)
cuts k=1     null     1000000  1000     3.8(0.6)     4.1(0.6)     4.9(0.7)     4.5(0.7)     5.2(0.7)     3.8(0.6)     4.3(0.6)     3.7(0.6)     5.1(0.7)     3.7(0.6)     5.3(0.7)     4.7(0.7)     5.1(0.7)
cuts k=1     smear1     10000  1000     5.5(0.7)     4.8(0.7)     4.9(0.7)     5.0(0.7)     5.2(0.7)     4.4(0.6)     4.0(0.6)     5.4(0.7)     5.1(0.7)     6.3(0.8)    13.0(1.1)    35.6(1.5)    29.0(1.4)
cuts k=1     smear1    100000  1000     5.0(0.7)     4.0(0.6)     3.5(0.6)     5.6(0.7)     5.0(0.7)     6.5(0.8)     6.4(0.8)     5.8(0.7)     5.8(0.7)     5.2(0.7)     5.4(0.7)    13.2(1.1)     8.9(0.9)
cuts k=1     smear1   1000000  1000     4.5(0.7)     5.1(0.7)     4.7(0.7)     5.4(0.7)     5.9(0.7)     4.1(0.6)     3.9(0.6)     5.4(0.7)     4.6(0.7)     4.5(0.7)     6.1(0.8)     4.6(0.7)     4.5(0.7)
cuts k=1.84  null       10000  1000     5.0(0.7)     4.1(0.6)     4.4(0.6)     4.8(0.7)     5.8(0.7)     4.2(0.6)     4.4(0.6)     6.1(0.8)     4.5(0.7)     5.0(0.7)     8.4(0.9)    21.9(1.3)    17.3(1.2)
cuts k=1.84  null      100000  1000     4.6(0.7)     6.2(0.8)     5.5(0.7)     4.9(0.7)     4.6(0.7)     4.9(0.7)     5.0(0.7)     4.0(0.6)     4.5(0.7)     4.4(0.6)     5.5(0.7)     6.5(0.8)     5.7(0.7)
cuts k=1.84  null     1000000  1000     5.3(0.7)     5.6(0.7)     5.5(0.7)     4.5(0.7)     5.5(0.7)     5.4(0.7)     5.7(0.7)     5.0(0.7)     4.9(0.7)     5.4(0.7)     5.3(0.7)     5.9(0.7)     5.5(0.7)
cuts k=1.84  null    10000000   640     3.4(0.7)     4.2(0.8)     5.2(0.9)     4.5(0.8)     3.8(0.8)     5.9(0.9)     5.9(0.9)     3.3(0.7)     3.8(0.8)     3.4(0.7)     4.2(0.8)     6.4(1.0)     3.9(0.8)
cuts k=1.84  smear1     10000  1000     4.1(0.6)     4.1(0.6)     3.9(0.6)     5.1(0.7)     4.9(0.7)     3.9(0.6)     4.4(0.6)     5.5(0.7)     5.1(0.7)     4.1(0.6)     8.2(0.9)    22.1(1.3)    15.9(1.2)
cuts k=1.84  smear1    100000  1000     5.2(0.7)     5.5(0.7)     5.5(0.7)     5.6(0.7)     4.1(0.6)     5.2(0.7)     5.2(0.7)     5.5(0.7)     4.6(0.7)     5.4(0.7)     4.3(0.6)     7.9(0.9)     5.2(0.7)
cuts k=1.84  smear1   1000000  1000     5.1(0.7)     4.5(0.7)     4.9(0.7)     5.0(0.7)     4.4(0.6)     6.1(0.8)     6.8(0.8)     4.6(0.7)     5.7(0.7)     5.0(0.7)     3.8(0.6)     6.3(0.8)     5.7(0.7)
cuts k=3     null       10000  1000     4.6(0.7)     3.7(0.6)     2.8(0.5)     4.5(0.7)     4.6(0.7)     3.4(0.6)     3.6(0.6)     4.8(0.7)     4.3(0.6)     5.0(0.7)     8.2(0.9)    16.5(1.2)    13.6(1.1)
cuts k=3     null      100000  1000     5.0(0.7)     3.9(0.6)     3.7(0.6)     4.1(0.6)     3.9(0.6)     4.8(0.7)     5.4(0.7)     4.9(0.7)     3.8(0.6)     5.2(0.7)     5.1(0.7)     6.6(0.8)     5.0(0.7)
cuts k=3     null     1000000  1000     4.3(0.6)     6.2(0.8)     4.3(0.6)     3.8(0.6)     4.0(0.6)     4.8(0.7)     4.4(0.6)     4.9(0.7)     4.8(0.7)     4.2(0.6)     3.9(0.6)     5.4(0.7)     4.9(0.7)
cuts k=3     smear1     10000  1000     5.3(0.7)     3.3(0.6)     4.6(0.7)     4.5(0.7)     5.0(0.7)     5.1(0.7)     5.4(0.7)     5.6(0.7)     5.4(0.7)     5.7(0.7)     8.2(0.9)    17.4(1.2)    14.8(1.1)
cuts k=3     smear1    100000  1000     5.8(0.7)     5.9(0.7)     4.5(0.7)     5.7(0.7)     4.3(0.6)     5.3(0.7)     5.3(0.7)     4.8(0.7)     4.6(0.7)     5.8(0.7)     4.5(0.7)     7.1(0.8)     5.8(0.7)
cuts k=3     smear1   1000000  1000     5.6(0.7)     5.3(0.7)     4.6(0.7)     4.5(0.7)     4.9(0.7)     5.0(0.7)     4.8(0.7)     4.9(0.7)     4.9(0.7)     5.6(0.7)     5.0(0.7)     5.3(0.7)     5.5(0.7)
cuts k=40    null       10000  1000     5.3(0.7)     5.1(0.7)     3.6(0.6)     4.8(0.7)     4.5(0.7)     5.3(0.7)     5.2(0.7)     4.5(0.7)     4.5(0.7)     6.0(0.8)     5.2(0.7)     5.9(0.7)     5.9(0.7)
cuts k=40    null      100000  1000     5.4(0.7)     4.2(0.6)     3.4(0.6)     5.5(0.7)     4.8(0.7)     4.6(0.7)     4.8(0.7)     5.2(0.7)     5.2(0.7)     5.4(0.7)     4.8(0.7)     4.8(0.7)     5.3(0.7)
cuts k=40    null     1000000  1000     5.6(0.7)     4.8(0.7)     3.0(0.5)     5.5(0.7)     5.3(0.7)     4.9(0.7)     4.9(0.7)     4.7(0.7)     4.6(0.7)     5.4(0.7)     5.5(0.7)     4.9(0.7)     4.6(0.7)
cuts k=40    smear1     10000  1000     3.3(0.6)     4.9(0.7)     4.6(0.7)     3.3(0.6)     3.4(0.6)     5.9(0.7)     6.0(0.8)     3.0(0.5)     3.3(0.6)     3.8(0.6)     3.5(0.6)     6.5(0.8)     4.4(0.6)
cuts k=40    smear1    100000  1000     5.5(0.7)     4.6(0.7)     5.4(0.7)     4.2(0.6)     4.3(0.6)     3.7(0.6)     4.5(0.7)     4.6(0.7)     3.8(0.6)     5.4(0.7)     4.8(0.7)     3.8(0.6)     4.0(0.6)
cuts k=40    smear1   1000000  1000     5.8(0.7)     4.7(0.7)     4.9(0.7)     6.1(0.8)     5.6(0.7)     4.0(0.6)     3.9(0.6)     4.3(0.6)     4.8(0.7)     5.9(0.7)     5.7(0.7)     4.1(0.6)     5.0(0.7)
table1       null       10000  1000     4.0(0.6)     4.6(0.7)     4.6(0.7)     5.2(0.7)     4.4(0.6)     4.2(0.6)     3.7(0.6)     4.2(0.6)     4.0(0.6)     4.2(0.6)     7.9(0.9)    15.7(1.2)    12.7(1.1)
table1       null      100000  1000     5.2(0.7)     4.8(0.7)     5.3(0.7)     4.7(0.7)     4.6(0.7)     5.3(0.7)     6.1(0.8)     3.4(0.6)     3.8(0.6)     5.0(0.7)     4.3(0.6)     7.0(0.8)     4.5(0.7)
table1       null     1000000  1000     6.2(0.8)     4.8(0.7)     5.3(0.7)     6.6(0.8)     4.7(0.7)     6.2(0.8)     4.8(0.7)     5.0(0.7)     5.8(0.7)     6.3(0.8)     4.8(0.7)     6.1(0.8)     5.5(0.7)
table1       smear1     10000  1000     5.9(0.7)     5.0(0.7)     4.1(0.6)     5.2(0.7)     5.8(0.7)     4.7(0.7)     5.8(0.7)     5.7(0.7)     5.3(0.7)     6.3(0.8)     8.9(0.9)    18.6(1.2)    16.1(1.2)
table1       smear1    100000  1000     4.9(0.7)     5.6(0.7)     4.6(0.7)     4.4(0.6)     4.5(0.7)     5.1(0.7)     4.7(0.7)     4.6(0.7)     4.1(0.6)     5.1(0.7)     5.5(0.7)     7.3(0.8)     6.0(0.8)
table1       smear1   1000000  1000     5.6(0.7)     4.8(0.7)     4.9(0.7)     5.9(0.7)     5.5(0.7)     5.5(0.7)     6.3(0.8)     6.2(0.8)     5.6(0.7)     5.7(0.7)     5.6(0.7)     5.8(0.7)     6.0(0.8)
headline tests at their null: rates from 3.3 to 6.7 percent over 124 (test, cell) pairs; largest at bonf cuts k=1|null|10000, smallest at bonf cuts k=40|smear1|10000

== 2. power: headline rejection percentages (binomial se), and the population contrasts ==
-- cuts k=1
law                   d2        d3   g/2F^2                         N=1e+04                                                N=1e+05                                                N=1e+06                          N=1e7
                                                    order2       order3        gamma         bonf         order2       order3        gamma         bonf         order2       order3        gamma         bonf
null            0.00e+00  1.78e-15  -0.0000       5.1(0.7)     6.6(0.8)     3.5(0.6)     6.7(0.8)       4.6(0.7)     4.9(0.7)     4.6(0.7)     4.6(0.7)       3.8(0.6)     5.2(0.7)     3.8(0.6)     5.1(0.7)
smear1          0.00e+00  1.55e-15  -0.0000       5.5(0.7)     5.2(0.7)     4.4(0.6)     5.1(0.7)       5.0(0.7)     5.0(0.7)     6.5(0.8)     5.8(0.7)       4.5(0.7)     5.9(0.7)     4.1(0.6)     4.6(0.7)
clan5           4.00e-01  2.88e+00  +0.1611   100.0(>99.7) 100.0(>99.7)    72.3(1.4) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clan30          6.67e-02  4.13e-01  +0.0320   100.0(>99.7) 100.0(>99.7)     9.6(0.9) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    46.7(1.6) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
pairs0.01       3.43e-03  6.86e-03  -0.0005       7.2(0.8)     4.6(0.7)     4.9(0.7)     5.3(0.7)      33.4(1.5)     5.3(0.7)     5.5(0.7)    21.6(1.3)   100.0(>99.5)    33.8(1.9)     5.9(0.9) 100.0(>99.5)
pairs0.05       1.71e-02  3.43e-02  -0.0024      77.6(1.3)     7.7(0.8)     4.6(0.7)    65.2(1.5)   100.0(>99.7)    83.3(1.2)     6.4(0.8) 100.0(>99.7)   100.0(>99.5) 100.0(>99.5)    12.2(1.3) 100.0(>99.5)
bg0.02          2.22e-16  1.33e-15  +0.0204       6.0(0.8)     6.8(0.8)     8.8(0.9)     8.0(0.9)       5.2(0.7)     5.9(0.7)    34.5(1.5)    23.3(1.3)       4.4(1.1)     5.3(1.3) 100.0(>99.1)    99.4(0.4)
bg0.05          2.22e-16  1.11e-15  +0.0526       4.5(0.7)     6.0(0.8)    22.5(1.3)    16.6(1.2)       5.5(0.7)     4.8(0.7)    97.5(0.5)    93.9(0.8)       5.3(1.3)     4.4(1.1) 100.0(>99.1) 100.0(>99.1)
bg0.10          2.22e-16  1.78e-15  +0.1111       6.0(0.8)     5.3(0.7)    75.8(1.4)    61.5(1.5)       5.1(0.7)     4.5(0.7) 100.0(>99.7) 100.0(>99.7)       6.2(1.4)     7.8(1.5) 100.0(>99.1) 100.0(>99.1)
lognormal       0.00e+00  3.11e-15  +1.0000       4.8(0.7)     8.0(0.9) 100.0(>99.7) 100.0(>99.7)       4.3(0.6)     5.2(0.7) 100.0(>99.7) 100.0(>99.7)       5.6(1.3)     6.9(1.4) 100.0(>99.1) 100.0(>99.1)
compound        4.11e-01  1.48e+00  -0.0554   100.0(>99.7) 100.0(>99.7)    16.7(1.2) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    89.5(1.0) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clusters2       9.33e-02  2.40e-01  -0.0225   100.0(>99.7) 100.0(>99.7)     6.3(0.8) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    30.1(1.5) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1)    98.8(0.6) 100.0(>99.1)
clusters2half   1.87e-01  4.80e-01  -0.0448   100.0(>99.7) 100.0(>99.7)    12.5(1.0) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    74.1(1.4) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
-- cuts k=1.84
law                   d2        d3   g/2F^2                         N=1e+04                                                N=1e+05                                                N=1e+06                          N=1e7
                                                    order2       order3        gamma         bonf         order2       order3        gamma         bonf         order2       order3        gamma         bonf
null            0.00e+00  8.88e-16  -0.0000       5.0(0.7)     5.8(0.7)     4.2(0.6)     4.5(0.7)       4.6(0.7)     4.6(0.7)     4.9(0.7)     4.5(0.7)       5.3(0.7)     5.5(0.7)     5.4(0.7)     4.9(0.7)       3.4(0.7)     3.8(0.8)     5.9(0.9)     3.8(0.8)
smear1          4.44e-16  1.33e-15  -0.0000       4.1(0.6)     4.9(0.7)     3.9(0.6)     5.1(0.7)       5.2(0.7)     4.1(0.6)     5.2(0.7)     4.6(0.7)       5.1(0.7)     4.4(0.6)     6.1(0.8)     5.7(0.7)
clan5           3.09e-01  1.26e+00  +0.2027   100.0(>99.7) 100.0(>99.7)    93.6(0.8) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clan30          5.14e-02  1.75e-01  +0.0444   100.0(>99.7) 100.0(>99.7)    13.8(1.1) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    74.4(1.4) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
pairs0.01       1.86e-03  2.03e-03  -0.0005       7.7(0.8)     4.2(0.6)     4.2(0.6)     4.9(0.7)      41.3(1.6)     7.2(0.8)     5.2(0.7)    28.3(1.4)   100.0(>99.5)    48.1(2.0)     5.5(0.9) 100.0(>99.5)   100.0(>99.1) 100.0(>99.1)     7.8(1.5) 100.0(>99.1)
pairs0.05       9.32e-03  1.01e-02  -0.0024      86.7(1.1)     8.6(0.9)     5.2(0.7)    76.6(1.3)   100.0(>99.7)    88.3(1.0)     5.1(0.7) 100.0(>99.7)   100.0(>99.5) 100.0(>99.5)    11.6(1.3) 100.0(>99.5)   100.0(>99.1) 100.0(>99.1)    67.8(2.6) 100.0(>99.1)
bg0.02          2.22e-16  1.22e-15  +0.0204       4.7(0.7)     5.6(0.7)     8.9(0.9)     7.8(0.8)       5.9(0.7)     5.9(0.7)    35.8(1.5)    26.0(1.4)       6.2(1.4)     4.1(1.1)    99.7(0.3)    99.7(0.3)
bg0.05          2.22e-16  1.22e-15  +0.0526       4.5(0.7)     4.7(0.7)    21.5(1.3)    14.3(1.1)       6.3(0.8)     4.5(0.7)    98.2(0.4)    95.7(0.6)       4.7(1.2)     4.1(1.1) 100.0(>99.1) 100.0(>99.1)
bg0.10          2.22e-16  1.11e-15  +0.1111       5.7(0.7)     6.5(0.8)    74.7(1.4)    62.2(1.5)       4.8(0.7)     5.1(0.7) 100.0(>99.7) 100.0(>99.7)       6.2(1.4)     4.4(1.1) 100.0(>99.1) 100.0(>99.1)
lognormal       0.00e+00  1.33e-15  +0.7717       4.7(0.7)     6.6(0.8) 100.0(>99.7) 100.0(>99.7)       4.8(0.7)     6.2(0.8) 100.0(>99.7) 100.0(>99.7)       5.3(1.3)     5.6(1.3) 100.0(>99.1) 100.0(>99.1)
compound        2.23e-01  4.38e-01  -0.0554   100.0(>99.7) 100.0(>99.7)    16.1(1.2) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    91.6(0.9) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clusters2       5.07e-02  7.08e-02  -0.0225   100.0(>99.7) 100.0(>99.7)     6.6(0.8) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    32.0(1.5) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1)    98.4(0.7) 100.0(>99.1)
clusters2half   1.01e-01  1.42e-01  -0.0448   100.0(>99.7) 100.0(>99.7)    12.5(1.0) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    79.9(1.3) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
-- cuts k=3
law                   d2        d3   g/2F^2                         N=1e+04                                                N=1e+05                                                N=1e+06                          N=1e7
                                                    order2       order3        gamma         bonf         order2       order3        gamma         bonf         order2       order3        gamma         bonf
null            0.00e+00  1.53e-15  -0.0000       4.6(0.7)     4.6(0.7)     3.4(0.6)     4.3(0.6)       5.0(0.7)     3.9(0.6)     4.8(0.7)     3.8(0.6)       4.3(0.6)     4.0(0.6)     4.8(0.7)     4.8(0.7)
smear1          0.00e+00  4.44e-16  -0.0000       5.3(0.7)     5.0(0.7)     5.1(0.7)     5.4(0.7)       5.8(0.7)     4.3(0.6)     5.3(0.7)     4.6(0.7)       5.6(0.7)     4.9(0.7)     5.0(0.7)     4.9(0.7)
clan5           2.67e-01  7.11e-01  +0.2449   100.0(>99.7) 100.0(>99.7)    99.5(0.2) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clan30          4.44e-02  9.38e-02  +0.0605   100.0(>99.7) 100.0(>99.7)    21.1(1.3) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    92.9(0.8) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
pairs0.01       1.14e-03  7.62e-04  -0.0005       7.8(0.8)     4.5(0.7)     5.3(0.7)     6.2(0.8)      49.6(1.6)     8.5(0.9)     4.1(0.6)    35.4(1.5)   100.0(>99.5)    39.4(1.9)     5.5(0.9) 100.0(>99.5)
pairs0.05       5.71e-03  3.81e-03  -0.0024      93.4(0.8)    10.6(1.0)     5.9(0.7)    84.8(1.1)   100.0(>99.7)    89.4(1.0)     6.3(0.8) 100.0(>99.7)   100.0(>99.5) 100.0(>99.5)    13.1(1.3) 100.0(>99.5)
bg0.02          2.22e-16  1.14e-15  +0.0204       6.3(0.8)     5.7(0.7)     7.7(0.8)     8.4(0.9)       4.5(0.7)     4.7(0.7)    36.3(1.5)    25.4(1.4)       5.3(1.3)     3.8(1.1) 100.0(>99.1)    99.1(0.5)
bg0.05          0.00e+00  1.42e-15  +0.0526       4.6(0.7)     7.3(0.8)    21.9(1.3)    14.5(1.1)       5.1(0.7)     6.1(0.8)    97.5(0.5)    96.0(0.6)       7.8(1.5)     4.4(1.1) 100.0(>99.1) 100.0(>99.1)
bg0.10          0.00e+00  1.05e-15  +0.1111       5.4(0.7)     5.5(0.7)    72.5(1.4)    59.8(1.6)       3.7(0.6)     4.5(0.7) 100.0(>99.7) 100.0(>99.7)       5.0(1.2)     6.2(1.4) 100.0(>99.1) 100.0(>99.1)
uniform         0.00e+00  1.40e-15  -1.0000       5.4(0.7)     5.1(0.7) 100.0(>99.7) 100.0(>99.7)       5.2(0.7)     4.9(0.7) 100.0(>99.7) 100.0(>99.7)       4.1(1.1)     4.4(1.1) 100.0(>99.1) 100.0(>99.1)
lognormal       0.00e+00  1.50e-15  +0.6667       5.4(0.7)     5.9(0.7) 100.0(>99.7) 100.0(>99.7)       4.0(0.6)     4.7(0.7) 100.0(>99.7) 100.0(>99.7)       7.2(1.4)     4.4(1.1) 100.0(>99.1) 100.0(>99.1)
compound        1.37e-01  1.65e-01  -0.0554   100.0(>99.7) 100.0(>99.7)    19.9(1.3) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    88.4(1.0) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clusters2       3.11e-02  2.66e-02  -0.0225   100.0(>99.7) 100.0(>99.7)     6.1(0.8) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    31.9(1.5) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clusters2half   6.22e-02  5.33e-02  -0.0448   100.0(>99.7) 100.0(>99.7)    12.2(1.0) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    77.9(1.3) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
-- cuts k=40
law                   d2        d3   g/2F^2                         N=1e+04                                                N=1e+05                                                N=1e+06                          N=1e7
                                                    order2       order3        gamma         bonf         order2       order3        gamma         bonf         order2       order3        gamma         bonf
null            0.00e+00  6.34e-16  +0.0000       5.3(0.7)     4.5(0.7)     5.3(0.7)     4.5(0.7)       5.4(0.7)     4.8(0.7)     4.6(0.7)     5.2(0.7)       5.6(0.7)     5.3(0.7)     4.9(0.7)     4.6(0.7)
smear1          0.00e+00  7.96e-16  +0.0000       3.3(0.6)     3.4(0.6)     5.9(0.7)     3.3(0.6)       5.5(0.7)     4.3(0.6)     3.7(0.6)     3.8(0.6)       5.8(0.7)     5.6(0.7)     4.0(0.6)     4.8(0.7)
clan5           2.05e-01  1.17e-01  +0.3058   100.0(>99.7) 100.0(>99.7)    99.6(0.2) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clan30          3.42e-02  7.52e-03  +0.2789   100.0(>99.7) 100.0(>99.7)    87.0(1.1) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
pairs0.01       8.57e-05  4.29e-06  -0.0005       9.9(0.9)     4.5(0.7)     5.2(0.7)     5.4(0.7)      64.4(1.5)     5.7(0.7)     4.0(0.6)    47.3(1.6)   100.0(>99.5)    11.9(1.3)     4.5(0.8) 100.0(>99.5)
pairs0.05       4.29e-04  2.14e-05  -0.0024      98.0(0.4)     3.5(0.6)     4.7(0.7)    95.2(0.7)   100.0(>99.7)    22.3(1.3)     4.7(0.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1)     5.9(1.3) 100.0(>99.1)
bg0.02          0.00e+00  8.69e-16  +0.0204       4.7(0.7)     4.9(0.7)     5.7(0.7)     4.9(0.7)       5.0(0.7)     5.2(0.7)    11.5(1.0)     7.0(0.8)       5.2(0.9)     5.2(0.9)    58.6(1.9)    39.7(1.9)
bg0.05          0.00e+00  9.69e-16  +0.0526       4.3(0.6)     5.7(0.7)     7.7(0.8)     6.2(0.8)       4.2(0.6)     4.4(0.6)    40.3(1.6)    28.1(1.4)       5.9(1.3)     3.8(1.1) 100.0(>99.1)    99.7(0.3)
bg0.10          0.00e+00  6.05e-16  +0.1111       4.9(0.7)     5.6(0.7)    14.8(1.1)     8.9(0.9)       5.7(0.7)     3.6(0.6)    93.7(0.8)    85.6(1.1)       6.2(1.4)     6.6(1.4) 100.0(>99.1) 100.0(>99.1)
uniform         2.22e-16  8.13e-16  -1.0000       6.1(0.8)     5.1(0.7) 100.0(>99.7) 100.0(>99.7)       4.0(0.6)     5.8(0.7) 100.0(>99.7) 100.0(>99.7)       3.4(1.0)     4.1(1.1) 100.0(>99.1) 100.0(>99.1)
lognormal       0.00e+00  6.82e-16  +0.5125       5.3(0.7)     5.8(0.7)    99.9(0.1)    99.5(0.2)       5.2(0.7)     5.5(0.7) 100.0(>99.7) 100.0(>99.7)       5.6(1.3)     5.3(1.3) 100.0(>99.1) 100.0(>99.1)
compound        1.03e-02  9.28e-04  -0.0554   100.0(>99.7) 100.0(>99.7)     7.2(0.8) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    31.5(1.5) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1)    99.7(0.3) 100.0(>99.1)
clusters2       2.33e-03  1.50e-04  -0.0225   100.0(>99.7)    96.0(0.6)     5.2(0.7) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    10.1(1.0) 100.0(>99.7)   100.0(>99.5) 100.0(>99.5)    51.4(2.0) 100.0(>99.5)
clusters2half   4.67e-03  3.00e-04  -0.0448   100.0(>99.7)    96.5(0.6)     6.0(0.8) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    20.0(1.3) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1)    96.2(1.1) 100.0(>99.1)
-- table1
law                   d2        d3   g/2F^2                         N=1e+04                                                N=1e+05                                                N=1e+06                          N=1e7
                                                    order2       order3        gamma         bonf         order2       order3        gamma         bonf         order2       order3        gamma         bonf
null            0.00e+00  0.00e+00  -0.0000       4.0(0.6)     4.4(0.6)     4.2(0.6)     4.0(0.6)       5.2(0.7)     4.6(0.7)     5.3(0.7)     3.8(0.6)       6.2(0.8)     4.7(0.7)     6.2(0.8)     5.8(0.7)
smear1          0.00e+00  1.94e-16  -0.0000       5.9(0.7)     5.8(0.7)     4.7(0.7)     5.3(0.7)       4.9(0.7)     4.5(0.7)     5.1(0.7)     4.1(0.6)       5.6(0.7)     5.5(0.7)     5.5(0.7)     5.6(0.7)
clan5           2.67e-01  7.11e-01  +0.2449   100.0(>99.7) 100.0(>99.7)    80.8(1.2) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clan30          4.44e-02  9.38e-02  +0.0605   100.0(>99.7)    93.1(0.8)    12.5(1.0) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7)    57.1(1.6) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
pairs0.01       5.00e-03  3.33e-03  -0.0025       7.5(0.8)     6.0(0.8)     3.8(0.6)     6.8(0.8)      49.0(1.6)     6.8(0.8)     5.7(0.7)    36.1(1.5)   100.0(>99.5)    33.6(1.9)     8.4(1.1) 100.0(>99.5)
pairs0.05       2.50e-02  1.67e-02  -0.0125      92.7(0.8)     7.9(0.9)     7.2(0.8)    85.2(1.1)   100.0(>99.7)    78.4(1.3)    12.3(1.0) 100.0(>99.7)   100.0(>99.5) 100.0(>99.5)    78.0(1.6) 100.0(>99.5)
bg0.02          0.00e+00  0.00e+00  +0.0204       5.4(0.7)     5.7(0.7)     7.0(0.8)     5.9(0.7)       4.8(0.7)     5.9(0.7)    19.3(1.2)    13.8(1.1)       3.6(0.7)     3.8(0.8)    87.3(1.3)    77.8(1.6)
bg0.05          0.00e+00  0.00e+00  +0.0526       5.1(0.7)     5.7(0.7)    13.6(1.1)    10.3(1.0)       5.2(0.7)     4.1(0.6)    67.5(1.5)    53.3(1.6)       6.9(1.4)     4.7(1.2) 100.0(>99.1) 100.0(>99.1)
bg0.10          0.00e+00  0.00e+00  +0.1111       3.7(0.6)     5.5(0.7)    32.1(1.5)    21.0(1.3)       5.3(0.7)     5.6(0.7)    99.9(0.1)    99.5(0.2)       5.0(1.2)     4.1(1.1) 100.0(>99.1) 100.0(>99.1)
uniform         0.00e+00  0.00e+00  -1.0000       6.0(0.8)     5.3(0.7) 100.0(>99.7) 100.0(>99.7)       5.2(0.7)     5.7(0.7) 100.0(>99.7) 100.0(>99.7)       5.6(1.3)     7.2(1.4) 100.0(>99.1) 100.0(>99.1)
lognormal       0.00e+00  0.00e+00  +0.6667       5.7(0.7)     5.0(0.7) 100.0(>99.7) 100.0(>99.7)       4.1(0.6)     4.9(0.7) 100.0(>99.7) 100.0(>99.7)       5.3(1.3)     7.2(1.4) 100.0(>99.1) 100.0(>99.1)
compound        5.00e-01  8.75e-01  -0.1408   100.0(>99.7) 100.0(>99.7)    92.6(0.8) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clusters2       1.15e-01  8.08e-02  -0.1170   100.0(>99.7) 100.0(>99.7)    59.1(1.6) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
clusters2half   2.31e-01  1.62e-01  -0.2173   100.0(>99.7)    99.8(0.1)    96.2(0.6) 100.0(>99.7)   100.0(>99.7) 100.0(>99.7) 100.0(>99.7) 100.0(>99.7)   100.0(>99.1) 100.0(>99.1) 100.0(>99.1) 100.0(>99.1)
twopoint        0.00e+00  0.00e+00  +0.0000       5.8(0.7)     6.1(0.8)     0.1(0.1)     3.2(0.6)       5.3(0.7)     5.6(0.7)    0.0(<0.3)     4.2(0.6)       5.2(0.9)     5.3(0.9)    0.0(<0.5)     3.4(0.7)

== 3. first N at which the rate reaches 50 / 90 percent ('-' = not reached at the largest N run) ==
configuration law                    order2         order3          gamma           bonf
cuts k=1     clan5           1e+04/1e+04    1e+04/1e+04    1e+04/1e+05    1e+04/1e+04  
cuts k=1     clan30          1e+04/1e+04    1e+04/1e+04    1e+06/1e+06    1e+04/1e+04  
cuts k=1     pairs0.01       1e+06/1e+06        -/-            -/-        1e+06/1e+06  
cuts k=1     pairs0.05       1e+04/1e+05    1e+05/1e+06        -/-        1e+04/1e+05  
cuts k=1     bg0.02              -/-            -/-        1e+06/1e+06    1e+06/1e+06  
cuts k=1     bg0.05              -/-            -/-        1e+05/1e+05    1e+05/1e+05  
cuts k=1     bg0.10              -/-            -/-        1e+04/1e+05    1e+04/1e+05  
cuts k=1     lognormal           -/-            -/-        1e+04/1e+04    1e+04/1e+04  
cuts k=1     compound        1e+04/1e+04    1e+04/1e+04    1e+05/1e+06    1e+04/1e+04  
cuts k=1     clusters2       1e+04/1e+04    1e+04/1e+04    1e+06/1e+06    1e+04/1e+04  
cuts k=1     clusters2half   1e+04/1e+04    1e+04/1e+04    1e+05/1e+06    1e+04/1e+04  
cuts k=1.84  clan5           1e+04/1e+04    1e+04/1e+04    1e+04/1e+04    1e+04/1e+04  
cuts k=1.84  clan30          1e+04/1e+04    1e+04/1e+04    1e+05/1e+06    1e+04/1e+04  
cuts k=1.84  pairs0.01       1e+06/1e+06    1e+07/1e+07        -/-        1e+06/1e+06  
cuts k=1.84  pairs0.05       1e+04/1e+05    1e+05/1e+06    1e+07/-        1e+04/1e+05  
cuts k=1.84  bg0.02              -/-            -/-        1e+06/1e+06    1e+06/1e+06  
cuts k=1.84  bg0.05              -/-            -/-        1e+05/1e+05    1e+05/1e+05  
cuts k=1.84  bg0.10              -/-            -/-        1e+04/1e+05    1e+04/1e+05  
cuts k=1.84  lognormal           -/-            -/-        1e+04/1e+04    1e+04/1e+04  
cuts k=1.84  compound        1e+04/1e+04    1e+04/1e+04    1e+05/1e+05    1e+04/1e+04  
cuts k=1.84  clusters2       1e+04/1e+04    1e+04/1e+04    1e+06/1e+06    1e+04/1e+04  
cuts k=1.84  clusters2half   1e+04/1e+04    1e+04/1e+04    1e+05/1e+06    1e+04/1e+04  
cuts k=3     clan5           1e+04/1e+04    1e+04/1e+04    1e+04/1e+04    1e+04/1e+04  
cuts k=3     clan30          1e+04/1e+04    1e+04/1e+04    1e+05/1e+05    1e+04/1e+04  
cuts k=3     pairs0.01       1e+06/1e+06        -/-            -/-        1e+06/1e+06  
cuts k=3     pairs0.05       1e+04/1e+04    1e+05/1e+06        -/-        1e+04/1e+05  
cuts k=3     bg0.02              -/-            -/-        1e+06/1e+06    1e+06/1e+06  
cuts k=3     bg0.05              -/-            -/-        1e+05/1e+05    1e+05/1e+05  
cuts k=3     bg0.10              -/-            -/-        1e+04/1e+05    1e+04/1e+05  
cuts k=3     uniform             -/-            -/-        1e+04/1e+04    1e+04/1e+04  
cuts k=3     lognormal           -/-            -/-        1e+04/1e+04    1e+04/1e+04  
cuts k=3     compound        1e+04/1e+04    1e+04/1e+04    1e+05/1e+06    1e+04/1e+04  
cuts k=3     clusters2       1e+04/1e+04    1e+04/1e+04    1e+06/1e+06    1e+04/1e+04  
cuts k=3     clusters2half   1e+04/1e+04    1e+04/1e+04    1e+05/1e+06    1e+04/1e+04  
cuts k=40    clan5           1e+04/1e+04    1e+04/1e+04    1e+04/1e+04    1e+04/1e+04  
cuts k=40    clan30          1e+04/1e+04    1e+04/1e+04    1e+04/1e+05    1e+04/1e+04  
cuts k=40    pairs0.01       1e+05/1e+06        -/-            -/-        1e+06/1e+06  
cuts k=40    pairs0.05       1e+04/1e+04    1e+06/1e+06        -/-        1e+04/1e+04  
cuts k=40    bg0.02              -/-            -/-        1e+06/-            -/-      
cuts k=40    bg0.05              -/-            -/-        1e+06/1e+06    1e+06/1e+06  
cuts k=40    bg0.10              -/-            -/-        1e+05/1e+05    1e+05/1e+06  
cuts k=40    uniform             -/-            -/-        1e+04/1e+04    1e+04/1e+04  
cuts k=40    lognormal           -/-            -/-        1e+04/1e+04    1e+04/1e+04  
cuts k=40    compound        1e+04/1e+04    1e+04/1e+04    1e+06/1e+06    1e+04/1e+04  
cuts k=40    clusters2       1e+04/1e+04    1e+04/1e+04    1e+06/-        1e+04/1e+04  
cuts k=40    clusters2half   1e+04/1e+04    1e+04/1e+04    1e+06/1e+06    1e+04/1e+04  
table1       clan5           1e+04/1e+04    1e+04/1e+04    1e+04/1e+05    1e+04/1e+04  
table1       clan30          1e+04/1e+04    1e+04/1e+04    1e+05/1e+06    1e+04/1e+04  
table1       pairs0.01       1e+06/1e+06        -/-            -/-        1e+06/1e+06  
table1       pairs0.05       1e+04/1e+04    1e+05/1e+06    1e+06/-        1e+04/1e+05  
table1       bg0.02              -/-            -/-        1e+06/-        1e+06/-      
table1       bg0.05              -/-            -/-        1e+05/1e+06    1e+05/1e+06  
table1       bg0.10              -/-            -/-        1e+05/1e+05    1e+05/1e+05  
table1       uniform             -/-            -/-        1e+04/1e+04    1e+04/1e+04  
table1       lognormal           -/-            -/-        1e+04/1e+04    1e+04/1e+04  
table1       compound        1e+04/1e+04    1e+04/1e+04    1e+04/1e+04    1e+04/1e+04  
table1       clusters2       1e+04/1e+04    1e+04/1e+04    1e+04/1e+05    1e+04/1e+04  
table1       clusters2half   1e+04/1e+04    1e+04/1e+04    1e+04/1e+04    1e+04/1e+04  
table1       twopoint            -/-            -/-            -/-            -/-      

== 4. beside the moment tests: the paper's direct comparison (one-sided) and calibrated difference (two-sided) ==
direct comparison, paper's runs (null laws and the uniform source only):
  cuts k=1     null     N=   10000: direct 2000/2000 = 100.0%   | moment: order2   5.1(0.7) order3   6.6(0.8) gamma   3.5(0.6) bonf   6.7(0.8)
  cuts k=1     null     N=  100000: direct 1997/2000 =  99.9%   | moment: order2   4.6(0.7) order3   4.9(0.7) gamma   4.6(0.7) bonf   4.6(0.7)
  cuts k=1     null     N= 1000000: direct    0/ 400 =   0.0%   | moment: order2   3.8(0.6) order3   5.2(0.7) gamma   3.8(0.6) bonf   5.1(0.7)
  cuts k=1     null     N=10000000: direct    0/ 400 =   0.0%   | moment: moment tests not run at this N
  cuts k=1.84  null     N=   10000: direct 2000/2000 = 100.0%   | moment: order2   5.0(0.7) order3   5.8(0.7) gamma   4.2(0.6) bonf   4.5(0.7)
  cuts k=1.84  null     N=  100000: direct 2000/2000 = 100.0%   | moment: order2   4.6(0.7) order3   4.6(0.7) gamma   4.9(0.7) bonf   4.5(0.7)
  cuts k=1.84  null     N= 1000000: direct   45/ 400 =  11.2%   | moment: order2   5.3(0.7) order3   5.5(0.7) gamma   5.4(0.7) bonf   4.9(0.7)
  cuts k=1.84  null     N=10000000: direct    0/ 400 =   0.0%   | moment: order2   3.4(0.7) order3   3.8(0.8) gamma   5.9(0.9) bonf   3.8(0.8)
  cuts k=3     null     N=   10000: direct 2000/2000 = 100.0%   | moment: order2   4.6(0.7) order3   4.6(0.7) gamma   3.4(0.6) bonf   4.3(0.6)
  cuts k=3     null     N=  100000: direct 2000/2000 = 100.0%   | moment: order2   5.0(0.7) order3   3.9(0.6) gamma   4.8(0.7) bonf   3.8(0.6)
  cuts k=3     null     N= 1000000: direct  400/ 400 = 100.0%   | moment: order2   4.3(0.6) order3   4.0(0.6) gamma   4.8(0.7) bonf   4.8(0.7)
  cuts k=3     null     N=10000000: direct    0/ 400 =   0.0%   | moment: moment tests not run at this N
  cuts k=40    null     N=   10000: direct  200/ 200 = 100.0%   | moment: order2   5.3(0.7) order3   4.5(0.7) gamma   5.3(0.7) bonf   4.5(0.7)
  cuts k=40    null     N=  100000: direct  200/ 200 = 100.0%   | moment: order2   5.4(0.7) order3   4.8(0.7) gamma   4.6(0.7) bonf   5.2(0.7)
  cuts k=40    null     N= 1000000: direct  100/ 100 = 100.0%   | moment: order2   5.6(0.7) order3   5.3(0.7) gamma   4.9(0.7) bonf   4.6(0.7)
  table1       null     N=   10000: direct 1672/2000 =  83.6%   | moment: order2   4.0(0.6) order3   4.4(0.6) gamma   4.2(0.6) bonf   4.0(0.6)
  table1       uniform  N=   10000: direct 1993/2000 =  99.7%   | moment: order2   6.0(0.8) order3   5.3(0.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       null     N=  100000: direct   61/2000 =   3.0%   | moment: order2   5.2(0.7) order3   4.6(0.7) gamma   5.3(0.7) bonf   3.8(0.6)
  table1       uniform  N=  100000: direct 2000/2000 = 100.0%   | moment: order2   5.2(0.7) order3   5.7(0.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       null     N= 1000000: direct    0/ 400 =   0.0%   | moment: order2   6.2(0.8) order3   4.7(0.7) gamma   6.2(0.8) bonf   5.8(0.7)
  table1       uniform  N= 1000000: direct  400/ 400 = 100.0%   | moment: order2   5.6(1.3) order3   7.2(1.4) gamma 100.0(>99.1) bonf 100.0(>99.1)
calibrated difference, paper's runs (Table 1 configuration):
  table1       clan5      N=  100000: calibrated 100.0% (se 0.0)   | moment: order2 100.0(>99.7) order3 100.0(>99.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       clan5      N= 1000000: calibrated 100.0% (se 0.0)   | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       clan30     N=  100000: calibrated  40.7% (se 2.4)   | moment: order2 100.0(>99.7) order3 100.0(>99.7) gamma  57.1(1.6) bonf 100.0(>99.7)
  table1       clan30     N= 1000000: calibrated  49.0% (se 3.8)   | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       pairs0.01  N=  100000: calibrated  33.2% (se 2.1)   | moment: order2  49.0(1.6) order3   6.8(0.8) gamma   5.7(0.7) bonf  36.1(1.5)
  table1       pairs0.01  N= 1000000: calibrated  99.8% (se 0.4)   | moment: order2 100.0(>99.5) order3  33.6(1.9) gamma   8.4(1.1) bonf 100.0(>99.5)
  table1       pairs0.05  N=  100000: calibrated 100.0% (se 0.0)   | moment: order2 100.0(>99.7) order3  78.4(1.3) gamma  12.3(1.0) bonf 100.0(>99.7)
  table1       pairs0.05  N= 1000000: calibrated 100.0% (se 0.0)   | moment: order2 100.0(>99.5) order3 100.0(>99.5) gamma  78.0(1.6) bonf 100.0(>99.5)
  table1       bg0.02     N=  100000: calibrated   4.9% (se 0.8)   | moment: order2   4.8(0.7) order3   5.9(0.7) gamma  19.3(1.2) bonf  13.8(1.1)
  table1       bg0.02     N= 1000000: calibrated   9.2% (se 2.7)   | moment: order2   3.6(0.7) order3   3.8(0.8) gamma  87.3(1.3) bonf  77.8(1.6)
  table1       bg0.05     N=  100000: calibrated   6.0% (se 0.9)   | moment: order2   5.2(0.7) order3   4.1(0.6) gamma  67.5(1.5) bonf  53.3(1.6)
  table1       bg0.05     N= 1000000: calibrated  27.8% (se 4.0)   | moment: order2   6.9(1.4) order3   4.7(1.2) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       bg0.10     N=  100000: calibrated   8.9% (se 1.0)   | moment: order2   5.3(0.7) order3   5.6(0.7) gamma  99.9(0.1) bonf  99.5(0.2)
  table1       bg0.10     N= 1000000: calibrated  65.2% (se 4.3)   | moment: order2   5.0(1.2) order3   4.1(1.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       uniform    N=   10000: calibrated  13.0% (se 0.0)   | moment: order2   6.0(0.8) order3   5.3(0.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       uniform    N=  100000: calibrated 100.0% (se 0.0)   | moment: order2   5.2(0.7) order3   5.7(0.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       uniform    N= 1000000: calibrated 100.0% (se 0.0)   | moment: order2   5.6(1.3) order3   7.2(1.4) gamma 100.0(>99.1) bonf 100.0(>99.1)
direct comparison applied here to the alternatives (direct_alt.py, the paper's procedure verbatim):
  cuts k=1     bg0.02         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00720  exact I-I_G -0.00982 | moment: order2   4.4(1.1) order3   5.3(1.3) gamma 100.0(>99.1) bonf  99.4(0.4)
  cuts k=1     bg0.05         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00889  exact I-I_G -0.01141 | moment: order2   5.3(1.3) order3   4.4(1.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  cuts k=1     bg0.10         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.01093  exact I-I_G -0.01325 | moment: order2   6.2(1.4) order3   7.8(1.5) gamma 100.0(>99.1) bonf 100.0(>99.1)
  cuts k=1     clan30         N= 1000000: direct    5/ 400 =   1.2%  <Delta> -0.00033  exact I-I_G -0.00452 | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  cuts k=1     clan5          N= 1000000: direct  400/ 400 = 100.0%  <Delta> +0.01831  exact I-I_G +0.00884 | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  cuts k=1     clusters2half  N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.03512  exact I-I_G   n/a   | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  cuts k=1     clusters2      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.03468  exact I-I_G   n/a   | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma  98.8(0.6) bonf 100.0(>99.1)
  cuts k=1     compound       N= 1000000: direct  400/ 400 = 100.0%  <Delta> +0.01447  exact I-I_G -0.00496 | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  cuts k=1     lognormal      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.02093  exact I-I_G -0.02551 | moment: order2   5.6(1.3) order3   6.9(1.4) gamma 100.0(>99.1) bonf 100.0(>99.1)
  cuts k=1     null           N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00565  exact I-I_G -0.00836 | moment: order2   3.8(0.6) order3   5.2(0.7) gamma   3.8(0.6) bonf   5.1(0.7)
  cuts k=1     pairs0.01      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00831  exact I-I_G   n/a   | moment: order2 100.0(>99.5) order3  33.8(1.9) gamma   5.9(0.9) bonf 100.0(>99.5)
  cuts k=1     pairs0.05      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.01914  exact I-I_G   n/a   | moment: order2 100.0(>99.5) order3 100.0(>99.5) gamma  12.2(1.3) bonf 100.0(>99.5)
  cuts k=1     smear1         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00550  exact I-I_G   n/a   | moment: order2   4.5(0.7) order3   5.9(0.7) gamma   4.1(0.6) bonf   4.6(0.7)
  table1       bg0.02         N=  100000: direct   19/1000 =   1.9%  <Delta> -0.00028  exact I-I_G -0.00238 | moment: order2   4.8(0.7) order3   5.9(0.7) gamma  19.3(1.2) bonf  13.8(1.1)
  table1       bg0.02         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00209  exact I-I_G -0.00238 | moment: order2   3.6(0.7) order3   3.8(0.8) gamma  87.3(1.3) bonf  77.8(1.6)
  table1       bg0.05         N=  100000: direct   16/1000 =   1.6%  <Delta> -0.00038  exact I-I_G -0.00248 | moment: order2   5.2(0.7) order3   4.1(0.6) gamma  67.5(1.5) bonf  53.3(1.6)
  table1       bg0.05         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00220  exact I-I_G -0.00248 | moment: order2   6.9(1.4) order3   4.7(1.2) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       bg0.10         N=  100000: direct   10/1000 =   1.0%  <Delta> -0.00057  exact I-I_G -0.00251 | moment: order2   5.3(0.7) order3   5.6(0.7) gamma  99.9(0.1) bonf  99.5(0.2)
  table1       bg0.10         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00225  exact I-I_G -0.00251 | moment: order2   5.0(1.2) order3   4.1(1.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       clan30         N=  100000: direct  206/1000 =  20.6%  <Delta> +0.00102  exact I-I_G -0.00163 | moment: order2 100.0(>99.7) order3 100.0(>99.7) gamma  57.1(1.6) bonf 100.0(>99.7)
  table1       clan30         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00122  exact I-I_G -0.00163 | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       clan5          N=  100000: direct 1000/1000 = 100.0%  <Delta> +0.00524  exact I-I_G +0.00030 | moment: order2 100.0(>99.7) order3 100.0(>99.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       clan5          N= 1000000: direct  395/ 400 =  98.8%  <Delta> +0.00115  exact I-I_G +0.00030 | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       clusters2half  N=  100000: direct    0/1000 =   0.0%  <Delta> -0.01210  exact I-I_G   n/a   | moment: order2 100.0(>99.7) order3 100.0(>99.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       clusters2half  N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.01482  exact I-I_G   n/a   | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       clusters2      N=  100000: direct    0/1000 =   0.0%  <Delta> -0.02316  exact I-I_G   n/a   | moment: order2 100.0(>99.7) order3 100.0(>99.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       clusters2      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.03130  exact I-I_G   n/a   | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       compound       N=  100000: direct 1000/1000 = 100.0%  <Delta> +0.02090  exact I-I_G +0.00165 | moment: order2 100.0(>99.7) order3 100.0(>99.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       compound       N= 1000000: direct  400/ 400 = 100.0%  <Delta> +0.00465  exact I-I_G +0.00165 | moment: order2 100.0(>99.1) order3 100.0(>99.1) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       lognormal      N=  100000: direct    0/1000 =   0.0%  <Delta> -0.00430  exact I-I_G -0.00738 | moment: order2   4.1(0.6) order3   4.9(0.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       lognormal      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00686  exact I-I_G -0.00738 | moment: order2   5.3(1.3) order3   7.2(1.4) gamma 100.0(>99.1) bonf 100.0(>99.1)
  table1       null           N=  100000: direct   39/1000 =   3.9%  <Delta> -0.00006  exact I-I_G -0.00227 | moment: order2   5.2(0.7) order3   4.6(0.7) gamma   5.3(0.7) bonf   3.8(0.6)
  table1       null           N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00193  exact I-I_G -0.00227 | moment: order2   6.2(0.8) order3   4.7(0.7) gamma   6.2(0.8) bonf   5.8(0.7)
  table1       pairs0.01      N=  100000: direct    0/1000 =   0.0%  <Delta> -0.00215  exact I-I_G -0.00434 | moment: order2  49.0(1.6) order3   6.8(0.8) gamma   5.7(0.7) bonf  36.1(1.5)
  table1       pairs0.01      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00404  exact I-I_G -0.00434 | moment: order2 100.0(>99.5) order3  33.6(1.9) gamma   8.4(1.1) bonf 100.0(>99.5)
  table1       pairs0.05      N=  100000: direct    0/1000 =   0.0%  <Delta> -0.01060  exact I-I_G -0.01273 | moment: order2 100.0(>99.7) order3  78.4(1.3) gamma  12.3(1.0) bonf 100.0(>99.7)
  table1       pairs0.05      N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.01244  exact I-I_G -0.01273 | moment: order2 100.0(>99.5) order3 100.0(>99.5) gamma  78.0(1.6) bonf 100.0(>99.5)
  table1       smear1         N=  100000: direct   44/1000 =   4.4%  <Delta> -0.00017  exact I-I_G   n/a   | moment: order2   4.9(0.7) order3   4.5(0.7) gamma   5.1(0.7) bonf   4.1(0.6)
  table1       smear1         N= 1000000: direct    0/ 400 =   0.0%  <Delta> -0.00197  exact I-I_G   n/a   | moment: order2   5.6(0.7) order3   5.5(0.7) gamma   5.5(0.7) bonf   5.6(0.7)
  table1       twopoint       N=  100000: direct 1000/1000 = 100.0%  <Delta> +0.00651  exact I-I_G +0.00527 | moment: order2   5.3(0.7) order3   5.6(0.7) gamma   0.0(<0.3) bonf   4.2(0.6)
  table1       twopoint       N= 1000000: direct  400/ 400 = 100.0%  <Delta> +0.00542  exact I-I_G +0.00527 | moment: order2   5.2(0.9) order3   5.3(0.9) gamma   0.0(<0.5) bonf   3.4(0.7)
  table1       uniform        N=  100000: direct 1000/1000 = 100.0%  <Delta> +0.01297  exact I-I_G +0.01197 | moment: order2   5.2(0.7) order3   5.7(0.7) gamma 100.0(>99.7) bonf 100.0(>99.7)
  table1       uniform        N= 1000000: direct  400/ 400 = 100.0%  <Delta> +0.01210  exact I-I_G +0.01197 | moment: order2   5.6(1.3) order3   7.2(1.4) gamma 100.0(>99.1) bonf 100.0(>99.1)


==> anc/calc_SHORT/item2/report.py <==
#!/usr/bin/env python3
"""Tables of item 2 from power_results.json (aggregate.py), check_laws.json (population contrasts),
paper_rates.json (the paper's two information procedures) and direct_alt.json (the direct comparison
applied here to the alternatives).

  1  size: rejection rates of every test at the null and at smear1, per configuration and N
  2  power: the headline rates per configuration, law and N, with the population contrasts
     d2 = max F - min F, d3 = max T - min T, g = mean T - 2 mean F^2 (relative to 2 mean F^2)
  3  first N (of 1e4, 1e5, 1e6, and 1e7 at the cuts with k = 1.84) at which each headline test
     rejects in at least 50 and in at least 90 percent of samples
  4  beside them, the paper's direct comparison and calibrated difference where they exist at the
     same configuration and N, and the direct comparison on the alternatives from direct_alt.py

Run:  python3 report.py > report.log     -> report.json
"""
import json, os, sys
import numpy as np
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import laws as L

P = json.load(open(os.path.join(HERE, 'power_results.json')))
A = json.load(open(os.path.join(HERE, 'check_laws.json')))['A']
PR = json.load(open(os.path.join(HERE, 'paper_rates.json')))
DA = json.load(open(os.path.join(HERE, 'direct_alt.json'))) if os.path.exists(os.path.join(HERE, 'direct_alt.json')) else {}
HEAD = ['order2|src', 'order3|src', 'gamma|nm', 'bonf']
HN = ['order2', 'order3', 'gamma', 'bonf']
SIZES = [10**4, 10**5, 10**6, 10**7]
out = {'size': {}, 'power': {}, 'first_n': {}, 'beside': {}}


def f(r):
    p, se, b = r
    if se is None:
        return f"{100*p:5.1f}(<{100*b:.1f})" if p == 0 else f"{100*p:5.1f}(>{100-100*b:.1f})"
    return f"{100*p:5.1f}({100*se:.1f})"


print("== 1. size: rejection percentage at nominal 5 percent under the null (Eq. (nm)) and under smear1 ==")
allt = ['order2|src', 'cross2|src', 'adj2|src', 'within2|src', 'order3|src', 'gamma|nm', 'gamma123|nm', 'joint|nm', 'bonf',
        'order2|emp', 'order3|emp', 'gamma|emp', 'bonf_emp']
print(f"{'configuration':12s} {'law':7s} {'N':>8s} {'R':>5s} " + ' '.join(f"{t:>12s}" for t in allt))
dev = []
for cfg in L.CONFIG_NAMES:
    for law in ('null', 'smear1'):
        for n in SIZES:
            key = f"{cfg}|{law}|{n}"
            if key not in P:
                continue
            s = P[key]
            print(f"{cfg:12s} {law:7s} {n:8d} {s['R']:5d} " + ' '.join(f"{f(s['rates'][t]):>12s}" for t in allt))
            out['size'][key] = {t: s['rates'][t] for t in allt}
            for t in HEAD:
                dev.append((s['rates'][t][0], t, key))
dv = [d for d in dev]
print(f"headline tests at their null: rates from {100*min(d[0] for d in dv):.1f} to {100*max(d[0] for d in dv):.1f} percent "
      f"over {len(dv)} (test, cell) pairs; largest at {max(dv)[1]} {max(dv)[2]}, smallest at {min(dv)[1]} {min(dv)[2]}")

print("\n== 2. power: headline rejection percentages (binomial se), and the population contrasts ==")
for cfg in L.CONFIG_NAMES:
    print(f"-- {cfg}")
    print(f"{'law':14s} {'d2':>9s} {'d3':>9s} {'g/2F^2':>8s}   " + '   '.join(f"{'N='+format(n, '.0e'):^52s}" for n in SIZES[:3]) + "   N=1e7")
    print(f"{'':14s} {'':>9s} {'':>9s} {'':>8s}   " + '   '.join(' '.join(f"{h:>12s}" for h in HN) for _ in SIZES[:3]))
    for law in L.LAWS:
        a = A.get(f"{cfg}|{law}")
        if a is None:
            continue
        line = f"{law:14s} {a['d2']:9.2e} {a['d3']:9.2e} {a['g_rel']:+8.4f}   "
        cells = []
        for n in SIZES:
            s = P.get(f"{cfg}|{law}|{n}")
            if s is None:
                if n < 10**7:
                    cells.append(' '.join(f"{'--':>12s}" for _ in HEAD))
                continue
            cells.append(' '.join(f"{f(s['rates'][t]):>12s}" for t in HEAD))
            out['power'][f"{cfg}|{law}|{n}"] = {h: s['rates'][t] for h, t in zip(HN, HEAD)} | {'R': s['R']}
        print(line + '   '.join(cells))

print("\n== 3. first N at which the rate reaches 50 / 90 percent ('-' = not reached at the largest N run) ==")
print(f"{'configuration':12s} {'law':14s} " + ' '.join(f"{h:>14s}" for h in HN))
for cfg in L.CONFIG_NAMES:
    for law in L.LAWS:
        if law in ('null', 'smear1') or f"{cfg}|{law}" not in A:
            continue
        row = []
        for h, t in zip(HN, HEAD):
            first = {}
            for thr in (0.5, 0.9):
                first[thr] = next((n for n in SIZES if f"{cfg}|{law}|{n}" in P and P[f"{cfg}|{law}|{n}"]['rates'][t][0] >= thr), None)
            out['first_n'][f"{cfg}|{law}|{h}"] = first
            row.append(f"{('%.0e' % first[0.5]) if first[0.5] else '-':>6s}/{('%.0e' % first[0.9]) if first[0.9] else '-':<7s}")
        print(f"{cfg:12s} {law:14s} " + ' '.join(f"{r:>14s}" for r in row))

print("\n== 4. beside the moment tests: the paper's direct comparison (one-sided) and calibrated difference (two-sided) ==")
MAPD = {'cuts k=1': '0|1', 'cuts k=1.84': '0|1.84', 'cuts k=3': '0|3', 'cuts k=40': '0|40'}
print("direct comparison, paper's runs (null laws and the uniform source only):")
for cfg in L.CONFIG_NAMES:
    for n in SIZES:
        pairs = []
        if cfg in MAPD:
            pairs.append(('null', f"{MAPD[cfg]}|{n}"))
        else:
            pairs += [('null', f"1|3|{n}"), ('uniform', f"2|3|{n}")]
        for law, dk in pairs:
            d = PR['direct'].get(dk); s = P.get(f"{cfg}|{law}|{n}")
            if d is None:
                continue
            mom = ' '.join(f"{h} {f(s['rates'][t])}" for h, t in zip(HN, HEAD)) if s else 'moment tests not run at this N'
            print(f"  {cfg:12s} {law:8s} N={n:8d}: direct {d['rejected']:4d}/{d['samples']:4d} = {100*d['rate']:5.1f}%   | moment: {mom}")
            out['beside'][f"direct|{cfg}|{law}|{n}"] = dict(direct=d, moment=({h: s['rates'][t] for h, t in zip(HN, HEAD)} if s else None))
print("calibrated difference, paper's runs (Table 1 configuration):")
CAL = {'clan|5': 'clan5', 'clan|30': 'clan30', 'pairs|0.01': 'pairs0.01', 'pairs|0.05': 'pairs0.05', 'background|0.02': 'bg0.02',
       'background|0.05': 'bg0.05', 'background|0.1': 'bg0.10', 'uniform|0': 'uniform'}
for ck, law in CAL.items():
    for n in SIZES:
        c = PR['calibrated'].get(f"{ck}|{n}"); s = P.get(f"table1|{law}|{n}")
        if c is None:
            continue
        se = c.get('boot_se', c['binom_se'])
        mom = ' '.join(f"{h} {f(s['rates'][t])}" for h, t in zip(HN, HEAD)) if s else 'moment tests not run at this N'
        print(f"  table1       {law:10s} N={n:8d}: calibrated {100*c['rate']:5.1f}% (se {100*se:.1f})   | moment: {mom}")
        out['beside'][f"calibrated|table1|{law}|{n}"] = dict(calibrated=c, moment=({h: s['rates'][t] for h, t in zip(HN, HEAD)} if s else None))
if DA:
    print("direct comparison applied here to the alternatives (direct_alt.py, the paper's procedure verbatim):")
    for key, d in sorted(DA.items()):
        cfg, law, n = key.split('|'); s = P.get(key)
        mom = ' '.join(f"{h} {f(s['rates'][t])}" for h, t in zip(HN, HEAD)) if s else '--'
        gap = f"{d['exact_gap']:+.5f}" if d['exact_gap'] is not None else '  n/a  '
        print(f"  {cfg:12s} {law:14s} N={int(n):8d}: direct {d['rejected']:4d}/{d['R']:4d} = {100*d['rate']:5.1f}%  "
              f"<Delta> {d['mean_delta']:+.5f}  exact I-I_G {gap} | moment: {mom}")
        out['beside'][f"direct_alt|{key}"] = dict(direct=d, moment=({h: s['rates'][t] for h, t in zip(HN, HEAD)} if s else None))
json.dump(out, open(os.path.join(HERE, 'report.json'), 'w'), indent=1)


==> anc/calc_SHORT/item2/run_1e7_shard0.log <==
shard 0/3: 107 of 320 blocks, sizes [10000000]
cuts k=1.84  null          N=10000000 b=  0 m=  4    27.0 s (elapsed      27 s)
cuts k=1.84  null          N=10000000 b=  1 m=  4    27.3 s (elapsed      54 s)
cuts k=1.84  null          N=10000000 b=  2 m=  4    27.2 s (elapsed      82 s)
cuts k=1.84  null          N=10000000 b=  3 m=  4    27.1 s (elapsed     109 s)
cuts k=1.84  null          N=10000000 b=  4 m=  4    27.3 s (elapsed     136 s)
cuts k=1.84  null          N=10000000 b=  5 m=  4    27.2 s (elapsed     163 s)
cuts k=1.84  null          N=10000000 b=  6 m=  4    27.4 s (elapsed     191 s)
cuts k=1.84  null          N=10000000 b=  7 m=  4    27.0 s (elapsed     218 s)
cuts k=1.84  null          N=10000000 b=  8 m=  4    27.3 s (elapsed     245 s)
cuts k=1.84  null          N=10000000 b=  9 m=  4    27.2 s (elapsed     272 s)
cuts k=1.84  null          N=10000000 b= 10 m=  4    27.3 s (elapsed     299 s)
cuts k=1.84  null          N=10000000 b= 11 m=  4    27.2 s (elapsed     326 s)
cuts k=1.84  null          N=10000000 b= 12 m=  4    27.1 s (elapsed     354 s)
cuts k=1.84  null          N=10000000 b= 13 m=  4    27.3 s (elapsed     381 s)
cuts k=1.84  null          N=10000000 b= 14 m=  4    27.0 s (elapsed     408 s)
cuts k=1.84  null          N=10000000 b= 15 m=  4    27.4 s (elapsed     435 s)
cuts k=1.84  null          N=10000000 b= 16 m=  4    27.1 s (elapsed     462 s)
cuts k=1.84  null          N=10000000 b= 17 m=  4    27.3 s (elapsed     490 s)
cuts k=1.84  null          N=10000000 b= 18 m=  4    27.1 s (elapsed     517 s)
cuts k=1.84  null          N=10000000 b= 19 m=  4    27.1 s (elapsed     544 s)
cuts k=1.84  null          N=10000000 b= 20 m=  4    27.3 s (elapsed     571 s)
cuts k=1.84  null          N=10000000 b= 21 m=  4    27.1 s (elapsed     598 s)
cuts k=1.84  null          N=10000000 b= 22 m=  4    27.3 s (elapsed     626 s)
shard 0/3: 107 of 320 blocks, sizes [10000000]
cuts k=1.84  null          N=10000000 b= 23 m=  4    27.7 s (elapsed      28 s)
cuts k=1.84  null          N=10000000 b= 24 m=  4    27.3 s (elapsed      55 s)
cuts k=1.84  null          N=10000000 b= 25 m=  4    27.7 s (elapsed      83 s)
cuts k=1.84  null          N=10000000 b= 26 m=  4    27.4 s (elapsed     110 s)
cuts k=1.84  null          N=10000000 b= 27 m=  4    27.7 s (elapsed     138 s)
cuts k=1.84  null          N=10000000 b= 28 m=  4    27.5 s (elapsed     165 s)
cuts k=1.84  null          N=10000000 b= 29 m=  4    27.7 s (elapsed     193 s)
cuts k=1.84  null          N=10000000 b= 30 m=  4    27.6 s (elapsed     221 s)
cuts k=1.84  null          N=10000000 b= 31 m=  4    27.6 s (elapsed     248 s)
cuts k=1.84  null          N=10000000 b= 32 m=  4    27.6 s (elapsed     276 s)
cuts k=1.84  null          N=10000000 b= 33 m=  4    27.6 s (elapsed     304 s)
cuts k=1.84  null          N=10000000 b= 34 m=  4    27.7 s (elapsed     331 s)
cuts k=1.84  null          N=10000000 b= 35 m=  4    27.4 s (elapsed     359 s)
cuts k=1.84  null          N=10000000 b= 36 m=  4    27.7 s (elapsed     386 s)
cuts k=1.84  null          N=10000000 b= 37 m=  4    27.5 s (elapsed     414 s)
cuts k=1.84  null          N=10000000 b= 38 m=  4    27.6 s (elapsed     441 s)
cuts k=1.84  null          N=10000000 b= 39 m=  4    27.5 s (elapsed     469 s)
cuts k=1.84  null          N=10000000 b= 40 m=  4    27.4 s (elapsed     496 s)
cuts k=1.84  null          N=10000000 b= 43 m=  4    27.1 s (elapsed     524 s)
cuts k=1.84  null          N=10000000 b= 46 m=  4    27.7 s (elapsed     551 s)
cuts k=1.84  null          N=10000000 b= 49 m=  4    27.6 s (elapsed     579 s)
cuts k=1.84  null          N=10000000 b= 52 m=  4    27.4 s (elapsed     606 s)
cuts k=1.84  null          N=10000000 b= 55 m=  4    27.2 s (elapsed     633 s)
cuts k=1.84  null          N=10000000 b= 58 m=  4    27.5 s (elapsed     661 s)
cuts k=1.84  null          N=10000000 b= 61 m=  4    27.5 s (elapsed     688 s)
cuts k=1.84  null          N=10000000 b= 64 m=  4    27.3 s (elapsed     716 s)
cuts k=1.84  null          N=10000000 b= 67 m=  4    27.1 s (elapsed     743 s)
cuts k=1.84  null          N=10000000 b= 70 m=  4    27.5 s (elapsed     770 s)
cuts k=1.84  null          N=10000000 b= 73 m=  4    27.3 s (elapsed     798 s)
cuts k=1.84  null          N=10000000 b= 76 m=  4    27.1 s (elapsed     825 s)
cuts k=1.84  null          N=10000000 b= 79 m=  4    27.3 s (elapsed     852 s)
cuts k=1.84  null          N=10000000 b= 82 m=  4    27.4 s (elapsed     879 s)
cuts k=1.84  null          N=10000000 b= 85 m=  4    27.5 s (elapsed     907 s)
cuts k=1.84  null          N=10000000 b= 88 m=  4    27.2 s (elapsed     934 s)
cuts k=1.84  null          N=10000000 b= 91 m=  4    27.4 s (elapsed     961 s)
cuts k=1.84  null          N=10000000 b= 94 m=  4    27.4 s (elapsed     989 s)
cuts k=1.84  null          N=10000000 b= 97 m=  4    27.3 s (elapsed    1016 s)
cuts k=1.84  null          N=10000000 b=100 m=  4    27.1 s (elapsed    1043 s)
cuts k=1.84  null          N=10000000 b=103 m=  4    27.4 s (elapsed    1071 s)
cuts k=1.84  null          N=10000000 b=106 m=  4    27.4 s (elapsed    1098 s)
cuts k=1.84  null          N=10000000 b=109 m=  4    27.2 s (elapsed    1125 s)
cuts k=1.84  null          N=10000000 b=112 m=  4    27.0 s (elapsed    1152 s)
cuts k=1.84  null          N=10000000 b=115 m=  4    27.4 s (elapsed    1180 s)
cuts k=1.84  null          N=10000000 b=118 m=  4    27.5 s (elapsed    1207 s)
cuts k=1.84  null          N=10000000 b=121 m=  4    27.2 s (elapsed    1234 s)
cuts k=1.84  null          N=10000000 b=124 m=  4    27.1 s (elapsed    1261 s)
cuts k=1.84  null          N=10000000 b=127 m=  4    27.4 s (elapsed    1289 s)
cuts k=1.84  null          N=10000000 b=130 m=  4    27.4 s (elapsed    1316 s)
cuts k=1.84  null          N=10000000 b=133 m=  4    27.2 s (elapsed    1343 s)
cuts k=1.84  null          N=10000000 b=136 m=  4    27.2 s (elapsed    1371 s)
cuts k=1.84  null          N=10000000 b=139 m=  4    27.5 s (elapsed    1398 s)
cuts k=1.84  null          N=10000000 b=142 m=  4    27.3 s (elapsed    1425 s)
cuts k=1.84  null          N=10000000 b=145 m=  4    27.3 s (elapsed    1453 s)
cuts k=1.84  null          N=10000000 b=148 m=  4    27.2 s (elapsed    1480 s)
cuts k=1.84  null          N=10000000 b=151 m=  4    27.1 s (elapsed    1507 s)
cuts k=1.84  null          N=10000000 b=154 m=  4    23.9 s (elapsed    1531 s)
cuts k=1.84  null          N=10000000 b=157 m=  4    23.8 s (elapsed    1555 s)
cuts k=1.84  pairs0.01     N=10000000 b= 40 m=  4    24.5 s (elapsed    1579 s)
cuts k=1.84  pairs0.05     N=10000000 b= 41 m=  4    25.1 s (elapsed    1604 s)
cuts k=1.84  pairs0.01     N=10000000 b= 43 m=  4    24.6 s (elapsed    1629 s)
cuts k=1.84  pairs0.05     N=10000000 b= 44 m=  4    24.7 s (elapsed    1654 s)
cuts k=1.84  pairs0.01     N=10000000 b= 46 m=  4    24.6 s (elapsed    1678 s)
cuts k=1.84  pairs0.05     N=10000000 b= 47 m=  4    24.6 s (elapsed    1703 s)
cuts k=1.84  pairs0.01     N=10000000 b= 49 m=  4    24.2 s (elapsed    1727 s)
cuts k=1.84  pairs0.05     N=10000000 b= 50 m=  4    24.4 s (elapsed    1751 s)
cuts k=1.84  pairs0.01     N=10000000 b= 52 m=  4    24.4 s (elapsed    1776 s)
cuts k=1.84  pairs0.05     N=10000000 b= 53 m=  4    24.6 s (elapsed    1801 s)
cuts k=1.84  pairs0.01     N=10000000 b= 55 m=  4    24.2 s (elapsed    1825 s)
cuts k=1.84  pairs0.05     N=10000000 b= 56 m=  4    27.0 s (elapsed    1852 s)
cuts k=1.84  pairs0.01     N=10000000 b= 58 m=  4    27.5 s (elapsed    1879 s)
cuts k=1.84  pairs0.05     N=10000000 b= 59 m=  4    27.6 s (elapsed    1907 s)
cuts k=1.84  pairs0.01     N=10000000 b= 61 m=  4    27.2 s (elapsed    1934 s)
cuts k=1.84  pairs0.05     N=10000000 b= 62 m=  4    27.7 s (elapsed    1962 s)
cuts k=1.84  pairs0.01     N=10000000 b= 64 m=  4    27.4 s (elapsed    1989 s)
cuts k=1.84  pairs0.05     N=10000000 b= 65 m=  4    27.7 s (elapsed    2017 s)
cuts k=1.84  pairs0.01     N=10000000 b= 67 m=  4    27.1 s (elapsed    2044 s)
cuts k=1.84  pairs0.05     N=10000000 b= 68 m=  4    27.4 s (elapsed    2071 s)
cuts k=1.84  pairs0.01     N=10000000 b= 70 m=  4    23.9 s (elapsed    2095 s)
cuts k=1.84  pairs0.05     N=10000000 b= 71 m=  4    24.9 s (elapsed    2120 s)
cuts k=1.84  pairs0.01     N=10000000 b= 73 m=  4    27.2 s (elapsed    2147 s)
cuts k=1.84  pairs0.05     N=10000000 b= 74 m=  4    27.7 s (elapsed    2175 s)
cuts k=1.84  pairs0.01     N=10000000 b= 76 m=  4    27.2 s (elapsed    2202 s)
cuts k=1.84  pairs0.05     N=10000000 b= 77 m=  4    27.6 s (elapsed    2230 s)
cuts k=1.84  pairs0.01     N=10000000 b= 79 m=  4    27.4 s (elapsed    2257 s)
shard 0 finished, 84 blocks in 2257 s


==> anc/calc_SHORT/item2/run_1e7_shard0.time <==
Command terminated by signal 15
	Command being timed: "python3 power_study.py 0 3 1e7 --laws null,pairs0.01,pairs0.05"
	User time (seconds): 541.83
	System time (seconds): 107.53
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 10:49.44
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 568872
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 51774174
	Voluntary context switches: 2
	Involuntary context switches: 3049
	Swaps: 0
	File system inputs: 0
	File system outputs: 280
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0
	Command being timed: "python3 power_study.py 0 3 1e7 --laws null,pairs0.01,pairs0.05"
	User time (seconds): 1873.69
	System time (seconds): 383.30
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 37:37.61
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 569056
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 185847352
	Voluntary context switches: 12
	Involuntary context switches: 6970
	Swaps: 0
	File system inputs: 0
	File system outputs: 1048
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item2/run_1e7_shard1.log <==
shard 1/3: 107 of 320 blocks, sizes [10000000]
cuts k=1.84  pairs0.01     N=10000000 b=  0 m=  4    27.6 s (elapsed      28 s)
cuts k=1.84  pairs0.01     N=10000000 b=  1 m=  4    27.6 s (elapsed      55 s)
cuts k=1.84  pairs0.01     N=10000000 b=  2 m=  4    27.6 s (elapsed      83 s)
cuts k=1.84  pairs0.01     N=10000000 b=  3 m=  4    27.2 s (elapsed     110 s)
cuts k=1.84  pairs0.01     N=10000000 b=  4 m=  4    27.8 s (elapsed     138 s)
cuts k=1.84  pairs0.01     N=10000000 b=  5 m=  4    27.6 s (elapsed     165 s)
cuts k=1.84  pairs0.01     N=10000000 b=  6 m=  4    27.5 s (elapsed     193 s)
cuts k=1.84  pairs0.01     N=10000000 b=  7 m=  4    27.3 s (elapsed     220 s)
cuts k=1.84  pairs0.01     N=10000000 b=  8 m=  4    26.7 s (elapsed     247 s)
cuts k=1.84  pairs0.01     N=10000000 b=  9 m=  4    24.0 s (elapsed     271 s)
cuts k=1.84  pairs0.01     N=10000000 b= 10 m=  4    25.1 s (elapsed     296 s)
cuts k=1.84  pairs0.01     N=10000000 b= 11 m=  4    27.1 s (elapsed     323 s)
cuts k=1.84  pairs0.01     N=10000000 b= 12 m=  4    27.0 s (elapsed     350 s)
cuts k=1.84  pairs0.01     N=10000000 b= 13 m=  4    27.1 s (elapsed     377 s)
cuts k=1.84  pairs0.01     N=10000000 b= 14 m=  4    26.9 s (elapsed     404 s)
cuts k=1.84  pairs0.01     N=10000000 b= 15 m=  4    26.5 s (elapsed     431 s)
cuts k=1.84  pairs0.01     N=10000000 b= 16 m=  4    24.0 s (elapsed     455 s)
cuts k=1.84  pairs0.01     N=10000000 b= 17 m=  4    24.4 s (elapsed     479 s)
cuts k=1.84  pairs0.01     N=10000000 b= 18 m=  4    24.3 s (elapsed     503 s)
cuts k=1.84  pairs0.01     N=10000000 b= 19 m=  4    24.1 s (elapsed     527 s)
cuts k=1.84  pairs0.01     N=10000000 b= 20 m=  4    24.0 s (elapsed     552 s)
cuts k=1.84  pairs0.01     N=10000000 b= 21 m=  4    23.9 s (elapsed     575 s)
cuts k=1.84  pairs0.01     N=10000000 b= 22 m=  4    23.7 s (elapsed     599 s)
cuts k=1.84  pairs0.01     N=10000000 b= 23 m=  4    23.7 s (elapsed     623 s)
cuts k=1.84  pairs0.01     N=10000000 b= 24 m=  4    23.8 s (elapsed     647 s)
cuts k=1.84  pairs0.01     N=10000000 b= 25 m=  4    23.9 s (elapsed     671 s)
cuts k=1.84  pairs0.01     N=10000000 b= 26 m=  4    23.7 s (elapsed     694 s)
cuts k=1.84  pairs0.01     N=10000000 b= 27 m=  4    23.9 s (elapsed     718 s)
cuts k=1.84  pairs0.01     N=10000000 b= 28 m=  4    24.2 s (elapsed     742 s)
cuts k=1.84  pairs0.01     N=10000000 b= 29 m=  4    24.2 s (elapsed     767 s)
cuts k=1.84  pairs0.01     N=10000000 b= 30 m=  4    24.5 s (elapsed     791 s)
cuts k=1.84  pairs0.01     N=10000000 b= 31 m=  4    24.2 s (elapsed     815 s)
cuts k=1.84  pairs0.01     N=10000000 b= 32 m=  4    24.0 s (elapsed     839 s)
cuts k=1.84  pairs0.01     N=10000000 b= 33 m=  4    23.8 s (elapsed     863 s)
cuts k=1.84  pairs0.01     N=10000000 b= 34 m=  4    23.8 s (elapsed     887 s)
cuts k=1.84  pairs0.01     N=10000000 b= 35 m=  4    23.8 s (elapsed     911 s)
cuts k=1.84  pairs0.01     N=10000000 b= 36 m=  4    23.8 s (elapsed     934 s)
cuts k=1.84  pairs0.01     N=10000000 b= 37 m=  4    23.8 s (elapsed     958 s)
cuts k=1.84  pairs0.01     N=10000000 b= 38 m=  4    23.8 s (elapsed     982 s)
cuts k=1.84  pairs0.01     N=10000000 b= 39 m=  4    24.0 s (elapsed    1006 s)
cuts k=1.84  null          N=10000000 b= 41 m=  4    23.6 s (elapsed    1030 s)
cuts k=1.84  null          N=10000000 b= 44 m=  4    23.3 s (elapsed    1053 s)
cuts k=1.84  null          N=10000000 b= 47 m=  4    23.1 s (elapsed    1076 s)
cuts k=1.84  null          N=10000000 b= 50 m=  4    23.0 s (elapsed    1099 s)
cuts k=1.84  null          N=10000000 b= 53 m=  4    23.4 s (elapsed    1122 s)
cuts k=1.84  null          N=10000000 b= 56 m=  4    23.4 s (elapsed    1146 s)
cuts k=1.84  null          N=10000000 b= 59 m=  4    23.0 s (elapsed    1169 s)
cuts k=1.84  null          N=10000000 b= 62 m=  4    23.0 s (elapsed    1192 s)
cuts k=1.84  null          N=10000000 b= 65 m=  4    23.0 s (elapsed    1215 s)
cuts k=1.84  null          N=10000000 b= 68 m=  4    23.4 s (elapsed    1238 s)
cuts k=1.84  null          N=10000000 b= 71 m=  4    23.6 s (elapsed    1262 s)
cuts k=1.84  null          N=10000000 b= 74 m=  4    23.2 s (elapsed    1285 s)
cuts k=1.84  null          N=10000000 b= 77 m=  4    23.4 s (elapsed    1308 s)
cuts k=1.84  null          N=10000000 b= 80 m=  4    23.3 s (elapsed    1332 s)
cuts k=1.84  null          N=10000000 b= 83 m=  4    23.3 s (elapsed    1355 s)
cuts k=1.84  null          N=10000000 b= 86 m=  4    23.5 s (elapsed    1379 s)
cuts k=1.84  null          N=10000000 b= 89 m=  4    23.4 s (elapsed    1402 s)
cuts k=1.84  null          N=10000000 b= 92 m=  4    23.3 s (elapsed    1425 s)
cuts k=1.84  null          N=10000000 b= 95 m=  4    23.4 s (elapsed    1449 s)
cuts k=1.84  null          N=10000000 b= 98 m=  4    23.4 s (elapsed    1472 s)
cuts k=1.84  null          N=10000000 b=101 m=  4    23.2 s (elapsed    1495 s)
cuts k=1.84  null          N=10000000 b=104 m=  4    23.4 s (elapsed    1519 s)
cuts k=1.84  null          N=10000000 b=107 m=  4    23.6 s (elapsed    1542 s)
cuts k=1.84  null          N=10000000 b=110 m=  4    23.6 s (elapsed    1566 s)
cuts k=1.84  null          N=10000000 b=113 m=  4    23.5 s (elapsed    1589 s)
cuts k=1.84  null          N=10000000 b=116 m=  4    23.6 s (elapsed    1613 s)
cuts k=1.84  null          N=10000000 b=119 m=  4    23.5 s (elapsed    1636 s)
cuts k=1.84  null          N=10000000 b=122 m=  4    23.5 s (elapsed    1660 s)
cuts k=1.84  null          N=10000000 b=125 m=  4    23.5 s (elapsed    1683 s)
cuts k=1.84  null          N=10000000 b=128 m=  4    23.5 s (elapsed    1707 s)
cuts k=1.84  null          N=10000000 b=131 m=  4    23.6 s (elapsed    1731 s)
cuts k=1.84  null          N=10000000 b=134 m=  4    23.5 s (elapsed    1754 s)
cuts k=1.84  null          N=10000000 b=137 m=  4    23.6 s (elapsed    1778 s)
cuts k=1.84  null          N=10000000 b=140 m=  4    23.6 s (elapsed    1801 s)
cuts k=1.84  null          N=10000000 b=143 m=  4    23.6 s (elapsed    1825 s)
cuts k=1.84  null          N=10000000 b=146 m=  4    23.5 s (elapsed    1848 s)
cuts k=1.84  null          N=10000000 b=149 m=  4    23.5 s (elapsed    1872 s)
cuts k=1.84  null          N=10000000 b=152 m=  4    23.3 s (elapsed    1895 s)
cuts k=1.84  null          N=10000000 b=155 m=  4    23.1 s (elapsed    1918 s)
cuts k=1.84  null          N=10000000 b=158 m=  4    23.2 s (elapsed    1941 s)
cuts k=1.84  pairs0.05     N=10000000 b= 40 m=  4    24.3 s (elapsed    1966 s)
cuts k=1.84  pairs0.01     N=10000000 b= 42 m=  4    24.2 s (elapsed    1990 s)
cuts k=1.84  pairs0.05     N=10000000 b= 43 m=  4    24.7 s (elapsed    2014 s)
cuts k=1.84  pairs0.01     N=10000000 b= 45 m=  4    23.9 s (elapsed    2038 s)
cuts k=1.84  pairs0.05     N=10000000 b= 46 m=  4    24.2 s (elapsed    2063 s)
cuts k=1.84  pairs0.01     N=10000000 b= 48 m=  4    23.9 s (elapsed    2086 s)
cuts k=1.84  pairs0.05     N=10000000 b= 49 m=  4    24.3 s (elapsed    2111 s)
cuts k=1.84  pairs0.01     N=10000000 b= 51 m=  4    23.9 s (elapsed    2135 s)
cuts k=1.84  pairs0.05     N=10000000 b= 52 m=  4    24.2 s (elapsed    2159 s)
cuts k=1.84  pairs0.01     N=10000000 b= 54 m=  4    24.0 s (elapsed    2183 s)
cuts k=1.84  pairs0.05     N=10000000 b= 55 m=  4    24.4 s (elapsed    2207 s)
cuts k=1.84  pairs0.01     N=10000000 b= 57 m=  4    24.3 s (elapsed    2232 s)
cuts k=1.84  pairs0.05     N=10000000 b= 58 m=  4    24.6 s (elapsed    2256 s)
cuts k=1.84  pairs0.01     N=10000000 b= 60 m=  4    24.3 s (elapsed    2280 s)
cuts k=1.84  pairs0.05     N=10000000 b= 61 m=  4    24.5 s (elapsed    2305 s)
cuts k=1.84  pairs0.01     N=10000000 b= 63 m=  4    24.2 s (elapsed    2329 s)
cuts k=1.84  pairs0.05     N=10000000 b= 64 m=  4    24.3 s (elapsed    2353 s)
cuts k=1.84  pairs0.01     N=10000000 b= 66 m=  4    24.1 s (elapsed    2378 s)
cuts k=1.84  pairs0.05     N=10000000 b= 67 m=  4    24.4 s (elapsed    2402 s)
cuts k=1.84  pairs0.01     N=10000000 b= 69 m=  4    24.1 s (elapsed    2426 s)
cuts k=1.84  pairs0.05     N=10000000 b= 70 m=  4    24.4 s (elapsed    2450 s)
cuts k=1.84  pairs0.01     N=10000000 b= 72 m=  4    24.0 s (elapsed    2474 s)
cuts k=1.84  pairs0.05     N=10000000 b= 73 m=  4    24.6 s (elapsed    2499 s)
cuts k=1.84  pairs0.01     N=10000000 b= 75 m=  4    24.4 s (elapsed    2524 s)
cuts k=1.84  pairs0.05     N=10000000 b= 76 m=  4    24.8 s (elapsed    2548 s)
cuts k=1.84  pairs0.01     N=10000000 b= 78 m=  4    24.4 s (elapsed    2573 s)
cuts k=1.84  pairs0.05     N=10000000 b= 79 m=  4    24.5 s (elapsed    2597 s)
shard 1 finished, 107 blocks in 2597 s


==> anc/calc_SHORT/item2/run_1e7_shard1.time <==
	Command being timed: "python3 power_study.py 1 3 1e7 --laws null,pairs0.01,pairs0.05"
	User time (seconds): 2114.75
	System time (seconds): 481.38
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 43:17.54
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 568776
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 232612561
	Voluntary context switches: 28
	Involuntary context switches: 9734
	Swaps: 0
	File system inputs: 0
	File system outputs: 1344
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item2/run_1e7_shard2.log <==
shard 2/3: 106 of 320 blocks, sizes [10000000]
cuts k=1.84  pairs0.05     N=10000000 b=  0 m=  4    27.2 s (elapsed      27 s)
cuts k=1.84  pairs0.05     N=10000000 b=  1 m=  4    27.3 s (elapsed      54 s)
cuts k=1.84  pairs0.05     N=10000000 b=  2 m=  4    27.4 s (elapsed      82 s)
cuts k=1.84  pairs0.05     N=10000000 b=  3 m=  4    27.5 s (elapsed     109 s)
cuts k=1.84  pairs0.05     N=10000000 b=  4 m=  4    27.5 s (elapsed     137 s)
cuts k=1.84  pairs0.05     N=10000000 b=  5 m=  4    25.2 s (elapsed     162 s)
cuts k=1.84  pairs0.05     N=10000000 b=  6 m=  4    24.8 s (elapsed     187 s)
cuts k=1.84  pairs0.05     N=10000000 b=  7 m=  4    24.8 s (elapsed     212 s)
cuts k=1.84  pairs0.05     N=10000000 b=  8 m=  4    24.5 s (elapsed     236 s)
cuts k=1.84  pairs0.05     N=10000000 b=  9 m=  4    24.5 s (elapsed     261 s)
cuts k=1.84  pairs0.05     N=10000000 b= 10 m=  4    24.3 s (elapsed     285 s)
cuts k=1.84  pairs0.05     N=10000000 b= 11 m=  4    24.3 s (elapsed     309 s)
cuts k=1.84  pairs0.05     N=10000000 b= 12 m=  4    24.4 s (elapsed     334 s)
cuts k=1.84  pairs0.05     N=10000000 b= 13 m=  4    24.4 s (elapsed     358 s)
cuts k=1.84  pairs0.05     N=10000000 b= 14 m=  4    24.4 s (elapsed     382 s)
cuts k=1.84  pairs0.05     N=10000000 b= 15 m=  4    24.3 s (elapsed     407 s)
cuts k=1.84  pairs0.05     N=10000000 b= 16 m=  4    24.5 s (elapsed     431 s)
cuts k=1.84  pairs0.05     N=10000000 b= 17 m=  4    24.6 s (elapsed     456 s)
cuts k=1.84  pairs0.05     N=10000000 b= 18 m=  4    24.7 s (elapsed     480 s)
cuts k=1.84  pairs0.05     N=10000000 b= 19 m=  4    24.9 s (elapsed     505 s)
cuts k=1.84  pairs0.05     N=10000000 b= 20 m=  4    24.8 s (elapsed     530 s)
cuts k=1.84  pairs0.05     N=10000000 b= 21 m=  4    24.5 s (elapsed     554 s)
cuts k=1.84  pairs0.05     N=10000000 b= 22 m=  4    24.3 s (elapsed     579 s)
cuts k=1.84  pairs0.05     N=10000000 b= 23 m=  4    24.4 s (elapsed     603 s)
cuts k=1.84  pairs0.05     N=10000000 b= 24 m=  4    24.4 s (elapsed     628 s)
cuts k=1.84  pairs0.05     N=10000000 b= 25 m=  4    24.4 s (elapsed     652 s)
cuts k=1.84  pairs0.05     N=10000000 b= 26 m=  4    24.4 s (elapsed     676 s)
cuts k=1.84  pairs0.05     N=10000000 b= 27 m=  4    24.4 s (elapsed     701 s)
cuts k=1.84  pairs0.05     N=10000000 b= 28 m=  4    24.6 s (elapsed     725 s)
cuts k=1.84  pairs0.05     N=10000000 b= 29 m=  4    24.8 s (elapsed     750 s)
cuts k=1.84  pairs0.05     N=10000000 b= 30 m=  4    24.5 s (elapsed     775 s)
cuts k=1.84  pairs0.05     N=10000000 b= 31 m=  4    24.5 s (elapsed     799 s)
cuts k=1.84  pairs0.05     N=10000000 b= 32 m=  4    24.4 s (elapsed     824 s)
cuts k=1.84  pairs0.05     N=10000000 b= 33 m=  4    24.9 s (elapsed     849 s)
cuts k=1.84  pairs0.05     N=10000000 b= 34 m=  4    24.3 s (elapsed     873 s)
cuts k=1.84  pairs0.05     N=10000000 b= 35 m=  4    24.5 s (elapsed     897 s)
cuts k=1.84  pairs0.05     N=10000000 b= 36 m=  4    24.4 s (elapsed     922 s)
cuts k=1.84  pairs0.05     N=10000000 b= 37 m=  4    24.4 s (elapsed     946 s)
cuts k=1.84  pairs0.05     N=10000000 b= 38 m=  4    24.6 s (elapsed     971 s)
cuts k=1.84  pairs0.05     N=10000000 b= 39 m=  4    24.2 s (elapsed     995 s)
cuts k=1.84  null          N=10000000 b= 42 m=  4    23.1 s (elapsed    1018 s)
cuts k=1.84  null          N=10000000 b= 45 m=  4    23.2 s (elapsed    1041 s)
cuts k=1.84  null          N=10000000 b= 48 m=  4    23.1 s (elapsed    1064 s)
cuts k=1.84  null          N=10000000 b= 51 m=  4    23.3 s (elapsed    1088 s)
cuts k=1.84  null          N=10000000 b= 54 m=  4    23.3 s (elapsed    1111 s)
cuts k=1.84  null          N=10000000 b= 57 m=  4    23.3 s (elapsed    1134 s)
cuts k=1.84  null          N=10000000 b= 60 m=  4    23.4 s (elapsed    1158 s)
cuts k=1.84  null          N=10000000 b= 63 m=  4    23.3 s (elapsed    1181 s)
cuts k=1.84  null          N=10000000 b= 66 m=  4    23.2 s (elapsed    1204 s)
cuts k=1.84  null          N=10000000 b= 69 m=  4    23.3 s (elapsed    1227 s)
cuts k=1.84  null          N=10000000 b= 72 m=  4    23.6 s (elapsed    1251 s)
cuts k=1.84  null          N=10000000 b= 75 m=  4    23.6 s (elapsed    1275 s)
cuts k=1.84  null          N=10000000 b= 78 m=  4    23.4 s (elapsed    1298 s)
cuts k=1.84  null          N=10000000 b= 81 m=  4    23.5 s (elapsed    1321 s)
cuts k=1.84  null          N=10000000 b= 84 m=  4    23.5 s (elapsed    1345 s)
cuts k=1.84  null          N=10000000 b= 87 m=  4    23.5 s (elapsed    1369 s)
cuts k=1.84  null          N=10000000 b= 90 m=  4    23.5 s (elapsed    1392 s)
cuts k=1.84  null          N=10000000 b= 93 m=  4    23.5 s (elapsed    1416 s)
cuts k=1.84  null          N=10000000 b= 96 m=  4    23.5 s (elapsed    1439 s)
cuts k=1.84  null          N=10000000 b= 99 m=  4    23.5 s (elapsed    1462 s)
cuts k=1.84  null          N=10000000 b=102 m=  4    23.6 s (elapsed    1486 s)
cuts k=1.84  null          N=10000000 b=105 m=  4    23.6 s (elapsed    1510 s)
cuts k=1.84  null          N=10000000 b=108 m=  4    23.8 s (elapsed    1533 s)
cuts k=1.84  null          N=10000000 b=111 m=  4    23.7 s (elapsed    1557 s)
cuts k=1.84  null          N=10000000 b=114 m=  4    23.7 s (elapsed    1581 s)
cuts k=1.84  null          N=10000000 b=117 m=  4    23.5 s (elapsed    1604 s)
cuts k=1.84  null          N=10000000 b=120 m=  4    23.5 s (elapsed    1628 s)
cuts k=1.84  null          N=10000000 b=123 m=  4    23.4 s (elapsed    1651 s)
cuts k=1.84  null          N=10000000 b=126 m=  4    23.4 s (elapsed    1675 s)
cuts k=1.84  null          N=10000000 b=129 m=  4    23.6 s (elapsed    1698 s)
cuts k=1.84  null          N=10000000 b=132 m=  4    23.9 s (elapsed    1722 s)
cuts k=1.84  null          N=10000000 b=135 m=  4    23.5 s (elapsed    1746 s)
cuts k=1.84  null          N=10000000 b=138 m=  4    23.4 s (elapsed    1769 s)
cuts k=1.84  null          N=10000000 b=141 m=  4    23.3 s (elapsed    1792 s)
cuts k=1.84  null          N=10000000 b=144 m=  4    23.5 s (elapsed    1816 s)
cuts k=1.84  null          N=10000000 b=147 m=  4    23.4 s (elapsed    1839 s)
cuts k=1.84  null          N=10000000 b=150 m=  4    23.4 s (elapsed    1863 s)
cuts k=1.84  null          N=10000000 b=153 m=  4    23.5 s (elapsed    1886 s)
cuts k=1.84  null          N=10000000 b=156 m=  4    23.5 s (elapsed    1910 s)
cuts k=1.84  null          N=10000000 b=159 m=  4    23.7 s (elapsed    1933 s)
cuts k=1.84  pairs0.01     N=10000000 b= 41 m=  4    24.5 s (elapsed    1958 s)
cuts k=1.84  pairs0.05     N=10000000 b= 42 m=  4    24.8 s (elapsed    1983 s)
cuts k=1.84  pairs0.01     N=10000000 b= 44 m=  4    24.5 s (elapsed    2007 s)
cuts k=1.84  pairs0.05     N=10000000 b= 45 m=  4    24.8 s (elapsed    2032 s)
cuts k=1.84  pairs0.01     N=10000000 b= 47 m=  4    24.1 s (elapsed    2056 s)
cuts k=1.84  pairs0.05     N=10000000 b= 48 m=  4    24.4 s (elapsed    2080 s)
cuts k=1.84  pairs0.01     N=10000000 b= 50 m=  4    24.0 s (elapsed    2104 s)
cuts k=1.84  pairs0.05     N=10000000 b= 51 m=  4    24.5 s (elapsed    2129 s)
cuts k=1.84  pairs0.01     N=10000000 b= 53 m=  4    24.1 s (elapsed    2153 s)
cuts k=1.84  pairs0.05     N=10000000 b= 54 m=  4    24.4 s (elapsed    2177 s)
cuts k=1.84  pairs0.01     N=10000000 b= 56 m=  4    24.1 s (elapsed    2201 s)
cuts k=1.84  pairs0.05     N=10000000 b= 57 m=  4    24.6 s (elapsed    2226 s)
cuts k=1.84  pairs0.01     N=10000000 b= 59 m=  4    24.3 s (elapsed    2250 s)
cuts k=1.84  pairs0.05     N=10000000 b= 60 m=  4    24.6 s (elapsed    2275 s)
cuts k=1.84  pairs0.01     N=10000000 b= 62 m=  4    24.3 s (elapsed    2299 s)
cuts k=1.84  pairs0.05     N=10000000 b= 63 m=  4    22.9 s (elapsed    2322 s)
cuts k=1.84  pairs0.01     N=10000000 b= 65 m=  4    21.1 s (elapsed    2343 s)
cuts k=1.84  pairs0.05     N=10000000 b= 66 m=  4    21.3 s (elapsed    2365 s)
cuts k=1.84  pairs0.01     N=10000000 b= 68 m=  4    21.0 s (elapsed    2386 s)
cuts k=1.84  pairs0.05     N=10000000 b= 69 m=  4    21.5 s (elapsed    2407 s)
cuts k=1.84  pairs0.01     N=10000000 b= 71 m=  4    21.1 s (elapsed    2428 s)
cuts k=1.84  pairs0.05     N=10000000 b= 72 m=  4    21.5 s (elapsed    2450 s)
cuts k=1.84  pairs0.01     N=10000000 b= 74 m=  4    21.1 s (elapsed    2471 s)
cuts k=1.84  pairs0.05     N=10000000 b= 75 m=  4    21.4 s (elapsed    2492 s)
cuts k=1.84  pairs0.01     N=10000000 b= 77 m=  4    21.1 s (elapsed    2513 s)
cuts k=1.84  pairs0.05     N=10000000 b= 78 m=  4    21.4 s (elapsed    2535 s)
shard 2 finished, 106 blocks in 2535 s


==> anc/calc_SHORT/item2/run_1e7_shard2.time <==
	Command being timed: "python3 power_study.py 2 3 1e7 --laws null,pairs0.01,pairs0.05"
	User time (seconds): 2058.65
	System time (seconds): 475.33
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 42:14.89
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 569028
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 234222902
	Voluntary context switches: 5
	Involuntary context switches: 16234
	Swaps: 0
	File system inputs: 0
	File system outputs: 1296
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item2/run_shard0.log <==
shard 0/2: 1688 of 3376 blocks, sizes [10000, 100000, 1000000]
cuts k=1     null          N=   10000 b=  0 m=200     1.6 s (elapsed       2 s)
cuts k=1     clan5         N=   10000 b=  0 m=200     1.7 s (elapsed       3 s)
cuts k=1     pairs0.01     N=   10000 b=  0 m=200     1.6 s (elapsed       5 s)
cuts k=1     bg0.02        N=   10000 b=  0 m=200     1.6 s (elapsed       7 s)
cuts k=1     bg0.10        N=   10000 b=  0 m=200     1.7 s (elapsed       8 s)
cuts k=1     compound      N=   10000 b=  0 m=200     2.0 s (elapsed      10 s)
cuts k=1     clusters2half N=   10000 b=  0 m=200    19.7 s (elapsed      30 s)
cuts k=1.84  smear1        N=   10000 b=  0 m=200     3.8 s (elapsed      34 s)
cuts k=1.84  clan30        N=   10000 b=  0 m=200     1.8 s (elapsed      36 s)
cuts k=1.84  pairs0.05     N=   10000 b=  0 m=200     1.7 s (elapsed      37 s)
cuts k=1.84  bg0.05        N=   10000 b=  0 m=200     1.7 s (elapsed      39 s)
cuts k=1.84  lognormal     N=   10000 b=  0 m=200     1.7 s (elapsed      41 s)
cuts k=1.84  clusters2     N=   10000 b=  0 m=200    15.6 s (elapsed      56 s)
cuts k=3     null          N=   10000 b=  0 m=200     1.7 s (elapsed      58 s)
cuts k=3     clan5         N=   10000 b=  0 m=200     1.8 s (elapsed      60 s)
cuts k=3     pairs0.01     N=   10000 b=  0 m=200     1.7 s (elapsed      61 s)
cuts k=3     bg0.02        N=   10000 b=  0 m=200     1.7 s (elapsed      63 s)
cuts k=3     bg0.10        N=   10000 b=  0 m=200     1.8 s (elapsed      65 s)
cuts k=3     lognormal     N=   10000 b=  0 m=200     1.7 s (elapsed      67 s)
cuts k=3     clusters2     N=   10000 b=  0 m=200    15.4 s (elapsed      82 s)
cuts k=40    null          N=   10000 b=  0 m=200     1.5 s (elapsed      84 s)
cuts k=40    clan5         N=   10000 b=  0 m=200     1.7 s (elapsed      85 s)
cuts k=40    pairs0.01     N=   10000 b=  0 m=200     1.7 s (elapsed      87 s)
cuts k=40    bg0.02        N=   10000 b=  0 m=200     1.7 s (elapsed      89 s)
cuts k=40    bg0.10        N=   10000 b=  0 m=200     1.8 s (elapsed      90 s)
cuts k=40    lognormal     N=   10000 b=  0 m=200     1.6 s (elapsed      92 s)
cuts k=40    clusters2     N=   10000 b=  0 m=200    15.3 s (elapsed     107 s)
table1       null          N=   10000 b=  0 m=200     1.6 s (elapsed     109 s)
table1       clan5         N=   10000 b=  0 m=200     1.7 s (elapsed     111 s)
table1       pairs0.01     N=   10000 b=  0 m=200     1.6 s (elapsed     112 s)
table1       bg0.02        N=   10000 b=  0 m=200     1.6 s (elapsed     114 s)
table1       bg0.10        N=   10000 b=  0 m=200     1.6 s (elapsed     115 s)
table1       lognormal     N=   10000 b=  0 m=200     1.6 s (elapsed     117 s)
table1       clusters2     N=   10000 b=  0 m=200    15.3 s (elapsed     132 s)
cuts k=1     null          N=   10000 b=  1 m=200     1.6 s (elapsed     134 s)
cuts k=1     clan5         N=   10000 b=  1 m=200     1.7 s (elapsed     136 s)
cuts k=1     pairs0.01     N=   10000 b=  1 m=200     1.6 s (elapsed     137 s)
cuts k=1     bg0.02        N=   10000 b=  1 m=200     1.6 s (elapsed     139 s)
cuts k=1     bg0.10        N=   10000 b=  1 m=200     1.7 s (elapsed     141 s)
cuts k=1     compound      N=   10000 b=  1 m=200     2.0 s (elapsed     143 s)
cuts k=1     clusters2half N=   10000 b=  1 m=200     1.8 s (elapsed     144 s)
cuts k=1.84  smear1        N=   10000 b=  1 m=200     1.7 s (elapsed     146 s)
cuts k=1.84  clan30        N=   10000 b=  1 m=200     1.8 s (elapsed     148 s)
cuts k=1.84  pairs0.05     N=   10000 b=  1 m=200     1.7 s (elapsed     150 s)
cuts k=1.84  bg0.05        N=   10000 b=  1 m=200     1.7 s (elapsed     151 s)
cuts k=1.84  lognormal     N=   10000 b=  1 m=200     1.7 s (elapsed     153 s)
cuts k=1.84  clusters2     N=   10000 b=  1 m=200     2.0 s (elapsed     155 s)
cuts k=3     null          N=   10000 b=  1 m=200     1.7 s (elapsed     157 s)
cuts k=3     clan5         N=   10000 b=  1 m=200     1.9 s (elapsed     159 s)
cuts k=3     pairs0.01     N=   10000 b=  1 m=200     1.8 s (elapsed     160 s)
cuts k=3     bg0.02        N=   10000 b=  1 m=200     1.8 s (elapsed     162 s)
cuts k=3     bg0.10        N=   10000 b=  1 m=200     1.9 s (elapsed     164 s)
cuts k=3     lognormal     N=   10000 b=  1 m=200     1.7 s (elapsed     166 s)
cuts k=3     clusters2     N=   10000 b=  1 m=200     2.1 s (elapsed     168 s)
cuts k=40    null          N=   10000 b=  1 m=200     1.6 s (elapsed     169 s)
cuts k=40    clan5         N=   10000 b=  1 m=200     1.8 s (elapsed     171 s)
cuts k=40    pairs0.01     N=   10000 b=  1 m=200     2.0 s (elapsed     173 s)
cuts k=40    bg0.02        N=   10000 b=  1 m=200     2.0 s (elapsed     175 s)
cuts k=40    bg0.10        N=   10000 b=  1 m=200     2.1 s (elapsed     177 s)
cuts k=40    lognormal     N=   10000 b=  1 m=200     1.8 s (elapsed     179 s)
cuts k=40    clusters2     N=   10000 b=  1 m=200     2.4 s (elapsed     182 s)
table1       null          N=   10000 b=  1 m=200     1.9 s (elapsed     183 s)
table1       clan5         N=   10000 b=  1 m=200     2.0 s (elapsed     185 s)
table1       pairs0.01     N=   10000 b=  1 m=200     1.9 s (elapsed     187 s)
table1       bg0.02        N=   10000 b=  1 m=200     1.8 s (elapsed     189 s)
table1       bg0.10        N=   10000 b=  1 m=200     1.7 s (elapsed     191 s)
table1       lognormal     N=   10000 b=  1 m=200     1.6 s (elapsed     192 s)
table1       clusters2     N=   10000 b=  1 m=200     1.9 s (elapsed     194 s)
cuts k=1     null          N=   10000 b=  2 m=200     1.6 s (elapsed     196 s)
cuts k=1     clan5         N=   10000 b=  2 m=200     1.8 s (elapsed     198 s)
cuts k=1     pairs0.01     N=   10000 b=  2 m=200     1.7 s (elapsed     199 s)
cuts k=1     bg0.02        N=   10000 b=  2 m=200     1.7 s (elapsed     201 s)
cuts k=1     bg0.10        N=   10000 b=  2 m=200     1.7 s (elapsed     203 s)
cuts k=1     compound      N=   10000 b=  2 m=200     2.0 s (elapsed     205 s)
cuts k=1     clusters2half N=   10000 b=  2 m=200     1.8 s (elapsed     207 s)
cuts k=1.84  smear1        N=   10000 b=  2 m=200     1.7 s (elapsed     208 s)
cuts k=1.84  clan30        N=   10000 b=  2 m=200     1.8 s (elapsed     210 s)
cuts k=1.84  pairs0.05     N=   10000 b=  2 m=200     1.8 s (elapsed     212 s)
cuts k=1.84  bg0.05        N=   10000 b=  2 m=200     1.8 s (elapsed     214 s)
cuts k=1.84  lognormal     N=   10000 b=  2 m=200     1.7 s (elapsed     215 s)
cuts k=1.84  clusters2     N=   10000 b=  2 m=200     2.0 s (elapsed     217 s)
cuts k=3     null          N=   10000 b=  2 m=200     1.7 s (elapsed     219 s)
cuts k=3     clan5         N=   10000 b=  2 m=200     1.8 s (elapsed     221 s)
cuts k=3     pairs0.01     N=   10000 b=  2 m=200     1.7 s (elapsed     223 s)
cuts k=3     bg0.02        N=   10000 b=  2 m=200     1.8 s (elapsed     224 s)
cuts k=3     bg0.10        N=   10000 b=  2 m=200     1.8 s (elapsed     226 s)
cuts k=3     lognormal     N=   10000 b=  2 m=200     1.7 s (elapsed     228 s)
cuts k=3     clusters2     N=   10000 b=  2 m=200     2.1 s (elapsed     230 s)
cuts k=40    null          N=   10000 b=  2 m=200     1.6 s (elapsed     232 s)
cuts k=40    clan5         N=   10000 b=  2 m=200     1.8 s (elapsed     233 s)
cuts k=40    pairs0.01     N=   10000 b=  2 m=200     1.9 s (elapsed     235 s)
cuts k=40    bg0.02        N=   10000 b=  2 m=200     2.0 s (elapsed     237 s)
cuts k=40    bg0.10        N=   10000 b=  2 m=200     2.1 s (elapsed     239 s)
cuts k=40    lognormal     N=   10000 b=  2 m=200     1.8 s (elapsed     241 s)
cuts k=40    clusters2     N=   10000 b=  2 m=200     2.3 s (elapsed     244 s)
table1       null          N=   10000 b=  2 m=200     1.8 s (elapsed     245 s)
table1       clan5         N=   10000 b=  2 m=200     2.0 s (elapsed     247 s)
table1       pairs0.01     N=   10000 b=  2 m=200     1.9 s (elapsed     249 s)
table1       bg0.02        N=   10000 b=  2 m=200     1.9 s (elapsed     251 s)
table1       bg0.10        N=   10000 b=  2 m=200     1.9 s (elapsed     253 s)
table1       lognormal     N=   10000 b=  2 m=200     1.8 s (elapsed     255 s)
table1       clusters2     N=   10000 b=  2 m=200     2.1 s (elapsed     257 s)
cuts k=1     null          N=   10000 b=  3 m=200     1.8 s (elapsed     259 s)
cuts k=1     clan5         N=   10000 b=  3 m=200     2.0 s (elapsed     261 s)
cuts k=1     pairs0.01     N=   10000 b=  3 m=200     1.9 s (elapsed     263 s)
cuts k=1     bg0.02        N=   10000 b=  3 m=200     1.9 s (elapsed     265 s)
cuts k=1     bg0.10        N=   10000 b=  3 m=200     1.9 s (elapsed     267 s)
cuts k=1     compound      N=   10000 b=  3 m=200     2.3 s (elapsed     269 s)
cuts k=1     clusters2half N=   10000 b=  3 m=200     2.1 s (elapsed     271 s)
cuts k=1.84  smear1        N=   10000 b=  3 m=200     1.9 s (elapsed     273 s)
cuts k=1.84  clan30        N=   10000 b=  3 m=200     2.1 s (elapsed     275 s)
cuts k=1.84  pairs0.05     N=   10000 b=  3 m=200     2.0 s (elapsed     277 s)
cuts k=1.84  bg0.05        N=   10000 b=  3 m=200     2.0 s (elapsed     279 s)
cuts k=1.84  lognormal     N=   10000 b=  3 m=200     1.9 s (elapsed     281 s)
cuts k=1.84  clusters2     N=   10000 b=  3 m=200     2.3 s (elapsed     283 s)
cuts k=3     null          N=   10000 b=  3 m=200     1.9 s (elapsed     285 s)
cuts k=3     clan5         N=   10000 b=  3 m=200     2.1 s (elapsed     287 s)
cuts k=3     pairs0.01     N=   10000 b=  3 m=200     2.0 s (elapsed     289 s)
cuts k=3     bg0.02        N=   10000 b=  3 m=200     2.0 s (elapsed     291 s)
cuts k=3     bg0.10        N=   10000 b=  3 m=200     2.1 s (elapsed     293 s)
cuts k=3     lognormal     N=   10000 b=  3 m=200     2.0 s (elapsed     295 s)
cuts k=3     clusters2     N=   10000 b=  3 m=200     2.2 s (elapsed     297 s)
cuts k=40    null          N=   10000 b=  3 m=200     1.6 s (elapsed     299 s)
cuts k=40    clan5         N=   10000 b=  3 m=200     1.8 s (elapsed     301 s)
cuts k=40    pairs0.01     N=   10000 b=  3 m=200     1.9 s (elapsed     303 s)
cuts k=40    bg0.02        N=   10000 b=  3 m=200     2.0 s (elapsed     305 s)
cuts k=40    bg0.10        N=   10000 b=  3 m=200     2.0 s (elapsed     307 s)
cuts k=40    lognormal     N=   10000 b=  3 m=200     1.6 s (elapsed     308 s)
cuts k=40    clusters2     N=   10000 b=  3 m=200     2.0 s (elapsed     310 s)
table1       null          N=   10000 b=  3 m=200     1.6 s (elapsed     312 s)
table1       clan5         N=   10000 b=  3 m=200     1.7 s (elapsed     313 s)
table1       pairs0.01     N=   10000 b=  3 m=200     1.6 s (elapsed     315 s)
table1       bg0.02        N=   10000 b=  3 m=200     1.6 s (elapsed     317 s)
table1       bg0.10        N=   10000 b=  3 m=200     1.7 s (elapsed     318 s)
table1       lognormal     N=   10000 b=  3 m=200     1.6 s (elapsed     320 s)
table1       clusters2     N=   10000 b=  3 m=200     1.8 s (elapsed     322 s)
cuts k=1     null          N=   10000 b=  4 m=200     1.6 s (elapsed     323 s)
cuts k=1     clan5         N=   10000 b=  4 m=200     1.7 s (elapsed     325 s)
cuts k=1     pairs0.01     N=   10000 b=  4 m=200     1.6 s (elapsed     327 s)
cuts k=1     bg0.02        N=   10000 b=  4 m=200     1.7 s (elapsed     328 s)
cuts k=1     bg0.10        N=   10000 b=  4 m=200     1.7 s (elapsed     330 s)
cuts k=1     compound      N=   10000 b=  4 m=200     2.0 s (elapsed     332 s)
cuts k=1     clusters2half N=   10000 b=  4 m=200     1.8 s (elapsed     334 s)
cuts k=1.84  smear1        N=   10000 b=  4 m=200     1.7 s (elapsed     336 s)
cuts k=1.84  clan30        N=   10000 b=  4 m=200     1.8 s (elapsed     337 s)
cuts k=1.84  pairs0.05     N=   10000 b=  4 m=200     1.7 s (elapsed     339 s)
cuts k=1.84  bg0.05        N=   10000 b=  4 m=200     1.7 s (elapsed     341 s)
cuts k=1.84  lognormal     N=   10000 b=  4 m=200     1.7 s (elapsed     343 s)
cuts k=1.84  clusters2     N=   10000 b=  4 m=200     2.0 s (elapsed     345 s)
cuts k=3     null          N=   10000 b=  4 m=200     1.7 s (elapsed     346 s)
cuts k=3     clan5         N=   10000 b=  4 m=200     1.8 s (elapsed     348 s)
cuts k=3     pairs0.01     N=   10000 b=  4 m=200     1.7 s (elapsed     350 s)
cuts k=3     bg0.02        N=   10000 b=  4 m=200     1.8 s (elapsed     352 s)
cuts k=3     bg0.10        N=   10000 b=  4 m=200     1.8 s (elapsed     353 s)
cuts k=3     lognormal     N=   10000 b=  4 m=200     1.7 s (elapsed     355 s)
cuts k=3     clusters2     N=   10000 b=  4 m=200     2.1 s (elapsed     357 s)
cuts k=40    null          N=   10000 b=  4 m=200     1.5 s (elapsed     359 s)
cuts k=40    clan5         N=   10000 b=  4 m=200     1.7 s (elapsed     360 s)
cuts k=40    pairs0.01     N=   10000 b=  4 m=200     1.6 s (elapsed     362 s)
cuts k=40    bg0.02        N=   10000 b=  4 m=200     1.7 s (elapsed     364 s)
cuts k=40    bg0.10        N=   10000 b=  4 m=200     1.8 s (elapsed     366 s)
cuts k=40    lognormal     N=   10000 b=  4 m=200     1.5 s (elapsed     367 s)
cuts k=40    clusters2     N=   10000 b=  4 m=200     1.9 s (elapsed     369 s)
table1       null          N=   10000 b=  4 m=200     1.4 s (elapsed     370 s)
table1       clan5         N=   10000 b=  4 m=200     1.6 s (elapsed     372 s)
table1       pairs0.01     N=   10000 b=  4 m=200     1.5 s (elapsed     373 s)
table1       bg0.02        N=   10000 b=  4 m=200     1.5 s (elapsed     375 s)
table1       bg0.10        N=   10000 b=  4 m=200     1.5 s (elapsed     376 s)
table1       lognormal     N=   10000 b=  4 m=200     1.4 s (elapsed     378 s)
table1       clusters2     N=   10000 b=  4 m=200     1.7 s (elapsed     380 s)
cuts k=1     null          N=  100000 b=  0 m=100     5.5 s (elapsed     385 s)
cuts k=1     clan5         N=  100000 b=  0 m=100     6.0 s (elapsed     391 s)
cuts k=1     pairs0.01     N=  100000 b=  0 m=100     5.7 s (elapsed     397 s)
cuts k=1     bg0.02        N=  100000 b=  0 m=100     5.9 s (elapsed     403 s)
cuts k=1     bg0.10        N=  100000 b=  0 m=100     6.2 s (elapsed     409 s)
cuts k=1     compound      N=  100000 b=  0 m=100     7.6 s (elapsed     416 s)
cuts k=1     clusters2half N=  100000 b=  0 m=100     6.9 s (elapsed     423 s)
cuts k=1.84  smear1        N=  100000 b=  0 m=100     6.3 s (elapsed     430 s)
cuts k=1.84  clan30        N=  100000 b=  0 m=100     6.9 s (elapsed     437 s)
cuts k=1.84  pairs0.05     N=  100000 b=  0 m=100     6.7 s (elapsed     443 s)
cuts k=1.84  bg0.05        N=  100000 b=  0 m=100     6.7 s (elapsed     450 s)
cuts k=1.84  lognormal     N=  100000 b=  0 m=100     6.4 s (elapsed     456 s)
cuts k=1.84  clusters2     N=  100000 b=  0 m=100     7.9 s (elapsed     464 s)
cuts k=3     null          N=  100000 b=  0 m=100     6.2 s (elapsed     470 s)
cuts k=3     clan5         N=  100000 b=  0 m=100     6.7 s (elapsed     477 s)
cuts k=3     pairs0.01     N=  100000 b=  0 m=100     6.5 s (elapsed     484 s)
cuts k=3     bg0.02        N=  100000 b=  0 m=100     6.6 s (elapsed     490 s)
cuts k=3     bg0.10        N=  100000 b=  0 m=100     7.8 s (elapsed     498 s)
cuts k=3     lognormal     N=  100000 b=  0 m=100     7.1 s (elapsed     505 s)
cuts k=3     clusters2     N=  100000 b=  0 m=100     9.6 s (elapsed     515 s)
cuts k=40    null          N=  100000 b=  0 m=100     6.6 s (elapsed     521 s)
cuts k=40    clan5         N=  100000 b=  0 m=100     7.3 s (elapsed     529 s)
cuts k=40    pairs0.01     N=  100000 b=  0 m=100     7.1 s (elapsed     536 s)
cuts k=40    bg0.02        N=  100000 b=  0 m=100     7.4 s (elapsed     543 s)
cuts k=40    bg0.10        N=  100000 b=  0 m=100     6.9 s (elapsed     550 s)
cuts k=40    lognormal     N=  100000 b=  0 m=100     5.6 s (elapsed     556 s)
cuts k=40    clusters2     N=  100000 b=  0 m=100     7.9 s (elapsed     564 s)
table1       null          N=  100000 b=  0 m=100     5.7 s (elapsed     569 s)
table1       clan5         N=  100000 b=  0 m=100     6.3 s (elapsed     576 s)
table1       pairs0.01     N=  100000 b=  0 m=100     5.9 s (elapsed     582 s)
table1       bg0.02        N=  100000 b=  0 m=100     6.0 s (elapsed     588 s)
table1       bg0.10        N=  100000 b=  0 m=100     6.1 s (elapsed     594 s)
table1       lognormal     N=  100000 b=  0 m=100     5.8 s (elapsed     599 s)
table1       clusters2     N=  100000 b=  0 m=100     6.8 s (elapsed     606 s)
cuts k=1     null          N=  100000 b=  1 m=100     5.8 s (elapsed     612 s)
cuts k=1     clan5         N=  100000 b=  1 m=100     6.3 s (elapsed     618 s)
cuts k=1     pairs0.01     N=  100000 b=  1 m=100     6.2 s (elapsed     625 s)
cuts k=1     bg0.02        N=  100000 b=  1 m=100     6.1 s (elapsed     631 s)
cuts k=1     bg0.10        N=  100000 b=  1 m=100     6.4 s (elapsed     637 s)
cuts k=1     compound      N=  100000 b=  1 m=100     7.8 s (elapsed     645 s)
cuts k=1     clusters2half N=  100000 b=  1 m=100     6.9 s (elapsed     652 s)
cuts k=1.84  smear1        N=  100000 b=  1 m=100     6.3 s (elapsed     658 s)
cuts k=1.84  clan30        N=  100000 b=  1 m=100     6.8 s (elapsed     665 s)
cuts k=1.84  pairs0.05     N=  100000 b=  1 m=100     6.5 s (elapsed     672 s)
cuts k=1.84  bg0.05        N=  100000 b=  1 m=100     6.7 s (elapsed     678 s)
cuts k=1.84  lognormal     N=  100000 b=  1 m=100     6.3 s (elapsed     685 s)
cuts k=1.84  clusters2     N=  100000 b=  1 m=100     7.9 s (elapsed     692 s)
cuts k=3     null          N=  100000 b=  1 m=100     6.2 s (elapsed     699 s)
cuts k=3     clan5         N=  100000 b=  1 m=100     6.7 s (elapsed     705 s)
cuts k=3     pairs0.01     N=  100000 b=  1 m=100     6.3 s (elapsed     712 s)
cuts k=3     bg0.02        N=  100000 b=  1 m=100     6.4 s (elapsed     718 s)
cuts k=3     bg0.10        N=  100000 b=  1 m=100     6.7 s (elapsed     725 s)
cuts k=3     lognormal     N=  100000 b=  1 m=100     6.1 s (elapsed     731 s)
cuts k=3     clusters2     N=  100000 b=  1 m=100     8.0 s (elapsed     739 s)
cuts k=40    null          N=  100000 b=  1 m=100     5.6 s (elapsed     744 s)
cuts k=40    clan5         N=  100000 b=  1 m=100     6.1 s (elapsed     750 s)
cuts k=40    pairs0.01     N=  100000 b=  1 m=100     6.1 s (elapsed     757 s)
cuts k=40    bg0.02        N=  100000 b=  1 m=100     6.5 s (elapsed     763 s)
cuts k=40    bg0.10        N=  100000 b=  1 m=100     6.9 s (elapsed     770 s)
cuts k=40    lognormal     N=  100000 b=  1 m=100     5.6 s (elapsed     776 s)
cuts k=40    clusters2     N=  100000 b=  1 m=100     8.1 s (elapsed     784 s)
table1       null          N=  100000 b=  1 m=100     5.8 s (elapsed     789 s)
table1       clan5         N=  100000 b=  1 m=100     6.5 s (elapsed     796 s)
table1       pairs0.01     N=  100000 b=  1 m=100     6.1 s (elapsed     802 s)
table1       bg0.02        N=  100000 b=  1 m=100     5.7 s (elapsed     808 s)
table1       bg0.10        N=  100000 b=  1 m=100     5.6 s (elapsed     813 s)
table1       lognormal     N=  100000 b=  1 m=100     5.4 s (elapsed     819 s)
table1       clusters2     N=  100000 b=  1 m=100     6.4 s (elapsed     825 s)
cuts k=1     null          N=  100000 b=  2 m=100     5.6 s (elapsed     831 s)
cuts k=1     clan5         N=  100000 b=  2 m=100     6.0 s (elapsed     837 s)
cuts k=1     pairs0.01     N=  100000 b=  2 m=100     5.6 s (elapsed     842 s)
cuts k=1     bg0.02        N=  100000 b=  2 m=100     5.6 s (elapsed     848 s)
cuts k=1     bg0.10        N=  100000 b=  2 m=100     5.9 s (elapsed     854 s)
cuts k=1     compound      N=  100000 b=  2 m=100     7.2 s (elapsed     861 s)
cuts k=1     clusters2half N=  100000 b=  2 m=100     6.3 s (elapsed     867 s)
cuts k=1.84  smear1        N=  100000 b=  2 m=100     5.9 s (elapsed     873 s)
cuts k=1.84  clan30        N=  100000 b=  2 m=100     6.2 s (elapsed     879 s)
cuts k=1.84  pairs0.05     N=  100000 b=  2 m=100     5.8 s (elapsed     885 s)
cuts k=1.84  bg0.05        N=  100000 b=  2 m=100     6.0 s (elapsed     891 s)
cuts k=1.84  lognormal     N=  100000 b=  2 m=100     5.7 s (elapsed     897 s)
cuts k=1.84  clusters2     N=  100000 b=  2 m=100     7.3 s (elapsed     904 s)
cuts k=3     null          N=  100000 b=  2 m=100     5.9 s (elapsed     910 s)
cuts k=3     clan5         N=  100000 b=  2 m=100     6.1 s (elapsed     916 s)
cuts k=3     pairs0.01     N=  100000 b=  2 m=100     6.0 s (elapsed     922 s)
cuts k=3     bg0.02        N=  100000 b=  2 m=100     6.0 s (elapsed     928 s)
cuts k=3     bg0.10        N=  100000 b=  2 m=100     6.4 s (elapsed     935 s)
cuts k=3     lognormal     N=  100000 b=  2 m=100     5.8 s (elapsed     940 s)
cuts k=3     clusters2     N=  100000 b=  2 m=100     7.6 s (elapsed     948 s)
cuts k=40    null          N=  100000 b=  2 m=100     5.3 s (elapsed     953 s)
cuts k=40    clan5         N=  100000 b=  2 m=100     5.9 s (elapsed     959 s)
cuts k=40    pairs0.01     N=  100000 b=  2 m=100     5.8 s (elapsed     965 s)
cuts k=40    bg0.02        N=  100000 b=  2 m=100     6.0 s (elapsed     971 s)
cuts k=40    bg0.10        N=  100000 b=  2 m=100     6.4 s (elapsed     977 s)
cuts k=40    lognormal     N=  100000 b=  2 m=100     5.2 s (elapsed     983 s)
cuts k=40    clusters2     N=  100000 b=  2 m=100     7.4 s (elapsed     990 s)
table1       null          N=  100000 b=  2 m=100     5.4 s (elapsed     995 s)
table1       clan5         N=  100000 b=  2 m=100     6.0 s (elapsed    1001 s)
table1       pairs0.01     N=  100000 b=  2 m=100     5.6 s (elapsed    1007 s)
table1       bg0.02        N=  100000 b=  2 m=100     5.6 s (elapsed    1013 s)
table1       bg0.10        N=  100000 b=  2 m=100     5.6 s (elapsed    1018 s)
table1       lognormal     N=  100000 b=  2 m=100     5.3 s (elapsed    1023 s)
table1       clusters2     N=  100000 b=  2 m=100     6.4 s (elapsed    1030 s)
cuts k=1     null          N=  100000 b=  3 m=100     5.5 s (elapsed    1035 s)
cuts k=1     clan5         N=  100000 b=  3 m=100     5.9 s (elapsed    1041 s)
cuts k=1     pairs0.01     N=  100000 b=  3 m=100     5.7 s (elapsed    1047 s)
cuts k=1     bg0.02        N=  100000 b=  3 m=100     5.6 s (elapsed    1052 s)
cuts k=1     bg0.10        N=  100000 b=  3 m=100     5.8 s (elapsed    1058 s)
cuts k=1     compound      N=  100000 b=  3 m=100     7.1 s (elapsed    1065 s)
cuts k=1     clusters2half N=  100000 b=  3 m=100     6.2 s (elapsed    1072 s)
cuts k=1.84  smear1        N=  100000 b=  3 m=100     5.8 s (elapsed    1077 s)
cuts k=1.84  clan30        N=  100000 b=  3 m=100     6.0 s (elapsed    1083 s)
cuts k=1.84  pairs0.05     N=  100000 b=  3 m=100     6.0 s (elapsed    1089 s)
cuts k=1.84  bg0.05        N=  100000 b=  3 m=100     6.1 s (elapsed    1095 s)
cuts k=1.84  lognormal     N=  100000 b=  3 m=100     5.8 s (elapsed    1101 s)
cuts k=1.84  clusters2     N=  100000 b=  3 m=100     7.3 s (elapsed    1108 s)
cuts k=3     null          N=  100000 b=  3 m=100     6.0 s (elapsed    1114 s)
cuts k=3     clan5         N=  100000 b=  3 m=100     6.2 s (elapsed    1121 s)
cuts k=3     pairs0.01     N=  100000 b=  3 m=100     6.1 s (elapsed    1127 s)
cuts k=3     bg0.02        N=  100000 b=  3 m=100     6.1 s (elapsed    1133 s)
cuts k=3     bg0.10        N=  100000 b=  3 m=100     6.5 s (elapsed    1139 s)
cuts k=3     lognormal     N=  100000 b=  3 m=100     5.8 s (elapsed    1145 s)
cuts k=3     clusters2     N=  100000 b=  3 m=100     7.6 s (elapsed    1153 s)
cuts k=40    null          N=  100000 b=  3 m=100     5.3 s (elapsed    1158 s)
cuts k=40    clan5         N=  100000 b=  3 m=100     5.8 s (elapsed    1164 s)
cuts k=40    pairs0.01     N=  100000 b=  3 m=100     5.8 s (elapsed    1170 s)
cuts k=40    bg0.02        N=  100000 b=  3 m=100     6.1 s (elapsed    1176 s)
cuts k=40    bg0.10        N=  100000 b=  3 m=100     6.3 s (elapsed    1182 s)
cuts k=40    lognormal     N=  100000 b=  3 m=100     5.2 s (elapsed    1187 s)
cuts k=40    clusters2     N=  100000 b=  3 m=100     7.3 s (elapsed    1194 s)
table1       null          N=  100000 b=  3 m=100     5.4 s (elapsed    1200 s)
table1       clan5         N=  100000 b=  3 m=100     5.9 s (elapsed    1206 s)
table1       pairs0.01     N=  100000 b=  3 m=100     5.6 s (elapsed    1211 s)
table1       bg0.02        N=  100000 b=  3 m=100     5.5 s (elapsed    1217 s)
table1       bg0.10        N=  100000 b=  3 m=100     5.5 s (elapsed    1222 s)
table1       lognormal     N=  100000 b=  3 m=100     5.3 s (elapsed    1228 s)
table1       clusters2     N=  100000 b=  3 m=100     6.4 s (elapsed    1234 s)
cuts k=1     null          N=  100000 b=  4 m=100     5.4 s (elapsed    1239 s)
cuts k=1     clan5         N=  100000 b=  4 m=100     5.9 s (elapsed    1245 s)
cuts k=1     pairs0.01     N=  100000 b=  4 m=100     5.6 s (elapsed    1251 s)
cuts k=1     bg0.02        N=  100000 b=  4 m=100     5.7 s (elapsed    1257 s)
cuts k=1     bg0.10        N=  100000 b=  4 m=100     5.8 s (elapsed    1263 s)
cuts k=1     compound      N=  100000 b=  4 m=100     7.0 s (elapsed    1270 s)
cuts k=1     clusters2half N=  100000 b=  4 m=100     6.2 s (elapsed    1276 s)
cuts k=1.84  smear1        N=  100000 b=  4 m=100     5.7 s (elapsed    1282 s)
cuts k=1.84  clan30        N=  100000 b=  4 m=100     6.0 s (elapsed    1288 s)
cuts k=1.84  pairs0.05     N=  100000 b=  4 m=100     5.8 s (elapsed    1293 s)
cuts k=1.84  bg0.05        N=  100000 b=  4 m=100     5.8 s (elapsed    1299 s)
cuts k=1.84  lognormal     N=  100000 b=  4 m=100     5.6 s (elapsed    1305 s)
cuts k=1.84  clusters2     N=  100000 b=  4 m=100     7.1 s (elapsed    1312 s)
cuts k=3     null          N=  100000 b=  4 m=100     5.7 s (elapsed    1317 s)
cuts k=3     clan5         N=  100000 b=  4 m=100     6.1 s (elapsed    1323 s)
cuts k=3     pairs0.01     N=  100000 b=  4 m=100     5.9 s (elapsed    1329 s)
cuts k=3     bg0.02        N=  100000 b=  4 m=100     5.8 s (elapsed    1335 s)
cuts k=3     bg0.10        N=  100000 b=  4 m=100     6.1 s (elapsed    1341 s)
cuts k=3     lognormal     N=  100000 b=  4 m=100     5.6 s (elapsed    1347 s)
cuts k=3     clusters2     N=  100000 b=  4 m=100     7.4 s (elapsed    1354 s)
cuts k=40    null          N=  100000 b=  4 m=100     5.2 s (elapsed    1359 s)
cuts k=40    clan5         N=  100000 b=  4 m=100     5.7 s (elapsed    1365 s)
cuts k=40    pairs0.01     N=  100000 b=  4 m=100     5.7 s (elapsed    1371 s)
cuts k=40    bg0.02        N=  100000 b=  4 m=100     6.1 s (elapsed    1377 s)
cuts k=40    bg0.10        N=  100000 b=  4 m=100     6.3 s (elapsed    1383 s)
cuts k=40    lognormal     N=  100000 b=  4 m=100     5.2 s (elapsed    1388 s)
cuts k=40    clusters2     N=  100000 b=  4 m=100     7.3 s (elapsed    1396 s)
table1       null          N=  100000 b=  4 m=100     5.2 s (elapsed    1401 s)
table1       clan5         N=  100000 b=  4 m=100     5.8 s (elapsed    1407 s)
table1       pairs0.01     N=  100000 b=  4 m=100     5.6 s (elapsed    1412 s)
table1       bg0.02        N=  100000 b=  4 m=100     5.5 s (elapsed    1418 s)
table1       bg0.10        N=  100000 b=  4 m=100     5.5 s (elapsed    1423 s)
table1       lognormal     N=  100000 b=  4 m=100     5.2 s (elapsed    1429 s)
table1       clusters2     N=  100000 b=  4 m=100     6.4 s (elapsed    1435 s)
cuts k=1     null          N=  100000 b=  5 m=100     5.4 s (elapsed    1440 s)
cuts k=1     clan5         N=  100000 b=  5 m=100     5.7 s (elapsed    1446 s)
cuts k=1     pairs0.01     N=  100000 b=  5 m=100     5.4 s (elapsed    1452 s)
cuts k=1     bg0.02        N=  100000 b=  5 m=100     5.5 s (elapsed    1457 s)
cuts k=1     bg0.10        N=  100000 b=  5 m=100     5.7 s (elapsed    1463 s)
cuts k=1     compound      N=  100000 b=  5 m=100     6.9 s (elapsed    1470 s)
cuts k=1     clusters2half N=  100000 b=  5 m=100     6.2 s (elapsed    1476 s)
cuts k=1.84  smear1        N=  100000 b=  5 m=100     5.7 s (elapsed    1481 s)
cuts k=1.84  clan30        N=  100000 b=  5 m=100     6.0 s (elapsed    1488 s)
cuts k=1.84  pairs0.05     N=  100000 b=  5 m=100     5.9 s (elapsed    1493 s)
cuts k=1.84  bg0.05        N=  100000 b=  5 m=100     5.9 s (elapsed    1499 s)
cuts k=1.84  lognormal     N=  100000 b=  5 m=100     5.7 s (elapsed    1505 s)
cuts k=1.84  clusters2     N=  100000 b=  5 m=100     7.1 s (elapsed    1512 s)
cuts k=3     null          N=  100000 b=  5 m=100     5.6 s (elapsed    1518 s)
cuts k=3     clan5         N=  100000 b=  5 m=100     6.1 s (elapsed    1524 s)
cuts k=3     pairs0.01     N=  100000 b=  5 m=100     5.9 s (elapsed    1530 s)
cuts k=3     bg0.02        N=  100000 b=  5 m=100     6.0 s (elapsed    1536 s)
cuts k=3     bg0.10        N=  100000 b=  5 m=100     6.1 s (elapsed    1542 s)
cuts k=3     lognormal     N=  100000 b=  5 m=100     5.7 s (elapsed    1547 s)
cuts k=3     clusters2     N=  100000 b=  5 m=100     7.5 s (elapsed    1555 s)
cuts k=40    null          N=  100000 b=  5 m=100     5.2 s (elapsed    1560 s)
cuts k=40    clan5         N=  100000 b=  5 m=100     5.8 s (elapsed    1566 s)
cuts k=40    pairs0.01     N=  100000 b=  5 m=100     5.7 s (elapsed    1572 s)
cuts k=40    bg0.02        N=  100000 b=  5 m=100     6.1 s (elapsed    1578 s)
cuts k=40    bg0.10        N=  100000 b=  5 m=100     6.1 s (elapsed    1584 s)
cuts k=40    lognormal     N=  100000 b=  5 m=100     5.2 s (elapsed    1589 s)
cuts k=40    clusters2     N=  100000 b=  5 m=100     7.2 s (elapsed    1596 s)
table1       null          N=  100000 b=  5 m=100     5.2 s (elapsed    1601 s)
table1       clan5         N=  100000 b=  5 m=100     5.8 s (elapsed    1607 s)
table1       pairs0.01     N=  100000 b=  5 m=100     5.3 s (elapsed    1613 s)
table1       bg0.02        N=  100000 b=  5 m=100     5.5 s (elapsed    1618 s)
table1       bg0.10        N=  100000 b=  5 m=100     5.5 s (elapsed    1624 s)
table1       lognormal     N=  100000 b=  5 m=100     5.2 s (elapsed    1629 s)
table1       clusters2     N=  100000 b=  5 m=100     6.3 s (elapsed    1635 s)
cuts k=1     null          N=  100000 b=  6 m=100     5.3 s (elapsed    1640 s)
cuts k=1     clan5         N=  100000 b=  6 m=100     5.8 s (elapsed    1646 s)
cuts k=1     pairs0.01     N=  100000 b=  6 m=100     5.4 s (elapsed    1651 s)
cuts k=1     bg0.02        N=  100000 b=  6 m=100     5.5 s (elapsed    1657 s)
cuts k=1     bg0.10        N=  100000 b=  6 m=100     5.8 s (elapsed    1663 s)
cuts k=1     compound      N=  100000 b=  6 m=100     7.0 s (elapsed    1670 s)
cuts k=1     clusters2half N=  100000 b=  6 m=100     6.3 s (elapsed    1676 s)
cuts k=1.84  smear1        N=  100000 b=  6 m=100     5.7 s (elapsed    1682 s)
cuts k=1.84  clan30        N=  100000 b=  6 m=100     6.0 s (elapsed    1688 s)
cuts k=1.84  pairs0.05     N=  100000 b=  6 m=100     5.9 s (elapsed    1694 s)
cuts k=1.84  bg0.05        N=  100000 b=  6 m=100     6.1 s (elapsed    1700 s)
cuts k=1.84  lognormal     N=  100000 b=  6 m=100     5.8 s (elapsed    1705 s)
cuts k=1.84  clusters2     N=  100000 b=  6 m=100     7.2 s (elapsed    1713 s)
cuts k=3     null          N=  100000 b=  6 m=100     5.7 s (elapsed    1718 s)
cuts k=3     clan5         N=  100000 b=  6 m=100     6.1 s (elapsed    1724 s)
cuts k=3     pairs0.01     N=  100000 b=  6 m=100     5.6 s (elapsed    1730 s)
cuts k=3     bg0.02        N=  100000 b=  6 m=100     5.6 s (elapsed    1736 s)
cuts k=3     bg0.10        N=  100000 b=  6 m=100     5.6 s (elapsed    1741 s)
cuts k=3     lognormal     N=  100000 b=  6 m=100     5.2 s (elapsed    1746 s)
cuts k=3     clusters2     N=  100000 b=  6 m=100     6.7 s (elapsed    1753 s)
cuts k=40    null          N=  100000 b=  6 m=100     4.6 s (elapsed    1758 s)
cuts k=40    clan5         N=  100000 b=  6 m=100     5.2 s (elapsed    1763 s)
cuts k=40    pairs0.01     N=  100000 b=  6 m=100     5.2 s (elapsed    1768 s)
cuts k=40    bg0.02        N=  100000 b=  6 m=100     5.5 s (elapsed    1774 s)
cuts k=40    bg0.10        N=  100000 b=  6 m=100     7.5 s (elapsed    1781 s)
cuts k=40    lognormal     N=  100000 b=  6 m=100     6.4 s (elapsed    1788 s)
cuts k=40    clusters2     N=  100000 b=  6 m=100     8.4 s (elapsed    1796 s)
table1       null          N=  100000 b=  6 m=100     6.7 s (elapsed    1803 s)
table1       clan5         N=  100000 b=  6 m=100     6.7 s (elapsed    1809 s)
table1       pairs0.01     N=  100000 b=  6 m=100     6.3 s (elapsed    1816 s)
table1       bg0.02        N=  100000 b=  6 m=100     6.4 s (elapsed    1822 s)
table1       bg0.10        N=  100000 b=  6 m=100     6.7 s (elapsed    1829 s)
table1       lognormal     N=  100000 b=  6 m=100     6.5 s (elapsed    1835 s)
table1       clusters2     N=  100000 b=  6 m=100     7.6 s (elapsed    1843 s)
cuts k=1     null          N=  100000 b=  7 m=100     6.5 s (elapsed    1849 s)
cuts k=1     clan5         N=  100000 b=  7 m=100     6.9 s (elapsed    1856 s)
cuts k=1     pairs0.01     N=  100000 b=  7 m=100     6.5 s (elapsed    1863 s)
cuts k=1     bg0.02        N=  100000 b=  7 m=100     6.3 s (elapsed    1869 s)
cuts k=1     bg0.10        N=  100000 b=  7 m=100     6.6 s (elapsed    1876 s)
cuts k=1     compound      N=  100000 b=  7 m=100     7.8 s (elapsed    1884 s)
cuts k=1     clusters2half N=  100000 b=  7 m=100     7.2 s (elapsed    1891 s)
cuts k=1.84  smear1        N=  100000 b=  7 m=100     6.7 s (elapsed    1897 s)
cuts k=1.84  clan30        N=  100000 b=  7 m=100     7.2 s (elapsed    1905 s)
cuts k=1.84  pairs0.05     N=  100000 b=  7 m=100     7.1 s (elapsed    1912 s)
cuts k=1.84  bg0.05        N=  100000 b=  7 m=100     7.1 s (elapsed    1919 s)
cuts k=1.84  lognormal     N=  100000 b=  7 m=100     6.6 s (elapsed    1925 s)
cuts k=1.84  clusters2     N=  100000 b=  7 m=100     8.0 s (elapsed    1934 s)
cuts k=3     null          N=  100000 b=  7 m=100     6.9 s (elapsed    1940 s)
cuts k=3     clan5         N=  100000 b=  7 m=100     7.1 s (elapsed    1948 s)
cuts k=3     pairs0.01     N=  100000 b=  7 m=100     7.1 s (elapsed    1955 s)
cuts k=3     bg0.02        N=  100000 b=  7 m=100     7.1 s (elapsed    1962 s)
cuts k=3     bg0.10        N=  100000 b=  7 m=100     7.6 s (elapsed    1969 s)
cuts k=3     lognormal     N=  100000 b=  7 m=100     7.0 s (elapsed    1976 s)
cuts k=3     clusters2     N=  100000 b=  7 m=100     8.3 s (elapsed    1985 s)
cuts k=40    null          N=  100000 b=  7 m=100     6.1 s (elapsed    1991 s)
cuts k=40    clan5         N=  100000 b=  7 m=100     6.7 s (elapsed    1998 s)
cuts k=40    pairs0.01     N=  100000 b=  7 m=100     6.8 s (elapsed    2004 s)
cuts k=40    bg0.02        N=  100000 b=  7 m=100     7.3 s (elapsed    2012 s)
cuts k=40    bg0.10        N=  100000 b=  7 m=100     7.5 s (elapsed    2019 s)
cuts k=40    lognormal     N=  100000 b=  7 m=100     6.3 s (elapsed    2025 s)
cuts k=40    clusters2     N=  100000 b=  7 m=100     8.1 s (elapsed    2033 s)
table1       null          N=  100000 b=  7 m=100     6.3 s (elapsed    2040 s)
table1       clan5         N=  100000 b=  7 m=100     7.0 s (elapsed    2047 s)
table1       pairs0.01     N=  100000 b=  7 m=100     6.7 s (elapsed    2053 s)
table1       bg0.02        N=  100000 b=  7 m=100     6.6 s (elapsed    2060 s)
table1       bg0.10        N=  100000 b=  7 m=100     6.8 s (elapsed    2067 s)
table1       lognormal     N=  100000 b=  7 m=100     6.2 s (elapsed    2073 s)
table1       clusters2     N=  100000 b=  7 m=100     7.1 s (elapsed    2080 s)
cuts k=1     null          N=  100000 b=  8 m=100     6.1 s (elapsed    2086 s)
cuts k=1     clan5         N=  100000 b=  8 m=100     6.6 s (elapsed    2093 s)
cuts k=1     pairs0.01     N=  100000 b=  8 m=100     6.2 s (elapsed    2099 s)
cuts k=1     bg0.02        N=  100000 b=  8 m=100     6.3 s (elapsed    2105 s)
cuts k=1     bg0.10        N=  100000 b=  8 m=100     6.4 s (elapsed    2112 s)
cuts k=1     compound      N=  100000 b=  8 m=100     7.5 s (elapsed    2119 s)
cuts k=1     clusters2half N=  100000 b=  8 m=100     6.5 s (elapsed    2126 s)
cuts k=1.84  smear1        N=  100000 b=  8 m=100     6.3 s (elapsed    2132 s)
cuts k=1.84  clan30        N=  100000 b=  8 m=100     6.4 s (elapsed    2139 s)
cuts k=1.84  pairs0.05     N=  100000 b=  8 m=100     6.3 s (elapsed    2145 s)
cuts k=1.84  bg0.05        N=  100000 b=  8 m=100     6.5 s (elapsed    2151 s)
cuts k=1.84  lognormal     N=  100000 b=  8 m=100     6.1 s (elapsed    2157 s)
cuts k=1.84  clusters2     N=  100000 b=  8 m=100     7.5 s (elapsed    2165 s)
cuts k=3     null          N=  100000 b=  8 m=100     6.2 s (elapsed    2171 s)
cuts k=3     clan5         N=  100000 b=  8 m=100     6.6 s (elapsed    2178 s)
cuts k=3     pairs0.01     N=  100000 b=  8 m=100     6.2 s (elapsed    2184 s)
cuts k=3     bg0.02        N=  100000 b=  8 m=100     6.5 s (elapsed    2190 s)
cuts k=3     bg0.10        N=  100000 b=  8 m=100     6.9 s (elapsed    2197 s)
cuts k=3     lognormal     N=  100000 b=  8 m=100     6.2 s (elapsed    2204 s)
cuts k=3     clusters2     N=  100000 b=  8 m=100     7.8 s (elapsed    2211 s)
cuts k=40    null          N=  100000 b=  8 m=100     5.8 s (elapsed    2217 s)
cuts k=40    clan5         N=  100000 b=  8 m=100     6.4 s (elapsed    2224 s)
cuts k=40    pairs0.01     N=  100000 b=  8 m=100     6.2 s (elapsed    2230 s)
cuts k=40    bg0.02        N=  100000 b=  8 m=100     6.5 s (elapsed    2236 s)
cuts k=40    bg0.10        N=  100000 b=  8 m=100     6.7 s (elapsed    2243 s)
cuts k=40    lognormal     N=  100000 b=  8 m=100     5.8 s (elapsed    2249 s)
cuts k=40    clusters2     N=  100000 b=  8 m=100     7.6 s (elapsed    2256 s)
table1       null          N=  100000 b=  8 m=100     6.0 s (elapsed    2262 s)
table1       clan5         N=  100000 b=  8 m=100     6.5 s (elapsed    2269 s)
table1       pairs0.01     N=  100000 b=  8 m=100     6.0 s (elapsed    2275 s)
table1       bg0.02        N=  100000 b=  8 m=100     6.0 s (elapsed    2281 s)
table1       bg0.10        N=  100000 b=  8 m=100     6.1 s (elapsed    2287 s)
table1       lognormal     N=  100000 b=  8 m=100     4.9 s (elapsed    2292 s)
table1       clusters2     N=  100000 b=  8 m=100     5.5 s (elapsed    2297 s)
cuts k=1     null          N=  100000 b=  9 m=100     4.8 s (elapsed    2302 s)
cuts k=1     clan5         N=  100000 b=  9 m=100     5.3 s (elapsed    2307 s)
cuts k=1     pairs0.01     N=  100000 b=  9 m=100     4.7 s (elapsed    2312 s)
cuts k=1     bg0.02        N=  100000 b=  9 m=100     4.8 s (elapsed    2317 s)
cuts k=1     bg0.10        N=  100000 b=  9 m=100     4.9 s (elapsed    2322 s)
cuts k=1     compound      N=  100000 b=  9 m=100     6.2 s (elapsed    2328 s)
cuts k=1     clusters2half N=  100000 b=  9 m=100     5.8 s (elapsed    2334 s)
cuts k=1.84  smear1        N=  100000 b=  9 m=100     6.1 s (elapsed    2340 s)
cuts k=1.84  clan30        N=  100000 b=  9 m=100     6.5 s (elapsed    2346 s)
cuts k=1.84  pairs0.05     N=  100000 b=  9 m=100     6.2 s (elapsed    2353 s)
cuts k=1.84  bg0.05        N=  100000 b=  9 m=100     6.5 s (elapsed    2359 s)
cuts k=1.84  lognormal     N=  100000 b=  9 m=100     6.2 s (elapsed    2365 s)
cuts k=1.84  clusters2     N=  100000 b=  9 m=100     7.4 s (elapsed    2373 s)
cuts k=3     null          N=  100000 b=  9 m=100     6.4 s (elapsed    2379 s)
cuts k=3     clan5         N=  100000 b=  9 m=100     6.6 s (elapsed    2386 s)
cuts k=3     pairs0.01     N=  100000 b=  9 m=100     6.4 s (elapsed    2392 s)
cuts k=3     bg0.02        N=  100000 b=  9 m=100     6.6 s (elapsed    2399 s)
cuts k=3     bg0.10        N=  100000 b=  9 m=100     6.8 s (elapsed    2406 s)
cuts k=3     lognormal     N=  100000 b=  9 m=100     6.2 s (elapsed    2412 s)
cuts k=3     clusters2     N=  100000 b=  9 m=100     7.7 s (elapsed    2419 s)
cuts k=40    null          N=  100000 b=  9 m=100     5.8 s (elapsed    2425 s)
cuts k=40    clan5         N=  100000 b=  9 m=100     6.4 s (elapsed    2432 s)
cuts k=40    pairs0.01     N=  100000 b=  9 m=100     6.2 s (elapsed    2438 s)
cuts k=40    bg0.02        N=  100000 b=  9 m=100     6.4 s (elapsed    2444 s)
cuts k=40    bg0.10        N=  100000 b=  9 m=100     6.7 s (elapsed    2451 s)
cuts k=40    lognormal     N=  100000 b=  9 m=100     5.6 s (elapsed    2457 s)
cuts k=40    clusters2     N=  100000 b=  9 m=100     7.4 s (elapsed    2464 s)
table1       null          N=  100000 b=  9 m=100     5.8 s (elapsed    2470 s)
table1       clan5         N=  100000 b=  9 m=100     6.4 s (elapsed    2476 s)
table1       pairs0.01     N=  100000 b=  9 m=100     6.0 s (elapsed    2482 s)
table1       bg0.02        N=  100000 b=  9 m=100     6.0 s (elapsed    2488 s)
table1       bg0.10        N=  100000 b=  9 m=100     6.1 s (elapsed    2494 s)
table1       lognormal     N=  100000 b=  9 m=100     6.1 s (elapsed    2500 s)
table1       clusters2     N=  100000 b=  9 m=100     6.9 s (elapsed    2507 s)
cuts k=1     null          N= 1000000 b=  0 m= 20    13.7 s (elapsed    2521 s)
cuts k=1     clan5         N= 1000000 b=  0 m= 20    14.7 s (elapsed    2536 s)
cuts k=1     pairs0.01     N= 1000000 b=  0 m= 20    14.2 s (elapsed    2550 s)
cuts k=1     bg0.02        N= 1000000 b=  0 m= 20    14.1 s (elapsed    2564 s)
cuts k=1     bg0.10        N= 1000000 b=  0 m= 20    14.4 s (elapsed    2578 s)
cuts k=1     compound      N= 1000000 b=  0 m= 20    17.4 s (elapsed    2596 s)
cuts k=1     clusters2half N= 1000000 b=  0 m= 20    16.6 s (elapsed    2612 s)
cuts k=1.84  smear1        N= 1000000 b=  0 m= 20    15.1 s (elapsed    2627 s)
cuts k=1.84  clan30        N= 1000000 b=  0 m= 20    15.9 s (elapsed    2643 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  0 m= 20    15.8 s (elapsed    2659 s)
cuts k=1.84  bg0.05        N= 1000000 b=  0 m= 20    15.4 s (elapsed    2674 s)
cuts k=1.84  lognormal     N= 1000000 b=  0 m= 20    15.0 s (elapsed    2690 s)
cuts k=1.84  clusters2     N= 1000000 b=  0 m= 20    18.2 s (elapsed    2708 s)
cuts k=3     null          N= 1000000 b=  0 m= 20    15.2 s (elapsed    2723 s)
cuts k=3     clan5         N= 1000000 b=  0 m= 20    15.9 s (elapsed    2739 s)
cuts k=3     pairs0.01     N= 1000000 b=  0 m= 20    15.9 s (elapsed    2755 s)
cuts k=3     bg0.02        N= 1000000 b=  0 m= 20    15.6 s (elapsed    2770 s)
cuts k=3     bg0.10        N= 1000000 b=  0 m= 20    16.5 s (elapsed    2787 s)
cuts k=3     lognormal     N= 1000000 b=  0 m= 20    15.5 s (elapsed    2802 s)
cuts k=3     clusters2     N= 1000000 b=  0 m= 20    20.1 s (elapsed    2822 s)
cuts k=40    null          N= 1000000 b=  0 m= 20    15.0 s (elapsed    2837 s)
cuts k=40    clan5         N= 1000000 b=  0 m= 20    16.2 s (elapsed    2854 s)
cuts k=40    pairs0.01     N= 1000000 b=  0 m= 20    15.7 s (elapsed    2869 s)
cuts k=40    bg0.02        N= 1000000 b=  0 m= 20    12.7 s (elapsed    2882 s)
cuts k=40    bg0.10        N= 1000000 b=  0 m= 20    13.2 s (elapsed    2895 s)
cuts k=40    lognormal     N= 1000000 b=  0 m= 20    11.0 s (elapsed    2906 s)
cuts k=40    clusters2     N= 1000000 b=  0 m= 20    15.3 s (elapsed    2922 s)
table1       null          N= 1000000 b=  0 m= 20    11.3 s (elapsed    2933 s)
table1       clan5         N= 1000000 b=  0 m= 20    11.9 s (elapsed    2945 s)
table1       pairs0.01     N= 1000000 b=  0 m= 20    11.4 s (elapsed    2956 s)
table1       bg0.02        N= 1000000 b=  0 m= 20    11.9 s (elapsed    2968 s)
table1       bg0.10        N= 1000000 b=  0 m= 20    12.1 s (elapsed    2980 s)
table1       lognormal     N= 1000000 b=  0 m= 20    11.4 s (elapsed    2991 s)
table1       clusters2     N= 1000000 b=  0 m= 20    12.8 s (elapsed    3004 s)
cuts k=1     null          N= 1000000 b=  1 m= 20    10.7 s (elapsed    3015 s)
cuts k=1     clan5         N= 1000000 b=  1 m= 20    11.6 s (elapsed    3027 s)
cuts k=1     pairs0.01     N= 1000000 b=  1 m= 20    11.4 s (elapsed    3038 s)
cuts k=1     bg0.02        N= 1000000 b=  1 m= 20    11.2 s (elapsed    3049 s)
cuts k=1     bg0.10        N= 1000000 b=  1 m= 20    11.2 s (elapsed    3060 s)
cuts k=1     compound      N= 1000000 b=  1 m= 20    14.5 s (elapsed    3075 s)
cuts k=1     clusters2half N= 1000000 b=  1 m= 20    12.9 s (elapsed    3088 s)
cuts k=1.84  smear1        N= 1000000 b=  1 m= 20    11.6 s (elapsed    3099 s)
cuts k=1.84  clan30        N= 1000000 b=  1 m= 20    12.6 s (elapsed    3112 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  1 m= 20    12.4 s (elapsed    3124 s)
cuts k=1.84  bg0.05        N= 1000000 b=  1 m= 20    12.4 s (elapsed    3137 s)
cuts k=1.84  lognormal     N= 1000000 b=  1 m= 20    11.4 s (elapsed    3148 s)
cuts k=1.84  clusters2     N= 1000000 b=  1 m= 20    14.7 s (elapsed    3163 s)
cuts k=3     null          N= 1000000 b=  1 m= 20    11.3 s (elapsed    3174 s)
cuts k=3     clan5         N= 1000000 b=  1 m= 20    12.1 s (elapsed    3186 s)
cuts k=3     pairs0.01     N= 1000000 b=  1 m= 20    12.0 s (elapsed    3198 s)
cuts k=3     bg0.02        N= 1000000 b=  1 m= 20    12.0 s (elapsed    3210 s)
cuts k=3     bg0.10        N= 1000000 b=  1 m= 20    12.6 s (elapsed    3223 s)
cuts k=3     lognormal     N= 1000000 b=  1 m= 20    11.4 s (elapsed    3234 s)
cuts k=3     clusters2     N= 1000000 b=  1 m= 20    15.5 s (elapsed    3250 s)
cuts k=40    null          N= 1000000 b=  1 m= 20    10.6 s (elapsed    3260 s)
cuts k=40    clan5         N= 1000000 b=  1 m= 20    11.6 s (elapsed    3272 s)
cuts k=40    pairs0.01     N= 1000000 b=  1 m= 20    11.7 s (elapsed    3284 s)
cuts k=40    bg0.02        N= 1000000 b=  1 m= 20    12.4 s (elapsed    3296 s)
cuts k=40    bg0.10        N= 1000000 b=  1 m= 20    12.7 s (elapsed    3309 s)
cuts k=40    lognormal     N= 1000000 b=  1 m= 20    10.3 s (elapsed    3319 s)
cuts k=40    clusters2     N= 1000000 b=  1 m= 20    14.9 s (elapsed    3334 s)
table1       null          N= 1000000 b=  1 m= 20    10.8 s (elapsed    3345 s)
table1       clan5         N= 1000000 b=  1 m= 20    11.8 s (elapsed    3357 s)
table1       pairs0.01     N= 1000000 b=  1 m= 20    11.2 s (elapsed    3368 s)
table1       bg0.02        N= 1000000 b=  1 m= 20    11.1 s (elapsed    3379 s)
table1       bg0.10        N= 1000000 b=  1 m= 20    11.3 s (elapsed    3390 s)
table1       lognormal     N= 1000000 b=  1 m= 20    10.7 s (elapsed    3401 s)
table1       clusters2     N= 1000000 b=  1 m= 20    12.8 s (elapsed    3414 s)
cuts k=1     null          N= 1000000 b=  2 m= 20    10.6 s (elapsed    3424 s)
cuts k=1     clan5         N= 1000000 b=  2 m= 20    11.5 s (elapsed    3436 s)
cuts k=1     pairs0.01     N= 1000000 b=  2 m= 20    11.1 s (elapsed    3447 s)
cuts k=1     bg0.02        N= 1000000 b=  2 m= 20    10.9 s (elapsed    3458 s)
cuts k=1     bg0.10        N= 1000000 b=  2 m= 20    11.4 s (elapsed    3469 s)
cuts k=1     compound      N= 1000000 b=  2 m= 20    13.4 s (elapsed    3483 s)
cuts k=1     clusters2half N= 1000000 b=  2 m= 20    12.7 s (elapsed    3495 s)
cuts k=1.84  smear1        N= 1000000 b=  2 m= 20    11.7 s (elapsed    3507 s)
cuts k=1.84  clan30        N= 1000000 b=  2 m= 20    12.3 s (elapsed    3519 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  2 m= 20    12.1 s (elapsed    3532 s)
cuts k=1.84  bg0.05        N= 1000000 b=  2 m= 20    12.0 s (elapsed    3544 s)
cuts k=1.84  lognormal     N= 1000000 b=  2 m= 20    11.4 s (elapsed    3555 s)
cuts k=1.84  clusters2     N= 1000000 b=  2 m= 20    14.7 s (elapsed    3570 s)
cuts k=3     null          N= 1000000 b=  2 m= 20    11.4 s (elapsed    3581 s)
cuts k=3     clan5         N= 1000000 b=  2 m= 20    12.5 s (elapsed    3594 s)
cuts k=3     pairs0.01     N= 1000000 b=  2 m= 20    12.3 s (elapsed    3606 s)
cuts k=3     bg0.02        N= 1000000 b=  2 m= 20    12.1 s (elapsed    3618 s)
cuts k=3     bg0.10        N= 1000000 b=  2 m= 20    12.7 s (elapsed    3631 s)
cuts k=3     lognormal     N= 1000000 b=  2 m= 20    11.1 s (elapsed    3642 s)
cuts k=3     clusters2     N= 1000000 b=  2 m= 20    14.8 s (elapsed    3657 s)
cuts k=40    null          N= 1000000 b=  2 m= 20    10.4 s (elapsed    3667 s)
cuts k=40    clan5         N= 1000000 b=  2 m= 20    11.3 s (elapsed    3678 s)
cuts k=40    pairs0.01     N= 1000000 b=  2 m= 20    11.4 s (elapsed    3690 s)
cuts k=40    bg0.02        N= 1000000 b=  2 m= 20    11.9 s (elapsed    3702 s)
cuts k=40    bg0.10        N= 1000000 b=  2 m= 20    12.6 s (elapsed    3714 s)
cuts k=40    lognormal     N= 1000000 b=  2 m= 20    10.1 s (elapsed    3724 s)
cuts k=40    clusters2     N= 1000000 b=  2 m= 20    14.7 s (elapsed    3739 s)
table1       null          N= 1000000 b=  2 m= 20    10.6 s (elapsed    3750 s)
table1       clan5         N= 1000000 b=  2 m= 20    11.9 s (elapsed    3761 s)
table1       pairs0.01     N= 1000000 b=  2 m= 20    11.1 s (elapsed    3772 s)
table1       bg0.02        N= 1000000 b=  2 m= 20    10.7 s (elapsed    3783 s)
table1       bg0.10        N= 1000000 b=  2 m= 20    11.0 s (elapsed    3794 s)
table1       lognormal     N= 1000000 b=  2 m= 20    11.0 s (elapsed    3805 s)
table1       clusters2     N= 1000000 b=  2 m= 20    13.2 s (elapsed    3818 s)
cuts k=1     null          N= 1000000 b=  3 m= 20    10.9 s (elapsed    3829 s)
cuts k=1     clan5         N= 1000000 b=  3 m= 20    12.0 s (elapsed    3841 s)
cuts k=1     pairs0.01     N= 1000000 b=  3 m= 20    11.6 s (elapsed    3853 s)
cuts k=1     bg0.02        N= 1000000 b=  3 m= 20    11.4 s (elapsed    3864 s)
cuts k=1     bg0.10        N= 1000000 b=  3 m= 20    11.7 s (elapsed    3876 s)
cuts k=1     compound      N= 1000000 b=  3 m= 20    14.7 s (elapsed    3891 s)
cuts k=1     clusters2half N= 1000000 b=  3 m= 20    12.9 s (elapsed    3904 s)
cuts k=1.84  smear1        N= 1000000 b=  3 m= 20    12.0 s (elapsed    3916 s)
cuts k=1.84  clan30        N= 1000000 b=  3 m= 20    12.8 s (elapsed    3928 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  3 m= 20    13.0 s (elapsed    3941 s)
cuts k=1.84  bg0.05        N= 1000000 b=  3 m= 20    12.5 s (elapsed    3954 s)
cuts k=1.84  lognormal     N= 1000000 b=  3 m= 20    12.2 s (elapsed    3966 s)
cuts k=1.84  clusters2     N= 1000000 b=  3 m= 20    15.3 s (elapsed    3981 s)
cuts k=3     null          N= 1000000 b=  3 m= 20    11.8 s (elapsed    3993 s)
cuts k=3     clan5         N= 1000000 b=  3 m= 20    12.9 s (elapsed    4006 s)
cuts k=3     pairs0.01     N= 1000000 b=  3 m= 20    12.5 s (elapsed    4019 s)
cuts k=3     bg0.02        N= 1000000 b=  3 m= 20    12.9 s (elapsed    4031 s)
cuts k=3     bg0.10        N= 1000000 b=  3 m= 20    13.2 s (elapsed    4045 s)
cuts k=3     lognormal     N= 1000000 b=  3 m= 20    11.8 s (elapsed    4056 s)
cuts k=3     clusters2     N= 1000000 b=  3 m= 20    16.0 s (elapsed    4072 s)
cuts k=40    null          N= 1000000 b=  3 m= 20    10.8 s (elapsed    4083 s)
cuts k=40    clan5         N= 1000000 b=  3 m= 20    12.3 s (elapsed    4096 s)
cuts k=40    pairs0.01     N= 1000000 b=  3 m= 20    12.2 s (elapsed    4108 s)
cuts k=40    bg0.02        N= 1000000 b=  3 m= 20    12.5 s (elapsed    4120 s)
cuts k=40    bg0.10        N= 1000000 b=  3 m= 20    12.5 s (elapsed    4133 s)
cuts k=40    lognormal     N= 1000000 b=  3 m= 20    10.4 s (elapsed    4143 s)
cuts k=40    clusters2     N= 1000000 b=  3 m= 20    14.4 s (elapsed    4158 s)
table1       null          N= 1000000 b=  3 m= 20    10.4 s (elapsed    4168 s)
table1       clan5         N= 1000000 b=  3 m= 20    11.6 s (elapsed    4180 s)
table1       pairs0.01     N= 1000000 b=  3 m= 20    11.4 s (elapsed    4191 s)
table1       bg0.02        N= 1000000 b=  3 m= 20    11.0 s (elapsed    4202 s)
table1       bg0.10        N= 1000000 b=  3 m= 20    11.2 s (elapsed    4213 s)
table1       lognormal     N= 1000000 b=  3 m= 20    10.6 s (elapsed    4224 s)
table1       clusters2     N= 1000000 b=  3 m= 20    12.9 s (elapsed    4237 s)
cuts k=1     null          N= 1000000 b=  4 m= 20    10.6 s (elapsed    4247 s)
cuts k=1     clan5         N= 1000000 b=  4 m= 20    11.4 s (elapsed    4259 s)
cuts k=1     pairs0.01     N= 1000000 b=  4 m= 20    11.4 s (elapsed    4270 s)
cuts k=1     bg0.02        N= 1000000 b=  4 m= 20    11.2 s (elapsed    4281 s)
cuts k=1     bg0.10        N= 1000000 b=  4 m= 20    11.4 s (elapsed    4293 s)
cuts k=1     compound      N= 1000000 b=  4 m= 20    14.1 s (elapsed    4307 s)
cuts k=1     clusters2half N= 1000000 b=  4 m= 20    12.7 s (elapsed    4320 s)
cuts k=1.84  smear1        N= 1000000 b=  4 m= 20    11.3 s (elapsed    4331 s)
cuts k=1.84  clan30        N= 1000000 b=  4 m= 20    12.0 s (elapsed    4343 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  4 m= 20    12.0 s (elapsed    4355 s)
cuts k=1.84  bg0.05        N= 1000000 b=  4 m= 20    12.0 s (elapsed    4367 s)
cuts k=1.84  lognormal     N= 1000000 b=  4 m= 20    11.6 s (elapsed    4378 s)
cuts k=1.84  clusters2     N= 1000000 b=  4 m= 20    14.5 s (elapsed    4393 s)
cuts k=3     null          N= 1000000 b=  4 m= 20    11.4 s (elapsed    4404 s)
cuts k=3     clan5         N= 1000000 b=  4 m= 20    12.2 s (elapsed    4416 s)
cuts k=3     pairs0.01     N= 1000000 b=  4 m= 20    11.8 s (elapsed    4428 s)
cuts k=3     bg0.02        N= 1000000 b=  4 m= 20    12.1 s (elapsed    4440 s)
cuts k=3     bg0.10        N= 1000000 b=  4 m= 20    12.6 s (elapsed    4453 s)
cuts k=3     lognormal     N= 1000000 b=  4 m= 20    11.5 s (elapsed    4464 s)
cuts k=3     clusters2     N= 1000000 b=  4 m= 20    15.2 s (elapsed    4479 s)
cuts k=40    null          N= 1000000 b=  4 m= 20    10.3 s (elapsed    4490 s)
cuts k=40    clan5         N= 1000000 b=  4 m= 20    11.4 s (elapsed    4501 s)
cuts k=40    pairs0.01     N= 1000000 b=  4 m= 20    11.7 s (elapsed    4513 s)
cuts k=40    bg0.02        N= 1000000 b=  4 m= 20    12.3 s (elapsed    4525 s)
cuts k=40    bg0.10        N= 1000000 b=  4 m= 20    12.8 s (elapsed    4538 s)
cuts k=40    lognormal     N= 1000000 b=  4 m= 20    10.5 s (elapsed    4548 s)
cuts k=40    clusters2     N= 1000000 b=  4 m= 20    14.6 s (elapsed    4563 s)
table1       null          N= 1000000 b=  4 m= 20    10.5 s (elapsed    4573 s)
table1       clan5         N= 1000000 b=  4 m= 20    11.5 s (elapsed    4585 s)
table1       pairs0.01     N= 1000000 b=  4 m= 20    11.1 s (elapsed    4596 s)
table1       bg0.02        N= 1000000 b=  4 m= 20    11.0 s (elapsed    4607 s)
table1       bg0.10        N= 1000000 b=  4 m= 20    11.2 s (elapsed    4618 s)
table1       lognormal     N= 1000000 b=  4 m= 20    10.5 s (elapsed    4629 s)
table1       clusters2     N= 1000000 b=  4 m= 20    12.6 s (elapsed    4641 s)
cuts k=1     null          N= 1000000 b=  5 m= 20    10.6 s (elapsed    4652 s)
cuts k=1     clan5         N= 1000000 b=  5 m= 20    11.3 s (elapsed    4663 s)
cuts k=1     pairs0.01     N= 1000000 b=  5 m= 20    10.8 s (elapsed    4674 s)
cuts k=1     bg0.02        N= 1000000 b=  5 m= 20    11.0 s (elapsed    4685 s)
cuts k=1     bg0.10        N= 1000000 b=  5 m= 20    11.6 s (elapsed    4697 s)
cuts k=1     compound      N= 1000000 b=  5 m= 20    14.0 s (elapsed    4711 s)
cuts k=1     clusters2half N= 1000000 b=  5 m= 20    12.6 s (elapsed    4723 s)
cuts k=1.84  smear1        N= 1000000 b=  5 m= 20    11.3 s (elapsed    4735 s)
cuts k=1.84  clan30        N= 1000000 b=  5 m= 20    12.0 s (elapsed    4746 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  5 m= 20    12.0 s (elapsed    4758 s)
cuts k=1.84  bg0.05        N= 1000000 b=  5 m= 20    11.8 s (elapsed    4770 s)
cuts k=1.84  lognormal     N= 1000000 b=  5 m= 20    11.1 s (elapsed    4781 s)
cuts k=1.84  clusters2     N= 1000000 b=  5 m= 20    14.3 s (elapsed    4796 s)
cuts k=3     null          N= 1000000 b=  5 m= 20    11.2 s (elapsed    4807 s)
cuts k=3     clan5         N= 1000000 b=  5 m= 20    11.9 s (elapsed    4819 s)
cuts k=3     pairs0.01     N= 1000000 b=  5 m= 20    11.8 s (elapsed    4831 s)
cuts k=3     bg0.02        N= 1000000 b=  5 m= 20    11.9 s (elapsed    4842 s)
cuts k=3     bg0.10        N= 1000000 b=  5 m= 20    12.5 s (elapsed    4855 s)
cuts k=3     lognormal     N= 1000000 b=  5 m= 20    11.5 s (elapsed    4866 s)
cuts k=3     clusters2     N= 1000000 b=  5 m= 20    14.8 s (elapsed    4881 s)
cuts k=40    null          N= 1000000 b=  5 m= 20    10.1 s (elapsed    4891 s)
cuts k=40    clan5         N= 1000000 b=  5 m= 20    11.1 s (elapsed    4902 s)
cuts k=40    pairs0.01     N= 1000000 b=  5 m= 20    11.4 s (elapsed    4914 s)
cuts k=40    bg0.02        N= 1000000 b=  5 m= 20    12.1 s (elapsed    4926 s)
cuts k=40    bg0.10        N= 1000000 b=  5 m= 20    12.5 s (elapsed    4938 s)
cuts k=40    lognormal     N= 1000000 b=  5 m= 20    10.3 s (elapsed    4949 s)
cuts k=40    clusters2     N= 1000000 b=  5 m= 20    14.4 s (elapsed    4963 s)
table1       null          N= 1000000 b=  5 m= 20    10.6 s (elapsed    4974 s)
table1       clan5         N= 1000000 b=  5 m= 20    11.4 s (elapsed    4985 s)
table1       pairs0.01     N= 1000000 b=  5 m= 20    11.0 s (elapsed    4996 s)
table1       bg0.02        N= 1000000 b=  5 m= 20    11.0 s (elapsed    5007 s)
table1       bg0.10        N= 1000000 b=  5 m= 20    11.3 s (elapsed    5019 s)
table1       lognormal     N= 1000000 b=  5 m= 20    10.6 s (elapsed    5029 s)
table1       clusters2     N= 1000000 b=  5 m= 20    13.1 s (elapsed    5042 s)
cuts k=1     null          N= 1000000 b=  6 m= 20    10.8 s (elapsed    5053 s)
cuts k=1     clan5         N= 1000000 b=  6 m= 20    11.5 s (elapsed    5065 s)
cuts k=1     pairs0.01     N= 1000000 b=  6 m= 20    11.1 s (elapsed    5076 s)
cuts k=1     bg0.02        N= 1000000 b=  6 m= 20    11.0 s (elapsed    5087 s)
cuts k=1     bg0.10        N= 1000000 b=  6 m= 20    11.4 s (elapsed    5098 s)
cuts k=1     compound      N= 1000000 b=  6 m= 20    14.2 s (elapsed    5112 s)
cuts k=1     clusters2half N= 1000000 b=  6 m= 20    12.8 s (elapsed    5125 s)
cuts k=1.84  smear1        N= 1000000 b=  6 m= 20    11.6 s (elapsed    5137 s)
cuts k=1.84  clan30        N= 1000000 b=  6 m= 20    12.0 s (elapsed    5149 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  6 m= 20    11.9 s (elapsed    5161 s)
cuts k=1.84  bg0.05        N= 1000000 b=  6 m= 20    12.0 s (elapsed    5173 s)
cuts k=1.84  lognormal     N= 1000000 b=  6 m= 20    11.3 s (elapsed    5184 s)
cuts k=1.84  clusters2     N= 1000000 b=  6 m= 20    14.6 s (elapsed    5199 s)
cuts k=3     null          N= 1000000 b=  6 m= 20    11.5 s (elapsed    5210 s)
cuts k=3     clan5         N= 1000000 b=  6 m= 20    12.3 s (elapsed    5222 s)
cuts k=3     pairs0.01     N= 1000000 b=  6 m= 20    11.8 s (elapsed    5234 s)
cuts k=3     bg0.02        N= 1000000 b=  6 m= 20    11.9 s (elapsed    5246 s)
cuts k=3     bg0.10        N= 1000000 b=  6 m= 20    12.3 s (elapsed    5258 s)
cuts k=3     lognormal     N= 1000000 b=  6 m= 20    11.6 s (elapsed    5270 s)
cuts k=3     clusters2     N= 1000000 b=  6 m= 20    15.3 s (elapsed    5285 s)
cuts k=40    null          N= 1000000 b=  6 m= 20    10.4 s (elapsed    5296 s)
cuts k=40    clan5         N= 1000000 b=  6 m= 20    11.2 s (elapsed    5307 s)
cuts k=40    pairs0.01     N= 1000000 b=  6 m= 20    11.5 s (elapsed    5318 s)
cuts k=40    bg0.02        N= 1000000 b=  6 m= 20    12.1 s (elapsed    5330 s)
cuts k=40    bg0.10        N= 1000000 b=  6 m= 20    12.8 s (elapsed    5343 s)
cuts k=40    lognormal     N= 1000000 b=  6 m= 20    10.4 s (elapsed    5354 s)
cuts k=40    clusters2     N= 1000000 b=  6 m= 20    14.5 s (elapsed    5368 s)
table1       null          N= 1000000 b=  6 m= 20    10.6 s (elapsed    5379 s)
table1       clan5         N= 1000000 b=  6 m= 20    11.4 s (elapsed    5390 s)
table1       pairs0.01     N= 1000000 b=  6 m= 20    10.8 s (elapsed    5401 s)
table1       bg0.02        N= 1000000 b=  6 m= 20    10.7 s (elapsed    5412 s)
table1       bg0.10        N= 1000000 b=  6 m= 20    11.1 s (elapsed    5423 s)
table1       lognormal     N= 1000000 b=  6 m= 20    10.6 s (elapsed    5433 s)
table1       clusters2     N= 1000000 b=  6 m= 20    12.8 s (elapsed    5446 s)
cuts k=1     null          N= 1000000 b=  7 m= 20    10.5 s (elapsed    5457 s)
cuts k=1     clan5         N= 1000000 b=  7 m= 20    11.6 s (elapsed    5468 s)
cuts k=1     pairs0.01     N= 1000000 b=  7 m= 20    11.0 s (elapsed    5479 s)
cuts k=1     bg0.02        N= 1000000 b=  7 m= 20    10.7 s (elapsed    5490 s)
cuts k=1     bg0.10        N= 1000000 b=  7 m= 20    11.2 s (elapsed    5501 s)
cuts k=1     compound      N= 1000000 b=  7 m= 20    14.0 s (elapsed    5515 s)
cuts k=1     clusters2half N= 1000000 b=  7 m= 20    12.6 s (elapsed    5528 s)
cuts k=1.84  smear1        N= 1000000 b=  7 m= 20    11.3 s (elapsed    5539 s)
cuts k=1.84  clan30        N= 1000000 b=  7 m= 20    12.1 s (elapsed    5551 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  7 m= 20    11.6 s (elapsed    5563 s)
cuts k=1.84  bg0.05        N= 1000000 b=  7 m= 20    11.7 s (elapsed    5575 s)
cuts k=1.84  lognormal     N= 1000000 b=  7 m= 20    11.4 s (elapsed    5586 s)
cuts k=1.84  clusters2     N= 1000000 b=  7 m= 20    14.3 s (elapsed    5600 s)
cuts k=3     null          N= 1000000 b=  7 m= 20    11.4 s (elapsed    5612 s)
cuts k=3     clan5         N= 1000000 b=  7 m= 20    12.1 s (elapsed    5624 s)
cuts k=3     pairs0.01     N= 1000000 b=  7 m= 20    11.7 s (elapsed    5635 s)
cuts k=3     bg0.02        N= 1000000 b=  7 m= 20    11.8 s (elapsed    5647 s)
cuts k=3     bg0.10        N= 1000000 b=  7 m= 20    12.4 s (elapsed    5660 s)
cuts k=3     lognormal     N= 1000000 b=  7 m= 20    11.3 s (elapsed    5671 s)
cuts k=3     clusters2     N= 1000000 b=  7 m= 20    15.0 s (elapsed    5686 s)
cuts k=40    null          N= 1000000 b=  7 m= 20    10.3 s (elapsed    5696 s)
cuts k=40    clan5         N= 1000000 b=  7 m= 20    11.3 s (elapsed    5707 s)
cuts k=40    pairs0.01     N= 1000000 b=  7 m= 20    11.1 s (elapsed    5719 s)
cuts k=40    bg0.02        N= 1000000 b=  7 m= 20    11.8 s (elapsed    5730 s)
cuts k=40    bg0.10        N= 1000000 b=  7 m= 20    12.5 s (elapsed    5743 s)
cuts k=40    lognormal     N= 1000000 b=  7 m= 20    10.4 s (elapsed    5753 s)
cuts k=40    clusters2     N= 1000000 b=  7 m= 20    14.5 s (elapsed    5768 s)
table1       null          N= 1000000 b=  7 m= 20    10.4 s (elapsed    5778 s)
table1       clan5         N= 1000000 b=  7 m= 20    11.6 s (elapsed    5790 s)
table1       pairs0.01     N= 1000000 b=  7 m= 20    10.8 s (elapsed    5801 s)
table1       bg0.02        N= 1000000 b=  7 m= 20    10.6 s (elapsed    5811 s)
table1       bg0.10        N= 1000000 b=  7 m= 20    10.9 s (elapsed    5822 s)
table1       lognormal     N= 1000000 b=  7 m= 20    10.6 s (elapsed    5833 s)
table1       clusters2     N= 1000000 b=  7 m= 20    12.9 s (elapsed    5846 s)
cuts k=1     null          N= 1000000 b=  8 m= 20    10.5 s (elapsed    5856 s)
cuts k=1     clan5         N= 1000000 b=  8 m= 20    11.5 s (elapsed    5868 s)
cuts k=1     pairs0.01     N= 1000000 b=  8 m= 20    11.1 s (elapsed    5879 s)
cuts k=1     bg0.02        N= 1000000 b=  8 m= 20    10.8 s (elapsed    5890 s)
cuts k=1     bg0.10        N= 1000000 b=  8 m= 20    11.0 s (elapsed    5901 s)
cuts k=1     compound      N= 1000000 b=  8 m= 20    13.8 s (elapsed    5914 s)
cuts k=1     clusters2half N= 1000000 b=  8 m= 20    12.6 s (elapsed    5927 s)
cuts k=1.84  smear1        N= 1000000 b=  8 m= 20    11.4 s (elapsed    5938 s)
cuts k=1.84  clan30        N= 1000000 b=  8 m= 20    12.0 s (elapsed    5950 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  8 m= 20    11.7 s (elapsed    5962 s)
cuts k=1.84  bg0.05        N= 1000000 b=  8 m= 20    11.6 s (elapsed    5974 s)
cuts k=1.84  lognormal     N= 1000000 b=  8 m= 20    11.2 s (elapsed    5985 s)
cuts k=1.84  clusters2     N= 1000000 b=  8 m= 20    14.4 s (elapsed    5999 s)
cuts k=3     null          N= 1000000 b=  8 m= 20    11.5 s (elapsed    6011 s)
cuts k=3     clan5         N= 1000000 b=  8 m= 20    12.1 s (elapsed    6023 s)
cuts k=3     pairs0.01     N= 1000000 b=  8 m= 20    11.8 s (elapsed    6035 s)
cuts k=3     bg0.02        N= 1000000 b=  8 m= 20    11.6 s (elapsed    6046 s)
cuts k=3     bg0.10        N= 1000000 b=  8 m= 20    12.2 s (elapsed    6059 s)
cuts k=3     lognormal     N= 1000000 b=  8 m= 20    11.3 s (elapsed    6070 s)
cuts k=3     clusters2     N= 1000000 b=  8 m= 20    14.9 s (elapsed    6085 s)
cuts k=40    null          N= 1000000 b=  8 m= 20    10.5 s (elapsed    6095 s)
cuts k=40    clan5         N= 1000000 b=  8 m= 20    11.2 s (elapsed    6106 s)
cuts k=40    pairs0.01     N= 1000000 b=  8 m= 20    11.3 s (elapsed    6118 s)
cuts k=40    bg0.02        N= 1000000 b=  8 m= 20    11.7 s (elapsed    6129 s)
cuts k=40    bg0.10        N= 1000000 b=  8 m= 20    12.4 s (elapsed    6142 s)
cuts k=40    lognormal     N= 1000000 b=  8 m= 20    10.4 s (elapsed    6152 s)
cuts k=40    clusters2     N= 1000000 b=  8 m= 20    14.4 s (elapsed    6167 s)
table1       null          N= 1000000 b=  8 m= 20    10.6 s (elapsed    6177 s)
table1       clan5         N= 1000000 b=  8 m= 20    11.6 s (elapsed    6189 s)
table1       pairs0.01     N= 1000000 b=  8 m= 20    10.9 s (elapsed    6200 s)
table1       bg0.02        N= 1000000 b=  8 m= 20    10.6 s (elapsed    6210 s)
table1       bg0.10        N= 1000000 b=  8 m= 20    10.9 s (elapsed    6221 s)
table1       lognormal     N= 1000000 b=  8 m= 20    10.8 s (elapsed    6232 s)
table1       clusters2     N= 1000000 b=  8 m= 20    12.9 s (elapsed    6245 s)
cuts k=1     null          N= 1000000 b=  9 m= 20    10.8 s (elapsed    6256 s)
cuts k=1     clan5         N= 1000000 b=  9 m= 20    11.4 s (elapsed    6267 s)
cuts k=1     pairs0.01     N= 1000000 b=  9 m= 20    11.2 s (elapsed    6278 s)
cuts k=1     bg0.02        N= 1000000 b=  9 m= 20    10.9 s (elapsed    6289 s)
cuts k=1     bg0.10        N= 1000000 b=  9 m= 20    11.1 s (elapsed    6300 s)
cuts k=1     compound      N= 1000000 b=  9 m= 20    13.8 s (elapsed    6314 s)
cuts k=1     clusters2half N= 1000000 b=  9 m= 20    12.7 s (elapsed    6327 s)
cuts k=1.84  smear1        N= 1000000 b=  9 m= 20    11.3 s (elapsed    6338 s)
cuts k=1.84  clan30        N= 1000000 b=  9 m= 20    12.0 s (elapsed    6350 s)
cuts k=1.84  pairs0.05     N= 1000000 b=  9 m= 20    11.9 s (elapsed    6362 s)
cuts k=1.84  bg0.05        N= 1000000 b=  9 m= 20    11.6 s (elapsed    6374 s)
cuts k=1.84  lognormal     N= 1000000 b=  9 m= 20    11.0 s (elapsed    6385 s)
cuts k=1.84  clusters2     N= 1000000 b=  9 m= 20    14.4 s (elapsed    6399 s)
cuts k=3     null          N= 1000000 b=  9 m= 20    11.2 s (elapsed    6410 s)
cuts k=3     clan5         N= 1000000 b=  9 m= 20    12.2 s (elapsed    6422 s)
cuts k=3     pairs0.01     N= 1000000 b=  9 m= 20    11.9 s (elapsed    6434 s)
cuts k=3     bg0.02        N= 1000000 b=  9 m= 20    11.8 s (elapsed    6446 s)
cuts k=3     bg0.10        N= 1000000 b=  9 m= 20    12.2 s (elapsed    6458 s)
cuts k=3     lognormal     N= 1000000 b=  9 m= 20    11.5 s (elapsed    6470 s)
cuts k=3     clusters2     N= 1000000 b=  9 m= 20    15.0 s (elapsed    6485 s)
cuts k=40    null          N= 1000000 b=  9 m= 20    10.5 s (elapsed    6495 s)
cuts k=40    clan5         N= 1000000 b=  9 m= 20    11.2 s (elapsed    6507 s)
cuts k=40    pairs0.01     N= 1000000 b=  9 m= 20    11.6 s (elapsed    6518 s)
cuts k=40    bg0.02        N= 1000000 b=  9 m= 20    11.7 s (elapsed    6530 s)
cuts k=40    bg0.10        N= 1000000 b=  9 m= 20    12.4 s (elapsed    6542 s)
cuts k=40    lognormal     N= 1000000 b=  9 m= 20    10.4 s (elapsed    6553 s)
cuts k=40    clusters2     N= 1000000 b=  9 m= 20    14.5 s (elapsed    6567 s)
table1       null          N= 1000000 b=  9 m= 20    10.6 s (elapsed    6578 s)
table1       clan5         N= 1000000 b=  9 m= 20    11.4 s (elapsed    6589 s)
table1       pairs0.01     N= 1000000 b=  9 m= 20    11.3 s (elapsed    6600 s)
table1       bg0.02        N= 1000000 b=  9 m= 20    10.7 s (elapsed    6611 s)
table1       bg0.10        N= 1000000 b=  9 m= 20    10.8 s (elapsed    6622 s)
table1       lognormal     N= 1000000 b=  9 m= 20    10.5 s (elapsed    6633 s)
table1       clusters2     N= 1000000 b=  9 m= 20    13.0 s (elapsed    6646 s)
cuts k=1     null          N= 1000000 b= 10 m= 20    10.8 s (elapsed    6656 s)
cuts k=1     clan5         N= 1000000 b= 10 m= 20    11.4 s (elapsed    6668 s)
cuts k=1     pairs0.01     N= 1000000 b= 10 m= 20    11.0 s (elapsed    6679 s)
cuts k=1     bg0.02        N= 1000000 b= 10 m= 20    11.1 s (elapsed    6690 s)
cuts k=1     bg0.10        N= 1000000 b= 10 m= 20    11.1 s (elapsed    6701 s)
cuts k=1     compound      N= 1000000 b= 10 m= 20    13.6 s (elapsed    6715 s)
cuts k=1     clusters2half N= 1000000 b= 10 m= 20    12.8 s (elapsed    6727 s)
cuts k=1.84  smear1        N= 1000000 b= 10 m= 20    11.7 s (elapsed    6739 s)
cuts k=1.84  clan30        N= 1000000 b= 10 m= 20    12.0 s (elapsed    6751 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 10 m= 20    11.8 s (elapsed    6763 s)
cuts k=1.84  bg0.05        N= 1000000 b= 10 m= 20    11.7 s (elapsed    6775 s)
cuts k=1.84  lognormal     N= 1000000 b= 10 m= 20    11.0 s (elapsed    6786 s)
cuts k=1.84  clusters2     N= 1000000 b= 10 m= 20    14.4 s (elapsed    6800 s)
cuts k=3     null          N= 1000000 b= 10 m= 20    11.5 s (elapsed    6811 s)
cuts k=3     clan5         N= 1000000 b= 10 m= 20    12.1 s (elapsed    6823 s)
cuts k=3     pairs0.01     N= 1000000 b= 10 m= 20    11.9 s (elapsed    6835 s)
cuts k=3     bg0.02        N= 1000000 b= 10 m= 20    11.8 s (elapsed    6847 s)
cuts k=3     bg0.10        N= 1000000 b= 10 m= 20    12.3 s (elapsed    6859 s)
cuts k=3     lognormal     N= 1000000 b= 10 m= 20    11.4 s (elapsed    6871 s)
cuts k=3     clusters2     N= 1000000 b= 10 m= 20    15.0 s (elapsed    6886 s)
cuts k=40    null          N= 1000000 b= 10 m= 20    10.5 s (elapsed    6896 s)
cuts k=40    clan5         N= 1000000 b= 10 m= 20    11.6 s (elapsed    6908 s)
cuts k=40    pairs0.01     N= 1000000 b= 10 m= 20    11.4 s (elapsed    6919 s)
cuts k=40    bg0.02        N= 1000000 b= 10 m= 20    11.6 s (elapsed    6931 s)
cuts k=40    bg0.10        N= 1000000 b= 10 m= 20    12.4 s (elapsed    6943 s)
cuts k=40    lognormal     N= 1000000 b= 10 m= 20    10.4 s (elapsed    6954 s)
cuts k=40    clusters2     N= 1000000 b= 10 m= 20    14.6 s (elapsed    6968 s)
table1       null          N= 1000000 b= 10 m= 20    10.6 s (elapsed    6979 s)
table1       clan5         N= 1000000 b= 10 m= 20    11.4 s (elapsed    6990 s)
table1       pairs0.01     N= 1000000 b= 10 m= 20    11.0 s (elapsed    7001 s)
table1       bg0.02        N= 1000000 b= 10 m= 20    10.9 s (elapsed    7012 s)
table1       bg0.10        N= 1000000 b= 10 m= 20    10.7 s (elapsed    7023 s)
table1       lognormal     N= 1000000 b= 10 m= 20    10.4 s (elapsed    7034 s)
table1       clusters2     N= 1000000 b= 10 m= 20    13.0 s (elapsed    7046 s)
cuts k=1     null          N= 1000000 b= 11 m= 20    10.8 s (elapsed    7057 s)
cuts k=1     clan5         N= 1000000 b= 11 m= 20    11.4 s (elapsed    7069 s)
cuts k=1     pairs0.01     N= 1000000 b= 11 m= 20    11.1 s (elapsed    7080 s)
cuts k=1     bg0.02        N= 1000000 b= 11 m= 20    11.0 s (elapsed    7091 s)
cuts k=1     bg0.10        N= 1000000 b= 11 m= 20    11.2 s (elapsed    7102 s)
cuts k=1     compound      N= 1000000 b= 11 m= 20    13.8 s (elapsed    7116 s)
cuts k=1     clusters2half N= 1000000 b= 11 m= 20    12.6 s (elapsed    7129 s)
cuts k=1.84  smear1        N= 1000000 b= 11 m= 20    11.3 s (elapsed    7140 s)
cuts k=1.84  clan30        N= 1000000 b= 11 m= 20    11.8 s (elapsed    7152 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 11 m= 20    12.4 s (elapsed    7164 s)
cuts k=1.84  bg0.05        N= 1000000 b= 11 m= 20    12.4 s (elapsed    7176 s)
cuts k=1.84  lognormal     N= 1000000 b= 11 m= 20    11.3 s (elapsed    7188 s)
cuts k=1.84  clusters2     N= 1000000 b= 11 m= 20    14.6 s (elapsed    7202 s)
cuts k=3     null          N= 1000000 b= 11 m= 20    11.9 s (elapsed    7214 s)
cuts k=3     clan5         N= 1000000 b= 11 m= 20    12.7 s (elapsed    7227 s)
cuts k=3     pairs0.01     N= 1000000 b= 11 m= 20    12.5 s (elapsed    7240 s)
cuts k=3     bg0.02        N= 1000000 b= 11 m= 20    12.3 s (elapsed    7252 s)
cuts k=3     bg0.10        N= 1000000 b= 11 m= 20    12.4 s (elapsed    7264 s)
cuts k=3     lognormal     N= 1000000 b= 11 m= 20    11.1 s (elapsed    7275 s)
cuts k=3     clusters2     N= 1000000 b= 11 m= 20    15.0 s (elapsed    7290 s)
cuts k=40    null          N= 1000000 b= 11 m= 20    10.4 s (elapsed    7301 s)
cuts k=40    clan5         N= 1000000 b= 11 m= 20    11.4 s (elapsed    7312 s)
cuts k=40    pairs0.01     N= 1000000 b= 11 m= 20    11.6 s (elapsed    7324 s)
cuts k=40    bg0.02        N= 1000000 b= 11 m= 20    12.0 s (elapsed    7336 s)
cuts k=40    bg0.10        N= 1000000 b= 11 m= 20    12.4 s (elapsed    7348 s)
cuts k=40    lognormal     N= 1000000 b= 11 m= 20    10.3 s (elapsed    7358 s)
cuts k=40    clusters2     N= 1000000 b= 11 m= 20    14.6 s (elapsed    7373 s)
table1       null          N= 1000000 b= 11 m= 20    10.6 s (elapsed    7384 s)
table1       clan5         N= 1000000 b= 11 m= 20    11.4 s (elapsed    7395 s)
table1       pairs0.01     N= 1000000 b= 11 m= 20    10.9 s (elapsed    7406 s)
table1       bg0.02        N= 1000000 b= 11 m= 20    10.9 s (elapsed    7417 s)
table1       bg0.10        N= 1000000 b= 11 m= 20    10.7 s (elapsed    7428 s)
table1       lognormal     N= 1000000 b= 11 m= 20    10.2 s (elapsed    7438 s)
table1       clusters2     N= 1000000 b= 11 m= 20    12.6 s (elapsed    7450 s)
cuts k=1     null          N= 1000000 b= 12 m= 20    10.7 s (elapsed    7461 s)
cuts k=1     clan5         N= 1000000 b= 12 m= 20    11.7 s (elapsed    7473 s)
cuts k=1     pairs0.01     N= 1000000 b= 12 m= 20    11.0 s (elapsed    7484 s)
cuts k=1     bg0.02        N= 1000000 b= 12 m= 20    10.8 s (elapsed    7495 s)
cuts k=1     bg0.10        N= 1000000 b= 12 m= 20    11.4 s (elapsed    7506 s)
cuts k=1     compound      N= 1000000 b= 12 m= 20    13.7 s (elapsed    7520 s)
cuts k=1     clusters2half N= 1000000 b= 12 m= 20    12.3 s (elapsed    7532 s)
cuts k=1.84  smear1        N= 1000000 b= 12 m= 20    11.4 s (elapsed    7543 s)
cuts k=1.84  clan30        N= 1000000 b= 12 m= 20    12.0 s (elapsed    7555 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 12 m= 20    11.7 s (elapsed    7567 s)
cuts k=1.84  bg0.05        N= 1000000 b= 12 m= 20    11.6 s (elapsed    7579 s)
cuts k=1.84  lognormal     N= 1000000 b= 12 m= 20    11.0 s (elapsed    7590 s)
cuts k=1.84  clusters2     N= 1000000 b= 12 m= 20    14.0 s (elapsed    7604 s)
cuts k=3     null          N= 1000000 b= 12 m= 20    11.1 s (elapsed    7615 s)
cuts k=3     clan5         N= 1000000 b= 12 m= 20    12.0 s (elapsed    7627 s)
cuts k=3     pairs0.01     N= 1000000 b= 12 m= 20    11.8 s (elapsed    7638 s)
cuts k=3     bg0.02        N= 1000000 b= 12 m= 20    11.7 s (elapsed    7650 s)
cuts k=3     bg0.10        N= 1000000 b= 12 m= 20    12.3 s (elapsed    7662 s)
cuts k=3     lognormal     N= 1000000 b= 12 m= 20    11.2 s (elapsed    7674 s)
cuts k=3     clusters2     N= 1000000 b= 12 m= 20    14.9 s (elapsed    7688 s)
cuts k=40    null          N= 1000000 b= 12 m= 20    10.4 s (elapsed    7699 s)
cuts k=40    clan5         N= 1000000 b= 12 m= 20    11.4 s (elapsed    7710 s)
cuts k=40    pairs0.01     N= 1000000 b= 12 m= 20    11.8 s (elapsed    7722 s)
cuts k=40    bg0.02        N= 1000000 b= 12 m= 20    11.9 s (elapsed    7734 s)
cuts k=40    bg0.10        N= 1000000 b= 12 m= 20    12.4 s (elapsed    7746 s)
cuts k=40    lognormal     N= 1000000 b= 12 m= 20    10.1 s (elapsed    7756 s)
cuts k=40    clusters2     N= 1000000 b= 12 m= 20    14.4 s (elapsed    7771 s)
table1       null          N= 1000000 b= 12 m= 20    10.5 s (elapsed    7781 s)
table1       clan5         N= 1000000 b= 12 m= 20    11.5 s (elapsed    7793 s)
table1       pairs0.01     N= 1000000 b= 12 m= 20    11.0 s (elapsed    7804 s)
table1       bg0.02        N= 1000000 b= 12 m= 20    10.8 s (elapsed    7815 s)
table1       bg0.10        N= 1000000 b= 12 m= 20    11.0 s (elapsed    7826 s)
table1       lognormal     N= 1000000 b= 12 m= 20    10.3 s (elapsed    7836 s)
table1       clusters2     N= 1000000 b= 12 m= 20    12.7 s (elapsed    7849 s)
cuts k=1     null          N= 1000000 b= 13 m= 20    10.7 s (elapsed    7859 s)
cuts k=1     clan5         N= 1000000 b= 13 m= 20    11.8 s (elapsed    7871 s)
cuts k=1     pairs0.01     N= 1000000 b= 13 m= 20    11.3 s (elapsed    7882 s)
cuts k=1     bg0.02        N= 1000000 b= 13 m= 20    10.9 s (elapsed    7893 s)
cuts k=1     bg0.10        N= 1000000 b= 13 m= 20    11.4 s (elapsed    7905 s)
cuts k=1     compound      N= 1000000 b= 13 m= 20    13.9 s (elapsed    7919 s)
cuts k=1     clusters2half N= 1000000 b= 13 m= 20    12.3 s (elapsed    7931 s)
cuts k=1.84  smear1        N= 1000000 b= 13 m= 20    11.1 s (elapsed    7942 s)
cuts k=1.84  clan30        N= 1000000 b= 13 m= 20    12.0 s (elapsed    7954 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 13 m= 20    11.6 s (elapsed    7966 s)
cuts k=1.84  bg0.05        N= 1000000 b= 13 m= 20    11.7 s (elapsed    7977 s)
cuts k=1.84  lognormal     N= 1000000 b= 13 m= 20    10.9 s (elapsed    7988 s)
cuts k=1.84  clusters2     N= 1000000 b= 13 m= 20    14.1 s (elapsed    8002 s)
cuts k=3     null          N= 1000000 b= 13 m= 20    11.1 s (elapsed    8014 s)
cuts k=3     clan5         N= 1000000 b= 13 m= 20    12.0 s (elapsed    8026 s)
cuts k=3     pairs0.01     N= 1000000 b= 13 m= 20    11.9 s (elapsed    8038 s)
cuts k=3     bg0.02        N= 1000000 b= 13 m= 20    11.7 s (elapsed    8049 s)
cuts k=3     bg0.10        N= 1000000 b= 13 m= 20    12.3 s (elapsed    8061 s)
cuts k=3     lognormal     N= 1000000 b= 13 m= 20    11.3 s (elapsed    8073 s)
cuts k=3     clusters2     N= 1000000 b= 13 m= 20    14.8 s (elapsed    8088 s)
cuts k=40    null          N= 1000000 b= 13 m= 20    10.5 s (elapsed    8098 s)
cuts k=40    clan5         N= 1000000 b= 13 m= 20    11.4 s (elapsed    8110 s)
cuts k=40    pairs0.01     N= 1000000 b= 13 m= 20    11.8 s (elapsed    8121 s)
cuts k=40    bg0.02        N= 1000000 b= 13 m= 20    11.9 s (elapsed    8133 s)
cuts k=40    bg0.10        N= 1000000 b= 13 m= 20    12.4 s (elapsed    8146 s)
cuts k=40    lognormal     N= 1000000 b= 13 m= 20    10.1 s (elapsed    8156 s)
cuts k=40    clusters2     N= 1000000 b= 13 m= 20    14.1 s (elapsed    8170 s)
table1       null          N= 1000000 b= 13 m= 20    10.3 s (elapsed    8180 s)
table1       clan5         N= 1000000 b= 13 m= 20    11.3 s (elapsed    8191 s)
table1       pairs0.01     N= 1000000 b= 13 m= 20    10.8 s (elapsed    8202 s)
table1       bg0.02        N= 1000000 b= 13 m= 20    10.7 s (elapsed    8213 s)
table1       bg0.10        N= 1000000 b= 13 m= 20    11.0 s (elapsed    8224 s)
table1       lognormal     N= 1000000 b= 13 m= 20    10.3 s (elapsed    8234 s)
table1       clusters2     N= 1000000 b= 13 m= 20    12.4 s (elapsed    8247 s)
cuts k=1     null          N= 1000000 b= 14 m= 20    10.4 s (elapsed    8257 s)
cuts k=1     clan5         N= 1000000 b= 14 m= 20    11.5 s (elapsed    8269 s)
cuts k=1     pairs0.01     N= 1000000 b= 14 m= 20    11.2 s (elapsed    8280 s)
cuts k=1     bg0.02        N= 1000000 b= 14 m= 20    11.0 s (elapsed    8291 s)
cuts k=1     bg0.10        N= 1000000 b= 14 m= 20    11.1 s (elapsed    8302 s)
cuts k=1     compound      N= 1000000 b= 14 m= 20    14.0 s (elapsed    8316 s)
cuts k=1     clusters2half N= 1000000 b= 14 m= 20    12.5 s (elapsed    8328 s)
cuts k=1.84  smear1        N= 1000000 b= 14 m= 20    11.1 s (elapsed    8339 s)
cuts k=1.84  clan30        N= 1000000 b= 14 m= 20    12.0 s (elapsed    8351 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 14 m= 20    11.9 s (elapsed    8363 s)
cuts k=1.84  bg0.05        N= 1000000 b= 14 m= 20    11.9 s (elapsed    8375 s)
cuts k=1.84  lognormal     N= 1000000 b= 14 m= 20    11.4 s (elapsed    8386 s)
cuts k=1.84  clusters2     N= 1000000 b= 14 m= 20    14.4 s (elapsed    8401 s)
cuts k=3     null          N= 1000000 b= 14 m= 20    11.2 s (elapsed    8412 s)
cuts k=3     clan5         N= 1000000 b= 14 m= 20    12.1 s (elapsed    8424 s)
cuts k=3     pairs0.01     N= 1000000 b= 14 m= 20    12.0 s (elapsed    8436 s)
cuts k=3     bg0.02        N= 1000000 b= 14 m= 20    12.0 s (elapsed    8448 s)
cuts k=3     bg0.10        N= 1000000 b= 14 m= 20    12.4 s (elapsed    8461 s)
cuts k=3     lognormal     N= 1000000 b= 14 m= 20    11.4 s (elapsed    8472 s)
cuts k=3     clusters2     N= 1000000 b= 14 m= 20    15.0 s (elapsed    8487 s)
cuts k=40    null          N= 1000000 b= 14 m= 20    10.4 s (elapsed    8497 s)
cuts k=40    clan5         N= 1000000 b= 14 m= 20    11.5 s (elapsed    8509 s)
cuts k=40    pairs0.01     N= 1000000 b= 14 m= 20    11.6 s (elapsed    8521 s)
cuts k=40    bg0.02        N= 1000000 b= 14 m= 20    11.8 s (elapsed    8532 s)
cuts k=40    bg0.10        N= 1000000 b= 14 m= 20    12.5 s (elapsed    8545 s)
cuts k=40    lognormal     N= 1000000 b= 14 m= 20    10.2 s (elapsed    8555 s)
cuts k=40    clusters2     N= 1000000 b= 14 m= 20    14.3 s (elapsed    8569 s)
table1       null          N= 1000000 b= 14 m= 20    10.4 s (elapsed    8580 s)
table1       clan5         N= 1000000 b= 14 m= 20    11.8 s (elapsed    8592 s)
table1       pairs0.01     N= 1000000 b= 14 m= 20    10.9 s (elapsed    8602 s)
table1       bg0.02        N= 1000000 b= 14 m= 20    10.8 s (elapsed    8613 s)
table1       bg0.10        N= 1000000 b= 14 m= 20    10.8 s (elapsed    8624 s)
table1       lognormal     N= 1000000 b= 14 m= 20    10.4 s (elapsed    8634 s)
table1       clusters2     N= 1000000 b= 14 m= 20    12.5 s (elapsed    8647 s)
cuts k=1     null          N= 1000000 b= 15 m= 20    10.3 s (elapsed    8657 s)
cuts k=1     clan5         N= 1000000 b= 15 m= 20    11.3 s (elapsed    8669 s)
cuts k=1     pairs0.01     N= 1000000 b= 15 m= 20    11.1 s (elapsed    8680 s)
cuts k=1     bg0.02        N= 1000000 b= 15 m= 20    11.0 s (elapsed    8691 s)
cuts k=1     bg0.10        N= 1000000 b= 15 m= 20    11.2 s (elapsed    8702 s)
cuts k=1     compound      N= 1000000 b= 15 m= 20    13.7 s (elapsed    8716 s)
cuts k=1     clusters2half N= 1000000 b= 15 m= 20    12.7 s (elapsed    8728 s)
cuts k=1.84  smear1        N= 1000000 b= 15 m= 20    11.2 s (elapsed    8740 s)
cuts k=1.84  clan30        N= 1000000 b= 15 m= 20    11.8 s (elapsed    8751 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 15 m= 20    11.9 s (elapsed    8763 s)
cuts k=1.84  bg0.05        N= 1000000 b= 15 m= 20    11.9 s (elapsed    8775 s)
cuts k=1.84  lognormal     N= 1000000 b= 15 m= 20    11.1 s (elapsed    8786 s)
cuts k=1.84  clusters2     N= 1000000 b= 15 m= 20    14.3 s (elapsed    8801 s)
cuts k=3     null          N= 1000000 b= 15 m= 20    11.3 s (elapsed    8812 s)
cuts k=3     clan5         N= 1000000 b= 15 m= 20    12.0 s (elapsed    8824 s)
cuts k=3     pairs0.01     N= 1000000 b= 15 m= 20    11.9 s (elapsed    8836 s)
cuts k=3     bg0.02        N= 1000000 b= 15 m= 20    11.8 s (elapsed    8848 s)
cuts k=3     bg0.10        N= 1000000 b= 15 m= 20    12.2 s (elapsed    8860 s)
cuts k=3     lognormal     N= 1000000 b= 15 m= 20    11.4 s (elapsed    8871 s)
cuts k=3     clusters2     N= 1000000 b= 15 m= 20    14.8 s (elapsed    8886 s)
cuts k=40    null          N= 1000000 b= 15 m= 20    10.2 s (elapsed    8896 s)
cuts k=40    clan5         N= 1000000 b= 15 m= 20    11.4 s (elapsed    8908 s)
cuts k=40    pairs0.01     N= 1000000 b= 15 m= 20    11.4 s (elapsed    8919 s)
cuts k=40    bg0.02        N= 1000000 b= 15 m= 20    12.1 s (elapsed    8931 s)
cuts k=40    bg0.10        N= 1000000 b= 15 m= 20    12.6 s (elapsed    8944 s)
cuts k=40    lognormal     N= 1000000 b= 15 m= 20    10.4 s (elapsed    8954 s)
cuts k=40    clusters2     N= 1000000 b= 15 m= 20    14.0 s (elapsed    8968 s)
table1       null          N= 1000000 b= 15 m= 20    10.0 s (elapsed    8978 s)
table1       clan5         N= 1000000 b= 15 m= 20    11.0 s (elapsed    8989 s)
table1       pairs0.01     N= 1000000 b= 15 m= 20    10.5 s (elapsed    9000 s)
table1       bg0.02        N= 1000000 b= 15 m= 20    10.3 s (elapsed    9010 s)
table1       bg0.10        N= 1000000 b= 15 m= 20    10.5 s (elapsed    9020 s)
table1       lognormal     N= 1000000 b= 15 m= 20    10.0 s (elapsed    9030 s)
table1       clusters2     N= 1000000 b= 15 m= 20    12.2 s (elapsed    9043 s)
cuts k=1     null          N= 1000000 b= 16 m= 20     9.9 s (elapsed    9053 s)
cuts k=1.84  null          N= 1000000 b= 16 m= 20    10.4 s (elapsed    9063 s)
cuts k=3     null          N= 1000000 b= 16 m= 20    10.8 s (elapsed    9074 s)
cuts k=40    null          N= 1000000 b= 16 m= 20    10.1 s (elapsed    9084 s)
table1       null          N= 1000000 b= 16 m= 20    10.1 s (elapsed    9094 s)
cuts k=1     null          N= 1000000 b= 17 m= 20    10.1 s (elapsed    9104 s)
cuts k=1.84  null          N= 1000000 b= 17 m= 20    10.5 s (elapsed    9115 s)
cuts k=3     null          N= 1000000 b= 17 m= 20    11.0 s (elapsed    9125 s)
cuts k=40    null          N= 1000000 b= 17 m= 20     9.8 s (elapsed    9135 s)
table1       null          N= 1000000 b= 17 m= 20     9.9 s (elapsed    9145 s)
cuts k=1     null          N= 1000000 b= 18 m= 20    10.0 s (elapsed    9155 s)
cuts k=1.84  null          N= 1000000 b= 18 m= 20    10.6 s (elapsed    9166 s)
cuts k=3     null          N= 1000000 b= 18 m= 20    11.1 s (elapsed    9177 s)
cuts k=40    null          N= 1000000 b= 18 m= 20    10.1 s (elapsed    9187 s)
table1       null          N= 1000000 b= 18 m= 20    10.4 s (elapsed    9197 s)
cuts k=1     null          N= 1000000 b= 19 m= 20    10.5 s (elapsed    9208 s)
cuts k=1.84  null          N= 1000000 b= 19 m= 20    10.7 s (elapsed    9219 s)
cuts k=3     null          N= 1000000 b= 19 m= 20    11.0 s (elapsed    9230 s)
cuts k=40    null          N= 1000000 b= 19 m= 20    10.2 s (elapsed    9240 s)
table1       null          N= 1000000 b= 19 m= 20    10.1 s (elapsed    9250 s)
cuts k=1     null          N= 1000000 b= 20 m= 20    10.3 s (elapsed    9260 s)
cuts k=1.84  null          N= 1000000 b= 20 m= 20    11.0 s (elapsed    9271 s)
cuts k=3     null          N= 1000000 b= 20 m= 20    11.1 s (elapsed    9282 s)
cuts k=40    null          N= 1000000 b= 20 m= 20    10.2 s (elapsed    9293 s)
table1       null          N= 1000000 b= 20 m= 20    10.4 s (elapsed    9303 s)
cuts k=1     null          N= 1000000 b= 21 m= 20    12.0 s (elapsed    9315 s)
cuts k=1.84  null          N= 1000000 b= 21 m= 20    12.6 s (elapsed    9328 s)
cuts k=3     null          N= 1000000 b= 21 m= 20    12.7 s (elapsed    9340 s)
cuts k=40    null          N= 1000000 b= 21 m= 20    11.9 s (elapsed    9352 s)
table1       null          N= 1000000 b= 21 m= 20    12.0 s (elapsed    9364 s)
cuts k=1     null          N= 1000000 b= 22 m= 20    11.9 s (elapsed    9376 s)
cuts k=1.84  null          N= 1000000 b= 22 m= 20    12.7 s (elapsed    9389 s)
cuts k=3     null          N= 1000000 b= 22 m= 20    12.5 s (elapsed    9401 s)
cuts k=40    null          N= 1000000 b= 22 m= 20    10.3 s (elapsed    9412 s)
table1       null          N= 1000000 b= 22 m= 20    10.5 s (elapsed    9422 s)
cuts k=1     null          N= 1000000 b= 23 m= 20    10.4 s (elapsed    9432 s)
cuts k=1.84  null          N= 1000000 b= 23 m= 20    11.3 s (elapsed    9444 s)
cuts k=3     null          N= 1000000 b= 23 m= 20    11.4 s (elapsed    9455 s)
cuts k=40    null          N= 1000000 b= 23 m= 20    10.6 s (elapsed    9466 s)
table1       null          N= 1000000 b= 23 m= 20    10.7 s (elapsed    9476 s)
cuts k=1     null          N= 1000000 b= 24 m= 20    10.7 s (elapsed    9487 s)
cuts k=1.84  null          N= 1000000 b= 24 m= 20    10.8 s (elapsed    9498 s)
cuts k=3     null          N= 1000000 b= 24 m= 20    10.9 s (elapsed    9509 s)
cuts k=40    null          N= 1000000 b= 24 m= 20    10.4 s (elapsed    9519 s)
table1       null          N= 1000000 b= 24 m= 20    11.4 s (elapsed    9531 s)
cuts k=1     null          N= 1000000 b= 25 m= 20    11.5 s (elapsed    9542 s)
cuts k=1.84  null          N= 1000000 b= 25 m= 20    12.0 s (elapsed    9554 s)
cuts k=3     null          N= 1000000 b= 25 m= 20    12.3 s (elapsed    9566 s)
cuts k=40    null          N= 1000000 b= 25 m= 20    11.8 s (elapsed    9578 s)
table1       null          N= 1000000 b= 25 m= 20    12.1 s (elapsed    9590 s)
cuts k=1     null          N= 1000000 b= 26 m= 20    12.2 s (elapsed    9603 s)
cuts k=1.84  null          N= 1000000 b= 26 m= 20    12.6 s (elapsed    9615 s)
cuts k=3     null          N= 1000000 b= 26 m= 20    12.8 s (elapsed    9628 s)
cuts k=40    null          N= 1000000 b= 26 m= 20    12.1 s (elapsed    9640 s)
table1       null          N= 1000000 b= 26 m= 20    12.1 s (elapsed    9652 s)
cuts k=1     null          N= 1000000 b= 27 m= 20    12.1 s (elapsed    9664 s)
cuts k=1.84  null          N= 1000000 b= 27 m= 20    12.5 s (elapsed    9677 s)
cuts k=3     null          N= 1000000 b= 27 m= 20    12.8 s (elapsed    9690 s)
cuts k=40    null          N= 1000000 b= 27 m= 20    12.2 s (elapsed    9702 s)
table1       null          N= 1000000 b= 27 m= 20    12.3 s (elapsed    9714 s)
cuts k=1     null          N= 1000000 b= 28 m= 20    12.1 s (elapsed    9726 s)
cuts k=1.84  null          N= 1000000 b= 28 m= 20    12.6 s (elapsed    9739 s)
cuts k=3     null          N= 1000000 b= 28 m= 20    12.9 s (elapsed    9752 s)
cuts k=40    null          N= 1000000 b= 28 m= 20    12.0 s (elapsed    9764 s)
table1       null          N= 1000000 b= 28 m= 20    12.0 s (elapsed    9776 s)
cuts k=1     null          N= 1000000 b= 29 m= 20    12.2 s (elapsed    9788 s)
cuts k=1.84  null          N= 1000000 b= 29 m= 20    12.6 s (elapsed    9800 s)
cuts k=3     null          N= 1000000 b= 29 m= 20    12.9 s (elapsed    9813 s)
cuts k=40    null          N= 1000000 b= 29 m= 20    12.0 s (elapsed    9825 s)
table1       null          N= 1000000 b= 29 m= 20    12.3 s (elapsed    9838 s)
cuts k=1     null          N= 1000000 b= 30 m= 20    12.2 s (elapsed    9850 s)
cuts k=1.84  null          N= 1000000 b= 30 m= 20    12.8 s (elapsed    9863 s)
cuts k=3     null          N= 1000000 b= 30 m= 20    12.8 s (elapsed    9875 s)
cuts k=40    null          N= 1000000 b= 30 m= 20    12.0 s (elapsed    9887 s)
table1       null          N= 1000000 b= 30 m= 20    12.2 s (elapsed    9900 s)
cuts k=1     null          N= 1000000 b= 31 m= 20    12.1 s (elapsed    9912 s)
cuts k=1.84  null          N= 1000000 b= 31 m= 20    12.7 s (elapsed    9924 s)
cuts k=3     null          N= 1000000 b= 31 m= 20    12.9 s (elapsed    9937 s)
cuts k=40    null          N= 1000000 b= 31 m= 20    11.7 s (elapsed    9949 s)
table1       null          N= 1000000 b= 31 m= 20    11.1 s (elapsed    9960 s)
cuts k=1     null          N= 1000000 b= 32 m= 20    12.0 s (elapsed    9972 s)
cuts k=1.84  null          N= 1000000 b= 32 m= 20    12.6 s (elapsed    9985 s)
cuts k=3     null          N= 1000000 b= 32 m= 20    12.6 s (elapsed    9997 s)
cuts k=40    null          N= 1000000 b= 32 m= 20    11.9 s (elapsed   10009 s)
table1       null          N= 1000000 b= 32 m= 20    12.3 s (elapsed   10022 s)
cuts k=1     null          N= 1000000 b= 33 m= 20    11.9 s (elapsed   10033 s)
cuts k=1.84  null          N= 1000000 b= 33 m= 20    12.6 s (elapsed   10046 s)
cuts k=3     null          N= 1000000 b= 33 m= 20    12.6 s (elapsed   10059 s)
cuts k=40    null          N= 1000000 b= 33 m= 20    11.9 s (elapsed   10070 s)
table1       null          N= 1000000 b= 33 m= 20    11.9 s (elapsed   10082 s)
cuts k=1     null          N= 1000000 b= 34 m= 20    11.9 s (elapsed   10094 s)
cuts k=1.84  null          N= 1000000 b= 34 m= 20    12.4 s (elapsed   10107 s)
cuts k=3     null          N= 1000000 b= 34 m= 20    12.5 s (elapsed   10119 s)
cuts k=40    null          N= 1000000 b= 34 m= 20    12.0 s (elapsed   10131 s)
table1       null          N= 1000000 b= 34 m= 20    11.9 s (elapsed   10143 s)
cuts k=1     null          N= 1000000 b= 35 m= 20    11.9 s (elapsed   10155 s)
cuts k=1.84  null          N= 1000000 b= 35 m= 20    12.4 s (elapsed   10168 s)
cuts k=3     null          N= 1000000 b= 35 m= 20    12.6 s (elapsed   10180 s)
cuts k=40    null          N= 1000000 b= 35 m= 20    12.0 s (elapsed   10192 s)
table1       null          N= 1000000 b= 35 m= 20    11.9 s (elapsed   10204 s)
cuts k=1     null          N= 1000000 b= 36 m= 20    11.9 s (elapsed   10216 s)
cuts k=1.84  null          N= 1000000 b= 36 m= 20    12.3 s (elapsed   10228 s)
cuts k=3     null          N= 1000000 b= 36 m= 20    12.6 s (elapsed   10241 s)
cuts k=40    null          N= 1000000 b= 36 m= 20    12.1 s (elapsed   10253 s)
table1       null          N= 1000000 b= 36 m= 20    11.9 s (elapsed   10265 s)
cuts k=1     null          N= 1000000 b= 37 m= 20    11.9 s (elapsed   10277 s)
cuts k=1.84  null          N= 1000000 b= 37 m= 20    12.7 s (elapsed   10290 s)
cuts k=3     null          N= 1000000 b= 37 m= 20    12.7 s (elapsed   10302 s)
cuts k=40    null          N= 1000000 b= 37 m= 20    12.0 s (elapsed   10314 s)
table1       null          N= 1000000 b= 37 m= 20    12.0 s (elapsed   10326 s)
cuts k=1     null          N= 1000000 b= 38 m= 20    11.8 s (elapsed   10338 s)
cuts k=1.84  null          N= 1000000 b= 38 m= 20    12.6 s (elapsed   10351 s)
cuts k=3     null          N= 1000000 b= 38 m= 20    12.7 s (elapsed   10363 s)
cuts k=40    null          N= 1000000 b= 38 m= 20    12.0 s (elapsed   10375 s)
table1       null          N= 1000000 b= 38 m= 20    11.9 s (elapsed   10387 s)
cuts k=1     null          N= 1000000 b= 39 m= 20    11.8 s (elapsed   10399 s)
cuts k=1.84  null          N= 1000000 b= 39 m= 20    12.6 s (elapsed   10412 s)
cuts k=3     null          N= 1000000 b= 39 m= 20    12.7 s (elapsed   10424 s)
cuts k=40    null          N= 1000000 b= 39 m= 20    12.0 s (elapsed   10437 s)
table1       null          N= 1000000 b= 39 m= 20    11.9 s (elapsed   10448 s)
cuts k=1     null          N= 1000000 b= 40 m= 20    11.9 s (elapsed   10460 s)
cuts k=1.84  null          N= 1000000 b= 40 m= 20    12.5 s (elapsed   10473 s)
cuts k=3     null          N= 1000000 b= 40 m= 20    12.8 s (elapsed   10486 s)
cuts k=40    null          N= 1000000 b= 40 m= 20    12.1 s (elapsed   10498 s)
table1       null          N= 1000000 b= 40 m= 20    12.0 s (elapsed   10510 s)
cuts k=1     null          N= 1000000 b= 41 m= 20    11.9 s (elapsed   10522 s)
cuts k=1.84  null          N= 1000000 b= 41 m= 20    12.5 s (elapsed   10534 s)
cuts k=3     null          N= 1000000 b= 41 m= 20    12.8 s (elapsed   10547 s)
cuts k=40    null          N= 1000000 b= 41 m= 20    12.1 s (elapsed   10559 s)
table1       null          N= 1000000 b= 41 m= 20    12.0 s (elapsed   10571 s)
cuts k=1     null          N= 1000000 b= 42 m= 20    11.8 s (elapsed   10583 s)
cuts k=1.84  null          N= 1000000 b= 42 m= 20    12.4 s (elapsed   10595 s)
cuts k=3     null          N= 1000000 b= 42 m= 20    12.4 s (elapsed   10607 s)
cuts k=40    null          N= 1000000 b= 42 m= 20    11.1 s (elapsed   10619 s)
table1       null          N= 1000000 b= 42 m= 20    11.9 s (elapsed   10630 s)
cuts k=1     null          N= 1000000 b= 43 m= 20    11.9 s (elapsed   10642 s)
cuts k=1.84  null          N= 1000000 b= 43 m= 20    12.6 s (elapsed   10655 s)
cuts k=3     null          N= 1000000 b= 43 m= 20    12.7 s (elapsed   10668 s)
cuts k=40    null          N= 1000000 b= 43 m= 20    12.0 s (elapsed   10680 s)
table1       null          N= 1000000 b= 43 m= 20    11.8 s (elapsed   10691 s)
cuts k=1     null          N= 1000000 b= 44 m= 20    11.9 s (elapsed   10703 s)
cuts k=1.84  null          N= 1000000 b= 44 m= 20    12.7 s (elapsed   10716 s)
cuts k=3     null          N= 1000000 b= 44 m= 20    12.4 s (elapsed   10728 s)
cuts k=40    null          N= 1000000 b= 44 m= 20    11.8 s (elapsed   10740 s)
table1       null          N= 1000000 b= 44 m= 20    11.9 s (elapsed   10752 s)
cuts k=1     null          N= 1000000 b= 45 m= 20    12.2 s (elapsed   10764 s)
cuts k=1.84  null          N= 1000000 b= 45 m= 20    12.2 s (elapsed   10777 s)
cuts k=3     null          N= 1000000 b= 45 m= 20    12.4 s (elapsed   10789 s)
cuts k=40    null          N= 1000000 b= 45 m= 20    11.7 s (elapsed   10801 s)
table1       null          N= 1000000 b= 45 m= 20    12.2 s (elapsed   10813 s)
cuts k=1     null          N= 1000000 b= 46 m= 20    12.0 s (elapsed   10825 s)
cuts k=1.84  null          N= 1000000 b= 46 m= 20    12.3 s (elapsed   10837 s)
cuts k=3     null          N= 1000000 b= 46 m= 20    12.5 s (elapsed   10850 s)
cuts k=40    null          N= 1000000 b= 46 m= 20    11.9 s (elapsed   10862 s)
table1       null          N= 1000000 b= 46 m= 20    12.1 s (elapsed   10874 s)
cuts k=1     null          N= 1000000 b= 47 m= 20    12.0 s (elapsed   10886 s)
cuts k=1.84  null          N= 1000000 b= 47 m= 20    12.3 s (elapsed   10898 s)
cuts k=3     null          N= 1000000 b= 47 m= 20    12.4 s (elapsed   10910 s)
cuts k=40    null          N= 1000000 b= 47 m= 20    11.9 s (elapsed   10922 s)
table1       null          N= 1000000 b= 47 m= 20    12.0 s (elapsed   10934 s)
cuts k=1     null          N= 1000000 b= 48 m= 20    12.0 s (elapsed   10946 s)
cuts k=1.84  null          N= 1000000 b= 48 m= 20    12.5 s (elapsed   10959 s)
cuts k=3     null          N= 1000000 b= 48 m= 20    12.8 s (elapsed   10971 s)
cuts k=40    null          N= 1000000 b= 48 m= 20    11.8 s (elapsed   10983 s)
table1       null          N= 1000000 b= 48 m= 20    11.9 s (elapsed   10995 s)
cuts k=1     null          N= 1000000 b= 49 m= 20    12.0 s (elapsed   11007 s)
cuts k=1.84  null          N= 1000000 b= 49 m= 20    12.6 s (elapsed   11020 s)
cuts k=3     null          N= 1000000 b= 49 m= 20    12.7 s (elapsed   11032 s)
cuts k=40    null          N= 1000000 b= 49 m= 20    11.8 s (elapsed   11044 s)
table1       null          N= 1000000 b= 49 m= 20    12.0 s (elapsed   11056 s)
cuts k=1     pairs0.01     N= 1000000 b= 16 m= 20    12.6 s (elapsed   11069 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 16 m= 20    13.1 s (elapsed   11082 s)
cuts k=3     pairs0.01     N= 1000000 b= 16 m= 20    13.0 s (elapsed   11095 s)
cuts k=40    pairs0.01     N= 1000000 b= 16 m= 20    12.9 s (elapsed   11108 s)
cuts k=40    bg0.02        N= 1000000 b= 16 m= 20    13.3 s (elapsed   11121 s)
cuts k=40    clusters2     N= 1000000 b= 16 m= 20    15.9 s (elapsed   11137 s)
table1       pairs0.01     N= 1000000 b= 16 m= 20    12.5 s (elapsed   11149 s)
table1       bg0.02        N= 1000000 b= 16 m= 20    12.0 s (elapsed   11161 s)
cuts k=1     pairs0.01     N= 1000000 b= 17 m= 20    12.5 s (elapsed   11174 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 17 m= 20    13.2 s (elapsed   11187 s)
cuts k=3     pairs0.01     N= 1000000 b= 17 m= 20    13.1 s (elapsed   11200 s)
cuts k=40    pairs0.01     N= 1000000 b= 17 m= 20    12.7 s (elapsed   11213 s)
cuts k=40    bg0.02        N= 1000000 b= 17 m= 20    13.3 s (elapsed   11226 s)
cuts k=40    clusters2     N= 1000000 b= 17 m= 20    16.0 s (elapsed   11242 s)
table1       pairs0.01     N= 1000000 b= 17 m= 20    12.4 s (elapsed   11255 s)
table1       bg0.02        N= 1000000 b= 17 m= 20    12.2 s (elapsed   11267 s)
cuts k=1     pairs0.01     N= 1000000 b= 18 m= 20    12.5 s (elapsed   11279 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 18 m= 20    13.2 s (elapsed   11293 s)
cuts k=3     pairs0.01     N= 1000000 b= 18 m= 20    13.1 s (elapsed   11306 s)
cuts k=40    pairs0.01     N= 1000000 b= 18 m= 20    12.9 s (elapsed   11319 s)
cuts k=40    bg0.02        N= 1000000 b= 18 m= 20    13.1 s (elapsed   11332 s)
cuts k=40    clusters2     N= 1000000 b= 18 m= 20    15.8 s (elapsed   11348 s)
table1       pairs0.01     N= 1000000 b= 18 m= 20    12.5 s (elapsed   11360 s)
table1       bg0.02        N= 1000000 b= 18 m= 20    12.2 s (elapsed   11372 s)
cuts k=1     pairs0.01     N= 1000000 b= 19 m= 20    12.4 s (elapsed   11385 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 19 m= 20    13.2 s (elapsed   11398 s)
cuts k=3     pairs0.01     N= 1000000 b= 19 m= 20    13.2 s (elapsed   11411 s)
cuts k=40    pairs0.01     N= 1000000 b= 19 m= 20    13.2 s (elapsed   11424 s)
cuts k=40    bg0.02        N= 1000000 b= 19 m= 20    13.4 s (elapsed   11438 s)
cuts k=40    clusters2     N= 1000000 b= 19 m= 20    15.8 s (elapsed   11453 s)
table1       pairs0.01     N= 1000000 b= 19 m= 20    12.5 s (elapsed   11466 s)
table1       bg0.02        N= 1000000 b= 19 m= 20    12.3 s (elapsed   11478 s)
cuts k=1     pairs0.01     N= 1000000 b= 20 m= 20    12.2 s (elapsed   11490 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 20 m= 20    13.1 s (elapsed   11504 s)
cuts k=3     pairs0.01     N= 1000000 b= 20 m= 20    13.2 s (elapsed   11517 s)
cuts k=40    pairs0.01     N= 1000000 b= 20 m= 20    12.6 s (elapsed   11529 s)
cuts k=40    bg0.02        N= 1000000 b= 20 m= 20    12.9 s (elapsed   11542 s)
cuts k=40    clusters2     N= 1000000 b= 20 m= 20    16.0 s (elapsed   11558 s)
table1       pairs0.01     N= 1000000 b= 20 m= 20    12.4 s (elapsed   11570 s)
table1       bg0.02        N= 1000000 b= 20 m= 20    12.0 s (elapsed   11582 s)
cuts k=1     pairs0.01     N= 1000000 b= 21 m= 20    12.4 s (elapsed   11595 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 21 m= 20    13.1 s (elapsed   11608 s)
cuts k=3     pairs0.01     N= 1000000 b= 21 m= 20    13.1 s (elapsed   11621 s)
cuts k=40    pairs0.01     N= 1000000 b= 21 m= 20    12.8 s (elapsed   11634 s)
cuts k=40    bg0.02        N= 1000000 b= 21 m= 20    13.6 s (elapsed   11648 s)
cuts k=40    clusters2     N= 1000000 b= 21 m= 20    15.9 s (elapsed   11663 s)
table1       pairs0.01     N= 1000000 b= 21 m= 20    12.5 s (elapsed   11676 s)
table1       bg0.02        N= 1000000 b= 21 m= 20    12.0 s (elapsed   11688 s)
cuts k=1     pairs0.01     N= 1000000 b= 22 m= 20    12.4 s (elapsed   11700 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 22 m= 20    13.1 s (elapsed   11714 s)
cuts k=3     pairs0.01     N= 1000000 b= 22 m= 20    13.2 s (elapsed   11727 s)
cuts k=40    pairs0.01     N= 1000000 b= 22 m= 20    13.2 s (elapsed   11740 s)
cuts k=40    bg0.02        N= 1000000 b= 22 m= 20    13.3 s (elapsed   11753 s)
cuts k=40    clusters2     N= 1000000 b= 22 m= 20    15.9 s (elapsed   11769 s)
table1       pairs0.01     N= 1000000 b= 22 m= 20    12.3 s (elapsed   11781 s)
table1       bg0.02        N= 1000000 b= 22 m= 20    12.0 s (elapsed   11793 s)
cuts k=1     pairs0.01     N= 1000000 b= 23 m= 20    12.4 s (elapsed   11806 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 23 m= 20    13.1 s (elapsed   11819 s)
cuts k=3     pairs0.01     N= 1000000 b= 23 m= 20    13.3 s (elapsed   11832 s)
cuts k=40    pairs0.01     N= 1000000 b= 23 m= 20    12.9 s (elapsed   11845 s)
cuts k=40    bg0.02        N= 1000000 b= 23 m= 20    13.1 s (elapsed   11858 s)
cuts k=40    clusters2     N= 1000000 b= 23 m= 20    15.9 s (elapsed   11874 s)
table1       pairs0.01     N= 1000000 b= 23 m= 20    12.4 s (elapsed   11887 s)
table1       bg0.02        N= 1000000 b= 23 m= 20    12.1 s (elapsed   11899 s)
cuts k=1     pairs0.01     N= 1000000 b= 24 m= 20    12.7 s (elapsed   11911 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 24 m= 20    13.1 s (elapsed   11924 s)
cuts k=3     pairs0.01     N= 1000000 b= 24 m= 20    12.8 s (elapsed   11937 s)
cuts k=40    pairs0.01     N= 1000000 b= 24 m= 20    12.8 s (elapsed   11950 s)
cuts k=40    bg0.02        N= 1000000 b= 24 m= 20    13.2 s (elapsed   11963 s)
cuts k=40    clusters2     N= 1000000 b= 24 m= 20    15.8 s (elapsed   11979 s)
table1       pairs0.01     N= 1000000 b= 24 m= 20    12.3 s (elapsed   11991 s)
table1       bg0.02        N= 1000000 b= 24 m= 20    12.2 s (elapsed   12004 s)
cuts k=1     pairs0.01     N= 1000000 b= 25 m= 20    12.6 s (elapsed   12016 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 25 m= 20    13.2 s (elapsed   12029 s)
cuts k=3     pairs0.01     N= 1000000 b= 25 m= 20    13.0 s (elapsed   12042 s)
cuts k=40    pairs0.01     N= 1000000 b= 25 m= 20    12.7 s (elapsed   12055 s)
cuts k=40    bg0.02        N= 1000000 b= 25 m= 20    13.3 s (elapsed   12068 s)
cuts k=40    clusters2     N= 1000000 b= 25 m= 20    15.9 s (elapsed   12084 s)
table1       pairs0.01     N= 1000000 b= 25 m= 20    12.2 s (elapsed   12097 s)
table1       bg0.02        N= 1000000 b= 25 m= 20    12.1 s (elapsed   12109 s)
cuts k=1     pairs0.01     N= 1000000 b= 26 m= 20    12.1 s (elapsed   12121 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 26 m= 20    11.3 s (elapsed   12132 s)
cuts k=3     pairs0.01     N= 1000000 b= 26 m= 20    11.3 s (elapsed   12143 s)
cuts k=40    pairs0.01     N= 1000000 b= 26 m= 20    10.9 s (elapsed   12154 s)
cuts k=40    bg0.02        N= 1000000 b= 26 m= 20    11.3 s (elapsed   12166 s)
cuts k=40    clusters2     N= 1000000 b= 26 m= 20    13.9 s (elapsed   12179 s)
table1       pairs0.01     N= 1000000 b= 26 m= 20    10.4 s (elapsed   12190 s)
table1       bg0.02        N= 1000000 b= 26 m= 20    10.2 s (elapsed   12200 s)
cuts k=1     pairs0.01     N= 1000000 b= 27 m= 20    10.7 s (elapsed   12211 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 27 m= 20    11.1 s (elapsed   12222 s)
cuts k=3     pairs0.01     N= 1000000 b= 27 m= 20    11.2 s (elapsed   12233 s)
cuts k=40    pairs0.01     N= 1000000 b= 27 m= 20    10.9 s (elapsed   12244 s)
cuts k=40    bg0.02        N= 1000000 b= 27 m= 20    11.3 s (elapsed   12255 s)
cuts k=40    clusters2     N= 1000000 b= 27 m= 20    13.8 s (elapsed   12269 s)
table1       pairs0.01     N= 1000000 b= 27 m= 20    10.5 s (elapsed   12280 s)
table1       bg0.02        N= 1000000 b= 27 m= 20    10.4 s (elapsed   12290 s)
cuts k=1     pairs0.01     N= 1000000 b= 28 m= 20    10.5 s (elapsed   12300 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 28 m= 20    11.1 s (elapsed   12311 s)
cuts k=3     pairs0.01     N= 1000000 b= 28 m= 20    11.2 s (elapsed   12323 s)
cuts k=40    pairs0.01     N= 1000000 b= 28 m= 20    11.1 s (elapsed   12334 s)
cuts k=40    bg0.02        N= 1000000 b= 28 m= 20    11.3 s (elapsed   12345 s)
cuts k=40    clusters2     N= 1000000 b= 28 m= 20    13.8 s (elapsed   12359 s)
table1       pairs0.01     N= 1000000 b= 28 m= 20    10.6 s (elapsed   12369 s)
table1       bg0.02        N= 1000000 b= 28 m= 20    10.3 s (elapsed   12380 s)
cuts k=1     pairs0.01     N= 1000000 b= 29 m= 20    10.5 s (elapsed   12390 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 29 m= 20    11.3 s (elapsed   12401 s)
cuts k=3     pairs0.01     N= 1000000 b= 29 m= 20    11.2 s (elapsed   12413 s)
cuts k=40    pairs0.01     N= 1000000 b= 29 m= 20    10.9 s (elapsed   12423 s)
cuts k=40    bg0.02        N= 1000000 b= 29 m= 20    11.3 s (elapsed   12435 s)
cuts k=40    clusters2     N= 1000000 b= 29 m= 20    14.7 s (elapsed   12450 s)
table1       pairs0.01     N= 1000000 b= 29 m= 20    12.3 s (elapsed   12462 s)
table1       bg0.02        N= 1000000 b= 29 m= 20    11.9 s (elapsed   12474 s)
cuts k=1     pairs0.01     N= 1000000 b= 30 m= 20    12.2 s (elapsed   12486 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 30 m= 20    13.0 s (elapsed   12499 s)
cuts k=3     pairs0.01     N= 1000000 b= 30 m= 20    13.0 s (elapsed   12512 s)
cuts k=40    pairs0.01     N= 1000000 b= 30 m= 20    12.8 s (elapsed   12525 s)
cuts k=40    bg0.02        N= 1000000 b= 30 m= 20    13.1 s (elapsed   12538 s)
cuts k=40    clusters2     N= 1000000 b= 30 m= 20    15.6 s (elapsed   12553 s)
table1       pairs0.01     N= 1000000 b= 30 m= 20    12.3 s (elapsed   12566 s)
table1       bg0.02        N= 1000000 b= 30 m= 20    11.9 s (elapsed   12578 s)
cuts k=1     pairs0.01     N= 1000000 b= 31 m= 20    12.1 s (elapsed   12590 s)
cuts k=1.84  pairs0.05     N= 1000000 b= 31 m= 20    13.0 s (elapsed   12603 s)
cuts k=3     pairs0.01     N= 1000000 b= 31 m= 20    13.1 s (elapsed   12616 s)
cuts k=40    pairs0.01     N= 1000000 b= 31 m= 20    12.7 s (elapsed   12629 s)
cuts k=40    bg0.02        N= 1000000 b= 31 m= 20    13.2 s (elapsed   12642 s)
cuts k=40    clusters2     N= 1000000 b= 31 m= 20    15.6 s (elapsed   12657 s)
table1       pairs0.01     N= 1000000 b= 31 m= 20    12.3 s (elapsed   12670 s)
table1       bg0.02        N= 1000000 b= 31 m= 20    12.0 s (elapsed   12682 s)
shard 0 finished, 1352 blocks in 12682 s


==> anc/calc_SHORT/item2/run_shard0.time <==
calc_SHORT/item2/laws.py:127: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  return sum(quad(f, a, b, epsabs=0, epsrel=1e-12, limit=200)[0] for a, b in zip(brk[:-1], brk[1:]))
calc_SHORT/item2/laws.py:127: IntegrationWarning: The maximum number of subdivisions (200) has been achieved.
  If increasing the limit yields no improvement it is advised to analyze 
  the integrand in order to determine the difficulties.  If the position of a 
  local difficulty can be determined (singularity, discontinuity) one will 
  probably gain from splitting up the interval and calling the integrator 
  on the subranges.  Perhaps a special-purpose integrator should be used.
  return sum(quad(f, a, b, epsabs=0, epsrel=1e-12, limit=200)[0] for a, b in zip(brk[:-1], brk[1:]))
	Command being timed: "python3 power_study.py 0 2"
	User time (seconds): 11457.83
	System time (seconds): 1218.45
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 3:31:21
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 270604
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 338240015
	Voluntary context switches: 117
	Involuntary context switches: 60376
	Swaps: 0
	File system inputs: 0
	File system outputs: 80296
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item2/run_shard1.log <==
shard 1/2: 1688 of 3376 blocks, sizes [10000, 100000, 1000000]
cuts k=1     smear1        N=   10000 b=  0 m=200     5.2 s (elapsed       5 s)
cuts k=1     clan30        N=   10000 b=  0 m=200     2.0 s (elapsed       7 s)
cuts k=1     pairs0.05     N=   10000 b=  0 m=200     1.9 s (elapsed       9 s)
cuts k=1     bg0.05        N=   10000 b=  0 m=200     1.8 s (elapsed      11 s)
cuts k=1     lognormal     N=   10000 b=  0 m=200     1.7 s (elapsed      13 s)
cuts k=1     clusters2     N=   10000 b=  0 m=200    15.7 s (elapsed      28 s)
cuts k=1.84  null          N=   10000 b=  0 m=200     1.7 s (elapsed      30 s)
cuts k=1.84  clan5         N=   10000 b=  0 m=200     1.8 s (elapsed      32 s)
cuts k=1.84  pairs0.01     N=   10000 b=  0 m=200     1.7 s (elapsed      33 s)
cuts k=1.84  bg0.02        N=   10000 b=  0 m=200     1.7 s (elapsed      35 s)
cuts k=1.84  bg0.10        N=   10000 b=  0 m=200     1.8 s (elapsed      37 s)
cuts k=1.84  compound      N=   10000 b=  0 m=200     2.1 s (elapsed      39 s)
cuts k=1.84  clusters2half N=   10000 b=  0 m=200    15.4 s (elapsed      54 s)
cuts k=3     smear1        N=   10000 b=  0 m=200     3.9 s (elapsed      58 s)
cuts k=3     clan30        N=   10000 b=  0 m=200     1.8 s (elapsed      60 s)
cuts k=3     pairs0.05     N=   10000 b=  0 m=200     1.8 s (elapsed      62 s)
cuts k=3     bg0.05        N=   10000 b=  0 m=200     1.8 s (elapsed      64 s)
cuts k=3     uniform       N=   10000 b=  0 m=200     1.7 s (elapsed      65 s)
cuts k=3     compound      N=   10000 b=  0 m=200     2.1 s (elapsed      67 s)
cuts k=3     clusters2half N=   10000 b=  0 m=200    15.3 s (elapsed      83 s)
cuts k=40    smear1        N=   10000 b=  0 m=200     3.7 s (elapsed      87 s)
cuts k=40    clan30        N=   10000 b=  0 m=200     1.7 s (elapsed      88 s)
cuts k=40    pairs0.05     N=   10000 b=  0 m=200     1.8 s (elapsed      90 s)
cuts k=40    bg0.05        N=   10000 b=  0 m=200     1.8 s (elapsed      92 s)
cuts k=40    uniform       N=   10000 b=  0 m=200     1.6 s (elapsed      93 s)
cuts k=40    compound      N=   10000 b=  0 m=200     1.9 s (elapsed      95 s)
cuts k=40    clusters2half N=   10000 b=  0 m=200    15.6 s (elapsed     111 s)
table1       smear1        N=   10000 b=  0 m=200     3.8 s (elapsed     115 s)
table1       clan30        N=   10000 b=  0 m=200     1.7 s (elapsed     116 s)
table1       pairs0.05     N=   10000 b=  0 m=200     1.6 s (elapsed     118 s)
table1       bg0.05        N=   10000 b=  0 m=200     1.6 s (elapsed     120 s)
table1       uniform       N=   10000 b=  0 m=200     1.6 s (elapsed     121 s)
table1       compound      N=   10000 b=  0 m=200     1.9 s (elapsed     123 s)
table1       clusters2half N=   10000 b=  0 m=200    15.5 s (elapsed     139 s)
cuts k=1     smear1        N=   10000 b=  1 m=200     1.6 s (elapsed     140 s)
cuts k=1     clan30        N=   10000 b=  1 m=200     1.8 s (elapsed     142 s)
cuts k=1     pairs0.05     N=   10000 b=  1 m=200     1.7 s (elapsed     144 s)
cuts k=1     bg0.05        N=   10000 b=  1 m=200     1.7 s (elapsed     145 s)
cuts k=1     lognormal     N=   10000 b=  1 m=200     1.7 s (elapsed     147 s)
cuts k=1     clusters2     N=   10000 b=  1 m=200     1.9 s (elapsed     149 s)
cuts k=1.84  null          N=   10000 b=  1 m=200     1.7 s (elapsed     151 s)
cuts k=1.84  clan5         N=   10000 b=  1 m=200     1.8 s (elapsed     153 s)
cuts k=1.84  pairs0.01     N=   10000 b=  1 m=200     1.7 s (elapsed     154 s)
cuts k=1.84  bg0.02        N=   10000 b=  1 m=200     2.0 s (elapsed     156 s)
cuts k=1.84  bg0.10        N=   10000 b=  1 m=200     2.1 s (elapsed     158 s)
cuts k=1.84  compound      N=   10000 b=  1 m=200     2.4 s (elapsed     161 s)
cuts k=1.84  clusters2half N=   10000 b=  1 m=200     2.2 s (elapsed     163 s)
cuts k=3     smear1        N=   10000 b=  1 m=200     2.0 s (elapsed     165 s)
cuts k=3     clan30        N=   10000 b=  1 m=200     2.1 s (elapsed     167 s)
cuts k=3     pairs0.05     N=   10000 b=  1 m=200     2.1 s (elapsed     169 s)
cuts k=3     bg0.05        N=   10000 b=  1 m=200     2.1 s (elapsed     171 s)
cuts k=3     uniform       N=   10000 b=  1 m=200     1.7 s (elapsed     173 s)
cuts k=3     compound      N=   10000 b=  1 m=200     2.2 s (elapsed     175 s)
cuts k=3     clusters2half N=   10000 b=  1 m=200     2.0 s (elapsed     177 s)
cuts k=40    smear1        N=   10000 b=  1 m=200     1.6 s (elapsed     179 s)
cuts k=40    clan30        N=   10000 b=  1 m=200     1.8 s (elapsed     181 s)
cuts k=40    pairs0.05     N=   10000 b=  1 m=200     1.8 s (elapsed     183 s)
cuts k=40    bg0.05        N=   10000 b=  1 m=200     1.9 s (elapsed     184 s)
cuts k=40    uniform       N=   10000 b=  1 m=200     1.6 s (elapsed     186 s)
cuts k=40    compound      N=   10000 b=  1 m=200     2.0 s (elapsed     188 s)
cuts k=40    clusters2half N=   10000 b=  1 m=200     2.4 s (elapsed     190 s)
table1       smear1        N=   10000 b=  1 m=200     1.9 s (elapsed     192 s)
table1       clan30        N=   10000 b=  1 m=200     2.0 s (elapsed     194 s)
table1       pairs0.05     N=   10000 b=  1 m=200     1.9 s (elapsed     196 s)
table1       bg0.05        N=   10000 b=  1 m=200     1.9 s (elapsed     198 s)
table1       uniform       N=   10000 b=  1 m=200     1.8 s (elapsed     200 s)
table1       compound      N=   10000 b=  1 m=200     2.3 s (elapsed     202 s)
table1       clusters2half N=   10000 b=  1 m=200     2.0 s (elapsed     204 s)
cuts k=1     smear1        N=   10000 b=  2 m=200     1.9 s (elapsed     206 s)
cuts k=1     clan30        N=   10000 b=  2 m=200     2.0 s (elapsed     208 s)
cuts k=1     pairs0.05     N=   10000 b=  2 m=200     1.9 s (elapsed     210 s)
cuts k=1     bg0.05        N=   10000 b=  2 m=200     1.9 s (elapsed     212 s)
cuts k=1     lognormal     N=   10000 b=  2 m=200     1.9 s (elapsed     214 s)
cuts k=1     clusters2     N=   10000 b=  2 m=200     2.2 s (elapsed     216 s)
cuts k=1.84  null          N=   10000 b=  2 m=200     1.9 s (elapsed     218 s)
cuts k=1.84  clan5         N=   10000 b=  2 m=200     2.1 s (elapsed     220 s)
cuts k=1.84  pairs0.01     N=   10000 b=  2 m=200     2.0 s (elapsed     222 s)
cuts k=1.84  bg0.02        N=   10000 b=  2 m=200     2.0 s (elapsed     224 s)
cuts k=1.84  bg0.10        N=   10000 b=  2 m=200     2.0 s (elapsed     226 s)
cuts k=1.84  compound      N=   10000 b=  2 m=200     2.4 s (elapsed     228 s)
cuts k=1.84  clusters2half N=   10000 b=  2 m=200     2.2 s (elapsed     231 s)
cuts k=3     smear1        N=   10000 b=  2 m=200     1.9 s (elapsed     233 s)
cuts k=3     clan30        N=   10000 b=  2 m=200     1.9 s (elapsed     234 s)
cuts k=3     pairs0.05     N=   10000 b=  2 m=200     1.8 s (elapsed     236 s)
cuts k=3     bg0.05        N=   10000 b=  2 m=200     1.8 s (elapsed     238 s)
cuts k=3     uniform       N=   10000 b=  2 m=200     1.7 s (elapsed     240 s)
cuts k=3     compound      N=   10000 b=  2 m=200     2.2 s (elapsed     242 s)
cuts k=3     clusters2half N=   10000 b=  2 m=200     2.0 s (elapsed     244 s)
cuts k=40    smear1        N=   10000 b=  2 m=200     1.6 s (elapsed     246 s)
cuts k=40    clan30        N=   10000 b=  2 m=200     1.7 s (elapsed     247 s)
cuts k=40    pairs0.05     N=   10000 b=  2 m=200     1.8 s (elapsed     249 s)
cuts k=40    bg0.05        N=   10000 b=  2 m=200     1.9 s (elapsed     251 s)
cuts k=40    uniform       N=   10000 b=  2 m=200     1.6 s (elapsed     253 s)
cuts k=40    compound      N=   10000 b=  2 m=200     1.9 s (elapsed     255 s)
cuts k=40    clusters2half N=   10000 b=  2 m=200     2.1 s (elapsed     257 s)
table1       smear1        N=   10000 b=  2 m=200     1.6 s (elapsed     258 s)
table1       clan30        N=   10000 b=  2 m=200     1.7 s (elapsed     260 s)
table1       pairs0.05     N=   10000 b=  2 m=200     1.7 s (elapsed     262 s)
table1       bg0.05        N=   10000 b=  2 m=200     1.7 s (elapsed     263 s)
table1       uniform       N=   10000 b=  2 m=200     1.6 s (elapsed     265 s)
table1       compound      N=   10000 b=  2 m=200     2.0 s (elapsed     267 s)
table1       clusters2half N=   10000 b=  2 m=200     1.7 s (elapsed     269 s)
cuts k=1     smear1        N=   10000 b=  3 m=200     1.6 s (elapsed     270 s)
cuts k=1     clan30        N=   10000 b=  3 m=200     1.8 s (elapsed     272 s)
cuts k=1     pairs0.05     N=   10000 b=  3 m=200     1.7 s (elapsed     274 s)
cuts k=1     bg0.05        N=   10000 b=  3 m=200     1.7 s (elapsed     275 s)
cuts k=1     lognormal     N=   10000 b=  3 m=200     1.7 s (elapsed     277 s)
cuts k=1     clusters2     N=   10000 b=  3 m=200     1.9 s (elapsed     279 s)
cuts k=1.84  null          N=   10000 b=  3 m=200     1.7 s (elapsed     281 s)
cuts k=1.84  clan5         N=   10000 b=  3 m=200     1.8 s (elapsed     283 s)
cuts k=1.84  pairs0.01     N=   10000 b=  3 m=200     1.7 s (elapsed     284 s)
cuts k=1.84  bg0.02        N=   10000 b=  3 m=200     1.8 s (elapsed     286 s)
cuts k=1.84  bg0.10        N=   10000 b=  3 m=200     1.8 s (elapsed     288 s)
cuts k=1.84  compound      N=   10000 b=  3 m=200     2.1 s (elapsed     290 s)
cuts k=1.84  clusters2half N=   10000 b=  3 m=200     1.9 s (elapsed     292 s)
cuts k=3     smear1        N=   10000 b=  3 m=200     1.7 s (elapsed     294 s)
cuts k=3     clan30        N=   10000 b=  3 m=200     1.9 s (elapsed     296 s)
cuts k=3     pairs0.05     N=   10000 b=  3 m=200     2.0 s (elapsed     298 s)
cuts k=3     bg0.05        N=   10000 b=  3 m=200     2.0 s (elapsed     300 s)
cuts k=3     uniform       N=   10000 b=  3 m=200     1.8 s (elapsed     301 s)
cuts k=3     compound      N=   10000 b=  3 m=200     2.2 s (elapsed     304 s)
cuts k=3     clusters2half N=   10000 b=  3 m=200     2.0 s (elapsed     306 s)
cuts k=40    smear1        N=   10000 b=  3 m=200     1.8 s (elapsed     307 s)
cuts k=40    clan30        N=   10000 b=  3 m=200     2.0 s (elapsed     309 s)
cuts k=40    pairs0.05     N=   10000 b=  3 m=200     2.0 s (elapsed     311 s)
cuts k=40    bg0.05        N=   10000 b=  3 m=200     2.1 s (elapsed     314 s)
cuts k=40    uniform       N=   10000 b=  3 m=200     1.8 s (elapsed     315 s)
cuts k=40    compound      N=   10000 b=  3 m=200     2.2 s (elapsed     318 s)
cuts k=40    clusters2half N=   10000 b=  3 m=200     2.4 s (elapsed     320 s)
table1       smear1        N=   10000 b=  3 m=200     1.8 s (elapsed     322 s)
table1       clan30        N=   10000 b=  3 m=200     2.0 s (elapsed     324 s)
table1       pairs0.05     N=   10000 b=  3 m=200     1.9 s (elapsed     326 s)
table1       bg0.05        N=   10000 b=  3 m=200     1.9 s (elapsed     327 s)
table1       uniform       N=   10000 b=  3 m=200     1.8 s (elapsed     329 s)
table1       compound      N=   10000 b=  3 m=200     2.3 s (elapsed     331 s)
table1       clusters2half N=   10000 b=  3 m=200     2.0 s (elapsed     333 s)
cuts k=1     smear1        N=   10000 b=  4 m=200     1.8 s (elapsed     335 s)
cuts k=1     clan30        N=   10000 b=  4 m=200     2.0 s (elapsed     337 s)
cuts k=1     pairs0.05     N=   10000 b=  4 m=200     1.9 s (elapsed     339 s)
cuts k=1     bg0.05        N=   10000 b=  4 m=200     1.9 s (elapsed     341 s)
cuts k=1     lognormal     N=   10000 b=  4 m=200     1.9 s (elapsed     343 s)
cuts k=1     clusters2     N=   10000 b=  4 m=200     2.2 s (elapsed     345 s)
cuts k=1.84  null          N=   10000 b=  4 m=200     1.9 s (elapsed     347 s)
cuts k=1.84  clan5         N=   10000 b=  4 m=200     2.1 s (elapsed     349 s)
cuts k=1.84  pairs0.01     N=   10000 b=  4 m=200     2.0 s (elapsed     351 s)
cuts k=1.84  bg0.02        N=   10000 b=  4 m=200     2.0 s (elapsed     353 s)
cuts k=1.84  bg0.10        N=   10000 b=  4 m=200     2.0 s (elapsed     355 s)
cuts k=1.84  compound      N=   10000 b=  4 m=200     2.1 s (elapsed     357 s)
cuts k=1.84  clusters2half N=   10000 b=  4 m=200     1.9 s (elapsed     359 s)
cuts k=3     smear1        N=   10000 b=  4 m=200     1.7 s (elapsed     361 s)
cuts k=3     clan30        N=   10000 b=  4 m=200     1.8 s (elapsed     362 s)
cuts k=3     pairs0.05     N=   10000 b=  4 m=200     1.8 s (elapsed     364 s)
cuts k=3     bg0.05        N=   10000 b=  4 m=200     1.8 s (elapsed     366 s)
cuts k=3     uniform       N=   10000 b=  4 m=200     1.6 s (elapsed     368 s)
cuts k=3     compound      N=   10000 b=  4 m=200     1.9 s (elapsed     370 s)
cuts k=3     clusters2half N=   10000 b=  4 m=200     1.8 s (elapsed     371 s)
cuts k=40    smear1        N=   10000 b=  4 m=200     1.4 s (elapsed     373 s)
cuts k=40    clan30        N=   10000 b=  4 m=200     1.5 s (elapsed     374 s)
cuts k=40    pairs0.05     N=   10000 b=  4 m=200     1.6 s (elapsed     376 s)
cuts k=40    bg0.05        N=   10000 b=  4 m=200     1.7 s (elapsed     378 s)
cuts k=40    uniform       N=   10000 b=  4 m=200     1.5 s (elapsed     379 s)
cuts k=40    compound      N=   10000 b=  4 m=200     1.9 s (elapsed     381 s)
cuts k=40    clusters2half N=   10000 b=  4 m=200     2.1 s (elapsed     383 s)
table1       smear1        N=   10000 b=  4 m=200     1.6 s (elapsed     385 s)
table1       clan30        N=   10000 b=  4 m=200     1.7 s (elapsed     386 s)
table1       pairs0.05     N=   10000 b=  4 m=200     1.6 s (elapsed     388 s)
table1       bg0.05        N=   10000 b=  4 m=200     1.6 s (elapsed     390 s)
table1       uniform       N=   10000 b=  4 m=200     1.6 s (elapsed     391 s)
table1       compound      N=   10000 b=  4 m=200     2.0 s (elapsed     393 s)
table1       clusters2half N=   10000 b=  4 m=200     1.7 s (elapsed     395 s)
cuts k=1     smear1        N=  100000 b=  0 m=100     5.9 s (elapsed     401 s)
cuts k=1     clan30        N=  100000 b=  0 m=100     6.2 s (elapsed     407 s)
cuts k=1     pairs0.05     N=  100000 b=  0 m=100     6.1 s (elapsed     413 s)
cuts k=1     bg0.05        N=  100000 b=  0 m=100     6.2 s (elapsed     419 s)
cuts k=1     lognormal     N=  100000 b=  0 m=100     6.2 s (elapsed     425 s)
cuts k=1     clusters2     N=  100000 b=  0 m=100     7.6 s (elapsed     433 s)
cuts k=1.84  null          N=  100000 b=  0 m=100     6.5 s (elapsed     440 s)
cuts k=1.84  clan5         N=  100000 b=  0 m=100     6.9 s (elapsed     446 s)
cuts k=1.84  pairs0.01     N=  100000 b=  0 m=100     6.5 s (elapsed     453 s)
cuts k=1.84  bg0.02        N=  100000 b=  0 m=100     6.5 s (elapsed     459 s)
cuts k=1.84  bg0.10        N=  100000 b=  0 m=100     7.6 s (elapsed     467 s)
cuts k=1.84  compound      N=  100000 b=  0 m=100     9.3 s (elapsed     476 s)
cuts k=1.84  clusters2half N=  100000 b=  0 m=100     8.5 s (elapsed     485 s)
cuts k=3     smear1        N=  100000 b=  0 m=100     7.0 s (elapsed     492 s)
cuts k=3     clan30        N=  100000 b=  0 m=100     6.8 s (elapsed     499 s)
cuts k=3     pairs0.05     N=  100000 b=  0 m=100     6.7 s (elapsed     505 s)
cuts k=3     bg0.05        N=  100000 b=  0 m=100     6.7 s (elapsed     512 s)
cuts k=3     uniform       N=  100000 b=  0 m=100     6.1 s (elapsed     518 s)
cuts k=3     compound      N=  100000 b=  0 m=100     8.4 s (elapsed     527 s)
cuts k=3     clusters2half N=  100000 b=  0 m=100     7.6 s (elapsed     534 s)
cuts k=40    smear1        N=  100000 b=  0 m=100     5.7 s (elapsed     540 s)
cuts k=40    clan30        N=  100000 b=  0 m=100     6.3 s (elapsed     546 s)
cuts k=40    pairs0.05     N=  100000 b=  0 m=100     6.7 s (elapsed     553 s)
cuts k=40    bg0.05        N=  100000 b=  0 m=100     7.0 s (elapsed     560 s)
cuts k=40    uniform       N=  100000 b=  0 m=100     5.6 s (elapsed     566 s)
cuts k=40    compound      N=  100000 b=  0 m=100     7.2 s (elapsed     573 s)
cuts k=40    clusters2half N=  100000 b=  0 m=100     8.2 s (elapsed     581 s)
table1       smear1        N=  100000 b=  0 m=100     5.9 s (elapsed     587 s)
table1       clan30        N=  100000 b=  0 m=100     6.3 s (elapsed     593 s)
table1       pairs0.05     N=  100000 b=  0 m=100     5.9 s (elapsed     599 s)
table1       bg0.05        N=  100000 b=  0 m=100     6.1 s (elapsed     605 s)
table1       uniform       N=  100000 b=  0 m=100     5.8 s (elapsed     611 s)
table1       compound      N=  100000 b=  0 m=100     7.5 s (elapsed     618 s)
table1       clusters2half N=  100000 b=  0 m=100     6.3 s (elapsed     625 s)
cuts k=1     smear1        N=  100000 b=  1 m=100     6.1 s (elapsed     631 s)
cuts k=1     clan30        N=  100000 b=  1 m=100     6.4 s (elapsed     637 s)
cuts k=1     pairs0.05     N=  100000 b=  1 m=100     6.1 s (elapsed     643 s)
cuts k=1     bg0.05        N=  100000 b=  1 m=100     6.3 s (elapsed     650 s)
cuts k=1     lognormal     N=  100000 b=  1 m=100     6.1 s (elapsed     656 s)
cuts k=1     clusters2     N=  100000 b=  1 m=100     7.3 s (elapsed     663 s)
cuts k=1.84  null          N=  100000 b=  1 m=100     6.3 s (elapsed     669 s)
cuts k=1.84  clan5         N=  100000 b=  1 m=100     7.8 s (elapsed     677 s)
cuts k=1.84  pairs0.01     N=  100000 b=  1 m=100     7.4 s (elapsed     685 s)
cuts k=1.84  bg0.02        N=  100000 b=  1 m=100     7.4 s (elapsed     692 s)
cuts k=1.84  bg0.10        N=  100000 b=  1 m=100     7.7 s (elapsed     700 s)
cuts k=1.84  compound      N=  100000 b=  1 m=100     9.4 s (elapsed     709 s)
cuts k=1.84  clusters2half N=  100000 b=  1 m=100     7.7 s (elapsed     717 s)
cuts k=3     smear1        N=  100000 b=  1 m=100     6.1 s (elapsed     723 s)
cuts k=3     clan30        N=  100000 b=  1 m=100     6.5 s (elapsed     729 s)
cuts k=3     pairs0.05     N=  100000 b=  1 m=100     6.4 s (elapsed     736 s)
cuts k=3     bg0.05        N=  100000 b=  1 m=100     6.6 s (elapsed     742 s)
cuts k=3     uniform       N=  100000 b=  1 m=100     5.9 s (elapsed     748 s)
cuts k=3     compound      N=  100000 b=  1 m=100     8.2 s (elapsed     756 s)
cuts k=3     clusters2half N=  100000 b=  1 m=100     8.5 s (elapsed     765 s)
cuts k=40    smear1        N=  100000 b=  1 m=100     6.5 s (elapsed     771 s)
cuts k=40    clan30        N=  100000 b=  1 m=100     7.2 s (elapsed     779 s)
cuts k=40    pairs0.05     N=  100000 b=  1 m=100     7.9 s (elapsed     787 s)
cuts k=40    bg0.05        N=  100000 b=  1 m=100     7.8 s (elapsed     794 s)
cuts k=40    uniform       N=  100000 b=  1 m=100     5.9 s (elapsed     800 s)
cuts k=40    compound      N=  100000 b=  1 m=100     7.1 s (elapsed     807 s)
cuts k=40    clusters2half N=  100000 b=  1 m=100     7.8 s (elapsed     815 s)
table1       smear1        N=  100000 b=  1 m=100     5.6 s (elapsed     821 s)
table1       clan30        N=  100000 b=  1 m=100     6.1 s (elapsed     827 s)
table1       pairs0.05     N=  100000 b=  1 m=100     5.7 s (elapsed     832 s)
table1       bg0.05        N=  100000 b=  1 m=100     5.8 s (elapsed     838 s)
table1       uniform       N=  100000 b=  1 m=100     5.5 s (elapsed     844 s)
table1       compound      N=  100000 b=  1 m=100     7.1 s (elapsed     851 s)
table1       clusters2half N=  100000 b=  1 m=100     6.1 s (elapsed     857 s)
cuts k=1     smear1        N=  100000 b=  2 m=100     5.6 s (elapsed     863 s)
cuts k=1     clan30        N=  100000 b=  2 m=100     6.1 s (elapsed     869 s)
cuts k=1     pairs0.05     N=  100000 b=  2 m=100     5.8 s (elapsed     875 s)
cuts k=1     bg0.05        N=  100000 b=  2 m=100     5.8 s (elapsed     880 s)
cuts k=1     lognormal     N=  100000 b=  2 m=100     5.7 s (elapsed     886 s)
cuts k=1     clusters2     N=  100000 b=  2 m=100     6.8 s (elapsed     893 s)
cuts k=1.84  null          N=  100000 b=  2 m=100     5.8 s (elapsed     899 s)
cuts k=1.84  clan5         N=  100000 b=  2 m=100     6.2 s (elapsed     905 s)
cuts k=1.84  pairs0.01     N=  100000 b=  2 m=100     5.9 s (elapsed     911 s)
cuts k=1.84  bg0.02        N=  100000 b=  2 m=100     6.1 s (elapsed     917 s)
cuts k=1.84  bg0.10        N=  100000 b=  2 m=100     6.1 s (elapsed     923 s)
cuts k=1.84  compound      N=  100000 b=  2 m=100     7.5 s (elapsed     931 s)
cuts k=1.84  clusters2half N=  100000 b=  2 m=100     6.8 s (elapsed     937 s)
cuts k=3     smear1        N=  100000 b=  2 m=100     5.9 s (elapsed     943 s)
cuts k=3     clan30        N=  100000 b=  2 m=100     6.3 s (elapsed     949 s)
cuts k=3     pairs0.05     N=  100000 b=  2 m=100     6.2 s (elapsed     956 s)
cuts k=3     bg0.05        N=  100000 b=  2 m=100     6.2 s (elapsed     962 s)
cuts k=3     uniform       N=  100000 b=  2 m=100     5.8 s (elapsed     968 s)
cuts k=3     compound      N=  100000 b=  2 m=100     7.7 s (elapsed     975 s)
cuts k=3     clusters2half N=  100000 b=  2 m=100     7.2 s (elapsed     983 s)
cuts k=40    smear1        N=  100000 b=  2 m=100     5.3 s (elapsed     988 s)
cuts k=40    clan30        N=  100000 b=  2 m=100     5.9 s (elapsed     994 s)
cuts k=40    pairs0.05     N=  100000 b=  2 m=100     6.2 s (elapsed    1000 s)
cuts k=40    bg0.05        N=  100000 b=  2 m=100     6.5 s (elapsed    1007 s)
cuts k=40    uniform       N=  100000 b=  2 m=100     5.3 s (elapsed    1012 s)
cuts k=40    compound      N=  100000 b=  2 m=100     6.8 s (elapsed    1019 s)
cuts k=40    clusters2half N=  100000 b=  2 m=100     7.7 s (elapsed    1026 s)
table1       smear1        N=  100000 b=  2 m=100     5.5 s (elapsed    1032 s)
table1       clan30        N=  100000 b=  2 m=100     6.0 s (elapsed    1038 s)
table1       pairs0.05     N=  100000 b=  2 m=100     5.7 s (elapsed    1044 s)
table1       bg0.05        N=  100000 b=  2 m=100     5.7 s (elapsed    1049 s)
table1       uniform       N=  100000 b=  2 m=100     5.4 s (elapsed    1055 s)
table1       compound      N=  100000 b=  2 m=100     7.1 s (elapsed    1062 s)
table1       clusters2half N=  100000 b=  2 m=100     6.0 s (elapsed    1068 s)
cuts k=1     smear1        N=  100000 b=  3 m=100     5.6 s (elapsed    1073 s)
cuts k=1     clan30        N=  100000 b=  3 m=100     6.0 s (elapsed    1079 s)
cuts k=1     pairs0.05     N=  100000 b=  3 m=100     5.9 s (elapsed    1085 s)
cuts k=1     bg0.05        N=  100000 b=  3 m=100     6.0 s (elapsed    1091 s)
cuts k=1     lognormal     N=  100000 b=  3 m=100     5.8 s (elapsed    1097 s)
cuts k=1     clusters2     N=  100000 b=  3 m=100     6.9 s (elapsed    1104 s)
cuts k=1.84  null          N=  100000 b=  3 m=100     5.9 s (elapsed    1110 s)
cuts k=1.84  clan5         N=  100000 b=  3 m=100     6.4 s (elapsed    1116 s)
cuts k=1.84  pairs0.01     N=  100000 b=  3 m=100     6.0 s (elapsed    1122 s)
cuts k=1.84  bg0.02        N=  100000 b=  3 m=100     6.1 s (elapsed    1128 s)
cuts k=1.84  bg0.10        N=  100000 b=  3 m=100     6.3 s (elapsed    1135 s)
cuts k=1.84  compound      N=  100000 b=  3 m=100     7.7 s (elapsed    1142 s)
cuts k=1.84  clusters2half N=  100000 b=  3 m=100     6.9 s (elapsed    1149 s)
cuts k=3     smear1        N=  100000 b=  3 m=100     5.8 s (elapsed    1155 s)
cuts k=3     clan30        N=  100000 b=  3 m=100     6.2 s (elapsed    1161 s)
cuts k=3     pairs0.05     N=  100000 b=  3 m=100     6.0 s (elapsed    1167 s)
cuts k=3     bg0.05        N=  100000 b=  3 m=100     6.2 s (elapsed    1174 s)
cuts k=3     uniform       N=  100000 b=  3 m=100     5.7 s (elapsed    1179 s)
cuts k=3     compound      N=  100000 b=  3 m=100     7.7 s (elapsed    1187 s)
cuts k=3     clusters2half N=  100000 b=  3 m=100     7.2 s (elapsed    1194 s)
cuts k=40    smear1        N=  100000 b=  3 m=100     5.4 s (elapsed    1200 s)
cuts k=40    clan30        N=  100000 b=  3 m=100     5.9 s (elapsed    1205 s)
cuts k=40    pairs0.05     N=  100000 b=  3 m=100     6.2 s (elapsed    1212 s)
cuts k=40    bg0.05        N=  100000 b=  3 m=100     6.5 s (elapsed    1218 s)
cuts k=40    uniform       N=  100000 b=  3 m=100     5.4 s (elapsed    1224 s)
cuts k=40    compound      N=  100000 b=  3 m=100     6.7 s (elapsed    1230 s)
cuts k=40    clusters2half N=  100000 b=  3 m=100     7.6 s (elapsed    1238 s)
table1       smear1        N=  100000 b=  3 m=100     5.5 s (elapsed    1243 s)
table1       clan30        N=  100000 b=  3 m=100     5.9 s (elapsed    1249 s)
table1       pairs0.05     N=  100000 b=  3 m=100     5.7 s (elapsed    1255 s)
table1       bg0.05        N=  100000 b=  3 m=100     5.7 s (elapsed    1261 s)
table1       uniform       N=  100000 b=  3 m=100     5.3 s (elapsed    1266 s)
table1       compound      N=  100000 b=  3 m=100     7.0 s (elapsed    1273 s)
table1       clusters2half N=  100000 b=  3 m=100     6.0 s (elapsed    1279 s)
cuts k=1     smear1        N=  100000 b=  4 m=100     5.5 s (elapsed    1284 s)
cuts k=1     clan30        N=  100000 b=  4 m=100     6.0 s (elapsed    1290 s)
cuts k=1     pairs0.05     N=  100000 b=  4 m=100     5.6 s (elapsed    1296 s)
cuts k=1     bg0.05        N=  100000 b=  4 m=100     5.7 s (elapsed    1302 s)
cuts k=1     lognormal     N=  100000 b=  4 m=100     5.5 s (elapsed    1307 s)
cuts k=1     clusters2     N=  100000 b=  4 m=100     6.7 s (elapsed    1314 s)
cuts k=1.84  null          N=  100000 b=  4 m=100     5.7 s (elapsed    1320 s)
cuts k=1.84  clan5         N=  100000 b=  4 m=100     6.0 s (elapsed    1326 s)
cuts k=1.84  pairs0.01     N=  100000 b=  4 m=100     5.8 s (elapsed    1332 s)
cuts k=1.84  bg0.02        N=  100000 b=  4 m=100     5.8 s (elapsed    1337 s)
cuts k=1.84  bg0.10        N=  100000 b=  4 m=100     6.1 s (elapsed    1343 s)
cuts k=1.84  compound      N=  100000 b=  4 m=100     7.4 s (elapsed    1351 s)
cuts k=1.84  clusters2half N=  100000 b=  4 m=100     6.7 s (elapsed    1358 s)
cuts k=3     smear1        N=  100000 b=  4 m=100     5.7 s (elapsed    1363 s)
cuts k=3     clan30        N=  100000 b=  4 m=100     6.2 s (elapsed    1369 s)
cuts k=3     pairs0.05     N=  100000 b=  4 m=100     6.1 s (elapsed    1376 s)
cuts k=3     bg0.05        N=  100000 b=  4 m=100     6.2 s (elapsed    1382 s)
cuts k=3     uniform       N=  100000 b=  4 m=100     5.5 s (elapsed    1387 s)
cuts k=3     compound      N=  100000 b=  4 m=100     7.5 s (elapsed    1395 s)
cuts k=3     clusters2half N=  100000 b=  4 m=100     7.0 s (elapsed    1402 s)
cuts k=40    smear1        N=  100000 b=  4 m=100     5.3 s (elapsed    1407 s)
cuts k=40    clan30        N=  100000 b=  4 m=100     5.6 s (elapsed    1413 s)
cuts k=40    pairs0.05     N=  100000 b=  4 m=100     6.0 s (elapsed    1419 s)
cuts k=40    bg0.05        N=  100000 b=  4 m=100     6.3 s (elapsed    1425 s)
cuts k=40    uniform       N=  100000 b=  4 m=100     5.2 s (elapsed    1430 s)
cuts k=40    compound      N=  100000 b=  4 m=100     6.6 s (elapsed    1437 s)
cuts k=40    clusters2half N=  100000 b=  4 m=100     7.5 s (elapsed    1444 s)
table1       smear1        N=  100000 b=  4 m=100     5.4 s (elapsed    1450 s)
table1       clan30        N=  100000 b=  4 m=100     5.8 s (elapsed    1456 s)
table1       pairs0.05     N=  100000 b=  4 m=100     5.6 s (elapsed    1461 s)
table1       bg0.05        N=  100000 b=  4 m=100     5.6 s (elapsed    1467 s)
table1       uniform       N=  100000 b=  4 m=100     5.3 s (elapsed    1472 s)
table1       compound      N=  100000 b=  4 m=100     6.9 s (elapsed    1479 s)
table1       clusters2half N=  100000 b=  4 m=100     5.9 s (elapsed    1485 s)
cuts k=1     smear1        N=  100000 b=  5 m=100     5.5 s (elapsed    1490 s)
cuts k=1     clan30        N=  100000 b=  5 m=100     5.9 s (elapsed    1496 s)
cuts k=1     pairs0.05     N=  100000 b=  5 m=100     5.7 s (elapsed    1502 s)
cuts k=1     bg0.05        N=  100000 b=  5 m=100     5.7 s (elapsed    1508 s)
cuts k=1     lognormal     N=  100000 b=  5 m=100     5.4 s (elapsed    1513 s)
cuts k=1     clusters2     N=  100000 b=  5 m=100     6.7 s (elapsed    1520 s)
cuts k=1.84  null          N=  100000 b=  5 m=100     5.7 s (elapsed    1525 s)
cuts k=1.84  clan5         N=  100000 b=  5 m=100     6.0 s (elapsed    1531 s)
cuts k=1.84  pairs0.01     N=  100000 b=  5 m=100     5.9 s (elapsed    1537 s)
cuts k=1.84  bg0.02        N=  100000 b=  5 m=100     5.9 s (elapsed    1543 s)
cuts k=1.84  bg0.10        N=  100000 b=  5 m=100     5.9 s (elapsed    1549 s)
cuts k=1.84  compound      N=  100000 b=  5 m=100     7.4 s (elapsed    1557 s)
cuts k=1.84  clusters2half N=  100000 b=  5 m=100     6.7 s (elapsed    1563 s)
cuts k=3     smear1        N=  100000 b=  5 m=100     5.8 s (elapsed    1569 s)
cuts k=3     clan30        N=  100000 b=  5 m=100     6.1 s (elapsed    1575 s)
cuts k=3     pairs0.05     N=  100000 b=  5 m=100     6.1 s (elapsed    1581 s)
cuts k=3     bg0.05        N=  100000 b=  5 m=100     6.1 s (elapsed    1587 s)
cuts k=3     uniform       N=  100000 b=  5 m=100     5.5 s (elapsed    1593 s)
cuts k=3     compound      N=  100000 b=  5 m=100     7.6 s (elapsed    1600 s)
cuts k=3     clusters2half N=  100000 b=  5 m=100     7.0 s (elapsed    1607 s)
cuts k=40    smear1        N=  100000 b=  5 m=100     5.3 s (elapsed    1613 s)
cuts k=40    clan30        N=  100000 b=  5 m=100     5.7 s (elapsed    1618 s)
cuts k=40    pairs0.05     N=  100000 b=  5 m=100     6.1 s (elapsed    1625 s)
cuts k=40    bg0.05        N=  100000 b=  5 m=100     6.3 s (elapsed    1631 s)
cuts k=40    uniform       N=  100000 b=  5 m=100     5.1 s (elapsed    1636 s)
cuts k=40    compound      N=  100000 b=  5 m=100     6.6 s (elapsed    1643 s)
cuts k=40    clusters2half N=  100000 b=  5 m=100     7.6 s (elapsed    1650 s)
table1       smear1        N=  100000 b=  5 m=100     5.5 s (elapsed    1656 s)
table1       clan30        N=  100000 b=  5 m=100     5.8 s (elapsed    1661 s)
table1       pairs0.05     N=  100000 b=  5 m=100     5.6 s (elapsed    1667 s)
table1       bg0.05        N=  100000 b=  5 m=100     5.6 s (elapsed    1673 s)
table1       uniform       N=  100000 b=  5 m=100     5.4 s (elapsed    1678 s)
table1       compound      N=  100000 b=  5 m=100     7.0 s (elapsed    1685 s)
table1       clusters2half N=  100000 b=  5 m=100     5.9 s (elapsed    1691 s)
cuts k=1     smear1        N=  100000 b=  6 m=100     5.6 s (elapsed    1696 s)
cuts k=1     clan30        N=  100000 b=  6 m=100     6.0 s (elapsed    1702 s)
cuts k=1     pairs0.05     N=  100000 b=  6 m=100     5.7 s (elapsed    1708 s)
cuts k=1     bg0.05        N=  100000 b=  6 m=100     5.7 s (elapsed    1714 s)
cuts k=1     lognormal     N=  100000 b=  6 m=100     5.6 s (elapsed    1720 s)
cuts k=1     clusters2     N=  100000 b=  6 m=100     6.4 s (elapsed    1726 s)
cuts k=1.84  null          N=  100000 b=  6 m=100     5.5 s (elapsed    1731 s)
cuts k=1.84  clan5         N=  100000 b=  6 m=100     5.6 s (elapsed    1737 s)
cuts k=1.84  pairs0.01     N=  100000 b=  6 m=100     5.2 s (elapsed    1742 s)
cuts k=1.84  bg0.02        N=  100000 b=  6 m=100     5.2 s (elapsed    1747 s)
cuts k=1.84  bg0.10        N=  100000 b=  6 m=100     5.5 s (elapsed    1753 s)
cuts k=1.84  compound      N=  100000 b=  6 m=100     6.6 s (elapsed    1760 s)
cuts k=1.84  clusters2half N=  100000 b=  6 m=100     6.0 s (elapsed    1766 s)
cuts k=3     smear1        N=  100000 b=  6 m=100     5.3 s (elapsed    1771 s)
cuts k=3     clan30        N=  100000 b=  6 m=100     6.6 s (elapsed    1778 s)
cuts k=3     pairs0.05     N=  100000 b=  6 m=100     7.5 s (elapsed    1785 s)
cuts k=3     bg0.05        N=  100000 b=  6 m=100     7.5 s (elapsed    1792 s)
cuts k=3     uniform       N=  100000 b=  6 m=100     6.9 s (elapsed    1799 s)
cuts k=3     compound      N=  100000 b=  6 m=100     8.8 s (elapsed    1808 s)
cuts k=3     clusters2half N=  100000 b=  6 m=100     8.1 s (elapsed    1816 s)
cuts k=40    smear1        N=  100000 b=  6 m=100     6.4 s (elapsed    1823 s)
cuts k=40    clan30        N=  100000 b=  6 m=100     6.8 s (elapsed    1829 s)
cuts k=40    pairs0.05     N=  100000 b=  6 m=100     7.2 s (elapsed    1837 s)
cuts k=40    bg0.05        N=  100000 b=  6 m=100     7.6 s (elapsed    1844 s)
cuts k=40    uniform       N=  100000 b=  6 m=100     6.5 s (elapsed    1851 s)
cuts k=40    compound      N=  100000 b=  6 m=100     7.7 s (elapsed    1858 s)
cuts k=40    clusters2half N=  100000 b=  6 m=100     8.4 s (elapsed    1867 s)
table1       smear1        N=  100000 b=  6 m=100     6.5 s (elapsed    1873 s)
table1       clan30        N=  100000 b=  6 m=100     6.8 s (elapsed    1880 s)
table1       pairs0.05     N=  100000 b=  6 m=100     6.6 s (elapsed    1887 s)
table1       bg0.05        N=  100000 b=  6 m=100     6.7 s (elapsed    1893 s)
table1       uniform       N=  100000 b=  6 m=100     6.5 s (elapsed    1900 s)
table1       compound      N=  100000 b=  6 m=100     8.1 s (elapsed    1908 s)
table1       clusters2half N=  100000 b=  6 m=100     7.3 s (elapsed    1915 s)
cuts k=1     smear1        N=  100000 b=  7 m=100     6.5 s (elapsed    1922 s)
cuts k=1     clan30        N=  100000 b=  7 m=100     6.7 s (elapsed    1929 s)
cuts k=1     pairs0.05     N=  100000 b=  7 m=100     6.6 s (elapsed    1935 s)
cuts k=1     bg0.05        N=  100000 b=  7 m=100     6.9 s (elapsed    1942 s)
cuts k=1     lognormal     N=  100000 b=  7 m=100     6.5 s (elapsed    1949 s)
cuts k=1     clusters2     N=  100000 b=  7 m=100     7.7 s (elapsed    1956 s)
cuts k=1.84  null          N=  100000 b=  7 m=100     7.1 s (elapsed    1963 s)
cuts k=1.84  clan5         N=  100000 b=  7 m=100     7.5 s (elapsed    1971 s)
cuts k=1.84  pairs0.01     N=  100000 b=  7 m=100     7.1 s (elapsed    1978 s)
cuts k=1.84  bg0.02        N=  100000 b=  7 m=100     6.6 s (elapsed    1985 s)
cuts k=1.84  bg0.10        N=  100000 b=  7 m=100     6.9 s (elapsed    1992 s)
cuts k=1.84  compound      N=  100000 b=  7 m=100     8.5 s (elapsed    2000 s)
cuts k=1.84  clusters2half N=  100000 b=  7 m=100     7.8 s (elapsed    2008 s)
cuts k=3     smear1        N=  100000 b=  7 m=100     7.1 s (elapsed    2015 s)
cuts k=3     clan30        N=  100000 b=  7 m=100     7.6 s (elapsed    2023 s)
cuts k=3     pairs0.05     N=  100000 b=  7 m=100     6.9 s (elapsed    2029 s)
cuts k=3     bg0.05        N=  100000 b=  7 m=100     7.1 s (elapsed    2037 s)
cuts k=3     uniform       N=  100000 b=  7 m=100     6.8 s (elapsed    2043 s)
cuts k=3     compound      N=  100000 b=  7 m=100     8.9 s (elapsed    2052 s)
cuts k=3     clusters2half N=  100000 b=  7 m=100     8.2 s (elapsed    2060 s)
cuts k=40    smear1        N=  100000 b=  7 m=100     6.8 s (elapsed    2067 s)
cuts k=40    clan30        N=  100000 b=  7 m=100     6.5 s (elapsed    2074 s)
cuts k=40    pairs0.05     N=  100000 b=  7 m=100     7.0 s (elapsed    2081 s)
cuts k=40    bg0.05        N=  100000 b=  7 m=100     7.1 s (elapsed    2088 s)
cuts k=40    uniform       N=  100000 b=  7 m=100     6.0 s (elapsed    2094 s)
cuts k=40    compound      N=  100000 b=  7 m=100     7.4 s (elapsed    2101 s)
cuts k=40    clusters2half N=  100000 b=  7 m=100     8.3 s (elapsed    2110 s)
table1       smear1        N=  100000 b=  7 m=100     6.2 s (elapsed    2116 s)
table1       clan30        N=  100000 b=  7 m=100     6.4 s (elapsed    2122 s)
table1       pairs0.05     N=  100000 b=  7 m=100     6.2 s (elapsed    2128 s)
table1       bg0.05        N=  100000 b=  7 m=100     6.3 s (elapsed    2135 s)
table1       uniform       N=  100000 b=  7 m=100     5.7 s (elapsed    2140 s)
table1       compound      N=  100000 b=  7 m=100     7.0 s (elapsed    2147 s)
table1       clusters2half N=  100000 b=  7 m=100     6.5 s (elapsed    2154 s)
cuts k=1     smear1        N=  100000 b=  8 m=100     5.9 s (elapsed    2160 s)
cuts k=1     clan30        N=  100000 b=  8 m=100     6.2 s (elapsed    2166 s)
cuts k=1     pairs0.05     N=  100000 b=  8 m=100     6.1 s (elapsed    2172 s)
cuts k=1     bg0.05        N=  100000 b=  8 m=100     6.1 s (elapsed    2178 s)
cuts k=1     lognormal     N=  100000 b=  8 m=100     6.0 s (elapsed    2184 s)
cuts k=1     clusters2     N=  100000 b=  8 m=100     7.0 s (elapsed    2191 s)
cuts k=1.84  null          N=  100000 b=  8 m=100     6.2 s (elapsed    2197 s)
cuts k=1.84  clan5         N=  100000 b=  8 m=100     6.3 s (elapsed    2204 s)
cuts k=1.84  pairs0.01     N=  100000 b=  8 m=100     6.1 s (elapsed    2210 s)
cuts k=1.84  bg0.02        N=  100000 b=  8 m=100     6.1 s (elapsed    2216 s)
cuts k=1.84  bg0.10        N=  100000 b=  8 m=100     6.5 s (elapsed    2223 s)
cuts k=1.84  compound      N=  100000 b=  8 m=100     7.5 s (elapsed    2230 s)
cuts k=1.84  clusters2half N=  100000 b=  8 m=100     7.0 s (elapsed    2237 s)
cuts k=3     smear1        N=  100000 b=  8 m=100     6.2 s (elapsed    2243 s)
cuts k=3     clan30        N=  100000 b=  8 m=100     6.6 s (elapsed    2250 s)
cuts k=3     pairs0.05     N=  100000 b=  8 m=100     6.4 s (elapsed    2256 s)
cuts k=3     bg0.05        N=  100000 b=  8 m=100     6.8 s (elapsed    2263 s)
cuts k=3     uniform       N=  100000 b=  8 m=100     6.4 s (elapsed    2269 s)
cuts k=3     compound      N=  100000 b=  8 m=100     8.2 s (elapsed    2278 s)
cuts k=3     clusters2half N=  100000 b=  8 m=100     7.5 s (elapsed    2285 s)
cuts k=40    smear1        N=  100000 b=  8 m=100     5.3 s (elapsed    2290 s)
cuts k=40    clan30        N=  100000 b=  8 m=100     5.0 s (elapsed    2295 s)
cuts k=40    pairs0.05     N=  100000 b=  8 m=100     5.4 s (elapsed    2301 s)
cuts k=40    bg0.05        N=  100000 b=  8 m=100     5.6 s (elapsed    2306 s)
cuts k=40    uniform       N=  100000 b=  8 m=100     4.7 s (elapsed    2311 s)
cuts k=40    compound      N=  100000 b=  8 m=100     5.9 s (elapsed    2317 s)
cuts k=40    clusters2half N=  100000 b=  8 m=100     6.6 s (elapsed    2324 s)
table1       smear1        N=  100000 b=  8 m=100     4.7 s (elapsed    2328 s)
table1       clan30        N=  100000 b=  8 m=100     5.5 s (elapsed    2334 s)
table1       pairs0.05     N=  100000 b=  8 m=100     6.2 s (elapsed    2340 s)
table1       bg0.05        N=  100000 b=  8 m=100     5.9 s (elapsed    2346 s)
table1       uniform       N=  100000 b=  8 m=100     5.7 s (elapsed    2352 s)
table1       compound      N=  100000 b=  8 m=100     6.9 s (elapsed    2359 s)
table1       clusters2half N=  100000 b=  8 m=100     6.2 s (elapsed    2365 s)
cuts k=1     smear1        N=  100000 b=  9 m=100     5.8 s (elapsed    2370 s)
cuts k=1     clan30        N=  100000 b=  9 m=100     6.5 s (elapsed    2377 s)
cuts k=1     pairs0.05     N=  100000 b=  9 m=100     6.2 s (elapsed    2383 s)
cuts k=1     bg0.05        N=  100000 b=  9 m=100     6.3 s (elapsed    2389 s)
cuts k=1     lognormal     N=  100000 b=  9 m=100     6.1 s (elapsed    2396 s)
cuts k=1     clusters2     N=  100000 b=  9 m=100     7.2 s (elapsed    2403 s)
cuts k=1.84  null          N=  100000 b=  9 m=100     6.2 s (elapsed    2409 s)
cuts k=1.84  clan5         N=  100000 b=  9 m=100     6.4 s (elapsed    2415 s)
cuts k=1.84  pairs0.01     N=  100000 b=  9 m=100     6.0 s (elapsed    2421 s)
cuts k=1.84  bg0.02        N=  100000 b=  9 m=100     6.2 s (elapsed    2428 s)
cuts k=1.84  bg0.10        N=  100000 b=  9 m=100     6.4 s (elapsed    2434 s)
cuts k=1.84  compound      N=  100000 b=  9 m=100     7.5 s (elapsed    2441 s)
cuts k=1.84  clusters2half N=  100000 b=  9 m=100     6.9 s (elapsed    2448 s)
cuts k=3     smear1        N=  100000 b=  9 m=100     6.2 s (elapsed    2455 s)
cuts k=3     clan30        N=  100000 b=  9 m=100     6.5 s (elapsed    2461 s)
cuts k=3     pairs0.05     N=  100000 b=  9 m=100     6.3 s (elapsed    2467 s)
cuts k=3     bg0.05        N=  100000 b=  9 m=100     6.5 s (elapsed    2474 s)
cuts k=3     uniform       N=  100000 b=  9 m=100     6.1 s (elapsed    2480 s)
cuts k=3     compound      N=  100000 b=  9 m=100     7.9 s (elapsed    2488 s)
cuts k=3     clusters2half N=  100000 b=  9 m=100     7.5 s (elapsed    2495 s)
cuts k=40    smear1        N=  100000 b=  9 m=100     6.1 s (elapsed    2502 s)
cuts k=40    clan30        N=  100000 b=  9 m=100     6.5 s (elapsed    2508 s)
cuts k=40    pairs0.05     N=  100000 b=  9 m=100     7.1 s (elapsed    2515 s)
cuts k=40    bg0.05        N=  100000 b=  9 m=100     7.2 s (elapsed    2522 s)
cuts k=40    uniform       N=  100000 b=  9 m=100     6.0 s (elapsed    2528 s)
cuts k=40    compound      N=  100000 b=  9 m=100     7.5 s (elapsed    2536 s)
cuts k=40    clusters2half N=  100000 b=  9 m=100     8.3 s (elapsed    2544 s)
table1       smear1        N=  100000 b=  9 m=100     6.2 s (elapsed    2550 s)
table1       clan30        N=  100000 b=  9 m=100     6.7 s (elapsed    2557 s)
table1       pairs0.05     N=  100000 b=  9 m=100     6.4 s (elapsed    2563 s)
table1       bg0.05        N=  100000 b=  9 m=100     6.4 s (elapsed    2570 s)
table1       uniform       N=  100000 b=  9 m=100     6.0 s (elapsed    2576 s)
table1       compound      N=  100000 b=  9 m=100     7.5 s (elapsed    2583 s)
table1       clusters2half N=  100000 b=  9 m=100     6.6 s (elapsed    2590 s)
cuts k=1     smear1        N= 1000000 b=  0 m= 20    14.4 s (elapsed    2604 s)
cuts k=1     clan30        N= 1000000 b=  0 m= 20    15.2 s (elapsed    2619 s)
cuts k=1     pairs0.05     N= 1000000 b=  0 m= 20    14.8 s (elapsed    2634 s)
cuts k=1     bg0.05        N= 1000000 b=  0 m= 20    14.6 s (elapsed    2649 s)
cuts k=1     lognormal     N= 1000000 b=  0 m= 20    14.4 s (elapsed    2663 s)
cuts k=1     clusters2     N= 1000000 b=  0 m= 20    17.3 s (elapsed    2681 s)
cuts k=1.84  null          N= 1000000 b=  0 m= 20    14.7 s (elapsed    2695 s)
cuts k=1.84  clan5         N= 1000000 b=  0 m= 20    15.6 s (elapsed    2711 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  0 m= 20    15.2 s (elapsed    2726 s)
cuts k=1.84  bg0.02        N= 1000000 b=  0 m= 20    15.2 s (elapsed    2741 s)
cuts k=1.84  bg0.10        N= 1000000 b=  0 m= 20    15.9 s (elapsed    2757 s)
cuts k=1.84  compound      N= 1000000 b=  0 m= 20    18.6 s (elapsed    2776 s)
cuts k=1.84  clusters2half N= 1000000 b=  0 m= 20    18.5 s (elapsed    2794 s)
cuts k=3     smear1        N= 1000000 b=  0 m= 20    15.8 s (elapsed    2810 s)
cuts k=3     clan30        N= 1000000 b=  0 m= 20    16.6 s (elapsed    2827 s)
cuts k=3     pairs0.05     N= 1000000 b=  0 m= 20    17.4 s (elapsed    2844 s)
cuts k=3     bg0.05        N= 1000000 b=  0 m= 20    17.1 s (elapsed    2861 s)
cuts k=3     uniform       N= 1000000 b=  0 m= 20    13.5 s (elapsed    2875 s)
cuts k=3     compound      N= 1000000 b=  0 m= 20    15.9 s (elapsed    2890 s)
cuts k=3     clusters2half N= 1000000 b=  0 m= 20    15.0 s (elapsed    2905 s)
cuts k=40    smear1        N= 1000000 b=  0 m= 20    11.1 s (elapsed    2917 s)
cuts k=40    clan30        N= 1000000 b=  0 m= 20    11.9 s (elapsed    2929 s)
cuts k=40    pairs0.05     N= 1000000 b=  0 m= 20    12.8 s (elapsed    2941 s)
cuts k=40    bg0.05        N= 1000000 b=  0 m= 20    12.8 s (elapsed    2954 s)
cuts k=40    uniform       N= 1000000 b=  0 m= 20    11.0 s (elapsed    2965 s)
cuts k=40    compound      N= 1000000 b=  0 m= 20    14.7 s (elapsed    2980 s)
cuts k=40    clusters2half N= 1000000 b=  0 m= 20    16.1 s (elapsed    2996 s)
table1       smear1        N= 1000000 b=  0 m= 20    10.8 s (elapsed    3007 s)
table1       clan30        N= 1000000 b=  0 m= 20    11.7 s (elapsed    3018 s)
table1       pairs0.05     N= 1000000 b=  0 m= 20    11.1 s (elapsed    3030 s)
table1       bg0.05        N= 1000000 b=  0 m= 20    11.2 s (elapsed    3041 s)
table1       uniform       N= 1000000 b=  0 m= 20    10.5 s (elapsed    3051 s)
table1       compound      N= 1000000 b=  0 m= 20    13.6 s (elapsed    3065 s)
table1       clusters2half N= 1000000 b=  0 m= 20    12.7 s (elapsed    3078 s)
cuts k=1     smear1        N= 1000000 b=  1 m= 20    10.9 s (elapsed    3088 s)
cuts k=1     clan30        N= 1000000 b=  1 m= 20    11.7 s (elapsed    3100 s)
cuts k=1     pairs0.05     N= 1000000 b=  1 m= 20    11.8 s (elapsed    3112 s)
cuts k=1     bg0.05        N= 1000000 b=  1 m= 20    11.7 s (elapsed    3124 s)
cuts k=1     lognormal     N= 1000000 b=  1 m= 20    11.3 s (elapsed    3135 s)
cuts k=1     clusters2     N= 1000000 b=  1 m= 20    14.1 s (elapsed    3149 s)
cuts k=1.84  null          N= 1000000 b=  1 m= 20    11.2 s (elapsed    3160 s)
cuts k=1.84  clan5         N= 1000000 b=  1 m= 20    12.2 s (elapsed    3173 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  1 m= 20    11.7 s (elapsed    3184 s)
cuts k=1.84  bg0.02        N= 1000000 b=  1 m= 20    11.6 s (elapsed    3196 s)
cuts k=1.84  bg0.10        N= 1000000 b=  1 m= 20    12.2 s (elapsed    3208 s)
cuts k=1.84  compound      N= 1000000 b=  1 m= 20    15.1 s (elapsed    3223 s)
cuts k=1.84  clusters2half N= 1000000 b=  1 m= 20    14.1 s (elapsed    3237 s)
cuts k=3     smear1        N= 1000000 b=  1 m= 20    11.6 s (elapsed    3249 s)
cuts k=3     clan30        N= 1000000 b=  1 m= 20    12.7 s (elapsed    3262 s)
cuts k=3     pairs0.05     N= 1000000 b=  1 m= 20    12.6 s (elapsed    3274 s)
cuts k=3     bg0.05        N= 1000000 b=  1 m= 20    12.6 s (elapsed    3287 s)
cuts k=3     uniform       N= 1000000 b=  1 m= 20    11.3 s (elapsed    3298 s)
cuts k=3     compound      N= 1000000 b=  1 m= 20    15.7 s (elapsed    3314 s)
cuts k=3     clusters2half N= 1000000 b=  1 m= 20    14.6 s (elapsed    3328 s)
cuts k=40    smear1        N= 1000000 b=  1 m= 20    10.9 s (elapsed    3339 s)
cuts k=40    clan30        N= 1000000 b=  1 m= 20    11.7 s (elapsed    3351 s)
cuts k=40    pairs0.05     N= 1000000 b=  1 m= 20    12.8 s (elapsed    3364 s)
cuts k=40    bg0.05        N= 1000000 b=  1 m= 20    13.0 s (elapsed    3377 s)
cuts k=40    uniform       N= 1000000 b=  1 m= 20    10.6 s (elapsed    3387 s)
cuts k=40    compound      N= 1000000 b=  1 m= 20    13.9 s (elapsed    3401 s)
cuts k=40    clusters2half N= 1000000 b=  1 m= 20    15.3 s (elapsed    3416 s)
table1       smear1        N= 1000000 b=  1 m= 20    10.8 s (elapsed    3427 s)
table1       clan30        N= 1000000 b=  1 m= 20    11.5 s (elapsed    3439 s)
table1       pairs0.05     N= 1000000 b=  1 m= 20    11.0 s (elapsed    3450 s)
table1       bg0.05        N= 1000000 b=  1 m= 20    11.0 s (elapsed    3461 s)
table1       uniform       N= 1000000 b=  1 m= 20    10.3 s (elapsed    3471 s)
table1       compound      N= 1000000 b=  1 m= 20    13.3 s (elapsed    3484 s)
table1       clusters2half N= 1000000 b=  1 m= 20    12.2 s (elapsed    3497 s)
cuts k=1     smear1        N= 1000000 b=  2 m= 20    11.2 s (elapsed    3508 s)
cuts k=1     clan30        N= 1000000 b=  2 m= 20    12.0 s (elapsed    3520 s)
cuts k=1     pairs0.05     N= 1000000 b=  2 m= 20    11.5 s (elapsed    3531 s)
cuts k=1     bg0.05        N= 1000000 b=  2 m= 20    11.4 s (elapsed    3543 s)
cuts k=1     lognormal     N= 1000000 b=  2 m= 20    11.1 s (elapsed    3554 s)
cuts k=1     clusters2     N= 1000000 b=  2 m= 20    13.8 s (elapsed    3568 s)
cuts k=1.84  null          N= 1000000 b=  2 m= 20    11.3 s (elapsed    3579 s)
cuts k=1.84  clan5         N= 1000000 b=  2 m= 20    12.2 s (elapsed    3591 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  2 m= 20    12.3 s (elapsed    3603 s)
cuts k=1.84  bg0.02        N= 1000000 b=  2 m= 20    12.1 s (elapsed    3615 s)
cuts k=1.84  bg0.10        N= 1000000 b=  2 m= 20    12.6 s (elapsed    3628 s)
cuts k=1.84  compound      N= 1000000 b=  2 m= 20    14.9 s (elapsed    3643 s)
cuts k=1.84  clusters2half N= 1000000 b=  2 m= 20    13.3 s (elapsed    3656 s)
cuts k=3     smear1        N= 1000000 b=  2 m= 20    11.6 s (elapsed    3668 s)
cuts k=3     clan30        N= 1000000 b=  2 m= 20    12.2 s (elapsed    3680 s)
cuts k=3     pairs0.05     N= 1000000 b=  2 m= 20    12.1 s (elapsed    3692 s)
cuts k=3     bg0.05        N= 1000000 b=  2 m= 20    11.9 s (elapsed    3704 s)
cuts k=3     uniform       N= 1000000 b=  2 m= 20    10.9 s (elapsed    3715 s)
cuts k=3     compound      N= 1000000 b=  2 m= 20    15.2 s (elapsed    3730 s)
cuts k=3     clusters2half N= 1000000 b=  2 m= 20    14.2 s (elapsed    3744 s)
cuts k=40    smear1        N= 1000000 b=  2 m= 20    10.9 s (elapsed    3755 s)
cuts k=40    clan30        N= 1000000 b=  2 m= 20    11.7 s (elapsed    3767 s)
cuts k=40    pairs0.05     N= 1000000 b=  2 m= 20    12.2 s (elapsed    3779 s)
cuts k=40    bg0.05        N= 1000000 b=  2 m= 20    12.6 s (elapsed    3792 s)
cuts k=40    uniform       N= 1000000 b=  2 m= 20    10.5 s (elapsed    3802 s)
cuts k=40    compound      N= 1000000 b=  2 m= 20    14.0 s (elapsed    3816 s)
cuts k=40    clusters2half N= 1000000 b=  2 m= 20    16.0 s (elapsed    3832 s)
table1       smear1        N= 1000000 b=  2 m= 20    11.3 s (elapsed    3844 s)
table1       clan30        N= 1000000 b=  2 m= 20    12.1 s (elapsed    3856 s)
table1       pairs0.05     N= 1000000 b=  2 m= 20    11.7 s (elapsed    3868 s)
table1       bg0.05        N= 1000000 b=  2 m= 20    11.5 s (elapsed    3879 s)
table1       uniform       N= 1000000 b=  2 m= 20    10.8 s (elapsed    3890 s)
table1       compound      N= 1000000 b=  2 m= 20    14.4 s (elapsed    3904 s)
table1       clusters2half N= 1000000 b=  2 m= 20    12.7 s (elapsed    3917 s)
cuts k=1     smear1        N= 1000000 b=  3 m= 20    11.5 s (elapsed    3928 s)
cuts k=1     clan30        N= 1000000 b=  3 m= 20    12.8 s (elapsed    3941 s)
cuts k=1     pairs0.05     N= 1000000 b=  3 m= 20    11.9 s (elapsed    3953 s)
cuts k=1     bg0.05        N= 1000000 b=  3 m= 20    12.2 s (elapsed    3965 s)
cuts k=1     lognormal     N= 1000000 b=  3 m= 20    11.3 s (elapsed    3977 s)
cuts k=1     clusters2     N= 1000000 b=  3 m= 20    14.4 s (elapsed    3991 s)
cuts k=1.84  null          N= 1000000 b=  3 m= 20    11.7 s (elapsed    4003 s)
cuts k=1.84  clan5         N= 1000000 b=  3 m= 20    12.6 s (elapsed    4015 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  3 m= 20    12.6 s (elapsed    4028 s)
cuts k=1.84  bg0.02        N= 1000000 b=  3 m= 20    12.4 s (elapsed    4041 s)
cuts k=1.84  bg0.10        N= 1000000 b=  3 m= 20    12.9 s (elapsed    4053 s)
cuts k=1.84  compound      N= 1000000 b=  3 m= 20    15.8 s (elapsed    4069 s)
cuts k=1.84  clusters2half N= 1000000 b=  3 m= 20    14.5 s (elapsed    4084 s)
cuts k=3     smear1        N= 1000000 b=  3 m= 20    12.5 s (elapsed    4096 s)
cuts k=3     clan30        N= 1000000 b=  3 m= 20    13.0 s (elapsed    4109 s)
cuts k=3     pairs0.05     N= 1000000 b=  3 m= 20    12.9 s (elapsed    4122 s)
cuts k=3     bg0.05        N= 1000000 b=  3 m= 20    12.2 s (elapsed    4134 s)
cuts k=3     uniform       N= 1000000 b=  3 m= 20    11.1 s (elapsed    4145 s)
cuts k=3     compound      N= 1000000 b=  3 m= 20    14.9 s (elapsed    4160 s)
cuts k=3     clusters2half N= 1000000 b=  3 m= 20    14.3 s (elapsed    4175 s)
cuts k=40    smear1        N= 1000000 b=  3 m= 20    10.8 s (elapsed    4185 s)
cuts k=40    clan30        N= 1000000 b=  3 m= 20    11.6 s (elapsed    4197 s)
cuts k=40    pairs0.05     N= 1000000 b=  3 m= 20    12.5 s (elapsed    4210 s)
cuts k=40    bg0.05        N= 1000000 b=  3 m= 20    12.8 s (elapsed    4222 s)
cuts k=40    uniform       N= 1000000 b=  3 m= 20    10.2 s (elapsed    4233 s)
cuts k=40    compound      N= 1000000 b=  3 m= 20    13.4 s (elapsed    4246 s)
cuts k=40    clusters2half N= 1000000 b=  3 m= 20    15.2 s (elapsed    4261 s)
table1       smear1        N= 1000000 b=  3 m= 20    11.2 s (elapsed    4272 s)
table1       clan30        N= 1000000 b=  3 m= 20    11.8 s (elapsed    4284 s)
table1       pairs0.05     N= 1000000 b=  3 m= 20    11.3 s (elapsed    4295 s)
table1       bg0.05        N= 1000000 b=  3 m= 20    10.8 s (elapsed    4306 s)
table1       uniform       N= 1000000 b=  3 m= 20    10.4 s (elapsed    4317 s)
table1       compound      N= 1000000 b=  3 m= 20    13.8 s (elapsed    4330 s)
table1       clusters2half N= 1000000 b=  3 m= 20    11.8 s (elapsed    4342 s)
cuts k=1     smear1        N= 1000000 b=  4 m= 20    11.0 s (elapsed    4353 s)
cuts k=1     clan30        N= 1000000 b=  4 m= 20    11.7 s (elapsed    4365 s)
cuts k=1     pairs0.05     N= 1000000 b=  4 m= 20    11.7 s (elapsed    4377 s)
cuts k=1     bg0.05        N= 1000000 b=  4 m= 20    11.1 s (elapsed    4388 s)
cuts k=1     lognormal     N= 1000000 b=  4 m= 20    10.8 s (elapsed    4398 s)
cuts k=1     clusters2     N= 1000000 b=  4 m= 20    13.6 s (elapsed    4412 s)
cuts k=1.84  null          N= 1000000 b=  4 m= 20    11.1 s (elapsed    4423 s)
cuts k=1.84  clan5         N= 1000000 b=  4 m= 20    12.2 s (elapsed    4435 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  4 m= 20    11.9 s (elapsed    4447 s)
cuts k=1.84  bg0.02        N= 1000000 b=  4 m= 20    11.8 s (elapsed    4459 s)
cuts k=1.84  bg0.10        N= 1000000 b=  4 m= 20    12.0 s (elapsed    4471 s)
cuts k=1.84  compound      N= 1000000 b=  4 m= 20    15.0 s (elapsed    4486 s)
cuts k=1.84  clusters2half N= 1000000 b=  4 m= 20    13.7 s (elapsed    4500 s)
cuts k=3     smear1        N= 1000000 b=  4 m= 20    11.7 s (elapsed    4511 s)
cuts k=3     clan30        N= 1000000 b=  4 m= 20    12.5 s (elapsed    4524 s)
cuts k=3     pairs0.05     N= 1000000 b=  4 m= 20    12.5 s (elapsed    4536 s)
cuts k=3     bg0.05        N= 1000000 b=  4 m= 20    12.4 s (elapsed    4549 s)
cuts k=3     uniform       N= 1000000 b=  4 m= 20    10.9 s (elapsed    4560 s)
cuts k=3     compound      N= 1000000 b=  4 m= 20    15.2 s (elapsed    4575 s)
cuts k=3     clusters2half N= 1000000 b=  4 m= 20    14.2 s (elapsed    4589 s)
cuts k=40    smear1        N= 1000000 b=  4 m= 20    10.8 s (elapsed    4600 s)
cuts k=40    clan30        N= 1000000 b=  4 m= 20    11.7 s (elapsed    4612 s)
cuts k=40    pairs0.05     N= 1000000 b=  4 m= 20    12.3 s (elapsed    4624 s)
cuts k=40    bg0.05        N= 1000000 b=  4 m= 20    12.3 s (elapsed    4636 s)
cuts k=40    uniform       N= 1000000 b=  4 m= 20    10.2 s (elapsed    4646 s)
cuts k=40    compound      N= 1000000 b=  4 m= 20    13.2 s (elapsed    4660 s)
cuts k=40    clusters2half N= 1000000 b=  4 m= 20    14.9 s (elapsed    4675 s)
table1       smear1        N= 1000000 b=  4 m= 20    11.0 s (elapsed    4686 s)
table1       clan30        N= 1000000 b=  4 m= 20    11.7 s (elapsed    4697 s)
table1       pairs0.05     N= 1000000 b=  4 m= 20    11.0 s (elapsed    4708 s)
table1       bg0.05        N= 1000000 b=  4 m= 20    10.8 s (elapsed    4719 s)
table1       uniform       N= 1000000 b=  4 m= 20    10.2 s (elapsed    4729 s)
table1       compound      N= 1000000 b=  4 m= 20    13.5 s (elapsed    4743 s)
table1       clusters2half N= 1000000 b=  4 m= 20    12.1 s (elapsed    4755 s)
cuts k=1     smear1        N= 1000000 b=  5 m= 20    10.9 s (elapsed    4766 s)
cuts k=1     clan30        N= 1000000 b=  5 m= 20    11.5 s (elapsed    4777 s)
cuts k=1     pairs0.05     N= 1000000 b=  5 m= 20    11.2 s (elapsed    4788 s)
cuts k=1     bg0.05        N= 1000000 b=  5 m= 20    10.8 s (elapsed    4799 s)
cuts k=1     lognormal     N= 1000000 b=  5 m= 20    10.7 s (elapsed    4810 s)
cuts k=1     clusters2     N= 1000000 b=  5 m= 20    13.2 s (elapsed    4823 s)
cuts k=1.84  null          N= 1000000 b=  5 m= 20    11.0 s (elapsed    4834 s)
cuts k=1.84  clan5         N= 1000000 b=  5 m= 20    12.1 s (elapsed    4846 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  5 m= 20    11.7 s (elapsed    4858 s)
cuts k=1.84  bg0.02        N= 1000000 b=  5 m= 20    11.5 s (elapsed    4869 s)
cuts k=1.84  bg0.10        N= 1000000 b=  5 m= 20    11.6 s (elapsed    4881 s)
cuts k=1.84  compound      N= 1000000 b=  5 m= 20    14.6 s (elapsed    4895 s)
cuts k=1.84  clusters2half N= 1000000 b=  5 m= 20    13.4 s (elapsed    4909 s)
cuts k=3     smear1        N= 1000000 b=  5 m= 20    11.5 s (elapsed    4920 s)
cuts k=3     clan30        N= 1000000 b=  5 m= 20    12.4 s (elapsed    4933 s)
cuts k=3     pairs0.05     N= 1000000 b=  5 m= 20    12.1 s (elapsed    4945 s)
cuts k=3     bg0.05        N= 1000000 b=  5 m= 20    11.9 s (elapsed    4957 s)
cuts k=3     uniform       N= 1000000 b=  5 m= 20    10.8 s (elapsed    4968 s)
cuts k=3     compound      N= 1000000 b=  5 m= 20    15.3 s (elapsed    4983 s)
cuts k=3     clusters2half N= 1000000 b=  5 m= 20    14.3 s (elapsed    4997 s)
cuts k=40    smear1        N= 1000000 b=  5 m= 20    10.9 s (elapsed    5008 s)
cuts k=40    clan30        N= 1000000 b=  5 m= 20    11.8 s (elapsed    5020 s)
cuts k=40    pairs0.05     N= 1000000 b=  5 m= 20    12.7 s (elapsed    5033 s)
cuts k=40    bg0.05        N= 1000000 b=  5 m= 20    12.9 s (elapsed    5045 s)
cuts k=40    uniform       N= 1000000 b=  5 m= 20    10.3 s (elapsed    5056 s)
cuts k=40    compound      N= 1000000 b=  5 m= 20    13.4 s (elapsed    5069 s)
cuts k=40    clusters2half N= 1000000 b=  5 m= 20    15.2 s (elapsed    5084 s)
table1       smear1        N= 1000000 b=  5 m= 20    11.2 s (elapsed    5096 s)
table1       clan30        N= 1000000 b=  5 m= 20    11.6 s (elapsed    5107 s)
table1       pairs0.05     N= 1000000 b=  5 m= 20    11.2 s (elapsed    5118 s)
table1       bg0.05        N= 1000000 b=  5 m= 20    11.1 s (elapsed    5130 s)
table1       uniform       N= 1000000 b=  5 m= 20    10.4 s (elapsed    5140 s)
table1       compound      N= 1000000 b=  5 m= 20    13.8 s (elapsed    5154 s)
table1       clusters2half N= 1000000 b=  5 m= 20    12.3 s (elapsed    5166 s)
cuts k=1     smear1        N= 1000000 b=  6 m= 20    11.1 s (elapsed    5177 s)
cuts k=1     clan30        N= 1000000 b=  6 m= 20    11.7 s (elapsed    5189 s)
cuts k=1     pairs0.05     N= 1000000 b=  6 m= 20    11.3 s (elapsed    5200 s)
cuts k=1     bg0.05        N= 1000000 b=  6 m= 20    11.3 s (elapsed    5212 s)
cuts k=1     lognormal     N= 1000000 b=  6 m= 20    10.8 s (elapsed    5222 s)
cuts k=1     clusters2     N= 1000000 b=  6 m= 20    13.6 s (elapsed    5236 s)
cuts k=1.84  null          N= 1000000 b=  6 m= 20    11.2 s (elapsed    5247 s)
cuts k=1.84  clan5         N= 1000000 b=  6 m= 20    12.1 s (elapsed    5259 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  6 m= 20    12.0 s (elapsed    5271 s)
cuts k=1.84  bg0.02        N= 1000000 b=  6 m= 20    11.5 s (elapsed    5283 s)
cuts k=1.84  bg0.10        N= 1000000 b=  6 m= 20    12.1 s (elapsed    5295 s)
cuts k=1.84  compound      N= 1000000 b=  6 m= 20    14.9 s (elapsed    5310 s)
cuts k=1.84  clusters2half N= 1000000 b=  6 m= 20    13.7 s (elapsed    5323 s)
cuts k=3     smear1        N= 1000000 b=  6 m= 20    11.6 s (elapsed    5335 s)
cuts k=3     clan30        N= 1000000 b=  6 m= 20    12.5 s (elapsed    5347 s)
cuts k=3     pairs0.05     N= 1000000 b=  6 m= 20    12.0 s (elapsed    5360 s)
cuts k=3     bg0.05        N= 1000000 b=  6 m= 20    12.0 s (elapsed    5372 s)
cuts k=3     uniform       N= 1000000 b=  6 m= 20    11.2 s (elapsed    5383 s)
cuts k=3     compound      N= 1000000 b=  6 m= 20    14.9 s (elapsed    5398 s)
cuts k=3     clusters2half N= 1000000 b=  6 m= 20    14.1 s (elapsed    5412 s)
cuts k=40    smear1        N= 1000000 b=  6 m= 20    10.7 s (elapsed    5422 s)
cuts k=40    clan30        N= 1000000 b=  6 m= 20    11.6 s (elapsed    5434 s)
cuts k=40    pairs0.05     N= 1000000 b=  6 m= 20    12.2 s (elapsed    5446 s)
cuts k=40    bg0.05        N= 1000000 b=  6 m= 20    12.4 s (elapsed    5459 s)
cuts k=40    uniform       N= 1000000 b=  6 m= 20    10.2 s (elapsed    5469 s)
cuts k=40    compound      N= 1000000 b=  6 m= 20    13.3 s (elapsed    5482 s)
cuts k=40    clusters2half N= 1000000 b=  6 m= 20    15.0 s (elapsed    5497 s)
table1       smear1        N= 1000000 b=  6 m= 20    10.7 s (elapsed    5508 s)
table1       clan30        N= 1000000 b=  6 m= 20    11.4 s (elapsed    5519 s)
table1       pairs0.05     N= 1000000 b=  6 m= 20    11.1 s (elapsed    5530 s)
table1       bg0.05        N= 1000000 b=  6 m= 20    10.9 s (elapsed    5541 s)
table1       uniform       N= 1000000 b=  6 m= 20    10.3 s (elapsed    5551 s)
table1       compound      N= 1000000 b=  6 m= 20    13.6 s (elapsed    5565 s)
table1       clusters2half N= 1000000 b=  6 m= 20    12.0 s (elapsed    5577 s)
cuts k=1     smear1        N= 1000000 b=  7 m= 20    11.1 s (elapsed    5588 s)
cuts k=1     clan30        N= 1000000 b=  7 m= 20    11.4 s (elapsed    5599 s)
cuts k=1     pairs0.05     N= 1000000 b=  7 m= 20    11.1 s (elapsed    5610 s)
cuts k=1     bg0.05        N= 1000000 b=  7 m= 20    10.9 s (elapsed    5621 s)
cuts k=1     lognormal     N= 1000000 b=  7 m= 20    10.6 s (elapsed    5632 s)
cuts k=1     clusters2     N= 1000000 b=  7 m= 20    13.4 s (elapsed    5645 s)
cuts k=1.84  null          N= 1000000 b=  7 m= 20    11.1 s (elapsed    5656 s)
cuts k=1.84  clan5         N= 1000000 b=  7 m= 20    12.0 s (elapsed    5668 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  7 m= 20    11.4 s (elapsed    5680 s)
cuts k=1.84  bg0.02        N= 1000000 b=  7 m= 20    11.4 s (elapsed    5691 s)
cuts k=1.84  bg0.10        N= 1000000 b=  7 m= 20    11.9 s (elapsed    5703 s)
cuts k=1.84  compound      N= 1000000 b=  7 m= 20    14.5 s (elapsed    5718 s)
cuts k=1.84  clusters2half N= 1000000 b=  7 m= 20    13.4 s (elapsed    5731 s)
cuts k=3     smear1        N= 1000000 b=  7 m= 20    11.3 s (elapsed    5742 s)
cuts k=3     clan30        N= 1000000 b=  7 m= 20    12.3 s (elapsed    5755 s)
cuts k=3     pairs0.05     N= 1000000 b=  7 m= 20    11.9 s (elapsed    5767 s)
cuts k=3     bg0.05        N= 1000000 b=  7 m= 20    12.1 s (elapsed    5779 s)
cuts k=3     uniform       N= 1000000 b=  7 m= 20    11.0 s (elapsed    5790 s)
cuts k=3     compound      N= 1000000 b=  7 m= 20    14.9 s (elapsed    5805 s)
cuts k=3     clusters2half N= 1000000 b=  7 m= 20    14.0 s (elapsed    5819 s)
cuts k=40    smear1        N= 1000000 b=  7 m= 20    10.6 s (elapsed    5829 s)
cuts k=40    clan30        N= 1000000 b=  7 m= 20    11.4 s (elapsed    5841 s)
cuts k=40    pairs0.05     N= 1000000 b=  7 m= 20    12.3 s (elapsed    5853 s)
cuts k=40    bg0.05        N= 1000000 b=  7 m= 20    12.5 s (elapsed    5865 s)
cuts k=40    uniform       N= 1000000 b=  7 m= 20    10.1 s (elapsed    5875 s)
cuts k=40    compound      N= 1000000 b=  7 m= 20    13.2 s (elapsed    5889 s)
cuts k=40    clusters2half N= 1000000 b=  7 m= 20    14.8 s (elapsed    5904 s)
table1       smear1        N= 1000000 b=  7 m= 20    10.6 s (elapsed    5914 s)
table1       clan30        N= 1000000 b=  7 m= 20    11.4 s (elapsed    5926 s)
table1       pairs0.05     N= 1000000 b=  7 m= 20    11.1 s (elapsed    5937 s)
table1       bg0.05        N= 1000000 b=  7 m= 20    10.8 s (elapsed    5947 s)
table1       uniform       N= 1000000 b=  7 m= 20    10.2 s (elapsed    5958 s)
table1       compound      N= 1000000 b=  7 m= 20    13.5 s (elapsed    5971 s)
table1       clusters2half N= 1000000 b=  7 m= 20    12.0 s (elapsed    5983 s)
cuts k=1     smear1        N= 1000000 b=  8 m= 20    10.7 s (elapsed    5994 s)
cuts k=1     clan30        N= 1000000 b=  8 m= 20    11.6 s (elapsed    6006 s)
cuts k=1     pairs0.05     N= 1000000 b=  8 m= 20    11.3 s (elapsed    6017 s)
cuts k=1     bg0.05        N= 1000000 b=  8 m= 20    10.8 s (elapsed    6028 s)
cuts k=1     lognormal     N= 1000000 b=  8 m= 20    10.6 s (elapsed    6038 s)
cuts k=1     clusters2     N= 1000000 b=  8 m= 20    13.2 s (elapsed    6051 s)
cuts k=1.84  null          N= 1000000 b=  8 m= 20    11.0 s (elapsed    6063 s)
cuts k=1.84  clan5         N= 1000000 b=  8 m= 20    11.9 s (elapsed    6074 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  8 m= 20    11.4 s (elapsed    6086 s)
cuts k=1.84  bg0.02        N= 1000000 b=  8 m= 20    11.6 s (elapsed    6097 s)
cuts k=1.84  bg0.10        N= 1000000 b=  8 m= 20    11.8 s (elapsed    6109 s)
cuts k=1.84  compound      N= 1000000 b=  8 m= 20    14.4 s (elapsed    6124 s)
cuts k=1.84  clusters2half N= 1000000 b=  8 m= 20    13.3 s (elapsed    6137 s)
cuts k=3     smear1        N= 1000000 b=  8 m= 20    11.6 s (elapsed    6149 s)
cuts k=3     clan30        N= 1000000 b=  8 m= 20    12.1 s (elapsed    6161 s)
cuts k=3     pairs0.05     N= 1000000 b=  8 m= 20    12.1 s (elapsed    6173 s)
cuts k=3     bg0.05        N= 1000000 b=  8 m= 20    12.1 s (elapsed    6185 s)
cuts k=3     uniform       N= 1000000 b=  8 m= 20    11.0 s (elapsed    6196 s)
cuts k=3     compound      N= 1000000 b=  8 m= 20    14.9 s (elapsed    6211 s)
cuts k=3     clusters2half N= 1000000 b=  8 m= 20    14.0 s (elapsed    6225 s)
cuts k=40    smear1        N= 1000000 b=  8 m= 20    10.9 s (elapsed    6236 s)
cuts k=40    clan30        N= 1000000 b=  8 m= 20    11.4 s (elapsed    6247 s)
cuts k=40    pairs0.05     N= 1000000 b=  8 m= 20    12.2 s (elapsed    6259 s)
cuts k=40    bg0.05        N= 1000000 b=  8 m= 20    12.4 s (elapsed    6272 s)
cuts k=40    uniform       N= 1000000 b=  8 m= 20    10.2 s (elapsed    6282 s)
cuts k=40    compound      N= 1000000 b=  8 m= 20    13.3 s (elapsed    6295 s)
cuts k=40    clusters2half N= 1000000 b=  8 m= 20    14.8 s (elapsed    6310 s)
table1       smear1        N= 1000000 b=  8 m= 20    10.8 s (elapsed    6321 s)
table1       clan30        N= 1000000 b=  8 m= 20    11.5 s (elapsed    6332 s)
table1       pairs0.05     N= 1000000 b=  8 m= 20    10.9 s (elapsed    6343 s)
table1       bg0.05        N= 1000000 b=  8 m= 20    10.8 s (elapsed    6354 s)
table1       uniform       N= 1000000 b=  8 m= 20    10.3 s (elapsed    6364 s)
table1       compound      N= 1000000 b=  8 m= 20    13.6 s (elapsed    6378 s)
table1       clusters2half N= 1000000 b=  8 m= 20    11.9 s (elapsed    6390 s)
cuts k=1     smear1        N= 1000000 b=  9 m= 20    10.7 s (elapsed    6400 s)
cuts k=1     clan30        N= 1000000 b=  9 m= 20    11.3 s (elapsed    6412 s)
cuts k=1     pairs0.05     N= 1000000 b=  9 m= 20    11.0 s (elapsed    6423 s)
cuts k=1     bg0.05        N= 1000000 b=  9 m= 20    11.0 s (elapsed    6434 s)
cuts k=1     lognormal     N= 1000000 b=  9 m= 20    10.6 s (elapsed    6444 s)
cuts k=1     clusters2     N= 1000000 b=  9 m= 20    13.2 s (elapsed    6457 s)
cuts k=1.84  null          N= 1000000 b=  9 m= 20    11.2 s (elapsed    6469 s)
cuts k=1.84  clan5         N= 1000000 b=  9 m= 20    11.8 s (elapsed    6481 s)
cuts k=1.84  pairs0.01     N= 1000000 b=  9 m= 20    11.7 s (elapsed    6492 s)
cuts k=1.84  bg0.02        N= 1000000 b=  9 m= 20    11.3 s (elapsed    6504 s)
cuts k=1.84  bg0.10        N= 1000000 b=  9 m= 20    11.9 s (elapsed    6515 s)
cuts k=1.84  compound      N= 1000000 b=  9 m= 20    14.5 s (elapsed    6530 s)
cuts k=1.84  clusters2half N= 1000000 b=  9 m= 20    13.3 s (elapsed    6543 s)
cuts k=3     smear1        N= 1000000 b=  9 m= 20    11.6 s (elapsed    6555 s)
cuts k=3     clan30        N= 1000000 b=  9 m= 20    12.0 s (elapsed    6567 s)
cuts k=3     pairs0.05     N= 1000000 b=  9 m= 20    12.2 s (elapsed    6579 s)
cuts k=3     bg0.05        N= 1000000 b=  9 m= 20    11.9 s (elapsed    6591 s)
cuts k=3     uniform       N= 1000000 b=  9 m= 20    11.2 s (elapsed    6602 s)
cuts k=3     compound      N= 1000000 b=  9 m= 20    15.0 s (elapsed    6617 s)
cuts k=3     clusters2half N= 1000000 b=  9 m= 20    14.1 s (elapsed    6631 s)
cuts k=40    smear1        N= 1000000 b=  9 m= 20    10.6 s (elapsed    6642 s)
cuts k=40    clan30        N= 1000000 b=  9 m= 20    11.4 s (elapsed    6653 s)
cuts k=40    pairs0.05     N= 1000000 b=  9 m= 20    12.1 s (elapsed    6665 s)
cuts k=40    bg0.05        N= 1000000 b=  9 m= 20    12.4 s (elapsed    6678 s)
cuts k=40    uniform       N= 1000000 b=  9 m= 20    10.2 s (elapsed    6688 s)
cuts k=40    compound      N= 1000000 b=  9 m= 20    13.2 s (elapsed    6701 s)
cuts k=40    clusters2half N= 1000000 b=  9 m= 20    14.7 s (elapsed    6716 s)
table1       smear1        N= 1000000 b=  9 m= 20    10.8 s (elapsed    6727 s)
table1       clan30        N= 1000000 b=  9 m= 20    11.8 s (elapsed    6738 s)
table1       pairs0.05     N= 1000000 b=  9 m= 20    10.9 s (elapsed    6749 s)
table1       bg0.05        N= 1000000 b=  9 m= 20    10.8 s (elapsed    6760 s)
table1       uniform       N= 1000000 b=  9 m= 20    10.3 s (elapsed    6770 s)
table1       compound      N= 1000000 b=  9 m= 20    13.6 s (elapsed    6784 s)
table1       clusters2half N= 1000000 b=  9 m= 20    11.7 s (elapsed    6796 s)
cuts k=1     smear1        N= 1000000 b= 10 m= 20    10.9 s (elapsed    6807 s)
cuts k=1     clan30        N= 1000000 b= 10 m= 20    11.5 s (elapsed    6818 s)
cuts k=1     pairs0.05     N= 1000000 b= 10 m= 20    11.1 s (elapsed    6829 s)
cuts k=1     bg0.05        N= 1000000 b= 10 m= 20    10.9 s (elapsed    6840 s)
cuts k=1     lognormal     N= 1000000 b= 10 m= 20    10.6 s (elapsed    6851 s)
cuts k=1     clusters2     N= 1000000 b= 10 m= 20    13.3 s (elapsed    6864 s)
cuts k=1.84  null          N= 1000000 b= 10 m= 20    11.1 s (elapsed    6875 s)
cuts k=1.84  clan5         N= 1000000 b= 10 m= 20    11.8 s (elapsed    6887 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 10 m= 20    11.8 s (elapsed    6899 s)
cuts k=1.84  bg0.02        N= 1000000 b= 10 m= 20    11.6 s (elapsed    6910 s)
cuts k=1.84  bg0.10        N= 1000000 b= 10 m= 20    11.7 s (elapsed    6922 s)
cuts k=1.84  compound      N= 1000000 b= 10 m= 20    14.4 s (elapsed    6936 s)
cuts k=1.84  clusters2half N= 1000000 b= 10 m= 20    13.4 s (elapsed    6950 s)
cuts k=3     smear1        N= 1000000 b= 10 m= 20    11.4 s (elapsed    6961 s)
cuts k=3     clan30        N= 1000000 b= 10 m= 20    12.1 s (elapsed    6973 s)
cuts k=3     pairs0.05     N= 1000000 b= 10 m= 20    12.1 s (elapsed    6985 s)
cuts k=3     bg0.05        N= 1000000 b= 10 m= 20    12.0 s (elapsed    6997 s)
cuts k=3     uniform       N= 1000000 b= 10 m= 20    11.1 s (elapsed    7008 s)
cuts k=3     compound      N= 1000000 b= 10 m= 20    14.9 s (elapsed    7023 s)
cuts k=3     clusters2half N= 1000000 b= 10 m= 20    14.1 s (elapsed    7038 s)
cuts k=40    smear1        N= 1000000 b= 10 m= 20    10.7 s (elapsed    7048 s)
cuts k=40    clan30        N= 1000000 b= 10 m= 20    11.5 s (elapsed    7060 s)
cuts k=40    pairs0.05     N= 1000000 b= 10 m= 20    12.0 s (elapsed    7072 s)
cuts k=40    bg0.05        N= 1000000 b= 10 m= 20    12.5 s (elapsed    7084 s)
cuts k=40    uniform       N= 1000000 b= 10 m= 20    10.2 s (elapsed    7094 s)
cuts k=40    compound      N= 1000000 b= 10 m= 20    13.2 s (elapsed    7108 s)
cuts k=40    clusters2half N= 1000000 b= 10 m= 20    14.8 s (elapsed    7122 s)
table1       smear1        N= 1000000 b= 10 m= 20    10.8 s (elapsed    7133 s)
table1       clan30        N= 1000000 b= 10 m= 20    11.3 s (elapsed    7144 s)
table1       pairs0.05     N= 1000000 b= 10 m= 20    10.9 s (elapsed    7155 s)
table1       bg0.05        N= 1000000 b= 10 m= 20    11.5 s (elapsed    7167 s)
table1       uniform       N= 1000000 b= 10 m= 20    10.8 s (elapsed    7178 s)
table1       compound      N= 1000000 b= 10 m= 20    13.9 s (elapsed    7192 s)
table1       clusters2half N= 1000000 b= 10 m= 20    12.2 s (elapsed    7204 s)
cuts k=1     smear1        N= 1000000 b= 11 m= 20    11.4 s (elapsed    7215 s)
cuts k=1     clan30        N= 1000000 b= 11 m= 20    12.0 s (elapsed    7227 s)
cuts k=1     pairs0.05     N= 1000000 b= 11 m= 20    11.7 s (elapsed    7239 s)
cuts k=1     bg0.05        N= 1000000 b= 11 m= 20    11.6 s (elapsed    7251 s)
cuts k=1     lognormal     N= 1000000 b= 11 m= 20    10.5 s (elapsed    7261 s)
cuts k=1     clusters2     N= 1000000 b= 11 m= 20    13.3 s (elapsed    7274 s)
cuts k=1.84  null          N= 1000000 b= 11 m= 20    10.8 s (elapsed    7285 s)
cuts k=1.84  clan5         N= 1000000 b= 11 m= 20    12.0 s (elapsed    7297 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 11 m= 20    11.5 s (elapsed    7309 s)
cuts k=1.84  bg0.02        N= 1000000 b= 11 m= 20    11.5 s (elapsed    7320 s)
cuts k=1.84  bg0.10        N= 1000000 b= 11 m= 20    11.9 s (elapsed    7332 s)
cuts k=1.84  compound      N= 1000000 b= 11 m= 20    14.5 s (elapsed    7347 s)
cuts k=1.84  clusters2half N= 1000000 b= 11 m= 20    13.7 s (elapsed    7360 s)
cuts k=3     smear1        N= 1000000 b= 11 m= 20    11.3 s (elapsed    7372 s)
cuts k=3     clan30        N= 1000000 b= 11 m= 20    12.3 s (elapsed    7384 s)
cuts k=3     pairs0.05     N= 1000000 b= 11 m= 20    11.9 s (elapsed    7396 s)
cuts k=3     bg0.05        N= 1000000 b= 11 m= 20    12.0 s (elapsed    7408 s)
cuts k=3     uniform       N= 1000000 b= 11 m= 20    11.0 s (elapsed    7419 s)
cuts k=3     compound      N= 1000000 b= 11 m= 20    14.9 s (elapsed    7434 s)
cuts k=3     clusters2half N= 1000000 b= 11 m= 20    13.9 s (elapsed    7448 s)
cuts k=40    smear1        N= 1000000 b= 11 m= 20    10.6 s (elapsed    7458 s)
cuts k=40    clan30        N= 1000000 b= 11 m= 20    11.3 s (elapsed    7470 s)
cuts k=40    pairs0.05     N= 1000000 b= 11 m= 20    12.2 s (elapsed    7482 s)
cuts k=40    bg0.05        N= 1000000 b= 11 m= 20    12.5 s (elapsed    7494 s)
cuts k=40    uniform       N= 1000000 b= 11 m= 20    10.2 s (elapsed    7505 s)
cuts k=40    compound      N= 1000000 b= 11 m= 20    13.1 s (elapsed    7518 s)
cuts k=40    clusters2half N= 1000000 b= 11 m= 20    14.8 s (elapsed    7533 s)
table1       smear1        N= 1000000 b= 11 m= 20    10.8 s (elapsed    7543 s)
table1       clan30        N= 1000000 b= 11 m= 20    11.4 s (elapsed    7555 s)
table1       pairs0.05     N= 1000000 b= 11 m= 20    11.0 s (elapsed    7566 s)
table1       bg0.05        N= 1000000 b= 11 m= 20    10.7 s (elapsed    7576 s)
table1       uniform       N= 1000000 b= 11 m= 20    10.3 s (elapsed    7587 s)
table1       compound      N= 1000000 b= 11 m= 20    13.3 s (elapsed    7600 s)
table1       clusters2half N= 1000000 b= 11 m= 20    11.7 s (elapsed    7612 s)
cuts k=1     smear1        N= 1000000 b= 12 m= 20    10.6 s (elapsed    7622 s)
cuts k=1     clan30        N= 1000000 b= 12 m= 20    11.3 s (elapsed    7634 s)
cuts k=1     pairs0.05     N= 1000000 b= 12 m= 20    11.1 s (elapsed    7645 s)
cuts k=1     bg0.05        N= 1000000 b= 12 m= 20    10.9 s (elapsed    7656 s)
cuts k=1     lognormal     N= 1000000 b= 12 m= 20    10.6 s (elapsed    7666 s)
cuts k=1     clusters2     N= 1000000 b= 12 m= 20    13.3 s (elapsed    7680 s)
cuts k=1.84  null          N= 1000000 b= 12 m= 20    11.0 s (elapsed    7691 s)
cuts k=1.84  clan5         N= 1000000 b= 12 m= 20    12.0 s (elapsed    7703 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 12 m= 20    11.7 s (elapsed    7714 s)
cuts k=1.84  bg0.02        N= 1000000 b= 12 m= 20    11.7 s (elapsed    7726 s)
cuts k=1.84  bg0.10        N= 1000000 b= 12 m= 20    12.0 s (elapsed    7738 s)
cuts k=1.84  compound      N= 1000000 b= 12 m= 20    14.6 s (elapsed    7753 s)
cuts k=1.84  clusters2half N= 1000000 b= 12 m= 20    13.3 s (elapsed    7766 s)
cuts k=3     smear1        N= 1000000 b= 12 m= 20    11.4 s (elapsed    7777 s)
cuts k=3     clan30        N= 1000000 b= 12 m= 20    12.2 s (elapsed    7789 s)
cuts k=3     pairs0.05     N= 1000000 b= 12 m= 20    12.1 s (elapsed    7801 s)
cuts k=3     bg0.05        N= 1000000 b= 12 m= 20    12.1 s (elapsed    7814 s)
cuts k=3     uniform       N= 1000000 b= 12 m= 20    10.9 s (elapsed    7825 s)
cuts k=3     compound      N= 1000000 b= 12 m= 20    15.1 s (elapsed    7840 s)
cuts k=3     clusters2half N= 1000000 b= 12 m= 20    14.1 s (elapsed    7854 s)
cuts k=40    smear1        N= 1000000 b= 12 m= 20    10.8 s (elapsed    7865 s)
cuts k=40    clan30        N= 1000000 b= 12 m= 20    11.8 s (elapsed    7876 s)
cuts k=40    pairs0.05     N= 1000000 b= 12 m= 20    12.3 s (elapsed    7889 s)
cuts k=40    bg0.05        N= 1000000 b= 12 m= 20    12.6 s (elapsed    7901 s)
cuts k=40    uniform       N= 1000000 b= 12 m= 20    10.2 s (elapsed    7911 s)
cuts k=40    compound      N= 1000000 b= 12 m= 20    13.1 s (elapsed    7924 s)
cuts k=40    clusters2half N= 1000000 b= 12 m= 20    14.8 s (elapsed    7939 s)
table1       smear1        N= 1000000 b= 12 m= 20    10.7 s (elapsed    7950 s)
table1       clan30        N= 1000000 b= 12 m= 20    11.5 s (elapsed    7961 s)
table1       pairs0.05     N= 1000000 b= 12 m= 20    10.9 s (elapsed    7972 s)
table1       bg0.05        N= 1000000 b= 12 m= 20    10.8 s (elapsed    7983 s)
table1       uniform       N= 1000000 b= 12 m= 20    10.2 s (elapsed    7993 s)
table1       compound      N= 1000000 b= 12 m= 20    13.5 s (elapsed    8007 s)
table1       clusters2half N= 1000000 b= 12 m= 20    11.7 s (elapsed    8019 s)
cuts k=1     smear1        N= 1000000 b= 13 m= 20    10.7 s (elapsed    8029 s)
cuts k=1     clan30        N= 1000000 b= 13 m= 20    11.7 s (elapsed    8041 s)
cuts k=1     pairs0.05     N= 1000000 b= 13 m= 20    11.0 s (elapsed    8052 s)
cuts k=1     bg0.05        N= 1000000 b= 13 m= 20    10.9 s (elapsed    8063 s)
cuts k=1     lognormal     N= 1000000 b= 13 m= 20    10.7 s (elapsed    8074 s)
cuts k=1     clusters2     N= 1000000 b= 13 m= 20    13.2 s (elapsed    8087 s)
cuts k=1.84  null          N= 1000000 b= 13 m= 20    11.2 s (elapsed    8098 s)
cuts k=1.84  clan5         N= 1000000 b= 13 m= 20    12.0 s (elapsed    8110 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 13 m= 20    11.8 s (elapsed    8122 s)
cuts k=1.84  bg0.02        N= 1000000 b= 13 m= 20    11.4 s (elapsed    8133 s)
cuts k=1.84  bg0.10        N= 1000000 b= 13 m= 20    11.8 s (elapsed    8145 s)
cuts k=1.84  compound      N= 1000000 b= 13 m= 20    14.3 s (elapsed    8159 s)
cuts k=1.84  clusters2half N= 1000000 b= 13 m= 20    13.1 s (elapsed    8172 s)
cuts k=3     smear1        N= 1000000 b= 13 m= 20    11.3 s (elapsed    8184 s)
cuts k=3     clan30        N= 1000000 b= 13 m= 20    12.1 s (elapsed    8196 s)
cuts k=3     pairs0.05     N= 1000000 b= 13 m= 20    12.0 s (elapsed    8208 s)
cuts k=3     bg0.05        N= 1000000 b= 13 m= 20    12.0 s (elapsed    8220 s)
cuts k=3     uniform       N= 1000000 b= 13 m= 20    11.0 s (elapsed    8231 s)
cuts k=3     compound      N= 1000000 b= 13 m= 20    14.8 s (elapsed    8246 s)
cuts k=3     clusters2half N= 1000000 b= 13 m= 20    14.0 s (elapsed    8260 s)
cuts k=40    smear1        N= 1000000 b= 13 m= 20    10.5 s (elapsed    8270 s)
cuts k=40    clan30        N= 1000000 b= 13 m= 20    11.3 s (elapsed    8282 s)
cuts k=40    pairs0.05     N= 1000000 b= 13 m= 20    12.2 s (elapsed    8294 s)
cuts k=40    bg0.05        N= 1000000 b= 13 m= 20    12.5 s (elapsed    8306 s)
cuts k=40    uniform       N= 1000000 b= 13 m= 20    10.0 s (elapsed    8316 s)
cuts k=40    compound      N= 1000000 b= 13 m= 20    13.2 s (elapsed    8329 s)
cuts k=40    clusters2half N= 1000000 b= 13 m= 20    14.9 s (elapsed    8344 s)
table1       smear1        N= 1000000 b= 13 m= 20    10.7 s (elapsed    8355 s)
table1       clan30        N= 1000000 b= 13 m= 20    11.6 s (elapsed    8367 s)
table1       pairs0.05     N= 1000000 b= 13 m= 20    11.1 s (elapsed    8378 s)
table1       bg0.05        N= 1000000 b= 13 m= 20    11.2 s (elapsed    8389 s)
table1       uniform       N= 1000000 b= 13 m= 20    10.3 s (elapsed    8399 s)
table1       compound      N= 1000000 b= 13 m= 20    13.7 s (elapsed    8413 s)
table1       clusters2half N= 1000000 b= 13 m= 20    11.8 s (elapsed    8425 s)
cuts k=1     smear1        N= 1000000 b= 14 m= 20    10.9 s (elapsed    8436 s)
cuts k=1     clan30        N= 1000000 b= 14 m= 20    11.7 s (elapsed    8447 s)
cuts k=1     pairs0.05     N= 1000000 b= 14 m= 20    11.2 s (elapsed    8459 s)
cuts k=1     bg0.05        N= 1000000 b= 14 m= 20    11.0 s (elapsed    8470 s)
cuts k=1     lognormal     N= 1000000 b= 14 m= 20    10.6 s (elapsed    8480 s)
cuts k=1     clusters2     N= 1000000 b= 14 m= 20    13.5 s (elapsed    8494 s)
cuts k=1.84  null          N= 1000000 b= 14 m= 20    11.1 s (elapsed    8505 s)
cuts k=1.84  clan5         N= 1000000 b= 14 m= 20    12.0 s (elapsed    8517 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 14 m= 20    11.7 s (elapsed    8529 s)
cuts k=1.84  bg0.02        N= 1000000 b= 14 m= 20    11.3 s (elapsed    8540 s)
cuts k=1.84  bg0.10        N= 1000000 b= 14 m= 20    12.0 s (elapsed    8552 s)
cuts k=1.84  compound      N= 1000000 b= 14 m= 20    14.5 s (elapsed    8566 s)
cuts k=1.84  clusters2half N= 1000000 b= 14 m= 20    13.4 s (elapsed    8580 s)
cuts k=3     smear1        N= 1000000 b= 14 m= 20    11.7 s (elapsed    8591 s)
cuts k=3     clan30        N= 1000000 b= 14 m= 20    12.1 s (elapsed    8604 s)
cuts k=3     pairs0.05     N= 1000000 b= 14 m= 20    12.1 s (elapsed    8616 s)
cuts k=3     bg0.05        N= 1000000 b= 14 m= 20    12.0 s (elapsed    8628 s)
cuts k=3     uniform       N= 1000000 b= 14 m= 20    10.8 s (elapsed    8638 s)
cuts k=3     compound      N= 1000000 b= 14 m= 20    14.8 s (elapsed    8653 s)
cuts k=3     clusters2half N= 1000000 b= 14 m= 20    13.9 s (elapsed    8667 s)
cuts k=40    smear1        N= 1000000 b= 14 m= 20    10.6 s (elapsed    8678 s)
cuts k=40    clan30        N= 1000000 b= 14 m= 20    11.4 s (elapsed    8689 s)
cuts k=40    pairs0.05     N= 1000000 b= 14 m= 20    12.2 s (elapsed    8701 s)
cuts k=40    bg0.05        N= 1000000 b= 14 m= 20    12.3 s (elapsed    8714 s)
cuts k=40    uniform       N= 1000000 b= 14 m= 20    10.2 s (elapsed    8724 s)
cuts k=40    compound      N= 1000000 b= 14 m= 20    13.2 s (elapsed    8737 s)
cuts k=40    clusters2half N= 1000000 b= 14 m= 20    14.9 s (elapsed    8752 s)
table1       smear1        N= 1000000 b= 14 m= 20    10.7 s (elapsed    8763 s)
table1       clan30        N= 1000000 b= 14 m= 20    11.8 s (elapsed    8774 s)
table1       pairs0.05     N= 1000000 b= 14 m= 20    11.2 s (elapsed    8786 s)
table1       bg0.05        N= 1000000 b= 14 m= 20    10.7 s (elapsed    8796 s)
table1       uniform       N= 1000000 b= 14 m= 20    10.3 s (elapsed    8807 s)
table1       compound      N= 1000000 b= 14 m= 20    13.5 s (elapsed    8820 s)
table1       clusters2half N= 1000000 b= 14 m= 20    12.1 s (elapsed    8832 s)
cuts k=1     smear1        N= 1000000 b= 15 m= 20    10.7 s (elapsed    8843 s)
cuts k=1     clan30        N= 1000000 b= 15 m= 20    11.4 s (elapsed    8854 s)
cuts k=1     pairs0.05     N= 1000000 b= 15 m= 20    11.1 s (elapsed    8865 s)
cuts k=1     bg0.05        N= 1000000 b= 15 m= 20    11.0 s (elapsed    8876 s)
cuts k=1     lognormal     N= 1000000 b= 15 m= 20    10.4 s (elapsed    8887 s)
cuts k=1     clusters2     N= 1000000 b= 15 m= 20    13.4 s (elapsed    8900 s)
cuts k=1.84  null          N= 1000000 b= 15 m= 20    11.1 s (elapsed    8911 s)
cuts k=1.84  clan5         N= 1000000 b= 15 m= 20    12.0 s (elapsed    8923 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 15 m= 20    11.7 s (elapsed    8935 s)
cuts k=1.84  bg0.02        N= 1000000 b= 15 m= 20    11.6 s (elapsed    8947 s)
cuts k=1.84  bg0.10        N= 1000000 b= 15 m= 20    11.7 s (elapsed    8958 s)
cuts k=1.84  compound      N= 1000000 b= 15 m= 20    14.1 s (elapsed    8972 s)
cuts k=1.84  clusters2half N= 1000000 b= 15 m= 20    12.9 s (elapsed    8985 s)
cuts k=3     smear1        N= 1000000 b= 15 m= 20    11.0 s (elapsed    8996 s)
cuts k=3     clan30        N= 1000000 b= 15 m= 20    11.7 s (elapsed    9008 s)
cuts k=3     pairs0.05     N= 1000000 b= 15 m= 20    11.6 s (elapsed    9020 s)
cuts k=3     bg0.05        N= 1000000 b= 15 m= 20    11.6 s (elapsed    9031 s)
cuts k=3     uniform       N= 1000000 b= 15 m= 20    10.4 s (elapsed    9042 s)
cuts k=3     compound      N= 1000000 b= 15 m= 20    14.4 s (elapsed    9056 s)
cuts k=3     clusters2half N= 1000000 b= 15 m= 20    13.4 s (elapsed    9069 s)
cuts k=40    smear1        N= 1000000 b= 15 m= 20    10.4 s (elapsed    9080 s)
cuts k=40    clan30        N= 1000000 b= 15 m= 20    10.9 s (elapsed    9091 s)
cuts k=40    pairs0.05     N= 1000000 b= 15 m= 20    11.7 s (elapsed    9102 s)
cuts k=40    bg0.05        N= 1000000 b= 15 m= 20    12.0 s (elapsed    9114 s)
cuts k=40    uniform       N= 1000000 b= 15 m= 20     9.8 s (elapsed    9124 s)
cuts k=40    compound      N= 1000000 b= 15 m= 20    12.8 s (elapsed    9137 s)
cuts k=40    clusters2half N= 1000000 b= 15 m= 20    14.4 s (elapsed    9151 s)
table1       smear1        N= 1000000 b= 15 m= 20    10.4 s (elapsed    9162 s)
table1       clan30        N= 1000000 b= 15 m= 20    11.1 s (elapsed    9173 s)
table1       pairs0.05     N= 1000000 b= 15 m= 20    10.8 s (elapsed    9184 s)
table1       bg0.05        N= 1000000 b= 15 m= 20    10.7 s (elapsed    9195 s)
table1       uniform       N= 1000000 b= 15 m= 20    10.2 s (elapsed    9205 s)
table1       compound      N= 1000000 b= 15 m= 20    13.4 s (elapsed    9218 s)
table1       clusters2half N= 1000000 b= 15 m= 20    11.6 s (elapsed    9230 s)
cuts k=1     smear1        N= 1000000 b= 16 m= 20    10.7 s (elapsed    9241 s)
cuts k=1.84  smear1        N= 1000000 b= 16 m= 20    12.9 s (elapsed    9253 s)
cuts k=3     smear1        N= 1000000 b= 16 m= 20    11.4 s (elapsed    9265 s)
cuts k=40    smear1        N= 1000000 b= 16 m= 20    10.4 s (elapsed    9275 s)
table1       smear1        N= 1000000 b= 16 m= 20    10.6 s (elapsed    9286 s)
cuts k=1     smear1        N= 1000000 b= 17 m= 20    10.7 s (elapsed    9297 s)
cuts k=1.84  smear1        N= 1000000 b= 17 m= 20    12.0 s (elapsed    9309 s)
cuts k=3     smear1        N= 1000000 b= 17 m= 20    13.0 s (elapsed    9322 s)
cuts k=40    smear1        N= 1000000 b= 17 m= 20    12.0 s (elapsed    9334 s)
table1       smear1        N= 1000000 b= 17 m= 20    12.3 s (elapsed    9346 s)
cuts k=1     smear1        N= 1000000 b= 18 m= 20    12.1 s (elapsed    9358 s)
cuts k=1.84  smear1        N= 1000000 b= 18 m= 20    12.8 s (elapsed    9371 s)
cuts k=3     smear1        N= 1000000 b= 18 m= 20    13.0 s (elapsed    9384 s)
cuts k=40    smear1        N= 1000000 b= 18 m= 20    12.1 s (elapsed    9396 s)
table1       smear1        N= 1000000 b= 18 m= 20    11.1 s (elapsed    9407 s)
cuts k=1     smear1        N= 1000000 b= 19 m= 20    10.7 s (elapsed    9418 s)
cuts k=1.84  smear1        N= 1000000 b= 19 m= 20    11.3 s (elapsed    9429 s)
cuts k=3     smear1        N= 1000000 b= 19 m= 20    11.5 s (elapsed    9440 s)
cuts k=40    smear1        N= 1000000 b= 19 m= 20    10.8 s (elapsed    9451 s)
table1       smear1        N= 1000000 b= 19 m= 20    11.0 s (elapsed    9462 s)
cuts k=1     smear1        N= 1000000 b= 20 m= 20    10.9 s (elapsed    9473 s)
cuts k=1.84  smear1        N= 1000000 b= 20 m= 20    11.5 s (elapsed    9484 s)
cuts k=3     smear1        N= 1000000 b= 20 m= 20    11.3 s (elapsed    9496 s)
cuts k=40    smear1        N= 1000000 b= 20 m= 20    10.3 s (elapsed    9506 s)
table1       smear1        N= 1000000 b= 20 m= 20    10.6 s (elapsed    9517 s)
cuts k=1     smear1        N= 1000000 b= 21 m= 20    11.4 s (elapsed    9528 s)
cuts k=1.84  smear1        N= 1000000 b= 21 m= 20    12.2 s (elapsed    9540 s)
cuts k=3     smear1        N= 1000000 b= 21 m= 20    12.2 s (elapsed    9553 s)
cuts k=40    smear1        N= 1000000 b= 21 m= 20    11.4 s (elapsed    9564 s)
table1       smear1        N= 1000000 b= 21 m= 20    12.1 s (elapsed    9576 s)
cuts k=1     smear1        N= 1000000 b= 22 m= 20    12.5 s (elapsed    9589 s)
cuts k=1.84  smear1        N= 1000000 b= 22 m= 20    12.9 s (elapsed    9602 s)
cuts k=3     smear1        N= 1000000 b= 22 m= 20    13.0 s (elapsed    9615 s)
cuts k=40    smear1        N= 1000000 b= 22 m= 20    12.2 s (elapsed    9627 s)
table1       smear1        N= 1000000 b= 22 m= 20    12.4 s (elapsed    9639 s)
cuts k=1     smear1        N= 1000000 b= 23 m= 20    12.4 s (elapsed    9652 s)
cuts k=1.84  smear1        N= 1000000 b= 23 m= 20    12.9 s (elapsed    9664 s)
cuts k=3     smear1        N= 1000000 b= 23 m= 20    12.9 s (elapsed    9677 s)
cuts k=40    smear1        N= 1000000 b= 23 m= 20    12.1 s (elapsed    9689 s)
table1       smear1        N= 1000000 b= 23 m= 20    12.4 s (elapsed    9702 s)
cuts k=1     smear1        N= 1000000 b= 24 m= 20    12.2 s (elapsed    9714 s)
cuts k=1.84  smear1        N= 1000000 b= 24 m= 20    12.9 s (elapsed    9727 s)
cuts k=3     smear1        N= 1000000 b= 24 m= 20    13.0 s (elapsed    9740 s)
cuts k=40    smear1        N= 1000000 b= 24 m= 20    12.2 s (elapsed    9752 s)
table1       smear1        N= 1000000 b= 24 m= 20    12.2 s (elapsed    9764 s)
cuts k=1     smear1        N= 1000000 b= 25 m= 20    12.5 s (elapsed    9777 s)
cuts k=1.84  smear1        N= 1000000 b= 25 m= 20    12.9 s (elapsed    9790 s)
cuts k=3     smear1        N= 1000000 b= 25 m= 20    12.8 s (elapsed    9803 s)
cuts k=40    smear1        N= 1000000 b= 25 m= 20    12.0 s (elapsed    9815 s)
table1       smear1        N= 1000000 b= 25 m= 20    12.4 s (elapsed    9827 s)
cuts k=1     smear1        N= 1000000 b= 26 m= 20    12.5 s (elapsed    9839 s)
cuts k=1.84  smear1        N= 1000000 b= 26 m= 20    12.9 s (elapsed    9852 s)
cuts k=3     smear1        N= 1000000 b= 26 m= 20    12.9 s (elapsed    9865 s)
cuts k=40    smear1        N= 1000000 b= 26 m= 20    12.3 s (elapsed    9878 s)
table1       smear1        N= 1000000 b= 26 m= 20    12.5 s (elapsed    9890 s)
cuts k=1     smear1        N= 1000000 b= 27 m= 20    12.1 s (elapsed    9902 s)
cuts k=1.84  smear1        N= 1000000 b= 27 m= 20    12.9 s (elapsed    9915 s)
cuts k=3     smear1        N= 1000000 b= 27 m= 20    12.8 s (elapsed    9928 s)
cuts k=40    smear1        N= 1000000 b= 27 m= 20    12.0 s (elapsed    9940 s)
table1       smear1        N= 1000000 b= 27 m= 20    11.6 s (elapsed    9951 s)
cuts k=1     smear1        N= 1000000 b= 28 m= 20    11.7 s (elapsed    9963 s)
cuts k=1.84  smear1        N= 1000000 b= 28 m= 20    12.8 s (elapsed    9976 s)
cuts k=3     smear1        N= 1000000 b= 28 m= 20    12.8 s (elapsed    9989 s)
cuts k=40    smear1        N= 1000000 b= 28 m= 20    12.0 s (elapsed   10001 s)
table1       smear1        N= 1000000 b= 28 m= 20    12.2 s (elapsed   10013 s)
cuts k=1     smear1        N= 1000000 b= 29 m= 20    12.3 s (elapsed   10025 s)
cuts k=1.84  smear1        N= 1000000 b= 29 m= 20    12.7 s (elapsed   10038 s)
cuts k=3     smear1        N= 1000000 b= 29 m= 20    12.7 s (elapsed   10050 s)
cuts k=40    smear1        N= 1000000 b= 29 m= 20    12.0 s (elapsed   10063 s)
table1       smear1        N= 1000000 b= 29 m= 20    12.1 s (elapsed   10075 s)
cuts k=1     smear1        N= 1000000 b= 30 m= 20    12.0 s (elapsed   10087 s)
cuts k=1.84  smear1        N= 1000000 b= 30 m= 20    12.7 s (elapsed   10099 s)
cuts k=3     smear1        N= 1000000 b= 30 m= 20    12.5 s (elapsed   10112 s)
cuts k=40    smear1        N= 1000000 b= 30 m= 20    12.1 s (elapsed   10124 s)
table1       smear1        N= 1000000 b= 30 m= 20    12.2 s (elapsed   10136 s)
cuts k=1     smear1        N= 1000000 b= 31 m= 20    12.0 s (elapsed   10148 s)
cuts k=1.84  smear1        N= 1000000 b= 31 m= 20    12.7 s (elapsed   10161 s)
cuts k=3     smear1        N= 1000000 b= 31 m= 20    12.5 s (elapsed   10173 s)
cuts k=40    smear1        N= 1000000 b= 31 m= 20    12.1 s (elapsed   10185 s)
table1       smear1        N= 1000000 b= 31 m= 20    12.2 s (elapsed   10198 s)
cuts k=1     smear1        N= 1000000 b= 32 m= 20    12.0 s (elapsed   10210 s)
cuts k=1.84  smear1        N= 1000000 b= 32 m= 20    12.6 s (elapsed   10222 s)
cuts k=3     smear1        N= 1000000 b= 32 m= 20    12.6 s (elapsed   10235 s)
cuts k=40    smear1        N= 1000000 b= 32 m= 20    12.2 s (elapsed   10247 s)
table1       smear1        N= 1000000 b= 32 m= 20    12.1 s (elapsed   10259 s)
cuts k=1     smear1        N= 1000000 b= 33 m= 20    12.0 s (elapsed   10271 s)
cuts k=1.84  smear1        N= 1000000 b= 33 m= 20    12.8 s (elapsed   10284 s)
cuts k=3     smear1        N= 1000000 b= 33 m= 20    12.7 s (elapsed   10297 s)
cuts k=40    smear1        N= 1000000 b= 33 m= 20    12.1 s (elapsed   10309 s)
table1       smear1        N= 1000000 b= 33 m= 20    12.1 s (elapsed   10321 s)
cuts k=1     smear1        N= 1000000 b= 34 m= 20    12.1 s (elapsed   10333 s)
cuts k=1.84  smear1        N= 1000000 b= 34 m= 20    12.7 s (elapsed   10346 s)
cuts k=3     smear1        N= 1000000 b= 34 m= 20    12.8 s (elapsed   10358 s)
cuts k=40    smear1        N= 1000000 b= 34 m= 20    12.1 s (elapsed   10370 s)
table1       smear1        N= 1000000 b= 34 m= 20    12.2 s (elapsed   10383 s)
cuts k=1     smear1        N= 1000000 b= 35 m= 20    12.0 s (elapsed   10395 s)
cuts k=1.84  smear1        N= 1000000 b= 35 m= 20    12.8 s (elapsed   10408 s)
cuts k=3     smear1        N= 1000000 b= 35 m= 20    12.5 s (elapsed   10420 s)
cuts k=40    smear1        N= 1000000 b= 35 m= 20    12.1 s (elapsed   10432 s)
table1       smear1        N= 1000000 b= 35 m= 20    12.2 s (elapsed   10444 s)
cuts k=1     smear1        N= 1000000 b= 36 m= 20    12.0 s (elapsed   10456 s)
cuts k=1.84  smear1        N= 1000000 b= 36 m= 20    12.7 s (elapsed   10469 s)
cuts k=3     smear1        N= 1000000 b= 36 m= 20    12.7 s (elapsed   10482 s)
cuts k=40    smear1        N= 1000000 b= 36 m= 20    12.1 s (elapsed   10494 s)
table1       smear1        N= 1000000 b= 36 m= 20    12.1 s (elapsed   10506 s)
cuts k=1     smear1        N= 1000000 b= 37 m= 20    12.1 s (elapsed   10518 s)
cuts k=1.84  smear1        N= 1000000 b= 37 m= 20    12.7 s (elapsed   10531 s)
cuts k=3     smear1        N= 1000000 b= 37 m= 20    12.8 s (elapsed   10544 s)
cuts k=40    smear1        N= 1000000 b= 37 m= 20    12.1 s (elapsed   10556 s)
table1       smear1        N= 1000000 b= 37 m= 20    12.1 s (elapsed   10568 s)
cuts k=1     smear1        N= 1000000 b= 38 m= 20    12.1 s (elapsed   10580 s)
cuts k=1.84  smear1        N= 1000000 b= 38 m= 20    12.6 s (elapsed   10593 s)
cuts k=3     smear1        N= 1000000 b= 38 m= 20    12.8 s (elapsed   10605 s)
cuts k=40    smear1        N= 1000000 b= 38 m= 20    10.9 s (elapsed   10616 s)
table1       smear1        N= 1000000 b= 38 m= 20    11.9 s (elapsed   10628 s)
cuts k=1     smear1        N= 1000000 b= 39 m= 20    12.2 s (elapsed   10640 s)
cuts k=1.84  smear1        N= 1000000 b= 39 m= 20    12.7 s (elapsed   10653 s)
cuts k=3     smear1        N= 1000000 b= 39 m= 20    12.7 s (elapsed   10666 s)
cuts k=40    smear1        N= 1000000 b= 39 m= 20    12.1 s (elapsed   10678 s)
table1       smear1        N= 1000000 b= 39 m= 20    11.9 s (elapsed   10690 s)
cuts k=1     smear1        N= 1000000 b= 40 m= 20    12.2 s (elapsed   10702 s)
cuts k=1.84  smear1        N= 1000000 b= 40 m= 20    12.8 s (elapsed   10715 s)
cuts k=3     smear1        N= 1000000 b= 40 m= 20    12.5 s (elapsed   10727 s)
cuts k=40    smear1        N= 1000000 b= 40 m= 20    11.8 s (elapsed   10739 s)
table1       smear1        N= 1000000 b= 40 m= 20    12.0 s (elapsed   10751 s)
cuts k=1     smear1        N= 1000000 b= 41 m= 20    12.1 s (elapsed   10763 s)
cuts k=1.84  smear1        N= 1000000 b= 41 m= 20    12.3 s (elapsed   10775 s)
cuts k=3     smear1        N= 1000000 b= 41 m= 20    12.5 s (elapsed   10788 s)
cuts k=40    smear1        N= 1000000 b= 41 m= 20    11.9 s (elapsed   10800 s)
table1       smear1        N= 1000000 b= 41 m= 20    12.4 s (elapsed   10812 s)
cuts k=1     smear1        N= 1000000 b= 42 m= 20    12.1 s (elapsed   10824 s)
cuts k=1.84  smear1        N= 1000000 b= 42 m= 20    12.3 s (elapsed   10837 s)
cuts k=3     smear1        N= 1000000 b= 42 m= 20    12.5 s (elapsed   10849 s)
cuts k=40    smear1        N= 1000000 b= 42 m= 20    12.0 s (elapsed   10861 s)
table1       smear1        N= 1000000 b= 42 m= 20    11.9 s (elapsed   10873 s)
cuts k=1     smear1        N= 1000000 b= 43 m= 20    12.0 s (elapsed   10885 s)
cuts k=1.84  smear1        N= 1000000 b= 43 m= 20    12.3 s (elapsed   10897 s)
cuts k=3     smear1        N= 1000000 b= 43 m= 20    12.5 s (elapsed   10910 s)
cuts k=40    smear1        N= 1000000 b= 43 m= 20    12.0 s (elapsed   10922 s)
table1       smear1        N= 1000000 b= 43 m= 20    12.2 s (elapsed   10934 s)
cuts k=1     smear1        N= 1000000 b= 44 m= 20    12.1 s (elapsed   10946 s)
cuts k=1.84  smear1        N= 1000000 b= 44 m= 20    12.5 s (elapsed   10959 s)
cuts k=3     smear1        N= 1000000 b= 44 m= 20    12.8 s (elapsed   10971 s)
cuts k=40    smear1        N= 1000000 b= 44 m= 20    11.8 s (elapsed   10983 s)
table1       smear1        N= 1000000 b= 44 m= 20    12.0 s (elapsed   10995 s)
cuts k=1     smear1        N= 1000000 b= 45 m= 20    12.0 s (elapsed   11007 s)
cuts k=1.84  smear1        N= 1000000 b= 45 m= 20    12.6 s (elapsed   11020 s)
cuts k=3     smear1        N= 1000000 b= 45 m= 20    12.7 s (elapsed   11033 s)
cuts k=40    smear1        N= 1000000 b= 45 m= 20    11.8 s (elapsed   11044 s)
table1       smear1        N= 1000000 b= 45 m= 20    12.0 s (elapsed   11056 s)
cuts k=1     smear1        N= 1000000 b= 46 m= 20    12.4 s (elapsed   11069 s)
cuts k=1.84  smear1        N= 1000000 b= 46 m= 20    12.5 s (elapsed   11081 s)
cuts k=3     smear1        N= 1000000 b= 46 m= 20    12.6 s (elapsed   11094 s)
cuts k=40    smear1        N= 1000000 b= 46 m= 20    11.9 s (elapsed   11106 s)
table1       smear1        N= 1000000 b= 46 m= 20    11.9 s (elapsed   11118 s)
cuts k=1     smear1        N= 1000000 b= 47 m= 20    12.0 s (elapsed   11130 s)
cuts k=1.84  smear1        N= 1000000 b= 47 m= 20    12.4 s (elapsed   11142 s)
cuts k=3     smear1        N= 1000000 b= 47 m= 20    12.6 s (elapsed   11155 s)
cuts k=40    smear1        N= 1000000 b= 47 m= 20    11.8 s (elapsed   11166 s)
table1       smear1        N= 1000000 b= 47 m= 20    12.1 s (elapsed   11179 s)
cuts k=1     smear1        N= 1000000 b= 48 m= 20    12.1 s (elapsed   11191 s)
cuts k=1.84  smear1        N= 1000000 b= 48 m= 20    12.6 s (elapsed   11203 s)
cuts k=3     smear1        N= 1000000 b= 48 m= 20    12.8 s (elapsed   11216 s)
cuts k=40    smear1        N= 1000000 b= 48 m= 20    11.7 s (elapsed   11228 s)
table1       smear1        N= 1000000 b= 48 m= 20    11.9 s (elapsed   11240 s)
cuts k=1     smear1        N= 1000000 b= 49 m= 20    12.0 s (elapsed   11252 s)
cuts k=1.84  smear1        N= 1000000 b= 49 m= 20    12.5 s (elapsed   11264 s)
cuts k=3     smear1        N= 1000000 b= 49 m= 20    12.8 s (elapsed   11277 s)
cuts k=40    smear1        N= 1000000 b= 49 m= 20    11.8 s (elapsed   11289 s)
table1       smear1        N= 1000000 b= 49 m= 20    12.1 s (elapsed   11301 s)
cuts k=1     pairs0.05     N= 1000000 b= 16 m= 20    12.5 s (elapsed   11313 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 16 m= 20    12.9 s (elapsed   11326 s)
cuts k=3     pairs0.05     N= 1000000 b= 16 m= 20    13.2 s (elapsed   11339 s)
table1       pairs0.05     N= 1000000 b= 16 m= 20    12.2 s (elapsed   11352 s)
cuts k=1     pairs0.05     N= 1000000 b= 17 m= 20    12.7 s (elapsed   11364 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 17 m= 20    12.9 s (elapsed   11377 s)
cuts k=3     pairs0.05     N= 1000000 b= 17 m= 20    13.4 s (elapsed   11391 s)
table1       pairs0.05     N= 1000000 b= 17 m= 20    12.5 s (elapsed   11403 s)
cuts k=1     pairs0.05     N= 1000000 b= 18 m= 20    12.4 s (elapsed   11416 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 18 m= 20    13.1 s (elapsed   11429 s)
cuts k=3     pairs0.05     N= 1000000 b= 18 m= 20    13.4 s (elapsed   11442 s)
table1       pairs0.05     N= 1000000 b= 18 m= 20    12.0 s (elapsed   11454 s)
cuts k=1     pairs0.05     N= 1000000 b= 19 m= 20    12.4 s (elapsed   11467 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 19 m= 20    12.9 s (elapsed   11479 s)
cuts k=3     pairs0.05     N= 1000000 b= 19 m= 20    13.4 s (elapsed   11493 s)
table1       pairs0.05     N= 1000000 b= 19 m= 20    12.4 s (elapsed   11505 s)
cuts k=1     pairs0.05     N= 1000000 b= 20 m= 20    12.4 s (elapsed   11518 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 20 m= 20    12.7 s (elapsed   11530 s)
cuts k=3     pairs0.05     N= 1000000 b= 20 m= 20    13.1 s (elapsed   11543 s)
table1       pairs0.05     N= 1000000 b= 20 m= 20    12.0 s (elapsed   11555 s)
cuts k=1     pairs0.05     N= 1000000 b= 21 m= 20    12.5 s (elapsed   11568 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 21 m= 20    13.0 s (elapsed   11581 s)
cuts k=3     pairs0.05     N= 1000000 b= 21 m= 20    13.4 s (elapsed   11594 s)
table1       pairs0.05     N= 1000000 b= 21 m= 20    12.3 s (elapsed   11607 s)
cuts k=1     pairs0.05     N= 1000000 b= 22 m= 20    12.4 s (elapsed   11619 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 22 m= 20    12.9 s (elapsed   11632 s)
cuts k=3     pairs0.05     N= 1000000 b= 22 m= 20    13.6 s (elapsed   11646 s)
table1       pairs0.05     N= 1000000 b= 22 m= 20    12.1 s (elapsed   11658 s)
cuts k=1     pairs0.05     N= 1000000 b= 23 m= 20    12.6 s (elapsed   11670 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 23 m= 20    13.0 s (elapsed   11683 s)
cuts k=3     pairs0.05     N= 1000000 b= 23 m= 20    13.5 s (elapsed   11697 s)
table1       pairs0.05     N= 1000000 b= 23 m= 20    12.3 s (elapsed   11709 s)
cuts k=1     pairs0.05     N= 1000000 b= 24 m= 20    12.4 s (elapsed   11721 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 24 m= 20    13.2 s (elapsed   11735 s)
cuts k=3     pairs0.05     N= 1000000 b= 24 m= 20    13.4 s (elapsed   11748 s)
table1       pairs0.05     N= 1000000 b= 24 m= 20    12.2 s (elapsed   11760 s)
cuts k=1     pairs0.05     N= 1000000 b= 25 m= 20    12.2 s (elapsed   11772 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 25 m= 20    13.0 s (elapsed   11785 s)
cuts k=3     pairs0.05     N= 1000000 b= 25 m= 20    13.4 s (elapsed   11799 s)
table1       pairs0.05     N= 1000000 b= 25 m= 20    12.2 s (elapsed   11811 s)
cuts k=1     pairs0.05     N= 1000000 b= 26 m= 20    12.4 s (elapsed   11824 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 26 m= 20    13.2 s (elapsed   11837 s)
cuts k=3     pairs0.05     N= 1000000 b= 26 m= 20    13.2 s (elapsed   11850 s)
table1       pairs0.05     N= 1000000 b= 26 m= 20    12.4 s (elapsed   11862 s)
cuts k=1     pairs0.05     N= 1000000 b= 27 m= 20    12.3 s (elapsed   11875 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 27 m= 20    13.2 s (elapsed   11888 s)
cuts k=3     pairs0.05     N= 1000000 b= 27 m= 20    13.4 s (elapsed   11901 s)
table1       pairs0.05     N= 1000000 b= 27 m= 20    12.6 s (elapsed   11914 s)
cuts k=1     pairs0.05     N= 1000000 b= 28 m= 20    12.4 s (elapsed   11926 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 28 m= 20    12.8 s (elapsed   11939 s)
cuts k=3     pairs0.05     N= 1000000 b= 28 m= 20    13.3 s (elapsed   11952 s)
table1       pairs0.05     N= 1000000 b= 28 m= 20    12.2 s (elapsed   11964 s)
cuts k=1     pairs0.05     N= 1000000 b= 29 m= 20    12.3 s (elapsed   11977 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 29 m= 20    12.9 s (elapsed   11990 s)
cuts k=3     pairs0.05     N= 1000000 b= 29 m= 20    13.4 s (elapsed   12003 s)
table1       pairs0.05     N= 1000000 b= 29 m= 20    12.4 s (elapsed   12015 s)
cuts k=1     pairs0.05     N= 1000000 b= 30 m= 20    12.4 s (elapsed   12028 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 30 m= 20    13.0 s (elapsed   12041 s)
cuts k=3     pairs0.05     N= 1000000 b= 30 m= 20    13.3 s (elapsed   12054 s)
table1       pairs0.05     N= 1000000 b= 30 m= 20    12.2 s (elapsed   12066 s)
cuts k=1     pairs0.05     N= 1000000 b= 31 m= 20    12.4 s (elapsed   12079 s)
cuts k=1.84  pairs0.01     N= 1000000 b= 31 m= 20    12.6 s (elapsed   12091 s)
cuts k=3     pairs0.05     N= 1000000 b= 31 m= 20    13.4 s (elapsed   12105 s)
table1       pairs0.05     N= 1000000 b= 31 m= 20    12.7 s (elapsed   12118 s)
shard 1 finished, 1288 blocks in 12118 s


==> anc/calc_SHORT/item2/run_shard1.time <==
calc_SHORT/item2/laws.py:127: IntegrationWarning: The occurrence of roundoff error is detected, which prevents 
  the requested tolerance from being achieved.  The error may be 
  underestimated.
  return sum(quad(f, a, b, epsabs=0, epsrel=1e-12, limit=200)[0] for a, b in zip(brk[:-1], brk[1:]))
calc_SHORT/item2/laws.py:127: IntegrationWarning: The maximum number of subdivisions (200) has been achieved.
  If increasing the limit yields no improvement it is advised to analyze 
  the integrand in order to determine the difficulties.  If the position of a 
  local difficulty can be determined (singularity, discontinuity) one will 
  probably gain from splitting up the interval and calling the integrator 
  on the subranges.  Perhaps a special-purpose integrator should be used.
  return sum(quad(f, a, b, epsabs=0, epsrel=1e-12, limit=200)[0] for a, b in zip(brk[:-1], brk[1:]))
	Command being timed: "python3 power_study.py 1 2"
	User time (seconds): 10899.77
	System time (seconds): 1213.27
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 3:21:57
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 270448
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 383896298
	Voluntary context switches: 136
	Involuntary context switches: 53349
	Swaps: 0
	File system inputs: 0
	File system outputs: 78632
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item2/run_twopoint.log <==
shard 0/1: 47 of 47 blocks, sizes [10000, 100000, 1000000]
table1       twopoint      N=   10000 b=  0 m=200     1.3 s (elapsed       1 s)
table1       twopoint      N=   10000 b=  1 m=200     1.3 s (elapsed       3 s)
table1       twopoint      N=   10000 b=  2 m=200     1.3 s (elapsed       4 s)
table1       twopoint      N=   10000 b=  3 m=200     1.3 s (elapsed       5 s)
table1       twopoint      N=   10000 b=  4 m=200     1.3 s (elapsed       7 s)
table1       twopoint      N=  100000 b=  0 m=100     5.0 s (elapsed      12 s)
table1       twopoint      N=  100000 b=  1 m=100     5.0 s (elapsed      17 s)
table1       twopoint      N=  100000 b=  2 m=100     5.0 s (elapsed      22 s)
table1       twopoint      N=  100000 b=  3 m=100     5.0 s (elapsed      26 s)
table1       twopoint      N=  100000 b=  4 m=100     4.9 s (elapsed      31 s)
table1       twopoint      N=  100000 b=  5 m=100     5.0 s (elapsed      36 s)
table1       twopoint      N=  100000 b=  6 m=100     5.0 s (elapsed      41 s)
table1       twopoint      N=  100000 b=  7 m=100     5.0 s (elapsed      46 s)
table1       twopoint      N=  100000 b=  8 m=100     5.0 s (elapsed      51 s)
table1       twopoint      N=  100000 b=  9 m=100     5.0 s (elapsed      56 s)
table1       twopoint      N= 1000000 b=  0 m= 20    11.9 s (elapsed      68 s)
table1       twopoint      N= 1000000 b=  1 m= 20    11.9 s (elapsed      80 s)
table1       twopoint      N= 1000000 b=  2 m= 20    11.8 s (elapsed      92 s)
table1       twopoint      N= 1000000 b=  3 m= 20    11.7 s (elapsed     104 s)
table1       twopoint      N= 1000000 b=  4 m= 20    12.0 s (elapsed     116 s)
table1       twopoint      N= 1000000 b=  5 m= 20    11.8 s (elapsed     127 s)
table1       twopoint      N= 1000000 b=  6 m= 20    11.9 s (elapsed     139 s)
table1       twopoint      N= 1000000 b=  7 m= 20    11.7 s (elapsed     151 s)
table1       twopoint      N= 1000000 b=  8 m= 20    11.7 s (elapsed     163 s)
table1       twopoint      N= 1000000 b=  9 m= 20    12.0 s (elapsed     175 s)
table1       twopoint      N= 1000000 b= 10 m= 20    11.9 s (elapsed     187 s)
table1       twopoint      N= 1000000 b= 11 m= 20    12.1 s (elapsed     199 s)
table1       twopoint      N= 1000000 b= 12 m= 20    11.9 s (elapsed     211 s)
table1       twopoint      N= 1000000 b= 13 m= 20    11.7 s (elapsed     222 s)
table1       twopoint      N= 1000000 b= 14 m= 20    11.7 s (elapsed     234 s)
table1       twopoint      N= 1000000 b= 15 m= 20    12.0 s (elapsed     246 s)
table1       twopoint      N= 1000000 b= 16 m= 20    11.9 s (elapsed     258 s)
table1       twopoint      N= 1000000 b= 17 m= 20    11.8 s (elapsed     270 s)
table1       twopoint      N= 1000000 b= 18 m= 20    11.8 s (elapsed     281 s)
table1       twopoint      N= 1000000 b= 19 m= 20    11.7 s (elapsed     293 s)
table1       twopoint      N= 1000000 b= 20 m= 20    11.7 s (elapsed     305 s)
table1       twopoint      N= 1000000 b= 21 m= 20    11.8 s (elapsed     317 s)
table1       twopoint      N= 1000000 b= 22 m= 20    11.9 s (elapsed     329 s)
table1       twopoint      N= 1000000 b= 23 m= 20    11.7 s (elapsed     340 s)
table1       twopoint      N= 1000000 b= 24 m= 20    11.8 s (elapsed     352 s)
table1       twopoint      N= 1000000 b= 25 m= 20    11.9 s (elapsed     364 s)
table1       twopoint      N= 1000000 b= 26 m= 20    11.9 s (elapsed     376 s)
table1       twopoint      N= 1000000 b= 27 m= 20    12.0 s (elapsed     388 s)
table1       twopoint      N= 1000000 b= 28 m= 20    11.7 s (elapsed     400 s)
table1       twopoint      N= 1000000 b= 29 m= 20    11.8 s (elapsed     411 s)
table1       twopoint      N= 1000000 b= 30 m= 20    11.8 s (elapsed     423 s)
table1       twopoint      N= 1000000 b= 31 m= 20    11.9 s (elapsed     435 s)
shard 0 finished, 47 blocks in 435 s


==> anc/calc_SHORT/item2/runs/skip_stage2_applied.txt <==
0 2 1000000
0 3 1000000
0 6 1000000
0 7 1000000
0 8 1000000
0 10 1000000
0 11 1000000
0 12 1000000
0 13 1000000
1 2 1000000
1 3 1000000
1 6 1000000
1 7 1000000
1 8 1000000
1 10 1000000
1 11 1000000
1 12 1000000
1 13 1000000
2 2 1000000
2 3 1000000
2 6 1000000
2 7 1000000
2 8 1000000
2 9 1000000
2 10 1000000
2 11 1000000
2 12 1000000
2 13 1000000
3 2 1000000
3 3 1000000
3 5 1000000
3 7 1000000
3 8 1000000
3 9 1000000
3 10 1000000
3 11 1000000
3 13 1000000
4 2 1000000
4 3 1000000
4 7 1000000
4 8 1000000
4 9 1000000
4 10 1000000
4 11 1000000
4 12 1000000
4 13 1000000


==> anc/calc_SHORT/item2/runs/skip_stage2_as_used.txt <==
0 2 1000000
0 3 1000000
0 6 1000000
0 7 1000000
0 8 1000000
0 10 1000000
0 11 1000000
0 12 1000000
0 13 1000000
1 2 1000000
1 3 1000000
1 6 1000000
1 7 1000000
1 8 1000000
1 10 1000000
1 11 1000000
1 12 1000000
1 13 1000000
2 2 1000000
2 3 1000000
2 6 1000000
2 7 1000000
2 8 1000000
2 9 1000000
2 10 1000000
2 11 1000000
2 12 1000000
2 13 1000000
3 2 1000000
3 3 1000000
3 5 1000000
3 7 1000000
3 8 1000000
3 9 1000000
3 10 1000000
3 11 1000000
3 13 1000000
4 2 1000000
4 3 1000000
4 7 1000000
4 8 1000000
4 9 1000000
4 10 1000000
4 11 1000000
4 12 1000000
4 13 1000000
4 14 1000000


==> anc/calc_SHORT/item2/size_pooled.log <==
order2|src   cells 31  pooled rate 5.00% (se 0.12%)  min 3.3 max 6.2  sum z^2 30.7 on 31 dof
order3|src   cells 31  pooled rate 4.85% (se 0.12%)  min 3.4 max 6.6  sum z^2 31.8 on 31 dof
gamma|nm     cells 31  pooled rate 4.84% (se 0.12%)  min 3.4 max 6.5  sum z^2 42.4 on 31 dof
bonf         cells 31  pooled rate 4.77% (se 0.12%)  min 3.3 max 6.7  sum z^2 36.8 on 31 dof
non-finite p-values in headline tests over all cells: {'order2|src': 0, 'order3|src': 0, 'gamma|nm': 0, 'bonf': 0}
total samples: 172320
order3|emp cuts k=1:13.0 cuts k=1.84:8.4 cuts k=3:8.2 cuts k=40:5.2 table1:7.9
gamma|emp cuts k=1:35.9 cuts k=1.84:21.9 cuts k=3:16.5 cuts k=40:5.9 table1:15.7
bonf_emp cuts k=1:29.7 cuts k=1.84:17.3 cuts k=3:13.6 cuts k=40:5.9 table1:12.7


==> anc/calc_SHORT/item2/size_pooled.py <==
#!/usr/bin/env python3
"""Pooled null rates of the headline tests over the 31 (configuration, N) cells at which every test is
at its null (the null and smear1 at five configurations and three sizes, and the null at 1e7 at the
cuts with k = 1.84), the sum of squared binomial z-values against 5 percent, the number of non-finite
p-values, and the null rates of the empirical-covariance variants at 1e4.
Run:  python3 size_pooled.py > size_pooled.log     (reads power_results.json)"""
import json, numpy as np
P = json.load(open('power_results.json'))
tests = ['order2|src', 'order3|src', 'gamma|nm', 'bonf']
for t in tests:
    r = [(v['rates'][t][0], v['R']) for k, v in P.items() if k.split('|')[1] in ('null', 'smear1')]
    p = np.array([a for a, _ in r]); R = np.array([b for _, b in r])
    z = (p - 0.05)/np.sqrt(0.05*0.95/R)
    pooled = (p*R).sum()/R.sum()
    print(f"{t:12s} cells {len(p)}  pooled rate {100*pooled:.2f}% (se {100*np.sqrt(0.05*0.95/R.sum()):.2f}%)  min {100*p.min():.1f} max {100*p.max():.1f}  sum z^2 {np.sum(z*z):.1f} on {len(p)} dof")
nan = {t: sum(v['nan'][t] for v in P.values()) for t in tests}
print('non-finite p-values in headline tests over all cells:', nan)
print('total samples:', sum(v['R'] for v in P.values()))
for t in ['order3|emp', 'gamma|emp', 'bonf_emp']:
    r = [(k, v['rates'][t][0]) for k, v in P.items() if k.split('|')[1] == 'null' and k.endswith('|10000')]
    print(t, ' '.join(f"{k.split('|')[0]}:{100*p:.1f}" for k, p in r))


==> anc/calc_SHORT/item2/verify/README.md <==
# Independent verification of calc_SHORT item 2

Written by the verifier of item 2. Nothing here imports the worker's programs (`../laws.py`,
`../power_study.py`, `../direct_alt.py`, `../exact_info.py`, ...). The object under study, the moment
test `calc_SHORT/item1/moment_test.py`, is imported by `vpower.py`. The
worker's result files (`../power_results.json`, `../runs/*.npz`) and the XS6 result files are read as
data only. Every python call ran as
`( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 ... )`.

Law definitions: from the XS6 paper and `XS6/mc_alternatives.py`. Where these
leave a choice open (pair rate at unequal means, the rapidity picture of the Table 1 configuration,
the thinned cluster law) the choice stated in the worker's `laws.py` docstring was adopted, so that
the same laws are compared; the code implementing them is the verifier's own.

| file | what it is | reproduce with |
|---|---|---|
| `vlaws.py` | Configurations, laws, samplers; population values of the 16 normalized factorial cumulants by a truncated power series in (W, t) (no sympy); a second, direct Cox-process sampler for the rapidity laws. | imported |
| `vcheck_laws.py`, `vcheck_laws.log`, `vcheck_laws.json` | Identities of the population values, clusters by two routes, every sampler against its population values (2e6 events, 20 batches), direct Cox sampler against the type sampler, comparison with the event-by-event cascade summary `scratch_check/cascade_hadronize_40x1000000.json`, and mutations that must fail. | `python3 vcheck_laws.py 2000000 > vcheck_laws.log` |
| `vpower.py`, `vruns/` | Monte Carlo of the moment tests: per-sample p-values of every test and covariance, 1000 samples per cell at 1e4 and 1e5; at 1e6, 500 for null and smear1 and 200 otherwise; at 1e7 (cuts k = 1.84) 200 null and 100 per pair law. | `python3 vpower.py s 3` for s = 0, 1, 2 (optionally `--reverse` for a second process on one shard) |
| `vpower_shard*.log` | progress logs of the above | |
| `vsummarize.py`, `vsummarize.log`, `vsummarize.json` | Rates per cell and their comparison, cell by cell, with the worker's `power_results.json`; size summary. | `python3 vsummarize.py > vsummarize.log` |
| `vclaims.py`, `vclaims.log` | Every range the worker's report quotes, evaluated on the worker's file and on the verifier's runs; Table 1 comparison with the calibrated difference. | `python3 vclaims.py > vclaims.log` |
| `vworker_raw.py`, `vworker_raw.log` | Size arithmetic recomputed from the worker's raw block files. | `python3 vworker_raw.py > vworker_raw.log` |
| `vpaper_rates.py`, `vpaper_rates.log`, `vpaper_rates.json` | Rates of the paper's direct comparison and calibrated difference recomputed from `XS6/mc_direct_results.json`, `XS6/mc_alternatives_results.json`, `XS6/mc_calibrate_results.json`. | `python3 vpaper_rates.py > vpaper_rates.log` |
| `vexact_info.py`, `vexact_info.log`, `vexact_info.json` | I(n1:n3\|n2) by summation (composite Gauss-Legendre over the source, per-b two-index arrays) against I_G in the slope form and the partial-correlation form. | `python3 vexact_info.py > vexact_info.log` (about 10 min) |
| `vdirect.py`, `vdirect_runs/`, `vdirect.log`, `vdirect_run*.log` | (vdirect_run.log is a first pass with fewer blocks, extended by vdirect_run2/3.log; block seeds depend only on configuration, law, size and block, so the union equals one run of the final plan.) Own implementation of the paper's direct comparison (Grassberger entropies, 200 multinomial resamples), validated on the null against the XS6 output, then applied to every law at Table 1 (1e5, 1000 samples; 1e6, 400) and at the cuts with k = 1 (1e6, 400). | `python3 vdirect.py 0 1`, then `python3 vdirect.py summary > vdirect.log` |
| `vpopcompare.py`, `vpopcompare.log` | The verifier's population values against the worker's `../check_laws.json` (section A): 69 laws x 19 values, largest relative difference 3.6e-9. | `python3 vpopcompare.py > vpopcompare.log` |
| `vgamma_scaling.py`, `vgamma_scaling.log` | Source share of the count variance and the per-event noise of the Gamma-relation statistic relative to kappa3 = 2/k^2, per configuration, with the expected z of bg0.02 at 1e6 (tests the worker's explanation of the weakness at k = 40). Uses item 1's `model_cov_x`. | `python3 vgamma_scaling.py > vgamma_scaling.log` |


==> anc/calc_SHORT/item2/verify/vcheck_laws.json <==
{
"cuts1|null": {
"z": [
0.9670020389383435,
1.5893750120505663,
1.79160411548644,
0.9342702487659444,
0.9736788785273696,
0.966435991947456,
-0.07714278240662192,
0.5462943897934501,
0.9541434513506594,
1.186611490432114,
1.1454090046298435,
1.1808240117351332,
0.9761985796129573,
1.0827871526111854,
1.129110409044666,
0.5716498034016901,
0.8200165983875215,
0.9861470025468179,
1.0924702669799282
],
"est": [
2.4379455000000005,
3.6384775000000005,
5.427889,
1.002479924700931,
1.0021003552887062,
1.0022948722364136,
0.9997974262475784,
1.001219128130113,
1.0023103398348527,
2.0213074659362498,
2.0182234731675255,
2.019288198620237,
2.0156668532325,
2.017156489187555,
2.0185358724042706,
2.010307736855834,
2.013837539929264,
2.016463022048914,
2.019053124931554
],
"pop": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545,
1.0,
1.0,
1.0,
1.0,
1.0,
1.0,
2.0,
1.9999999999999993,
1.9999999999999991,
2.0,
1.9999999999999993,
1.9999999999999991,
2.0000000000000004,
2.000000000000001,
2.0,
1.9999999999999993
]
},
"cuts1|smear1": {
"z": [
-1.2614036473058705,
-1.406156181593914,
0.4619514461777045,
-0.4905009642259352,
-0.35021243002863595,
-0.6357520215324415,
-0.14769163994015796,
-0.2365108182151958,
-0.4715354244941269,
-0.6496671666303087,
-0.49129107221743307,
-0.3452873042879854,
-0.15111032724306345,
-0.10332310998695739,
-0.13862788928753622,
0.05677208588043821,
0.1317314532521154,
0.1587657303361783,
-0.046521182644753925
],
"est": [
2.4829320000000004,
3.7043435000000002,
5.532197000000001,
0.9990959567738473,
0.9993280966205058,
0.9988829384749776,
0.9996338832766366,
0.999485110132938,
0.9990295590942407,
1.9909431730856801,
1.9931827153728001,
1.995299861815763,
1.9977605904330513,
1.9985455100671796,
1.9980585081983346,
2.000927801659419,
2.001962335116553,
2.0023048682527196,
1.9993213560035898
],
"pop": [
2.4852346170980315,
3.7075343812199306,
5.5309913572580065,
1.0,
1.0,
1.0,
1.0,
1.0,
1.0,
2.0000000000000004,
2.0000000000000004,
2.0,
2.0,
2.000000000000001,
2.0,
2.0000000000000004,
2.0,
1.9999999999999996,
1.9999999999999993
]
},
"cuts1|clan5": {
"z": [
-0.4623152882188572,
-2.5676171486064874,
-2.100490492382543,
0.406211244567482,
0.026405481308580208,
0.5065203979277053,
0.04026951293119504,
-0.5212553195678766,
0.3404067432244238,
0.7976299478659832,
-0.11114626485478879,
0.4161790259357033,
0.5132927197548387,
-0.2519553654267271,
-0.04604951404263436,
0.7878326250629963,
0.22627241971496684,
0.0828145044318108,
0.10191381637533223
],
"est": [
2.435087,
3.626473,
5.415728,
1.4010883631127766,
1.0000572698153785,
1.0010372785292452,
1.4001384547658384,
0.9990212426320321,
1.4012057733045205,
4.909652206083946,
2.7976360060825387,
2.809102161649016,
2.812136269542895,
1.9968644139999057,
2.798971957773476,
4.919312887077782,
2.804652444480136,
2.8018071090834007,
4.8847293960453335
],
"pop": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545,
1.4,
1.0,
1.0,
1.4,
1.0,
1.4,
4.879999999999998,
2.8000000000000003,
2.8000000000000003,
2.8000000000000003,
1.9999999999999993,
2.7999999999999994,
4.879999999999999,
2.7999999999999994,
2.8,
4.88
]
},
"cuts1|clan30": {
"z": [
0.17017830565146463,
-0.01060422086575185,
0.15226108793360768,
0.30693345363163876,
0.24852795720720797,
-0.410462912959895,
0.6705057790432413,
-0.4359658878282834,
-1.1276010620236119,
-0.5609411822713988,
-0.3125516474163163,
-0.8111602914834382,
-0.12927712724362947,
-0.8014117440800039,
-1.2493278203415914,
0.07577562974459326,
-0.7055481345635702,
-1.4467802837715926,
-1.9288803138182227
],
"est": [
2.436357,
3.634078000000001,
5.422252,
1.0673464215077817,
1.000393071491609,
0.9992513851353049,
1.0679157609797558,
0.9992845624148297,
1.064615454791403,
2.404777915362205,
2.1300231982596394,
2.124000139461571,
2.1320286067350325,
1.992230014678756,
2.118173423257909,
2.4144224695185885,
2.125274486606568,
2.1162570152876077,
2.3852298139539543
],
"pop": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545,
1.0666666666666664,
1.0,
1.0,
1.0666666666666664,
1.0,
1.0666666666666669,
2.413333333333333,
2.133333333333333,
2.1333333333333337,
2.1333333333333337,
1.9999999999999993,
2.1333333333333333,
2.4133333333333344,
2.1333333333333324,
2.1333333333333333,
2.413333333333333
]
},
"cuts1|pairs0.01": {
"z": [
0.17968804178268305,
-1.8549500604288047,
-0.8704740149009256,
-0.32054738681858425,
0.42821370979400647,
0.2433553649069068,
0.5024259596000143,
0.6013414250665522,
0.5462345979893647,
0.10746880935615569,
0.548175969643845,
0.32034239007582077,
0.7356211785904063,
0.48979757438535276,
0.2981761588023555,
0.6625983926284517,
0.4439685474471927,
0.3735278095047791,
0.3528426308383214
],
"est": [
2.4363745000000008,
3.628469,
5.418013499999999,
0.9992386425256565,
1.0042699893339235,
1.0004713936429728,
1.001000428816418,
1.003486821379807,
1.001066958868549,
2.0017004074032414,
2.013622567726486,
2.004286423996568,
2.0147049620942554,
2.0115216668679485,
2.003762473893438,
2.007512069837162,
2.0099006407111997,
2.0093250416709774,
2.0045326396110434
],
"pop": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545,
1.0,
1.0034283740004173,
1.0,
1.0,
1.0022981078177868,
1.0,
2.0,
2.0068567480008337,
1.9999999999999991,
2.0068567480008355,
2.005726481818203,
1.9999999999999991,
2.0000000000000004,
2.004596215635575,
2.0045962156355737,
1.9999999999999993
]
},
"cuts1|pairs0.05": {
"z": [
-1.1700465626220056,
-0.6127870807239137,
-0.033494629228472655,
1.170273763429406,
0.661227463897328,
1.8217575575847291,
-0.3407477690650917,
0.6894508704674732,
1.079956760982862,
-0.18839881458234098,
-0.5972956259548443,
0.3068399876935003,
-1.083777490735815,
-0.19152492848794814,
0.6775640749611587,
-1.6418827699715086,
-0.8579661781943169,
-0.06302645622167309,
0.5858457453897716
],
"est": [
2.4338775,
3.632532,
5.4213569999999995,
1.002340020570704,
1.0182070126485008,
1.0024164813860905,
0.9993483325728236,
1.0126312430542628,
1.001904288038192,
1.9973099532551224,
2.0268540005252795,
2.003228137477377,
2.0211251883706804,
2.0266860405057945,
2.0064485336713154,
1.9775984145266245,
2.012759492790533,
2.0222912281125365,
2.0064056482217505
],
"pop": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545,
1.0,
1.0171418700020856,
1.0,
1.0,
1.011490539088935,
1.0,
2.0,
2.0342837400041702,
1.9999999999999991,
2.0342837400041716,
2.0286324090910197,
1.9999999999999991,
2.0000000000000004,
2.0229810781778697,
2.0229810781778697,
1.9999999999999993
]
},
"cuts1|bg0.02": {
"z": [
0.6032989298844245,
1.2582196903404124,
1.511768527322431,
-0.25691215968259673,
-0.969044360341912,
-0.5383411364829608,
-1.7965305885055285,
-1.4759168081488088,
-1.2302905262892698,
-1.9753522294148926,
-1.970669287195157,
-1.9351537106098462,
-1.8384453485447234,
-1.8590889112117444,
-1.850457155784236,
-2.049802524007805,
-2.0507147033489463,
-1.9520900689044542,
-1.944817119607123
],
"est": [
2.4374260000000008,
3.6378189999999995,
5.4274955,
0.9600359757924002,
0.959053788011056,
0.959751592036646,
0.957563539459916,
0.9582807394112567,
0.9588804672175497,
1.8663007164835945,
1.8684220029039902,
1.869149055399351,
1.8670245154122853,
1.8686363801948311,
1.8690196783844772,
1.8622185589984412,
1.864574849127905,
1.8660633128516069,
1.8662964776225448
],
"pop": [
2.436023674535535,
3.6341202817109544,
5.42147039045545,
0.9604000000000006,
0.9603999999999999,
0.9603999999999999,
0.9603999999999999,
0.9603999999999997,
0.9603999999999997,
1.8823839999999998,
1.8823840000000003,
1.8823840000000014,
1.8823840000000005,
1.8823840000000016,
1.8823840000000005,
1.8823840000000007,
1.882384000000001,
1.8823840000000003,
1.8823839999999994
]
},
"cuts1|bg0.05": {
"z": [
-1.362173685109459,
-0.7583847216940063,
-0.9959069002859684,
-0.8875216520844945,
-0.6680658987116349,
-0.8437706768418429,
-0.6399143237143351,
-0.5292315974871358,
0.02828348867188808,
-0.6275960028967703,
-0.6389559631240992,
-0.5171967981374032,
-1.0622376315023647,
-0.7472465784838999,
-0.36533532640050964,
-1.264075457161153,
-0.9643420616946029,
-0.5159539508139085,
-0.07733540687388224
],
"est": [
2.433307,
3.6319555,
5.417682500000001,
0.9009149849836919,
0.9015077932092506,
0.9011990196334562,
0.9015213823380052,
0.9017683748216998,
0.9025451882110493,
1.708276513599533,
1.7090431433052817,
1.7101562368956036,
1.7052158068289391,
1.708318205171791,
1.7112474865286067,
1.7006163512098051,
1.7053873822022745,
1.7098899479954326,
1.713940381366299
],
"pop": [
2.4360236745355355,
3.634120281710954,
5.42147039045545,
0.9024999999999994,
0.9024999999999999,
0.9024999999999994,
0.9025000000000001,
0.9025000000000003,
0.9024999999999999,
1.7147499999999984,
1.7147499999999989,
1.7147499999999984,
1.71475,
1.7147499999999996,
1.7147500000000007,
1.7147500000000007,
1.7147500000000004,
1.7147500000000009,
1.714749999999999
]
},
"cuts1|bg0.10": {
"z": [
0.1483244500274473,
0.11395166359853975,
-1.0388675490655448,
0.2028332625346527,
0.876588726142425,
0.7180388779102744,
1.5733640315619217,
1.351180798160459,
1.0365730648394405,
0.8389092894980575,
1.294051478638851,
0.8569384438641169,
2.1369097303859133,
1.7136890468408301,
1.159294196932488,
2.7111124198921632,
2.7058924621687503,
2.114431503078996,
1.3749683027733086
],
"est": [
2.4362845,
3.6343389999999993,
5.417740499999999,
0.8103758983070293,
0.8112369081791616,
0.8110345795845083,
0.8123545262135856,
0.8116286654613377,
0.8113918640216229,
1.4685118770538867,
1.470394624813431,
1.466621489409182,
1.4755468873598294,
1.4711782522899943,
1.4675376261187916,
1.4809532476877267,
1.47675086214523,
1.472235456984009,
1.4687214172851637
],
"pop": [
2.4360236745355355,
3.6341202817109544,
5.421470390455451,
0.81,
0.8100000000000003,
0.81,
0.81,
0.8099999999999998,
0.8099999999999998,
1.4580000000000006,
1.4579999999999989,
1.4580000000000002,
1.458000000000001,
1.458,
1.458,
1.4579999999999993,
1.4579999999999993,
1.4580000000000002,
1.458
]
},
"cuts1|lognormal": {
"z": [
0.567731891863794,
0.43247144869797305,
1.1451504091740974,
-0.3345077409979179,
-0.027248737298388434,
0.2992838420740556,
0.637143181374482,
0.8115332172283168,
1.148065562248199,
0.5737370092486076,
0.6866763666675881,
0.7267441599402708,
0.805353351262825,
0.8425944463992849,
0.880531866446022,
0.9293484752120861,
0.9599778027409719,
0.99711996537804,
1.031826897057713
],
"est": [
2.437085,
3.635145999999999,
5.4262950000000005,
0.9983923763435237,
0.9998735489222232,
1.00140311609213,
1.0030531738781723,
1.0037274515899448,
1.0052230702782894,
4.128770829388368,
4.160770315363605,
4.171540464694074,
4.196327407913249,
4.2071204134459315,
4.21781039855002,
4.234341320292727,
4.244370914591738,
4.255567434692029,
4.2657639972871415
],
"pop": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545,
1.0,
1.0,
1.0,
1.0,
1.0,
1.0,
3.9999999999999982,
3.9999999999999973,
3.9999999999999973,
3.9999999999999982,
3.9999999999999987,
3.999999999999998,
3.9999999999999996,
3.999999999999999,
3.999999999999998,
3.999999999999998
]
},
"cuts1|compound": {
"z": [
-0.7062674440854103,
-1.8986189268749551,
-0.6653520212496788,
1.651926538761808,
2.114152517673615,
1.032654770533797,
1.9660924450471524,
1.1621390550007742,
1.1097984517386625,
0.9800322715829657,
1.8071459049190677,
1.0549638412718103,
2.135895342537611,
1.5527793743775467,
0.9484404334803328,
2.2297273959223136,
1.797430467287325,
1.3169222264253966,
1.16407670048224
],
"est": [
4.8692684999999996,
7.25818,
10.837771499999999,
1.4147791333176674,
1.0045683739606084,
1.0019297604647455,
1.279883974832472,
1.0024579370794502,
1.1868612411532644,
3.5056699965465894,
2.4388648929085592,
2.4253562345277286,
2.3069721990286096,
2.0195031949871907,
2.196321439813453,
2.9783870178658653,
2.3005873173966678,
2.2009487584181726,
2.620795991803141
],
"pop": [
4.872047349071071,
7.268240563421909,
10.8429407809109,
1.4105050416600178,
1.0,
1.0,
1.275169758423405,
1.0,
1.1844518051339925,
3.484286708822493,
2.4105050416600173,
2.4105050416600178,
2.275169758423405,
1.9999999999999993,
2.1844518051339916,
2.939086869196407,
2.2751697584234054,
2.184451805133993,
2.604389118027762
]
},
"cuts1|clusters2": {
"z": [
-0.0311339486765623,
0.026610787423278437,
-0.1814772772717696,
0.3739240993774588,
-0.09877953732613562,
0.6036394868813443,
0.007872158150234895,
0.43839073779713483,
0.9304622733509704,
1.2603297351354936,
0.6077909905571459,
1.1437751010263555,
0.07209300020981008,
0.6495491420311554,
1.095734670544437,
-0.15338252615231868,
0.3542941758629194,
0.8045071813483744,
1.1303183085457125
],
"est": [
4.970309499999998,
7.4152225000000005,
11.059989999999997,
1.097262430932797,
1.037587208816468,
1.0042005377726375,
1.0647161873414064,
1.0260125941667955,
1.0448291273236994,
2.305194563855887,
2.1787236844473132,
2.115337595499722,
2.1409810497537505,
2.072899285496269,
2.060910108058162,
2.1923503918709075,
2.118990178451914,
2.10185768569099,
2.1416503253938144
],
"pop": [
4.970469234196063,
7.415068762439861,
11.061982714516013,
1.0965252487892139,
1.0377553439897285,
1.0032100911279858,
1.064702809211986,
1.0253081639212858,
1.043371590049614,
2.2895757463676403,
2.1720359367686704,
2.1029454310451863,
2.1402134971914415,
2.0662735990390004,
2.0497917723055856,
2.194108427635959,
2.1153191370545588,
2.093987917892186,
2.1301147701488423
]
},
"cuts1|clusters2half": {
"z": [
0.8267227284989888,
1.8382680843562444,
1.6290905328080967,
-0.44049777173305643,
-0.740202377180211,
-0.441073865615191,
-0.21644009777305245,
-0.4513147772638778,
-0.2095598191025532,
-0.652039092535446,
-0.7320531838109884,
-0.9543102483293194,
-0.6088968382448009,
-1.1488481610892936,
-1.5193906679930425,
-0.2667813779718369,
-0.7891028421882386,
-1.4275975305584576,
-1.7085342277677305
],
"est": [
2.4866705000000002,
3.7121975,
5.5377835,
1.1918089607383382,
1.0742506538842194,
1.0056723073162825,
1.1290422511729945,
1.0498900439656058,
1.0863531976590213,
2.5627724529897686,
2.332195010407891,
2.1906547427607737,
2.273513432862649,
2.1208461865809993,
2.083081304299613,
2.385197204709386,
2.2231113022221427,
2.17458603974578,
2.241367958529549
],
"pop": [
2.4852346170980315,
3.7075343812199306,
5.5309913572580065,
1.1930504975784273,
1.0755106879794565,
1.0064201822559715,
1.1294056184239718,
1.050616327842572,
1.0867431800992278,
2.579151492735282,
2.3440718735373403,
2.2058908620903703,
2.2804269943828834,
2.132547198078,
2.099583544611171,
2.3882168552719163,
2.2306382741091157,
2.1879758357843704,
2.260229540297685
]
},
"cuts1.84|null": {
"z": [
0.7302398414488702,
1.6062812631376813,
1.1107600868822962,
0.4799843944591592,
-0.5893355761565234,
0.83665176855357,
-1.237342009777711,
-0.24635405728859738,
1.5935935146723894,
-0.09437479911251449,
-0.2223172265107517,
0.44037508945576,
-0.6550421416893324,
0.05412012104783307,
0.7573861826771161,
-0.8248493554077725,
-0.2891936611206317,
0.6071751749948682,
1.5700174827296556
],
"est": [
4.4843265,
6.692623499999999,
9.981272,
0.5439419977371267,
0.5430618600978481,
0.5440462443124117,
0.5425243694729562,
0.5433162322985607,
0.5444912679387219,
0.590422371517957,
0.590090056796597,
0.5919677782661659,
0.588967048145396,
0.590872858207633,
0.5926170641641707,
0.5884901598339042,
0.5900266569770183,
0.5921211433119576,
0.5943460161803188
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
0.5907372400756145,
0.5907372400756139,
0.5907372400756145,
0.5907372400756139,
0.5907372400756142,
0.5907372400756142,
0.5907372400756143,
0.5907372400756141,
0.5907372400756142,
0.5907372400756136
]
},
"cuts1.84|smear1": {
"z": [
-1.0251878643242602,
-0.12364059130566002,
-0.4942808289403783,
0.3239124735354397,
0.22935719442204117,
0.961250903557324,
-0.9060593399534852,
0.07936054956008774,
0.29543953092288133,
0.7973752164235851,
0.7996877302105635,
1.1693811877877993,
0.841164315680698,
1.0428039113773901,
1.1117643696794355,
0.6954652936885404,
0.8377265225414722,
0.8259144810318673,
0.7564807274770952
],
"est": [
4.569613500000001,
6.8213915,
10.173924,
0.5437144081294722,
0.5436230491343365,
0.5441551891362307,
0.5428105036675286,
0.5435284058035754,
0.5436987420599623,
0.5929451748905584,
0.5927833200538771,
0.5937432601735104,
0.5930909954263598,
0.5933893968477136,
0.5936999807882197,
0.5930852297041794,
0.5931921619186762,
0.593028626240392,
0.5930314287300127
],
"pop": [
4.57283169546042,
6.821863261444637,
10.177024097354796,
0.543478260869565,
0.5434782608695652,
0.543478260869565,
0.5434782608695652,
0.5434782608695652,
0.543478260869565,
0.5907372400756148,
0.5907372400756142,
0.5907372400756143,
0.5907372400756138,
0.5907372400756147,
0.5907372400756146,
0.5907372400756135,
0.5907372400756141,
0.5907372400756132,
0.5907372400756145
]
},
"cuts1.84|clan5": {
"z": [
0.5825343671837652,
-0.32644506157663045,
1.7114080736141766,
0.628098190931129,
0.3660706605333692,
2.861058665494529,
-0.5021350820656667,
1.1985731059659368,
3.8766382995088344,
0.4659434077147648,
0.037646834201447765,
1.0256214163667539,
-0.13357961374848942,
0.830662042822773,
2.1620162897405626,
-0.3762131494905085,
0.08978450018643912,
1.0958706107716838,
2.315646088793032
],
"est": [
4.484249,
6.685426,
9.986578499999998,
0.8531022915896317,
0.543855622575901,
0.5462957988283157,
0.8513235720690787,
0.5448490833532929,
0.8567572484855711,
1.861472402796516,
0.926592117418713,
0.9345521654141008,
0.9252190299669408,
0.5945412439677359,
0.9403942894648812,
1.8495061719893016,
0.9269872825538922,
0.9341982156453016,
1.8837091616035178
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.8521739130434782,
0.5434782608695652,
0.5434782608695652,
0.8521739130434782,
0.5434782608695652,
0.8521739130434782,
1.8550472589792046,
0.926275992438563,
0.9262759924385631,
0.9262759924385626,
0.5907372400756142,
0.9262759924385635,
1.8550472589792053,
0.9262759924385625,
0.9262759924385628,
1.8550472589792055
]
},
"cuts1.84|clan30": {
"z": [
1.3940747339904456,
0.3167458611176764,
0.5911912310529641,
0.28125242403194,
0.25670191586387053,
0.5722163209645156,
0.8650238270964052,
1.4458997841072483,
1.1584681161098458,
0.06364573122674173,
0.6092257797646182,
0.3829060715075332,
1.3128661118674068,
1.2278404356672377,
0.5427180858222436,
1.0659757416493263,
1.50852078024571,
1.2014032178918725,
0.3603347527961085
],
"est": [
4.485829000000001,
6.6878225,
9.979263500000002,
0.5952733053982421,
0.5437167395350408,
0.5440615392800142,
0.5957527571979725,
0.544550990350152,
0.5959331932719192,
0.7659677403086387,
0.6485468216472252,
0.6480175012826608,
0.6498814007337588,
0.593566106484668,
0.6482753272485993,
0.7697990518992198,
0.650566054203062,
0.649975230293366,
0.7670673783361888
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.5949275362318838,
0.5434782608695652,
0.5434782608695652,
0.594927536231884,
0.5434782608695652,
0.594927536231884,
0.7656647763074993,
0.6466603654694393,
0.6466603654694396,
0.646660365469439,
0.5907372400756142,
0.646660365469439,
0.7656647763074982,
0.6466603654694386,
0.6466603654694394,
0.7656647763074985
]
},
"cuts1.84|pairs0.01": {
"z": [
-0.7158546591050025,
-2.636987478576719,
-2.6519795054795257,
0.002316033908921841,
-0.6021730594048548,
0.5153920182726582,
-0.5575484073546914,
-0.06682753546295814,
0.9542124974638815,
-0.15625143297232832,
-0.5934567113144473,
-0.03633343293454847,
-0.850105939808382,
-0.29944467314877316,
0.29980954227584017,
-0.7094365216358607,
-0.30999011782265956,
0.14675253143990016,
0.5308469073190802
],
"est": [
4.4808975,
6.680028,
9.965147000000002,
0.543480679792484,
0.5448651252093346,
0.5438982967385984,
0.5429615796584869,
0.5446735981924113,
0.5442089720013474,
0.590072936555597,
0.5909070273235512,
0.590618463124332,
0.5905988199802651,
0.5916267332183933,
0.5916131661073779,
0.5885885715542274,
0.5912334323722501,
0.5924955048520986,
0.5923330003890538
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.5434782608695652,
0.5453415076089223,
0.5434782608695652,
0.5434782608695652,
0.5447272325096666,
0.5434782608695652,
0.5907372400756145,
0.5927625082705672,
0.5907372400756145,
0.5927625082705674,
0.592428663107929,
0.5907372400756142,
0.5907372400756143,
0.5920948179452903,
0.5920948179452897,
0.5907372400756136
]
},
"cuts1.84|pairs0.05": {
"z": [
-0.7910252808685001,
0.39846404369775745,
0.6889561411051336,
-1.3164561618008717,
-1.6877656822952771,
-1.2976527630902093,
-1.255596099508538,
-1.1754377694764335,
-1.2202985250772032,
-1.2158161126191724,
-1.3540687996072658,
-1.299478619733154,
-1.3969946390623906,
-1.4232584489702245,
-1.5237482005716527,
-1.0648013595650934,
-1.0906193686197345,
-1.2541204057864521,
-1.5946050039508153
],
"est": [
4.480544500000001,
6.688423499999999,
9.979137999999999,
0.5420878774302358,
0.5512787736038061,
0.542258186379609,
0.5421707971343968,
0.5486181028960958,
0.5422938134736741,
0.5847202706907333,
0.5957137526841394,
0.58517630812235,
0.5962436833686644,
0.5943217181706693,
0.5848211738576674,
0.5873050797135619,
0.5939256001026714,
0.593094847834324,
0.5845510929235178
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.5434782608695652,
0.552794494566351,
0.5434782608695652,
0.5434782608695652,
0.5497231190700733,
0.5434782608695652,
0.5907372400756145,
0.6008635810503806,
0.5907372400756145,
0.6008635810503806,
0.5991943552371869,
0.5907372400756142,
0.5907372400756143,
0.597525129423992,
0.5975251294239926,
0.5907372400756136
]
},
"cuts1.84|bg0.02": {
"z": [
-1.3072677721241952,
-0.28495640251251575,
-0.49137498966433285,
-1.397508496220269,
-3.1391467032971936,
-2.488197595605382,
-2.138905402076101,
-3.0263828051241966,
-2.344639085095483,
-0.9690481332539385,
-1.5742681910888918,
-1.6938462736154998,
-1.4065591329093787,
-1.8985618973838565,
-2.3306702108709203,
-0.9295618144905896,
-1.4080247400615158,
-2.0889587232327447,
-2.5718552244329165
],
"est": [
4.478678499999999,
6.685565000000001,
9.972592,
0.5209571143332754,
0.5204952180634044,
0.5209533208734018,
0.5205064168146346,
0.5206076957853476,
0.5205811355601111,
0.5534400747211736,
0.5530182635751834,
0.5529435335734262,
0.5528760778132265,
0.5529716953686094,
0.5523013190559525,
0.5531693561946814,
0.5529995129966079,
0.5523452413704985,
0.5512227766306097
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.5219565217391307,
0.5219565217391302,
0.5219565217391304,
0.5219565217391304,
0.5219565217391302,
0.5219565217391302,
0.5559971644612479,
0.5559971644612474,
0.5559971644612466,
0.5559971644612471,
0.5559971644612481,
0.5559971644612478,
0.5559971644612466,
0.555997164461247,
0.5559971644612467,
0.5559971644612482
]
},
"cuts1.84|bg0.05": {
"z": [
-0.21397980631162214,
0.11469835192636767,
0.2587642694399748,
2.683301319541573,
2.915246789329476,
1.356718232222408,
3.7607167464988214,
2.3331035972160046,
0.16617563519796083,
2.619072677625259,
2.74518860551125,
2.2968817187586037,
2.6000898734733293,
2.2223268571822707,
1.1957825238229023,
1.9310818002623868,
1.9219962950068334,
1.1137287187689469,
0.12180900443036831
],
"est": [
4.481637999999999,
6.687275000000001,
9.9768595,
0.49252876335763823,
0.49221080538001144,
0.4911614166648558,
0.4922984791165151,
0.49141063476406943,
0.4905727735616365,
0.5146090920394826,
0.5129646031922133,
0.511838110039271,
0.5116201236470664,
0.5105822293691825,
0.508911696179317,
0.510826220525719,
0.5098928987734299,
0.5084802042128589,
0.5067537929481034
],
"pop": [
4.482283561145385,
6.686781318348156,
9.975505518438027,
0.49048913043478226,
0.4904891304347825,
0.4904891304347827,
0.4904891304347827,
0.4904891304347827,
0.4904891304347827,
0.5064833412098305,
0.5064833412098297,
0.5064833412098297,
0.5064833412098302,
0.5064833412098295,
0.5064833412098291,
0.5064833412098294,
0.5064833412098295,
0.5064833412098297,
0.5064833412098295
]
},
"cuts1.84|bg0.10": {
"z": [
-0.4260562857406919,
-0.7020651275344091,
0.37594532351644616,
-0.9615042436113657,
-1.1437162715401379,
-1.3305110835152598,
-0.36284670864142615,
-0.6869084939080647,
-0.5380835716418912,
-0.3189802506024051,
-0.42886546342562926,
-0.479021207372543,
-0.4077946195906217,
-0.7733252779281644,
-1.0304066627690647,
-0.3364433837832229,
-0.9145685637409089,
-1.3462502266794385,
-1.4049412149837728
],
"est": [
4.4813985,
6.684340999999999,
9.977424000000001,
0.43955342837747413,
0.43965813972763773,
0.43956327849354704,
0.4399576564289025,
0.4398499441323878,
0.4398731440598377,
0.4297404494067131,
0.4297450827463045,
0.42969320506578745,
0.4297613205554279,
0.42922168258305105,
0.42880864847609523,
0.4298076950716828,
0.42880940827399333,
0.4281353875421816,
0.42785971350045093
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.4402173913043479,
0.4402173913043479,
0.4402173913043481,
0.4402173913043479,
0.44021739130434745,
0.4402173913043481,
0.4306474480151231,
0.43064744801512245,
0.4306474480151222,
0.4306474480151219,
0.4306474480151234,
0.43064744801512134,
0.430647448015123,
0.4306474480151228,
0.430647448015123,
0.43064744801512195
]
},
"cuts1.84|lognormal": {
"z": [
-2.7177795684450996,
-1.6775058053082474,
-2.147544129748255,
-0.4883989663269643,
-0.41857000292367524,
-0.015214262682355395,
-0.5268953562965791,
-0.23139384454354436,
0.14994404268586808,
0.3773369641867905,
0.6901918548659193,
0.809522450313829,
0.8957420315539919,
1.0152915971910086,
1.1649889304829657,
1.022222261328971,
1.1197991730357495,
1.2443319310043781,
1.3788594777319576
],
"est": [
4.4743305,
6.679633,
9.964011499999998,
0.5427564419822666,
0.5428945012481097,
0.5434564575505114,
0.5427162734202564,
0.5431473435480849,
0.5437088431885522,
1.0526767904670842,
1.0574126468824538,
1.0585950383009055,
1.0610352351163954,
1.0617262308647457,
1.0630999313235283,
1.0642516812407463,
1.0641818328690817,
1.0648382629617248,
1.0661420725231352
],
"pop": [
4.482283561145385,
6.686781318348157,
9.975505518438029,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
0.5434782608695652,
1.046632284047012,
1.046632284047012,
1.0466322840470124,
1.0466322840470124,
1.0466322840470124,
1.0466322840470121,
1.0466322840470124,
1.0466322840470126,
1.0466322840470126,
1.0466322840470117
]
},
"cuts1.84|compound": {
"z": [
-1.4410591561681356,
-1.0053359798859862,
-1.972813685877796,
0.14621269933714867,
-0.7841706423837169,
-0.48148291564734697,
-3.0860944124383383,
-2.562984468434717,
-1.3786635591900909,
-0.24498211533465605,
-0.9472726635420219,
-0.7859408202761612,
-1.8741531352401606,
-1.673369972542947,
-1.1129476857191607,
-3.8447595291440555,
-3.5325204187962265,
-2.3929141381927903,
-1.3015960967469207
],
"est": [
8.957480499999999,
13.364735999999999,
19.93393,
0.7667292306921273,
0.5429394446287639,
0.5431623359844743,
0.690592647888481,
0.5420148125532177,
0.6426454722057985,
1.027712682117399,
0.7085360222109044,
0.7091975368940686,
0.6669076464417972,
0.5868087645655645,
0.6422220166513577,
0.8565994425106108,
0.6643196451152071,
0.6398679642567087,
0.765324497859654
],
"pop": [
8.96456712229077,
13.373562636696313,
19.951011036876057,
0.76657882698914,
0.5434782608695652,
0.5434782608695652,
0.6930270426214156,
0.5434782608695652,
0.6437238071380398,
1.029148957000974,
0.7119875477492964,
0.711987547749297,
0.672013751897272,
0.5907372400756142,
0.6452185152215241,
0.8681140327257822,
0.6720137518972721,
0.6452185152215236,
0.7692548198333402
]
},
"cuts1.84|clusters2": {
"z": [
0.4451755340728673,
0.531580161413911,
-0.2920310020319112,
-1.3977335120617034,
-1.2962382041601452,
-1.333430230665385,
-0.8963380042702623,
-1.0520272516626497,
-1.1556760615093458,
-0.8646654841336232,
-1.142014015081121,
-1.273053472606622,
-1.2293096208285268,
-1.3735704811406473,
-1.5624389215321177,
-1.1166177967589785,
-1.1949974910124155,
-1.3664906127902483,
-1.6125408226236992
],
"est": [
9.148288500000001,
13.648058999999998,
20.3504055,
0.5946869409906259,
0.5628720148384863,
0.544092369951961,
0.5778037345476913,
0.5563367167470524,
0.5660526904581606,
0.6733801234390796,
0.6381095227533,
0.6174340684488053,
0.6285561996328594,
0.6064547099416451,
0.6010460891696867,
0.644548856170138,
0.6212582391173459,
0.6144668175179536,
0.6242157903857144
],
"pop": [
9.14566339092084,
13.643726522889274,
20.35404819470959,
0.595937635211528,
0.563997469559635,
0.5452228756130355,
0.5786428310934708,
0.5572326977833075,
0.5670497772008767,
0.6762688286766411,
0.6415512573158869,
0.6211440899826277,
0.6321519072517255,
0.6103123815687032,
0.6054441671507521,
0.6480707784841557,
0.6247988944513695,
0.6184983216836548,
0.6291690601810146
]
},
"cuts1.84|clusters2half": {
"z": [
2.2661729015696044,
1.7169425515509036,
1.068047900116381,
-0.3742153945373303,
-0.2653186566964106,
-0.34629245151078736,
0.18801144123587196,
-0.16176169927209452,
-0.7401784315979906,
-0.3537450473663588,
-0.3759913441944492,
-0.414713986576167,
-0.007024525677900743,
-0.10467980505170474,
-0.31630828140319717,
0.8218529680123119,
0.39566964587733516,
-0.0037667505992917166,
-0.2798555456241379
],
"est": [
4.5789095,
6.8275575,
10.183337499999999,
0.6479346257352232,
0.5842287097802282,
0.5465773020303343,
0.6140058790724048,
0.570824293676724,
0.5897939605230806,
0.7596371649780786,
0.6906827096719599,
0.649639263924082,
0.6735387051163263,
0.6294839075780907,
0.6188015145395613,
0.7087527584478088,
0.6603013073900843,
0.6462450314821236,
0.6663519420225588
],
"pop": [
4.57283169546042,
6.821863261444637,
10.177024097354796,
0.648397009553491,
0.5845166782497044,
0.546967490356506,
0.6138074013173769,
0.5709871346970499,
0.5906212935321884,
0.7618004172776676,
0.6923652745561598,
0.6515509398896401,
0.6735665744278367,
0.6298875230617912,
0.6201510942258888,
0.7054043168926969,
0.6588605488271251,
0.6462594032916965,
0.6676008802864137
]
},
"cuts3|null": {
"z": [
0.349693534850354,
0.4048678050670641,
-0.38488939664710403,
-0.8917634755747226,
0.7183613680015646,
0.843040877589644,
1.0328096277172925,
1.0717640966021018,
1.2473567405347081,
-1.8720225925375755,
-1.1531822483483476,
-0.8731027250953354,
-0.41170563620274503,
-0.13311305746139163,
0.0667642040391365,
-0.04481426188018138,
0.31707741190942074,
0.42667142317588924,
0.5121011309343502
],
"est": [
7.3093235,
10.904442,
16.261574,
0.3328640002997013,
0.3336173479339301,
0.333716074223816,
0.3338505574347182,
0.33389431736427655,
0.3339881602441952,
0.2195973838437672,
0.22102542605108338,
0.22123177647766656,
0.22185932742479042,
0.22209057764443169,
0.22229568795377222,
0.22218301316077538,
0.22254064777954494,
0.22269903235706362,
0.22286729716353498
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.22222222222222207,
0.2222222222222221,
0.22222222222222304,
0.22222222222222202,
0.22222222222222188,
0.22222222222222276,
0.22222222222222227,
0.2222222222222218,
0.2222222222222222,
0.2222222222222218
]
},
"cuts3|smear1": {
"z": [
0.9396188692281727,
0.5252301944601058,
-0.12059965041592974,
-0.26004392650406005,
0.7881458664301288,
-0.2439258309049988,
1.8149165823588376,
0.7536338094914639,
0.17464927861851295,
-0.3108442852251038,
0.13044200883195367,
-0.13218302685254082,
0.8449536846464316,
0.416219147377812,
0.10857079307616613,
1.4754622136888398,
1.0593580756704957,
0.5864812843491598,
0.36902289430974716
],
"est": [
7.459154999999998,
11.1254165,
16.591885999999995,
0.3331747524963608,
0.33375021841412916,
0.3332179429110663,
0.33438640619109117,
0.3336894534195751,
0.3334169017350249,
0.2217570262076885,
0.2223919022080429,
0.22206699944876496,
0.22324059951980826,
0.22267502515671417,
0.22234315929730922,
0.2239900996846973,
0.22336381190257354,
0.22286348410772455,
0.2226680083190556
],
"pop": [
7.455703851294163,
11.122603143659738,
16.592974071774,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.22222222222222207,
0.22222222222222215,
0.2222222222222221,
0.22222222222222232,
0.2222222222222226,
0.22222222222222276,
0.22222222222222282,
0.22222222222222213,
0.22222222222222165,
0.22222222222222224
]
},
"cuts3|clan5": {
"z": [
1.7841428686406615,
-1.112816246090611,
0.9998523147310303,
1.8443394410088332,
3.6819844000110793,
2.4011941439370763,
1.5255039609853047,
2.803392203950936,
0.6793424666473674,
0.836639891528559,
1.5921187969391368,
1.4335866723732253,
1.2054905209830966,
2.367745523363341,
0.1522461413750532,
1.4305585940157164,
2.000579825319468,
1.2652621155042636,
0.4178577271879613
],
"est": [
7.3154035,
10.8963845,
16.272912499999997,
0.6024903356935883,
0.3352664935135812,
0.33483336390751145,
0.60109032770743,
0.33504467919974956,
0.6008322915792521,
0.9413620862481439,
0.4063472337086237,
0.40440344876046896,
0.4034655015624522,
0.22578523294472394,
0.4004416515188378,
0.9395787341666914,
0.40469236730039854,
0.4038796562302487,
0.9365432435537541
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.5999999999999999,
0.33333333333333326,
0.33333333333333326,
0.5999999999999999,
0.33333333333333326,
0.6000000000000001,
0.9333333333333328,
0.39999999999999997,
0.40000000000000013,
0.4,
0.22222222222222188,
0.4000000000000001,
0.933333333333334,
0.39999999999999963,
0.3999999999999997,
0.9333333333333326
]
},
"cuts3|clan30": {
"z": [
-0.5609467371363277,
-1.9274682252602826,
-0.9088706913427331,
0.29357795512393003,
1.1039990325814946,
0.4109998020348935,
0.6452584197502242,
0.8304693270094746,
0.7001811961328889,
-0.7886186075365804,
0.4224612607649521,
-0.5198246417509982,
1.4156461274094907,
0.928609358825547,
0.1585914678533113,
1.8686461765661417,
1.7800299513319626,
0.9892664005161138,
0.372750226480299
],
"est": [
7.3064015000000015,
10.894979500000002,
16.258638999999995,
0.3779195632736749,
0.3337158949451486,
0.33348041310748755,
0.3780320539548358,
0.3335894855971273,
0.37807824295565595,
0.31476393197568786,
0.2523008865576522,
0.25140074789798317,
0.25322321468156367,
0.22289064590339086,
0.2520097012550201,
0.3182976392884145,
0.25339863851756617,
0.2529473123306812,
0.31663969086819393
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.37777777777777777,
0.33333333333333326,
0.33333333333333326,
0.37777777777777777,
0.33333333333333326,
0.37777777777777755,
0.31604938271604854,
0.2518518518518517,
0.25185185185185227,
0.25185185185185144,
0.22222222222222188,
0.25185185185185227,
0.31604938271604893,
0.25185185185185127,
0.2518518518518518,
0.3160493827160501
]
},
"cuts3|pairs0.01": {
"z": [
0.10831844763549926,
0.07378676972809867,
0.4318690516772614,
0.2574630151729246,
-0.19387481421502817,
-0.15048892754281346,
-0.7205939150703138,
-0.7210076523852352,
-0.9542461115991815,
0.2629755438682547,
-0.47324123281073566,
-0.16529573586735857,
-1.1653688341137913,
-0.686267982832247,
-0.49889636218621497,
-1.7420978475939481,
-1.2095735359634958,
-0.7339704862401621,
-0.6129787496086713
],
"est": [
7.308384999999999,
10.902773000000002,
16.267641,
0.3334669325353283,
0.33438625264485794,
0.3332642237495387,
0.3329962869600114,
0.33376575609344983,
0.3328575562163258,
0.2225647445062675,
0.2225118966332896,
0.22203636019296846,
0.22203613964370664,
0.2222126245872073,
0.22166143748296002,
0.2209271525886917,
0.22162932186141832,
0.22191201558222223,
0.22141694990294467
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.33333333333333326,
0.33447612466680576,
0.33333333333333326,
0.33333333333333326,
0.33409936927259576,
0.33333333333333326,
0.22222222222222207,
0.2229840831112035,
0.22222222222222304,
0.22298408311120368,
0.22285849797980006,
0.22222222222222276,
0.22222222222222227,
0.2227329128483967,
0.22273291284839697,
0.2222222222222218
]
},
"cuts3|pairs0.05": {
"z": [
1.386572103274777,
-0.7288003438521234,
-0.5190142854232273,
-0.8212138536161966,
0.6708375398232571,
0.4340174209713273,
0.9123530073115211,
0.7228576849440749,
0.7987233709336674,
-0.4891738560479145,
0.3868190653275232,
0.12040116029128665,
1.0038438644631043,
0.7340704510718157,
0.4306363986160132,
1.1156842101199829,
0.9777652084886622,
0.7760349228885447,
0.5814353528200885
],
"est": [
7.3116629999999985,
10.8996015,
16.260491500000004,
0.3329970975813459,
0.3393292314206716,
0.33350658306520875,
0.33388721816503153,
0.3374992933998368,
0.33371510120866155,
0.2216091129764443,
0.2264774950160915,
0.2223461468997526,
0.22735738185398432,
0.22619949835014416,
0.22266621109208296,
0.224180639085544,
0.22612476559499392,
0.22568058853061207,
0.2228898137942043
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.33333333333333326,
0.3390472900006951,
0.33333333333333326,
0.33333333333333326,
0.33716351302964487,
0.33333333333333326,
0.22222222222222207,
0.2260315266671298,
0.22222222222222304,
0.2260315266671295,
0.2254036010101131,
0.22222222222222276,
0.22222222222222227,
0.22477567535309628,
0.22477567535309656,
0.2222222222222218
]
},
"cuts3|bg0.02": {
"z": [
-0.15756567374580427,
-0.4372236293843855,
0.4145443975279098,
2.914328908186184,
2.943257715582193,
2.36462178399347,
2.090701365210441,
1.5791700327989988,
1.3624988928686341,
1.0841160715062044,
1.5345349997173792,
1.5213598451094956,
1.9111428675861644,
1.6995714419524952,
1.6060130062329785,
2.0839670234506142,
1.736142193325799,
1.4548935681489465,
1.3086969243699489
],
"est": [
7.307526500000002,
10.900087500000003,
16.266948,
0.3216797204976338,
0.32122455065387084,
0.3211957386411045,
0.3211599067375303,
0.32076813661760284,
0.3207437690316026,
0.2107181853389503,
0.2107874707620177,
0.21090446010329766,
0.2109275165562475,
0.21071337415792318,
0.21076737193182032,
0.21115365892964513,
0.21071616172666024,
0.21049646025107038,
0.21054353111166796
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.32013333333333316,
0.3201333333333334,
0.32013333333333316,
0.32013333333333294,
0.32013333333333294,
0.3201333333333334,
0.20915377777777708,
0.20915377777777724,
0.20915377777777772,
0.2091537777777775,
0.20915377777777777,
0.20915377777777808,
0.20915377777777786,
0.2091537777777783,
0.20915377777777797,
0.2091537777777777
]
},
"cuts3|bg0.05": {
"z": [
1.2093575315160203,
0.07266089608310092,
-0.02881405548377717,
0.37762986225631484,
-0.1891683532286394,
-0.02150367414028575,
-0.9994672385628685,
-0.5119823235394041,
0.17594010875961427,
-0.4338447109332939,
-0.20790193509351707,
-0.4037801461945427,
-0.2626467394531212,
-0.4661903527182775,
-0.2697128323666176,
-0.6315409679158757,
-0.8130642056542338,
-0.588950229781078,
-0.15114498000698762
],
"est": [
7.311955500000001,
10.9028245,
16.264180500000002,
0.30106702521595785,
0.3007459444369064,
0.30082256475208763,
0.3003646690598917,
0.3006182986564324,
0.30091292317300444,
0.18994653335995287,
0.1903006752159893,
0.19010646609769555,
0.19026214240223144,
0.19009543607277618,
0.19028058382923682,
0.1898250428897657,
0.18972163384077015,
0.18996523067898943,
0.19038673529512556
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.30083333333333306,
0.3008333333333333,
0.3008333333333333,
0.3008333333333335,
0.3008333333333333,
0.3008333333333333,
0.19052777777777802,
0.19052777777777813,
0.19052777777777716,
0.19052777777777724,
0.19052777777777757,
0.19052777777777777,
0.19052777777777696,
0.19052777777777732,
0.19052777777777746,
0.1905277777777775
]
},
"cuts3|bg0.10": {
"z": [
0.6148586454243091,
-0.3497469718806702,
0.9166352378887587,
-0.8478682882051073,
-0.5093001355815312,
-0.4716881571735898,
-1.3174082478454507,
-1.0987720451464067,
-1.1060822357826148,
-1.0561188058877942,
-0.8625231353718612,
-0.6554573627088872,
-0.7138914731875027,
-0.44190156962439175,
-0.2579710800510287,
-0.9104376259029369,
-0.5194879875951361,
-0.12025667575398452,
0.15110248417382974
],
"est": [
7.310043,
10.900996500000002,
16.270902,
0.2695403219630339,
0.2697868626129333,
0.26980421431088597,
0.26943898356925844,
0.26959149364760593,
0.26959256820419497,
0.16084577932569033,
0.16126741359273553,
0.1614393037460822,
0.1614199341440431,
0.16167562203503874,
0.16180920733872334,
0.16114045956950676,
0.16160081727270856,
0.1619156835573143,
0.16211071989241024
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.2699999999999998,
0.27,
0.2699999999999998,
0.2699999999999998,
0.27,
0.27000000000000046,
0.16200000000000023,
0.16199999999999973,
0.1620000000000002,
0.16200000000000028,
0.16200000000000025,
0.1619999999999994,
0.16200000000000073,
0.1619999999999999,
0.16199999999999992,
0.16199999999999928
]
},
"cuts3|uniform": {
"z": [
-1.810715539709118,
-1.3420526119610063,
-1.5012596410431138,
2.4700606150279687,
3.2835171283267677,
2.5788296477651484,
3.885681059752499,
2.7555167246636634,
1.7650777521174021,
1.5294063250769996,
2.265691620970636,
2.1544883865403976,
2.29819901657322,
2.0665578817896297,
2.0354889538980827,
2.3751615758476867,
2.6076710321750634,
1.5158418382900094,
1.3794904152294278
],
"est": [
7.302185,
10.8956215,
16.254791000000004,
0.33432548130682976,
0.3343165468266866,
0.334170186112092,
0.3343365516521471,
0.3340586947479851,
0.3339251647147628,
0.0005652403903312305,
0.0006523043408673575,
0.00053175854438201,
0.0005632949599593507,
0.0003999714425328502,
0.00039953026407809554,
0.0006791124606242303,
0.00039140347173889227,
0.00025134483590373254,
0.0003429913403179009
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
2.9127412631368266e-16,
3.904937715191565e-16,
1.047023211605406e-15,
2.617558029013512e-16,
0.0,
7.05686782616015e-16,
3.5092032370185856e-16,
0.0,
0.0,
0.0
]
},
"cuts3|lognormal": {
"z": [
-0.37155596735446256,
0.0900046627671077,
-0.845390448215927,
0.16674449040938102,
0.4810270441179591,
0.6060933359955945,
0.5722468788151489,
0.5814810374424187,
0.6616941608051874,
-0.14684767788865258,
0.1741478359993701,
0.22372056724770437,
0.2919193098796337,
0.37458961279304687,
0.4018251784998744,
0.37194365108898053,
0.4846924590727626,
0.5327734110003464,
0.5171065636811376
],
"est": [
7.307056500000002,
10.902735999999999,
16.259032999999995,
0.3334632258437443,
0.3337193113637367,
0.33382070653766877,
0.33384638175046655,
0.3338187490904051,
0.333902725119725,
0.3698695098177406,
0.3709524850735777,
0.3711237799634345,
0.37134381765318614,
0.3715825647294692,
0.3716914791602347,
0.3716265489226507,
0.3719302353745664,
0.37206168142289936,
0.37203280908259134
],
"pop": [
7.308071023606606,
10.902360845132863,
16.26441117136635,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.3703703703703703,
0.3703703703703705,
0.3703703703703712,
0.37037037037037057,
0.37037037037037035,
0.3703703703703708,
0.37037037037037057,
0.37037037037037013,
0.37037037037037035,
0.3703703703703701
]
},
"cuts3|compound": {
"z": [
-0.5835171121090916,
0.3647748516530058,
0.1987072531229992,
-1.1377631047133814,
-2.120754070043415,
-1.5192192580890425,
-1.7920925968707924,
-0.8459572427556461,
-0.3837801698267684,
-1.2571027698286454,
-1.790745372618559,
-1.315031568331877,
-2.3499258148811486,
-1.660841758139335,
-1.1313127456698513,
-2.257388084949363,
-1.5597968593266864,
-0.9574633264240898,
-0.4931147470083822
],
"est": [
14.6115265,
21.809829999999998,
32.532586499999994,
0.4695724512591237,
0.33245368447997325,
0.3326880565965265,
0.42422399906094227,
0.33297161181176715,
0.39463440552717544,
0.38489081435108463,
0.2656491980432953,
0.26624514086112233,
0.2505137319006153,
0.22075198487487135,
0.24155392410489415,
0.3240182172115305,
0.2513007319413598,
0.24180885600864604,
0.2888028160931235
],
"pop": [
14.616142047213213,
21.804721690265726,
32.5288223427327,
0.4701683472200058,
0.33333333333333326,
0.33333333333333326,
0.42505658614113506,
0.33333333333333326,
0.3948172683779976,
0.3871429676469435,
0.2678338935177796,
0.26783389351778075,
0.2527966398248224,
0.22222222222222188,
0.24271686723711056,
0.3265652076884898,
0.25279663982482226,
0.24271686723711022,
0.289376568669751
]
},
"cuts3|clusters2": {
"z": [
-1.0806118895861971,
-0.6062622999261039,
-1.372350333373255,
-2.1010485176761455,
-2.191263899878032,
-1.949711722070657,
-2.453408059062026,
-1.9051687667798385,
-1.480259072014532,
-2.3233989469649754,
-2.1017891531978137,
-2.351886225759836,
-1.9583826641801465,
-2.016433663528174,
-1.9702235313436292,
-1.7813675598296752,
-1.6589689110092112,
-1.4797050422632114,
-1.3067393627015036
],
"est": [
14.903851,
22.238625000000003,
33.165844500000006,
0.36445660482421277,
0.34494783942693996,
0.3335993569817809,
0.35389917633765916,
0.3410358532453351,
0.3471822618457471,
0.2513829250203862,
0.2388943269460812,
0.2312275601561926,
0.2356139843941349,
0.2275735141283559,
0.22580095482294493,
0.24174609509417397,
0.23330771374607737,
0.23115215160763883,
0.23524136348473138
],
"pop": [
14.911407702588326,
22.245206287319476,
33.185948143548,
0.3655084162630706,
0.345918447996576,
0.33440336370932844,
0.3549009364039952,
0.341769387973762,
0.3477905300165378,
0.2543973051519594,
0.24133732630762988,
0.23366060344946482,
0.23780149968793804,
0.22958595544877816,
0.22775464136728804,
0.24378982529288523,
0.23503545967272854,
0.23266532421024216,
0.2366794189054266
]
},
"cuts3|clusters2half": {
"z": [
0.331670684056287,
-0.15590030356847992,
-0.4994355900095491,
-1.6291265061943456,
-1.4585040325157457,
-1.8859998938634266,
-0.3042327542686814,
-0.7616189504801437,
-0.2000869048595746,
0.24988937055103466,
-0.058181065418573416,
-0.20172660504829326,
-0.11899304724743688,
-0.2466237808727375,
-0.16734721198548158,
0.05630423483163793,
-0.010696321411625055,
0.17358281956737182,
0.37809528845449814
],
"est": [
7.4568389999999996,
11.121946499999998,
16.589331499999997,
0.3967471265910457,
0.3578291832649979,
0.3346130146846121,
0.37630082346593813,
0.3498867181082831,
0.36214226880904893,
0.28700504216790484,
0.26037704906458126,
0.24483727539246541,
0.25324190403210983,
0.23669583245737097,
0.23309987693575138,
0.2654339015684847,
0.24783694126021438,
0.2432846920933167,
0.2515751223094257
],
"pop": [
7.455703851294163,
11.122603143659738,
16.592974071774,
0.3976834991928082,
0.35850356265981875,
0.3354733940853236,
0.3764685394746574,
0.35020544261419073,
0.3622477266997426,
0.2865723880816965,
0.2604524303930372,
0.24509898467670752,
0.25338077715365426,
0.23694968867533373,
0.2332870605123531,
0.26535742836354703,
0.2478486971232356,
0.24310842619826267,
0.25113661558863154
]
},
"cuts40|null": {
"z": [
0.9135597577336192,
0.26795907938313984,
0.9046842554595981,
1.1447535256386359,
1.1269420350307897,
1.3244964672670543,
1.485723019613255,
1.4633366342665943,
1.227132239311277,
0.016832595714891548,
-1.0602195361293663,
-0.1753517941314567,
-1.4858229047020421,
-0.9147413458998441,
-0.04647222249179776,
-1.359515869861732,
-1.100142384812129,
-0.6542604911806985,
0.14016708675630396
],
"est": [
97.44907400000001,
145.3685655,
216.87666800000002,
0.025037406653656225,
0.02503407954241692,
0.025039247899445283,
0.02504983765168266,
0.025044497608222593,
0.025037798879887906,
0.0012502426316657643,
0.001237923771313847,
0.0012480122704776099,
0.001234919466397915,
0.0012418084273067302,
0.001249548807942123,
0.0012351650185093255,
0.0012408347474695321,
0.001244581075071589,
0.0012513855554758069
],
"pop": [
97.44094698142142,
145.3648112684382,
216.85881561821802,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.0012499999999997472,
0.0012499999999998753,
0.0012500000000001885,
0.0012499999999999606,
0.0012500000000000662,
0.0012500000000008303,
0.0012500000000000642,
0.0012500000000000159,
0.0012500000000002297,
0.0012499999999997893
]
},
"cuts40|smear1": {
"z": [
1.168519506062273,
0.778460813760481,
1.1146909935749396,
-0.3387608382391246,
-0.3565843915082274,
-0.17006487073114873,
-0.8168178011367585,
-1.3917279148845827,
-0.43721108479914556,
-0.5541125178916217,
-0.5583571434108845,
-0.49206238611527725,
-0.7944624405328674,
-0.988772624710481,
-0.6390755403141941,
-1.0585131615451988,
-1.8055369235650127,
-1.8409196805892853,
-0.8985009000324796
],
"est": [
99.4270325,
148.32171549999998,
221.272536,
0.024988982439078412,
0.02499125683883833,
0.02499558970585587,
0.024975146644620815,
0.02496761274785241,
0.02498845990374443,
0.0012412552280867822,
0.0012427805538974776,
0.0012439814863647667,
0.001240279816099347,
0.0012397378799238737,
0.0012436656607495986,
0.0012356415361845148,
0.0012323460213778438,
0.0012343620335360803,
0.0012415541762183745
],
"pop": [
99.40938468392223,
148.30137524879652,
221.23965429032023,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.0012500000000004931,
0.001250000000000042,
0.001250000000000366,
0.001250000000000369,
0.0012500000000002813,
0.0012499999999999953,
0.0012500000000005697,
0.0012500000000003808,
0.0012500000000002453,
0.0012500000000001436
]
},
"cuts40|clan5": {
"z": [
1.0062985532827597,
-1.3980089420601172,
-1.8618101150864041,
-0.5500805299898045,
-1.3780395039034796,
-0.19397821486115738,
-2.209228851386942,
-0.2520482213768309,
0.6173418480074416,
1.043643560767678,
-0.8525095658998479,
0.33784287437774174,
-0.5867373628520063,
0.173879527272225,
-0.5387191837857745,
-2.237624084275944,
-1.034632422482621,
1.0495546176736745,
0.27131532217860105
],
"est": [
97.46991849999999,
145.3031885,
216.71961900000002,
0.22986981509423288,
0.024775191017528,
0.0249621738807966,
0.22942612697022965,
0.024957174013121808,
0.23014260928677074,
0.11864345220500379,
0.01131061434510863,
0.01156082116385165,
0.011411468802224517,
0.0012660689098190582,
0.011394924447227695,
0.1170494697382454,
0.011314965446013927,
0.011693198711226425,
0.1182399337052749
],
"pop": [
97.44094698142142,
145.3648112684382,
216.85881561821802,
0.22999999999999976,
0.02499999999999991,
0.02499999999999991,
0.22999999999999998,
0.02499999999999991,
0.22999999999999998,
0.1181000000000001,
0.011500000000000135,
0.011500000000000243,
0.011499999999999773,
0.0012500000000000662,
0.011500000000000647,
0.11810000000000029,
0.011500000000000227,
0.011500000000000152,
0.11809999999999991
]
},
"cuts40|clan30": {
"z": [
-0.3757979336066829,
0.8399555522031525,
0.1133298262648463,
1.2592904733601549,
0.23713668811067512,
-0.05516396711982922,
1.23647950352061,
0.9245393723083709,
0.11468818116811634,
0.10411487111506312,
-1.8999877532997362,
-1.0604983114014892,
-0.46028301252120113,
-0.6780689547735386,
0.3902171290832274,
-0.17602430916259784,
0.3199805719125991,
1.15569530559964,
0.9723821708741359
],
"est": [
97.43400400000002,
145.38307249999997,
216.86266800000004,
0.059244638907711325,
0.025014633571795054,
0.024997521350541174,
0.05926792009279652,
0.025049024091960692,
0.05917561870120582,
0.008770652511687379,
0.0029111444013503593,
0.0029301522910034194,
0.00294331328190498,
0.0012370972633514179,
0.0029688544315568514,
0.008755688889802927,
0.0029683017653874457,
0.0029863022832671126,
0.008809556467215523
],
"pop": [
97.44094698142142,
145.3648112684382,
216.85881561821802,
0.05916666666666659,
0.02499999999999991,
0.02499999999999991,
0.05916666666666659,
0.02499999999999991,
0.05916666666666659,
0.008766666666666615,
0.002958333333333477,
0.002958333333333531,
0.0029583333333335266,
0.0012500000000000662,
0.002958333333333862,
0.008766666666666931,
0.002958333333333452,
0.00295833333333355,
0.008766666666666216
]
},
"cuts40|pairs0.01": {
"z": [
-0.2363392078238744,
-0.5714502824542593,
0.06454313326821096,
-0.05865775099115571,
-1.2578981739640003,
-0.28803912636801227,
-2.374957069817564,
-1.3400534266747306,
-0.21576472747467365,
0.5636478693321801,
0.43431747822775146,
0.25890328871356705,
-0.7306275464109776,
-0.05150015057331282,
0.13399946917724367,
-1.7890413578420428,
-1.1404998418573868,
-0.3614202149905796,
0.06784884799628668
],
"est": [
97.4378535,
145.35467999999997,
216.8605235,
0.024998198068757194,
0.025056194729906788,
0.024992905258244935,
0.024925420348833483,
0.025025952774987138,
0.024993621596496207,
0.0012572326330411105,
0.0012589381141675396,
0.0012529900301040354,
0.0012474830485904205,
0.001253093804659869,
0.0012514690910466987,
0.001232191417920953,
0.0012422485206025303,
0.0012493523798232965,
0.001250790746069229
],
"pop": [
97.4409469814214,
145.3648112684382,
216.85881561821802,
0.02499999999999991,
0.02508570935001031,
0.02499999999999991,
0.02499999999999991,
0.02505745269544457,
0.02499999999999991,
0.001250000000000251,
0.001254285467500724,
0.001250000000000189,
0.0012542854675006213,
0.0012535790511364491,
0.001250000000000424,
0.0012500000000000642,
0.0012528726347720925,
0.0012528726347726777,
0.0012499999999997893
]
},
"cuts40|pairs0.05": {
"z": [
-1.6776405789741968,
-1.5984250657259687,
-1.8388447503349181,
0.48583526995368326,
0.5711496543550506,
0.5698170630077682,
0.393606082725466,
0.564965000594363,
0.8168996437590642,
-0.7956000269424386,
-1.0434196722744706,
-0.562297418918621,
-1.0071998383508767,
-0.5460405292012461,
-0.337437475928689,
-0.6293925139834132,
-0.49803931301399673,
-0.21525907010404335,
-0.03787184449542018
],
"est": [
97.41307050000002,
145.32714749999997,
216.79383149999998,
0.02501711430409831,
0.02544537897612581,
0.0250166537575336,
0.02501363291413413,
0.02530552319100433,
0.025026410147268807,
0.0012383822079230407,
0.0012569883003957908,
0.00124275609997121,
0.0012592817691258456,
0.0012614873866222329,
0.001246017706223138,
0.0012434122627679838,
0.0012592327516498785,
0.0012621307072955925,
0.0012496013056346499
],
"pop": [
97.4409469814214,
145.3648112684382,
216.85881561821802,
0.02499999999999991,
0.025428546750052128,
0.02499999999999991,
0.02499999999999991,
0.02528726347722343,
0.02499999999999991,
0.001250000000000251,
0.0012714273375027685,
0.001250000000000189,
0.0012714273375025848,
0.0012678952556819804,
0.001250000000000424,
0.0012500000000000642,
0.0012643631738608052,
0.0012643631738613794,
0.0012499999999997893
]
},
"cuts40|bg0.02": {
"z": [
1.1077830623243539,
1.0464384702621248,
1.758076893837676,
0.6529071329373526,
0.4778281015402283,
-0.8743149658751362,
0.42997321597852656,
-0.07760990159544102,
-1.1220144655049369,
0.9596993076938364,
1.42953124046135,
0.8438686263405661,
1.49492265832792,
0.9188393933104996,
0.6657769262600155,
1.2713028085230305,
0.7338445302503471,
0.6566462752448835,
0.795561649338175
],
"est": [
97.45442050000001,
145.38432749999998,
216.90736499999997,
0.024028002621734636,
0.024022351798364296,
0.02399098837601098,
0.024022992779540765,
0.02400842365254069,
0.023980913518014714,
0.0011902708091465122,
0.0011921923221271777,
0.0011857991454564875,
0.0011906947548779394,
0.0011851906282224459,
0.001183028934189006,
0.0011891616823136541,
0.0011830720871195575,
0.0011824331890411392,
0.0011843491938246966
],
"pop": [
97.44094698142142,
145.3648112684382,
216.85881561821802,
0.024010000000000087,
0.024010000000000087,
0.024009999999999643,
0.024009999999999865,
0.024010000000000087,
0.024009999999999865,
0.0011764900000001506,
0.001176489999999632,
0.0011764900000006276,
0.0011764900000001736,
0.001176489999999834,
0.0011764900000006415,
0.001176490000000742,
0.001176489999999827,
0.0011764900000002746,
0.001176490000000454
]
},
"cuts40|bg0.05": {
"z": [
0.8321557031258161,
-0.502119537496723,
-0.8169586356251337,
-0.622907251262122,
0.2781417481447856,
-0.42568478200918214,
0.22918378147492674,
0.06722949404609628,
-0.32781860153736986,
1.008525990650956,
0.6971024034381671,
0.39815256788485826,
0.054653658825958386,
-0.32992809531349876,
-0.46744677593001677,
-0.2991315510993198,
-0.4862269155039474,
-0.6446146098505364,
-0.7729609349490556
],
"est": [
97.4497665,
145.35735599999998,
216.8412105,
0.022542283859630308,
0.02257082644401236,
0.022549555903748564,
0.02257034040542901,
0.02256465527732442,
0.02255022762550326,
0.0010821134726762926,
0.0010773052470376544,
0.001075091549242639,
0.0010721467025015905,
0.0010691201867315196,
0.0010673996728329683,
0.0010684310657712724,
0.0010672683747036291,
0.001065559131657882,
0.001062857568083962
],
"pop": [
97.4409469814214,
145.36481126843816,
216.85881561821802,
0.02256249999999982,
0.02256250000000004,
0.02256250000000004,
0.02256250000000004,
0.02256249999999982,
0.02256250000000004,
0.0010717187500005594,
0.0010717187500005848,
0.0010717187499998315,
0.0010717187499998304,
0.00107171874999983,
0.001071718750000066,
0.0010717187499998289,
0.0010717187500004714,
0.0010717187500003088,
0.0010717187499995453
]
},
"cuts40|bg0.10": {
"z": [
-0.9500322306539047,
-0.5208769542822248,
-1.6830345383337795,
-0.20401117529320864,
-0.650930524125764,
-1.3247444481771233,
-1.0527632608636712,
-1.0438830183471546,
-1.4226687644725948,
0.2567558237697289,
0.3408249650520676,
0.26556697758665926,
0.46100074308840355,
0.21509499340904192,
0.1340616844577012,
0.46238352103994296,
0.22916137743148735,
-0.047796325663965876,
-0.08524912939648939
],
"est": [
97.43298850000001,
145.355794,
216.81922050000003,
0.020241957649208588,
0.02023032138508556,
0.020216031889101583,
0.020217100536967524,
0.020222148106872517,
0.02021248833394983,
0.0009144418205341724,
0.0009145227341994745,
0.0009136367061305304,
0.0009158867925052385,
0.0009130718870051242,
0.000912361892849237,
0.0009167056008833457,
0.000913548932721262,
0.0009108136118895612,
0.0009104295739560929
],
"pop": [
97.44094698142143,
145.3648112684382,
216.85881561821805,
0.02024999999999988,
0.02024999999999988,
0.020249999999999657,
0.02024999999999988,
0.02024999999999988,
0.02024999999999988,
0.0009112500000000611,
0.0009112499999999159,
0.0009112500000004542,
0.000911250000000001,
0.0009112500000001211,
0.0009112500000003067,
0.0009112500000007263,
0.0009112499999998991,
0.0009112499999998829,
0.0009112500000006017
]
},
"cuts40|uniform": {
"z": [
0.4167951530084831,
0.01969694398788396,
-0.16423192123407504,
1.7768185092948858,
1.6612485778867343,
1.3063422349847158,
0.32639287396260014,
0.4455326730034787,
0.6261308828832218,
-1.102498494248781,
-1.7357245698054535,
-1.4575586751432552,
-1.4002232649177264,
-1.326334689104991,
-0.9022812991129461,
-0.8090110423044248,
-1.1354195291542306,
-1.0644101595233644,
-0.7917624389284452
],
"est": [
97.44650900000002,
145.36520900000002,
216.8544595,
0.025047143406359128,
0.025035072705202232,
0.025031269861567985,
0.025006942414159027,
0.02500822446653774,
0.025014633261556785,
-7.279869605711844e-06,
-1.044218181700222e-05,
-8.180785472454258e-06,
-9.456417990438149e-06,
-7.9857870185622e-06,
-5.565257448848049e-06,
-5.755636817559862e-06,
-6.987049980050749e-06,
-6.928425538962691e-06,
-5.528215687873839e-06
],
"pop": [
97.44094698142139,
145.36481126843816,
216.85881561821796,
0.025000000000000355,
0.025000000000000133,
0.025000000000000355,
0.025000000000000133,
0.025000000000000133,
0.025000000000000133,
-5.033216902700442e-16,
-3.373866185925514e-16,
-4.523140274135357e-16,
-2.261570137067675e-16,
-3.031951596784064e-16,
-4.0647558678682503e-16,
0.0,
-8.129511735736489e-16,
-2.7246873404730777e-16,
-3.652825086997276e-16
]
},
"cuts40|lognormal": {
"z": [
-0.5833476389546485,
-0.4509167675145168,
-0.44139437657975794,
0.572781558545526,
1.0821798400643101,
0.04700327967784091,
1.3111547262495873,
0.3495628569075661,
-0.4259706606843617,
0.36285644290151825,
0.6658733132763031,
0.32402688266243257,
1.1397493106751986,
0.5955527606790718,
0.10298776949812441,
1.586573808899823,
0.8826851458171188,
0.2981416124854345,
-0.101296340814453
],
"est": [
97.43368149999999,
145.35767300000003,
216.84943550000003,
0.02502340175110466,
0.025035113234446106,
0.025001726101595678,
0.025041638926224317,
0.02501174879820208,
0.02498192195736095,
0.0018956037006927543,
0.0018989585769202393,
0.0018945353685467653,
0.0019055957036580064,
0.0018979070961273273,
0.0018919619921931676,
0.0019146852800933003,
0.001902560519024166,
0.0018946849241546636,
0.0018890763751101003
],
"pop": [
97.44094698142142,
145.3648112684382,
216.85881561821802,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.02499999999999991,
0.001890625000000099,
0.0018906249999999338,
0.0018906250000004746,
0.0018906250000000195,
0.0018906250000004373,
0.001890625000001022,
0.0018906250000004345,
0.0018906250000002068,
0.001890625000000361,
0.0018906250000001424
]
},
"cuts40|compound": {
"z": [
0.0675444567879111,
-0.5351822189560768,
-0.4486372761600607,
0.34689975313679594,
-0.7385380902963807,
0.685419829713908,
-0.9378421941565744,
-0.8010160157980377,
0.18735671131158632,
0.6683520021008816,
0.2176337926277158,
0.4882576820646271,
0.13646280397022906,
0.20621680038551088,
0.17618487834212151,
0.17769603888103888,
0.13447534911987705,
0.0004029480005684548,
-0.222472523918285
],
"est": [
194.88398650000002,
290.70274549999993,
433.686518,
0.03527559200126482,
0.024978902119568314,
0.02502062294894819,
0.03184805571605838,
0.02497694238947735,
0.029617670722922162,
0.0021868025497784804,
0.0015092184004924791,
0.0015115850915605744,
0.0014237306896637072,
0.0012519665060315784,
0.0013666929853612035,
0.0018398608276130866,
0.0014234004435117076,
0.0013652857436730723,
0.001625769745369081
],
"pop": [
194.88189396284284,
290.7296225368764,
433.71763123643603,
0.035262626041500544,
0.02499999999999991,
0.02499999999999991,
0.03187924396058506,
0.02499999999999991,
0.02961129512834959,
0.0021776791930137023,
0.001506565651037688,
0.0015065656510376132,
0.0014219810990145645,
0.0012500000000000662,
0.0013652823782094351,
0.0018369292932474371,
0.0014219810990149246,
0.0013652823782088909,
0.0016277431987677712
]
},
"cuts40|clusters2": {
"z": [
-1.0952520646812627,
-1.0123209111070819,
-0.6185044233891405,
-0.16463890685077193,
-0.19671200578128362,
-0.2552961742394006,
-0.24490597899567043,
-0.4402779713222985,
-0.2680625808221372,
0.09709903015817092,
-0.3145694933151226,
0.0552118625547123,
-0.5921799438028896,
-0.003895875853518339,
0.41903565098065865,
-0.7685613812114487,
-0.25781813766278694,
0.3878437576314606,
0.8484245030250183
],
"est": [
198.789563,
296.561417,
442.4459540000001,
0.027406961808274365,
0.025937444214729998,
0.025072383231509298,
0.026609190449025155,
0.02561917510112005,
0.026075986125891605,
0.0014320257735119433,
0.0013546664808727692,
0.0013147729054834836,
0.0013324461836775156,
0.0012913936054180421,
0.0012839335114732896,
0.001364322742124909,
0.0013202421702074839,
0.00131118730648251,
0.0013370050596361917
],
"pop": [
198.81876936784445,
296.60275049759304,
442.47930858064046,
0.027413131219730102,
0.0259438835997432,
0.025080252278199433,
0.026617570230299537,
0.025632704098031978,
0.02608428975124033,
0.0014309848414800694,
0.0013575224604806195,
0.0013143408944039058,
0.0013376334357451261,
0.0012914209993996116,
0.0012811198576913848,
0.0013713177672729782,
0.0013220744606594248,
0.001308742448682822,
0.0013313217313435308
]
},
"cuts40|clusters2half": {
"z": [
0.13016068363148506,
0.22224393535052483,
1.0520367087090894,
1.1332358135945055,
-0.9199645608948347,
-0.9598212824480923,
-1.3436592327732606,
-1.8869931454419202,
-1.8891549163418777,
1.8233864881773714,
1.7593036677845684,
0.854307746098617,
0.7213918893183559,
0.34269282929511946,
-0.2738921425792057,
-0.44179274231604415,
-0.5928736319894947,
-0.8356564879513185,
-0.9932696964522941
],
"est": [
99.411528,
148.30522049999996,
221.265285,
0.029858319061238137,
0.026867022613308523,
0.025138300350201714,
0.02818515201809878,
0.026213437493020887,
0.027110976330831926,
0.0016335894056747242,
0.0014816572302942565,
0.0013862352911449727,
0.0014324536762456556,
0.0013357193170021758,
0.0013095868148700473,
0.0014866736537691048,
0.0013877877883793235,
0.0013589671495332694,
0.0014006231712146802
],
"pop": [
99.40938468392223,
148.30137524879652,
221.23965429032023,
0.029826262439460516,
0.02688776719948649,
0.025160504556399177,
0.028235140460599162,
0.026265408196064044,
0.02716857950248075,
0.0016119696829601199,
0.0014650449209611966,
0.0013786817888070194,
0.0014252668714890312,
0.001332841998798942,
0.0013122397153823915,
0.0014926355345459576,
0.0013941489213188515,
0.0013674848973653988,
0.0014126434626858858
]
},
"table1|null": {
"z": [
1.4070705017506266,
0.5535662378401865,
0.711976493508922,
-1.394033493853958,
-1.3196872569340268,
-0.0824742465489529,
0.00020891594063965333,
0.7408831391592712,
-0.03234959565847001,
-0.7855720995374176,
-1.960574926250533,
-1.22837574928412,
-1.0262114793129222,
-1.1172302234609068,
-0.9069181322377085,
-0.4988130523984004,
0.6317087211702563,
0.459627316536672,
0.49635604390477484
],
"est": [
2.0015560000000003,
2.00068,
2.0009924999999997,
0.3320784458010923,
0.33252366823618884,
0.33327447145432665,
0.3333334816236422,
0.3338437043956876,
0.3333052317198541,
0.22024283949634108,
0.21861084231380015,
0.21994709674351384,
0.22017643254225358,
0.22037265829511754,
0.2205774828044799,
0.22081443686224117,
0.22320298447190337,
0.222974464879305,
0.22329010408878186
],
"pop": [
2.0,
2.0,
2.0,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221,
0.2222222222222221
]
},
"table1|smear1": {
"z": [
-1.1554199943018124,
-1.9658925920467085,
-0.6980513328782136,
-1.4393901496876567,
-0.3515727532880749,
0.39597680569643595,
0.8589936715759955,
0.3931919591436261,
0.8735569685892769,
-0.9372343355373417,
-0.6961140369766133,
0.46698026027181416,
0.21067975423714705,
0.5588951338775728,
0.0897326564739284,
0.22694581513895906,
0.9157777478609933,
-0.18309747604446422,
-0.6019848502331132
],
"est": [
1.9987805,
1.9974640000000001,
1.9991505000000003,
0.3320864580600977,
0.33308338381170066,
0.3335921519021224,
0.33417783716995714,
0.3335968880048834,
0.33407016808564205,
0.2195975920844519,
0.22113710518339036,
0.22320752332033855,
0.22255303704335674,
0.2231555018538963,
0.2224212807752898,
0.22288913347610056,
0.22389263079707952,
0.22178651072281488,
0.22064570853252174
],
"pop": [
1.9999999999999942,
2.0,
1.999999999999999,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.2222222222222218,
0.22222222222222182,
0.22222222222222196,
0.22222222222222163,
0.222222222222222,
0.2222222222222221,
0.2222222222222221,
0.22222222222222177,
0.22222222222222168,
0.2222222222222218
]
},
"table1|clan5": {
"z": [
0.05967289061914819,
1.3769945376296047,
2.257986299317547,
0.7736827712821049,
-1.2731709879657986,
0.30783705318367444,
-1.0028345191091157,
-1.3692897643547526,
-0.6531638688237488,
-0.6512163652471191,
-1.3102791858975251,
0.07575956409060525,
-1.5323827611933496,
-0.7823078783344776,
0.07118972013657977,
-1.643856796095531,
-1.8723620950354434,
-1.8745957022972406,
-1.684700755573147
],
"est": [
2.000107,
2.0024285,
2.0030099999999997,
0.6009987814240942,
0.3323292828786995,
0.33369782646123874,
0.597784338327245,
0.33169045768338634,
0.5992010474443863,
0.9287503740070819,
0.3951145190612432,
0.4002789557057664,
0.3939337369025756,
0.22008237576101441,
0.4003301197857637,
0.9144095045674362,
0.3911777548332954,
0.39291603371626094,
0.9220753719367872
],
"pop": [
2.0,
2.0,
2.0,
0.5999999999999999,
0.33333333333333326,
0.33333333333333326,
0.5999999999999999,
0.33333333333333326,
0.5999999999999999,
0.933333333333334,
0.3999999999999997,
0.3999999999999997,
0.3999999999999997,
0.2222222222222221,
0.3999999999999997,
0.933333333333334,
0.3999999999999997,
0.3999999999999997,
0.933333333333334
]
},
"table1|clan30": {
"z": [
0.31986359608373316,
0.5596831635450474,
1.6777296548789504,
0.749038415322038,
0.7954537833673988,
0.8044735602444947,
-2.2278130184492495,
-0.6387984478129114,
-0.39014936240382225,
-0.34304059783728424,
-0.5003803196110526,
0.23385182144352187,
-3.0463017978319096,
-0.7522305021149601,
-0.00784963066931356,
-2.968550740402941,
-1.7000577847047145,
-1.128292237203196,
-0.007708267735733214
],
"est": [
2.0003445,
2.0009479999999997,
2.0026474999999997,
0.37874020221711524,
0.33397690615729025,
0.3338929705610156,
0.3752623464827265,
0.33275011823642686,
0.37736093990177205,
0.31458550488218484,
0.25089230012548863,
0.252564032301402,
0.24668595547407404,
0.22098343184824434,
0.25183355787349326,
0.30684545652209255,
0.2483274622169131,
0.2494435524477209,
0.3160208243822272
],
"pop": [
2.0,
2.0,
2.0,
0.37777777777777777,
0.33333333333333326,
0.33333333333333326,
0.37777777777777777,
0.33333333333333326,
0.37777777777777777,
0.3160493827160491,
0.251851851851852,
0.251851851851852,
0.251851851851852,
0.2222222222222221,
0.251851851851852,
0.3160493827160491,
0.251851851851852,
0.251851851851852,
0.3160493827160491
]
},
"table1|pairs0.01": {
"z": [
-0.8445584825057016,
-0.7770087149837493,
0.8871733906827424,
-2.2288813226834288,
-0.8685152839986342,
-0.8334048568352309,
0.0758690956637283,
-0.13128164591396624,
0.0744524390480703,
-1.3148079696249804,
-0.8835432622256006,
-1.2779639091244366,
-0.5060785125041709,
-0.6234868422850052,
-0.7887673176993634,
0.24941732566553892,
-0.08520690652640316,
-0.005363030114243812,
-0.009110956788591069
],
"est": [
1.9989334999999997,
1.9991480000000004,
2.001262,
0.3311649168517553,
0.3374716055428851,
0.3326156811302313,
0.3334115351956655,
0.33821463455032824,
0.3334033837276681,
0.21850707134063688,
0.22315859568465216,
0.21917454934404415,
0.22449333893886875,
0.2242396899727722,
0.22054900143065753,
0.22280190968113267,
0.22538868845347979,
0.22554324169573697,
0.22219272977331833
],
"pop": [
2.0,
2.0,
2.0,
0.33333333333333326,
0.33833333333333315,
0.33333333333333326,
0.33333333333333326,
0.33833333333333315,
0.33333333333333326,
0.2222222222222221,
0.2255555555555555,
0.2222222222222221,
0.2255555555555555,
0.2255555555555555,
0.2222222222222221,
0.2222222222222221,
0.2255555555555555,
0.2255555555555555,
0.2222222222222221
]
},
"table1|pairs0.05": {
"z": [
-0.7436994752504349,
-0.20171850967733607,
0.32985314213711414,
2.2483911607280946,
2.771269324673559,
0.8665750639426697,
-0.5052614810692284,
0.4223041421061605,
0.1034124054513073,
0.7541089632948283,
0.9412235408159094,
0.25902588397101034,
-0.053699935917586025,
0.043777306056176406,
-0.37761745431623833,
-0.08089721628986714,
0.04124353809162766,
-0.6426725880314291,
-0.7308285111934697
],
"est": [
1.9991794999999999,
1.9996975,
2.0004530000000003,
0.3352594285636293,
0.359917976113879,
0.3338829711102448,
0.33283386052361946,
0.358585684730412,
0.3334409564859824,
0.22454921871478173,
0.2407736885400508,
0.22280359989375143,
0.23878308209021762,
0.23894069852250838,
0.22154714337355802,
0.2219628458579646,
0.23895131440934025,
0.2378012181517069,
0.22021419362672096
],
"pop": [
2.0,
2.0,
2.0,
0.33333333333333326,
0.35833333333333317,
0.33333333333333326,
0.33333333333333326,
0.35833333333333317,
0.33333333333333326,
0.2222222222222221,
0.23888888888888915,
0.2222222222222221,
0.23888888888888915,
0.23888888888888915,
0.2222222222222221,
0.2222222222222221,
0.23888888888888915,
0.23888888888888915,
0.2222222222222221
]
},
"table1|bg0.02": {
"z": [
-0.800585004282891,
-1.1570929439440207,
0.3682612798356577,
1.016149120911525,
3.089879031406264,
-0.07844670965678649,
0.7555060431037159,
1.1187349447327795,
-0.905009912007153,
0.45902092610710404,
1.6876445308110242,
-0.46708254960055456,
2.2788985973537352,
1.683535110825266,
-0.002893014594223344,
1.32467650396412,
1.677744874440746,
0.6551681576055027,
-0.19770223116315583
],
"est": [
1.999026,
1.9986929999999998,
2.000347,
0.32091499839364773,
0.321693204912625,
0.3200753344149234,
0.3209823585677576,
0.32094316821262153,
0.31922107380495124,
0.21035091208732273,
0.21141580803876261,
0.20847431375359737,
0.21200510801715464,
0.21129126849405128,
0.20914877815922622,
0.2121531878467655,
0.21201814621379317,
0.21037335017542996,
0.20860894760141382
],
"pop": [
2.0,
2.0,
2.0,
0.32013333333333294,
0.32013333333333294,
0.32013333333333294,
0.32013333333333294,
0.32013333333333294,
0.32013333333333294,
0.20915377777777855,
0.2091537777777781,
0.2091537777777781,
0.2091537777777781,
0.2091537777777781,
0.2091537777777781,
0.20915377777777855,
0.2091537777777781,
0.2091537777777781,
0.20915377777777855
]
},
"table1|bg0.05": {
"z": [
0.511556410275164,
0.8142188608224721,
0.7110450343103599,
0.6625054353663264,
0.45112148245369005,
-0.5303435784737274,
0.5430824780457347,
0.3222456710624434,
-0.5034646966064809,
0.9020722876946728,
0.5011165344260259,
0.8381634709640388,
1.1954224816020487,
0.9224695301236943,
-0.3107674275985602,
0.9859203528424739,
0.5835989027544197,
0.0163788291650948,
0.01719515308846429
],
"est": [
2.0005680000000003,
2.000975,
2.0008775,
0.30147582132884343,
0.30115649788226995,
0.3004883104477426,
0.30128319791461633,
0.3010260283119683,
0.3004869378233764,
0.1923131982061514,
0.19115325989463813,
0.19177273803319636,
0.19254032726701376,
0.1915895871007678,
0.1900341378838578,
0.19345250289805602,
0.19150209708335328,
0.19055221941646747,
0.19056355661255386
],
"pop": [
2.0,
2.0,
2.0,
0.30083333333333306,
0.30083333333333306,
0.30083333333333306,
0.30083333333333306,
0.30083333333333306,
0.30083333333333306,
0.1905277777777783,
0.19052777777777785,
0.19052777777777785,
0.19052777777777785,
0.19052777777777785,
0.19052777777777785,
0.1905277777777783,
0.19052777777777785,
0.19052777777777785,
0.1905277777777783
]
},
"table1|bg0.10": {
"z": [
-0.8655404187788738,
-1.562916476861266,
1.8355949091502464,
-0.9155369634266886,
-0.47689278586202494,
-1.236576194068022,
-1.7823397135419512,
-0.1467967377736383,
-0.87968006123769,
-1.9612006907424557,
-0.7730707870718492,
-1.9331464205580005,
-0.6771463026782736,
-0.15038129056973118,
-1.5291723931324026,
-0.889024795600912,
0.2100952162350246,
-0.7861483523308616,
-0.7018842229995124
],
"est": [
1.9988225,
1.9981990000000003,
2.001940500000001,
0.2691988599696942,
0.26955891086646966,
0.2692332270723825,
0.26884634030196386,
0.2698928065326629,
0.2690394092658907,
0.15774157351099222,
0.16082933871298613,
0.15941215429322098,
0.16121631304951028,
0.16183593677302419,
0.15959228473072423,
0.16064470559338884,
0.16230259086811566,
0.16068104616789147,
0.1600533376295558
],
"pop": [
2.0,
2.0,
2.0,
0.27,
0.27,
0.27,
0.27,
0.27,
0.27,
0.16199999999999948,
0.1619999999999997,
0.1619999999999997,
0.1619999999999997,
0.1619999999999997,
0.1619999999999997,
0.16199999999999948,
0.1619999999999997,
0.1619999999999997,
0.16199999999999948
]
},
"table1|uniform": {
"z": [
-1.5970387004422526,
-1.1379648701698126,
-1.4748016151213723,
0.18657316607031835,
0.14065036588882363,
0.2619397823555123,
0.32753747368430547,
-1.112074637319615,
0.8099087126820731,
-0.4850208166179215,
-0.7244179825688439,
0.01790185310191335,
-1.071328730916306,
-1.7506487344903856,
-0.6937338366300126,
0.5147853823198658,
-2.043410051221212,
-0.9093861420414401,
-0.24670842556235714
],
"est": [
1.9981555,
1.9984674999999998,
1.998338,
0.3334944576210018,
0.33341241193834364,
0.33349760749834917,
0.3335603355105644,
0.3326830658366554,
0.33401033961079163,
-0.0006353396823335583,
-0.0005457118328865325,
1.6464841637107965e-05,
-0.0009931947635028083,
-0.0009420273324396843,
-0.0005883425310095236,
0.0005588439842412526,
-0.001937743468222027,
-0.0007167432726640592,
-0.000357972463852915
],
"pop": [
2.0,
2.0,
2.0,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16,
2.220446049250313e-16
]
},
"table1|lognormal": {
"z": [
1.9194204566228892,
-0.40017037172451314,
1.6408505270141294,
-0.6663821886094853,
-0.10218676981254801,
-0.4095441343151394,
1.1504924910926562,
0.2237655367378447,
0.05339645859561238,
-0.4050178917816184,
-0.35629699844384,
-0.20879630820207,
-0.4212484119327427,
-0.461938007015189,
0.24566715886048443,
-0.1487255971325398,
-0.2994068692837144,
-0.6848775498629931,
-0.08800885526759483
],
"est": [
2.0018615,
1.9995835,
2.0015045000000002,
0.3326305417992288,
0.3332503322772493,
0.33295806503223163,
0.33489416031363894,
0.3335926432504362,
0.3333937548493943,
0.368473485016348,
0.368968954832392,
0.36962792961414614,
0.36851857344214356,
0.3688573112061199,
0.3712954060792088,
0.36942837155009095,
0.3690861616375013,
0.36744416603527374,
0.3699455242621529
],
"pop": [
2.0,
2.0,
2.0,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.33333333333333326,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046,
0.37037037037037046
]
},
"table1|compound": {
"z": [
0.7763119148297941,
1.3472694428351097,
0.6355025641371548,
-0.4451690489394718,
0.13155599818812536,
0.6194363416596194,
0.4663760686143097,
0.4707125090694354,
0.7343714743349595,
-1.0789572155928,
-1.4932694522565944,
-0.9659273713598768,
0.3244921215913514,
-0.793576349392425,
-0.5899250642359991,
0.3506597613782777,
0.43232234068834346,
-0.10893720232986064,
0.2597159071191855
],
"est": [
4.0023005000000005,
4.0041895,
4.0019485,
0.8326974022783489,
0.3334684824199373,
0.3340984414283835,
0.8338398967159014,
0.33387305268424405,
0.8344917056383508,
1.0903080627866262,
0.38511737821102127,
0.3853743596733469,
0.38974963869888796,
0.2206030598207565,
0.38664563636796745,
1.099063172749293,
0.39022310196741766,
0.3885061212730953,
1.099091927578971
],
"pop": [
4.0,
4.0,
4.0,
0.8333333333333333,
0.33333333333333326,
0.33333333333333326,
0.8333333333333333,
0.33333333333333326,
0.8333333333333333,
1.0972222222222219,
0.3888888888888886,
0.3888888888888886,
0.3888888888888886,
0.2222222222222221,
0.3888888888888886,
1.0972222222222219,
0.3888888888888886,
0.3888888888888886,
1.0972222222222219
]
},
"table1|clusters2": {
"z": [
-0.6060811552525115,
-1.6477038004432591,
-1.0886257187392623,
-0.15127675546228378,
-0.5195267981668413,
-0.03163399834613975,
-1.589794267061954,
-0.3452546909638359,
-1.1563083979722324,
-0.10300085929594716,
-0.4079899550616149,
-1.115541949913182,
-1.5524357326213847,
-0.7592803218234646,
-1.4676506128032063,
-2.238003190121564,
-1.6080095634637708,
-1.4802330853259131,
-1.9242499253177405
],
"est": [
3.9983599999999995,
3.9971405000000004,
3.9969890000000006,
0.4547417131389569,
0.3911303257482542,
0.3393493462173086,
0.45380878736999886,
0.39123131946185824,
0.45403431067425404,
0.34351023501444977,
0.30080480184521585,
0.2650993129843789,
0.2994081668105548,
0.2619747884623621,
0.2646916927903982,
0.3397556478833119,
0.2992067205259622,
0.29893172247674993,
0.339740031700146
],
"pop": [
3.9999999999999885,
4.0,
3.999999999999998,
0.4548495728613977,
0.39141564870116885,
0.33937106474146916,
0.45484957286139727,
0.39141564870116863,
0.45484957286139704,
0.34373846175028666,
0.3014491789768003,
0.266752789670334,
0.3014491789768001,
0.26295634293682424,
0.26675278967033383,
0.3437384617502861,
0.3014491789768003,
0.3014491789767998,
0.343738461750286
]
},
"table1|clusters2half": {
"z": [
0.9980503147587557,
-0.09629057095008987,
0.22286360789783713,
-0.44106369958681413,
1.0016759031010076,
-0.6476595313737821,
1.2009291261903712,
0.5919779299087514,
-0.5712758666953824,
0.2687763132183501,
0.39464231286765156,
0.3441310879844473,
0.8339455331331772,
0.5299622307116044,
-0.707914923700449,
1.0800480444359852,
1.5568571740048618,
1.3661004244728414,
-0.08141630895072476
],
"est": [
2.0018265000000004,
1.99986,
2.0004074999999997,
0.5759004101223191,
0.4505539050816297,
0.3448570935540173,
0.5781436273797083,
0.45015170870095467,
0.5756605657075681,
0.46653586724358903,
0.3821856379957599,
0.3120946080852781,
0.3837464529958302,
0.3049321795701504,
0.3096822317680941,
0.47138170939460755,
0.3862586497005128,
0.3848979405668357,
0.4648849444669013
],
"pop": [
1.9999999999999942,
2.0,
1.999999999999999,
0.5763658123894622,
0.4494979640690042,
0.34540879614960485,
0.5763658123894615,
0.4494979640690042,
0.5763658123894608,
0.46525470127835084,
0.38067613573137926,
0.3112833571184463,
0.38067613573137815,
0.30369046365142677,
0.311283357118446,
0.4652547012783499,
0.3806761357313784,
0.3806761357313786,
0.4652547012783502
]
},
"table1|twopoint": {
"z": [
0.1949511622312825,
-2.0561204271161153,
-1.1840737193716249,
-1.6958049299582576,
-0.3076494966993971,
-0.08811015856102278,
1.406039652900049,
0.3724459011308727,
0.46687369638408904,
-1.0879459359178403,
-1.2129790491822074,
-0.8541964880887312,
-0.2013800869573281,
-1.7440712160574912,
0.3789163762722469,
0.22957828167618985,
-0.8599535358014515,
-1.0947618344037897,
0.33897587851449185
],
"est": [
2.0002874999999998,
1.9977890000000003,
1.9982785000000003,
0.3314288247625624,
0.3331573706858815,
0.3332767866472052,
0.3341483185472196,
0.33354342751004007,
0.33366969400125424,
0.2203223743588451,
0.2207466086879799,
0.22110586187979825,
0.22195469392655004,
0.22067729962824637,
0.22267246436099747,
0.22255280112604786,
0.2212276655088729,
0.22098995228129753,
0.22275508455581178
],
"pop": [
2.0,
2.0,
2.0,
0.3333333333333335,
0.3333333333333335,
0.3333333333333335,
0.3333333333333335,
0.3333333333333335,
0.3333333333333335,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188,
0.22222222222222188
]
}
}

==> anc/calc_SHORT/item2/verify/vcheck_laws.log <==
(a) identities
  cuts1     null: max|F-1/k| 0.0e+00  max|T-2/k^2| 8.9e-16  max|mean-lam| 0.0e+00
  cuts1     lognormal: Var W 1.000000 (1/k 1.000000)  kappa3 4.000000 (Gamma 2.000000)  spread F 0.0e+00  spread T 2.2e-15  T/F^2 4.0000
  cuts1     smear1   : Var W 1.000000 (1/k 1.000000)  kappa3 2.000000 (Gamma 2.000000)  spread F 0.0e+00  spread T 1.6e-15  T/F^2 2.0000
  cuts1.84  null: max|F-1/k| 0.0e+00  max|T-2/k^2| 7.8e-16  max|mean-lam| 0.0e+00
  cuts1.84  lognormal: Var W 0.543478 (1/k 0.543478)  kappa3 1.046632 (Gamma 0.590737)  spread F 0.0e+00  spread T 8.9e-16  T/F^2 3.5435
  cuts1.84  smear1   : Var W 0.543478 (1/k 0.543478)  kappa3 0.590737 (Gamma 0.590737)  spread F 2.2e-16  spread T 1.6e-15  T/F^2 2.0000
  cuts3     null: max|F-1/k| 5.6e-17  max|T-2/k^2| 8.3e-16  max|mean-lam| 0.0e+00
  cuts3     uniform  : Var W 0.333333 (1/k 0.333333)  kappa3 0.000000 (Gamma 0.222222)  spread F 0.0e+00  spread T 1.0e-15  T/F^2 0.0000
  cuts3     lognormal: Var W 0.333333 (1/k 0.333333)  kappa3 0.370370 (Gamma 0.222222)  spread F 0.0e+00  spread T 1.1e-15  T/F^2 3.3333
  cuts3     smear1   : Var W 0.333333 (1/k 0.333333)  kappa3 0.222222 (Gamma 0.222222)  spread F 0.0e+00  spread T 1.2e-15  T/F^2 2.0000
  cuts40    null: max|F-1/k| 9.0e-17  max|T-2/k^2| 8.3e-16  max|mean-lam| 0.0e+00
  cuts40    uniform  : Var W 0.025000 (1/k 0.025000)  kappa3 0.000000 (Gamma 0.001250)  spread F 2.2e-16  spread T 8.1e-16  T/F^2 -0.0000
  cuts40    lognormal: Var W 0.025000 (1/k 0.025000)  kappa3 0.001891 (Gamma 0.001250)  spread F 0.0e+00  spread T 1.1e-15  T/F^2 3.0250
  cuts40    smear1   : Var W 0.025000 (1/k 0.025000)  kappa3 0.001250 (Gamma 0.001250)  spread F 0.0e+00  spread T 5.7e-16  T/F^2 2.0000
  table1    null: max|F-1/k| 5.6e-17  max|T-2/k^2| 1.1e-16  max|mean-lam| 0.0e+00
  table1    uniform  : Var W 0.333333 (1/k 0.333333)  kappa3 0.000000 (Gamma 0.222222)  spread F 0.0e+00  spread T 0.0e+00  T/F^2 0.0000
  table1    lognormal: Var W 0.333333 (1/k 0.333333)  kappa3 0.370370 (Gamma 0.222222)  spread F 0.0e+00  spread T 0.0e+00  T/F^2 3.3333
  table1    twopoint : Var W 0.333333 (1/k 0.333333)  kappa3 0.222222 (Gamma 0.222222)  spread F 0.0e+00  spread T 0.0e+00  T/F^2 2.0000
  table1    smear1   : Var W 0.333333 (1/k 0.333333)  kappa3 0.222222 (Gamma 0.222222)  spread F 0.0e+00  spread T 4.7e-16  T/F^2 2.0000

(b) clusters: series against type intensities
  cuts1     clusters2    : means [ 4.970469  7.415069 11.061983]  |types - series| means 3.7e-14  pair moments 8.9e-16
  cuts1     clusters2half: means [2.485235 3.707534 5.530991]  |types - series| means 1.9e-14  pair moments 4.4e-16
  cuts1.84  clusters2    : means [ 9.145663 13.643727 20.354048]  |types - series| means 8.2e-14  pair moments 8.9e-16
  cuts1.84  clusters2half: means [ 4.572832  6.821863 10.177024]  |types - series| means 4.1e-14  pair moments 4.4e-16
  cuts3     clusters2    : means [14.911408 22.245206 33.185948]  |types - series| means 7.8e-14  pair moments 1.8e-15
  cuts3     clusters2half: means [ 7.455704 11.122603 16.592974]  |types - series| means 3.9e-14  pair moments 8.9e-16
  cuts40    clusters2    : means [198.818769 296.60275  442.479309]  |types - series| means 1.1e-12  pair moments 2.8e-14
  cuts40    clusters2half: means [ 99.409385 148.301375 221.239654]  |types - series| means 5.4e-13  pair moments 1.4e-14
  table1    clusters2    : means [4. 4. 4.]  |types - series| means 4.4e-15  pair moments 2.2e-16
  table1    clusters2half: means [2. 2. 2.]  |types - series| means 2.2e-15  pair moments 1.1e-16

(c) samplers against population values, 2000000 events in 20 batches
  cuts1     null          max|z|  1.79  mean [2.436  3.6341 5.4215]  F11 1.00000 F13 1.00000 T111 2.00000 T123 2.00000
  cuts1     smear1        max|z|  1.41  mean [2.4852 3.7075 5.531 ]  F11 1.00000 F13 1.00000 T111 2.00000 T123 2.00000
  cuts1     clan5         max|z|  2.57  mean [2.436  3.6341 5.4215]  F11 1.40000 F13 1.00000 T111 4.88000 T123 2.00000
  cuts1     clan30        max|z|  1.93  mean [2.436  3.6341 5.4215]  F11 1.06667 F13 1.00000 T111 2.41333 T123 2.00000
  cuts1     pairs0.01     max|z|  1.85  mean [2.436  3.6341 5.4215]  F11 1.00000 F13 1.00000 T111 2.00000 T123 2.00573
  cuts1     pairs0.05     max|z|  1.82  mean [2.436  3.6341 5.4215]  F11 1.00000 F13 1.00000 T111 2.00000 T123 2.02863
  cuts1     bg0.02        max|z|  2.05  mean [2.436  3.6341 5.4215]  F11 0.96040 F13 0.96040 T111 1.88238 T123 1.88238
  cuts1     bg0.05        max|z|  1.36  mean [2.436  3.6341 5.4215]  F11 0.90250 F13 0.90250 T111 1.71475 T123 1.71475
  cuts1     bg0.10        max|z|  2.71  mean [2.436  3.6341 5.4215]  F11 0.81000 F13 0.81000 T111 1.45800 T123 1.45800
  cuts1     lognormal     max|z|  1.15  mean [2.436  3.6341 5.4215]  F11 1.00000 F13 1.00000 T111 4.00000 T123 4.00000
  cuts1     compound      max|z|  2.23  mean [ 4.872   7.2682 10.8429]  F11 1.41051 F13 1.00000 T111 3.48429 T123 2.00000
  cuts1     clusters2     max|z|  1.26  mean [ 4.9705  7.4151 11.062 ]  F11 1.09653 F13 1.00321 T111 2.28958 T123 2.06627
  cuts1     clusters2half max|z|  1.84  mean [2.4852 3.7075 5.531 ]  F11 1.19305 F13 1.00642 T111 2.57915 T123 2.13255
  cuts1.84  null          max|z|  1.61  mean [4.4823 6.6868 9.9755]  F11 0.54348 F13 0.54348 T111 0.59074 T123 0.59074
  cuts1.84  smear1        max|z|  1.17  mean [ 4.5728  6.8219 10.177 ]  F11 0.54348 F13 0.54348 T111 0.59074 T123 0.59074
  cuts1.84  clan5         max|z|  3.88  mean [4.4823 6.6868 9.9755]  F11 0.85217 F13 0.54348 T111 1.85505 T123 0.59074
  cuts1.84  clan30        max|z|  1.51  mean [4.4823 6.6868 9.9755]  F11 0.59493 F13 0.54348 T111 0.76566 T123 0.59074
  cuts1.84  pairs0.01     max|z|  2.65  mean [4.4823 6.6868 9.9755]  F11 0.54348 F13 0.54348 T111 0.59074 T123 0.59243
  cuts1.84  pairs0.05     max|z|  1.69  mean [4.4823 6.6868 9.9755]  F11 0.54348 F13 0.54348 T111 0.59074 T123 0.59919
  cuts1.84  bg0.02        max|z|  3.14  mean [4.4823 6.6868 9.9755]  F11 0.52196 F13 0.52196 T111 0.55600 T123 0.55600
  cuts1.84  bg0.05        max|z|  3.76  mean [4.4823 6.6868 9.9755]  F11 0.49049 F13 0.49049 T111 0.50648 T123 0.50648
  cuts1.84  bg0.10        max|z|  1.40  mean [4.4823 6.6868 9.9755]  F11 0.44022 F13 0.44022 T111 0.43065 T123 0.43065
  cuts1.84  lognormal     max|z|  2.72  mean [4.4823 6.6868 9.9755]  F11 0.54348 F13 0.54348 T111 1.04663 T123 1.04663
  cuts1.84  compound      max|z|  3.84  mean [ 8.9646 13.3736 19.951 ]  F11 0.76658 F13 0.54348 T111 1.02915 T123 0.59074
  cuts1.84  clusters2     max|z|  1.61  mean [ 9.1457 13.6437 20.354 ]  F11 0.59594 F13 0.54522 T111 0.67627 T123 0.61031
  cuts1.84  clusters2half max|z|  2.27  mean [ 4.5728  6.8219 10.177 ]  F11 0.64840 F13 0.54697 T111 0.76180 T123 0.62989
  cuts3     null          max|z|  1.87  mean [ 7.3081 10.9024 16.2644]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22222
  cuts3     smear1        max|z|  1.81  mean [ 7.4557 11.1226 16.593 ]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22222
  cuts3     clan5         max|z|  3.68  mean [ 7.3081 10.9024 16.2644]  F11 0.60000 F13 0.33333 T111 0.93333 T123 0.22222
  cuts3     clan30        max|z|  1.93  mean [ 7.3081 10.9024 16.2644]  F11 0.37778 F13 0.33333 T111 0.31605 T123 0.22222
  cuts3     pairs0.01     max|z|  1.74  mean [ 7.3081 10.9024 16.2644]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22286
  cuts3     pairs0.05     max|z|  1.39  mean [ 7.3081 10.9024 16.2644]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22540
  cuts3     bg0.02        max|z|  2.94  mean [ 7.3081 10.9024 16.2644]  F11 0.32013 F13 0.32013 T111 0.20915 T123 0.20915
  cuts3     bg0.05        max|z|  1.21  mean [ 7.3081 10.9024 16.2644]  F11 0.30083 F13 0.30083 T111 0.19053 T123 0.19053
  cuts3     bg0.10        max|z|  1.32  mean [ 7.3081 10.9024 16.2644]  F11 0.27000 F13 0.27000 T111 0.16200 T123 0.16200
  cuts3     uniform       max|z|  3.89  mean [ 7.3081 10.9024 16.2644]  F11 0.33333 F13 0.33333 T111 0.00000 T123 0.00000
  cuts3     lognormal     max|z|  0.85  mean [ 7.3081 10.9024 16.2644]  F11 0.33333 F13 0.33333 T111 0.37037 T123 0.37037
  cuts3     compound      max|z|  2.35  mean [14.6161 21.8047 32.5288]  F11 0.47017 F13 0.33333 T111 0.38714 T123 0.22222
  cuts3     clusters2     max|z|  2.45  mean [14.9114 22.2452 33.1859]  F11 0.36551 F13 0.33440 T111 0.25440 T123 0.22959
  cuts3     clusters2half max|z|  1.89  mean [ 7.4557 11.1226 16.593 ]  F11 0.39768 F13 0.33547 T111 0.28657 T123 0.23695
  cuts40    null          max|z|  1.49  mean [ 97.4409 145.3648 216.8588]  F11 0.02500 F13 0.02500 T111 0.00125 T123 0.00125
  cuts40    smear1        max|z|  1.84  mean [ 99.4094 148.3014 221.2397]  F11 0.02500 F13 0.02500 T111 0.00125 T123 0.00125
  cuts40    clan5         max|z|  2.24  mean [ 97.4409 145.3648 216.8588]  F11 0.23000 F13 0.02500 T111 0.11810 T123 0.00125
  cuts40    clan30        max|z|  1.90  mean [ 97.4409 145.3648 216.8588]  F11 0.05917 F13 0.02500 T111 0.00877 T123 0.00125
  cuts40    pairs0.01     max|z|  2.37  mean [ 97.4409 145.3648 216.8588]  F11 0.02500 F13 0.02500 T111 0.00125 T123 0.00125
  cuts40    pairs0.05     max|z|  1.84  mean [ 97.4409 145.3648 216.8588]  F11 0.02500 F13 0.02500 T111 0.00125 T123 0.00127
  cuts40    bg0.02        max|z|  1.76  mean [ 97.4409 145.3648 216.8588]  F11 0.02401 F13 0.02401 T111 0.00118 T123 0.00118
  cuts40    bg0.05        max|z|  1.01  mean [ 97.4409 145.3648 216.8588]  F11 0.02256 F13 0.02256 T111 0.00107 T123 0.00107
  cuts40    bg0.10        max|z|  1.68  mean [ 97.4409 145.3648 216.8588]  F11 0.02025 F13 0.02025 T111 0.00091 T123 0.00091
  cuts40    uniform       max|z|  1.78  mean [ 97.4409 145.3648 216.8588]  F11 0.02500 F13 0.02500 T111 -0.00000 T123 -0.00000
  cuts40    lognormal     max|z|  1.59  mean [ 97.4409 145.3648 216.8588]  F11 0.02500 F13 0.02500 T111 0.00189 T123 0.00189
  cuts40    compound      max|z|  0.94  mean [194.8819 290.7296 433.7176]  F11 0.03526 F13 0.02500 T111 0.00218 T123 0.00125
  cuts40    clusters2     max|z|  1.10  mean [198.8188 296.6028 442.4793]  F11 0.02741 F13 0.02508 T111 0.00143 T123 0.00129
  cuts40    clusters2half max|z|  1.89  mean [ 99.4094 148.3014 221.2397]  F11 0.02983 F13 0.02516 T111 0.00161 T123 0.00133
  table1    null          max|z|  1.96  mean [2. 2. 2.]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22222
  table1    smear1        max|z|  1.97  mean [2. 2. 2.]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22222
  table1    clan5         max|z|  2.26  mean [2. 2. 2.]  F11 0.60000 F13 0.33333 T111 0.93333 T123 0.22222
  table1    clan30        max|z|  3.05  mean [2. 2. 2.]  F11 0.37778 F13 0.33333 T111 0.31605 T123 0.22222
  table1    pairs0.01     max|z|  2.23  mean [2. 2. 2.]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22556
  table1    pairs0.05     max|z|  2.77  mean [2. 2. 2.]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.23889
  table1    bg0.02        max|z|  3.09  mean [2. 2. 2.]  F11 0.32013 F13 0.32013 T111 0.20915 T123 0.20915
  table1    bg0.05        max|z|  1.20  mean [2. 2. 2.]  F11 0.30083 F13 0.30083 T111 0.19053 T123 0.19053
  table1    bg0.10        max|z|  1.96  mean [2. 2. 2.]  F11 0.27000 F13 0.27000 T111 0.16200 T123 0.16200
  table1    uniform       max|z|  2.04  mean [2. 2. 2.]  F11 0.33333 F13 0.33333 T111 0.00000 T123 0.00000
  table1    lognormal     max|z|  1.92  mean [2. 2. 2.]  F11 0.33333 F13 0.33333 T111 0.37037 T123 0.37037
  table1    compound      max|z|  1.49  mean [4. 4. 4.]  F11 0.83333 F13 0.33333 T111 1.09722 T123 0.22222
  table1    clusters2     max|z|  2.24  mean [4. 4. 4.]  F11 0.45485 F13 0.33937 T111 0.34374 T123 0.26296
  table1    clusters2half max|z|  1.56  mean [2. 2. 2.]  F11 0.57637 F13 0.34541 T111 0.46525 T123 0.30369
  table1    twopoint      max|z|  2.06  mean [2. 2. 2.]  F11 0.33333 F13 0.33333 T111 0.22222 T123 0.22222
  all: 1311 z-values, max|z| 3.89, fraction |z|>3 0.0092, mean z^2 1.219

(d) direct Cox sampler against the type sampler
  cuts1     clusters2     direct Cox route: max|z|  2.69
  cuts1     clusters2half direct Cox route: max|z|  1.69
  cuts1     smear1        direct Cox route: max|z|  1.76
  table1    clusters2     direct Cox route: max|z|  2.08
  table1    clusters2half direct Cox route: max|z|  2.63
  table1    smear1        direct Cox route: max|z|  2.23

(e) against the event-by-event cascade (scratch_check, 40 x 1e6 events, k = 1)
  V0 (null): means cascade [2.43568 3.63351 5.42071] mine [2.43602 3.63412 5.42147] rel 1.7e-04
      F cascade [0.99976 0.99996 1.00004 1.00006 1.00021 1.00017]
      F mine    [1. 1. 1. 1. 1. 1.]  max|z| 0.58
  V1 (smear1): means cascade [2.48558 3.70749 5.53164] mine [2.48523 3.70753 5.53099] rel 1.4e-04
      F cascade [0.99933 0.99957 0.99939 0.99933 0.99928 0.99937]
      F mine    [1. 1. 1. 1. 1. 1.]  max|z| 2.30
  V2 (clusters2): means cascade [ 4.97139  7.41527 11.063  ] mine [ 4.97047  7.41507 11.06198] rel 1.8e-04
      F cascade [1.09678 1.03833 1.00373 1.06531 1.02594 1.04409]
      F mine    [1.09653 1.03776 1.00321 1.0647  1.02531 1.04337]  max|z| 1.79

(f) mutations (must give large |z|)
  table1 sampler clan5 vs population clan30: max|z| 123.8
  table1 sampler pairs0.05 vs population pairs0.01: max|z| 21.8
  cuts1 sampler clusters2 vs population clusters2half: max|z| 545.4
  table1 sampler twopoint vs population lognormal: max|z| 147.7
  table1 null at shape 3.15 vs population shape 3: max|z| 14.1


==> anc/calc_SHORT/item2/verify/vcheck_laws.py <==
#!/usr/bin/env python3
"""Checks of vlaws.py.
 (a) identities of the population values: single-source laws have all F equal to Var W and all T
     equal to kappa_3(W); the null has F = 1/k, T = 2/k^2; means of every law as stated.
 (b) the cluster laws by two routes: series from int rho p_i p_j against the type intensities
     (means and second factorial moments must coincide).
 (c) every sampler against its population values, NEV events in NB batches, z = (est - pop)/se with
     se from the spread of the batch estimates (my own falling-factorial estimator, not item 1's).
 (d) the direct Cox sampler against the type sampler for clusters2 and smear1 (cuts k = 1, table1).
 (e) the population F of smear1 and clusters2 at the cuts with k = 1 against the event-by-event
     cascade summary scratch_check/cascade_hadronize_40x1000000.json (V1, V2; YMAX 9.5 there).
 (f) mutations that must fail: the null sampler at shape 1.05k against the null population; clan5
     sampler against clan30 population; pairs0.05 sampler against pairs0.01 population.
Run: ( ulimit -v 1500000; python3 vcheck_laws.py 2000000 ) > vcheck_laws.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, json
import numpy as np
sys.dont_write_bytecode = True
import vlaws as V

NEV = int(float(sys.argv[1])) if len(sys.argv) > 1 else 2_000_000
NB = 20


def est_FT(x):
    """x (3, n) -> 3 means, 6 F, 10 T from sample factorial moments."""
    x = x.astype(float)
    ff = [[np.ones(x.shape[1]), x[j], x[j]*(x[j]-1), x[j]*(x[j]-1)*(x[j]-2)] for j in range(3)]
    def m(*S):
        e = [0, 0, 0]
        for j in S:
            e[j] += 1
        return float(np.mean(ff[0][e[0]]*ff[1][e[1]]*ff[2][e[2]]))
    mean = np.array([m(j) for j in range(3)])
    F = [m(a, b)/(m(a)*m(b)) - 1 for a, b in V.MONO2]
    T = []
    for a, b, c in V.MONO3:
        k3 = m(a, b, c) - m(a, b)*m(c) - m(a, c)*m(b) - m(b, c)*m(a) + 2*m(a)*m(b)*m(c)
        T.append(k3/(m(a)*m(b)*m(c)))
    return np.r_[mean, F, T]


def zcheck(cfg, law, pop_law, seed, sampler=None, nev=NEV):
    rng = np.random.default_rng(seed)
    per = nev//NB
    ests = []
    for b in range(NB):
        x = (sampler or V.sample)(cfg, law, per, rng)
        ests.append(est_FT(x))
    ests = np.array(ests)
    mean, F, T = V.population_FT(cfg, pop_law)
    pop = np.r_[mean, F, T]
    est = ests.mean(0); se = ests.std(0, ddof=1)/np.sqrt(NB)
    z = (est - pop)/se
    return z, est, pop


if __name__ == '__main__':
    out = {}
    print("(a) identities")
    for cfg in V.CONFIGS:
        k = V.CONFIGS[cfg]['k']
        mean, F, T = V.population_FT(cfg, 'null')
        print(f"  {cfg:9s} null: max|F-1/k| {np.abs(F-1/k).max():.1e}  max|T-2/k^2| {np.abs(T-2/k**2).max():.1e}  "
              f"max|mean-lam| {np.abs(mean-V.CONFIGS[cfg]['lam']).max():.1e}")
        for law in ('uniform', 'lognormal', 'twopoint', 'smear1'):
            if not V.exists(cfg, law):
                continue
            EW = V.source_moments(cfg, law if law != 'smear1' else 'null')
            var = EW[2] - 1; k3 = EW[3] - 3*EW[2] + 2
            mean, F, T = V.population_FT(cfg, law)
            print(f"  {cfg:9s} {law:9s}: Var W {var:.6f} (1/k {1/k:.6f})  kappa3 {k3:.6f} (Gamma {2/k**2:.6f})  "
                  f"spread F {np.ptp(F):.1e}  spread T {np.ptp(T):.1e}  T/F^2 {T[0]/F[0]**2:.4f}")
    print("\n(b) clusters: series against type intensities")
    for cfg in V.CONFIGS:
        for law, keep in (('clusters2', 1.0), ('clusters2half', 0.5)):
            m, q = V.cluster_moments(cfg, keep)
            C, mu = V.cluster_types(cfg, keep)
            mean_t = C.T @ mu
            # second factorial moment per unit W of pairs within one birth: sum_t mu_t c_i c_j (i != j),
            # c_i (c_i - 1) (i == j); the series gives 2 q_ij for i != j and q_ii... compare 2 q with it
            M2 = np.array([[sum(mu[t]*(C[t, i]*C[t, j] if i != j else C[t, i]*(C[t, i]-1)) for t in range(len(mu)))
                            for j in range(3)] for i in range(3)])
            print(f"  {cfg:9s} {law:13s}: means {np.round(2*m, 6)}  |types - series| means {np.abs(mean_t-2*m).max():.1e}"
                  f"  pair moments {np.abs(M2-2*q).max():.1e}")
    print(f"\n(c) samplers against population values, {NEV} events in {NB} batches")
    allz = []
    seed = 1000
    for cfg in V.CONFIGS:
        for law in V.LAWS:
            if not V.exists(cfg, law):
                continue
            seed += 1
            z, est, pop = zcheck(cfg, law, law, seed)
            allz.append(z)
            out[f"{cfg}|{law}"] = dict(z=z.tolist(), est=est.tolist(), pop=pop.tolist())
            print(f"  {cfg:9s} {law:13s} max|z| {np.abs(z).max():5.2f}  mean {np.round(pop[:3], 4)}  "
                  f"F11 {pop[3]:.5f} F13 {pop[5]:.5f} T111 {pop[9]:.5f} T123 {pop[13]:.5f}", flush=True)
    allz = np.concatenate(allz)
    print(f"  all: {allz.size} z-values, max|z| {np.abs(allz).max():.2f}, fraction |z|>3 {np.mean(np.abs(allz)>3):.4f}, "
          f"mean z^2 {np.mean(allz**2):.3f}")
    print("\n(d) direct Cox sampler against the type sampler")
    for cfg in ('cuts1', 'table1'):
        for law in ('clusters2', 'clusters2half', 'smear1'):
            seed += 1
            z, est, pop = zcheck(cfg, law, law, seed, sampler=V.sample_cox_direct, nev=NEV//2)
            print(f"  {cfg:9s} {law:13s} direct Cox route: max|z| {np.abs(z).max():5.2f}")
    print("\n(e) against the event-by-event cascade (scratch_check, 40 x 1e6 events, k = 1)")
    cas = json.load(open(_PKG + '/scratch_check/cascade_hadronize_40x1000000.json'))
    order = [1, 2, 4, 0, 3, 5]     # R12 R13 R23 R11 R22 R33 -> my F order (11,12,13,22,23,33)
    for name, law in (('V0', 'null'), ('V1', 'smear1'), ('V2', 'clusters2')):
        mean, F, T = V.population_FT('cuts1', law)
        R = np.array(cas[name]['R']); Rse = np.array(cas[name]['R_se']); mc = np.array(cas[name]['means'])
        Fc = np.array([R[3], R[0], R[1], R[4], R[2], R[5]])
        Fse = np.array([Rse[3], Rse[0], Rse[1], Rse[4], Rse[2], Rse[5]])
        print(f"  {name} ({law}): means cascade {np.round(mc, 5)} mine {np.round(mean, 5)} rel {np.abs(mc/mean-1).max():.1e}")
        print(f"      F cascade {np.round(Fc, 5)}\n      F mine    {np.round(F, 5)}  max|z| {np.abs((Fc-F)/Fse).max():.2f}")
    print("\n(f) mutations (must give large |z|)")
    for cfg, slaw, plaw in (('table1', 'clan5', 'clan30'), ('table1', 'pairs0.05', 'pairs0.01'),
                            ('cuts1', 'clusters2', 'clusters2half'), ('table1', 'twopoint', 'lognormal')):
        seed += 1
        z, est, pop = zcheck(cfg, slaw, plaw, seed, nev=NEV//2)
        print(f"  {cfg} sampler {slaw} vs population {plaw}: max|z| {np.abs(z).max():.1f}")
    # null at shape 1.05 k
    rng = np.random.default_rng(seed + 1)
    ests = []
    for b in range(NB):
        lam = V.CONFIGS['table1']['lam']; w = rng.gamma(3.15, 1/3.15, NEV//(2*NB))
        ests.append(est_FT(np.array([rng.poisson(l*w) for l in lam])))
    ests = np.array(ests); mean, F, T = V.population_FT('table1', 'null')
    z = (ests.mean(0) - np.r_[mean, F, T])/(ests.std(0, ddof=1)/np.sqrt(NB))
    print(f"  table1 null at shape 3.15 vs population shape 3: max|z| {np.abs(z).max():.1f}")
    json.dump(out, open('vcheck_laws.json', 'w'), indent=0)


==> anc/calc_SHORT/item2/verify/vclaims.log <==
Headline
* Bonferroni, clans, compound, both clusters, 1e4, all configs: 100
    worker file: 100.0 (cuts1 clan30 10000, R 1000) to 100.0 (table1 compound 10000, R 1000)
    verifier   : 100.0 (cuts1 clan30 10000, R 1000) to 100.0 (table1 compound 10000, R 1000)
* Bonferroni, uniform and lognormal, 1e4: 99.5 to 100
    worker file: 99.5 (cuts40 lognormal 10000, R 1000) to 100.0 (table1 uniform 10000, R 1000)
    verifier   : 99.4 (cuts40 lognormal 10000, R 1000) to 100.0 (table1 uniform 10000, R 1000)
* Bonferroni, pairs0.05, 1e4: 65 to 95
    worker file: 65.2 (cuts1 pairs0.05 10000, R 1000) to 95.2 (cuts40 pairs0.05 10000, R 1000)
    verifier   : 64.8 (cuts1 pairs0.05 10000, R 1000) to 95.8 (cuts40 pairs0.05 10000, R 1000)
* Bonferroni, pairs0.05, 1e5: 100
    worker file: 100.0 (cuts1 pairs0.05 100000, R 1000) to 100.0 (table1 pairs0.05 100000, R 1000)
    verifier   : 100.0 (cuts1 pairs0.05 100000, R 1000) to 100.0 (table1 pairs0.05 100000, R 1000)
* Bonferroni, pairs0.01, 1e6: 100
    worker file: 100.0 (cuts1 pairs0.01 1e+06, R 640) to 100.0 (table1 pairs0.01 1e+06, R 640)
    verifier   : 100.0 (cuts1 pairs0.01 1e+06, R 200) to 100.0 (table1 pairs0.01 1e+06, R 200)
* Bonferroni, bg0.10, 1e5, not k = 40: 99.5 to 100
    worker file: 99.5 (table1 bg0.10 100000, R 1000) to 100.0 (cuts3 bg0.10 100000, R 1000)
    verifier   : 99.2 (table1 bg0.10 100000, R 1000) to 100.0 (cuts3 bg0.10 100000, R 1000)
* Bonferroni, bg0.10, 1e5, k = 40: 85.6
    worker file: 85.6 (cuts40 bg0.10 100000, R 1000) to 85.6 (cuts40 bg0.10 100000, R 1000)
    verifier   : 85.2 (cuts40 bg0.10 100000, R 1000) to 85.2 (cuts40 bg0.10 100000, R 1000)
* Bonferroni, bg0.02, 1e6, cuts k <= 3: 99.1 to 99.7
    worker file: 99.1 (cuts3 bg0.02 1e+06, R 320) to 99.7 (cuts1.84 bg0.02 1e+06, R 320)
    verifier   : 99.0 (cuts3 bg0.02 1e+06, R 200) to 100.0 (cuts1.84 bg0.02 1e+06, R 200)
* Bonferroni, bg0.02, 1e6, Table 1: 77.8
    worker file: 77.8 (table1 bg0.02 1e+06, R 640) to 77.8 (table1 bg0.02 1e+06, R 640)
    verifier   : 78.0 (table1 bg0.02 1e+06, R 200) to 78.0 (table1 bg0.02 1e+06, R 200)
* Bonferroni, bg0.02, 1e6, k = 40: 39.7
    worker file: 39.7 (cuts40 bg0.02 1e+06, R 640) to 39.7 (cuts40 bg0.02 1e+06, R 640)
    verifier   : 42.0 (cuts40 bg0.02 1e+06, R 200) to 42.0 (cuts40 bg0.02 1e+06, R 200)
* Bonferroni, twopoint (Table 1), all N: 3.2 to 4.2
    worker file: 3.2 (table1 twopoint 10000, R 1000) to 4.2 (table1 twopoint 100000, R 1000)
    verifier   : 2.0 (table1 twopoint 1e+06, R 200) to 2.9 (table1 twopoint 10000, R 1000)

(3) power
* order2 on the five, 1e4: 100
    worker file: 100.0 (cuts1 clan30 10000, R 1000) to 100.0 (table1 compound 10000, R 1000)
    verifier   : 100.0 (cuts1 clan30 10000, R 1000) to 100.0 (table1 compound 10000, R 1000)
* order3 on the five, 1e4: >= 93.1
    worker file: 93.1 (table1 clan30 10000, R 1000) to 100.0 (table1 compound 10000, R 1000)
    verifier   : 91.6 (table1 clan30 10000, R 1000) to 100.0 (table1 compound 10000, R 1000)
*   order3 clan30 Table 1 1e4: 93.1
    worker file: 93.1 (table1 clan30 10000, R 1000) to 93.1 (table1 clan30 10000, R 1000)
    verifier   : 91.6 (table1 clan30 10000, R 1000) to 91.6 (table1 clan30 10000, R 1000)
*   order3 clusters k = 40 1e4: 96.0, 96.5
    worker file: 96.0 (cuts40 clusters2 10000, R 1000) to 96.5 (cuts40 clusters2half 10000, R 1000)
    verifier   : 94.6 (cuts40 clusters2half 10000, R 1000) to 97.3 (cuts40 clusters2 10000, R 1000)
* gamma on clusters, 1e4, cuts: 5.2 to 6.6
    worker file: 5.2 (cuts40 clusters2 10000, R 1000) to 12.5 (cuts1.84 clusters2half 10000, R 1000)
    verifier   : 3.9 (cuts40 clusters2 10000, R 1000) to 15.5 (cuts3 clusters2half 10000, R 1000)
* gamma on clusters, 1e4, Table 1: 59.1
    worker file: 59.1 (table1 clusters2 10000, R 1000) to 96.2 (table1 clusters2half 10000, R 1000)
    verifier   : 60.6 (table1 clusters2 10000, R 1000) to 96.3 (table1 clusters2half 10000, R 1000)
* gamma on clusters, 1e6, not k = 40: 98.4 to 100
    worker file: 98.4 (cuts1.84 clusters2 1e+06, R 320) to 100.0 (table1 clusters2half 1e+06, R 320)
    verifier   : 98.0 (cuts1 clusters2 1e+06, R 200) to 100.0 (table1 clusters2half 1e+06, R 200)
* gamma on clusters, 1e6, k = 40: 51.4
    worker file: 51.4 (cuts40 clusters2 1e+06, R 640) to 96.2 (cuts40 clusters2half 1e+06, R 320)
    verifier   : 55.0 (cuts40 clusters2 1e+06, R 200) to 99.0 (cuts40 clusters2half 1e+06, R 200)
* pairs0.01 order2 1e4: 7.2 to 9.9
    worker file: 7.2 (cuts1 pairs0.01 10000, R 1000) to 9.9 (cuts40 pairs0.01 10000, R 1000)
    verifier   : 6.0 (cuts1 pairs0.01 10000, R 1000) to 10.5 (cuts40 pairs0.01 10000, R 1000)
* pairs0.01 order2 1e5: 33.4 to 64.4
    worker file: 33.4 (cuts1 pairs0.01 100000, R 1000) to 64.4 (cuts40 pairs0.01 100000, R 1000)
    verifier   : 35.6 (cuts1 pairs0.01 100000, R 1000) to 63.9 (cuts40 pairs0.01 100000, R 1000)
* pairs0.01 order2 1e6: 100
    worker file: 100.0 (cuts1 pairs0.01 1e+06, R 640) to 100.0 (table1 pairs0.01 1e+06, R 640)
    verifier   : 100.0 (cuts1 pairs0.01 1e+06, R 200) to 100.0 (table1 pairs0.01 1e+06, R 200)
* pairs0.01 order3 1e6, not k = 40: 33.6 to 48.1
    worker file: 33.6 (table1 pairs0.01 1e+06, R 640) to 48.1 (cuts1.84 pairs0.01 1e+06, R 640)
    verifier   : 36.0 (cuts1 pairs0.01 1e+06, R 200) to 46.0 (cuts1.84 pairs0.01 1e+06, R 200)
* pairs0.01 order3 1e6, k = 40: 11.9
    worker file: 11.9 (cuts40 pairs0.01 1e+06, R 640) to 11.9 (cuts40 pairs0.01 1e+06, R 640)
    verifier   : 12.0 (cuts40 pairs0.01 1e+06, R 200) to 12.0 (cuts40 pairs0.01 1e+06, R 200)
* pairs0.01 order3 1e7 (k = 1.84): 100
    worker file: 100.0 (cuts1.84 pairs0.01 1e+07, R 320) to 100.0 (cuts1.84 pairs0.01 1e+07, R 320)
    verifier   : 100.0 (cuts1.84 pairs0.01 1e+07, R 100) to 100.0 (cuts1.84 pairs0.01 1e+07, R 100)
* pairs0.01 gamma every N: 3.8 to 8.4
    worker file: 3.8 (table1 pairs0.01 10000, R 1000) to 8.4 (table1 pairs0.01 1e+06, R 640)
    verifier   : 3.5 (cuts1.84 pairs0.01 1e+06, R 200) to 7.0 (table1 pairs0.01 1e+06, R 200)
* pairs0.05 order2 1e4: 77.6 to 98.0
    worker file: 77.6 (cuts1 pairs0.05 10000, R 1000) to 98.0 (cuts40 pairs0.05 10000, R 1000)
    verifier   : 78.0 (cuts1 pairs0.05 10000, R 1000) to 99.0 (cuts40 pairs0.05 10000, R 1000)
* pairs0.05 order2 1e5: 100
    worker file: 100.0 (cuts1 pairs0.05 100000, R 1000) to 100.0 (table1 pairs0.05 100000, R 1000)
    verifier   : 100.0 (cuts1 pairs0.05 100000, R 1000) to 100.0 (table1 pairs0.05 100000, R 1000)
* pairs0.05 order3 1e5: 22.3 to 89.4
    worker file: 22.3 (cuts40 pairs0.05 100000, R 1000) to 89.4 (cuts3 pairs0.05 100000, R 1000)
    verifier   : 22.4 (cuts40 pairs0.05 100000, R 1000) to 88.3 (cuts3 pairs0.05 100000, R 1000)
* pairs0.05 order3 1e6: 100
    worker file: 100.0 (cuts40 pairs0.05 1e+06, R 320) to 100.0 (table1 pairs0.05 1e+06, R 640)
    verifier   : 100.0 (cuts1 pairs0.05 1e+06, R 200) to 100.0 (table1 pairs0.05 1e+06, R 200)
* pairs0.05 gamma 1e6, cuts k <= 3: 11.6 to 13.1
    worker file: 11.6 (cuts1.84 pairs0.05 1e+06, R 640) to 13.1 (cuts3 pairs0.05 1e+06, R 640)
    verifier   : 10.0 (cuts3 pairs0.05 1e+06, R 200) to 14.0 (cuts1 pairs0.05 1e+06, R 200)
* pairs0.05 gamma 1e6, k = 40: 5.9
    worker file: 5.9 (cuts40 pairs0.05 1e+06, R 320) to 5.9 (cuts40 pairs0.05 1e+06, R 320)
    verifier   : 5.0 (cuts40 pairs0.05 1e+06, R 200) to 5.0 (cuts40 pairs0.05 1e+06, R 200)
* pairs0.05 gamma 1e6, Table 1: 78.0
    worker file: 78.0 (table1 pairs0.05 1e+06, R 640) to 78.0 (table1 pairs0.05 1e+06, R 640)
    verifier   : 75.0 (table1 pairs0.05 1e+06, R 200) to 75.0 (table1 pairs0.05 1e+06, R 200)
* pairs0.05 gamma 1e7 (k = 1.84): 67.8
    worker file: 67.8 (cuts1.84 pairs0.05 1e+07, R 320) to 67.8 (cuts1.84 pairs0.05 1e+07, R 320)
    verifier   : 67.0 (cuts1.84 pairs0.05 1e+07, R 100) to 67.0 (cuts1.84 pairs0.05 1e+07, R 100)
* bg0.10 gamma 1e4: 14.8 to 75.8
    worker file: 14.8 (cuts40 bg0.10 10000, R 1000) to 75.8 (cuts1 bg0.10 10000, R 1000)
    verifier   : 17.8 (cuts40 bg0.10 10000, R 1000) to 76.2 (cuts1.84 bg0.10 10000, R 1000)
* bg0.10 gamma 1e5: 93.7 to 100
    worker file: 93.7 (cuts40 bg0.10 100000, R 1000) to 100.0 (cuts3 bg0.10 100000, R 1000)
    verifier   : 92.4 (cuts40 bg0.10 100000, R 1000) to 100.0 (cuts3 bg0.10 100000, R 1000)
* bg0.05 gamma 1e4: 7.7 to 22.5
    worker file: 7.7 (cuts40 bg0.05 10000, R 1000) to 22.5 (cuts1 bg0.05 10000, R 1000)
    verifier   : 7.8 (cuts40 bg0.05 10000, R 1000) to 27.3 (cuts1.84 bg0.05 10000, R 1000)
* bg0.05 gamma 1e5: 40.3 to 98.2
    worker file: 40.3 (cuts40 bg0.05 100000, R 1000) to 98.2 (cuts1.84 bg0.05 100000, R 1000)
    verifier   : 35.7 (cuts40 bg0.05 100000, R 1000) to 98.4 (cuts1 bg0.05 100000, R 1000)
* bg0.05 gamma 1e6: 100
    worker file: 100.0 (cuts1 bg0.05 1e+06, R 320) to 100.0 (table1 bg0.05 1e+06, R 320)
    verifier   : 100.0 (cuts1 bg0.05 1e+06, R 200) to 100.0 (table1 bg0.05 1e+06, R 200)
* bg0.02 gamma 1e4: 5.7 to 8.9
    worker file: 5.7 (cuts40 bg0.02 10000, R 1000) to 8.9 (cuts1.84 bg0.02 10000, R 1000)
    verifier   : 5.9 (table1 bg0.02 10000, R 1000) to 8.6 (cuts3 bg0.02 10000, R 1000)
* bg0.02 gamma 1e5: 11.5 to 36.3
    worker file: 11.5 (cuts40 bg0.02 100000, R 1000) to 36.3 (cuts3 bg0.02 100000, R 1000)
    verifier   : 9.6 (cuts40 bg0.02 100000, R 1000) to 37.1 (cuts3 bg0.02 100000, R 1000)
* bg0.02 gamma 1e6, cuts k <= 3: 99.7 to 100
    worker file: 99.7 (cuts1.84 bg0.02 1e+06, R 320) to 100.0 (cuts3 bg0.02 1e+06, R 320)
    verifier   : 99.5 (cuts3 bg0.02 1e+06, R 200) to 100.0 (cuts1.84 bg0.02 1e+06, R 200)
* bg0.02 gamma 1e6, Table 1: 87.3
    worker file: 87.3 (table1 bg0.02 1e+06, R 640) to 87.3 (table1 bg0.02 1e+06, R 640)
    verifier   : 87.5 (table1 bg0.02 1e+06, R 200) to 87.5 (table1 bg0.02 1e+06, R 200)
* bg0.02 gamma 1e6, k = 40: 58.6
    worker file: 58.6 (cuts40 bg0.02 1e+06, R 640) to 58.6 (cuts40 bg0.02 1e+06, R 640)
    verifier   : 61.0 (cuts40 bg0.02 1e+06, R 200) to 61.0 (cuts40 bg0.02 1e+06, R 200)
* backgrounds, order2|src, every N (seen only by gamma)
    worker file: 3.6 (table1 bg0.02 1e+06, R 640) to 7.8 (cuts3 bg0.05 1e+06, R 320)
    verifier   : 2.5 (cuts3 bg0.02 1e+06, R 200) to 6.6 (table1 bg0.02 10000, R 1000)
* backgrounds, order3|src, every N (seen only by gamma)
    worker file: 3.6 (cuts40 bg0.10 100000, R 1000) to 7.8 (cuts1 bg0.10 1e+06, R 320)
    verifier   : 2.0 (table1 bg0.05 1e+06, R 200) to 6.6 (cuts1.84 bg0.05 100000, R 1000)
* uniform and lognormal gamma 1e4: 99.9 to 100
    worker file: 99.9 (cuts40 lognormal 10000, R 1000) to 100.0 (table1 uniform 10000, R 1000)
    verifier   : 99.7 (cuts40 lognormal 10000, R 1000) to 100.0 (table1 uniform 10000, R 1000)
* 72 single-source cells, order2: 3.4 to 7.8
    worker file: 3.4 (cuts40 uniform 1e+06, R 320) to 7.8 (cuts3 bg0.05 1e+06, R 320)
    verifier   : 2.5 (cuts3 bg0.02 1e+06, R 200) to 6.6 (table1 uniform 100000, R 1000)
* 72 single-source cells, order3: 3.6 to 8.0
    worker file: 3.6 (cuts40 bg0.10 100000, R 1000) to 8.0 (cuts1 lognormal 10000, R 1000)
    verifier   : 2.0 (table1 bg0.05 1e+06, R 200) to 7.0 (cuts3 lognormal 1e+06, R 200)
*   order3 lognormal k = 1 1e4: 8.0
    worker file: 8.0 (cuts1 lognormal 10000, R 1000) to 8.0 (cuts1 lognormal 10000, R 1000)
    verifier   : 5.8 (cuts1 lognormal 10000, R 1000) to 5.8 (cuts1 lognormal 10000, R 1000)
* twopoint order2: 5.2 to 5.8
    worker file: 5.2 (table1 twopoint 1e+06, R 640) to 5.8 (table1 twopoint 10000, R 1000)
    verifier   : 4.4 (table1 twopoint 10000, R 1000) to 4.9 (table1 twopoint 100000, R 1000)
* twopoint order3: 5.3 to 6.1
    worker file: 5.3 (table1 twopoint 1e+06, R 640) to 6.1 (table1 twopoint 10000, R 1000)
    verifier   : 5.0 (table1 twopoint 100000, R 1000) to 6.0 (table1 twopoint 10000, R 1000)
* twopoint gamma(nm): 0.0 to 0.1
    worker file: 0.0 (table1 twopoint 1e+06, R 640) to 0.1 (table1 twopoint 10000, R 1000)
    verifier   : 0.0 (table1 twopoint 1e+06, R 200) to 0.1 (table1 twopoint 10000, R 1000)

(2) size, single cells
* Bonferroni k = 1 null 1e4: 6.7
    worker file: 6.7 (cuts1 null 10000, R 1000) to 6.7 (cuts1 null 10000, R 1000)
    verifier   : 5.9 (cuts1 null 10000, R 1000) to 5.9 (cuts1 null 10000, R 1000)
* joint k = 1 null 1e4: 7.2
    worker file: 7.2 (cuts1 null 10000, R 1000) to 7.2 (cuts1 null 10000, R 1000)
    verifier   : 6.3 (cuts1 null 10000, R 1000) to 6.3 (cuts1 null 10000, R 1000)
* 1e7 null k = 1.84 order2|src: 3.4
    worker file: 3.4 (cuts1.84 null 1e+07, R 640) to 3.4 (cuts1.84 null 1e+07, R 640)
    verifier   : 7.5 (cuts1.84 null 1e+07, R 200) to 7.5 (cuts1.84 null 1e+07, R 200)
* 1e7 null k = 1.84 order3|src: 3.8
    worker file: 3.8 (cuts1.84 null 1e+07, R 640) to 3.8 (cuts1.84 null 1e+07, R 640)
    verifier   : 6.5 (cuts1.84 null 1e+07, R 200) to 6.5 (cuts1.84 null 1e+07, R 200)
* 1e7 null k = 1.84 gamma|nm: 5.9
    worker file: 5.9 (cuts1.84 null 1e+07, R 640) to 5.9 (cuts1.84 null 1e+07, R 640)
    verifier   : 4.0 (cuts1.84 null 1e+07, R 200) to 4.0 (cuts1.84 null 1e+07, R 200)
* 1e7 null k = 1.84 bonf: 3.8
    worker file: 3.8 (cuts1.84 null 1e+07, R 640) to 3.8 (cuts1.84 null 1e+07, R 640)
    verifier   : 5.5 (cuts1.84 null 1e+07, R 200) to 5.5 (cuts1.84 null 1e+07, R 200)

(5) Table 1: moment Bonferroni against the calibrated difference (from vpaper_rates.json)
  clan5        100000: calibrated 100.00 (+- 0.00)   Bonferroni verifier  100.0 (R 1000)  worker  100.0 (R 1000)   order2 alone verifier 100.0
  clan5       1000000: calibrated 100.00 (+- 0.00)   Bonferroni verifier  100.0 (R 200)  worker  100.0 (R 320)   order2 alone verifier 100.0
  clan30       100000: calibrated  40.70 (+- 2.41)   Bonferroni verifier  100.0 (R 1000)  worker  100.0 (R 1000)   order2 alone verifier 100.0
  clan30      1000000: calibrated  49.00 (+- 3.84)   Bonferroni verifier  100.0 (R 200)  worker  100.0 (R 320)   order2 alone verifier 100.0
  pairs0.01    100000: calibrated  33.25 (+- 2.09)   Bonferroni verifier   36.3 (R 1000)  worker   36.1 (R 1000)   order2 alone verifier 51.9
  pairs0.01   1000000: calibrated  99.75 (+- 0.36)   Bonferroni verifier  100.0 (R 200)  worker  100.0 (R 640)   order2 alone verifier 100.0
  pairs0.05    100000: calibrated 100.00 (+- 0.00)   Bonferroni verifier  100.0 (R 1000)  worker  100.0 (R 1000)   order2 alone verifier 100.0
  pairs0.05   1000000: calibrated 100.00 (+- 0.00)   Bonferroni verifier  100.0 (R 200)  worker  100.0 (R 640)   order2 alone verifier 100.0
  bg0.02       100000: calibrated   4.90 (+- 0.79)   Bonferroni verifier   12.0 (R 1000)  worker   13.8 (R 1000)   order2 alone verifier 6.0
  bg0.02      1000000: calibrated   9.25 (+- 2.71)   Bonferroni verifier   78.0 (R 200)  worker   77.8 (R 640)   order2 alone verifier 5.0
  bg0.05       100000: calibrated   6.00 (+- 0.87)   Bonferroni verifier   54.6 (R 1000)  worker   53.3 (R 1000)   order2 alone verifier 5.7
  bg0.05      1000000: calibrated  27.75 (+- 3.97)   Bonferroni verifier  100.0 (R 200)  worker  100.0 (R 320)   order2 alone verifier 4.0
  bg0.10       100000: calibrated   8.90 (+- 1.05)   Bonferroni verifier   99.2 (R 1000)  worker   99.5 (R 1000)   order2 alone verifier 5.6
  bg0.10      1000000: calibrated  65.25 (+- 4.32)   Bonferroni verifier  100.0 (R 200)  worker  100.0 (R 320)   order2 alone verifier 5.0
  uniform     10000: calibrated 12.98   Bonferroni verifier 100.0 (R 1000)


==> anc/calc_SHORT/item2/verify/vclaims.py <==
#!/usr/bin/env python3
"""Each range or value the worker's report quotes for the moment tests, evaluated twice: on the
worker's power_results.json (checks the worker's own summary arithmetic) and on the verifier's
vsummarize.json (independent Monte Carlo).  Rates in percent.
Run after vsummarize.py:  python3 vclaims.py > vclaims.log
"""
import json, os
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
W = json.load(open(os.path.join(HERE, '..', 'power_results.json')))
M = json.load(open(os.path.join(HERE, 'vsummarize.json')))
MN = {'cuts1': 'cuts k=1', 'cuts1.84': 'cuts k=1.84', 'cuts3': 'cuts k=3', 'cuts40': 'cuts k=40', 'table1': 'table1'}
CF = list(MN)


def get(src, cfg, law, N, t):
    if src == 'w':
        v = W.get(f"{MN[cfg]}|{law}|{N}")
        return None if v is None else (100*dict(v['rates'])[t][0], v['R'])
    v = M.get(f"{cfg}|{law}|{N}")
    return None if v is None else (100*v['rates'][t], v['R'])


def rng_of(src, cells, t):
    vals = [(get(src, c, l, N, t), c, l, N) for c, l, N in cells]
    vals = [(v[0], v[1], c, l, N) for v, c, l, N in vals if v is not None]
    if not vals:
        return 'n/a'
    a = min(vals); b = max(vals)
    return f"{a[0]:.1f} ({a[2]} {a[3]} {a[4]:g}, R {a[1]}) to {b[0]:.1f} ({b[2]} {b[3]} {b[4]:g}, R {b[1]})"


def claim(text, cells, t):
    print(f"* {text}\n    worker file: {rng_of('w', cells, t)}\n    verifier   : {rng_of('m', cells, t)}")


def exists(c, l):
    if l == 'uniform':
        return c in ('cuts3', 'cuts40', 'table1')
    if l == 'twopoint':
        return c == 'table1'
    return True


def cells(laws, Ns, cfgs=CF):
    return [(c, l, N) for c in cfgs for l in laws for N in Ns if exists(c, l)]


CUTS3 = ['cuts1', 'cuts1.84', 'cuts3']
print("Headline")
claim("Bonferroni, clans, compound, both clusters, 1e4, all configs: 100", cells(['clan5', 'clan30', 'compound', 'clusters2', 'clusters2half'], [10**4]), 'bonf')
claim("Bonferroni, uniform and lognormal, 1e4: 99.5 to 100", cells(['uniform', 'lognormal'], [10**4]), 'bonf')
claim("Bonferroni, pairs0.05, 1e4: 65 to 95", cells(['pairs0.05'], [10**4]), 'bonf')
claim("Bonferroni, pairs0.05, 1e5: 100", cells(['pairs0.05'], [10**5]), 'bonf')
claim("Bonferroni, pairs0.01, 1e6: 100", cells(['pairs0.01'], [10**6]), 'bonf')
claim("Bonferroni, bg0.10, 1e5, not k = 40: 99.5 to 100", cells(['bg0.10'], [10**5], CUTS3 + ['table1']), 'bonf')
claim("Bonferroni, bg0.10, 1e5, k = 40: 85.6", cells(['bg0.10'], [10**5], ['cuts40']), 'bonf')
claim("Bonferroni, bg0.02, 1e6, cuts k <= 3: 99.1 to 99.7", cells(['bg0.02'], [10**6], CUTS3), 'bonf')
claim("Bonferroni, bg0.02, 1e6, Table 1: 77.8", cells(['bg0.02'], [10**6], ['table1']), 'bonf')
claim("Bonferroni, bg0.02, 1e6, k = 40: 39.7", cells(['bg0.02'], [10**6], ['cuts40']), 'bonf')
claim("Bonferroni, twopoint (Table 1), all N: 3.2 to 4.2", cells(['twopoint'], [10**4, 10**5, 10**6]), 'bonf')
print("\n(3) power")
five = ['clan5', 'clan30', 'compound', 'clusters2', 'clusters2half']
claim("order2 on the five, 1e4: 100", cells(five, [10**4]), 'order2|src')
claim("order3 on the five, 1e4: >= 93.1", cells(five, [10**4]), 'order3|src')
claim("  order3 clan30 Table 1 1e4: 93.1", cells(['clan30'], [10**4], ['table1']), 'order3|src')
claim("  order3 clusters k = 40 1e4: 96.0, 96.5", cells(['clusters2', 'clusters2half'], [10**4], ['cuts40']), 'order3|src')
claim("gamma on clusters, 1e4, cuts: 5.2 to 6.6", cells(['clusters2', 'clusters2half'], [10**4], CUTS3 + ['cuts40']), 'gamma|nm')
claim("gamma on clusters, 1e4, Table 1: 59.1", cells(['clusters2', 'clusters2half'], [10**4], ['table1']), 'gamma|nm')
claim("gamma on clusters, 1e6, not k = 40: 98.4 to 100", cells(['clusters2', 'clusters2half'], [10**6], CUTS3 + ['table1']), 'gamma|nm')
claim("gamma on clusters, 1e6, k = 40: 51.4", cells(['clusters2', 'clusters2half'], [10**6], ['cuts40']), 'gamma|nm')
claim("pairs0.01 order2 1e4: 7.2 to 9.9", cells(['pairs0.01'], [10**4]), 'order2|src')
claim("pairs0.01 order2 1e5: 33.4 to 64.4", cells(['pairs0.01'], [10**5]), 'order2|src')
claim("pairs0.01 order2 1e6: 100", cells(['pairs0.01'], [10**6]), 'order2|src')
claim("pairs0.01 order3 1e6, not k = 40: 33.6 to 48.1", cells(['pairs0.01'], [10**6], CUTS3 + ['table1']), 'order3|src')
claim("pairs0.01 order3 1e6, k = 40: 11.9", cells(['pairs0.01'], [10**6], ['cuts40']), 'order3|src')
claim("pairs0.01 order3 1e7 (k = 1.84): 100", cells(['pairs0.01'], [10**7], ['cuts1.84']), 'order3|src')
claim("pairs0.01 gamma every N: 3.8 to 8.4", cells(['pairs0.01'], [10**4, 10**5, 10**6, 10**7]), 'gamma|nm')
claim("pairs0.05 order2 1e4: 77.6 to 98.0", cells(['pairs0.05'], [10**4]), 'order2|src')
claim("pairs0.05 order2 1e5: 100", cells(['pairs0.05'], [10**5]), 'order2|src')
claim("pairs0.05 order3 1e5: 22.3 to 89.4", cells(['pairs0.05'], [10**5]), 'order3|src')
claim("pairs0.05 order3 1e6: 100", cells(['pairs0.05'], [10**6]), 'order3|src')
claim("pairs0.05 gamma 1e6, cuts k <= 3: 11.6 to 13.1", cells(['pairs0.05'], [10**6], CUTS3), 'gamma|nm')
claim("pairs0.05 gamma 1e6, k = 40: 5.9", cells(['pairs0.05'], [10**6], ['cuts40']), 'gamma|nm')
claim("pairs0.05 gamma 1e6, Table 1: 78.0", cells(['pairs0.05'], [10**6], ['table1']), 'gamma|nm')
claim("pairs0.05 gamma 1e7 (k = 1.84): 67.8", cells(['pairs0.05'], [10**7], ['cuts1.84']), 'gamma|nm')
for z, r4, r5, r6 in (('0.10', '14.8 to 75.8', '93.7 to 100', None), ('0.05', '7.7 to 22.5', '40.3 to 98.2', '100'),
                      ('0.02', '5.7 to 8.9', '11.5 to 36.3', None)):
    claim(f"bg{z} gamma 1e4: {r4}", cells([f'bg{z}'], [10**4]), 'gamma|nm')
    claim(f"bg{z} gamma 1e5: {r5}", cells([f'bg{z}'], [10**5]), 'gamma|nm')
    if r6:
        claim(f"bg{z} gamma 1e6: {r6}", cells([f'bg{z}'], [10**6]), 'gamma|nm')
claim("bg0.02 gamma 1e6, cuts k <= 3: 99.7 to 100", cells(['bg0.02'], [10**6], CUTS3), 'gamma|nm')
claim("bg0.02 gamma 1e6, Table 1: 87.3", cells(['bg0.02'], [10**6], ['table1']), 'gamma|nm')
claim("bg0.02 gamma 1e6, k = 40: 58.6", cells(['bg0.02'], [10**6], ['cuts40']), 'gamma|nm')
for t in ('order2|src', 'order3|src'):
    claim(f"backgrounds, {t}, every N (seen only by gamma)", cells(['bg0.02', 'bg0.05', 'bg0.10'], [10**4, 10**5, 10**6]), t)
claim("uniform and lognormal gamma 1e4: 99.9 to 100", cells(['uniform', 'lognormal'], [10**4]), 'gamma|nm')
ss = ['bg0.02', 'bg0.05', 'bg0.10', 'uniform', 'lognormal', 'twopoint']
claim("72 single-source cells, order2: 3.4 to 7.8", cells(ss, [10**4, 10**5, 10**6]), 'order2|src')
claim("72 single-source cells, order3: 3.6 to 8.0", cells(ss, [10**4, 10**5, 10**6]), 'order3|src')
claim("  order3 lognormal k = 1 1e4: 8.0", cells(['lognormal'], [10**4], ['cuts1']), 'order3|src')
claim("twopoint order2: 5.2 to 5.8", cells(['twopoint'], [10**4, 10**5, 10**6]), 'order2|src')
claim("twopoint order3: 5.3 to 6.1", cells(['twopoint'], [10**4, 10**5, 10**6]), 'order3|src')
claim("twopoint gamma(nm): 0.0 to 0.1", cells(['twopoint'], [10**4, 10**5, 10**6]), 'gamma|nm')
print("\n(2) size, single cells")
claim("Bonferroni k = 1 null 1e4: 6.7", cells(['null'], [10**4], ['cuts1']), 'bonf')
claim("joint k = 1 null 1e4: 7.2", cells(['null'], [10**4], ['cuts1']), 'joint|nm')
for t, v in (('order2|src', '3.4'), ('order3|src', '3.8'), ('gamma|nm', '5.9'), ('bonf', '3.8')):
    claim(f"1e7 null k = 1.84 {t}: {v}", cells(['null'], [10**7], ['cuts1.84']), t)
print("\n(5) Table 1: moment Bonferroni against the calibrated difference (from vpaper_rates.json)")
P = json.load(open(os.path.join(HERE, 'vpaper_rates.json')))
names = {'clan|5': 'clan5', 'clan|30': 'clan30', 'pairs|0.01': 'pairs0.01', 'pairs|0.05': 'pairs0.05',
         'background|0.02': 'bg0.02', 'background|0.05': 'bg0.05', 'background|0.1': 'bg0.10'}
for key, law in names.items():
    for N in (10**5, 10**6):
        cd = P['calibrated'][f"{key}|{N}"]
        m = get('m', 'table1', law, N, 'bonf'); w = get('w', 'table1', law, N, 'bonf')
        o2 = get('m', 'table1', law, N, 'order2|src')
        print(f"  {law:10s} {N:>8d}: calibrated {cd['rate']:6.2f} (+- {cd['se']:.2f})   Bonferroni verifier {m[0]:6.1f} (R {m[1]})  worker {w[0]:6.1f} (R {w[1]})"
              f"   order2 alone verifier {o2[0]:.1f}")
m = get('m', 'table1', 'uniform', 10**4, 'bonf')
print(f"  uniform     10000: calibrated {P['uniform_calibrated']['10000']:.2f}   Bonferroni verifier {m[0]:.1f} (R {m[1]})")


==> anc/calc_SHORT/item2/verify/vdirect.log <==
direct comparison, own implementation, z = 1.6449, NBOOT = 200
  table1  null          N=100000     34/1000 =   3.40 percent (se 0.57)  mean estimate 0.042492  mean I_G 0.042567  mean Delta -0.000075 (se 0.000033)  mean sd 0.001115
  table1  null          N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.040594  mean I_G 0.042573  mean Delta -0.001979 (se 0.000016)  mean sd 0.000322
  table1  smear1        N=100000     35/1000 =   3.50 percent (se 0.58)  mean estimate 0.042441  mean I_G 0.042581  mean Delta -0.000139 (se 0.000033)  mean sd 0.001115
  table1  smear1        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.040621  mean I_G 0.042572  mean Delta -0.001951 (se 0.000015)  mean sd 0.000322
  table1  clan5         N=100000   1000/1000 = 100.00 percent (se 0.10)  mean estimate 0.033044  mean I_G 0.027785  mean Delta +0.005259 (se 0.000032)  mean sd 0.001096
  table1  clan5         N=1000000   396/400  =  99.00 percent (se 0.50)  mean estimate 0.028940  mean I_G 0.027799  mean Delta +0.001141 (se 0.000015)  mean sd 0.000292
  table1  clan30        N=100000    225/1000 =  22.50 percent (se 1.32)  mean estimate 0.040442  mean I_G 0.039381  mean Delta +0.001060 (se 0.000032)  mean sd 0.001106
  table1  clan30        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.038158  mean I_G 0.039391  mean Delta -0.001233 (se 0.000016)  mean sd 0.000316
  table1  pairs0.01     N=100000      0/1000 =   0.00 percent (se 0.10)  mean estimate 0.041307  mean I_G 0.043530  mean Delta -0.002223 (se 0.000033)  mean sd 0.001101
  table1  pairs0.01     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.039510  mean I_G 0.043522  mean Delta -0.004011 (se 0.000015)  mean sd 0.000318
  table1  pairs0.05     N=100000      0/1000 =   0.00 percent (se 0.10)  mean estimate 0.036804  mean I_G 0.047415  mean Delta -0.010611 (se 0.000033)  mean sd 0.001063
  table1  pairs0.05     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.034959  mean I_G 0.047393  mean Delta -0.012434 (se 0.000015)  mean sd 0.000304
  table1  bg0.02        N=100000     21/1000 =   2.10 percent (se 0.45)  mean estimate 0.040761  mean I_G 0.041044  mean Delta -0.000282 (se 0.000034)  mean sd 0.001096
  table1  bg0.02        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.038947  mean I_G 0.041054  mean Delta -0.002107 (se 0.000016)  mean sd 0.000316
  table1  bg0.05        N=100000     14/1000 =   1.40 percent (se 0.37)  mean estimate 0.038318  mean I_G 0.038754  mean Delta -0.000436 (se 0.000032)  mean sd 0.001068
  table1  bg0.05        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.036561  mean I_G 0.038745  mean Delta -0.002185 (se 0.000015)  mean sd 0.000307
  table1  bg0.10        N=100000      5/1000 =   0.50 percent (se 0.22)  mean estimate 0.034192  mean I_G 0.034891  mean Delta -0.000699 (se 0.000029)  mean sd 0.001020
  table1  bg0.10        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.032645  mean I_G 0.034890  mean Delta -0.002245 (se 0.000014)  mean sd 0.000294
  table1  uniform       N=100000   1000/1000 = 100.00 percent (se 0.10)  mean estimate 0.055501  mean I_G 0.042573  mean Delta +0.012928 (se 0.000037)  mean sd 0.001192
  table1  uniform       N=1000000   400/400  = 100.00 percent (se 0.25)  mean estimate 0.054645  mean I_G 0.042576  mean Delta +0.012069 (se 0.000019)  mean sd 0.000354
  table1  lognormal     N=100000      0/1000 =   0.00 percent (se 0.10)  mean estimate 0.038253  mean I_G 0.042590  mean Delta -0.004337 (se 0.000034)  mean sd 0.001086
  table1  lognormal     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.035739  mean I_G 0.042579  mean Delta -0.006840 (se 0.000016)  mean sd 0.000312
  table1  compound      N=100000   1000/1000 = 100.00 percent (se 0.10)  mean estimate 0.049361  mean I_G 0.028478  mean Delta +0.020883 (se 0.000042)  mean sd 0.001559
  table1  compound      N=1000000   400/400  = 100.00 percent (se 0.25)  mean estimate 0.033122  mean I_G 0.028481  mean Delta +0.004641 (se 0.000016)  mean sd 0.000328
  table1  clusters2     N=100000      0/1000 =   0.00 percent (se 0.10)  mean estimate 0.045004  mean I_G 0.068145  mean Delta -0.023140 (se 0.000039)  mean sd 0.001358
  table1  clusters2     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.036893  mean I_G 0.068188  mean Delta -0.031295 (se 0.000016)  mean sd 0.000327
  table1  clusters2half N=100000      0/1000 =   0.00 percent (se 0.10)  mean estimate 0.033266  mean I_G 0.045410  mean Delta -0.012144 (se 0.000032)  mean sd 0.001058
  table1  clusters2half N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.030579  mean I_G 0.045395  mean Delta -0.014816 (se 0.000014)  mean sd 0.000291
  table1  twopoint      N=100000   1000/1000 = 100.00 percent (se 0.10)  mean estimate 0.049067  mean I_G 0.042595  mean Delta +0.006472 (se 0.000036)  mean sd 0.001173
  table1  twopoint      N=1000000   400/400  = 100.00 percent (se 0.25)  mean estimate 0.048004  mean I_G 0.042575  mean Delta +0.005429 (se 0.000017)  mean sd 0.000344
  cuts1   null          N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.097124  mean I_G 0.102754  mean Delta -0.005630 (se 0.000023)  mean sd 0.000473
  cuts1   smear1        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.097818  mean I_G 0.103280  mean Delta -0.005462 (se 0.000023)  mean sd 0.000473
  cuts1   clan5         N=1000000   400/400  = 100.00 percent (se 0.25)  mean estimate 0.090639  mean I_G 0.072291  mean Delta +0.018347 (se 0.000025)  mean sd 0.000529
  cuts1   clan30        N=1000000     3/400  =   0.75 percent (se 0.43)  mean estimate 0.095991  mean I_G 0.096413  mean Delta -0.000422 (se 0.000023)  mean sd 0.000485
  cuts1   pairs0.01     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.094782  mean I_G 0.103122  mean Delta -0.008340 (se 0.000023)  mean sd 0.000468
  cuts1   pairs0.05     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.085508  mean I_G 0.104634  mean Delta -0.019126 (se 0.000022)  mean sd 0.000449
  cuts1   bg0.02        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.094447  mean I_G 0.101628  mean Delta -0.007181 (se 0.000024)  mean sd 0.000469
  cuts1   bg0.05        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.090928  mean I_G 0.099850  mean Delta -0.008922 (se 0.000023)  mean sd 0.000462
  cuts1   bg0.10        N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.085691  mean I_G 0.096622  mean Delta -0.010932 (se 0.000022)  mean sd 0.000449
  cuts1   lognormal     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.081827  mean I_G 0.102730  mean Delta -0.020903 (se 0.000024)  mean sd 0.000461
  cuts1   compound      N=1000000   400/400  = 100.00 percent (se 0.25)  mean estimate 0.104748  mean I_G 0.090338  mean Delta +0.014410 (se 0.000024)  mean sd 0.000581
  cuts1   clusters2     N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.080512  mean I_G 0.115156  mean Delta -0.034644 (se 0.000022)  mean sd 0.000492
  cuts1   clusters2half N=1000000     0/400  =   0.00 percent (se 0.25)  mean estimate 0.063860  mean I_G 0.099028  mean Delta -0.035168 (se 0.000020)  mean sd 0.000415


==> anc/calc_SHORT/item2/verify/vdirect.py <==
#!/usr/bin/env python3
"""Verifier's own implementation of the paper's direct comparison with I_G (XS6 Sec. 7), written from
the paper's text (not imported from XS6/mc_direct.py or the worker's copy):
  estimate  = H12 + H23 - H2 - H123, each entropy by Grassberger's estimator
              H = ln N - (1/N) sum_i n_i G(n_i), G(n) = psi(n) + (1/2)(-1)^n [psi((n+1)/2) - psi(n/2)];
  I_G       = 1/2 ln[(1+c1)(1+c3)/(1+c1+c3)], c_j the regression slope of n_j on n2;
  Delta     = estimate - I_G, its sd from NBOOT = 200 multinomial resamples of the table of triples;
  reject I < I_G when Delta > z_0.95 sd.
Samples drawn by vlaws.py.  Cells: Table 1 at 1e5 (1000 samples) and 1e6 (400), cuts k = 1 at 1e6 (400).  Output: vdirect_runs/<cfg>_<law>_<N>_<block>.npy with rows
(estimate, I_G, sd of Delta), skipped if present.  Seeds np.random.default_rng([5151, ic, il, e, b]).

Run: ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 vdirect.py s ns ) and then
     python3 vdirect.py summary > vdirect.log
"""
import sys, os, time
sys.dont_write_bytecode = True
import numpy as np
from scipy.special import digamma
from scipy.stats import norm
import vlaws as V

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'vdirect_runs')
NBOOT = 200
Z = norm.ppf(0.95)
CFGS = list(V.CONFIGS)


def Gfun(n):
    n = np.asarray(n, float)
    return digamma(n) + 0.5*(-1.0)**n*(digamma((n + 1)/2) - digamma(n/2))


GT = np.concatenate(([0.0], Gfun(np.arange(1, 2_000_001))))


def H_gr(cnt, N):
    cnt = cnt[cnt > 0]
    return np.log(N) - (cnt*GT[cnt.astype(np.int64)]).sum()/N


def prepare(x):
    n1, n2, n3 = x
    B2 = int(n2.max()) + 1; B3 = int(n3.max()) + 1
    key = (n1*B2 + n2)*B3 + n3
    u, c = np.unique(key, return_counts=True)
    v3 = u % B3; r = u//B3; v2 = r % B2; v1 = r//B2
    i12 = np.unique(v1*B2 + v2, return_inverse=True)[1]
    i23 = np.unique(v2*B3 + v3, return_inverse=True)[1]
    i2 = np.unique(v2, return_inverse=True)[1]
    return c.astype(float), v1.astype(float), v2.astype(float), v3.astype(float), i12, i23, i2


def stat(c, v1, v2, v3, i12, i23, i2, N):
    est = (H_gr(np.bincount(i12, weights=c), N) + H_gr(np.bincount(i23, weights=c), N)
           - H_gr(np.bincount(i2, weights=c), N) - H_gr(c, N))
    w = c/N
    m1, m2, m3 = w @ v1, w @ v2, w @ v3
    var2 = w @ (v2 - m2)**2
    c1 = (w @ ((v1 - m1)*(v2 - m2)))/var2; c3 = (w @ ((v3 - m3)*(v2 - m2)))/var2
    return est, 0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3))


def one(x, rng):
    T = prepare(x); N = x.shape[1]
    est, ig = stat(*T, N)
    p = T[0]/N
    D = []
    for _ in range(NBOOT):
        cb = rng.multinomial(N, p).astype(float)
        e, g = stat(cb, *T[1:], N)
        D.append(e - g)
    return est, ig, np.std(D, ddof=1)


PLAN = []     # (cfg, law, N, R, block)
ALL = ['null', 'smear1', 'clan5', 'clan30', 'pairs0.01', 'pairs0.05', 'bg0.02', 'bg0.05', 'bg0.10',
       'uniform', 'lognormal', 'compound', 'clusters2', 'clusters2half', 'twopoint']
for law in ALL:
    PLAN.append(('table1', law, 10**5, 1000, 50))
    PLAN.append(('table1', law, 10**6, 400, 10))
for law in ALL:
    if V.exists('cuts1', law):
        PLAN.append(('cuts1', law, 10**6, 400, 10))


def units():
    U = []
    for cfg, law, N, R, B in PLAN:
        for b in range(R//B):
            U.append((cfg, law, N, b, B))
    return U


def run(cfg, law, N, b, B):
    fn = os.path.join(OUT, f"{cfg}_{law}_{N}_{b}.npy")
    if os.path.exists(fn):
        return
    rng = np.random.default_rng([5151, CFGS.index(cfg), V.LAWS.index(law), int(round(np.log10(N))), b])
    rows = [one(V.sample(cfg, law, N, rng), rng) for _ in range(B)]
    np.save(fn + '.tmp.npy', np.array(rows)); os.replace(fn + '.tmp.npy', fn)


def summary():
    import glob
    print(f"direct comparison, own implementation, z = {Z:.4f}, NBOOT = {NBOOT}")
    for cfg, law, N, R, B in PLAN:
        fs = sorted(glob.glob(os.path.join(OUT, f"{cfg}_{law}_{N}_*.npy")))
        if not fs:
            continue
        a = np.concatenate([np.load(f) for f in fs])
        d = a[:, 0] - a[:, 1]; rej = (d > Z*a[:, 2]); p = rej.mean(); n = len(a)
        print(f"  {cfg:7s} {law:13s} N={N:<8d} {rej.sum():4d}/{n:<4d} = {100*p:6.2f} percent (se {100*np.sqrt(max(p*(1-p), 1/n)/n):.2f})"
              f"  mean estimate {a[:, 0].mean():.6f}  mean I_G {a[:, 1].mean():.6f}  mean Delta {d.mean():+.6f} (se {d.std(ddof=1)/np.sqrt(n):.6f})"
              f"  mean sd {a[:, 2].mean():.6f}")


if __name__ == '__main__':
    if sys.argv[1] == 'summary':
        summary(); sys.exit()
    s, ns = int(sys.argv[1]), int(sys.argv[2])
    rest = [a for a in sys.argv[3:] if not a.startswith('--')]
    only = rest[0] if rest else None
    os.makedirs(OUT, exist_ok=True)
    U = [u for u in units() if only is None or f"{u[0]}|{u[1]}|{u[2]}" == only]
    if '--reverse' in sys.argv:          # a second process can share the list; existing files are skipped
        U = U[::-1]
    t0 = time.time()
    for i, u in enumerate(U):
        if i % ns == s:
            run(*u)
            print(f"{u} done at {time.time()-t0:.0f} s", flush=True)


==> anc/calc_SHORT/item2/verify/vdirect_run.log <==
('table1', 'null', 100000, 0, 50) done at 2 s
('table1', 'null', 100000, 1, 50) done at 3 s
('table1', 'null', 100000, 2, 50) done at 5 s
('table1', 'null', 100000, 3, 50) done at 6 s
('table1', 'null', 100000, 4, 50) done at 8 s
('table1', 'null', 100000, 5, 50) done at 9 s
('table1', 'null', 1000000, 0, 10) done at 10 s
('table1', 'null', 1000000, 1, 10) done at 12 s
('table1', 'null', 1000000, 2, 10) done at 13 s
('table1', 'null', 1000000, 3, 10) done at 15 s
('table1', 'null', 1000000, 4, 10) done at 16 s
('table1', 'null', 1000000, 5, 10) done at 17 s
('table1', 'null', 1000000, 6, 10) done at 19 s
('table1', 'null', 1000000, 7, 10) done at 20 s
('table1', 'null', 1000000, 8, 10) done at 21 s
('table1', 'null', 1000000, 9, 10) done at 23 s
('table1', 'smear1', 100000, 0, 50) done at 24 s
('table1', 'smear1', 100000, 1, 50) done at 26 s
('table1', 'smear1', 100000, 2, 50) done at 27 s
('table1', 'smear1', 100000, 3, 50) done at 29 s
('table1', 'smear1', 100000, 4, 50) done at 30 s
('table1', 'smear1', 100000, 5, 50) done at 32 s
('table1', 'smear1', 1000000, 0, 10) done at 33 s
('table1', 'smear1', 1000000, 1, 10) done at 35 s
('table1', 'smear1', 1000000, 2, 10) done at 36 s
('table1', 'smear1', 1000000, 3, 10) done at 37 s
('table1', 'smear1', 1000000, 4, 10) done at 39 s
('table1', 'smear1', 1000000, 5, 10) done at 40 s
('table1', 'smear1', 1000000, 6, 10) done at 41 s
('table1', 'smear1', 1000000, 7, 10) done at 43 s
('table1', 'smear1', 1000000, 8, 10) done at 44 s
('table1', 'smear1', 1000000, 9, 10) done at 45 s
('table1', 'clan5', 100000, 0, 50) done at 48 s
('table1', 'clan5', 100000, 1, 50) done at 50 s
('table1', 'clan5', 100000, 2, 50) done at 52 s
('table1', 'clan5', 100000, 3, 50) done at 54 s
('table1', 'clan5', 100000, 4, 50) done at 56 s
('table1', 'clan5', 100000, 5, 50) done at 58 s
('table1', 'clan5', 1000000, 0, 10) done at 61 s
('table1', 'clan5', 1000000, 1, 10) done at 63 s
('table1', 'clan5', 1000000, 2, 10) done at 65 s
('table1', 'clan5', 1000000, 3, 10) done at 67 s
('table1', 'clan5', 1000000, 4, 10) done at 69 s
('table1', 'clan5', 1000000, 5, 10) done at 71 s
('table1', 'clan5', 1000000, 6, 10) done at 73 s
('table1', 'clan5', 1000000, 7, 10) done at 75 s
('table1', 'clan5', 1000000, 8, 10) done at 77 s
('table1', 'clan5', 1000000, 9, 10) done at 79 s
('table1', 'clan30', 100000, 0, 50) done at 81 s
('table1', 'clan30', 100000, 1, 50) done at 83 s
('table1', 'clan30', 100000, 2, 50) done at 85 s
('table1', 'clan30', 100000, 3, 50) done at 86 s
('table1', 'clan30', 100000, 4, 50) done at 88 s
('table1', 'clan30', 100000, 5, 50) done at 90 s
('table1', 'clan30', 1000000, 0, 10) done at 92 s
('table1', 'clan30', 1000000, 1, 10) done at 94 s
('table1', 'clan30', 1000000, 2, 10) done at 96 s
('table1', 'clan30', 1000000, 3, 10) done at 97 s
('table1', 'clan30', 1000000, 4, 10) done at 99 s
('table1', 'clan30', 1000000, 5, 10) done at 101 s
('table1', 'clan30', 1000000, 6, 10) done at 103 s
('table1', 'clan30', 1000000, 7, 10) done at 105 s
('table1', 'clan30', 1000000, 8, 10) done at 107 s
('table1', 'clan30', 1000000, 9, 10) done at 109 s
('table1', 'pairs0.01', 100000, 0, 50) done at 110 s
('table1', 'pairs0.01', 100000, 1, 50) done at 112 s
('table1', 'pairs0.01', 100000, 2, 50) done at 113 s
('table1', 'pairs0.01', 100000, 3, 50) done at 115 s
('table1', 'pairs0.01', 100000, 4, 50) done at 116 s
('table1', 'pairs0.01', 100000, 5, 50) done at 118 s
('table1', 'pairs0.01', 1000000, 0, 10) done at 120 s
('table1', 'pairs0.01', 1000000, 1, 10) done at 121 s
('table1', 'pairs0.01', 1000000, 2, 10) done at 123 s
('table1', 'pairs0.01', 1000000, 3, 10) done at 124 s
('table1', 'pairs0.01', 1000000, 4, 10) done at 126 s
('table1', 'pairs0.01', 1000000, 5, 10) done at 128 s
('table1', 'pairs0.01', 1000000, 6, 10) done at 129 s
('table1', 'pairs0.01', 1000000, 7, 10) done at 131 s
('table1', 'pairs0.01', 1000000, 8, 10) done at 132 s
('table1', 'pairs0.01', 1000000, 9, 10) done at 134 s
('table1', 'pairs0.05', 100000, 0, 50) done at 135 s
('table1', 'pairs0.05', 100000, 1, 50) done at 137 s
('table1', 'pairs0.05', 100000, 2, 50) done at 139 s
('table1', 'pairs0.05', 100000, 3, 50) done at 140 s
('table1', 'pairs0.05', 100000, 4, 50) done at 142 s
('table1', 'pairs0.05', 100000, 5, 50) done at 143 s
('table1', 'pairs0.05', 1000000, 0, 10) done at 145 s
('table1', 'pairs0.05', 1000000, 1, 10) done at 147 s
('table1', 'pairs0.05', 1000000, 2, 10) done at 148 s
('table1', 'pairs0.05', 1000000, 3, 10) done at 150 s
('table1', 'pairs0.05', 1000000, 4, 10) done at 151 s
('table1', 'pairs0.05', 1000000, 5, 10) done at 153 s
('table1', 'pairs0.05', 1000000, 6, 10) done at 155 s
('table1', 'pairs0.05', 1000000, 7, 10) done at 156 s
('table1', 'pairs0.05', 1000000, 8, 10) done at 158 s
('table1', 'pairs0.05', 1000000, 9, 10) done at 159 s
('table1', 'bg0.02', 100000, 0, 50) done at 161 s
('table1', 'bg0.02', 100000, 1, 50) done at 163 s
('table1', 'bg0.02', 100000, 2, 50) done at 164 s
('table1', 'bg0.02', 100000, 3, 50) done at 166 s
('table1', 'bg0.02', 100000, 4, 50) done at 167 s
('table1', 'bg0.02', 100000, 5, 50) done at 169 s
('table1', 'bg0.02', 1000000, 0, 10) done at 170 s
('table1', 'bg0.02', 1000000, 1, 10) done at 172 s
('table1', 'bg0.02', 1000000, 2, 10) done at 173 s
('table1', 'bg0.02', 1000000, 3, 10) done at 175 s
('table1', 'bg0.02', 1000000, 4, 10) done at 176 s
('table1', 'bg0.02', 1000000, 5, 10) done at 178 s
('table1', 'bg0.02', 1000000, 6, 10) done at 179 s
('table1', 'bg0.02', 1000000, 7, 10) done at 181 s
('table1', 'bg0.02', 1000000, 8, 10) done at 182 s
('table1', 'bg0.02', 1000000, 9, 10) done at 184 s
('table1', 'bg0.05', 100000, 0, 50) done at 185 s
('table1', 'bg0.05', 100000, 1, 50) done at 187 s
('table1', 'bg0.05', 100000, 2, 50) done at 188 s
('table1', 'bg0.05', 100000, 3, 50) done at 190 s
('table1', 'bg0.05', 100000, 4, 50) done at 192 s
('table1', 'bg0.05', 100000, 5, 50) done at 193 s
('table1', 'bg0.05', 1000000, 0, 10) done at 195 s
('table1', 'bg0.05', 1000000, 1, 10) done at 196 s
('table1', 'bg0.05', 1000000, 2, 10) done at 198 s
('table1', 'bg0.05', 1000000, 3, 10) done at 199 s
('table1', 'bg0.05', 1000000, 4, 10) done at 201 s
('table1', 'bg0.05', 1000000, 5, 10) done at 202 s
('table1', 'bg0.05', 1000000, 6, 10) done at 204 s
('table1', 'bg0.05', 1000000, 7, 10) done at 205 s
('table1', 'bg0.05', 1000000, 8, 10) done at 207 s
('table1', 'bg0.05', 1000000, 9, 10) done at 208 s
('table1', 'bg0.10', 100000, 0, 50) done at 210 s
('table1', 'bg0.10', 100000, 1, 50) done at 211 s
('table1', 'bg0.10', 100000, 2, 50) done at 213 s
('table1', 'bg0.10', 100000, 3, 50) done at 214 s
('table1', 'bg0.10', 100000, 4, 50) done at 216 s
('table1', 'bg0.10', 100000, 5, 50) done at 218 s
('table1', 'bg0.10', 1000000, 0, 10) done at 219 s
('table1', 'bg0.10', 1000000, 1, 10) done at 221 s
('table1', 'bg0.10', 1000000, 2, 10) done at 222 s
('table1', 'bg0.10', 1000000, 3, 10) done at 224 s
('table1', 'bg0.10', 1000000, 4, 10) done at 225 s
('table1', 'bg0.10', 1000000, 5, 10) done at 227 s
('table1', 'bg0.10', 1000000, 6, 10) done at 228 s
('table1', 'bg0.10', 1000000, 7, 10) done at 230 s
('table1', 'bg0.10', 1000000, 8, 10) done at 231 s
('table1', 'bg0.10', 1000000, 9, 10) done at 233 s
('table1', 'uniform', 100000, 0, 50) done at 234 s
('table1', 'uniform', 100000, 1, 50) done at 235 s
('table1', 'uniform', 100000, 2, 50) done at 237 s
('table1', 'uniform', 100000, 3, 50) done at 238 s
('table1', 'uniform', 100000, 4, 50) done at 239 s
('table1', 'uniform', 100000, 5, 50) done at 241 s
('table1', 'uniform', 1000000, 0, 10) done at 242 s
('table1', 'uniform', 1000000, 1, 10) done at 243 s
('table1', 'uniform', 1000000, 2, 10) done at 244 s
('table1', 'uniform', 1000000, 3, 10) done at 245 s
('table1', 'uniform', 1000000, 4, 10) done at 246 s
('table1', 'uniform', 1000000, 5, 10) done at 248 s
('table1', 'uniform', 1000000, 6, 10) done at 249 s
('table1', 'uniform', 1000000, 7, 10) done at 250 s
('table1', 'uniform', 1000000, 8, 10) done at 251 s
('table1', 'uniform', 1000000, 9, 10) done at 252 s
('table1', 'lognormal', 100000, 0, 50) done at 254 s
('table1', 'lognormal', 100000, 1, 50) done at 255 s
('table1', 'lognormal', 100000, 2, 50) done at 257 s
('table1', 'lognormal', 100000, 3, 50) done at 258 s
('table1', 'lognormal', 100000, 4, 50) done at 260 s
('table1', 'lognormal', 100000, 5, 50) done at 261 s
('table1', 'lognormal', 1000000, 0, 10) done at 263 s
('table1', 'lognormal', 1000000, 1, 10) done at 264 s
('table1', 'lognormal', 1000000, 2, 10) done at 266 s
('table1', 'lognormal', 1000000, 3, 10) done at 267 s
('table1', 'lognormal', 1000000, 4, 10) done at 268 s
('table1', 'lognormal', 1000000, 5, 10) done at 270 s
('table1', 'lognormal', 1000000, 6, 10) done at 271 s
('table1', 'lognormal', 1000000, 7, 10) done at 273 s
('table1', 'lognormal', 1000000, 8, 10) done at 274 s
('table1', 'lognormal', 1000000, 9, 10) done at 275 s
('table1', 'compound', 100000, 0, 50) done at 281 s
('table1', 'compound', 100000, 1, 50) done at 286 s
('table1', 'compound', 100000, 2, 50) done at 292 s
('table1', 'compound', 100000, 3, 50) done at 297 s
('table1', 'compound', 100000, 4, 50) done at 303 s
('table1', 'compound', 100000, 5, 50) done at 308 s
('table1', 'compound', 1000000, 0, 10) done at 313 s
('table1', 'compound', 1000000, 1, 10) done at 317 s
('table1', 'compound', 1000000, 2, 10) done at 321 s
('table1', 'compound', 1000000, 3, 10) done at 326 s
('table1', 'compound', 1000000, 4, 10) done at 330 s
('table1', 'compound', 1000000, 5, 10) done at 334 s
('table1', 'compound', 1000000, 6, 10) done at 339 s
('table1', 'compound', 1000000, 7, 10) done at 343 s
('table1', 'compound', 1000000, 8, 10) done at 347 s
('table1', 'compound', 1000000, 9, 10) done at 352 s
('table1', 'clusters2', 100000, 0, 50) done at 356 s
('table1', 'clusters2', 100000, 1, 50) done at 359 s
('table1', 'clusters2', 100000, 2, 50) done at 363 s
('table1', 'clusters2', 100000, 3, 50) done at 367 s
('table1', 'clusters2', 100000, 4, 50) done at 371 s
('table1', 'clusters2', 100000, 5, 50) done at 375 s
('table1', 'clusters2', 1000000, 0, 10) done at 378 s
('table1', 'clusters2', 1000000, 1, 10) done at 381 s
('table1', 'clusters2', 1000000, 2, 10) done at 384 s
('table1', 'clusters2', 1000000, 3, 10) done at 388 s
('table1', 'clusters2', 1000000, 4, 10) done at 391 s
('table1', 'clusters2', 1000000, 5, 10) done at 394 s
('table1', 'clusters2', 1000000, 6, 10) done at 398 s
('table1', 'clusters2', 1000000, 7, 10) done at 401 s
('table1', 'clusters2', 1000000, 8, 10) done at 404 s
('table1', 'clusters2', 1000000, 9, 10) done at 408 s
('table1', 'clusters2half', 100000, 0, 50) done at 410 s
('table1', 'clusters2half', 100000, 1, 50) done at 412 s
('table1', 'clusters2half', 100000, 2, 50) done at 414 s
('table1', 'clusters2half', 100000, 3, 50) done at 416 s
('table1', 'clusters2half', 100000, 4, 50) done at 418 s
('table1', 'clusters2half', 100000, 5, 50) done at 420 s
('table1', 'clusters2half', 1000000, 0, 10) done at 422 s
('table1', 'clusters2half', 1000000, 1, 10) done at 424 s
('table1', 'clusters2half', 1000000, 2, 10) done at 426 s
('table1', 'clusters2half', 1000000, 3, 10) done at 428 s
('table1', 'clusters2half', 1000000, 4, 10) done at 430 s
('table1', 'clusters2half', 1000000, 5, 10) done at 433 s
('table1', 'clusters2half', 1000000, 6, 10) done at 435 s
('table1', 'clusters2half', 1000000, 7, 10) done at 437 s
('table1', 'clusters2half', 1000000, 8, 10) done at 439 s
('table1', 'clusters2half', 1000000, 9, 10) done at 441 s
('table1', 'twopoint', 100000, 0, 50) done at 443 s
('table1', 'twopoint', 100000, 1, 50) done at 444 s
('table1', 'twopoint', 100000, 2, 50) done at 446 s
('table1', 'twopoint', 100000, 3, 50) done at 447 s
('table1', 'twopoint', 100000, 4, 50) done at 448 s
('table1', 'twopoint', 100000, 5, 50) done at 450 s
('table1', 'twopoint', 1000000, 0, 10) done at 451 s
('table1', 'twopoint', 1000000, 1, 10) done at 452 s
('table1', 'twopoint', 1000000, 2, 10) done at 453 s
('table1', 'twopoint', 1000000, 3, 10) done at 455 s
('table1', 'twopoint', 1000000, 4, 10) done at 456 s
('table1', 'twopoint', 1000000, 5, 10) done at 457 s
('table1', 'twopoint', 1000000, 6, 10) done at 458 s
('table1', 'twopoint', 1000000, 7, 10) done at 459 s
('table1', 'twopoint', 1000000, 8, 10) done at 461 s
('table1', 'twopoint', 1000000, 9, 10) done at 462 s
('cuts1', 'null', 1000000, 0, 10) done at 464 s
('cuts1', 'null', 1000000, 1, 10) done at 467 s
('cuts1', 'null', 1000000, 2, 10) done at 470 s
('cuts1', 'null', 1000000, 3, 10) done at 472 s
('cuts1', 'null', 1000000, 4, 10) done at 475 s
('cuts1', 'null', 1000000, 5, 10) done at 477 s
('cuts1', 'null', 1000000, 6, 10) done at 480 s
('cuts1', 'null', 1000000, 7, 10) done at 482 s
('cuts1', 'null', 1000000, 8, 10) done at 485 s
('cuts1', 'null', 1000000, 9, 10) done at 487 s
('cuts1', 'clan5', 1000000, 0, 10) done at 492 s
('cuts1', 'clan5', 1000000, 1, 10) done at 496 s
('cuts1', 'clan5', 1000000, 2, 10) done at 501 s
('cuts1', 'clan5', 1000000, 3, 10) done at 505 s
('cuts1', 'clan5', 1000000, 4, 10) done at 509 s
('cuts1', 'clan5', 1000000, 5, 10) done at 514 s
('cuts1', 'clan5', 1000000, 6, 10) done at 518 s
('cuts1', 'clan5', 1000000, 7, 10) done at 523 s
('cuts1', 'clan5', 1000000, 8, 10) done at 527 s
('cuts1', 'clan5', 1000000, 9, 10) done at 531 s
('cuts1', 'clan30', 1000000, 0, 10) done at 535 s
('cuts1', 'clan30', 1000000, 1, 10) done at 538 s
('cuts1', 'clan30', 1000000, 2, 10) done at 541 s
('cuts1', 'clan30', 1000000, 3, 10) done at 545 s
('cuts1', 'clan30', 1000000, 4, 10) done at 548 s
('cuts1', 'clan30', 1000000, 5, 10) done at 551 s
('cuts1', 'clan30', 1000000, 6, 10) done at 555 s
('cuts1', 'clan30', 1000000, 7, 10) done at 558 s
('cuts1', 'clan30', 1000000, 8, 10) done at 561 s
('cuts1', 'clan30', 1000000, 9, 10) done at 565 s
('cuts1', 'compound', 1000000, 0, 10) done at 574 s
('cuts1', 'compound', 1000000, 1, 10) done at 584 s
('cuts1', 'compound', 1000000, 2, 10) done at 593 s
('cuts1', 'compound', 1000000, 3, 10) done at 603 s
('cuts1', 'compound', 1000000, 4, 10) done at 612 s
('cuts1', 'compound', 1000000, 5, 10) done at 622 s
('cuts1', 'compound', 1000000, 6, 10) done at 631 s
('cuts1', 'compound', 1000000, 7, 10) done at 640 s
('cuts1', 'compound', 1000000, 8, 10) done at 650 s
('cuts1', 'compound', 1000000, 9, 10) done at 659 s
('cuts1', 'lognormal', 1000000, 0, 10) done at 662 s
('cuts1', 'lognormal', 1000000, 1, 10) done at 665 s
('cuts1', 'lognormal', 1000000, 2, 10) done at 668 s
('cuts1', 'lognormal', 1000000, 3, 10) done at 670 s
('cuts1', 'lognormal', 1000000, 4, 10) done at 673 s
('cuts1', 'lognormal', 1000000, 5, 10) done at 676 s
('cuts1', 'lognormal', 1000000, 6, 10) done at 678 s
('cuts1', 'lognormal', 1000000, 7, 10) done at 681 s
('cuts1', 'lognormal', 1000000, 8, 10) done at 684 s
('cuts1', 'lognormal', 1000000, 9, 10) done at 687 s
('cuts1', 'pairs0.05', 1000000, 0, 10) done at 689 s
('cuts1', 'pairs0.05', 1000000, 1, 10) done at 692 s
('cuts1', 'pairs0.05', 1000000, 2, 10) done at 695 s
('cuts1', 'pairs0.05', 1000000, 3, 10) done at 698 s
('cuts1', 'pairs0.05', 1000000, 4, 10) done at 701 s
('cuts1', 'pairs0.05', 1000000, 5, 10) done at 704 s
('cuts1', 'pairs0.05', 1000000, 6, 10) done at 706 s
('cuts1', 'pairs0.05', 1000000, 7, 10) done at 709 s
('cuts1', 'pairs0.05', 1000000, 8, 10) done at 712 s
('cuts1', 'pairs0.05', 1000000, 9, 10) done at 715 s
('cuts1', 'bg0.10', 1000000, 0, 10) done at 718 s
('cuts1', 'bg0.10', 1000000, 1, 10) done at 720 s
('cuts1', 'bg0.10', 1000000, 2, 10) done at 723 s
('cuts1', 'bg0.10', 1000000, 3, 10) done at 726 s
('cuts1', 'bg0.10', 1000000, 4, 10) done at 728 s
('cuts1', 'bg0.10', 1000000, 5, 10) done at 731 s
('cuts1', 'bg0.10', 1000000, 6, 10) done at 734 s
('cuts1', 'bg0.10', 1000000, 7, 10) done at 737 s
('cuts1', 'bg0.10', 1000000, 8, 10) done at 739 s
('cuts1', 'bg0.10', 1000000, 9, 10) done at 742 s
('cuts1', 'clusters2', 1000000, 0, 10) done at 749 s
('cuts1', 'clusters2', 1000000, 1, 10) done at 756 s
('cuts1', 'clusters2', 1000000, 2, 10) done at 763 s
('cuts1', 'clusters2', 1000000, 3, 10) done at 770 s
('cuts1', 'clusters2', 1000000, 4, 10) done at 777 s
('cuts1', 'clusters2', 1000000, 5, 10) done at 784 s
('cuts1', 'clusters2', 1000000, 6, 10) done at 791 s
('cuts1', 'clusters2', 1000000, 7, 10) done at 798 s
('cuts1', 'clusters2', 1000000, 8, 10) done at 805 s
('cuts1', 'clusters2', 1000000, 9, 10) done at 812 s


==> anc/calc_SHORT/item2/verify/vdirect_run2.log <==
('table1', 'null', 100000, 0, 50) done at 0 s
('table1', 'null', 100000, 1, 50) done at 0 s
('table1', 'null', 100000, 2, 50) done at 0 s
('table1', 'null', 100000, 3, 50) done at 0 s
('table1', 'null', 100000, 4, 50) done at 0 s
('table1', 'null', 100000, 5, 50) done at 0 s
('table1', 'null', 100000, 6, 50) done at 2 s
('table1', 'null', 100000, 7, 50) done at 3 s
('table1', 'null', 100000, 8, 50) done at 5 s
('table1', 'null', 100000, 9, 50) done at 6 s
('table1', 'null', 100000, 10, 50) done at 8 s
('table1', 'null', 100000, 11, 50) done at 9 s
('table1', 'null', 100000, 12, 50) done at 11 s
('table1', 'null', 100000, 13, 50) done at 12 s
('table1', 'null', 100000, 14, 50) done at 14 s
('table1', 'null', 100000, 15, 50) done at 15 s
('table1', 'null', 100000, 16, 50) done at 17 s
('table1', 'null', 100000, 17, 50) done at 18 s
('table1', 'null', 100000, 18, 50) done at 20 s
('table1', 'null', 100000, 19, 50) done at 21 s
('table1', 'null', 1000000, 0, 10) done at 21 s
('table1', 'null', 1000000, 1, 10) done at 21 s
('table1', 'null', 1000000, 2, 10) done at 21 s
('table1', 'null', 1000000, 3, 10) done at 21 s
('table1', 'null', 1000000, 4, 10) done at 21 s
('table1', 'null', 1000000, 5, 10) done at 21 s
('table1', 'null', 1000000, 6, 10) done at 21 s
('table1', 'null', 1000000, 7, 10) done at 21 s
('table1', 'null', 1000000, 8, 10) done at 21 s
('table1', 'null', 1000000, 9, 10) done at 21 s
('table1', 'null', 1000000, 10, 10) done at 22 s
('table1', 'null', 1000000, 11, 10) done at 24 s
('table1', 'null', 1000000, 12, 10) done at 25 s
('table1', 'null', 1000000, 13, 10) done at 26 s
('table1', 'null', 1000000, 14, 10) done at 28 s
('table1', 'null', 1000000, 15, 10) done at 29 s
('table1', 'null', 1000000, 16, 10) done at 31 s
('table1', 'null', 1000000, 17, 10) done at 32 s
('table1', 'null', 1000000, 18, 10) done at 33 s
('table1', 'null', 1000000, 19, 10) done at 35 s
('table1', 'null', 1000000, 20, 10) done at 36 s
('table1', 'null', 1000000, 21, 10) done at 37 s
('table1', 'null', 1000000, 22, 10) done at 39 s
('table1', 'null', 1000000, 23, 10) done at 40 s
('table1', 'null', 1000000, 24, 10) done at 41 s
('table1', 'null', 1000000, 25, 10) done at 43 s
('table1', 'null', 1000000, 26, 10) done at 44 s
('table1', 'null', 1000000, 27, 10) done at 45 s
('table1', 'null', 1000000, 28, 10) done at 47 s
('table1', 'null', 1000000, 29, 10) done at 48 s
('table1', 'null', 1000000, 30, 10) done at 50 s
('table1', 'null', 1000000, 31, 10) done at 51 s
('table1', 'null', 1000000, 32, 10) done at 52 s
('table1', 'null', 1000000, 33, 10) done at 54 s
('table1', 'null', 1000000, 34, 10) done at 55 s
('table1', 'null', 1000000, 35, 10) done at 56 s
('table1', 'null', 1000000, 36, 10) done at 58 s
('table1', 'null', 1000000, 37, 10) done at 59 s
('table1', 'null', 1000000, 38, 10) done at 60 s
('table1', 'null', 1000000, 39, 10) done at 62 s
('table1', 'smear1', 100000, 0, 50) done at 62 s
('table1', 'smear1', 100000, 1, 50) done at 62 s
('table1', 'smear1', 100000, 2, 50) done at 62 s
('table1', 'smear1', 100000, 3, 50) done at 62 s
('table1', 'smear1', 100000, 4, 50) done at 62 s
('table1', 'smear1', 100000, 5, 50) done at 62 s
('table1', 'smear1', 100000, 6, 50) done at 63 s
('table1', 'smear1', 100000, 7, 50) done at 65 s
('table1', 'smear1', 100000, 8, 50) done at 66 s
('table1', 'smear1', 100000, 9, 50) done at 68 s
('table1', 'smear1', 100000, 10, 50) done at 69 s
('table1', 'smear1', 100000, 11, 50) done at 71 s
('table1', 'smear1', 100000, 12, 50) done at 73 s
('table1', 'smear1', 100000, 13, 50) done at 74 s
('table1', 'smear1', 100000, 14, 50) done at 76 s
('table1', 'smear1', 100000, 15, 50) done at 77 s
('table1', 'smear1', 100000, 16, 50) done at 79 s
('table1', 'smear1', 100000, 17, 50) done at 80 s
('table1', 'smear1', 100000, 18, 50) done at 82 s
('table1', 'smear1', 100000, 19, 50) done at 83 s
('table1', 'smear1', 1000000, 0, 10) done at 83 s
('table1', 'smear1', 1000000, 1, 10) done at 83 s
('table1', 'smear1', 1000000, 2, 10) done at 83 s
('table1', 'smear1', 1000000, 3, 10) done at 83 s
('table1', 'smear1', 1000000, 4, 10) done at 83 s
('table1', 'smear1', 1000000, 5, 10) done at 83 s
('table1', 'smear1', 1000000, 6, 10) done at 83 s
('table1', 'smear1', 1000000, 7, 10) done at 83 s
('table1', 'smear1', 1000000, 8, 10) done at 83 s
('table1', 'smear1', 1000000, 9, 10) done at 83 s
('table1', 'smear1', 1000000, 10, 10) done at 85 s
('table1', 'smear1', 1000000, 11, 10) done at 86 s
('table1', 'smear1', 1000000, 12, 10) done at 87 s
('table1', 'smear1', 1000000, 13, 10) done at 89 s
('table1', 'smear1', 1000000, 14, 10) done at 90 s
('table1', 'smear1', 1000000, 15, 10) done at 91 s
('table1', 'smear1', 1000000, 16, 10) done at 93 s
('table1', 'smear1', 1000000, 17, 10) done at 94 s
('table1', 'smear1', 1000000, 18, 10) done at 96 s
('table1', 'smear1', 1000000, 19, 10) done at 97 s
('table1', 'smear1', 1000000, 20, 10) done at 98 s
('table1', 'smear1', 1000000, 21, 10) done at 100 s
('table1', 'smear1', 1000000, 22, 10) done at 101 s
('table1', 'smear1', 1000000, 23, 10) done at 102 s
('table1', 'smear1', 1000000, 24, 10) done at 104 s
('table1', 'smear1', 1000000, 25, 10) done at 105 s
('table1', 'smear1', 1000000, 26, 10) done at 107 s
('table1', 'smear1', 1000000, 27, 10) done at 108 s
('table1', 'smear1', 1000000, 28, 10) done at 109 s
('table1', 'smear1', 1000000, 29, 10) done at 111 s
('table1', 'smear1', 1000000, 30, 10) done at 112 s
('table1', 'smear1', 1000000, 31, 10) done at 113 s
('table1', 'smear1', 1000000, 32, 10) done at 115 s
('table1', 'smear1', 1000000, 33, 10) done at 116 s
('table1', 'smear1', 1000000, 34, 10) done at 117 s
('table1', 'smear1', 1000000, 35, 10) done at 119 s
('table1', 'smear1', 1000000, 36, 10) done at 120 s
('table1', 'smear1', 1000000, 37, 10) done at 121 s
('table1', 'smear1', 1000000, 38, 10) done at 123 s
('table1', 'smear1', 1000000, 39, 10) done at 124 s
('table1', 'clan5', 100000, 0, 50) done at 124 s
('table1', 'clan5', 100000, 1, 50) done at 124 s
('table1', 'clan5', 100000, 2, 50) done at 124 s
('table1', 'clan5', 100000, 3, 50) done at 124 s
('table1', 'clan5', 100000, 4, 50) done at 124 s
('table1', 'clan5', 100000, 5, 50) done at 124 s
('table1', 'clan5', 100000, 6, 50) done at 126 s
('table1', 'clan5', 100000, 7, 50) done at 129 s
('table1', 'clan5', 100000, 8, 50) done at 131 s
('table1', 'clan5', 100000, 9, 50) done at 133 s
('table1', 'clan5', 100000, 10, 50) done at 135 s
('table1', 'clan5', 100000, 11, 50) done at 137 s
('table1', 'clan5', 100000, 12, 50) done at 139 s
('table1', 'clan5', 100000, 13, 50) done at 142 s
('table1', 'clan5', 100000, 14, 50) done at 144 s
('table1', 'clan5', 100000, 15, 50) done at 146 s
('table1', 'clan5', 100000, 16, 50) done at 148 s
('table1', 'clan5', 100000, 17, 50) done at 150 s
('table1', 'clan5', 100000, 18, 50) done at 153 s
('table1', 'clan5', 100000, 19, 50) done at 155 s
('table1', 'clan5', 1000000, 0, 10) done at 155 s
('table1', 'clan5', 1000000, 1, 10) done at 155 s
('table1', 'clan5', 1000000, 2, 10) done at 155 s
('table1', 'clan5', 1000000, 3, 10) done at 155 s
('table1', 'clan5', 1000000, 4, 10) done at 155 s
('table1', 'clan5', 1000000, 5, 10) done at 155 s
('table1', 'clan5', 1000000, 6, 10) done at 155 s
('table1', 'clan5', 1000000, 7, 10) done at 155 s
('table1', 'clan5', 1000000, 8, 10) done at 155 s
('table1', 'clan5', 1000000, 9, 10) done at 155 s
('table1', 'clan5', 1000000, 10, 10) done at 157 s
('table1', 'clan5', 1000000, 11, 10) done at 159 s
('table1', 'clan5', 1000000, 12, 10) done at 161 s
('table1', 'clan5', 1000000, 13, 10) done at 163 s
('table1', 'clan5', 1000000, 14, 10) done at 165 s
('table1', 'clan5', 1000000, 15, 10) done at 167 s
('table1', 'clan5', 1000000, 16, 10) done at 169 s
('table1', 'clan5', 1000000, 17, 10) done at 171 s
('table1', 'clan5', 1000000, 18, 10) done at 173 s
('table1', 'clan5', 1000000, 19, 10) done at 175 s
('table1', 'clan5', 1000000, 20, 10) done at 177 s
('table1', 'clan5', 1000000, 21, 10) done at 179 s
('table1', 'clan5', 1000000, 22, 10) done at 182 s
('table1', 'clan5', 1000000, 23, 10) done at 184 s
('table1', 'clan5', 1000000, 24, 10) done at 186 s
('table1', 'clan5', 1000000, 25, 10) done at 188 s
('table1', 'clan5', 1000000, 26, 10) done at 190 s
('table1', 'clan5', 1000000, 27, 10) done at 192 s
('table1', 'clan5', 1000000, 28, 10) done at 194 s
('table1', 'clan5', 1000000, 29, 10) done at 196 s
('table1', 'clan5', 1000000, 30, 10) done at 198 s
('table1', 'clan5', 1000000, 31, 10) done at 200 s
('table1', 'clan5', 1000000, 32, 10) done at 202 s
('table1', 'clan5', 1000000, 33, 10) done at 204 s
('table1', 'clan5', 1000000, 34, 10) done at 206 s
('table1', 'clan5', 1000000, 35, 10) done at 208 s
('table1', 'clan5', 1000000, 36, 10) done at 210 s
('table1', 'clan5', 1000000, 37, 10) done at 212 s
('table1', 'clan5', 1000000, 38, 10) done at 214 s
('table1', 'clan5', 1000000, 39, 10) done at 217 s
('table1', 'clan30', 100000, 0, 50) done at 217 s
('table1', 'clan30', 100000, 1, 50) done at 217 s
('table1', 'clan30', 100000, 2, 50) done at 217 s
('table1', 'clan30', 100000, 3, 50) done at 217 s
('table1', 'clan30', 100000, 4, 50) done at 217 s
('table1', 'clan30', 100000, 5, 50) done at 217 s
('table1', 'clan30', 100000, 6, 50) done at 218 s
('table1', 'clan30', 100000, 7, 50) done at 220 s
('table1', 'clan30', 100000, 8, 50) done at 222 s
('table1', 'clan30', 100000, 9, 50) done at 224 s
('table1', 'clan30', 100000, 10, 50) done at 226 s
('table1', 'clan30', 100000, 11, 50) done at 227 s
('table1', 'clan30', 100000, 12, 50) done at 229 s
('table1', 'clan30', 100000, 13, 50) done at 231 s
('table1', 'clan30', 100000, 14, 50) done at 233 s
('table1', 'clan30', 100000, 15, 50) done at 235 s
('table1', 'clan30', 100000, 16, 50) done at 237 s
('table1', 'clan30', 100000, 17, 50) done at 238 s
('table1', 'clan30', 100000, 18, 50) done at 240 s
('table1', 'clan30', 100000, 19, 50) done at 242 s
('table1', 'clan30', 1000000, 0, 10) done at 242 s
('table1', 'clan30', 1000000, 1, 10) done at 242 s
('table1', 'clan30', 1000000, 2, 10) done at 242 s
('table1', 'clan30', 1000000, 3, 10) done at 242 s
('table1', 'clan30', 1000000, 4, 10) done at 242 s
('table1', 'clan30', 1000000, 5, 10) done at 242 s
('table1', 'clan30', 1000000, 6, 10) done at 242 s
('table1', 'clan30', 1000000, 7, 10) done at 242 s
('table1', 'clan30', 1000000, 8, 10) done at 242 s
('table1', 'clan30', 1000000, 9, 10) done at 242 s
('table1', 'clan30', 1000000, 10, 10) done at 244 s
('table1', 'clan30', 1000000, 11, 10) done at 246 s
('table1', 'clan30', 1000000, 12, 10) done at 248 s
('table1', 'clan30', 1000000, 13, 10) done at 249 s
('table1', 'clan30', 1000000, 14, 10) done at 251 s
('table1', 'clan30', 1000000, 15, 10) done at 253 s
('table1', 'clan30', 1000000, 16, 10) done at 255 s
('table1', 'clan30', 1000000, 17, 10) done at 257 s
('table1', 'clan30', 1000000, 18, 10) done at 259 s
('table1', 'clan30', 1000000, 19, 10) done at 261 s
('table1', 'clan30', 1000000, 20, 10) done at 262 s
('table1', 'clan30', 1000000, 21, 10) done at 264 s
('table1', 'clan30', 1000000, 22, 10) done at 266 s
('table1', 'clan30', 1000000, 23, 10) done at 268 s
('table1', 'clan30', 1000000, 24, 10) done at 270 s
('table1', 'clan30', 1000000, 25, 10) done at 272 s
('table1', 'clan30', 1000000, 26, 10) done at 274 s
('table1', 'clan30', 1000000, 27, 10) done at 275 s
('table1', 'clan30', 1000000, 28, 10) done at 277 s
('table1', 'clan30', 1000000, 29, 10) done at 279 s
('table1', 'clan30', 1000000, 30, 10) done at 281 s
('table1', 'clan30', 1000000, 31, 10) done at 283 s
('table1', 'clan30', 1000000, 32, 10) done at 285 s
('table1', 'clan30', 1000000, 33, 10) done at 287 s
('table1', 'clan30', 1000000, 34, 10) done at 288 s
('table1', 'clan30', 1000000, 35, 10) done at 290 s
('table1', 'clan30', 1000000, 36, 10) done at 292 s
('table1', 'clan30', 1000000, 37, 10) done at 294 s
('table1', 'clan30', 1000000, 38, 10) done at 296 s
('table1', 'clan30', 1000000, 39, 10) done at 298 s
('table1', 'pairs0.01', 100000, 0, 50) done at 298 s
('table1', 'pairs0.01', 100000, 1, 50) done at 298 s
('table1', 'pairs0.01', 100000, 2, 50) done at 298 s
('table1', 'pairs0.01', 100000, 3, 50) done at 298 s
('table1', 'pairs0.01', 100000, 4, 50) done at 298 s
('table1', 'pairs0.01', 100000, 5, 50) done at 298 s
('table1', 'pairs0.01', 100000, 6, 50) done at 299 s
('table1', 'pairs0.01', 100000, 7, 50) done at 301 s
('table1', 'pairs0.01', 100000, 8, 50) done at 302 s
('table1', 'pairs0.01', 100000, 9, 50) done at 304 s
('table1', 'pairs0.01', 100000, 10, 50) done at 306 s
('table1', 'pairs0.01', 100000, 11, 50) done at 307 s
('table1', 'pairs0.01', 100000, 12, 50) done at 309 s
('table1', 'pairs0.01', 100000, 13, 50) done at 310 s
('table1', 'pairs0.01', 100000, 14, 50) done at 312 s
('table1', 'pairs0.01', 100000, 15, 50) done at 313 s
('table1', 'pairs0.01', 100000, 16, 50) done at 315 s
('table1', 'pairs0.01', 100000, 17, 50) done at 317 s
('table1', 'pairs0.01', 100000, 18, 50) done at 318 s
('table1', 'pairs0.01', 100000, 19, 50) done at 320 s
('table1', 'pairs0.01', 1000000, 0, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 1, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 2, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 3, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 4, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 5, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 6, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 7, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 8, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 9, 10) done at 320 s
('table1', 'pairs0.01', 1000000, 10, 10) done at 321 s
('table1', 'pairs0.01', 1000000, 11, 10) done at 323 s
('table1', 'pairs0.01', 1000000, 12, 10) done at 324 s
('table1', 'pairs0.01', 1000000, 13, 10) done at 326 s
('table1', 'pairs0.01', 1000000, 14, 10) done at 328 s
('table1', 'pairs0.01', 1000000, 15, 10) done at 329 s
('table1', 'pairs0.01', 1000000, 16, 10) done at 331 s
('table1', 'pairs0.01', 1000000, 17, 10) done at 332 s
('table1', 'pairs0.01', 1000000, 18, 10) done at 334 s
('table1', 'pairs0.01', 1000000, 19, 10) done at 336 s
('table1', 'pairs0.01', 1000000, 20, 10) done at 337 s
('table1', 'pairs0.01', 1000000, 21, 10) done at 339 s
('table1', 'pairs0.01', 1000000, 22, 10) done at 340 s
('table1', 'pairs0.01', 1000000, 23, 10) done at 342 s
('table1', 'pairs0.01', 1000000, 24, 10) done at 344 s
('table1', 'pairs0.01', 1000000, 25, 10) done at 345 s
('table1', 'pairs0.01', 1000000, 26, 10) done at 347 s
('table1', 'pairs0.01', 1000000, 27, 10) done at 348 s
('table1', 'pairs0.01', 1000000, 28, 10) done at 350 s
('table1', 'pairs0.01', 1000000, 29, 10) done at 351 s
('table1', 'pairs0.01', 1000000, 30, 10) done at 353 s
('table1', 'pairs0.01', 1000000, 31, 10) done at 355 s
('table1', 'pairs0.01', 1000000, 32, 10) done at 356 s
('table1', 'pairs0.01', 1000000, 33, 10) done at 358 s
('table1', 'pairs0.01', 1000000, 34, 10) done at 359 s
('table1', 'pairs0.01', 1000000, 35, 10) done at 361 s
('table1', 'pairs0.01', 1000000, 36, 10) done at 363 s
('table1', 'pairs0.01', 1000000, 37, 10) done at 364 s
('table1', 'pairs0.01', 1000000, 38, 10) done at 366 s
('table1', 'pairs0.01', 1000000, 39, 10) done at 367 s
('table1', 'pairs0.05', 100000, 0, 50) done at 367 s
('table1', 'pairs0.05', 100000, 1, 50) done at 367 s
('table1', 'pairs0.05', 100000, 2, 50) done at 367 s
('table1', 'pairs0.05', 100000, 3, 50) done at 367 s
('table1', 'pairs0.05', 100000, 4, 50) done at 367 s
('table1', 'pairs0.05', 100000, 5, 50) done at 367 s
('table1', 'pairs0.05', 100000, 6, 50) done at 369 s
('table1', 'pairs0.05', 100000, 7, 50) done at 371 s
('table1', 'pairs0.05', 100000, 8, 50) done at 372 s
('table1', 'pairs0.05', 100000, 9, 50) done at 374 s
('table1', 'pairs0.05', 100000, 10, 50) done at 375 s
('table1', 'pairs0.05', 100000, 11, 50) done at 377 s
('table1', 'pairs0.05', 100000, 12, 50) done at 379 s
('table1', 'pairs0.05', 100000, 13, 50) done at 380 s
('table1', 'pairs0.05', 100000, 14, 50) done at 382 s
('table1', 'pairs0.05', 100000, 15, 50) done at 383 s
('table1', 'pairs0.05', 100000, 16, 50) done at 385 s
('table1', 'pairs0.05', 100000, 17, 50) done at 386 s
('table1', 'pairs0.05', 100000, 18, 50) done at 388 s
('table1', 'pairs0.05', 100000, 19, 50) done at 390 s
('table1', 'pairs0.05', 1000000, 0, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 1, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 2, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 3, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 4, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 5, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 6, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 7, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 8, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 9, 10) done at 390 s
('table1', 'pairs0.05', 1000000, 10, 10) done at 391 s
('table1', 'pairs0.05', 1000000, 11, 10) done at 393 s
('table1', 'pairs0.05', 1000000, 12, 10) done at 394 s
('table1', 'pairs0.05', 1000000, 13, 10) done at 396 s
('table1', 'pairs0.05', 1000000, 14, 10) done at 398 s
('table1', 'pairs0.05', 1000000, 15, 10) done at 399 s
('table1', 'pairs0.05', 1000000, 16, 10) done at 401 s
('table1', 'pairs0.05', 1000000, 17, 10) done at 403 s
('table1', 'pairs0.05', 1000000, 18, 10) done at 404 s
('table1', 'pairs0.05', 1000000, 19, 10) done at 406 s
('table1', 'pairs0.05', 1000000, 20, 10) done at 407 s
('table1', 'pairs0.05', 1000000, 21, 10) done at 409 s
('table1', 'pairs0.05', 1000000, 22, 10) done at 411 s
('table1', 'pairs0.05', 1000000, 23, 10) done at 412 s
('table1', 'pairs0.05', 1000000, 24, 10) done at 414 s
('table1', 'pairs0.05', 1000000, 25, 10) done at 415 s
('table1', 'pairs0.05', 1000000, 26, 10) done at 417 s
('table1', 'pairs0.05', 1000000, 27, 10) done at 419 s
('table1', 'pairs0.05', 1000000, 28, 10) done at 420 s
('table1', 'pairs0.05', 1000000, 29, 10) done at 422 s
('table1', 'pairs0.05', 1000000, 30, 10) done at 423 s
('table1', 'pairs0.05', 1000000, 31, 10) done at 425 s
('table1', 'pairs0.05', 1000000, 32, 10) done at 427 s
('table1', 'pairs0.05', 1000000, 33, 10) done at 428 s
('table1', 'pairs0.05', 1000000, 34, 10) done at 430 s
('table1', 'pairs0.05', 1000000, 35, 10) done at 432 s
('table1', 'pairs0.05', 1000000, 36, 10) done at 433 s
('table1', 'pairs0.05', 1000000, 37, 10) done at 435 s
('table1', 'pairs0.05', 1000000, 38, 10) done at 436 s
('table1', 'pairs0.05', 1000000, 39, 10) done at 438 s
('table1', 'bg0.02', 100000, 0, 50) done at 438 s
('table1', 'bg0.02', 100000, 1, 50) done at 438 s
('table1', 'bg0.02', 100000, 2, 50) done at 438 s
('table1', 'bg0.02', 100000, 3, 50) done at 438 s
('table1', 'bg0.02', 100000, 4, 50) done at 438 s
('table1', 'bg0.02', 100000, 5, 50) done at 438 s
('table1', 'bg0.02', 100000, 6, 50) done at 439 s
('table1', 'bg0.02', 100000, 7, 50) done at 441 s
('table1', 'bg0.02', 100000, 8, 50) done at 443 s
('table1', 'bg0.02', 100000, 9, 50) done at 444 s
('table1', 'bg0.02', 100000, 10, 50) done at 446 s
('table1', 'bg0.02', 100000, 11, 50) done at 447 s
('table1', 'bg0.02', 100000, 12, 50) done at 449 s
('table1', 'bg0.02', 100000, 13, 50) done at 450 s
('table1', 'bg0.02', 100000, 14, 50) done at 452 s
('table1', 'bg0.02', 100000, 15, 50) done at 454 s
('table1', 'bg0.02', 100000, 16, 50) done at 455 s
('table1', 'bg0.02', 100000, 17, 50) done at 457 s
('table1', 'bg0.02', 100000, 18, 50) done at 458 s
('table1', 'bg0.02', 100000, 19, 50) done at 460 s
('table1', 'bg0.02', 1000000, 0, 10) done at 460 s
('table1', 'bg0.02', 1000000, 1, 10) done at 460 s
('table1', 'bg0.02', 1000000, 2, 10) done at 460 s
('table1', 'bg0.02', 1000000, 3, 10) done at 460 s
('table1', 'bg0.02', 1000000, 4, 10) done at 460 s
('table1', 'bg0.02', 1000000, 5, 10) done at 460 s
('table1', 'bg0.02', 1000000, 6, 10) done at 460 s
('table1', 'bg0.02', 1000000, 7, 10) done at 460 s
('table1', 'bg0.02', 1000000, 8, 10) done at 460 s
('table1', 'bg0.02', 1000000, 9, 10) done at 460 s
('table1', 'bg0.02', 1000000, 10, 10) done at 461 s
('table1', 'bg0.02', 1000000, 11, 10) done at 463 s
('table1', 'bg0.02', 1000000, 12, 10) done at 464 s
('table1', 'bg0.02', 1000000, 13, 10) done at 466 s
('table1', 'bg0.02', 1000000, 14, 10) done at 467 s
('table1', 'bg0.02', 1000000, 15, 10) done at 469 s
('table1', 'bg0.02', 1000000, 16, 10) done at 470 s
('table1', 'bg0.02', 1000000, 17, 10) done at 472 s
('table1', 'bg0.02', 1000000, 18, 10) done at 473 s
('table1', 'bg0.02', 1000000, 19, 10) done at 475 s
('table1', 'bg0.02', 1000000, 20, 10) done at 476 s
('table1', 'bg0.02', 1000000, 21, 10) done at 478 s
('table1', 'bg0.02', 1000000, 22, 10) done at 479 s
('table1', 'bg0.02', 1000000, 23, 10) done at 481 s
('table1', 'bg0.02', 1000000, 24, 10) done at 482 s
('table1', 'bg0.02', 1000000, 25, 10) done at 484 s
('table1', 'bg0.02', 1000000, 26, 10) done at 485 s
('table1', 'bg0.02', 1000000, 27, 10) done at 487 s
('table1', 'bg0.02', 1000000, 28, 10) done at 488 s
('table1', 'bg0.02', 1000000, 29, 10) done at 490 s
('table1', 'bg0.02', 1000000, 30, 10) done at 491 s
('table1', 'bg0.02', 1000000, 31, 10) done at 493 s
('table1', 'bg0.02', 1000000, 32, 10) done at 494 s
('table1', 'bg0.02', 1000000, 33, 10) done at 496 s
('table1', 'bg0.02', 1000000, 34, 10) done at 497 s
('table1', 'bg0.02', 1000000, 35, 10) done at 499 s
('table1', 'bg0.02', 1000000, 36, 10) done at 500 s
('table1', 'bg0.02', 1000000, 37, 10) done at 502 s
('table1', 'bg0.02', 1000000, 38, 10) done at 503 s
('table1', 'bg0.02', 1000000, 39, 10) done at 505 s
('table1', 'bg0.05', 100000, 0, 50) done at 505 s
('table1', 'bg0.05', 100000, 1, 50) done at 505 s
('table1', 'bg0.05', 100000, 2, 50) done at 505 s
('table1', 'bg0.05', 100000, 3, 50) done at 505 s
('table1', 'bg0.05', 100000, 4, 50) done at 505 s
('table1', 'bg0.05', 100000, 5, 50) done at 505 s
('table1', 'bg0.05', 100000, 6, 50) done at 506 s
('table1', 'bg0.05', 100000, 7, 50) done at 508 s
('table1', 'bg0.05', 100000, 8, 50) done at 509 s
('table1', 'bg0.05', 100000, 9, 50) done at 511 s
('table1', 'bg0.05', 100000, 10, 50) done at 512 s
('table1', 'bg0.05', 100000, 11, 50) done at 514 s
('table1', 'bg0.05', 100000, 12, 50) done at 515 s
('table1', 'bg0.05', 100000, 13, 50) done at 517 s
('table1', 'bg0.05', 100000, 14, 50) done at 519 s
('table1', 'bg0.05', 100000, 15, 50) done at 520 s
('table1', 'bg0.05', 100000, 16, 50) done at 522 s
('table1', 'bg0.05', 100000, 17, 50) done at 523 s
('table1', 'bg0.05', 100000, 18, 50) done at 525 s
('table1', 'bg0.05', 100000, 19, 50) done at 526 s
('table1', 'bg0.05', 1000000, 0, 10) done at 526 s
('table1', 'bg0.05', 1000000, 1, 10) done at 526 s
('table1', 'bg0.05', 1000000, 2, 10) done at 526 s
('table1', 'bg0.05', 1000000, 3, 10) done at 526 s
('table1', 'bg0.05', 1000000, 4, 10) done at 526 s
('table1', 'bg0.05', 1000000, 5, 10) done at 526 s
('table1', 'bg0.05', 1000000, 6, 10) done at 526 s
('table1', 'bg0.05', 1000000, 7, 10) done at 526 s
('table1', 'bg0.05', 1000000, 8, 10) done at 526 s
('table1', 'bg0.05', 1000000, 9, 10) done at 526 s
('table1', 'bg0.05', 1000000, 10, 10) done at 528 s
('table1', 'bg0.05', 1000000, 11, 10) done at 529 s
('table1', 'bg0.05', 1000000, 12, 10) done at 531 s
('table1', 'bg0.05', 1000000, 13, 10) done at 532 s
('table1', 'bg0.05', 1000000, 14, 10) done at 534 s
('table1', 'bg0.05', 1000000, 15, 10) done at 535 s
('table1', 'bg0.05', 1000000, 16, 10) done at 537 s
('table1', 'bg0.05', 1000000, 17, 10) done at 538 s
('table1', 'bg0.05', 1000000, 18, 10) done at 540 s
('table1', 'bg0.05', 1000000, 19, 10) done at 541 s
('table1', 'bg0.05', 1000000, 20, 10) done at 543 s
('table1', 'bg0.05', 1000000, 21, 10) done at 544 s
('table1', 'bg0.05', 1000000, 22, 10) done at 546 s
('table1', 'bg0.05', 1000000, 23, 10) done at 547 s
('table1', 'bg0.05', 1000000, 24, 10) done at 549 s
('table1', 'bg0.05', 1000000, 25, 10) done at 551 s
('table1', 'bg0.05', 1000000, 26, 10) done at 552 s
('table1', 'bg0.05', 1000000, 27, 10) done at 554 s
('table1', 'bg0.05', 1000000, 28, 10) done at 555 s
('table1', 'bg0.05', 1000000, 29, 10) done at 557 s
('table1', 'bg0.05', 1000000, 30, 10) done at 558 s
('table1', 'bg0.05', 1000000, 31, 10) done at 560 s
('table1', 'bg0.05', 1000000, 32, 10) done at 561 s
('table1', 'bg0.05', 1000000, 33, 10) done at 563 s
('table1', 'bg0.05', 1000000, 34, 10) done at 564 s
('table1', 'bg0.05', 1000000, 35, 10) done at 566 s
('table1', 'bg0.05', 1000000, 36, 10) done at 567 s
('table1', 'bg0.05', 1000000, 37, 10) done at 569 s
('table1', 'bg0.05', 1000000, 38, 10) done at 570 s
('table1', 'bg0.05', 1000000, 39, 10) done at 572 s
('table1', 'bg0.10', 100000, 0, 50) done at 572 s
('table1', 'bg0.10', 100000, 1, 50) done at 572 s
('table1', 'bg0.10', 100000, 2, 50) done at 572 s
('table1', 'bg0.10', 100000, 3, 50) done at 572 s
('table1', 'bg0.10', 100000, 4, 50) done at 572 s
('table1', 'bg0.10', 100000, 5, 50) done at 572 s
('table1', 'bg0.10', 100000, 6, 50) done at 573 s
('table1', 'bg0.10', 100000, 7, 50) done at 575 s
('table1', 'bg0.10', 100000, 8, 50) done at 576 s
('table1', 'bg0.10', 100000, 9, 50) done at 578 s
('table1', 'bg0.10', 100000, 10, 50) done at 579 s
('table1', 'bg0.10', 100000, 11, 50) done at 581 s
('table1', 'bg0.10', 100000, 12, 50) done at 582 s
('table1', 'bg0.10', 100000, 13, 50) done at 584 s
('table1', 'bg0.10', 100000, 14, 50) done at 586 s
('table1', 'bg0.10', 100000, 15, 50) done at 587 s
('table1', 'bg0.10', 100000, 16, 50) done at 589 s
('table1', 'bg0.10', 100000, 17, 50) done at 590 s
('table1', 'bg0.10', 100000, 18, 50) done at 592 s
('table1', 'bg0.10', 100000, 19, 50) done at 593 s
('table1', 'bg0.10', 1000000, 0, 10) done at 593 s
('table1', 'bg0.10', 1000000, 1, 10) done at 593 s
('table1', 'bg0.10', 1000000, 2, 10) done at 593 s
('table1', 'bg0.10', 1000000, 3, 10) done at 593 s
('table1', 'bg0.10', 1000000, 4, 10) done at 593 s
('table1', 'bg0.10', 1000000, 5, 10) done at 593 s
('table1', 'bg0.10', 1000000, 6, 10) done at 593 s
('table1', 'bg0.10', 1000000, 7, 10) done at 593 s
('table1', 'bg0.10', 1000000, 8, 10) done at 593 s
('table1', 'bg0.10', 1000000, 9, 10) done at 593 s
('table1', 'bg0.10', 1000000, 10, 10) done at 595 s
('table1', 'bg0.10', 1000000, 11, 10) done at 596 s
('table1', 'bg0.10', 1000000, 12, 10) done at 598 s
('table1', 'bg0.10', 1000000, 13, 10) done at 599 s
('table1', 'bg0.10', 1000000, 14, 10) done at 601 s
('table1', 'bg0.10', 1000000, 15, 10) done at 602 s
('table1', 'bg0.10', 1000000, 16, 10) done at 604 s
('table1', 'bg0.10', 1000000, 17, 10) done at 606 s
('table1', 'bg0.10', 1000000, 18, 10) done at 607 s
('table1', 'bg0.10', 1000000, 19, 10) done at 609 s
('table1', 'bg0.10', 1000000, 20, 10) done at 610 s
('table1', 'bg0.10', 1000000, 21, 10) done at 612 s
('table1', 'bg0.10', 1000000, 22, 10) done at 613 s
('table1', 'bg0.10', 1000000, 23, 10) done at 615 s
('table1', 'bg0.10', 1000000, 24, 10) done at 616 s
('table1', 'bg0.10', 1000000, 25, 10) done at 618 s
('table1', 'bg0.10', 1000000, 26, 10) done at 619 s
('table1', 'bg0.10', 1000000, 27, 10) done at 621 s
('table1', 'bg0.10', 1000000, 28, 10) done at 623 s
('table1', 'bg0.10', 1000000, 29, 10) done at 624 s
('table1', 'bg0.10', 1000000, 30, 10) done at 626 s
('table1', 'bg0.10', 1000000, 31, 10) done at 627 s
('table1', 'bg0.10', 1000000, 32, 10) done at 629 s
('table1', 'bg0.10', 1000000, 33, 10) done at 630 s
('table1', 'bg0.10', 1000000, 34, 10) done at 632 s
('table1', 'bg0.10', 1000000, 35, 10) done at 633 s
('table1', 'bg0.10', 1000000, 36, 10) done at 635 s
('table1', 'bg0.10', 1000000, 37, 10) done at 636 s
('table1', 'bg0.10', 1000000, 38, 10) done at 638 s
('table1', 'bg0.10', 1000000, 39, 10) done at 639 s
('table1', 'uniform', 100000, 0, 50) done at 639 s
('table1', 'uniform', 100000, 1, 50) done at 639 s
('table1', 'uniform', 100000, 2, 50) done at 639 s
('table1', 'uniform', 100000, 3, 50) done at 639 s
('table1', 'uniform', 100000, 4, 50) done at 639 s
('table1', 'uniform', 100000, 5, 50) done at 639 s
('table1', 'uniform', 100000, 6, 50) done at 641 s
('table1', 'uniform', 100000, 7, 50) done at 642 s
('table1', 'uniform', 100000, 8, 50) done at 643 s
('table1', 'uniform', 100000, 9, 50) done at 645 s
('table1', 'uniform', 100000, 10, 50) done at 646 s
('table1', 'uniform', 100000, 11, 50) done at 647 s
('table1', 'uniform', 100000, 12, 50) done at 649 s
('table1', 'uniform', 100000, 13, 50) done at 650 s
('table1', 'uniform', 100000, 14, 50) done at 651 s
('table1', 'uniform', 100000, 15, 50) done at 652 s
('table1', 'uniform', 100000, 16, 50) done at 654 s
('table1', 'uniform', 100000, 17, 50) done at 655 s
('table1', 'uniform', 100000, 18, 50) done at 656 s
('table1', 'uniform', 100000, 19, 50) done at 658 s
('table1', 'uniform', 1000000, 0, 10) done at 658 s
('table1', 'uniform', 1000000, 1, 10) done at 658 s
('table1', 'uniform', 1000000, 2, 10) done at 658 s
('table1', 'uniform', 1000000, 3, 10) done at 658 s
('table1', 'uniform', 1000000, 4, 10) done at 658 s
('table1', 'uniform', 1000000, 5, 10) done at 658 s
('table1', 'uniform', 1000000, 6, 10) done at 658 s
('table1', 'uniform', 1000000, 7, 10) done at 658 s
('table1', 'uniform', 1000000, 8, 10) done at 658 s
('table1', 'uniform', 1000000, 9, 10) done at 658 s
('table1', 'uniform', 1000000, 10, 10) done at 659 s
('table1', 'uniform', 1000000, 11, 10) done at 660 s
('table1', 'uniform', 1000000, 12, 10) done at 661 s
('table1', 'uniform', 1000000, 13, 10) done at 662 s
('table1', 'uniform', 1000000, 14, 10) done at 663 s
('table1', 'uniform', 1000000, 15, 10) done at 665 s
('table1', 'uniform', 1000000, 16, 10) done at 666 s
('table1', 'uniform', 1000000, 17, 10) done at 667 s
('table1', 'uniform', 1000000, 18, 10) done at 668 s
('table1', 'uniform', 1000000, 19, 10) done at 669 s
('table1', 'uniform', 1000000, 20, 10) done at 670 s
('table1', 'uniform', 1000000, 21, 10) done at 671 s
('table1', 'uniform', 1000000, 22, 10) done at 673 s
('table1', 'uniform', 1000000, 23, 10) done at 674 s
('table1', 'uniform', 1000000, 24, 10) done at 675 s
('table1', 'uniform', 1000000, 25, 10) done at 676 s
('table1', 'uniform', 1000000, 26, 10) done at 677 s
('table1', 'uniform', 1000000, 27, 10) done at 678 s
('table1', 'uniform', 1000000, 28, 10) done at 679 s
('table1', 'uniform', 1000000, 29, 10) done at 681 s
('table1', 'uniform', 1000000, 30, 10) done at 682 s
('table1', 'uniform', 1000000, 31, 10) done at 683 s
('table1', 'uniform', 1000000, 32, 10) done at 684 s
('table1', 'uniform', 1000000, 33, 10) done at 685 s
('table1', 'uniform', 1000000, 34, 10) done at 686 s
('table1', 'uniform', 1000000, 35, 10) done at 688 s
('table1', 'uniform', 1000000, 36, 10) done at 689 s
('table1', 'uniform', 1000000, 37, 10) done at 690 s
('table1', 'uniform', 1000000, 38, 10) done at 691 s
('table1', 'uniform', 1000000, 39, 10) done at 692 s
('table1', 'lognormal', 100000, 0, 50) done at 692 s
('table1', 'lognormal', 100000, 1, 50) done at 692 s
('table1', 'lognormal', 100000, 2, 50) done at 692 s
('table1', 'lognormal', 100000, 3, 50) done at 692 s
('table1', 'lognormal', 100000, 4, 50) done at 692 s
('table1', 'lognormal', 100000, 5, 50) done at 692 s
('table1', 'lognormal', 100000, 6, 50) done at 694 s
('table1', 'lognormal', 100000, 7, 50) done at 695 s
('table1', 'lognormal', 100000, 8, 50) done at 697 s
('table1', 'lognormal', 100000, 9, 50) done at 698 s
('table1', 'lognormal', 100000, 10, 50) done at 700 s
('table1', 'lognormal', 100000, 11, 50) done at 701 s
('table1', 'lognormal', 100000, 12, 50) done at 703 s
('table1', 'lognormal', 100000, 13, 50) done at 705 s
('table1', 'lognormal', 100000, 14, 50) done at 706 s
('table1', 'lognormal', 100000, 15, 50) done at 708 s
('table1', 'lognormal', 100000, 16, 50) done at 709 s
('table1', 'lognormal', 100000, 17, 50) done at 711 s
('table1', 'lognormal', 100000, 18, 50) done at 712 s
('table1', 'lognormal', 100000, 19, 50) done at 714 s
('table1', 'lognormal', 1000000, 0, 10) done at 714 s
('table1', 'lognormal', 1000000, 1, 10) done at 714 s
('table1', 'lognormal', 1000000, 2, 10) done at 714 s
('table1', 'lognormal', 1000000, 3, 10) done at 714 s
('table1', 'lognormal', 1000000, 4, 10) done at 714 s
('table1', 'lognormal', 1000000, 5, 10) done at 714 s
('table1', 'lognormal', 1000000, 6, 10) done at 714 s
('table1', 'lognormal', 1000000, 7, 10) done at 714 s
('table1', 'lognormal', 1000000, 8, 10) done at 714 s
('table1', 'lognormal', 1000000, 9, 10) done at 714 s
('table1', 'lognormal', 1000000, 10, 10) done at 715 s
('table1', 'lognormal', 1000000, 11, 10) done at 717 s
('table1', 'lognormal', 1000000, 12, 10) done at 718 s
('table1', 'lognormal', 1000000, 13, 10) done at 719 s
('table1', 'lognormal', 1000000, 14, 10) done at 721 s
('table1', 'lognormal', 1000000, 15, 10) done at 722 s
('table1', 'lognormal', 1000000, 16, 10) done at 724 s
('table1', 'lognormal', 1000000, 17, 10) done at 725 s
('table1', 'lognormal', 1000000, 18, 10) done at 726 s
('table1', 'lognormal', 1000000, 19, 10) done at 728 s
('table1', 'lognormal', 1000000, 20, 10) done at 729 s
('table1', 'lognormal', 1000000, 21, 10) done at 731 s
('table1', 'lognormal', 1000000, 22, 10) done at 732 s
('table1', 'lognormal', 1000000, 23, 10) done at 733 s
('table1', 'lognormal', 1000000, 24, 10) done at 735 s
('table1', 'lognormal', 1000000, 25, 10) done at 736 s
('table1', 'lognormal', 1000000, 26, 10) done at 738 s
('table1', 'lognormal', 1000000, 27, 10) done at 739 s
('table1', 'lognormal', 1000000, 28, 10) done at 740 s
('table1', 'lognormal', 1000000, 29, 10) done at 742 s
('table1', 'lognormal', 1000000, 30, 10) done at 743 s
('table1', 'lognormal', 1000000, 31, 10) done at 745 s
('table1', 'lognormal', 1000000, 32, 10) done at 746 s
('table1', 'lognormal', 1000000, 33, 10) done at 747 s
('table1', 'lognormal', 1000000, 34, 10) done at 749 s
('table1', 'lognormal', 1000000, 35, 10) done at 750 s
('table1', 'lognormal', 1000000, 36, 10) done at 751 s
('table1', 'lognormal', 1000000, 37, 10) done at 753 s
('table1', 'lognormal', 1000000, 38, 10) done at 754 s
('table1', 'lognormal', 1000000, 39, 10) done at 756 s
('table1', 'compound', 100000, 0, 50) done at 756 s
('table1', 'compound', 100000, 1, 50) done at 756 s
('table1', 'compound', 100000, 2, 50) done at 756 s
('table1', 'compound', 100000, 3, 50) done at 756 s
('table1', 'compound', 100000, 4, 50) done at 756 s
('table1', 'compound', 100000, 5, 50) done at 756 s
('table1', 'compound', 100000, 6, 50) done at 761 s
('table1', 'compound', 100000, 7, 50) done at 767 s
('table1', 'compound', 100000, 8, 50) done at 772 s
('table1', 'compound', 100000, 9, 50) done at 777 s
('table1', 'compound', 100000, 10, 50) done at 783 s
('table1', 'compound', 100000, 11, 50) done at 788 s
('table1', 'compound', 100000, 12, 50) done at 794 s
('table1', 'compound', 100000, 13, 50) done at 799 s
('table1', 'compound', 100000, 14, 50) done at 805 s
('table1', 'compound', 100000, 15, 50) done at 810 s
('table1', 'compound', 100000, 16, 50) done at 816 s
('table1', 'compound', 100000, 17, 50) done at 821 s
('table1', 'compound', 100000, 18, 50) done at 827 s
('table1', 'compound', 100000, 19, 50) done at 832 s
('table1', 'compound', 1000000, 0, 10) done at 832 s
('table1', 'compound', 1000000, 1, 10) done at 832 s
('table1', 'compound', 1000000, 2, 10) done at 832 s
('table1', 'compound', 1000000, 3, 10) done at 832 s
('table1', 'compound', 1000000, 4, 10) done at 832 s
('table1', 'compound', 1000000, 5, 10) done at 832 s
('table1', 'compound', 1000000, 6, 10) done at 832 s
('table1', 'compound', 1000000, 7, 10) done at 832 s
('table1', 'compound', 1000000, 8, 10) done at 832 s
('table1', 'compound', 1000000, 9, 10) done at 832 s
('table1', 'compound', 1000000, 10, 10) done at 836 s
('table1', 'compound', 1000000, 11, 10) done at 841 s
('table1', 'compound', 1000000, 12, 10) done at 845 s
('table1', 'compound', 1000000, 13, 10) done at 850 s
('table1', 'compound', 1000000, 14, 10) done at 854 s
('table1', 'compound', 1000000, 15, 10) done at 859 s
('table1', 'compound', 1000000, 16, 10) done at 863 s
('table1', 'compound', 1000000, 17, 10) done at 867 s
('table1', 'compound', 1000000, 18, 10) done at 872 s
('table1', 'compound', 1000000, 19, 10) done at 876 s
('table1', 'compound', 1000000, 20, 10) done at 881 s
('table1', 'compound', 1000000, 21, 10) done at 885 s
('table1', 'compound', 1000000, 22, 10) done at 890 s
('table1', 'compound', 1000000, 23, 10) done at 894 s
('table1', 'compound', 1000000, 24, 10) done at 899 s
('table1', 'compound', 1000000, 25, 10) done at 903 s
('table1', 'compound', 1000000, 26, 10) done at 907 s
('table1', 'compound', 1000000, 27, 10) done at 912 s
('table1', 'compound', 1000000, 28, 10) done at 916 s
('table1', 'compound', 1000000, 29, 10) done at 921 s
('table1', 'compound', 1000000, 30, 10) done at 925 s
('table1', 'compound', 1000000, 31, 10) done at 929 s
('table1', 'compound', 1000000, 32, 10) done at 934 s
('table1', 'compound', 1000000, 33, 10) done at 938 s
('table1', 'compound', 1000000, 34, 10) done at 943 s
('table1', 'compound', 1000000, 35, 10) done at 947 s
('table1', 'compound', 1000000, 36, 10) done at 952 s
('table1', 'compound', 1000000, 37, 10) done at 956 s
('table1', 'compound', 1000000, 38, 10) done at 960 s
('table1', 'compound', 1000000, 39, 10) done at 965 s
('table1', 'clusters2', 100000, 0, 50) done at 965 s
('table1', 'clusters2', 100000, 1, 50) done at 965 s
('table1', 'clusters2', 100000, 2, 50) done at 965 s
('table1', 'clusters2', 100000, 3, 50) done at 965 s
('table1', 'clusters2', 100000, 4, 50) done at 965 s
('table1', 'clusters2', 100000, 5, 50) done at 965 s
('table1', 'clusters2', 100000, 6, 50) done at 969 s
('table1', 'clusters2', 100000, 7, 50) done at 973 s
('table1', 'clusters2', 100000, 8, 50) done at 976 s
('table1', 'clusters2', 100000, 9, 50) done at 980 s
('table1', 'clusters2', 100000, 10, 50) done at 984 s
('table1', 'clusters2', 100000, 11, 50) done at 988 s
('table1', 'clusters2', 100000, 12, 50) done at 992 s
('table1', 'clusters2', 100000, 13, 50) done at 995 s
('table1', 'clusters2', 100000, 14, 50) done at 999 s
('table1', 'clusters2', 100000, 15, 50) done at 1003 s
('table1', 'clusters2', 100000, 16, 50) done at 1007 s
('table1', 'clusters2', 100000, 17, 50) done at 1011 s
('table1', 'clusters2', 100000, 18, 50) done at 1015 s
('table1', 'clusters2', 100000, 19, 50) done at 1018 s
('table1', 'clusters2', 1000000, 0, 10) done at 1018 s
('table1', 'clusters2', 1000000, 1, 10) done at 1018 s
('table1', 'clusters2', 1000000, 2, 10) done at 1018 s
('table1', 'clusters2', 1000000, 3, 10) done at 1018 s
('table1', 'clusters2', 1000000, 4, 10) done at 1018 s
('table1', 'clusters2', 1000000, 5, 10) done at 1018 s
('table1', 'clusters2', 1000000, 6, 10) done at 1018 s
('table1', 'clusters2', 1000000, 7, 10) done at 1018 s
('table1', 'clusters2', 1000000, 8, 10) done at 1018 s
('table1', 'clusters2', 1000000, 9, 10) done at 1018 s
('table1', 'clusters2', 1000000, 10, 10) done at 1021 s
('table1', 'clusters2', 1000000, 11, 10) done at 1024 s
('table1', 'clusters2', 1000000, 12, 10) done at 1027 s
('table1', 'clusters2', 1000000, 13, 10) done at 1030 s
('table1', 'clusters2', 1000000, 14, 10) done at 1033 s
('table1', 'clusters2', 1000000, 15, 10) done at 1036 s
('table1', 'clusters2', 1000000, 16, 10) done at 1039 s
('table1', 'clusters2', 1000000, 17, 10) done at 1042 s
('table1', 'clusters2', 1000000, 18, 10) done at 1045 s
('table1', 'clusters2', 1000000, 19, 10) done at 1048 s
('table1', 'clusters2', 1000000, 20, 10) done at 1051 s
('table1', 'clusters2', 1000000, 21, 10) done at 1054 s
('table1', 'clusters2', 1000000, 22, 10) done at 1057 s
('table1', 'clusters2', 1000000, 23, 10) done at 1060 s
('table1', 'clusters2', 1000000, 24, 10) done at 1063 s
('table1', 'clusters2', 1000000, 25, 10) done at 1066 s
('table1', 'clusters2', 1000000, 26, 10) done at 1069 s
('table1', 'clusters2', 1000000, 27, 10) done at 1072 s
('table1', 'clusters2', 1000000, 28, 10) done at 1075 s
('table1', 'clusters2', 1000000, 29, 10) done at 1078 s
('table1', 'clusters2', 1000000, 30, 10) done at 1081 s
('table1', 'clusters2', 1000000, 31, 10) done at 1084 s
('table1', 'clusters2', 1000000, 32, 10) done at 1087 s
('table1', 'clusters2', 1000000, 33, 10) done at 1090 s
('table1', 'clusters2', 1000000, 34, 10) done at 1093 s
('table1', 'clusters2', 1000000, 35, 10) done at 1096 s
('table1', 'clusters2', 1000000, 36, 10) done at 1099 s
('table1', 'clusters2', 1000000, 37, 10) done at 1102 s
('table1', 'clusters2', 1000000, 38, 10) done at 1105 s
('table1', 'clusters2', 1000000, 39, 10) done at 1108 s
('table1', 'clusters2half', 100000, 0, 50) done at 1108 s
('table1', 'clusters2half', 100000, 1, 50) done at 1108 s
('table1', 'clusters2half', 100000, 2, 50) done at 1108 s
('table1', 'clusters2half', 100000, 3, 50) done at 1108 s
('table1', 'clusters2half', 100000, 4, 50) done at 1108 s
('table1', 'clusters2half', 100000, 5, 50) done at 1108 s
('table1', 'clusters2half', 100000, 6, 50) done at 1110 s
('table1', 'clusters2half', 100000, 7, 50) done at 1112 s
('table1', 'clusters2half', 100000, 8, 50) done at 1114 s
('table1', 'clusters2half', 100000, 9, 50) done at 1116 s
('table1', 'clusters2half', 100000, 10, 50) done at 1118 s
('table1', 'clusters2half', 100000, 11, 50) done at 1120 s
('table1', 'clusters2half', 100000, 12, 50) done at 1122 s
('table1', 'clusters2half', 100000, 13, 50) done at 1124 s
('table1', 'clusters2half', 100000, 14, 50) done at 1125 s
('table1', 'clusters2half', 100000, 15, 50) done at 1127 s
('table1', 'clusters2half', 100000, 16, 50) done at 1129 s
('table1', 'clusters2half', 100000, 17, 50) done at 1131 s
('table1', 'clusters2half', 100000, 18, 50) done at 1133 s
('table1', 'clusters2half', 100000, 19, 50) done at 1135 s
('table1', 'clusters2half', 1000000, 0, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 1, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 2, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 3, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 4, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 5, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 6, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 7, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 8, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 9, 10) done at 1135 s
('table1', 'clusters2half', 1000000, 10, 10) done at 1137 s
('table1', 'clusters2half', 1000000, 11, 10) done at 1139 s
('table1', 'clusters2half', 1000000, 12, 10) done at 1141 s
('table1', 'clusters2half', 1000000, 13, 10) done at 1143 s
('table1', 'clusters2half', 1000000, 14, 10) done at 1145 s
('table1', 'clusters2half', 1000000, 15, 10) done at 1147 s
('table1', 'clusters2half', 1000000, 16, 10) done at 1149 s
('table1', 'clusters2half', 1000000, 17, 10) done at 1151 s
('table1', 'clusters2half', 1000000, 18, 10) done at 1153 s
('table1', 'clusters2half', 1000000, 19, 10) done at 1155 s
('table1', 'clusters2half', 1000000, 20, 10) done at 1157 s
('table1', 'clusters2half', 1000000, 21, 10) done at 1159 s
('table1', 'clusters2half', 1000000, 22, 10) done at 1161 s
('table1', 'clusters2half', 1000000, 23, 10) done at 1163 s
('table1', 'clusters2half', 1000000, 24, 10) done at 1165 s
('table1', 'clusters2half', 1000000, 25, 10) done at 1167 s
('table1', 'clusters2half', 1000000, 26, 10) done at 1168 s
('table1', 'clusters2half', 1000000, 27, 10) done at 1170 s
('table1', 'clusters2half', 1000000, 28, 10) done at 1172 s
('table1', 'clusters2half', 1000000, 29, 10) done at 1174 s
('table1', 'clusters2half', 1000000, 30, 10) done at 1176 s
('table1', 'clusters2half', 1000000, 31, 10) done at 1178 s
('table1', 'clusters2half', 1000000, 32, 10) done at 1180 s
('table1', 'clusters2half', 1000000, 33, 10) done at 1182 s
('table1', 'clusters2half', 1000000, 34, 10) done at 1184 s
('table1', 'clusters2half', 1000000, 35, 10) done at 1186 s
('table1', 'clusters2half', 1000000, 36, 10) done at 1188 s
('table1', 'clusters2half', 1000000, 37, 10) done at 1190 s
('table1', 'clusters2half', 1000000, 38, 10) done at 1192 s
('table1', 'clusters2half', 1000000, 39, 10) done at 1194 s
('table1', 'twopoint', 100000, 0, 50) done at 1194 s
('table1', 'twopoint', 100000, 1, 50) done at 1194 s
('table1', 'twopoint', 100000, 2, 50) done at 1194 s
('table1', 'twopoint', 100000, 3, 50) done at 1194 s
('table1', 'twopoint', 100000, 4, 50) done at 1194 s
('table1', 'twopoint', 100000, 5, 50) done at 1194 s
('table1', 'twopoint', 100000, 6, 50) done at 1196 s
('table1', 'twopoint', 100000, 7, 50) done at 1197 s
('table1', 'twopoint', 100000, 8, 50) done at 1198 s
('table1', 'twopoint', 100000, 9, 50) done at 1200 s
('table1', 'twopoint', 100000, 10, 50) done at 1201 s
('table1', 'twopoint', 100000, 11, 50) done at 1202 s
('table1', 'twopoint', 100000, 12, 50) done at 1204 s
('table1', 'twopoint', 100000, 13, 50) done at 1205 s
('table1', 'twopoint', 100000, 14, 50) done at 1206 s
('table1', 'twopoint', 100000, 15, 50) done at 1208 s
('table1', 'twopoint', 100000, 16, 50) done at 1209 s
('table1', 'twopoint', 100000, 17, 50) done at 1210 s
('table1', 'twopoint', 100000, 18, 50) done at 1212 s
('table1', 'twopoint', 100000, 19, 50) done at 1213 s
('table1', 'twopoint', 1000000, 0, 10) done at 1213 s
('table1', 'twopoint', 1000000, 1, 10) done at 1213 s
('table1', 'twopoint', 1000000, 2, 10) done at 1213 s
('table1', 'twopoint', 1000000, 3, 10) done at 1213 s
('table1', 'twopoint', 1000000, 4, 10) done at 1213 s
('table1', 'twopoint', 1000000, 5, 10) done at 1213 s
('table1', 'twopoint', 1000000, 6, 10) done at 1213 s
('table1', 'twopoint', 1000000, 7, 10) done at 1213 s
('table1', 'twopoint', 1000000, 8, 10) done at 1213 s
('table1', 'twopoint', 1000000, 9, 10) done at 1213 s
('table1', 'twopoint', 1000000, 10, 10) done at 1214 s
('table1', 'twopoint', 1000000, 11, 10) done at 1215 s
('table1', 'twopoint', 1000000, 12, 10) done at 1216 s
('table1', 'twopoint', 1000000, 13, 10) done at 1217 s
('table1', 'twopoint', 1000000, 14, 10) done at 1219 s
('table1', 'twopoint', 1000000, 15, 10) done at 1220 s
('table1', 'twopoint', 1000000, 16, 10) done at 1221 s
('table1', 'twopoint', 1000000, 17, 10) done at 1222 s
('table1', 'twopoint', 1000000, 18, 10) done at 1223 s
('table1', 'twopoint', 1000000, 19, 10) done at 1224 s
('table1', 'twopoint', 1000000, 20, 10) done at 1225 s
('table1', 'twopoint', 1000000, 21, 10) done at 1227 s
('table1', 'twopoint', 1000000, 22, 10) done at 1228 s
('table1', 'twopoint', 1000000, 23, 10) done at 1229 s
('table1', 'twopoint', 1000000, 24, 10) done at 1230 s
('table1', 'twopoint', 1000000, 25, 10) done at 1231 s
('table1', 'twopoint', 1000000, 26, 10) done at 1232 s
('table1', 'twopoint', 1000000, 27, 10) done at 1233 s
('table1', 'twopoint', 1000000, 28, 10) done at 1235 s
('table1', 'twopoint', 1000000, 29, 10) done at 1236 s
('table1', 'twopoint', 1000000, 30, 10) done at 1237 s
('table1', 'twopoint', 1000000, 31, 10) done at 1238 s
('table1', 'twopoint', 1000000, 32, 10) done at 1239 s
('table1', 'twopoint', 1000000, 33, 10) done at 1240 s
('table1', 'twopoint', 1000000, 34, 10) done at 1241 s
('table1', 'twopoint', 1000000, 35, 10) done at 1242 s
('table1', 'twopoint', 1000000, 36, 10) done at 1244 s
('table1', 'twopoint', 1000000, 37, 10) done at 1245 s
('table1', 'twopoint', 1000000, 38, 10) done at 1246 s
('table1', 'twopoint', 1000000, 39, 10) done at 1247 s
('cuts1', 'null', 1000000, 0, 10) done at 1247 s
('cuts1', 'null', 1000000, 1, 10) done at 1247 s
('cuts1', 'null', 1000000, 2, 10) done at 1247 s
('cuts1', 'null', 1000000, 3, 10) done at 1247 s
('cuts1', 'null', 1000000, 4, 10) done at 1247 s
('cuts1', 'null', 1000000, 5, 10) done at 1247 s
('cuts1', 'null', 1000000, 6, 10) done at 1247 s
('cuts1', 'null', 1000000, 7, 10) done at 1247 s
('cuts1', 'null', 1000000, 8, 10) done at 1247 s
('cuts1', 'null', 1000000, 9, 10) done at 1247 s
('cuts1', 'null', 1000000, 10, 10) done at 1249 s
('cuts1', 'null', 1000000, 11, 10) done at 1252 s
('cuts1', 'null', 1000000, 12, 10) done at 1254 s
('cuts1', 'null', 1000000, 13, 10) done at 1257 s
('cuts1', 'null', 1000000, 14, 10) done at 1259 s
('cuts1', 'null', 1000000, 15, 10) done at 1262 s
('cuts1', 'null', 1000000, 16, 10) done at 1264 s
('cuts1', 'null', 1000000, 17, 10) done at 1267 s
('cuts1', 'null', 1000000, 18, 10) done at 1269 s
('cuts1', 'null', 1000000, 19, 10) done at 1271 s
('cuts1', 'null', 1000000, 20, 10) done at 1274 s
('cuts1', 'null', 1000000, 21, 10) done at 1276 s
('cuts1', 'null', 1000000, 22, 10) done at 1279 s
('cuts1', 'null', 1000000, 23, 10) done at 1281 s
('cuts1', 'null', 1000000, 24, 10) done at 1284 s
('cuts1', 'null', 1000000, 25, 10) done at 1286 s
('cuts1', 'null', 1000000, 26, 10) done at 1289 s
('cuts1', 'null', 1000000, 27, 10) done at 1291 s
('cuts1', 'null', 1000000, 28, 10) done at 1294 s
('cuts1', 'null', 1000000, 29, 10) done at 1296 s
('cuts1', 'null', 1000000, 30, 10) done at 1298 s
('cuts1', 'null', 1000000, 31, 10) done at 1301 s
('cuts1', 'null', 1000000, 32, 10) done at 1303 s
('cuts1', 'null', 1000000, 33, 10) done at 1306 s
('cuts1', 'null', 1000000, 34, 10) done at 1308 s
('cuts1', 'null', 1000000, 35, 10) done at 1311 s
('cuts1', 'null', 1000000, 36, 10) done at 1313 s
('cuts1', 'null', 1000000, 37, 10) done at 1316 s
('cuts1', 'null', 1000000, 38, 10) done at 1318 s
('cuts1', 'null', 1000000, 39, 10) done at 1320 s
('cuts1', 'smear1', 1000000, 0, 10) done at 1323 s
('cuts1', 'smear1', 1000000, 1, 10) done at 1325 s
('cuts1', 'smear1', 1000000, 2, 10) done at 1328 s
('cuts1', 'smear1', 1000000, 3, 10) done at 1330 s
('cuts1', 'smear1', 1000000, 4, 10) done at 1333 s
('cuts1', 'smear1', 1000000, 5, 10) done at 1335 s
('cuts1', 'smear1', 1000000, 6, 10) done at 1338 s
('cuts1', 'smear1', 1000000, 7, 10) done at 1340 s
('cuts1', 'smear1', 1000000, 8, 10) done at 1343 s
('cuts1', 'smear1', 1000000, 9, 10) done at 1345 s
('cuts1', 'smear1', 1000000, 10, 10) done at 1348 s
('cuts1', 'smear1', 1000000, 11, 10) done at 1350 s
('cuts1', 'smear1', 1000000, 12, 10) done at 1353 s
('cuts1', 'smear1', 1000000, 13, 10) done at 1355 s
('cuts1', 'smear1', 1000000, 14, 10) done at 1358 s
('cuts1', 'smear1', 1000000, 15, 10) done at 1360 s
('cuts1', 'smear1', 1000000, 16, 10) done at 1363 s
('cuts1', 'smear1', 1000000, 17, 10) done at 1365 s
('cuts1', 'smear1', 1000000, 18, 10) done at 1368 s
('cuts1', 'smear1', 1000000, 19, 10) done at 1370 s
('cuts1', 'smear1', 1000000, 20, 10) done at 1373 s
('cuts1', 'smear1', 1000000, 21, 10) done at 1375 s
('cuts1', 'smear1', 1000000, 22, 10) done at 1377 s
('cuts1', 'smear1', 1000000, 23, 10) done at 1380 s
('cuts1', 'smear1', 1000000, 24, 10) done at 1382 s
('cuts1', 'smear1', 1000000, 25, 10) done at 1385 s
('cuts1', 'smear1', 1000000, 26, 10) done at 1387 s
('cuts1', 'smear1', 1000000, 27, 10) done at 1390 s
('cuts1', 'smear1', 1000000, 28, 10) done at 1392 s
('cuts1', 'smear1', 1000000, 29, 10) done at 1395 s
('cuts1', 'smear1', 1000000, 30, 10) done at 1397 s
('cuts1', 'smear1', 1000000, 31, 10) done at 1400 s
('cuts1', 'smear1', 1000000, 32, 10) done at 1402 s
('cuts1', 'smear1', 1000000, 33, 10) done at 1405 s
('cuts1', 'smear1', 1000000, 34, 10) done at 1407 s
('cuts1', 'smear1', 1000000, 35, 10) done at 1410 s
('cuts1', 'smear1', 1000000, 36, 10) done at 1412 s
('cuts1', 'smear1', 1000000, 37, 10) done at 1415 s
('cuts1', 'smear1', 1000000, 38, 10) done at 1417 s
('cuts1', 'smear1', 1000000, 39, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 0, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 1, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 2, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 3, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 4, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 5, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 6, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 7, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 8, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 9, 10) done at 1420 s
('cuts1', 'clan5', 1000000, 10, 10) done at 1424 s
('cuts1', 'clan5', 1000000, 11, 10) done at 1428 s
('cuts1', 'clan5', 1000000, 12, 10) done at 1432 s
('cuts1', 'clan5', 1000000, 13, 10) done at 1436 s
('cuts1', 'clan5', 1000000, 14, 10) done at 1440 s
('cuts1', 'clan5', 1000000, 15, 10) done at 1444 s
('cuts1', 'clan5', 1000000, 16, 10) done at 1448 s
('cuts1', 'clan5', 1000000, 17, 10) done at 1453 s
('cuts1', 'clan5', 1000000, 18, 10) done at 1457 s
('cuts1', 'clan5', 1000000, 19, 10) done at 1461 s
('cuts1', 'clan5', 1000000, 20, 10) done at 1465 s
('cuts1', 'clan5', 1000000, 21, 10) done at 1469 s
('cuts1', 'clan5', 1000000, 22, 10) done at 1473 s
('cuts1', 'clan5', 1000000, 23, 10) done at 1477 s
('cuts1', 'clan5', 1000000, 24, 10) done at 1481 s
('cuts1', 'clan5', 1000000, 25, 10) done at 1486 s
('cuts1', 'clan5', 1000000, 26, 10) done at 1490 s
('cuts1', 'clan5', 1000000, 27, 10) done at 1494 s
('cuts1', 'clan5', 1000000, 28, 10) done at 1498 s
('cuts1', 'clan5', 1000000, 29, 10) done at 1502 s
('cuts1', 'clan5', 1000000, 30, 10) done at 1506 s
('cuts1', 'clan5', 1000000, 31, 10) done at 1510 s
('cuts1', 'clan5', 1000000, 32, 10) done at 1514 s
('cuts1', 'clan5', 1000000, 33, 10) done at 1519 s
('cuts1', 'clan5', 1000000, 34, 10) done at 1523 s
('cuts1', 'clan5', 1000000, 35, 10) done at 1527 s
('cuts1', 'clan5', 1000000, 36, 10) done at 1531 s
('cuts1', 'clan5', 1000000, 37, 10) done at 1535 s
('cuts1', 'clan5', 1000000, 38, 10) done at 1539 s
('cuts1', 'clan5', 1000000, 39, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 0, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 1, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 2, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 3, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 4, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 5, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 6, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 7, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 8, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 9, 10) done at 1543 s
('cuts1', 'clan30', 1000000, 10, 10) done at 1547 s
('cuts1', 'clan30', 1000000, 11, 10) done at 1550 s
('cuts1', 'clan30', 1000000, 12, 10) done at 1553 s
('cuts1', 'clan30', 1000000, 13, 10) done at 1556 s
('cuts1', 'clan30', 1000000, 14, 10) done at 1559 s
('cuts1', 'clan30', 1000000, 15, 10) done at 1562 s
('cuts1', 'clan30', 1000000, 16, 10) done at 1565 s
('cuts1', 'clan30', 1000000, 17, 10) done at 1569 s
('cuts1', 'clan30', 1000000, 18, 10) done at 1572 s
('cuts1', 'clan30', 1000000, 19, 10) done at 1575 s
('cuts1', 'clan30', 1000000, 20, 10) done at 1578 s
('cuts1', 'clan30', 1000000, 21, 10) done at 1581 s
('cuts1', 'clan30', 1000000, 22, 10) done at 1584 s
('cuts1', 'clan30', 1000000, 23, 10) done at 1588 s
('cuts1', 'clan30', 1000000, 24, 10) done at 1591 s
('cuts1', 'clan30', 1000000, 25, 10) done at 1594 s
('cuts1', 'clan30', 1000000, 26, 10) done at 1597 s
('cuts1', 'clan30', 1000000, 27, 10) done at 1600 s
('cuts1', 'clan30', 1000000, 28, 10) done at 1603 s
('cuts1', 'clan30', 1000000, 29, 10) done at 1606 s
('cuts1', 'clan30', 1000000, 30, 10) done at 1610 s
('cuts1', 'clan30', 1000000, 31, 10) done at 1613 s
('cuts1', 'clan30', 1000000, 32, 10) done at 1616 s
('cuts1', 'clan30', 1000000, 33, 10) done at 1619 s
('cuts1', 'clan30', 1000000, 34, 10) done at 1622 s
('cuts1', 'clan30', 1000000, 35, 10) done at 1625 s
('cuts1', 'clan30', 1000000, 36, 10) done at 1629 s
('cuts1', 'clan30', 1000000, 37, 10) done at 1632 s
('cuts1', 'clan30', 1000000, 38, 10) done at 1635 s
('cuts1', 'clan30', 1000000, 39, 10) done at 1638 s
('cuts1', 'pairs0.01', 1000000, 0, 10) done at 1641 s
('cuts1', 'pairs0.01', 1000000, 1, 10) done at 1643 s
('cuts1', 'pairs0.01', 1000000, 2, 10) done at 1646 s
('cuts1', 'pairs0.01', 1000000, 3, 10) done at 1649 s
('cuts1', 'pairs0.01', 1000000, 4, 10) done at 1651 s
('cuts1', 'pairs0.01', 1000000, 5, 10) done at 1654 s
('cuts1', 'pairs0.01', 1000000, 6, 10) done at 1657 s
('cuts1', 'pairs0.01', 1000000, 7, 10) done at 1659 s
('cuts1', 'pairs0.01', 1000000, 8, 10) done at 1662 s
('cuts1', 'pairs0.01', 1000000, 9, 10) done at 1664 s
('cuts1', 'pairs0.01', 1000000, 10, 10) done at 1667 s
('cuts1', 'pairs0.01', 1000000, 11, 10) done at 1670 s
('cuts1', 'pairs0.01', 1000000, 12, 10) done at 1672 s
('cuts1', 'pairs0.01', 1000000, 13, 10) done at 1675 s
('cuts1', 'pairs0.01', 1000000, 14, 10) done at 1678 s
('cuts1', 'pairs0.01', 1000000, 15, 10) done at 1680 s
('cuts1', 'pairs0.01', 1000000, 16, 10) done at 1683 s
('cuts1', 'pairs0.01', 1000000, 17, 10) done at 1686 s
('cuts1', 'pairs0.01', 1000000, 18, 10) done at 1688 s
('cuts1', 'pairs0.01', 1000000, 19, 10) done at 1691 s
('cuts1', 'pairs0.01', 1000000, 20, 10) done at 1694 s
('cuts1', 'pairs0.01', 1000000, 21, 10) done at 1696 s
('cuts1', 'pairs0.01', 1000000, 22, 10) done at 1699 s
('cuts1', 'pairs0.01', 1000000, 23, 10) done at 1701 s
('cuts1', 'pairs0.01', 1000000, 24, 10) done at 1704 s
('cuts1', 'pairs0.01', 1000000, 25, 10) done at 1707 s
('cuts1', 'pairs0.01', 1000000, 26, 10) done at 1709 s
('cuts1', 'pairs0.01', 1000000, 27, 10) done at 1712 s
('cuts1', 'pairs0.01', 1000000, 28, 10) done at 1715 s
('cuts1', 'pairs0.01', 1000000, 29, 10) done at 1717 s
('cuts1', 'pairs0.01', 1000000, 30, 10) done at 1720 s
('cuts1', 'pairs0.01', 1000000, 31, 10) done at 1723 s
('cuts1', 'pairs0.01', 1000000, 32, 10) done at 1725 s
('cuts1', 'pairs0.01', 1000000, 33, 10) done at 1728 s
('cuts1', 'pairs0.01', 1000000, 34, 10) done at 1731 s
('cuts1', 'pairs0.01', 1000000, 35, 10) done at 1733 s
('cuts1', 'pairs0.01', 1000000, 36, 10) done at 1736 s
('cuts1', 'pairs0.01', 1000000, 37, 10) done at 1738 s
('cuts1', 'pairs0.01', 1000000, 38, 10) done at 1741 s
('cuts1', 'pairs0.01', 1000000, 39, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 0, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 1, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 2, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 3, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 4, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 5, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 6, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 7, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 8, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 9, 10) done at 1744 s
('cuts1', 'pairs0.05', 1000000, 10, 10) done at 1746 s
('cuts1', 'pairs0.05', 1000000, 11, 10) done at 1749 s
('cuts1', 'pairs0.05', 1000000, 12, 10) done at 1752 s
('cuts1', 'pairs0.05', 1000000, 13, 10) done at 1754 s
('cuts1', 'pairs0.05', 1000000, 14, 10) done at 1757 s
('cuts1', 'pairs0.05', 1000000, 15, 10) done at 1760 s
('cuts1', 'pairs0.05', 1000000, 16, 10) done at 1762 s
('cuts1', 'pairs0.05', 1000000, 17, 10) done at 1765 s
('cuts1', 'pairs0.05', 1000000, 18, 10) done at 1768 s
('cuts1', 'pairs0.05', 1000000, 19, 10) done at 1770 s
('cuts1', 'pairs0.05', 1000000, 20, 10) done at 1773 s
('cuts1', 'pairs0.05', 1000000, 21, 10) done at 1776 s
('cuts1', 'pairs0.05', 1000000, 22, 10) done at 1778 s
('cuts1', 'pairs0.05', 1000000, 23, 10) done at 1781 s
('cuts1', 'pairs0.05', 1000000, 24, 10) done at 1784 s
('cuts1', 'pairs0.05', 1000000, 25, 10) done at 1786 s
('cuts1', 'pairs0.05', 1000000, 26, 10) done at 1789 s
('cuts1', 'pairs0.05', 1000000, 27, 10) done at 1792 s
('cuts1', 'pairs0.05', 1000000, 28, 10) done at 1794 s
('cuts1', 'pairs0.05', 1000000, 29, 10) done at 1797 s
('cuts1', 'pairs0.05', 1000000, 30, 10) done at 1800 s
('cuts1', 'pairs0.05', 1000000, 31, 10) done at 1802 s
('cuts1', 'pairs0.05', 1000000, 32, 10) done at 1805 s
('cuts1', 'pairs0.05', 1000000, 33, 10) done at 1808 s
('cuts1', 'pairs0.05', 1000000, 34, 10) done at 1810 s
('cuts1', 'pairs0.05', 1000000, 35, 10) done at 1813 s
('cuts1', 'pairs0.05', 1000000, 36, 10) done at 1816 s
('cuts1', 'pairs0.05', 1000000, 37, 10) done at 1818 s
('cuts1', 'pairs0.05', 1000000, 38, 10) done at 1821 s
('cuts1', 'pairs0.05', 1000000, 39, 10) done at 1824 s
('cuts1', 'bg0.02', 1000000, 0, 10) done at 1826 s
('cuts1', 'bg0.02', 1000000, 1, 10) done at 1829 s
('cuts1', 'bg0.02', 1000000, 2, 10) done at 1831 s
('cuts1', 'bg0.02', 1000000, 3, 10) done at 1834 s
('cuts1', 'bg0.02', 1000000, 4, 10) done at 1836 s
('cuts1', 'bg0.02', 1000000, 5, 10) done at 1839 s
('cuts1', 'bg0.02', 1000000, 6, 10) done at 1842 s
('cuts1', 'bg0.02', 1000000, 7, 10) done at 1844 s
('cuts1', 'bg0.02', 1000000, 8, 10) done at 1847 s
('cuts1', 'bg0.02', 1000000, 9, 10) done at 1849 s
('cuts1', 'bg0.02', 1000000, 10, 10) done at 1852 s
('cuts1', 'bg0.02', 1000000, 11, 10) done at 1854 s
('cuts1', 'bg0.02', 1000000, 12, 10) done at 1857 s
('cuts1', 'bg0.02', 1000000, 13, 10) done at 1860 s
('cuts1', 'bg0.02', 1000000, 14, 10) done at 1862 s
('cuts1', 'bg0.02', 1000000, 15, 10) done at 1865 s
('cuts1', 'bg0.02', 1000000, 16, 10) done at 1867 s
('cuts1', 'bg0.02', 1000000, 17, 10) done at 1870 s
('cuts1', 'bg0.02', 1000000, 18, 10) done at 1872 s
('cuts1', 'bg0.02', 1000000, 19, 10) done at 1875 s
('cuts1', 'bg0.02', 1000000, 20, 10) done at 1877 s
('cuts1', 'bg0.02', 1000000, 21, 10) done at 1880 s
('cuts1', 'bg0.02', 1000000, 22, 10) done at 1883 s
('cuts1', 'bg0.02', 1000000, 23, 10) done at 1885 s
('cuts1', 'bg0.02', 1000000, 24, 10) done at 1888 s
('cuts1', 'bg0.02', 1000000, 25, 10) done at 1890 s
('cuts1', 'bg0.02', 1000000, 26, 10) done at 1893 s
('cuts1', 'bg0.02', 1000000, 27, 10) done at 1895 s
('cuts1', 'bg0.02', 1000000, 28, 10) done at 1898 s
('cuts1', 'bg0.02', 1000000, 29, 10) done at 1901 s
('cuts1', 'bg0.02', 1000000, 30, 10) done at 1903 s
('cuts1', 'bg0.02', 1000000, 31, 10) done at 1906 s
('cuts1', 'bg0.02', 1000000, 32, 10) done at 1908 s
('cuts1', 'bg0.02', 1000000, 33, 10) done at 1911 s
('cuts1', 'bg0.02', 1000000, 34, 10) done at 1913 s
('cuts1', 'bg0.02', 1000000, 35, 10) done at 1916 s
('cuts1', 'bg0.02', 1000000, 36, 10) done at 1918 s
('cuts1', 'bg0.02', 1000000, 37, 10) done at 1921 s
('cuts1', 'bg0.02', 1000000, 38, 10) done at 1924 s
('cuts1', 'bg0.02', 1000000, 39, 10) done at 1926 s
('cuts1', 'bg0.05', 1000000, 0, 10) done at 1929 s
('cuts1', 'bg0.05', 1000000, 1, 10) done at 1931 s
('cuts1', 'bg0.05', 1000000, 2, 10) done at 1934 s
('cuts1', 'bg0.05', 1000000, 3, 10) done at 1936 s
('cuts1', 'bg0.05', 1000000, 4, 10) done at 1939 s
('cuts1', 'bg0.05', 1000000, 5, 10) done at 1942 s
('cuts1', 'bg0.05', 1000000, 6, 10) done at 1944 s
('cuts1', 'bg0.05', 1000000, 7, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 8, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 9, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 10, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 11, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 12, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 13, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 14, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 15, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 16, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 17, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 18, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 19, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 20, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 21, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 22, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 23, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 24, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 25, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 26, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 27, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 28, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 29, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 30, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 31, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 32, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 33, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 34, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 35, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 36, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 37, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 38, 10) done at 1947 s
('cuts1', 'bg0.05', 1000000, 39, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 0, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 1, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 2, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 3, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 4, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 5, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 6, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 7, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 8, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 9, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 10, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 11, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 12, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 13, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 14, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 15, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 16, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 17, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 18, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 19, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 20, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 21, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 22, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 23, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 24, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 25, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 26, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 27, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 28, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 29, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 30, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 31, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 32, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 33, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 34, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 35, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 36, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 37, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 38, 10) done at 1947 s
('cuts1', 'bg0.10', 1000000, 39, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 0, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 1, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 2, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 3, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 4, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 5, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 6, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 7, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 8, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 9, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 10, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 11, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 12, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 13, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 14, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 15, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 16, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 17, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 18, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 19, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 20, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 21, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 22, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 23, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 24, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 25, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 26, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 27, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 28, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 29, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 30, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 31, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 32, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 33, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 34, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 35, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 36, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 37, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 38, 10) done at 1947 s
('cuts1', 'lognormal', 1000000, 39, 10) done at 1947 s
('cuts1', 'compound', 1000000, 0, 10) done at 1947 s
('cuts1', 'compound', 1000000, 1, 10) done at 1947 s
('cuts1', 'compound', 1000000, 2, 10) done at 1947 s
('cuts1', 'compound', 1000000, 3, 10) done at 1947 s
('cuts1', 'compound', 1000000, 4, 10) done at 1947 s
('cuts1', 'compound', 1000000, 5, 10) done at 1947 s
('cuts1', 'compound', 1000000, 6, 10) done at 1947 s
('cuts1', 'compound', 1000000, 7, 10) done at 1947 s
('cuts1', 'compound', 1000000, 8, 10) done at 1947 s
('cuts1', 'compound', 1000000, 9, 10) done at 1947 s
('cuts1', 'compound', 1000000, 10, 10) done at 1947 s
('cuts1', 'compound', 1000000, 11, 10) done at 1947 s
('cuts1', 'compound', 1000000, 12, 10) done at 1947 s
('cuts1', 'compound', 1000000, 13, 10) done at 1947 s
('cuts1', 'compound', 1000000, 14, 10) done at 1947 s
('cuts1', 'compound', 1000000, 15, 10) done at 1947 s
('cuts1', 'compound', 1000000, 16, 10) done at 1947 s
('cuts1', 'compound', 1000000, 17, 10) done at 1947 s
('cuts1', 'compound', 1000000, 18, 10) done at 1947 s
('cuts1', 'compound', 1000000, 19, 10) done at 1947 s
('cuts1', 'compound', 1000000, 20, 10) done at 1947 s
('cuts1', 'compound', 1000000, 21, 10) done at 1947 s
('cuts1', 'compound', 1000000, 22, 10) done at 1947 s
('cuts1', 'compound', 1000000, 23, 10) done at 1947 s
('cuts1', 'compound', 1000000, 24, 10) done at 1947 s
('cuts1', 'compound', 1000000, 25, 10) done at 1947 s
('cuts1', 'compound', 1000000, 26, 10) done at 1947 s
('cuts1', 'compound', 1000000, 27, 10) done at 1947 s
('cuts1', 'compound', 1000000, 28, 10) done at 1947 s
('cuts1', 'compound', 1000000, 29, 10) done at 1947 s
('cuts1', 'compound', 1000000, 30, 10) done at 1947 s
('cuts1', 'compound', 1000000, 31, 10) done at 1947 s
('cuts1', 'compound', 1000000, 32, 10) done at 1947 s
('cuts1', 'compound', 1000000, 33, 10) done at 1947 s
('cuts1', 'compound', 1000000, 34, 10) done at 1947 s
('cuts1', 'compound', 1000000, 35, 10) done at 1947 s
('cuts1', 'compound', 1000000, 36, 10) done at 1947 s
('cuts1', 'compound', 1000000, 37, 10) done at 1947 s
('cuts1', 'compound', 1000000, 38, 10) done at 1947 s
('cuts1', 'compound', 1000000, 39, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 0, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 1, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 2, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 3, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 4, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 5, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 6, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 7, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 8, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 9, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 10, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 11, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 12, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 13, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 14, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 15, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 16, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 17, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 18, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 19, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 20, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 21, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 22, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 23, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 24, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 25, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 26, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 27, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 28, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 29, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 30, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 31, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 32, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 33, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 34, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 35, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 36, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 37, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 38, 10) done at 1947 s
('cuts1', 'clusters2', 1000000, 39, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 0, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 1, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 2, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 3, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 4, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 5, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 6, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 7, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 8, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 9, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 10, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 11, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 12, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 13, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 14, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 15, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 16, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 17, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 18, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 19, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 20, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 21, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 22, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 23, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 24, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 25, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 26, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 27, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 28, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 29, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 30, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 31, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 32, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 33, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 34, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 35, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 36, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 37, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 38, 10) done at 1947 s
('cuts1', 'clusters2half', 1000000, 39, 10) done at 1947 s


==> anc/calc_SHORT/item2/verify/vdirect_run3.log <==
('cuts1', 'clusters2half', 1000000, 39, 10) done at 4 s
('cuts1', 'clusters2half', 1000000, 38, 10) done at 7 s
('cuts1', 'clusters2half', 1000000, 37, 10) done at 11 s
('cuts1', 'clusters2half', 1000000, 36, 10) done at 15 s
('cuts1', 'clusters2half', 1000000, 35, 10) done at 18 s
('cuts1', 'clusters2half', 1000000, 34, 10) done at 22 s
('cuts1', 'clusters2half', 1000000, 33, 10) done at 26 s
('cuts1', 'clusters2half', 1000000, 32, 10) done at 29 s
('cuts1', 'clusters2half', 1000000, 31, 10) done at 33 s
('cuts1', 'clusters2half', 1000000, 30, 10) done at 37 s
('cuts1', 'clusters2half', 1000000, 29, 10) done at 40 s
('cuts1', 'clusters2half', 1000000, 28, 10) done at 44 s
('cuts1', 'clusters2half', 1000000, 27, 10) done at 47 s
('cuts1', 'clusters2half', 1000000, 26, 10) done at 51 s
('cuts1', 'clusters2half', 1000000, 25, 10) done at 55 s
('cuts1', 'clusters2half', 1000000, 24, 10) done at 58 s
('cuts1', 'clusters2half', 1000000, 23, 10) done at 62 s
('cuts1', 'clusters2half', 1000000, 22, 10) done at 66 s
('cuts1', 'clusters2half', 1000000, 21, 10) done at 69 s
('cuts1', 'clusters2half', 1000000, 20, 10) done at 73 s
('cuts1', 'clusters2half', 1000000, 19, 10) done at 77 s
('cuts1', 'clusters2half', 1000000, 18, 10) done at 80 s
('cuts1', 'clusters2half', 1000000, 17, 10) done at 84 s
('cuts1', 'clusters2half', 1000000, 16, 10) done at 88 s
('cuts1', 'clusters2half', 1000000, 15, 10) done at 91 s
('cuts1', 'clusters2half', 1000000, 14, 10) done at 95 s
('cuts1', 'clusters2half', 1000000, 13, 10) done at 99 s
('cuts1', 'clusters2half', 1000000, 12, 10) done at 102 s
('cuts1', 'clusters2half', 1000000, 11, 10) done at 106 s
('cuts1', 'clusters2half', 1000000, 10, 10) done at 110 s
('cuts1', 'clusters2half', 1000000, 9, 10) done at 113 s
('cuts1', 'clusters2half', 1000000, 8, 10) done at 117 s
('cuts1', 'clusters2half', 1000000, 7, 10) done at 121 s
('cuts1', 'clusters2half', 1000000, 6, 10) done at 124 s
('cuts1', 'clusters2half', 1000000, 5, 10) done at 128 s
('cuts1', 'clusters2half', 1000000, 4, 10) done at 132 s
('cuts1', 'clusters2half', 1000000, 3, 10) done at 135 s
('cuts1', 'clusters2half', 1000000, 2, 10) done at 139 s
('cuts1', 'clusters2half', 1000000, 1, 10) done at 143 s
('cuts1', 'clusters2half', 1000000, 0, 10) done at 146 s
('cuts1', 'clusters2', 1000000, 39, 10) done at 153 s
('cuts1', 'clusters2', 1000000, 38, 10) done at 159 s
('cuts1', 'clusters2', 1000000, 37, 10) done at 166 s
('cuts1', 'clusters2', 1000000, 36, 10) done at 172 s
('cuts1', 'clusters2', 1000000, 35, 10) done at 178 s
('cuts1', 'clusters2', 1000000, 34, 10) done at 185 s
('cuts1', 'clusters2', 1000000, 33, 10) done at 191 s
('cuts1', 'clusters2', 1000000, 32, 10) done at 198 s
('cuts1', 'clusters2', 1000000, 31, 10) done at 204 s
('cuts1', 'clusters2', 1000000, 30, 10) done at 211 s
('cuts1', 'clusters2', 1000000, 29, 10) done at 217 s
('cuts1', 'clusters2', 1000000, 28, 10) done at 224 s
('cuts1', 'clusters2', 1000000, 27, 10) done at 230 s
('cuts1', 'clusters2', 1000000, 26, 10) done at 237 s
('cuts1', 'clusters2', 1000000, 25, 10) done at 243 s
('cuts1', 'clusters2', 1000000, 24, 10) done at 249 s
('cuts1', 'clusters2', 1000000, 23, 10) done at 256 s
('cuts1', 'clusters2', 1000000, 22, 10) done at 262 s
('cuts1', 'clusters2', 1000000, 21, 10) done at 269 s
('cuts1', 'clusters2', 1000000, 20, 10) done at 275 s
('cuts1', 'clusters2', 1000000, 19, 10) done at 282 s
('cuts1', 'clusters2', 1000000, 18, 10) done at 288 s
('cuts1', 'clusters2', 1000000, 17, 10) done at 295 s
('cuts1', 'clusters2', 1000000, 16, 10) done at 301 s
('cuts1', 'clusters2', 1000000, 15, 10) done at 307 s
('cuts1', 'clusters2', 1000000, 14, 10) done at 314 s
('cuts1', 'clusters2', 1000000, 13, 10) done at 320 s
('cuts1', 'clusters2', 1000000, 12, 10) done at 327 s
('cuts1', 'clusters2', 1000000, 11, 10) done at 333 s
('cuts1', 'clusters2', 1000000, 10, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 9, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 8, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 7, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 6, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 5, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 4, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 3, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 2, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 1, 10) done at 340 s
('cuts1', 'clusters2', 1000000, 0, 10) done at 340 s
('cuts1', 'compound', 1000000, 39, 10) done at 348 s
('cuts1', 'compound', 1000000, 38, 10) done at 357 s
('cuts1', 'compound', 1000000, 37, 10) done at 365 s
('cuts1', 'compound', 1000000, 36, 10) done at 374 s
('cuts1', 'compound', 1000000, 35, 10) done at 383 s
('cuts1', 'compound', 1000000, 34, 10) done at 391 s
('cuts1', 'compound', 1000000, 33, 10) done at 400 s
('cuts1', 'compound', 1000000, 32, 10) done at 408 s
('cuts1', 'compound', 1000000, 31, 10) done at 417 s
('cuts1', 'compound', 1000000, 30, 10) done at 425 s
('cuts1', 'compound', 1000000, 29, 10) done at 434 s
('cuts1', 'compound', 1000000, 28, 10) done at 442 s
('cuts1', 'compound', 1000000, 27, 10) done at 451 s
('cuts1', 'compound', 1000000, 26, 10) done at 460 s
('cuts1', 'compound', 1000000, 25, 10) done at 468 s
('cuts1', 'compound', 1000000, 24, 10) done at 477 s
('cuts1', 'compound', 1000000, 23, 10) done at 485 s
('cuts1', 'compound', 1000000, 22, 10) done at 494 s
('cuts1', 'compound', 1000000, 21, 10) done at 502 s
('cuts1', 'compound', 1000000, 20, 10) done at 511 s
('cuts1', 'compound', 1000000, 19, 10) done at 520 s
('cuts1', 'compound', 1000000, 18, 10) done at 528 s
('cuts1', 'compound', 1000000, 17, 10) done at 537 s
('cuts1', 'compound', 1000000, 16, 10) done at 545 s
('cuts1', 'compound', 1000000, 15, 10) done at 554 s
('cuts1', 'compound', 1000000, 14, 10) done at 563 s
('cuts1', 'compound', 1000000, 13, 10) done at 571 s
('cuts1', 'compound', 1000000, 12, 10) done at 580 s
('cuts1', 'compound', 1000000, 11, 10) done at 588 s
('cuts1', 'compound', 1000000, 10, 10) done at 597 s
('cuts1', 'compound', 1000000, 9, 10) done at 597 s
('cuts1', 'compound', 1000000, 8, 10) done at 597 s
('cuts1', 'compound', 1000000, 7, 10) done at 597 s
('cuts1', 'compound', 1000000, 6, 10) done at 597 s
('cuts1', 'compound', 1000000, 5, 10) done at 597 s
('cuts1', 'compound', 1000000, 4, 10) done at 597 s
('cuts1', 'compound', 1000000, 3, 10) done at 597 s
('cuts1', 'compound', 1000000, 2, 10) done at 597 s
('cuts1', 'compound', 1000000, 1, 10) done at 597 s
('cuts1', 'compound', 1000000, 0, 10) done at 597 s
('cuts1', 'lognormal', 1000000, 39, 10) done at 599 s
('cuts1', 'lognormal', 1000000, 38, 10) done at 602 s
('cuts1', 'lognormal', 1000000, 37, 10) done at 605 s
('cuts1', 'lognormal', 1000000, 36, 10) done at 607 s
('cuts1', 'lognormal', 1000000, 35, 10) done at 610 s
('cuts1', 'lognormal', 1000000, 34, 10) done at 612 s
('cuts1', 'lognormal', 1000000, 33, 10) done at 615 s
('cuts1', 'lognormal', 1000000, 32, 10) done at 618 s
('cuts1', 'lognormal', 1000000, 31, 10) done at 620 s
('cuts1', 'lognormal', 1000000, 30, 10) done at 623 s
('cuts1', 'lognormal', 1000000, 29, 10) done at 625 s
('cuts1', 'lognormal', 1000000, 28, 10) done at 628 s
('cuts1', 'lognormal', 1000000, 27, 10) done at 630 s
('cuts1', 'lognormal', 1000000, 26, 10) done at 633 s
('cuts1', 'lognormal', 1000000, 25, 10) done at 636 s
('cuts1', 'lognormal', 1000000, 24, 10) done at 638 s
('cuts1', 'lognormal', 1000000, 23, 10) done at 641 s
('cuts1', 'lognormal', 1000000, 22, 10) done at 643 s
('cuts1', 'lognormal', 1000000, 21, 10) done at 646 s
('cuts1', 'lognormal', 1000000, 20, 10) done at 649 s
('cuts1', 'lognormal', 1000000, 19, 10) done at 651 s
('cuts1', 'lognormal', 1000000, 18, 10) done at 654 s
('cuts1', 'lognormal', 1000000, 17, 10) done at 656 s
('cuts1', 'lognormal', 1000000, 16, 10) done at 659 s
('cuts1', 'lognormal', 1000000, 15, 10) done at 662 s
('cuts1', 'lognormal', 1000000, 14, 10) done at 664 s
('cuts1', 'lognormal', 1000000, 13, 10) done at 667 s
('cuts1', 'lognormal', 1000000, 12, 10) done at 669 s
('cuts1', 'lognormal', 1000000, 11, 10) done at 672 s
('cuts1', 'lognormal', 1000000, 10, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 9, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 8, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 7, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 6, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 5, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 4, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 3, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 2, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 1, 10) done at 674 s
('cuts1', 'lognormal', 1000000, 0, 10) done at 674 s
('cuts1', 'bg0.10', 1000000, 39, 10) done at 677 s
('cuts1', 'bg0.10', 1000000, 38, 10) done at 680 s
('cuts1', 'bg0.10', 1000000, 37, 10) done at 682 s
('cuts1', 'bg0.10', 1000000, 36, 10) done at 685 s
('cuts1', 'bg0.10', 1000000, 35, 10) done at 687 s
('cuts1', 'bg0.10', 1000000, 34, 10) done at 690 s
('cuts1', 'bg0.10', 1000000, 33, 10) done at 693 s
('cuts1', 'bg0.10', 1000000, 32, 10) done at 695 s
('cuts1', 'bg0.10', 1000000, 31, 10) done at 698 s
('cuts1', 'bg0.10', 1000000, 30, 10) done at 700 s
('cuts1', 'bg0.10', 1000000, 29, 10) done at 703 s
('cuts1', 'bg0.10', 1000000, 28, 10) done at 706 s
('cuts1', 'bg0.10', 1000000, 27, 10) done at 708 s
('cuts1', 'bg0.10', 1000000, 26, 10) done at 711 s
('cuts1', 'bg0.10', 1000000, 25, 10) done at 713 s
('cuts1', 'bg0.10', 1000000, 24, 10) done at 716 s
('cuts1', 'bg0.10', 1000000, 23, 10) done at 719 s
('cuts1', 'bg0.10', 1000000, 22, 10) done at 721 s
('cuts1', 'bg0.10', 1000000, 21, 10) done at 724 s
('cuts1', 'bg0.10', 1000000, 20, 10) done at 726 s
('cuts1', 'bg0.10', 1000000, 19, 10) done at 729 s
('cuts1', 'bg0.10', 1000000, 18, 10) done at 732 s
('cuts1', 'bg0.10', 1000000, 17, 10) done at 734 s
('cuts1', 'bg0.10', 1000000, 16, 10) done at 737 s
('cuts1', 'bg0.10', 1000000, 15, 10) done at 739 s
('cuts1', 'bg0.10', 1000000, 14, 10) done at 742 s
('cuts1', 'bg0.10', 1000000, 13, 10) done at 745 s
('cuts1', 'bg0.10', 1000000, 12, 10) done at 747 s
('cuts1', 'bg0.10', 1000000, 11, 10) done at 750 s
('cuts1', 'bg0.10', 1000000, 10, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 9, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 8, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 7, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 6, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 5, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 4, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 3, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 2, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 1, 10) done at 752 s
('cuts1', 'bg0.10', 1000000, 0, 10) done at 752 s
('cuts1', 'bg0.05', 1000000, 39, 10) done at 755 s
('cuts1', 'bg0.05', 1000000, 38, 10) done at 757 s
('cuts1', 'bg0.05', 1000000, 37, 10) done at 760 s
('cuts1', 'bg0.05', 1000000, 36, 10) done at 763 s
('cuts1', 'bg0.05', 1000000, 35, 10) done at 765 s
('cuts1', 'bg0.05', 1000000, 34, 10) done at 768 s
('cuts1', 'bg0.05', 1000000, 33, 10) done at 770 s
('cuts1', 'bg0.05', 1000000, 32, 10) done at 773 s
('cuts1', 'bg0.05', 1000000, 31, 10) done at 775 s
('cuts1', 'bg0.05', 1000000, 30, 10) done at 778 s
('cuts1', 'bg0.05', 1000000, 29, 10) done at 781 s
('cuts1', 'bg0.05', 1000000, 28, 10) done at 783 s
('cuts1', 'bg0.05', 1000000, 27, 10) done at 786 s
('cuts1', 'bg0.05', 1000000, 26, 10) done at 788 s
('cuts1', 'bg0.05', 1000000, 25, 10) done at 791 s
('cuts1', 'bg0.05', 1000000, 24, 10) done at 793 s
('cuts1', 'bg0.05', 1000000, 23, 10) done at 796 s
('cuts1', 'bg0.05', 1000000, 22, 10) done at 798 s
('cuts1', 'bg0.05', 1000000, 21, 10) done at 801 s
('cuts1', 'bg0.05', 1000000, 20, 10) done at 804 s
('cuts1', 'bg0.05', 1000000, 19, 10) done at 806 s
('cuts1', 'bg0.05', 1000000, 18, 10) done at 809 s
('cuts1', 'bg0.05', 1000000, 17, 10) done at 811 s
('cuts1', 'bg0.05', 1000000, 16, 10) done at 814 s
('cuts1', 'bg0.05', 1000000, 15, 10) done at 817 s
('cuts1', 'bg0.05', 1000000, 14, 10) done at 819 s
('cuts1', 'bg0.05', 1000000, 13, 10) done at 822 s
('cuts1', 'bg0.05', 1000000, 12, 10) done at 824 s
('cuts1', 'bg0.05', 1000000, 11, 10) done at 827 s
('cuts1', 'bg0.05', 1000000, 10, 10) done at 829 s
('cuts1', 'bg0.05', 1000000, 9, 10) done at 832 s
('cuts1', 'bg0.05', 1000000, 8, 10) done at 835 s
('cuts1', 'bg0.05', 1000000, 7, 10) done at 837 s
('cuts1', 'bg0.05', 1000000, 6, 10) done at 837 s
('cuts1', 'bg0.05', 1000000, 5, 10) done at 837 s
('cuts1', 'bg0.05', 1000000, 4, 10) done at 837 s
('cuts1', 'bg0.05', 1000000, 3, 10) done at 837 s
('cuts1', 'bg0.05', 1000000, 2, 10) done at 837 s
('cuts1', 'bg0.05', 1000000, 1, 10) done at 837 s
('cuts1', 'bg0.05', 1000000, 0, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 39, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 38, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 37, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 36, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 35, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 34, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 33, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 32, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 31, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 30, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 29, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 28, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 27, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 26, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 25, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 24, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 23, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 22, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 21, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 20, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 19, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 18, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 17, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 16, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 15, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 14, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 13, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 12, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 11, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 10, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 9, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 8, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 7, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 6, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 5, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 4, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 3, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 2, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 1, 10) done at 837 s
('cuts1', 'bg0.02', 1000000, 0, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 39, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 38, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 37, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 36, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 35, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 34, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 33, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 32, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 31, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 30, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 29, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 28, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 27, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 26, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 25, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 24, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 23, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 22, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 21, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 20, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 19, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 18, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 17, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 16, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 15, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 14, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 13, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 12, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 11, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 10, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 9, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 8, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 7, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 6, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 5, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 4, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 3, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 2, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 1, 10) done at 837 s
('cuts1', 'pairs0.05', 1000000, 0, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 39, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 38, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 37, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 36, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 35, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 34, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 33, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 32, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 31, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 30, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 29, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 28, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 27, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 26, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 25, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 24, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 23, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 22, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 21, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 20, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 19, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 18, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 17, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 16, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 15, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 14, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 13, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 12, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 11, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 10, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 9, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 8, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 7, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 6, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 5, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 4, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 3, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 2, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 1, 10) done at 837 s
('cuts1', 'pairs0.01', 1000000, 0, 10) done at 837 s
('cuts1', 'clan30', 1000000, 39, 10) done at 837 s
('cuts1', 'clan30', 1000000, 38, 10) done at 837 s
('cuts1', 'clan30', 1000000, 37, 10) done at 837 s
('cuts1', 'clan30', 1000000, 36, 10) done at 837 s
('cuts1', 'clan30', 1000000, 35, 10) done at 837 s
('cuts1', 'clan30', 1000000, 34, 10) done at 837 s
('cuts1', 'clan30', 1000000, 33, 10) done at 837 s
('cuts1', 'clan30', 1000000, 32, 10) done at 837 s
('cuts1', 'clan30', 1000000, 31, 10) done at 837 s
('cuts1', 'clan30', 1000000, 30, 10) done at 837 s
('cuts1', 'clan30', 1000000, 29, 10) done at 837 s
('cuts1', 'clan30', 1000000, 28, 10) done at 837 s
('cuts1', 'clan30', 1000000, 27, 10) done at 837 s
('cuts1', 'clan30', 1000000, 26, 10) done at 837 s
('cuts1', 'clan30', 1000000, 25, 10) done at 837 s
('cuts1', 'clan30', 1000000, 24, 10) done at 837 s
('cuts1', 'clan30', 1000000, 23, 10) done at 837 s
('cuts1', 'clan30', 1000000, 22, 10) done at 837 s
('cuts1', 'clan30', 1000000, 21, 10) done at 837 s
('cuts1', 'clan30', 1000000, 20, 10) done at 837 s
('cuts1', 'clan30', 1000000, 19, 10) done at 837 s
('cuts1', 'clan30', 1000000, 18, 10) done at 837 s
('cuts1', 'clan30', 1000000, 17, 10) done at 837 s
('cuts1', 'clan30', 1000000, 16, 10) done at 837 s
('cuts1', 'clan30', 1000000, 15, 10) done at 837 s
('cuts1', 'clan30', 1000000, 14, 10) done at 837 s
('cuts1', 'clan30', 1000000, 13, 10) done at 837 s
('cuts1', 'clan30', 1000000, 12, 10) done at 837 s
('cuts1', 'clan30', 1000000, 11, 10) done at 837 s
('cuts1', 'clan30', 1000000, 10, 10) done at 837 s
('cuts1', 'clan30', 1000000, 9, 10) done at 837 s
('cuts1', 'clan30', 1000000, 8, 10) done at 837 s
('cuts1', 'clan30', 1000000, 7, 10) done at 837 s
('cuts1', 'clan30', 1000000, 6, 10) done at 837 s
('cuts1', 'clan30', 1000000, 5, 10) done at 837 s
('cuts1', 'clan30', 1000000, 4, 10) done at 837 s
('cuts1', 'clan30', 1000000, 3, 10) done at 837 s
('cuts1', 'clan30', 1000000, 2, 10) done at 837 s
('cuts1', 'clan30', 1000000, 1, 10) done at 837 s
('cuts1', 'clan30', 1000000, 0, 10) done at 837 s
('cuts1', 'clan5', 1000000, 39, 10) done at 837 s
('cuts1', 'clan5', 1000000, 38, 10) done at 837 s
('cuts1', 'clan5', 1000000, 37, 10) done at 837 s
('cuts1', 'clan5', 1000000, 36, 10) done at 837 s
('cuts1', 'clan5', 1000000, 35, 10) done at 837 s
('cuts1', 'clan5', 1000000, 34, 10) done at 837 s
('cuts1', 'clan5', 1000000, 33, 10) done at 837 s
('cuts1', 'clan5', 1000000, 32, 10) done at 837 s
('cuts1', 'clan5', 1000000, 31, 10) done at 837 s
('cuts1', 'clan5', 1000000, 30, 10) done at 837 s
('cuts1', 'clan5', 1000000, 29, 10) done at 837 s
('cuts1', 'clan5', 1000000, 28, 10) done at 837 s
('cuts1', 'clan5', 1000000, 27, 10) done at 837 s
('cuts1', 'clan5', 1000000, 26, 10) done at 837 s
('cuts1', 'clan5', 1000000, 25, 10) done at 837 s
('cuts1', 'clan5', 1000000, 24, 10) done at 837 s
('cuts1', 'clan5', 1000000, 23, 10) done at 837 s
('cuts1', 'clan5', 1000000, 22, 10) done at 837 s
('cuts1', 'clan5', 1000000, 21, 10) done at 837 s
('cuts1', 'clan5', 1000000, 20, 10) done at 837 s
('cuts1', 'clan5', 1000000, 19, 10) done at 837 s
('cuts1', 'clan5', 1000000, 18, 10) done at 837 s
('cuts1', 'clan5', 1000000, 17, 10) done at 837 s
('cuts1', 'clan5', 1000000, 16, 10) done at 837 s
('cuts1', 'clan5', 1000000, 15, 10) done at 837 s
('cuts1', 'clan5', 1000000, 14, 10) done at 837 s
('cuts1', 'clan5', 1000000, 13, 10) done at 837 s
('cuts1', 'clan5', 1000000, 12, 10) done at 837 s
('cuts1', 'clan5', 1000000, 11, 10) done at 837 s
('cuts1', 'clan5', 1000000, 10, 10) done at 837 s
('cuts1', 'clan5', 1000000, 9, 10) done at 837 s
('cuts1', 'clan5', 1000000, 8, 10) done at 837 s
('cuts1', 'clan5', 1000000, 7, 10) done at 837 s
('cuts1', 'clan5', 1000000, 6, 10) done at 837 s
('cuts1', 'clan5', 1000000, 5, 10) done at 837 s
('cuts1', 'clan5', 1000000, 4, 10) done at 837 s
('cuts1', 'clan5', 1000000, 3, 10) done at 837 s
('cuts1', 'clan5', 1000000, 2, 10) done at 837 s
('cuts1', 'clan5', 1000000, 1, 10) done at 837 s
('cuts1', 'clan5', 1000000, 0, 10) done at 837 s
('cuts1', 'smear1', 1000000, 39, 10) done at 837 s
('cuts1', 'smear1', 1000000, 38, 10) done at 837 s
('cuts1', 'smear1', 1000000, 37, 10) done at 837 s
('cuts1', 'smear1', 1000000, 36, 10) done at 837 s
('cuts1', 'smear1', 1000000, 35, 10) done at 837 s
('cuts1', 'smear1', 1000000, 34, 10) done at 837 s
('cuts1', 'smear1', 1000000, 33, 10) done at 837 s
('cuts1', 'smear1', 1000000, 32, 10) done at 837 s
('cuts1', 'smear1', 1000000, 31, 10) done at 837 s
('cuts1', 'smear1', 1000000, 30, 10) done at 837 s
('cuts1', 'smear1', 1000000, 29, 10) done at 837 s
('cuts1', 'smear1', 1000000, 28, 10) done at 837 s
('cuts1', 'smear1', 1000000, 27, 10) done at 837 s
('cuts1', 'smear1', 1000000, 26, 10) done at 837 s
('cuts1', 'smear1', 1000000, 25, 10) done at 837 s
('cuts1', 'smear1', 1000000, 24, 10) done at 837 s
('cuts1', 'smear1', 1000000, 23, 10) done at 837 s
('cuts1', 'smear1', 1000000, 22, 10) done at 837 s
('cuts1', 'smear1', 1000000, 21, 10) done at 837 s
('cuts1', 'smear1', 1000000, 20, 10) done at 837 s
('cuts1', 'smear1', 1000000, 19, 10) done at 837 s
('cuts1', 'smear1', 1000000, 18, 10) done at 837 s
('cuts1', 'smear1', 1000000, 17, 10) done at 837 s
('cuts1', 'smear1', 1000000, 16, 10) done at 837 s
('cuts1', 'smear1', 1000000, 15, 10) done at 837 s
('cuts1', 'smear1', 1000000, 14, 10) done at 837 s
('cuts1', 'smear1', 1000000, 13, 10) done at 837 s
('cuts1', 'smear1', 1000000, 12, 10) done at 837 s
('cuts1', 'smear1', 1000000, 11, 10) done at 837 s
('cuts1', 'smear1', 1000000, 10, 10) done at 837 s
('cuts1', 'smear1', 1000000, 9, 10) done at 837 s
('cuts1', 'smear1', 1000000, 8, 10) done at 837 s
('cuts1', 'smear1', 1000000, 7, 10) done at 837 s
('cuts1', 'smear1', 1000000, 6, 10) done at 837 s
('cuts1', 'smear1', 1000000, 5, 10) done at 837 s
('cuts1', 'smear1', 1000000, 4, 10) done at 837 s
('cuts1', 'smear1', 1000000, 3, 10) done at 837 s
('cuts1', 'smear1', 1000000, 2, 10) done at 837 s
('cuts1', 'smear1', 1000000, 1, 10) done at 837 s
('cuts1', 'smear1', 1000000, 0, 10) done at 837 s
('cuts1', 'null', 1000000, 39, 10) done at 837 s
('cuts1', 'null', 1000000, 38, 10) done at 837 s
('cuts1', 'null', 1000000, 37, 10) done at 837 s
('cuts1', 'null', 1000000, 36, 10) done at 837 s
('cuts1', 'null', 1000000, 35, 10) done at 837 s
('cuts1', 'null', 1000000, 34, 10) done at 837 s
('cuts1', 'null', 1000000, 33, 10) done at 837 s
('cuts1', 'null', 1000000, 32, 10) done at 837 s
('cuts1', 'null', 1000000, 31, 10) done at 837 s
('cuts1', 'null', 1000000, 30, 10) done at 837 s
('cuts1', 'null', 1000000, 29, 10) done at 837 s
('cuts1', 'null', 1000000, 28, 10) done at 837 s
('cuts1', 'null', 1000000, 27, 10) done at 837 s
('cuts1', 'null', 1000000, 26, 10) done at 837 s
('cuts1', 'null', 1000000, 25, 10) done at 837 s
('cuts1', 'null', 1000000, 24, 10) done at 837 s
('cuts1', 'null', 1000000, 23, 10) done at 837 s
('cuts1', 'null', 1000000, 22, 10) done at 837 s
('cuts1', 'null', 1000000, 21, 10) done at 837 s
('cuts1', 'null', 1000000, 20, 10) done at 837 s
('cuts1', 'null', 1000000, 19, 10) done at 837 s
('cuts1', 'null', 1000000, 18, 10) done at 837 s
('cuts1', 'null', 1000000, 17, 10) done at 837 s
('cuts1', 'null', 1000000, 16, 10) done at 837 s
('cuts1', 'null', 1000000, 15, 10) done at 837 s
('cuts1', 'null', 1000000, 14, 10) done at 837 s
('cuts1', 'null', 1000000, 13, 10) done at 837 s
('cuts1', 'null', 1000000, 12, 10) done at 837 s
('cuts1', 'null', 1000000, 11, 10) done at 837 s
('cuts1', 'null', 1000000, 10, 10) done at 837 s
('cuts1', 'null', 1000000, 9, 10) done at 837 s
('cuts1', 'null', 1000000, 8, 10) done at 837 s
('cuts1', 'null', 1000000, 7, 10) done at 837 s
('cuts1', 'null', 1000000, 6, 10) done at 837 s
('cuts1', 'null', 1000000, 5, 10) done at 837 s
('cuts1', 'null', 1000000, 4, 10) done at 837 s
('cuts1', 'null', 1000000, 3, 10) done at 837 s
('cuts1', 'null', 1000000, 2, 10) done at 837 s
('cuts1', 'null', 1000000, 1, 10) done at 837 s
('cuts1', 'null', 1000000, 0, 10) done at 837 s
('table1', 'twopoint', 1000000, 39, 10) done at 837 s
('table1', 'twopoint', 1000000, 38, 10) done at 837 s
('table1', 'twopoint', 1000000, 37, 10) done at 837 s
('table1', 'twopoint', 1000000, 36, 10) done at 837 s
('table1', 'twopoint', 1000000, 35, 10) done at 837 s
('table1', 'twopoint', 1000000, 34, 10) done at 837 s
('table1', 'twopoint', 1000000, 33, 10) done at 837 s
('table1', 'twopoint', 1000000, 32, 10) done at 837 s
('table1', 'twopoint', 1000000, 31, 10) done at 837 s
('table1', 'twopoint', 1000000, 30, 10) done at 837 s
('table1', 'twopoint', 1000000, 29, 10) done at 837 s
('table1', 'twopoint', 1000000, 28, 10) done at 837 s
('table1', 'twopoint', 1000000, 27, 10) done at 837 s
('table1', 'twopoint', 1000000, 26, 10) done at 837 s
('table1', 'twopoint', 1000000, 25, 10) done at 837 s
('table1', 'twopoint', 1000000, 24, 10) done at 837 s
('table1', 'twopoint', 1000000, 23, 10) done at 837 s
('table1', 'twopoint', 1000000, 22, 10) done at 837 s
('table1', 'twopoint', 1000000, 21, 10) done at 837 s
('table1', 'twopoint', 1000000, 20, 10) done at 837 s
('table1', 'twopoint', 1000000, 19, 10) done at 837 s
('table1', 'twopoint', 1000000, 18, 10) done at 837 s
('table1', 'twopoint', 1000000, 17, 10) done at 837 s
('table1', 'twopoint', 1000000, 16, 10) done at 837 s
('table1', 'twopoint', 1000000, 15, 10) done at 837 s
('table1', 'twopoint', 1000000, 14, 10) done at 837 s
('table1', 'twopoint', 1000000, 13, 10) done at 837 s
('table1', 'twopoint', 1000000, 12, 10) done at 837 s
('table1', 'twopoint', 1000000, 11, 10) done at 837 s
('table1', 'twopoint', 1000000, 10, 10) done at 837 s
('table1', 'twopoint', 1000000, 9, 10) done at 837 s
('table1', 'twopoint', 1000000, 8, 10) done at 837 s
('table1', 'twopoint', 1000000, 7, 10) done at 837 s
('table1', 'twopoint', 1000000, 6, 10) done at 837 s
('table1', 'twopoint', 1000000, 5, 10) done at 837 s
('table1', 'twopoint', 1000000, 4, 10) done at 837 s
('table1', 'twopoint', 1000000, 3, 10) done at 837 s
('table1', 'twopoint', 1000000, 2, 10) done at 837 s
('table1', 'twopoint', 1000000, 1, 10) done at 837 s
('table1', 'twopoint', 1000000, 0, 10) done at 837 s
('table1', 'twopoint', 100000, 19, 50) done at 837 s
('table1', 'twopoint', 100000, 18, 50) done at 837 s
('table1', 'twopoint', 100000, 17, 50) done at 837 s
('table1', 'twopoint', 100000, 16, 50) done at 837 s
('table1', 'twopoint', 100000, 15, 50) done at 837 s
('table1', 'twopoint', 100000, 14, 50) done at 837 s
('table1', 'twopoint', 100000, 13, 50) done at 837 s
('table1', 'twopoint', 100000, 12, 50) done at 837 s
('table1', 'twopoint', 100000, 11, 50) done at 837 s
('table1', 'twopoint', 100000, 10, 50) done at 837 s
('table1', 'twopoint', 100000, 9, 50) done at 837 s
('table1', 'twopoint', 100000, 8, 50) done at 837 s
('table1', 'twopoint', 100000, 7, 50) done at 837 s
('table1', 'twopoint', 100000, 6, 50) done at 837 s
('table1', 'twopoint', 100000, 5, 50) done at 837 s
('table1', 'twopoint', 100000, 4, 50) done at 837 s
('table1', 'twopoint', 100000, 3, 50) done at 837 s
('table1', 'twopoint', 100000, 2, 50) done at 837 s
('table1', 'twopoint', 100000, 1, 50) done at 837 s
('table1', 'twopoint', 100000, 0, 50) done at 837 s
('table1', 'clusters2half', 1000000, 39, 10) done at 837 s
('table1', 'clusters2half', 1000000, 38, 10) done at 837 s
('table1', 'clusters2half', 1000000, 37, 10) done at 837 s
('table1', 'clusters2half', 1000000, 36, 10) done at 837 s
('table1', 'clusters2half', 1000000, 35, 10) done at 837 s
('table1', 'clusters2half', 1000000, 34, 10) done at 837 s
('table1', 'clusters2half', 1000000, 33, 10) done at 837 s
('table1', 'clusters2half', 1000000, 32, 10) done at 837 s
('table1', 'clusters2half', 1000000, 31, 10) done at 837 s
('table1', 'clusters2half', 1000000, 30, 10) done at 837 s
('table1', 'clusters2half', 1000000, 29, 10) done at 837 s
('table1', 'clusters2half', 1000000, 28, 10) done at 837 s
('table1', 'clusters2half', 1000000, 27, 10) done at 837 s
('table1', 'clusters2half', 1000000, 26, 10) done at 837 s
('table1', 'clusters2half', 1000000, 25, 10) done at 837 s
('table1', 'clusters2half', 1000000, 24, 10) done at 837 s
('table1', 'clusters2half', 1000000, 23, 10) done at 837 s
('table1', 'clusters2half', 1000000, 22, 10) done at 837 s
('table1', 'clusters2half', 1000000, 21, 10) done at 837 s
('table1', 'clusters2half', 1000000, 20, 10) done at 837 s
('table1', 'clusters2half', 1000000, 19, 10) done at 837 s
('table1', 'clusters2half', 1000000, 18, 10) done at 837 s
('table1', 'clusters2half', 1000000, 17, 10) done at 837 s
('table1', 'clusters2half', 1000000, 16, 10) done at 837 s
('table1', 'clusters2half', 1000000, 15, 10) done at 837 s
('table1', 'clusters2half', 1000000, 14, 10) done at 837 s
('table1', 'clusters2half', 1000000, 13, 10) done at 837 s
('table1', 'clusters2half', 1000000, 12, 10) done at 837 s
('table1', 'clusters2half', 1000000, 11, 10) done at 837 s
('table1', 'clusters2half', 1000000, 10, 10) done at 837 s
('table1', 'clusters2half', 1000000, 9, 10) done at 837 s
('table1', 'clusters2half', 1000000, 8, 10) done at 837 s
('table1', 'clusters2half', 1000000, 7, 10) done at 837 s
('table1', 'clusters2half', 1000000, 6, 10) done at 837 s
('table1', 'clusters2half', 1000000, 5, 10) done at 837 s
('table1', 'clusters2half', 1000000, 4, 10) done at 837 s
('table1', 'clusters2half', 1000000, 3, 10) done at 837 s
('table1', 'clusters2half', 1000000, 2, 10) done at 837 s
('table1', 'clusters2half', 1000000, 1, 10) done at 837 s
('table1', 'clusters2half', 1000000, 0, 10) done at 837 s
('table1', 'clusters2half', 100000, 19, 50) done at 837 s
('table1', 'clusters2half', 100000, 18, 50) done at 837 s
('table1', 'clusters2half', 100000, 17, 50) done at 837 s
('table1', 'clusters2half', 100000, 16, 50) done at 837 s
('table1', 'clusters2half', 100000, 15, 50) done at 837 s
('table1', 'clusters2half', 100000, 14, 50) done at 837 s
('table1', 'clusters2half', 100000, 13, 50) done at 837 s
('table1', 'clusters2half', 100000, 12, 50) done at 837 s
('table1', 'clusters2half', 100000, 11, 50) done at 837 s
('table1', 'clusters2half', 100000, 10, 50) done at 837 s
('table1', 'clusters2half', 100000, 9, 50) done at 837 s
('table1', 'clusters2half', 100000, 8, 50) done at 837 s
('table1', 'clusters2half', 100000, 7, 50) done at 837 s
('table1', 'clusters2half', 100000, 6, 50) done at 837 s
('table1', 'clusters2half', 100000, 5, 50) done at 837 s
('table1', 'clusters2half', 100000, 4, 50) done at 837 s
('table1', 'clusters2half', 100000, 3, 50) done at 837 s
('table1', 'clusters2half', 100000, 2, 50) done at 837 s
('table1', 'clusters2half', 100000, 1, 50) done at 837 s
('table1', 'clusters2half', 100000, 0, 50) done at 837 s
('table1', 'clusters2', 1000000, 39, 10) done at 837 s
('table1', 'clusters2', 1000000, 38, 10) done at 837 s
('table1', 'clusters2', 1000000, 37, 10) done at 837 s
('table1', 'clusters2', 1000000, 36, 10) done at 837 s
('table1', 'clusters2', 1000000, 35, 10) done at 837 s
('table1', 'clusters2', 1000000, 34, 10) done at 837 s
('table1', 'clusters2', 1000000, 33, 10) done at 837 s
('table1', 'clusters2', 1000000, 32, 10) done at 837 s
('table1', 'clusters2', 1000000, 31, 10) done at 837 s
('table1', 'clusters2', 1000000, 30, 10) done at 837 s
('table1', 'clusters2', 1000000, 29, 10) done at 837 s
('table1', 'clusters2', 1000000, 28, 10) done at 837 s
('table1', 'clusters2', 1000000, 27, 10) done at 837 s
('table1', 'clusters2', 1000000, 26, 10) done at 837 s
('table1', 'clusters2', 1000000, 25, 10) done at 837 s
('table1', 'clusters2', 1000000, 24, 10) done at 837 s
('table1', 'clusters2', 1000000, 23, 10) done at 837 s
('table1', 'clusters2', 1000000, 22, 10) done at 837 s
('table1', 'clusters2', 1000000, 21, 10) done at 837 s
('table1', 'clusters2', 1000000, 20, 10) done at 837 s
('table1', 'clusters2', 1000000, 19, 10) done at 837 s
('table1', 'clusters2', 1000000, 18, 10) done at 837 s
('table1', 'clusters2', 1000000, 17, 10) done at 837 s
('table1', 'clusters2', 1000000, 16, 10) done at 837 s
('table1', 'clusters2', 1000000, 15, 10) done at 837 s
('table1', 'clusters2', 1000000, 14, 10) done at 837 s
('table1', 'clusters2', 1000000, 13, 10) done at 837 s
('table1', 'clusters2', 1000000, 12, 10) done at 837 s
('table1', 'clusters2', 1000000, 11, 10) done at 837 s
('table1', 'clusters2', 1000000, 10, 10) done at 837 s
('table1', 'clusters2', 1000000, 9, 10) done at 837 s
('table1', 'clusters2', 1000000, 8, 10) done at 837 s
('table1', 'clusters2', 1000000, 7, 10) done at 837 s
('table1', 'clusters2', 1000000, 6, 10) done at 837 s
('table1', 'clusters2', 1000000, 5, 10) done at 837 s
('table1', 'clusters2', 1000000, 4, 10) done at 837 s
('table1', 'clusters2', 1000000, 3, 10) done at 837 s
('table1', 'clusters2', 1000000, 2, 10) done at 837 s
('table1', 'clusters2', 1000000, 1, 10) done at 837 s
('table1', 'clusters2', 1000000, 0, 10) done at 837 s
('table1', 'clusters2', 100000, 19, 50) done at 837 s
('table1', 'clusters2', 100000, 18, 50) done at 837 s
('table1', 'clusters2', 100000, 17, 50) done at 837 s
('table1', 'clusters2', 100000, 16, 50) done at 837 s
('table1', 'clusters2', 100000, 15, 50) done at 837 s
('table1', 'clusters2', 100000, 14, 50) done at 837 s
('table1', 'clusters2', 100000, 13, 50) done at 837 s
('table1', 'clusters2', 100000, 12, 50) done at 837 s
('table1', 'clusters2', 100000, 11, 50) done at 837 s
('table1', 'clusters2', 100000, 10, 50) done at 837 s
('table1', 'clusters2', 100000, 9, 50) done at 837 s
('table1', 'clusters2', 100000, 8, 50) done at 837 s
('table1', 'clusters2', 100000, 7, 50) done at 837 s
('table1', 'clusters2', 100000, 6, 50) done at 837 s
('table1', 'clusters2', 100000, 5, 50) done at 837 s
('table1', 'clusters2', 100000, 4, 50) done at 837 s
('table1', 'clusters2', 100000, 3, 50) done at 837 s
('table1', 'clusters2', 100000, 2, 50) done at 837 s
('table1', 'clusters2', 100000, 1, 50) done at 837 s
('table1', 'clusters2', 100000, 0, 50) done at 837 s
('table1', 'compound', 1000000, 39, 10) done at 837 s
('table1', 'compound', 1000000, 38, 10) done at 837 s
('table1', 'compound', 1000000, 37, 10) done at 837 s
('table1', 'compound', 1000000, 36, 10) done at 837 s
('table1', 'compound', 1000000, 35, 10) done at 837 s
('table1', 'compound', 1000000, 34, 10) done at 837 s
('table1', 'compound', 1000000, 33, 10) done at 837 s
('table1', 'compound', 1000000, 32, 10) done at 837 s
('table1', 'compound', 1000000, 31, 10) done at 837 s
('table1', 'compound', 1000000, 30, 10) done at 837 s
('table1', 'compound', 1000000, 29, 10) done at 837 s
('table1', 'compound', 1000000, 28, 10) done at 837 s
('table1', 'compound', 1000000, 27, 10) done at 837 s
('table1', 'compound', 1000000, 26, 10) done at 837 s
('table1', 'compound', 1000000, 25, 10) done at 837 s
('table1', 'compound', 1000000, 24, 10) done at 837 s
('table1', 'compound', 1000000, 23, 10) done at 837 s
('table1', 'compound', 1000000, 22, 10) done at 837 s
('table1', 'compound', 1000000, 21, 10) done at 837 s
('table1', 'compound', 1000000, 20, 10) done at 837 s
('table1', 'compound', 1000000, 19, 10) done at 837 s
('table1', 'compound', 1000000, 18, 10) done at 837 s
('table1', 'compound', 1000000, 17, 10) done at 837 s
('table1', 'compound', 1000000, 16, 10) done at 837 s
('table1', 'compound', 1000000, 15, 10) done at 837 s
('table1', 'compound', 1000000, 14, 10) done at 837 s
('table1', 'compound', 1000000, 13, 10) done at 837 s
('table1', 'compound', 1000000, 12, 10) done at 837 s
('table1', 'compound', 1000000, 11, 10) done at 837 s
('table1', 'compound', 1000000, 10, 10) done at 837 s
('table1', 'compound', 1000000, 9, 10) done at 837 s
('table1', 'compound', 1000000, 8, 10) done at 837 s
('table1', 'compound', 1000000, 7, 10) done at 837 s
('table1', 'compound', 1000000, 6, 10) done at 837 s
('table1', 'compound', 1000000, 5, 10) done at 837 s
('table1', 'compound', 1000000, 4, 10) done at 837 s
('table1', 'compound', 1000000, 3, 10) done at 837 s
('table1', 'compound', 1000000, 2, 10) done at 837 s
('table1', 'compound', 1000000, 1, 10) done at 837 s
('table1', 'compound', 1000000, 0, 10) done at 837 s
('table1', 'compound', 100000, 19, 50) done at 837 s
('table1', 'compound', 100000, 18, 50) done at 837 s
('table1', 'compound', 100000, 17, 50) done at 837 s
('table1', 'compound', 100000, 16, 50) done at 837 s
('table1', 'compound', 100000, 15, 50) done at 837 s
('table1', 'compound', 100000, 14, 50) done at 837 s
('table1', 'compound', 100000, 13, 50) done at 837 s
('table1', 'compound', 100000, 12, 50) done at 837 s
('table1', 'compound', 100000, 11, 50) done at 837 s
('table1', 'compound', 100000, 10, 50) done at 837 s
('table1', 'compound', 100000, 9, 50) done at 837 s
('table1', 'compound', 100000, 8, 50) done at 837 s
('table1', 'compound', 100000, 7, 50) done at 837 s
('table1', 'compound', 100000, 6, 50) done at 837 s
('table1', 'compound', 100000, 5, 50) done at 837 s
('table1', 'compound', 100000, 4, 50) done at 837 s
('table1', 'compound', 100000, 3, 50) done at 837 s
('table1', 'compound', 100000, 2, 50) done at 837 s
('table1', 'compound', 100000, 1, 50) done at 837 s
('table1', 'compound', 100000, 0, 50) done at 837 s
('table1', 'lognormal', 1000000, 39, 10) done at 837 s
('table1', 'lognormal', 1000000, 38, 10) done at 837 s
('table1', 'lognormal', 1000000, 37, 10) done at 837 s
('table1', 'lognormal', 1000000, 36, 10) done at 837 s
('table1', 'lognormal', 1000000, 35, 10) done at 837 s
('table1', 'lognormal', 1000000, 34, 10) done at 837 s
('table1', 'lognormal', 1000000, 33, 10) done at 837 s
('table1', 'lognormal', 1000000, 32, 10) done at 837 s
('table1', 'lognormal', 1000000, 31, 10) done at 837 s
('table1', 'lognormal', 1000000, 30, 10) done at 837 s
('table1', 'lognormal', 1000000, 29, 10) done at 837 s
('table1', 'lognormal', 1000000, 28, 10) done at 837 s
('table1', 'lognormal', 1000000, 27, 10) done at 837 s
('table1', 'lognormal', 1000000, 26, 10) done at 837 s
('table1', 'lognormal', 1000000, 25, 10) done at 837 s
('table1', 'lognormal', 1000000, 24, 10) done at 837 s
('table1', 'lognormal', 1000000, 23, 10) done at 837 s
('table1', 'lognormal', 1000000, 22, 10) done at 837 s
('table1', 'lognormal', 1000000, 21, 10) done at 837 s
('table1', 'lognormal', 1000000, 20, 10) done at 837 s
('table1', 'lognormal', 1000000, 19, 10) done at 837 s
('table1', 'lognormal', 1000000, 18, 10) done at 837 s
('table1', 'lognormal', 1000000, 17, 10) done at 837 s
('table1', 'lognormal', 1000000, 16, 10) done at 837 s
('table1', 'lognormal', 1000000, 15, 10) done at 837 s
('table1', 'lognormal', 1000000, 14, 10) done at 837 s
('table1', 'lognormal', 1000000, 13, 10) done at 837 s
('table1', 'lognormal', 1000000, 12, 10) done at 837 s
('table1', 'lognormal', 1000000, 11, 10) done at 837 s
('table1', 'lognormal', 1000000, 10, 10) done at 837 s
('table1', 'lognormal', 1000000, 9, 10) done at 837 s
('table1', 'lognormal', 1000000, 8, 10) done at 837 s
('table1', 'lognormal', 1000000, 7, 10) done at 837 s
('table1', 'lognormal', 1000000, 6, 10) done at 837 s
('table1', 'lognormal', 1000000, 5, 10) done at 837 s
('table1', 'lognormal', 1000000, 4, 10) done at 837 s
('table1', 'lognormal', 1000000, 3, 10) done at 837 s
('table1', 'lognormal', 1000000, 2, 10) done at 837 s
('table1', 'lognormal', 1000000, 1, 10) done at 837 s
('table1', 'lognormal', 1000000, 0, 10) done at 837 s
('table1', 'lognormal', 100000, 19, 50) done at 837 s
('table1', 'lognormal', 100000, 18, 50) done at 837 s
('table1', 'lognormal', 100000, 17, 50) done at 837 s
('table1', 'lognormal', 100000, 16, 50) done at 837 s
('table1', 'lognormal', 100000, 15, 50) done at 837 s
('table1', 'lognormal', 100000, 14, 50) done at 837 s
('table1', 'lognormal', 100000, 13, 50) done at 837 s
('table1', 'lognormal', 100000, 12, 50) done at 837 s
('table1', 'lognormal', 100000, 11, 50) done at 837 s
('table1', 'lognormal', 100000, 10, 50) done at 837 s
('table1', 'lognormal', 100000, 9, 50) done at 837 s
('table1', 'lognormal', 100000, 8, 50) done at 837 s
('table1', 'lognormal', 100000, 7, 50) done at 837 s
('table1', 'lognormal', 100000, 6, 50) done at 837 s
('table1', 'lognormal', 100000, 5, 50) done at 837 s
('table1', 'lognormal', 100000, 4, 50) done at 837 s
('table1', 'lognormal', 100000, 3, 50) done at 837 s
('table1', 'lognormal', 100000, 2, 50) done at 837 s
('table1', 'lognormal', 100000, 1, 50) done at 837 s
('table1', 'lognormal', 100000, 0, 50) done at 837 s
('table1', 'uniform', 1000000, 39, 10) done at 837 s
('table1', 'uniform', 1000000, 38, 10) done at 837 s
('table1', 'uniform', 1000000, 37, 10) done at 837 s
('table1', 'uniform', 1000000, 36, 10) done at 837 s
('table1', 'uniform', 1000000, 35, 10) done at 837 s
('table1', 'uniform', 1000000, 34, 10) done at 837 s
('table1', 'uniform', 1000000, 33, 10) done at 837 s
('table1', 'uniform', 1000000, 32, 10) done at 837 s
('table1', 'uniform', 1000000, 31, 10) done at 837 s
('table1', 'uniform', 1000000, 30, 10) done at 837 s
('table1', 'uniform', 1000000, 29, 10) done at 837 s
('table1', 'uniform', 1000000, 28, 10) done at 837 s
('table1', 'uniform', 1000000, 27, 10) done at 837 s
('table1', 'uniform', 1000000, 26, 10) done at 837 s
('table1', 'uniform', 1000000, 25, 10) done at 837 s
('table1', 'uniform', 1000000, 24, 10) done at 837 s
('table1', 'uniform', 1000000, 23, 10) done at 837 s
('table1', 'uniform', 1000000, 22, 10) done at 837 s
('table1', 'uniform', 1000000, 21, 10) done at 837 s
('table1', 'uniform', 1000000, 20, 10) done at 837 s
('table1', 'uniform', 1000000, 19, 10) done at 837 s
('table1', 'uniform', 1000000, 18, 10) done at 837 s
('table1', 'uniform', 1000000, 17, 10) done at 837 s
('table1', 'uniform', 1000000, 16, 10) done at 837 s
('table1', 'uniform', 1000000, 15, 10) done at 837 s
('table1', 'uniform', 1000000, 14, 10) done at 837 s
('table1', 'uniform', 1000000, 13, 10) done at 837 s
('table1', 'uniform', 1000000, 12, 10) done at 837 s
('table1', 'uniform', 1000000, 11, 10) done at 837 s
('table1', 'uniform', 1000000, 10, 10) done at 837 s
('table1', 'uniform', 1000000, 9, 10) done at 837 s
('table1', 'uniform', 1000000, 8, 10) done at 837 s
('table1', 'uniform', 1000000, 7, 10) done at 837 s
('table1', 'uniform', 1000000, 6, 10) done at 837 s
('table1', 'uniform', 1000000, 5, 10) done at 837 s
('table1', 'uniform', 1000000, 4, 10) done at 837 s
('table1', 'uniform', 1000000, 3, 10) done at 837 s
('table1', 'uniform', 1000000, 2, 10) done at 837 s
('table1', 'uniform', 1000000, 1, 10) done at 837 s
('table1', 'uniform', 1000000, 0, 10) done at 837 s
('table1', 'uniform', 100000, 19, 50) done at 837 s
('table1', 'uniform', 100000, 18, 50) done at 837 s
('table1', 'uniform', 100000, 17, 50) done at 837 s
('table1', 'uniform', 100000, 16, 50) done at 837 s
('table1', 'uniform', 100000, 15, 50) done at 837 s
('table1', 'uniform', 100000, 14, 50) done at 837 s
('table1', 'uniform', 100000, 13, 50) done at 837 s
('table1', 'uniform', 100000, 12, 50) done at 837 s
('table1', 'uniform', 100000, 11, 50) done at 837 s
('table1', 'uniform', 100000, 10, 50) done at 837 s
('table1', 'uniform', 100000, 9, 50) done at 837 s
('table1', 'uniform', 100000, 8, 50) done at 837 s
('table1', 'uniform', 100000, 7, 50) done at 837 s
('table1', 'uniform', 100000, 6, 50) done at 837 s
('table1', 'uniform', 100000, 5, 50) done at 837 s
('table1', 'uniform', 100000, 4, 50) done at 837 s
('table1', 'uniform', 100000, 3, 50) done at 837 s
('table1', 'uniform', 100000, 2, 50) done at 837 s
('table1', 'uniform', 100000, 1, 50) done at 837 s
('table1', 'uniform', 100000, 0, 50) done at 837 s
('table1', 'bg0.10', 1000000, 39, 10) done at 837 s
('table1', 'bg0.10', 1000000, 38, 10) done at 837 s
('table1', 'bg0.10', 1000000, 37, 10) done at 837 s
('table1', 'bg0.10', 1000000, 36, 10) done at 837 s
('table1', 'bg0.10', 1000000, 35, 10) done at 837 s
('table1', 'bg0.10', 1000000, 34, 10) done at 837 s
('table1', 'bg0.10', 1000000, 33, 10) done at 837 s
('table1', 'bg0.10', 1000000, 32, 10) done at 837 s
('table1', 'bg0.10', 1000000, 31, 10) done at 837 s
('table1', 'bg0.10', 1000000, 30, 10) done at 837 s
('table1', 'bg0.10', 1000000, 29, 10) done at 837 s
('table1', 'bg0.10', 1000000, 28, 10) done at 837 s
('table1', 'bg0.10', 1000000, 27, 10) done at 837 s
('table1', 'bg0.10', 1000000, 26, 10) done at 837 s
('table1', 'bg0.10', 1000000, 25, 10) done at 837 s
('table1', 'bg0.10', 1000000, 24, 10) done at 837 s
('table1', 'bg0.10', 1000000, 23, 10) done at 837 s
('table1', 'bg0.10', 1000000, 22, 10) done at 837 s
('table1', 'bg0.10', 1000000, 21, 10) done at 837 s
('table1', 'bg0.10', 1000000, 20, 10) done at 837 s
('table1', 'bg0.10', 1000000, 19, 10) done at 837 s
('table1', 'bg0.10', 1000000, 18, 10) done at 837 s
('table1', 'bg0.10', 1000000, 17, 10) done at 837 s
('table1', 'bg0.10', 1000000, 16, 10) done at 837 s
('table1', 'bg0.10', 1000000, 15, 10) done at 837 s
('table1', 'bg0.10', 1000000, 14, 10) done at 837 s
('table1', 'bg0.10', 1000000, 13, 10) done at 837 s
('table1', 'bg0.10', 1000000, 12, 10) done at 837 s
('table1', 'bg0.10', 1000000, 11, 10) done at 837 s
('table1', 'bg0.10', 1000000, 10, 10) done at 837 s
('table1', 'bg0.10', 1000000, 9, 10) done at 837 s
('table1', 'bg0.10', 1000000, 8, 10) done at 837 s
('table1', 'bg0.10', 1000000, 7, 10) done at 837 s
('table1', 'bg0.10', 1000000, 6, 10) done at 837 s
('table1', 'bg0.10', 1000000, 5, 10) done at 837 s
('table1', 'bg0.10', 1000000, 4, 10) done at 837 s
('table1', 'bg0.10', 1000000, 3, 10) done at 837 s
('table1', 'bg0.10', 1000000, 2, 10) done at 837 s
('table1', 'bg0.10', 1000000, 1, 10) done at 837 s
('table1', 'bg0.10', 1000000, 0, 10) done at 837 s
('table1', 'bg0.10', 100000, 19, 50) done at 837 s
('table1', 'bg0.10', 100000, 18, 50) done at 837 s
('table1', 'bg0.10', 100000, 17, 50) done at 837 s
('table1', 'bg0.10', 100000, 16, 50) done at 837 s
('table1', 'bg0.10', 100000, 15, 50) done at 837 s
('table1', 'bg0.10', 100000, 14, 50) done at 837 s
('table1', 'bg0.10', 100000, 13, 50) done at 837 s
('table1', 'bg0.10', 100000, 12, 50) done at 837 s
('table1', 'bg0.10', 100000, 11, 50) done at 837 s
('table1', 'bg0.10', 100000, 10, 50) done at 837 s
('table1', 'bg0.10', 100000, 9, 50) done at 837 s
('table1', 'bg0.10', 100000, 8, 50) done at 837 s
('table1', 'bg0.10', 100000, 7, 50) done at 837 s
('table1', 'bg0.10', 100000, 6, 50) done at 837 s
('table1', 'bg0.10', 100000, 5, 50) done at 837 s
('table1', 'bg0.10', 100000, 4, 50) done at 837 s
('table1', 'bg0.10', 100000, 3, 50) done at 837 s
('table1', 'bg0.10', 100000, 2, 50) done at 837 s
('table1', 'bg0.10', 100000, 1, 50) done at 837 s
('table1', 'bg0.10', 100000, 0, 50) done at 837 s
('table1', 'bg0.05', 1000000, 39, 10) done at 837 s
('table1', 'bg0.05', 1000000, 38, 10) done at 837 s
('table1', 'bg0.05', 1000000, 37, 10) done at 837 s
('table1', 'bg0.05', 1000000, 36, 10) done at 837 s
('table1', 'bg0.05', 1000000, 35, 10) done at 837 s
('table1', 'bg0.05', 1000000, 34, 10) done at 837 s
('table1', 'bg0.05', 1000000, 33, 10) done at 837 s
('table1', 'bg0.05', 1000000, 32, 10) done at 837 s
('table1', 'bg0.05', 1000000, 31, 10) done at 837 s
('table1', 'bg0.05', 1000000, 30, 10) done at 837 s
('table1', 'bg0.05', 1000000, 29, 10) done at 837 s
('table1', 'bg0.05', 1000000, 28, 10) done at 837 s
('table1', 'bg0.05', 1000000, 27, 10) done at 837 s
('table1', 'bg0.05', 1000000, 26, 10) done at 837 s
('table1', 'bg0.05', 1000000, 25, 10) done at 837 s
('table1', 'bg0.05', 1000000, 24, 10) done at 837 s
('table1', 'bg0.05', 1000000, 23, 10) done at 837 s
('table1', 'bg0.05', 1000000, 22, 10) done at 837 s
('table1', 'bg0.05', 1000000, 21, 10) done at 837 s
('table1', 'bg0.05', 1000000, 20, 10) done at 837 s
('table1', 'bg0.05', 1000000, 19, 10) done at 837 s
('table1', 'bg0.05', 1000000, 18, 10) done at 837 s
('table1', 'bg0.05', 1000000, 17, 10) done at 837 s
('table1', 'bg0.05', 1000000, 16, 10) done at 837 s
('table1', 'bg0.05', 1000000, 15, 10) done at 837 s
('table1', 'bg0.05', 1000000, 14, 10) done at 837 s
('table1', 'bg0.05', 1000000, 13, 10) done at 837 s
('table1', 'bg0.05', 1000000, 12, 10) done at 837 s
('table1', 'bg0.05', 1000000, 11, 10) done at 837 s
('table1', 'bg0.05', 1000000, 10, 10) done at 837 s
('table1', 'bg0.05', 1000000, 9, 10) done at 837 s
('table1', 'bg0.05', 1000000, 8, 10) done at 837 s
('table1', 'bg0.05', 1000000, 7, 10) done at 837 s
('table1', 'bg0.05', 1000000, 6, 10) done at 837 s
('table1', 'bg0.05', 1000000, 5, 10) done at 837 s
('table1', 'bg0.05', 1000000, 4, 10) done at 837 s
('table1', 'bg0.05', 1000000, 3, 10) done at 837 s
('table1', 'bg0.05', 1000000, 2, 10) done at 837 s
('table1', 'bg0.05', 1000000, 1, 10) done at 837 s
('table1', 'bg0.05', 1000000, 0, 10) done at 837 s
('table1', 'bg0.05', 100000, 19, 50) done at 837 s
('table1', 'bg0.05', 100000, 18, 50) done at 837 s
('table1', 'bg0.05', 100000, 17, 50) done at 837 s
('table1', 'bg0.05', 100000, 16, 50) done at 837 s
('table1', 'bg0.05', 100000, 15, 50) done at 837 s
('table1', 'bg0.05', 100000, 14, 50) done at 837 s
('table1', 'bg0.05', 100000, 13, 50) done at 837 s
('table1', 'bg0.05', 100000, 12, 50) done at 837 s
('table1', 'bg0.05', 100000, 11, 50) done at 837 s
('table1', 'bg0.05', 100000, 10, 50) done at 837 s
('table1', 'bg0.05', 100000, 9, 50) done at 837 s
('table1', 'bg0.05', 100000, 8, 50) done at 837 s
('table1', 'bg0.05', 100000, 7, 50) done at 837 s
('table1', 'bg0.05', 100000, 6, 50) done at 837 s
('table1', 'bg0.05', 100000, 5, 50) done at 837 s
('table1', 'bg0.05', 100000, 4, 50) done at 837 s
('table1', 'bg0.05', 100000, 3, 50) done at 837 s
('table1', 'bg0.05', 100000, 2, 50) done at 837 s
('table1', 'bg0.05', 100000, 1, 50) done at 837 s
('table1', 'bg0.05', 100000, 0, 50) done at 837 s
('table1', 'bg0.02', 1000000, 39, 10) done at 837 s
('table1', 'bg0.02', 1000000, 38, 10) done at 837 s
('table1', 'bg0.02', 1000000, 37, 10) done at 837 s
('table1', 'bg0.02', 1000000, 36, 10) done at 837 s
('table1', 'bg0.02', 1000000, 35, 10) done at 837 s
('table1', 'bg0.02', 1000000, 34, 10) done at 837 s
('table1', 'bg0.02', 1000000, 33, 10) done at 837 s
('table1', 'bg0.02', 1000000, 32, 10) done at 837 s
('table1', 'bg0.02', 1000000, 31, 10) done at 837 s
('table1', 'bg0.02', 1000000, 30, 10) done at 837 s
('table1', 'bg0.02', 1000000, 29, 10) done at 837 s
('table1', 'bg0.02', 1000000, 28, 10) done at 837 s
('table1', 'bg0.02', 1000000, 27, 10) done at 837 s
('table1', 'bg0.02', 1000000, 26, 10) done at 837 s
('table1', 'bg0.02', 1000000, 25, 10) done at 837 s
('table1', 'bg0.02', 1000000, 24, 10) done at 837 s
('table1', 'bg0.02', 1000000, 23, 10) done at 837 s
('table1', 'bg0.02', 1000000, 22, 10) done at 837 s
('table1', 'bg0.02', 1000000, 21, 10) done at 837 s
('table1', 'bg0.02', 1000000, 20, 10) done at 837 s
('table1', 'bg0.02', 1000000, 19, 10) done at 837 s
('table1', 'bg0.02', 1000000, 18, 10) done at 837 s
('table1', 'bg0.02', 1000000, 17, 10) done at 837 s
('table1', 'bg0.02', 1000000, 16, 10) done at 837 s
('table1', 'bg0.02', 1000000, 15, 10) done at 837 s
('table1', 'bg0.02', 1000000, 14, 10) done at 837 s
('table1', 'bg0.02', 1000000, 13, 10) done at 837 s
('table1', 'bg0.02', 1000000, 12, 10) done at 837 s
('table1', 'bg0.02', 1000000, 11, 10) done at 837 s
('table1', 'bg0.02', 1000000, 10, 10) done at 837 s
('table1', 'bg0.02', 1000000, 9, 10) done at 837 s
('table1', 'bg0.02', 1000000, 8, 10) done at 837 s
('table1', 'bg0.02', 1000000, 7, 10) done at 837 s
('table1', 'bg0.02', 1000000, 6, 10) done at 837 s
('table1', 'bg0.02', 1000000, 5, 10) done at 837 s
('table1', 'bg0.02', 1000000, 4, 10) done at 837 s
('table1', 'bg0.02', 1000000, 3, 10) done at 837 s
('table1', 'bg0.02', 1000000, 2, 10) done at 837 s
('table1', 'bg0.02', 1000000, 1, 10) done at 837 s
('table1', 'bg0.02', 1000000, 0, 10) done at 837 s
('table1', 'bg0.02', 100000, 19, 50) done at 837 s
('table1', 'bg0.02', 100000, 18, 50) done at 837 s
('table1', 'bg0.02', 100000, 17, 50) done at 837 s
('table1', 'bg0.02', 100000, 16, 50) done at 837 s
('table1', 'bg0.02', 100000, 15, 50) done at 837 s
('table1', 'bg0.02', 100000, 14, 50) done at 837 s
('table1', 'bg0.02', 100000, 13, 50) done at 837 s
('table1', 'bg0.02', 100000, 12, 50) done at 837 s
('table1', 'bg0.02', 100000, 11, 50) done at 837 s
('table1', 'bg0.02', 100000, 10, 50) done at 837 s
('table1', 'bg0.02', 100000, 9, 50) done at 837 s
('table1', 'bg0.02', 100000, 8, 50) done at 837 s
('table1', 'bg0.02', 100000, 7, 50) done at 837 s
('table1', 'bg0.02', 100000, 6, 50) done at 837 s
('table1', 'bg0.02', 100000, 5, 50) done at 837 s
('table1', 'bg0.02', 100000, 4, 50) done at 837 s
('table1', 'bg0.02', 100000, 3, 50) done at 837 s
('table1', 'bg0.02', 100000, 2, 50) done at 837 s
('table1', 'bg0.02', 100000, 1, 50) done at 837 s
('table1', 'bg0.02', 100000, 0, 50) done at 837 s
('table1', 'pairs0.05', 1000000, 39, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 38, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 37, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 36, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 35, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 34, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 33, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 32, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 31, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 30, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 29, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 28, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 27, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 26, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 25, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 24, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 23, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 22, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 21, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 20, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 19, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 18, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 17, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 16, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 15, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 14, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 13, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 12, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 11, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 10, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 9, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 8, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 7, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 6, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 5, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 4, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 3, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 2, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 1, 10) done at 837 s
('table1', 'pairs0.05', 1000000, 0, 10) done at 837 s
('table1', 'pairs0.05', 100000, 19, 50) done at 837 s
('table1', 'pairs0.05', 100000, 18, 50) done at 837 s
('table1', 'pairs0.05', 100000, 17, 50) done at 837 s
('table1', 'pairs0.05', 100000, 16, 50) done at 837 s
('table1', 'pairs0.05', 100000, 15, 50) done at 837 s
('table1', 'pairs0.05', 100000, 14, 50) done at 837 s
('table1', 'pairs0.05', 100000, 13, 50) done at 837 s
('table1', 'pairs0.05', 100000, 12, 50) done at 837 s
('table1', 'pairs0.05', 100000, 11, 50) done at 837 s
('table1', 'pairs0.05', 100000, 10, 50) done at 837 s
('table1', 'pairs0.05', 100000, 9, 50) done at 837 s
('table1', 'pairs0.05', 100000, 8, 50) done at 837 s
('table1', 'pairs0.05', 100000, 7, 50) done at 837 s
('table1', 'pairs0.05', 100000, 6, 50) done at 837 s
('table1', 'pairs0.05', 100000, 5, 50) done at 837 s
('table1', 'pairs0.05', 100000, 4, 50) done at 837 s
('table1', 'pairs0.05', 100000, 3, 50) done at 837 s
('table1', 'pairs0.05', 100000, 2, 50) done at 837 s
('table1', 'pairs0.05', 100000, 1, 50) done at 837 s
('table1', 'pairs0.05', 100000, 0, 50) done at 837 s
('table1', 'pairs0.01', 1000000, 39, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 38, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 37, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 36, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 35, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 34, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 33, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 32, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 31, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 30, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 29, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 28, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 27, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 26, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 25, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 24, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 23, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 22, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 21, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 20, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 19, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 18, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 17, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 16, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 15, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 14, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 13, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 12, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 11, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 10, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 9, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 8, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 7, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 6, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 5, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 4, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 3, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 2, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 1, 10) done at 837 s
('table1', 'pairs0.01', 1000000, 0, 10) done at 837 s
('table1', 'pairs0.01', 100000, 19, 50) done at 837 s
('table1', 'pairs0.01', 100000, 18, 50) done at 837 s
('table1', 'pairs0.01', 100000, 17, 50) done at 837 s
('table1', 'pairs0.01', 100000, 16, 50) done at 837 s
('table1', 'pairs0.01', 100000, 15, 50) done at 837 s
('table1', 'pairs0.01', 100000, 14, 50) done at 837 s
('table1', 'pairs0.01', 100000, 13, 50) done at 837 s
('table1', 'pairs0.01', 100000, 12, 50) done at 837 s
('table1', 'pairs0.01', 100000, 11, 50) done at 837 s
('table1', 'pairs0.01', 100000, 10, 50) done at 837 s
('table1', 'pairs0.01', 100000, 9, 50) done at 837 s
('table1', 'pairs0.01', 100000, 8, 50) done at 837 s
('table1', 'pairs0.01', 100000, 7, 50) done at 837 s
('table1', 'pairs0.01', 100000, 6, 50) done at 837 s
('table1', 'pairs0.01', 100000, 5, 50) done at 837 s
('table1', 'pairs0.01', 100000, 4, 50) done at 837 s
('table1', 'pairs0.01', 100000, 3, 50) done at 837 s
('table1', 'pairs0.01', 100000, 2, 50) done at 837 s
('table1', 'pairs0.01', 100000, 1, 50) done at 837 s
('table1', 'pairs0.01', 100000, 0, 50) done at 837 s
('table1', 'clan30', 1000000, 39, 10) done at 837 s
('table1', 'clan30', 1000000, 38, 10) done at 837 s
('table1', 'clan30', 1000000, 37, 10) done at 837 s
('table1', 'clan30', 1000000, 36, 10) done at 837 s
('table1', 'clan30', 1000000, 35, 10) done at 837 s
('table1', 'clan30', 1000000, 34, 10) done at 837 s
('table1', 'clan30', 1000000, 33, 10) done at 837 s
('table1', 'clan30', 1000000, 32, 10) done at 837 s
('table1', 'clan30', 1000000, 31, 10) done at 837 s
('table1', 'clan30', 1000000, 30, 10) done at 837 s
('table1', 'clan30', 1000000, 29, 10) done at 837 s
('table1', 'clan30', 1000000, 28, 10) done at 837 s
('table1', 'clan30', 1000000, 27, 10) done at 837 s
('table1', 'clan30', 1000000, 26, 10) done at 837 s
('table1', 'clan30', 1000000, 25, 10) done at 837 s
('table1', 'clan30', 1000000, 24, 10) done at 837 s
('table1', 'clan30', 1000000, 23, 10) done at 837 s
('table1', 'clan30', 1000000, 22, 10) done at 837 s
('table1', 'clan30', 1000000, 21, 10) done at 837 s
('table1', 'clan30', 1000000, 20, 10) done at 837 s
('table1', 'clan30', 1000000, 19, 10) done at 837 s
('table1', 'clan30', 1000000, 18, 10) done at 837 s
('table1', 'clan30', 1000000, 17, 10) done at 837 s
('table1', 'clan30', 1000000, 16, 10) done at 837 s
('table1', 'clan30', 1000000, 15, 10) done at 837 s
('table1', 'clan30', 1000000, 14, 10) done at 837 s
('table1', 'clan30', 1000000, 13, 10) done at 837 s
('table1', 'clan30', 1000000, 12, 10) done at 837 s
('table1', 'clan30', 1000000, 11, 10) done at 837 s
('table1', 'clan30', 1000000, 10, 10) done at 837 s
('table1', 'clan30', 1000000, 9, 10) done at 837 s
('table1', 'clan30', 1000000, 8, 10) done at 837 s
('table1', 'clan30', 1000000, 7, 10) done at 837 s
('table1', 'clan30', 1000000, 6, 10) done at 837 s
('table1', 'clan30', 1000000, 5, 10) done at 837 s
('table1', 'clan30', 1000000, 4, 10) done at 837 s
('table1', 'clan30', 1000000, 3, 10) done at 837 s
('table1', 'clan30', 1000000, 2, 10) done at 837 s
('table1', 'clan30', 1000000, 1, 10) done at 837 s
('table1', 'clan30', 1000000, 0, 10) done at 837 s
('table1', 'clan30', 100000, 19, 50) done at 837 s
('table1', 'clan30', 100000, 18, 50) done at 837 s
('table1', 'clan30', 100000, 17, 50) done at 837 s
('table1', 'clan30', 100000, 16, 50) done at 837 s
('table1', 'clan30', 100000, 15, 50) done at 837 s
('table1', 'clan30', 100000, 14, 50) done at 837 s
('table1', 'clan30', 100000, 13, 50) done at 837 s
('table1', 'clan30', 100000, 12, 50) done at 837 s
('table1', 'clan30', 100000, 11, 50) done at 837 s
('table1', 'clan30', 100000, 10, 50) done at 837 s
('table1', 'clan30', 100000, 9, 50) done at 837 s
('table1', 'clan30', 100000, 8, 50) done at 837 s
('table1', 'clan30', 100000, 7, 50) done at 837 s
('table1', 'clan30', 100000, 6, 50) done at 837 s
('table1', 'clan30', 100000, 5, 50) done at 837 s
('table1', 'clan30', 100000, 4, 50) done at 837 s
('table1', 'clan30', 100000, 3, 50) done at 837 s
('table1', 'clan30', 100000, 2, 50) done at 837 s
('table1', 'clan30', 100000, 1, 50) done at 837 s
('table1', 'clan30', 100000, 0, 50) done at 837 s
('table1', 'clan5', 1000000, 39, 10) done at 837 s
('table1', 'clan5', 1000000, 38, 10) done at 837 s
('table1', 'clan5', 1000000, 37, 10) done at 837 s
('table1', 'clan5', 1000000, 36, 10) done at 837 s
('table1', 'clan5', 1000000, 35, 10) done at 837 s
('table1', 'clan5', 1000000, 34, 10) done at 837 s
('table1', 'clan5', 1000000, 33, 10) done at 837 s
('table1', 'clan5', 1000000, 32, 10) done at 837 s
('table1', 'clan5', 1000000, 31, 10) done at 837 s
('table1', 'clan5', 1000000, 30, 10) done at 837 s
('table1', 'clan5', 1000000, 29, 10) done at 837 s
('table1', 'clan5', 1000000, 28, 10) done at 837 s
('table1', 'clan5', 1000000, 27, 10) done at 837 s
('table1', 'clan5', 1000000, 26, 10) done at 837 s
('table1', 'clan5', 1000000, 25, 10) done at 837 s
('table1', 'clan5', 1000000, 24, 10) done at 837 s
('table1', 'clan5', 1000000, 23, 10) done at 837 s
('table1', 'clan5', 1000000, 22, 10) done at 837 s
('table1', 'clan5', 1000000, 21, 10) done at 837 s
('table1', 'clan5', 1000000, 20, 10) done at 837 s
('table1', 'clan5', 1000000, 19, 10) done at 837 s
('table1', 'clan5', 1000000, 18, 10) done at 837 s
('table1', 'clan5', 1000000, 17, 10) done at 837 s
('table1', 'clan5', 1000000, 16, 10) done at 837 s
('table1', 'clan5', 1000000, 15, 10) done at 837 s
('table1', 'clan5', 1000000, 14, 10) done at 837 s
('table1', 'clan5', 1000000, 13, 10) done at 837 s
('table1', 'clan5', 1000000, 12, 10) done at 837 s
('table1', 'clan5', 1000000, 11, 10) done at 837 s
('table1', 'clan5', 1000000, 10, 10) done at 837 s
('table1', 'clan5', 1000000, 9, 10) done at 837 s
('table1', 'clan5', 1000000, 8, 10) done at 837 s
('table1', 'clan5', 1000000, 7, 10) done at 837 s
('table1', 'clan5', 1000000, 6, 10) done at 837 s
('table1', 'clan5', 1000000, 5, 10) done at 837 s
('table1', 'clan5', 1000000, 4, 10) done at 837 s
('table1', 'clan5', 1000000, 3, 10) done at 837 s
('table1', 'clan5', 1000000, 2, 10) done at 837 s
('table1', 'clan5', 1000000, 1, 10) done at 837 s
('table1', 'clan5', 1000000, 0, 10) done at 837 s
('table1', 'clan5', 100000, 19, 50) done at 837 s
('table1', 'clan5', 100000, 18, 50) done at 837 s
('table1', 'clan5', 100000, 17, 50) done at 837 s
('table1', 'clan5', 100000, 16, 50) done at 837 s
('table1', 'clan5', 100000, 15, 50) done at 837 s
('table1', 'clan5', 100000, 14, 50) done at 837 s
('table1', 'clan5', 100000, 13, 50) done at 837 s
('table1', 'clan5', 100000, 12, 50) done at 837 s
('table1', 'clan5', 100000, 11, 50) done at 837 s
('table1', 'clan5', 100000, 10, 50) done at 837 s
('table1', 'clan5', 100000, 9, 50) done at 837 s
('table1', 'clan5', 100000, 8, 50) done at 837 s
('table1', 'clan5', 100000, 7, 50) done at 837 s
('table1', 'clan5', 100000, 6, 50) done at 837 s
('table1', 'clan5', 100000, 5, 50) done at 837 s
('table1', 'clan5', 100000, 4, 50) done at 837 s
('table1', 'clan5', 100000, 3, 50) done at 837 s
('table1', 'clan5', 100000, 2, 50) done at 837 s
('table1', 'clan5', 100000, 1, 50) done at 837 s
('table1', 'clan5', 100000, 0, 50) done at 837 s
('table1', 'smear1', 1000000, 39, 10) done at 837 s
('table1', 'smear1', 1000000, 38, 10) done at 837 s
('table1', 'smear1', 1000000, 37, 10) done at 837 s
('table1', 'smear1', 1000000, 36, 10) done at 837 s
('table1', 'smear1', 1000000, 35, 10) done at 837 s
('table1', 'smear1', 1000000, 34, 10) done at 837 s
('table1', 'smear1', 1000000, 33, 10) done at 837 s
('table1', 'smear1', 1000000, 32, 10) done at 837 s
('table1', 'smear1', 1000000, 31, 10) done at 837 s
('table1', 'smear1', 1000000, 30, 10) done at 837 s
('table1', 'smear1', 1000000, 29, 10) done at 837 s
('table1', 'smear1', 1000000, 28, 10) done at 837 s
('table1', 'smear1', 1000000, 27, 10) done at 837 s
('table1', 'smear1', 1000000, 26, 10) done at 837 s
('table1', 'smear1', 1000000, 25, 10) done at 837 s
('table1', 'smear1', 1000000, 24, 10) done at 837 s
('table1', 'smear1', 1000000, 23, 10) done at 837 s
('table1', 'smear1', 1000000, 22, 10) done at 837 s
('table1', 'smear1', 1000000, 21, 10) done at 837 s
('table1', 'smear1', 1000000, 20, 10) done at 837 s
('table1', 'smear1', 1000000, 19, 10) done at 837 s
('table1', 'smear1', 1000000, 18, 10) done at 837 s
('table1', 'smear1', 1000000, 17, 10) done at 837 s
('table1', 'smear1', 1000000, 16, 10) done at 837 s
('table1', 'smear1', 1000000, 15, 10) done at 837 s
('table1', 'smear1', 1000000, 14, 10) done at 837 s
('table1', 'smear1', 1000000, 13, 10) done at 837 s
('table1', 'smear1', 1000000, 12, 10) done at 837 s
('table1', 'smear1', 1000000, 11, 10) done at 837 s
('table1', 'smear1', 1000000, 10, 10) done at 837 s
('table1', 'smear1', 1000000, 9, 10) done at 837 s
('table1', 'smear1', 1000000, 8, 10) done at 837 s
('table1', 'smear1', 1000000, 7, 10) done at 837 s
('table1', 'smear1', 1000000, 6, 10) done at 837 s
('table1', 'smear1', 1000000, 5, 10) done at 837 s
('table1', 'smear1', 1000000, 4, 10) done at 837 s
('table1', 'smear1', 1000000, 3, 10) done at 837 s
('table1', 'smear1', 1000000, 2, 10) done at 837 s
('table1', 'smear1', 1000000, 1, 10) done at 837 s
('table1', 'smear1', 1000000, 0, 10) done at 837 s
('table1', 'smear1', 100000, 19, 50) done at 837 s
('table1', 'smear1', 100000, 18, 50) done at 837 s
('table1', 'smear1', 100000, 17, 50) done at 837 s
('table1', 'smear1', 100000, 16, 50) done at 837 s
('table1', 'smear1', 100000, 15, 50) done at 837 s
('table1', 'smear1', 100000, 14, 50) done at 837 s
('table1', 'smear1', 100000, 13, 50) done at 837 s
('table1', 'smear1', 100000, 12, 50) done at 837 s
('table1', 'smear1', 100000, 11, 50) done at 837 s
('table1', 'smear1', 100000, 10, 50) done at 837 s
('table1', 'smear1', 100000, 9, 50) done at 837 s
('table1', 'smear1', 100000, 8, 50) done at 837 s
('table1', 'smear1', 100000, 7, 50) done at 837 s
('table1', 'smear1', 100000, 6, 50) done at 837 s
('table1', 'smear1', 100000, 5, 50) done at 837 s
('table1', 'smear1', 100000, 4, 50) done at 837 s
('table1', 'smear1', 100000, 3, 50) done at 837 s
('table1', 'smear1', 100000, 2, 50) done at 837 s
('table1', 'smear1', 100000, 1, 50) done at 837 s
('table1', 'smear1', 100000, 0, 50) done at 837 s
('table1', 'null', 1000000, 39, 10) done at 837 s
('table1', 'null', 1000000, 38, 10) done at 837 s
('table1', 'null', 1000000, 37, 10) done at 837 s
('table1', 'null', 1000000, 36, 10) done at 837 s
('table1', 'null', 1000000, 35, 10) done at 837 s
('table1', 'null', 1000000, 34, 10) done at 837 s
('table1', 'null', 1000000, 33, 10) done at 837 s
('table1', 'null', 1000000, 32, 10) done at 837 s
('table1', 'null', 1000000, 31, 10) done at 837 s
('table1', 'null', 1000000, 30, 10) done at 837 s
('table1', 'null', 1000000, 29, 10) done at 837 s
('table1', 'null', 1000000, 28, 10) done at 837 s
('table1', 'null', 1000000, 27, 10) done at 837 s
('table1', 'null', 1000000, 26, 10) done at 837 s
('table1', 'null', 1000000, 25, 10) done at 837 s
('table1', 'null', 1000000, 24, 10) done at 837 s
('table1', 'null', 1000000, 23, 10) done at 837 s
('table1', 'null', 1000000, 22, 10) done at 837 s
('table1', 'null', 1000000, 21, 10) done at 837 s
('table1', 'null', 1000000, 20, 10) done at 837 s
('table1', 'null', 1000000, 19, 10) done at 837 s
('table1', 'null', 1000000, 18, 10) done at 837 s
('table1', 'null', 1000000, 17, 10) done at 837 s
('table1', 'null', 1000000, 16, 10) done at 837 s
('table1', 'null', 1000000, 15, 10) done at 837 s
('table1', 'null', 1000000, 14, 10) done at 837 s
('table1', 'null', 1000000, 13, 10) done at 837 s
('table1', 'null', 1000000, 12, 10) done at 837 s
('table1', 'null', 1000000, 11, 10) done at 837 s
('table1', 'null', 1000000, 10, 10) done at 837 s
('table1', 'null', 1000000, 9, 10) done at 837 s
('table1', 'null', 1000000, 8, 10) done at 837 s
('table1', 'null', 1000000, 7, 10) done at 837 s
('table1', 'null', 1000000, 6, 10) done at 837 s
('table1', 'null', 1000000, 5, 10) done at 837 s
('table1', 'null', 1000000, 4, 10) done at 837 s
('table1', 'null', 1000000, 3, 10) done at 837 s
('table1', 'null', 1000000, 2, 10) done at 837 s
('table1', 'null', 1000000, 1, 10) done at 837 s
('table1', 'null', 1000000, 0, 10) done at 837 s
('table1', 'null', 100000, 19, 50) done at 837 s
('table1', 'null', 100000, 18, 50) done at 837 s
('table1', 'null', 100000, 17, 50) done at 837 s
('table1', 'null', 100000, 16, 50) done at 837 s
('table1', 'null', 100000, 15, 50) done at 837 s
('table1', 'null', 100000, 14, 50) done at 837 s
('table1', 'null', 100000, 13, 50) done at 837 s
('table1', 'null', 100000, 12, 50) done at 837 s
('table1', 'null', 100000, 11, 50) done at 837 s
('table1', 'null', 100000, 10, 50) done at 837 s
('table1', 'null', 100000, 9, 50) done at 837 s
('table1', 'null', 100000, 8, 50) done at 837 s
('table1', 'null', 100000, 7, 50) done at 837 s
('table1', 'null', 100000, 6, 50) done at 837 s
('table1', 'null', 100000, 5, 50) done at 837 s
('table1', 'null', 100000, 4, 50) done at 837 s
('table1', 'null', 100000, 3, 50) done at 837 s
('table1', 'null', 100000, 2, 50) done at 837 s
('table1', 'null', 100000, 1, 50) done at 837 s
('table1', 'null', 100000, 0, 50) done at 837 s


==> anc/calc_SHORT/item2/verify/vexact_info.json <==
{
 "table1|null": {
  "I": 0.04030930011136036,
  "dI_nodes": 8.881784197001252e-16,
  "deficit": 6.661338147750939e-16,
  "IG_slopes": 0.042578904170153385,
  "IG_rho": 0.04257890417015341,
  "c1": 0.39999999999999997,
  "c3": 0.39999999999999997,
  "rho": 0.2857142857142857,
  "I_minus_IGs": -0.0022696040587930275,
  "I_minus_IGrho": -0.002269604058793055
 },
 "table1|clan5": {
  "I": 0.028099547820018778,
  "dI_nodes": -1.7763568394002505e-15,
  "deficit": 1.5543122344752192e-15,
  "IG_slopes": 0.027800378184261336,
  "IG_rho": 0.027800378184261357,
  "c1": 0.303030303030303,
  "c3": 0.303030303030303,
  "rho": 0.2325581395348837,
  "I_minus_IGs": 0.00029916963575744165,
  "I_minus_IGrho": 0.00029916963575742084
 },
 "table1|clan30": {
  "I": 0.037757194137411076,
  "dI_nodes": 8.881784197001252e-16,
  "deficit": -8.659739592076221e-15,
  "IG_slopes": 0.03938698943028703,
  "IG_rho": 0.03938698943028703,
  "c1": 0.3797468354430379,
  "c3": 0.3797468354430379,
  "rho": 0.2752293577981651,
  "I_minus_IGs": -0.001629795292875956,
  "I_minus_IGrho": -0.001629795292875956
 },
 "table1|compound": {
  "I": 0.030131869305145997,
  "dI_nodes": -2.6645352591003757e-15,
  "deficit": 1.1102230246251565e-16,
  "IG_slopes": 0.02847744646373622,
  "IG_rho": 0.028477446463736192,
  "c1": 0.30769230769230765,
  "c3": 0.30769230769230765,
  "rho": 0.2352941176470588,
  "I_minus_IGs": 0.0016544228414097778,
  "I_minus_IGrho": 0.0016544228414098056
 },
 "table1|uniform": {
  "I": 0.054552625232524576,
  "dI_nodes": 0.0,
  "deficit": 4.440892098500626e-16,
  "IG_slopes": 0.042578904170153385,
  "IG_rho": 0.04257890417015341,
  "c1": 0.39999999999999997,
  "c3": 0.39999999999999997,
  "rho": 0.2857142857142857,
  "I_minus_IGs": 0.011973721062371191,
  "I_minus_IGrho": 0.011973721062371163
 },
 "table1|twopoint": {
  "I": 0.04785375567498118,
  "dI_nodes": 0.0,
  "deficit": 2.220446049250313e-16,
  "IG_slopes": 0.04257890417015348,
  "IG_rho": 0.042578904170153475,
  "c1": 0.40000000000000013,
  "c3": 0.40000000000000013,
  "rho": 0.2857142857142858,
  "I_minus_IGs": 0.0052748515048276975,
  "I_minus_IGrho": 0.0052748515048277045
 },
 "table1|pairs0.01": {
  "I": 0.03919061971339577,
  "dI_nodes": -8.881784197001252e-16,
  "deficit": 6.661338147750939e-16,
  "IG_slopes": 0.04353318957807937,
  "IG_rho": 0.04130307387423991,
  "c1": 0.4059999999999998,
  "c3": 0.4059999999999998,
  "rho": 0.2815782289466501,
  "I_minus_IGs": -0.0043425698646836,
  "I_minus_IGrho": -0.0021124541608441433
 },
 "table1|pairs0.05": {
  "I": 0.03465331700386365,
  "dI_nodes": -1.7763568394002505e-15,
  "deficit": 6.661338147750939e-16,
  "IG_slopes": 0.047386200409260955,
  "IG_rho": 0.036091858926596145,
  "c1": 0.4299999999999998,
  "c3": 0.4299999999999998,
  "rho": 0.2638940007361061,
  "I_minus_IGs": -0.012732883405397306,
  "I_minus_IGrho": -0.001438541922732496
 },
 "table1|bg0.02": {
  "I": 0.03867164959667502,
  "dI_nodes": 1.7763568394002505e-15,
  "deficit": 3.3306690738754696e-16,
  "IG_slopes": 0.04105114293882364,
  "IG_rho": 0.04105114293882368,
  "c1": 0.3903430336530643,
  "c3": 0.3903430336530643,
  "rho": 0.28075304022450875,
  "I_minus_IGs": -0.0023794933421486253,
  "I_minus_IGrho": -0.00237949334214866
 },
 "table1|bg0.05": {
  "I": 0.03626483923934476,
  "dI_nodes": 0.0,
  "deficit": 1.1102230246251565e-15,
  "IG_slopes": 0.03874721883108234,
  "IG_rho": 0.03874721883108231,
  "c1": 0.375650364203954,
  "c3": 0.375650364203954,
  "rho": 0.2730711043872919,
  "I_minus_IGs": -0.0024823795917375824,
  "I_minus_IGrho": -0.0024823795917375477
 },
 "table1|bg0.10": {
  "I": 0.032374661527555304,
  "dI_nodes": 8.881784197001252e-16,
  "deficit": 6.661338147750939e-16,
  "IG_slopes": 0.03488952661395497,
  "IG_rho": 0.03488952661395496,
  "c1": 0.35064935064935066,
  "c3": 0.35064935064935066,
  "rho": 0.2596153846153846,
  "I_minus_IGs": -0.0025148650863996633,
  "I_minus_IGrho": -0.0025148650863996563
 },
 "table1|lognormal": {
  "I": 0.03519891174918666,
  "dI_nodes": -8.881784197001252e-16,
  "deficit": 2.7644553313166398e-14,
  "IG_slopes": 0.042578904170153385,
  "IG_rho": 0.04257890417015341,
  "c1": 0.39999999999999997,
  "c3": 0.39999999999999997,
  "rho": 0.2857142857142857,
  "I_minus_IGs": -0.007379992420966729,
  "I_minus_IGrho": -0.007379992420966756
 },
 "cuts1|null": {
  "I": 0.09439533070283712,
  "dI_nodes": 6.217248937900877e-15,
  "deficit": 2.220446049250313e-16,
  "IG_slopes": 0.10275282897219845,
  "IG_rho": 0.10275282897219845,
  "c1": 0.5256712226805075,
  "c3": 1.169902821006148,
  "rho": 0.43100407462690454,
  "I_minus_IGs": -0.00835749826936133,
  "I_minus_IGrho": -0.00835749826936133
 },
 "cuts1|clan5": {
  "I": 0.08113397019671531,
  "dI_nodes": 1.4805934256401088e-12,
  "deficit": 1.4654943925052066e-14,
  "IG_slopes": 0.07229499348185997,
  "IG_rho": 0.07283360435730354,
  "c1": 0.4001505176803776,
  "c3": 0.8905513546551297,
  "rho": 0.3681774908987152,
  "I_minus_IGs": 0.00883897671485534,
  "I_minus_IGrho": 0.008300365839411766
 },
 "cuts1|compound": {
  "I": 0.085370069506574,
  "dI_nodes": 6.572520305780927e-14,
  "deficit": -2.220446049250313e-16,
  "IG_slopes": 0.09032755766697996,
  "IG_rho": 0.09032755766697995,
  "c1": 0.4744773283191811,
  "c3": 1.0559687138160962,
  "rho": 0.4065425041891088,
  "I_minus_IGs": -0.004957488160405962,
  "I_minus_IGrho": -0.004957488160405948
 },
 "cuts1|lognormal": {
  "I": 0.07724265871864144,
  "dI_nodes": -2.4780177909633494e-13,
  "deficit": 1.924980175260771e-09,
  "IG_slopes": 0.10275282897219845,
  "IG_rho": 0.10275282897219845,
  "c1": 0.5256712226805075,
  "c3": 1.169902821006148,
  "rho": 0.43100407462690454,
  "I_minus_IGs": -0.025510170253557007,
  "I_minus_IGrho": -0.025510170253557007
 },
 "cuts40|null": {
  "I": 0.10263604053532838,
  "dI_nodes": 8.881784197001252e-15,
  "deficit": 5.029386906940658e-10,
  "IG_slopes": 0.10275282897219845,
  "IG_rho": 0.10275282897219865,
  "c1": 0.5256712226805071,
  "c3": 1.1699028210061468,
  "rho": 0.4310040746269049,
  "I_minus_IGs": -0.00011678843687007445,
  "I_minus_IGrho": -0.00011678843687026874
 }
}

==> anc/calc_SHORT/item2/verify/vexact_info.log <==
table1  null       I 0.0403093 (dI nodes +8.9e-16, deficit 6.7e-16, last-3 tail 3.7e-45)  IG_slopes 0.0425789  I-IG_slopes -0.0022696   IG_rho 0.0425789  I-IG_rho -0.0022696   c1 0.40000 c3 0.40000  [0 s]
table1  clan5      I 0.0280995 (dI nodes -1.8e-15, deficit 1.6e-15, last-3 tail 2.0e-16)  IG_slopes 0.0278004  I-IG_slopes +0.0002992   IG_rho 0.0278004  I-IG_rho +0.0002992   c1 0.30303 c3 0.30303  [0 s]
table1  clan30     I 0.0377572 (dI nodes +8.9e-16, deficit -8.7e-15, last-3 tail 5.1e-28)  IG_slopes 0.0393870  I-IG_slopes -0.0016298   IG_rho 0.0393870  I-IG_rho -0.0016298   c1 0.37975 c3 0.37975  [0 s]
table1  compound   I 0.0301319 (dI nodes -2.7e-15, deficit 1.1e-16, last-3 tail 1.6e-24)  IG_slopes 0.0284774  I-IG_slopes +0.0016544   IG_rho 0.0284774  I-IG_rho +0.0016544   c1 0.30769 c3 0.30769  [1 s]
table1  uniform    I 0.0545526 (dI nodes +0.0e+00, deficit 4.4e-16, last-3 tail 1.4e-113)  IG_slopes 0.0425789  I-IG_slopes +0.0119737   IG_rho 0.0425789  I-IG_rho +0.0119737   c1 0.40000 c3 0.40000  [1 s]
table1  twopoint   I 0.0478538 (dI nodes +0.0e+00, deficit 2.2e-16, last-3 tail 3.8e-112)  IG_slopes 0.0425789  I-IG_slopes +0.0052749   IG_rho 0.0425789  I-IG_rho +0.0052749   c1 0.40000 c3 0.40000  [0 s]
table1  pairs0.01  I 0.0391906 (dI nodes -8.9e-16, deficit 6.7e-16, last-3 tail 3.7e-45)  IG_slopes 0.0435332  I-IG_slopes -0.0043426   IG_rho 0.0413031  I-IG_rho -0.0021125   c1 0.40600 c3 0.40600  [14 s]
table1  pairs0.05  I 0.0346533 (dI nodes -1.8e-15, deficit 6.7e-16, last-3 tail 3.7e-45)  IG_slopes 0.0473862  I-IG_slopes -0.0127329   IG_rho 0.0360919  I-IG_rho -0.0014385   c1 0.43000 c3 0.43000  [31 s]
table1  bg0.02     I 0.0386716 (dI nodes +1.8e-15, deficit 3.3e-16, last-3 tail 8.2e-46)  IG_slopes 0.0410511  I-IG_slopes -0.0023795   IG_rho 0.0410511  I-IG_rho -0.0023795   c1 0.39034 c3 0.39034  [0 s]
table1  bg0.05     I 0.0362648 (dI nodes +0.0e+00, deficit 1.1e-15, last-3 tail 8.0e-47)  IG_slopes 0.0387472  I-IG_slopes -0.0024824   IG_rho 0.0387472  I-IG_rho -0.0024824   c1 0.37565 c3 0.37565  [0 s]
table1  bg0.10     I 0.0323747 (dI nodes +8.9e-16, deficit 6.7e-16, last-3 tail 1.3e-48)  IG_slopes 0.0348895  I-IG_slopes -0.0025149   IG_rho 0.0348895  I-IG_rho -0.0025149   c1 0.35065 c3 0.35065  [0 s]
table1  lognormal  I 0.0351989 (dI nodes -8.9e-16, deficit 2.8e-14, last-3 tail 5.0e-15)  IG_slopes 0.0425789  I-IG_slopes -0.0073800   IG_rho 0.0425789  I-IG_rho -0.0073800   c1 0.40000 c3 0.40000  [1 s]
cuts1   null       I 0.0943953 (dI nodes +6.2e-15, deficit 2.2e-16, last-3 tail 2.4e-95)  IG_slopes 0.1027528  I-IG_slopes -0.0083575   IG_rho 0.1027528  I-IG_rho -0.0083575   c1 0.52567 c3 1.16990  [98 s]
cuts1   clan5      I 0.0811340 (dI nodes +1.5e-12, deficit 1.5e-14, last-3 tail 1.7e-15)  IG_slopes 0.0722950  I-IG_slopes +0.0088390   IG_rho 0.0728336  I-IG_rho +0.0083004   c1 0.40015 c3 0.89055  [30 s]
cuts1   compound   I 0.0853701 (dI nodes +6.6e-14, deficit -2.2e-16, last-3 tail 2.2e-35)  IG_slopes 0.0903276  I-IG_slopes -0.0049575   IG_rho 0.0903276  I-IG_rho -0.0049575   c1 0.47448 c3 1.05597  [148 s]
cuts1   lognormal  I 0.0772427 (dI nodes -2.5e-13, deficit 1.9e-09, last-3 tail 8.3e-11)  IG_slopes 0.1027528  I-IG_slopes -0.0255102   IG_rho 0.1027528  I-IG_rho -0.0255102   c1 0.52567 c3 1.16990  [44 s]
cuts40  null       I 0.1026360 (dI nodes +8.9e-15, deficit 5.0e-10, last-3 tail 1.7e-10)  IG_slopes 0.1027528  I-IG_slopes -0.0001168   IG_rho 0.1027528  I-IG_rho -0.0001168   c1 0.52567 c3 1.16990  [75 s]


==> anc/calc_SHORT/item2/verify/vexact_info.py <==
#!/usr/bin/env python3
"""I(n1:n3|n2) by summation for the item 2 laws, against two forms of I_G:
   I_G(slopes) = 1/2 ln[(1+c1)(1+c3)/(1+c1+c3)], c_j = Cov(n_j, n2)/Var(n2) (population values),
                 the form the paper's direct comparison evaluates at the fitted slopes;
   I_G(rho)    = -1/2 ln(1 - rho^2), rho the partial correlation of n1, n3 given n2.
Independent of the worker's exact_info.py and of XS6: the source average is a composite
Gauss-Legendre rule on [W_lo, W_hi] with the density written out (Gamma, lognormal after the
change of variable to log W, uniform), two nodes for the two-point source.  At fixed source value
(and, for pairs, at fixed pair counts) the three windows are independent, so
P(n1, n2 = b, n3) = F1^T diag(g f2(b)) F3, a two-index array for each b; no array carries three
count indices.  The compound law uses the closed form P(n | mu) = e^-mu 2^-n sum_d mu^d/d! C(n-1, d-1).
Truncation: each window is cut where the marginal tail is below 1e-14; the normalization deficit is
printed.  Convergence is checked by doubling the number of source nodes (printed as dI).

Run: ( ulimit -v 1500000; python3 vexact_info.py ) > vexact_info.log
"""
import sys, json, time
sys.dont_write_bytecode = True
import numpy as np
from scipy.special import gammaln, gammaincc, xlogy
from scipy.optimize import brentq
import vlaws as V


def gl(a, b, npan, nq=12):
    x, w = np.polynomial.legendre.leggauss(nq)
    e = np.linspace(a, b, npan + 1); h = np.diff(e)
    return (e[:-1, None] + 0.5*h[:, None]*(x + 1)).ravel(), (0.5*h[:, None]*w).ravel()


def source_nodes(cfg, law, npan):
    k = V.CONFIGS[cfg]['k']
    if law == 'twopoint':
        return V.twopoint_support(k)
    if law == 'uniform':
        a = np.sqrt(3/k); W, g = gl(1 - a, 1 + a, npan); return W, g/(2*a)
    if law == 'lognormal':
        s = np.sqrt(np.log1p(1/k)); Z, g = gl(-9.0, 9.0, npan)
        return np.exp(s*Z - s*s/2), g*np.exp(-Z*Z/2)/np.sqrt(2*np.pi)
    # Gamma(k, 1/k): tail below 1e-16 on both sides
    hi = brentq(lambda w: gammaincc(k, k*w) - 1e-16, 1.0, 1e4)
    lo = 0.0 if k <= 2 else brentq(lambda w: 1 - gammaincc(k, k*w) - 1e-16, 1e-12, 1.0)
    W, g = gl(lo, hi, npan)
    return W, g*np.exp(k*np.log(k) + (k - 1)*np.log(W) - k*W - gammaln(k))


def pois(mu, n):
    return np.exp(xlogy(n[None, :], mu[:, None]) - mu[:, None] - gammaln(n + 1)[None, :])


def negbin(nu, mu, n):
    p = mu/(nu + mu)
    return np.exp(gammaln(nu + n)[None, :] - gammaln(nu) - gammaln(n + 1)[None, :]
                  + nu*np.log1p(-p)[:, None] + xlogy(n[None, :], p[:, None]))


def compound(mu, n):
    """1 + geometric(mean 1) hadrons per dipole, Poisson(mu) dipoles."""
    P = np.zeros((mu.size, n.size))
    P[:, 0] = np.exp(-mu)
    lmu = np.log(mu)
    for i, m in enumerate(n):
        if m == 0:
            continue
        d = np.arange(1, m + 1)
        lc = gammaln(m) - gammaln(d) - gammaln(m - d + 1)          # C(m-1, d-1)
        t = d[None, :]*lmu[:, None] - gammaln(d + 1)[None, :] + lc[None, :]
        tm = t.max(1)
        P[:, i] = np.exp(tm + np.log(np.exp(t - tm[:, None]).sum(1)) - mu - m*np.log(2.0))
    return P


def factors(cfg, law, npan, NM):
    """weights g (nodes) and three (nodes x NM+1) conditional pmfs."""
    lam = V.CONFIGS[cfg]['lam']; n = np.arange(NM + 1)
    src = law if law in ('uniform', 'lognormal', 'twopoint') else 'gamma'
    W, g = source_nodes(cfg, src, npan)
    if law in ('null', 'uniform', 'lognormal', 'twopoint'):
        return g, [pois(l*W, n) for l in lam]
    if law.startswith('clan'):
        nu = float(law[4:]); return g, [negbin(nu, l*W, n) for l in lam]
    if law.startswith('bg'):
        z = float(law[2:]); return g, [pois(l*((1 - z)*W + z), n) for l in lam]
    if law == 'compound':
        return g, [compound(l*W, n) for l in lam]
    raise ValueError(law)


def ent(p):
    p = p[p > 0]; return -(p*np.log(p)).sum()


def info(cfg, law, npan, NM):
    if law.startswith('pairs'):
        return info_pairs(cfg, law, npan, NM)
    g, F = factors(cfg, law, npan, NM)
    H123 = H12 = H23 = 0.0; p2 = np.zeros(NM + 1); tails = np.zeros((3, 2))
    m1 = np.zeros(NM + 1); m3 = np.zeros(NM + 1)
    for b in range(NM + 1):
        wb = g*F[1][:, b]
        if wb.sum() < 1e-300:
            continue
        J = (F[0]*wb[:, None]).T @ F[2]
        p2[b] = J.sum(); a1 = J.sum(1); a3 = J.sum(0); m1 += a1; m3 += a3
        H123 += ent(J); H12 += ent(a1); H23 += ent(a3)
    I = H12 + H23 - ent(p2) - H123
    return I, 1 - p2.sum(), (p2[-3:].sum(), m1[-3:].sum(), m3[-3:].sum())


def info_pairs(cfg, law, npan, NM, X=16):
    """pairs: at fixed W and pair counts (a on edge 12, c on edge 23) the windows are independent;
    J_b = sum_{a,c} S1(. - a)^T diag(g P(a) P(c) S2(b - a - c)) S3(. - c), accumulated per b."""
    lam = V.CONFIGS[cfg]['lam']; n = np.arange(NM + 1)
    f = float(law[5:]); m12 = f*(lam[0] + lam[1])/2; m23 = f*(lam[1] + lam[2])/2
    W, g = source_nodes(cfg, 'gamma', npan)
    px12 = pois(m12*W, np.arange(X + 1)); px23 = pois(m23*W, np.arange(X + 1))
    S1 = pois((lam[0] - m12)*W, n); S2 = pois((lam[1] - m12 - m23)*W, n); S3 = pois((lam[2] - m23)*W, n)
    def shift(A, s):
        B = np.zeros_like(A); B[:, s:] = A[:, :A.shape[1] - s]; return B
    S1a = [shift(S1, a) for a in range(X + 1)]; S3c = [shift(S3, c) for c in range(X + 1)]
    H123 = H12 = H23 = 0.0; p2 = np.zeros(NM + 1); m1 = np.zeros(NM + 1); m3 = np.zeros(NM + 1)
    for b in range(NM + 1):
        J = np.zeros((NM + 1, NM + 1))
        for a in range(min(X, b) + 1):
            for c in range(min(X, b - a) + 1):
                w = g*px12[:, a]*px23[:, c]*S2[:, b - a - c]
                if w.max() < 1e-30:
                    continue
                J += (S1a[a]*w[:, None]).T @ S3c[c]
        if J.sum() < 1e-300:
            continue
        p2[b] = J.sum(); a1 = J.sum(1); a3 = J.sum(0); m1 += a1; m3 += a3
        H123 += ent(J); H12 += ent(a1); H23 += ent(a3)
    I = H12 + H23 - ent(p2) - H123
    return I, 1 - p2.sum(), (p2[-3:].sum(), m1[-3:].sum(), m3[-3:].sum())


def ig_forms(cfg, law):
    mean, F, T = V.population_FT(cfg, law)
    Fm = {(0, 0): F[0], (0, 1): F[1], (0, 2): F[2], (1, 1): F[3], (1, 2): F[4], (2, 2): F[5]}
    C = np.empty((3, 3))
    for (i, j), f in Fm.items():
        C[i, j] = C[j, i] = f*mean[i]*mean[j] + (mean[i] if i == j else 0.0)
    c1 = C[0, 1]/C[1, 1]; c3 = C[2, 1]/C[1, 1]
    igs = 0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3))
    r = lambda i, j: C[i, j]/np.sqrt(C[i, i]*C[j, j])
    rho = (r(0, 2) - r(0, 1)*r(1, 2))/np.sqrt((1 - r(0, 1)**2)*(1 - r(1, 2)**2))
    return igs, -0.5*np.log(1 - rho**2), c1, c3, rho


CASES = [('table1', l) for l in ('null', 'clan5', 'clan30', 'compound', 'uniform', 'twopoint', 'pairs0.01',
                                 'pairs0.05', 'bg0.02', 'bg0.05', 'bg0.10', 'lognormal')] + \
        [('cuts1', l) for l in ('null', 'clan5', 'compound', 'lognormal')] + [('cuts40', 'null')]
NMAX = {'table1': 110, 'cuts1': 520, 'cuts40': 520}
NMAXC = {'table1': 170, 'cuts1': 760}

if __name__ == '__main__':
    out = {}
    only = sys.argv[1:]
    for cfg, law in CASES:
        if only and f"{cfg}|{law}" not in only:
            continue
        t0 = time.time()
        NM = NMAXC[cfg] if law == 'compound' else NMAX[cfg]
        npan = 30 if cfg != 'cuts40' else 40
        I1, d1, t1 = info(cfg, law, npan, NM)
        I2, d2, t2 = info(cfg, law, 2*npan, NM)
        igs, igr, c1, c3, rho = ig_forms(cfg, law)
        out[f"{cfg}|{law}"] = dict(I=I2, dI_nodes=I2 - I1, deficit=d2, IG_slopes=igs, IG_rho=igr, c1=c1, c3=c3,
                                   rho=rho, I_minus_IGs=I2 - igs, I_minus_IGrho=I2 - igr)
        print(f"{cfg:7s} {law:10s} I {I2:.7f} (dI nodes {I2-I1:+.1e}, deficit {d2:.1e}, last-3 tail {max(t2):.1e})  "
              f"IG_slopes {igs:.7f}  I-IG_slopes {I2-igs:+.7f}   IG_rho {igr:.7f}  I-IG_rho {I2-igr:+.7f}   "
              f"c1 {c1:.5f} c3 {c3:.5f}  [{time.time()-t0:.0f} s]", flush=True)
    json.dump(out, open('vexact_info.json' if not only else 'vexact_info_part.json', 'w'), indent=1)


==> anc/calc_SHORT/item2/verify/vgamma_scaling.log <==
cuts1     source share of Var n_j [0.709 0.784 0.844]   sd(gamma stat) per event / kappa3     4.04   bg0.02 population gamma stat +3.765e-02  expected z at 1e6 +4.66
cuts1.84  source share of Var n_j [0.709 0.784 0.844]   sd(gamma stat) per event / kappa3     3.88   bg0.02 population gamma stat +1.112e-02  expected z at 1e6 +4.85
cuts3     source share of Var n_j [0.709 0.784 0.844]   sd(gamma stat) per event / kappa3     4.00   bg0.02 population gamma stat +4.183e-03  expected z at 1e6 +4.71
cuts40    source share of Var n_j [0.709 0.784 0.844]   sd(gamma stat) per event / kappa3     9.24   bg0.02 population gamma stat +2.353e-05  expected z at 1e6 +2.04
table1    source share of Var n_j [0.4 0.4 0.4]   sd(gamma stat) per event / kappa3     6.30   bg0.02 population gamma stat +4.183e-03  expected z at 1e6 +2.99


==> anc/calc_SHORT/item2/verify/vgamma_scaling.py <==
#!/usr/bin/env python3
"""Why the Gamma relation is weakest at k = 40: per configuration, the share of the count variance
carried by the source, (lam_j^2/k)/(lam_j + lam_j^2/k), and the per-event standard deviation of the
gamma statistic kappa3 - 2 kappa2^2 under the null (item 1's model covariance model_cov_x with Gamma
source moments, pooled weights as in moment_test._tests), divided by kappa3(W) = 2/k^2.  The expected
z of the bg0.02 alternative at N events is then the population value of the statistic over (sd/sqrt N).
Run: python3 vgamma_scaling.py > vgamma_scaling.log"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys
sys.dont_write_bytecode = True
sys.path.insert(0, _PKG + '/calc_SHORT/item1')
import numpy as np
import moment_test as mt
import vlaws as V
for cfg, c in V.CONFIGS.items():
    k, lam = c['k'], c['lam']
    share = (lam**2/k)/(lam + lam**2/k)
    EW = mt.source_moments_gamma(k)
    Vx = mt.model_cov_x(lam, EW)
    I2, I3 = np.arange(6), np.arange(6, 16)
    _, w2 = mt._gls_mean(np.zeros(6), Vx[np.ix_(I2, I2)]); _, w3 = mt._gls_mean(np.zeros(10), Vx[np.ix_(I3, I3)])
    k2 = 1/k
    grad = np.zeros(16); grad[I2] = -4*k2*w2; grad[I3] = w3
    sd = np.sqrt(grad @ Vx @ grad)
    m, F, T = V.population_FT(cfg, 'bg0.02')
    g = np.mean(T) - 2*np.mean(F)**2
    print(f"{cfg:9s} source share of Var n_j {np.round(share, 3)}   sd(gamma stat) per event / kappa3 {sd/(2/k**2):8.2f}   "
          f"bg0.02 population gamma stat {g:+.3e}  expected z at 1e6 {g/(sd/1e3):+.2f}")


==> anc/calc_SHORT/item2/verify/vlaws.py <==
#!/usr/bin/env python3
"""Independent verifier of calc_SHORT item 2: configurations, laws, samplers and population values.

Written without importing or copying the worker's laws.py.  The law definitions follow the
XS6 paper and XS6/mc_alternatives.py; where these leave a choice open (pairs at
unequal means, the rapidity picture of the Table 1 configuration, the thinned cluster law) the
definition stated in the worker's docstring is adopted so that the same laws are compared:
  pairs at edge (j, j+1): rate f (lam_j + lam_{j+1})/2 W, singles reduced to keep lam_j;
  Table 1 rapidity picture: births of density 2 W per unit rapidity, windows [0,1], [1,2], [2,3];
  clusters2half: each birth kept with probability 1/2 before it gives two hadrons.

Population values.  Every law here has a joint factorial-moment generating function of the form
    M(t) = E_W exp( sum_m W^m P_m(t) )
with P_m a polynomial in t = (t1, t2, t3) without constant term.  M is expanded as a truncated power
series in (W, t) to total t-degree 3 with plain dictionaries, and E W^r replaces W^r.  The joint
factorial moment E prod_j n_j^(r_j) is then prod_j r_j! times the coefficient of t^r.  This is a
different route from the worker's sympy expansion.

Samplers.  Plain numpy draws per event.  Clusters are drawn by an explicit multivariate compound
Poisson: at fixed W the births of each window-label type are Poisson, with the type intensities
integrated by composite Gauss-Legendre quadrature (not scipy quad).  A direct Cox-process sampler,
with birth rapidities drawn one by one, is provided as a second route (sample_cox_direct) for the
cross-check in vcheck_laws.py.
"""
import numpy as np
from math import factorial
from itertools import product
from scipy.special import ndtr

DELTA, Y0, SIG = 0.4, 4.0, 0.5
LAMU = np.diff(np.exp(DELTA*(Y0 + np.arange(4.0))))

CONFIGS = {
    'cuts1':    dict(k=1.0, lam=1.0*LAMU, geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'cuts1.84': dict(k=1.84, lam=1.84*LAMU, geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'cuts3':    dict(k=3.0, lam=3.0*LAMU, geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'cuts40':   dict(k=40.0, lam=40.0*LAMU, geom='cuts', edges=(4.0, 5.0, 6.0, 7.0)),
    'table1':   dict(k=3.0, lam=np.array([2.0, 2.0, 2.0]), geom='flat', edges=(0.0, 1.0, 2.0, 3.0)),
}
LAWS = ['null', 'smear1', 'clan5', 'clan30', 'pairs0.01', 'pairs0.05', 'bg0.02', 'bg0.05', 'bg0.10',
        'uniform', 'lognormal', 'compound', 'clusters2', 'clusters2half', 'twopoint']


def exists(cfg, law):
    k = CONFIGS[cfg]['k']
    if law == 'uniform':
        return k >= 3.0
    if law == 'twopoint':
        return cfg == 'table1'
    return True


# ---------------------------------------------------------------- source moments E W^r, r = 0..6
def source_moments(cfg, law, rmax=6):
    k = CONFIGS[cfg]['k']
    r = np.arange(rmax + 1)
    if law == 'uniform':
        a = np.sqrt(3.0/k)
        return np.array([((1+a)**(q+1) - (1-a)**(q+1))/((q+1)*2*a) for q in r])
    if law == 'lognormal':
        s2 = np.log1p(1.0/k)
        return np.exp(r*(r-1)*s2/2)
    if law == 'twopoint':
        # centred values d with d1 + d2 = mu3/var = 2/k, d1 d2 = -var = -1/k
        d2 = 1/k + np.sqrt(1/k**2 + 1/k); d1 = 1/k - np.sqrt(1/k**2 + 1/k)
        p2 = -d1/(d2 - d1)
        w = np.array([1 + d1, 1 + d2]); p = np.array([1 - p2, p2])
        return np.array([(p*w**q).sum() for q in r])
    out = np.ones(rmax + 1)
    for q in range(1, rmax + 1):
        out[q] = out[q-1]*(1 + (q-1)/k)
    return out


def twopoint_support(k):
    d2 = 1/k + np.sqrt(1/k**2 + 1/k); d1 = 1/k - np.sqrt(1/k**2 + 1/k)
    return np.array([1 + d1, 1 + d2]), np.array([d2/(d2 - d1), -d1/(d2 - d1)])


# ---------------------------------------------------------------- rapidity geometry
def _gl_panels(a, b, npan=400, nq=16):
    x, w = np.polynomial.legendre.leggauss(nq)
    edges = np.linspace(a, b, npan + 1)
    h = np.diff(edges)
    Y = (edges[:-1, None] + 0.5*h[:, None]*(x[None, :] + 1)).ravel()
    Wt = (0.5*h[:, None]*w[None, :]).ravel()
    return Y, Wt


def birth_density(cfg):
    """(y nodes, quadrature weights, rho(y)) of the births per unit W.  Cuts: k Delta e^{Delta y} on
    [0, 12] (births above 12 lie 10 sigma above the last edge).  Flat: 2 per unit rapidity on
    [-6, 9]."""
    c = CONFIGS[cfg]
    if c['geom'] == 'cuts':
        Y, Wt = _gl_panels(0.0, 12.0)
        return Y, Wt, c['k']*DELTA*np.exp(DELTA*Y)
    Y, Wt = _gl_panels(-6.0, 9.0)
    return Y, Wt, 2.0*np.ones_like(Y)


def window_probs(cfg, Y):
    """p_j(y), j = 1..3, for one hadron displaced by N(0, SIG) about y; column 0 is 'outside'."""
    e = CONFIGS[cfg]['edges']
    P = np.empty((Y.size, 4))
    for j in range(3):
        P[:, j+1] = ndtr((e[j+1] - Y)/SIG) - ndtr((e[j] - Y)/SIG)
    P[:, 0] = 1 - P[:, 1:].sum(1)
    return P


def smear_means(cfg):
    Y, Wt, rho = birth_density(cfg)
    P = window_probs(cfg, Y)
    return (Wt*rho) @ P[:, 1:]


def cluster_moments(cfg, keep=1.0):
    """m_j = int rho p_j and q_ij = int rho p_i p_j (times keep)."""
    Y, Wt, rho = birth_density(cfg)
    P = window_probs(cfg, Y)[:, 1:]
    wr = keep*Wt*rho
    return wr @ P, (P*wr[:, None]).T @ P


def cluster_types(cfg, keep=1.0):
    """Unordered window labels (a, b), a <= b in {0..3}, of the two hadrons of a birth; returns the
    count vectors c_t (3) and intensities mu_t per unit W."""
    Y, Wt, rho = birth_density(cfg)
    P = window_probs(cfg, Y)
    wr = keep*Wt*rho
    types, mus = [], []
    for a in range(4):
        for b in range(a, 4):
            if a == 0 and b == 0:
                continue
            pr = P[:, a]*P[:, b]*(1 if a == b else 2)
            c = np.zeros(3, int)
            if a > 0:
                c[a-1] += 1
            if b > 0:
                c[b-1] += 1
            types.append(c); mus.append(wr @ pr)
    return np.array(types), np.array(mus)


# ---------------------------------------------------------------- truncated power series in (W, t)
# a series is a dict {(w, a1, a2, a3): coef}; t-degree a1+a2+a3 <= 3 is kept
DEG = 3


def smul(A, B):
    out = {}
    for (w1, *a), x in A.items():
        for (w2, *b), y in B.items():
            e = (a[0]+b[0], a[1]+b[1], a[2]+b[2])
            if sum(e) > DEG:
                continue
            key = (w1 + w2,) + e
            out[key] = out.get(key, 0.0) + x*y
    return out


def sexp(L):
    """exp(L) for L with zero constant term, truncated at t-degree 3 (L^4 has degree >= 4)."""
    out = {(0, 0, 0, 0): 1.0}
    P = {(0, 0, 0, 0): 1.0}
    for r in range(1, DEG + 1):
        P = smul(P, L)
        for key, v in P.items():
            out[key] = out.get(key, 0.0) + v/factorial(r)
    return out


def exponent(cfg, law):
    """The polynomial sum_m W^m P_m(t) of the law, as a series dict."""
    c = CONFIGS[cfg]; lam = c['lam']
    L = {}
    def add(key, v):
        L[key] = L.get(key, 0.0) + v
    unit = [(1, 0, 0), (0, 1, 0), (0, 0, 1)]
    if law in ('null', 'uniform', 'lognormal', 'twopoint'):
        for j in range(3):
            add((1,) + unit[j], lam[j])
    elif law == 'smear1':
        m = smear_means(cfg)
        for j in range(3):
            add((1,) + unit[j], m[j])
    elif law.startswith('clan'):
        nu = float(law[4:])
        # -nu log(1 - x/nu) = x + x^2/(2 nu) + x^3/(3 nu^2),  x = lam_j W t_j
        for j in range(3):
            for r in (1, 2, 3):
                e = [0, 0, 0]; e[j] = r
                add((r,) + tuple(e), lam[j]**r/(r*nu**(r-1)))
    elif law.startswith('pairs'):
        f = float(law[5:])
        m12 = f*(lam[0] + lam[1])/2; m23 = f*(lam[1] + lam[2])/2
        s = [lam[0] - m12, lam[1] - m12 - m23, lam[2] - m23]
        for j in range(3):
            add((1,) + unit[j], s[j])
        # pair on edge (1,2): (1+t1)(1+t2) - 1 = t1 + t2 + t1 t2
        for (i, j), m in (((0, 1), m12), ((1, 2), m23)):
            add((1,) + unit[i], m); add((1,) + unit[j], m)
            e = [0, 0, 0]; e[i] += 1; e[j] += 1
            add((1,) + tuple(e), m)
    elif law.startswith('bg'):
        z = float(law[2:])
        for j in range(3):
            add((1,) + unit[j], lam[j]*(1 - z))
            add((0,) + unit[j], lam[j]*z)
    elif law == 'compound':
        # X = 1 + geometric of mean one, pgf z/(2 - z); G(1+t) - 1 = 2t/(1-t) = 2t + 2t^2 + 2t^3
        for j in range(3):
            for r in (1, 2, 3):
                e = [0, 0, 0]; e[j] = r
                add((1,) + tuple(e), 2*lam[j])
    elif law in ('clusters2', 'clusters2half'):
        keep = 1.0 if law == 'clusters2' else 0.5
        m, q = cluster_moments(cfg, keep)
        # (1 + sum p_j t_j)^2 - 1 = 2 sum p_j t_j + sum_ij p_i p_j t_i t_j
        for j in range(3):
            add((1,) + unit[j], 2*m[j])
        for i in range(3):
            for j in range(3):
                e = [0, 0, 0]; e[i] += 1; e[j] += 1
                add((1,) + tuple(e), q[i, j])
    else:
        raise ValueError(law)
    return L


MONO2 = [(0, 0), (0, 1), (0, 2), (1, 1), (1, 2), (2, 2)]
MONO3 = [(a, b, c) for a in range(3) for b in range(a, 3) for c in range(b, 3)]


def factorial_moments(cfg, law):
    """dict exponent-triple -> E prod n_j^(r_j), for t-degree 1..3."""
    src = 'null' if law not in ('uniform', 'lognormal', 'twopoint') else law
    EW = source_moments(cfg, src, rmax=12)
    S = sexp(exponent(cfg, law))
    fm = {}
    for (w, a1, a2, a3), v in S.items():
        e = (a1, a2, a3)
        fm[e] = fm.get(e, 0.0) + v*EW[w]
    return {e: v*factorial(e[0])*factorial(e[1])*factorial(e[2]) for e, v in fm.items()}


def _exp_of(S):
    e = [0, 0, 0]
    for j in S:
        e[j] += 1
    return tuple(e)


def population_FT(cfg, law):
    """Means, the six normalized second and ten normalized third factorial cumulants."""
    fm = factorial_moments(cfg, law)
    m = lambda *S: fm[_exp_of(S)]
    mean = np.array([m(j) for j in range(3)])
    F = [m(a, b)/(m(a)*m(b)) - 1 for a, b in MONO2]
    T = []
    for a, b, c in MONO3:
        k3 = m(a, b, c) - m(a, b)*m(c) - m(a, c)*m(b) - m(b, c)*m(a) + 2*m(a)*m(b)*m(c)
        T.append(k3/(m(a)*m(b)*m(c)))
    return mean, np.array(F), np.array(T)


# ---------------------------------------------------------------- samplers
def draw_W(cfg, law, n, rng):
    k = CONFIGS[cfg]['k']
    if law == 'uniform':
        a = np.sqrt(3.0/k); return rng.uniform(1 - a, 1 + a, n)
    if law == 'lognormal':
        s = np.sqrt(np.log1p(1.0/k)); return np.exp(s*rng.standard_normal(n) - s*s/2)
    if law == 'twopoint':
        w, p = twopoint_support(k); return np.where(rng.random(n) < p[1], w[1], w[0])
    return rng.gamma(k, 1.0/k, n)


_TYPES = {}


def sample(cfg, law, n, rng):
    """(3, n) int64 array of window counts."""
    c = CONFIGS[cfg]; lam = c['lam']
    W = draw_W(cfg, law, n, rng)
    out = np.empty((3, n), np.int64)
    if law in ('null', 'uniform', 'lognormal', 'twopoint'):
        for j in range(3):
            out[j] = rng.poisson(lam[j]*W)
    elif law == 'smear1':
        m = smear_means(cfg)
        for j in range(3):
            out[j] = rng.poisson(m[j]*W)
    elif law.startswith('clan'):
        nu = float(law[4:])
        for j in range(3):
            out[j] = rng.poisson(rng.gamma(nu, lam[j]*W/nu))
    elif law.startswith('pairs'):
        f = float(law[5:])
        m12 = f*(lam[0] + lam[1])/2; m23 = f*(lam[1] + lam[2])/2
        x12 = rng.poisson(m12*W); x23 = rng.poisson(m23*W)
        out[0] = rng.poisson((lam[0] - m12)*W) + x12
        out[1] = rng.poisson((lam[1] - m12 - m23)*W) + x12 + x23
        out[2] = rng.poisson((lam[2] - m23)*W) + x23
    elif law.startswith('bg'):
        z = float(law[2:])
        for j in range(3):
            out[j] = rng.poisson(lam[j]*(1 - z)*W) + rng.poisson(lam[j]*z, n)
    elif law == 'compound':
        for j in range(3):
            d = rng.poisson(lam[j]*W)                   # dipoles
            # sum of d independent 1 + Geometric(mean 1): d + NegBin(d, 1/2) extra hadrons
            extra = np.zeros(n, np.int64)
            pos = d > 0
            extra[pos] = rng.negative_binomial(d[pos], 0.5)
            out[j] = d + extra
    elif law in ('clusters2', 'clusters2half'):
        key = (cfg, law)
        if key not in _TYPES:
            _TYPES[key] = cluster_types(cfg, 1.0 if law == 'clusters2' else 0.5)
        C, mu = _TYPES[key]
        out[:] = 0
        for t in range(len(mu)):
            N = rng.poisson(mu[t]*W)
            for j in range(3):
                if C[t, j]:
                    out[j] += C[t, j]*N
    else:
        raise ValueError(law)
    return out


def sample_cox_direct(cfg, law, n, rng, ylo=None, yhi=None):
    """Second route for clusters2 / clusters2half / smear1: birth rapidities drawn one by one from
    the Cox process of intensity W rho(y) on [ylo, yhi], hadrons displaced and binned."""
    c = CONFIGS[cfg]; k = c['k']; e = np.array(c['edges'])
    if c['geom'] == 'cuts':
        ylo = 4.0 - 8*SIG if ylo is None else ylo; yhi = 7.0 + 8*SIG if yhi is None else yhi
        Kint = k*(np.exp(DELTA*yhi) - np.exp(DELTA*ylo))
        inv = lambda u: np.log(np.exp(DELTA*ylo) + u*(np.exp(DELTA*yhi) - np.exp(DELTA*ylo)))/DELTA
    else:
        ylo = 0.0 - 8*SIG if ylo is None else ylo; yhi = 3.0 + 8*SIG if yhi is None else yhi
        Kint = 2.0*(yhi - ylo)
        inv = lambda u: ylo + u*(yhi - ylo)
    keep = 0.5 if law == 'clusters2half' else 1.0
    nh = 1 if law == 'smear1' else 2
    W = rng.gamma(k, 1.0/k, n)
    nb = rng.poisson(keep*Kint*W)
    ev = np.repeat(np.arange(n), nb)
    y = inv(rng.random(ev.size))
    out = np.zeros((3, n), np.int64)
    for h in range(nh):
        yh = y + SIG*rng.standard_normal(ev.size)
        j = np.searchsorted(e, yh, side='right') - 1
        ok = (j >= 0) & (j < 3)
        for jj in range(3):
            out[jj] += np.bincount(ev[ok & (j == jj)], minlength=n)
    return out


==> anc/calc_SHORT/item2/verify/vpaper_rates.json <==
{
 "direct": {
  "0|1|10000": {
   "rejected": 2000,
   "n": 2000,
   "rate": 100.0,
   "mean_delta": 0.07043764791198001,
   "mean_sd": 0.0078666475341085
  },
  "0|1|100000": {
   "rejected": 1997,
   "n": 2000,
   "rate": 99.85000000000001,
   "mean_delta": 0.0074829389217,
   "mean_sd": 0.0017832637390714997
  },
  "0|1|1000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.005622177562150002,
   "mean_sd": 0.00047187284368225
  },
  "0|1|3000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.007220131120399999,
   "mean_sd": 0.00026357112295575006
  },
  "0|1|10000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.007937860062675,
   "mean_sd": 0.000142354277443
  },
  "0|1.84|10000": {
   "rejected": 2000,
   "n": 2000,
   "rate": 100.0,
   "mean_delta": 0.12721059024033002,
   "mean_sd": 0.009374369551052
  },
  "0|1.84|100000": {
   "rejected": 2000,
   "n": 2000,
   "rate": 100.0,
   "mean_delta": 0.020944916773750002,
   "mean_sd": 0.0019912397098515
  },
  "0|1.84|1000000": {
   "rejected": 45,
   "n": 400,
   "rate": 11.25,
   "mean_delta": 0.00027093250000000016,
   "mean_sd": 0.00048791395894474997
  },
  "0|1.84|3000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.0020920677622749996,
   "mean_sd": 0.0002672754167085
  },
  "0|1.84|10000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.00313497310805,
   "mean_sd": 0.00014321489879349998
  },
  "0|3|10000": {
   "rejected": 2000,
   "n": 2000,
   "rate": 100.0,
   "mean_delta": 0.208226815193285,
   "mean_sd": 0.010902274966587001
  },
  "0|3|100000": {
   "rejected": 2000,
   "n": 2000,
   "rate": 100.0,
   "mean_delta": 0.03579075754905,
   "mean_sd": 0.0022499973786690003
  },
  "0|3|1000000": {
   "rejected": 400,
   "n": 400,
   "rate": 100.0,
   "mean_delta": 0.0039265262532500005,
   "mean_sd": 0.00051112994284425
  },
  "0|3|3000000": {
   "rejected": 140,
   "n": 400,
   "rate": 35.0,
   "mean_delta": 0.0003518727420000005,
   "mean_sd": 0.00027407020761825
  },
  "0|3|10000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.0011574710217499998,
   "mean_sd": 0.0001435917873515
  },
  "0|40|10000": {
   "rejected": 200,
   "n": 200,
   "rate": 100.0,
   "mean_delta": 2.2808215139868504,
   "mean_sd": 0.0122478429175
  },
  "0|40|100000": {
   "rejected": 200,
   "n": 200,
   "rate": 100.0,
   "mean_delta": 0.7387217477535001,
   "mean_sd": 0.0044134612166349995
  },
  "0|40|1000000": {
   "rejected": 100,
   "n": 100,
   "rate": 100.0,
   "mean_delta": 0.115148778875,
   "mean_sd": 0.001052965446945
  },
  "1|3|10000": {
   "rejected": 1672,
   "n": 2000,
   "rate": 83.6,
   "mean_delta": 0.011971510954815003,
   "mean_sd": 0.0047603926773985
  },
  "1|3|100000": {
   "rejected": 61,
   "n": 2000,
   "rate": 3.05,
   "mean_delta": -0.00013960962852999998,
   "mean_sd": 0.0011130285848336
  },
  "1|3|1000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.001966983679625,
   "mean_sd": 0.00032211755288349996
  },
  "1|3|3000000": {
   "rejected": 0,
   "n": 400,
   "rate": 0.0,
   "mean_delta": -0.0021570884564,
   "mean_sd": 0.00018443137822250001
  },
  "2|3|10000": {
   "rejected": 1993,
   "n": 2000,
   "rate": 99.65,
   "mean_delta": 0.020523927888485,
   "mean_sd": 0.004855308142408
  },
  "2|3|100000": {
   "rejected": 2000,
   "n": 2000,
   "rate": 100.0,
   "mean_delta": 0.012970394012925001,
   "mean_sd": 0.00119112777325525
  },
  "2|3|1000000": {
   "rejected": 400,
   "n": 400,
   "rate": 100.0,
   "mean_delta": 0.012080868843375002,
   "mean_sd": 0.000353843041468
  },
  "2|3|3000000": {
   "rejected": 400,
   "n": 400,
   "rate": 100.0,
   "mean_delta": 0.012027152540350002,
   "mean_sd": 0.00020333967227575001
  }
 },
 "calibrated": {
  "clan|5|100000": {
   "rate": 100.0,
   "se": 0.0,
   "rate_mu": 100.0,
   "n": 2000
  },
  "clan|5|1000000": {
   "rate": 100.0,
   "se": 0.0,
   "rate_mu": 100.0,
   "n": 400
  },
  "clan|30|100000": {
   "rate": 40.699999999999996,
   "se": 2.410545886179103,
   "rate_mu": 40.35,
   "n": 2000
  },
  "clan|30|1000000": {
   "rate": 49.0,
   "se": 3.840949896754057,
   "rate_mu": 48.25,
   "n": 400
  },
  "pairs|0.01|100000": {
   "rate": 33.25,
   "se": 2.094250163990682,
   "rate_mu": 32.95,
   "n": 2000
  },
  "pairs|0.01|1000000": {
   "rate": 99.75,
   "se": 0.35870947070714426,
   "rate_mu": 99.75,
   "n": 400
  },
  "pairs|0.05|100000": {
   "rate": 100.0,
   "se": 0.0,
   "rate_mu": 100.0,
   "n": 2000
  },
  "pairs|0.05|1000000": {
   "rate": 100.0,
   "se": 0.0,
   "rate_mu": 100.0,
   "n": 400
  },
  "background|0.02|100000": {
   "rate": 4.9,
   "se": 0.7943953675595044,
   "rate_mu": 4.9,
   "n": 2000
  },
  "background|0.02|1000000": {
   "rate": 9.25,
   "se": 2.7127090242044023,
   "rate_mu": 8.75,
   "n": 400
  },
  "background|0.05|100000": {
   "rate": 6.0,
   "se": 0.8695372472614384,
   "rate_mu": 6.0,
   "n": 2000
  },
  "background|0.05|1000000": {
   "rate": 27.750000000000004,
   "se": 3.967964038316754,
   "rate_mu": 26.25,
   "n": 400
  },
  "background|0.1|100000": {
   "rate": 8.9,
   "se": 1.0527920390561472,
   "rate_mu": 8.9,
   "n": 2000
  },
  "background|0.1|1000000": {
   "rate": 65.25,
   "se": 4.316121204275895,
   "rate_mu": 64.75,
   "n": 400
  }
 },
 "uniform_calibrated": {
  "10000": 12.976363636363637,
  "100000": 100.0,
  "1000000": 100.0
 }
}

==> anc/calc_SHORT/item2/verify/vpaper_rates.log <==
(1) direct comparison, z = 1.6449, nboot = 200
  0|1|10000         2000/2000  = 100.00 percent   mean Delta +0.070438  mean sd 0.007867
  0|1|100000        1997/2000  =  99.85 percent   mean Delta +0.007483  mean sd 0.001783
  0|1|1000000          0/400   =   0.00 percent   mean Delta -0.005622  mean sd 0.000472
  0|1|3000000          0/400   =   0.00 percent   mean Delta -0.007220  mean sd 0.000264
  0|1|10000000         0/400   =   0.00 percent   mean Delta -0.007938  mean sd 0.000142
  0|1.84|10000      2000/2000  = 100.00 percent   mean Delta +0.127211  mean sd 0.009374
  0|1.84|100000     2000/2000  = 100.00 percent   mean Delta +0.020945  mean sd 0.001991
  0|1.84|1000000      45/400   =  11.25 percent   mean Delta +0.000271  mean sd 0.000488
  0|1.84|3000000       0/400   =   0.00 percent   mean Delta -0.002092  mean sd 0.000267
  0|1.84|10000000      0/400   =   0.00 percent   mean Delta -0.003135  mean sd 0.000143
  0|3|10000         2000/2000  = 100.00 percent   mean Delta +0.208227  mean sd 0.010902
  0|3|100000        2000/2000  = 100.00 percent   mean Delta +0.035791  mean sd 0.002250
  0|3|1000000        400/400   = 100.00 percent   mean Delta +0.003927  mean sd 0.000511
  0|3|3000000        140/400   =  35.00 percent   mean Delta +0.000352  mean sd 0.000274
  0|3|10000000         0/400   =   0.00 percent   mean Delta -0.001157  mean sd 0.000144
  0|40|10000         200/200   = 100.00 percent   mean Delta +2.280822  mean sd 0.012248
  0|40|100000        200/200   = 100.00 percent   mean Delta +0.738722  mean sd 0.004413
  0|40|1000000       100/100   = 100.00 percent   mean Delta +0.115149  mean sd 0.001053
  1|3|10000         1672/2000  =  83.60 percent   mean Delta +0.011972  mean sd 0.004760
  1|3|100000          61/2000  =   3.05 percent   mean Delta -0.000140  mean sd 0.001113
  1|3|1000000          0/400   =   0.00 percent   mean Delta -0.001967  mean sd 0.000322
  1|3|3000000          0/400   =   0.00 percent   mean Delta -0.002157  mean sd 0.000184
  2|3|10000         1993/2000  =  99.65 percent   mean Delta +0.020524  mean sd 0.004855
  2|3|100000        2000/2000  = 100.00 percent   mean Delta +0.012970  mean sd 0.001191
  2|3|1000000        400/400   = 100.00 percent   mean Delta +0.012081  mean sd 0.000354
  2|3|3000000        400/400   = 100.00 percent   mean Delta +0.012027  mean sd 0.000203

(2) calibrated difference against its per-law matched null
  clan|5|100000          100.00 +- 0.00 percent of 2000  (median-unbiased quantiles 100.00)
  clan|5|1000000         100.00 +- 0.00 percent of 400  (median-unbiased quantiles 100.00)
  clan|30|100000          40.70 +- 2.41 percent of 2000  (median-unbiased quantiles  40.35)
  clan|30|1000000         49.00 +- 3.84 percent of 400  (median-unbiased quantiles  48.25)
  pairs|0.01|100000       33.25 +- 2.09 percent of 2000  (median-unbiased quantiles  32.95)
  pairs|0.01|1000000      99.75 +- 0.36 percent of 400  (median-unbiased quantiles  99.75)
  pairs|0.05|100000      100.00 +- 0.00 percent of 2000  (median-unbiased quantiles 100.00)
  pairs|0.05|1000000     100.00 +- 0.00 percent of 400  (median-unbiased quantiles 100.00)
  background|0.02|100000   4.90 +- 0.79 percent of 2000  (median-unbiased quantiles   4.90)
  background|0.02|1000000   9.25 +- 2.71 percent of 400  (median-unbiased quantiles   8.75)
  background|0.05|100000   6.00 +- 0.87 percent of 2000  (median-unbiased quantiles   6.00)
  background|0.05|1000000  27.75 +- 3.97 percent of 400  (median-unbiased quantiles  26.25)
  background|0.1|100000    8.90 +- 1.05 percent of 2000  (median-unbiased quantiles   8.90)
  background|0.1|1000000  65.25 +- 4.32 percent of 400  (median-unbiased quantiles  64.75)

(3) uniform source, Table 1 configuration, two-sided power of the calibrated difference
     10000: 12.98 percent
    100000: 100.00 percent
   1000000: 100.00 percent


==> anc/calc_SHORT/item2/verify/vpaper_rates.py <==
#!/usr/bin/env python3
"""Rates of the paper's two information tests, recomputed from the saved XS6 output (read only).

(1) Direct comparison with I_G, XS6/mc_direct_results.json: columns (estimate, I_G at the fitted
    slopes, sd of Delta, sd of the estimate).  Rule of the paper (Sec. 7, macro NumDirZ): reject
    I < I_G when estimate - I_G > z_0.95 * sd of Delta, z_0.95 = norm.ppf(0.95).  Cells
    '<cfg>|<k>|<N>', cfg 0 = Sec. 8 cuts, 1 = Table 1 Gamma, 2 = Table 1 uniform source.
(2) Calibrated difference, XS6/mc_alternatives_results.json: per law and N the thresholds are the
    2.5 and 97.5 percentiles (numpy default, as in write_direct_tex.py) of the law's own matched null,
    the rate is the share of law samples outside them.  The se is a bootstrap over both sets
    (2000 draws, own seed).  A second rate with method='median_unbiased' quantiles is also printed.
(3) Uniform source at 1e4, XS6/mc_calibrate_results.json, entry 9 (two-sided power).
Run: python3 vpaper_rates.py > vpaper_rates.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json
import numpy as np
from scipy.stats import norm

X = _PKG + '/XS6/'
z = norm.ppf(0.95)
d = json.load(open(X + 'mc_direct_results.json'))
out = {'direct': {}, 'calibrated': {}}
print(f"(1) direct comparison, z = {z:.4f}, nboot = {d['nboot']}")
for key in sorted(d['cells'], key=lambda s: (int(s.split('|')[0]), float(s.split('|')[1]), int(s.split('|')[2]))):
    a = np.array(d['cells'][key])
    delta = a[:, 0] - a[:, 1]
    r = int((delta > z*a[:, 2]).sum()); n = a.shape[0]
    p = r/n; se = np.sqrt(max(p*(1-p), 0.25/n)/n) if 0 < r < n else np.nan
    out['direct'][key] = dict(rejected=r, n=n, rate=100*p, mean_delta=float(delta.mean()),
                              mean_sd=float(a[:, 2].mean()))
    print(f"  {key:16s} {r:5d}/{n:<5d} = {100*p:6.2f} percent   mean Delta {delta.mean():+.6f}  mean sd {a[:, 2].mean():.6f}")

print("\n(2) calibrated difference against its per-law matched null")
a = json.load(open(X + 'mc_alternatives_results.json'))
rng = np.random.default_rng(99)
for key in a['mc']:
    law = np.array(a['mc'][key]['law']); nul = np.array(a['mc'][key]['null'])
    lo, hi = np.percentile(nul, [2.5, 97.5])
    p = ((law < lo) | (law > hi)).mean()
    lo2, hi2 = np.quantile(nul, [0.025, 0.975], method='median_unbiased')
    p2 = ((law < lo2) | (law > hi2)).mean()
    bs = []
    for _ in range(2000):
        nb = nul[rng.integers(0, nul.size, nul.size)]; lb = law[rng.integers(0, law.size, law.size)]
        l_, h_ = np.percentile(nb, [2.5, 97.5]); bs.append(((lb < l_) | (lb > h_)).mean())
    out['calibrated'][key] = dict(rate=100*p, se=100*float(np.std(bs)), rate_mu=100*p2, n=int(law.size))
    print(f"  {key:22s} {100*p:6.2f} +- {100*np.std(bs):4.2f} percent of {law.size}  (median-unbiased quantiles {100*p2:6.2f})")
c = json.load(open(X + 'mc_calibrate_results.json'))
print("\n(3) uniform source, Table 1 configuration, two-sided power of the calibrated difference")
for n in ('10000', '100000', '1000000'):
    print(f"  {n:>8}: {100*c[n][9]:.2f} percent")
out['uniform_calibrated'] = {n: 100*c[n][9] for n in c}
json.dump(out, open('vpaper_rates.json', 'w'), indent=1)


==> anc/calc_SHORT/item2/verify/vpopcompare.log <==
verifier's population values against the worker's (section A of check_laws.json): 69 laws, 19 values each,
largest relative difference 3.61e-09 at cuts40|clusters2


==> anc/calc_SHORT/item2/verify/vpopcompare.py <==
#!/usr/bin/env python3
"""Population values: the verifier's series (vlaws.population_FT) against the worker's
../check_laws.json section A (read as data).  Run from this folder: python3 vpopcompare.py > vpopcompare.log"""
import json, sys, os
import numpy as np
sys.dont_write_bytecode = True
import vlaws as V
d = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'check_laws.json')))['A']
MN = {'cuts1': 'cuts k=1', 'cuts1.84': 'cuts k=1.84', 'cuts3': 'cuts k=3', 'cuts40': 'cuts k=40', 'table1': 'table1'}
worst = (0, None); n = 0
for cfg in V.CONFIGS:
    for law in V.LAWS:
        if not V.exists(cfg, law):
            continue
        w = d[f"{MN[cfg]}|{law}"]
        m, F, T = V.population_FT(cfg, law)
        a = np.r_[m, F, T]; b = np.r_[w['means'], w['F'], w['T']]
        rel = np.max(np.abs(a - b)/np.maximum(np.abs(b), 1e-3))
        n += 1
        if rel > worst[0]:
            worst = (rel, f"{cfg}|{law}")
print(f"verifier's population values against the worker's (section A of check_laws.json): {n} laws, 19 values each,")
print(f"largest relative difference {worst[0]:.2e} at {worst[1]}")


==> anc/calc_SHORT/item2/verify/vpower.py <==
#!/usr/bin/env python3
"""Verifier's Monte Carlo of the item 1 moment tests (imported from calc_SHORT/item1/moment_test.py,
the object under study) on samples drawn by vlaws.py (the verifier's own samplers).

Work units (cfg, law, N, block) are listed in a fixed order and dealt to shards by index modulo the
number of shards, so the output does not depend on how many shards run.  Each unit writes
vruns/<cfg>_<law>_<N>_<block>.npz with the per-sample p-values of every test and covariance
(KEYS below) and is skipped if the file exists.  Seeds: np.random.default_rng([4242, ic, il, e, b])
with ic, il the indices of the configuration and law, e = log10 N, b the block.

Samples per cell: 1000 at 1e4 and 1e5; at 1e6, 500 for null and smear1 and 200 otherwise; at 1e7
(cuts k = 1.84 only) 200 for the null and 100 for each pair law.

Run: ( ulimit -v 1500000; OPENBLAS_NUM_THREADS=1 python3 vpower.py s 3 ) for s = 0, 1, 2
     optional third argument: a comma list of sizes (e.g. 1e4,1e5) to restrict the units;
     --reverse runs the shard's units in reverse order (a second process can then share a shard,
     since a unit whose file exists is skipped).
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, os, time
sys.dont_write_bytecode = True
sys.path.insert(0, _PKG + '/calc_SHORT/item1')
import numpy as np
import vlaws as V
from moment_test import test

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'vruns')
TESTS = ['order2', 'cross2', 'adj2', 'within2', 'order3', 'gamma', 'gamma123', 'joint']
COVS = ['nm', 'src', 'emp']
KEYS = [f'p_{t}_{c}' for t in TESTS for c in COVS] + ['z_gamma_nm', 'gamma_ratio_nm', 'k_hat']
CFGS = list(V.CONFIGS)


def reps(cfg, law, N):
    if N <= 10**5:
        return 1000, (250 if N == 10**4 else 100)
    if N == 10**6:
        return (500 if law in ('null', 'smear1') else 200), 20
    if N == 10**7:
        if cfg != 'cuts1.84' or law not in ('null', 'pairs0.01', 'pairs0.05'):
            return 0, 1
        return (200 if law == 'null' else 100), 4
    return 0, 1


def units(sizes):
    U = []
    for N in sizes:
        for ic, cfg in enumerate(CFGS):
            for il, law in enumerate(V.LAWS):
                if not V.exists(cfg, law):
                    continue
                R, B = reps(cfg, law, N)
                for b in range(R//B):
                    U.append((ic, il, N, b, B))
    return U


def run_unit(ic, il, N, b, B):
    cfg, law = CFGS[ic], V.LAWS[il]
    fn = os.path.join(OUT, f"{cfg}_{law}_{N}_{b}.npz")
    if os.path.exists(fn):
        return
    rng = np.random.default_rng([4242, ic, il, int(round(np.log10(N))), b])
    rows = []
    for _ in range(B):
        x = V.sample(cfg, law, N, rng)
        r = test(x[0], x[1], x[2])
        rows.append([r.get(k, np.nan) for k in KEYS])
    np.savez(fn + '.tmp.npz', p=np.array(rows, float), keys=np.array(KEYS))
    os.replace(fn + '.tmp.npz', fn)


if __name__ == '__main__':
    s, ns = int(sys.argv[1]), int(sys.argv[2])
    args = [a for a in sys.argv[3:] if not a.startswith('--')]
    sizes = [int(float(a)) for a in args[0].split(',')] if args else [10**4, 10**5, 10**6, 10**7]
    os.makedirs(OUT, exist_ok=True)
    U = units(sizes)
    mine = [u for i, u in enumerate(U) if i % ns == s]
    if '--reverse' in sys.argv:
        mine = mine[::-1]
    t0 = time.time()
    for i, u in enumerate(mine):
        run_unit(*u)
        if i % 50 == 0:
            print(f"shard {s}: {i+1}/{len(mine)} units, {time.time()-t0:.0f} s", flush=True)
    print(f"shard {s} done, {len(mine)} units, {time.time()-t0:.0f} s", flush=True)


==> anc/calc_SHORT/item2/verify/vpower_shard0.log <==
shard 0: 1/636 units, 2 s
shard 0: 51/636 units, 84 s
shard 0: 101/636 units, 192 s
shard 0: 151/636 units, 448 s
shard 0: 201/636 units, 719 s
shard 0: 251/636 units, 978 s
shard 0: 301/636 units, 1236 s
shard 0: 351/636 units, 1655 s
shard 0: 401/636 units, 2234 s
shard 0: 451/636 units, 2878 s
shard 0: 501/636 units, 3518 s
shard 0: 551/636 units, 4197 s
shard 0: 601/636 units, 4825 s
shard 0 done, 636 units, 5704 s


==> anc/calc_SHORT/item2/verify/vpower_shard1.log <==
shard 1: 1/635 units, 2 s
shard 1: 51/635 units, 85 s
shard 1: 101/635 units, 192 s
shard 1: 151/635 units, 449 s
shard 1: 201/635 units, 719 s
shard 1: 251/635 units, 978 s
shard 1: 301/635 units, 1235 s
shard 1: 351/635 units, 1654 s
shard 1: 401/635 units, 2235 s
shard 1: 451/635 units, 2878 s
shard 1: 501/635 units, 3519 s
shard 1: 551/635 units, 4197 s
shard 1: 601/635 units, 4827 s
shard 1 done, 635 units, 5680 s


==> anc/calc_SHORT/item2/verify/vpower_shard2.log <==
shard 2: 1/635 units, 0 s
shard 2: 51/635 units, 73 s
shard 2: 101/635 units, 195 s
shard 2: 151/635 units, 472 s
shard 2: 201/635 units, 760 s
shard 2: 251/635 units, 1050 s
shard 2: 301/635 units, 1324 s
shard 2: 351/635 units, 1801 s
shard 2: 401/635 units, 2447 s
shard 2: 451/635 units, 3120 s
shard 2: 501/635 units, 3781 s
shard 2: 551/635 units, 4379 s
shard 2: 601/635 units, 4734 s
shard 2 done, 635 units, 4734 s


==> anc/calc_SHORT/item2/verify/vpower_shard2r.log <==
shard 2: 1/635 units, 27 s
shard 2: 51/635 units, 1023 s
shard 2: 101/635 units, 1042 s
shard 2: 151/635 units, 1042 s
shard 2: 201/635 units, 1042 s
shard 2: 251/635 units, 1042 s
shard 2: 301/635 units, 1042 s
shard 2: 351/635 units, 1042 s
shard 2: 401/635 units, 1042 s
shard 2: 451/635 units, 1042 s
shard 2: 501/635 units, 1042 s
shard 2: 551/635 units, 1042 s
shard 2: 601/635 units, 1042 s
shard 2 done, 635 units, 1042 s


==> anc/calc_SHORT/item2/verify/vsummarize.json <==
{
"cuts1|null|10000": {
"R": 1000,
"rates": {
"order2|src": 0.048,
"order3|src": 0.049,
"gamma|nm": 0.052,
"order2|emp": 0.058,
"order3|emp": 0.125,
"gamma|emp": 0.365,
"joint|nm": 0.063,
"bonf": 0.059,
"bonf_emp": 0.297
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.051,
"order3|src": 0.066,
"gamma|nm": 0.035,
"bonf": 0.067
},
"R_worker": 1000,
"z": {
"order2|src": -0.30926273821948863,
"order3|src": -1.6328989950784598,
"gamma|nm": 1.863574708919326,
"bonf": -0.7362662938288731
}
},
"cuts1|smear1|10000": {
"R": 1000,
"rates": {
"order2|src": 0.046,
"order3|src": 0.054,
"gamma|nm": 0.048,
"order2|emp": 0.048,
"order3|emp": 0.125,
"gamma|emp": 0.387,
"joint|nm": 0.062,
"bonf": 0.061,
"bonf_emp": 0.305
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.055,
"order3|src": 0.052,
"gamma|nm": 0.044,
"bonf": 0.051
},
"R_worker": 1000,
"z": {
"order2|src": -0.9190398394279875,
"order3|src": 0.19961909095766983,
"gamma|nm": 0.4269646211491791,
"bonf": 0.9725344438898083
}
},
"cuts1|clan5|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.746,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.744,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.723,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 1.1646211569812281,
"bonf": 0.0
}
},
"cuts1|clan30|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.104,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.555,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.096,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.5962847939999434,
"bonf": 0.0
}
},
"cuts1|pairs0.01|10000": {
"R": 1000,
"rates": {
"order2|src": 0.06,
"order3|src": 0.064,
"gamma|nm": 0.047,
"order2|emp": 0.077,
"order3|emp": 0.137,
"gamma|emp": 0.367,
"joint|nm": 0.067,
"bonf": 0.061,
"bonf_emp": 0.307
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.072,
"order3|src": 0.046,
"gamma|nm": 0.049,
"bonf": 0.053
},
"R_worker": 1000,
"z": {
"order2|src": -1.0807390459040696,
"order3|src": 1.7654696590094994,
"gamma|nm": -0.20920685218893093,
"bonf": 0.7715813380052242
}
},
"cuts1|pairs0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.78,
"order3|src": 0.079,
"gamma|nm": 0.041,
"order2|emp": 0.824,
"order3|emp": 0.312,
"gamma|emp": 0.493,
"joint|nm": 0.674,
"bonf": 0.648,
"bonf_emp": 0.796
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.776,
"order3|src": 0.077,
"gamma|nm": 0.046,
"bonf": 0.652
},
"R_worker": 1000,
"z": {
"order2|src": 0.215218057759219,
"order3|src": 0.1667639740411244,
"gamma|nm": -0.548110208505684,
"bonf": -0.18752289237539835
}
},
"cuts1|bg0.02|10000": {
"R": 1000,
"rates": {
"order2|src": 0.065,
"order3|src": 0.064,
"gamma|nm": 0.082,
"order2|emp": 0.063,
"order3|emp": 0.116,
"gamma|emp": 0.207,
"joint|nm": 0.085,
"bonf": 0.09,
"bonf_emp": 0.181
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.06,
"order3|src": 0.068,
"gamma|nm": 0.088,
"bonf": 0.08
},
"R_worker": 1000,
"z": {
"order2|src": 0.46188021535170104,
"order3|src": -0.36024634863469024,
"gamma|nm": -0.48107882621239245,
"bonf": 0.8017980436873214
}
},
"cuts1|bg0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.055,
"order3|src": 0.06,
"gamma|nm": 0.219,
"order2|emp": 0.06,
"order3|emp": 0.126,
"gamma|emp": 0.082,
"joint|nm": 0.131,
"bonf": 0.151,
"bonf_emp": 0.095
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.045,
"order3|src": 0.06,
"gamma|nm": 0.225,
"bonf": 0.166
},
"R_worker": 1000,
"z": {
"order2|src": 1.0259783520851542,
"order3|src": 0.0,
"gamma|nm": -0.3228270866388285,
"bonf": -0.9184056943328037
}
},
"cuts1|bg0.10|10000": {
"R": 1000,
"rates": {
"order2|src": 0.045,
"order3|src": 0.055,
"gamma|nm": 0.757,
"order2|emp": 0.048,
"order3|emp": 0.114,
"gamma|emp": 0.357,
"joint|nm": 0.356,
"bonf": 0.607,
"bonf_emp": 0.265
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.06,
"order3|src": 0.053,
"gamma|nm": 0.758,
"bonf": 0.615
},
"R_worker": 1000,
"z": {
"order2|src": -1.5038585877973938,
"order3|src": 0.1978666266501243,
"gamma|nm": -0.05217203922316778,
"bonf": -0.36692692672118365
}
},
"cuts1|lognormal|10000": {
"R": 1000,
"rates": {
"order2|src": 0.043,
"order3|src": 0.058,
"gamma|nm": 1.0,
"order2|emp": 0.055,
"order3|emp": 0.151,
"gamma|emp": 0.874,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 0.865
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.048,
"order3|src": 0.08,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": -0.5364896424284216,
"order3|src": -1.9409229582804746,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|compound|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.148,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.999,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.167,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.166308308070334,
"bonf": 0.0
}
},
"cuts1|clusters2|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.074,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.659,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.063,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.9737354290617696,
"bonf": 0.0
}
},
"cuts1|clusters2half|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.124,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.723,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.125,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.0677286238183444,
"bonf": 0.0
}
},
"cuts1.84|null|10000": {
"R": 1000,
"rates": {
"order2|src": 0.057,
"order3|src": 0.046,
"gamma|nm": 0.055,
"order2|emp": 0.071,
"order3|emp": 0.089,
"gamma|emp": 0.225,
"joint|nm": 0.052,
"bonf": 0.061,
"bonf_emp": 0.186
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05,
"order3|src": 0.058,
"gamma|nm": 0.042,
"bonf": 0.045
},
"R_worker": 1000,
"z": {
"order2|src": 0.6955780072096366,
"order3|src": -1.2085382706823946,
"gamma|nm": 1.3531722683560017,
"bonf": 1.5969527276613573
}
},
"cuts1.84|smear1|10000": {
"R": 1000,
"rates": {
"order2|src": 0.051,
"order3|src": 0.065,
"gamma|nm": 0.05,
"order2|emp": 0.054,
"order3|emp": 0.105,
"gamma|emp": 0.221,
"joint|nm": 0.062,
"bonf": 0.059,
"bonf_emp": 0.191
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.041,
"order3|src": 0.049,
"gamma|nm": 0.039,
"bonf": 0.051
},
"R_worker": 1000,
"z": {
"order2|src": 1.0674115528729462,
"order3|src": 1.5431626760104484,
"gamma|nm": 1.1928403902215752,
"bonf": 0.7846531817819996
}
},
"cuts1.84|clan5|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.949,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.843,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.936,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 1.248687466824695,
"bonf": 0.0
}
},
"cuts1.84|clan30|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.161,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.693,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.138,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 1.4422982709712036,
"bonf": 0.0
}
},
"cuts1.84|pairs0.01|10000": {
"R": 1000,
"rates": {
"order2|src": 0.103,
"order3|src": 0.056,
"gamma|nm": 0.059,
"order2|emp": 0.126,
"order3|emp": 0.125,
"gamma|emp": 0.242,
"joint|nm": 0.068,
"bonf": 0.064,
"bonf_emp": 0.221
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.077,
"order3|src": 0.042,
"gamma|nm": 0.042,
"bonf": 0.049
},
"R_worker": 1000,
"z": {
"order2|src": 2.03149800073348,
"order3|src": 1.4501894433698683,
"gamma|nm": 1.7359641411417535,
"bonf": 1.452717221767761
}
},
"cuts1.84|pairs0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.902,
"order3|src": 0.084,
"gamma|nm": 0.054,
"order2|emp": 0.923,
"order3|emp": 0.274,
"gamma|emp": 0.321,
"joint|nm": 0.787,
"bonf": 0.789,
"bonf_emp": 0.867
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.867,
"order3|src": 0.086,
"gamma|nm": 0.052,
"bonf": 0.766
},
"R_worker": 1000,
"z": {
"order2|src": 2.4485734481670653,
"order3|src": -0.1603596087374634,
"gamma|nm": 0.19961909095766983,
"bonf": 1.2365099963157753
}
},
"cuts1.84|bg0.02|10000": {
"R": 1000,
"rates": {
"order2|src": 0.046,
"order3|src": 0.037,
"gamma|nm": 0.085,
"order2|emp": 0.044,
"order3|emp": 0.075,
"gamma|emp": 0.111,
"joint|nm": 0.061,
"bonf": 0.064,
"bonf_emp": 0.104
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.047,
"order3|src": 0.056,
"gamma|nm": 0.089,
"bonf": 0.078
},
"R_worker": 1000,
"z": {
"order2|src": -0.10619355922569167,
"order3|src": -2.0176776252881403,
"gamma|nm": -0.3173583857468387,
"bonf": -1.218922255146459
}
},
"cuts1.84|bg0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.049,
"order3|src": 0.042,
"gamma|nm": 0.273,
"order2|emp": 0.051,
"order3|emp": 0.087,
"gamma|emp": 0.09,
"joint|nm": 0.12,
"bonf": 0.18,
"bonf_emp": 0.078
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.045,
"order3|src": 0.047,
"gamma|nm": 0.215,
"bonf": 0.143
},
"R_worker": 1000,
"z": {
"order2|src": 0.4226195801239476,
"order3|src": -0.5422001773734428,
"gamma|nm": 3.019654011276549,
"bonf": 2.248272401854119
}
},
"cuts1.84|bg0.10|10000": {
"R": 1000,
"rates": {
"order2|src": 0.045,
"order3|src": 0.062,
"gamma|nm": 0.762,
"order2|emp": 0.052,
"order3|emp": 0.097,
"gamma|emp": 0.461,
"joint|nm": 0.387,
"bonf": 0.635,
"bonf_emp": 0.318
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.057,
"order3|src": 0.065,
"gamma|nm": 0.747,
"bonf": 0.622
},
"R_worker": 1000,
"z": {
"order2|src": -1.2196860424001181,
"order3|src": -0.2750841093183112,
"gamma|nm": 0.779329096273412,
"bonf": 0.6015840379138921
}
},
"cuts1.84|lognormal|10000": {
"R": 1000,
"rates": {
"order2|src": 0.054,
"order3|src": 0.069,
"gamma|nm": 1.0,
"order2|emp": 0.06,
"order3|emp": 0.122,
"gamma|emp": 0.97,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 0.965
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.047,
"order3|src": 0.066,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.7148087639995456,
"order3|src": 0.2673806349234782,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|compound|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.181,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.997,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.161,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 1.1877900348113586,
"bonf": 0.0
}
},
"cuts1.84|clusters2|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.074,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.581,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.066,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.7011073093994912,
"bonf": 0.0
}
},
"cuts1.84|clusters2half|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.126,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.695,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.125,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0674968075819616,
"bonf": 0.0
}
},
"cuts3|null|10000": {
"R": 1000,
"rates": {
"order2|src": 0.047,
"order3|src": 0.039,
"gamma|nm": 0.044,
"order2|emp": 0.053,
"order3|emp": 0.057,
"gamma|emp": 0.155,
"joint|nm": 0.043,
"bonf": 0.04,
"bonf_emp": 0.119
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.046,
"order3|src": 0.046,
"gamma|nm": 0.034,
"bonf": 0.043
},
"R_worker": 1000,
"z": {
"order2|src": 0.10619355922569167,
"order3|src": -0.7759240011742247,
"gamma|nm": 1.1550239903861814,
"bonf": -0.33634590917760526
}
},
"cuts3|smear1|10000": {
"R": 1000,
"rates": {
"order2|src": 0.058,
"order3|src": 0.068,
"gamma|nm": 0.049,
"order2|emp": 0.061,
"order3|emp": 0.088,
"gamma|emp": 0.171,
"joint|nm": 0.052,
"bonf": 0.061,
"bonf_emp": 0.123
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053,
"order3|src": 0.05,
"gamma|nm": 0.051,
"bonf": 0.054
},
"R_worker": 1000,
"z": {
"order2|src": 0.48832339780308914,
"order3|src": 1.7081920241455033,
"gamma|nm": -0.2051956704170303,
"bonf": 0.6723701744440715
}
},
"cuts3|clan5|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.993,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.898,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.995,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.5790901534026817,
"bonf": 0.0
}
},
"cuts3|clan30|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.203,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.798,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.211,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.4415228890036084,
"bonf": 0.0
}
},
"cuts3|pairs0.01|10000": {
"R": 1000,
"rates": {
"order2|src": 0.083,
"order3|src": 0.046,
"gamma|nm": 0.05,
"order2|emp": 0.096,
"order3|emp": 0.088,
"gamma|emp": 0.163,
"joint|nm": 0.062,
"bonf": 0.055,
"bonf_emp": 0.156
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.078,
"order3|src": 0.045,
"gamma|nm": 0.053,
"bonf": 0.062
},
"R_worker": 1000,
"z": {
"order2|src": 0.41094263329347236,
"order3|src": 0.10729792848568431,
"gamma|nm": -0.3035176665934226,
"bonf": -0.666952564757144
}
},
"cuts3|pairs0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.931,
"order3|src": 0.096,
"gamma|nm": 0.049,
"order2|emp": 0.952,
"order3|emp": 0.248,
"gamma|emp": 0.209,
"joint|nm": 0.855,
"bonf": 0.859,
"bonf_emp": 0.907
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.934,
"order3|src": 0.106,
"gamma|nm": 0.059,
"bonf": 0.848
},
"R_worker": 1000,
"z": {
"order2|src": -0.2673806349234782,
"order3|src": -0.742069307790391,
"gamma|nm": -0.9893331332506202,
"bonf": 0.6955960581612074
}
},
"cuts3|bg0.02|10000": {
"R": 1000,
"rates": {
"order2|src": 0.052,
"order3|src": 0.048,
"gamma|nm": 0.086,
"order2|emp": 0.06,
"order3|emp": 0.083,
"gamma|emp": 0.079,
"joint|nm": 0.063,
"bonf": 0.072,
"bonf_emp": 0.089
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.063,
"order3|src": 0.057,
"gamma|nm": 0.077,
"bonf": 0.084
},
"R_worker": 1000,
"z": {
"order2|src": -1.056581702697827,
"order3|src": -0.9023151526784363,
"gamma|nm": 0.7355447955477632,
"bonf": -1.0005838442467463
}
},
"cuts3|bg0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.046,
"order3|src": 0.062,
"gamma|nm": 0.238,
"order2|emp": 0.045,
"order3|emp": 0.083,
"gamma|emp": 0.092,
"joint|nm": 0.119,
"bonf": 0.155,
"bonf_emp": 0.078
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.046,
"order3|src": 0.073,
"gamma|nm": 0.219,
"bonf": 0.145
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": -0.9803956613860855,
"gamma|nm": 1.0118765601698145,
"bonf": 0.62622429108515
}
},
"cuts3|bg0.10|10000": {
"R": 1000,
"rates": {
"order2|src": 0.055,
"order3|src": 0.04,
"gamma|nm": 0.706,
"order2|emp": 0.058,
"order3|emp": 0.064,
"gamma|emp": 0.477,
"joint|nm": 0.32,
"bonf": 0.564,
"bonf_emp": 0.327
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.054,
"order3|src": 0.055,
"gamma|nm": 0.725,
"bonf": 0.598
},
"R_worker": 1000,
"z": {
"order2|src": 0.09850448038733126,
"order3|src": -1.5768738975745815,
"gamma|nm": -0.9416568038577764,
"bonf": -1.5408800826626727
}
},
"cuts3|uniform|10000": {
"R": 1000,
"rates": {
"order2|src": 0.052,
"order3|src": 0.061,
"gamma|nm": 1.0,
"order2|emp": 0.06,
"order3|emp": 0.071,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.054,
"order3|src": 0.051,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": -0.19961909095766983,
"order3|src": 0.9725344438898083,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|lognormal|10000": {
"R": 1000,
"rates": {
"order2|src": 0.053,
"order3|src": 0.056,
"gamma|nm": 1.0,
"order2|emp": 0.053,
"order3|emp": 0.104,
"gamma|emp": 0.991,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 0.99
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.054,
"order3|src": 0.059,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": -0.0993682867442339,
"order3|src": -0.288158646190316,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|compound|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.178,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.998,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.199,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.2006166382432641,
"bonf": 0.0
}
},
"cuts3|clusters2|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.069,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.491,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.061,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.7256254483121265,
"bonf": 0.0
}
},
"cuts3|clusters2half|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.155,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.626,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.122,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 2.1362221529498395,
"bonf": 0.0
}
},
"cuts40|null|10000": {
"R": 1000,
"rates": {
"order2|src": 0.044,
"order3|src": 0.045,
"gamma|nm": 0.064,
"order2|emp": 0.046,
"order3|emp": 0.048,
"gamma|emp": 0.067,
"joint|nm": 0.046,
"bonf": 0.05,
"bonf_emp": 0.055
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053,
"order3|src": 0.045,
"gamma|nm": 0.053,
"bonf": 0.045
},
"R_worker": 1000,
"z": {
"order2|src": -0.9368115704003092,
"order3|src": 0.0,
"gamma|nm": 1.048068316046941,
"bonf": 0.5256246325248609
}
},
"cuts40|smear1|10000": {
"R": 1000,
"rates": {
"order2|src": 0.047,
"order3|src": 0.061,
"gamma|nm": 0.047,
"order2|emp": 0.047,
"order3|emp": 0.056,
"gamma|emp": 0.05,
"joint|nm": 0.06,
"bonf": 0.048,
"bonf_emp": 0.062
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.033,
"order3|src": 0.034,
"gamma|nm": 0.059,
"bonf": 0.033
},
"R_worker": 1000,
"z": {
"order2|src": 1.5975241260567343,
"order3|src": 2.838373015634246,
"gamma|nm": -1.1977145457460177,
"bonf": 1.7014776944584777
}
},
"cuts40|clan5|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.998,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.986,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.996,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.8177240883824016,
"bonf": 0.0
}
},
"cuts40|clan30|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.849,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.508,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.87,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.3512732959736158,
"bonf": 0.0
}
},
"cuts40|pairs0.01|10000": {
"R": 1000,
"rates": {
"order2|src": 0.105,
"order3|src": 0.05,
"gamma|nm": 0.04,
"order2|emp": 0.111,
"order3|emp": 0.056,
"gamma|emp": 0.055,
"joint|nm": 0.087,
"bonf": 0.078,
"bonf_emp": 0.088
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.099,
"order3|src": 0.045,
"gamma|nm": 0.052,
"bonf": 0.054
},
"R_worker": 1000,
"z": {
"order2|src": 0.4433002725750771,
"order3|src": 0.5256246325248609,
"gamma|nm": -1.2808938634475358,
"bonf": 2.1614780918081395
}
},
"cuts40|pairs0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.99,
"order3|src": 0.035,
"gamma|nm": 0.051,
"order2|emp": 0.993,
"order3|emp": 0.078,
"gamma|emp": 0.071,
"joint|nm": 0.918,
"bonf": 0.958,
"bonf_emp": 0.976
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.98,
"order3|src": 0.035,
"gamma|nm": 0.047,
"bonf": 0.952
},
"R_worker": 1000,
"z": {
"order2|src": 1.8395909204638767,
"order3|src": 0.0,
"gamma|nm": 0.41433984096281923,
"bonf": 0.6471848016905739
}
},
"cuts40|bg0.02|10000": {
"R": 1000,
"rates": {
"order2|src": 0.049,
"order3|src": 0.052,
"gamma|nm": 0.064,
"order2|emp": 0.052,
"order3|emp": 0.054,
"gamma|emp": 0.048,
"joint|nm": 0.05,
"bonf": 0.057,
"bonf_emp": 0.057
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.047,
"order3|src": 0.049,
"gamma|nm": 0.057,
"bonf": 0.049
},
"R_worker": 1000,
"z": {
"order2|src": 0.20920685218893093,
"order3|src": 0.30634661314266204,
"gamma|nm": 0.6565336081197114,
"bonf": 0.7984763638306787
}
},
"cuts40|bg0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.053,
"order3|src": 0.058,
"gamma|nm": 0.078,
"order2|emp": 0.057,
"order3|emp": 0.065,
"gamma|emp": 0.055,
"joint|nm": 0.059,
"bonf": 0.066,
"bonf_emp": 0.057
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.043,
"order3|src": 0.057,
"gamma|nm": 0.077,
"bonf": 0.062
},
"R_worker": 1000,
"z": {
"order2|src": 1.0460342609446538,
"order3|src": 0.09605288206343889,
"gamma|nm": 0.08362785614422995,
"bonf": 0.36544084137792915
}
},
"cuts40|bg0.10|10000": {
"R": 1000,
"rates": {
"order2|src": 0.052,
"order3|src": 0.057,
"gamma|nm": 0.178,
"order2|emp": 0.049,
"order3|emp": 0.062,
"gamma|emp": 0.14,
"joint|nm": 0.088,
"bonf": 0.133,
"bonf_emp": 0.091
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.049,
"order3|src": 0.056,
"gamma|nm": 0.148,
"bonf": 0.089
},
"R_worker": 1000,
"z": {
"order2|src": 0.30634661314266204,
"order3|src": 0.0968478147845175,
"gamma|nm": 1.8161416808501392,
"bonf": 3.1320256404975715
}
},
"cuts40|uniform|10000": {
"R": 1000,
"rates": {
"order2|src": 0.034,
"order3|src": 0.046,
"gamma|nm": 1.0,
"order2|emp": 0.04,
"order3|emp": 0.056,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.061,
"order3|src": 0.051,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": -2.838373015634246,
"order3|src": -0.5204508724446159,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|lognormal|10000": {
"R": 1000,
"rates": {
"order2|src": 0.059,
"order3|src": 0.069,
"gamma|nm": 0.997,
"order2|emp": 0.062,
"order3|emp": 0.071,
"gamma|emp": 0.997,
"joint|nm": 0.958,
"bonf": 0.994,
"bonf_emp": 0.991
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053,
"order3|src": 0.058,
"gamma|nm": 0.999,
"bonf": 0.995
},
"R_worker": 1000,
"z": {
"order2|src": 0.5835206663338847,
"order3|src": 1.0086417341671403,
"gamma|nm": -1.0010015025043832,
"bonf": -0.3023439367967207
}
},
"cuts40|compound|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.08,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.275,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.072,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.6750441957464585,
"bonf": 0.0
}
},
"cuts40|clusters2|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.973,
"gamma|nm": 0.039,
"order2|emp": 1.0,
"order3|emp": 0.658,
"gamma|emp": 0.068,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.96,
"gamma|nm": 0.052,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 1.6154927813975344,
"gamma|nm": -1.3948730703138945,
"bonf": 0.0
}
},
"cuts40|clusters2half|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.946,
"gamma|nm": 0.058,
"order2|emp": 1.0,
"order3|emp": 0.616,
"gamma|emp": 0.095,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.965,
"gamma|nm": 0.06,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": -2.060360674019086,
"gamma|nm": -0.1897991137939443,
"bonf": 0.0
}
},
"table1|null|10000": {
"R": 1000,
"rates": {
"order2|src": 0.044,
"order3|src": 0.05,
"gamma|nm": 0.057,
"order2|emp": 0.044,
"order3|emp": 0.075,
"gamma|emp": 0.194,
"joint|nm": 0.045,
"bonf": 0.04,
"bonf_emp": 0.149
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.04,
"order3|src": 0.044,
"gamma|nm": 0.042,
"bonf": 0.04
},
"R_worker": 1000,
"z": {
"order2|src": 0.44590012465251166,
"order3|src": 0.6339293701859214,
"gamma|nm": 1.5463136910974453,
"bonf": 0.0
}
},
"table1|smear1|10000": {
"R": 1000,
"rates": {
"order2|src": 0.049,
"order3|src": 0.052,
"gamma|nm": 0.046,
"order2|emp": 0.049,
"order3|emp": 0.074,
"gamma|emp": 0.186,
"joint|nm": 0.055,
"bonf": 0.049,
"bonf_emp": 0.143
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.059,
"order3|src": 0.058,
"gamma|nm": 0.047,
"bonf": 0.053
},
"R_worker": 1000,
"z": {
"order2|src": -0.9893331332506202,
"order3|src": -0.5884898863365002,
"gamma|nm": -0.10619355922569167,
"bonf": -0.40656201413337223
}
},
"table1|clan5|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.825,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.448,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.808,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.9820594854130567,
"bonf": 0.0
}
},
"table1|clan30|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.916,
"gamma|nm": 0.101,
"order2|emp": 1.0,
"order3|emp": 0.684,
"gamma|emp": 0.106,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.931,
"gamma|nm": 0.125,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": -1.2619062570213386,
"gamma|nm": -1.6950995641996396,
"bonf": 0.0
}
},
"table1|pairs0.01|10000": {
"R": 1000,
"rates": {
"order2|src": 0.095,
"order3|src": 0.046,
"gamma|nm": 0.05,
"order2|emp": 0.11,
"order3|emp": 0.107,
"gamma|emp": 0.204,
"joint|nm": 0.053,
"bonf": 0.062,
"bonf_emp": 0.196
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.075,
"order3|src": 0.06,
"gamma|nm": 0.038,
"bonf": 0.068
},
"R_worker": 1000,
"z": {
"order2|src": 1.603596087374644,
"order3|src": -1.3973336367036875,
"gamma|nm": 1.3083109125490846,
"bonf": -0.5442190862340949
}
},
"table1|pairs0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.923,
"order3|src": 0.074,
"gamma|nm": 0.049,
"order2|emp": 0.948,
"order3|emp": 0.25,
"gamma|emp": 0.291,
"joint|nm": 0.836,
"bonf": 0.865,
"bonf_emp": 0.908
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.927,
"order3|src": 0.079,
"gamma|nm": 0.072,
"bonf": 0.852
},
"R_worker": 1000,
"z": {
"order2|src": -0.3395810879824075,
"order3|src": -0.4206354190071129,
"gamma|nm": -2.15718185525048,
"bonf": 0.834026758973674
}
},
"table1|bg0.02|10000": {
"R": 1000,
"rates": {
"order2|src": 0.066,
"order3|src": 0.062,
"gamma|nm": 0.059,
"order2|emp": 0.068,
"order3|emp": 0.086,
"gamma|emp": 0.112,
"joint|nm": 0.063,
"bonf": 0.062,
"bonf_emp": 0.119
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.054,
"order3|src": 0.057,
"gamma|nm": 0.07,
"bonf": 0.059
},
"R_worker": 1000,
"z": {
"order2|src": 1.1298653657320645,
"order3|src": 0.47262547157123486,
"gamma|nm": -1.0013270169603652,
"bonf": 0.28137154633701944
}
},
"table1|bg0.05|10000": {
"R": 1000,
"rates": {
"order2|src": 0.043,
"order3|src": 0.049,
"gamma|nm": 0.116,
"order2|emp": 0.045,
"order3|emp": 0.08,
"gamma|emp": 0.073,
"joint|nm": 0.076,
"bonf": 0.094,
"bonf_emp": 0.084
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.051,
"order3|src": 0.057,
"gamma|nm": 0.136,
"bonf": 0.103
},
"R_worker": 1000,
"z": {
"order2|src": -0.8452391602478945,
"order3|src": -0.7984763638306787,
"gamma|nm": -1.3476403597572566,
"bonf": -0.6753463092979543
}
},
"table1|bg0.10|10000": {
"R": 1000,
"rates": {
"order2|src": 0.043,
"order3|src": 0.051,
"gamma|nm": 0.317,
"order2|emp": 0.047,
"order3|emp": 0.089,
"gamma|emp": 0.113,
"joint|nm": 0.134,
"bonf": 0.218,
"bonf_emp": 0.1
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.037,
"order3|src": 0.055,
"gamma|nm": 0.321,
"bonf": 0.21
},
"R_worker": 1000,
"z": {
"order2|src": 0.6846531968814574,
"order3|src": -0.39923818191533966,
"gamma|nm": -0.19190049545425636,
"bonf": 0.4361710426813756
}
},
"table1|uniform|10000": {
"R": 1000,
"rates": {
"order2|src": 0.048,
"order3|src": 0.043,
"gamma|nm": 1.0,
"order2|emp": 0.053,
"order3|emp": 0.065,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.06,
"order3|src": 0.053,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": -1.1871997599007444,
"order3|src": -1.0460342609446538,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|lognormal|10000": {
"R": 1000,
"rates": {
"order2|src": 0.042,
"order3|src": 0.056,
"gamma|nm": 1.0,
"order2|emp": 0.041,
"order3|emp": 0.114,
"gamma|emp": 0.974,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 0.962
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.057,
"order3|src": 0.05,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": -1.5463136910974453,
"order3|src": 0.5988572728730088,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|compound|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.943,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.926,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 1.5364683575072964,
"bonf": 0.0
}
},
"table1|clusters2|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.606,
"order2|emp": 1.0,
"order3|emp": 0.998,
"gamma|emp": 0.899,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.591,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.6842288927062518,
"bonf": 0.0
}
},
"table1|clusters2half|10000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.999,
"gamma|nm": 0.963,
"order2|emp": 1.0,
"order3|emp": 0.983,
"gamma|emp": 0.985,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.998,
"gamma|nm": 0.962,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.5777837696405429,
"gamma|nm": 0.11769797726730008,
"bonf": 0.0
}
},
"table1|twopoint|10000": {
"R": 1000,
"rates": {
"order2|src": 0.044,
"order3|src": 0.06,
"gamma|nm": 0.001,
"order2|emp": 0.053,
"order3|emp": 0.079,
"gamma|emp": 0.062,
"joint|nm": 0.018,
"bonf": 0.029,
"bonf_emp": 0.073
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.058,
"order3|src": 0.061,
"gamma|nm": 0.001,
"bonf": 0.032
},
"R_worker": 1000,
"z": {
"order2|src": -1.4229670494668045,
"order3|src": -0.09379051544567316,
"gamma|nm": 0.0,
"bonf": -0.39010582080381784
}
},
"cuts1|null|100000": {
"R": 1000,
"rates": {
"order2|src": 0.06,
"order3|src": 0.043,
"gamma|nm": 0.055,
"order2|emp": 0.058,
"order3|emp": 0.067,
"gamma|emp": 0.119,
"joint|nm": 0.048,
"bonf": 0.061,
"bonf_emp": 0.096
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.046,
"order3|src": 0.049,
"gamma|nm": 0.046,
"bonf": 0.046
},
"R_worker": 1000,
"z": {
"order2|src": 1.3973336367036875,
"order3|src": -0.6404469317237687,
"gamma|nm": 0.9190398394279875,
"bonf": 1.490524301163507
}
},
"cuts1|smear1|100000": {
"R": 1000,
"rates": {
"order2|src": 0.047,
"order3|src": 0.057,
"gamma|nm": 0.046,
"order2|emp": 0.048,
"order3|emp": 0.063,
"gamma|emp": 0.098,
"joint|nm": 0.048,
"bonf": 0.046,
"bonf_emp": 0.087
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05,
"order3|src": 0.05,
"gamma|nm": 0.065,
"bonf": 0.058
},
"R_worker": 1000,
"z": {
"order2|src": -0.31227052346677,
"order3|src": 0.6955780072096366,
"gamma|nm": -1.8556289116517373,
"bonf": -1.2085382706823946
}
},
"cuts1|clan5|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.991,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|clan30|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.452,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.974,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.467,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.6730319078298653,
"bonf": 0.0
}
},
"cuts1|pairs0.01|100000": {
"R": 1000,
"rates": {
"order2|src": 0.356,
"order3|src": 0.063,
"gamma|nm": 0.044,
"order2|emp": 0.373,
"order3|emp": 0.098,
"gamma|emp": 0.095,
"joint|nm": 0.261,
"bonf": 0.216,
"bonf_emp": 0.27
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.334,
"order3|src": 0.053,
"gamma|nm": 0.055,
"bonf": 0.216
},
"R_worker": 1000,
"z": {
"order2|src": 1.034850194094429,
"order3|src": 0.9566334312475765,
"gamma|nm": -1.1339633734714603,
"bonf": 0.0
}
},
"cuts1|pairs0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.785,
"gamma|nm": 0.062,
"order2|emp": 1.0,
"order3|emp": 0.867,
"gamma|emp": 0.236,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.833,
"gamma|nm": 0.064,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": -2.7304567081465208,
"gamma|nm": -0.18406657345721827,
"bonf": 0.0
}
},
"cuts1|bg0.02|100000": {
"R": 1000,
"rates": {
"order2|src": 0.059,
"order3|src": 0.053,
"gamma|nm": 0.348,
"order2|emp": 0.055,
"order3|emp": 0.057,
"gamma|emp": 0.195,
"joint|nm": 0.137,
"bonf": 0.236,
"bonf_emp": 0.117
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.052,
"order3|src": 0.059,
"gamma|nm": 0.345,
"bonf": 0.233
},
"R_worker": 1000,
"z": {
"order2|src": 0.6836527569243241,
"order3|src": -0.5835206663338847,
"gamma|nm": 0.1409716689863291,
"bonf": 0.15832964421008314
}
},
"cuts1|bg0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 0.054,
"order3|src": 0.055,
"gamma|nm": 0.984,
"order2|emp": 0.054,
"order3|emp": 0.074,
"gamma|emp": 0.965,
"joint|nm": 0.76,
"bonf": 0.954,
"bonf_emp": 0.914
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.055,
"order3|src": 0.048,
"gamma|nm": 0.975,
"bonf": 0.939
},
"R_worker": 1000,
"z": {
"order2|src": -0.09850448038733126,
"order3|src": 0.7082078887179871,
"gamma|nm": 1.4201962478606742,
"bonf": 1.4905243011635088
}
},
"cuts1|bg0.10|100000": {
"R": 1000,
"rates": {
"order2|src": 0.057,
"order3|src": 0.061,
"gamma|nm": 1.0,
"order2|emp": 0.056,
"order3|emp": 0.07,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.051,
"order3|src": 0.045,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.5935998799503729,
"order3|src": 1.5969527276613573,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|lognormal|100000": {
"R": 1000,
"rates": {
"order2|src": 0.051,
"order3|src": 0.06,
"gamma|nm": 1.0,
"order2|emp": 0.052,
"order3|emp": 0.09,
"gamma|emp": 0.998,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 0.998
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.043,
"order3|src": 0.052,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.8452391602478945,
"order3|src": 0.7780275551118464,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|compound|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.899,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.895,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.2942592743260462,
"bonf": 0.0
}
},
"cuts1|clusters2|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.302,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.976,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.301,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.048725705804642416,
"bonf": 0.0
}
},
"cuts1|clusters2half|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.751,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.995,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.741,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.5136871833977513,
"bonf": 0.0
}
},
"cuts1.84|null|100000": {
"R": 1000,
"rates": {
"order2|src": 0.04,
"order3|src": 0.046,
"gamma|nm": 0.047,
"order2|emp": 0.043,
"order3|emp": 0.046,
"gamma|emp": 0.074,
"joint|nm": 0.041,
"bonf": 0.035,
"bonf_emp": 0.058
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.046,
"order3|src": 0.046,
"gamma|nm": 0.049,
"bonf": 0.045
},
"R_worker": 1000,
"z": {
"order2|src": -0.6613723826954507,
"order3|src": 0.0,
"gamma|nm": -0.20920685218893093,
"bonf": -1.1410886614690956
}
},
"cuts1.84|smear1|100000": {
"R": 1000,
"rates": {
"order2|src": 0.044,
"order3|src": 0.043,
"gamma|nm": 0.053,
"order2|emp": 0.041,
"order3|emp": 0.047,
"gamma|emp": 0.07,
"joint|nm": 0.05,
"bonf": 0.042,
"bonf_emp": 0.07
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.052,
"order3|src": 0.041,
"gamma|nm": 0.052,
"bonf": 0.046
},
"R_worker": 1000,
"z": {
"order2|src": -0.8368274087557229,
"order3|src": 0.22295006232625544,
"gamma|nm": 0.100257239186493,
"bonf": -0.43610363751636105
}
},
"cuts1.84|clan5|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.997,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|clan30|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.741,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.998,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.744,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.1534155605404677,
"bonf": 0.0
}
},
"cuts1.84|pairs0.01|100000": {
"R": 1000,
"rates": {
"order2|src": 0.456,
"order3|src": 0.072,
"gamma|nm": 0.054,
"order2|emp": 0.476,
"order3|emp": 0.102,
"gamma|emp": 0.086,
"joint|nm": 0.347,
"bonf": 0.309,
"bonf_emp": 0.354
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.413,
"order3|src": 0.072,
"gamma|nm": 0.052,
"bonf": 0.283
},
"R_worker": 1000,
"z": {
"order2|src": 1.9397343772813551,
"order3|src": 0.0,
"gamma|nm": 0.19961909095766983,
"bonf": 1.2735798083573449
}
},
"cuts1.84|pairs0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.878,
"gamma|nm": 0.058,
"order2|emp": 1.0,
"order3|emp": 0.934,
"gamma|emp": 0.179,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.883,
"gamma|nm": 0.051,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": -0.34467229324880677,
"gamma|nm": 0.6895313627113189,
"bonf": 0.0
}
},
"cuts1.84|bg0.02|100000": {
"R": 1000,
"rates": {
"order2|src": 0.053,
"order3|src": 0.053,
"gamma|nm": 0.35,
"order2|emp": 0.052,
"order3|emp": 0.052,
"gamma|emp": 0.226,
"joint|nm": 0.139,
"bonf": 0.245,
"bonf_emp": 0.158
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.059,
"order3|src": 0.059,
"gamma|nm": 0.358,
"bonf": 0.26
},
"R_worker": 1000,
"z": {
"order2|src": -0.5835206663338847,
"order3|src": -0.5835206663338847,
"gamma|nm": -0.3740736343838727,
"bonf": -0.7720403012124751
}
},
"cuts1.84|bg0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 0.053,
"order3|src": 0.066,
"gamma|nm": 0.981,
"order2|emp": 0.049,
"order3|emp": 0.075,
"gamma|emp": 0.974,
"joint|nm": 0.783,
"bonf": 0.96,
"bonf_emp": 0.934
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.063,
"order3|src": 0.045,
"gamma|nm": 0.982,
"bonf": 0.957
},
"R_worker": 1000,
"z": {
"order2|src": -0.9566334312475765,
"order3|src": 2.050958270772973,
"gamma|nm": -0.16594110816042865,
"bonf": 0.3363459091776061
}
},
"cuts1.84|bg0.10|100000": {
"R": 1000,
"rates": {
"order2|src": 0.061,
"order3|src": 0.055,
"gamma|nm": 1.0,
"order2|emp": 0.061,
"order3|emp": 0.056,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.048,
"order3|src": 0.051,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 1.280558245035305,
"order3|src": 0.39923818191533966,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|lognormal|100000": {
"R": 1000,
"rates": {
"order2|src": 0.052,
"order3|src": 0.042,
"gamma|nm": 1.0,
"order2|emp": 0.049,
"order3|emp": 0.061,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.048,
"order3|src": 0.062,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.4103913408340613,
"order3|src": -2.0142304511373235,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|compound|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.913,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.916,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.23990060577918243,
"bonf": 0.0
}
},
"cuts1.84|clusters2|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.323,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.99,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.32,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.14362857188558073,
"bonf": 0.0
}
},
"cuts1.84|clusters2half|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.78,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.999,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.799,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.042165005049302,
"bonf": 0.0
}
},
"cuts3|null|100000": {
"R": 1000,
"rates": {
"order2|src": 0.06,
"order3|src": 0.048,
"gamma|nm": 0.05,
"order2|emp": 0.062,
"order3|emp": 0.049,
"gamma|emp": 0.058,
"joint|nm": 0.05,
"bonf": 0.057,
"bonf_emp": 0.059
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05,
"order3|src": 0.039,
"gamma|nm": 0.048,
"bonf": 0.038
},
"R_worker": 1000,
"z": {
"order2|src": 0.980816477227499,
"order3|src": 0.9865983753102319,
"gamma|nm": 0.20716992048140995,
"bonf": 1.9973736035944702
}
},
"cuts3|smear1|100000": {
"R": 1000,
"rates": {
"order2|src": 0.05,
"order3|src": 0.035,
"gamma|nm": 0.065,
"order2|emp": 0.046,
"order3|emp": 0.034,
"gamma|emp": 0.086,
"joint|nm": 0.038,
"bonf": 0.047,
"bonf_emp": 0.067
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.058,
"order3|src": 0.043,
"gamma|nm": 0.053,
"bonf": 0.046
},
"R_worker": 1000,
"z": {
"order2|src": -0.7914665066004966,
"order3|src": -0.9240191923089448,
"gamma|nm": 1.138794682763669,
"bonf": 0.10619355922569167
}
},
"cuts3|clan5|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|clan30|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.936,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.929,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.6238881481547824,
"bonf": 0.0
}
},
"cuts3|pairs0.01|100000": {
"R": 1000,
"rates": {
"order2|src": 0.547,
"order3|src": 0.061,
"gamma|nm": 0.051,
"order2|emp": 0.571,
"order3|emp": 0.097,
"gamma|emp": 0.074,
"joint|nm": 0.401,
"bonf": 0.394,
"bonf_emp": 0.425
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.496,
"order3|src": 0.085,
"gamma|nm": 0.041,
"bonf": 0.354
},
"R_worker": 1000,
"z": {
"order2|src": 2.282900855391547,
"order3|src": -2.0629796632789534,
"gamma|nm": 1.0674115528729462,
"bonf": 1.8485109425482396
}
},
"cuts3|pairs0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.883,
"gamma|nm": 0.064,
"order2|emp": 1.0,
"order3|emp": 0.922,
"gamma|emp": 0.153,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.894,
"gamma|nm": 0.063,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": -0.7814686092467357,
"gamma|nm": 0.09169470310610373,
"bonf": 0.0
}
},
"cuts3|bg0.02|100000": {
"R": 1000,
"rates": {
"order2|src": 0.031,
"order3|src": 0.045,
"gamma|nm": 0.371,
"order2|emp": 0.035,
"order3|emp": 0.045,
"gamma|emp": 0.272,
"joint|nm": 0.12,
"bonf": 0.249,
"bonf_emp": 0.163
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.045,
"order3|src": 0.047,
"gamma|nm": 0.363,
"bonf": 0.254
},
"R_worker": 1000,
"z": {
"order2|src": -1.6373205154434955,
"order3|src": -0.21348231057458955,
"gamma|nm": 0.37114199854139485,
"bonf": -0.25768557597327957
}
},
"cuts3|bg0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 0.05,
"order3|src": 0.058,
"gamma|nm": 0.979,
"order2|emp": 0.048,
"order3|emp": 0.068,
"gamma|emp": 0.973,
"joint|nm": 0.74,
"bonf": 0.95,
"bonf_emp": 0.934
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.051,
"order3|src": 0.061,
"gamma|nm": 0.975,
"bonf": 0.96
},
"R_worker": 1000,
"z": {
"order2|src": -0.1021155377142202,
"order3|src": -0.28357528294274065,
"gamma|nm": 0.5966694382855158,
"bonf": -1.0786413361509564
}
},
"cuts3|bg0.10|100000": {
"R": 1000,
"rates": {
"order2|src": 0.048,
"order3|src": 0.053,
"gamma|nm": 1.0,
"order2|emp": 0.05,
"order3|emp": 0.054,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.037,
"order3|src": 0.045,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 1.2193091447023536,
"order3|src": 0.8286796819256391,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|uniform|100000": {
"R": 1000,
"rates": {
"order2|src": 0.065,
"order3|src": 0.05,
"gamma|nm": 1.0,
"order2|emp": 0.065,
"order3|emp": 0.054,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.052,
"order3|src": 0.049,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 1.2386261916918395,
"order3|src": 0.10308757940649645,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|lognormal|100000": {
"R": 1000,
"rates": {
"order2|src": 0.039,
"order3|src": 0.042,
"gamma|nm": 1.0,
"order2|emp": 0.039,
"order3|emp": 0.047,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.04,
"order3|src": 0.047,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": -0.11479891138545281,
"order3|src": -0.5422001773734428,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|compound|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.917,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.884,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 2.4651624458763037,
"bonf": 0.0
}
},
"cuts3|clusters2|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.287,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.977,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.319,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.5570310640542708,
"bonf": 0.0
}
},
"cuts3|clusters2half|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.79,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.779,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.5982153822750684,
"bonf": 0.0
}
},
"cuts40|null|100000": {
"R": 1000,
"rates": {
"order2|src": 0.053,
"order3|src": 0.054,
"gamma|nm": 0.052,
"order2|emp": 0.053,
"order3|emp": 0.059,
"gamma|emp": 0.051,
"joint|nm": 0.049,
"bonf": 0.059,
"bonf_emp": 0.056
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.054,
"order3|src": 0.048,
"gamma|nm": 0.046,
"bonf": 0.052
},
"R_worker": 1000,
"z": {
"order2|src": -0.0993682867442339,
"order3|src": 0.6098430212000587,
"gamma|nm": 0.6215097614442292,
"bonf": 0.6836527569243241
}
},
"cuts40|smear1|100000": {
"R": 1000,
"rates": {
"order2|src": 0.059,
"order3|src": 0.052,
"gamma|nm": 0.046,
"order2|emp": 0.06,
"order3|emp": 0.053,
"gamma|emp": 0.044,
"joint|nm": 0.06,
"bonf": 0.048,
"bonf_emp": 0.052
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.055,
"order3|src": 0.043,
"gamma|nm": 0.037,
"bonf": 0.038
},
"R_worker": 1000,
"z": {
"order2|src": 0.3857906690026118,
"order3|src": 0.946124338544749,
"gamma|nm": 1.0090377275328173,
"bonf": 1.1022873044924184
}
},
"cuts40|clan5|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|clan30|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|pairs0.01|100000": {
"R": 1000,
"rates": {
"order2|src": 0.639,
"order3|src": 0.062,
"gamma|nm": 0.042,
"order2|emp": 0.65,
"order3|emp": 0.067,
"gamma|emp": 0.05,
"joint|nm": 0.436,
"bonf": 0.489,
"bonf_emp": 0.509
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.644,
"order3|src": 0.057,
"gamma|nm": 0.04,
"bonf": 0.473
},
"R_worker": 1000,
"z": {
"order2|src": -0.2331374790913173,
"order3|src": 0.47262547157123486,
"gamma|nm": 0.2255349053694769,
"bonf": 0.7160589341202731
}
},
"cuts40|pairs0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.224,
"gamma|nm": 0.051,
"order2|emp": 1.0,
"order3|emp": 0.317,
"gamma|emp": 0.053,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.223,
"gamma|nm": 0.047,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.053675427045753114,
"gamma|nm": 0.41433984096281923,
"bonf": 0.0
}
},
"cuts40|bg0.02|100000": {
"R": 1000,
"rates": {
"order2|src": 0.05,
"order3|src": 0.047,
"gamma|nm": 0.096,
"order2|emp": 0.054,
"order3|emp": 0.05,
"gamma|emp": 0.085,
"joint|nm": 0.055,
"bonf": 0.07,
"bonf_emp": 0.062
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05,
"order3|src": 0.052,
"gamma|nm": 0.115,
"bonf": 0.07
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": -0.5154378970324816,
"gamma|nm": -1.3830000660554946,
"bonf": 0.0
}
},
"cuts40|bg0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 0.045,
"order3|src": 0.05,
"gamma|nm": 0.357,
"order2|emp": 0.048,
"order3|emp": 0.049,
"gamma|emp": 0.332,
"joint|nm": 0.119,
"bonf": 0.239,
"bonf_emp": 0.211
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.042,
"order3|src": 0.044,
"gamma|nm": 0.403,
"bonf": 0.281
},
"R_worker": 1000,
"z": {
"order2|src": 0.3288661251034101,
"order3|src": 0.6339293701859214,
"gamma|nm": -2.119118245690651,
"bonf": -2.141074399501239
}
},
"cuts40|bg0.10|100000": {
"R": 1000,
"rates": {
"order2|src": 0.046,
"order3|src": 0.044,
"gamma|nm": 0.924,
"order2|emp": 0.045,
"order3|emp": 0.044,
"gamma|emp": 0.918,
"joint|nm": 0.536,
"bonf": 0.852,
"bonf_emp": 0.839
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.057,
"order3|src": 0.036,
"gamma|nm": 0.937,
"bonf": 0.856
},
"R_worker": 1000,
"z": {
"order2|src": -1.1128981108425515,
"order3|src": 0.9128709291752769,
"gamma|nm": -1.1430829934236524,
"bonf": -0.25330258989353893
}
},
"cuts40|uniform|100000": {
"R": 1000,
"rates": {
"order2|src": 0.047,
"order3|src": 0.042,
"gamma|nm": 1.0,
"order2|emp": 0.045,
"order3|emp": 0.044,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.04,
"order3|src": 0.058,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.7673542919079579,
"order3|src": -1.6415653633362466,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|lognormal|100000": {
"R": 1000,
"rates": {
"order2|src": 0.054,
"order3|src": 0.051,
"gamma|nm": 1.0,
"order2|emp": 0.054,
"order3|emp": 0.051,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.052,
"order3|src": 0.055,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.19961909095766983,
"order3|src": -0.39923818191533966,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|compound|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.299,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.983,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.315,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.7756560419756757,
"bonf": 0.0
}
},
"cuts40|clusters2|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.081,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.148,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.101,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.5549354327438867,
"bonf": 0.0
}
},
"cuts40|clusters2half|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.198,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.306,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.2,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.11201397304646736,
"bonf": 0.0
}
},
"table1|null|100000": {
"R": 1000,
"rates": {
"order2|src": 0.049,
"order3|src": 0.039,
"gamma|nm": 0.056,
"order2|emp": 0.045,
"order3|emp": 0.039,
"gamma|emp": 0.078,
"joint|nm": 0.045,
"bonf": 0.046,
"bonf_emp": 0.065
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.052,
"order3|src": 0.046,
"gamma|nm": 0.053,
"bonf": 0.038
},
"R_worker": 1000,
"z": {
"order2|src": -0.30634661314266204,
"order3|src": -0.7759240011742247,
"gamma|nm": 0.2955134411619938,
"bonf": 0.8918002493050241
}
},
"table1|smear1|100000": {
"R": 1000,
"rates": {
"order2|src": 0.035,
"order3|src": 0.053,
"gamma|nm": 0.042,
"order2|emp": 0.037,
"order3|emp": 0.049,
"gamma|emp": 0.063,
"joint|nm": 0.046,
"bonf": 0.039,
"bonf_emp": 0.043
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.049,
"order3|src": 0.045,
"gamma|nm": 0.051,
"bonf": 0.041
},
"R_worker": 1000,
"z": {
"order2|src": -1.560650436283792,
"order3|src": 0.8286796819256391,
"gamma|nm": -0.9557420330312235,
"bonf": -0.22821773229381942
}
},
"table1|clan5|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.979,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|clan30|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.569,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.084,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.571,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.09033235699638446,
"bonf": 0.0
}
},
"table1|pairs0.01|100000": {
"R": 1000,
"rates": {
"order2|src": 0.519,
"order3|src": 0.069,
"gamma|nm": 0.056,
"order2|emp": 0.536,
"order3|emp": 0.09,
"gamma|emp": 0.095,
"joint|nm": 0.368,
"bonf": 0.363,
"bonf_emp": 0.412
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.49,
"order3|src": 0.068,
"gamma|nm": 0.057,
"bonf": 0.361
},
"R_worker": 1000,
"z": {
"order2|src": 1.2969719553777943,
"order3|src": 0.08852140264197916,
"gamma|nm": -0.0968478147845175,
"bonf": 0.09305728406039782
}
},
"table1|pairs0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 0.799,
"gamma|nm": 0.141,
"order2|emp": 1.0,
"order3|emp": 0.87,
"gamma|emp": 0.333,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.784,
"gamma|nm": 0.123,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.8256533968190067,
"gamma|nm": 1.1890789174706555,
"bonf": 0.0
}
},
"table1|bg0.02|100000": {
"R": 1000,
"rates": {
"order2|src": 0.06,
"order3|src": 0.047,
"gamma|nm": 0.158,
"order2|emp": 0.06,
"order3|emp": 0.054,
"gamma|emp": 0.094,
"joint|nm": 0.076,
"bonf": 0.12,
"bonf_emp": 0.077
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.048,
"order3|src": 0.059,
"gamma|nm": 0.193,
"bonf": 0.138
},
"R_worker": 1000,
"z": {
"order2|src": 1.1871997599007444,
"order3|src": -1.1977145457460177,
"gamma|nm": -2.057401992660615,
"bonf": -1.2007527076191085
}
},
"table1|bg0.05|100000": {
"R": 1000,
"rates": {
"order2|src": 0.057,
"order3|src": 0.053,
"gamma|nm": 0.681,
"order2|emp": 0.06,
"order3|emp": 0.067,
"gamma|emp": 0.595,
"joint|nm": 0.286,
"bonf": 0.546,
"bonf_emp": 0.433
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.052,
"order3|src": 0.041,
"gamma|nm": 0.675,
"bonf": 0.533
},
"R_worker": 1000,
"z": {
"order2|src": 0.4925224019366563,
"order3|src": 1.2678587403718413,
"gamma|nm": 0.2871398503941664,
"bonf": 0.5832003993542372
}
},
"table1|bg0.10|100000": {
"R": 1000,
"rates": {
"order2|src": 0.056,
"order3|src": 0.065,
"gamma|nm": 0.999,
"order2|emp": 0.057,
"order3|emp": 0.061,
"gamma|emp": 0.997,
"joint|nm": 0.908,
"bonf": 0.992,
"bonf_emp": 0.99
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053,
"order3|src": 0.056,
"gamma|nm": 0.999,
"bonf": 0.995
},
"R_worker": 1000,
"z": {
"order2|src": 0.2955134411619938,
"order3|src": 0.8441146390110578,
"gamma|nm": 0.0,
"bonf": -0.8347677124066291
}
},
"table1|uniform|100000": {
"R": 1000,
"rates": {
"order2|src": 0.066,
"order3|src": 0.064,
"gamma|nm": 1.0,
"order2|emp": 0.065,
"order3|emp": 0.066,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.052,
"order3|src": 0.057,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 1.328593796557614,
"order3|src": 0.6565336081197114,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|lognormal|100000": {
"R": 1000,
"rates": {
"order2|src": 0.049,
"order3|src": 0.061,
"gamma|nm": 1.0,
"order2|emp": 0.053,
"order3|emp": 0.073,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.041,
"order3|src": 0.049,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.8629130689207647,
"order3|src": 1.1769797726729991,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|compound|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|clusters2|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|clusters2half|100000": {
"R": 1000,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 1000,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|twopoint|100000": {
"R": 1000,
"rates": {
"order2|src": 0.049,
"order3|src": 0.05,
"gamma|nm": 0.0,
"order2|emp": 0.047,
"order3|emp": 0.054,
"gamma|emp": 0.049,
"joint|nm": 0.016,
"bonf": 0.024,
"bonf_emp": 0.047
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053,
"order3|src": 0.056,
"gamma|nm": 0.0,
"bonf": 0.042
},
"R_worker": 1000,
"z": {
"order2|src": -0.40656201413337223,
"order3|src": -0.5988572728730088,
"gamma|nm": 0.0,
"bonf": -2.2531354481167805
}
},
"cuts1|null|1000000": {
"R": 500,
"rates": {
"order2|src": 0.06,
"order3|src": 0.072,
"gamma|nm": 0.052,
"order2|emp": 0.062,
"order3|emp": 0.07,
"gamma|emp": 0.064,
"joint|nm": 0.056,
"bonf": 0.054,
"bonf_emp": 0.076
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.038,
"order3|src": 0.052,
"gamma|nm": 0.038,
"bonf": 0.051
},
"R_worker": 1000,
"z": {
"order2|src": 1.9307557957493189,
"order3|src": 1.5538244212964851,
"gamma|nm": 1.2647114790924407,
"bonf": 0.24669184148312062
}
},
"cuts1|smear1|1000000": {
"R": 500,
"rates": {
"order2|src": 0.06,
"order3|src": 0.06,
"gamma|nm": 0.048,
"order2|emp": 0.058,
"order3|emp": 0.058,
"gamma|emp": 0.046,
"joint|nm": 0.06,
"bonf": 0.058,
"bonf_emp": 0.068
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.045,
"order3|src": 0.059,
"gamma|nm": 0.041,
"bonf": 0.046
},
"R_worker": 1000,
"z": {
"order2|src": 1.2565617248750864,
"order3|src": 0.0772808911633668,
"gamma|nm": 0.6276912040603915,
"bonf": 1.0052493799000697
}
},
"cuts1|clan5|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|clan30|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|pairs0.01|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 0.36,
"gamma|nm": 0.06,
"order2|emp": 1.0,
"order3|emp": 0.39,
"gamma|emp": 0.08,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.3375,
"gamma|nm": 0.059375,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 0.5851421232041195,
"gamma|nm": 0.03260814528979697,
"bonf": 0.0
}
},
"cuts1|pairs0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.14,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.375,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.121875,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.673785530822251,
"bonf": 0.0
}
},
"cuts1|bg0.02|1000000": {
"R": 200,
"rates": {
"order2|src": 0.06,
"order3|src": 0.06,
"gamma|nm": 1.0,
"order2|emp": 0.06,
"order3|emp": 0.06,
"gamma|emp": 1.0,
"joint|nm": 0.915,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.04375,
"order3|src": 0.053125,
"gamma|nm": 1.0,
"bonf": 0.99375
},
"R_worker": 320,
"z": {
"order2|src": 0.827170191868511,
"order3|src": 0.33237214227117834,
"gamma|nm": 0.0,
"bonf": 1.1201902761701918
}
},
"cuts1|bg0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 0.035,
"order3|src": 0.06,
"gamma|nm": 1.0,
"order2|emp": 0.04,
"order3|emp": 0.06,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053125,
"order3|src": 0.04375,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -0.9583479428526426,
"order3|src": 0.827170191868511,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|bg0.10|1000000": {
"R": 200,
"rates": {
"order2|src": 0.035,
"order3|src": 0.05,
"gamma|nm": 1.0,
"order2|emp": 0.04,
"order3|emp": 0.06,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.0625,
"order3|src": 0.078125,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -1.3750516480420876,
"order3|src": -1.2453152270519863,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|lognormal|1000000": {
"R": 200,
"rates": {
"order2|src": 0.055,
"order3|src": 0.065,
"gamma|nm": 1.0,
"order2|emp": 0.045,
"order3|emp": 0.065,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05625,
"order3|src": 0.06875,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -0.06043129859475976,
"order3|src": -0.16604203027359832,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|compound|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1|clusters2|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.98,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.9875,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.6760408641495048,
"bonf": 0.0
}
},
"cuts1|clusters2half|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|null|1000000": {
"R": 500,
"rates": {
"order2|src": 0.05,
"order3|src": 0.058,
"gamma|nm": 0.052,
"order2|emp": 0.052,
"order3|emp": 0.062,
"gamma|emp": 0.058,
"joint|nm": 0.066,
"bonf": 0.052,
"bonf_emp": 0.064
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053,
"order3|src": 0.055,
"gamma|nm": 0.054,
"bonf": 0.049
},
"R_worker": 1000,
"z": {
"order2|src": -0.24669184148312007,
"order3|src": 0.23822131448114292,
"gamma|nm": -0.16250677125653995,
"bonf": 0.251312344975017
}
},
"cuts1.84|smear1|1000000": {
"R": 500,
"rates": {
"order2|src": 0.05,
"order3|src": 0.042,
"gamma|nm": 0.042,
"order2|emp": 0.048,
"order3|emp": 0.042,
"gamma|emp": 0.044,
"joint|nm": 0.062,
"bonf": 0.05,
"bonf_emp": 0.042
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.051,
"order3|src": 0.044,
"gamma|nm": 0.061,
"bonf": 0.057
},
"R_worker": 1000,
"z": {
"order2|src": -0.08324704777904492,
"order3|src": -0.17934034401725427,
"gamma|nm": -1.5259460910211993,
"bonf": -0.5621906651130735
}
},
"cuts1.84|clan5|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|clan30|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|pairs0.01|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 0.46,
"gamma|nm": 0.035,
"order2|emp": 1.0,
"order3|emp": 0.495,
"gamma|emp": 0.04,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.48125,
"gamma|nm": 0.0546875,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": -0.5252272235553258,
"gamma|nm": -1.115087912512542,
"bonf": 0.0
}
},
"cuts1.84|pairs0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.105,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.385,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.115625,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.4141270774922324,
"bonf": 0.0
}
},
"cuts1.84|bg0.02|1000000": {
"R": 200,
"rates": {
"order2|src": 0.055,
"order3|src": 0.04,
"gamma|nm": 1.0,
"order2|emp": 0.055,
"order3|emp": 0.05,
"gamma|emp": 1.0,
"joint|nm": 0.915,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.0625,
"order3|src": 0.040625,
"gamma|nm": 0.996875,
"bonf": 0.996875
},
"R_worker": 320,
"z": {
"order2|src": -0.35141285612260764,
"order3|src": -0.035221816972964275,
"gamma|nm": 0.7913306760899782,
"bonf": 0.7913306760899782
}
},
"cuts1.84|bg0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 0.05,
"order3|src": 0.055,
"gamma|nm": 1.0,
"order2|emp": 0.05,
"order3|emp": 0.045,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.046875,
"order3|src": 0.040625,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.16205747826813272,
"order3|src": 0.7600690581245098,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|bg0.10|1000000": {
"R": 200,
"rates": {
"order2|src": 0.065,
"order3|src": 0.05,
"gamma|nm": 1.0,
"order2|emp": 0.07,
"order3|emp": 0.045,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.0625,
"order3|src": 0.04375,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.11376540492325325,
"order3|src": 0.3304648078802219,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|lognormal|1000000": {
"R": 200,
"rates": {
"order2|src": 0.05,
"order3|src": 0.055,
"gamma|nm": 1.0,
"order2|emp": 0.05,
"order3|emp": 0.055,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053125,
"order3|src": 0.05625,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -0.15625586909569159,
"order3|src": -0.06043129859475976,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|compound|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts1.84|clusters2|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.985,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.984375,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.056336738679123734,
"bonf": 0.0
}
},
"cuts1.84|clusters2half|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|null|1000000": {
"R": 500,
"rates": {
"order2|src": 0.056,
"order3|src": 0.054,
"gamma|nm": 0.042,
"order2|emp": 0.054,
"order3|emp": 0.056,
"gamma|emp": 0.048,
"joint|nm": 0.08,
"bonf": 0.06,
"bonf_emp": 0.062
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.043,
"order3|src": 0.04,
"gamma|nm": 0.048,
"bonf": 0.048
},
"R_worker": 1000,
"z": {
"order2|src": 1.1177088643257362,
"order3|src": 1.2373659783478903,
"gamma|nm": -0.5229227300181093,
"bonf": 0.9867673659324814
}
},
"cuts3|smear1|1000000": {
"R": 500,
"rates": {
"order2|src": 0.058,
"order3|src": 0.032,
"gamma|nm": 0.038,
"order2|emp": 0.06,
"order3|emp": 0.032,
"gamma|emp": 0.036,
"joint|nm": 0.042,
"bonf": 0.038,
"bonf_emp": 0.044
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.056,
"order3|src": 0.049,
"gamma|nm": 0.05,
"bonf": 0.049
},
"R_worker": 1000,
"z": {
"order2|src": 0.15793302164697343,
"order3|src": -1.5243929241466654,
"gamma|nm": -1.0458454600362193,
"bonf": -0.9653778978746598
}
},
"cuts3|clan5|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|clan30|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|pairs0.01|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 0.44,
"gamma|nm": 0.04,
"order2|emp": 1.0,
"order3|emp": 0.475,
"gamma|emp": 0.055,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.39375,
"gamma|nm": 0.0546875,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 1.1631397670301964,
"gamma|nm": -0.8226765516212525,
"bonf": 0.0
}
},
"cuts3|pairs0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.1,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.3,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.13125,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.171221598778308,
"bonf": 0.0
}
},
"cuts3|bg0.02|1000000": {
"R": 200,
"rates": {
"order2|src": 0.025,
"order3|src": 0.05,
"gamma|nm": 0.995,
"order2|emp": 0.025,
"order3|emp": 0.05,
"gamma|emp": 0.995,
"joint|nm": 0.935,
"bonf": 0.99,
"bonf_emp": 0.99
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053125,
"order3|src": 0.0375,
"gamma|nm": 1.0,
"bonf": 0.990625
},
"R_worker": 320,
"z": {
"order2|src": -1.5500945100678174,
"order3|src": 0.6889308933634747,
"gamma|nm": -1.2661290817439481,
"bonf": -0.07105310471274419
}
},
"cuts3|bg0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 0.065,
"order3|src": 0.04,
"gamma|nm": 1.0,
"order2|emp": 0.065,
"order3|emp": 0.04,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.078125,
"order3|src": 0.04375,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -0.5594685182660153,
"order3|src": -0.20667926800904216,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|bg0.10|1000000": {
"R": 200,
"rates": {
"order2|src": 0.03,
"order3|src": 0.035,
"gamma|nm": 1.0,
"order2|emp": 0.03,
"order3|emp": 0.04,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05,
"order3|src": 0.0625,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -1.1022894293815593,
"order3|src": -1.3750516480420876,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|uniform|1000000": {
"R": 200,
"rates": {
"order2|src": 0.055,
"order3|src": 0.05,
"gamma|nm": 1.0,
"order2|emp": 0.06,
"order3|emp": 0.055,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.040625,
"order3|src": 0.04375,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.7600690581245098,
"order3|src": 0.3304648078802219,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|lognormal|1000000": {
"R": 200,
"rates": {
"order2|src": 0.055,
"order3|src": 0.07,
"gamma|nm": 1.0,
"order2|emp": 0.055,
"order3|emp": 0.055,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.071875,
"order3|src": 0.04375,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -0.7573172464461017,
"order3|src": 1.2902070168548396,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|compound|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts3|clusters2|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.995,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -1.2661290817439481,
"bonf": 0.0
}
},
"cuts3|clusters2half|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|null|1000000": {
"R": 500,
"rates": {
"order2|src": 0.048,
"order3|src": 0.048,
"gamma|nm": 0.048,
"order2|emp": 0.046,
"order3|emp": 0.048,
"gamma|emp": 0.048,
"joint|nm": 0.05,
"bonf": 0.046,
"bonf_emp": 0.046
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.056,
"order3|src": 0.053,
"gamma|nm": 0.049,
"bonf": 0.046
},
"R_worker": 1000,
"z": {
"order2|src": -0.6500270850261592,
"order3|src": -0.41366885421341015,
"gamma|nm": -0.08485104885892411,
"bonf": 0.0
}
},
"cuts40|smear1|1000000": {
"R": 500,
"rates": {
"order2|src": 0.052,
"order3|src": 0.034,
"gamma|nm": 0.058,
"order2|emp": 0.052,
"order3|emp": 0.036,
"gamma|emp": 0.056,
"joint|nm": 0.044,
"bonf": 0.046,
"bonf_emp": 0.048
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.058,
"order3|src": 0.056,
"gamma|nm": 0.04,
"bonf": 0.048
},
"R_worker": 1000,
"z": {
"order2|src": -0.47644262896228584,
"order3|src": -1.8667230748963288,
"gamma|nm": 1.5687681900543284,
"bonf": -0.1719552098962672
}
},
"cuts40|clan5|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|clan30|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|pairs0.01|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 0.12,
"gamma|nm": 0.04,
"order2|emp": 1.0,
"order3|emp": 0.135,
"gamma|emp": 0.045,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.11875,
"gamma|nm": 0.0453125,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 0.04764735323467899,
"gamma|nm": -0.31958393233252913,
"bonf": 0.0
}
},
"cuts40|pairs0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.05,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.05,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.059375,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.4532347394606975,
"bonf": 0.0
}
},
"cuts40|bg0.02|1000000": {
"R": 200,
"rates": {
"order2|src": 0.04,
"order3|src": 0.045,
"gamma|nm": 0.61,
"order2|emp": 0.04,
"order3|emp": 0.045,
"gamma|emp": 0.6,
"joint|nm": 0.195,
"bonf": 0.42,
"bonf_emp": 0.415
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.0515625,
"order3|src": 0.0515625,
"gamma|nm": 0.5859375,
"bonf": 0.396875
},
"R_worker": 640,
"z": {
"order2|src": -0.6624163687035669,
"order3|src": -0.371695970837514,
"gamma|nm": 0.6043104722584968,
"bonf": 0.5821248788470694
}
},
"cuts40|bg0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 0.045,
"order3|src": 0.055,
"gamma|nm": 1.0,
"order2|emp": 0.045,
"order3|emp": 0.05,
"gamma|emp": 1.0,
"joint|nm": 0.975,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.059375,
"order3|src": 0.0375,
"gamma|nm": 1.0,
"bonf": 0.996875
},
"R_worker": 320,
"z": {
"order2|src": -0.7065419378014595,
"order3|src": 0.944251308054052,
"gamma|nm": 0.0,
"bonf": 0.7913306760899782
}
},
"cuts40|bg0.10|1000000": {
"R": 200,
"rates": {
"order2|src": 0.03,
"order3|src": 0.035,
"gamma|nm": 1.0,
"order2|emp": 0.03,
"order3|emp": 0.035,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.0625,
"order3|src": 0.065625,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -1.654340383737022,
"order3|src": -1.505241519663979,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|uniform|1000000": {
"R": 200,
"rates": {
"order2|src": 0.055,
"order3|src": 0.065,
"gamma|nm": 1.0,
"order2|emp": 0.06,
"order3|emp": 0.065,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.034375,
"order3|src": 0.040625,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 1.1367359740497327,
"order3|src": 1.2407552878027666,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|lognormal|1000000": {
"R": 200,
"rates": {
"order2|src": 0.035,
"order3|src": 0.06,
"gamma|nm": 1.0,
"order2|emp": 0.035,
"order3|emp": 0.055,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05625,
"order3|src": 0.053125,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -1.1019908522233015,
"order3|src": 0.33237214227117834,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"cuts40|compound|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.995,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.996875,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.33605708285105157,
"bonf": 0.0
}
},
"cuts40|clusters2|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.55,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.81,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.5140625,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.888153524266448,
"bonf": 0.0
}
},
"cuts40|clusters2half|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.99,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.9625,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 1.884885946431744,
"bonf": 0.0
}
},
"table1|null|1000000": {
"R": 500,
"rates": {
"order2|src": 0.05,
"order3|src": 0.054,
"gamma|nm": 0.046,
"order2|emp": 0.05,
"order3|emp": 0.06,
"gamma|emp": 0.036,
"joint|nm": 0.042,
"bonf": 0.046,
"bonf_emp": 0.052
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.062,
"order3|src": 0.047,
"gamma|nm": 0.062,
"bonf": 0.058
},
"R_worker": 1000,
"z": {
"order2|src": -0.9373055109777656,
"order3|src": 0.5901372778831042,
"gamma|nm": -1.2634641731757865,
"bonf": -0.9693445448371758
}
},
"table1|smear1|1000000": {
"R": 500,
"rates": {
"order2|src": 0.046,
"order3|src": 0.054,
"gamma|nm": 0.056,
"order2|emp": 0.048,
"order3|emp": 0.054,
"gamma|emp": 0.058,
"joint|nm": 0.052,
"bonf": 0.052,
"bonf_emp": 0.046
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.056,
"order3|src": 0.055,
"gamma|nm": 0.055,
"bonf": 0.056
},
"R_worker": 1000,
"z": {
"order2|src": -0.8173725471249461,
"order3|src": -0.08031295215901058,
"gamma|nm": 0.07985583595809055,
"bonf": -0.3212518086360423
}
},
"table1|clan5|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|clan30|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.105,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|pairs0.01|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 0.39,
"gamma|nm": 0.07,
"order2|emp": 1.0,
"order3|emp": 0.43,
"gamma|emp": 0.075,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 0.3359375,
"gamma|nm": 0.084375,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 1.4002748200043476,
"gamma|nm": -0.6505630225169442,
"bonf": 0.0
}
},
"table1|pairs0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.75,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.925,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.7796875,
"bonf": 1.0
},
"R_worker": 640,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.8743377361288641,
"bonf": 0.0
}
},
"table1|bg0.02|1000000": {
"R": 200,
"rates": {
"order2|src": 0.05,
"order3|src": 0.05,
"gamma|nm": 0.875,
"order2|emp": 0.05,
"order3|emp": 0.05,
"gamma|emp": 0.855,
"joint|nm": 0.47,
"bonf": 0.78,
"bonf_emp": 0.74
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.0359375,
"order3|src": 0.0375,
"gamma|nm": 0.8734375,
"bonf": 0.778125
},
"R_worker": 640,
"z": {
"order2|src": 0.8935388215120664,
"order3|src": 0.7829745780670565,
"gamma|nm": 0.05808495955364311,
"bonf": 0.05574431121832366
}
},
"table1|bg0.05|1000000": {
"R": 200,
"rates": {
"order2|src": 0.04,
"order3|src": 0.02,
"gamma|nm": 1.0,
"order2|emp": 0.035,
"order3|emp": 0.025,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.06875,
"order3|src": 0.046875,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -1.367951942506316,
"order3|src": -1.5890752675389486,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|bg0.10|1000000": {
"R": 200,
"rates": {
"order2|src": 0.05,
"order3|src": 0.06,
"gamma|nm": 1.0,
"order2|emp": 0.05,
"order3|emp": 0.06,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05,
"order3|src": 0.040625,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 1.0047563652624218,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|uniform|1000000": {
"R": 200,
"rates": {
"order2|src": 0.05,
"order3|src": 0.04,
"gamma|nm": 1.0,
"order2|emp": 0.05,
"order3|emp": 0.04,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.05625,
"order3|src": 0.071875,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": -0.30719214687019974,
"order3|src": -1.4935046385210824,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|lognormal|1000000": {
"R": 200,
"rates": {
"order2|src": 0.065,
"order3|src": 0.045,
"gamma|nm": 1.0,
"order2|emp": 0.065,
"order3|emp": 0.045,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.053125,
"order3|src": 0.071875,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.565023628426522,
"order3|src": -1.2406670023240471,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|compound|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|clusters2|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|clusters2half|1000000": {
"R": 200,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 1.0,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": 0.0,
"bonf": 0.0
}
},
"table1|twopoint|1000000": {
"R": 200,
"rates": {
"order2|src": 0.045,
"order3|src": 0.06,
"gamma|nm": 0.0,
"order2|emp": 0.06,
"order3|emp": 0.05,
"gamma|emp": 0.035,
"joint|nm": 0.025,
"bonf": 0.02,
"bonf_emp": 0.035
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.0515625,
"order3|src": 0.053125,
"gamma|nm": 0.0,
"bonf": 0.034375
},
"R_worker": 640,
"z": {
"order2|src": -0.371695970837514,
"order3|src": 0.37301660349855537,
"gamma|nm": 0.0,
"bonf": -1.0245982382385546
}
},
"cuts1.84|null|10000000": {
"R": 200,
"rates": {
"order2|src": 0.075,
"order3|src": 0.065,
"gamma|nm": 0.04,
"order2|emp": 0.075,
"order3|emp": 0.055,
"gamma|emp": 0.04,
"joint|nm": 0.05,
"bonf": 0.055,
"bonf_emp": 0.055
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 0.034375,
"order3|src": 0.0375,
"gamma|nm": 0.059375,
"bonf": 0.0375
},
"R_worker": 640,
"z": {
"order2|src": 2.443877129601694,
"order3|src": 1.6543168261919166,
"gamma|nm": -1.0512286098595651,
"bonf": 1.0810622795074822
}
},
"cuts1.84|pairs0.01|10000000": {
"R": 100,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.06,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 0.07,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.078125,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.6050928233086531,
"bonf": 0.0
}
},
"cuts1.84|pairs0.05|10000000": {
"R": 100,
"rates": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.67,
"order2|emp": 1.0,
"order3|emp": 1.0,
"gamma|emp": 1.0,
"joint|nm": 1.0,
"bonf": 1.0,
"bonf_emp": 1.0
},
"nan": {
"order2|src": 0,
"order3|src": 0,
"gamma|nm": 0,
"order2|emp": 0,
"order3|emp": 0,
"gamma|emp": 0,
"joint|nm": 0
},
"worker": {
"order2|src": 1.0,
"order3|src": 1.0,
"gamma|nm": 0.678125,
"bonf": 1.0
},
"R_worker": 320,
"z": {
"order2|src": 0.0,
"order3|src": 0.0,
"gamma|nm": -0.1515634141769837,
"bonf": 0.0
}
}
}

==> anc/calc_SHORT/item2/verify/vsummarize.log <==
rates in percent: mine (R) | worker (R) | z of the difference, for order2, order3, gamma, Bonferroni

=== N = 10000
  cuts1    null          R=1000  |   4.8   5.1  -0.3 |   4.9   6.6  -1.6 |   5.2   3.5  +1.9 |   5.9   6.7  -0.7   (worker R=1000)
  cuts1    smear1        R=1000  |   4.6   5.5  -0.9 |   5.4   5.2  +0.2 |   4.8   4.4  +0.4 |   6.1   5.1  +1.0   (worker R=1000)
  cuts1    clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  74.6  72.3  +1.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  10.4   9.6  +0.6 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    pairs0.01     R=1000  |   6.0   7.2  -1.1 |   6.4   4.6  +1.8 |   4.7   4.9  -0.2 |   6.1   5.3  +0.8   (worker R=1000)
  cuts1    pairs0.05     R=1000  |  78.0  77.6  +0.2 |   7.9   7.7  +0.2 |   4.1   4.6  -0.5 |  64.8  65.2  -0.2   (worker R=1000)
  cuts1    bg0.02        R=1000  |   6.5   6.0  +0.5 |   6.4   6.8  -0.4 |   8.2   8.8  -0.5 |   9.0   8.0  +0.8   (worker R=1000)
  cuts1    bg0.05        R=1000  |   5.5   4.5  +1.0 |   6.0   6.0  +0.0 |  21.9  22.5  -0.3 |  15.1  16.6  -0.9   (worker R=1000)
  cuts1    bg0.10        R=1000  |   4.5   6.0  -1.5 |   5.5   5.3  +0.2 |  75.7  75.8  -0.1 |  60.7  61.5  -0.4   (worker R=1000)
  cuts1    lognormal     R=1000  |   4.3   4.8  -0.5 |   5.8   8.0  -1.9 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  14.8  16.7  -1.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |   7.4   6.3  +1.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  12.4  12.5  -0.1 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 null          R=1000  |   5.7   5.0  +0.7 |   4.6   5.8  -1.2 |   5.5   4.2  +1.4 |   6.1   4.5  +1.6   (worker R=1000)
  cuts1.84 smear1        R=1000  |   5.1   4.1  +1.1 |   6.5   4.9  +1.5 |   5.0   3.9  +1.2 |   5.9   5.1  +0.8   (worker R=1000)
  cuts1.84 clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  94.9  93.6  +1.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  16.1  13.8  +1.4 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 pairs0.01     R=1000  |  10.3   7.7  +2.0 |   5.6   4.2  +1.5 |   5.9   4.2  +1.7 |   6.4   4.9  +1.5   (worker R=1000)
  cuts1.84 pairs0.05     R=1000  |  90.2  86.7  +2.4 |   8.4   8.6  -0.2 |   5.4   5.2  +0.2 |  78.9  76.6  +1.2   (worker R=1000)
  cuts1.84 bg0.02        R=1000  |   4.6   4.7  -0.1 |   3.7   5.6  -2.0 |   8.5   8.9  -0.3 |   6.4   7.8  -1.2   (worker R=1000)
  cuts1.84 bg0.05        R=1000  |   4.9   4.5  +0.4 |   4.2   4.7  -0.5 |  27.3  21.5  +3.0 |  18.0  14.3  +2.2   (worker R=1000)
  cuts1.84 bg0.10        R=1000  |   4.5   5.7  -1.2 |   6.2   6.5  -0.3 |  76.2  74.7  +0.8 |  63.5  62.2  +0.6   (worker R=1000)
  cuts1.84 lognormal     R=1000  |   5.4   4.7  +0.7 |   6.9   6.6  +0.3 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  18.1  16.1  +1.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |   7.4   6.6  +0.7 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  12.6  12.5  +0.1 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    null          R=1000  |   4.7   4.6  +0.1 |   3.9   4.6  -0.8 |   4.4   3.4  +1.2 |   4.0   4.3  -0.3   (worker R=1000)
  cuts3    smear1        R=1000  |   5.8   5.3  +0.5 |   6.8   5.0  +1.7 |   4.9   5.1  -0.2 |   6.1   5.4  +0.7   (worker R=1000)
  cuts3    clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  99.3  99.5  -0.6 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  20.3  21.1  -0.4 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    pairs0.01     R=1000  |   8.3   7.8  +0.4 |   4.6   4.5  +0.1 |   5.0   5.3  -0.3 |   5.5   6.2  -0.7   (worker R=1000)
  cuts3    pairs0.05     R=1000  |  93.1  93.4  -0.3 |   9.6  10.6  -0.7 |   4.9   5.9  -1.0 |  85.9  84.8  +0.7   (worker R=1000)
  cuts3    bg0.02        R=1000  |   5.2   6.3  -1.1 |   4.8   5.7  -0.9 |   8.6   7.7  +0.7 |   7.2   8.4  -1.0   (worker R=1000)
  cuts3    bg0.05        R=1000  |   4.6   4.6  +0.0 |   6.2   7.3  -1.0 |  23.8  21.9  +1.0 |  15.5  14.5  +0.6   (worker R=1000)
  cuts3    bg0.10        R=1000  |   5.5   5.4  +0.1 |   4.0   5.5  -1.6 |  70.6  72.5  -0.9 |  56.4  59.8  -1.5   (worker R=1000)
  cuts3    uniform       R=1000  |   5.2   5.4  -0.2 |   6.1   5.1  +1.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    lognormal     R=1000  |   5.3   5.4  -0.1 |   5.6   5.9  -0.3 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  17.8  19.9  -1.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |   6.9   6.1  +0.7 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  15.5  12.2  +2.1 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   null          R=1000  |   4.4   5.3  -0.9 |   4.5   4.5  +0.0 |   6.4   5.3  +1.0 |   5.0   4.5  +0.5   (worker R=1000)
  cuts40   smear1        R=1000  |   4.7   3.3  +1.6 |   6.1   3.4  +2.8 |   4.7   5.9  -1.2 |   4.8   3.3  +1.7   (worker R=1000)
  cuts40   clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  99.8  99.6  +0.8 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  84.9  87.0  -1.4 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   pairs0.01     R=1000  |  10.5   9.9  +0.4 |   5.0   4.5  +0.5 |   4.0   5.2  -1.3 |   7.8   5.4  +2.2   (worker R=1000)
  cuts40   pairs0.05     R=1000  |  99.0  98.0  +1.8 |   3.5   3.5  +0.0 |   5.1   4.7  +0.4 |  95.8  95.2  +0.6   (worker R=1000)
  cuts40   bg0.02        R=1000  |   4.9   4.7  +0.2 |   5.2   4.9  +0.3 |   6.4   5.7  +0.7 |   5.7   4.9  +0.8   (worker R=1000)
  cuts40   bg0.05        R=1000  |   5.3   4.3  +1.0 |   5.8   5.7  +0.1 |   7.8   7.7  +0.1 |   6.6   6.2  +0.4   (worker R=1000)
  cuts40   bg0.10        R=1000  |   5.2   4.9  +0.3 |   5.7   5.6  +0.1 |  17.8  14.8  +1.8 |  13.3   8.9  +3.1   (worker R=1000)
  cuts40   uniform       R=1000  |   3.4   6.1  -2.8 |   4.6   5.1  -0.5 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   lognormal     R=1000  |   5.9   5.3  +0.6 |   6.9   5.8  +1.0 |  99.7  99.9  -1.0 |  99.4  99.5  -0.3   (worker R=1000)
  cuts40   compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |   8.0   7.2  +0.7 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   clusters2     R=1000  | 100.0 100.0  +0.0 |  97.3  96.0  +1.6 |   3.9   5.2  -1.4 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   clusters2half R=1000  | 100.0 100.0  +0.0 |  94.6  96.5  -2.1 |   5.8   6.0  -0.2 | 100.0 100.0  +0.0   (worker R=1000)
  table1   null          R=1000  |   4.4   4.0  +0.4 |   5.0   4.4  +0.6 |   5.7   4.2  +1.5 |   4.0   4.0  +0.0   (worker R=1000)
  table1   smear1        R=1000  |   4.9   5.9  -1.0 |   5.2   5.8  -0.6 |   4.6   4.7  -0.1 |   4.9   5.3  -0.4   (worker R=1000)
  table1   clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  82.5  80.8  +1.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   clan30        R=1000  | 100.0 100.0  +0.0 |  91.6  93.1  -1.3 |  10.1  12.5  -1.7 | 100.0 100.0  +0.0   (worker R=1000)
  table1   pairs0.01     R=1000  |   9.5   7.5  +1.6 |   4.6   6.0  -1.4 |   5.0   3.8  +1.3 |   6.2   6.8  -0.5   (worker R=1000)
  table1   pairs0.05     R=1000  |  92.3  92.7  -0.3 |   7.4   7.9  -0.4 |   4.9   7.2  -2.2 |  86.5  85.2  +0.8   (worker R=1000)
  table1   bg0.02        R=1000  |   6.6   5.4  +1.1 |   6.2   5.7  +0.5 |   5.9   7.0  -1.0 |   6.2   5.9  +0.3   (worker R=1000)
  table1   bg0.05        R=1000  |   4.3   5.1  -0.8 |   4.9   5.7  -0.8 |  11.6  13.6  -1.3 |   9.4  10.3  -0.7   (worker R=1000)
  table1   bg0.10        R=1000  |   4.3   3.7  +0.7 |   5.1   5.5  -0.4 |  31.7  32.1  -0.2 |  21.8  21.0  +0.4   (worker R=1000)
  table1   uniform       R=1000  |   4.8   6.0  -1.2 |   4.3   5.3  -1.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   lognormal     R=1000  |   4.2   5.7  -1.5 |   5.6   5.0  +0.6 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  94.3  92.6  +1.5 | 100.0 100.0  +0.0   (worker R=1000)
  table1   clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  60.6  59.1  +0.7 | 100.0 100.0  +0.0   (worker R=1000)
  table1   clusters2half R=1000  | 100.0 100.0  +0.0 |  99.9  99.8  +0.6 |  96.3  96.2  +0.1 | 100.0 100.0  +0.0   (worker R=1000)
  table1   twopoint      R=1000  |   4.4   5.8  -1.4 |   6.0   6.1  -0.1 |   0.1   0.1  +0.0 |   2.9   3.2  -0.4   (worker R=1000)

=== N = 100000
  cuts1    null          R=1000  |   6.0   4.6  +1.4 |   4.3   4.9  -0.6 |   5.5   4.6  +0.9 |   6.1   4.6  +1.5   (worker R=1000)
  cuts1    smear1        R=1000  |   4.7   5.0  -0.3 |   5.7   5.0  +0.7 |   4.6   6.5  -1.9 |   4.6   5.8  -1.2   (worker R=1000)
  cuts1    clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  45.2  46.7  -0.7 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    pairs0.01     R=1000  |  35.6  33.4  +1.0 |   6.3   5.3  +1.0 |   4.4   5.5  -1.1 |  21.6  21.6  +0.0   (worker R=1000)
  cuts1    pairs0.05     R=1000  | 100.0 100.0  +0.0 |  78.5  83.3  -2.7 |   6.2   6.4  -0.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    bg0.02        R=1000  |   5.9   5.2  +0.7 |   5.3   5.9  -0.6 |  34.8  34.5  +0.1 |  23.6  23.3  +0.2   (worker R=1000)
  cuts1    bg0.05        R=1000  |   5.4   5.5  -0.1 |   5.5   4.8  +0.7 |  98.4  97.5  +1.4 |  95.4  93.9  +1.5   (worker R=1000)
  cuts1    bg0.10        R=1000  |   5.7   5.1  +0.6 |   6.1   4.5  +1.6 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    lognormal     R=1000  |   5.1   4.3  +0.8 |   6.0   5.2  +0.8 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  89.9  89.5  +0.3 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  30.2  30.1  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1    clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  75.1  74.1  +0.5 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 null          R=1000  |   4.0   4.6  -0.7 |   4.6   4.6  +0.0 |   4.7   4.9  -0.2 |   3.5   4.5  -1.1   (worker R=1000)
  cuts1.84 smear1        R=1000  |   4.4   5.2  -0.8 |   4.3   4.1  +0.2 |   5.3   5.2  +0.1 |   4.2   4.6  -0.4   (worker R=1000)
  cuts1.84 clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  74.1  74.4  -0.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 pairs0.01     R=1000  |  45.6  41.3  +1.9 |   7.2   7.2  +0.0 |   5.4   5.2  +0.2 |  30.9  28.3  +1.3   (worker R=1000)
  cuts1.84 pairs0.05     R=1000  | 100.0 100.0  +0.0 |  87.8  88.3  -0.3 |   5.8   5.1  +0.7 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 bg0.02        R=1000  |   5.3   5.9  -0.6 |   5.3   5.9  -0.6 |  35.0  35.8  -0.4 |  24.5  26.0  -0.8   (worker R=1000)
  cuts1.84 bg0.05        R=1000  |   5.3   6.3  -1.0 |   6.6   4.5  +2.1 |  98.1  98.2  -0.2 |  96.0  95.7  +0.3   (worker R=1000)
  cuts1.84 bg0.10        R=1000  |   6.1   4.8  +1.3 |   5.5   5.1  +0.4 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 lognormal     R=1000  |   5.2   4.8  +0.4 |   4.2   6.2  -2.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  91.3  91.6  -0.2 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  32.3  32.0  +0.1 | 100.0 100.0  +0.0   (worker R=1000)
  cuts1.84 clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  78.0  79.9  -1.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    null          R=1000  |   6.0   5.0  +1.0 |   4.8   3.9  +1.0 |   5.0   4.8  +0.2 |   5.7   3.8  +2.0   (worker R=1000)
  cuts3    smear1        R=1000  |   5.0   5.8  -0.8 |   3.5   4.3  -0.9 |   6.5   5.3  +1.1 |   4.7   4.6  +0.1   (worker R=1000)
  cuts3    clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  93.6  92.9  +0.6 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    pairs0.01     R=1000  |  54.7  49.6  +2.3 |   6.1   8.5  -2.1 |   5.1   4.1  +1.1 |  39.4  35.4  +1.8   (worker R=1000)
  cuts3    pairs0.05     R=1000  | 100.0 100.0  +0.0 |  88.3  89.4  -0.8 |   6.4   6.3  +0.1 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    bg0.02        R=1000  |   3.1   4.5  -1.6 |   4.5   4.7  -0.2 |  37.1  36.3  +0.4 |  24.9  25.4  -0.3   (worker R=1000)
  cuts3    bg0.05        R=1000  |   5.0   5.1  -0.1 |   5.8   6.1  -0.3 |  97.9  97.5  +0.6 |  95.0  96.0  -1.1   (worker R=1000)
  cuts3    bg0.10        R=1000  |   4.8   3.7  +1.2 |   5.3   4.5  +0.8 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    uniform       R=1000  |   6.5   5.2  +1.2 |   5.0   4.9  +0.1 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    lognormal     R=1000  |   3.9   4.0  -0.1 |   4.2   4.7  -0.5 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  91.7  88.4  +2.5 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  28.7  31.9  -1.6 | 100.0 100.0  +0.0   (worker R=1000)
  cuts3    clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  79.0  77.9  +0.6 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   null          R=1000  |   5.3   5.4  -0.1 |   5.4   4.8  +0.6 |   5.2   4.6  +0.6 |   5.9   5.2  +0.7   (worker R=1000)
  cuts40   smear1        R=1000  |   5.9   5.5  +0.4 |   5.2   4.3  +0.9 |   4.6   3.7  +1.0 |   4.8   3.8  +1.1   (worker R=1000)
  cuts40   clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   pairs0.01     R=1000  |  63.9  64.4  -0.2 |   6.2   5.7  +0.5 |   4.2   4.0  +0.2 |  48.9  47.3  +0.7   (worker R=1000)
  cuts40   pairs0.05     R=1000  | 100.0 100.0  +0.0 |  22.4  22.3  +0.1 |   5.1   4.7  +0.4 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   bg0.02        R=1000  |   5.0   5.0  +0.0 |   4.7   5.2  -0.5 |   9.6  11.5  -1.4 |   7.0   7.0  +0.0   (worker R=1000)
  cuts40   bg0.05        R=1000  |   4.5   4.2  +0.3 |   5.0   4.4  +0.6 |  35.7  40.3  -2.1 |  23.9  28.1  -2.1   (worker R=1000)
  cuts40   bg0.10        R=1000  |   4.6   5.7  -1.1 |   4.4   3.6  +0.9 |  92.4  93.7  -1.1 |  85.2  85.6  -0.3   (worker R=1000)
  cuts40   uniform       R=1000  |   4.7   4.0  +0.8 |   4.2   5.8  -1.6 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   lognormal     R=1000  |   5.4   5.2  +0.2 |   5.1   5.5  -0.4 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  29.9  31.5  -0.8 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |   8.1  10.1  -1.6 | 100.0 100.0  +0.0   (worker R=1000)
  cuts40   clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  19.8  20.0  -0.1 | 100.0 100.0  +0.0   (worker R=1000)
  table1   null          R=1000  |   4.9   5.2  -0.3 |   3.9   4.6  -0.8 |   5.6   5.3  +0.3 |   4.6   3.8  +0.9   (worker R=1000)
  table1   smear1        R=1000  |   3.5   4.9  -1.6 |   5.3   4.5  +0.8 |   4.2   5.1  -1.0 |   3.9   4.1  -0.2   (worker R=1000)
  table1   clan5         R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   clan30        R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  56.9  57.1  -0.1 | 100.0 100.0  +0.0   (worker R=1000)
  table1   pairs0.01     R=1000  |  51.9  49.0  +1.3 |   6.9   6.8  +0.1 |   5.6   5.7  -0.1 |  36.3  36.1  +0.1   (worker R=1000)
  table1   pairs0.05     R=1000  | 100.0 100.0  +0.0 |  79.9  78.4  +0.8 |  14.1  12.3  +1.2 | 100.0 100.0  +0.0   (worker R=1000)
  table1   bg0.02        R=1000  |   6.0   4.8  +1.2 |   4.7   5.9  -1.2 |  15.8  19.3  -2.1 |  12.0  13.8  -1.2   (worker R=1000)
  table1   bg0.05        R=1000  |   5.7   5.2  +0.5 |   5.3   4.1  +1.3 |  68.1  67.5  +0.3 |  54.6  53.3  +0.6   (worker R=1000)
  table1   bg0.10        R=1000  |   5.6   5.3  +0.3 |   6.5   5.6  +0.8 |  99.9  99.9  +0.0 |  99.2  99.5  -0.8   (worker R=1000)
  table1   uniform       R=1000  |   6.6   5.2  +1.3 |   6.4   5.7  +0.7 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   lognormal     R=1000  |   4.9   4.1  +0.9 |   6.1   4.9  +1.2 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   compound      R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   clusters2     R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   clusters2half R=1000  | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=1000)
  table1   twopoint      R=1000  |   4.9   5.3  -0.4 |   5.0   5.6  -0.6 |   0.0   0.0  +0.0 |   2.4   4.2  -2.3   (worker R=1000)

=== N = 1000000
  cuts1    null          R=500   |   6.0   3.8  +1.9 |   7.2   5.2  +1.6 |   5.2   3.8  +1.3 |   5.4   5.1  +0.2   (worker R=1000)
  cuts1    smear1        R=500   |   6.0   4.5  +1.3 |   6.0   5.9  +0.1 |   4.8   4.1  +0.6 |   5.8   4.6  +1.0   (worker R=1000)
  cuts1    clan5         R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1    clan30        R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1    pairs0.01     R=200   | 100.0 100.0  +0.0 |  36.0  33.8  +0.6 |   6.0   5.9  +0.0 | 100.0 100.0  +0.0   (worker R=640)
  cuts1    pairs0.05     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  14.0  12.2  +0.7 | 100.0 100.0  +0.0   (worker R=640)
  cuts1    bg0.02        R=200   |   6.0   4.4  +0.8 |   6.0   5.3  +0.3 | 100.0 100.0  +0.0 | 100.0  99.4  +1.1   (worker R=320)
  cuts1    bg0.05        R=200   |   3.5   5.3  -1.0 |   6.0   4.4  +0.8 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1    bg0.10        R=200   |   3.5   6.2  -1.4 |   5.0   7.8  -1.2 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1    lognormal     R=200   |   5.5   5.6  -0.1 |   6.5   6.9  -0.2 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1    compound      R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1    clusters2     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  98.0  98.8  -0.7 | 100.0 100.0  +0.0   (worker R=320)
  cuts1    clusters2half R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 null          R=500   |   5.0   5.3  -0.2 |   5.8   5.5  +0.2 |   5.2   5.4  -0.2 |   5.2   4.9  +0.3   (worker R=1000)
  cuts1.84 smear1        R=500   |   5.0   5.1  -0.1 |   4.2   4.4  -0.2 |   4.2   6.1  -1.5 |   5.0   5.7  -0.6   (worker R=1000)
  cuts1.84 clan5         R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 clan30        R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 pairs0.01     R=200   | 100.0 100.0  +0.0 |  46.0  48.1  -0.5 |   3.5   5.5  -1.1 | 100.0 100.0  +0.0   (worker R=640)
  cuts1.84 pairs0.05     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  10.5  11.6  -0.4 | 100.0 100.0  +0.0   (worker R=640)
  cuts1.84 bg0.02        R=200   |   5.5   6.2  -0.4 |   4.0   4.1  -0.0 | 100.0  99.7  +0.8 | 100.0  99.7  +0.8   (worker R=320)
  cuts1.84 bg0.05        R=200   |   5.0   4.7  +0.2 |   5.5   4.1  +0.8 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 bg0.10        R=200   |   6.5   6.2  +0.1 |   5.0   4.4  +0.3 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 lognormal     R=200   |   5.0   5.3  -0.2 |   5.5   5.6  -0.1 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 compound      R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 clusters2     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  98.5  98.4  +0.1 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 clusters2half R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    null          R=500   |   5.6   4.3  +1.1 |   5.4   4.0  +1.2 |   4.2   4.8  -0.5 |   6.0   4.8  +1.0   (worker R=1000)
  cuts3    smear1        R=500   |   5.8   5.6  +0.2 |   3.2   4.9  -1.5 |   3.8   5.0  -1.0 |   3.8   4.9  -1.0   (worker R=1000)
  cuts3    clan5         R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    clan30        R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    pairs0.01     R=200   | 100.0 100.0  +0.0 |  44.0  39.4  +1.2 |   4.0   5.5  -0.8 | 100.0 100.0  +0.0   (worker R=640)
  cuts3    pairs0.05     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  10.0  13.1  -1.2 | 100.0 100.0  +0.0   (worker R=640)
  cuts3    bg0.02        R=200   |   2.5   5.3  -1.6 |   5.0   3.8  +0.7 |  99.5 100.0  -1.3 |  99.0  99.1  -0.1   (worker R=320)
  cuts3    bg0.05        R=200   |   6.5   7.8  -0.6 |   4.0   4.4  -0.2 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    bg0.10        R=200   |   3.0   5.0  -1.1 |   3.5   6.2  -1.4 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    uniform       R=200   |   5.5   4.1  +0.8 |   5.0   4.4  +0.3 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    lognormal     R=200   |   5.5   7.2  -0.8 |   7.0   4.4  +1.3 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    compound      R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    clusters2     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  99.5 100.0  -1.3 | 100.0 100.0  +0.0   (worker R=320)
  cuts3    clusters2half R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   null          R=500   |   4.8   5.6  -0.7 |   4.8   5.3  -0.4 |   4.8   4.9  -0.1 |   4.6   4.6  +0.0   (worker R=1000)
  cuts40   smear1        R=500   |   5.2   5.8  -0.5 |   3.4   5.6  -1.9 |   5.8   4.0  +1.6 |   4.6   4.8  -0.2   (worker R=1000)
  cuts40   clan5         R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   clan30        R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   pairs0.01     R=200   | 100.0 100.0  +0.0 |  12.0  11.9  +0.0 |   4.0   4.5  -0.3 | 100.0 100.0  +0.0   (worker R=640)
  cuts40   pairs0.05     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |   5.0   5.9  -0.5 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   bg0.02        R=200   |   4.0   5.2  -0.7 |   4.5   5.2  -0.4 |  61.0  58.6  +0.6 |  42.0  39.7  +0.6   (worker R=640)
  cuts40   bg0.05        R=200   |   4.5   5.9  -0.7 |   5.5   3.8  +0.9 | 100.0 100.0  +0.0 | 100.0  99.7  +0.8   (worker R=320)
  cuts40   bg0.10        R=200   |   3.0   6.2  -1.7 |   3.5   6.6  -1.5 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   uniform       R=200   |   5.5   3.4  +1.1 |   6.5   4.1  +1.2 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   lognormal     R=200   |   3.5   5.6  -1.1 |   6.0   5.3  +0.3 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   compound      R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  99.5  99.7  -0.3 | 100.0 100.0  +0.0   (worker R=320)
  cuts40   clusters2     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  55.0  51.4  +0.9 | 100.0 100.0  +0.0   (worker R=640)
  cuts40   clusters2half R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  99.0  96.2  +1.9 | 100.0 100.0  +0.0   (worker R=320)
  table1   null          R=500   |   5.0   6.2  -0.9 |   5.4   4.7  +0.6 |   4.6   6.2  -1.3 |   4.6   5.8  -1.0   (worker R=1000)
  table1   smear1        R=500   |   4.6   5.6  -0.8 |   5.4   5.5  -0.1 |   5.6   5.5  +0.1 |   5.2   5.6  -0.3   (worker R=1000)
  table1   clan5         R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   clan30        R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   pairs0.01     R=200   | 100.0 100.0  +0.0 |  39.0  33.6  +1.4 |   7.0   8.4  -0.7 | 100.0 100.0  +0.0   (worker R=640)
  table1   pairs0.05     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  75.0  78.0  -0.9 | 100.0 100.0  +0.0   (worker R=640)
  table1   bg0.02        R=200   |   5.0   3.6  +0.9 |   5.0   3.8  +0.8 |  87.5  87.3  +0.1 |  78.0  77.8  +0.1   (worker R=640)
  table1   bg0.05        R=200   |   4.0   6.9  -1.4 |   2.0   4.7  -1.6 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   bg0.10        R=200   |   5.0   5.0  +0.0 |   6.0   4.1  +1.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   uniform       R=200   |   5.0   5.6  -0.3 |   4.0   7.2  -1.5 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   lognormal     R=200   |   6.5   5.3  +0.6 |   4.5   7.2  -1.2 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   compound      R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   clusters2     R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   clusters2half R=200   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 | 100.0 100.0  +0.0   (worker R=320)
  table1   twopoint      R=200   |   4.5   5.2  -0.4 |   6.0   5.3  +0.4 |   0.0   0.0  +0.0 |   2.0   3.4  -1.0   (worker R=640)

=== N = 10000000
  cuts1.84 null          R=200   |   7.5   3.4  +2.4 |   6.5   3.8  +1.7 |   4.0   5.9  -1.1 |   5.5   3.8  +1.1   (worker R=640)
  cuts1.84 pairs0.01     R=100   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |   6.0   7.8  -0.6 | 100.0 100.0  +0.0   (worker R=320)
  cuts1.84 pairs0.05     R=100   | 100.0 100.0  +0.0 | 100.0 100.0  +0.0 |  67.0  67.8  -0.2 | 100.0 100.0  +0.0   (worker R=320)

all compared cells x 4 headline tests: 840 z-values, mean +0.039, rms 0.758, max |z| 3.13, count |z| > 2: 23, > 3: 2
largest differences:
   |z| 3.13  cuts k=40|bg0.10|10000 bonf: mine 13.3 (R 1000) worker 8.9 (R 1000)
   |z| 3.02  cuts k=1.84|bg0.05|10000 gamma|nm: mine 27.3 (R 1000) worker 21.5 (R 1000)
   |z| 2.84  cuts k=40|uniform|10000 order2|src: mine 3.4 (R 1000) worker 6.1 (R 1000)
   |z| 2.84  cuts k=40|smear1|10000 order3|src: mine 6.1 (R 1000) worker 3.4 (R 1000)
   |z| 2.73  cuts k=1|pairs0.05|100000 order3|src: mine 78.5 (R 1000) worker 83.3 (R 1000)
   |z| 2.47  cuts k=3|compound|100000 gamma|nm: mine 91.7 (R 1000) worker 88.4 (R 1000)
   |z| 2.45  cuts k=1.84|pairs0.05|10000 order2|src: mine 90.2 (R 1000) worker 86.7 (R 1000)
   |z| 2.44  cuts k=1.84|null|10000000 order2|src: mine 7.5 (R 200) worker 3.4 (R 640)
   |z| 2.28  cuts k=3|pairs0.01|100000 order2|src: mine 54.7 (R 1000) worker 49.6 (R 1000)
   |z| 2.25  table1|twopoint|100000 bonf: mine 2.4 (R 1000) worker 4.2 (R 1000)
   |z| 2.25  cuts k=1.84|bg0.05|10000 bonf: mine 18.0 (R 1000) worker 14.3 (R 1000)
   |z| 2.16  cuts k=40|pairs0.01|10000 bonf: mine 7.8 (R 1000) worker 5.4 (R 1000)

size: null and smear1 cells
  order2|src  cells 31 pooled 5.03 (se 0.14)  min 3.5 max 7.5  sum z^2 24.7 on 31 (p = 0.78)
  order3|src  cells 31 pooled 5.02 (se 0.14)  min 3.2 max 7.2  sum z^2 44.5 on 31 (p = 0.06)
  gamma|nm    cells 31 pooled 5.05 (se 0.14)  min 3.8 max 6.5  sum z^2 20.3 on 31 (p = 0.93)
  bonf        cells 31 pooled 5.04 (se 0.14)  min 3.5 max 6.1  sum z^2 34.3 on 31 (p = 0.31)
  empirical-covariance variants at 1e4, null:
    order3|emp cuts1:12.5  cuts1.84:8.9  cuts3:5.7  cuts40:4.8  table1:7.5
    gamma|emp  cuts1:36.5  cuts1.84:22.5  cuts3:15.5  cuts40:6.7  table1:19.4
    bonf_emp   cuts1:29.7  cuts1.84:18.6  cuts3:11.9  cuts40:5.5  table1:14.9
    joint|nm   cuts1:6.3  cuts1.84:5.2  cuts3:4.3  cuts40:4.6  table1:4.5
  samples 155200, non-finite headline p-values {'order2|src': 0, 'order3|src': 0, 'gamma|nm': 0}
  single-source alternatives (72 cells), order2|src: 2.5 to 6.6
  single-source alternatives (72 cells), order3|src: 2.0 to 7.0


==> anc/calc_SHORT/item2/verify/vsummarize.py <==
#!/usr/bin/env python3
"""Rates from the verifier's vruns/ and their comparison, cell by cell, with the worker's
power_results.json (read only, as data).  Headline tests: order2 (src), order3 (src), gamma (nm),
Bonferroni = min of the three p-values below 0.05/3 (a non-finite p counts as no rejection).
Difference of two rates: z = (p_mine - p_worker)/sqrt(q(1-q)(1/R1 + 1/R2)), q the pooled rate.
Run: python3 vsummarize.py > vsummarize.log   (writes vsummarize.json)
"""
import glob, os, json, sys
import numpy as np
from scipy.stats import chi2
sys.dont_write_bytecode = True
import vlaws as V

HERE = os.path.dirname(os.path.abspath(__file__))
W = json.load(open(os.path.join(HERE, '..', 'power_results.json')))
WNAME = {'cuts1': 'cuts k=1', 'cuts1.84': 'cuts k=1.84', 'cuts3': 'cuts k=3', 'cuts40': 'cuts k=40', 'table1': 'table1'}
HEAD = ['order2|src', 'order3|src', 'gamma|nm', 'bonf']
EXTRA = ['order2|emp', 'order3|emp', 'gamma|emp', 'joint|nm', 'bonf_emp']


def load(cfg, law, N):
    fs = sorted(glob.glob(os.path.join(HERE, 'vruns', f"{cfg}_{law}_{N}_*.npz")))
    if not fs:
        return None
    z = [np.load(f) for f in fs]
    keys = list(z[0]['keys'])
    return np.concatenate([a['p'] for a in z]), keys


def rates(P, keys):
    col = lambda k: P[:, keys.index(k)]
    out, nan = {}, {}
    for t in ['order2|src', 'order3|src', 'gamma|nm', 'order2|emp', 'order3|emp', 'gamma|emp', 'joint|nm']:
        a, c = t.split('|'); p = col(f'p_{a}_{c}')
        out[t] = np.mean(np.nan_to_num(p, nan=1.0) < 0.05); nan[t] = int(np.sum(~np.isfinite(p)))
    m = np.nanmin(np.nan_to_num(np.c_[col('p_order2_src'), col('p_order3_src'), col('p_gamma_nm')], nan=1.0), axis=1)
    out['bonf'] = np.mean(m < 0.05/3)
    m = np.nanmin(np.nan_to_num(np.c_[col('p_order2_emp'), col('p_order3_emp'), col('p_gamma_emp')], nan=1.0), axis=1)
    out['bonf_emp'] = np.mean(m < 0.05/3)
    return out, nan


def zdiff(p1, R1, p2, R2):
    q = (p1*R1 + p2*R2)/(R1 + R2)
    if q <= 0 or q >= 1:
        return 0.0
    return (p1 - p2)/np.sqrt(q*(1 - q)*(1/R1 + 1/R2))


if __name__ == '__main__':
    res = {}; zs = []; worst = []
    print("rates in percent: mine (R) | worker (R) | z of the difference, for order2, order3, gamma, Bonferroni")
    for N in (10**4, 10**5, 10**6, 10**7):
        print(f"\n=== N = {N}")
        for cfg in V.CONFIGS:
            for law in V.LAWS:
                if not V.exists(cfg, law):
                    continue
                L = load(cfg, law, N)
                if L is None:
                    continue
                P, keys = L; R = len(P)
                r, nan = rates(P, keys)
                wk = f"{WNAME[cfg]}|{law}|{N}"
                w = W.get(wk)
                line = f"  {cfg:8s} {law:13s} R={R:<5d}"
                rec = dict(R=R, rates={t: float(r[t]) for t in r}, nan=nan)
                if w:
                    wr = dict(w['rates']); Rw = w['R']; rec['worker'] = {t: wr[t][0] for t in HEAD}; rec['R_worker'] = Rw
                    rec['z'] = {}
                    for t in HEAD:
                        zz = zdiff(r[t], R, wr[t][0], Rw); rec['z'][t] = zz; zs.append(zz)
                        worst.append((abs(zz), wk, t, r[t], wr[t][0], R, Rw))
                        line += f" | {100*r[t]:5.1f} {100*wr[t][0]:5.1f} {zz:+5.1f}"
                    line += f"   (worker R={Rw})"
                else:
                    line += ' | ' + ' '.join(f"{100*r[t]:5.1f}" for t in HEAD) + '   (no worker cell)'
                print(line)
                res[f"{cfg}|{law}|{N}"] = rec
    zs = np.array(zs)
    print(f"\nall compared cells x 4 headline tests: {zs.size} z-values, mean {zs.mean():+.3f}, rms {np.sqrt(np.mean(zs**2)):.3f}, "
          f"max |z| {np.abs(zs).max():.2f}, count |z| > 2: {np.sum(np.abs(zs) > 2)}, > 3: {np.sum(np.abs(zs) > 3)}")
    worst.sort(reverse=True)
    print("largest differences:")
    for a in worst[:12]:
        print(f"   |z| {a[0]:.2f}  {a[1]} {a[2]}: mine {100*a[3]:.1f} (R {a[5]}) worker {100*a[4]:.1f} (R {a[6]})")
    # size
    print("\nsize: null and smear1 cells")
    for t in HEAD:
        rows = [(k, v['rates'][t], v['R']) for k, v in res.items() if k.split('|')[1] in ('null', 'smear1')]
        p = np.array([a[1] for a in rows]); R = np.array([a[2] for a in rows])
        z = (p - 0.05)/np.sqrt(0.05*0.95/R); pooled = (p*R).sum()/R.sum()
        print(f"  {t:11s} cells {len(p)} pooled {100*pooled:.2f} (se {100*np.sqrt(0.05*0.95/R.sum()):.2f})  min {100*p.min():.1f} "
              f"max {100*p.max():.1f}  sum z^2 {np.sum(z*z):.1f} on {len(p)} (p = {chi2.sf(np.sum(z*z), len(p)):.2f})")
    print("  empirical-covariance variants at 1e4, null:")
    for t in ('order3|emp', 'gamma|emp', 'bonf_emp', 'joint|nm'):
        print(f"    {t:10s} " + '  '.join(f"{c}:{100*res[f'{c}|null|10000']['rates'][t]:.1f}" for c in V.CONFIGS))
    tot = sum(v['R'] for v in res.values()); nn = {t: sum(v['nan'].get(t, 0) for v in res.values()) for t in ['order2|src', 'order3|src', 'gamma|nm']}
    print(f"  samples {tot}, non-finite headline p-values {nn}")
    ss = [(k, v) for k, v in res.items() if k.split('|')[1] in ('bg0.02', 'bg0.05', 'bg0.10', 'uniform', 'lognormal', 'twopoint')]
    for t in ('order2|src', 'order3|src'):
        p = np.array([v['rates'][t] for k, v in ss])
        print(f"  single-source alternatives ({len(ss)} cells), {t}: {100*p.min():.1f} to {100*p.max():.1f}")
    json.dump(res, open(os.path.join(HERE, 'vsummarize.json'), 'w'), indent=0)


==> anc/calc_SHORT/item2/verify/vworker_raw.log <==
block files read: samples 172320, non-finite headline p-values 0
null cells: 31
  order2|src  pooled 5.00 (se 0.12)  min 3.3  max 6.2  sum z^2 30.7 on 31 (p = 0.482)
  order3|src  pooled 4.85 (se 0.12)  min 3.4  max 6.6  sum z^2 31.8 on 31 (p = 0.427)
  gamma|nm    pooled 4.84 (se 0.12)  min 3.4  max 6.5  sum z^2 42.4 on 31 (p = 0.084)
  bonf        pooled 4.77 (se 0.12)  min 3.3  max 6.7  sum z^2 36.8 on 31 (p = 0.217)
  1e7 cell (1, 0, 10000000): R 640, rates 3.4 3.8 5.9 3.8


==> anc/calc_SHORT/item2/verify/vworker_raw.py <==
#!/usr/bin/env python3
"""Arithmetic check of the worker's size summary from the worker's raw block files (../runs/*.npz,
read as data): per null cell (null and smear1, laws 0 and 1, and the 1e7 null) the rates of
order2|src (column 1), order3|src (13), gamma|nm (15) and their Bonferroni combination, then the pooled
rate over cells, its se under 5 percent, min and max, the sum of squared binomial z against 5 percent,
and the count of non-finite p-values over all block files.
Run: python3 vworker_raw.py > vworker_raw.log
"""
import glob, re, os
import numpy as np
from scipy.stats import chi2

R = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'runs')
cells = {}; nonfinite = 0; total = 0
for f in glob.glob(os.path.join(R, 'c*_l*_n*_b*.npz')):
    ci, li, n, b = map(int, re.match(r'c(\d+)_l(\d+)_n(\d+)_b(\d+)\.npz$', os.path.basename(f)).groups())
    P = np.load(f)['P']
    total += len(P)
    nonfinite += int(np.sum(~np.isfinite(P[:, [1, 13, 15]])))
    if li in (0, 1):
        cells.setdefault((ci, li, n), []).append(P[:, [1, 13, 15]])
print(f"block files read: samples {total}, non-finite headline p-values {nonfinite}")
rows = []
for key in sorted(cells):
    P = np.concatenate(cells[key]); P = np.nan_to_num(P, nan=1.0)
    r = [np.mean(P[:, 0] < 0.05), np.mean(P[:, 1] < 0.05), np.mean(P[:, 2] < 0.05), np.mean(P.min(1) < 0.05/3)]
    rows.append((key, len(P), r))
print(f"null cells: {len(rows)}")
for j, t in enumerate(['order2|src', 'order3|src', 'gamma|nm', 'bonf']):
    p = np.array([r[2][j] for r in rows]); n = np.array([r[1] for r in rows])
    z = (p - 0.05)/np.sqrt(0.05*0.95/n)
    print(f"  {t:11s} pooled {100*(p*n).sum()/n.sum():.2f} (se {100*np.sqrt(0.0475/n.sum()):.2f})  min {100*p.min():.1f}  max {100*p.max():.1f}"
          f"  sum z^2 {np.sum(z*z):.1f} on {len(p)} (p = {chi2.sf(np.sum(z*z), len(p)):.3f})")
for key, n, r in rows:
    if key[2] == 10**7:
        print(f"  1e7 cell {key}: R {n}, rates " + ' '.join(f"{100*x:.1f}" for x in r))


==> anc/calc_SHORT/item2/xs6_mc_direct_copy.py <==
#!/usr/bin/env python3
"""The direct comparison of Sec. 7: a bias-corrected estimate of the information left set against the
I_G of Eq. (IG) formed from the two regression slopes of Eq. (reg).

For each sample the information left is estimated with each of its four entropies computed by
Grassberger's estimator, Eq. (35) of arXiv:physics/0307138, H = ln N - (1/N) sum n_i G(n_i) with
G(n) = psi(n) + (1/2)(-1)^n [psi((n+1)/2) - psi(n/2)]. The standard deviation of
Delta = estimate - I_G comes from NBOOT multinomial resamples of the sample's table of triples, each
recomputing both terms. Configurations: the cuts of Sec. 8 at k = 1, 1.84, 3 and 40 initial dipoles,
and three windows of equal mean 2 with the Gamma source of shape 3 and with the uniform source.

Run under a cap:  ( ulimit -v 1500000; NPROC=14 python3 mc_direct.py )  -> mc_direct_results.json
Each chunk has its own seed and the chunks are joined in order, so the output does not depend on
NPROC. Memory discipline: triples packed into one int64 key, np.unique, marginals by np.bincount on
index maps. No array indexed by a triple of counts.
"""
import numpy as np, json, os, io, resource
from scipy.special import digamma

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))
NBOOT = 200
# (configuration, k, events, samples, samples per chunk). Configuration 0: the cuts of Sec. 8 with a
# Gamma source. 1: three windows of equal mean 2, Gamma source of shape 3. 2: the same means, uniform source.
CELLS = []
for k in (1.0, 1.84, 3.0):
    CELLS += [(0, k, 10**4, 2000, 100), (0, k, 10**5, 2000, 50), (0, k, 10**6, 400, 10),
              (0, k, 3*10**6, 400, 4), (0, k, 10**7, 400, 4)]
CELLS += [(0, 40.0, 10**4, 200, 20), (0, 40.0, 10**5, 200, 5), (0, 40.0, 10**6, 100, 2)]
for cfg in (1, 2):
    CELLS += [(cfg, 3.0, 10**4, 2000, 100), (cfg, 3.0, 10**5, 2000, 50), (cfg, 3.0, 10**6, 400, 10),
              (cfg, 3.0, 3*10**6, 400, 4)]


def Gfun(n):
    n = np.asarray(n, dtype=float)
    return digamma(n) + 0.5*(-1.0)**n*(digamma((n+1)/2) - digamma(n/2))


def entropy(n, N, Gtab):
    n = n[n > 0]
    ni = n.astype(np.int64)
    g = Gtab[ni] if ni.max() < Gtab.size else Gfun(n)
    return np.log(N) - (n*g).sum()/N


def IG(c1, c3):
    return 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))


class Table:
    """The table of observed triples of one sample, with index maps to its marginals."""
    def __init__(self, s):
        b2, b3 = int(s[1].max())+1, int(s[2].max())+1
        key = (s[0].astype(np.int64)*b2 + s[1])*b3 + s[2]
        u, c = np.unique(key, return_counts=True)
        self.c = c.astype(float); self.N = float(s[0].size)
        self.v3 = (u % b3).astype(float); r = u // b3
        self.v2 = (r % b2).astype(float); self.v1 = (r // b2).astype(float)
        self.i12 = np.unique(r, return_inverse=True)[1]
        self.i23 = np.unique((r % b2)*b3 + (u % b3), return_inverse=True)[1]
        self.i2 = (r % b2).astype(np.int64)
        top = int(1.1*np.bincount(self.i2, weights=self.c).max()) + 1000
        self.Gtab = np.concatenate(([0.0], Gfun(np.arange(1, top))))

    def stat(self, c):
        N = self.N
        H = lambda idx: entropy(np.bincount(idx, weights=c), N, self.Gtab)
        info = H(self.i12) + H(self.i23) - H(self.i2) - entropy(c, N, self.Gtab)
        w = c/N; xm = (w*self.v2).sum(); vx = (w*(self.v2-xm)**2).sum()
        sl = [(w*(self.v2-xm)*(v-(w*v).sum())).sum()/vx for v in (self.v1, self.v3)]
        return info, IG(sl[0], sl[1])


def draw(cfg, k, N, rng):
    if cfg == 0:
        w = rng.gamma(k, 1.0/k, size=N); lam = k*LAMU
    elif cfg == 1:
        w = rng.gamma(k, 1.0/k, size=N); lam = np.array([2.0, 2.0, 2.0])
    else:
        w = rng.uniform(0.0, 2.0, size=N); lam = np.array([2.0, 2.0, 2.0])
    return [rng.poisson(l*w) for l in lam]


def chunk(task):
    cfg, k, N, idx, n = task
    rng = np.random.default_rng([20260924, cfg, int(round(100*k)), N, idx])
    out = []
    for _ in range(n):
        t = Table(draw(cfg, k, N, rng))
        info, ig = t.stat(t.c)
        p = t.c/t.N
        b = np.array([t.stat(rng.multinomial(int(t.N), p).astype(float)) for _ in range(NBOOT)])
        out.append([float(f"{x:.10g}") for x in (info, ig, (b[:, 0]-b[:, 1]).std(ddof=1), b[:, 0].std(ddof=1))])
    return out


if __name__ == '__main__':
    import multiprocessing as mp
    tasks = [(cfg, k, N, i, ch) for cfg, k, N, reps, ch in CELLS for i in range(reps//ch)]
    order = sorted(range(len(tasks)), key=lambda j: -tasks[j][2]*tasks[j][4]*(10 if tasks[j][1] > 10 else 1))
    with mp.Pool(int(os.environ.get('NPROC', '1'))) as pool:
        res = pool.map(chunk, [tasks[j] for j in order], chunksize=1)
    back = dict(zip(order, res)); cells = {}
    for j, (cfg, k, N, i, ch) in enumerate(tasks):
        cells.setdefault(f"{cfg}|{k:g}|{N}", []).extend(back[j])
    json.dump({'nboot': NBOOT, 'columns': ['estimate', 'I_G at the fitted slopes', 'sd of Delta', 'sd of the estimate'],
               'cells': cells}, io.open('mc_direct_results.json', 'w'))
    io.open('mc_direct_results.json', 'a').write('\n')
    print(f"{len(tasks)} chunks; peak memory of the main process "
          f"{resource.getrusage(resource.RUSAGE_SELF).ru_maxrss/1024:.0f} MB")


==> anc/calc_SHORT/item3/README.md <==
# Item 3: births of the cascade as a Gamma-mixed Poisson (Cox) process, and what hadron counting does to Eq. (nm)

Every program runs as `( ulimit -v 1500000; python3 <program> ) > <log>` from this folder, one
process at a time. Python 3 with numpy 2.3.5, scipy 1.16.3, sympy 1.14.0, numba 0.64.0.
Conventions of XS6 are kept: `n_j` counts
births in window `j` (the `k` dipoles present at `y = 0` are not counted), `W` is Gamma of shape
`k` and unit mean, `Delta = 0.4`, the Sec. 8 cuts are `[4,5], [5,6], [6,7]`, the Table 1
configuration is shape 3 with three window means 2.

Second-order quantities, used because the definitions of item 1 were not in `calc_SHORT/` when this
item ran: `F_jl = <n_j n_l>/(m_j m_l)` for `j != l`, `F_jj = <n_j(n_j-1)>/m_j^2`, all six equal to
`1 + 1/k` under Eq. (nm); `dF_jl = F_jl - (1 + 1/k)`. Contrasts as in
`scratch_check/bench_moments.py`: `SA = mean_j dF_jj - mean_{j<l} dF_jl`,
`SB = (dF_12 + dF_23)/2 - dF_13`, `SC = [kappa_123 - 2 C_12 C_23/m_2]/(m_1 m_2 m_3)`. All six
`dF_jl` are printed, so any other contrast is a linear combination of printed numbers.

| file | what it is | command | time |
|---|---|---|---|
| `lib3.py` | shared routines: smeared window means `G(b)` in closed form, `c_j`, `I_G`, the one-dimensional information route `J(K,c)`, slice-by-slice information for any law (no array with three count indices) | imported | |
| `proof_check.py`, `proof_check.log` | sympy residuals: Janossy densities of the pure-birth path against the Cox mixture for `n = 0..7` with a symbolic rate function; joint PGF of the Cox law against Eq. (nm); the XS6 nesting against the Cox PGF; the time change `s = e^Lambda - 1` | `python3 proof_check.py > proof_check.log` | 1 min |
| `smear_table.py`, `smear_table.log`, `smear_table.json` | (b) Gaussian smearing `sigma = 0, 0.1, 0.25, 0.5, 1` at unit windows from `y0 = 0, 1, 2, 4`: means, `lambda1 lambda3/lambda2^2`, `c_j`, `I_G`, Eq. (sharp), and the information at `k = 1, 3`; the cascade ended at `Ymax = 9.5` as a second block | `python3 smear_table.py > smear_table.log` | 1 s |
| `breakers.py`, `breakers.log`, `breakers.json` | (c) and (d) closed forms: initial hadrons, dependent (occupancy) thinning, local occupancy, clusters | `python3 breakers.py > breakers.log` | 10 s |
| `dep_check.py`, `dep_check.log` | second summation route for the dependent-thinning law and its information (sum over the pre-efficiency total in place of the kept total), and the guard `a = 0` | `python3 dep_check.py > dep_check.log` | 2.5 min |
| `dep_crossing.py`, `dep_crossing.log` | occupancy strength at which the information of the dependent-thinning law reaches its own `I_G` | `python3 dep_crossing.py > dep_crossing.log` | 10 s |
| `mc_cascade.py`, `mc_cascade.log`, `mc_cascade.json`, `mc_cascade.time` | event-by-event cascade, variants A0 to A4 (law kept) and B1 to B5 (law broken), every check against the predicted law | `python3 mc_cascade.py 2000000 1000000 > mc_cascade.log` | 45 s |
| `mc_cascade_B4B5_seed1.log`, `mc_cascade_B4_B5_seed1.json` | repeat of the two cluster variants, `4e6` events, independent seed | `python3 mc_cascade.py 4000000 4000000 B4,B5 1 > mc_cascade_B4B5_seed1.log` | 40 s |
| `mc_cascade_B5_seed2.log`, `mc_cascade_B5_seed2.json` | third run of B5 | `python3 mc_cascade.py 4000000 4000000 B5 2 > mc_cascade_B5_seed2.log` | 20 s |
| `mc_direct_checks.py`, `mc_direct_checks.log`, `mc_direct_checks.json`, `mc_direct_checks.time` | null standard deviations of the statistics at `10^6` events (40 replicas) at the Sec. 8 cuts (`k = 1, 3`) and Table 1; direct-draw checks of dependent thinning at Table 1 and of local occupancy | `python3 mc_direct_checks.py > mc_direct_checks.log` | 25 s |
| `systematics_summary.py`, `systematics_summary.log`, `systematics_summary.json` | every shift of (c) and (d) in units of the null standard deviation at `10^6` events; third-order cluster closed form against the cascade runs | `python3 systematics_summary.py > systematics_summary.log` | 1 min |
| `mutation_test.py`, `mutation_test.log` | the A0 and A2 samples tested against deliberately wrong predictions (shape x 1.05, means x 1.01, smearing ignored, shape 1 for 2) | `python3 mutation_test.py > mutation_test.log` | 30 s |

Order of runs to reproduce from nothing: `proof_check`, `smear_table`, `breakers`, `dep_check`,
`dep_crossing`, `mc_cascade` (three invocations above), `mc_direct_checks`, `systematics_summary`,
`mutation_test`. The Monte Carlo seeds are fixed in the programs, so the logs reproduce to the digit
on the same library versions.

What the mutation test shows about the criteria: a 5 percent error in the shape is caught by the
moments (largest |z| 32 and 38), the empty-window probabilities (|z| 29 and 22) and the chi-square
(p = 1e-71 and 3e-32); a 1 percent error in all means is caught by the moments (|z| 12 and 18) and
the empty-window probabilities (|z| 5.7 and 5.2) but not by the chi-square (p = 0.08 and 0.65).
Agreement of the means at the percent level therefore rests on the moment z values, not on the
chi-square.


==> anc/calc_SHORT/item3/breakers.json <==
{
 "initial": [
  {
   "k": 1,
   "lam_births": [
    0.49182469764127035,
    0.7337162308511973,
    1.0945759942440805
   ],
   "p_init": [
    1.0,
    0.0,
    0.0
   ],
   "means": [
    1.4918246976412703,
    0.7337162308511973,
    1.0945759942440805
   ],
   "F": [
    [
     0.6593599079287215,
     1.3296799539643607,
     1.3296799539643607
    ],
    [
     1.3296799539643607,
     2.0,
     2.0
    ],
    [
     1.3296799539643607,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     -1.3406400920712787,
     -0.6703200460356393,
     -0.6703200460356393
    ],
    [
     -0.6703200460356393,
     0.0,
     0.0
    ],
    [
     -0.6703200460356393,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     -1.3406400920712787,
     -0.6703200460356393,
     -0.6703200460356393
    ],
    [
     -0.6703200460356393,
     0.0,
     0.0
    ],
    [
     -0.6703200460356393,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    0.0,
    0.33516002301781966
   ],
   "slope1": 0.2836823517536089,
   "slope3": 0.6313466845186538,
   "IG_obs": 0.0447029302677317,
   "P_empty": [
    0.0,
    0.576795661369008,
    0.4774235944401214
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.03785953567705123,
   "CMI_mass_deficit": 1.1102230246251565e-16,
   "CMI_births_only": 0.03785953567705255,
   "IG_births_only": 0.044702930267731804,
   "y0": 0.0,
   "sigma": 0.0
  },
  {
   "k": 1,
   "lam_births": [
    0.4766522701591648,
    0.7343034386876952,
    1.0954520053972159
   ],
   "p_init": [
    0.5,
    0.0,
    0.0
   ],
   "means": [
    0.9766522701591648,
    0.7343034386876952,
    1.0954520053972159
   ],
   "F": [
    [
     0.9760941221822683,
     1.4880470610911343,
     1.4880470610911343
    ],
    [
     1.4880470610911343,
     2.0,
     2.0
    ],
    [
     1.4880470610911343,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     -1.0239058778177317,
     -0.5119529389088657,
     -0.5119529389088657
    ],
    [
     -0.5119529389088657,
     0.0,
     0.0
    ],
    [
     -0.5119529389088657,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     -1.0239058778177317,
     -0.5119529389088657,
     -0.5119529389088657
    ],
    [
     -0.5119529389088657,
     0.0,
     0.0
    ],
    [
     -0.5119529389088657,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    -5.551115123125783e-17,
    0.25597646945443286
   ],
   "slope1": 0.2748378741149449,
   "slope3": 0.6316380288250583,
   "IG_obs": 0.030475331879901237,
   "P_empty": [
    0.3386037526262741,
    0.5766003674401265,
    0.47722400581083174
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.027858741611820923,
   "CMI_mass_deficit": 3.3306690738754696e-16,
   "CMI_births_only": 0.0368952210078163,
   "IG_births_only": 0.04357349401707564,
   "y0": 0.0,
   "sigma": 0.1
  },
  {
   "k": 1,
   "lam_births": [
    0.45676946387497597,
    0.7373932993731458,
    1.100062579247428
   ],
   "p_init": [
    0.4999683287581669,
    3.1671241832453845e-05,
    6.661338147750939e-16
   ],
   "means": [
    0.9567377926331428,
    0.7374249706149782,
    1.1000625792474286
   ],
   "F": [
    [
     0.9548477490741757,
     1.4773809261110182,
     1.4774238745370871
    ],
    [
     1.4773809261110182,
     1.9999141031478604,
     1.9999570515739298
    ],
    [
     1.4774238745370871,
     1.9999570515739298,
     1.9999999999999987
    ]
   ],
   "dF": [
    [
     -1.0451522509258244,
     -0.5226190738889818,
     -0.5225761254629129
    ],
    [
     -0.5226190738889818,
     -8.589685213955534e-05,
     -4.294842607022176e-05
    ],
    [
     -0.5225761254629129,
     -4.294842607022176e-05,
     -1.3322676295501878e-15
    ]
   ],
   "k_dF": [
    [
     -1.0451522509258244,
     -0.5226190738889818,
     -0.5225761254629129
    ],
    [
     -0.5226190738889818,
     -8.589685213955534e-05,
     -4.294842607022176e-05
    ],
    [
     -0.5225761254629129,
     -4.294842607022176e-05,
     -1.3322676295501878e-15
    ]
   ],
   "SA_SB": [
    -1.6653345369377348e-16,
    0.2612451143053869
   ],
   "slope1": 0.2628861867887993,
   "slope3": 0.6331527734235936,
   "IG_obs": 0.028979187510198057,
   "P_empty": [
    0.3432469471948976,
    0.5755566854775817,
    0.47617628630779
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.026697504109528276,
   "CMI_mass_deficit": 2.220446049250313e-16,
   "CMI_births_only": 0.03562183453101953,
   "IG_births_only": 0.042075726240878936,
   "y0": 0.0,
   "sigma": 0.25
  },
  {
   "k": 1,
   "lam_births": [
    0.43258964316742476,
    0.7469500322925601,
    1.1166865263983992
   ],
   "p_init": [
    0.4772498680518208,
    0.02271846070634609,
    3.1670255245419554e-05
   ],
   "means": [
    0.9098395112192456,
    0.7696684929989062,
    1.1167181966536446
   ],
   "F": [
    [
     0.9509141729572193,
     1.44593988405575,
     1.475428726364715
    ],
    [
     1.44593988405575,
     1.9409655951542806,
     1.9704544374632456
    ],
    [
     1.475428726364715,
     1.9704544374632456,
     1.9999432797722105
    ]
   ],
   "dF": [
    [
     -1.0490858270427807,
     -0.55406011594425,
     -0.524571273635285
    ],
    [
     -0.55406011594425,
     -0.059034404845719424,
     -0.029545562536754444
    ],
    [
     -0.524571273635285,
     -0.029545562536754444,
     -5.672022778946406e-05
    ]
   ],
   "k_dF": [
    [
     -1.0490858270427807,
     -0.55406011594425,
     -0.524571273635285
    ],
    [
     -0.55406011594425,
     -0.059034404845719424,
     -0.029545562536754444
    ],
    [
     -0.524571273635285,
     -0.029545562536754444,
     -5.672022778946406e-05
    ]
   ],
   "SA_SB": [
    -5.551115123125783e-17,
    0.23276843439478279
   ],
   "slope1": 0.2353127809678106,
   "slope3": 0.6285258588215655,
   "IG_obs": 0.028913566156299364,
   "P_empty": [
    0.36489872340022644,
    0.5594215754477799,
    0.472421550037562
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.026309687641493103,
   "CMI_mass_deficit": 3.3306690738754696e-16,
   "CMI_births_only": 0.03410624707515892,
   "IG_births_only": 0.04027818498675046,
   "y0": 0.0,
   "sigma": 0.5
  },
  {
   "k": 1,
   "lam_births": [
    0.43421098977057626,
    0.7696655150813975,
    1.1828914090078362
   ],
   "p_init": [
    0.3413447460685429,
    0.13590512198327787,
    0.021400233916549105
   ],
   "means": [
    0.7755557358391192,
    0.9055706370646753,
    1.2042916429243853
   ],
   "F": [
    [
     1.1197415471391696,
     1.409793997202584,
     1.5421007972998975
    ],
    [
     1.409793997202584,
     1.6998464472659982,
     1.8321532473633115
    ],
    [
     1.5421007972998975,
     1.8321532473633115,
     1.9644600474606253
    ]
   ],
   "dF": [
    [
     -0.8802584528608304,
     -0.5902060027974161,
     -0.45789920270010254
    ],
    [
     -0.5902060027974161,
     -0.3001535527340018,
     -0.16784675263668847
    ],
    [
     -0.45789920270010254,
     -0.16784675263668847,
     -0.0355399525393747
    ]
   ],
   "k_dF": [
    [
     -0.8802584528608304,
     -0.5902060027974161,
     -0.45789920270010254
    ],
    [
     -0.5902060027974161,
     -0.3001535527340018,
     -0.16784675263668847
    ],
    [
     -0.45789920270010254,
     -0.16784675263668847,
     -0.0355399525393747
    ]
   ],
   "SA_SB": [
    5.551115123125783e-17,
    0.07887282498305026
   ],
   "slope1": 0.19453163780046206,
   "slope3": 0.61340402525711,
   "IG_obs": 0.034747797987417034,
   "P_empty": [
    0.4592457167245796,
    0.4882814693809397,
    0.44830437375180393
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.03000595428664637,
   "CMI_mass_deficit": 3.3306690738754696e-16,
   "CMI_births_only": 0.03487097160076448,
   "IG_births_only": 0.04111140162393571,
   "y0": 0.0,
   "sigma": 1.0
  },
  {
   "k": 3,
   "lam_births": [
    1.475474092923811,
    2.201148692553592,
    3.283727982732241
   ],
   "p_init": [
    1.0,
    0.0,
    0.0
   ],
   "means": [
    4.475474092923811,
    2.201148692553592,
    3.283727982732241
   ],
   "F": [
    [
     0.8864533026429071,
     1.1098933179881203,
     1.1098933179881203
    ],
    [
     1.1098933179881203,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.1098933179881203,
     1.3333333333333333,
     1.3333333333333333
    ]
   ],
   "dF": [
    [
     -0.44688003069042614,
     -0.22344001534521296,
     -0.22344001534521296
    ],
    [
     -0.22344001534521296,
     0.0,
     0.0
    ],
    [
     -0.22344001534521296,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     -1.3406400920712784,
     -0.6703200460356389,
     -0.6703200460356389
    ],
    [
     -0.6703200460356389,
     0.0,
     0.0
    ],
    [
     -0.6703200460356389,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    -8.326672684688674e-17,
    0.11172000767260648
   ],
   "slope1": 0.28368235175360884,
   "slope3": 0.6313466845186537,
   "IG_obs": 0.0447029302677317,
   "P_empty": [
    0.0,
    0.19189601449988722,
    0.10882072990165496
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.04243615705426412,
   "CMI_mass_deficit": -1.3322676295501878e-15,
   "CMI_births_only": 0.0424361570542696,
   "IG_births_only": 0.0447029302677317,
   "y0": 0.0,
   "sigma": 0.0
  },
  {
   "k": 3,
   "lam_births": [
    1.4299568104774942,
    2.2029103160630856,
    3.2863560161916476
   ],
   "p_init": [
    0.5,
    0.0,
    0.0
   ],
   "means": [
    2.9299568104774942,
    2.2029103160630856,
    3.2863560161916476
   ],
   "F": [
    [
     0.9920313740607561,
     1.1626823536970448,
     1.1626823536970448
    ],
    [
     1.1626823536970448,
     1.3333333333333335,
     1.3333333333333333
    ],
    [
     1.1626823536970448,
     1.3333333333333333,
     1.3333333333333333
    ]
   ],
   "dF": [
    [
     -0.3413019592725771,
     -0.1706509796362885,
     -0.1706509796362885
    ],
    [
     -0.1706509796362885,
     2.220446049250313e-16,
     0.0
    ],
    [
     -0.1706509796362885,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     -1.0239058778177315,
     -0.5119529389088655,
     -0.5119529389088655
    ],
    [
     -0.5119529389088655,
     6.661338147750939e-16,
     0.0
    ],
    [
     -0.5119529389088655,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    4.163336342344337e-17,
    0.08532548981814425
   ],
   "slope1": 0.27483787411494487,
   "slope3": 0.6316380288250582,
   "IG_obs": 0.030475331879901237,
   "P_empty": [
    0.03882176718566145,
    0.19170116158200048,
    0.10868430827121982
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.02910195637614932,
   "CMI_mass_deficit": 1.2212453270876722e-15,
   "CMI_births_only": 0.04135995841516288,
   "IG_births_only": 0.04357349401707564,
   "y0": 0.0,
   "sigma": 0.1
  },
  {
   "k": 3,
   "lam_births": [
    1.370308391624928,
    2.2121798981194374,
    3.3001877377422835
   ],
   "p_init": [
    0.4999683287581669,
    3.1671241832453845e-05,
    6.661338147750939e-16
   ],
   "means": [
    2.8702133778994288,
    2.2122749118449345,
    3.3001877377422852
   ],
   "F": [
    [
     0.9849492496913919,
     1.1591269753703393,
     1.1591412915123624
    ],
    [
     1.1591269753703393,
     1.3333047010492869,
     1.3333190171913099
    ],
    [
     1.1591412915123624,
     1.3333190171913099,
     1.333333333333333
    ]
   ],
   "dF": [
    [
     -0.3483840836419414,
     -0.174206357962994,
     -0.1741920418209708
    ],
    [
     -0.174206357962994,
     -2.8632284046370415e-05,
     -1.4316142023407252e-05
    ],
    [
     -0.1741920418209708,
     -1.4316142023407252e-05,
     -2.220446049250313e-16
    ]
   ],
   "k_dF": [
    [
     -1.0451522509258242,
     -0.522619073888982,
     -0.5225761254629124
    ],
    [
     -0.522619073888982,
     -8.589685213911125e-05,
     -4.294842607022176e-05
    ],
    [
     -0.5225761254629124,
     -4.294842607022176e-05,
     -6.661338147750939e-16
    ]
   ],
   "SA_SB": [
    8.326672684688674e-17,
    0.08708170476846211
   ],
   "slope1": 0.2628861867887993,
   "slope3": 0.6331527734235934,
   "IG_obs": 0.028979187510198057,
   "P_empty": [
    0.04044082903807873,
    0.19066207215588607,
    0.10797004712265931
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.027743378377761984,
   "CMI_mass_deficit": 9.992007221626409e-16,
   "CMI_births_only": 0.0399355996440696,
   "IG_births_only": 0.042075726240878936,
   "y0": 0.0,
   "sigma": 0.25
  },
  {
   "k": 3,
   "lam_births": [
    1.2977689295022743,
    2.24085009687768,
    3.3500595791951975
   ],
   "p_init": [
    0.4772498680518208,
    0.02271846070634609,
    3.1670255245419554e-05
   ],
   "means": [
    2.729518533657737,
    2.3090054789967183,
    3.3501545899609337
   ],
   "F": [
    [
     0.9836380576524064,
     1.1486466280185832,
     1.1584762421215717
    ],
    [
     1.1486466280185832,
     1.3136551983847602,
     1.3234848124877485
    ],
    [
     1.1584762421215717,
     1.3234848124877485,
     1.3333144265907368
    ]
   ],
   "dF": [
    [
     -0.34969527568092684,
     -0.18468670531475007,
     -0.17485709121176152
    ],
    [
     -0.18468670531475007,
     -0.019678134948573067,
     -0.00984852084558474
    ],
    [
     -0.17485709121176152,
     -0.00984852084558474,
     -1.8906742596414006e-05
    ]
   ],
   "k_dF": [
    [
     -1.0490858270427805,
     -0.5540601159442502,
     -0.5245712736352846
    ],
    [
     -0.5540601159442502,
     -0.0590344048457192,
     -0.029545562536754222
    ],
    [
     -0.5245712736352846,
     -0.029545562536754222,
     -5.672022778924202e-05
    ]
   ],
   "SA_SB": [
    0.0,
    0.07758947813159411
   ],
   "slope1": 0.23531278096781058,
   "slope3": 0.6285258588215655,
   "IG_obs": 0.028913566156299364,
   "P_empty": [
    0.048586658505306586,
    0.17507238007368212,
    0.10543604351509471
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.02757270162230324,
   "CMI_mass_deficit": -2.220446049250313e-16,
   "CMI_births_only": 0.03823273494215759,
   "IG_births_only": 0.04027818498675046,
   "y0": 0.0,
   "sigma": 0.5
  },
  {
   "k": 3,
   "lam_births": [
    1.3026329693117287,
    2.3089965452441925,
    3.5486742270235085
   ],
   "p_init": [
    0.3413447460685429,
    0.13590512198327787,
    0.021400233916549105
   ],
   "means": [
    2.3266672075173576,
    2.716711911194026,
    3.612874928773156
   ],
   "F": [
    [
     1.03991384904639,
     1.136597999067528,
     1.1807002657666326
    ],
    [
     1.136597999067528,
     1.233282149088666,
     1.2773844157877705
    ],
    [
     1.1807002657666326,
     1.2773844157877705,
     1.3214866824868752
    ]
   ],
   "dF": [
    [
     -0.2934194842869433,
     -0.19673533426580536,
     -0.1526330675667007
    ],
    [
     -0.19673533426580536,
     -0.10005118424466719,
     -0.05594891754556275
    ],
    [
     -0.1526330675667007,
     -0.05594891754556275,
     -0.011846650846458084
    ]
   ],
   "k_dF": [
    [
     -0.8802584528608299,
     -0.5902060027974161,
     -0.4578992027001021
    ],
    [
     -0.5902060027974161,
     -0.30015355273400157,
     -0.16784675263668825
    ],
    [
     -0.4578992027001021,
     -0.16784675263668825,
     -0.03553995253937425
    ]
   ],
   "SA_SB": [
    5.551115123125783e-17,
    0.026290941661016642
   ],
   "slope1": 0.194531637800462,
   "slope3": 0.6134040252571099,
   "IG_obs": 0.034747797987417096,
   "P_empty": [
    0.09685796568931702,
    0.11641547874048104,
    0.09009878362934814
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.03242037034592559,
   "CMI_mass_deficit": 7.771561172376096e-16,
   "CMI_births_only": 0.03905417127002892,
   "IG_births_only": 0.04111140162393561,
   "y0": 0.0,
   "sigma": 1.0
  },
  {
   "k": 1,
   "lam_births": [
    0.7343034386876952,
    1.0954520053972159,
    1.6342223567322245
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    0.7343034386876952,
    1.0954520053972159,
    1.6342223567322245
   ],
   "F": [
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    0.0,
    0.0
   ],
   "slope1": 0.35042722849121044,
   "slope3": 0.7798901394653702,
   "IG_obs": 0.06035084163489575,
   "P_empty": [
    0.5766003674401265,
    0.47722400581083174,
    0.37961867472740934
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.052180455862934225,
   "CMI_mass_deficit": -4.440892098500626e-16,
   "CMI_births_only": 0.05218045586293461,
   "IG_births_only": 0.06035084163489583,
   "y0": 1.0,
   "sigma": 0.1
  },
  {
   "k": 1,
   "lam_births": [
    0.7373932993731458,
    1.100062579247428,
    1.6411005246722703
   ],
   "p_init": [
    3.1671241832453845e-05,
    6.661338147750939e-16,
    0.0
   ],
   "means": [
    0.7374249706149782,
    1.1000625792474286,
    1.6411005246722703
   ],
   "F": [
    [
     1.9999141031478604,
     1.9999570515739298,
     1.9999570515739302
    ],
    [
     1.9999570515739298,
     1.9999999999999987,
     1.9999999999999993
    ],
    [
     1.9999570515739302,
     1.9999999999999993,
     2.0
    ]
   ],
   "dF": [
    [
     -8.589685213955534e-05,
     -4.294842607022176e-05,
     -4.294842606977767e-05
    ],
    [
     -4.294842607022176e-05,
     -1.3322676295501878e-15,
     -6.661338147750939e-16
    ],
    [
     -4.294842606977767e-05,
     -6.661338147750939e-16,
     0.0
    ]
   ],
   "k_dF": [
    [
     -8.589685213955534e-05,
     -4.294842607022176e-05,
     -4.294842606977767e-05
    ],
    [
     -4.294842607022176e-05,
     -1.3322676295501878e-15,
     -6.661338147750939e-16
    ],
    [
     -4.294842606977767e-05,
     -6.661338147750939e-16,
     0.0
    ]
   ],
   "SA_SB": [
    -7.401712706286978e-17,
    2.1474213034333722e-05
   ],
   "slope1": 0.3511292028437532,
   "slope3": 0.7814531532962079,
   "IG_obs": 0.06051619494542683,
   "P_empty": [
    0.5755566854775817,
    0.47617628630779,
    0.3786300410220426
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.05233425373188289,
   "CMI_mass_deficit": -4.440892098500626e-16,
   "CMI_births_only": 0.05233676184712133,
   "IG_births_only": 0.06051823985763642,
   "y0": 1.0,
   "sigma": 0.25
  },
  {
   "k": 1,
   "lam_births": [
    0.7469500322925601,
    1.1166865263983992,
    1.6659025829122016
   ],
   "p_init": [
    0.02271846070634609,
    3.1670255245419554e-05,
    9.865870342906646e-10
   ],
   "means": [
    0.7696684929989062,
    1.1167181966536446,
    1.6659025838987886
   ],
   "F": [
    [
     1.9409655951542806,
     1.9704544374632456,
     1.9704827969849166
    ],
    [
     1.9704544374632456,
     1.9999432797722105,
     1.9999716392938813
    ],
    [
     1.9704827969849166,
     1.9999716392938813,
     1.9999999988155523
    ]
   ],
   "dF": [
    [
     -0.059034404845719424,
     -0.029545562536754444,
     -0.029517203015083426
    ],
    [
     -0.029545562536754444,
     -5.672022778946406e-05,
     -2.8360706118668588e-05
    ],
    [
     -0.029517203015083426,
     -2.8360706118668588e-05,
     -1.1844476510702862e-09
    ]
   ],
   "k_dF": [
    [
     -0.059034404845719424,
     -0.029545562536754444,
     -0.029517203015083426
    ],
    [
     -0.029545562536754444,
     -5.672022778946406e-05,
     -2.8360706118668588e-05
    ],
    [
     -0.029517203015083426,
     -2.8360706118668588e-05,
     -1.1844476510702862e-09
    ]
   ],
   "SA_SB": [
    0.0,
    0.01473024139364687
   ],
   "slope1": 0.35288143564768376,
   "slope3": 0.7870226612007072,
   "IG_obs": 0.059622641120415376,
   "P_empty": [
    0.5594215754477799,
    0.472421550037562,
    0.3751074797043125
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.051130565942197545,
   "CMI_mass_deficit": 3.3306690738754696e-16,
   "CMI_births_only": 0.05280669905564727,
   "IG_births_only": 0.061014479772063035,
   "y0": 1.0,
   "sigma": 0.5
  },
  {
   "k": 1,
   "lam_births": [
    0.7696655150813975,
    1.1828914090078362,
    1.768780790637253
   ],
   "p_init": [
    0.13590512198327787,
    0.021400233916549105,
    0.0013182267897969835
   ],
   "means": [
    0.9055706370646753,
    1.2042916429243853,
    1.7700990174270501
   ],
   "F": [
    [
     1.6998464472659982,
     1.8321532473633115,
     1.8491785043959288
    ],
    [
     1.8321532473633115,
     1.9644600474606253,
     1.9814853044932423
    ],
    [
     1.8491785043959288,
     1.9814853044932423,
     1.9985105615258596
    ]
   ],
   "dF": [
    [
     -0.3001535527340018,
     -0.16784675263668847,
     -0.1508214956040712
    ],
    [
     -0.16784675263668847,
     -0.0355399525393747,
     -0.01851469550675766
    ],
    [
     -0.1508214956040712,
     -0.01851469550675766,
     -0.0014894384741404032
    ]
   ],
   "k_dF": [
    [
     -0.3001535527340018,
     -0.16784675263668847,
     -0.1508214956040712
    ],
    [
     -0.16784675263668847,
     -0.0355399525393747,
     -0.01851469550675766
    ],
    [
     -0.1508214956040712,
     -0.01851469550675766,
     -0.0014894384741404032
    ]
   ],
   "SA_SB": [
    1.3877787807814457e-16,
    0.057640771532348145
   ],
   "slope1": 0.3486359579138261,
   "slope3": 0.8037627879878825,
   "IG_obs": 0.05639860114903214,
   "P_empty": [
    0.4882814693809397,
    0.44830437375180393,
    0.3606936947075358
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.04733126334858537,
   "CMI_mass_deficit": -4.440892098500626e-16,
   "CMI_births_only": 0.05384195310086906,
   "IG_births_only": 0.0620339369467724,
   "y0": 1.0,
   "sigma": 1.0
  },
  {
   "k": 3,
   "lam_births": [
    2.2029103160630856,
    3.2863560161916476,
    4.9026670701966735
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    2.2029103160630856,
    3.2863560161916476,
    4.9026670701966735
   ],
   "F": [
    [
     1.3333333333333335,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3333333333333335
    ]
   ],
   "dF": [
    [
     2.220446049250313e-16,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     2.220446049250313e-16
    ]
   ],
   "k_dF": [
    [
     6.661338147750939e-16,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     6.661338147750939e-16
    ]
   ],
   "SA_SB": [
    1.4802973661668753e-16,
    0.0
   ],
   "slope1": 0.3504272284912104,
   "slope3": 0.7798901394653702,
   "IG_obs": 0.06035084163489581,
   "P_empty": [
    0.19170116158200048,
    0.10868430827121982,
    0.054706975602684026
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.057824651555471736,
   "CMI_mass_deficit": -2.220446049250313e-16,
   "CMI_births_only": 0.05782465155545441,
   "IG_births_only": 0.06035084163489583,
   "y0": 1.0,
   "sigma": 0.1
  },
  {
   "k": 3,
   "lam_births": [
    2.2121798981194374,
    3.3001877377422835,
    4.923301574016811
   ],
   "p_init": [
    3.1671241832453845e-05,
    6.661338147750939e-16,
    0.0
   ],
   "means": [
    2.2122749118449345,
    3.3001877377422852,
    4.923301574016811
   ],
   "F": [
    [
     1.3333047010492869,
     1.3333190171913099,
     1.33331901719131
    ],
    [
     1.3333190171913099,
     1.333333333333333,
     1.3333333333333333
    ],
    [
     1.33331901719131,
     1.3333333333333333,
     1.3333333333333333
    ]
   ],
   "dF": [
    [
     -2.8632284046370415e-05,
     -1.4316142023407252e-05,
     -1.4316142023185208e-05
    ],
    [
     -1.4316142023407252e-05,
     -2.220446049250313e-16,
     0.0
    ],
    [
     -1.4316142023185208e-05,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     -8.589685213911125e-05,
     -4.294842607022176e-05,
     -4.294842606955562e-05
    ],
    [
     -4.294842607022176e-05,
     -6.661338147750939e-16,
     0.0
    ],
    [
     -4.294842606955562e-05,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    0.0,
    7.1580710114815815e-06
   ],
   "slope1": 0.3511292028437532,
   "slope3": 0.781453153296208,
   "IG_obs": 0.06051619494542689,
   "P_empty": [
    0.19066207215588607,
    0.10797004712265931,
    0.05428067073749228
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.05798823971753538,
   "CMI_mass_deficit": 0.0,
   "CMI_births_only": 0.05799058919325659,
   "IG_births_only": 0.06051823985763652,
   "y0": 1.0,
   "sigma": 0.25
  },
  {
   "k": 3,
   "lam_births": [
    2.24085009687768,
    3.3500595791951975,
    4.997707748736605
   ],
   "p_init": [
    0.02271846070634609,
    3.1670255245419554e-05,
    9.865870342906646e-10
   ],
   "means": [
    2.3090054789967183,
    3.3501545899609337,
    4.997707751696367
   ],
   "F": [
    [
     1.3136551983847602,
     1.3234848124877485,
     1.3234942656616389
    ],
    [
     1.3234848124877485,
     1.3333144265907368,
     1.3333238797646272
    ],
    [
     1.3234942656616389,
     1.3333238797646272,
     1.3333333329385175
    ]
   ],
   "dF": [
    [
     -0.019678134948573067,
     -0.00984852084558474,
     -0.009839067671694401
    ],
    [
     -0.00984852084558474,
     -1.8906742596414006e-05,
     -9.453568706074833e-06
    ],
    [
     -0.009839067671694401,
     -9.453568706074833e-06,
     -3.9481573566035877e-10
    ]
   ],
   "k_dF": [
    [
     -0.0590344048457192,
     -0.029545562536754222,
     -0.029517203015083204
    ],
    [
     -0.029545562536754222,
     -5.672022778924202e-05,
     -2.83607061182245e-05
    ],
    [
     -0.029517203015083204,
     -2.83607061182245e-05,
     -1.1844472069810763e-09
    ]
   ],
   "SA_SB": [
    0.0,
    0.004910080464548994
   ],
   "slope1": 0.35288143564768365,
   "slope3": 0.787022661200707,
   "IG_obs": 0.059622641120415376,
   "P_empty": [
    0.17507238007368212,
    0.10543604351509471,
    0.0527797309973711
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.05690014572909206,
   "CMI_mass_deficit": 4.440892098500626e-16,
   "CMI_births_only": 0.05848561510765203,
   "IG_births_only": 0.061014479772063035,
   "y0": 1.0,
   "sigma": 0.5
  },
  {
   "k": 3,
   "lam_births": [
    2.3089965452441925,
    3.5486742270235085,
    5.306342371911759
   ],
   "p_init": [
    0.13590512198327787,
    0.021400233916549105,
    0.0013182267897969835
   ],
   "means": [
    2.716711911194026,
    3.612874928773156,
    5.31029705228115
   ],
   "F": [
    [
     1.233282149088666,
     1.2773844157877705,
     1.2830595014653097
    ],
    [
     1.2773844157877705,
     1.3214866824868752,
     1.3271617681644141
    ],
    [
     1.2830595014653097,
     1.3271617681644141,
     1.332836853841953
    ]
   ],
   "dF": [
    [
     -0.10005118424466719,
     -0.05594891754556275,
     -0.05027383186802359
    ],
    [
     -0.05594891754556275,
     -0.011846650846458084,
     -0.006171565168919146
    ],
    [
     -0.05027383186802359,
     -0.006171565168919146,
     -0.0004964794913802084
    ]
   ],
   "k_dF": [
    [
     -0.30015355273400157,
     -0.16784675263668825,
     -0.15082149560407077
    ],
    [
     -0.16784675263668825,
     -0.03553995253937425,
     -0.01851469550675744
    ],
    [
     -0.15082149560407077,
     -0.01851469550675744,
     -0.0014894384741406252
    ]
   ],
   "SA_SB": [
    0.0,
    0.01921359051078264
   ],
   "slope1": 0.34863595791382607,
   "slope3": 0.8037627879878826,
   "IG_obs": 0.05639860114903208,
   "P_empty": [
    0.11641547874048104,
    0.09009878362934814,
    0.04692622854543943
   ],
   "P_empty_NM_at_obs_means": null,
   "CMI": 0.05320877862482303,
   "CMI_mass_deficit": 3.3306690738754696e-16,
   "CMI_births_only": 0.059535433468453365,
   "IG_births_only": 0.0620339369467724,
   "y0": 1.0,
   "sigma": 1.0
  },
  {
   "k": 1,
   "lam_births": [
    1.0954520053972159,
    1.6342223567322245,
    2.4379732732106545
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    1.0954520053972159,
    1.6342223567322245,
    2.4379732732106545
   ],
   "F": [
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    0.0,
    0.0
   ],
   "slope1": 0.4158540385163739,
   "slope3": 0.9255001829970728,
   "IG_obs": 0.0760945950060072,
   "P_empty": [
    0.47722400581083174,
    0.37961867472740934,
    0.2908690442104921
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 0.1
  },
  {
   "k": 1,
   "lam_births": [
    1.100062579247428,
    1.6411005246722703,
    2.448234294018139
   ],
   "p_init": [
    6.661338147750939e-16,
    0.0,
    0.0
   ],
   "means": [
    1.1000625792474286,
    1.6411005246722703,
    2.448234294018139
   ],
   "F": [
    [
     1.9999999999999987,
     1.9999999999999993,
     1.9999999999999996
    ],
    [
     1.9999999999999993,
     2.0,
     2.0
    ],
    [
     1.9999999999999996,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     -1.3322676295501878e-15,
     -6.661338147750939e-16,
     -4.440892098500626e-16
    ],
    [
     -6.661338147750939e-16,
     0.0,
     0.0
    ],
    [
     -4.440892098500626e-16,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     -1.3322676295501878e-15,
     -6.661338147750939e-16,
     -4.440892098500626e-16
    ],
    [
     -6.661338147750939e-16,
     0.0,
     0.0
    ],
    [
     -4.440892098500626e-16,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    -7.401486830834375e-17,
    1.1102230246251565e-16
   ],
   "slope1": 0.4165167395072676,
   "slope3": 0.9269750511756595,
   "IG_obs": 0.07625513237219539,
   "P_empty": [
    0.47617628630779,
    0.3786300410220426,
    0.29000349591521685
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 0.25
  },
  {
   "k": 1,
   "lam_births": [
    1.1166865263983992,
    1.6659025829122016,
    2.4852346170980546
   ],
   "p_init": [
    3.1670255245419554e-05,
    9.865870342906646e-10,
    6.661338147750939e-16
   ],
   "means": [
    1.1167181966536446,
    1.6659025838987886,
    2.4852346170980555
   ],
   "F": [
    [
     1.9999432797722105,
     1.9999716392938813,
     1.999971639886105
    ],
    [
     1.9999716392938813,
     1.9999999988155523,
     1.999999999407776
    ],
    [
     1.999971639886105,
     1.999999999407776,
     1.9999999999999993
    ]
   ],
   "dF": [
    [
     -5.672022778946406e-05,
     -2.8360706118668588e-05,
     -2.8360113895065098e-05
    ],
    [
     -2.8360706118668588e-05,
     -1.1844476510702862e-09,
     -5.92224047579748e-10
    ],
    [
     -2.8360113895065098e-05,
     -5.92224047579748e-10,
     -6.661338147750939e-16
    ]
   ],
   "k_dF": [
    [
     -5.672022778946406e-05,
     -2.8360706118668588e-05,
     -2.8360113895065098e-05
    ],
    [
     -2.8360706118668588e-05,
     -1.1844476510702862e-09,
     -5.92224047579748e-10
    ],
    [
     -2.8360113895065098e-05,
     -5.92224047579748e-10,
     -6.661338147750939e-16
    ]
   ],
   "SA_SB": [
    0.0,
    1.4179464723707014e-05
   ],
   "slope1": 0.4188774688572662,
   "slope3": 0.9322300944061971,
   "IG_obs": 0.07682551456487396,
   "P_empty": [
    0.472421550037562,
    0.3751074797043125,
    0.2869247295703264
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 0.5
  },
  {
   "k": 1,
   "lam_births": [
    1.1828914090078362,
    1.768780790637253,
    2.638910333178906
   ],
   "p_init": [
    0.021400233916549105,
    0.0013182267897969835,
    3.138459026119644e-05
   ],
   "means": [
    1.2042916429243853,
    1.7700990174270501,
    2.638941717769167
   ],
   "F": [
    [
     1.9644600474606253,
     1.9814853044932423,
     1.9822181308605118
    ],
    [
     1.9814853044932423,
     1.9985105615258596,
     1.9992433878931288
    ],
    [
     1.9822181308605118,
     1.9992433878931288,
     1.9999762142603983
    ]
   ],
   "dF": [
    [
     -0.0355399525393747,
     -0.01851469550675766,
     -0.017781869139488204
    ],
    [
     -0.01851469550675766,
     -0.0014894384741404032,
     -0.0007566121068711684
    ],
    [
     -0.017781869139488204,
     -0.0007566121068711684,
     -2.3785739601711597e-05
    ]
   ],
   "k_dF": [
    [
     -0.0355399525393747,
     -0.01851469550675766,
     -0.017781869139488204
    ],
    [
     -0.01851469550675766,
     -0.0014894384741404032,
     -0.0007566121068711684
    ],
    [
     -0.017781869139488204,
     -0.0007566121068711684,
     -2.3785739601711597e-05
    ]
   ],
   "SA_SB": [
    7.45931094670027e-17,
    0.00814621533267379
   ],
   "slope1": 0.4271040791283707,
   "slope3": 0.9528385666218991,
   "IG_obs": 0.07796018412329098,
   "P_empty": [
    0.44830437375180393,
    0.3606936947075358,
    0.2747989161184356
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 1.0
  },
  {
   "k": 3,
   "lam_births": [
    3.2863560161916476,
    4.9026670701966735,
    7.3139198196319635
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    3.2863560161916476,
    4.9026670701966735,
    7.3139198196319635
   ],
   "F": [
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333335,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3333333333333333
    ]
   ],
   "dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     2.220446049250313e-16,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     6.661338147750939e-16,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    7.401486830834377e-17,
    0.0
   ],
   "slope1": 0.4158540385163739,
   "slope3": 0.9255001829970729,
   "IG_obs": 0.07609459500600713,
   "P_empty": [
    0.10868430827121982,
    0.054706975602684026,
    0.024608917567562838
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 0.1
  },
  {
   "k": 3,
   "lam_births": [
    3.3001877377422835,
    4.923301574016811,
    7.344702882054417
   ],
   "p_init": [
    6.661338147750939e-16,
    0.0,
    0.0
   ],
   "means": [
    3.3001877377422852,
    4.923301574016811,
    7.344702882054417
   ],
   "F": [
    [
     1.333333333333333,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3333333333333335
    ]
   ],
   "dF": [
    [
     -2.220446049250313e-16,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     2.220446049250313e-16
    ]
   ],
   "k_dF": [
    [
     -6.661338147750939e-16,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     6.661338147750939e-16
    ]
   ],
   "SA_SB": [
    0.0,
    0.0
   ],
   "slope1": 0.41651673950726764,
   "slope3": 0.9269750511756595,
   "IG_obs": 0.07625513237219539,
   "P_empty": [
    0.10797004712265931,
    0.05428067073749228,
    0.02438988203004189
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 0.25
  },
  {
   "k": 3,
   "lam_births": [
    3.3500595791951975,
    4.997707748736605,
    7.455703851294164
   ],
   "p_init": [
    3.1670255245419554e-05,
    9.865870342906646e-10,
    6.661338147750939e-16
   ],
   "means": [
    3.3501545899609337,
    4.997707751696367,
    7.455703851294166
   ],
   "F": [
    [
     1.3333144265907368,
     1.3333238797646272,
     1.333323879962035
    ],
    [
     1.3333238797646272,
     1.3333333329385175,
     1.3333333331359254
    ],
    [
     1.333323879962035,
     1.3333333331359254,
     1.333333333333333
    ]
   ],
   "dF": [
    [
     -1.8906742596414006e-05,
     -9.453568706074833e-06,
     -9.453371298207003e-06
    ],
    [
     -9.453568706074833e-06,
     -3.9481573566035877e-10,
     -1.9740786783017938e-10
    ],
    [
     -9.453371298207003e-06,
     -1.9740786783017938e-10,
     -2.220446049250313e-16
    ]
   ],
   "k_dF": [
    [
     -5.672022778924202e-05,
     -2.83607061182245e-05,
     -2.836011389462101e-05
    ],
    [
     -2.83607061182245e-05,
     -1.1844472069810763e-09,
     -5.922236034905382e-10
    ],
    [
     -2.836011389462101e-05,
     -5.922236034905382e-10,
     -6.661338147750939e-16
    ]
   ],
   "SA_SB": [
    -7.401458596402802e-17,
    4.726488241235671e-06
   ],
   "slope1": 0.4188774688572661,
   "slope3": 0.9322300944061969,
   "IG_obs": 0.07682551456487403,
   "P_empty": [
    0.10543604351509471,
    0.0527797309973711,
    0.023621308027622145
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 0.5
  },
  {
   "k": 3,
   "lam_births": [
    3.5486742270235085,
    5.306342371911759,
    7.916730999536718
   ],
   "p_init": [
    0.021400233916549105,
    0.0013182267897969835,
    3.138459026119644e-05
   ],
   "means": [
    3.612874928773156,
    5.31029705228115,
    7.916825153307501
   ],
   "F": [
    [
     1.3214866824868752,
     1.3271617681644141,
     1.3274060436201707
    ],
    [
     1.3271617681644141,
     1.332836853841953,
     1.3330811292977096
    ],
    [
     1.3274060436201707,
     1.3330811292977096,
     1.3333254047534662
    ]
   ],
   "dF": [
    [
     -0.011846650846458084,
     -0.006171565168919146,
     -0.005927289713162587
    ],
    [
     -0.006171565168919146,
     -0.0004964794913802084,
     -0.0002522040356236488
    ],
    [
     -0.005927289713162587,
     -0.0002522040356236488,
     -7.92857986708917e-06
    ]
   ],
   "k_dF": [
    [
     -0.03553995253937425,
     -0.01851469550675744,
     -0.01778186913948776
    ],
    [
     -0.01851469550675744,
     -0.0014894384741406252,
     -0.0007566121068709464
    ],
    [
     -0.01778186913948776,
     -0.0007566121068709464,
     -2.3785739601267508e-05
    ]
   ],
   "SA_SB": [
    0.0,
    0.002715405110891189
   ],
   "slope1": 0.4271040791283707,
   "slope3": 0.952838566621899,
   "IG_obs": 0.07796018412329091,
   "P_empty": [
    0.09009878362934814,
    0.04692622854543943,
    0.020751287444889438
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 2.0,
   "sigma": 1.0
  },
  {
   "k": 1,
   "lam_births": [
    2.4379732732106545,
    3.637028741164988,
    5.425809302101063
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    2.4379732732106545,
    3.637028741164988,
    5.425809302101063
   ],
   "F": [
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    0.0,
    0.0
   ],
   "slope1": 0.5257619500107192,
   "slope3": 1.1701047383928669,
   "IG_obs": 0.1027748068273005,
   "P_empty": [
    0.2908690442104921,
    0.21565533789397306,
    0.15562242092572331
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 0.1
  },
  {
   "k": 1,
   "lam_births": [
    2.448234294018139,
    3.6523363854286037,
    5.4486456238762315
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    2.448234294018139,
    3.6523363854286037,
    5.4486456238762315
   ],
   "F": [
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ],
    [
     2.0,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     0.0,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    0.0,
    0.0
   ],
   "slope1": 0.5262375914360268,
   "slope3": 1.171163297852175,
   "IG_obs": 0.10289002319886917,
   "P_empty": [
    0.29000349591521685,
    0.21494576426847808,
    0.15507132168923676
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 0.25
  },
  {
   "k": 1,
   "lam_births": [
    2.4852346170980546,
    3.7075343812199275,
    5.53099135725803
   ],
   "p_init": [
    6.661338147750939e-16,
    0.0,
    0.0
   ],
   "means": [
    2.4852346170980555,
    3.7075343812199275,
    5.53099135725803
   ],
   "F": [
    [
     1.9999999999999993,
     1.9999999999999996,
     1.9999999999999996
    ],
    [
     1.9999999999999996,
     2.0,
     2.0
    ],
    [
     1.9999999999999996,
     2.0,
     2.0
    ]
   ],
   "dF": [
    [
     -6.661338147750939e-16,
     -4.440892098500626e-16,
     -4.440892098500626e-16
    ],
    [
     -4.440892098500626e-16,
     0.0,
     0.0
    ],
    [
     -4.440892098500626e-16,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     -6.661338147750939e-16,
     -4.440892098500626e-16,
     -4.440892098500626e-16
    ],
    [
     -4.440892098500626e-16,
     0.0,
     0.0
    ],
    [
     -4.440892098500626e-16,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    7.401486830834375e-17,
    2.220446049250313e-16
   ],
   "slope1": 0.5279270241790612,
   "slope3": 1.174923199567734,
   "IG_obs": 0.10329921464588085,
   "P_empty": [
    0.2869247295703264,
    0.21242542677741558,
    0.15311611136779085
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 0.5
  },
  {
   "k": 1,
   "lam_births": [
    2.638910333178906,
    3.936795483672567,
    5.873008761704273
   ],
   "p_init": [
    3.138459026119644e-05,
    2.856649842231107e-07,
    9.853078353216915e-10
   ],
   "means": [
    2.638941717769167,
    3.936795769337551,
    5.873008762689581
   ],
   "F": [
    [
     1.9999762142603983,
     1.999988034567384,
     1.9999881069624306
    ],
    [
     1.999988034567384,
     1.9999998548743694,
     1.9999999272694158
    ],
    [
     1.9999881069624306,
     1.9999999272694158,
     1.9999999996644624
    ]
   ],
   "dF": [
    [
     -2.3785739601711597e-05,
     -1.196543261605676e-05,
     -1.1893037569432607e-05
    ],
    [
     -1.196543261605676e-05,
     -1.4512563062396566e-07,
     -7.273058422185841e-08
    ],
    [
     -1.1893037569432607e-05,
     -7.273058422185841e-08,
     -3.355375977065478e-10
    ]
   ],
   "k_dF": [
    [
     -2.3785739601711597e-05,
     -1.196543261605676e-05,
     -1.1893037569432607e-05
    ],
    [
     -1.196543261605676e-05,
     -1.4512563062396566e-07,
     -7.273058422185841e-08
    ],
    [
     -1.1893037569432607e-05,
     -7.273058422185841e-08,
     -3.355375977065478e-10
    ]
   ],
   "SA_SB": [
    -7.401543299697527e-17,
    5.8739559692932986e-06
   ],
   "slope1": 0.5345391161364949,
   "slope3": 1.1896398574347344,
   "IG_obs": 0.10489914429838611,
   "P_empty": [
    0.2747989161184356,
    0.2025604904319631,
    0.14549668619463918
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 1.0
  },
  {
   "k": 3,
   "lam_births": [
    7.3139198196319635,
    10.911086223494964,
    16.27742790630319
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    7.3139198196319635,
    10.911086223494964,
    16.27742790630319
   ],
   "F": [
    [
     1.3333333333333333,
     1.3333333333333335,
     1.3333333333333335
    ],
    [
     1.3333333333333335,
     1.3333333333333335,
     1.3333333333333333
    ],
    [
     1.3333333333333335,
     1.3333333333333333,
     1.3333333333333333
    ]
   ],
   "dF": [
    [
     0.0,
     2.220446049250313e-16,
     2.220446049250313e-16
    ],
    [
     2.220446049250313e-16,
     2.220446049250313e-16,
     0.0
    ],
    [
     2.220446049250313e-16,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     0.0,
     6.661338147750939e-16,
     6.661338147750939e-16
    ],
    [
     6.661338147750939e-16,
     6.661338147750939e-16,
     0.0
    ],
    [
     6.661338147750939e-16,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    -7.401486830834377e-17,
    -1.1102230246251565e-16
   ],
   "slope1": 0.5257619500107191,
   "slope3": 1.1701047383928669,
   "IG_obs": 0.10277480682730071,
   "P_empty": [
    0.024608917567562838,
    0.010029531270595362,
    0.0037689163739833176
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 0.1
  },
  {
   "k": 3,
   "lam_births": [
    7.344702882054417,
    10.95700915628581,
    16.345936871628695
   ],
   "p_init": [
    0.0,
    0.0,
    0.0
   ],
   "means": [
    7.344702882054417,
    10.95700915628581,
    16.345936871628695
   ],
   "F": [
    [
     1.3333333333333335,
     1.3333333333333333,
     1.3333333333333335
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333335,
     1.3333333333333333,
     1.3333333333333333
    ]
   ],
   "dF": [
    [
     2.220446049250313e-16,
     0.0,
     2.220446049250313e-16
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     2.220446049250313e-16,
     0.0,
     0.0
    ]
   ],
   "k_dF": [
    [
     6.661338147750939e-16,
     0.0,
     6.661338147750939e-16
    ],
    [
     0.0,
     0.0,
     0.0
    ],
    [
     6.661338147750939e-16,
     0.0,
     0.0
    ]
   ],
   "SA_SB": [
    0.0,
    -2.220446049250313e-16
   ],
   "slope1": 0.5262375914360267,
   "slope3": 1.171163297852175,
   "IG_obs": 0.10289002319886931,
   "P_empty": [
    0.02438988203004189,
    0.009930855757048567,
    0.003729017876468798
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 0.25
  },
  {
   "k": 3,
   "lam_births": [
    7.455703851294164,
    11.122603143659783,
    16.592974071774087
   ],
   "p_init": [
    6.661338147750939e-16,
    0.0,
    0.0
   ],
   "means": [
    7.455703851294166,
    11.122603143659783,
    16.592974071774087
   ],
   "F": [
    [
     1.333333333333333,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333335,
     1.3333333333333335
    ],
    [
     1.3333333333333333,
     1.3333333333333335,
     1.3333333333333333
    ]
   ],
   "dF": [
    [
     -2.220446049250313e-16,
     0.0,
     0.0
    ],
    [
     0.0,
     2.220446049250313e-16,
     2.220446049250313e-16
    ],
    [
     0.0,
     2.220446049250313e-16,
     0.0
    ]
   ],
   "k_dF": [
    [
     -6.661338147750939e-16,
     0.0,
     0.0
    ],
    [
     0.0,
     6.661338147750939e-16,
     6.661338147750939e-16
    ],
    [
     0.0,
     6.661338147750939e-16,
     0.0
    ]
   ],
   "SA_SB": [
    -7.401486830834377e-17,
    1.1102230246251565e-16
   ],
   "slope1": 0.5279270241790612,
   "slope3": 1.1749231995677338,
   "IG_obs": 0.10329921464588078,
   "P_empty": [
    0.023621308027622145,
    0.009585604328581325,
    0.003589737342760272
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 0.5
  },
  {
   "k": 3,
   "lam_births": [
    7.916730999536718,
    11.8103864510177,
    17.61902628511282
   ],
   "p_init": [
    3.138459026119644e-05,
    2.856649842231107e-07,
    9.853078353216915e-10
   ],
   "means": [
    7.916825153307501,
    11.810387308012654,
    17.619026288068746
   ],
   "F": [
    [
     1.3333254047534662,
     1.3333293448557946,
     1.3333293689874768
    ],
    [
     1.3333293448557946,
     1.3333332849581232,
     1.3333333090898052
    ],
    [
     1.3333293689874768,
     1.3333333090898052,
     1.3333333332214874
    ]
   ],
   "dF": [
    [
     -7.92857986708917e-06,
     -3.988477538685586e-06,
     -3.964345856477536e-06
    ],
    [
     -3.988477538685586e-06,
     -4.837521005995882e-08,
     -2.4243528073952803e-08
    ],
    [
     -3.964345856477536e-06,
     -2.4243528073952803e-08,
     -1.118458659021826e-10
    ]
   ],
   "k_dF": [
    [
     -2.3785739601267508e-05,
     -1.196543261605676e-05,
     -1.1893037569432607e-05
    ],
    [
     -1.196543261605676e-05,
     -1.4512563017987645e-07,
     -7.273058422185841e-08
    ],
    [
     -1.1893037569432607e-05,
     -7.273058422185841e-08,
     -3.355375977065478e-10
    ]
   ],
   "SA_SB": [
    7.401500948050165e-17,
    1.957985323097766e-06
   ],
   "slope1": 0.5345391161364947,
   "slope3": 1.1896398574347344,
   "IG_obs": 0.10489914429838611,
   "P_empty": [
    0.020751287444889438,
    0.008311209305447011,
    0.0030800609175294824
   ],
   "P_empty_NM_at_obs_means": null,
   "y0": 4.0,
   "sigma": 1.0
  }
 ],
 "dep": [
  {
   "k": 1,
   "a": 0.0008701997559524762,
   "a_meanN": 0.01,
   "LamR": 11.491614346701938,
   "mean_eff": 0.979129800244047,
   "F2": 1.9565192220821894,
   "dF": -0.043480777917810576,
   "k_dF": -0.043480777917810576,
   "k_eff": 1.0454572965331108,
   "SC": -0.08235110888775199,
   "IG_obs": 0.10091751909386988,
   "means": [
    2.385183373837748,
    3.5582754654944866,
    5.308323220435659
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.09361275238736007,
   "CMI_mass_deficit": 9.992007221626409e-16,
   "CMI_undistorted": 0.09439533070284807,
   "IG_undistorted": 0.10275282897219845,
   "config": "Sec8 k=1 R=windows[4,7]"
  },
  {
   "k": 1,
   "a": 0.0017403995119049524,
   "a_meanN": 0.02,
   "LamR": 11.491614346701938,
   "mean_eff": 0.9582596004880947,
   "F2": 1.913120988272613,
   "dF": -0.08687901172738699,
   "k_dF": -0.08687901172738699,
   "k_eff": 1.09514512626825,
   "SC": -0.15513849284389702,
   "IG_obs": 0.09894209528785662,
   "means": [
    2.334343073139962,
    3.4824306492780215,
    5.195176050415872
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.09274750766467754,
   "CMI_mass_deficit": 4.440892098500626e-16,
   "CMI_undistorted": 0.09439533070284807,
   "IG_undistorted": 0.10275282897219845,
   "config": "Sec8 k=1 R=windows[4,7]"
  },
  {
   "k": 1,
   "a": 0.0043509987797623806,
   "a_meanN": 0.05,
   "LamR": 11.491614346701938,
   "mean_eff": 0.8956490064052325,
   "F2": 1.784957484548417,
   "dF": -0.21504251545158293,
   "k_dF": -0.21504251545158293,
   "k_eff": 1.2739543474450672,
   "SC": -0.31254149975198775,
   "IG_obs": 0.09209726273909202,
   "means": [
    2.1818221836773755,
    3.25489621947152,
    4.8557345684668105
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.08946777037843368,
   "CMI_mass_deficit": 1.2212453270876722e-15,
   "CMI_undistorted": 0.09439533070284807,
   "IG_undistorted": 0.10275282897219845,
   "config": "Sec8 k=1 R=windows[4,7]"
  },
  {
   "k": 1,
   "a": 0.008701997559524761,
   "a_meanN": 0.1,
   "LamR": 11.491614346701938,
   "mean_eff": 0.7913808234922367,
   "F2": 1.5916851983921694,
   "dF": -0.4083148016078306,
   "k_dF": -0.4083148016078306,
   "k_eff": 1.6900879094447099,
   "SC": -0.387975661283951,
   "IG_obs": 0.07763409509376046,
   "means": [
    1.927822421600516,
    2.875973101210254,
    4.290447702137411
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.08155808068101061,
   "CMI_mass_deficit": 2.220446049250313e-16,
   "CMI_undistorted": 0.09439533070284807,
   "IG_undistorted": 0.10275282897219845,
   "config": "Sec8 k=1 R=windows[4,7]"
  },
  {
   "k": 1,
   "a": 0.00022882674957089432,
   "a_meanN": 0.01,
   "LamR": 43.701184493300836,
   "mean_eff": 0.9797711732504322,
   "F2": 1.9590972577061359,
   "dF": -0.04090274229386415,
   "k_dF": -0.04090274229386415,
   "k_eff": 1.042647126727993,
   "SC": -0.07761548982765731,
   "IG_obs": 0.10101287616353254,
   "means": [
    2.38674577366551,
    3.5606062921451325,
    5.311800405199013
   ],
   "N_deficit": -2.220446049250313e-16,
   "config": "Sec8 k=1 R=[0,9.5]"
  },
  {
   "k": 1,
   "a": 0.00045765349914178864,
   "a_meanN": 0.02,
   "LamR": 43.701184493300836,
   "mean_eff": 0.9595423465008617,
   "F2": 1.9182945238346172,
   "dF": -0.08170547616538282,
   "k_dF": -0.08170547616538282,
   "k_eff": 1.0889752405624689,
   "SC": -0.14649699363656277,
   "IG_obs": 0.09914851380772945,
   "means": [
    2.3374678727954787,
    3.4870923025793013,
    5.202130419942564
   ],
   "N_deficit": -2.220446049250313e-16,
   "config": "Sec8 k=1 R=[0,9.5]"
  },
  {
   "k": 1,
   "a": 0.0011441337478544716,
   "a_meanN": 0.05,
   "LamR": 43.701184493300836,
   "mean_eff": 0.8988558690955937,
   "F2": 1.7978689356535935,
   "dF": -0.20213106434640649,
   "k_dF": -0.20213106434640649,
   "k_eff": 1.2533386817232406,
   "SC": -0.2975015052758725,
   "IG_obs": 0.0927492243215208,
   "means": [
    2.18963417711208,
    3.2665503442152235,
    4.873120479588859
   ],
   "N_deficit": -2.220446049250313e-16,
   "config": "Sec8 k=1 R=[0,9.5]"
  },
  {
   "k": 1,
   "a": 0.002288267495708943,
   "a_meanN": 0.1,
   "LamR": 43.701184493300836,
   "mean_eff": 0.7977728279341456,
   "F2": 1.615895711425785,
   "dF": -0.38410428857421497,
   "k_dF": -0.38410428857421497,
   "k_eff": 1.6236515069816317,
   "SC": -0.3761010544012632,
   "IG_obs": 0.0794471873592971,
   "means": [
    1.9433934957487426,
    2.8992024141933816,
    4.32510176495488
   ],
   "N_deficit": -2.220446049250313e-16,
   "config": "Sec8 k=1 R=[0,9.5]"
  },
  {
   "k": 3,
   "a": 0.000290066585317492,
   "a_meanN": 0.01,
   "LamR": 34.47484304010582,
   "mean_eff": 0.9863766000813479,
   "F2": 1.323638232566024,
   "dF": -0.009695100767309173,
   "k_dF": -0.029085302301927518,
   "k_eff": 3.0898697971229163,
   "SC": -0.006304443751001448,
   "IG_obs": 0.1015499345678997,
   "means": [
    7.208510249418098,
    10.753833623282164,
    16.04283459353743
   ],
   "N_deficit": 7.771561172376096e-16,
   "CMI": 0.09991429927711594,
   "CMI_mass_deficit": 2.886579864025407e-15,
   "CMI_undistorted": 0.10076444246242862,
   "IG_undistorted": 0.10275282897219855,
   "config": "Sec8 k=3 R=windows[4,7]"
  },
  {
   "k": 3,
   "a": 0.000580133170634984,
   "a_meanN": 0.02,
   "LamR": 34.47484304010582,
   "mean_eff": 0.9727532001626972,
   "F2": 1.3138816210821402,
   "dF": -0.01945171225119302,
   "k_dF": -0.05835513675357906,
   "k_eff": 3.185914474866014,
   "SC": -0.012321701538367313,
   "IG_obs": 0.1002802405912612,
   "means": [
    7.108949475229602,
    10.60530640143148,
    15.821258015708537
   ],
   "N_deficit": 7.771561172376096e-16,
   "CMI": 0.09901065452673542,
   "CMI_mass_deficit": 1.9984014443252818e-15,
   "CMI_undistorted": 0.10076444246242862,
   "IG_undistorted": 0.10275282897219855,
   "config": "Sec8 k=3 R=windows[4,7]"
  },
  {
   "k": 3,
   "a": 0.0014503329265874601,
   "a_meanN": 0.05,
   "LamR": 34.47484304010582,
   "mean_eff": 0.9318830004067444,
   "F2": 1.284311907959267,
   "dF": -0.049021425374066174,
   "k_dF": -0.14706427612219852,
   "k_eff": 3.5172638641054332,
   "SC": -0.028454310014294548,
   "IG_obs": 0.0960259930822963,
   "means": [
    6.810267152664111,
    10.159724735879424,
    15.156528282221846
   ],
   "N_deficit": 7.771561172376096e-16,
   "CMI": 0.09591337590257698,
   "CMI_mass_deficit": 2.4424906541753444e-15,
   "CMI_undistorted": 0.10076444246242862,
   "IG_undistorted": 0.10275282897219855,
   "config": "Sec8 k=3 R=windows[4,7]"
  },
  {
   "k": 3,
   "a": 0.0029006658531749202,
   "a_meanN": 0.1,
   "LamR": 34.47484304010582,
   "mean_eff": 0.8637660008641844,
   "F2": 1.2346082206149802,
   "dF": -0.09872511271835305,
   "k_dF": -0.29617533815505914,
   "k_eff": 4.262425235478505,
   "SC": -0.04780704491633016,
   "IG_obs": 0.08716277980375134,
   "means": [
    6.312463282092104,
    9.417088627178684,
    14.048645393901877
   ],
   "N_deficit": 7.771561172376096e-16,
   "CMI": 0.08898098931824622,
   "CMI_mass_deficit": 3.9968028886505635e-15,
   "CMI_undistorted": 0.10076444246242862,
   "IG_undistorted": 0.10275282897219855,
   "config": "Sec8 k=3 R=windows[4,7]"
  },
  {
   "k": 3,
   "a": 7.627558319029811e-05,
   "a_meanN": 0.01,
   "LamR": 131.1035534799025,
   "mean_eff": 0.9865903910835107,
   "F2": 1.3242112292305013,
   "dF": -0.009122104102831985,
   "k_dF": -0.027366312308495955,
   "k_eff": 3.0844088971669756,
   "SC": -0.0059361395643652,
   "IG_obs": 0.10160583310570971,
   "means": [
    7.210072649246111,
    10.756164449933186,
    16.046311778301344
   ],
   "N_deficit": -2.220446049250313e-14,
   "config": "Sec8 k=3 R=[0,9.5]"
  },
  {
   "k": 3,
   "a": 0.00015255116638059621,
   "a_meanN": 0.02,
   "LamR": 131.1035534799025,
   "mean_eff": 0.9731807821669868,
   "F2": 1.3150330939468087,
   "dF": -0.018300239386524586,
   "k_dF": -0.05490071815957376,
   "k_eff": 3.174269685358338,
   "SC": -0.011609838677267031,
   "IG_obs": 0.10039852586684858,
   "means": [
    7.112074274885367,
    10.60996805473313,
    15.82821238523578
   ],
   "N_deficit": -2.220446049250313e-14,
   "config": "Sec8 k=3 R=[0,9.5]"
  },
  {
   "k": 3,
   "a": 0.00038137791595149056,
   "a_meanN": 0.05,
   "LamR": 131.1035534799025,
   "mean_eff": 0.9329519554174155,
   "F2": 1.287226211256994,
   "dF": -0.04610712207633916,
   "k_dF": -0.13832136622901747,
   "k_eff": 3.481576404965546,
   "SC": -0.026878298202135137,
   "IG_obs": 0.09637770357239801,
   "means": [
    6.818079151803135,
    10.171378869132973,
    15.173914206039093
   ],
   "N_deficit": -2.220446049250313e-14,
   "config": "Sec8 k=3 R=[0,9.5]"
  },
  {
   "k": 3,
   "a": 0.0007627558319029811,
   "a_meanN": 0.1,
   "LamR": 131.1035534799025,
   "mean_eff": 0.8659039108578652,
   "F2": 1.240502579515054,
   "dF": -0.09283075381827932,
   "k_dF": -0.27849226145483796,
   "k_eff": 4.1579595612503875,
   "SC": -0.04544120842881649,
   "IG_obs": 0.0881112200129796,
   "means": [
    6.328087280168001,
    9.440396893384207,
    14.083417241086474
   ],
   "N_deficit": -2.220446049250313e-14,
   "config": "Sec8 k=3 R=[0,9.5]"
  },
  {
   "k": 3,
   "a": 0.0016666666666666668,
   "a_meanN": 0.01,
   "LamR": 6.0,
   "mean_eff": 0.985,
   "F2": 1.3199458315797306,
   "dF": -0.013387501753602704,
   "k_dF": -0.04016250526080811,
   "k_eff": 3.1255290780395737,
   "SC": -0.008664825168413465,
   "IG_obs": 0.0404639080624901,
   "means": [
    1.97,
    1.97,
    1.97
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.03869858201738096,
   "CMI_mass_deficit": 4.440892098500626e-16,
   "CMI_undistorted": 0.04030930011135774,
   "IG_undistorted": 0.042578904170153385,
   "config": "Table1 k=3 means 2 R=windows"
  },
  {
   "k": 3,
   "a": 0.0033333333333333335,
   "a_meanN": 0.02,
   "LamR": 6.0,
   "mean_eff": 0.9700000000000001,
   "F2": 1.3064559936703624,
   "dF": -0.0268773396629709,
   "k_dF": -0.0806320189889127,
   "k_eff": 3.2631112481214655,
   "SC": -0.016859171385201294,
   "IG_obs": 0.03831165747319958,
   "means": [
    1.94,
    1.94,
    1.94
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.03704117040990091,
   "CMI_mass_deficit": 2.220446049250313e-16,
   "CMI_undistorted": 0.04030930011135774,
   "IG_undistorted": 0.042578904170153385,
   "config": "Table1 k=3 means 2 R=windows"
  },
  {
   "k": 3,
   "a": 0.008333333333333333,
   "a_meanN": 0.05,
   "LamR": 6.0,
   "mean_eff": 0.9250000000000002,
   "F2": 1.2654816979141301,
   "dF": -0.06785163541920314,
   "k_dF": -0.2035549062576094,
   "k_eff": 3.766738000611437,
   "SC": -0.038282782944172256,
   "IG_obs": 0.03167640582354565,
   "means": [
    1.85,
    1.85,
    1.85
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.03181666838478526,
   "CMI_mass_deficit": 2.220446049250313e-16,
   "CMI_undistorted": 0.04030930011135774,
   "IG_undistorted": 0.042578904170153385,
   "config": "Table1 k=3 means 2 R=windows"
  },
  {
   "k": 3,
   "a": 0.016666666666666666,
   "a_meanN": 0.1,
   "LamR": 6.0,
   "mean_eff": 0.8500000024331942,
   "F2": 1.1964628885213802,
   "dF": -0.1368704448119531,
   "k_dF": -0.4106113344358593,
   "k_eff": 5.090019837976548,
   "SC": -0.06162060543974833,
   "IG_obs": 0.020460008394076933,
   "means": [
    1.7000000048663884,
    1.7000000048663884,
    1.7000000048663884
   ],
   "N_deficit": -2.220446049250313e-16,
   "CMI": 0.02274473984215615,
   "CMI_mass_deficit": -2.220446049250313e-16,
   "CMI_undistorted": 0.04030930011135774,
   "IG_undistorted": 0.042578904170153385,
   "config": "Table1 k=3 means 2 R=windows"
  }
 ],
 "local": [
  {
   "k": 1,
   "a": 0.0027516975842340505,
   "means": [
    2.3966621640420076,
    3.5514378760767356,
    5.24479447495879
   ],
   "F": [
    [
     1.9621368516803719,
     1.9664655447252648,
     1.9563723848089296
    ],
    [
     1.9664655447252648,
     1.9489473731854574,
     1.9499551914222863
    ],
    [
     1.9563723848089296,
     1.9499551914222863,
     1.9292965185894548
    ]
   ],
   "dF": [
    [
     -0.037863148319628115,
     -0.0335344552747352,
     -0.04362761519107039
    ],
    [
     -0.0335344552747352,
     -0.05105262681454259,
     -0.05004480857771365
    ],
    [
     -0.04362761519107039,
     -0.05004480857771365,
     -0.07070348141054517
    ]
   ],
   "k_dF": [
    [
     -0.037863148319628115,
     -0.0335344552747352,
     -0.04362761519107039
    ],
    [
     -0.0335344552747352,
     -0.05105262681454259,
     -0.05004480857771365
    ],
    [
     -0.04362761519107039,
     -0.05004480857771365,
     -0.07070348141054517
    ]
   ],
   "SA_SB": [
    -0.010804125833732213,
    0.001837983264845966
   ],
   "config": "Sec8 k=1",
   "a_meanX2": 0.01
  },
  {
   "k": 1,
   "a": 0.005503395168468101,
   "means": [
    2.3573006535484797,
    3.4687554704425163,
    5.068118559462131
   ],
   "F": [
    [
     1.9242229026295723,
     1.9327071992320588,
     1.9119957760228514
    ],
    [
     1.9327071992320588,
     1.8979101509120206,
     1.8996097964489256
    ],
    [
     1.9119957760228514,
     1.8996097964489256,
     1.858882476108061
    ]
   ],
   "dF": [
    [
     -0.0757770973704277,
     -0.0672928007679412,
     -0.08800422397714858
    ],
    [
     -0.0672928007679412,
     -0.10208984908797936,
     -0.10039020355107442
    ],
    [
     -0.08800422397714858,
     -0.10039020355107442,
     -0.1411175238919391
    ]
   ],
   "k_dF": [
    [
     -0.0757770973704277,
     -0.0672928007679412,
     -0.08800422397714858
    ],
    [
     -0.0672928007679412,
     -0.10208984908797936,
     -0.10039020355107442
    ],
    [
     -0.08800422397714858,
     -0.10039020355107442,
     -0.1411175238919391
    ]
   ],
   "SA_SB": [
    -0.021099080684727323,
    0.004162721817640769
   ],
   "config": "Sec8 k=1",
   "a_meanX2": 0.02
  },
  {
   "k": 1,
   "a": 0.013758487921170253,
   "means": [
    2.2392161220678966,
    3.220708253539859,
    4.538090812972156
   ],
   "F": [
    [
     1.8108232305225473,
     1.8306972159153172,
     1.774847487127482
    ],
    [
     1.8306972159153172,
     1.746934350688507,
     1.7491615537358807
    ],
    [
     1.774847487127482,
     1.7491615537358807,
     1.6565224104869956
    ]
   ],
   "dF": [
    [
     -0.18917676947745266,
     -0.1693027840846828,
     -0.22515251287251803
    ],
    [
     -0.1693027840846828,
     -0.2530656493114929,
     -0.25083844626411933
    ],
    [
     -0.22515251287251803,
     -0.25083844626411933,
     -0.34347758951300444
    ]
   ],
   "k_dF": [
    [
     -0.18917676947745266,
     -0.1693027840846828,
     -0.22515251287251803
    ],
    [
     -0.1693027840846828,
     -0.2530656493114929,
     -0.25083844626411933
    ],
    [
     -0.22515251287251803,
     -0.25083844626411933,
     -0.34347758951300444
    ]
   ],
   "SA_SB": [
    -0.04680875502687662,
    0.015081897698116964
   ],
   "config": "Sec8 k=1",
   "a_meanX2": 0.05
  },
  {
   "k": 3,
   "a": 0.0009172325280780168,
   "means": [
    7.236051203079906,
    10.746996033864425,
    15.925977587349443
   ],
   "F": [
    [
     1.3249067262211034,
     1.325876832475396,
     1.3236449334379334
    ],
    [
     1.325876832475396,
     1.3219566270813485,
     1.322190790507261
    ],
    [
     1.3236449334379334,
     1.322190790507261,
     1.3175448361646944
    ]
   ],
   "dF": [
    [
     -0.008426607112229867,
     -0.007456500857937254,
     -0.009688399895399824
    ],
    [
     -0.007456500857937254,
     -0.011376706251984725,
     -0.0111425428260723
    ],
    [
     -0.009688399895399824,
     -0.0111425428260723,
     -0.015788497168638838
    ]
   ],
   "k_dF": [
    [
     -0.0252798213366896,
     -0.02236950257381176,
     -0.029065199686199472
    ],
    [
     -0.02236950257381176,
     -0.034130118755954175,
     -0.0334276284782169
    ],
    [
     -0.029065199686199472,
     -0.0334276284782169,
     -0.04736549150591651
    ]
   ],
   "SA_SB": [
    -0.002434788984481351,
    0.00038887805339504755
   ],
   "config": "Sec8 k=3",
   "a_meanX2": 0.01
  },
  {
   "k": 3,
   "a": 0.0018344650561560336,
   "means": [
    7.164031382553207,
    10.591631222595987,
    15.587544003332539
   ],
   "F": [
    [
     1.316437211281808,
     1.3183557296502135,
     1.3137970982433063
    ],
    [
     1.3183557296502135,
     1.310500999815402,
     1.3109168755738414
    ],
    [
     1.3137970982433063,
     1.3109168755738414,
     1.3016078195130725
    ]
   ],
   "dF": [
    [
     -0.016896122051525353,
     -0.014977603683119733,
     -0.019536235090027
    ],
    [
     -0.014977603683119733,
     -0.022832333517931236,
     -0.02241645775949186
    ],
    [
     -0.019536235090027,
     -0.02241645775949186,
     -0.03172551382026079
    ]
   ],
   "k_dF": [
    [
     -0.05068836615457606,
     -0.0449328110493592,
     -0.058608705270080996
    ],
    [
     -0.0449328110493592,
     -0.06849700055379371,
     -0.06724937327847558
    ],
    [
     -0.058608705270080996,
     -0.06724937327847558,
     -0.09517654146078236
    ]
   ],
   "SA_SB": [
    -0.004841224285692929,
    0.0008392043687212025
   ],
   "config": "Sec8 k=3",
   "a_meanX2": 0.02
  },
  {
   "k": 3,
   "a": 0.004586162640390084,
   "means": [
    6.94797192097311,
    10.125536788790672,
    14.572243251281824
   ],
   "F": [
    [
     1.2907984427122818,
     1.2954252147635223,
     1.2832728037457686
    ],
    [
     1.2954252147635223,
     1.275746970314665,
     1.2763889218290592
    ],
    [
     1.2832728037457686,
     1.2763889218290592,
     1.2532024442365262
    ]
   ],
   "dF": [
    [
     -0.042534890621051424,
     -0.03790811856981091,
     -0.050060529587564684
    ],
    [
     -0.03790811856981091,
     -0.05758636301866815,
     -0.056944411504274095
    ],
    [
     -0.050060529587564684,
     -0.056944411504274095,
     -0.0801308890968071
    ]
   ],
   "k_dF": [
    [
     -0.12760467186315427,
     -0.11372435570943273,
     -0.15018158876269405
    ],
    [
     -0.11372435570943273,
     -0.17275908905600446,
     -0.17083323451282229
    ],
    [
     -0.15018158876269405,
     -0.17083323451282229,
     -0.2403926672904213
    ]
   ],
   "SA_SB": [
    -0.011779694358292327,
    0.0026342645505221807
   ],
   "config": "Sec8 k=3",
   "a_meanX2": 0.05
  },
  {
   "k": 3,
   "a": 0.005,
   "means": [
    1.9633333333333334,
    1.9633333333333334,
    1.9633333333333334
   ],
   "F": [
    [
     1.3109843451390948,
     1.3243706780506228,
     1.3243706780506228
    ],
    [
     1.3243706780506228,
     1.3109843451390948,
     1.3243706780506228
    ],
    [
     1.3243706780506228,
     1.3243706780506228,
     1.3109843451390948
    ]
   ],
   "dF": [
    [
     -0.022348988194238473,
     -0.008962655282710452,
     -0.008962655282710452
    ],
    [
     -0.008962655282710452,
     -0.022348988194238473,
     -0.008962655282710452
    ],
    [
     -0.008962655282710452,
     -0.008962655282710452,
     -0.022348988194238473
    ]
   ],
   "k_dF": [
    [
     -0.06704696458271542,
     -0.026887965848131357,
     -0.026887965848131357
    ],
    [
     -0.026887965848131357,
     -0.06704696458271542,
     -0.026887965848131357
    ],
    [
     -0.026887965848131357,
     -0.026887965848131357,
     -0.06704696458271542
    ]
   ],
   "SA_SB": [
    -0.01338633291152802,
    0.0
   ],
   "config": "Table1 k=3",
   "a_meanX2": 0.01
  },
  {
   "k": 3,
   "a": 0.01,
   "means": [
    1.9266666666666667,
    1.9266666666666667,
    1.9266666666666667
   ],
   "F": [
    [
     1.2883945355060402,
     1.3152620299086453,
     1.3152620299086453
    ],
    [
     1.3152620299086453,
     1.2883945355060402,
     1.3152620299086453
    ],
    [
     1.3152620299086453,
     1.3152620299086453,
     1.2883945355060402
    ]
   ],
   "dF": [
    [
     -0.04493879782729304,
     -0.01807130342468799,
     -0.01807130342468799
    ],
    [
     -0.01807130342468799,
     -0.04493879782729304,
     -0.01807130342468799
    ],
    [
     -0.01807130342468799,
     -0.01807130342468799,
     -0.04493879782729304
    ]
   ],
   "k_dF": [
    [
     -0.13481639348187913,
     -0.05421391027406397,
     -0.05421391027406397
    ],
    [
     -0.05421391027406397,
     -0.13481639348187913,
     -0.05421391027406397
    ],
    [
     -0.05421391027406397,
     -0.05421391027406397,
     -0.13481639348187913
    ]
   ],
   "SA_SB": [
    -0.026867494402605052,
    0.0
   ],
   "config": "Table1 k=3",
   "a_meanX2": 0.02
  },
  {
   "k": 3,
   "a": 0.025,
   "means": [
    1.8166666666666667,
    1.8166666666666667,
    1.8166666666666667
   ],
   "F": [
    [
     1.2194259742445919,
     1.2870970457032231,
     1.2870970457032231
    ],
    [
     1.2870970457032231,
     1.2194259742445919,
     1.2870970457032231
    ],
    [
     1.2870970457032231,
     1.2870970457032231,
     1.2194259742445919
    ]
   ],
   "dF": [
    [
     -0.11390735908874139,
     -0.04623628763011012,
     -0.04623628763011012
    ],
    [
     -0.04623628763011012,
     -0.11390735908874139,
     -0.04623628763011012
    ],
    [
     -0.04623628763011012,
     -0.04623628763011012,
     -0.11390735908874139
    ]
   ],
   "k_dF": [
    [
     -0.34172207726622417,
     -0.13870886289033035,
     -0.13870886289033035
    ],
    [
     -0.13870886289033035,
     -0.34172207726622417,
     -0.13870886289033035
    ],
    [
     -0.13870886289033035,
     -0.13870886289033035,
     -0.34172207726622417
    ]
   ],
   "SA_SB": [
    -0.06767107145863127,
    0.0
   ],
   "config": "Table1 k=3",
   "a_meanX2": 0.05
  }
 ],
 "clusters": [
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    2.559871936871189,
    3.818880178223234,
    5.697099767206117
   ],
   "dF": [
    [
     0.03295093473654176,
     0.0017069047230382538,
     3.6683409250402663e-16
    ],
    [
     0.0017069047230382538,
     0.022087672089516015,
     0.001144172452525452
    ],
    [
     3.6683409250402663e-16,
     0.001144172452525452,
     0.014805809371864478
    ]
   ],
   "k_dF": [
    [
     0.03295093473654176,
     0.0017069047230382538,
     3.6683409250402663e-16
    ],
    [
     0.0017069047230382538,
     0.022087672089516015,
     0.001144172452525452
    ],
    [
     3.6683409250402663e-16,
     0.001144172452525452,
     0.014805809371864478
    ]
   ],
   "SA_SB": [
    0.022331113007452726,
    0.0014255385877814859
   ],
   "F": [
    [
     2.032950934736542,
     2.0017069047230382,
     2.0000000000000004
    ],
    [
     2.0017069047230382,
     2.022087672089516,
     2.001144172452525
    ],
    [
     2.0000000000000004,
     2.001144172452525,
     2.0148058093718646
    ]
   ],
   "SC": -0.0028549831622897105,
   "config": "Sec8 k=1",
   "f": 0.05
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    2.570646008719047,
    3.8349532047000308,
    5.721077905070042
   ],
   "dF": [
    [
     0.026484974680970115,
     0.004231406403560402,
     6.018911352280133e-06
    ],
    [
     0.004231406403560402,
     0.017753409447400652,
     0.0028363965352301086
    ],
    [
     6.018911352280133e-06,
     0.0028363965352301086,
     0.01190046623807115
    ]
   ],
   "k_dF": [
    [
     0.026484974680970115,
     0.004231406403560402,
     6.018911352280133e-06
    ],
    [
     0.004231406403560402,
     0.017753409447400652,
     0.0028363965352301086
    ],
    [
     6.018911352280133e-06,
     0.0028363965352301086,
     0.01190046623807115
    ]
   ],
   "SA_SB": [
    0.016355009505433043,
    0.003527882558042975
   ],
   "F": [
    [
     2.02648497468097,
     2.0042314064035605,
     2.0000060189113524
    ],
    [
     2.0042314064035605,
     2.0177534094474003,
     2.00283639653523
    ],
    [
     2.0000060189113524,
     2.00283639653523,
     2.011900466238071
    ]
   ],
   "SC": -0.007085787920362649,
   "config": "Sec8 k=1",
   "f": 0.05
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    2.609496347952958,
    3.892911100280921,
    5.807540925120931
   ],
   "dF": [
    [
     0.017510249213462507,
     0.0068490419936014625,
     0.0005823294563239344
    ],
    [
     0.0068490419936014625,
     0.0117374710588637,
     0.004591050144450957
    ],
    [
     0.0005823294563239344,
     0.004591050144450957,
     0.007867862140519497
    ]
   ],
   "k_dF": [
    [
     0.017510249213462507,
     0.0068490419936014625,
     0.0005823294563239344
    ],
    [
     0.0068490419936014625,
     0.0117374710588637,
     0.004591050144450957
    ],
    [
     0.0005823294563239344,
     0.004591050144450957,
     0.007867862140519497
    ]
   ],
   "SA_SB": [
    0.008364386939489783,
    0.005137716612702275
   ],
   "F": [
    [
     2.0175102492134624,
     2.0068490419936014,
     2.000582329456324
    ],
    [
     2.0068490419936014,
     2.011737471058864,
     2.004591050144451
    ],
    [
     2.000582329456324,
     2.004591050144451,
     2.0078678621405195
    ]
   ],
   "SC": -0.010920651272196633,
   "config": "Sec8 k=1",
   "f": 0.05
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    2.770855849837851,
    4.1336352578561915,
    6.166659199789488
   ],
   "dF": [
    [
     0.008917244933893774,
     0.005798356797875248,
     0.0023772191149799837
    ],
    [
     0.005798356797875248,
     0.005977396271540799,
     0.0038867509515604767
    ],
    [
     0.0023772191149799837,
     0.0038867509515604767,
     0.004006768503525679
    ]
   ],
   "k_dF": [
    [
     0.008917244933893774,
     0.005798356797875248,
     0.0023772191149799837
    ],
    [
     0.005798356797875248,
     0.005977396271540799,
     0.0038867509515604767
    ],
    [
     0.0023772191149799837,
     0.0038867509515604767,
     0.004006768503525679
    ]
   ],
   "SA_SB": [
    0.0022796942815148484,
    0.002465334759737878
   ],
   "F": [
    [
     2.008917244933894,
     2.005798356797875,
     2.00237721911498
    ],
    [
     2.005798356797875,
     2.0059773962715406,
     2.0038867509515605
    ],
    [
     2.00237721911498,
     2.0038867509515605,
     2.0040067685035257
    ]
   ],
   "SC": -0.007352962172058998,
   "config": "Sec8 k=1",
   "f": 0.05
  },
  {
   "k": 1,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    2.584565044740146,
    3.8557179664036645,
    5.752055289420163
   ],
   "dF": [
    [
     0.028427866118202597,
     0.003378965568209123,
     3.5165668278403513e-07
    ],
    [
     0.003378965568209123,
     0.019055768525048554,
     0.002264988355234779
    ],
    [
     3.5165668278403513e-07,
     0.002264988355234779,
     0.012773463634955023
    ]
   ],
   "k_dF": [
    [
     0.028427866118202597,
     0.003378965568209123,
     3.5165668278403513e-07
    ],
    [
     0.003378965568209123,
     0.019055768525048554,
     0.002264988355234779
    ],
    [
     3.5165668278403513e-07,
     0.002264988355234779,
     0.012773463634955023
    ]
   ],
   "SA_SB": [
    0.01820426423269316,
    0.0028216253050391666
   ],
   "F": [
    [
     2.0284278661182027,
     2.003378965568209,
     2.000000351656683
    ],
    [
     2.003378965568209,
     2.0190557685250488,
     2.002264988355235
    ],
    [
     2.000000351656683,
     2.002264988355235,
     2.012773463634955
    ]
   ],
   "SC": -0.0056589089020905835,
   "config": "Sec8 k=1",
   "f": 0.05
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.6817706005317214,
    4.000731615281484,
    5.968390232311171
   ],
   "dF": [
    [
     0.06004695131741702,
     0.003110516458098636,
     6.684869206375031e-16
    ],
    [
     0.003110516458098636,
     0.04025067517139075,
     0.00208504153538729
    ],
    [
     6.684869206375031e-16,
     0.00208504153538729,
     0.02698083443385221
    ]
   ],
   "k_dF": [
    [
     0.06004695131741702,
     0.003110516458098636,
     6.684869206375031e-16
    ],
    [
     0.003110516458098636,
     0.04025067517139075,
     0.00208504153538729
    ],
    [
     6.684869206375031e-16,
     0.00208504153538729,
     0.02698083443385221
    ]
   ],
   "SA_SB": [
    0.04069430097639113,
    0.002597778996742295
   ],
   "F": [
    [
     2.060046951317417,
     2.003110516458099,
     2.000000000000001
    ],
    [
     2.003110516458099,
     2.0402506751713907,
     2.0020850415353872
    ],
    [
     2.000000000000001,
     2.0020850415353872,
     2.0269808344338522
    ]
   ],
   "SC": -0.00520852910550854,
   "config": "Sec8 k=1",
   "f": 0.1
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.693057723419954,
    4.017570023971461,
    5.993510186263854
   ],
   "dF": [
    [
     0.04826394146408189,
     0.007710951338719574,
     1.0968346720477432e-05
    ],
    [
     0.007710951338719574,
     0.032352287464064815,
     0.005168805256349082
    ],
    [
     1.0968346720477432e-05,
     0.005168805256349082,
     0.021686386822270153
    ]
   ],
   "k_dF": [
    [
     0.04826394146408189,
     0.007710951338719574,
     1.0968346720477432e-05
    ],
    [
     0.007710951338719574,
     0.032352287464064815,
     0.005168805256349082
    ],
    [
     1.0968346720477432e-05,
     0.005168805256349082,
     0.021686386822270153
    ]
   ],
   "SA_SB": [
    0.02980396360287591,
    0.006428909950813851
   ],
   "F": [
    [
     2.048263941464082,
     2.0077109513387197,
     2.0000109683467207
    ],
    [
     2.0077109513387197,
     2.0323522874640645,
     2.005168805256349
    ],
    [
     2.0000109683467207,
     2.005168805256349,
     2.02168638682227
    ]
   ],
   "SC": -0.01294850105997023,
   "config": "Sec8 k=1",
   "f": 0.1
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.7337580788078606,
    4.078287819341917,
    6.084090492983833
   ],
   "dF": [
    [
     0.031909173153458543,
     0.012481105451149773,
     0.001061187149747335
    ],
    [
     0.012481105451149773,
     0.021389358417185502,
     0.008366335180590379
    ],
    [
     0.001061187149747335,
     0.008366335180590379,
     0.014337715718880572
    ]
   ],
   "k_dF": [
    [
     0.031909173153458543,
     0.012481105451149773,
     0.001061187149747335
    ],
    [
     0.012481105451149773,
     0.021389358417185502,
     0.008366335180590379
    ],
    [
     0.001061187149747335,
     0.008366335180590379,
     0.014337715718880572
    ]
   ],
   "SA_SB": [
    0.015242539836012373,
    0.00936253316612274
   ],
   "F": [
    [
     2.0319091731534584,
     2.0124811054511498,
     2.0010611871497472
    ],
    [
     2.0124811054511498,
     2.021389358417186,
     2.0083663351805905
    ],
    [
     2.0010611871497472,
     2.0083663351805905,
     2.014337715718881
    ]
   ],
   "SC": -0.019995095705250043,
   "config": "Sec8 k=1",
   "f": 0.1
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.902801366496796,
    4.3304750320398195,
    6.460309637874702
   ],
   "dF": [
    [
     0.016250020726641133,
     0.01056642705728506,
     0.004332039792174267
    ],
    [
     0.01056642705728506,
     0.010892693205576414,
     0.00708288086627343
    ],
    [
     0.004332039792174267,
     0.00708288086627343,
     0.007301590537416629
    ]
   ],
   "k_dF": [
    [
     0.016250020726641133,
     0.01056642705728506,
     0.004332039792174267
    ],
    [
     0.01056642705728506,
     0.010892693205576414,
     0.00708288086627343
    ],
    [
     0.004332039792174267,
     0.00708288086627343,
     0.007301590537416629
    ]
   ],
   "SA_SB": [
    0.004154318917967139,
    0.0044926141696049774
   ],
   "F": [
    [
     2.016250020726641,
     2.0105664270572854,
     2.0043320397921742
    ],
    [
     2.0105664270572854,
     2.0108926932055766,
     2.0070828808662737
    ],
    [
     2.0043320397921742,
     2.0070828808662737,
     2.0073015905374163
    ]
   ],
   "SC": -0.013466949619442059,
   "config": "Sec8 k=1",
   "f": 0.1
  },
  {
   "k": 1,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.707639570680153,
    4.039323583851458,
    6.0259626841544565
   ],
   "dF": [
    [
     0.0518044998269725,
     0.00615753642801745,
     6.408289136684275e-07
    ],
    [
     0.00615753642801745,
     0.03472559470886947,
     0.0041275201018947825
    ],
    [
     6.408289136684275e-07,
     0.0041275201018947825,
     0.02327726224386432
    ]
   ],
   "k_dF": [
    [
     0.0518044998269725,
     0.00615753642801745,
     6.408289136684275e-07
    ],
    [
     0.00615753642801745,
     0.03472559470886947,
     0.0041275201018947825
    ],
    [
     6.408289136684275e-07,
     0.0041275201018947825,
     0.02327726224386432
    ]
   ],
   "SA_SB": [
    0.0331738864736268,
    0.005141887436042448
   ],
   "F": [
    [
     2.0518044998269724,
     2.0061575364280175,
     2.0000006408289135
    ],
    [
     2.0061575364280175,
     2.0347255947088696,
     2.004127520101895
    ],
    [
     2.0000006408289135,
     2.004127520101895,
     2.023277262243864
    ]
   ],
   "SC": -0.010335246411768147,
   "config": "Sec8 k=1",
   "f": 0.1
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    2.925567927852787,
    4.364434489397981,
    6.510971162521276
   ],
   "dF": [
    [
     0.10091223763065915,
     0.005227395714304653,
     1.1234294082935817e-15
    ],
    [
     0.005227395714304653,
     0.06764349577414282,
     0.0035040281358591978
    ],
    [
     1.1234294082935817e-15,
     0.0035040281358591978,
     0.04534279120133497
    ]
   ],
   "k_dF": [
    [
     0.10091223763065915,
     0.005227395714304653,
     1.1234294082935817e-15
    ],
    [
     0.005227395714304653,
     0.06764349577414282,
     0.0035040281358591978
    ],
    [
     1.1234294082935817e-15,
     0.0035040281358591978,
     0.04534279120133497
    ]
   ],
   "SA_SB": [
    0.06838903358532399,
    0.004365711925080802
   ],
   "F": [
    [
     2.1009122376306593,
     2.0052273957143045,
     2.000000000000001
    ],
    [
     2.0052273957143045,
     2.067643495774143,
     2.0035040281358594
    ],
    [
     2.000000000000001,
     2.0035040281358594,
     2.045342791201335
    ]
   ],
   "SC": -0.008768057733483114,
   "config": "Sec8 k=1",
   "f": 0.2
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    2.9378811528217676,
    4.382803662514321,
    6.538374748651477
   ],
   "dF": [
    [
     0.08111023496047098,
     0.012958682110903732,
     1.8432916016357905e-05
    ],
    [
     0.012958682110903732,
     0.0543698164326645,
     0.008686464389142208
    ],
    [
     1.8432916016357905e-05,
     0.008686464389142208,
     0.036445177854092896
    ]
   ],
   "k_dF": [
    [
     0.08111023496047098,
     0.012958682110903732,
     1.8432916016357905e-05
    ],
    [
     0.012958682110903732,
     0.0543698164326645,
     0.008686464389142208
    ],
    [
     1.8432916016357905e-05,
     0.008686464389142208,
     0.036445177854092896
    ]
   ],
   "SA_SB": [
    0.0500872166103887,
    0.01080414033400661
   ],
   "F": [
    [
     2.081110234960471,
     2.012958682110904,
     2.0000184329160167
    ],
    [
     2.012958682110904,
     2.0543698164326645,
     2.0086864643891422
    ],
    [
     2.0000184329160167,
     2.0086864643891422,
     2.036445177854093
    ]
   ],
   "SC": -0.02185184384540274,
   "config": "Sec8 k=1",
   "f": 0.2
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    2.982281540517666,
    4.44904125746391,
    6.637189628709636
   ],
   "dF": [
    [
     0.053625138216228926,
     0.020975191105404477,
     0.0017833839599920491
    ],
    [
     0.020975191105404477,
     0.03594600511777008,
     0.014060091067381054
    ],
    [
     0.0017833839599920491,
     0.014060091067381054,
     0.024095327805340964
    ]
   ],
   "k_dF": [
    [
     0.053625138216228926,
     0.020975191105404477,
     0.0017833839599920491
    ],
    [
     0.020975191105404477,
     0.03594600511777008,
     0.014060091067381054
    ],
    [
     0.0017833839599920491,
     0.014060091067381054,
     0.024095327805340964
    ]
   ],
   "SA_SB": [
    0.025615935002187465,
    0.015734257126400714
   ],
   "F": [
    [
     2.053625138216229,
     2.0209751911054044,
     2.0017833839599923
    ],
    [
     2.0209751911054044,
     2.0359460051177702,
     2.014060091067381
    ],
    [
     2.0017833839599923,
     2.014060091067381,
     2.024095327805341
    ]
   ],
   "SC": -0.0338417244069889,
   "config": "Sec8 k=1",
   "f": 0.2
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    3.1666923998146865,
    4.724154580407076,
    7.047610514045129
   ],
   "dF": [
    [
     0.027309062610049686,
     0.01775746769349295,
     0.007280233539626201
    ],
    [
     0.01775746769349295,
     0.0183057760815937,
     0.011903174789153962
    ],
    [
     0.007280233539626201,
     0.011903174789153962,
     0.012270728542047391
    ]
   ],
   "k_dF": [
    [
     0.027309062610049686,
     0.01775746769349295,
     0.007280233539626201
    ],
    [
     0.01775746769349295,
     0.0183057760815937,
     0.011903174789153962
    ],
    [
     0.007280233539626201,
     0.011903174789153962,
     0.012270728542047391
    ]
   ],
   "SA_SB": [
    0.006981563737139223,
    0.007550087701697254
   ],
   "F": [
    [
     2.0273090626100494,
     2.017757467693493,
     2.0072802335396265
    ],
    [
     2.017757467693493,
     2.0183057760815935,
     2.011903174789154
    ],
    [
     2.0072802335396265,
     2.011903174789154,
     2.012270728542047
    ]
   ],
   "SC": -0.02280314942655751,
   "config": "Sec8 k=1",
   "f": 0.2
  },
  {
   "k": 1,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    2.9537886225601664,
    4.406534818747045,
    6.573777473623043
   ],
   "dF": [
    [
     0.08706033998699547,
     0.01034808205264044,
     1.0769485910261077e-06
    ],
    [
     0.01034808205264044,
     0.0583582911079612,
     0.006936526837906511
    ],
    [
     1.0769485910261077e-06,
     0.006936526837906511,
     0.03911873238204976
    ]
   ],
   "k_dF": [
    [
     0.08706033998699547,
     0.01034808205264044,
     1.0769485910261077e-06
    ],
    [
     0.01034808205264044,
     0.0583582911079612,
     0.006936526837906511
    ],
    [
     1.0769485910261077e-06,
     0.006936526837906511,
     0.03911873238204976
    ]
   ],
   "SA_SB": [
    0.05575055921262282,
    0.00864122749668245
   ],
   "F": [
    [
     2.0870603399869956,
     2.0103480820526407,
     2.0000010769485908
    ],
    [
     2.0103480820526407,
     2.058358291107961,
     2.0069365268379062
    ],
    [
     2.0000010769485908,
     2.0069365268379062,
     2.0391187323820494
    ]
   ],
   "SC": -0.017427091439713924,
   "config": "Sec8 k=1",
   "f": 0.2
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    3.656959909815984,
    5.455543111747477,
    8.138713953151594
   ],
   "dF": [
    [
     0.1614595802090546,
     0.008363833142887444,
     1.7974870532697307e-15
    ],
    [
     0.008363833142887444,
     0.10822959323862848,
     0.005606445017374716
    ],
    [
     1.7974870532697307e-15,
     0.005606445017374716,
     0.07254846592213597
    ]
   ],
   "k_dF": [
    [
     0.1614595802090546,
     0.008363833142887444,
     1.7974870532697307e-15
    ],
    [
     0.008363833142887444,
     0.10822959323862848,
     0.005606445017374716
    ],
    [
     1.7974870532697307e-15,
     0.005606445017374716,
     0.07254846592213597
    ]
   ],
   "SA_SB": [
    0.10942245373651836,
    0.006985139080129283
   ],
   "F": [
    [
     2.161459580209055,
     2.0083638331428872,
     2.0000000000000018
    ],
    [
     2.0083638331428872,
     2.1082295932386286,
     2.0056064450173747
    ],
    [
     2.0000000000000018,
     2.0056064450173747,
     2.072548465922136
    ]
   ],
   "SC": -0.014064060901560553,
   "config": "Sec8 k=1",
   "f": 0.5
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    3.67235144102721,
    5.478504578142901,
    8.172968435814346
   ],
   "dF": [
    [
     0.12977637593675354,
     0.02073389137744597,
     2.949266562617265e-05
    ],
    [
     0.02073389137744597,
     0.08699170629226322,
     0.013898343022627534
    ],
    [
     2.949266562617265e-05,
     0.013898343022627534,
     0.05831228456654864
    ]
   ],
   "k_dF": [
    [
     0.12977637593675354,
     0.02073389137744597,
     2.949266562617265e-05
    ],
    [
     0.02073389137744597,
     0.08699170629226322,
     0.013898343022627534
    ],
    [
     2.949266562617265e-05,
     0.013898343022627534,
     0.05831228456654864
    ]
   ],
   "SA_SB": [
    0.08013954657662192,
    0.017286624534410582
   ],
   "F": [
    [
     2.1297763759367534,
     2.020733891377446,
     2.000029492665626
    ],
    [
     2.020733891377446,
     2.086991706292263,
     2.0138983430226274
    ],
    [
     2.000029492665626,
     2.0138983430226274,
     2.058312284566549
    ]
   ],
   "SC": -0.03517907520356262,
   "config": "Sec8 k=1",
   "f": 0.5
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    3.727851925647083,
    5.561301571829887,
    8.296487035887044
   ],
   "dF": [
    [
     0.08580022114596629,
     0.033560305768647165,
     0.0028534143359872787
    ],
    [
     0.033560305768647165,
     0.05751360818843214,
     0.02249614570780969
    ],
    [
     0.0028534143359872787,
     0.02249614570780969,
     0.03855252448854555
    ]
   ],
   "k_dF": [
    [
     0.08580022114596629,
     0.033560305768647165,
     0.0028534143359872787
    ],
    [
     0.033560305768647165,
     0.05751360818843214,
     0.02249614570780969
    ],
    [
     0.0028534143359872787,
     0.02249614570780969,
     0.03855252448854555
    ]
   ],
   "SA_SB": [
    0.04098549600349995,
    0.02517481140224115
   ],
   "F": [
    [
     2.0858002211459663,
     2.0335603057686473,
     2.0028534143359873
    ],
    [
     2.0335603057686473,
     2.057513608188432,
     2.0224961457078097
    ],
    [
     2.0028534143359873,
     2.0224961457078097,
     2.0385525244885456
    ]
   ],
   "SC": -0.05471299219760984,
   "config": "Sec8 k=1",
   "f": 0.5
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    3.958365499768358,
    5.905193225508844,
    8.809513142556412
   ],
   "dF": [
    [
     0.0436945001760795,
     0.02841194830958872,
     0.01164837366340192
    ],
    [
     0.02841194830958872,
     0.02928924173054992,
     0.01904507966264634
    ],
    [
     0.01164837366340192,
     0.01904507966264634,
     0.019633165667275822
    ]
   ],
   "k_dF": [
    [
     0.0436945001760795,
     0.02841194830958872,
     0.01164837366340192
    ],
    [
     0.02841194830958872,
     0.02928924173054992,
     0.01904507966264634
    ],
    [
     0.01164837366340192,
     0.01904507966264634,
     0.019633165667275822
    ]
   ],
   "SA_SB": [
    0.011170501979422758,
    0.012080140322715607
   ],
   "F": [
    [
     2.0436945001760796,
     2.028411948309589,
     2.0116483736634017
    ],
    [
     2.028411948309589,
     2.0292892417305497,
     2.0190450796626465
    ],
    [
     2.0116483736634017,
     2.0190450796626465,
     2.019633165667276
    ]
   ],
   "SC": -0.036890869946687346,
   "config": "Sec8 k=1",
   "f": 0.5
  },
  {
   "k": 1,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    3.6922357782002084,
    5.508168523433806,
    8.217221842028804
   ],
   "dF": [
    [
     0.13929654397919272,
     0.0165569312842247,
     1.7231177456417718e-06
    ],
    [
     0.0165569312842247,
     0.09337326577273793,
     0.011098442940650417
    ],
    [
     1.7231177456417718e-06,
     0.011098442940650417,
     0.06258997181127961
    ]
   ],
   "k_dF": [
    [
     0.13929654397919272,
     0.0165569312842247,
     1.7231177456417718e-06
    ],
    [
     0.0165569312842247,
     0.09337326577273793,
     0.011098442940650417
    ],
    [
     1.7231177456417718e-06,
     0.011098442940650417,
     0.06258997181127961
    ]
   ],
   "SA_SB": [
    0.08920089474019649,
    0.013825963994691916
   ],
   "F": [
    [
     2.1392965439791927,
     2.0165569312842244,
     2.0000017231177454
    ],
    [
     2.0165569312842244,
     2.0933732657727377,
     2.0110984429406504
    ],
    [
     2.0000017231177454,
     2.0110984429406504,
     2.0625899718112795
    ]
   ],
   "SC": -0.02802116342138995,
   "config": "Sec8 k=1",
   "f": 0.5
  },
  {
   "k": 1,
   "s_c": 0.0,
   "s_i": 0.0,
   "EX": 2.0,
   "EXX": 4.0,
   "means": [
    4.872047349071071,
    7.268240563421903,
    10.842940780910899
   ],
   "dF": [
    [
     0.41050504166001794,
     0.0,
     0.0
    ],
    [
     0.0,
     0.27516975842340524,
     0.0
    ],
    [
     0.0,
     0.0,
     0.18445180513399273
    ]
   ],
   "k_dF": [
    [
     0.41050504166001794,
     0.0,
     0.0
    ],
    [
     0.0,
     0.27516975842340524,
     0.0
    ],
    [
     0.0,
     0.0,
     0.18445180513399273
    ]
   ],
   "SA_SB": [
    0.29004220173913864,
    0.0
   ],
   "F": [
    [
     2.410505041660018,
     2.0,
     2.0
    ],
    [
     2.0,
     2.275169758423405,
     2.0
    ],
    [
     2.0,
     2.0,
     2.1844518051339925
    ]
   ],
   "SC": 0.0,
   "config": "Sec8 k=1",
   "f": "1+geom(1)"
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    7.679615810613567,
    11.456640534669702,
    17.09129930161835
   ],
   "dF": [
    [
     0.010983644912180585,
     0.000568968241012751,
     1.2227803083467555e-16
    ],
    [
     0.000568968241012751,
     0.007362557363172006,
     0.000381390817508484
    ],
    [
     1.2227803083467555e-16,
     0.000381390817508484,
     0.004935269790621496
    ]
   ],
   "k_dF": [
    [
     0.03295093473654176,
     0.001706904723038253,
     3.668340925040267e-16
    ],
    [
     0.001706904723038253,
     0.02208767208951602,
     0.001144172452525452
    ],
    [
     3.668340925040267e-16,
     0.001144172452525452,
     0.014805809371864488
    ]
   ],
   "SA_SB": [
    0.007443704335817576,
    0.0004751795292604952
   ],
   "F": [
    [
     1.3443169782455138,
     1.333902301574346,
     1.3333333333333335
    ],
    [
     1.333902301574346,
     1.3406958906965052,
     1.3337147241508418
    ],
    [
     1.3333333333333335,
     1.3337147241508418,
     1.3382686031239548
    ]
   ],
   "SC": -0.0003172203513655233,
   "config": "Sec8 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    7.7119380261571395,
    11.504859614100091,
    17.163233715210133
   ],
   "dF": [
    [
     0.008828324893656708,
     0.0014104688011868012,
     2.006303784093377e-06
    ],
    [
     0.0014104688011868012,
     0.005917803149133553,
     0.0009454655117433694
    ],
    [
     2.006303784093377e-06,
     0.0009454655117433694,
     0.003966822079357047
    ]
   ],
   "k_dF": [
    [
     0.026484974680970122,
     0.004231406403560404,
     6.0189113522801305e-06
    ],
    [
     0.004231406403560404,
     0.01775340944740066,
     0.002836396535230108
    ],
    [
     6.0189113522801305e-06,
     0.002836396535230108,
     0.011900466238071141
    ]
   ],
   "SA_SB": [
    0.005451669835144348,
    0.001175960852680992
   ],
   "F": [
    [
     1.34216165822699,
     1.3347438021345202,
     1.3333353396371173
    ],
    [
     1.3347438021345202,
     1.3392511364824669,
     1.3342787988450766
    ],
    [
     1.3333353396371173,
     1.3342787988450766,
     1.3373001554126902
    ]
   ],
   "SC": -0.0007873097689291833,
   "config": "Sec8 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    7.828489043858874,
    11.678733300842765,
    17.422622775362797
   ],
   "dF": [
    [
     0.005836749737820835,
     0.002283013997867154,
     0.0001941098187746448
    ],
    [
     0.002283013997867154,
     0.003912490352954568,
     0.0015303500481503186
    ],
    [
     0.0001941098187746448,
     0.0015303500481503186,
     0.0026226207135064987
    ]
   ],
   "k_dF": [
    [
     0.017510249213462507,
     0.006849041993601462,
     0.0005823294563239344
    ],
    [
     0.006849041993601462,
     0.011737471058863703,
     0.004591050144450956
    ],
    [
     0.0005823294563239344,
     0.004591050144450956,
     0.007867862140519495
    ]
   ],
   "SA_SB": [
    0.002788128979829928,
    0.0017125722042340913
   ],
   "F": [
    [
     1.3391700830711541,
     1.3356163473312004,
     1.3335274431521078
    ],
    [
     1.3356163473312004,
     1.3372458236862879,
     1.3348636833814835
    ],
    [
     1.3335274431521078,
     1.3348636833814835,
     1.3359559540468398
    ]
   ],
   "SC": -0.0012134056969107369,
   "config": "Sec8 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    8.312567549513554,
    12.40090577356857,
    18.499977599368464
   ],
   "dF": [
    [
     0.002972414977964591,
     0.0019327855992917495,
     0.0007924063716599945
    ],
    [
     0.0019327855992917495,
     0.001992465423846934,
     0.0012955836505201595
    ],
    [
     0.0007924063716599945,
     0.0012955836505201595,
     0.0013355895011752262
    ]
   ],
   "k_dF": [
    [
     0.008917244933893773,
     0.005798356797875249,
     0.0023772191149799837
    ],
    [
     0.005798356797875249,
     0.005977396271540801,
     0.0038867509515604784
    ],
    [
     0.0023772191149799837,
     0.0038867509515604784,
     0.004006768503525679
    ]
   ],
   "SA_SB": [
    0.0007598980938382824,
    0.00082177825324596
   ],
   "F": [
    [
     1.336305748311298,
     1.335266118932625,
     1.3341257397049933
    ],
    [
     1.335266118932625,
     1.3353257987571803,
     1.3346289169838534
    ],
    [
     1.3341257397049933,
     1.3346289169838534,
     1.3346689228345086
    ]
   ],
   "SC": -0.0008169957968954446,
   "config": "Sec8 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    7.753695134220439,
    11.567153899210991,
    17.256165868260492
   ],
   "dF": [
    [
     0.009475955372734195,
     0.0011263218560697077,
     1.1721889426134501e-07
    ],
    [
     0.0011263218560697077,
     0.006351922841682855,
     0.0007549961184115928
    ],
    [
     1.1721889426134501e-07,
     0.0007549961184115928,
     0.004257821211651675
    ]
   ],
   "k_dF": [
    [
     0.028427866118202586,
     0.0033789655682091232,
     3.51656682784035e-07
    ],
    [
     0.0033789655682091232,
     0.019055768525048564,
     0.002264988355234778
    ],
    [
     3.51656682784035e-07,
     0.002264988355234778,
     0.012773463634955025
    ]
   ],
   "SA_SB": [
    0.006068088077564387,
    0.0009405417683463889
   ],
   "F": [
    [
     1.3428092887060674,
     1.334459655189403,
     1.3333334505522276
    ],
    [
     1.334459655189403,
     1.339685256175016,
     1.334088329451745
    ],
    [
     1.3333334505522276,
     1.334088329451745,
     1.337591154544985
    ]
   ],
   "SC": -0.0006287676557878426,
   "config": "Sec8 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    8.045311801595165,
    12.002194845844452,
    17.90517069693351
   ],
   "dF": [
    [
     0.020015650439139,
     0.0010368388193662114,
     2.2282897354583437e-16
    ],
    [
     0.0010368388193662114,
     0.013416891723796918,
     0.0006950138451290967
    ],
    [
     2.2282897354583437e-16,
     0.0006950138451290967,
     0.008993611477950742
    ]
   ],
   "k_dF": [
    [
     0.060046951317417,
     0.0031105164580986343,
     6.684869206375031e-16
    ],
    [
     0.0031105164580986343,
     0.040250675171390755,
     0.00208504153538729
    ],
    [
     6.684869206375031e-16,
     0.00208504153538729,
     0.026980834433852227
    ]
   ],
   "SA_SB": [
    0.013564766992130377,
    0.0008659263322474312
   ],
   "F": [
    [
     1.3533489837724721,
     1.3343701721526995,
     1.3333333333333335
    ],
    [
     1.3343701721526995,
     1.3467502250571302,
     1.3340283471784624
    ],
    [
     1.3333333333333335,
     1.3340283471784624,
     1.342326944811284
    ]
   ],
   "SC": -0.0005787254561676154,
   "config": "Sec8 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    8.07917317025986,
    12.052710071914383,
    17.98053055879157
   ],
   "dF": [
    [
     0.016087980488027308,
     0.0025703171129065256,
     3.656115573492476e-06
    ],
    [
     0.0025703171129065256,
     0.010784095821354943,
     0.0017229350854496932
    ],
    [
     3.656115573492476e-06,
     0.0017229350854496932,
     0.007228795607423376
    ]
   ],
   "k_dF": [
    [
     0.04826394146408192,
     0.007710951338719577,
     1.0968346720477428e-05
    ],
    [
     0.007710951338719577,
     0.03235228746406483,
     0.005168805256349079
    ],
    [
     1.0968346720477428e-05,
     0.005168805256349079,
     0.02168638682227013
    ]
   ],
   "SA_SB": [
    0.009934654534291973,
    0.002142969983604617
   ],
   "F": [
    [
     1.3494213138213607,
     1.3359036504462398,
     1.3333369894489067
    ],
    [
     1.3359036504462398,
     1.3441174291546882,
     1.335056268418783
    ],
    [
     1.3333369894489067,
     1.335056268418783,
     1.3405621289407565
    ]
   ],
   "SC": -0.0014387223399966924,
   "config": "Sec8 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    8.201274236423583,
    12.234863458025753,
    18.252271478951503
   ],
   "dF": [
    [
     0.010636391051152844,
     0.00416036848371659,
     0.0003537290499157783
    ],
    [
     0.00416036848371659,
     0.007129786139061837,
     0.002788778393530126
    ],
    [
     0.0003537290499157783,
     0.002788778393530126,
     0.00477923857296019
    ]
   ],
   "k_dF": [
    [
     0.03190917315345854,
     0.01248110545114977,
     0.001061187149747335
    ],
    [
     0.01248110545114977,
     0.02138935841718551,
     0.008366335180590379
    ],
    [
     0.001061187149747335,
     0.008366335180590379,
     0.014337715718880569
    ]
   ],
   "SA_SB": [
    0.0050808466120041244,
    0.00312084438870758
   ],
   "F": [
    [
     1.3439697243844861,
     1.3374937018170499,
     1.333687062383249
    ],
    [
     1.3374937018170499,
     1.340463119472395,
     1.3361221117268633
    ],
    [
     1.333687062383249,
     1.3361221117268633,
     1.3381125719062934
    ]
   ],
   "SC": -0.0022216773005833373,
   "config": "Sec8 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    8.70840409949039,
    12.991425096119457,
    19.380928913624103
   ],
   "dF": [
    [
     0.005416673575547043,
     0.003522142352428353,
     0.0014440132640580895
    ],
    [
     0.003522142352428353,
     0.0036308977351921386,
     0.002360960288757811
    ],
    [
     0.0014440132640580895,
     0.002360960288757811,
     0.00243386351247221
    ]
   ],
   "k_dF": [
    [
     0.016250020726641126,
     0.010566427057285058,
     0.004332039792174268
    ],
    [
     0.010566427057285058,
     0.010892693205576415,
     0.007082880866273433
    ],
    [
     0.004332039792174268,
     0.007082880866273433,
     0.0073015905374166305
    ]
   ],
   "SA_SB": [
    0.0013847729726557127,
    0.0014975380565349927
   ],
   "F": [
    [
     1.3387500069088802,
     1.3368554756857616,
     1.3347773465973913
    ],
    [
     1.3368554756857616,
     1.3369642310685255,
     1.335694293622091
    ],
    [
     1.3347773465973913,
     1.335694293622091,
     1.3357671968458054
    ]
   ],
   "SC": -0.0014963277354935619,
   "config": "Sec8 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    8.12291871204046,
    12.117970751554372,
    18.077888052463376
   ],
   "dF": [
    [
     0.01726816660899082,
     0.0020525121426724835,
     2.1360963788947578e-07
    ],
    [
     0.0020525121426724835,
     0.01157519823628983,
     0.001375840033964927
    ],
    [
     2.1360963788947578e-07,
     0.001375840033964927,
     0.0077590874146214375
    ]
   ],
   "k_dF": [
    [
     0.05180449982697247,
     0.00615753642801745,
     6.408289136684274e-07
    ],
    [
     0.00615753642801745,
     0.03472559470886949,
     0.004127520101894781
    ],
    [
     6.408289136684274e-07,
     0.004127520101894781,
     0.02327726224386431
    ]
   ],
   "SA_SB": [
    0.011057962157875596,
    0.0017139624786808158
   ],
   "F": [
    [
     1.3506014999423241,
     1.3353858454760057,
     1.3333335469429712
    ],
    [
     1.3353858454760057,
     1.344908531569623,
     1.3347091733672982
    ],
    [
     1.3333335469429712,
     1.3347091733672982,
     1.3410924207479546
    ]
   ],
   "SC": -0.0011483607124186828,
   "config": "Sec8 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    8.77670378355836,
    13.093303468193946,
    19.532913487563825
   ],
   "dF": [
    [
     0.03363741254355305,
     0.0017424652381015499,
     3.7447646943119403e-16
    ],
    [
     0.0017424652381015499,
     0.022547831924714268,
     0.0011680093786197324
    ],
    [
     3.7447646943119403e-16,
     0.0011680093786197324,
     0.015114263733778338
    ]
   ],
   "k_dF": [
    [
     0.10091223763065915,
     0.005227395714304649,
     1.1234294082935821e-15
    ],
    [
     0.005227395714304649,
     0.0676434957741428,
     0.0035040281358591973
    ],
    [
     1.1234294082935821e-15,
     0.0035040281358591973,
     0.04534279120133501
    ]
   ],
   "SA_SB": [
    0.022796344528441332,
    0.0014552373083602666
   ],
   "F": [
    [
     1.3669707458768863,
     1.3350757985714348,
     1.3333333333333337
    ],
    [
     1.3350757985714348,
     1.3558811652580476,
     1.334501342711953
    ],
    [
     1.3333333333333337,
     1.334501342711953,
     1.3484475970671117
    ]
   ],
   "SC": -0.0009742286370536788,
   "config": "Sec8 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    8.813643458465302,
    13.148410987542961,
    19.615124245954437
   ],
   "dF": [
    [
     0.02703674498682367,
     0.004319560703634579,
     6.144305338785968e-06
    ],
    [
     0.004319560703634579,
     0.018123272144221506,
     0.002895488129714069
    ],
    [
     6.144305338785968e-06,
     0.002895488129714069,
     0.012148392618030959
    ]
   ],
   "k_dF": [
    [
     0.08111023496047101,
     0.012958682110903737,
     1.8432916016357905e-05
    ],
    [
     0.012958682110903737,
     0.05436981643266452,
     0.008686464389142206
    ],
    [
     1.8432916016357905e-05,
     0.008686464389142206,
     0.036445177854092875
    ]
   ],
   "SA_SB": [
    0.016695738870129564,
    0.0036013801113355375
   ],
   "F": [
    [
     1.3603700783201569,
     1.3376528940369679,
     1.333339477638672
    ],
    [
     1.3376528940369679,
     1.3514566054775548,
     1.3362288214630473
    ],
    [
     1.333339477638672,
     1.3362288214630473,
     1.3454817259513643
    ]
   ],
   "SC": -0.0024279826494891937,
   "config": "Sec8 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    8.946844621552998,
    13.34712377239173,
    19.911568886128908
   ],
   "dF": [
    [
     0.017875046072076312,
     0.0069917303684681594,
     0.0005944613199973498
    ],
    [
     0.0069917303684681594,
     0.011982001705923364,
     0.004686697022460352
    ],
    [
     0.0005944613199973498,
     0.004686697022460352,
     0.008031775935113655
    ]
   ],
   "k_dF": [
    [
     0.05362513821622894,
     0.020975191105404477,
     0.0017833839599920493
    ],
    [
     0.020975191105404477,
     0.03594600511777009,
     0.014060091067381056
    ],
    [
     0.0017833839599920493,
     0.014060091067381056,
     0.024095327805340964
    ]
   ],
   "SA_SB": [
    0.008538645000729157,
    0.005244752375466906
   ],
   "F": [
    [
     1.3512083794054095,
     1.3403250637018014,
     1.3339277946533306
    ],
    [
     1.3403250637018014,
     1.3453153350392566,
     1.3380200303557936
    ],
    [
     1.3339277946533306,
     1.3380200303557936,
     1.3413651092684469
    ]
   ],
   "SC": -0.0037601916007765444,
   "config": "Sec8 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    9.500077199444062,
    14.172463741221224,
    21.142831542135383
   ],
   "dF": [
    [
     0.009103020870016559,
     0.005919155897830983,
     0.0024267445132087335
    ],
    [
     0.005919155897830983,
     0.006101925360531235,
     0.00396772492971799
    ],
    [
     0.0024267445132087335,
     0.00396772492971799,
     0.004090242847349132
    ]
   ],
   "k_dF": [
    [
     0.027309062610049676,
     0.01775746769349295,
     0.0072802335396262
    ],
    [
     0.01775746769349295,
     0.018305776081593707,
     0.01190317478915397
    ],
    [
     0.0072802335396262,
     0.01190317478915397,
     0.012270728542047395
    ]
   ],
   "SA_SB": [
    0.002327187912379741,
    0.002516695900565753
   ],
   "F": [
    [
     1.3424363542033497,
     1.3392524892311641,
     1.335760077846542
    ],
    [
     1.3392524892311641,
     1.3394352586938645,
     1.3373010582630513
    ],
    [
     1.335760077846542,
     1.3373010582630513,
     1.3374235761806823
    ]
   ],
   "SC": -0.002533683269617502,
   "config": "Sec8 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    8.861365867680501,
    13.219604456241132,
    19.721332420869135
   ],
   "dF": [
    [
     0.029020113328998474,
     0.00344936068421348,
     3.5898286367536913e-07
    ],
    [
     0.00344936068421348,
     0.019452763702653742,
     0.002312175612635503
    ],
    [
     3.5898286367536913e-07,
     0.002312175612635503,
     0.013039577460683252
    ]
   ],
   "k_dF": [
    [
     0.08706033998699542,
     0.01034808205264044,
     1.0769485910261075e-06
    ],
    [
     0.01034808205264044,
     0.05835829110796123,
     0.00693652683790651
    ],
    [
     1.0769485910261075e-06,
     0.00693652683790651,
     0.039118732382049756
    ]
   ],
   "SA_SB": [
    0.018583519737540938,
    0.0028804091655608164
   ],
   "F": [
    [
     1.3623534466623317,
     1.3367826940175467,
     1.333333692316197
    ],
    [
     1.3367826940175467,
     1.352786097035987,
     1.3356455089459687
    ],
    [
     1.333333692316197,
     1.3356455089459687,
     1.3463729107940166
    ]
   ],
   "SC": -0.0019363434933015468,
   "config": "Sec8 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    10.970879729447951,
    16.366629335242433,
    24.416141859454783
   ],
   "dF": [
    [
     0.05381986006968487,
     0.0027879443809624795,
     5.991623510899103e-16
    ],
    [
     0.0027879443809624795,
     0.036076531079542826,
     0.0018688150057915714
    ],
    [
     5.991623510899103e-16,
     0.0018688150057915714,
     0.02418282197404533
    ]
   ],
   "k_dF": [
    [
     0.16145958020905463,
     0.008363833142887439,
     1.7974870532697307e-15
    ],
    [
     0.008363833142887439,
     0.10822959323862848,
     0.005606445017374714
    ],
    [
     1.7974870532697307e-15,
     0.005606445017374714,
     0.07254846592213599
    ]
   ],
   "SA_SB": [
    0.036474151245506126,
    0.002328379693376426
   ],
   "F": [
    [
     1.3871531934030181,
     1.3361212777142957,
     1.333333333333334
    ],
    [
     1.3361212777142957,
     1.369409864412876,
     1.3352021483391248
    ],
    [
     1.333333333333334,
     1.3352021483391248,
     1.3575161553073787
    ]
   ],
   "SC": -0.0015626734335067274,
   "config": "Sec8 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    11.017054323081627,
    16.435513734428703,
    24.51890530744305
   ],
   "dF": [
    [
     0.04325879197891787,
     0.0069112971258153254,
     9.830888542057547e-06
    ],
    [
     0.0069112971258153254,
     0.028997235430754408,
     0.004632781007542509
    ],
    [
     9.830888542057547e-06,
     0.004632781007542509,
     0.019437428188849526
    ]
   ],
   "k_dF": [
    [
     0.12977637593675362,
     0.020733891377445975,
     2.949266562617264e-05
    ],
    [
     0.020733891377445975,
     0.08699170629226322,
     0.013898343022627527
    ],
    [
     2.949266562617264e-05,
     0.013898343022627527,
     0.05831228456654858
    ]
   ],
   "SA_SB": [
    0.0267131821922073,
    0.00576220817813686
   ],
   "F": [
    [
     1.376592125312251,
     1.3402446304591487,
     1.3333431642218754
    ],
    [
     1.3402446304591487,
     1.3623305687640876,
     1.3379661143408759
    ],
    [
     1.3333431642218754,
     1.3379661143408759,
     1.352770761522183
    ]
   ],
   "SC": -0.00390878613372918,
   "config": "Sec8 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    11.183555776941247,
    16.683904715489664,
    24.889461107661134
   ],
   "dF": [
    [
     0.028600073715322097,
     0.011186768589549052,
     0.0009511381119957598
    ],
    [
     0.011186768589549052,
     0.019171202729477376,
     0.007498715235936563
    ],
    [
     0.0009511381119957598,
     0.007498715235936563,
     0.012850841496181847
    ]
   ],
   "k_dF": [
    [
     0.08580022114596629,
     0.03356030576864716,
     0.0028534143359872795
    ],
    [
     0.03356030576864716,
     0.057513608188432125,
     0.022496145707809688
    ],
    [
     0.0028534143359872795,
     0.022496145707809688,
     0.03855252448854554
    ]
   ],
   "SA_SB": [
    0.013661832001166649,
    0.008391603800747046
   ],
   "F": [
    [
     1.3619334070486553,
     1.3445201019228823,
     1.334284471445329
    ],
    [
     1.3445201019228823,
     1.3525045360628107,
     1.3408320485692697
    ],
    [
     1.334284471445329,
     1.3408320485692697,
     1.3461841748295151
    ]
   ],
   "SC": -0.006079221355289982,
   "config": "Sec8 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    11.875096499305078,
    17.71557967652653,
    26.42853942766923
   ],
   "dF": [
    [
     0.014564833392026492,
     0.00947064943652957,
     0.0038827912211339736
    ],
    [
     0.00947064943652957,
     0.009763080576849973,
     0.006348359887548782
    ],
    [
     0.0038827912211339736,
     0.006348359887548782,
     0.006544388555758611
    ]
   ],
   "k_dF": [
    [
     0.043694500176079475,
     0.02841194830958871,
     0.01164837366340192
    ],
    [
     0.02841194830958871,
     0.02928924173054992,
     0.019045079662646347
    ],
    [
     0.01164837366340192,
     0.019045079662646347,
     0.019633165667275833
    ]
   ],
   "SA_SB": [
    0.003723500659807584,
    0.0040267134409052024
   ],
   "F": [
    [
     1.3478981667253598,
     1.3428039827698628,
     1.3372161245544671
    ],
    [
     1.3428039827698628,
     1.3430964139101833,
     1.339681693220882
    ],
    [
     1.3372161245544671,
     1.339681693220882,
     1.3398777218890918
    ]
   ],
   "SC": -0.004098985549631928,
   "config": "Sec8 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.3,
   "s_i": 0.2,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    11.076707334600627,
    16.524505570301415,
    24.65166552608642
   ],
   "dF": [
    [
     0.046432181326397544,
     0.0055189770947415675,
     5.743725818805905e-07
    ],
    [
     0.0055189770947415675,
     0.03112442192424599,
     0.003699480980216804
    ],
    [
     5.743725818805905e-07,
     0.003699480980216804,
     0.0208633239370932
    ]
   ],
   "k_dF": [
    [
     0.13929654397919264,
     0.016556931284224703,
     1.7231177456417714e-06
    ],
    [
     0.016556931284224703,
     0.09337326577273797,
     0.011098442940650412
    ],
    [
     1.7231177456417714e-06,
     0.011098442940650412,
     0.06258997181127961
    ]
   ],
   "SA_SB": [
    0.029733631580065492,
    0.004608654664897305
   ],
   "F": [
    [
     1.3797655146597307,
     1.3388523104280747,
     1.3333339077059152
    ],
    [
     1.3388523104280747,
     1.3644577552575792,
     1.3370328143135501
    ],
    [
     1.3333339077059152,
     1.3370328143135501,
     1.3541966572704265
    ]
   ],
   "SC": -0.0031134626023766603,
   "config": "Sec8 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.0,
   "EX": 2.0,
   "EXX": 4.0,
   "means": [
    14.616142047213216,
    21.804721690265712,
    32.528822342732695
   ],
   "dF": [
    [
     0.13683501388667263,
     0.0,
     0.0
    ],
    [
     0.0,
     0.09172325280780173,
     0.0
    ],
    [
     0.0,
     0.0,
     0.06148393504466425
    ]
   ],
   "k_dF": [
    [
     0.4105050416600179,
     0.0,
     0.0
    ],
    [
     0.0,
     0.2751697584234052,
     0.0
    ],
    [
     0.0,
     0.0,
     0.18445180513399273
    ]
   ],
   "SA_SB": [
    0.09668073391304621,
    0.0
   ],
   "F": [
    [
     1.470168347220006,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.425056586141135,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     1.3948172683779976
    ]
   ],
   "SC": 0.0,
   "config": "Sec8 k=3",
   "f": "1+geom(1)"
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    1.9999999999999996,
    2.0,
    1.9999999999999998
   ],
   "dF": [
    [
     0.04224581349002281,
     0.002686617064511716,
     7.053984530992999e-16
    ],
    [
     0.002686617064511716,
     0.042245813490022786,
     0.0026866170645117164
    ],
    [
     7.053984530992999e-16,
     0.0026866170645117164,
     0.04224581349002279
    ]
   ],
   "k_dF": [
    [
     0.1267374404700684,
     0.008059851193535148,
     2.1161953592978996e-15
    ],
    [
     0.008059851193535148,
     0.12673744047006835,
     0.00805985119353515
    ],
    [
     2.1161953592978996e-15,
     0.00805985119353515,
     0.12673744047006838
    ]
   ],
   "SA_SB": [
    0.04045473544701475,
    0.0026866170645110103
   ],
   "F": [
    [
     1.375579146823356,
     1.336019950397845,
     1.333333333333334
    ],
    [
     1.336019950397845,
     1.375579146823356,
     1.336019950397845
    ],
    [
     1.333333333333334,
     1.336019950397845,
     1.375579146823356
    ]
   ],
   "SC": -0.0018055138655102268,
   "config": "Table1 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.03420924855159989,
     0.006693256427857084,
     1.1643084174618962e-05
    ],
    [
     0.006693256427857084,
     0.03420924855159991,
     0.006693256427857084
    ],
    [
     1.1643084174618962e-05,
     0.006693256427857084,
     0.034209248551599895
    ]
   ],
   "k_dF": [
    [
     0.10262774565479967,
     0.02007976928357125,
     3.492925252385689e-05
    ],
    [
     0.02007976928357125,
     0.10262774565479973,
     0.02007976928357125
    ],
    [
     3.492925252385689e-05,
     0.02007976928357125,
     0.10262774565479968
    ]
   ],
   "SA_SB": [
    0.029743196571636973,
    0.006681613343682465
   ],
   "F": [
    [
     1.3675425818849332,
     1.3400265897611903,
     1.3333449764175078
    ],
    [
     1.3400265897611903,
     1.3675425818849332,
     1.3400265897611903
    ],
    [
     1.3333449764175078,
     1.3400265897611903,
     1.3675425818849332
    ]
   ],
   "SC": -0.004547889287064617,
   "config": "Table1 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    1.9999999999999998,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.023145950386297905,
     0.011063298165301983,
     0.001150044077740163
    ],
    [
     0.011063298165301983,
     0.0231459503862979,
     0.011063298165301983
    ],
    [
     0.001150044077740163,
     0.011063298165301983,
     0.023145950386297902
    ]
   ],
   "k_dF": [
    [
     0.06943785115889371,
     0.03318989449590595,
     0.003450132233220489
    ],
    [
     0.03318989449590595,
     0.0694378511588937,
     0.03318989449590595
    ],
    [
     0.003450132233220489,
     0.03318989449590595,
     0.0694378511588937
    ]
   ],
   "SA_SB": [
    0.01538707025018319,
    0.00991325408756182
   ],
   "F": [
    [
     1.3564792837196311,
     1.3443966314986353,
     1.3344833774110734
    ],
    [
     1.3443966314986353,
     1.3564792837196311,
     1.3443966314986353
    ],
    [
     1.3344833774110734,
     1.3443966314986353,
     1.3564792837196311
    ]
   ],
   "SC": -0.007236977216876682,
   "config": "Table1 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.05,
   "EXX": 0.1,
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.012900156650141848,
     0.010245793736156054,
     0.005131190922809619
    ],
    [
     0.010245793736156054,
     0.012900156650141843,
     0.010245793736156054
    ],
    [
     0.005131190922809619,
     0.010245793736156054,
     0.012900156650141846
    ]
   ],
   "k_dF": [
    [
     0.038700469950425545,
     0.03073738120846816,
     0.015393572768428858
    ],
    [
     0.03073738120846816,
     0.03870046995042553,
     0.03073738120846816
    ],
    [
     0.015393572768428858,
     0.03073738120846816,
     0.03870046995042554
    ]
   ],
   "SA_SB": [
    0.004359230518434605,
    0.005114602813346435
   ],
   "F": [
    [
     1.3462334899834751,
     1.3435791270694892,
     1.3384645242561428
    ],
    [
     1.3435791270694892,
     1.3462334899834751,
     1.3435791270694892
    ],
    [
     1.3384645242561428,
     1.3435791270694892,
     1.3462334899834751
    ]
   ],
   "SC": -0.005330084761735206,
   "config": "Table1 k=3",
   "f": 0.05
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.0,
    2.0000000000000004,
    2.0000000000000004
   ],
   "dF": [
    [
     0.08065109848095259,
     0.00512899621406782,
     1.3466697740986624e-15
    ],
    [
     0.00512899621406782,
     0.08065109848095253,
     0.005128996214067818
    ],
    [
     1.3466697740986624e-15,
     0.005128996214067818,
     0.08065109848095255
    ]
   ],
   "k_dF": [
    [
     0.24195329544285776,
     0.015386988642203461,
     4.040009322295987e-15
    ],
    [
     0.015386988642203461,
     0.2419532954428576,
     0.015386988642203454
    ],
    [
     4.040009322295987e-15,
     0.015386988642203454,
     0.24195329544285765
    ]
   ],
   "SA_SB": [
    0.07723176767157355,
    0.005128996214066472
   ],
   "F": [
    [
     1.4139844318142858,
     1.3384623295474012,
     1.3333333333333346
    ],
    [
     1.3384623295474012,
     1.4139844318142858,
     1.3384623295474012
    ],
    [
     1.3333333333333346,
     1.3384623295474012,
     1.4139844318142858
    ]
   ],
   "SC": -0.0034719440137059416,
   "config": "Table1 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    1.9999999999999998,
    1.9999999999999998,
    1.9999999999999998
   ],
   "dF": [
    [
     0.0653085654166907,
     0.012778034998636252,
     2.2227706151545294e-05
    ],
    [
     0.012778034998636252,
     0.06530856541669074,
     0.012778034998636252
    ],
    [
     2.2227706151545294e-05,
     0.012778034998636252,
     0.0653085654166907
    ]
   ],
   "k_dF": [
    [
     0.19592569625007208,
     0.03833410499590876,
     6.668311845463588e-05
    ],
    [
     0.03833410499590876,
     0.19592569625007222,
     0.03833410499590876
    ],
    [
     6.668311845463588e-05,
     0.03833410499590876,
     0.19592569625007208
    ]
   ],
   "SA_SB": [
    0.056782466182216024,
    0.012755807292484708
   ],
   "F": [
    [
     1.398641898750024,
     1.3461113683319694,
     1.3333555610394847
    ],
    [
     1.3461113683319694,
     1.398641898750024,
     1.3461113683319694
    ],
    [
     1.3333555610394847,
     1.3461113683319694,
     1.398641898750024
    ]
   ],
   "SC": -0.008837837120559734,
   "config": "Table1 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.04418772346475054,
     0.021120841951940153,
     0.002195538693867584
    ],
    [
     0.021120841951940153,
     0.044187723464750535,
     0.021120841951940153
    ],
    [
     0.002195538693867584,
     0.021120841951940153,
     0.044187723464750535
    ]
   ],
   "k_dF": [
    [
     0.13256317039425164,
     0.06336252585582046,
     0.006586616081602752
    ],
    [
     0.06336252585582046,
     0.1325631703942516,
     0.06336252585582046
    ],
    [
     0.006586616081602752,
     0.06336252585582046,
     0.1325631703942516
    ]
   ],
   "SA_SB": [
    0.029375315932167904,
    0.018925303258072568
   ],
   "F": [
    [
     1.3775210567980838,
     1.3544541752852735,
     1.335528872027201
    ],
    [
     1.3544541752852735,
     1.3775210567980838,
     1.3544541752852735
    ],
    [
     1.335528872027201,
     1.3544541752852735,
     1.3775210567980838
    ]
   ],
   "SC": -0.014240894999521912,
   "config": "Table1 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.1,
   "EXX": 0.2,
   "means": [
    2.0000000000000004,
    2.0000000000000004,
    1.9999999999999998
   ],
   "dF": [
    [
     0.024627571786634425,
     0.0195601516781161,
     0.009795909943545636
    ],
    [
     0.0195601516781161,
     0.024627571786634425,
     0.019560151678116106
    ],
    [
     0.009795909943545636,
     0.019560151678116106,
     0.024627571786634442
    ]
   ],
   "k_dF": [
    [
     0.07388271535990328,
     0.058680455034348294,
     0.029387729830636908
    ],
    [
     0.058680455034348294,
     0.07388271535990328,
     0.05868045503434832
    ],
    [
     0.029387729830636908,
     0.05868045503434832,
     0.07388271535990333
    ]
   ],
   "SA_SB": [
    0.008322167353375147,
    0.009764241734570467
   ],
   "F": [
    [
     1.3579609051199677,
     1.3528934850114493,
     1.3431292432768789
    ],
    [
     1.3528934850114493,
     1.3579609051199677,
     1.3528934850114493
    ],
    [
     1.3431292432768789,
     1.3528934850114493,
     1.3579609051199677
    ]
   ],
   "SC": -0.010539996871570673,
   "config": "Table1 k=3",
   "f": 0.1
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    1.9999999999999998,
    1.9999999999999998,
    1.9999999999999998
   ],
   "dF": [
    [
     0.14786034721507973,
     0.009403159725791007,
     2.4688945858475495e-15
    ],
    [
     0.009403159725791007,
     0.14786034721507976,
     0.009403159725791007
    ],
    [
     2.4688945858475495e-15,
     0.009403159725791007,
     0.14786034721507976
    ]
   ],
   "k_dF": [
    [
     0.4435810416452392,
     0.02820947917737302,
     7.406683757542649e-15
    ],
    [
     0.02820947917737302,
     0.44358104164523926,
     0.02820947917737302
    ],
    [
     7.406683757542649e-15,
     0.02820947917737302,
     0.44358104164523926
    ]
   ],
   "SA_SB": [
    0.1415915740645516,
    0.009403159725788538
   ],
   "F": [
    [
     1.481193680548413,
     1.3427364930591243,
     1.3333333333333357
    ],
    [
     1.3427364930591243,
     1.481193680548413,
     1.3427364930591243
    ],
    [
     1.3333333333333357,
     1.3427364930591243,
     1.481193680548413
    ]
   ],
   "SC": -0.006445611976183992,
   "config": "Table1 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.11973236993059962,
     0.023426397497499793,
     4.075079461116638e-05
    ],
    [
     0.023426397497499793,
     0.11973236993059969,
     0.023426397497499793
    ],
    [
     4.075079461116638e-05,
     0.023426397497499793,
     0.11973236993059962
    ]
   ],
   "k_dF": [
    [
     0.35919710979179886,
     0.07027919249249938,
     0.00012225238383349913
    ],
    [
     0.07027919249249938,
     0.3591971097917991,
     0.07027919249249938
    ],
    [
     0.00012225238383349913,
     0.07027919249249938,
     0.35919710979179886
    ]
   ],
   "SA_SB": [
    0.1041011880007294,
    0.023385646702888625
   ],
   "F": [
    [
     1.453065703263933,
     1.356759730830833,
     1.3333740841279444
    ],
    [
     1.356759730830833,
     1.453065703263933,
     1.356759730830833
    ],
    [
     1.3333740841279444,
     1.356759730830833,
     1.453065703263933
    ]
   ],
   "SC": -0.016701606932884534,
   "config": "Table1 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    2.0,
    1.9999999999999998,
    1.9999999999999998
   ],
   "dF": [
    [
     0.08101082635204267,
     0.038721543578556956,
     0.004025154272090572
    ],
    [
     0.038721543578556956,
     0.08101082635204268,
     0.038721543578556956
    ],
    [
     0.004025154272090572,
     0.038721543578556956,
     0.0810108263520427
    ]
   ],
   "k_dF": [
    [
     0.24303247905612801,
     0.11616463073567088,
     0.012075462816271715
    ],
    [
     0.11616463073567088,
     0.24303247905612804,
     0.11616463073567088
    ],
    [
     0.012075462816271715,
     0.11616463073567088,
     0.24303247905612807
    ]
   ],
   "SA_SB": [
    0.05385474587564121,
    0.03469638930646639
   ],
   "F": [
    [
     1.4143441596853759,
     1.3720548769118903,
     1.3373584876054239
    ],
    [
     1.3720548769118903,
     1.4143441596853759,
     1.3720548769118903
    ],
    [
     1.3373584876054239,
     1.3720548769118903,
     1.4143441596853759
    ]
   ],
   "SC": -0.027471360169219954,
   "config": "Table1 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.2,
   "EXX": 0.4,
   "means": [
    2.0000000000000004,
    2.0000000000000004,
    2.0000000000000004
   ],
   "dF": [
    [
     0.04515054827549645,
     0.03586027807654619,
     0.01795916822983366
    ],
    [
     0.03586027807654619,
     0.045150548275496444,
     0.03586027807654618
    ],
    [
     0.01795916822983366,
     0.03586027807654618,
     0.04515054827549645
    ]
   ],
   "k_dF": [
    [
     0.13545164482648936,
     0.10758083422963857,
     0.05387750468950098
    ],
    [
     0.10758083422963857,
     0.13545164482648933,
     0.10758083422963854
    ],
    [
     0.05387750468950098,
     0.10758083422963854,
     0.13545164482648936
    ]
   ],
   "SA_SB": [
    0.015257306814521102,
    0.01790110984671252
   ],
   "F": [
    [
     1.3784838816088296,
     1.3691936114098795,
     1.351292501563167
    ],
    [
     1.3691936114098795,
     1.3784838816088296,
     1.3691936114098795
    ],
    [
     1.351292501563167,
     1.3691936114098795,
     1.3784838816088296
    ]
   ],
   "SC": -0.020492381728540676,
   "config": "Table1 k=3",
   "f": 0.2
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.1,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    1.9999999999999996,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.2957206944301596,
     0.01880631945158201,
     4.937789171695099e-15
    ],
    [
     0.01880631945158201,
     0.29572069443015947,
     0.018806319451582013
    ],
    [
     4.937789171695099e-15,
     0.018806319451582013,
     0.2957206944301595
    ]
   ],
   "k_dF": [
    [
     0.8871620832904787,
     0.05641895835474603,
     1.4813367515085297e-14
    ],
    [
     0.05641895835474603,
     0.8871620832904784,
     0.05641895835474604
    ],
    [
     1.4813367515085297e-14,
     0.05641895835474604,
     0.8871620832904785
    ]
   ],
   "SA_SB": [
    0.2831831481291032,
    0.018806319451577073
   ],
   "F": [
    [
     1.6290540277634928,
     1.3521396527849152,
     1.3333333333333381
    ],
    [
     1.3521396527849152,
     1.6290540277634926,
     1.3521396527849152
    ],
    [
     1.3333333333333381,
     1.3521396527849152,
     1.6290540277634928
    ]
   ],
   "SC": -0.013244901603682932,
   "config": "Table1 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.25,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.2394647398611992,
     0.04685279499499958,
     8.150158922233273e-05
    ],
    [
     0.04685279499499958,
     0.23946473986119937,
     0.046852794994999586
    ],
    [
     8.150158922233273e-05,
     0.046852794994999586,
     0.23946473986119923
    ]
   ],
   "k_dF": [
    [
     0.7183942195835976,
     0.14055838498499873,
     0.0002445047676669982
    ],
    [
     0.14055838498499873,
     0.7183942195835982,
     0.14055838498499876
    ],
    [
     0.0002445047676669982,
     0.14055838498499876,
     0.7183942195835977
    ]
   ],
   "SA_SB": [
    0.2082023760014588,
    0.04677129340577725
   ],
   "F": [
    [
     1.5727980731945326,
     1.3801861283283328,
     1.3334148349225556
    ],
    [
     1.3801861283283328,
     1.5727980731945326,
     1.3801861283283328
    ],
    [
     1.3334148349225556,
     1.3801861283283328,
     1.5727980731945326
    ]
   ],
   "SC": -0.03559839826461252,
   "config": "Table1 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.5,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    1.9999999999999996,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.1620216527040854,
     0.07744308715711389,
     0.008050308544181142
    ],
    [
     0.07744308715711389,
     0.1620216527040853,
     0.07744308715711387
    ],
    [
     0.008050308544181142,
     0.07744308715711387,
     0.1620216527040853
    ]
   ],
   "k_dF": [
    [
     0.48606495811225614,
     0.23232926147134164,
     0.024150925632543424
    ],
    [
     0.23232926147134164,
     0.4860649581122559,
     0.2323292614713416
    ],
    [
     0.024150925632543424,
     0.2323292614713416,
     0.4860649581122559
    ]
   ],
   "SA_SB": [
    0.10770949175128236,
    0.06939277861293273
   ],
   "F": [
    [
     1.4953549860374187,
     1.4107764204904472,
     1.3413836418775145
    ],
    [
     1.4107764204904472,
     1.4953549860374185,
     1.4107764204904472
    ],
    [
     1.3413836418775145,
     1.4107764204904472,
     1.4953549860374185
    ]
   ],
   "SC": -0.060940152086864215,
   "config": "Table1 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 1.0,
   "EX": 1.5,
   "EXX": 1.0,
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "dF": [
    [
     0.09030109655099292,
     0.07172055615309239,
     0.035918336459667334
    ],
    [
     0.07172055615309239,
     0.0903010965509929,
     0.07172055615309238
    ],
    [
     0.035918336459667334,
     0.07172055615309238,
     0.09030109655099292
    ]
   ],
   "k_dF": [
    [
     0.2709032896529787,
     0.21516166845927717,
     0.10775500937900201
    ],
    [
     0.21516166845927717,
     0.2709032896529787,
     0.21516166845927714
    ],
    [
     0.10775500937900201,
     0.21516166845927714,
     0.2709032896529787
    ]
   ],
   "SA_SB": [
    0.03051461362904221,
    0.03580221969342506
   ],
   "F": [
    [
     1.4236344298843262,
     1.4050538894864257,
     1.3692516697930006
    ],
    [
     1.4050538894864257,
     1.4236344298843262,
     1.4050538894864257
    ],
    [
     1.3692516697930006,
     1.4050538894864257,
     1.4236344298843262
    ]
   ],
   "SC": -0.04612860163199023,
   "config": "Table1 k=3",
   "f": 0.5
  },
  {
   "k": 3,
   "s_c": 0.0,
   "s_i": 0.0,
   "EX": 2.0,
   "EXX": 4.0,
   "means": [
    2.0,
    2.0,
    2.0
   ],
   "dF": [
    [
     1.0,
     0.0,
     0.0
    ],
    [
     0.0,
     1.0,
     0.0
    ],
    [
     0.0,
     0.0,
     1.0
    ]
   ],
   "k_dF": [
    [
     3.0,
     0.0,
     0.0
    ],
    [
     0.0,
     3.0,
     0.0
    ],
    [
     0.0,
     0.0,
     3.0
    ]
   ],
   "SA_SB": [
    1.0,
    0.0
   ],
   "F": [
    [
     2.3333333333333335,
     1.3333333333333333,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     2.3333333333333335,
     1.3333333333333333
    ],
    [
     1.3333333333333333,
     1.3333333333333333,
     2.3333333333333335
    ]
   ],
   "SC": 0.0,
   "config": "Table1 k=3",
   "f": "1+geom(1)"
  }
 ]
}

==> anc/calc_SHORT/item3/breakers.log <==
(c) the k dipoles present at y = 0 each give one counted hadron, displaced by N(0, sigma)
 y0=0 k=1 sigma=0.00 p_init=[1.0, 0.0, 0.0] means=[1.49182, 0.73372, 1.09458] k*dF(11,22,33,12,13,23)=[-1.34064, 0.0, 0.0, -0.67032, -0.67032, 0.0] SA=+0.00000 SB=+0.33516 slopes=0.28368,0.63135 IG_obs=0.044703 CMI=0.037860 (births only 0.037860, deficit 1.1e-16) IG_obs-CMI=+0.006843
 y0=0 k=1 sigma=0.10 p_init=[0.5, 0.0, 0.0] means=[0.97665, 0.7343, 1.09545] k*dF(11,22,33,12,13,23)=[-1.02391, 0.0, 0.0, -0.51195, -0.51195, 0.0] SA=-0.00000 SB=+0.25598 slopes=0.27484,0.63164 IG_obs=0.030475 CMI=0.027859 (births only 0.036895, deficit 3.3e-16) IG_obs-CMI=+0.002617
 y0=0 k=1 sigma=0.25 p_init=[0.499968, 3.2e-05, 0.0] means=[0.95674, 0.73742, 1.10006] k*dF(11,22,33,12,13,23)=[-1.04515, -9e-05, -0.0, -0.52262, -0.52258, -4e-05] SA=-0.00000 SB=+0.26125 slopes=0.26289,0.63315 IG_obs=0.028979 CMI=0.026698 (births only 0.035622, deficit 2.2e-16) IG_obs-CMI=+0.002282
 y0=0 k=1 sigma=0.50 p_init=[0.47725, 0.022718, 3.2e-05] means=[0.90984, 0.76967, 1.11672] k*dF(11,22,33,12,13,23)=[-1.04909, -0.05903, -6e-05, -0.55406, -0.52457, -0.02955] SA=-0.00000 SB=+0.23277 slopes=0.23531,0.62853 IG_obs=0.028914 CMI=0.026310 (births only 0.034106, deficit 3.3e-16) IG_obs-CMI=+0.002604
 y0=0 k=1 sigma=1.00 p_init=[0.341345, 0.135905, 0.0214] means=[0.77556, 0.90557, 1.20429] k*dF(11,22,33,12,13,23)=[-0.88026, -0.30015, -0.03554, -0.59021, -0.4579, -0.16785] SA=+0.00000 SB=+0.07887 slopes=0.19453,0.61340 IG_obs=0.034748 CMI=0.030006 (births only 0.034871, deficit 3.3e-16) IG_obs-CMI=+0.004742
 y0=0 k=3 sigma=0.00 p_init=[1.0, 0.0, 0.0] means=[4.47547, 2.20115, 3.28373] k*dF(11,22,33,12,13,23)=[-1.34064, 0.0, 0.0, -0.67032, -0.67032, 0.0] SA=-0.00000 SB=+0.11172 slopes=0.28368,0.63135 IG_obs=0.044703 CMI=0.042436 (births only 0.042436, deficit -1.3e-15) IG_obs-CMI=+0.002267
 y0=0 k=3 sigma=0.10 p_init=[0.5, 0.0, 0.0] means=[2.92996, 2.20291, 3.28636] k*dF(11,22,33,12,13,23)=[-1.02391, 0.0, 0.0, -0.51195, -0.51195, 0.0] SA=+0.00000 SB=+0.08533 slopes=0.27484,0.63164 IG_obs=0.030475 CMI=0.029102 (births only 0.041360, deficit 1.2e-15) IG_obs-CMI=+0.001373
 y0=0 k=3 sigma=0.25 p_init=[0.499968, 3.2e-05, 0.0] means=[2.87021, 2.21227, 3.30019] k*dF(11,22,33,12,13,23)=[-1.04515, -9e-05, -0.0, -0.52262, -0.52258, -4e-05] SA=+0.00000 SB=+0.08708 slopes=0.26289,0.63315 IG_obs=0.028979 CMI=0.027743 (births only 0.039936, deficit 1.0e-15) IG_obs-CMI=+0.001236
 y0=0 k=3 sigma=0.50 p_init=[0.47725, 0.022718, 3.2e-05] means=[2.72952, 2.30901, 3.35015] k*dF(11,22,33,12,13,23)=[-1.04909, -0.05903, -6e-05, -0.55406, -0.52457, -0.02955] SA=+0.00000 SB=+0.07759 slopes=0.23531,0.62853 IG_obs=0.028914 CMI=0.027573 (births only 0.038233, deficit -2.2e-16) IG_obs-CMI=+0.001341
 y0=0 k=3 sigma=1.00 p_init=[0.341345, 0.135905, 0.0214] means=[2.32667, 2.71671, 3.61287] k*dF(11,22,33,12,13,23)=[-0.88026, -0.30015, -0.03554, -0.59021, -0.4579, -0.16785] SA=+0.00000 SB=+0.02629 slopes=0.19453,0.61340 IG_obs=0.034748 CMI=0.032420 (births only 0.039054, deficit 7.8e-16) IG_obs-CMI=+0.002327
 y0=1 k=1 sigma=0.10 p_init=[0.0, 0.0, 0.0] means=[0.7343, 1.09545, 1.63422] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.35043,0.77989 IG_obs=0.060351 CMI=0.052180 (births only 0.052180, deficit -4.4e-16) IG_obs-CMI=+0.008170
 y0=1 k=1 sigma=0.25 p_init=[3.2e-05, 0.0, 0.0] means=[0.73742, 1.10006, 1.6411] k*dF(11,22,33,12,13,23)=[-9e-05, -0.0, 0.0, -4e-05, -4e-05, -0.0] SA=-0.00000 SB=+0.00002 slopes=0.35113,0.78145 IG_obs=0.060516 CMI=0.052334 (births only 0.052337, deficit -4.4e-16) IG_obs-CMI=+0.008182
 y0=1 k=1 sigma=0.50 p_init=[0.022718, 3.2e-05, 0.0] means=[0.76967, 1.11672, 1.6659] k*dF(11,22,33,12,13,23)=[-0.05903, -6e-05, -0.0, -0.02955, -0.02952, -3e-05] SA=+0.00000 SB=+0.01473 slopes=0.35288,0.78702 IG_obs=0.059623 CMI=0.051131 (births only 0.052807, deficit 3.3e-16) IG_obs-CMI=+0.008492
 y0=1 k=1 sigma=1.00 p_init=[0.135905, 0.0214, 0.001318] means=[0.90557, 1.20429, 1.7701] k*dF(11,22,33,12,13,23)=[-0.30015, -0.03554, -0.00149, -0.16785, -0.15082, -0.01851] SA=+0.00000 SB=+0.05764 slopes=0.34864,0.80376 IG_obs=0.056399 CMI=0.047331 (births only 0.053842, deficit -4.4e-16) IG_obs-CMI=+0.009067
 y0=1 k=3 sigma=0.10 p_init=[0.0, 0.0, 0.0] means=[2.20291, 3.28636, 4.90267] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.35043,0.77989 IG_obs=0.060351 CMI=0.057825 (births only 0.057825, deficit -2.2e-16) IG_obs-CMI=+0.002526
 y0=1 k=3 sigma=0.25 p_init=[3.2e-05, 0.0, 0.0] means=[2.21227, 3.30019, 4.9233] k*dF(11,22,33,12,13,23)=[-9e-05, -0.0, 0.0, -4e-05, -4e-05, 0.0] SA=+0.00000 SB=+0.00001 slopes=0.35113,0.78145 IG_obs=0.060516 CMI=0.057988 (births only 0.057991, deficit 0.0e+00) IG_obs-CMI=+0.002528
 y0=1 k=3 sigma=0.50 p_init=[0.022718, 3.2e-05, 0.0] means=[2.30901, 3.35015, 4.99771] k*dF(11,22,33,12,13,23)=[-0.05903, -6e-05, -0.0, -0.02955, -0.02952, -3e-05] SA=+0.00000 SB=+0.00491 slopes=0.35288,0.78702 IG_obs=0.059623 CMI=0.056900 (births only 0.058486, deficit 4.4e-16) IG_obs-CMI=+0.002722
 y0=1 k=3 sigma=1.00 p_init=[0.135905, 0.0214, 0.001318] means=[2.71671, 3.61287, 5.3103] k*dF(11,22,33,12,13,23)=[-0.30015, -0.03554, -0.00149, -0.16785, -0.15082, -0.01851] SA=+0.00000 SB=+0.01921 slopes=0.34864,0.80376 IG_obs=0.056399 CMI=0.053209 (births only 0.059535, deficit 3.3e-16) IG_obs-CMI=+0.003190
 y0=2 k=1 sigma=0.10 p_init=[0.0, 0.0, 0.0] means=[1.09545, 1.63422, 2.43797] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.41585,0.92550 IG_obs=0.076095
 y0=2 k=1 sigma=0.25 p_init=[0.0, 0.0, 0.0] means=[1.10006, 1.6411, 2.44823] k*dF(11,22,33,12,13,23)=[-0.0, 0.0, 0.0, -0.0, -0.0, 0.0] SA=-0.00000 SB=+0.00000 slopes=0.41652,0.92698 IG_obs=0.076255
 y0=2 k=1 sigma=0.50 p_init=[3.2e-05, 0.0, 0.0] means=[1.11672, 1.6659, 2.48523] k*dF(11,22,33,12,13,23)=[-6e-05, -0.0, -0.0, -3e-05, -3e-05, -0.0] SA=+0.00000 SB=+0.00001 slopes=0.41888,0.93223 IG_obs=0.076826
 y0=2 k=1 sigma=1.00 p_init=[0.0214, 0.001318, 3.1e-05] means=[1.20429, 1.7701, 2.63894] k*dF(11,22,33,12,13,23)=[-0.03554, -0.00149, -2e-05, -0.01851, -0.01778, -0.00076] SA=+0.00000 SB=+0.00815 slopes=0.42710,0.95284 IG_obs=0.077960
 y0=2 k=3 sigma=0.10 p_init=[0.0, 0.0, 0.0] means=[3.28636, 4.90267, 7.31392] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.41585,0.92550 IG_obs=0.076095
 y0=2 k=3 sigma=0.25 p_init=[0.0, 0.0, 0.0] means=[3.30019, 4.9233, 7.3447] k*dF(11,22,33,12,13,23)=[-0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.41652,0.92698 IG_obs=0.076255
 y0=2 k=3 sigma=0.50 p_init=[3.2e-05, 0.0, 0.0] means=[3.35015, 4.99771, 7.4557] k*dF(11,22,33,12,13,23)=[-6e-05, -0.0, -0.0, -3e-05, -3e-05, -0.0] SA=-0.00000 SB=+0.00000 slopes=0.41888,0.93223 IG_obs=0.076826
 y0=2 k=3 sigma=1.00 p_init=[0.0214, 0.001318, 3.1e-05] means=[3.61287, 5.3103, 7.91683] k*dF(11,22,33,12,13,23)=[-0.03554, -0.00149, -2e-05, -0.01851, -0.01778, -0.00076] SA=+0.00000 SB=+0.00272 slopes=0.42710,0.95284 IG_obs=0.077960
 y0=4 k=1 sigma=0.10 p_init=[0.0, 0.0, 0.0] means=[2.43797, 3.63703, 5.42581] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.52576,1.17010 IG_obs=0.102775
 y0=4 k=1 sigma=0.25 p_init=[0.0, 0.0, 0.0] means=[2.44823, 3.65234, 5.44865] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.52624,1.17116 IG_obs=0.102890
 y0=4 k=1 sigma=0.50 p_init=[0.0, 0.0, 0.0] means=[2.48523, 3.70753, 5.53099] k*dF(11,22,33,12,13,23)=[-0.0, 0.0, 0.0, -0.0, -0.0, 0.0] SA=+0.00000 SB=+0.00000 slopes=0.52793,1.17492 IG_obs=0.103299
 y0=4 k=1 sigma=1.00 p_init=[3.1e-05, 0.0, 0.0] means=[2.63894, 3.9368, 5.87301] k*dF(11,22,33,12,13,23)=[-2e-05, -0.0, -0.0, -1e-05, -1e-05, -0.0] SA=-0.00000 SB=+0.00001 slopes=0.53454,1.18964 IG_obs=0.104899
 y0=4 k=3 sigma=0.10 p_init=[0.0, 0.0, 0.0] means=[7.31392, 10.91109, 16.27743] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=-0.00000 SB=-0.00000 slopes=0.52576,1.17010 IG_obs=0.102775
 y0=4 k=3 sigma=0.25 p_init=[0.0, 0.0, 0.0] means=[7.3447, 10.95701, 16.34594] k*dF(11,22,33,12,13,23)=[0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=+0.00000 SB=-0.00000 slopes=0.52624,1.17116 IG_obs=0.102890
 y0=4 k=3 sigma=0.50 p_init=[0.0, 0.0, 0.0] means=[7.4557, 11.1226, 16.59297] k*dF(11,22,33,12,13,23)=[-0.0, 0.0, 0.0, 0.0, 0.0, 0.0] SA=-0.00000 SB=+0.00000 slopes=0.52793,1.17492 IG_obs=0.103299
 y0=4 k=3 sigma=1.00 p_init=[3.1e-05, 0.0, 0.0] means=[7.91683, 11.81039, 17.61903] k*dF(11,22,33,12,13,23)=[-2e-05, -0.0, -0.0, -1e-05, -1e-05, -0.0] SA=+0.00000 SB=+0.00000 slopes=0.53454,1.18964 IG_obs=0.104899

(d1) dependent thinning eps = max(0, 1 - a N_R), common to every hadron of the event
 Sec8 k=1 R=windows[4,7]        a<N_R>=0.01 mean eff=0.9791 F(all six)=1.956519 k*dF=-0.04348 k_eff=1.0455 SA=SB=0 SC=-8.235e-02 IG_obs=0.100918 CMI=0.093613 (undistorted 0.094395, IG undistorted 0.102753) IG_obs-CMI=+0.007305 def=1.0e-15 Ndef=-2.2e-16
 Sec8 k=1 R=windows[4,7]        a<N_R>=0.02 mean eff=0.9583 F(all six)=1.913121 k*dF=-0.08688 k_eff=1.0951 SA=SB=0 SC=-1.551e-01 IG_obs=0.098942 CMI=0.092748 (undistorted 0.094395, IG undistorted 0.102753) IG_obs-CMI=+0.006195 def=4.4e-16 Ndef=-2.2e-16
 Sec8 k=1 R=windows[4,7]        a<N_R>=0.05 mean eff=0.8956 F(all six)=1.784957 k*dF=-0.21504 k_eff=1.2740 SA=SB=0 SC=-3.125e-01 IG_obs=0.092097 CMI=0.089468 (undistorted 0.094395, IG undistorted 0.102753) IG_obs-CMI=+0.002629 def=1.2e-15 Ndef=-2.2e-16
 Sec8 k=1 R=windows[4,7]        a<N_R>=0.10 mean eff=0.7914 F(all six)=1.591685 k*dF=-0.40831 k_eff=1.6901 SA=SB=0 SC=-3.880e-01 IG_obs=0.077634 CMI=0.081558 (undistorted 0.094395, IG undistorted 0.102753) IG_obs-CMI=-0.003924 def=2.2e-16 Ndef=-2.2e-16
 Sec8 k=1 R=[0,9.5]             a<N_R>=0.01 mean eff=0.9798 F(all six)=1.959097 k*dF=-0.04090 k_eff=1.0426 SA=SB=0 SC=-7.762e-02 IG_obs=0.101013 Ndef=-2.2e-16
 Sec8 k=1 R=[0,9.5]             a<N_R>=0.02 mean eff=0.9595 F(all six)=1.918295 k*dF=-0.08171 k_eff=1.0890 SA=SB=0 SC=-1.465e-01 IG_obs=0.099149 Ndef=-2.2e-16
 Sec8 k=1 R=[0,9.5]             a<N_R>=0.05 mean eff=0.8989 F(all six)=1.797869 k*dF=-0.20213 k_eff=1.2533 SA=SB=0 SC=-2.975e-01 IG_obs=0.092749 Ndef=-2.2e-16
 Sec8 k=1 R=[0,9.5]             a<N_R>=0.10 mean eff=0.7978 F(all six)=1.615896 k*dF=-0.38410 k_eff=1.6237 SA=SB=0 SC=-3.761e-01 IG_obs=0.079447 Ndef=-2.2e-16
 Sec8 k=3 R=windows[4,7]        a<N_R>=0.01 mean eff=0.9864 F(all six)=1.323638 k*dF=-0.02909 k_eff=3.0899 SA=SB=0 SC=-6.304e-03 IG_obs=0.101550 CMI=0.099914 (undistorted 0.100764, IG undistorted 0.102753) IG_obs-CMI=+0.001636 def=2.9e-15 Ndef=7.8e-16
 Sec8 k=3 R=windows[4,7]        a<N_R>=0.02 mean eff=0.9728 F(all six)=1.313882 k*dF=-0.05836 k_eff=3.1859 SA=SB=0 SC=-1.232e-02 IG_obs=0.100280 CMI=0.099011 (undistorted 0.100764, IG undistorted 0.102753) IG_obs-CMI=+0.001270 def=2.0e-15 Ndef=7.8e-16
 Sec8 k=3 R=windows[4,7]        a<N_R>=0.05 mean eff=0.9319 F(all six)=1.284312 k*dF=-0.14706 k_eff=3.5173 SA=SB=0 SC=-2.845e-02 IG_obs=0.096026 CMI=0.095913 (undistorted 0.100764, IG undistorted 0.102753) IG_obs-CMI=+0.000113 def=2.4e-15 Ndef=7.8e-16
 Sec8 k=3 R=windows[4,7]        a<N_R>=0.10 mean eff=0.8638 F(all six)=1.234608 k*dF=-0.29618 k_eff=4.2624 SA=SB=0 SC=-4.781e-02 IG_obs=0.087163 CMI=0.088981 (undistorted 0.100764, IG undistorted 0.102753) IG_obs-CMI=-0.001818 def=4.0e-15 Ndef=7.8e-16
 Sec8 k=3 R=[0,9.5]             a<N_R>=0.01 mean eff=0.9866 F(all six)=1.324211 k*dF=-0.02737 k_eff=3.0844 SA=SB=0 SC=-5.936e-03 IG_obs=0.101606 Ndef=-2.2e-14
 Sec8 k=3 R=[0,9.5]             a<N_R>=0.02 mean eff=0.9732 F(all six)=1.315033 k*dF=-0.05490 k_eff=3.1743 SA=SB=0 SC=-1.161e-02 IG_obs=0.100399 Ndef=-2.2e-14
 Sec8 k=3 R=[0,9.5]             a<N_R>=0.05 mean eff=0.9330 F(all six)=1.287226 k*dF=-0.13832 k_eff=3.4816 SA=SB=0 SC=-2.688e-02 IG_obs=0.096378 Ndef=-2.2e-14
 Sec8 k=3 R=[0,9.5]             a<N_R>=0.10 mean eff=0.8659 F(all six)=1.240503 k*dF=-0.27849 k_eff=4.1580 SA=SB=0 SC=-4.544e-02 IG_obs=0.088111 Ndef=-2.2e-14
 Table1 k=3 means 2 R=windows   a<N_R>=0.01 mean eff=0.9850 F(all six)=1.319946 k*dF=-0.04016 k_eff=3.1255 SA=SB=0 SC=-8.665e-03 IG_obs=0.040464 CMI=0.038699 (undistorted 0.040309, IG undistorted 0.042579) IG_obs-CMI=+0.001765 def=4.4e-16 Ndef=-2.2e-16
 Table1 k=3 means 2 R=windows   a<N_R>=0.02 mean eff=0.9700 F(all six)=1.306456 k*dF=-0.08063 k_eff=3.2631 SA=SB=0 SC=-1.686e-02 IG_obs=0.038312 CMI=0.037041 (undistorted 0.040309, IG undistorted 0.042579) IG_obs-CMI=+0.001270 def=2.2e-16 Ndef=-2.2e-16
 Table1 k=3 means 2 R=windows   a<N_R>=0.05 mean eff=0.9250 F(all six)=1.265482 k*dF=-0.20355 k_eff=3.7667 SA=SB=0 SC=-3.828e-02 IG_obs=0.031676 CMI=0.031817 (undistorted 0.040309, IG undistorted 0.042579) IG_obs-CMI=-0.000140 def=2.2e-16 Ndef=-2.2e-16
 Table1 k=3 means 2 R=windows   a<N_R>=0.10 mean eff=0.8500 F(all six)=1.196463 k*dF=-0.41061 k_eff=5.0900 SA=SB=0 SC=-6.162e-02 IG_obs=0.020460 CMI=0.022745 (undistorted 0.040309, IG undistorted 0.042579) IG_obs-CMI=-0.002285 def=-2.2e-16 Ndef=-2.2e-16

(d1') local occupancy, window j keeps with (1 - a X_j), a chosen so that a <X_j> = given value in the middle window
 Sec8 k=1     a<X_2>=0.01 k*dF(11,22,33,12,13,23)=[-0.03786, -0.05105, -0.0707, -0.03353, -0.04363, -0.05004] SA=-0.01080 SB=+0.00184
 Sec8 k=1     a<X_2>=0.02 k*dF(11,22,33,12,13,23)=[-0.07578, -0.10209, -0.14112, -0.06729, -0.088, -0.10039] SA=-0.02110 SB=+0.00416
 Sec8 k=1     a<X_2>=0.05 k*dF(11,22,33,12,13,23)=[-0.18918, -0.25307, -0.34348, -0.1693, -0.22515, -0.25084] SA=-0.04681 SB=+0.01508
 Sec8 k=3     a<X_2>=0.01 k*dF(11,22,33,12,13,23)=[-0.02528, -0.03413, -0.04737, -0.02237, -0.02907, -0.03343] SA=-0.00243 SB=+0.00039
 Sec8 k=3     a<X_2>=0.02 k*dF(11,22,33,12,13,23)=[-0.05069, -0.0685, -0.09518, -0.04493, -0.05861, -0.06725] SA=-0.00484 SB=+0.00084
 Sec8 k=3     a<X_2>=0.05 k*dF(11,22,33,12,13,23)=[-0.1276, -0.17276, -0.24039, -0.11372, -0.15018, -0.17083] SA=-0.01178 SB=+0.00263
 Table1 k=3   a<X_2>=0.01 k*dF(11,22,33,12,13,23)=[-0.06705, -0.06705, -0.06705, -0.02689, -0.02689, -0.02689] SA=-0.01339 SB=+0.00000
 Table1 k=3   a<X_2>=0.02 k*dF(11,22,33,12,13,23)=[-0.13482, -0.13482, -0.13482, -0.05421, -0.05421, -0.05421] SA=-0.02687 SB=+0.00000
 Table1 k=3   a<X_2>=0.05 k*dF(11,22,33,12,13,23)=[-0.34172, -0.34172, -0.34172, -0.13871, -0.13871, -0.13871] SA=-0.06767 SB=+0.00000

(d2) clusters: P(X=2)=f else 1 (E[X]=1+f, E[X(X-1)]=2f); centre spread s_c, internal spread s_i
 Sec8 k=1   f=0.05 s_c=0.00 s_i=0.10 means=[2.5599, 3.8189, 5.6971] k*dF(11,22,33,12,13,23)=[0.03295, 0.02209, 0.01481, 0.00171, 0.0, 0.00114] SA=+0.02233 SB=+0.00143 SC=-0.00285
 Sec8 k=1   f=0.05 s_c=0.00 s_i=0.25 means=[2.5706, 3.835, 5.7211] k*dF(11,22,33,12,13,23)=[0.02648, 0.01775, 0.0119, 0.00423, 1e-05, 0.00284] SA=+0.01636 SB=+0.00353 SC=-0.00709
 Sec8 k=1   f=0.05 s_c=0.00 s_i=0.50 means=[2.6095, 3.8929, 5.8075] k*dF(11,22,33,12,13,23)=[0.01751, 0.01174, 0.00787, 0.00685, 0.00058, 0.00459] SA=+0.00836 SB=+0.00514 SC=-0.01092
 Sec8 k=1   f=0.05 s_c=0.00 s_i=1.00 means=[2.7709, 4.1336, 6.1667] k*dF(11,22,33,12,13,23)=[0.00892, 0.00598, 0.00401, 0.0058, 0.00238, 0.00389] SA=+0.00228 SB=+0.00247 SC=-0.00735
 Sec8 k=1   f=0.05 s_c=0.30 s_i=0.20 means=[2.5846, 3.8557, 5.7521] k*dF(11,22,33,12,13,23)=[0.02843, 0.01906, 0.01277, 0.00338, 0.0, 0.00226] SA=+0.01820 SB=+0.00282 SC=-0.00566
 Sec8 k=1   f=0.10 s_c=0.00 s_i=0.10 means=[2.6818, 4.0007, 5.9684] k*dF(11,22,33,12,13,23)=[0.06005, 0.04025, 0.02698, 0.00311, 0.0, 0.00209] SA=+0.04069 SB=+0.00260 SC=-0.00521
 Sec8 k=1   f=0.10 s_c=0.00 s_i=0.25 means=[2.6931, 4.0176, 5.9935] k*dF(11,22,33,12,13,23)=[0.04826, 0.03235, 0.02169, 0.00771, 1e-05, 0.00517] SA=+0.02980 SB=+0.00643 SC=-0.01295
 Sec8 k=1   f=0.10 s_c=0.00 s_i=0.50 means=[2.7338, 4.0783, 6.0841] k*dF(11,22,33,12,13,23)=[0.03191, 0.02139, 0.01434, 0.01248, 0.00106, 0.00837] SA=+0.01524 SB=+0.00936 SC=-0.02000
 Sec8 k=1   f=0.10 s_c=0.00 s_i=1.00 means=[2.9028, 4.3305, 6.4603] k*dF(11,22,33,12,13,23)=[0.01625, 0.01089, 0.0073, 0.01057, 0.00433, 0.00708] SA=+0.00415 SB=+0.00449 SC=-0.01347
 Sec8 k=1   f=0.10 s_c=0.30 s_i=0.20 means=[2.7076, 4.0393, 6.026] k*dF(11,22,33,12,13,23)=[0.0518, 0.03473, 0.02328, 0.00616, 0.0, 0.00413] SA=+0.03317 SB=+0.00514 SC=-0.01034
 Sec8 k=1   f=0.20 s_c=0.00 s_i=0.10 means=[2.9256, 4.3644, 6.511] k*dF(11,22,33,12,13,23)=[0.10091, 0.06764, 0.04534, 0.00523, 0.0, 0.0035] SA=+0.06839 SB=+0.00437 SC=-0.00877
 Sec8 k=1   f=0.20 s_c=0.00 s_i=0.25 means=[2.9379, 4.3828, 6.5384] k*dF(11,22,33,12,13,23)=[0.08111, 0.05437, 0.03645, 0.01296, 2e-05, 0.00869] SA=+0.05009 SB=+0.01080 SC=-0.02185
 Sec8 k=1   f=0.20 s_c=0.00 s_i=0.50 means=[2.9823, 4.449, 6.6372] k*dF(11,22,33,12,13,23)=[0.05363, 0.03595, 0.0241, 0.02098, 0.00178, 0.01406] SA=+0.02562 SB=+0.01573 SC=-0.03384
 Sec8 k=1   f=0.20 s_c=0.00 s_i=1.00 means=[3.1667, 4.7242, 7.0476] k*dF(11,22,33,12,13,23)=[0.02731, 0.01831, 0.01227, 0.01776, 0.00728, 0.0119] SA=+0.00698 SB=+0.00755 SC=-0.02280
 Sec8 k=1   f=0.20 s_c=0.30 s_i=0.20 means=[2.9538, 4.4065, 6.5738] k*dF(11,22,33,12,13,23)=[0.08706, 0.05836, 0.03912, 0.01035, 0.0, 0.00694] SA=+0.05575 SB=+0.00864 SC=-0.01743
 Sec8 k=1   f=0.50 s_c=0.00 s_i=0.10 means=[3.657, 5.4555, 8.1387] k*dF(11,22,33,12,13,23)=[0.16146, 0.10823, 0.07255, 0.00836, 0.0, 0.00561] SA=+0.10942 SB=+0.00699 SC=-0.01406
 Sec8 k=1   f=0.50 s_c=0.00 s_i=0.25 means=[3.6724, 5.4785, 8.173] k*dF(11,22,33,12,13,23)=[0.12978, 0.08699, 0.05831, 0.02073, 3e-05, 0.0139] SA=+0.08014 SB=+0.01729 SC=-0.03518
 Sec8 k=1   f=0.50 s_c=0.00 s_i=0.50 means=[3.7279, 5.5613, 8.2965] k*dF(11,22,33,12,13,23)=[0.0858, 0.05751, 0.03855, 0.03356, 0.00285, 0.0225] SA=+0.04099 SB=+0.02517 SC=-0.05471
 Sec8 k=1   f=0.50 s_c=0.00 s_i=1.00 means=[3.9584, 5.9052, 8.8095] k*dF(11,22,33,12,13,23)=[0.04369, 0.02929, 0.01963, 0.02841, 0.01165, 0.01905] SA=+0.01117 SB=+0.01208 SC=-0.03689
 Sec8 k=1   f=0.50 s_c=0.30 s_i=0.20 means=[3.6922, 5.5082, 8.2172] k*dF(11,22,33,12,13,23)=[0.1393, 0.09337, 0.06259, 0.01656, 0.0, 0.0111] SA=+0.08920 SB=+0.01383 SC=-0.02802
 Sec8 k=1   X=1+Geom(mean 1), no spread: means=[4.872, 7.2682, 10.8429] k*dF(11,22,33,12,13,23)=[0.41051, 0.27517, 0.18445, 0.0, 0.0, 0.0] SA=+0.29004 SB=+0.00000 SC=+0.00000
 Sec8 k=3   f=0.05 s_c=0.00 s_i=0.10 means=[7.6796, 11.4566, 17.0913] k*dF(11,22,33,12,13,23)=[0.03295, 0.02209, 0.01481, 0.00171, 0.0, 0.00114] SA=+0.00744 SB=+0.00048 SC=-0.00032
 Sec8 k=3   f=0.05 s_c=0.00 s_i=0.25 means=[7.7119, 11.5049, 17.1632] k*dF(11,22,33,12,13,23)=[0.02648, 0.01775, 0.0119, 0.00423, 1e-05, 0.00284] SA=+0.00545 SB=+0.00118 SC=-0.00079
 Sec8 k=3   f=0.05 s_c=0.00 s_i=0.50 means=[7.8285, 11.6787, 17.4226] k*dF(11,22,33,12,13,23)=[0.01751, 0.01174, 0.00787, 0.00685, 0.00058, 0.00459] SA=+0.00279 SB=+0.00171 SC=-0.00121
 Sec8 k=3   f=0.05 s_c=0.00 s_i=1.00 means=[8.3126, 12.4009, 18.5] k*dF(11,22,33,12,13,23)=[0.00892, 0.00598, 0.00401, 0.0058, 0.00238, 0.00389] SA=+0.00076 SB=+0.00082 SC=-0.00082
 Sec8 k=3   f=0.05 s_c=0.30 s_i=0.20 means=[7.7537, 11.5672, 17.2562] k*dF(11,22,33,12,13,23)=[0.02843, 0.01906, 0.01277, 0.00338, 0.0, 0.00226] SA=+0.00607 SB=+0.00094 SC=-0.00063
 Sec8 k=3   f=0.10 s_c=0.00 s_i=0.10 means=[8.0453, 12.0022, 17.9052] k*dF(11,22,33,12,13,23)=[0.06005, 0.04025, 0.02698, 0.00311, 0.0, 0.00209] SA=+0.01356 SB=+0.00087 SC=-0.00058
 Sec8 k=3   f=0.10 s_c=0.00 s_i=0.25 means=[8.0792, 12.0527, 17.9805] k*dF(11,22,33,12,13,23)=[0.04826, 0.03235, 0.02169, 0.00771, 1e-05, 0.00517] SA=+0.00993 SB=+0.00214 SC=-0.00144
 Sec8 k=3   f=0.10 s_c=0.00 s_i=0.50 means=[8.2013, 12.2349, 18.2523] k*dF(11,22,33,12,13,23)=[0.03191, 0.02139, 0.01434, 0.01248, 0.00106, 0.00837] SA=+0.00508 SB=+0.00312 SC=-0.00222
 Sec8 k=3   f=0.10 s_c=0.00 s_i=1.00 means=[8.7084, 12.9914, 19.3809] k*dF(11,22,33,12,13,23)=[0.01625, 0.01089, 0.0073, 0.01057, 0.00433, 0.00708] SA=+0.00138 SB=+0.00150 SC=-0.00150
 Sec8 k=3   f=0.10 s_c=0.30 s_i=0.20 means=[8.1229, 12.118, 18.0779] k*dF(11,22,33,12,13,23)=[0.0518, 0.03473, 0.02328, 0.00616, 0.0, 0.00413] SA=+0.01106 SB=+0.00171 SC=-0.00115
 Sec8 k=3   f=0.20 s_c=0.00 s_i=0.10 means=[8.7767, 13.0933, 19.5329] k*dF(11,22,33,12,13,23)=[0.10091, 0.06764, 0.04534, 0.00523, 0.0, 0.0035] SA=+0.02280 SB=+0.00146 SC=-0.00097
 Sec8 k=3   f=0.20 s_c=0.00 s_i=0.25 means=[8.8136, 13.1484, 19.6151] k*dF(11,22,33,12,13,23)=[0.08111, 0.05437, 0.03645, 0.01296, 2e-05, 0.00869] SA=+0.01670 SB=+0.00360 SC=-0.00243
 Sec8 k=3   f=0.20 s_c=0.00 s_i=0.50 means=[8.9468, 13.3471, 19.9116] k*dF(11,22,33,12,13,23)=[0.05363, 0.03595, 0.0241, 0.02098, 0.00178, 0.01406] SA=+0.00854 SB=+0.00524 SC=-0.00376
 Sec8 k=3   f=0.20 s_c=0.00 s_i=1.00 means=[9.5001, 14.1725, 21.1428] k*dF(11,22,33,12,13,23)=[0.02731, 0.01831, 0.01227, 0.01776, 0.00728, 0.0119] SA=+0.00233 SB=+0.00252 SC=-0.00253
 Sec8 k=3   f=0.20 s_c=0.30 s_i=0.20 means=[8.8614, 13.2196, 19.7213] k*dF(11,22,33,12,13,23)=[0.08706, 0.05836, 0.03912, 0.01035, 0.0, 0.00694] SA=+0.01858 SB=+0.00288 SC=-0.00194
 Sec8 k=3   f=0.50 s_c=0.00 s_i=0.10 means=[10.9709, 16.3666, 24.4161] k*dF(11,22,33,12,13,23)=[0.16146, 0.10823, 0.07255, 0.00836, 0.0, 0.00561] SA=+0.03647 SB=+0.00233 SC=-0.00156
 Sec8 k=3   f=0.50 s_c=0.00 s_i=0.25 means=[11.0171, 16.4355, 24.5189] k*dF(11,22,33,12,13,23)=[0.12978, 0.08699, 0.05831, 0.02073, 3e-05, 0.0139] SA=+0.02671 SB=+0.00576 SC=-0.00391
 Sec8 k=3   f=0.50 s_c=0.00 s_i=0.50 means=[11.1836, 16.6839, 24.8895] k*dF(11,22,33,12,13,23)=[0.0858, 0.05751, 0.03855, 0.03356, 0.00285, 0.0225] SA=+0.01366 SB=+0.00839 SC=-0.00608
 Sec8 k=3   f=0.50 s_c=0.00 s_i=1.00 means=[11.8751, 17.7156, 26.4285] k*dF(11,22,33,12,13,23)=[0.04369, 0.02929, 0.01963, 0.02841, 0.01165, 0.01905] SA=+0.00372 SB=+0.00403 SC=-0.00410
 Sec8 k=3   f=0.50 s_c=0.30 s_i=0.20 means=[11.0767, 16.5245, 24.6517] k*dF(11,22,33,12,13,23)=[0.1393, 0.09337, 0.06259, 0.01656, 0.0, 0.0111] SA=+0.02973 SB=+0.00461 SC=-0.00311
 Sec8 k=3   X=1+Geom(mean 1), no spread: means=[14.6161, 21.8047, 32.5288] k*dF(11,22,33,12,13,23)=[0.41051, 0.27517, 0.18445, 0.0, 0.0, 0.0] SA=+0.09668 SB=+0.00000 SC=+0.00000
 Table1 k=3 f=0.05 s_c=0.00 s_i=0.10 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.12674, 0.12674, 0.12674, 0.00806, 0.0, 0.00806] SA=+0.04045 SB=+0.00269 SC=-0.00181
 Table1 k=3 f=0.05 s_c=0.00 s_i=0.25 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.10263, 0.10263, 0.10263, 0.02008, 3e-05, 0.02008] SA=+0.02974 SB=+0.00668 SC=-0.00455
 Table1 k=3 f=0.05 s_c=0.00 s_i=0.50 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.06944, 0.06944, 0.06944, 0.03319, 0.00345, 0.03319] SA=+0.01539 SB=+0.00991 SC=-0.00724
 Table1 k=3 f=0.05 s_c=0.00 s_i=1.00 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.0387, 0.0387, 0.0387, 0.03074, 0.01539, 0.03074] SA=+0.00436 SB=+0.00511 SC=-0.00533
 Table1 k=3 f=0.10 s_c=0.00 s_i=0.10 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.24195, 0.24195, 0.24195, 0.01539, 0.0, 0.01539] SA=+0.07723 SB=+0.00513 SC=-0.00347
 Table1 k=3 f=0.10 s_c=0.00 s_i=0.25 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.19593, 0.19593, 0.19593, 0.03833, 7e-05, 0.03833] SA=+0.05678 SB=+0.01276 SC=-0.00884
 Table1 k=3 f=0.10 s_c=0.00 s_i=0.50 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.13256, 0.13256, 0.13256, 0.06336, 0.00659, 0.06336] SA=+0.02938 SB=+0.01893 SC=-0.01424
 Table1 k=3 f=0.10 s_c=0.00 s_i=1.00 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.07388, 0.07388, 0.07388, 0.05868, 0.02939, 0.05868] SA=+0.00832 SB=+0.00976 SC=-0.01054
 Table1 k=3 f=0.20 s_c=0.00 s_i=0.10 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.44358, 0.44358, 0.44358, 0.02821, 0.0, 0.02821] SA=+0.14159 SB=+0.00940 SC=-0.00645
 Table1 k=3 f=0.20 s_c=0.00 s_i=0.25 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.3592, 0.3592, 0.3592, 0.07028, 0.00012, 0.07028] SA=+0.10410 SB=+0.02339 SC=-0.01670
 Table1 k=3 f=0.20 s_c=0.00 s_i=0.50 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.24303, 0.24303, 0.24303, 0.11616, 0.01208, 0.11616] SA=+0.05385 SB=+0.03470 SC=-0.02747
 Table1 k=3 f=0.20 s_c=0.00 s_i=1.00 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.13545, 0.13545, 0.13545, 0.10758, 0.05388, 0.10758] SA=+0.01526 SB=+0.01790 SC=-0.02049
 Table1 k=3 f=0.50 s_c=0.00 s_i=0.10 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.88716, 0.88716, 0.88716, 0.05642, 0.0, 0.05642] SA=+0.28318 SB=+0.01881 SC=-0.01324
 Table1 k=3 f=0.50 s_c=0.00 s_i=0.25 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.71839, 0.71839, 0.71839, 0.14056, 0.00024, 0.14056] SA=+0.20820 SB=+0.04677 SC=-0.03560
 Table1 k=3 f=0.50 s_c=0.00 s_i=0.50 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.48606, 0.48606, 0.48606, 0.23233, 0.02415, 0.23233] SA=+0.10771 SB=+0.06939 SC=-0.06094
 Table1 k=3 f=0.50 s_c=0.00 s_i=1.00 means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[0.2709, 0.2709, 0.2709, 0.21516, 0.10776, 0.21516] SA=+0.03051 SB=+0.03580 SC=-0.04613
 Table1 k=3 X=1+Geom(mean 1), no spread: means=[2.0, 2.0, 2.0] k*dF(11,22,33,12,13,23)=[3.0, 3.0, 3.0, 0.0, 0.0, 0.0] SA=+1.00000 SB=+0.00000 SC=+0.00000


==> anc/calc_SHORT/item3/breakers.py <==
#!/usr/bin/env python3
"""Item 3 (c) and (d): closed forms, by one- and two-index summation and one-dimensional quadrature,
for three ways of counting hadrons that leave Eq. (nm) of shape k.

Second-order quantities (item-1 style; the definitions used here, since item 1 was not available):
    F_jl = <n_j n_l>/(m_j m_l)  (j != l),    F_jj = <n_j (n_j - 1)>/m_j^2,
all six equal 1 + 1/k under Eq. (nm).  dF_jl = F_jl - (1 + 1/k).  Contrasts, as in
scratch_check/bench_moments.py:  SA = mean_j dF_jj - mean_{j<l} dF_jl,  SB = (dF_12 + dF_23)/2 - dF_13,
SC = [kappa_123 - 2 C_12 C_23/m_2]/(m_1 m_2 m_3)  (third order; zero under Eq. (nm)).

(c) INITIAL HADRONS.  Each of the k dipoles present at y = 0 also gives one counted hadron, displaced
    by N(0, sigma_i) (sigma_i = 0: at y = 0, counted in a window whose closed lower edge is 0).
    n = X + Y, X ~ Eq. (nm)(k, lam), Y ~ Multinomial(k; p_1, p_2, p_3, p_out), independent.
    Closed form: F_jl - 1 = (lam_j lam_l - mu_j mu_l)/(k m_j m_l), mu_j = k p_j, m_j = lam_j + mu_j.
(d1) DEPENDENT THINNING.  Every hadron of the event is kept with the common probability
    eps = eps0 max(0, 1 - a N_R), N_R the number of hadrons (before efficiency) in a region R that
    contains the three windows.  Given N_R the hadrons in R are iid in position, so the kept ones form
    a mixed binomial process: n | M ~ Multinomial(M; p_j = lam_j/Lam_R).  Hence, for ANY law of M,
        F_jl = <M(M-1)>/<M>^2  for all six (j, l)   (so SA = SB = 0 identically),
        SC   = F3 - 3 F2 + 2 - 2 (F2 - 1)^2,   F3 = <M(M-1)(M-2)>/<M>^3.
    M | N_R ~ Binomial(N_R, eps(N_R)), N_R ~ NB(k, Lam_R): one- and two-index sums.
(d1') LOCAL OCCUPANCY (for contrast): window j keeps each of its hadrons with eps0 max(0, 1 - a X_j),
    X_j the window's own count before efficiency.  Moments in closed form from the NM factorial moments
    (clipping at zero ignored; at a<X_2> = 0.05 the clipped mass is 4.3e-6 in the third Sec. 8 window at
    k = 1 and 2e-14 at Table 1, and the direct draws of mc_direct_checks.py agree within 0.5 sd).
(d2) CLUSTERS.  A birth gives X hadrons (P(X=2) = f, else 1; or the one-plus-geometric law), the
    cluster centre displaced from the birth by N(0, s_c), each hadron by N(0, s_i) from the centre.
    Given W the hadrons form a Poisson cluster process, so
        dF_jl = c_jl/(m_j m_l),  c_jl = E[X(X-1)] int nu(c) p_j(c) p_l(c) dc,  m_j = E[X] int nu(c) p_j(c) dc,
    nu the centre density (births smeared by s_c), p_j(c) = P(centre + N(0, s_i) in window j).
    Third order (X <= 2, or no spread): SC = (dF13 - dF12 - dF23)/k - 2 dF12 dF23.

Run:  ( ulimit -v 1500000; python3 breakers.py ) > breakers.log   -> breakers.json
"""
import numpy as np, json
from scipy.special import gammaln, ndtr
from scipy.integrate import quad
from lib3 import (DELTA, window_means, initial_probs, IG_from_cov, cmi_from_slices, nm_slice_fn,
                  nb_logpmf, nb_cut, cj_IG, cmi_nm)


def contrasts(dF):
    dF = np.asarray(dF)
    SA = np.mean(np.diag(dF)) - (dF[0, 1] + dF[0, 2] + dF[1, 2])/3
    SB = 0.5*(dF[0, 1] + dF[1, 2]) - dF[0, 2]
    return SA, SB


# =============================================================== (c) initial hadrons
def mult_outcomes(k, p):
    """All (y1, y2, y3) with y1+y2+y3 <= k and their multinomial probabilities (p_out = 1 - sum p)."""
    p = np.asarray(p, float); po = max(0.0, 1 - p.sum())
    out = []
    for y1 in range(k + 1):
        for y2 in range(k + 1 - y1):
            for y3 in range(k + 1 - y1 - y2):
                y0 = k - y1 - y2 - y3
                lp = gammaln(k + 1) - gammaln(y1 + 1) - gammaln(y2 + 1) - gammaln(y3 + 1) - gammaln(y0 + 1)
                pr = np.exp(lp)
                for yy, pp in zip((y1, y2, y3, y0), (p[0], p[1], p[2], po)):
                    pr *= pp**yy if yy > 0 else 1.0
                if pr > 0:
                    out.append(((y1, y2, y3), pr))
    return out


def init_slice_fn(lam, k, p):
    """Slices P(n1, n2 = b, n3) of X + Y, X ~ Eq. (nm)(k, lam), Y ~ Multinomial(k; p)."""
    lam = np.asarray(lam, float)
    outs = mult_outcomes(k, p)
    n1m = nb_cut(k, lam[0]) + k; n3m = nb_cut(k, lam[2]) + k; n2m = nb_cut(k, lam[1]) + k
    base = nm_slice_fn(lam, k, n1m, n3m)

    def sl(b):
        S = np.zeros((n1m + 1, n3m + 1))
        for (y1, y2, y3), pr in outs:
            if b - y2 < 0:
                continue
            T = base(b - y2)
            S[y1:, y3:] += pr*T[:n1m + 1 - y1, :n3m + 1 - y3]
        return S
    return sl, n1m, n3m, n2m


def initial_hadrons(lam, k, p, do_cmi=True):
    lam = np.asarray(lam, float); p = np.asarray(p, float)
    mu = k*p; m = lam + mu
    C = np.outer(lam, lam)/k - k*np.outer(p, p)                 # covariance
    C[np.diag_indices(3)] = lam + lam**2/k + k*p*(1 - p)
    F = 1 + (np.outer(lam, lam) - np.outer(mu, mu))/(k*np.outer(m, m))
    dF = F - (1 + 1/k)
    IGo, rho2, s1, s3 = IG_from_cov(C)
    res = dict(k=k, lam_births=lam.tolist(), p_init=p.tolist(), means=m.tolist(), F=F.tolist(),
               dF=dF.tolist(), k_dF=(k*dF).tolist(), SA_SB=list(contrasts(dF)), slope1=s1, slope3=s3,
               IG_obs=IGo, P_empty=[None]*3)
    # empty-window probabilities: P(X_j = 0) P(Y_j = 0)
    res['P_empty'] = ((1 + lam/k)**(-k)*(1 - p)**k).tolist()
    res['P_empty_NM_at_obs_means'] = None
    if do_cmi:
        sl, n1m, n3m, n2m = init_slice_fn(lam, k, p)
        cmi, mass = cmi_from_slices(sl, n2m)
        res['CMI'] = cmi; res['CMI_mass_deficit'] = 1 - mass
        res['CMI_births_only'] = cmi_nm(lam, k)[0]
        res['IG_births_only'] = cj_IG(lam, k)[2]
    return res


# =============================================================== (d1) dependent thinning
def eps_of_N(N, a, eps0=1.0):
    return eps0*np.clip(1 - a*N, 0.0, 1.0)


def M_law(k, LamR, a, eps0=1.0, Mmax=None):
    """Law of M | N ~ Bin(N, eps(N)), N ~ NB(k, LamR).  Returns P_M (array) and the N-deficit."""
    Nmax = nb_cut(k, LamR)
    N = np.arange(Nmax + 1)
    PN = np.exp(nb_logpmf(N, k, LamR))
    e = eps_of_N(N, a, eps0)
    Mmax = Nmax if Mmax is None else Mmax
    PM = np.zeros(Mmax + 1)
    for n, pn, ee in zip(N, PN, e):          # one count index at a time
        if pn < 1e-300:
            continue
        mm = np.arange(n + 1)
        if ee <= 0:
            PM[0] += pn; continue
        if ee >= 1:
            PM[n] += pn; continue
        lb = gammaln(n + 1) - gammaln(mm + 1) - gammaln(n - mm + 1) + mm*np.log(ee) + (n - mm)*np.log1p(-ee)
        PM[:n + 1] += pn*np.exp(lb)
    return PM, 1 - PN.sum()


def fact_moments(PM):
    M = np.arange(PM.size, dtype=float)
    E1 = np.sum(PM*M); E2 = np.sum(PM*M*(M - 1)); E3 = np.sum(PM*M*(M - 1)*(M - 2))
    return E1, E2, E3


def dep_slice_fn(k, lam_w, a, eps0=1.0, PM=None):
    """Slices of the mixed-binomial law, R = the three windows: P(n) = P_M(N_n) Mult(N_n; p)(n)."""
    lam_w = np.asarray(lam_w, float)
    if PM is None:
        PM, _ = M_law(k, lam_w.sum(), a, eps0)
    p = lam_w/lam_w.sum()
    Mmax = PM.size - 1
    n1m = min(Mmax, nb_cut(k, lam_w[0])); n3m = min(Mmax, nb_cut(k, lam_w[2])); n2m = min(Mmax, nb_cut(k, lam_w[1]))
    n1 = np.arange(n1m + 1)[:, None]; n3 = np.arange(n3m + 1)[None, :]
    lp = np.log(p)
    with np.errstate(divide='ignore'):
        lPM = np.log(PM)

    def sl(b):
        Nt = n1 + b + n3
        ok = Nt <= Mmax
        L = np.where(ok, lPM[np.minimum(Nt, Mmax)], -np.inf)
        L = L + gammaln(Nt + 1) - gammaln(n1 + 1) - gammaln(b + 1) - gammaln(n3 + 1) \
            + n1*lp[0] + b*lp[1] + n3*lp[2]
        return np.exp(L)
    return sl, n1m, n3m, n2m


def dep_thinning(k, lam_w, lam_rest, a, eps0=1.0, do_cmi=True):
    lam_w = np.asarray(lam_w, float)
    LamR = lam_w.sum() + lam_rest
    PM, dN = M_law(k, LamR, a, eps0)
    E1, E2, E3 = fact_moments(PM)
    F2 = E2/E1**2; F3 = E3/E1**3
    SC = F3 - 3*F2 + 2 - 2*(F2 - 1)**2
    p = lam_w/LamR
    m = E1*p
    C = (F2 - 1)*np.outer(m, m); C[np.diag_indices(3)] += m
    IGo, rho2, s1, s3 = IG_from_cov(C)
    res = dict(k=k, a=a, a_meanN=a*LamR, LamR=LamR, mean_eff=E1/(eps0*LamR), F2=F2, dF=F2 - (1 + 1/k),
               k_dF=k*(F2 - (1 + 1/k)), k_eff=1/(F2 - 1), SC=SC, IG_obs=IGo, means=m.tolist(),
               N_deficit=dN)
    if do_cmi and lam_rest == 0:
        sl, n1m, n3m, n2m = dep_slice_fn(k, lam_w, a, eps0, PM)
        cmi, mass = cmi_from_slices(sl, n2m)
        res['CMI'] = cmi; res['CMI_mass_deficit'] = 1 - mass
        res['CMI_undistorted'] = cmi_nm(lam_w, k)[0]
        res['IG_undistorted'] = cj_IG(lam_w, k)[2]
    return res


def local_occupancy(k, lam, a, eps0=1.0):
    """Window j keeps each of its hadrons with eps0 (1 - a X_j) (no clipping; a small), X ~ Eq. (nm).
    Moments from E[X_j^(r) X_l^(s)] = lam_j^r lam_l^s E[W^(r+s)], E[W^q] = prod_{i<q} (1 + i/k)."""
    lam = np.asarray(lam, float)
    EW = lambda q: np.prod([1 + i/k for i in range(q)])
    # powers of X in terms of falling factorials: X = X1, X^2 = X2 + X1, X^3 = X3 + 3X2 + X1, X^4 = X4 + 6X3 + 7X2 + X1
    def fm(j, r): return lam[j]**r
    def E_single(j, poly):  # poly: dict power -> coeff in X_j, returns E[sum coeff X^power]
        S = {1: {1: 1}, 2: {2: 1, 1: 1}, 3: {3: 1, 2: 3, 1: 1}, 4: {4: 1, 3: 6, 2: 7, 1: 1}}
        tot = 0.0
        for pw, cf in poly.items():
            if pw == 0:
                tot += cf; continue
            for r, s in S[pw].items():
                tot += cf*s*fm(j, r)*EW(r)
        return tot
    def E_pair(j, l, pj, pl):
        S = {1: {1: 1}, 2: {2: 1, 1: 1}, 3: {3: 1, 2: 3, 1: 1}, 4: {4: 1, 3: 6, 2: 7, 1: 1}}
        tot = 0.0
        for pw1, c1 in pj.items():
            for pw2, c2 in pl.items():
                A = S[pw1] if pw1 else {0: 1}; B = S[pw2] if pw2 else {0: 1}
                for r, s1 in A.items():
                    for q, s2 in B.items():
                        tot += c1*c2*s1*s2*(lam[j]**r)*(lam[l]**q)*EW(r + q)
        return tot
    m = np.array([eps0*E_single(j, {1: 1, 2: -a}) for j in range(3)])
    F = np.zeros((3, 3))
    for j in range(3):
        # E[n(n-1)] = eps0^2 E[X(X-1)(1-aX)^2] ; X(X-1)(1-2aX+a^2X^2) = X^2 - X - 2a X^3 + 2a X^2 + a^2 X^4 - a^2 X^3
        E2 = eps0**2*E_single(j, {2: 1 + 2*a, 1: -1, 3: -2*a - a*a, 4: a*a})
        F[j, j] = E2/m[j]**2
        for l in range(j + 1, 3):
            E11 = eps0**2*E_pair(j, l, {1: 1, 2: -a}, {1: 1, 2: -a})
            F[j, l] = F[l, j] = E11/(m[j]*m[l])
    dF = F - (1 + 1/k)
    return dict(k=k, a=a, means=m.tolist(), F=F.tolist(), dF=dF.tolist(), k_dF=(k*dF).tolist(),
                SA_SB=list(contrasts(dF)))


# =============================================================== (d2) clusters
def cluster_shift(k, edges, s_c, s_i, EX, EXX, geometry='cascade', flat_density=None, D=DELTA):
    """dF_jl = c_jl/(m_j m_l).  geometry 'cascade': birth density k D e^{D y} on y > 0; 'flat':
    centre density flat_density per unit rapidity on the whole line (then pass s_c = 0)."""
    edges = np.asarray(edges, float)
    lo, hi = edges[:-1], edges[1:]
    if geometry == 'cascade':
        if s_c > 0:
            nu = lambda c: k*D*np.exp(D*c + 0.5*(D*s_c)**2)*ndtr(c/s_c + D*s_c)
        else:
            nu = lambda c: k*D*np.exp(D*c)*(c > 0)
        cmin = 0.0 if s_c == 0 else -12*s_c
    else:
        nu = lambda c: flat_density
        cmin = lo[0] - 14*max(s_i, 1e-9)

    def pj(c, j):
        if s_i == 0:
            return float(lo[j] <= c < hi[j])
        return ndtr((hi[j] - c)/s_i) - ndtr((lo[j] - c)/s_i)
    cmax = hi[-1] + 14*max(s_i, 1e-9)
    pts = sorted(set([x for x in list(edges) if cmin < x < cmax]))
    m = np.array([EX*quad(lambda c: nu(c)*pj(c, j), cmin, cmax, points=pts, limit=500, epsrel=1e-12)[0] for j in range(3)])
    cc = np.zeros((3, 3))
    for j in range(3):
        for l in range(j, 3):
            v = quad(lambda c: nu(c)*pj(c, j)*pj(c, l), cmin, cmax, points=pts, limit=500, epsrel=1e-12)[0]
            cc[j, l] = cc[l, j] = EXX*v
    dF = cc/np.outer(m, m)
    # third order, valid when no cluster puts a hadron in each of the three windows (X <= 2, or no
    # spread): kappa_123 = 2 m1 m2 m3/k^2 + (c12 m3 + c13 m2 + c23 m1)/k, hence
    # SC = (dF13 - dF12 - dF23)/k - 2 dF12 dF23
    SC = (dF[0, 2] - dF[0, 1] - dF[1, 2])/k - 2*dF[0, 1]*dF[1, 2]
    return dict(k=k, s_c=s_c, s_i=s_i, EX=EX, EXX=EXX, means=m.tolist(), dF=dF.tolist(), k_dF=(k*dF).tolist(),
                SA_SB=list(contrasts(dF)), F=(dF + 1 + 1/k).tolist(), SC=SC)


if __name__ == '__main__':
    out = {}
    SEC8 = 4 + np.arange(4.0)
    # ------------------------------------------------ (c)
    print("(c) the k dipoles present at y = 0 each give one counted hadron, displaced by N(0, sigma)")
    out['initial'] = []
    for y0 in (0.0, 1.0, 2.0, 4.0):
        edges = y0 + np.arange(4.0)
        for k in (1, 3):
            for s in (0.0, 0.1, 0.25, 0.5, 1.0):
                lam = k*window_means(edges, s)
                p = initial_probs(edges, s)
                if y0 > 0 and s == 0:
                    continue
                r = initial_hadrons(lam, k, p, do_cmi=(y0 <= 1.0))
                r.update(y0=y0, sigma=s)
                out['initial'].append(r)
                cm = f" CMI={r['CMI']:.6f} (births only {r['CMI_births_only']:.6f}, deficit {r['CMI_mass_deficit']:.1e}) IG_obs-CMI={r['IG_obs']-r['CMI']:+.6f}" if 'CMI' in r else ''
                print(f" y0={y0:.0f} k={k} sigma={s:4.2f} p_init={np.round(p, 6).tolist()} means={np.round(r['means'], 5).tolist()} "
                      f"k*dF(11,22,33,12,13,23)={np.round([r['k_dF'][0][0], r['k_dF'][1][1], r['k_dF'][2][2], r['k_dF'][0][1], r['k_dF'][0][2], r['k_dF'][1][2]], 5).tolist()} "
                      f"SA={r['SA_SB'][0]:+.5f} SB={r['SA_SB'][1]:+.5f} slopes={r['slope1']:.5f},{r['slope3']:.5f} IG_obs={r['IG_obs']:.6f}{cm}")
    # ------------------------------------------------ (d1)
    print("\n(d1) dependent thinning eps = max(0, 1 - a N_R), common to every hadron of the event")
    out['dep'] = []
    cfgs = []
    for k in (1, 3):
        lamw = k*window_means(SEC8, 0.0)
        cfgs.append((f'Sec8 k={k} R=windows[4,7]', k, lamw, 0.0))
        cfgs.append((f'Sec8 k={k} R=[0,9.5]', k, lamw, k*np.expm1(DELTA*9.5) - lamw.sum()))
    cfgs.append(('Table1 k=3 means 2 R=windows', 3, np.array([2.0, 2.0, 2.0]), 0.0))
    for name, k, lamw, lrest in cfgs:
        for aN in (0.01, 0.02, 0.05, 0.10):
            a = aN/(lamw.sum() + lrest)
            r = dep_thinning(k, lamw, lrest, a, do_cmi=(lrest == 0))
            r['config'] = name
            out['dep'].append(r)
            cm = f" CMI={r['CMI']:.6f} (undistorted {r['CMI_undistorted']:.6f}, IG undistorted {r['IG_undistorted']:.6f}) IG_obs-CMI={r['IG_obs']-r['CMI']:+.6f} def={r['CMI_mass_deficit']:.1e}" if 'CMI' in r else ''
            print(f" {name:30s} a<N_R>={aN:.2f} mean eff={r['mean_eff']:.4f} F(all six)={r['F2']:.6f} k*dF={r['k_dF']:+.5f} "
                  f"k_eff={r['k_eff']:.4f} SA=SB=0 SC={r['SC']:+.3e} IG_obs={r['IG_obs']:.6f}{cm} Ndef={r['N_deficit']:.1e}")
    print("\n(d1') local occupancy, window j keeps with (1 - a X_j), a chosen so that a <X_j> = given value in the middle window")
    out['local'] = []
    for name, k, lamw in (('Sec8 k=1', 1, window_means(SEC8, 0.0)), ('Sec8 k=3', 3, 3*window_means(SEC8, 0.0)),
                          ('Table1 k=3', 3, np.array([2.0, 2.0, 2.0]))):
        for aN in (0.01, 0.02, 0.05):
            a = aN/lamw[1]
            r = local_occupancy(k, lamw, a)
            r['config'] = name; r['a_meanX2'] = aN
            out['local'].append(r)
            kd = r['k_dF']
            print(f" {name:12s} a<X_2>={aN:.2f} k*dF(11,22,33,12,13,23)={np.round([kd[0][0], kd[1][1], kd[2][2], kd[0][1], kd[0][2], kd[1][2]], 5).tolist()} "
                  f"SA={r['SA_SB'][0]:+.5f} SB={r['SA_SB'][1]:+.5f}")
    # ------------------------------------------------ (d2)
    print("\n(d2) clusters: P(X=2)=f else 1 (E[X]=1+f, E[X(X-1)]=2f); centre spread s_c, internal spread s_i")
    out['clusters'] = []
    for geo in ('Sec8 k=1', 'Sec8 k=3', 'Table1 k=3'):
        for f in (0.05, 0.1, 0.2, 0.5):
            for s_c, s_i in ((0.0, 0.1), (0.0, 0.25), (0.0, 0.5), (0.0, 1.0), (0.3, 0.2)):
                if geo.startswith('Sec8'):
                    k = int(geo[-1])
                    r = cluster_shift(k, SEC8, s_c, s_i, 1 + f, 2*f, 'cascade')
                else:
                    if s_c > 0:
                        continue
                    k = 3
                    r = cluster_shift(k, np.arange(4.0), 0.0, s_i, 1 + f, 2*f, 'flat', flat_density=2.0/(1 + f))
                r.update(config=geo, f=f)
                out['clusters'].append(r)
                kd = r['k_dF']
                print(f" {geo:10s} f={f:.2f} s_c={s_c:.2f} s_i={s_i:.2f} means={np.round(r['means'], 4).tolist()} "
                      f"k*dF(11,22,33,12,13,23)={np.round([kd[0][0], kd[1][1], kd[2][2], kd[0][1], kd[0][2], kd[1][2]], 5).tolist()} "
                      f"SA={r['SA_SB'][0]:+.5f} SB={r['SA_SB'][1]:+.5f} SC={r['SC']:+.5f}")
        # one plus geometric of mean one, all hadrons at the birth point (compound_counting.py of XS6)
        if geo.startswith('Sec8'):
            k = int(geo[-1]); r = cluster_shift(k, SEC8, 0.0, 0.0, 2.0, 4.0, 'cascade')
        else:
            k = 3; r = cluster_shift(k, np.arange(4.0), 0.0, 0.0, 2.0, 4.0, 'flat', flat_density=1.0)
        r.update(config=geo, f='1+geom(1)')
        out['clusters'].append(r)
        kd = r['k_dF']
        print(f" {geo:10s} X=1+Geom(mean 1), no spread: means={np.round(r['means'], 4).tolist()} "
              f"k*dF(11,22,33,12,13,23)={np.round([kd[0][0], kd[1][1], kd[2][2], kd[0][1], kd[0][2], kd[1][2]], 5).tolist()} "
              f"SA={r['SA_SB'][0]:+.5f} SB={r['SA_SB'][1]:+.5f} SC={r['SC']:+.5f}")
    json.dump(out, open('breakers.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item3/dep_check.log <==
calc_SHORT/item3/dep_check.py:44: RuntimeWarning: invalid value encountered in multiply
  L = L + np.where(rr > 0, rr*lq, 0.0)
Table1 k=3 a<N>=0.00: CMI route 1 (P_M) 0.040309300  route 2 (sum over N) 0.040309300  diff +1.0e-16  mass2 deficit 0.0e+00  IG_obs 0.042578904, Eq. (nm) information 0.040309300
Table1 k=3 a<N>=0.05: CMI route 1 (P_M) 0.031816668  route 2 (sum over N) 0.031816668  diff +6.9e-18  mass2 deficit 1.1e-16  IG_obs 0.031676406
Table1 k=3 a<N>=0.10: CMI route 1 (P_M) 0.022744740  route 2 (sum over N) 0.022744740  diff -3.5e-18  mass2 deficit -2.2e-16  IG_obs 0.020460008
Sec8 k=1 a<N>=0.00: CMI route 1 (P_M) 0.094395331  route 2 (sum over N) 0.094395331  diff -4.2e-17  mass2 deficit 7.8e-16  IG_obs 0.102752829, Eq. (nm) information 0.094395331
Sec8 k=1 a<N>=0.05: CMI route 1 (P_M) 0.089467770  route 2 (sum over N) 0.089467770  diff -4.2e-17  mass2 deficit 1.1e-15  IG_obs 0.092097263
Sec8 k=1 a<N>=0.10: CMI route 1 (P_M) 0.081558081  route 2 (sum over N) 0.081558081  diff +9.7e-17  mass2 deficit 6.7e-16  IG_obs 0.077634095

real	2m29.721s
user	2m5.272s
sys	0m24.433s


==> anc/calc_SHORT/item3/dep_check.py <==
#!/usr/bin/env python3
"""Second route for the dependent-thinning law of breakers.py (d1), R = the three windows.

breakers.py builds P(n) = P_M(N_n) Multinomial(N_n; p)(n), N_n = n1+n2+n3, with P_M the law of the
kept total (sum over N of NB(N) Bin(M; N, eps(N))).  Here the same law is built without P_M:
given the pre-efficiency total N, the kept counts are Multinomial(N; eps p1, eps p2, eps p3, 1 - eps),
eps = max(0, 1 - a N), so P(n) = sum_{N >= N_n} NB(N; k, Lam) Mult(...).  Slices over (n1, n3) at
each n2, a running sum over N; no array with three count indices.
Also the guard a = 0, where both must return Eq. (nm) and its information.

Run:  ( ulimit -v 1500000; python3 dep_check.py ) > dep_check.log
"""
import numpy as np
from scipy.special import gammaln
from lib3 import window_means, nb_logpmf, nb_cut, cmi_from_slices, cmi_nm
from breakers import dep_thinning

SEC8 = 4 + np.arange(4.0)


def route2(k, lam_w, a, n1m, n3m, n2m):
    lam_w = np.asarray(lam_w, float); Lam = lam_w.sum(); p = lam_w/Lam
    Nmax = nb_cut(k, Lam)
    PN = np.exp(nb_logpmf(np.arange(Nmax + 1), k, Lam))
    n1 = np.arange(n1m + 1)[:, None]; n3 = np.arange(n3m + 1)[None, :]

    def sl(b):
        S = np.zeros((n1m + 1, n3m + 1))
        for N in range(b, Nmax + 1):
            if PN[N] < 1e-300:
                continue
            e = max(0.0, 1 - a*N)
            r = N - n1 - b - n3                       # hadrons lost
            ok = r >= 0
            rr = np.where(ok, r, 0)
            if e <= 0:
                if b == 0:
                    S[0, 0] += PN[N]
                continue
            with np.errstate(divide='ignore'):
                lq = np.log1p(-e) if e < 1 else -np.inf
            L = gammaln(N + 1) - gammaln(n1 + 1) - gammaln(b + 1) - gammaln(n3 + 1) - gammaln(rr + 1) \
                + (n1 + b + n3)*np.log(e) + n1*np.log(p[0]) + b*np.log(p[1]) + n3*np.log(p[2])
            L = L + np.where(rr > 0, rr*lq, 0.0)
            S += np.where(ok, PN[N]*np.exp(L), 0.0)
        return S
    return sl


for name, k, lamw in (('Table1 k=3', 3, np.array([2.0, 2.0, 2.0])), ('Sec8 k=1', 1, window_means(SEC8, 0.0))):
    for aN in (0.0, 0.05, 0.10):
        a = aN/lamw.sum()
        r1 = dep_thinning(k, lamw, 0.0, a, do_cmi=True)
        n1m = nb_cut(k, lamw[0]); n3m = nb_cut(k, lamw[2]); n2m = nb_cut(k, lamw[1])
        sl2 = route2(k, lamw, a, n1m, n3m, n2m)
        cmi2, mass2 = cmi_from_slices(sl2, n2m)
        extra = f", Eq. (nm) information {cmi_nm(lamw, k)[0]:.9f}" if aN == 0 else ''
        print(f"{name} a<N>={aN:.2f}: CMI route 1 (P_M) {r1['CMI']:.9f}  route 2 (sum over N) {cmi2:.9f}  "
              f"diff {r1['CMI'] - cmi2:+.1e}  mass2 deficit {1 - mass2:.1e}  IG_obs {r1['IG_obs']:.9f}{extra}", flush=True)


==> anc/calc_SHORT/item3/dep_crossing.log <==
Table1 k=3: I = I_G(obs) at a<N_R> = 0.04690 (mean efficiency 0.9296, k_eff 3.7072, SC -0.03631, I_G(obs) 0.032371, I 0.032371, mass deficit -2.2e-16)
Sec8 k=1: I = I_G(obs) at a<N_R> = 0.07086 (mean efficiency 0.8521, k_eff 1.4288, SC -0.36840, I_G(obs) 0.086490, I 0.086490, mass deficit 6.7e-16)
Sec8 k=3: I = I_G(obs) at a<N_R> = 0.05285 (mean efficiency 0.9280, k_eff 3.5526, SC -0.02983, I_G(obs) 0.095583, I 0.095583, mass deficit 3.0e-15)

real	0m8.801s
user	0m7.314s
sys	0m1.486s


==> anc/calc_SHORT/item3/dep_crossing.py <==
#!/usr/bin/env python3
"""Item 3 (d1): the occupancy strength a <N_R> (R = the three windows) at which the information left,
I(n1:n3|n2), of the dependent-thinning law reaches the I_G formed from its own partial correlation.
Below that strength I < I_G(obs); above it the inequality is reversed.  Root by brentq on the
difference, each evaluation a one- and two-index summation (breakers.dep_thinning); the root is
located to 1e-5 in a <N_R>.

Run:  ( ulimit -v 1500000; python3 dep_crossing.py ) > dep_crossing.log
"""
import numpy as np
from scipy.optimize import brentq
from lib3 import window_means
from breakers import dep_thinning

SEC8 = 4 + np.arange(4.0)
for name, k, lamw, lo, hi in (('Table1 k=3', 3, np.array([2.0, 2.0, 2.0]), 0.02, 0.05),
                              ('Sec8 k=1', 1, window_means(SEC8, 0.0), 0.05, 0.10),
                              ('Sec8 k=3', 3, 3*window_means(SEC8, 0.0), 0.05, 0.10)):
    L = lamw.sum()
    f = lambda aN: (lambda r: r['IG_obs'] - r['CMI'])(dep_thinning(k, lamw, 0.0, aN/L, do_cmi=True))
    root = brentq(f, lo, hi, xtol=1e-5)
    r = dep_thinning(k, lamw, 0.0, root/L, do_cmi=True)
    print(f"{name}: I = I_G(obs) at a<N_R> = {root:.5f} (mean efficiency {r['mean_eff']:.4f}, k_eff {r['k_eff']:.4f}, "
          f"SC {r['SC']:+.5f}, I_G(obs) {r['IG_obs']:.6f}, I {r['CMI']:.6f}, mass deficit {r['CMI_mass_deficit']:.1e})", flush=True)


==> anc/calc_SHORT/item3/lib3.py <==
#!/usr/bin/env python3
"""Shared routines for item 3.  No array here carries three count indices: joint laws are handled
one middle count n2 at a time, as a two-index slice over (n1, n3).

Conventions (as in XS6 Eq. (nm) and Eq. (means)): the window count n_j is the number of BIRTHS in
window j (the k dipoles present at y = 0 are not counted); W ~ Gamma(shape k, scale 1/k), unit mean;
given W the births form a Poisson process of intensity W k Delta(y) e^{Lambda(y)} dy on y > 0.
"""
import numpy as np
from scipy.special import gammaln, digamma, ndtr

DELTA = 0.4


# ---------------------------------------------------------------- smeared window means
def G_closed(b, sigma, D=DELTA):
    """int_0^inf D e^{D y} Phi((b - y)/sigma) dy  (births on y > 0, Gaussian kernel of width sigma,
    no upper end of the cascade).  sigma = 0 gives e^{D b} - 1 for b > 0."""
    b = np.asarray(b, float)
    if sigma == 0:
        return np.where(b > 0, np.expm1(D*b), 0.0)
    return np.exp(D*b + 0.5*(D*sigma)**2)*ndtr(b/sigma + D*sigma) - ndtr(b/sigma)


def window_means(edges, sigma, D=DELTA):
    """Mean births-landing count per unit k in each window [edges[j], edges[j+1]]."""
    Gv = G_closed(np.asarray(edges, float), sigma, D)
    return np.diff(Gv)


def initial_probs(edges, sigma):
    """Probability that a hadron emitted at y = 0 and displaced by N(0, sigma) lands in each window.
    sigma = 0: the hadron sits at y = 0 and is counted in a window whose closed lower edge is 0."""
    e = np.asarray(edges, float)
    if sigma == 0:
        return np.array([1.0 if (e[j] <= 0.0 <= e[j+1]) else 0.0 for j in range(len(e)-1)])
    return np.diff(ndtr(e/sigma))


# ---------------------------------------------------------------- bound quantities
def cj_IG(lam, k):
    lam = np.asarray(lam, float)
    c1, c3 = lam[0]/(k + lam[1]), lam[2]/(k + lam[1])
    IG = 0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3))
    f = c1*c3/(1 + c1 + c3)
    return c1, c3, IG, f


def IG_from_cov(C):
    """-1/2 ln(1 - rho^2), rho the linear partial correlation of n1, n3 given n2, from a 3x3 covariance."""
    C = np.asarray(C, float)
    p13 = C[0, 2] - C[0, 1]*C[1, 2]/C[1, 1]
    p11 = C[0, 0] - C[0, 1]**2/C[1, 1]
    p33 = C[2, 2] - C[2, 1]**2/C[1, 1]
    rho2 = p13**2/(p11*p33)
    return -0.5*np.log(1 - rho2), rho2, C[0, 1]/C[1, 1], C[2, 1]/C[1, 1]


# ---------------------------------------------------------------- information, one-dimensional route
def nb_logpmf(n, K, mean):
    p = mean/(K + mean)          # 'success' weight per count
    return gammaln(K + n) - gammaln(K) - gammaln(n + 1) + n*np.log(p) + K*np.log1p(-p)


def nb_cut(K, mean, nsd=45.0, extra=40):
    sd = np.sqrt(mean*(1 + mean/K))
    return int(np.ceil(mean + nsd*sd + extra))


def J(K, c):
    """J(K,c) = -cK + cK psi(K+1) + K(1+c)ln(1+c) + lnGamma(K) - E[lnGamma(K+n)], n ~ NB(K, mean Kc).
    Returns (J, tail deficit)."""
    n = np.arange(nb_cut(K, K*c) + 1)
    lp = nb_logpmf(n, K, K*c)
    P = np.exp(lp)
    ElG = np.sum(P*gammaln(K + n))
    return (-c*K + c*K*digamma(K + 1) + K*(1 + c)*np.log1p(c) + gammaln(K) - ElG), 1.0 - P.sum()


def M_info(K, c1, c3):
    j1, d1 = J(K, c1); j3, d3 = J(K, c3); j13, d13 = J(K, c1 + c3)
    return j1 + j3 - j13, max(abs(d1), abs(d3), abs(d13))


def cmi_nm(lam, k):
    """I(n1:n3|n2) under Eq. (nm) of shape k and means lam: sum_b P(n2=b) M(k+b; c1, c3).
    Returns (value, largest deficit)."""
    lam = np.asarray(lam, float)
    c1, c3 = lam[0]/(k + lam[1]), lam[2]/(k + lam[1])
    b = np.arange(nb_cut(k, lam[1]) + 1)
    Pb = np.exp(nb_logpmf(b, k, lam[1]))
    tot, dmax = 0.0, 1.0 - Pb.sum()
    for bi, pb in zip(b, Pb):
        if pb < 1e-300:
            continue
        m, d = M_info(k + bi, c1, c3)
        tot += pb*m; dmax = max(dmax, d)
    return tot, dmax


# ---------------------------------------------------------------- information from a slice routine
def cmi_from_slices(slice_fn, n2max):
    """slice_fn(n2) -> 2-D array P(n1, n2, n3) over (n1, n3) for that n2 (the joint probabilities, not normalized to the slice).
    Returns (I(n1:n3|n2), total mass summed, list of (n2, mass))."""
    tot, mass = 0.0, 0.0
    for b in range(n2max + 1):
        S = slice_fn(b)
        pb = S.sum()
        if pb <= 0:
            continue
        mass += pb
        Pc = S/pb
        r = Pc.sum(1); c = Pc.sum(0)
        nz = Pc > 0
        # logs taken separately: the product r c can underflow where Pc is a positive subnormal
        with np.errstate(divide='ignore'):
            lr = np.log(r); lc = np.log(c)
        L = np.log(Pc[nz]) - (lr[:, None] + lc[None, :])[nz]
        tot += pb*np.sum(Pc[nz]*L)
    return tot, mass


def nm_slice_fn(lam, k, n1max, n3max):
    lam = np.asarray(lam, float)
    L = lam.sum(); a = lam/(k + L); a0 = k/(k + L)
    n1 = np.arange(n1max + 1)[:, None]; n3 = np.arange(n3max + 1)[None, :]
    base = -gammaln(k) - gammaln(n1 + 1) - gammaln(n3 + 1) + n1*np.log(a[0]) + n3*np.log(a[2]) + k*np.log(a0)

    def f(b):
        if b < 0:
            return np.zeros((n1max + 1, n3max + 1))
        return np.exp(base + gammaln(k + n1 + b + n3) - gammaln(b + 1) + b*np.log(a[1]))
    return f


==> anc/calc_SHORT/item3/mc_cascade.json <==
{
 "A0": {
  "name": "A0",
  "nev": 2000000,
  "stat": {
   "m1": 2.437328,
   "m2": 3.6366315,
   "m3": 5.429049,
   "F11": 1.9988850292743459,
   "F22": 1.9992939681676432,
   "F33": 2.0011251362707796,
   "F12": 1.998528310460906,
   "F13": 1.999763059724014,
   "F23": 2.000629007733212,
   "SA": 0.00012791859821192908,
   "SB": -0.00018440062695512793,
   "SC": 0.0031545262564665433
  },
  "se": {
   "m1": 0.0020458832329893857,
   "m2": 0.0029027910068934845,
   "m3": 0.004179521648705759,
   "F11": 0.001855018444987424,
   "F22": 0.002033670832122854,
   "F33": 0.0016631798264414195,
   "F12": 0.0015892803699035709,
   "F13": 0.0014827490109340807,
   "F23": 0.0016808200757838982,
   "SA": 0.00032557597027591364,
   "SB": 0.0008025805748519242,
   "SC": 0.005519187759704726
  },
  "empty": [
   0.29077,
   0.2157815,
   0.155498,
   0.079942
  ],
  "empty_se": [
   0.000321109644124869,
   0.0002908778474357836,
   0.000256240484697481,
   0.0001917697533971403
  ],
  "pgf": [
   0.25957128892086095,
   0.145663107393493,
   0.09798704088857911
  ],
  "pgf_se": [
   0.0002320086519595206,
   0.00021004385736685162,
   0.0001915703168378505
  ],
  "pred_stat": {
   "m1": 2.4360236745355355,
   "m2": 3.6341202817109513,
   "m3": 5.421470390455455,
   "F11": 2.0000000000000004,
   "F22": 2.0000000000000018,
   "F33": 1.9999999999999991,
   "F12": 2.0000000000000018,
   "F13": 2.0,
   "F23": 2.0,
   "SA": 0.0,
   "SB": 8.881784197001252e-16,
   "SC": -3.849157300604767e-15
  },
  "z": {
   "m1": 0.6375366117833711,
   "m2": 0.8651047502507692,
   "m3": 1.8132719917581852,
   "F11": -0.6010564092596631,
   "F22": -0.34717114550029154,
   "F33": 0.6764970647749194,
   "F12": -0.9260100149510537,
   "F13": -0.15979796596648677,
   "F23": 0.37422668986059304,
   "SA": 0.3928993841392004,
   "SB": -0.22975964374672034,
   "SC": 0.5715562495447987
  },
  "pred_empty": [
   0.291034083208165,
   0.21579068716593447,
   0.15572757315619637,
   0.08005370420869759
  ],
  "z_empty": [
   -0.8224082116397539,
   -0.03158427503321799,
   -0.895928512106147,
   -0.5824912777890493
  ],
  "pred_pgf": [
   0.2597136164403565,
   0.14586420041225298,
   0.09810373834800235
  ],
  "z_pgf": [
   -0.6134578098423146,
   -0.9573858587483496,
   -0.6091625328469332
  ],
  "slice_deficit": 0.0,
  "gof_pred": {
   "chi2": 6928.696438782807,
   "df": 6785,
   "p": 0.10922525301506625,
   "cells": 6785,
   "pooled_expected": 17994.820218553068,
   "pooled_observed": 18007.0
  },
  "khat": 1.0002960023196292,
  "gof_fitted_nm": {
   "chi2": 6923.327313344827,
   "df": 6790,
   "p": 0.12663943094746447,
   "cells": 6794,
   "pooled_expected": 18002.426188592566,
   "pooled_observed": 17963.0
  },
  "config": {
   "name": "A0",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 9.5,
   "ktype": 0,
   "s0": 0.0,
   "s1": 0.0,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   2.4360236745355355,
   3.6341202817109517,
   5.4214703904554495
  ],
  "overflow": 0,
  "gen_seconds": 1.5394015312194824
 },
 "A1": {
  "name": "A1",
  "nev": 2000000,
  "stat": {
   "m1": 0.432376,
   "m2": 0.748111,
   "m3": 1.115975,
   "F11": 2.0006578759151603,
   "F22": 1.9989991663415552,
   "F33": 1.9956733576505807,
   "F12": 2.0010156161640023,
   "F13": 1.9991500611074375,
   "F23": 1.996507437843839,
   "SA": -0.00044757173599419,
   "SB": -0.0003885341035170242,
   "SC": -0.0023657613144991993
  },
  "se": {
   "m1": 0.0005565286624910491,
   "m2": 0.0008084619920842885,
   "m3": 0.0010853543148135977,
   "F11": 0.0044808499589573825,
   "F22": 0.003518727744625076,
   "F33": 0.0025203188737309857,
   "F12": 0.0033515043313989135,
   "F13": 0.0029062723480041456,
   "F23": 0.002415799690668844,
   "SA": 0.0015189404713796225,
   "SB": 0.002264538736008047,
   "SC": 0.010150349228962527
  },
  "empty": [
   0.6982035,
   0.572391,
   0.472257,
   0.303308
  ],
  "empty_se": [
   0.00032458848761759095,
   0.0003498282029218056,
   0.0003530087293191204,
   0.00032504788657673197
  ],
  "pgf": [
   0.6442881097859964,
   0.4546259623719927,
   0.35236389585205724
  ],
  "pgf_se": [
   0.000230673055079985,
   0.0002908868288305528,
   0.00030645627076804696
  ],
  "pred_stat": {
   "m1": 0.4325896431674246,
   "m2": 0.7469500322925597,
   "m3": 1.116686526398399,
   "F11": 2.0000000000000004,
   "F22": 2.000000000000002,
   "F33": 2.000000000000001,
   "F12": 1.9999999999999996,
   "F13": 2.0000000000000004,
   "F23": 2.0000000000000013,
   "SA": 8.881784197001252e-16,
   "SB": 0.0,
   "SC": -9.230655449680127e-16
  },
  "z": {
   "m1": -0.38388529077431194,
   "m2": 1.4360201454209987,
   "m3": -0.6555706175279712,
   "F11": 0.14681944746771733,
   "F22": -0.28443054736924334,
   "F33": -1.7167043402786377,
   "F12": 0.30303292598723286,
   "F13": -0.2924498432318617,
   "F23": -1.4457167825844779,
   "SA": -0.29466048500805164,
   "SB": -0.17157317617888765,
   "SC": -0.23307191320550083
  },
  "pred_empty": [
   0.6980365974090263,
   0.5724262179884325,
   0.47243651222249133,
   0.3033772377139072
  ],
  "z_empty": [
   0.5141975065063351,
   -0.10067223894011292,
   -0.5085206330098204,
   -0.21300773444903134
  ],
  "pred_pgf": [
   0.6443097689061222,
   0.45487326331664835,
   0.35248738485575
  ],
  "z_pgf": [
   -0.09389531914922049,
   -0.8501620566660133,
   -0.4029579926142621
  ],
  "slice_deficit": -2.220446049250313e-16,
  "gof_pred": {
   "chi2": 823.8041438914831,
   "df": 796,
   "p": 0.24023180089486332,
   "cells": 796,
   "pooled_expected": 1394.1437562787905,
   "pooled_observed": 1335.0
  },
  "khat": 1.0013345260825328,
  "gof_fitted_nm": {
   "chi2": 823.0754928009759,
   "df": 793,
   "p": 0.22286712808814257,
   "cells": 797,
   "pooled_expected": 1384.6540777527262,
   "pooled_observed": 1341.0
  },
  "config": {
   "name": "A1",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 7.0,
   "ktype": 1,
   "s0": 0.5,
   "s1": 0.0,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   0.43258964316742454,
   0.74695003229256,
   1.116686526398399
  ],
  "overflow": 0,
  "gen_seconds": 1.199988842010498,
  "closed_form_means": [
   0.43258964316742476,
   0.7469500322925601,
   1.1166865263983992
  ]
 },
 "A2": {
  "name": "A2",
  "nev": 2000000,
  "stat": {
   "m1": 5.577346,
   "m2": 6.319109,
   "m3": 16.6210465,
   "F11": 1.499264514057926,
   "F22": 1.5001162042793306,
   "F33": 1.4997460459738285,
   "F12": 1.4999248391840851,
   "F13": 1.499582640075964,
   "F23": 1.5000327973144751,
   "SA": -0.00013783742114625852,
   "SB": 0.000396178173316164,
   "SC": -0.0006532975220809716
  },
  "se": {
   "m1": 0.0032486822059275113,
   "m2": 0.003625557308248264,
   "m3": 0.00879433226814628,
   "F11": 0.0007121734298921218,
   "F22": 0.0007367837748703471,
   "F33": 0.0006608772539220669,
   "F12": 0.0006370337511737735,
   "F13": 0.0006150610271561782,
   "F23": 0.0006593160343120071,
   "SA": 0.00011756269110045883,
   "SB": 0.0002821673404228803,
   "SC": 0.0012720176885979936
  },
  "empty": [
   0.0696305,
   0.0577675,
   0.0114875,
   0.0043055
  ],
  "empty_se": [
   0.0001799751281007323,
   0.00016497032451891157,
   7.535096994647779e-05,
   4.629774654208345e-05
  ],
  "pgf": [
   0.057362481516523,
   0.013269454206146338,
   0.0065053349610797746
  ],
  "pgf_se": [
   0.00010501205566856198,
   6.093911132015255e-05,
   4.7972641804381736e-05
  ],
  "pred_stat": {
   "m1": 5.575134068466814,
   "m2": 6.317241957352046,
   "m3": 16.61656491920082,
   "F11": 1.500000000000002,
   "F22": 1.5000000000000047,
   "F33": 1.5000000000000024,
   "F12": 1.5000000000000036,
   "F13": 1.5000000000000049,
   "F23": 1.5000000000000029,
   "SA": -8.881784197001252e-16,
   "SB": -1.7763568394002505e-15,
   "SC": -1.845481586578572e-15
  },
  "z": {
   "m1": 0.6808703938940792,
   "m2": 0.514967076566893,
   "m3": 0.5095987577604059,
   "F11": -1.0327343189249192,
   "F22": 0.1577182930587105,
   "F33": -0.3842680689443796,
   "F12": -0.11798561030701837,
   "F13": -0.6785666878791331,
   "F23": 0.04974445147004304,
   "SA": -1.172458880067542,
   "SB": 1.4040539657218782,
   "SC": -0.5135915388088547
  },
  "pred_empty": [
   0.06970747379100288,
   0.057823093151045335,
   0.011541463782009048,
   0.004297399478530877
  ],
  "z_empty": [
   -0.42769126942807306,
   -0.3369887960604854,
   -0.7161657248390988,
   0.17496578287585543
  ],
  "pred_pgf": [
   0.057447372124075705,
   0.013291521298991969,
   0.006499892132515639
  ],
  "z_pgf": [
   -0.8083891607706226,
   -0.3621170766619552,
   0.11345692793675095
  ],
  "slice_deficit": 2.886579864025407e-15,
  "gof_pred": {
   "chi2": 14454.086284803641,
   "df": 14591,
   "p": 0.7881703848511136,
   "cells": 14591,
   "pooled_expected": 37585.228710365016,
   "pooled_observed": 37752.0
  },
  "khat": 2.0008890344251076,
  "gof_fitted_nm": {
   "chi2": 14446.883905576236,
   "df": 14589,
   "p": 0.7969555533597016,
   "cells": 14593,
   "pooled_expected": 37598.94507330959,
   "pooled_observed": 37740.0
  },
  "config": {
   "name": "A2",
   "k": 2,
   "alpha": 0.3,
   "beta": 0.04,
   "ymax": 9.5,
   "ktype": 1,
   "s0": 0.1,
   "s1": 0.08,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 1,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    0.9,
    0.55,
    0.75
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   5.575134068466827,
   6.3172419573520635,
   16.616564919200872
  ],
  "overflow": 0,
  "gen_seconds": 16.505272388458252
 },
 "A3": {
  "name": "A3",
  "nev": 2000000,
  "stat": {
   "m1": 1.6765925,
   "m2": 2.9621085,
   "m3": 3.670734,
   "F11": 1.3329121674708242,
   "F22": 1.3327695875561323,
   "F33": 1.333398979472522,
   "F12": 1.333487938207392,
   "F13": 1.3328853082748693,
   "F23": 1.333146939890437,
   "SA": -0.0001464839577396404,
   "SB": 0.0004321307740453584,
   "SC": 0.0009660022548384747
  },
  "se": {
   "m1": 0.001142890501129143,
   "m2": 0.0017149140904369068,
   "m3": 0.0020202786915138704,
   "F11": 0.0012850761334226692,
   "F22": 0.0007630637610574927,
   "F33": 0.0006051043443060976,
   "F12": 0.0007096751838668049,
   "F13": 0.000717981082050681,
   "F23": 0.0005558113846226315,
   "SA": 0.00039116162305203163,
   "SB": 0.0005385183956536665,
   "SC": 0.0009714587688086417
  },
  "empty": [
   0.2635225,
   0.127268,
   0.0910505,
   0.0187555
  ],
  "empty_se": [
   0.00031151114907315117,
   0.00023565955972122156,
   0.00020342112285816092,
   9.592635513702686e-05
  ],
  "pgf": [
   0.20415608754956943,
   0.07191774418782183,
   0.030163025218313464
  ],
  "pgf_se": [
   0.00017052961529718605,
   0.0001294585665200503,
   9.898211787370767e-05
  ],
  "pred_stat": {
   "m1": 1.677042145800915,
   "m2": 2.9598620930357424,
   "m3": 3.6710160647060737,
   "F11": 1.3333333333333353,
   "F22": 1.333333333333336,
   "F33": 1.333333333333335,
   "F12": 1.333333333333335,
   "F13": 1.3333333333333348,
   "F23": 1.333333333333335,
   "SA": 6.661338147750939e-16,
   "SB": 2.220446049250313e-16,
   "SC": -1.8521752418441025e-15
  },
  "z": {
   "m1": -0.3934285922149789,
   "m2": 1.3099239062669665,
   "m3": -0.1396167307305331,
   "F11": -0.32773611738421393,
   "F22": -0.7387924914981829,
   "F33": 0.10848730438765095,
   "F12": 0.21785300877319186,
   "F13": -0.6240067735293107,
   "F23": -0.3353537693809752,
   "SA": -0.37448448188083494,
   "SB": 0.8024438487762441,
   "SC": 0.9943831749287657
  },
  "pred_empty": [
   0.26390639477014016,
   0.12754256076462592,
   0.09094687996165671,
   0.018673062343886635
  ],
  "z_empty": [
   -1.2323628585441762,
   -1.1650737400626674,
   0.5093868172950281,
   0.8593848478409025
  ],
  "pred_pgf": [
   0.20431207521282732,
   0.07181763427387948,
   0.03007991300843434
  ],
  "z_pgf": [
   -0.9147247707446353,
   0.7732969446007926,
   0.8396689388397206
  ],
  "slice_deficit": 1.1102230246251565e-15,
  "gof_pred": {
   "chi2": 2458.858295868416,
   "df": 2526,
   "p": 0.8273458874143791,
   "cells": 2526,
   "pooled_expected": 4028.25232916628,
   "pooled_observed": 4108.0
  },
  "khat": 3.002100087786229,
  "gof_fitted_nm": {
   "chi2": 2454.974969845,
   "df": 2521,
   "p": 0.8234704545678055,
   "cells": 2525,
   "pooled_expected": 4030.160456985235,
   "pooled_observed": 4114.0
  },
  "config": {
   "name": "A3",
   "k": 3,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 9.0,
   "ktype": 2,
   "s0": 0.35,
   "s1": 0.0,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 2,
   "epar": [
    0.5,
    0.4,
    2.5,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     1,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     4
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   1.677042145800917,
   2.9598620930357464,
   3.671016064706078
  ],
  "overflow": 0,
  "gen_seconds": 6.994380950927734
 },
 "A4": {
  "name": "A4",
  "nev": 2000000,
  "stat": {
   "m1": 0.455521,
   "m2": 0.459443,
   "m3": 3.7954165,
   "F11": 1.9977505336220354,
   "F22": 1.997978375083814,
   "F33": 2.000208132194231,
   "F12": 1.9962019922325491,
   "F13": 1.999835826063041,
   "F23": 1.998264637578841,
   "SA": 0.0005448616752163904,
   "SB": -0.002602511157345999,
   "SC": -0.0018580288605181345
  },
  "se": {
   "m1": 0.0005755666554952497,
   "m2": 0.0005788369653033712,
   "m3": 0.003016919802823141,
   "F11": 0.004240741707286267,
   "F22": 0.00431103617012624,
   "F33": 0.0015428522948700283,
   "F12": 0.003016180629647885,
   "F13": 0.0020074451828297965,
   "F23": 0.002159502987420526,
   "SA": 0.001698112028621494,
   "SB": 0.002117537437825676,
   "SC": 0.009100670606054517
  },
  "empty": [
   0.6869245,
   0.685259,
   0.208463,
   0.1750485
  ],
  "empty_se": [
   0.0003279170865476134,
   0.0003283893290889642,
   0.0002872335092141932,
   0.00026870664547769377
  ],
  "pgf": [
   0.5730057187860871,
   0.25421518034375756,
   0.2096296596304191
  ],
  "pgf_se": [
   0.00023127430139527675,
   0.00026455687950513413,
   0.0002617955402293889
  ],
  "pred_stat": {
   "m1": 0.4559925423160551,
   "m2": 0.4594241406932802,
   "m3": 3.796676205740288,
   "F11": 1.9999999999999982,
   "F22": 2.000000000000001,
   "F33": 2.0000000000000027,
   "F12": 1.9999999999999996,
   "F13": 2.0000000000000004,
   "F23": 2.0000000000000018,
   "SA": 0.0,
   "SB": 4.440892098500626e-16,
   "SC": -4.1875149679954445e-15
  },
  "z": {
   "m1": -0.8192662162636518,
   "m2": 0.032581379300670885,
   "m3": -0.4175469759286655,
   "F11": -0.5304417324209868,
   "F22": -0.46894176629644213,
   "F33": 0.1349009201465717,
   "F12": -1.2592109803098284,
   "F13": -0.08178252555215741,
   "F23": -0.8035934338917161,
   "SA": 0.32086320927760126,
   "SB": -1.2290272232536048,
   "SC": -0.20416395021239783
  },
  "pred_empty": [
   0.6868167047128515,
   0.6852017669962367,
   0.20847769520137258,
   0.17506718106240393
  ],
  "z_empty": [
   0.3287272654299366,
   0.17428399370356007,
   -0.05116116644178918,
   -0.06952214512866048
  ],
  "pred_pgf": [
   0.5729046573514999,
   0.2542598266361579,
   0.20965792102278905
  ],
  "z_pgf": [
   0.43697649923709553,
   -0.16875876553985733,
   -0.1079521535973482
  ],
  "slice_deficit": 3.3306690738754696e-16,
  "gof_pred": {
   "chi2": 1289.2146172348043,
   "df": 1282,
   "p": 0.43826326782441954,
   "cells": 1282,
   "pooled_expected": 2458.10907234787,
   "pooled_observed": 2384.0
  },
  "khat": 1.0016294011668057,
  "gof_fitted_nm": {
   "chi2": 1289.327112565103,
   "df": 1276,
   "p": 0.39124113743189026,
   "cells": 1280,
   "pooled_expected": 2451.4259457811713,
   "pooled_observed": 2394.0
  },
  "config": {
   "name": "A4",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 9.5,
   "ktype": 3,
   "s0": 0.3,
   "s1": 0.0,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 0,
   "epar": [
    0.7,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     1,
     2
    ],
    [
     3,
     3.5
    ],
    [
     5,
     6.5
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   0.4559925423160548,
   0.45942414069328,
   3.7966762057402867
  ],
  "overflow": 0,
  "gen_seconds": 2.570066213607788
 },
 "B1": {
  "name": "B1",
  "nev": 1000000,
  "stat": {
   "m1": 0.91,
   "m2": 0.769535,
   "m3": 1.116279,
   "F11": 0.949651008332327,
   "F22": 1.9439731131907056,
   "F33": 2.00614920042142,
   "F12": 1.4457424945576884,
   "F13": 1.4785749779420716,
   "F23": 1.972775213666877,
   "SA": 0.0008935452592719884,
   "SB": 0.23068387617021124,
   "SC": 0.06259876698966234
  },
  "se": {
   "m1": 0.0009318298494397291,
   "m2": 0.0011526240550661835,
   "m3": 0.0015394877603221026,
   "F11": 0.0020528172306918365,
   "F22": 0.00539414849965062,
   "F33": 0.003922394937820829,
   "F12": 0.0022380909387233333,
   "F13": 0.0023088707584824797,
   "F23": 0.003542541561683638,
   "SA": 0.0017108729189814758,
   "SB": 0.002065488957008684,
   "SC": 0.006892205903094172
  },
  "empty": [
   0.36473,
   0.55986,
   0.472934,
   0.152145
  ],
  "empty_se": [
   0.00048135436748823627,
   0.0004964038480914507,
   0.0004992668941998858,
   0.0003591613829116376
  ],
  "pgf": [
   0.48618631816832186,
   0.4283311204042248,
   0.21187150153801346
  ],
  "pgf_se": [
   0.00030409659228959,
   0.0003905172826916203,
   0.0003432612910836556
  ],
  "pred_stat": {
   "m1": 0.9098395112192454,
   "m2": 0.7696684929989058,
   "m3": 1.1167181966536435,
   "F11": 0.9509141729572181,
   "F22": 1.9409655951542795,
   "F33": 1.9999432797722136,
   "F12": 1.4459398840557487,
   "F13": 1.4754287263647152,
   "F23": 1.970454437463246,
   "SA": 4.440892098500626e-16,
   "SB": 0.23276843439478223,
   "SC": 0.057291874367979785
  },
  "z": {
   "m1": 0.17222970572479684,
   "m2": -0.1158165998003526,
   "m3": -0.2852875254763675,
   "F11": -0.6153322400092425,
   "F22": 0.557551954051873,
   "F33": 1.5821763865150906,
   "F12": -0.08819547706709728,
   "F13": 1.3626798147091905,
   "F23": 0.6551161541004044,
   "SA": 0.5222744771736135,
   "SB": -1.0092323260783345,
   "SC": 0.7699846313790609
  },
  "pred_empty": [
   0.3648987234002263,
   0.5594215754477798,
   0.47242155003756187,
   0.15168861915626178
  ],
  "z_empty": [
   -0.35051806241355377,
   0.8832013569311362,
   1.0264048515762219,
   1.2706846154741116
  ],
  "pred_pgf": [
   0.48616803441288275,
   0.4279873484806702,
   0.21149243119165767
  ],
  "z_pgf": [
   0.06012482843509288,
   0.8802988722679022,
   1.104320108914943
  ],
  "slice_deficit": 3.3306690738754696e-16,
  "gof_pred": {
   "chi2": 717.1356860552389,
   "df": 708,
   "p": 0.3976477388551233,
   "cells": 708,
   "pooled_expected": 1231.8253947980702,
   "pooled_observed": 1257.0
  },
  "khat": 1.5802506559837624,
  "gof_fitted_nm": {
   "chi2": 249319.28184878538,
   "df": 674,
   "p": 0.0,
   "cells": 678,
   "pooled_expected": 1137.479863958666,
   "pooled_observed": 2423.0
  },
  "config": {
   "name": "B1",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 7.0,
   "ktype": 1,
   "s0": 0.5,
   "s1": 0.0,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "init_flag": 1,
   "sig_init": 0.5,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   0.43258964316742476,
   0.7469500322925601,
   1.1166865263983992
  ],
  "overflow": 0,
  "gen_seconds": 0.6264779567718506
 },
 "B2": {
  "name": "B2",
  "nev": 1000000,
  "stat": {
   "m1": 4.475366,
   "m2": 2.199297,
   "m3": 3.279906,
   "F11": 0.8863250233834074,
   "F22": 1.33156449115969,
   "F33": 1.3331936058080185,
   "F12": 1.1093227938063044,
   "F13": 1.1098147275761725,
   "F23": 1.3321240382641468,
   "SA": -5.947976516917919e-05,
   "SB": 0.1109086884590531,
   "SC": 0.0002789905698284868
  },
  "se": {
   "m1": 0.001482762072831432,
   "m2": 0.0019501403818285772,
   "m3": 0.0026199880716334368,
   "F11": 0.0002106865337910482,
   "F22": 0.0011857898399666624,
   "F33": 0.0010455483268098612,
   "F12": 0.0003511033625379178,
   "F13": 0.0003048322882213109,
   "F23": 0.0009886097483038478,
   "SA": 0.00037128445090939846,
   "SB": 0.0005098222327254341,
   "SC": 0.0004580474106838448
  },
  "empty": [
   0.0,
   0.192141,
   0.108918,
   0.0
  ],
  "empty_se": [
   0.0,
   0.00039398329421309224,
   0.00031153630490843276,
   0.0
  ],
  "pgf": [
   0.03195903280979892,
   0.07013463329349125,
   0.0003426932651807783
  ],
  "pgf_se": [
   3.28876324998351e-05,
   0.00015476097105956765,
   1.3352628299945275e-06
  ],
  "pred_stat": {
   "m1": 4.4754740929238155,
   "m2": 2.2011486925535957,
   "m3": 3.283727982732244,
   "F11": 0.8864533026429062,
   "F22": 1.3333333333333315,
   "F33": 1.3333333333333335,
   "F12": 1.109893317988119,
   "F13": 1.1098933179881196,
   "F23": 1.3333333333333313,
   "SA": 4.440892098500626e-16,
   "SB": 0.11172000767260548,
   "SC": 1.4414643890302676e-15
  },
  "z": {
   "m1": -0.07289970912790852,
   "m2": -0.9495175685041523,
   "m3": -1.4587786767521638,
   "F11": -0.6088631161690609,
   "F22": -1.491699552503513,
   "F33": -0.1336404274504686,
   "F12": -1.6249465048998661,
   "F13": -0.2578152478718896,
   "F23": -1.223227943340854,
   "SA": -0.16019998958733028,
   "SB": -1.5913766828393943,
   "SC": 0.6090866650911193
  },
  "pred_empty": [
   0.0,
   0.19189601449988747,
   0.10882072990165509,
   0.0
  ],
  "z_empty": [
   NaN,
   0.6218169747573953,
   0.31222716843066445,
   NaN
  ],
  "pred_pgf": [
   0.03196445808425445,
   0.07014839433991403,
   0.0003433781899764699
  ],
  "z_pgf": [
   -0.1649639710477273,
   -0.08891806718818446,
   -0.512951293412714
  ],
  "slice_deficit": -1.3322676295501878e-15,
  "gof_pred": {
   "chi2": 1600.098447877015,
   "df": 1600,
   "p": 0.4946041907695106,
   "cells": 1600,
   "pooled_expected": 2769.5683762042318,
   "pooled_observed": 2653.0
  },
  "khat": 5.442943671676536,
  "gof_fitted_nm": {
   "chi2": 1027021.5114991008,
   "df": 2114,
   "p": 0.0,
   "cells": 2118,
   "pooled_expected": 3207.1654232261935,
   "pooled_observed": 6446.0
  },
  "config": {
   "name": "B2",
   "k": 3,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 4.0,
   "ktype": 0,
   "s0": 0.0,
   "s1": 0.0,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     0,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     3
    ]
   ],
   "init_flag": 1,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   1.475474092923811,
   2.201148692553592,
   3.283727982732241
  ],
  "overflow": 0,
  "gen_seconds": 0.2521817684173584
 },
 "B3": {
  "name": "B3",
  "nev": 1000000,
  "stat": {
   "m1": 1.930359,
   "m2": 2.877921,
   "m3": 4.292274,
   "F11": 1.593128441802215,
   "F22": 1.5922483066987045,
   "F33": 1.5917288905191957,
   "F12": 1.5924163932724658,
   "F13": 1.592679181179656,
   "F23": 1.5914899006776568,
   "SA": 0.0001733879634455704,
   "SB": -0.0007260342045947166,
   "SC": -0.38786325829045526
  },
  "se": {
   "m1": 0.002034829052192904,
   "m2": 0.002789835748022184,
   "m3": 0.003897957811854703,
   "F11": 0.0015868268810646652,
   "F22": 0.0011483905037617784,
   "F33": 0.0012013523446021712,
   "F12": 0.0009263099866582072,
   "F13": 0.0011427516050302087,
   "F23": 0.0009866845169957022,
   "SA": 0.00047371608602893447,
   "SB": 0.0009064543201768111,
   "SC": 0.0012480945654980056
  },
  "empty": [
   0.304392,
   0.223319,
   0.159375,
   0.080931
  ],
  "empty_se": [
   0.0004601494434811369,
   0.00041647043621246394,
   0.0003660254217605657,
   0.000272729120628876
  ],
  "pgf": [
   0.2704008230166532,
   0.1490959109754973,
   0.09946984565384254
  ],
  "pgf_se": [
   0.0003269606044912981,
   0.00029844430503265514,
   0.0002723364361694429
  ],
  "pred_stat": {
   "m1": 1.9278224216005144,
   "m2": 2.8759731012102514,
   "m3": 4.290447702137405,
   "F11": 1.5916851983921698,
   "F22": 1.5916851983921703,
   "F33": 1.59168519839217,
   "F12": 1.59168519839217,
   "F13": 1.5916851983921714,
   "F23": 1.5916851983921707,
   "SA": -8.881784197001252e-16,
   "SB": -1.1102230246251565e-15,
   "SC": -0.3879756612839548
  },
  "z": {
   "m1": 1.2465805895349689,
   "m2": 0.6982127141820825,
   "m3": 0.4685268416813323,
   "F11": 0.909515352472957,
   "F22": 0.490345666121154,
   "F33": 0.03636911953601425,
   "F12": 0.7893630542984897,
   "F13": 0.8698152626600341,
   "F23": -0.19793329189812994,
   "SA": 0.3660166259075865,
   "SB": -0.8009606093023944,
   "SC": 0.09005967705232824
  },
  "pred_empty": [
   0.3042656300145899,
   0.22313596666497684,
   0.15939485111871246,
   0.08078832613960331
  ],
  "z_empty": [
   0.27462813918470436,
   0.43948698180768847,
   -0.05423426224601754,
   0.5231339435543513
  ],
  "pred_pgf": [
   0.2703553842570681,
   0.14903440150478026,
   0.09934682824129504
  ],
  "z_pgf": [
   0.13897319420413415,
   0.20610033322735313,
   0.4517111785620928
  ],
  "slice_deficit": 2.220446049250313e-16,
  "gof_pred": {
   "chi2": 2549.7230084638527,
   "df": 2621,
   "p": 0.8375173466327299,
   "cells": 2621,
   "pooled_expected": 3039.9744913649047,
   "pooled_observed": 3110.0
  },
  "khat": 1.6883853456226197,
  "gof_fitted_nm": {
   "chi2": 75521.34053429565,
   "df": 3049,
   "p": 0.0,
   "cells": 3053,
   "pooled_expected": 6775.694419981213,
   "pooled_observed": 3104.0
  },
  "config": {
   "name": "B3",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 7.0,
   "ktype": 0,
   "s0": 0.0,
   "s1": 0.0,
   "s_int": 0.0,
   "fclus": 0.0,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.008701997559524761,
   "rlo": 4.0,
   "rhi": 7.0
  },
  "pred_lam": [
   2.436023674535535,
   3.6341202817109544,
   5.421470390455449
  ],
  "overflow": 0,
  "gen_seconds": 0.4105708599090576
 },
 "B4": {
  "name": "B4",
  "nev": 1000000,
  "stat": {
   "m1": 2.976896,
   "m2": 4.441683,
   "m3": 6.630696,
   "F11": 2.049685047643519,
   "F22": 2.037334641139458,
   "F33": 2.024255651444511,
   "F12": 2.020573776672514,
   "F13": 1.999444001263606,
   "F23": 2.01440026217943,
   "SA": 0.025619100037312492,
   "SB": 0.018043018162365865,
   "SC": -0.03666544471422729
  },
  "se": {
   "m1": 0.003504157885185324,
   "m2": 0.0049906727035866644,
   "m3": 0.007187718985804064,
   "F11": 0.0024197749425543787,
   "F22": 0.0025283366902541403,
   "F33": 0.002298084312953066,
   "F12": 0.0021898776711958353,
   "F13": 0.0020883241088151118,
   "F23": 0.0022572735969628942,
   "SA": 0.00036393033922333014,
   "SB": 0.0009753763796121458,
   "SC": 0.007866621578528393
  },
  "empty": [
   0.267019,
   0.196913,
   0.141054,
   0.075834
  ],
  "empty_se": [
   0.00044240236622219823,
   0.0003976660287615728,
   0.0003480772458578699,
   0.00026473232602763116
  ],
  "pgf": [
   0.2308915232232991,
   0.1309710760513451,
   0.09056847969662418
  ],
  "pgf_se": [
   0.00032239818674437127,
   0.0002889083924820141,
   0.00026478880050888895
  ],
  "pred_stat": {
   "m1": 2.982281540517666,
   "m2": 4.44904125746391,
   "m3": 6.637189628709636,
   "F11": 2.053625138216229,
   "F22": 2.0359460051177702,
   "F33": 2.024095327805341,
   "F12": 2.0209751911054044,
   "F13": 2.0017833839599923,
   "F23": 2.014060091067381,
   "SA": 0.025615935002187465,
   "SB": 0.015734257126400714,
   "SC": NaN
  },
  "z": {
   "m1": -1.5369000753176194,
   "m2": -1.474401929547802,
   "m3": -0.9034338602358291,
   "F11": -1.628288029361345,
   "F22": 0.5492290750042964,
   "F33": 0.06976403705738199,
   "F12": -0.1833045005984839,
   "F13": -1.1202201260385598,
   "F23": 0.15069999157686212,
   "SA": 0.008696815802117128,
   "SB": 2.367046285130689,
   "SC": NaN
  },
  "khat": 0.9762934186061025,
  "gof_fitted_nm": {
   "chi2": 19324.73821447687,
   "df": 6458,
   "p": 0.0,
   "cells": 6462,
   "pooled_expected": 20490.81900499307,
   "pooled_observed": 23417.0
  },
  "config": {
   "name": "B4",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 10.5,
   "ktype": 0,
   "s0": 0.0,
   "s1": 0.0,
   "s_int": 0.5,
   "fclus": 0.2,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   2.982281540517666,
   4.44904125746391,
   6.637189628709636
  ],
  "overflow": 0,
  "gen_seconds": 3.23880672454834
 },
 "B5": {
  "name": "B5",
  "nev": 1000000,
  "stat": {
   "m1": 2.706511,
   "m2": 4.04369,
   "m3": 6.024555,
   "F11": 2.04892649020189,
   "F22": 2.033291792045965,
   "F33": 2.0244478213374753,
   "F12": 2.002520224256337,
   "F13": 1.9987357195799045,
   "F23": 2.0045557001911556,
   "SA": 0.033618153185977384,
   "SB": 0.004802242643842103,
   "SC": 0.008919264157016668
  },
  "se": {
   "m1": 0.003223370843852534,
   "m2": 0.004575970730173885,
   "m3": 0.006573218485580429,
   "F11": 0.0025599474873921582,
   "F22": 0.0029396052772725527,
   "F33": 0.0025802266928657306,
   "F12": 0.0024494456751476355,
   "F13": 0.002388041153753166,
   "F23": 0.00256417766234306,
   "SA": 0.000398879718883744,
   "SB": 0.000981152743200161,
   "SC": 0.008309025937296982
  },
  "empty": [
   0.284109,
   0.209576,
   0.151328,
   0.07845
  ],
  "empty_se": [
   0.0004509889977804337,
   0.0004070060198866842,
   0.0003583682971692669,
   0.00026887840653351097
  ],
  "pgf": [
   0.24496326396495213,
   0.1390021010838869,
   0.09470238628042052
  ],
  "pgf_se": [
   0.00032610453279024754,
   0.0002943249957290812,
   0.00026875051084069386
  ],
  "pred_stat": {
   "m1": 2.707639570680153,
   "m2": 4.039323583851458,
   "m3": 6.0259626841544565,
   "F11": 2.0518044998269724,
   "F22": 2.0347255947088696,
   "F33": 2.023277262243864,
   "F12": 2.0061575364280175,
   "F13": 2.0000006408289135,
   "F23": 2.004127520101895,
   "SA": 0.0331738864736268,
   "SB": 0.005141887436042448,
   "SC": NaN
  },
  "z": {
   "m1": -0.35012126584978204,
   "m2": 0.954205436619035,
   "m3": -0.2141544750937688,
   "F11": -1.1242455711520472,
   "F22": -0.48775346608267284,
   "F33": 0.45366521354408457,
   "F12": -1.4849531910770644,
   "F13": -0.529689887052824,
   "F23": 0.16698534409252028,
   "SA": 1.1137861648966696,
   "SB": -0.3461691307028795,
   "SC": NaN
  },
  "khat": 0.9815986655073462,
  "gof_fitted_nm": {
   "chi2": 18962.675299153656,
   "df": 5785,
   "p": 0.0,
   "cells": 5789,
   "pooled_expected": 17827.788474055356,
   "pooled_observed": 21198.0
  },
  "config": {
   "name": "B5",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 10.5,
   "ktype": 1,
   "s0": 0.3,
   "s1": 0.0,
   "s_int": 0.2,
   "fclus": 0.1,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   2.707639570680153,
   4.039323583851458,
   6.0259626841544565
  ],
  "overflow": 0,
  "gen_seconds": 4.472252368927002
 }
}

==> anc/calc_SHORT/item3/mc_cascade.log <==
== A0  (2000000 events)
   m1   = +2.437328 +- 0.002046   predicted +2.436024   z = +0.64
   m2   = +3.636632 +- 0.002903   predicted +3.634120   z = +0.87
   m3   = +5.429049 +- 0.004180   predicted +5.421470   z = +1.81
   F11  = +1.998885 +- 0.001855   predicted +2.000000   z = -0.60
   F22  = +1.999294 +- 0.002034   predicted +2.000000   z = -0.35
   F33  = +2.001125 +- 0.001663   predicted +2.000000   z = +0.68
   F12  = +1.998528 +- 0.001589   predicted +2.000000   z = -0.93
   F13  = +1.999763 +- 0.001483   predicted +2.000000   z = -0.16
   F23  = +2.000629 +- 0.001681   predicted +2.000000   z = +0.37
   SA   = +0.000128 +- 0.000326   predicted +0.000000   z = +0.39
   SB   = -0.000184 +- 0.000803   predicted +0.000000   z = -0.23
   SC   = +0.003155 +- 0.005519   predicted -0.000000   z = +0.57
   P(empty) 1,2,3,all = 0.290770+-0.000321 (pred 0.291034, z -0.82) 0.215781+-0.000291 (pred 0.215791, z -0.03) 0.155498+-0.000256 (pred 0.155728, z -0.90) 0.079942+-0.000192 (pred 0.080054, z -0.58)
   PGF at (0.5, 0.7, 0.9): 0.259571+-0.000232 (pred 0.259714, z -0.61) (0.9, 0.5, 0.3): 0.145663+-0.000210 (pred 0.145864, z -0.96) (0.2, 0.2, 0.2): 0.097987+-0.000192 (pred 0.098104, z -0.61)
   chi2 vs predicted law: 6928.7 / 6785 df, p = 0.109 (6785 cells, pooled exp 17994.8 obs 18007); slice deficit 0.0e+00
   chi2 vs Eq. (nm) at fitted k = 1.0003 and means: 6923.3 / 6790 df, p = 0.127
   generator 2 s, buffer overflow 0
== A1  (2000000 events)
   m1   = +0.432376 +- 0.000557   predicted +0.432590   z = -0.38
   m2   = +0.748111 +- 0.000808   predicted +0.746950   z = +1.44
   m3   = +1.115975 +- 0.001085   predicted +1.116687   z = -0.66
   F11  = +2.000658 +- 0.004481   predicted +2.000000   z = +0.15
   F22  = +1.998999 +- 0.003519   predicted +2.000000   z = -0.28
   F33  = +1.995673 +- 0.002520   predicted +2.000000   z = -1.72
   F12  = +2.001016 +- 0.003352   predicted +2.000000   z = +0.30
   F13  = +1.999150 +- 0.002906   predicted +2.000000   z = -0.29
   F23  = +1.996507 +- 0.002416   predicted +2.000000   z = -1.45
   SA   = -0.000448 +- 0.001519   predicted +0.000000   z = -0.29
   SB   = -0.000389 +- 0.002265   predicted +0.000000   z = -0.17
   SC   = -0.002366 +- 0.010150   predicted -0.000000   z = -0.23
   P(empty) 1,2,3,all = 0.698203+-0.000325 (pred 0.698037, z +0.51) 0.572391+-0.000350 (pred 0.572426, z -0.10) 0.472257+-0.000353 (pred 0.472437, z -0.51) 0.303308+-0.000325 (pred 0.303377, z -0.21)
   PGF at (0.5, 0.7, 0.9): 0.644288+-0.000231 (pred 0.644310, z -0.09) (0.9, 0.5, 0.3): 0.454626+-0.000291 (pred 0.454873, z -0.85) (0.2, 0.2, 0.2): 0.352364+-0.000306 (pred 0.352487, z -0.40)
   chi2 vs predicted law: 823.8 / 796 df, p = 0.24 (796 cells, pooled exp 1394.1 obs 1335); slice deficit -2.2e-16
   chi2 vs Eq. (nm) at fitted k = 1.0013 and means: 823.1 / 793 df, p = 0.223
   A1 means by quadrature [0.4325896, 0.74695, 1.1166865] vs closed form G [0.4325896, 0.74695, 1.1166865]
   generator 1 s, buffer overflow 0
== A2  (2000000 events)
   m1   = +5.577346 +- 0.003249   predicted +5.575134   z = +0.68
   m2   = +6.319109 +- 0.003626   predicted +6.317242   z = +0.51
   m3   = +16.621046 +- 0.008794   predicted +16.616565   z = +0.51
   F11  = +1.499265 +- 0.000712   predicted +1.500000   z = -1.03
   F22  = +1.500116 +- 0.000737   predicted +1.500000   z = +0.16
   F33  = +1.499746 +- 0.000661   predicted +1.500000   z = -0.38
   F12  = +1.499925 +- 0.000637   predicted +1.500000   z = -0.12
   F13  = +1.499583 +- 0.000615   predicted +1.500000   z = -0.68
   F23  = +1.500033 +- 0.000659   predicted +1.500000   z = +0.05
   SA   = -0.000138 +- 0.000118   predicted -0.000000   z = -1.17
   SB   = +0.000396 +- 0.000282   predicted -0.000000   z = +1.40
   SC   = -0.000653 +- 0.001272   predicted -0.000000   z = -0.51
   P(empty) 1,2,3,all = 0.069630+-0.000180 (pred 0.069707, z -0.43) 0.057767+-0.000165 (pred 0.057823, z -0.34) 0.011487+-0.000075 (pred 0.011541, z -0.72) 0.004306+-0.000046 (pred 0.004297, z +0.17)
   PGF at (0.5, 0.7, 0.9): 0.057362+-0.000105 (pred 0.057447, z -0.81) (0.9, 0.5, 0.3): 0.013269+-0.000061 (pred 0.013292, z -0.36) (0.2, 0.2, 0.2): 0.006505+-0.000048 (pred 0.006500, z +0.11)
   chi2 vs predicted law: 14454.1 / 14591 df, p = 0.788 (14591 cells, pooled exp 37585.2 obs 37752); slice deficit 2.9e-15
   chi2 vs Eq. (nm) at fitted k = 2.0009 and means: 14446.9 / 14589 df, p = 0.797
   generator 17 s, buffer overflow 0
== A3  (2000000 events)
   m1   = +1.676592 +- 0.001143   predicted +1.677042   z = -0.39
   m2   = +2.962108 +- 0.001715   predicted +2.959862   z = +1.31
   m3   = +3.670734 +- 0.002020   predicted +3.671016   z = -0.14
   F11  = +1.332912 +- 0.001285   predicted +1.333333   z = -0.33
   F22  = +1.332770 +- 0.000763   predicted +1.333333   z = -0.74
   F33  = +1.333399 +- 0.000605   predicted +1.333333   z = +0.11
   F12  = +1.333488 +- 0.000710   predicted +1.333333   z = +0.22
   F13  = +1.332885 +- 0.000718   predicted +1.333333   z = -0.62
   F23  = +1.333147 +- 0.000556   predicted +1.333333   z = -0.34
   SA   = -0.000146 +- 0.000391   predicted +0.000000   z = -0.37
   SB   = +0.000432 +- 0.000539   predicted +0.000000   z = +0.80
   SC   = +0.000966 +- 0.000971   predicted -0.000000   z = +0.99
   P(empty) 1,2,3,all = 0.263522+-0.000312 (pred 0.263906, z -1.23) 0.127268+-0.000236 (pred 0.127543, z -1.17) 0.091051+-0.000203 (pred 0.090947, z +0.51) 0.018756+-0.000096 (pred 0.018673, z +0.86)
   PGF at (0.5, 0.7, 0.9): 0.204156+-0.000171 (pred 0.204312, z -0.91) (0.9, 0.5, 0.3): 0.071918+-0.000129 (pred 0.071818, z +0.77) (0.2, 0.2, 0.2): 0.030163+-0.000099 (pred 0.030080, z +0.84)
   chi2 vs predicted law: 2458.9 / 2526 df, p = 0.827 (2526 cells, pooled exp 4028.3 obs 4108); slice deficit 1.1e-15
   chi2 vs Eq. (nm) at fitted k = 3.0021 and means: 2455.0 / 2521 df, p = 0.823
   generator 7 s, buffer overflow 0
== A4  (2000000 events)
   m1   = +0.455521 +- 0.000576   predicted +0.455993   z = -0.82
   m2   = +0.459443 +- 0.000579   predicted +0.459424   z = +0.03
   m3   = +3.795416 +- 0.003017   predicted +3.796676   z = -0.42
   F11  = +1.997751 +- 0.004241   predicted +2.000000   z = -0.53
   F22  = +1.997978 +- 0.004311   predicted +2.000000   z = -0.47
   F33  = +2.000208 +- 0.001543   predicted +2.000000   z = +0.13
   F12  = +1.996202 +- 0.003016   predicted +2.000000   z = -1.26
   F13  = +1.999836 +- 0.002007   predicted +2.000000   z = -0.08
   F23  = +1.998265 +- 0.002160   predicted +2.000000   z = -0.80
   SA   = +0.000545 +- 0.001698   predicted +0.000000   z = +0.32
   SB   = -0.002603 +- 0.002118   predicted +0.000000   z = -1.23
   SC   = -0.001858 +- 0.009101   predicted -0.000000   z = -0.20
   P(empty) 1,2,3,all = 0.686925+-0.000328 (pred 0.686817, z +0.33) 0.685259+-0.000328 (pred 0.685202, z +0.17) 0.208463+-0.000287 (pred 0.208478, z -0.05) 0.175048+-0.000269 (pred 0.175067, z -0.07)
   PGF at (0.5, 0.7, 0.9): 0.573006+-0.000231 (pred 0.572905, z +0.44) (0.9, 0.5, 0.3): 0.254215+-0.000265 (pred 0.254260, z -0.17) (0.2, 0.2, 0.2): 0.209630+-0.000262 (pred 0.209658, z -0.11)
   chi2 vs predicted law: 1289.2 / 1282 df, p = 0.438 (1282 cells, pooled exp 2458.1 obs 2384); slice deficit 3.3e-16
   chi2 vs Eq. (nm) at fitted k = 1.0016 and means: 1289.3 / 1276 df, p = 0.391
   generator 3 s, buffer overflow 0
== B1  (1000000 events)
   m1   = +0.910000 +- 0.000932   predicted +0.909840   z = +0.17
   m2   = +0.769535 +- 0.001153   predicted +0.769668   z = -0.12
   m3   = +1.116279 +- 0.001539   predicted +1.116718   z = -0.29
   F11  = +0.949651 +- 0.002053   predicted +0.950914   z = -0.62
   F22  = +1.943973 +- 0.005394   predicted +1.940966   z = +0.56
   F33  = +2.006149 +- 0.003922   predicted +1.999943   z = +1.58
   F12  = +1.445742 +- 0.002238   predicted +1.445940   z = -0.09
   F13  = +1.478575 +- 0.002309   predicted +1.475429   z = +1.36
   F23  = +1.972775 +- 0.003543   predicted +1.970454   z = +0.66
   SA   = +0.000894 +- 0.001711   predicted +0.000000   z = +0.52
   SB   = +0.230684 +- 0.002065   predicted +0.232768   z = -1.01
   SC   = +0.062599 +- 0.006892   predicted +0.057292   z = +0.77
   P(empty) 1,2,3,all = 0.364730+-0.000481 (pred 0.364899, z -0.35) 0.559860+-0.000496 (pred 0.559422, z +0.88) 0.472934+-0.000499 (pred 0.472422, z +1.03) 0.152145+-0.000359 (pred 0.151689, z +1.27)
   PGF at (0.5, 0.7, 0.9): 0.486186+-0.000304 (pred 0.486168, z +0.06) (0.9, 0.5, 0.3): 0.428331+-0.000391 (pred 0.427987, z +0.88) (0.2, 0.2, 0.2): 0.211872+-0.000343 (pred 0.211492, z +1.10)
   chi2 vs predicted law: 717.1 / 708 df, p = 0.398 (708 cells, pooled exp 1231.8 obs 1257); slice deficit 3.3e-16
   chi2 vs Eq. (nm) at fitted k = 1.5803 and means: 249319.3 / 674 df, p = 0
   generator 1 s, buffer overflow 0
== B2  (1000000 events)
   m1   = +4.475366 +- 0.001483   predicted +4.475474   z = -0.07
   m2   = +2.199297 +- 0.001950   predicted +2.201149   z = -0.95
   m3   = +3.279906 +- 0.002620   predicted +3.283728   z = -1.46
   F11  = +0.886325 +- 0.000211   predicted +0.886453   z = -0.61
   F22  = +1.331564 +- 0.001186   predicted +1.333333   z = -1.49
   F33  = +1.333194 +- 0.001046   predicted +1.333333   z = -0.13
   F12  = +1.109323 +- 0.000351   predicted +1.109893   z = -1.62
   F13  = +1.109815 +- 0.000305   predicted +1.109893   z = -0.26
   F23  = +1.332124 +- 0.000989   predicted +1.333333   z = -1.22
   SA   = -0.000059 +- 0.000371   predicted +0.000000   z = -0.16
   SB   = +0.110909 +- 0.000510   predicted +0.111720   z = -1.59
   SC   = +0.000279 +- 0.000458   predicted +0.000000   z = +0.61
   P(empty) 1,2,3,all = 0.000000+-0.000000 (pred 0.000000, z +nan) 0.192141+-0.000394 (pred 0.191896, z +0.62) 0.108918+-0.000312 (pred 0.108821, z +0.31) 0.000000+-0.000000 (pred 0.000000, z +nan)
   PGF at (0.5, 0.7, 0.9): 0.031959+-0.000033 (pred 0.031964, z -0.16) (0.9, 0.5, 0.3): 0.070135+-0.000155 (pred 0.070148, z -0.09) (0.2, 0.2, 0.2): 0.000343+-0.000001 (pred 0.000343, z -0.51)
   chi2 vs predicted law: 1600.1 / 1600 df, p = 0.495 (1600 cells, pooled exp 2769.6 obs 2653); slice deficit -1.3e-15
   chi2 vs Eq. (nm) at fitted k = 5.4429 and means: 1027021.5 / 2114 df, p = 0
   generator 0 s, buffer overflow 0
== B3  (1000000 events)
   m1   = +1.930359 +- 0.002035   predicted +1.927822   z = +1.25
   m2   = +2.877921 +- 0.002790   predicted +2.875973   z = +0.70
   m3   = +4.292274 +- 0.003898   predicted +4.290448   z = +0.47
   F11  = +1.593128 +- 0.001587   predicted +1.591685   z = +0.91
   F22  = +1.592248 +- 0.001148   predicted +1.591685   z = +0.49
   F33  = +1.591729 +- 0.001201   predicted +1.591685   z = +0.04
   F12  = +1.592416 +- 0.000926   predicted +1.591685   z = +0.79
   F13  = +1.592679 +- 0.001143   predicted +1.591685   z = +0.87
   F23  = +1.591490 +- 0.000987   predicted +1.591685   z = -0.20
   SA   = +0.000173 +- 0.000474   predicted -0.000000   z = +0.37
   SB   = -0.000726 +- 0.000906   predicted -0.000000   z = -0.80
   SC   = -0.387863 +- 0.001248   predicted -0.387976   z = +0.09
   P(empty) 1,2,3,all = 0.304392+-0.000460 (pred 0.304266, z +0.27) 0.223319+-0.000416 (pred 0.223136, z +0.44) 0.159375+-0.000366 (pred 0.159395, z -0.05) 0.080931+-0.000273 (pred 0.080788, z +0.52)
   PGF at (0.5, 0.7, 0.9): 0.270401+-0.000327 (pred 0.270355, z +0.14) (0.9, 0.5, 0.3): 0.149096+-0.000298 (pred 0.149034, z +0.21) (0.2, 0.2, 0.2): 0.099470+-0.000272 (pred 0.099347, z +0.45)
   chi2 vs predicted law: 2549.7 / 2621 df, p = 0.838 (2621 cells, pooled exp 3040.0 obs 3110); slice deficit 2.2e-16
   chi2 vs Eq. (nm) at fitted k = 1.6884 and means: 75521.3 / 3049 df, p = 0
   generator 0 s, buffer overflow 0
== B4  (1000000 events)
   m1   = +2.976896 +- 0.003504   predicted +2.982282   z = -1.54
   m2   = +4.441683 +- 0.004991   predicted +4.449041   z = -1.47
   m3   = +6.630696 +- 0.007188   predicted +6.637190   z = -0.90
   F11  = +2.049685 +- 0.002420   predicted +2.053625   z = -1.63
   F22  = +2.037335 +- 0.002528   predicted +2.035946   z = +0.55
   F33  = +2.024256 +- 0.002298   predicted +2.024095   z = +0.07
   F12  = +2.020574 +- 0.002190   predicted +2.020975   z = -0.18
   F13  = +1.999444 +- 0.002088   predicted +2.001783   z = -1.12
   F23  = +2.014400 +- 0.002257   predicted +2.014060   z = +0.15
   SA   = +0.025619 +- 0.000364   predicted +0.025616   z = +0.01
   SB   = +0.018043 +- 0.000975   predicted +0.015734   z = +2.37
   SC   = -0.036665 +- 0.007867   predicted +nan   z = +nan
   chi2 vs Eq. (nm) at fitted k = 0.9763 and means: 19324.7 / 6458 df, p = 0
   generator 3 s, buffer overflow 0
== B5  (1000000 events)
   m1   = +2.706511 +- 0.003223   predicted +2.707640   z = -0.35
   m2   = +4.043690 +- 0.004576   predicted +4.039324   z = +0.95
   m3   = +6.024555 +- 0.006573   predicted +6.025963   z = -0.21
   F11  = +2.048926 +- 0.002560   predicted +2.051804   z = -1.12
   F22  = +2.033292 +- 0.002940   predicted +2.034726   z = -0.49
   F33  = +2.024448 +- 0.002580   predicted +2.023277   z = +0.45
   F12  = +2.002520 +- 0.002449   predicted +2.006158   z = -1.48
   F13  = +1.998736 +- 0.002388   predicted +2.000001   z = -0.53
   F23  = +2.004556 +- 0.002564   predicted +2.004128   z = +0.17
   SA   = +0.033618 +- 0.000399   predicted +0.033174   z = +1.11
   SB   = +0.004802 +- 0.000981   predicted +0.005142   z = -0.35
   SC   = +0.008919 +- 0.008309   predicted +nan   z = +nan
   chi2 vs Eq. (nm) at fitted k = 0.9816 and means: 18962.7 / 5785 df, p = 0
   generator 4 s, buffer overflow 0


==> anc/calc_SHORT/item3/mc_cascade.py <==
#!/usr/bin/env python3
"""Item 3: event-by-event simulation of the linear pure-birth cascade, then hadron counting, checked
against the laws predicted by the Cox representation (A variants) and by the closed forms of
breakers.py (B variants).  Extends scratch_check/cascade_hadronize.py (which it does not import).

The cascade: k dipoles at y = 0; the next birth occurs where Lambda(y') = Lambda(y) + E/N,
E ~ Exp(1), N the current population, Lambda(y) = alpha y + beta y^2/2 (rate Delta(y) = alpha + beta y);
stop at Ymax.  Each birth gives one hadron (or two with probability fclus), displaced from the birth
rapidity by a kernel (the cluster centre), each hadron then by an internal N(0, s_int); each hadron
landing in window j is kept with probability eps(z) * max(0, 1 - a N_R), N_R the number of hadrons
of the event in [rlo, rhi) before efficiency.  Optionally the k initial dipoles each give one hadron
at y = 0, displaced by N(0, sig_init).  Windows are half-open [lo, hi).

A variants (Cox representation => Eq. (nm) with shape k, means by quadrature of the intensity):
  A0  k=1, Delta=0.4, no smearing, eps=1, Sec. 8 cuts                                  (baseline)
  A1  k=1, Delta=0.4, Gaussian sigma=0.5, eps=1, windows [0,1],[1,2],[2,3]            (origin matters)
  A2  k=2, Delta(y)=0.3+0.04y, Gaussian sigma(y)=0.1+0.08y (birth-rapidity dependent),
      efficiency 0.90, 0.55, 0.75 in the three windows, Sec. 8 cuts
  A3  k=3, Delta=0.4, Laplace kernel of scale 0.35, smooth efficiency
      eps(z) = 0.5 + 0.4 exp(-(z-2.5)^2/2), windows [1,2],[2,3],[3,4]
  A4  k=1, Delta=0.4, forward exponential displacement of mean 0.3, eps = 0.7,
      non-adjacent windows [1,2],[3,3.5],[5,6.5]
B variants (law broken; predictions from breakers.py):
  B1  (c) as A1 plus one hadron from the initial dipole, displaced by N(0, 0.5)
  B2  (c) k=3, no smearing, windows [0,1],[1,2],[2,3], the three initial hadrons at y = 0
  B3  (d1) k=1, Sec. 8 cuts, no smearing, eps = max(0, 1 - a N_R), R = [4,7), a <N_R> = 0.10
  B4  (d2) k=1, Sec. 8 cuts, pairs with probability 0.2, internal spread 0.5 (no centre spread)
  B5  (d2) k=1, Sec. 8 cuts, pairs with probability 0.1, centre spread 0.3, internal spread 0.2
Checks printed for every variant: means, the six F_jl, SA, SB, SC (batch-means standard errors,
B = 100 batches), the three empty-window probabilities and the all-empty one, the joint PGF at three
points, and a Pearson chi-square of the full joint histogram against the predicted law (cells with
expected count >= 5, the rest pooled; no fitted parameter) and against Eq. (nm) at moment-fitted
k and means (four fitted parameters).

Run:  ( ulimit -v 1500000; python3 mc_cascade.py [NEV_A] [NEV_B] [ONLY,NAMES] [SEED_OFFSET] ) > mc_cascade.log  -> mc_cascade.json
      (the full run used 2000000 1000000; the B4/B5 repeat used 4000000 4000000 B4,B5 1)
"""
import numpy as np, sys, json, time
from numba import njit
from scipy.integrate import quad
from scipy.special import ndtr
from scipy import stats
from lib3 import nm_slice_fn, nb_cut, window_means, initial_probs, DELTA
from breakers import init_slice_fn, dep_slice_fn, cluster_shift, dep_thinning, initial_hadrons

B = 100


@njit(cache=True)
def eff_of(etype, epar, effw, j, z):
    if etype == 0:
        return epar[0]
    if etype == 1:
        return effw[j]
    return epar[0] + epar[1]*np.exp(-(z - epar[2])**2/(2.0*epar[3]**2))


@njit(cache=True)
def gen(nev, k, alpha, beta, ymax, ktype, s0, s1, s_int, fclus, etype, epar, effw, win,
        init_flag, sig_init, dep_a, rlo, rhi, seed):
    np.random.seed(seed)
    out = np.zeros((3, nev), np.int32)
    cap = 400000
    buf = np.empty(cap)
    overflow = 0
    for e in range(nev):
        nh = 0
        if init_flag == 1:
            for i in range(k):
                buf[nh] = 0.0 if sig_init == 0.0 else sig_init*np.random.standard_normal()
                nh += 1
        L = 0.0; N = k
        while True:
            L += np.random.exponential(1.0)/N
            if beta == 0.0:
                y = L/alpha
            else:
                y = (-alpha + np.sqrt(alpha*alpha + 2.0*beta*L))/beta
            if y > ymax:
                break
            N += 1
            if ktype == 0:
                c = y
            elif ktype == 1:
                c = y + (s0 + s1*y)*np.random.standard_normal()
            elif ktype == 2:
                c = y + np.random.laplace(0.0, s0)
            else:
                c = y + np.random.exponential(s0)
            m = 1
            if fclus > 0.0:
                if np.random.random() < fclus:
                    m = 2
            for h in range(m):
                z = c
                if s_int > 0.0:
                    z = c + s_int*np.random.standard_normal()
                if nh < cap:
                    buf[nh] = z; nh += 1
                else:
                    overflow += 1
        edep = 1.0
        if dep_a > 0.0:
            NR = 0
            for i in range(nh):
                if buf[i] >= rlo and buf[i] < rhi:
                    NR += 1
            edep = 1.0 - dep_a*NR
            if edep < 0.0:
                edep = 0.0
        for i in range(nh):
            z = buf[i]
            for j in range(3):
                if z >= win[j, 0] and z < win[j, 1]:
                    eps = eff_of(etype, epar, effw, j, z)*edep
                    if eps >= 1.0 or np.random.random() < eps:
                        out[j, e] += 1
                    break
    return out, overflow


# ------------------------------------------------------------------ predicted means (A variants)
def kernel_cdf(ktype, s0, s1, y, x):
    """P(displacement <= x) for a birth at y."""
    if ktype == 0:
        return float(x >= 0)
    if ktype == 1:
        return ndtr(x/(s0 + s1*y))
    if ktype == 2:
        return 0.5*np.exp(x/s0) if x < 0 else 1 - 0.5*np.exp(-x/s0)
    return 0.0 if x < 0 else 1 - np.exp(-x/s0)


def kernel_pdf(ktype, s0, s1, y, x):
    if ktype == 1:
        s = s0 + s1*y; return np.exp(-0.5*(x/s)**2)/(s*np.sqrt(2*np.pi))
    if ktype == 2:
        return np.exp(-abs(x)/s0)/(2*s0)
    return np.exp(-x/s0)/s0 if x >= 0 else 0.0


def predict_means(v):
    k, al, be, ymax = v['k'], v['alpha'], v['beta'], v['ymax']
    Lam = lambda y: al*y + 0.5*be*y*y
    rate = lambda y: al + be*y
    win = np.asarray(v['win'], float)
    lam = []
    for j in range(3):
        lo, hi = win[j]
        if v['etype'] == 2:
            ep = v['epar']
            epsz = lambda z: ep[0] + ep[1]*np.exp(-(z - ep[2])**2/(2*ep[3]**2))
        else:
            ej = v['epar'][0] if v['etype'] == 0 else v['effw'][j]
            epsz = None
        if v['ktype'] == 0:
            f = lambda y: rate(y)*np.exp(Lam(y))*(epsz(y) if epsz else ej)
            val = quad(f, max(lo, 0.0), min(hi, ymax), limit=400, epsabs=0, epsrel=1e-12)[0]
        else:
            if epsz is None:
                Pj = lambda y: ej*(kernel_cdf(v['ktype'], v['s0'], v['s1'], y, hi - y) - kernel_cdf(v['ktype'], v['s0'], v['s1'], y, lo - y))
            else:
                Pj = lambda y: quad(lambda z: kernel_pdf(v['ktype'], v['s0'], v['s1'], y, z - y)*epsz(z), lo, hi,
                                    points=[y] if lo < y < hi else None, limit=200, epsabs=0, epsrel=1e-11)[0]
            f = lambda y: rate(y)*np.exp(Lam(y))*Pj(y)
            pts = [p for p in (lo, hi) if 0 < p < ymax]
            val = quad(f, 0.0, ymax, points=pts or None, limit=400, epsabs=0, epsrel=1e-11)[0]
        lam.append(k*val)
    return np.array(lam)


# ------------------------------------------------------------------ statistics
def fstats(x):
    """x: (3, n) float.  Returns vector: m1 m2 m3, F11 F22 F33 F12 F13 F23, SA, SB, SC."""
    m = x.mean(1)
    F = np.empty((3, 3))
    for j in range(3):
        F[j, j] = np.mean(x[j]*(x[j] - 1))/m[j]**2
        for l in range(j + 1, 3):
            F[j, l] = F[l, j] = np.mean(x[j]*x[l])/(m[j]*m[l])
    d = x - m[:, None]
    C12 = np.mean(d[0]*d[1]); C23 = np.mean(d[1]*d[2])
    k123 = np.mean(d[0]*d[1]*d[2])
    SC = (k123 - 2*C12*C23/m[1])/(m[0]*m[1]*m[2])
    SA = np.mean(np.diag(F)) - (F[0, 1] + F[0, 2] + F[1, 2])/3
    SB = 0.5*(F[0, 1] + F[1, 2]) - F[0, 2]
    return np.array([m[0], m[1], m[2], F[0, 0], F[1, 1], F[2, 2], F[0, 1], F[0, 2], F[1, 2], SA, SB, SC])


NAMES = ['m1', 'm2', 'm3', 'F11', 'F22', 'F33', 'F12', 'F13', 'F23', 'SA', 'SB', 'SC']
UPTS = [(0.5, 0.7, 0.9), (0.9, 0.5, 0.3), (0.2, 0.2, 0.2)]


def law_from_slices(sl, n2m):
    """Predicted fstats vector, empty probabilities and PGF values from a slice routine."""
    S0 = sl(0)
    n1 = np.arange(S0.shape[0])[:, None].astype(float); n3 = np.arange(S0.shape[1])[None, :].astype(float)
    acc = dict(P=0.0, m1=0, m2=0, m3=0, f11=0, f22=0, f33=0, f12=0, f13=0, f23=0, e1=0, e3=0, t123=0)
    pg = np.zeros(len(UPTS))
    mom = {(a, b, c): 0.0 for a in range(4) for b in range(4) for c in range(4) if a + b + c <= 3}   # raw moments E[n1^a n2^b n3^c]
    for b in range(n2m + 1):
        S = sl(b); P = S.sum()
        if P == 0:
            continue
        acc['P'] += P
        acc['e1'] += S[0, :].sum(); acc['e3'] += S[:, 0].sum()
        for ia in range(4):
            for ic in range(4 - ia):
                base = np.sum(S*(n1**ia)*(n3**ic))
                for ib in range(4 - ia - ic):
                    mom[(ia, ib, ic)] += base*float(b)**ib
        for q, u in enumerate(UPTS):
            pg[q] += np.sum(S*(u[0]**n1)*(u[2]**n3))*u[1]**b
    m = np.array([mom[(1, 0, 0)], mom[(0, 1, 0)], mom[(0, 0, 1)]])
    E2 = {(0, 0): mom[(2, 0, 0)] - m[0], (1, 1): mom[(0, 2, 0)] - m[1], (2, 2): mom[(0, 0, 2)] - m[2],
          (0, 1): mom[(1, 1, 0)], (0, 2): mom[(1, 0, 1)], (1, 2): mom[(0, 1, 1)]}
    F = {kk: vv/(m[kk[0]]*m[kk[1]]) for kk, vv in E2.items()}
    C12 = mom[(1, 1, 0)] - m[0]*m[1]; C23 = mom[(0, 1, 1)] - m[1]*m[2]; C13 = mom[(1, 0, 1)] - m[0]*m[2]
    k123 = mom[(1, 1, 1)] - m[0]*mom[(0, 1, 1)] - m[1]*mom[(1, 0, 1)] - m[2]*mom[(1, 1, 0)] + 2*m[0]*m[1]*m[2]
    SC = (k123 - 2*C12*C23/m[1])/(m[0]*m[1]*m[2])
    Fd = [F[(0, 0)], F[(1, 1)], F[(2, 2)]]; Fo = [F[(0, 1)], F[(0, 2)], F[(1, 2)]]
    SA = np.mean(Fd) - np.mean(Fo); SB = 0.5*(Fo[0] + Fo[2]) - Fo[1]
    vec = np.array([m[0], m[1], m[2], *Fd, *Fo, SA, SB, SC])
    empty = np.array([acc['e1'], sl(0).sum(), acc['e3'], S0[0, 0]])
    return vec, empty, pg, 1 - acc['P']


def gof(cnt, sl, n1m, n3m, n2m, nev, nfit, min_exp=5.0):
    K1 = int(max(cnt[0].max(), n1m)) + 1; K2 = int(max(cnt[1].max(), n2m)) + 1
    key = cnt[0].astype(np.int64) + K1*(cnt[1].astype(np.int64) + K2*cnt[2].astype(np.int64))
    uk, obs = np.unique(key, return_counts=True)
    ek, ev = [], []
    for b in range(n2m + 1):
        S = sl(b)*nev
        i1, i3 = np.nonzero(S >= min_exp)
        if i1.size:
            ek.append(i1.astype(np.int64) + K1*(b + K2*i3.astype(np.int64))); ev.append(S[i1, i3])
    ek = np.concatenate(ek); ev = np.concatenate(ev)
    pos = np.searchsorted(uk, ek)
    pos = np.minimum(pos, uk.size - 1)
    O = np.where(uk[pos] == ek, obs[pos], 0).astype(float)
    Ep = nev - ev.sum(); Op = nev - O.sum()
    chi2 = np.sum((O - ev)**2/ev) + ((Op - Ep)**2/Ep if Ep > 0 else 0.0)
    df = ek.size + (1 if Ep > 0 else 0) - 1 - nfit
    return dict(chi2=float(chi2), df=int(df), p=float(stats.chi2.sf(chi2, df)), cells=int(ek.size),
                pooled_expected=float(Ep), pooled_observed=float(Op))


def analyse(name, cnt, pred, nev):
    x = cnt.astype(float)
    full = fstats(x)
    nb = nev//B
    bat = np.array([fstats(x[:, i*nb:(i + 1)*nb]) for i in range(B)])
    se = bat.std(0, ddof=1)/np.sqrt(B)
    se[:3] = x.std(1, ddof=1)/np.sqrt(nev)
    res = dict(name=name, nev=nev, stat=dict(zip(NAMES, full.tolist())), se=dict(zip(NAMES, se.tolist())))
    emp = np.array([np.mean(cnt[0] == 0), np.mean(cnt[1] == 0), np.mean(cnt[2] == 0),
                    np.mean((cnt[0] == 0) & (cnt[1] == 0) & (cnt[2] == 0))])
    emp_se = np.sqrt(emp*(1 - emp)/nev)
    pg = []; pg_se = []
    for u in UPTS:
        t = (u[0]**x[0])*(u[1]**x[1])*(u[2]**x[2])
        pg.append(t.mean()); pg_se.append(t.std(ddof=1)/np.sqrt(nev))
    res.update(empty=emp.tolist(), empty_se=emp_se.tolist(), pgf=pg, pgf_se=pg_se)
    lines = [f"== {name}  ({nev} events)"]
    if 'slices' in pred:
        sl, n1m, n3m, n2m = pred['slices']
        pv, pe, pp, dfc = law_from_slices(sl, n2m)
        z = (full - pv)/se
        res.update(pred_stat=dict(zip(NAMES, pv.tolist())), z=dict(zip(NAMES, z.tolist())),
                   pred_empty=pe.tolist(), z_empty=((emp - pe)/emp_se).tolist(),
                   pred_pgf=pp.tolist(), z_pgf=((np.array(pg) - pp)/np.array(pg_se)).tolist(), slice_deficit=dfc)
        res['gof_pred'] = gof(cnt, sl, n1m, n3m, n2m, nev, 0)
    elif 'moments' in pred:
        pv = np.full(len(NAMES), np.nan)
        pv[:9] = pred['moments']
        pv[9:11] = pred['SA_SB']
        z = (full - pv)/se
        res.update(pred_stat=dict(zip(NAMES, pv.tolist())), z=dict(zip(NAMES, z.tolist())))
    # Eq. (nm) at moment-fitted parameters
    Fbar = np.mean(full[3:9]); khat = 1/(Fbar - 1); lamhat = full[:3]
    n1m = nb_cut(khat, lamhat[0]); n3m = nb_cut(khat, lamhat[2]); n2m = nb_cut(khat, lamhat[1])
    res['khat'] = float(khat)
    res['gof_fitted_nm'] = gof(cnt, nm_slice_fn(lamhat, khat, n1m, n3m), n1m, n3m, n2m, nev, 4)
    for i, nm in enumerate(NAMES):
        p = res.get('pred_stat', {}).get(nm, np.nan)
        zz = res.get('z', {}).get(nm, np.nan)
        lines.append(f"   {nm:4s} = {full[i]:+.6f} +- {se[i]:.6f}   predicted {p:+.6f}   z = {zz:+.2f}")
    if 'pred_empty' in res:
        lines.append("   P(empty) 1,2,3,all = " + ' '.join(f"{e:.6f}+-{s:.6f} (pred {q:.6f}, z {zz:+.2f})"
                     for e, s, q, zz in zip(emp, emp_se, res['pred_empty'], res['z_empty'])))
        lines.append("   PGF at " + ' '.join(f"{u}: {g:.6f}+-{s:.6f} (pred {q:.6f}, z {zz:+.2f})"
                     for u, g, s, q, zz in zip(UPTS, pg, pg_se, res['pred_pgf'], res['z_pgf'])))
        g = res['gof_pred']
        lines.append(f"   chi2 vs predicted law: {g['chi2']:.1f} / {g['df']} df, p = {g['p']:.3g} "
                     f"({g['cells']} cells, pooled exp {g['pooled_expected']:.1f} obs {g['pooled_observed']:.0f}); "
                     f"slice deficit {res['slice_deficit']:.1e}")
    g = res['gof_fitted_nm']
    lines.append(f"   chi2 vs Eq. (nm) at fitted k = {khat:.4f} and means: {g['chi2']:.1f} / {g['df']} df, p = {g['p']:.3g}")
    print('\n'.join(lines), flush=True)
    return res


def V(name, **kw):
    d = dict(name=name, k=1, alpha=0.4, beta=0.0, ymax=9.5, ktype=0, s0=0.0, s1=0.0, s_int=0.0, fclus=0.0,
             etype=0, epar=[1.0, 0, 0, 1.0], effw=[1.0, 1.0, 1.0], win=[[4, 5], [5, 6], [6, 7]],
             init_flag=0, sig_init=0.0, dep_a=0.0, rlo=0.0, rhi=0.0)
    d.update(kw)
    return d


SEC8 = [[4, 5], [5, 6], [6, 7]]
ORIG = [[0, 1], [1, 2], [2, 3]]
VARIANTS = [
    V('A0', k=1),
    V('A1', k=1, ktype=1, s0=0.5, win=ORIG, ymax=7.0),
    V('A2', k=2, alpha=0.3, beta=0.04, ktype=1, s0=0.1, s1=0.08, etype=1, effw=[0.9, 0.55, 0.75]),
    V('A3', k=3, ktype=2, s0=0.35, etype=2, epar=[0.5, 0.4, 2.5, 1.0], win=[[1, 2], [2, 3], [3, 4]], ymax=9.0),
    V('A4', k=1, ktype=3, s0=0.3, epar=[0.7, 0, 0, 1.0], win=[[1, 2], [3, 3.5], [5, 6.5]]),
    V('B1', k=1, ktype=1, s0=0.5, win=ORIG, ymax=7.0, init_flag=1, sig_init=0.5),
    V('B2', k=3, win=ORIG, ymax=4.0, init_flag=1, sig_init=0.0),
    V('B3', k=1, win=SEC8, ymax=7.0, dep_a=0.10/float(np.sum(window_means(4 + np.arange(4.0), 0.0))), rlo=4.0, rhi=7.0),
    V('B4', k=1, fclus=0.2, s_int=0.5, ymax=10.5),
    V('B5', k=1, ktype=1, s0=0.3, fclus=0.1, s_int=0.2, ymax=10.5),
]


def prediction(v):
    k = v['k']
    n = v['name']
    if n.startswith('A'):
        lam = predict_means(v)
        sl = nm_slice_fn(lam, k, nb_cut(k, lam[0]), nb_cut(k, lam[2]))
        extra = {}
        if n == 'A1':
            extra['closed_form_means'] = (k*window_means(np.array([0.0, 1, 2, 3]), 0.5)).tolist()
        return dict(slices=(sl, nb_cut(k, lam[0]), nb_cut(k, lam[2]), nb_cut(k, lam[1])), lam=lam.tolist(), **extra)
    if n == 'B1':
        lam = k*window_means(np.array([0.0, 1, 2, 3]), 0.5); p = initial_probs(np.array([0.0, 1, 2, 3]), 0.5)
        return dict(slices=init_slice_fn(lam, k, p), lam=lam.tolist())
    if n == 'B2':
        lam = k*window_means(np.array([0.0, 1, 2, 3]), 0.0); p = np.array([1.0, 0, 0])
        return dict(slices=init_slice_fn(lam, k, p), lam=lam.tolist())
    if n == 'B3':
        lamw = k*window_means(4 + np.arange(4.0), 0.0)
        return dict(slices=dep_slice_fn(k, lamw, v['dep_a']), lam=lamw.tolist())
    if n in ('B4', 'B5'):
        r = cluster_shift(k, 4 + np.arange(4.0), v['s0'], v['s_int'], 1 + v['fclus'], 2*v['fclus'], 'cascade')
        F = np.array(r['F'])
        mom = list(r['means']) + [F[0, 0], F[1, 1], F[2, 2], F[0, 1], F[0, 2], F[1, 2]]
        return dict(moments=mom, SA_SB=r['SA_SB'], lam=r['means'])


if __name__ == '__main__':
    nevA = int(float(sys.argv[1])) if len(sys.argv) > 1 else 2_000_000
    nevB = int(float(sys.argv[2])) if len(sys.argv) > 2 else 1_000_000
    only = sys.argv[3].split(',') if len(sys.argv) > 3 else None
    seed_off = int(sys.argv[4]) if len(sys.argv) > 4 else 0
    out = {}
    for i, v in enumerate(VARIANTS):
        if only and v['name'] not in only:
            continue
        nev = nevA if v['name'].startswith('A') else nevB
        t0 = time.time()
        cnt, ovf = gen(nev, v['k'], v['alpha'], v['beta'], v['ymax'], v['ktype'], v['s0'], v['s1'], v['s_int'],
                       v['fclus'], v['etype'], np.array(v['epar'], float), np.array(v['effw'], float),
                       np.array(v['win'], float), v['init_flag'], v['sig_init'], v['dep_a'], v['rlo'], v['rhi'],
                       20260922 + 101*i + 7919*seed_off)
        tg = time.time() - t0
        pred = prediction(v)
        res = analyse(v['name'], cnt, pred, nev)
        res.update(config={kk: vv for kk, vv in v.items()}, pred_lam=pred.get('lam'), overflow=int(ovf),
                   gen_seconds=tg)
        if 'closed_form_means' in pred:
            res['closed_form_means'] = pred['closed_form_means']
            print(f"   A1 means by quadrature {np.round(pred['lam'], 7).tolist()} vs closed form G "
                  f"{np.round(pred['closed_form_means'], 7).tolist()}")
        print(f"   generator {tg:.0f} s, buffer overflow {ovf}", flush=True)
        out[v['name']] = res
        del cnt
    tag = ('' if not only else '_' + '_'.join(only)) + ('' if seed_off == 0 else f'_seed{seed_off}')
    json.dump(out, open(f'mc_cascade{tag}.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item3/mc_cascade.time <==
calc_SHORT/item3/mc_cascade.py:270: RuntimeWarning: invalid value encountered in divide
  pred_empty=pe.tolist(), z_empty=((emp - pe)/emp_se).tolist(),
	Command being timed: "python3 mc_cascade.py 2000000 1000000"
	User time (seconds): 44.89
	System time (seconds): 0.25
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:45.15
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 316296
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 71789
	Voluntary context switches: 1
	Involuntary context switches: 278
	Swaps: 0
	File system inputs: 0
	File system outputs: 112
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item3/mc_cascade_B4B5_seed1.log <==
== B4  (4000000 events)
   m1   = +2.983566 +- 0.001759   predicted +2.982282   z = +0.73
   m2   = +4.452098 +- 0.002499   predicted +4.449041   z = +1.22
   m3   = +6.640288 +- 0.003598   predicted +6.637190   z = +0.86
   F11  = +2.054531 +- 0.001319   predicted +2.053625   z = +0.69
   F22  = +2.035860 +- 0.001243   predicted +2.035946   z = -0.07
   F33  = +2.024044 +- 0.001143   predicted +2.024095   z = -0.04
   F12  = +2.021278 +- 0.001091   predicted +2.020975   z = +0.28
   F13  = +2.002166 +- 0.001080   predicted +2.001783   z = +0.35
   F23  = +2.014103 +- 0.001052   predicted +2.014060   z = +0.04
   SA   = +0.025629 +- 0.000188   predicted +0.025616   z = +0.07
   SB   = +0.015524 +- 0.000482   predicted +0.015734   z = -0.44
   SC   = -0.027611 +- 0.004195   predicted +nan   z = +nan
   chi2 vs Eq. (nm) at fitted k = 0.9753 and means: 65542.7 / 11559 df, p = 0
   generator 15 s, buffer overflow 0
== B5  (4000000 events)
   m1   = +2.709021 +- 0.001613   predicted +2.707640   z = +0.86
   m2   = +4.042078 +- 0.002286   predicted +4.039324   z = +1.20
   m3   = +6.028168 +- 0.003285   predicted +6.025963   z = +0.67
   F11  = +2.049099 +- 0.001411   predicted +2.051804   z = -1.92
   F22  = +2.032251 +- 0.001286   predicted +2.034726   z = -1.92
   F33  = +2.021636 +- 0.001047   predicted +2.023277   z = -1.57
   F12  = +2.003798 +- 0.001199   predicted +2.006158   z = -1.97
   F13  = +1.998444 +- 0.001089   predicted +2.000001   z = -1.43
   F23  = +2.002388 +- 0.001037   predicted +2.004128   z = -1.68
   SA   = +0.032785 +- 0.000218   predicted +0.033174   z = -1.79
   SB   = +0.004649 +- 0.000491   predicted +0.005142   z = -1.00
   SC   = -0.010378 +- 0.004463   predicted +nan   z = +nan
   chi2 vs Eq. (nm) at fitted k = 0.9824 and means: 67353.2 / 10240 df, p = 0
   generator 19 s, buffer overflow 0


==> anc/calc_SHORT/item3/mc_cascade_B4_B5_seed1.json <==
{
 "B4": {
  "name": "B4",
  "nev": 4000000,
  "stat": {
   "m1": 2.9835655,
   "m2": 4.45209775,
   "m3": 6.64028825,
   "F11": 2.054530800521158,
   "F22": 2.0358597192791192,
   "F33": 2.0240439780002557,
   "F12": 2.0212778427994422,
   "F13": 2.002166096741901,
   "F23": 2.0141027551515003,
   "SA": 0.025629267702563574,
   "SB": 0.015524202233569984,
   "SC": -0.027610542475482683
  },
  "se": {
   "m1": 0.0017585964929362969,
   "m2": 0.002499202878942602,
   "m3": 0.003598399319676375,
   "F11": 0.0013188214314212676,
   "F22": 0.0012432939529705392,
   "F33": 0.0011425054857568838,
   "F12": 0.00109127524629875,
   "F13": 0.0010803801317602229,
   "F23": 0.0010521516737280914,
   "SA": 0.00018775029708468534,
   "SB": 0.00048174983143783504,
   "SC": 0.004194711046583749
  },
  "empty": [
   0.26724925,
   0.195961,
   0.14055,
   0.07549
  ],
  "empty_se": [
   0.00022126177277968594,
   0.0001984693216085297,
   0.00017377837717909558,
   0.00013209017743572002
  ],
  "pgf": [
   0.230411179072561,
   0.1304275083607555,
   0.09015323014901457
  ],
  "pgf_se": [
   0.00016102371113998668,
   0.0001441921933056096,
   0.00013212480991913183
  ],
  "pred_stat": {
   "m1": 2.982281540517666,
   "m2": 4.44904125746391,
   "m3": 6.637189628709636,
   "F11": 2.053625138216229,
   "F22": 2.0359460051177702,
   "F33": 2.024095327805341,
   "F12": 2.0209751911054044,
   "F13": 2.0017833839599923,
   "F23": 2.014060091067381,
   "SA": 0.025615935002187465,
   "SB": 0.015734257126400714,
   "SC": NaN
  },
  "z": {
   "m1": 0.7301046530521323,
   "m2": 1.2229869619001346,
   "m3": 0.8611110149507284,
   "F11": 0.686720948986279,
   "F22": -0.06940099599522935,
   "F33": -0.04494490899651786,
   "F12": 0.27733763325464017,
   "F13": 0.35423900408569353,
   "F23": 0.04054936677349611,
   "SA": 0.07101293890414119,
   "SB": -0.43602483929013297,
   "SC": NaN
  },
  "khat": 0.9752955693884724,
  "gof_fitted_nm": {
   "chi2": 65542.74140979408,
   "df": 11559,
   "p": 0.0,
   "cells": 11563,
   "pooled_expected": 29729.73997126147,
   "pooled_observed": 35602.0
  },
  "config": {
   "name": "B4",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 10.5,
   "ktype": 0,
   "s0": 0.0,
   "s1": 0.0,
   "s_int": 0.5,
   "fclus": 0.2,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   2.982281540517666,
   4.44904125746391,
   6.637189628709636
  ],
  "overflow": 0,
  "gen_seconds": 14.563238859176636
 },
 "B5": {
  "name": "B5",
  "nev": 4000000,
  "stat": {
   "m1": 2.709021,
   "m2": 4.0420775,
   "m3": 6.02816825,
   "F11": 2.049098994316686,
   "F22": 2.032250634936855,
   "F33": 2.021635519885494,
   "F12": 2.003797631156095,
   "F13": 1.9984437332789873,
   "F23": 2.0023882040111385,
   "SA": 0.03278519356427134,
   "SB": 0.004649184304629461,
   "SC": -0.01037757468163751
  },
  "se": {
   "m1": 0.0016130829042237305,
   "m2": 0.002286230342225107,
   "m3": 0.0032845547867249867,
   "F11": 0.0014113492357252957,
   "F22": 0.0012861530966543622,
   "F33": 0.0010472775547963383,
   "F12": 0.0011988336012700089,
   "F13": 0.0010891079756907014,
   "F23": 0.001037343798216556,
   "SA": 0.00021750665751339008,
   "SB": 0.000490863210189117,
   "SC": 0.004463250553758189
  },
  "empty": [
   0.28367275,
   0.21009575,
   0.15137875,
   0.07854875
  ],
  "empty_se": [
   0.0002253899514771219,
   0.00020368819665848184,
   0.00017920883352142377,
   0.00013451658250327123
  ],
  "pgf": [
   0.24495030457331834,
   0.13905201943463535,
   0.09477365457029524
  ],
  "pgf_se": [
   0.00016301561944466082,
   0.00014719179294700447,
   0.00013445088401110094
  ],
  "pred_stat": {
   "m1": 2.707639570680153,
   "m2": 4.039323583851458,
   "m3": 6.0259626841544565,
   "F11": 2.0518044998269724,
   "F22": 2.0347255947088696,
   "F33": 2.023277262243864,
   "F12": 2.0061575364280175,
   "F13": 2.0000006408289135,
   "F23": 2.004127520101895,
   "SA": 0.0331738864736268,
   "SB": 0.005141887436042448,
   "SC": NaN
  },
  "z": {
   "m1": 0.8563907758429025,
   "m2": 1.2045663543516165,
   "m3": 0.6714961353233889,
   "F11": -1.9169638823631692,
   "F22": -1.924311948906136,
   "F33": -1.5676287063073542,
   "F12": -1.9685011075953507,
   "F13": -1.4295254324428546,
   "F23": -1.6767016814933455,
   "SA": -1.7870391361769074,
   "SB": -1.003748338000644,
   "SC": NaN
  },
  "khat": 0.982380238020678,
  "gof_fitted_nm": {
   "chi2": 67353.15743121016,
   "df": 10240,
   "p": 0.0,
   "cells": 10244,
   "pooled_expected": 25306.47441001283,
   "pooled_observed": 30962.0
  },
  "config": {
   "name": "B5",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 10.5,
   "ktype": 1,
   "s0": 0.3,
   "s1": 0.0,
   "s_int": 0.2,
   "fclus": 0.1,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   2.707639570680153,
   4.039323583851458,
   6.0259626841544565
  ],
  "overflow": 0,
  "gen_seconds": 18.87323570251465
 }
}

==> anc/calc_SHORT/item3/mc_cascade_B5_seed2.json <==
{
 "B5": {
  "name": "B5",
  "nev": 4000000,
  "stat": {
   "m1": 2.70642675,
   "m2": 4.03994125,
   "m3": 6.02510825,
   "F11": 2.051585543922553,
   "F22": 2.0351966780731345,
   "F33": 2.0225211900450244,
   "F12": 2.0065459704742987,
   "F13": 1.9993463330789023,
   "F23": 2.0042838187889624,
   "SA": 0.033042429899516,
   "SB": 0.00606856155272828,
   "SC": -0.012099186829839886
  },
  "se": {
   "m1": 0.0016131511165372076,
   "m2": 0.0022877675351982737,
   "m3": 0.0032842278815550666,
   "F11": 0.0015364728827759408,
   "F22": 0.0014369014881504586,
   "F33": 0.0011188056752140377,
   "F12": 0.0013218552130816181,
   "F13": 0.0011846525172234264,
   "F23": 0.0011539240176737793,
   "SA": 0.00021916887202638562,
   "SB": 0.00047428898168860563,
   "SC": 0.004130995861099167
  },
  "empty": [
   0.2840465,
   0.21039525,
   0.1512655,
   0.0786745
  ],
  "empty_se": [
   0.00022547953667558724,
   0.0002037946814673027,
   0.00017915373880395994,
   0.0001346150279962735
  ],
  "pgf": [
   0.24514890362263383,
   0.13903737449815748,
   0.09484971877542095
  ],
  "pgf_se": [
   0.00016306277307723052,
   0.00014720717398241919,
   0.00013454438886364913
  ],
  "pred_stat": {
   "m1": 2.707639570680153,
   "m2": 4.039323583851458,
   "m3": 6.0259626841544565,
   "F11": 2.0518044998269724,
   "F22": 2.0347255947088696,
   "F33": 2.023277262243864,
   "F12": 2.0061575364280175,
   "F13": 2.0000006408289135,
   "F23": 2.004127520101895,
   "SA": 0.0331738864736268,
   "SB": 0.005141887436042448,
   "SC": NaN
  },
  "z": {
   "m1": -0.7518332707455082,
   "m2": 0.26998641209768715,
   "m3": -0.26016287093092016,
   "F11": -0.14250554427219175,
   "F22": 0.327846667394924,
   "F33": -0.6757850944000002,
   "F12": 0.2938552138215233,
   "F13": -0.552320398174431,
   "F23": 0.13544972170928082,
   "SA": -0.5997958236285017,
   "SB": 1.953817508866861,
   "SC": NaN
  },
  "khat": 0.9804755398377315,
  "gof_fitted_nm": {
   "chi2": 68027.7965158454,
   "df": 10245,
   "p": 0.0,
   "cells": 10249,
   "pooled_expected": 25310.336915019434,
   "pooled_observed": 31413.0
  },
  "config": {
   "name": "B5",
   "k": 1,
   "alpha": 0.4,
   "beta": 0.0,
   "ymax": 10.5,
   "ktype": 1,
   "s0": 0.3,
   "s1": 0.0,
   "s_int": 0.2,
   "fclus": 0.1,
   "etype": 0,
   "epar": [
    1.0,
    0,
    0,
    1.0
   ],
   "effw": [
    1.0,
    1.0,
    1.0
   ],
   "win": [
    [
     4,
     5
    ],
    [
     5,
     6
    ],
    [
     6,
     7
    ]
   ],
   "init_flag": 0,
   "sig_init": 0.0,
   "dep_a": 0.0,
   "rlo": 0.0,
   "rhi": 0.0
  },
  "pred_lam": [
   2.707639570680153,
   4.039323583851458,
   6.0259626841544565
  ],
  "overflow": 0,
  "gen_seconds": 18.569843292236328
 }
}

==> anc/calc_SHORT/item3/mc_cascade_B5_seed2.log <==
== B5  (4000000 events)
   m1   = +2.706427 +- 0.001613   predicted +2.707640   z = -0.75
   m2   = +4.039941 +- 0.002288   predicted +4.039324   z = +0.27
   m3   = +6.025108 +- 0.003284   predicted +6.025963   z = -0.26
   F11  = +2.051586 +- 0.001536   predicted +2.051804   z = -0.14
   F22  = +2.035197 +- 0.001437   predicted +2.034726   z = +0.33
   F33  = +2.022521 +- 0.001119   predicted +2.023277   z = -0.68
   F12  = +2.006546 +- 0.001322   predicted +2.006158   z = +0.29
   F13  = +1.999346 +- 0.001185   predicted +2.000001   z = -0.55
   F23  = +2.004284 +- 0.001154   predicted +2.004128   z = +0.14
   SA   = +0.033042 +- 0.000219   predicted +0.033174   z = -0.60
   SB   = +0.006069 +- 0.000474   predicted +0.005142   z = +1.95
   SC   = -0.012099 +- 0.004131   predicted +nan   z = +nan
   chi2 vs Eq. (nm) at fitted k = 0.9805 and means: 68027.8 / 10245 df, p = 0
   generator 19 s, buffer overflow 0


==> anc/calc_SHORT/item3/mc_direct_checks.json <==
{
 "null_Sec8 k=1": {
  "sd": {
   "m1": 0.0027724948493628755,
   "m2": 0.003915487806987365,
   "m3": 0.005367087120971895,
   "F11": 0.0029972686299069963,
   "F22": 0.002636700840612575,
   "F33": 0.0022207387346165858,
   "F12": 0.002361750768167575,
   "F13": 0.0023361119147476106,
   "F23": 0.002189202945501589,
   "SA": 0.0003814255689869911,
   "SB": 0.0011424575336565978,
   "SC": 0.007233736742655857,
   "inv_khat": 0.002202765270173103
  },
  "mean": {
   "m1": 2.43626995,
   "m2": 3.6348789499999996,
   "m3": 5.4224833,
   "F11": 1.9990501203738824,
   "F22": 1.9997526586617496,
   "F33": 1.999398518769511,
   "F12": 1.9994136298933618,
   "F13": 1.9992869778312443,
   "F23": 1.9995983719336752,
   "SA": -3.256061771267915e-05,
   "SB": 0.00021902308227428335,
   "SC": -0.0019309863520267068,
   "inv_khat": 0.9994167129105707
  },
  "reps": 40,
  "nev": 1000000
 },
 "null_Sec8 k=3": {
  "sd": {
   "m1": 0.005341155672926589,
   "m2": 0.007980506673354764,
   "m3": 0.010279583495877214,
   "F11": 0.0007532722362665142,
   "F22": 0.0007664742355974114,
   "F33": 0.0006011338936473638,
   "F12": 0.0006971468860792629,
   "F13": 0.0006230152650884524,
   "F23": 0.0006231831545773269,
   "SA": 0.00012062604610225592,
   "SB": 0.0002896496792096388,
   "SC": 0.0008420744448844142,
   "inv_khat": 0.0006155666753382385
  },
  "mean": {
   "m1": 7.308710974999999,
   "m2": 10.902624825,
   "m3": 16.26615735,
   "F11": 1.3332301006480933,
   "F22": 1.3332958289446761,
   "F33": 1.3332471858302122,
   "F12": 1.333235954743134,
   "F13": 1.333245050384588,
   "F23": 1.3332796319227773,
   "SA": 4.159457494079533e-06,
   "SB": 1.274294836770551e-05,
   "SC": -0.00010213951578194903,
   "inv_khat": 0.33325562541224685
  },
  "reps": 40,
  "nev": 1000000
 },
 "null_Table1 k=3": {
  "sd": {
   "m1": 0.0017963172411267435,
   "m2": 0.00181561025341556,
   "m3": 0.001849078647735908,
   "F11": 0.0013227211579093737,
   "F22": 0.001273050424755415,
   "F33": 0.0013274159533185983,
   "F12": 0.0009458289680929843,
   "F13": 0.0009687084613596354,
   "F23": 0.001013646099497848,
   "SA": 0.0005289883333719254,
   "SB": 0.0008230609360224801,
   "SC": 0.0018830743080468927,
   "inv_khat": 0.0008955650334776355
  },
  "mean": {
   "m1": 2.0001969,
   "m2": 1.9998101499999996,
   "m3": 2.000469525,
   "F11": 1.3331359612175504,
   "F22": 1.3329035047583848,
   "F33": 1.3329993723597326,
   "F12": 1.3331925433400198,
   "F13": 1.3332940832591802,
   "F23": 1.3332304675503903,
   "SA": -0.00022608527130751343,
   "SB": -8.257781397530417e-05,
   "SC": 0.0002672051726988044,
   "inv_khat": 0.333125988747543
  },
  "reps": 40,
  "nev": 1000000
 },
 "T1dep_0.05": {
  "stat": {
   "m1": 1.85011,
   "m2": 1.85085425,
   "m3": 1.8483785,
   "F11": 1.2649158988820082,
   "F22": 1.2655350090119057,
   "F33": 1.2660052982987493,
   "F12": 1.2656259104372944,
   "F13": 1.2661809542703488,
   "F23": 1.2655967587790928,
   "SA": -0.00031580576469103505,
   "SB": -0.0005696196621551852,
   "SC": -0.03797004996137073,
   "inv_khat": 0.2656433049465665
  },
  "se": {
   "m1": 0.0009973593290851248,
   "m2": 0.000808841690741654,
   "m3": 0.0009035434606888236,
   "F11": 0.000529684845049626,
   "F22": 0.000579060589105795,
   "F33": 0.0005317696114683194,
   "F12": 0.0004342687698097444,
   "F13": 0.00038550512550432114,
   "F23": 0.00042157856930854587,
   "SA": 0.0002686679701005714,
   "SB": 0.0004022808715621693,
   "SC": 0.00046639670810723376,
   "inv_khat": 0.00029264520281353654
  },
  "pred_F": [
   1.2654816979141301,
   1.2654816979141301,
   1.2654816979141301,
   1.2654816979141301,
   1.2654816979141301,
   1.2654816979141301
  ],
  "pred_SC": -0.038282782944172256,
  "pred_m": [
   1.85,
   1.85,
   1.85
  ]
 },
 "T1dep_0.1": {
  "stat": {
   "m1": 1.6996845,
   "m2": 1.700613,
   "m3": 1.6988635,
   "F11": 1.1957122911949012,
   "F22": 1.1958768526264039,
   "F33": 1.1972616929016355,
   "F12": 1.196505138038867,
   "F13": 1.1968645021392603,
   "F23": 1.1966630809666297,
   "SA": -0.0003939614739389974,
   "SB": -0.00028039263651202795,
   "SC": -0.06192305193111508,
   "inv_khat": 0.19648059297794962
  },
  "se": {
   "m1": 0.0007728337090986599,
   "m2": 0.000780909570677526,
   "m3": 0.0007744752557165213,
   "F11": 0.0005720843963423117,
   "F22": 0.0005751345279089277,
   "F33": 0.0005631190921911428,
   "F12": 0.0003489148209702521,
   "F13": 0.0003840817806615815,
   "F23": 0.00041760556380242807,
   "SA": 0.00031858162651839377,
   "SB": 0.0004370361193682072,
   "SC": 0.00040097368164144825,
   "inv_khat": 0.0002615604354381668
  },
  "pred_F": [
   1.1964628885213802,
   1.1964628885213802,
   1.1964628885213802,
   1.1964628885213802,
   1.1964628885213802,
   1.1964628885213802
  ],
  "pred_SC": -0.06162060543974833,
  "pred_m": [
   1.7000000048663884,
   1.7000000048663884,
   1.7000000048663884
  ]
 },
 "T1loc": {
  "stat": {
   "m1": 1.8153745,
   "m2": 1.81509675,
   "m3": 1.816274,
   "F11": 1.2191042008669797,
   "F22": 1.2193214670640071,
   "F33": 1.2191293888868897,
   "F12": 1.2873748264090654,
   "F13": 1.286122387760928,
   "F23": 1.2864013202262174,
   "SA": -0.06744782585944487,
   "SB": 0.0007656855567135246,
   "SC": -0.027413521123041063,
   "inv_khat": 0.25290893186901453
  },
  "se": {
   "m1": 0.0008112263116959881,
   "m2": 0.0008374527466693505,
   "m3": 0.000817538643945003,
   "F11": 0.0005844429024122488,
   "F22": 0.0005778380306467843,
   "F33": 0.0006091560888170081,
   "F12": 0.0004587847655666391,
   "F13": 0.00044781354840802486,
   "F23": 0.00044495024449618616,
   "SA": 0.0002737457166382899,
   "SB": 0.00036927898519499585,
   "SC": 0.0004735728305830402,
   "inv_khat": 0.0003442137935597474
  },
  "pred_F": [
   1.2194259742445919,
   1.2194259742445919,
   1.2194259742445919,
   1.2870970457032231,
   1.2870970457032231,
   1.2870970457032231
  ],
  "pred_SC": null,
  "pred_m": [
   1.8166666666666667,
   1.8166666666666667,
   1.8166666666666667
  ],
  "clip_mass": 0.0
 },
 "S8loc": {
  "stat": {
   "m1": 2.2393015,
   "m2": 3.21780125,
   "m3": 4.53809025,
   "F11": 1.8112518994399718,
   "F22": 1.7473146233078425,
   "F33": 1.656217234187129,
   "F12": 1.831181720388921,
   "F13": 1.7750280856320393,
   "F23": 1.749107982571095,
   "SA": -0.04684467721903718,
   "SB": 0.015116765847968727,
   "SC": -0.33128627393388405,
   "inv_khat": 0.7616835909211666
  },
  "se": {
   "m1": 0.0012986947030839016,
   "m2": 0.0017671643944023548,
   "m3": 0.002311942149339799,
   "F11": 0.000985899249511249,
   "F22": 0.0008581530438873835,
   "F33": 0.0006074662416373357,
   "F12": 0.0007898190703399527,
   "F13": 0.0006404707550997593,
   "F23": 0.0006536706037895663,
   "SA": 0.00015458051741989767,
   "SB": 0.0003672518876632187,
   "SC": 0.0011181074780293857,
   "inv_khat": 0.0006554480997219784
  },
  "pred_F": [
   1.8108232305225473,
   1.746934350688507,
   1.6565224104869956,
   1.8306972159153172,
   1.774847487127482,
   1.7491615537358807
  ],
  "pred_SC": null,
  "pred_m": [
   2.2392161220678966,
   3.220708253539859,
   4.538090812972156
  ],
  "clip_mass": 1.3333333333333334e-06
 }
}

==> anc/calc_SHORT/item3/mc_direct_checks.log <==
(i) standard deviation over 40 replicas of 10^6 events under Eq. (nm)
  Sec8 k=1   sd: F11 0.00300 F22 0.00264 F33 0.00222 F12 0.00236 F13 0.00234 F23 0.00219 SA 0.00038 SB 0.00114 SC 0.00723 inv_khat 0.00220
  Sec8 k=1   mean: SA -0.00003 SB +0.00022 SC -0.00193 inv_khat +0.99942  (1/k = 1.00000)
  Sec8 k=3   sd: F11 0.00075 F22 0.00077 F33 0.00060 F12 0.00070 F13 0.00062 F23 0.00062 SA 0.00012 SB 0.00029 SC 0.00084 inv_khat 0.00062
  Sec8 k=3   mean: SA +0.00000 SB +0.00001 SC -0.00010 inv_khat +0.33326  (1/k = 0.33333)
  Table1 k=3 sd: F11 0.00132 F22 0.00127 F33 0.00133 F12 0.00095 F13 0.00097 F23 0.00101 SA 0.00053 SB 0.00082 SC 0.00188 inv_khat 0.00090
  Table1 k=3 mean: SA -0.00023 SB -0.00008 SC +0.00027 inv_khat +0.33313  (1/k = 0.33333)

(ii) closed forms of breakers.py against direct draws (4 x 10^6 events each)
  T1dep a<N>=0.05: F11 1.26492+-0.00053 (pred 1.26548, z -1.07) F22 1.26554+-0.00058 (pred 1.26548, z +0.09) F33 1.26601+-0.00053 (pred 1.26548, z +0.98) F12 1.26563+-0.00043 (pred 1.26548, z +0.33) F13 1.26618+-0.00039 (pred 1.26548, z +1.81) F23 1.26560+-0.00042 (pred 1.26548, z +0.27) | SC -0.03797+-0.00047 (pred -0.03828, z +0.67) | means 1.85011+-0.00100 (pred 1.85000) 1.85085+-0.00081 (pred 1.85000) 1.84838+-0.00090 (pred 1.85000)
  T1dep a<N>=0.10: F11 1.19571+-0.00057 (pred 1.19646, z -1.31) F22 1.19588+-0.00058 (pred 1.19646, z -1.02) F33 1.19726+-0.00056 (pred 1.19646, z +1.42) F12 1.19651+-0.00035 (pred 1.19646, z +0.12) F13 1.19686+-0.00038 (pred 1.19646, z +1.05) F23 1.19666+-0.00042 (pred 1.19646, z +0.48) | SC -0.06192+-0.00040 (pred -0.06162, z -0.75) | means 1.69968+-0.00077 (pred 1.70000) 1.70061+-0.00078 (pred 1.70000) 1.69886+-0.00077 (pred 1.70000)
  T1loc a<X2>=0.05: F11 1.21910+-0.00058 (pred 1.21943, z -0.55) F22 1.21932+-0.00058 (pred 1.21943, z -0.18) F33 1.21913+-0.00061 (pred 1.21943, z -0.49) F12 1.28737+-0.00046 (pred 1.28710, z +0.61) F13 1.28612+-0.00045 (pred 1.28710, z -2.18) F23 1.28640+-0.00044 (pred 1.28710, z -1.56) | means 1.81537+-0.00081 (pred 1.81667) 1.81510+-0.00084 (pred 1.81667) 1.81627+-0.00082 (pred 1.81667)
  S8loc a<X2>=0.05: F11 1.81125+-0.00099 (pred 1.81082, z +0.43) F22 1.74731+-0.00086 (pred 1.74693, z +0.44) F33 1.65622+-0.00061 (pred 1.65652, z -0.50) F12 1.83118+-0.00079 (pred 1.83070, z +0.61) F13 1.77503+-0.00064 (pred 1.77485, z +0.28) F23 1.74911+-0.00065 (pred 1.74916, z -0.08) | means 2.23930+-0.00130 (pred 2.23922) 3.21780+-0.00177 (pred 3.22071) 4.53809+-0.00231 (pred 4.53809)


==> anc/calc_SHORT/item3/mc_direct_checks.py <==
#!/usr/bin/env python3
"""Item 3 (d): (i) the Monte Carlo standard error, at 10^6 events, of the second- and third-order
statistics under Eq. (nm), so that each shift of breakers.py can be stated in units of that error;
(ii) direct-draw checks of two closed forms of breakers.py that the cascade simulation (mc_cascade.py)
does not cover: dependent thinning at the Table 1 configuration, and the local-occupancy efficiency.

Draws use the Gamma-mixed Poisson form, W ~ Gamma(k, 1/k), X_j | W ~ Poisson(lam_j W) (Eq. (mixture)
of XS6, whose equality with the cascade is item 3 (a)).

(i)  40 replicas of 10^6 events at: Sec. 8 cuts k = 1; Sec. 8 cuts k = 3; Table 1 (k = 3, means 2).
     Reported: the standard deviation over replicas of F11, F12, F13, SA, SB, SC and of 1/khat,
     khat = 1/(mean of the six F - 1).
(ii) T1dep:  Table 1, eps = max(0, 1 - a N), N = X1+X2+X3, a <N> = 0.05 and 0.10.   4 x 10^6 events.
     T1loc:  Table 1, window j keeps with max(0, 1 - a X_j), a <X_j> = 0.05.         4 x 10^6 events.
     S8loc:  Sec. 8 k = 1, local occupancy, a <X_2> = 0.05.                        4 x 10^6 events.

Run:  ( ulimit -v 1500000; python3 mc_direct_checks.py ) > mc_direct_checks.log -> mc_direct_checks.json
"""
import numpy as np, json
from lib3 import window_means
from breakers import dep_thinning, local_occupancy

SEC8 = 4 + np.arange(4.0)


def stats_vec(x):
    m = x.mean(1)
    F = np.empty((3, 3))
    for j in range(3):
        F[j, j] = np.mean(x[j]*(x[j] - 1))/m[j]**2
        for l in range(j + 1, 3):
            F[j, l] = F[l, j] = np.mean(x[j]*x[l])/(m[j]*m[l])
    d = x - m[:, None]
    C12 = np.mean(d[0]*d[1]); C23 = np.mean(d[1]*d[2]); k123 = np.mean(d[0]*d[1]*d[2])
    SC = (k123 - 2*C12*C23/m[1])/(m[0]*m[1]*m[2])
    SA = np.mean(np.diag(F)) - (F[0, 1] + F[0, 2] + F[1, 2])/3
    SB = 0.5*(F[0, 1] + F[1, 2]) - F[0, 2]
    Fbar = (F[0, 0] + F[1, 1] + F[2, 2] + F[0, 1] + F[0, 2] + F[1, 2])/6
    return dict(m1=m[0], m2=m[1], m3=m[2], F11=F[0, 0], F22=F[1, 1], F33=F[2, 2], F12=F[0, 1], F13=F[0, 2],
                F23=F[1, 2], SA=SA, SB=SB, SC=SC, inv_khat=Fbar - 1)


def draw(k, lam, n, rng):
    w = rng.gamma(k, 1.0/k, size=n)
    return np.stack([rng.poisson(l*w) for l in lam]).astype(np.int64)


def chunks(fn, ntot, rng, size=10**6):
    """Accumulate a statistic over chunks by concatenating per-chunk moments is not linear for F,
    so draw the whole sample in pieces and stack (memory: 3 x ntot int64 = 192 MB at 8e6)."""
    parts = [fn(min(size, ntot - i), rng) for i in range(0, ntot, size)]
    return np.concatenate(parts, axis=1)


out = {}
rng = np.random.default_rng(20260922)
print("(i) standard deviation over 40 replicas of 10^6 events under Eq. (nm)")
for name, k, lam in (('Sec8 k=1', 1, window_means(SEC8, 0.0)), ('Sec8 k=3', 3, 3*window_means(SEC8, 0.0)),
                     ('Table1 k=3', 3, np.array([2.0, 2.0, 2.0]))):
    reps = [stats_vec(draw(k, lam, 10**6, rng).astype(float)) for _ in range(40)]
    sd = {kk: float(np.std([r[kk] for r in reps], ddof=1)) for kk in reps[0]}
    mean = {kk: float(np.mean([r[kk] for r in reps])) for kk in reps[0]}
    out['null_' + name] = dict(sd=sd, mean=mean, reps=40, nev=10**6)
    print(f"  {name:10s} sd: " + ' '.join(f"{kk} {sd[kk]:.5f}" for kk in ('F11', 'F22', 'F33', 'F12', 'F13', 'F23', 'SA', 'SB', 'SC', 'inv_khat')))
    print(f"  {name:10s} mean: " + ' '.join(f"{kk} {mean[kk]:+.5f}" for kk in ('SA', 'SB', 'SC', 'inv_khat')) + f"  (1/k = {1/k:.5f})")

print("\n(ii) closed forms of breakers.py against direct draws (4 x 10^6 events each)")
NEV = 4*10**6


def report(tag, x, pred_F, pred_SC=None, pred_m=None):
    s = stats_vec(x.astype(float))
    nb = 100; n = x.shape[1]//nb
    bat = [stats_vec(x[:, i*n:(i + 1)*n].astype(float)) for i in range(nb)]
    se = {kk: float(np.std([b[kk] for b in bat], ddof=1)/np.sqrt(nb)) for kk in s}
    keys = ['F11', 'F22', 'F33', 'F12', 'F13', 'F23']
    line = f"  {tag}: " + ' '.join(f"{kk} {s[kk]:.5f}+-{se[kk]:.5f} (pred {p:.5f}, z {(s[kk]-p)/se[kk]:+.2f})"
                                 for kk, p in zip(keys, pred_F))
    if pred_SC is not None:
        line += f" | SC {s['SC']:+.5f}+-{se['SC']:.5f} (pred {pred_SC:+.5f}, z {(s['SC']-pred_SC)/se['SC']:+.2f})"
    if pred_m is not None:
        line += " | means " + ' '.join(f"{s[kk]:.5f}+-{np.std([b[kk] for b in bat], ddof=1)/np.sqrt(nb):.5f} (pred {p:.5f})"
                                       for kk, p in zip(('m1', 'm2', 'm3'), pred_m))
    print(line, flush=True)
    return dict(stat={kk: float(v) for kk, v in s.items()}, se=se, pred_F=list(map(float, pred_F)),
                pred_SC=pred_SC, pred_m=None if pred_m is None else list(map(float, pred_m)))


lamT = np.array([2.0, 2.0, 2.0])
for aN in (0.05, 0.10):
    a = aN/6.0
    def fn(n, rng):
        X = draw(3, lamT, n, rng)
        e = np.clip(1 - a*X.sum(0), 0, 1)
        return np.stack([rng.binomial(X[j], e) for j in range(3)])
    x = chunks(fn, NEV, rng)
    r = dep_thinning(3, lamT, 0.0, a, do_cmi=False)
    out[f'T1dep_{aN}'] = report(f"T1dep a<N>={aN:.2f}", x, [r['F2']]*6, r['SC'], r['means'])
    del x

for tag, k, lam, aN in (('T1loc', 3, lamT, 0.05), ('S8loc', 1, window_means(SEC8, 0.0), 0.05)):
    a = aN/lam[1]
    def fn(n, rng):
        X = draw(k, lam, n, rng)
        return np.stack([rng.binomial(X[j], np.clip(1 - a*X[j], 0, 1)) for j in range(3)])
    x = chunks(fn, NEV, rng)
    r = local_occupancy(k, lam, a)
    F = np.array(r['F'])
    out[tag] = report(f"{tag} a<X2>={aN:.2f}", x, [F[0, 0], F[1, 1], F[2, 2], F[0, 1], F[0, 2], F[1, 2]], None, r['means'])
    out[tag]['clip_mass'] = float(np.mean(a*draw(k, lam, 10**6, rng) > 1))
    del x
json.dump(out, open('mc_direct_checks.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item3/mc_direct_checks.time <==
	Command being timed: "python3 mc_direct_checks.py"
	User time (seconds): 22.95
	System time (seconds): 1.35
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:24.31
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 387240
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 566643
	Voluntary context switches: 3
	Involuntary context switches: 73
	Swaps: 0
	File system inputs: 0
	File system outputs: 24
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item3/mutation_test.log <==
A0 (2e6 events, the sample of mc_cascade.py)
  correct prediction                       max|z| moments    1.81 (m3)  max|z| empty    0.90  chi2 6928.7/6785 p = 0.109
  shape k x 1.05                           max|z| moments   31.96 (F13)  max|z| empty   28.68  chi2 8915.0/6638 p = 9.35e-72
  means x 1.01                             max|z| moments   11.65 (m2)  max|z| empty    5.74  chi2 7047.8/6883 p = 0.0808
A2 (2e6 events, the sample of mc_cascade.py)
  correct prediction                       max|z| moments    1.40 (SB)  max|z| empty    0.72  chi2 14454.1/14591 p = 0.788
  shape k x 1.05                           max|z| moments   38.03 (F13)  max|z| empty   21.77  chi2 16457.3/14368 p = 2.54e-32
  means x 1.01                             max|z| moments   18.39 (m3)  max|z| empty    5.21  chi2 14708.5/14776 p = 0.652
  means without the smearing               max|z| moments  298.64 (m3)  max|z| empty   75.93  chi2 156150.3/12307 p = 0
  shape 1 in place of 2                    max|z| moments  813.61 (F13)  max|z| empty  600.88  chi2 339359.3/17844 p = 0

real	0m31.513s
user	0m31.247s
sys	0m0.251s


==> anc/calc_SHORT/item3/mutation_test.py <==
#!/usr/bin/env python3
"""Mutation test of the checks of mc_cascade.py: the same A0 and A2 samples (same seeds, same event
counts) are tested against deliberately wrong predictions, to show that each criterion can fail and
at what size of error.  Mutations: shape k x 1.05; all means x 1.01; for A2 also the means computed
without the smearing (sigma(y) set to zero in the prediction), and shape 1 in place of 2 with the
right means.

Run:  ( ulimit -v 1500000; python3 mutation_test.py ) > mutation_test.log
"""
import numpy as np
from mc_cascade import gen, VARIANTS, predict_means, gof, law_from_slices, fstats, NAMES, B
from lib3 import nm_slice_fn, nb_cut


def sample(i):
    v = VARIANTS[i]
    cnt, _ = gen(2_000_000, v['k'], v['alpha'], v['beta'], v['ymax'], v['ktype'], v['s0'], v['s1'], v['s_int'],
                 v['fclus'], v['etype'], np.array(v['epar'], float), np.array(v['effw'], float),
                 np.array(v['win'], float), v['init_flag'], v['sig_init'], v['dep_a'], v['rlo'], v['rhi'],
                 20260922 + 101*i)
    return v, cnt


def check(tag, cnt, k, lam):
    x = cnt.astype(float); nev = x.shape[1]
    full = fstats(x); nb = nev//B
    bat = np.array([fstats(x[:, i*nb:(i + 1)*nb]) for i in range(B)])
    se = bat.std(0, ddof=1)/np.sqrt(B); se[:3] = x.std(1, ddof=1)/np.sqrt(nev)
    n1m, n3m, n2m = nb_cut(k, lam[0]), nb_cut(k, lam[2]), nb_cut(k, lam[1])
    sl = nm_slice_fn(lam, k, n1m, n3m)
    pv, pe, pp, _ = law_from_slices(sl, n2m)
    z = (full - pv)/se
    g = gof(cnt, sl, n1m, n3m, n2m, nev, 0)
    emp = np.array([np.mean(cnt[0] == 0), np.mean(cnt[1] == 0), np.mean(cnt[2] == 0)])
    ze = (emp - pe[:3])/np.sqrt(emp*(1 - emp)/nev)
    print(f"  {tag:40s} max|z| moments {np.max(np.abs(z)):7.2f} ({NAMES[int(np.argmax(np.abs(z)))]})  "
          f"max|z| empty {np.max(np.abs(ze)):7.2f}  chi2 {g['chi2']:.1f}/{g['df']} p = {g['p']:.3g}", flush=True)


for i in (0, 2):
    v, cnt = sample(i)
    lam = predict_means(v); k = v['k']
    print(f"{v['name']} (2e6 events, the sample of mc_cascade.py)")
    check('correct prediction', cnt, k, lam)
    check('shape k x 1.05', cnt, 1.05*k, lam)
    check('means x 1.01', cnt, k, 1.01*lam)
    if v['name'] == 'A2':
        v0 = dict(v); v0['s0'] = 0.0; v0['s1'] = 0.0; v0['ktype'] = 0
        check('means without the smearing', cnt, k, predict_means(v0))
        check('shape 1 in place of 2', cnt, 1.0, lam)
    del cnt


==> anc/calc_SHORT/item3/proof_check.log <==
J: Janossy densities, Yule path likelihood against Cox mixture, symbolic rate
  n = 0: log(yule) - log(cox) simplifies to k*(log(1/(E - 1)) + log(E - 1));  worst |value| at 10 random points 2.7e-15
  n = 1: log(yule) - log(cox) simplifies to 0;  worst |value| at 10 random points 1.8e-15
  n = 2: log(yule) - log(cox) simplifies to 0;  worst |value| at 10 random points 3.1e-15
  n = 3: log(yule) - log(cox) simplifies to 0;  worst |value| at 10 random points 8.4e-15
  n = 4: log(yule) - log(cox) simplifies to 0;  worst |value| at 10 random points 5.1e-15
  n = 5: log(yule) - log(cox) simplifies to 0;  worst |value| at 10 random points 3.7e-15
  n = 6: log(yule) - log(cox) simplifies to 0;  worst |value| at 10 random points 7.9e-15
  n = 7: log(yule) - log(cox) simplifies to 0;  worst |value| at 10 random points 9.4e-15
P: joint PGF of three windows, Cox mixture against Eq. (nm)
  log(Cox PGF) - log(NM PGF) = 0
  E_W[exp(-W m)] = (k/(k + m))**k  (should be (1+m/k)^(-k))
C: the paper's nesting against the Cox PGF at k = 1, constant rate, windows from the origin
  F_1 - Cox PGF = 0
  worst |F_1 - Cox PGF| at 20 random points: 4.44e-16
T: time change s = e^{Lambda(y)} - 1
  (k Delta e^Lambda) / (ds/dy) = k   (constant k: rate W k in s)


==> anc/calc_SHORT/item3/proof_check.py <==
#!/usr/bin/env python3
"""Computer-algebra residuals for the Cox (Gamma-mixed Poisson) representation of the births of the
linear pure-birth cascade, item 3 (a).

Checks, each printed with its residual:
 J   Janossy densities.  For k dipoles at y = 0, rapidity-dependent rate Delta(y) with
     Lambda(y) = int_0^y Delta, the probability density that the births in [0, T] are the points
     t_1 < ... < t_n is   prod_i Delta(t_i)(k+i-1) * exp(-sum_{i=0}^{n} (k+i)[Lambda(t_{i+1})-Lambda(t_i)])
     (t_0 = 0, t_{n+1} = T).  The Cox process with intensity  W k Delta(y) e^{Lambda(y)} dy,
     W ~ Gamma(shape k, scale 1/k) (unit mean), has Janossy density
     E_W[ prod_i W k Delta(t_i) e^{Lambda(t_i)} * exp(-W k (e^{Lambda(T)} - 1)) ].
     The two are compared for n = 0..7 with Lambda an undefined symbolic function (so any rate).
 P   Joint PGF of the counts in three disjoint windows under the Cox law equals the paper's
     Eq. (nm) generating function [a0/(1 - a1 u1 - a2 u2 - a3 u3)]^k, a_j = lambda_j/(k+Lambda).
 C   The paper's nesting F_j = F_{j+1} g(tau_j, u_j F_{j+1}), F_4 = 1, one dipole at y = 0, equals
     the Cox PGF at k = 1 with lambda_j = e^{Delta y_j} - e^{Delta y_{j-1}} (constant rate).
 T   Time change: under s = e^{Lambda(y)} - 1 the intensity W k Delta e^{Lambda} dy becomes
     W k ds, a homogeneous Poisson rate on (0, inf) mixed over W (Polya process).
Run:  ( ulimit -v 1500000; python3 proof_check.py ) > proof_check.log
"""
import sympy as sp

k, T, w = sp.symbols('k T w', positive=True)
Lam = sp.Function('Lambda')
Dl = sp.Function('Delta')

print("J: Janossy densities, Yule path likelihood against Cox mixture, symbolic rate")
for n in range(0, 8):
    t = sp.symbols(f't1:{n+1}', positive=True) if n > 0 else ()
    pts = [sp.Integer(0)] + list(t) + [T]
    # Yule path: rate Delta(s) N(s), N = k+i between the i-th and (i+1)-th birth
    expo = -sum((k + i) * (Lam(pts[i+1]) - Lam(pts[i])) for i in range(n + 1))
    yule = sp.Mul(*[Dl(t[i]) * (k + i) for i in range(n)]) * sp.exp(expo)
    # Cox: E_W over Gamma(k, scale 1/k); do the w-integral in closed form
    A = sp.symbols('A', positive=True)          # A = k (e^{Lambda(T)} - 1)
    dens = k**k * w**(k - 1) * sp.exp(-k*w) / sp.gamma(k)
    EW = sp.integrate(w**n * sp.exp(-w*A) * dens, (w, 0, sp.oo), conds='none')
    # A = k (E - 1) with E = e^{Lambda(T)} > 1; keep E - 1 as its own positive symbol so that no
    # branch of a power of a negative number is introduced (an earlier version simplified first and
    # produced a spurious 2 pi i k)
    E, Em1 = sp.symbols('E Em1', positive=True)
    EW = EW.subs(A, k*Em1)
    cox = EW * sp.Mul(*[k * Dl(t[i]) * sp.exp(Lam(t[i])) for i in range(n)])
    # Lambda(0) = 0 by definition
    ly = sp.expand_log(sp.log(yule.subs(Lam(0), 0)), force=True).subs(Lam(T), sp.log(E))
    lc = sp.expand_log(sp.log(cox), force=True).subs(Em1, E - 1)
    ratio = sp.simplify(sp.expand_log(sp.gammasimp(ly - lc), force=True))
    # numeric guard at random points (k, E, Lambda(t_i), Delta(t_i))
    import random
    random.seed(n)
    worst = 0.0
    for _ in range(10):
        vals = {k: random.uniform(0.3, 5), E: random.uniform(1.5, 30)}
        for i in range(n):
            vals[Lam(t[i])] = random.uniform(0, float(sp.log(vals[E])))
            vals[Dl(t[i])] = random.uniform(0.1, 1)
        worst = max(worst, abs(complex((ly - lc).subs(vals).evalf(30))))
    print(f"  n = {n}: log(yule) - log(cox) simplifies to {ratio};  worst |value| at 10 random points {worst:.1e}")

print("P: joint PGF of three windows, Cox mixture against Eq. (nm)")
u1, u2, u3, l1, l2, l3 = sp.symbols('u1 u2 u3 lambda1 lambda2 lambda3', positive=True)
lam = (l1, l2, l3); u = (u1, u2, u3)
phi = sum(l*(uu - 1) for l, uu in zip(lam, u))      # log E[prod u^n | W] / W
# E_W[exp(W phi)] for W ~ Gamma(k, 1/k) = (1 - phi/k)^(-k)   (phi < k)
coxpgf = (1 - phi/k)**(-k)
L = l1 + l2 + l3
a = [l/(k + L) for l in lam]; a0 = 1 - sum(a)
nmpgf = (a0/(1 - sum(aa*uu for aa, uu in zip(a, u))))**k
res = sp.simplify(sp.log(coxpgf) - sp.log(nmpgf))
print(f"  log(Cox PGF) - log(NM PGF) = {sp.simplify(sp.expand_log(res, force=True))}")
# direct w-integral as a second route
m = sp.symbols('m', positive=True)   # m = -phi > 0 stands for the integral
EW = sp.integrate(sp.exp(-w*m) * k**k * w**(k-1) * sp.exp(-k*w)/sp.gamma(k), (w, 0, sp.oo), conds='none')
print(f"  E_W[exp(-W m)] = {sp.simplify(EW)}  (should be (1+m/k)^(-k))")

print("C: the paper's nesting against the Cox PGF at k = 1, constant rate, windows from the origin")
D, y1, y2, y3 = sp.symbols('Delta y1 y2 y3', positive=True)
def g(tau, uu):
    Q = sp.exp(-D*tau)
    return Q/(1 - (1 - Q)*uu)
F4 = sp.Integer(1)
F3 = F4 * g(y3 - y2, u3*F4)
F2 = F3 * g(y2 - y1, u2*F3)
F1 = F2 * g(y1 - 0, u1*F2)
lamC = [sp.exp(D*y1) - 1, sp.exp(D*y2) - sp.exp(D*y1), sp.exp(D*y3) - sp.exp(D*y2)]
cox1 = 1/(1 - sum(l*(uu - 1) for l, uu in zip(lamC, u)))
diff = sp.simplify(sp.together(F1 - cox1))
print(f"  F_1 - Cox PGF = {diff}")
# numeric spot values as an independent guard
import random
random.seed(1)
worst = 0.0
for _ in range(20):
    vals = {D: random.uniform(0.1, 1), y1: random.uniform(0.1, 2)}
    vals[y2] = vals[y1] + random.uniform(0.1, 2); vals[y3] = vals[y2] + random.uniform(0.1, 2)
    for uu in u: vals[uu] = random.uniform(0, 1)
    worst = max(worst, abs(float((F1 - cox1).subs(vals))))
print(f"  worst |F_1 - Cox PGF| at 20 random points: {worst:.2e}")

print("T: time change s = e^{Lambda(y)} - 1")
y = sp.symbols('y', positive=True)
s_of_y = sp.exp(Lam(y)) - 1
dens_y = k*Dl(y)*sp.exp(Lam(y))                   # intensity per unit y, per unit W
dsdy = sp.diff(s_of_y, y).subs(sp.Derivative(Lam(y), y), Dl(y))
print(f"  (k Delta e^Lambda) / (ds/dy) = {sp.simplify(dens_y/dsdy)}   (constant k: rate W k in s)")


==> anc/calc_SHORT/item3/smear_table.json <==
{
 "Delta": 0.4,
 "rows": [
  {
   "y0": 0.0,
   "sigma": 0.0,
   "lam_per_k": [
    0.49182469764127035,
    0.7337162308511973,
    1.0945759942440805
   ],
   "lam_ratio_to_unsmeared": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 1.0000000000000007,
   "c1": 0.2836823517536089,
   "c3": 0.6313466845186538,
   "IG": 0.044702930267731804,
   "f": 0.0935243846666314,
   "margin": 1.377723299563976,
   "sharp_holds": true,
   "CMI_k1": 0.03785953567705255,
   "CMI_k1_deficit": 1.2034817586936697e-13,
   "CMI_k3": 0.0424361570542696,
   "CMI_k3_deficit": 1.7541523789077473e-13,
   "IG_minus_CMI_k1": 0.006843394590679251,
   "IG_minus_CMI_k3": 0.002266773213462206,
   "quad_reldiff": 0.0
  },
  {
   "y0": 0.0,
   "sigma": 0.1,
   "lam_per_k": [
    0.4766522701591648,
    0.7343034386876952,
    1.0954520053972159
   ],
   "lam_ratio_to_unsmeared": [
    0.9691507409959877,
    1.0008003200853506,
    1.00080032008535
   ],
   "ratio": 0.9683757304487435,
   "c1": 0.27483787411494487,
   "c3": 0.6316380288250582,
   "IG": 0.04357349401707564,
   "f": 0.09105704026194365,
   "margin": 1.3856817437827034,
   "sharp_holds": true,
   "CMI_k1": 0.0368952210078163,
   "CMI_k1_deficit": 1.0591527654923993e-13,
   "CMI_k3": 0.04135995841516288,
   "CMI_k3_deficit": 1.674216321134736e-13,
   "IG_minus_CMI_k1": 0.006678273009259335,
   "IG_minus_CMI_k3": 0.0022135356019127583,
   "quad_reldiff": 2.220446049250313e-16
  },
  {
   "y0": 0.0,
   "sigma": 0.25,
   "lam_per_k": [
    0.45676946387497597,
    0.7373932993731458,
    1.100062579247428
   ],
   "lam_ratio_to_unsmeared": [
    0.9287241288727165,
    1.0050115676433689,
    1.0050125208594005
   ],
   "ratio": 0.9240938508903962,
   "c1": 0.2629050451845181,
   "c3": 0.633168425159883,
   "IG": 0.042075726240878936,
   "f": 0.0877936303785913,
   "margin": 1.3966839500661934,
   "sharp_holds": true,
   "CMI_k1": 0.03562183453101953,
   "CMI_k1_deficit": 1.099120794378905e-13,
   "CMI_k3": 0.0399355996440696,
   "CMI_k3_deficit": 1.7430501486614958e-13,
   "IG_minus_CMI_k1": 0.006453891709859404,
   "IG_minus_CMI_k3": 0.002140126596809337,
   "quad_reldiff": 4.440892098500626e-16
  },
  {
   "y0": 0.0,
   "sigma": 0.5,
   "lam_per_k": [
    0.43258964316742476,
    0.7469500322925601,
    1.1166865263983992
   ],
   "lam_ratio_to_unsmeared": [
    0.8795606345961692,
    1.0180366753315653,
    1.020200088683279
   ],
   "ratio": 0.8658133799115348,
   "c1": 0.24762565337929446,
   "c3": 0.6392206449848754,
   "IG": 0.04027818498675046,
   "f": 0.08388994376762088,
   "margin": 1.4119840087604285,
   "sharp_holds": true,
   "CMI_k1": 0.03410624707515892,
   "CMI_k1_deficit": 1.127986593019159e-13,
   "CMI_k3": 0.03823273494215759,
   "CMI_k3_deficit": 1.7963408538435033e-13,
   "IG_minus_CMI_k1": 0.006171937911591541,
   "IG_minus_CMI_k3": 0.0020454500445928683,
   "quad_reldiff": 5.551115123125783e-16
  },
  {
   "y0": 0.0,
   "sigma": 1.0,
   "lam_per_k": [
    0.43421098977057626,
    0.7696655150813975,
    1.1828914090078362
   ],
   "lam_ratio_to_unsmeared": [
    0.882857229116386,
    1.048996168707478,
    1.080684589492342
   ],
   "ratio": 0.8670449877523819,
   "c1": 0.24536331078961232,
   "c3": 0.66842654667056,
   "IG": 0.04111140162393571,
   "f": 0.08569767985311263,
   "margin": 1.4217678059279044,
   "sharp_holds": true,
   "CMI_k1": 0.03487097160076448,
   "CMI_k1_deficit": 1.1612932837579137e-13,
   "CMI_k3": 0.03905417127002892,
   "CMI_k3_deficit": 1.709743457922741e-13,
   "IG_minus_CMI_k1": 0.006240430023171227,
   "IG_minus_CMI_k3": 0.002057230353906786,
   "quad_reldiff": 4.440892098500626e-16
  },
  {
   "y0": 1.0,
   "sigma": 0.0,
   "lam_per_k": [
    0.7337162308511973,
    1.0945759942440805,
    1.6329155016585672
   ],
   "lam_ratio_to_unsmeared": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 0.9999999999999989,
   "c1": 0.3502934402320365,
   "c3": 0.7795923882188271,
   "IG": 0.060318949022325485,
   "f": 0.12821630906221243,
   "margin": 1.3106275295072167,
   "sharp_holds": true,
   "CMI_k1": 0.052150684804410735,
   "CMI_k1_deficit": 1.532107773982716e-13,
   "CMI_k3": 0.05779304060248253,
   "CMI_k3_deficit": 1.7852386235972517e-13,
   "IG_minus_CMI_k1": 0.00816826421791475,
   "IG_minus_CMI_k3": 0.0025259084198429524,
   "quad_reldiff": 0.0
  },
  {
   "y0": 1.0,
   "sigma": 0.1,
   "lam_per_k": [
    0.7343034386876952,
    1.0954520053972159,
    1.6342223567322245
   ],
   "lam_ratio_to_unsmeared": [
    1.0008003200853506,
    1.00080032008535,
    1.0008003200853504
   ],
   "ratio": 1.0,
   "c1": 0.3504272284912104,
   "c3": 0.7798901394653702,
   "IG": 0.06035084163489583,
   "f": 0.12828827488864722,
   "margin": 1.310433147655161,
   "sharp_holds": true,
   "CMI_k1": 0.05218045586293461,
   "CMI_k1_deficit": 1.4366285938649526e-13,
   "CMI_k3": 0.05782465155545441,
   "CMI_k3_deficit": 1.7430501486614958e-13,
   "IG_minus_CMI_k1": 0.00817038577196122,
   "IG_minus_CMI_k3": 0.0025261900794414233,
   "quad_reldiff": 2.220446049250313e-16
  },
  {
   "y0": 1.0,
   "sigma": 0.25,
   "lam_per_k": [
    0.7373932993731458,
    1.100062579247428,
    1.6411005246722703
   ],
   "lam_ratio_to_unsmeared": [
    1.0050115676433689,
    1.0050125208594005,
    1.0050125208594012
   ],
   "ratio": 0.9999990515381529,
   "c1": 0.35112920284375326,
   "c3": 0.7814531532962079,
   "IG": 0.06051823985763642,
   "f": 0.12866608503377608,
   "margin": 1.3094092878100567,
   "sharp_holds": true,
   "CMI_k1": 0.05233676184712133,
   "CMI_k1_deficit": 1.4432899320127035e-13,
   "CMI_k3": 0.05799058919325659,
   "CMI_k3_deficit": 1.7430501486614958e-13,
   "IG_minus_CMI_k1": 0.008181478010515095,
   "IG_minus_CMI_k3": 0.0025276506643798283,
   "quad_reldiff": 2.220446049250313e-16
  },
  {
   "y0": 1.0,
   "sigma": 0.5,
   "lam_per_k": [
    0.7469500322925601,
    1.1166865263983992,
    1.6659025829122016
   ],
   "lam_ratio_to_unsmeared": [
    1.0180366753315653,
    1.020200088683279,
    1.020201340008181
   ],
   "ratio": 0.9978806464493306,
   "c1": 0.35288646806077434,
   "c3": 0.7870332059734801,
   "IG": 0.061014479772063035,
   "f": 0.12978681941782247,
   "margin": 1.3067195691266664,
   "sharp_holds": true,
   "CMI_k1": 0.05280669905564727,
   "CMI_k1_deficit": 1.4344081478157023e-13,
   "CMI_k3": 0.05848561510765203,
   "CMI_k3_deficit": 1.7985612998927536e-13,
   "IG_minus_CMI_k1": 0.008207780716415765,
   "IG_minus_CMI_k3": 0.002528864664411004,
   "quad_reldiff": 2.220446049250313e-16
  },
  {
   "y0": 1.0,
   "sigma": 1.0,
   "lam_per_k": [
    0.7696655150813975,
    1.1828914090078362,
    1.768780790637253
   ],
   "lam_ratio_to_unsmeared": [
    1.048996168707478,
    1.080684589492342,
    1.0832041148734801
   ],
   "ratio": 0.9729405095803043,
   "c1": 0.35258992357811536,
   "c3": 0.8102926161779143,
   "IG": 0.0620339369467724,
   "f": 0.13209270793147584,
   "margin": 1.305779504913784,
   "sharp_holds": true,
   "CMI_k1": 0.05384195310086906,
   "CMI_k1_deficit": 1.4455103780619538e-13,
   "CMI_k3": 0.059535433468453365,
   "CMI_k3_deficit": 1.8474111129762605e-13,
   "IG_minus_CMI_k1": 0.00819198384590334,
   "IG_minus_CMI_k3": 0.0024985034783190363,
   "quad_reldiff": 1.1102230246251565e-15
  },
  {
   "y0": 2.0,
   "sigma": 0.0,
   "lam_per_k": [
    1.0945759942440805,
    1.6329155016585672,
    2.436023674535535
   ],
   "lam_ratio_to_unsmeared": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 1.0000000000000004,
   "c1": 0.4157277335921218,
   "c3": 0.9252190862186792,
   "IG": 0.07606399957561674,
   "f": 0.1643092574913567,
   "margin": 1.1870291184412043,
   "sharp_holds": true,
   "CMI_k1": 0.06716635302228323,
   "CMI_k1_deficit": 1.7408297026122455e-13,
   "CMI_k3": 0.07352179849478598,
   "CMI_k3_deficit": 2.972067036921544e-13,
   "IG_minus_CMI_k1": 0.008897646553333513,
   "IG_minus_CMI_k3": 0.0025422010808307666,
   "quad_reldiff": 0.0
  },
  {
   "y0": 2.0,
   "sigma": 0.1,
   "lam_per_k": [
    1.0954520053972159,
    1.6342223567322245,
    2.4379732732106545
   ],
   "lam_ratio_to_unsmeared": [
    1.00080032008535,
    1.0008003200853504,
    1.0008003200853501
   ],
   "ratio": 1.0,
   "c1": 0.415854038516374,
   "c3": 0.9255001829970729,
   "IG": 0.07609459500600718,
   "f": 0.16438050475685595,
   "margin": 1.1867352552725192,
   "sharp_holds": true,
   "CMI_k1": 0.06719618907975886,
   "CMI_k1_deficit": 1.6053824936079764e-13,
   "CMI_k3": 0.07355260347437097,
   "CMI_k3_deficit": 2.6612045900265e-13,
   "IG_minus_CMI_k1": 0.008898405926248326,
   "IG_minus_CMI_k3": 0.0025419915316362146,
   "quad_reldiff": 4.440892098500626e-16
  },
  {
   "y0": 2.0,
   "sigma": 0.25,
   "lam_per_k": [
    1.100062579247428,
    1.6411005246722703,
    2.448234294018139
   ],
   "lam_ratio_to_unsmeared": [
    1.0050125208594005,
    1.0050125208594012,
    1.005012520859401
   ],
   "ratio": 0.9999999999999997,
   "c1": 0.41651673950726764,
   "c3": 0.9269750511756595,
   "IG": 0.07625513237219537,
   "f": 0.16475441793963058,
   "margin": 1.185189912922122,
   "sharp_holds": true,
   "CMI_k1": 0.06735278656859507,
   "CMI_k1_deficit": 1.580957587066223e-13,
   "CMI_k3": 0.07371425586267612,
   "CMI_k3_deficit": 3.08530978543331e-13,
   "IG_minus_CMI_k1": 0.008902345803600303,
   "IG_minus_CMI_k3": 0.0025408765095192576,
   "quad_reldiff": 4.440892098500626e-16
  },
  {
   "y0": 2.0,
   "sigma": 0.5,
   "lam_per_k": [
    1.1166865263983992,
    1.6659025829122016,
    2.4852346170980546
   ],
   "lam_ratio_to_unsmeared": [
    1.020200088683279,
    1.020201340008181,
    1.0202013400267558
   ],
   "ratio": 0.9999987734711984,
   "c1": 0.41887746895032585,
   "c3": 0.9322300946132895,
   "IG": 0.07682717434299276,
   "f": 0.1660877573457612,
   "margin": 1.1796370160308025,
   "sharp_holds": true,
   "CMI_k1": 0.06791140730078278,
   "CMI_k1_deficit": 1.5831780331154732e-13,
   "CMI_k3": 0.0742904853914064,
   "CMI_k3_deficit": 2.964295475749168e-13,
   "IG_minus_CMI_k1": 0.008915767042209977,
   "IG_minus_CMI_k3": 0.0025366889515863605,
   "quad_reldiff": 3.3306690738754696e-16
  },
  {
   "y0": 2.0,
   "sigma": 1.0,
   "lam_per_k": [
    1.1828914090078362,
    1.768780790637253,
    2.638910333178906
   ],
   "lam_ratio_to_unsmeared": [
    1.080684589492342,
    1.0832041148734801,
    1.0832859962586587
   ],
   "ratio": 0.9977494228298912,
   "c1": 0.4272246517340168,
   "c3": 0.9530947130601637,
   "IG": 0.07895611841494535,
   "f": 0.17106341395994537,
   "margin": 1.1587626942241973,
   "sharp_holds": true,
   "CMI_k1": 0.07001089145291209,
   "CMI_k1_deficit": 1.6009416015094757e-13,
   "CMI_k3": 0.0764430664728028,
   "CMI_k3_deficit": 2.809974475326271e-13,
   "IG_minus_CMI_k1": 0.00894522696203326,
   "IG_minus_CMI_k3": 0.002513051942142547,
   "quad_reldiff": 1.1102230246251565e-15
  },
  {
   "y0": 4.0,
   "sigma": 0.0,
   "lam_per_k": [
    2.436023674535535,
    3.6341202817109544,
    5.421470390455449
   ],
   "lam_ratio_to_unsmeared": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 0.9999999999999982,
   "c1": 0.5256712226805075,
   "c3": 1.1699028210061475,
   "IG": 0.10275282897219845,
   "f": 0.22814592972359282,
   "margin": 0.8506213046796254,
   "sharp_holds": true,
   "CMI_k1": 0.09439533070284807,
   "CMI_k1_deficit": 2.7611246622427643e-13,
   "CMI_k3": 0.10076444246242862,
   "CMI_k3_deficit": 6.532552276894421e-13,
   "IG_minus_CMI_k1": 0.00835749826935038,
   "IG_minus_CMI_k3": 0.0019883865097698322,
   "quad_reldiff": 0.0
  },
  {
   "y0": 4.0,
   "sigma": 0.1,
   "lam_per_k": [
    2.4379732732106545,
    3.637028741164988,
    5.425809302101063
   ],
   "lam_ratio_to_unsmeared": [
    1.0008003200853501,
    1.0008003200853508,
    1.0008003200853506
   ],
   "ratio": 0.9999999999999976,
   "c1": 0.5257619500107191,
   "c3": 1.1701047383928669,
   "IG": 0.10277480682730056,
   "f": 0.22819991493663863,
   "margin": 0.850277041480938,
   "sharp_holds": true,
   "CMI_k1": 0.09441893366618567,
   "CMI_k1_deficit": 2.871036741680655e-13,
   "CMI_k3": 0.10078719541750472,
   "CMI_k3_deficit": 6.330491686412643e-13,
   "IG_minus_CMI_k1": 0.008355873161114885,
   "IG_minus_CMI_k3": 0.0019876114097958364,
   "quad_reldiff": 4.440892098500626e-16
  },
  {
   "y0": 4.0,
   "sigma": 0.25,
   "lam_per_k": [
    2.448234294018139,
    3.6523363854286037,
    5.4486456238762315
   ],
   "lam_ratio_to_unsmeared": [
    1.005012520859401,
    1.0050125208594012,
    1.005012520859401
   ],
   "ratio": 0.9999999999999978,
   "c1": 0.5262375914360268,
   "c3": 1.171163297852175,
   "IG": 0.10289002319886915,
   "f": 0.22848296502291002,
   "margin": 0.8484704301681945,
   "sharp_holds": true,
   "CMI_k1": 0.09454270821749086,
   "CMI_k1_deficit": 2.808864252301646e-13,
   "CMI_k3": 0.10090648419980619,
   "CMI_k3_deficit": 6.503686478254167e-13,
   "IG_minus_CMI_k1": 0.008347314981378293,
   "IG_minus_CMI_k3": 0.0019835389990629643,
   "quad_reldiff": 6.661338147750939e-16
  },
  {
   "y0": 4.0,
   "sigma": 0.5,
   "lam_per_k": [
    2.4852346170980546,
    3.7075343812199275,
    5.53099135725803
   ],
   "lam_ratio_to_unsmeared": [
    1.0202013400267558,
    1.020201340026756,
    1.0202013400267562
   ],
   "ratio": 0.9999999999999983,
   "c1": 0.5279270241790612,
   "c3": 1.1749231995677338,
   "IG": 0.10329921464588097,
   "f": 0.22948874596790927,
   "margin": 0.8420290985865901,
   "sharp_holds": true,
   "CMI_k1": 0.09498282261502042,
   "CMI_k1_deficit": 2.793321129956894e-13,
   "CMI_k3": 0.10133026168425663,
   "CMI_k3_deficit": 6.279421427279885e-13,
   "IG_minus_CMI_k1": 0.008316392030860556,
   "IG_minus_CMI_k3": 0.0019689529616243456,
   "quad_reldiff": 6.661338147750939e-16
  },
  {
   "y0": 4.0,
   "sigma": 1.0,
   "lam_per_k": [
    2.638910333178906,
    3.936795483672567,
    5.873008761704273
   ],
   "lam_ratio_to_unsmeared": [
    1.0832859962586587,
    1.0832870622045323,
    1.0832870676641086
   ],
   "ratio": 0.9999990210477525,
   "c1": 0.5345391239938048,
   "c3": 1.1896398749204902,
   "IG": 0.10490004135734911,
   "f": 0.23343145103957413,
   "margin": 0.8164518290899996,
   "sharp_holds": true,
   "CMI_k1": 0.09671272330988312,
   "CMI_k1_deficit": 2.87214696470528e-13,
   "CMI_k3": 0.10299000687861926,
   "CMI_k3_deficit": 6.533662499919046e-13,
   "IG_minus_CMI_k1": 0.008187318047465988,
   "IG_minus_CMI_k3": 0.0019100344787298523,
   "quad_reldiff": 8.881784197001252e-16
  }
 ],
 "deep_factor": {
  "0.0": 1.0,
  "0.1": 1.0008003200853504,
  "0.25": 1.005012520859401,
  "0.5": 1.0202013400267558,
  "1.0": 1.0832870676749586
 },
 "ymax95": [
  {
   "sigma": 0.0,
   "lam_per_k": [
    2.436023674535535,
    3.6341202817109544,
    5.421470390455449
   ],
   "ratio": 0.9999999999999982,
   "c1": 0.5256712226805075,
   "c3": 1.1699028210061475,
   "IG": 0.10275282897219845,
   "f": 0.22814592972359282,
   "CMI_k1": 0.09439533070284807
  },
  {
   "sigma": 0.1,
   "lam_per_k": [
    2.437973273210656,
    3.637028741164986,
    5.425809302101062
   ],
   "ratio": 0.9999999999999989,
   "c1": 0.5257619500107197,
   "c3": 1.170104738392867,
   "IG": 0.10277480682730064,
   "f": 0.22819991493663888,
   "CMI_k1": 0.0944189336661872
  },
  {
   "sigma": 0.25,
   "lam_per_k": [
    2.44823429401814,
    3.652336385428603,
    5.448645623876228
   ],
   "ratio": 0.9999999999999979,
   "c1": 0.526237591436027,
   "c3": 1.1711632978521747,
   "IG": 0.10289002319886933,
   "f": 0.2284829650229101,
   "CMI_k1": 0.09454270821750144
  },
  {
   "sigma": 0.5,
   "lam_per_k": [
    2.4852346170980537,
    3.7075343812183084,
    5.530990861376507
   ],
   "ratio": 0.9999999103457825,
   "c1": 0.5279270241792426,
   "c3": 1.174923094230294,
   "IG": 0.10329920991591093,
   "f": 0.22948873433701916,
   "CMI_k1": 0.09498281818446887
  },
  {
   "sigma": 1.0,
   "lam_per_k": [
    2.6388969231791206,
    3.9356533455911658,
    5.83350209941208
   ],
   "ratio": 0.9938437436736198,
   "c1": 0.5346601024029267,
   "c3": 1.181910821314655,
   "IG": 0.104569773058673,
   "f": 0.23261699344497438,
   "CMI_k1": 0.0964013773660262
  }
 ]
}

==> anc/calc_SHORT/item3/smear_table.log <==
unit windows [y0, y0+1], [y0+1, y0+2], [y0+2, y0+3], Delta = 0.4, Gaussian smearing N(0, sigma)
lam_j per unit k; ratio = lam1 lam3/lam2^2; f = c1 c3/(1+c1+c3) (Eq. (sharp) holds iff f <= 1/3);
margin = 1 + c1 + c3 - 3 c1 c3; CMI_k = I(n1:n3|n2) of the smeared law at k; qd = max rel. diff closed form vs quadrature
y0=  0 sigma=0.00 lam=0.49182 0.73372 1.09458 (x1.0000 1.0000 1.0000) ratio=1.00000 c1=0.28368 c3=0.63135 IG=0.044703 f=0.09352 margin=+1.37772 CMI_1=0.037860 CMI_3=0.042436 (def 1.8e-13) qd=0.0e+00
y0=  0 sigma=0.10 lam=0.47665 0.73430 1.09545 (x0.9692 1.0008 1.0008) ratio=0.96838 c1=0.27484 c3=0.63164 IG=0.043573 f=0.09106 margin=+1.38568 CMI_1=0.036895 CMI_3=0.041360 (def 1.7e-13) qd=2.2e-16
y0=  0 sigma=0.25 lam=0.45677 0.73739 1.10006 (x0.9287 1.0050 1.0050) ratio=0.92409 c1=0.26291 c3=0.63317 IG=0.042076 f=0.08779 margin=+1.39668 CMI_1=0.035622 CMI_3=0.039936 (def 1.7e-13) qd=4.4e-16
y0=  0 sigma=0.50 lam=0.43259 0.74695 1.11669 (x0.8796 1.0180 1.0202) ratio=0.86581 c1=0.24763 c3=0.63922 IG=0.040278 f=0.08389 margin=+1.41198 CMI_1=0.034106 CMI_3=0.038233 (def 1.8e-13) qd=5.6e-16
y0=  0 sigma=1.00 lam=0.43421 0.76967 1.18289 (x0.8829 1.0490 1.0807) ratio=0.86704 c1=0.24536 c3=0.66843 IG=0.041111 f=0.08570 margin=+1.42177 CMI_1=0.034871 CMI_3=0.039054 (def 1.7e-13) qd=4.4e-16
y0=  1 sigma=0.00 lam=0.73372 1.09458 1.63292 (x1.0000 1.0000 1.0000) ratio=1.00000 c1=0.35029 c3=0.77959 IG=0.060319 f=0.12822 margin=+1.31063 CMI_1=0.052151 CMI_3=0.057793 (def 1.8e-13) qd=0.0e+00
y0=  1 sigma=0.10 lam=0.73430 1.09545 1.63422 (x1.0008 1.0008 1.0008) ratio=1.00000 c1=0.35043 c3=0.77989 IG=0.060351 f=0.12829 margin=+1.31043 CMI_1=0.052180 CMI_3=0.057825 (def 1.7e-13) qd=2.2e-16
y0=  1 sigma=0.25 lam=0.73739 1.10006 1.64110 (x1.0050 1.0050 1.0050) ratio=1.00000 c1=0.35113 c3=0.78145 IG=0.060518 f=0.12867 margin=+1.30941 CMI_1=0.052337 CMI_3=0.057991 (def 1.7e-13) qd=2.2e-16
y0=  1 sigma=0.50 lam=0.74695 1.11669 1.66590 (x1.0180 1.0202 1.0202) ratio=0.99788 c1=0.35289 c3=0.78703 IG=0.061014 f=0.12979 margin=+1.30672 CMI_1=0.052807 CMI_3=0.058486 (def 1.8e-13) qd=2.2e-16
y0=  1 sigma=1.00 lam=0.76967 1.18289 1.76878 (x1.0490 1.0807 1.0832) ratio=0.97294 c1=0.35259 c3=0.81029 IG=0.062034 f=0.13209 margin=+1.30578 CMI_1=0.053842 CMI_3=0.059535 (def 1.8e-13) qd=1.1e-15
y0=  2 sigma=0.00 lam=1.09458 1.63292 2.43602 (x1.0000 1.0000 1.0000) ratio=1.00000 c1=0.41573 c3=0.92522 IG=0.076064 f=0.16431 margin=+1.18703 CMI_1=0.067166 CMI_3=0.073522 (def 3.0e-13) qd=0.0e+00
y0=  2 sigma=0.10 lam=1.09545 1.63422 2.43797 (x1.0008 1.0008 1.0008) ratio=1.00000 c1=0.41585 c3=0.92550 IG=0.076095 f=0.16438 margin=+1.18674 CMI_1=0.067196 CMI_3=0.073553 (def 2.7e-13) qd=4.4e-16
y0=  2 sigma=0.25 lam=1.10006 1.64110 2.44823 (x1.0050 1.0050 1.0050) ratio=1.00000 c1=0.41652 c3=0.92698 IG=0.076255 f=0.16475 margin=+1.18519 CMI_1=0.067353 CMI_3=0.073714 (def 3.1e-13) qd=4.4e-16
y0=  2 sigma=0.50 lam=1.11669 1.66590 2.48523 (x1.0202 1.0202 1.0202) ratio=1.00000 c1=0.41888 c3=0.93223 IG=0.076827 f=0.16609 margin=+1.17964 CMI_1=0.067911 CMI_3=0.074290 (def 3.0e-13) qd=3.3e-16
y0=  2 sigma=1.00 lam=1.18289 1.76878 2.63891 (x1.0807 1.0832 1.0833) ratio=0.99775 c1=0.42722 c3=0.95309 IG=0.078956 f=0.17106 margin=+1.15876 CMI_1=0.070011 CMI_3=0.076443 (def 2.8e-13) qd=1.1e-15
y0=  4 sigma=0.00 lam=2.43602 3.63412 5.42147 (x1.0000 1.0000 1.0000) ratio=1.00000 c1=0.52567 c3=1.16990 IG=0.102753 f=0.22815 margin=+0.85062 CMI_1=0.094395 CMI_3=0.100764 (def 6.5e-13) qd=0.0e+00
y0=  4 sigma=0.10 lam=2.43797 3.63703 5.42581 (x1.0008 1.0008 1.0008) ratio=1.00000 c1=0.52576 c3=1.17010 IG=0.102775 f=0.22820 margin=+0.85028 CMI_1=0.094419 CMI_3=0.100787 (def 6.3e-13) qd=4.4e-16
y0=  4 sigma=0.25 lam=2.44823 3.65234 5.44865 (x1.0050 1.0050 1.0050) ratio=1.00000 c1=0.52624 c3=1.17116 IG=0.102890 f=0.22848 margin=+0.84847 CMI_1=0.094543 CMI_3=0.100906 (def 6.5e-13) qd=6.7e-16
y0=  4 sigma=0.50 lam=2.48523 3.70753 5.53099 (x1.0202 1.0202 1.0202) ratio=1.00000 c1=0.52793 c3=1.17492 IG=0.103299 f=0.22949 margin=+0.84203 CMI_1=0.094983 CMI_3=0.101330 (def 6.3e-13) qd=6.7e-16
y0=  4 sigma=1.00 lam=2.63891 3.93680 5.87301 (x1.0833 1.0833 1.0833) ratio=1.00000 c1=0.53454 c3=1.18964 IG=0.104900 f=0.23343 margin=+0.81645 CMI_1=0.096713 CMI_3=0.102990 (def 6.5e-13) qd=8.9e-16
largest closed-form vs quadrature relative difference over the table: 1.11e-15

factor e^{Delta^2 sigma^2/2} and equivalent translation Delta sigma^2/2:
  sigma=0.10: factor 1.000800, shift 0.0020
  sigma=0.25: factor 1.005013, shift 0.0125
  sigma=0.50: factor 1.020201, shift 0.0500
  sigma=1.00: factor 1.083287, shift 0.2000

Sec. 8 cuts, cascade ended at Ymax = 9.5 (no births above), quadrature:
  sigma=0.00 lam=2.43602 3.63412 5.42147 ratio=1.00000 c1=0.52567 c3=1.16990 IG=0.102753 f=0.22815 CMI_1=0.094395
  sigma=0.10 lam=2.43797 3.63703 5.42581 ratio=1.00000 c1=0.52576 c3=1.17010 IG=0.102775 f=0.22820 CMI_1=0.094419
  sigma=0.25 lam=2.44823 3.65234 5.44865 ratio=1.00000 c1=0.52624 c3=1.17116 IG=0.102890 f=0.22848 CMI_1=0.094543
  sigma=0.50 lam=2.48523 3.70753 5.53099 ratio=1.00000 c1=0.52793 c3=1.17492 IG=0.103299 f=0.22949 CMI_1=0.094983
  sigma=1.00 lam=2.63890 3.93565 5.83350 ratio=0.99384 c1=0.53466 c3=1.18191 IG=0.104570 f=0.23262 CMI_1=0.096401


==> anc/calc_SHORT/item3/smear_table.py <==
#!/usr/bin/env python3
"""Item 3 (b): what independent Gaussian smearing of each birth by N(0, sigma) does to the window
means, to lambda1 lambda3/lambda2^2, to c_j, to I_G and to Eq. (sharp) of XS6, for three unit
windows beginning at y0 = 0, 1, 2 and 4 (the Sec. 8 cuts), Delta = 0.4.

By the Cox representation (item 3 (a)) the smeared counts are again Eq. (nm) with the SAME shape k
and means lambda'_j = k [G(y_j) - G(y_{j-1})],
    G(b) = int_0^inf Delta e^{Delta y} Phi((b-y)/sigma) dy = e^{Delta b + Delta^2 sigma^2/2} Phi(b/sigma + Delta sigma) - Phi(b/sigma).
Births below y = 0 do not exist; a hadron displaced below 0 is counted where it lands (so it is
lost to windows that begin at y0 >= 0).  The cascade has no upper end in the main table; a second
block ends it at Ymax = 9.5 (the value used in scratch_check/cascade_hadronize.py), by quadrature.

Because every lambda'_j is proportional to k, c_j, I_G and Eq. (sharp) do not depend on k.  The
information I(n1:n3|n2) itself does; it is given at k = 1 and k = 3 by the one-dimensional route
of lib3.cmi_nm (the law after smearing is Eq. (nm), so this is its information, not an estimate),
with the largest tail deficit of the sums.

Run:  ( ulimit -v 1500000; python3 smear_table.py ) > smear_table.log   -> smear_table.json
"""
import numpy as np, json
from scipy.integrate import quad
from scipy.special import ndtr
from lib3 import DELTA, G_closed, window_means, cj_IG, cmi_nm

SIGMAS = [0.0, 0.1, 0.25, 0.5, 1.0]
Y0S = [0.0, 1.0, 2.0, 4.0]


def G_quad(b, sigma, ymax=np.inf, D=DELTA):
    if sigma == 0:
        return np.expm1(D*min(b, ymax)) if b > 0 else 0.0
    hi = min(ymax, b + 60*sigma)
    f = lambda y: D*np.exp(D*y)*ndtr((b - y)/sigma)
    pts = [p for p in (b - 5*sigma, b, b + 5*sigma) if 0 < p < hi]
    v, err = quad(f, 0.0, hi, points=pts or None, limit=400, epsabs=0, epsrel=1e-13)
    return v


out = {'Delta': DELTA, 'rows': []}
print("unit windows [y0, y0+1], [y0+1, y0+2], [y0+2, y0+3], Delta = 0.4, Gaussian smearing N(0, sigma)")
print("lam_j per unit k; ratio = lam1 lam3/lam2^2; f = c1 c3/(1+c1+c3) (Eq. (sharp) holds iff f <= 1/3);")
print("margin = 1 + c1 + c3 - 3 c1 c3; CMI_k = I(n1:n3|n2) of the smeared law at k; qd = max rel. diff closed form vs quadrature")
worst_q = 0.0
for y0 in Y0S:
    edges = y0 + np.arange(4.0)
    lam0 = window_means(edges, 0.0)
    for s in SIGMAS:
        lam = window_means(edges, s)
        lq = np.diff([G_quad(b, s) for b in edges])
        qd = float(np.max(np.abs(lq/lam - 1)))
        worst_q = max(worst_q, qd)
        c1, c3, IG, f = cj_IG(lam, 1.0)
        cm1, d1 = cmi_nm(lam, 1.0)
        cm3, d3 = cmi_nm(3*lam, 3.0)
        row = dict(y0=y0, sigma=s, lam_per_k=lam.tolist(), lam_ratio_to_unsmeared=(lam/lam0).tolist(),
                   ratio=float(lam[0]*lam[2]/lam[1]**2), c1=float(c1), c3=float(c3), IG=float(IG), f=float(f),
                   margin=float(1 + c1 + c3 - 3*c1*c3), sharp_holds=bool(f <= 1/3),
                   CMI_k1=float(cm1), CMI_k1_deficit=float(d1), CMI_k3=float(cm3), CMI_k3_deficit=float(d3),
                   IG_minus_CMI_k1=float(IG - cm1), IG_minus_CMI_k3=float(IG - cm3), quad_reldiff=qd)
        out['rows'].append(row)
        print(f"y0={y0:3.0f} sigma={s:4.2f} lam={lam[0]:.5f} {lam[1]:.5f} {lam[2]:.5f} "
              f"(x{lam[0]/lam0[0]:.4f} {lam[1]/lam0[1]:.4f} {lam[2]/lam0[2]:.4f}) ratio={row['ratio']:.5f} "
              f"c1={c1:.5f} c3={c3:.5f} IG={IG:.6f} f={f:.5f} margin={row['margin']:+.5f} "
              f"CMI_1={cm1:.6f} CMI_3={cm3:.6f} (def {max(d1, d3):.1e}) qd={qd:.1e}")
print(f"largest closed-form vs quadrature relative difference over the table: {worst_q:.2e}")

# deep-window statement: for y0/sigma large, lam'_j = e^{Delta^2 sigma^2/2} lam_j, i.e. a translation
# of the triple deeper by Delta sigma^2/2
print("\nfactor e^{Delta^2 sigma^2/2} and equivalent translation Delta sigma^2/2:")
for s in SIGMAS[1:]:
    print(f"  sigma={s:4.2f}: factor {np.exp(0.5*(DELTA*s)**2):.6f}, shift {DELTA*s*s/2:.4f}")
out['deep_factor'] = {str(s): float(np.exp(0.5*(DELTA*s)**2)) for s in SIGMAS}

# the Sec. 8 cuts with the cascade ended at Ymax = 9.5
print("\nSec. 8 cuts, cascade ended at Ymax = 9.5 (no births above), quadrature:")
out['ymax95'] = []
edges = 4 + np.arange(4.0)
for s in SIGMAS:
    lam = np.diff([G_quad(b, s, ymax=9.5) for b in edges])
    c1, c3, IG, f = cj_IG(lam, 1.0)
    cm1, d1 = cmi_nm(lam, 1.0)
    out['ymax95'].append(dict(sigma=s, lam_per_k=lam.tolist(), ratio=float(lam[0]*lam[2]/lam[1]**2),
                              c1=float(c1), c3=float(c3), IG=float(IG), f=float(f), CMI_k1=float(cm1)))
    print(f"  sigma={s:4.2f} lam={lam[0]:.5f} {lam[1]:.5f} {lam[2]:.5f} ratio={lam[0]*lam[2]/lam[1]**2:.5f} "
          f"c1={c1:.5f} c3={c3:.5f} IG={IG:.6f} f={f:.5f} CMI_1={cm1:.6f}")
json.dump(out, open('smear_table.json', 'w'), indent=1)


==> anc/calc_SHORT/item3/systematics_summary.json <==
{
 "null_sd": {
  "Sec8 k=1": {
   "m1": 0.0027724948493628755,
   "m2": 0.003915487806987365,
   "m3": 0.005367087120971895,
   "F11": 0.0029972686299069963,
   "F22": 0.002636700840612575,
   "F33": 0.0022207387346165858,
   "F12": 0.002361750768167575,
   "F13": 0.0023361119147476106,
   "F23": 0.002189202945501589,
   "SA": 0.0003814255689869911,
   "SB": 0.0011424575336565978,
   "SC": 0.007233736742655857,
   "inv_khat": 0.002202765270173103
  },
  "Sec8 k=3": {
   "m1": 0.005341155672926589,
   "m2": 0.007980506673354764,
   "m3": 0.010279583495877214,
   "F11": 0.0007532722362665142,
   "F22": 0.0007664742355974114,
   "F33": 0.0006011338936473638,
   "F12": 0.0006971468860792629,
   "F13": 0.0006230152650884524,
   "F23": 0.0006231831545773269,
   "SA": 0.00012062604610225592,
   "SB": 0.0002896496792096388,
   "SC": 0.0008420744448844142,
   "inv_khat": 0.0006155666753382385
  },
  "Table1 k=3": {
   "m1": 0.0017963172411267435,
   "m2": 0.00181561025341556,
   "m3": 0.001849078647735908,
   "F11": 0.0013227211579093737,
   "F22": 0.001273050424755415,
   "F33": 0.0013274159533185983,
   "F12": 0.0009458289680929843,
   "F13": 0.0009687084613596354,
   "F23": 0.001013646099497848,
   "SA": 0.0005289883333719254,
   "SB": 0.0008230609360224801,
   "SC": 0.0018830743080468927,
   "inv_khat": 0.0008955650334776355
  }
 },
 "clusters": [
  {
   "SA": 0.022331113007452726,
   "SB": 0.0014255385877814859,
   "SC": -0.0028549831622897105,
   "d_inv_k": 0.012115915562247719,
   "z_SA": 58.5464500105769,
   "z_SB": 1.2477825615266827,
   "z_SC": -0.3946761216031629,
   "z_inv_k": 5.500320767857211,
   "config": "Sec8 k=1",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.016355009505433043,
   "SB": 0.003527882558042975,
   "SC": -0.007085787920362649,
   "d_inv_k": 0.010535445369430784,
   "z_SA": 42.87863959636866,
   "z_SB": 3.087976974296353,
   "z_SC": -0.9795473864260521,
   "z_inv_k": 4.782827072901355,
   "config": "Sec8 k=1",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.008364386939489783,
   "SB": 0.005137716612702275,
   "SC": -0.010920651272196633,
   "d_inv_k": 0.00818966733453701,
   "z_SA": 21.92927695357271,
   "z_SB": 4.497074474408062,
   "z_SC": -1.5096832606306778,
   "z_inv_k": 3.717902876638976,
   "config": "Sec8 k=1",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.0022796942815148484,
   "SB": 0.002465334759737878,
   "SC": -0.007352962172058998,
   "d_inv_k": 0.0051606227622293275,
   "z_SA": 5.976773627340645,
   "z_SB": 2.1579224497274954,
   "z_SC": -1.0164818590508131,
   "z_inv_k": 2.3427928668149844,
   "config": "Sec8 k=1",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.01820426423269316,
   "SB": 0.0028216253050391666,
   "SC": -0.0056589089020905835,
   "d_inv_k": 0.010983567309722143,
   "z_SA": 47.7269111272245,
   "z_SB": 2.4697857223700503,
   "z_SC": -0.7822940070131613,
   "z_inv_k": 4.986263156790649,
   "config": "Sec8 k=1",
   "f": 0.05,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.04069430097639113,
   "SB": 0.002597778996742295,
   "SC": -0.00520852910550854,
   "d_inv_k": 0.022079003152691096,
   "z_SA": 106.6900184077042,
   "z_SB": 2.2738516926994508,
   "z_SC": -0.7200329913576915,
   "z_inv_k": 10.023311812500127,
   "config": "Sec8 k=1",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.02980396360287591,
   "SB": 0.006428909950813851,
   "SC": -0.01294850105997023,
   "d_inv_k": 0.019198890115367667,
   "z_SA": 78.13834736363047,
   "z_SB": 5.62726382506071,
   "z_SC": -1.7900155231825874,
   "z_inv_k": 8.715812971692138,
   "config": "Sec8 k=1",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.015242539836012373,
   "SB": 0.00936253316612274,
   "SC": -0.019995095705250043,
   "d_inv_k": 0.014924145845168683,
   "z_SA": 39.96202948977507,
   "z_SB": 8.19508199675188,
   "z_SC": -2.764144786655433,
   "z_inv_k": 6.775186647098299,
   "config": "Sec8 k=1",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.004154318917967139,
   "SB": 0.0044926141696049774,
   "SC": -0.013466949619442059,
   "d_inv_k": 0.009404275364227822,
   "z_SA": 10.891558552302575,
   "z_SB": 3.932412398057131,
   "z_SC": -1.861686442088807,
   "z_inv_k": 4.269304356468628,
   "config": "Sec8 k=1",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.0331738864736268,
   "SB": 0.005141887436042448,
   "SC": -0.010335246411768147,
   "d_inv_k": 0.0200155090230887,
   "z_SA": 86.97342069052068,
   "z_SB": 4.500725221343769,
   "z_SC": -1.4287562264774338,
   "z_inv_k": 9.086537405556513,
   "config": "Sec8 k=1",
   "f": 0.1,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.06838903358532399,
   "SB": 0.004365711925080802,
   "SC": -0.008768057733483114,
   "d_inv_k": 0.03710499140938365,
   "z_SA": 179.2985031573918,
   "z_SB": 3.8213340946754673,
   "z_SC": -1.2121062799783247,
   "z_inv_k": 16.844732351562715,
   "config": "Sec8 k=1",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.0500872166103887,
   "SB": 0.01080414033400661,
   "SC": -0.02185184384540274,
   "d_inv_k": 0.03226480144388178,
   "z_SA": 131.31583376387906,
   "z_SB": 9.45692948378258,
   "z_SC": -3.0208237627099304,
   "z_inv_k": 14.647407910760402,
   "config": "Sec8 k=1",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.025615935002187465,
   "SB": 0.015734257126400714,
   "SC": -0.0338417244069889,
   "d_inv_k": 0.02508085621201959,
   "z_SA": 67.15841067031644,
   "z_SB": 13.772290577874687,
   "z_SC": -4.6783184971926355,
   "z_inv_k": 11.386077559706862,
   "config": "Sec8 k=1",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.006981563737139223,
   "SB": 0.007550087701697254,
   "SC": -0.02280314942655751,
   "d_inv_k": 0.015804407209327315,
   "z_SA": 18.303869233730726,
   "z_SB": 6.608637502290456,
   "z_SC": -3.152333328926947,
   "z_inv_k": 7.17480315462089,
   "config": "Sec8 k=1",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.05575055921262282,
   "SB": 0.00864122749668245,
   "SC": -0.017427091439713924,
   "d_inv_k": 0.03363717488602407,
   "z_SA": 146.16366532712507,
   "z_SB": 7.563718774758281,
   "z_SC": -2.4091409543493545,
   "z_inv_k": 15.270430917671368,
   "config": "Sec8 k=1",
   "f": 0.2,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.10942245373651836,
   "SB": 0.006985139080129283,
   "SC": -0.014064060901560553,
   "d_inv_k": 0.059367986255013834,
   "z_SA": 286.87760505182683,
   "z_SB": 6.114134551480747,
   "z_SC": -1.944231785299523,
   "z_inv_k": 26.951571762500343,
   "config": "Sec8 k=1",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.08013954657662192,
   "SB": 0.017286624534410582,
   "SC": -0.03517907520356262,
   "d_inv_k": 0.051623682310210854,
   "z_SA": 210.10533402220648,
   "z_SB": 15.131087174052135,
   "z_SC": -4.863195393346133,
   "z_inv_k": 23.435852657216646,
   "config": "Sec8 k=1",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.04098549600349995,
   "SB": 0.02517481140224115,
   "SC": -0.05471299219760984,
   "d_inv_k": 0.04012936993923135,
   "z_SA": 107.45345707250632,
   "z_SB": 22.0356649245995,
   "z_SC": -7.563586310098705,
   "z_inv_k": 18.217724095530983,
   "config": "Sec8 k=1",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.011170501979422758,
   "SB": 0.012080140322715607,
   "SC": -0.036890869946687346,
   "d_inv_k": 0.025287051534923707,
   "z_SA": 29.286190773969164,
   "z_SB": 10.573820003664732,
   "z_SC": -5.0998358468244325,
   "z_inv_k": 11.479685047393426,
   "config": "Sec8 k=1",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.08920089474019649,
   "SB": 0.013825963994691916,
   "SC": -0.02802116342138995,
   "d_inv_k": 0.05381947981763851,
   "z_SA": 233.86186452340004,
   "z_SB": 12.101950039613246,
   "z_SC": -3.8736775221795003,
   "z_inv_k": 24.432689468274184,
   "config": "Sec8 k=1",
   "f": 0.5,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.29004220173913864,
   "SB": 0.0,
   "SC": 0.0,
   "d_inv_k": 0.14502110086956932,
   "z_SA": 760.4162524013454,
   "z_SB": 0.0,
   "z_SC": 0.0,
   "z_inv_k": 65.83593033413538,
   "config": "Sec8 k=1",
   "f": "1+geom(1)",
   "s_c": 0.0,
   "s_i": 0.0
  },
  {
   "SA": 0.007443704335817576,
   "SB": 0.0004751795292604952,
   "SC": -0.0003172203513655233,
   "d_inv_k": 0.00403863852074924,
   "z_SA": 61.7089308349498,
   "z_SB": 1.6405318678657195,
   "z_SC": -0.3767129536974204,
   "z_inv_k": 6.560846586651413,
   "config": "Sec8 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.005451669835144348,
   "SB": 0.001175960852680992,
   "SC": -0.0007873097689291833,
   "d_inv_k": 0.0035118151231435957,
   "z_SA": 45.19479839804177,
   "z_SB": 4.059941843850173,
   "z_SC": -0.9349645672209562,
   "z_inv_k": 5.705011762071008,
   "config": "Sec8 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.002788128979829928,
   "SB": 0.0017125722042340913,
   "SC": -0.0012134056969107369,
   "d_inv_k": 0.002729889111512337,
   "z_SA": 23.11382217955153,
   "z_SB": 5.912563787079455,
   "z_SC": -1.4409719999011403,
   "z_inv_k": 4.434757794535143,
   "config": "Sec8 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.0007598980938382824,
   "SB": 0.00082177825324596,
   "SC": -0.0008169957968954446,
   "d_inv_k": 0.0017202075874097758,
   "z_SA": 6.299618684294013,
   "z_SB": 2.8371453940095144,
   "z_SC": -0.970218015590757,
   "z_inv_k": 2.794510580782439,
   "config": "Sec8 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.006068088077564387,
   "SB": 0.0009405417683463889,
   "SC": -0.0006287676557878426,
   "d_inv_k": 0.0036611891032407146,
   "z_SA": 50.30495712692438,
   "z_SB": 3.2471700673476533,
   "z_SC": -0.7466889175981931,
   "z_inv_k": 5.947672689118499,
   "config": "Sec8 k=3",
   "f": 0.05,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.013564766992130377,
   "SB": 0.0008659263322474312,
   "SC": -0.0005787254561676154,
   "d_inv_k": 0.007359667717563699,
   "z_SA": 112.4530516455077,
   "z_SB": 2.9895642716065383,
   "z_SC": -0.6872616307065975,
   "z_inv_k": 11.95592291203832,
   "config": "Sec8 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.009934654534291973,
   "SB": 0.002142969983604617,
   "SC": -0.0014387223399966924,
   "d_inv_k": 0.00639963003845589,
   "z_SA": 82.35911608899346,
   "z_SB": 7.398489062553411,
   "z_SC": -1.7085453058656541,
   "z_inv_k": 10.396323087079809,
   "config": "Sec8 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.0050808466120041244,
   "SB": 0.00312084438870758,
   "SC": -0.0022216773005833373,
   "d_inv_k": 0.0049747152817228935,
   "z_SA": 42.120642897447205,
   "z_SB": 10.774548058272893,
   "z_SC": -2.6383383489191288,
   "z_inv_k": 8.081521435495858,
   "config": "Sec8 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.0013847729726557127,
   "SB": 0.0014975380565349927,
   "SC": -0.0014963277354935619,
   "d_inv_k": 0.003134758454742608,
   "z_SA": 11.479883635428344,
   "z_SB": 5.1701699122239475,
   "z_SC": -1.7769542165585521,
   "z_inv_k": 5.092475893078742,
   "config": "Sec8 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.011057962157875596,
   "SB": 0.0017139624786808158,
   "SC": -0.0011483607124186828,
   "d_inv_k": 0.0066718363410295635,
   "z_SA": 91.67143013625473,
   "z_SB": 5.917363635125268,
   "z_SC": -1.3637282539506475,
   "z_inv_k": 10.838527503724201,
   "config": "Sec8 k=3",
   "f": 0.1,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.022796344528441332,
   "SB": 0.0014552373083602666,
   "SC": -0.0009742286370536788,
   "d_inv_k": 0.012368330469794553,
   "z_SA": 188.9836006820338,
   "z_SB": 5.024128845338766,
   "z_SC": -1.156938846644853,
   "z_inv_k": 20.092592671619958,
   "config": "Sec8 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.016695738870129564,
   "SB": 0.0036013801113355375,
   "SC": -0.0024279826494891937,
   "d_inv_k": 0.010754933814627263,
   "z_SA": 138.40907009400289,
   "z_SB": 12.433571896791152,
   "z_SC": -2.88333491681067,
   "z_inv_k": 17.47159852134246,
   "config": "Sec8 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.008538645000729157,
   "SB": 0.005244752375466906,
   "SC": -0.0037601916007765444,
   "d_inv_k": 0.008360285404006533,
   "z_SA": 70.78608042487657,
   "z_SB": 18.107226597930836,
   "z_SC": -4.465390944493845,
   "z_inv_k": 13.581445745763878,
   "config": "Sec8 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.002327187912379741,
   "SB": 0.002516695900565753,
   "SC": -0.002533683269617502,
   "d_inv_k": 0.0052681357364424385,
   "z_SA": 19.292582220650424,
   "z_SB": 8.688757769154138,
   "z_SC": -3.008858996980111,
   "z_inv_k": 8.55818865364622,
   "config": "Sec8 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.018583519737540938,
   "SB": 0.0028804091655608164,
   "SC": -0.0019363434933015468,
   "d_inv_k": 0.011212391628674686,
   "z_SA": 154.05893120120592,
   "z_SB": 9.94445833125219,
   "z_SC": -2.299492052115814,
   "z_inv_k": 18.2147476104254,
   "config": "Sec8 k=3",
   "f": 0.2,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.036474151245506126,
   "SB": 0.002328379693376426,
   "SC": -0.0015626734335067274,
   "d_inv_k": 0.019789328751671283,
   "z_SA": 302.37376109125404,
   "z_SB": 8.038606152542023,
   "z_SC": -1.8557426163445976,
   "z_inv_k": 32.14814827459193,
   "config": "Sec8 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.0267131821922073,
   "SB": 0.00576220817813686,
   "SC": -0.00390878613372918,
   "d_inv_k": 0.017207894103403617,
   "z_SA": 221.4545121504046,
   "z_SB": 19.893715034865846,
   "z_SC": -4.64185341031898,
   "z_inv_k": 27.954557634147935,
   "config": "Sec8 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.013661832001166649,
   "SB": 0.008391603800747046,
   "SC": -0.006079221355289982,
   "d_inv_k": 0.01337645664641045,
   "z_SA": 113.2577286798025,
   "z_SB": 28.971562556689328,
   "z_SC": -7.219339563409307,
   "z_inv_k": 21.730313193222198,
   "config": "Sec8 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.003723500659807584,
   "SB": 0.0040267134409052024,
   "SC": -0.004098985549631928,
   "d_inv_k": 0.008429017178307902,
   "z_SA": 30.868131553040666,
   "z_SB": 13.902012430646614,
   "z_SC": -4.86772348280272,
   "z_inv_k": 13.69310184583395,
   "config": "Sec8 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.029733631580065492,
   "SB": 0.004608654664897305,
   "SC": -0.0031134626023766603,
   "d_inv_k": 0.0179398266058795,
   "z_SA": 246.4942899219294,
   "z_SB": 15.911133330003498,
   "z_SC": -3.6973721519408227,
   "z_inv_k": 29.14359617668064,
   "config": "Sec8 k=3",
   "f": 0.5,
   "s_c": 0.3,
   "s_i": 0.2
  },
  {
   "SA": 0.09668073391304621,
   "SB": 0.0,
   "SC": 0.0,
   "d_inv_k": 0.048340366956523106,
   "z_SA": 801.4913614186523,
   "z_SB": 0.0,
   "z_SC": 0.0,
   "z_inv_k": 78.52986344649227,
   "config": "Sec8 k=3",
   "f": "1+geom(1)",
   "s_c": 0.0,
   "s_i": 0.0
  },
  {
   "SA": 0.04045473544701475,
   "SB": 0.0026866170645110103,
   "SC": -0.0018055138655102268,
   "d_inv_k": 0.022018445766515415,
   "z_SA": 76.47566665439388,
   "z_SB": 3.2641775923594936,
   "z_SC": -0.9588117992979731,
   "z_inv_k": 24.586093631876118,
   "config": "Table1 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.029743196571636973,
   "SB": 0.006681613343682465,
   "SC": -0.004547889287064617,
   "d_inv_k": 0.019337650265781412,
   "z_SA": 56.22656435926515,
   "z_SB": 8.118005667930243,
   "z_SC": -2.415140638704612,
   "z_inv_k": 21.59268120450163,
   "config": "Table1 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.01538707025018319,
   "SB": 0.00991325408756182,
   "SC": -0.007236977216876682,
   "d_inv_k": 0.015452415261206304,
   "z_SA": 29.087730824045835,
   "z_SB": 12.044374424412071,
   "z_SC": -3.84317134270862,
   "z_inv_k": 17.25437537595888,
   "config": "Table1 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.004359230518434605,
   "SB": 0.005114602813346435,
   "SC": -0.005330084761735206,
   "d_inv_k": 0.010720541390924545,
   "z_SA": 8.240693118216052,
   "z_SB": 6.21412411827396,
   "z_SC": -2.830522799317208,
   "z_inv_k": 11.970701166496877,
   "config": "Table1 k=3",
   "f": 0.05,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.07723176767157355,
   "SB": 0.005128996214066472,
   "SC": -0.0034719440137059416,
   "d_inv_k": 0.042035214645165776,
   "z_SA": 145.99899997657002,
   "z_SB": 6.231611767231758,
   "z_SC": -1.8437636788252982,
   "z_inv_k": 46.93708784267257,
   "config": "Table1 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.056782466182216024,
   "SB": 0.012755807292484708,
   "SC": -0.008837837120559734,
   "d_inv_k": 0.0369173323255827,
   "z_SA": 107.34162286768799,
   "z_SB": 15.498010820594102,
   "z_SC": -4.693302374098161,
   "z_inv_k": 41.222391390412206,
   "config": "Table1 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.029375315932167904,
   "SB": 0.018925303258072568,
   "SC": -0.014240894999521912,
   "d_inv_k": 0.029500065498666583,
   "z_SA": 55.53112248226932,
   "z_SB": 22.99380571933214,
   "z_SC": -7.562577291117331,
   "z_inv_k": 32.94017117228514,
   "config": "Table1 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.008322167353375147,
   "SB": 0.009764241734570467,
   "SC": -0.010539996871570673,
   "d_inv_k": 0.020466488109946855,
   "z_SA": 15.732232316594267,
   "z_SB": 11.863327862159379,
   "z_SC": -5.597228333757397,
   "z_inv_k": 22.853156772403125,
   "config": "Table1 k=3",
   "f": 0.1,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.1415915740645516,
   "SB": 0.009403159725788538,
   "SC": -0.006445611976183992,
   "d_inv_k": 0.07706456018280396,
   "z_SA": 267.66483329037857,
   "z_SB": 11.42462157325823,
   "z_SC": -3.422919610044131,
   "z_inv_k": 86.05132771156642,
   "config": "Table1 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.1041011880007294,
   "SB": 0.023385646702888625,
   "SC": -0.016701606932884534,
   "d_inv_k": 0.06768177593023496,
   "z_SA": 196.792975257428,
   "z_SB": 28.413019837755847,
   "z_SC": -8.869329724012477,
   "z_inv_k": 75.57438421575573,
   "config": "Table1 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.05385474587564121,
   "SB": 0.03469638930646639,
   "SC": -0.027471360169219954,
   "d_inv_k": 0.054083453414222084,
   "z_SA": 101.80705788416051,
   "z_SB": 42.15531048544227,
   "z_SC": -14.588569368626242,
   "z_inv_k": 60.3903138158561,
   "config": "Table1 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.015257306814521102,
   "SB": 0.01790110984671252,
   "SC": -0.020492381728540676,
   "d_inv_k": 0.03752189486823589,
   "z_SA": 28.842425913756156,
   "z_SB": 21.74943441395886,
   "z_SC": -10.882407370208979,
   "z_inv_k": 41.89745408273905,
   "config": "Table1 k=3",
   "f": 0.2,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 0.2831831481291032,
   "SB": 0.018806319451577073,
   "SC": -0.013244901603682932,
   "d_inv_k": 0.1541291203656079,
   "z_SA": 535.3296665807571,
   "z_SB": 22.849243146516454,
   "z_SC": -7.033658495091689,
   "z_inv_k": 172.10265542313283,
   "config": "Table1 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.1
  },
  {
   "SA": 0.2082023760014588,
   "SB": 0.04677129340577725,
   "SC": -0.03559839826461252,
   "d_inv_k": 0.13536355186046992,
   "z_SA": 393.585950514856,
   "z_SB": 56.826039675511694,
   "z_SC": -18.9044044159547,
   "z_inv_k": 151.14876843151146,
   "config": "Table1 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.25
  },
  {
   "SA": 0.10770949175128236,
   "SB": 0.06939277861293273,
   "SC": -0.060940152086864215,
   "d_inv_k": 0.10816690682844415,
   "z_SA": 203.61411576832091,
   "z_SB": 84.3106209708845,
   "z_SC": -32.36205381086144,
   "z_inv_k": 120.78062763171219,
   "config": "Table1 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 0.5
  },
  {
   "SA": 0.03051461362904221,
   "SB": 0.03580221969342506,
   "SC": -0.04612860163199023,
   "d_inv_k": 0.0750437897364718,
   "z_SA": 57.684851827512325,
   "z_SB": 43.49886882791774,
   "z_SC": -24.496431943694454,
   "z_inv_k": 83.79490816547812,
   "config": "Table1 k=3",
   "f": 0.5,
   "s_c": 0.0,
   "s_i": 1.0
  },
  {
   "SA": 1.0,
   "SB": 0.0,
   "SC": 0.0,
   "d_inv_k": 0.5,
   "z_SA": 1890.4008593643441,
   "z_SB": 0.0,
   "z_SC": 0.0,
   "z_inv_k": 558.3067463659369,
   "config": "Table1 k=3",
   "f": "1+geom(1)",
   "s_c": 0.0,
   "s_i": 0.0
  }
 ],
 "dep": [
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.08235110888775199,
   "d_inv_k": -0.043480777917810576,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -11.384311016206112,
   "z_inv_k": -19.739178979516808,
   "IG_obs": 0.10091751909386988,
   "CMI": 0.09361275238736007,
   "margin": 0.007304766706509813,
   "config": "Sec8 k=1 R=windows[4,7]",
   "a_meanN": 0.01,
   "mean_eff": 0.979129800244047,
   "k_eff": 1.0454572965331108
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.15513849284389702,
   "d_inv_k": -0.08687901172738699,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -21.44652181341868,
   "z_inv_k": -39.440885011120436,
   "IG_obs": 0.09894209528785662,
   "CMI": 0.09274750766467754,
   "margin": 0.006194587623179079,
   "config": "Sec8 k=1 R=windows[4,7]",
   "a_meanN": 0.02,
   "mean_eff": 0.9582596004880947,
   "k_eff": 1.09514512626825
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.31254149975198775,
   "d_inv_k": -0.21504251545158293,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -43.206092628308525,
   "z_inv_k": -97.6238904632285,
   "IG_obs": 0.09209726273909202,
   "CMI": 0.08946777037843368,
   "margin": 0.0026294923606583476,
   "config": "Sec8 k=1 R=windows[4,7]",
   "a_meanN": 0.05,
   "mean_eff": 0.8956490064052325,
   "k_eff": 1.2739543474450672
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.387975661283951,
   "d_inv_k": -0.4083148016078306,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -53.63419696989225,
   "z_inv_k": -185.36464467489242,
   "IG_obs": 0.07763409509376046,
   "CMI": 0.08155808068101061,
   "margin": -0.003923985587250156,
   "config": "Sec8 k=1 R=windows[4,7]",
   "a_meanN": 0.1,
   "mean_eff": 0.7913808234922367,
   "k_eff": 1.6900879094447099
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.07761548982765731,
   "d_inv_k": -0.04090274229386415,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -10.729653647744014,
   "z_inv_k": -18.56881568259419,
   "config": "Sec8 k=1 R=[0,9.5]",
   "a_meanN": 0.01,
   "mean_eff": 0.9797711732504322,
   "k_eff": 1.042647126727993
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.14649699363656277,
   "d_inv_k": -0.08170547616538282,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -20.251911128131074,
   "z_inv_k": -37.09223005815869,
   "config": "Sec8 k=1 R=[0,9.5]",
   "a_meanN": 0.02,
   "mean_eff": 0.9595423465008617,
   "k_eff": 1.0889752405624689
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.2975015052758725,
   "d_inv_k": -0.20213106434640649,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -41.12694667495533,
   "z_inv_k": -91.76241657855907,
   "config": "Sec8 k=1 R=[0,9.5]",
   "a_meanN": 0.05,
   "mean_eff": 0.8988558690955937,
   "k_eff": 1.2533386817232406
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.3761010544012632,
   "d_inv_k": -0.38410428857421497,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -51.992637799973096,
   "z_inv_k": -174.37368101596698,
   "config": "Sec8 k=1 R=[0,9.5]",
   "a_meanN": 0.1,
   "mean_eff": 0.7977728279341456,
   "k_eff": 1.6236515069816317
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.006304443751001448,
   "d_inv_k": -0.009695100767309173,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -7.486800946520609,
   "z_inv_k": -15.74987918568197,
   "IG_obs": 0.1015499345678997,
   "CMI": 0.09991429927711594,
   "margin": 0.0016356352907837546,
   "config": "Sec8 k=3 R=windows[4,7]",
   "a_meanN": 0.01,
   "mean_eff": 0.9863766000813479,
   "k_eff": 3.0898697971229163
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.012321701538367313,
   "d_inv_k": -0.01945171225119302,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -14.63255608007274,
   "z_inv_k": -31.599683723139808,
   "IG_obs": 0.1002802405912612,
   "CMI": 0.09901065452673542,
   "margin": 0.0012695860645257767,
   "config": "Sec8 k=3 R=windows[4,7]",
   "a_meanN": 0.02,
   "mean_eff": 0.9727532001626972,
   "k_eff": 3.185914474866014
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.028454310014294548,
   "d_inv_k": -0.049021425374066174,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -33.790729771166816,
   "z_inv_k": -79.6362560515969,
   "IG_obs": 0.0960259930822963,
   "CMI": 0.09591337590257698,
   "margin": 0.00011261717971931817,
   "config": "Sec8 k=3 R=windows[4,7]",
   "a_meanN": 0.05,
   "mean_eff": 0.9318830004067444,
   "k_eff": 3.5172638641054332
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.04780704491633016,
   "d_inv_k": -0.09872511271835305,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -56.7729435405112,
   "z_inv_k": -160.38085990296025,
   "IG_obs": 0.08716277980375134,
   "CMI": 0.08898098931824622,
   "margin": -0.0018182095144948784,
   "config": "Sec8 k=3 R=windows[4,7]",
   "a_meanN": 0.1,
   "mean_eff": 0.8637660008641844,
   "k_eff": 4.262425235478505
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.0059361395643652,
   "d_inv_k": -0.009122104102831985,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -7.049423718326963,
   "z_inv_k": -14.819034993763458,
   "config": "Sec8 k=3 R=[0,9.5]",
   "a_meanN": 0.01,
   "mean_eff": 0.9865903910835107,
   "k_eff": 3.0844088971669756
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.011609838677267031,
   "d_inv_k": -0.018300239386524586,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -13.787187994834156,
   "z_inv_k": -29.72909372728643,
   "config": "Sec8 k=3 R=[0,9.5]",
   "a_meanN": 0.02,
   "mean_eff": 0.9731807821669868,
   "k_eff": 3.174269685358338
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.026878298202135137,
   "d_inv_k": -0.04610712207633916,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -31.919147250483938,
   "z_inv_k": -74.9019138357424,
   "config": "Sec8 k=3 R=[0,9.5]",
   "a_meanN": 0.05,
   "mean_eff": 0.9329519554174155,
   "k_eff": 3.481576404965546
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.04544120842881649,
   "d_inv_k": -0.09283075381827932,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -53.963409891929324,
   "z_inv_k": -150.80535957745138,
   "config": "Sec8 k=3 R=[0,9.5]",
   "a_meanN": 0.1,
   "mean_eff": 0.8659039108578652,
   "k_eff": 4.1579595612503875
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.008664825168413465,
   "d_inv_k": -0.013387501753602704,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -4.601424984338798,
   "z_inv_k": -14.9486650920444,
   "IG_obs": 0.0404639080624901,
   "CMI": 0.03869858201738096,
   "margin": 0.0017653260451091432,
   "config": "Table1 k=3 means 2 R=windows",
   "a_meanN": 0.01,
   "mean_eff": 0.985,
   "k_eff": 3.1255290780395737
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.016859171385201294,
   "d_inv_k": -0.0268773396629709,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -8.95300377322203,
   "z_inv_k": -30.01160011641086,
   "IG_obs": 0.03831165747319958,
   "CMI": 0.03704117040990091,
   "margin": 0.0012704870632986726,
   "config": "Table1 k=3 means 2 R=windows",
   "a_meanN": 0.02,
   "mean_eff": 0.9700000000000001,
   "k_eff": 3.2631112481214655
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.038282782944172256,
   "d_inv_k": -0.06785163541920314,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -20.329937475424856,
   "z_inv_k": -75.76405161300613,
   "IG_obs": 0.03167640582354565,
   "CMI": 0.03181666838478526,
   "margin": -0.0001402625612396055,
   "config": "Table1 k=3 means 2 R=windows",
   "a_meanN": 0.05,
   "mean_eff": 0.9250000000000002,
   "k_eff": 3.766738000611437
  },
  {
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.06162060543974833,
   "d_inv_k": -0.1368704448119531,
   "z_SA": 0.0,
   "z_SB": 0.0,
   "z_SC": -32.7234061749059,
   "z_inv_k": -152.83138543324011,
   "IG_obs": 0.020460008394076933,
   "CMI": 0.02274473984215615,
   "margin": -0.0022847314480792177,
   "config": "Table1 k=3 means 2 R=windows",
   "a_meanN": 0.1,
   "mean_eff": 0.8500000024331942,
   "k_eff": 5.090019837976548
  }
 ],
 "local": [
  {
   "SA": -0.010804125833732213,
   "SB": 0.001837983264845966,
   "SC": null,
   "d_inv_k": -0.04780435593137252,
   "z_SA": -28.32564650142974,
   "z_SB": 1.6087978858726057,
   "z_SC": null,
   "z_inv_k": -21.701974594694715,
   "config": "Sec8 k=1",
   "a_meanX2": 0.01
  },
  {
   "SA": -0.021099080684727323,
   "SB": 0.004162721817640769,
   "SC": null,
   "d_inv_k": -0.09577861644108505,
   "z_SA": -55.316377296790314,
   "z_SB": 3.643655623957755,
   "z_SC": null,
   "z_inv_k": -43.48108159230164,
   "config": "Sec8 k=1",
   "a_meanX2": 0.02
  },
  {
   "SA": -0.04680875502687662,
   "SB": 0.015081897698116964,
   "SC": null,
   "d_inv_k": -0.23850229192054503,
   "z_SA": -122.72054847081601,
   "z_SB": 13.201276418428618,
   "z_SC": null,
   "z_inv_k": -108.27403861411094,
   "config": "Sec8 k=1",
   "a_meanX2": 0.05
  },
  {
   "SA": -0.002434788984481351,
   "SB": 0.00038887805339504755,
   "SC": null,
   "d_inv_k": -0.0106465423520438,
   "z_SA": -20.184604098001817,
   "z_SB": 1.3425806458897909,
   "z_SC": null,
   "z_inv_k": -17.29551448865193,
   "config": "Sec8 k=3",
   "a_meanX2": 0.01
  },
  {
   "SA": -0.004841224285692929,
   "SB": 0.0008392043687212025,
   "SC": null,
   "d_inv_k": -0.021397377653725996,
   "z_SA": -40.13415379286307,
   "z_SB": 2.8973081241143523,
   "z_SC": null,
   "z_inv_k": -34.76045489624446,
   "config": "Sec8 k=3",
   "a_meanX2": 0.02
  },
  {
   "SA": -0.011779694358292327,
   "SB": 0.0026342645505221807,
   "SC": null,
   "d_inv_k": -0.05419420039969606,
   "z_SA": -97.65465037547995,
   "z_SB": 9.094657234595408,
   "z_SC": null,
   "z_inv_k": -88.03952938147229,
   "config": "Sec8 k=3",
   "a_meanX2": 0.05
  },
  {
   "SA": -0.01338633291152802,
   "SB": 0.0,
   "SC": null,
   "d_inv_k": -0.015655821738474462,
   "z_SA": -25.305535239689775,
   "z_SB": 0.0,
   "z_SC": null,
   "z_inv_k": -17.481501792985565,
   "config": "Table1 k=3",
   "a_meanX2": 0.01
  },
  {
   "SA": -0.026867494402605052,
   "SB": 0.0,
   "SC": null,
   "d_inv_k": -0.031505050625990516,
   "z_SA": -50.790334507651295,
   "z_SB": 0.0,
   "z_SC": null,
   "z_inv_k": -35.17896461818178,
   "config": "Table1 k=3",
   "a_meanX2": 0.02
  },
  {
   "SA": -0.06767107145863127,
   "SB": 0.0,
   "SC": null,
   "d_inv_k": -0.08007182335942575,
   "z_SA": -127.9254516395025,
   "z_SB": 0.0,
   "z_SC": null,
   "z_inv_k": -89.40927835077802,
   "config": "Table1 k=3",
   "a_meanX2": 0.05
  }
 ],
 "initial": [
  {
   "SA": 0.0,
   "SB": 0.33516002301781966,
   "SC": 3.335960443184348e-15,
   "d_inv_k": -0.4468800306904262,
   "z_SA": 0.0,
   "z_SB": 121.20485269863603,
   "z_SC": 2.1716478089406065e-13,
   "z_inv_k": -150.45116816384495,
   "y0": 0.0,
   "k": 1,
   "sigma": 0.0,
   "null_sd": {
    "SA": 0.002326698516464586,
    "SB": 0.0027652360079275223,
    "SC": 0.015361424764413009,
    "inv_khat": 0.0029702662740628445
   }
  },
  {
   "SA": -5.551115123125783e-17,
   "SB": 0.23276843439478279,
   "SC": 0.057291874367979785,
   "d_inv_k": -0.36939231737209655,
   "z_SA": -2.2772488807413573e-14,
   "z_SB": 87.72139554090245,
   "z_SC": 4.418864206792805,
   "z_inv_k": -121.19932193039752,
   "y0": 0.0,
   "k": 1,
   "sigma": 0.5,
   "null_sd": {
    "SA": 0.0024376409491608225,
    "SB": 0.0026534967092064587,
    "SC": 0.012965294176704745,
    "inv_khat": 0.0030478084488313522
   }
  },
  {
   "SA": 5.551115123125783e-17,
   "SB": 0.07887282498305026,
   "SC": 0.2551074751245822,
   "d_inv_k": -0.405317319378069,
   "z_SA": 2.556938936560148e-14,
   "z_SB": 23.015806103169982,
   "z_SC": 19.879898071330572,
   "z_inv_k": -132.8756257885294,
   "y0": 0.0,
   "k": 1,
   "sigma": 1.0,
   "null_sd": {
    "SA": 0.002171000270578891,
    "SB": 0.003426898220705251,
    "SC": 0.012832433758424583,
    "inv_khat": 0.0030503511608903243
   }
  },
  {
   "SA": -8.326672684688674e-17,
   "SB": 0.11172000767260648,
   "SC": 1.4414643890302676e-15,
   "d_inv_k": -0.14896001023014202,
   "z_SA": -1.535105827214234e-13,
   "z_SB": 132.7460030154099,
   "z_SC": 8.253292570543496e-13,
   "z_inv_k": -155.0315310074673,
   "y0": 0.0,
   "k": 3,
   "sigma": 0.0,
   "null_sd": {
    "SA": 0.0005424168508173237,
    "SB": 0.0008416073187502104,
    "SC": 0.0017465325222747366,
    "inv_khat": 0.0009608368650050109
   }
  },
  {
   "SA": 0.0,
   "SB": 0.07758947813159411,
   "SC": 0.006365763818664247,
   "d_inv_k": -0.12313077245736544,
   "z_SA": 0.0,
   "z_SB": 69.89171299624076,
   "z_SC": 4.313128540598998,
   "z_inv_k": -157.81022527437523,
   "y0": 0.0,
   "k": 3,
   "sigma": 0.5,
   "null_sd": {
    "SA": 0.0005641349427081637,
    "SB": 0.001110138452834421,
    "SC": 0.001475904035491644,
    "inv_khat": 0.000780245844293583
   }
  },
  {
   "SA": 5.551115123125783e-17,
   "SB": 0.026290941661016642,
   "SC": 0.028345275013841896,
   "d_inv_k": -0.1351057731260229,
   "z_SA": 8.63852079452468e-14,
   "z_SB": 29.39532591253643,
   "z_SC": 20.172494060089477,
   "z_inv_k": -151.97009489014488,
   "y0": 0.0,
   "k": 3,
   "sigma": 1.0,
   "null_sd": {
    "SA": 0.0006426001922278436,
    "SB": 0.0008943919090825307,
    "SC": 0.0014051447941641464,
    "inv_khat": 0.0008890286817527307
   }
  },
  {
   "SA": 0.0,
   "SB": 0.01473024139364687,
   "SC": 5.67186191910875e-05,
   "d_inv_k": -0.019697042085985512,
   "z_SA": 0.0,
   "z_SB": 6.6524770553531285,
   "z_SC": 0.00460096184206783,
   "z_inv_k": -6.936634837857955,
   "y0": 1.0,
   "k": 1,
   "sigma": 0.5,
   "null_sd": {
    "SA": 0.001360610321310408,
    "SB": 0.0022142491091786194,
    "SC": 0.012327556962653748,
    "inv_khat": 0.0028395673905861813
   }
  },
  {
   "SA": 1.3877787807814457e-16,
   "SB": 0.057640771532348145,
   "SC": 0.034908408426122264,
   "d_inv_k": -0.1123943145825057,
   "z_SA": 9.802659579550207e-14,
   "z_SB": 23.956261928159222,
   "z_SC": 2.794239105912152,
   "z_inv_k": -39.49813373768541,
   "y0": 1.0,
   "k": 1,
   "sigma": 1.0,
   "null_sd": {
    "SA": 0.001415716591522322,
    "SB": 0.0024060837081011665,
    "SC": 0.012492992583298184,
    "inv_khat": 0.002845560130231409
   }
  },
  {
   "SA": 0.0,
   "SB": 0.004910080464548994,
   "SC": 6.302068798883371e-06,
   "d_inv_k": -0.006565680695328406,
   "z_SA": 0.0,
   "z_SB": 7.446840689127547,
   "z_SC": 0.0043119526347700984,
   "z_inv_k": -8.328907360010957,
   "y0": 1.0,
   "k": 3,
   "sigma": 0.5,
   "null_sd": {
    "SA": 0.0004192256352934151,
    "SB": 0.0006593508132539688,
    "SC": 0.0014615347923967585,
    "inv_khat": 0.00078830036300461
   }
  },
  {
   "SA": 0.0,
   "SB": 0.01921359051078264,
   "SC": 0.0038787120473468095,
   "d_inv_k": -0.03746477152750183,
   "z_SA": 0.0,
   "z_SB": 31.278965016953762,
   "z_SC": 3.308726938578549,
   "z_inv_k": -45.52734834400486,
   "y0": 1.0,
   "k": 3,
   "sigma": 1.0,
   "null_sd": {
    "SA": 0.00035245586065610297,
    "SB": 0.0006142655455629216,
    "SC": 0.0011722671950116046,
    "inv_khat": 0.0008229069535176492
   }
  }
 ],
 "cluster_SC_mc": [
  {
   "file": "mc_cascade.json",
   "variant": "B4",
   "nev": 1000000,
   "SC": -0.03666544471422729,
   "se": 0.007866621578528393,
   "pred": -0.0338417244069889
  },
  {
   "file": "mc_cascade.json",
   "variant": "B5",
   "nev": 1000000,
   "SC": 0.008919264157016668,
   "se": 0.008309025937296982,
   "pred": -0.010335246411768147
  },
  {
   "file": "mc_cascade_B4_B5_seed1.json",
   "variant": "B4",
   "nev": 4000000,
   "SC": -0.027610542475482683,
   "se": 0.004194711046583749,
   "pred": -0.0338417244069889
  },
  {
   "file": "mc_cascade_B4_B5_seed1.json",
   "variant": "B5",
   "nev": 4000000,
   "SC": -0.01037757468163751,
   "se": 0.004463250553758189,
   "pred": -0.010335246411768147
  },
  {
   "file": "mc_cascade_B5_seed2.json",
   "variant": "B5",
   "nev": 4000000,
   "SC": -0.012099186829839886,
   "se": 0.004130995861099167,
   "pred": -0.010335246411768147
  }
 ]
}

==> anc/calc_SHORT/item3/systematics_summary.log <==
null standard deviations at 10^6 events (mc_direct_checks.py):
  Sec8 k=1   SA 0.00038 SB 0.00114 SC 0.00723 1/khat 0.00220
  Sec8 k=3   SA 0.00012 SB 0.00029 SC 0.00084 1/khat 0.00062
  Table1 k=3 SA 0.00053 SB 0.00082 SC 0.00188 1/khat 0.00090

(d2) clusters, P(X=2) = f, centre spread s_c, internal spread s_i
  Sec8 k=1 f=0.05 s_c=0.0 s_i=0.1                            SA +0.02233 (z   +58.5)  SB +0.00143 (z    +1.2)  SC -0.00285 (z    -0.4)  d(1/k) +0.01212 (z    +5.5)
  Sec8 k=1 f=0.05 s_c=0.0 s_i=0.25                           SA +0.01636 (z   +42.9)  SB +0.00353 (z    +3.1)  SC -0.00709 (z    -1.0)  d(1/k) +0.01054 (z    +4.8)
  Sec8 k=1 f=0.05 s_c=0.0 s_i=0.5                            SA +0.00836 (z   +21.9)  SB +0.00514 (z    +4.5)  SC -0.01092 (z    -1.5)  d(1/k) +0.00819 (z    +3.7)
  Sec8 k=1 f=0.05 s_c=0.0 s_i=1.0                            SA +0.00228 (z    +6.0)  SB +0.00247 (z    +2.2)  SC -0.00735 (z    -1.0)  d(1/k) +0.00516 (z    +2.3)
  Sec8 k=1 f=0.05 s_c=0.3 s_i=0.2                            SA +0.01820 (z   +47.7)  SB +0.00282 (z    +2.5)  SC -0.00566 (z    -0.8)  d(1/k) +0.01098 (z    +5.0)
  Sec8 k=1 f=0.1 s_c=0.0 s_i=0.1                             SA +0.04069 (z  +106.7)  SB +0.00260 (z    +2.3)  SC -0.00521 (z    -0.7)  d(1/k) +0.02208 (z   +10.0)
  Sec8 k=1 f=0.1 s_c=0.0 s_i=0.25                            SA +0.02980 (z   +78.1)  SB +0.00643 (z    +5.6)  SC -0.01295 (z    -1.8)  d(1/k) +0.01920 (z    +8.7)
  Sec8 k=1 f=0.1 s_c=0.0 s_i=0.5                             SA +0.01524 (z   +40.0)  SB +0.00936 (z    +8.2)  SC -0.02000 (z    -2.8)  d(1/k) +0.01492 (z    +6.8)
  Sec8 k=1 f=0.1 s_c=0.0 s_i=1.0                             SA +0.00415 (z   +10.9)  SB +0.00449 (z    +3.9)  SC -0.01347 (z    -1.9)  d(1/k) +0.00940 (z    +4.3)
  Sec8 k=1 f=0.1 s_c=0.3 s_i=0.2                             SA +0.03317 (z   +87.0)  SB +0.00514 (z    +4.5)  SC -0.01034 (z    -1.4)  d(1/k) +0.02002 (z    +9.1)
  Sec8 k=1 f=0.2 s_c=0.0 s_i=0.1                             SA +0.06839 (z  +179.3)  SB +0.00437 (z    +3.8)  SC -0.00877 (z    -1.2)  d(1/k) +0.03710 (z   +16.8)
  Sec8 k=1 f=0.2 s_c=0.0 s_i=0.25                            SA +0.05009 (z  +131.3)  SB +0.01080 (z    +9.5)  SC -0.02185 (z    -3.0)  d(1/k) +0.03226 (z   +14.6)
  Sec8 k=1 f=0.2 s_c=0.0 s_i=0.5                             SA +0.02562 (z   +67.2)  SB +0.01573 (z   +13.8)  SC -0.03384 (z    -4.7)  d(1/k) +0.02508 (z   +11.4)
  Sec8 k=1 f=0.2 s_c=0.0 s_i=1.0                             SA +0.00698 (z   +18.3)  SB +0.00755 (z    +6.6)  SC -0.02280 (z    -3.2)  d(1/k) +0.01580 (z    +7.2)
  Sec8 k=1 f=0.2 s_c=0.3 s_i=0.2                             SA +0.05575 (z  +146.2)  SB +0.00864 (z    +7.6)  SC -0.01743 (z    -2.4)  d(1/k) +0.03364 (z   +15.3)
  Sec8 k=1 f=0.5 s_c=0.0 s_i=0.1                             SA +0.10942 (z  +286.9)  SB +0.00699 (z    +6.1)  SC -0.01406 (z    -1.9)  d(1/k) +0.05937 (z   +27.0)
  Sec8 k=1 f=0.5 s_c=0.0 s_i=0.25                            SA +0.08014 (z  +210.1)  SB +0.01729 (z   +15.1)  SC -0.03518 (z    -4.9)  d(1/k) +0.05162 (z   +23.4)
  Sec8 k=1 f=0.5 s_c=0.0 s_i=0.5                             SA +0.04099 (z  +107.5)  SB +0.02517 (z   +22.0)  SC -0.05471 (z    -7.6)  d(1/k) +0.04013 (z   +18.2)
  Sec8 k=1 f=0.5 s_c=0.0 s_i=1.0                             SA +0.01117 (z   +29.3)  SB +0.01208 (z   +10.6)  SC -0.03689 (z    -5.1)  d(1/k) +0.02529 (z   +11.5)
  Sec8 k=1 f=0.5 s_c=0.3 s_i=0.2                             SA +0.08920 (z  +233.9)  SB +0.01383 (z   +12.1)  SC -0.02802 (z    -3.9)  d(1/k) +0.05382 (z   +24.4)
  Sec8 k=1 f=1+geom(1) s_c=0.0 s_i=0.0                       SA +0.29004 (z  +760.4)  SB +0.00000 (z    +0.0)  SC +0.00000 (z    +0.0)  d(1/k) +0.14502 (z   +65.8)
  Sec8 k=3 f=0.05 s_c=0.0 s_i=0.1                            SA +0.00744 (z   +61.7)  SB +0.00048 (z    +1.6)  SC -0.00032 (z    -0.4)  d(1/k) +0.00404 (z    +6.6)
  Sec8 k=3 f=0.05 s_c=0.0 s_i=0.25                           SA +0.00545 (z   +45.2)  SB +0.00118 (z    +4.1)  SC -0.00079 (z    -0.9)  d(1/k) +0.00351 (z    +5.7)
  Sec8 k=3 f=0.05 s_c=0.0 s_i=0.5                            SA +0.00279 (z   +23.1)  SB +0.00171 (z    +5.9)  SC -0.00121 (z    -1.4)  d(1/k) +0.00273 (z    +4.4)
  Sec8 k=3 f=0.05 s_c=0.0 s_i=1.0                            SA +0.00076 (z    +6.3)  SB +0.00082 (z    +2.8)  SC -0.00082 (z    -1.0)  d(1/k) +0.00172 (z    +2.8)
  Sec8 k=3 f=0.05 s_c=0.3 s_i=0.2                            SA +0.00607 (z   +50.3)  SB +0.00094 (z    +3.2)  SC -0.00063 (z    -0.7)  d(1/k) +0.00366 (z    +5.9)
  Sec8 k=3 f=0.1 s_c=0.0 s_i=0.1                             SA +0.01356 (z  +112.5)  SB +0.00087 (z    +3.0)  SC -0.00058 (z    -0.7)  d(1/k) +0.00736 (z   +12.0)
  Sec8 k=3 f=0.1 s_c=0.0 s_i=0.25                            SA +0.00993 (z   +82.4)  SB +0.00214 (z    +7.4)  SC -0.00144 (z    -1.7)  d(1/k) +0.00640 (z   +10.4)
  Sec8 k=3 f=0.1 s_c=0.0 s_i=0.5                             SA +0.00508 (z   +42.1)  SB +0.00312 (z   +10.8)  SC -0.00222 (z    -2.6)  d(1/k) +0.00497 (z    +8.1)
  Sec8 k=3 f=0.1 s_c=0.0 s_i=1.0                             SA +0.00138 (z   +11.5)  SB +0.00150 (z    +5.2)  SC -0.00150 (z    -1.8)  d(1/k) +0.00313 (z    +5.1)
  Sec8 k=3 f=0.1 s_c=0.3 s_i=0.2                             SA +0.01106 (z   +91.7)  SB +0.00171 (z    +5.9)  SC -0.00115 (z    -1.4)  d(1/k) +0.00667 (z   +10.8)
  Sec8 k=3 f=0.2 s_c=0.0 s_i=0.1                             SA +0.02280 (z  +189.0)  SB +0.00146 (z    +5.0)  SC -0.00097 (z    -1.2)  d(1/k) +0.01237 (z   +20.1)
  Sec8 k=3 f=0.2 s_c=0.0 s_i=0.25                            SA +0.01670 (z  +138.4)  SB +0.00360 (z   +12.4)  SC -0.00243 (z    -2.9)  d(1/k) +0.01075 (z   +17.5)
  Sec8 k=3 f=0.2 s_c=0.0 s_i=0.5                             SA +0.00854 (z   +70.8)  SB +0.00524 (z   +18.1)  SC -0.00376 (z    -4.5)  d(1/k) +0.00836 (z   +13.6)
  Sec8 k=3 f=0.2 s_c=0.0 s_i=1.0                             SA +0.00233 (z   +19.3)  SB +0.00252 (z    +8.7)  SC -0.00253 (z    -3.0)  d(1/k) +0.00527 (z    +8.6)
  Sec8 k=3 f=0.2 s_c=0.3 s_i=0.2                             SA +0.01858 (z  +154.1)  SB +0.00288 (z    +9.9)  SC -0.00194 (z    -2.3)  d(1/k) +0.01121 (z   +18.2)
  Sec8 k=3 f=0.5 s_c=0.0 s_i=0.1                             SA +0.03647 (z  +302.4)  SB +0.00233 (z    +8.0)  SC -0.00156 (z    -1.9)  d(1/k) +0.01979 (z   +32.1)
  Sec8 k=3 f=0.5 s_c=0.0 s_i=0.25                            SA +0.02671 (z  +221.5)  SB +0.00576 (z   +19.9)  SC -0.00391 (z    -4.6)  d(1/k) +0.01721 (z   +28.0)
  Sec8 k=3 f=0.5 s_c=0.0 s_i=0.5                             SA +0.01366 (z  +113.3)  SB +0.00839 (z   +29.0)  SC -0.00608 (z    -7.2)  d(1/k) +0.01338 (z   +21.7)
  Sec8 k=3 f=0.5 s_c=0.0 s_i=1.0                             SA +0.00372 (z   +30.9)  SB +0.00403 (z   +13.9)  SC -0.00410 (z    -4.9)  d(1/k) +0.00843 (z   +13.7)
  Sec8 k=3 f=0.5 s_c=0.3 s_i=0.2                             SA +0.02973 (z  +246.5)  SB +0.00461 (z   +15.9)  SC -0.00311 (z    -3.7)  d(1/k) +0.01794 (z   +29.1)
  Sec8 k=3 f=1+geom(1) s_c=0.0 s_i=0.0                       SA +0.09668 (z  +801.5)  SB +0.00000 (z    +0.0)  SC +0.00000 (z    +0.0)  d(1/k) +0.04834 (z   +78.5)
  Table1 k=3 f=0.05 s_c=0.0 s_i=0.1                          SA +0.04045 (z   +76.5)  SB +0.00269 (z    +3.3)  SC -0.00181 (z    -1.0)  d(1/k) +0.02202 (z   +24.6)
  Table1 k=3 f=0.05 s_c=0.0 s_i=0.25                         SA +0.02974 (z   +56.2)  SB +0.00668 (z    +8.1)  SC -0.00455 (z    -2.4)  d(1/k) +0.01934 (z   +21.6)
  Table1 k=3 f=0.05 s_c=0.0 s_i=0.5                          SA +0.01539 (z   +29.1)  SB +0.00991 (z   +12.0)  SC -0.00724 (z    -3.8)  d(1/k) +0.01545 (z   +17.3)
  Table1 k=3 f=0.05 s_c=0.0 s_i=1.0                          SA +0.00436 (z    +8.2)  SB +0.00511 (z    +6.2)  SC -0.00533 (z    -2.8)  d(1/k) +0.01072 (z   +12.0)
  Table1 k=3 f=0.1 s_c=0.0 s_i=0.1                           SA +0.07723 (z  +146.0)  SB +0.00513 (z    +6.2)  SC -0.00347 (z    -1.8)  d(1/k) +0.04204 (z   +46.9)
  Table1 k=3 f=0.1 s_c=0.0 s_i=0.25                          SA +0.05678 (z  +107.3)  SB +0.01276 (z   +15.5)  SC -0.00884 (z    -4.7)  d(1/k) +0.03692 (z   +41.2)
  Table1 k=3 f=0.1 s_c=0.0 s_i=0.5                           SA +0.02938 (z   +55.5)  SB +0.01893 (z   +23.0)  SC -0.01424 (z    -7.6)  d(1/k) +0.02950 (z   +32.9)
  Table1 k=3 f=0.1 s_c=0.0 s_i=1.0                           SA +0.00832 (z   +15.7)  SB +0.00976 (z   +11.9)  SC -0.01054 (z    -5.6)  d(1/k) +0.02047 (z   +22.9)
  Table1 k=3 f=0.2 s_c=0.0 s_i=0.1                           SA +0.14159 (z  +267.7)  SB +0.00940 (z   +11.4)  SC -0.00645 (z    -3.4)  d(1/k) +0.07706 (z   +86.1)
  Table1 k=3 f=0.2 s_c=0.0 s_i=0.25                          SA +0.10410 (z  +196.8)  SB +0.02339 (z   +28.4)  SC -0.01670 (z    -8.9)  d(1/k) +0.06768 (z   +75.6)
  Table1 k=3 f=0.2 s_c=0.0 s_i=0.5                           SA +0.05385 (z  +101.8)  SB +0.03470 (z   +42.2)  SC -0.02747 (z   -14.6)  d(1/k) +0.05408 (z   +60.4)
  Table1 k=3 f=0.2 s_c=0.0 s_i=1.0                           SA +0.01526 (z   +28.8)  SB +0.01790 (z   +21.7)  SC -0.02049 (z   -10.9)  d(1/k) +0.03752 (z   +41.9)
  Table1 k=3 f=0.5 s_c=0.0 s_i=0.1                           SA +0.28318 (z  +535.3)  SB +0.01881 (z   +22.8)  SC -0.01324 (z    -7.0)  d(1/k) +0.15413 (z  +172.1)
  Table1 k=3 f=0.5 s_c=0.0 s_i=0.25                          SA +0.20820 (z  +393.6)  SB +0.04677 (z   +56.8)  SC -0.03560 (z   -18.9)  d(1/k) +0.13536 (z  +151.1)
  Table1 k=3 f=0.5 s_c=0.0 s_i=0.5                           SA +0.10771 (z  +203.6)  SB +0.06939 (z   +84.3)  SC -0.06094 (z   -32.4)  d(1/k) +0.10817 (z  +120.8)
  Table1 k=3 f=0.5 s_c=0.0 s_i=1.0                           SA +0.03051 (z   +57.7)  SB +0.03580 (z   +43.5)  SC -0.04613 (z   -24.5)  d(1/k) +0.07504 (z   +83.8)
  Table1 k=3 f=1+geom(1) s_c=0.0 s_i=0.0                     SA +1.00000 (z +1890.4)  SB +0.00000 (z    +0.0)  SC +0.00000 (z    +0.0)  d(1/k) +0.50000 (z  +558.3)

(d1) dependent thinning eps = max(0, 1 - a N_R): SA = SB = 0 identically
  Sec8 k=1 R=windows[4,7] a<N_R>=0.01 (mean eff 0.979, k_eff 1.045) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.08235 (z   -11.4)  d(1/k) -0.04348 (z   -19.7)
      I_G(obs) 0.100918  I(n1:n3|n2) 0.093613  I_G(obs) - I = +0.007305  (undistorted: I_G 0.102753, I 0.094395)
  Sec8 k=1 R=windows[4,7] a<N_R>=0.02 (mean eff 0.958, k_eff 1.095) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.15514 (z   -21.4)  d(1/k) -0.08688 (z   -39.4)
      I_G(obs) 0.098942  I(n1:n3|n2) 0.092748  I_G(obs) - I = +0.006195  (undistorted: I_G 0.102753, I 0.094395)
  Sec8 k=1 R=windows[4,7] a<N_R>=0.05 (mean eff 0.896, k_eff 1.274) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.31254 (z   -43.2)  d(1/k) -0.21504 (z   -97.6)
      I_G(obs) 0.092097  I(n1:n3|n2) 0.089468  I_G(obs) - I = +0.002629  (undistorted: I_G 0.102753, I 0.094395)
  Sec8 k=1 R=windows[4,7] a<N_R>=0.10 (mean eff 0.791, k_eff 1.690) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.38798 (z   -53.6)  d(1/k) -0.40831 (z  -185.4)
      I_G(obs) 0.077634  I(n1:n3|n2) 0.081558  I_G(obs) - I = -0.003924  (undistorted: I_G 0.102753, I 0.094395)
  Sec8 k=1 R=[0,9.5] a<N_R>=0.01 (mean eff 0.980, k_eff 1.043) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.07762 (z   -10.7)  d(1/k) -0.04090 (z   -18.6)
  Sec8 k=1 R=[0,9.5] a<N_R>=0.02 (mean eff 0.960, k_eff 1.089) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.14650 (z   -20.3)  d(1/k) -0.08171 (z   -37.1)
  Sec8 k=1 R=[0,9.5] a<N_R>=0.05 (mean eff 0.899, k_eff 1.253) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.29750 (z   -41.1)  d(1/k) -0.20213 (z   -91.8)
  Sec8 k=1 R=[0,9.5] a<N_R>=0.10 (mean eff 0.798, k_eff 1.624) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.37610 (z   -52.0)  d(1/k) -0.38410 (z  -174.4)
  Sec8 k=3 R=windows[4,7] a<N_R>=0.01 (mean eff 0.986, k_eff 3.090) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.00630 (z    -7.5)  d(1/k) -0.00970 (z   -15.7)
      I_G(obs) 0.101550  I(n1:n3|n2) 0.099914  I_G(obs) - I = +0.001636  (undistorted: I_G 0.102753, I 0.100764)
  Sec8 k=3 R=windows[4,7] a<N_R>=0.02 (mean eff 0.973, k_eff 3.186) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.01232 (z   -14.6)  d(1/k) -0.01945 (z   -31.6)
      I_G(obs) 0.100280  I(n1:n3|n2) 0.099011  I_G(obs) - I = +0.001270  (undistorted: I_G 0.102753, I 0.100764)
  Sec8 k=3 R=windows[4,7] a<N_R>=0.05 (mean eff 0.932, k_eff 3.517) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.02845 (z   -33.8)  d(1/k) -0.04902 (z   -79.6)
      I_G(obs) 0.096026  I(n1:n3|n2) 0.095913  I_G(obs) - I = +0.000113  (undistorted: I_G 0.102753, I 0.100764)
  Sec8 k=3 R=windows[4,7] a<N_R>=0.10 (mean eff 0.864, k_eff 4.262) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.04781 (z   -56.8)  d(1/k) -0.09873 (z  -160.4)
      I_G(obs) 0.087163  I(n1:n3|n2) 0.088981  I_G(obs) - I = -0.001818  (undistorted: I_G 0.102753, I 0.100764)
  Sec8 k=3 R=[0,9.5] a<N_R>=0.01 (mean eff 0.987, k_eff 3.084) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.00594 (z    -7.0)  d(1/k) -0.00912 (z   -14.8)
  Sec8 k=3 R=[0,9.5] a<N_R>=0.02 (mean eff 0.973, k_eff 3.174) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.01161 (z   -13.8)  d(1/k) -0.01830 (z   -29.7)
  Sec8 k=3 R=[0,9.5] a<N_R>=0.05 (mean eff 0.933, k_eff 3.482) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.02688 (z   -31.9)  d(1/k) -0.04611 (z   -74.9)
  Sec8 k=3 R=[0,9.5] a<N_R>=0.10 (mean eff 0.866, k_eff 4.158) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.04544 (z   -54.0)  d(1/k) -0.09283 (z  -150.8)
  Table1 k=3 means 2 R=windows a<N_R>=0.01 (mean eff 0.985, k_eff 3.126) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.00866 (z    -4.6)  d(1/k) -0.01339 (z   -14.9)
      I_G(obs) 0.040464  I(n1:n3|n2) 0.038699  I_G(obs) - I = +0.001765  (undistorted: I_G 0.042579, I 0.040309)
  Table1 k=3 means 2 R=windows a<N_R>=0.02 (mean eff 0.970, k_eff 3.263) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.01686 (z    -9.0)  d(1/k) -0.02688 (z   -30.0)
      I_G(obs) 0.038312  I(n1:n3|n2) 0.037041  I_G(obs) - I = +0.001270  (undistorted: I_G 0.042579, I 0.040309)
  Table1 k=3 means 2 R=windows a<N_R>=0.05 (mean eff 0.925, k_eff 3.767) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.03828 (z   -20.3)  d(1/k) -0.06785 (z   -75.8)
      I_G(obs) 0.031676  I(n1:n3|n2) 0.031817  I_G(obs) - I = -0.000140  (undistorted: I_G 0.042579, I 0.040309)
  Table1 k=3 means 2 R=windows a<N_R>=0.10 (mean eff 0.850, k_eff 5.090) SA +0.00000 (z    +0.0)  SB +0.00000 (z    +0.0)  SC -0.06162 (z   -32.7)  d(1/k) -0.13687 (z  -152.8)
      I_G(obs) 0.020460  I(n1:n3|n2) 0.022745  I_G(obs) - I = -0.002285  (undistorted: I_G 0.042579, I 0.040309)

(d1') local occupancy (window j keeps with 1 - a X_j)
  Sec8 k=1 a<X_2>=0.01                                       SA -0.01080 (z   -28.3)  SB +0.00184 (z    +1.6)  SC    n/a  d(1/k) -0.04780 (z   -21.7)
  Sec8 k=1 a<X_2>=0.02                                       SA -0.02110 (z   -55.3)  SB +0.00416 (z    +3.6)  SC    n/a  d(1/k) -0.09578 (z   -43.5)
  Sec8 k=1 a<X_2>=0.05                                       SA -0.04681 (z  -122.7)  SB +0.01508 (z   +13.2)  SC    n/a  d(1/k) -0.23850 (z  -108.3)
  Sec8 k=3 a<X_2>=0.01                                       SA -0.00243 (z   -20.2)  SB +0.00039 (z    +1.3)  SC    n/a  d(1/k) -0.01065 (z   -17.3)
  Sec8 k=3 a<X_2>=0.02                                       SA -0.00484 (z   -40.1)  SB +0.00084 (z    +2.9)  SC    n/a  d(1/k) -0.02140 (z   -34.8)
  Sec8 k=3 a<X_2>=0.05                                       SA -0.01178 (z   -97.7)  SB +0.00263 (z    +9.1)  SC    n/a  d(1/k) -0.05419 (z   -88.0)
  Table1 k=3 a<X_2>=0.01                                     SA -0.01339 (z   -25.3)  SB +0.00000 (z    +0.0)  SC    n/a  d(1/k) -0.01566 (z   -17.5)
  Table1 k=3 a<X_2>=0.02                                     SA -0.02687 (z   -50.8)  SB +0.00000 (z    +0.0)  SC    n/a  d(1/k) -0.03151 (z   -35.2)
  Table1 k=3 a<X_2>=0.05                                     SA -0.06767 (z  -127.9)  SB +0.00000 (z    +0.0)  SC    n/a  d(1/k) -0.08007 (z   -89.4)

(c) initial hadrons, unit windows from y0 = 0 and 1 (null sd computed here, 40 x 10^6 events)
  y0=0 k=1 sigma=0.0                                         SA +0.00000 (z    +0.0)  SB +0.33516 (z  +121.2)  SC +0.00000 (z    +0.0)  d(1/k) -0.44688 (z  -150.5)
  y0=0 k=1 sigma=0.5                                         SA -0.00000 (z    -0.0)  SB +0.23277 (z   +87.7)  SC +0.05729 (z    +4.4)  d(1/k) -0.36939 (z  -121.2)
  y0=0 k=1 sigma=1.0                                         SA +0.00000 (z    +0.0)  SB +0.07887 (z   +23.0)  SC +0.25511 (z   +19.9)  d(1/k) -0.40532 (z  -132.9)
  y0=0 k=3 sigma=0.0                                         SA -0.00000 (z    -0.0)  SB +0.11172 (z  +132.7)  SC +0.00000 (z    +0.0)  d(1/k) -0.14896 (z  -155.0)
  y0=0 k=3 sigma=0.5                                         SA +0.00000 (z    +0.0)  SB +0.07759 (z   +69.9)  SC +0.00637 (z    +4.3)  d(1/k) -0.12313 (z  -157.8)
  y0=0 k=3 sigma=1.0                                         SA +0.00000 (z    +0.0)  SB +0.02629 (z   +29.4)  SC +0.02835 (z   +20.2)  d(1/k) -0.13511 (z  -152.0)
  y0=1 k=1 sigma=0.5                                         SA +0.00000 (z    +0.0)  SB +0.01473 (z    +6.7)  SC +0.00006 (z    +0.0)  d(1/k) -0.01970 (z    -6.9)
  y0=1 k=1 sigma=1.0                                         SA +0.00000 (z    +0.0)  SB +0.05764 (z   +24.0)  SC +0.03491 (z    +2.8)  d(1/k) -0.11239 (z   -39.5)
  y0=1 k=3 sigma=0.5                                         SA +0.00000 (z    +0.0)  SB +0.00491 (z    +7.4)  SC +0.00001 (z    +0.0)  d(1/k) -0.00657 (z    -8.3)
  y0=1 k=3 sigma=1.0                                         SA +0.00000 (z    +0.0)  SB +0.01921 (z   +31.3)  SC +0.00388 (z    +3.3)  d(1/k) -0.03746 (z   -45.5)

third-order cluster closed form against mc_cascade (B4: f=0.2, s_i=0.5; B5: f=0.1, s_c=0.3, s_i=0.2)
  mc_cascade.json                  B4 (1000000 events): SC -0.03667 +- 0.00787, closed form -0.03384, z -0.36
  mc_cascade.json                  B5 (1000000 events): SC +0.00892 +- 0.00831, closed form -0.01034, z +2.32
  mc_cascade_B4_B5_seed1.json      B4 (4000000 events): SC -0.02761 +- 0.00419, closed form -0.03384, z +1.49
  mc_cascade_B4_B5_seed1.json      B5 (4000000 events): SC -0.01038 +- 0.00446, closed form -0.01034, z -0.01
  mc_cascade_B5_seed2.json         B5 (4000000 events): SC -0.01210 +- 0.00413, closed form -0.01034, z -0.43

real	0m57.051s
user	0m54.431s
sys	0m2.611s


==> anc/calc_SHORT/item3/systematics_summary.py <==
#!/usr/bin/env python3
"""Item 3 (d): the size of each systematic, in units of the Monte Carlo standard deviation of the
statistic at 10^6 events under Eq. (nm).  Reads breakers.json (closed forms), mc_direct_checks.json
(null standard deviations at the Sec. 8 cuts and the Table 1 configuration) and the mc_cascade json
files (for the third-order cluster check).  For the windows at the origin used in (c) the null
standard deviations are computed here (40 replicas of 10^6 events, Gamma-mixed Poisson draws).

Printed per case: SA, SB, SC (shift from zero), d(1/k) = mean of the six dF (the common level, which
moves the fitted k), each with z = shift / sd(10^6 events); and for (d1) the information against I_G.

Run:  ( ulimit -v 1500000; python3 systematics_summary.py ) > systematics_summary.log -> systematics_summary.json
"""
import numpy as np, json, glob
from lib3 import window_means, initial_probs
from breakers import init_slice_fn
from mc_cascade import law_from_slices

br = json.load(open('breakers.json'))
dc = json.load(open('mc_direct_checks.json'))
out = {}


def null_sd(k, lam, rng, reps=40, n=10**6):
    vals = []
    for _ in range(reps):
        w = rng.gamma(k, 1.0/k, size=n)
        x = np.stack([rng.poisson(l*w) for l in lam]).astype(float)
        m = x.mean(1)
        F = np.empty((3, 3))
        for j in range(3):
            F[j, j] = np.mean(x[j]*(x[j] - 1))/m[j]**2
            for l in range(j + 1, 3):
                F[j, l] = F[l, j] = np.mean(x[j]*x[l])/(m[j]*m[l])
        d = x - m[:, None]
        C12 = np.mean(d[0]*d[1]); C23 = np.mean(d[1]*d[2]); k123 = np.mean(d[0]*d[1]*d[2])
        SC = (k123 - 2*C12*C23/m[1])/(m[0]*m[1]*m[2])
        SA = np.mean(np.diag(F)) - (F[0, 1] + F[0, 2] + F[1, 2])/3
        SB = 0.5*(F[0, 1] + F[1, 2]) - F[0, 2]
        Fbar = (np.trace(F) + F[0, 1] + F[0, 2] + F[1, 2])/6
        vals.append((SA, SB, SC, Fbar - 1))
    v = np.array(vals)
    return dict(SA=float(v[:, 0].std(ddof=1)), SB=float(v[:, 1].std(ddof=1)), SC=float(v[:, 2].std(ddof=1)),
                inv_khat=float(v[:, 3].std(ddof=1)))


def line(tag, SA, SB, SC, dinv, sd):
    z = lambda x, s: (x/s) if (x is not None and s) else float('nan')
    sc = f"{SC:+.5f} (z {z(SC, sd['SC']):+7.1f})" if SC is not None else "   n/a"
    print(f"  {tag:58s} SA {SA:+.5f} (z {z(SA, sd['SA']):+7.1f})  SB {SB:+.5f} (z {z(SB, sd['SB']):+7.1f})  "
          f"SC {sc}  d(1/k) {dinv:+.5f} (z {z(dinv, sd['inv_khat']):+7.1f})")
    return dict(SA=SA, SB=SB, SC=SC, d_inv_k=dinv, z_SA=z(SA, sd['SA']), z_SB=z(SB, sd['SB']),
                z_SC=z(SC, sd['SC']) if SC is not None else None, z_inv_k=z(dinv, sd['inv_khat']))


SD = {'Sec8 k=1': dc['null_Sec8 k=1']['sd'], 'Sec8 k=3': dc['null_Sec8 k=3']['sd'], 'Table1 k=3': dc['null_Table1 k=3']['sd']}
print("null standard deviations at 10^6 events (mc_direct_checks.py):")
for kk, v in SD.items():
    print(f"  {kk:10s} SA {v['SA']:.5f} SB {v['SB']:.5f} SC {v['SC']:.5f} 1/khat {v['inv_khat']:.5f}")
out['null_sd'] = SD

# ------------------------------------------------------------------ (d2) clusters
print("\n(d2) clusters, P(X=2) = f, centre spread s_c, internal spread s_i")
out['clusters'] = []
for r in br['clusters']:
    sd = SD[r['config']]
    dF = np.array(r['dF'])
    dinv = float(np.mean([dF[0, 0], dF[1, 1], dF[2, 2], dF[0, 1], dF[0, 2], dF[1, 2]]))
    tag = f"{r['config']} f={r['f']} s_c={r['s_c']} s_i={r['s_i']}"
    res = line(tag, r['SA_SB'][0], r['SA_SB'][1], r['SC'], dinv, sd)
    res.update(config=r['config'], f=r['f'], s_c=r['s_c'], s_i=r['s_i'])
    out['clusters'].append(res)

# ------------------------------------------------------------------ (d1) dependent thinning
print("\n(d1) dependent thinning eps = max(0, 1 - a N_R): SA = SB = 0 identically")
out['dep'] = []
for r in br['dep']:
    cfg = r['config']
    key = 'Table1 k=3' if cfg.startswith('Table1') else ('Sec8 k=1' if 'k=1' in cfg else 'Sec8 k=3')
    sd = SD[key]
    res = line(f"{cfg} a<N_R>={r['a_meanN']:.2f} (mean eff {r['mean_eff']:.3f}, k_eff {r['k_eff']:.3f})",
               0.0, 0.0, r['SC'], r['dF'], sd)
    if 'CMI' in r:
        print(f"      I_G(obs) {r['IG_obs']:.6f}  I(n1:n3|n2) {r['CMI']:.6f}  I_G(obs) - I = {r['IG_obs'] - r['CMI']:+.6f}"
              f"  (undistorted: I_G {r['IG_undistorted']:.6f}, I {r['CMI_undistorted']:.6f})")
        res.update(IG_obs=r['IG_obs'], CMI=r['CMI'], margin=r['IG_obs'] - r['CMI'])
    res.update(config=cfg, a_meanN=r['a_meanN'], mean_eff=r['mean_eff'], k_eff=r['k_eff'])
    out['dep'].append(res)

print("\n(d1') local occupancy (window j keeps with 1 - a X_j)")
out['local'] = []
for r in br['local']:
    sd = SD[r['config'] if r['config'] != 'Table1 k=3' else 'Table1 k=3']
    dF = np.array(r['dF'])
    dinv = float(np.mean([dF[0, 0], dF[1, 1], dF[2, 2], dF[0, 1], dF[0, 2], dF[1, 2]]))
    res = line(f"{r['config']} a<X_2>={r['a_meanX2']}", r['SA_SB'][0], r['SA_SB'][1], None, dinv, sd)
    res.update(config=r['config'], a_meanX2=r['a_meanX2'])
    out['local'].append(res)

# ------------------------------------------------------------------ (c) initial hadrons, windows at the origin
print("\n(c) initial hadrons, unit windows from y0 = 0 and 1 (null sd computed here, 40 x 10^6 events)")
rng = np.random.default_rng(314159)
out['initial'] = []
sd_cache = {}
for r in br['initial']:
    if r['y0'] > 1.0 or r['sigma'] not in (0.0, 0.5, 1.0):
        continue
    k = r['k']; lam = np.array(r['lam_births'])
    ck = (r['y0'], r['sigma'], k)
    if ck not in sd_cache:
        sd_cache[ck] = null_sd(k, lam, rng)
    sd = sd_cache[ck]
    sl, n1m, n3m, n2m = init_slice_fn(lam, k, np.array(r['p_init']))
    vec, _, _, _ = law_from_slices(sl, n2m)
    SC = float(vec[11])
    dF = np.array(r['dF'])
    dinv = float(np.mean([dF[0, 0], dF[1, 1], dF[2, 2], dF[0, 1], dF[0, 2], dF[1, 2]]))
    res = line(f"y0={r['y0']:.0f} k={k} sigma={r['sigma']}", r['SA_SB'][0], r['SA_SB'][1], SC, dinv, sd)
    res.update(y0=r['y0'], k=k, sigma=r['sigma'], null_sd=sd)
    out['initial'].append(res)

# ------------------------------------------------------------------ MC check of the cluster SC closed form
print("\nthird-order cluster closed form against mc_cascade (B4: f=0.2, s_i=0.5; B5: f=0.1, s_c=0.3, s_i=0.2)")
pred = {('B4'): next(r['SC'] for r in br['clusters'] if r['config'] == 'Sec8 k=1' and r['f'] == 0.2 and r['s_c'] == 0.0 and r['s_i'] == 0.5),
        ('B5'): next(r['SC'] for r in br['clusters'] if r['config'] == 'Sec8 k=1' and r['f'] == 0.1 and r['s_c'] == 0.3 and r['s_i'] == 0.2)}
out['cluster_SC_mc'] = []
for fn in sorted(glob.glob('mc_cascade*.json')):
    d = json.load(open(fn))
    for nm in ('B4', 'B5'):
        if nm in d:
            s = d[nm]['stat']['SC']; e = d[nm]['se']['SC']
            print(f"  {fn:32s} {nm} ({d[nm]['nev']} events): SC {s:+.5f} +- {e:.5f}, closed form {pred[nm]:+.5f}, z {(s - pred[nm])/e:+.2f}")
            out['cluster_SC_mc'].append(dict(file=fn, variant=nm, nev=d[nm]['nev'], SC=s, se=e, pred=pred[nm]))
json.dump(out, open('systematics_summary.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item3/verify/README.md <==
# Item 3, independent verification

Written by the verifier of item 3. No file imports the worker's code (`../lib3.py` and the rest); the
worker's files were read only for model definitions (cluster geometry of the Table 1 case, the
`1/khat` definition, the A2 configuration) and for the numbers quoted in the report. Every program
runs from this folder as `( ulimit -v 1500000; python3 <program> [args] ) > <log>`, at most three at a
time. numpy 2.3.5, scipy 1.16.3, sympy 1.14.0. Seeds are fixed.

| file | what it is | command |
|---|---|---|
| `vlib.py` | shared routines: smeared means `G(b)` (closed form and quadrature), `c_j`, `I_G`, `f`, information of Eq. (nm) by the one-dimensional route `J(K,c) = cK ln c + cK psi(K+1) - cK - E ln n! + H(NB)`, slice-by-slice information of any law, the moment contrasts SA, SB, SC | imported |
| `v_proof.py`, `v_proof.log` | sympy: Janossy densities of the pure-birth path against the Gamma-mixed Poisson (Cox) law, n = 0..8 with an undefined rate function, plus the general-n telescoping and Gamma integral; Cox PGF against Eq. (nm) for four disjoint windows; XS6 nesting at k = 1 against the Cox PGF; time change | `python3 v_proof.py > v_proof.log` |
| `v_smear.py`, `v_smear.log`, `v_smear.json` | (b): Gaussian smearing sigma = 0, 0.1, 0.25, 0.5, 1 at y0 = 4 (Sec. 8 cuts), 0, 1, 2: means, ratio, c1, c3, I_G, f, the translation by Delta sigma^2/2, Ymax = 9.5 and 12, and the information at k = 1, 3; XS6 macros at sigma = 0 | `python3 v_smear.py > v_smear.log` |
| `v_initial.py`, `v_initial.log`, `v_initial.json` | (c): one counted hadron per initial dipole, smeared N(0, sigma^2); closed-form dF, SA, SB, SC against the exact law built slice by slice; information and I_G(obs) | `python3 v_initial.py > v_initial.log` |
| `v_initial_reach.py`, `v_initial_reach.log` | (c): SB and max k dF for unit windows starting 1 to 4 sigma from the origin | `python3 v_initial_reach.py > v_initial_reach.log` |
| `v_breakers.py`, `v_breakers.log`, `v_breakers.json` | (d): occupancy thinning (law built exactly, information, crossing), local occupancy (with and without clipping), clusters (pair fraction f, spreads s_c, s_i; Table 1 flat geometry; one plus geometric) | `python3 v_breakers.py > v_breakers.log` |
| `v_nullsd.py`, `v_nullsd.log`, `v_nullsd.json` | null sd of SA, SB, SC, 1/khat at 1e6 events, 100 replicas | `python3 v_nullsd.py 100 > v_nullsd.log` |
| `v_nullsd_if.py`, `v_nullsd_if.log` | the same sd by the influence function (delta method), Var[psi] from 2e7 draws | `python3 v_nullsd_if.py > v_nullsd_if.log` |
| `v_mc.py` | event-by-event pure-birth cascade (no Cox form used in the generator), variants V1 to V5 (see docstring) | below |
| `v_mc_seed1.log`, `v_mc_V1_V2_V3_V4_V5_seed1.json` | V1 to V5, 2e6 events each | `python3 v_mc.py 2000000 V1,V2,V3,V4,V5 1 > v_mc_seed1.log` |
| `v_mc_V2_seed2.log/.json` | V2 repeat, 4e6 events | `python3 v_mc.py 4000000 V2 2 > v_mc_V2_seed2.log` |
| `v_mc_seed3.log`, `v_mc_V1_V3_V5_seed3.json` | V1, V3, V5 repeat, 2e6 events | `python3 v_mc.py 2000000 V1,V3,V5 3 > v_mc_seed3.log` |
| `v_mc_V3_seed{4..8}.log/.json` | V3 (clusters) repeats, 4e6 events | `python3 v_mc.py 4000000 V3 <seed> > v_mc_V3_seed<seed>.log` |
| `rep/V3_seed{10..33}.log/.json`, `rep/V3_summary.log` | 24 replicas of V3 at 1e6 events and their summary | `python3 v_mc.py 1000000 V3 <seed> > rep/V3_seed<seed>.log` (json moved to rep/), then `python3 v_rep_summary.py > rep/V3_summary.log` |
| `v_mutation.py`, `v_mutation.log` | the MC criteria against wrong predictions (shape x 1.05, means x 1.01) | `python3 v_mutation.py > v_mutation.log` |
| `v_scratch_means.py`, `v_scratch_means.log` | scratch_check V1, V1b, V1c means against the Ymax = 9.5 closed form | `python3 v_scratch_means.py > v_scratch_means.log` |
| `v_logconcave.py`, `v_logconcave.log` | INFERRED extension: ratio lam1 lam3/lam2^2 <= 1 for log-concave kernels at any placement; counter-example with a bimodal kernel | `python3 v_logconcave.py > v_logconcave.log` |


==> anc/calc_SHORT/item3/verify/rep/V3_seed10.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98385 4.45045 6.63431] pred [2.98228 4.44904 6.63719] z [ 0.41  0.27 -0.39]
  R11 R22 R33 R12 R13 R23 obs [1.0517  1.03514 1.02458 1.02042 1.00059 1.01453]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.72 -0.37  0.21 -0.26 -0.53  0.22]
  SA obs +0.02529 pred +0.02562 z -0.89
  SB obs +0.01688 pred +0.01573 z +1.21
  SC obs -0.04436 pred -0.03384 z -1.23
  khat = 1/mean(R) = 0.9761
  largest |z| over 12 statistics: 1.23


==> anc/calc_SHORT/item3/verify/rep/V3_seed11.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.97827 4.44618 6.63584] pred [2.98228 4.44904 6.63719] z [-1.19 -0.65 -0.2 ]
  R11 R22 R33 R12 R13 R23 obs [1.05458 1.03409 1.02365 1.02083 1.00285 1.01319]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [ 0.37 -0.75 -0.17 -0.06  0.46 -0.38]
  SA obs +0.02515 pred +0.02562 z -1.31
  SB obs +0.01416 pred +0.01573 z -1.62
  SC obs -0.04153 pred -0.03384 z -1.00
  khat = 1/mean(R) = 0.9757
  largest |z| over 12 statistics: 1.62


==> anc/calc_SHORT/item3/verify/rep/V3_seed12.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98176 4.44791 6.63429] pred [2.98228 4.44904 6.63719] z [-0.15 -0.24 -0.42]
  R11 R22 R33 R12 R13 R23 obs [1.0511  1.03313 1.02239 1.01849 0.99945 1.01174]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.85 -0.99 -0.66 -0.95 -0.92 -0.91]
  SA obs +0.02564 pred +0.02562 z +0.08
  SB obs +0.01566 pred +0.01573 z -0.08
  SC obs -0.03674 pred -0.03384 z -0.39
  khat = 1/mean(R) = 0.9778
  largest |z| over 12 statistics: 0.99


==> anc/calc_SHORT/item3/verify/rep/V3_seed13.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98657 4.44694 6.64127] pred [2.98228 4.44904 6.63719] z [ 1.12 -0.34  0.51]
  R11 R22 R33 R12 R13 R23 obs [1.05175 1.03301 1.02152 1.01888 1.00035 1.01144]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.68 -1.38 -1.22 -0.97 -0.66 -1.43]
  SA obs +0.02520 pred +0.02562 z -0.91
  SB obs +0.01481 pred +0.01573 z -1.00
  SC obs -0.04410 pred -0.03384 z -1.49
  khat = 1/mean(R) = 0.9777
  largest |z| over 12 statistics: 1.49


==> anc/calc_SHORT/item3/verify/rep/V3_seed14.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98354 4.44629 6.63274] pred [2.98228 4.44904 6.63719] z [ 0.35 -0.53 -0.62]
  R11 R22 R33 R12 R13 R23 obs [1.05522 1.03799 1.02565 1.02291 1.00361 1.01563]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.58 0.94 0.69 0.89 0.79 0.77]
  SA obs +0.02557 pred +0.02562 z -0.12
  SB obs +0.01566 pred +0.01573 z -0.09
  SC obs -0.04366 pred -0.03384 z -1.23
  khat = 1/mean(R) = 0.9739
  largest |z| over 12 statistics: 1.23


==> anc/calc_SHORT/item3/verify/rep/V3_seed15.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98198 4.45428 6.64647] pred [2.98228 4.44904 6.63719] z [-0.1   1.14  1.5 ]
  R11 R22 R33 R12 R13 R23 obs [1.05055 1.03287 1.02081 1.01904 0.99898 1.01147]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-1.23 -1.13 -1.37 -0.88 -1.33 -1.1 ]
  SA obs +0.02492 pred +0.02562 z -2.05
  SB obs +0.01627 pred +0.01573 z +0.58
  SC obs -0.03654 pred -0.03384 z -0.37
  khat = 1/mean(R) = 0.9782
  largest |z| over 12 statistics: 2.05


==> anc/calc_SHORT/item3/verify/rep/V3_seed16.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98276 4.44502 6.63046] pred [2.98228 4.44904 6.63719] z [ 0.13 -0.79 -0.88]
  R11 R22 R33 R12 R13 R23 obs [1.05778 1.0421  1.02839 1.02665 1.0057  1.01869]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [1.48 2.17 1.77 2.28 1.68 1.9 ]
  SA obs +0.02574 pred +0.02562 z +0.35
  SB obs +0.01697 pred +0.01573 z +1.30
  SC obs -0.01718 pred -0.03384 z +1.90
  khat = 1/mean(R) = 0.9710
  largest |z| over 12 statistics: 2.28


==> anc/calc_SHORT/item3/verify/rep/V3_seed17.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98459 4.45018 6.64052] pred [2.98228 4.44904 6.63719] z [0.64 0.22 0.45]
  R11 R22 R33 R12 R13 R23 obs [1.05392 1.03454 1.02235 1.02014 1.00074 1.0123 ]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [ 0.11 -0.55 -0.74 -0.37 -0.45 -0.79]
  SA obs +0.02587 pred +0.02562 z +0.63
  SB obs +0.01547 pred +0.01573 z -0.26
  SC obs -0.03197 pred -0.03384 z +0.23
  khat = 1/mean(R) = 0.9766
  largest |z| over 12 statistics: 0.79


==> anc/calc_SHORT/item3/verify/rep/V3_seed18.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.9806  4.44786 6.63517] pred [2.98228 4.44904 6.63719] z [-0.43 -0.24 -0.28]
  R11 R22 R33 R12 R13 R23 obs [1.05552 1.036   1.02432 1.02204 1.00246 1.01407]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.66 0.02 0.09 0.42 0.27 0.  ]
  SA obs +0.02576 pred +0.02562 z +0.41
  SB obs +0.01560 pred +0.01573 z -0.14
  SC obs -0.02800 pred -0.03384 z +0.64
  khat = 1/mean(R) = 0.9749
  largest |z| over 12 statistics: 0.66


==> anc/calc_SHORT/item3/verify/rep/V3_seed19.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98537 4.45005 6.62972] pred [2.98228 4.44904 6.63719] z [ 1.    0.21 -1.12]
  R11 R22 R33 R12 R13 R23 obs [1.05542 1.03678 1.02356 1.0225  1.00286 1.0138 ]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [ 0.63  0.31 -0.22  0.6   0.47 -0.11]
  SA obs +0.02553 pred +0.02562 z -0.22
  SB obs +0.01528 pred +0.01573 z -0.46
  SC obs -0.02855 pred -0.03384 z +0.65
  khat = 1/mean(R) = 0.9748
  largest |z| over 12 statistics: 1.12


==> anc/calc_SHORT/item3/verify/rep/V3_seed20.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.97996 4.44903 6.63669] pred [2.98228 4.44904 6.63719] z [-0.63 -0.   -0.07]
  R11 R22 R33 R12 R13 R23 obs [1.05157 1.03706 1.02667 1.02111 1.00269 1.016  ]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.71  0.42  1.11  0.06  0.4   0.86]
  SA obs +0.02516 pred +0.02562 z -1.16
  SB obs +0.01587 pred +0.01573 z +0.14
  SC obs -0.03303 pred -0.03384 z +0.10
  khat = 1/mean(R) = 0.9748
  largest |z| over 12 statistics: 1.16


==> anc/calc_SHORT/item3/verify/rep/V3_seed21.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.9732  4.44278 6.63385] pred [2.98228 4.44904 6.63719] z [-2.66 -1.28 -0.44]
  R11 R22 R33 R12 R13 R23 obs [1.05693 1.03938 1.02482 1.02363 1.00379 1.01675]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [1.35 1.41 0.33 1.17 0.95 1.29]
  SA obs +0.02566 pred +0.02562 z +0.10
  SB obs +0.01640 pred +0.01573 z +0.79
  SC obs -0.02427 pred -0.03384 z +1.16
  khat = 1/mean(R) = 0.9732
  largest |z| over 12 statistics: 2.66


==> anc/calc_SHORT/item3/verify/rep/V3_seed22.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98123 4.44826 6.63126] pred [2.98228 4.44904 6.63719] z [-0.31 -0.15 -0.78]
  R11 R22 R33 R12 R13 R23 obs [1.05027 1.03452 1.02317 1.01913 0.99994 1.01233]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-1.17 -0.64 -0.44 -0.79 -0.82 -0.86]
  SA obs +0.02552 pred +0.02562 z -0.24
  SB obs +0.01579 pred +0.01573 z +0.06
  SC obs -0.03557 pred -0.03384 z -0.22
  khat = 1/mean(R) = 0.9773
  largest |z| over 12 statistics: 1.17


==> anc/calc_SHORT/item3/verify/rep/V3_seed23.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98579 4.45038 6.6384 ] pred [2.98228 4.44904 6.63719] z [0.95 0.26 0.16]
  R11 R22 R33 R12 R13 R23 obs [1.05547 1.03661 1.02539 1.02267 1.00322 1.01537]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.67 0.28 0.57 0.74 0.63 0.62]
  SA obs +0.02540 pred +0.02562 z -0.53
  SB obs +0.01580 pred +0.01573 z +0.07
  SC obs -0.02906 pred -0.03384 z +0.61
  khat = 1/mean(R) = 0.9742
  largest |z| over 12 statistics: 0.95


==> anc/calc_SHORT/item3/verify/rep/V3_seed24.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.99034 4.45704 6.64446] pred [2.98228 4.44904 6.63719] z [2.37 1.66 0.98]
  R11 R22 R33 R12 R13 R23 obs [1.05776 1.03811 1.02801 1.02404 1.00565 1.01734]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [1.63 0.99 2.14 1.42 2.07 1.78]
  SA obs +0.02561 pred +0.02562 z -0.01
  SB obs +0.01504 pred +0.01573 z -0.73
  SC obs -0.02455 pred -0.03384 z +1.21
  khat = 1/mean(R) = 0.9723
  largest |z| over 12 statistics: 2.37


==> anc/calc_SHORT/item3/verify/rep/V3_seed25.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98014 4.44638 6.63681] pred [2.98228 4.44904 6.63719] z [-0.63 -0.5  -0.05]
  R11 R22 R33 R12 R13 R23 obs [1.05076 1.03601 1.02104 1.02026 0.99903 1.01344]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-1.17  0.03 -1.59 -0.37 -1.46 -0.35]
  SA obs +0.02503 pred +0.02562 z -1.44
  SB obs +0.01781 pred +0.01573 z +2.25
  SC obs -0.03942 pred -0.03384 z -0.76
  khat = 1/mean(R) = 0.9771
  largest |z| over 12 statistics: 2.25


==> anc/calc_SHORT/item3/verify/rep/V3_seed26.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98637 4.4554  6.64372] pred [2.98228 4.44904 6.63719] z [1.13 1.3  0.95]
  R11 R22 R33 R12 R13 R23 obs [1.05107 1.03333 1.02251 1.0181  0.99944 1.01152]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.9  -0.99 -0.66 -1.21 -1.01 -1.11]
  SA obs +0.02595 pred +0.02562 z +0.92
  SB obs +0.01537 pred +0.01573 z -0.36
  SC obs -0.03775 pred -0.03384 z -0.49
  khat = 1/mean(R) = 0.9778
  largest |z| over 12 statistics: 1.30


==> anc/calc_SHORT/item3/verify/rep/V3_seed27.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98242 4.44243 6.62774] pred [2.98228 4.44904 6.63719] z [ 0.04 -1.33 -1.27]
  R11 R22 R33 R12 R13 R23 obs [1.05495 1.03755 1.02426 1.02224 1.00354 1.01584]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.44 0.59 0.06 0.49 0.68 0.75]
  SA obs +0.02504 pred +0.02562 z -1.43
  SB obs +0.01550 pred +0.01573 z -0.22
  SC obs -0.03949 pred -0.03384 z -0.81
  khat = 1/mean(R) = 0.9743
  largest |z| over 12 statistics: 1.43


==> anc/calc_SHORT/item3/verify/rep/V3_seed28.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98704 4.45277 6.64632] pred [2.98228 4.44904 6.63719] z [1.47 0.84 1.36]
  R11 R22 R33 R12 R13 R23 obs [1.0539  1.03824 1.02509 1.02174 1.00149 1.01471]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [ 0.1   0.88  0.44  0.32 -0.14  0.3 ]
  SA obs +0.02643 pred +0.02562 z +2.04
  SB obs +0.01673 pred +0.01573 z +0.99
  SC obs -0.04670 pred -0.03384 z -1.64
  khat = 1/mean(R) = 0.9748
  largest |z| over 12 statistics: 2.04


==> anc/calc_SHORT/item3/verify/rep/V3_seed29.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.97688 4.44617 6.63057] pred [2.98228 4.44904 6.63719] z [-1.63 -0.59 -1.02]
  R11 R22 R33 R12 R13 R23 obs [1.05707 1.0353  1.02328 1.02188 1.00318 1.01387]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [ 1.23 -0.26 -0.37  0.4   0.63 -0.09]
  SA obs +0.02557 pred +0.02562 z -0.12
  SB obs +0.01470 pred +0.01573 z -1.04
  SC obs -0.03837 pred -0.03384 z -0.59
  khat = 1/mean(R) = 0.9749
  largest |z| over 12 statistics: 1.63


==> anc/calc_SHORT/item3/verify/rep/V3_seed30.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98413 4.45376 6.64235] pred [2.98228 4.44904 6.63719] z [0.51 0.98 0.73]
  R11 R22 R33 R12 R13 R23 obs [1.05508 1.03823 1.02475 1.02353 1.00399 1.01549]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.54 0.84 0.25 0.99 0.88 0.58]
  SA obs +0.02502 pred +0.02562 z -1.49
  SB obs +0.01552 pred +0.01573 z -0.23
  SC obs -0.01915 pred -0.03384 z +1.84
  khat = 1/mean(R) = 0.9739
  largest |z| over 12 statistics: 1.84


==> anc/calc_SHORT/item3/verify/rep/V3_seed31.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.97998 4.44888 6.63632] pred [2.98228 4.44904 6.63719] z [-0.6  -0.04 -0.12]
  R11 R22 R33 R12 R13 R23 obs [1.05603 1.03972 1.02858 1.02387 1.00492 1.01829]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.83 1.57 2.11 1.22 1.41 2.13]
  SA obs +0.02575 pred +0.02562 z +0.38
  SB obs +0.01616 pred +0.01573 z +0.45
  SC obs -0.03223 pred -0.03384 z +0.22
  khat = 1/mean(R) = 0.9722
  largest |z| over 12 statistics: 2.13


==> anc/calc_SHORT/item3/verify/rep/V3_seed32.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.98385 4.45228 6.63753] pred [2.98228 4.44904 6.63719] z [0.4  0.65 0.04]
  R11 R22 R33 R12 R13 R23 obs [1.05821 1.03502 1.02551 1.02119 1.00315 1.0139 ]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [ 1.72 -0.38  0.54  0.09  0.57 -0.07]
  SA obs +0.02683 pred +0.02562 z +3.06
  SB obs +0.01439 pred +0.01573 z -1.38
  SC obs -0.03521 pred -0.03384 z -0.20
  khat = 1/mean(R) = 0.9745
  largest |z| over 12 statistics: 3.06


==> anc/calc_SHORT/item3/verify/rep/V3_seed33.log <==
--- V3 (1000000 events) [3 s]
  means obs [2.97698 4.44849 6.63201] pred [2.98228 4.44904 6.63719] z [-1.44 -0.1  -0.66]
  R11 R22 R33 R12 R13 R23 obs [1.05135 1.03183 1.0211  1.01845 0.99856 1.01016]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.79 -1.69 -1.34 -1.14 -1.54 -1.92]
  SA obs +0.02571 pred +0.02562 z +0.23
  SB obs +0.01575 pred +0.01573 z +0.01
  SC obs -0.05377 pred -0.03384 z -3.01
  khat = 1/mean(R) = 0.9786
  largest |z| over 12 statistics: 3.01


==> anc/calc_SHORT/item3/verify/rep/V3_summary.log <==
SA: 24 replicas of 1e6: mean +0.02556 +- 0.00009, closed form +0.02562, z -0.70, replica sd 0.00045
SB: 24 replicas of 1e6: mean +0.01573 +- 0.00017, closed form +0.01573, z +0.02, replica sd 0.00084
SC: 24 replicas of 1e6: mean -0.03505 +- 0.00180, closed form -0.03384, z -0.67, replica sd 0.00880


==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed10.json <==
{
 "V3": {
  "maxz": 1.2285395845591547,
  "khat": 0.9760919144251508,
  "z": [
   0.4096285065343052,
   0.2710953382457465,
   -0.386535367214906,
   -0.7206568340741586,
   -0.3675851472955018,
   0.21287609020601955,
   -0.264618336294464,
   -0.5299939045945289,
   0.2249059703364083,
   -0.8892209888957019,
   1.2057701686546098,
   -1.2285395845591547
  ],
  "SA": [
   0.02529419659727572,
   0.02561593596888921
  ],
  "SB": [
   0.016879049562371407,
   0.015734257596798317
  ],
  "SC": [
   -0.04436099616140449,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed11.json <==
{
 "V3": {
  "maxz": 1.6156780780274693,
  "khat": 0.9757377228257872,
  "z": [
   -1.1856053537114362,
   -0.6484467128770747,
   -0.20200894366433278,
   0.3671252088926402,
   -0.7475495477387596,
   -0.1747848778516357,
   -0.06378281421385192,
   0.45768205503971904,
   -0.38452463473385945,
   -1.310228998309111,
   -1.6156780780274693,
   -1.000149419603004
  ],
  "SA": [
   0.025151854443922428,
   0.02561593596888921
  ],
  "SB": [
   0.014157252788901786,
   0.015734257596798317
  ],
  "SC": [
   -0.041526205764439515,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed12.json <==
{
 "V3": {
  "maxz": 0.9873215740014063,
  "khat": 0.9777876245339656,
  "z": [
   -0.14687520871857176,
   -0.2357866291740217,
   -0.41592041014971654,
   -0.8485620873114627,
   -0.9873215740014063,
   -0.659814444358728,
   -0.9456418332786952,
   -0.9229922447599199,
   -0.9061266037705051,
   0.07890846337404958,
   -0.08455809683799241,
   -0.39149386980784784
  ],
  "SA": [
   0.02564357190611788,
   0.02561593596888921
  ],
  "SB": [
   0.015661668207825996,
   0.015734257596798317
  ],
  "SC": [
   -0.03673934765694143,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed13.json <==
{
 "V3": {
  "maxz": 1.4904166038259474,
  "khat": 0.9776849519354719,
  "z": [
   1.1160555822372076,
   -0.34224457173894585,
   0.5058852128606752,
   -0.6813541379260774,
   -1.3840266016373646,
   -1.2212047725614992,
   -0.9749253688488576,
   -0.6633693760972955,
   -1.434665847684919,
   -0.9071500217464316,
   -0.9991249840527638,
   -1.4904166038259474
  ],
  "SA": [
   0.0252015854555796,
   0.02561593596888921
  ],
  "SB": [
   0.01481001780970237,
   0.015734257596798317
  ],
  "SC": [
   -0.04409505850320827,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed14.json <==
{
 "V3": {
  "maxz": 1.228226392827924,
  "khat": 0.973865239777567,
  "z": [
   0.34886501956708865,
   -0.5305305637775027,
   -0.6245095141581536,
   0.5832115152317996,
   0.9442660277055267,
   0.6864577803918206,
   0.8883228909062202,
   0.7949635663173932,
   0.7700107494006896,
   -0.12479884431539086,
   -0.08543700447327043,
   -1.228226392827924
  ],
  "SA": [
   0.025570094442230795,
   0.02561593596888921
  ],
  "SB": [
   0.015655792589522655,
   0.015734257596798317
  ],
  "SC": [
   -0.04365560564338867,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed15.json <==
{
 "V3": {
  "maxz": 2.054433418123402,
  "khat": 0.9781979663850942,
  "z": [
   -0.09611652505860044,
   1.139933221084249,
   1.504566068707114,
   -1.2292995812840573,
   -1.13025275350471,
   -1.3715547036734523,
   -0.8770726356364262,
   -1.3313073993476785,
   -1.097642979843346,
   -2.054433418123402,
   0.5804956192562633,
   -0.3739881392302239
  ],
  "SA": [
   0.02491525543318196,
   0.02561593596888921
  ],
  "SB": [
   0.016269805848058927,
   0.015734257596798317
  ],
  "SC": [
   -0.03653658167348657,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed16.json <==
{
 "V3": {
  "maxz": 2.2814367363717674,
  "khat": 0.9709817084483634,
  "z": [
   0.1318654408870827,
   -0.7934636720789079,
   -0.8790429257769565,
   1.4813311524956732,
   2.1688591050044357,
   1.7722980797311034,
   2.2814367363717674,
   1.6761401483041671,
   1.9009760564548648,
   0.3515039899021514,
   1.2985509648693219,
   1.8983596154863407
  ],
  "SA": [
   0.02574391359545669,
   0.02561593596888921
  ],
  "SB": [
   0.016970482819034016,
   0.015734257596798317
  ],
  "SC": [
   -0.01718320595554357,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed17.json <==
{
 "V3": {
  "maxz": 0.7887304322112971,
  "khat": 0.976563884582681,
  "z": [
   0.6432837983983389,
   0.22481792264085496,
   0.4543650835572374,
   0.10802638301160684,
   -0.5546824319370754,
   -0.7371434315173973,
   -0.3704324855987776,
   -0.45478929943746227,
   -0.7887304322112971,
   0.6255260770626999,
   -0.2615095697023682,
   0.22672607146861753
  ],
  "SA": [
   0.025874336957634192,
   0.02561593596888921
  ],
  "SB": [
   0.015474803664642156,
   0.015734257596798317
  ],
  "SC": [
   -0.031966466423160866,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed18.json <==
{
 "V3": {
  "maxz": 0.6574653272202292,
  "khat": 0.9749111784230973,
  "z": [
   -0.4320536711718491,
   -0.2367996335003147,
   -0.28361787341368194,
   0.6574653272202292,
   0.021690820778538015,
   0.08530862694917554,
   0.42367229796746547,
   0.26559898164465867,
   0.0022225525130731465,
   0.4144925802284334,
   -0.13883973126588545,
   0.6368587168648345
  ],
  "SA": [
   0.025757087363351694,
   0.02561593596888921
  ],
  "SB": [
   0.01559624072059096,
   0.015734257596798317
  ],
  "SC": [
   -0.027996524524873237,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed19.json <==
{
 "V3": {
  "maxz": 1.1241829022085321,
  "khat": 0.9748300711417744,
  "z": [
   0.9965316576130058,
   0.20696877130253355,
   -1.1241829022085321,
   0.6335226954382945,
   0.3056116708107086,
   -0.2215844616040702,
   0.6034882058161191,
   0.46587473724064404,
   -0.11177442042331137,
   -0.21585190838422855,
   -0.45881366903992366,
   0.64693244645662
  ],
  "SA": [
   0.025533685452546084,
   0.02561593596888921
  ],
  "SB": [
   0.01528475909874727,
   0.015734257596798317
  ],
  "SC": [
   -0.02854538131802299,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed20.json <==
{
 "V3": {
  "maxz": 1.1639320352830422,
  "khat": 0.974800635483953,
  "z": [
   -0.6274305265390597,
   -0.0015394330038090605,
   -0.06716938380953683,
   -0.7071843838439955,
   0.4226147206617377,
   1.114572353868349,
   0.05728389796415061,
   0.3999020849743484,
   0.856673456864976,
   -1.1639320352830422,
   0.13631318280457516,
   0.09755474984084886
  ],
  "SA": [
   0.025163279781193593,
   0.02561593596888921
  ],
  "SB": [
   0.015866330560027953,
   0.015734257596798317
  ],
  "SC": [
   -0.03302633845939379,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed21.json <==
{
 "V3": {
  "maxz": 2.6615706446613636,
  "khat": 0.9731908697041821,
  "z": [
   -2.6615706446613636,
   -1.2804184440347737,
   -0.43685685215669456,
   1.3526707240742974,
   1.4063079488864512,
   0.32526088730833563,
   1.1651659658608644,
   0.9508350005777001,
   1.2901380361368222,
   0.1042580046326249,
   0.788729461909002,
   1.1575457538377727
  ],
  "SA": [
   0.025655343758522298,
   0.02561593596888921
  ],
  "SB": [
   0.016401890631271288,
   0.015734257596798317
  ],
  "SC": [
   -0.02427010075291597,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed22.json <==
{
 "V3": {
  "maxz": 1.1725947757999597,
  "khat": 0.9773012457564969,
  "z": [
   -0.3072553468276567,
   -0.14562626237136658,
   -0.7778469539599878,
   -1.1725947757999597,
   -0.6352319706622211,
   -0.4422811476768558,
   -0.7850971602214818,
   -0.8214506539851467,
   -0.8577490827357347,
   -0.2445236126923913,
   0.05578824070427126,
   -0.22037513733863578
  ],
  "SA": [
   0.02551987727460503,
   0.02561593596888921
  ],
  "SB": [
   0.015786122386898804,
   0.015734257596798317
  ],
  "SC": [
   -0.03556544009142891,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed23.json <==
{
 "V3": {
  "maxz": 0.9464176647380836,
  "khat": 0.974228669087847,
  "z": [
   0.9464176647380836,
   0.2570544751986999,
   0.16488233696880278,
   0.667907578524704,
   0.284506295070919,
   0.5738819085841491,
   0.7389699378963491,
   0.6259554221479601,
   0.6245839564026898,
   -0.5293668775812805,
   0.07035077029669297,
   0.6127351850522225
  ],
  "SA": [
   0.025404781088192108,
   0.02561593596888921
  ],
  "SB": [
   0.015802268169767153,
   0.015734257596798317
  ],
  "SC": [
   -0.029056355355941626,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed24.json <==
{
 "V3": {
  "maxz": 2.3661122503859,
  "khat": 0.9723012722159117,
  "z": [
   2.3661122503859,
   1.6619462933189069,
   0.9770471371845996,
   1.6253404276140155,
   0.9911921705365048,
   2.1390078181336567,
   1.424184702863598,
   2.0688831995166383,
   1.778136307856913,
   -0.006022399356208915,
   -0.7313120592265316,
   1.2117885695908968
  ],
  "SA": [
   0.02561355332545312,
   0.02561593596888921
  ],
  "SB": [
   0.01503936748485124,
   0.015734257596798317
  ],
  "SC": [
   -0.024546135038656824,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed25.json <==
{
 "V3": {
  "maxz": 2.2527994162656557,
  "khat": 0.9771133511262644,
  "z": [
   -0.6266592139088007,
   -0.49681435112707606,
   -0.05015028864154671,
   -1.1736784527346147,
   0.02875765145674375,
   -1.5921436509663904,
   -0.37100037488370563,
   -1.4572317707089373,
   -0.35299305419348814,
   -1.438794271793573,
   2.2527994162656557,
   -0.7562064647386816
  ],
  "SA": [
   0.025028369185083,
   0.02561593596888921
  ],
  "SB": [
   0.017814973026440417,
   0.015734257596798317
  ],
  "SC": [
   -0.039416778805868816,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed26.json <==
{
 "V3": {
  "maxz": 1.3027126429852973,
  "khat": 0.9778396876620231,
  "z": [
   1.1276872734955112,
   1.3027126429852973,
   0.9549826454199005,
   -0.8976234576504726,
   -0.9927026290574416,
   -0.6575441475031817,
   -1.2102155496764009,
   -1.0129566444365483,
   -1.1105073751545915,
   0.9219322267076114,
   -0.3584342213143446,
   -0.49334997502697764
  ],
  "SA": [
   0.025952472761076706,
   0.02561593596888921
  ],
  "SB": [
   0.0153702735876593,
   0.015734257596798317
  ],
  "SC": [
   -0.037748055043310934,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed27.json <==
{
 "V3": {
  "maxz": 1.4277250375104824,
  "khat": 0.9742811285601158,
  "z": [
   0.037432889445020975,
   -1.32782981365057,
   -1.2725029092519076,
   0.43646883643672835,
   0.5875550514453587,
   0.062080702074365536,
   0.493614217143022,
   0.6777105484532576,
   0.749478309403059,
   -1.4277250375104824,
   -0.22417823087910677,
   -0.812933495043497
  ],
  "SA": [
   0.025043207994799532,
   0.02561593596888921
  ],
  "SB": [
   0.015503113796541346,
   0.015734257596798317
  ],
  "SC": [
   -0.03949495747821493,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed28.json <==
{
 "V3": {
  "maxz": 2.042529068413664,
  "khat": 0.9747908979433084,
  "z": [
   1.4713997082563592,
   0.8402798091069938,
   1.3611970977591004,
   0.10120899226500406,
   0.8799520480072504,
   0.4412996098832722,
   0.32256878945213474,
   -0.135953248498021,
   0.2976659850237053,
   2.042529068413664,
   0.993122008753791,
   -1.6444734811085124
  ],
  "SA": [
   0.026431314359652625,
   0.02561593596888921
  ],
  "SB": [
   0.01673359434955879,
   0.015734257596798317
  ],
  "SC": [
   -0.046701210822359396,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed29.json <==
{
 "V3": {
  "maxz": 1.6279942017108102,
  "khat": 0.9748849734129469,
  "z": [
   -1.6279942017108102,
   -0.587608831685732,
   -1.0208863162138069,
   1.2267003769728968,
   -0.2646942622519966,
   -0.3707551303228554,
   0.40074473418633777,
   0.6316515587678161,
   -0.09321003792541549,
   -0.11581419030778384,
   -1.0360846206772096,
   -0.5892924518639424
  ],
  "SA": [
   0.025574733823441775,
   0.02561593596888921
  ],
  "SB": [
   0.01469714819075163,
   0.015734257596798317
  ],
  "SC": [
   -0.03837425922342691,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed30.json <==
{
 "V3": {
  "maxz": 1.8369560038309685,
  "khat": 0.9738561473170367,
  "z": [
   0.5093448602464128,
   0.9792755780871826,
   0.7339074843653043,
   0.5372918130603264,
   0.842301462165698,
   0.24678711008616913,
   0.9932796744096182,
   0.884031386908324,
   0.5846065719500181,
   -1.4940163076782598,
   -0.229401493800188,
   1.8369560038309685
  ],
  "SA": [
   0.02501747901015894,
   0.02561593596888921
  ],
  "SB": [
   0.01552368533352877,
   0.015734257596798317
  ],
  "SC": [
   -0.019149663919369002,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed31.json <==
{
 "V3": {
  "maxz": 2.1271088981464117,
  "khat": 0.9722239361491956,
  "z": [
   -0.6048516304980522,
   -0.03512454574637506,
   -0.1168640214490289,
   0.8305889261916718,
   1.566106049581758,
   2.1086278253087594,
   1.21836288862019,
   1.414929510758182,
   2.1271088981464117,
   0.37734464357535646,
   0.44992047664055446,
   0.21738528581051497
  ],
  "SA": [
   0.02574802294719669,
   0.02561593596888921
  ],
  "SB": [
   0.016161491592961763,
   0.015734257596798317
  ],
  "SC": [
   -0.03222589463999073,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed32.json <==
{
 "V3": {
  "maxz": 3.055319283938813,
  "khat": 0.9745049409013604,
  "z": [
   0.40459531758028683,
   0.6463818739648859,
   0.04387079808837374,
   1.7151692033878416,
   -0.37565918041627194,
   0.5416097608819438,
   0.09116462890675633,
   0.5713089524204479,
   -0.06604580326366977,
   3.055319283938813,
   -1.3774200603869313,
   -0.1973128677620677
  ],
  "SA": [
   0.026833223441709908,
   0.02561593596888921
  ],
  "SB": [
   0.014394562960700963,
   0.015734257596798317
  ],
  "SC": [
   -0.03520554723008717,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/rep/v_mc_V3_seed33.json <==
{
 "V3": {
  "maxz": 3.012544255619871,
  "khat": 0.9785625723722398,
  "z": [
   -1.435542120740663,
   -0.09997234115033904,
   -0.6628550245333191,
   -0.7903383261686187,
   -1.6894369924550008,
   -1.3413663382956573,
   -1.1395390025272731,
   -1.5435855563805156,
   -1.9153611576928695,
   0.23307874121176822,
   0.012645572825688768,
   -3.012544255619871
  ],
  "SA": [
   0.025706590890949954,
   0.02561593596888921
  ],
  "SB": [
   0.01574674082656613,
   0.015734257596798317
  ],
  "SC": [
   -0.05376527347939527,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_breakers.json <==
{
 "D1 Sec8 k=1 R=windows": {
  "rows": [
   {
    "x": 0.0,
    "a": 0.0,
    "eff": 0.9999999999999996,
    "F2": 1.9999999999999978,
    "keff": 1.0000000000000022,
    "SC": -6.927791673660977e-14,
    "I": 0.09439533070284267,
    "IGobs": 0.10275282897219831,
    "margin": 0.00835749826935564,
    "massN": 1.0,
    "massS": 0.9999999999999992
   },
   {
    "x": 0.01,
    "a": 0.0008701997559524762,
    "eff": 0.9791298002440468,
    "F2": 1.9565192220821892,
    "keff": 1.045457296533111,
    "SC": -0.08235110888776198,
    "I": 0.0936127523873602,
    "IGobs": 0.10091751909387016,
    "margin": 0.007304766706509952,
    "massN": 1.0,
    "massS": 0.9999999999999989
   },
   {
    "x": 0.02,
    "a": 0.0017403995119049524,
    "eff": 0.9582596004880947,
    "F2": 1.9131209882726128,
    "keff": 1.0951451262682503,
    "SC": -0.15513849284389614,
    "I": 0.09274750766467739,
    "IGobs": 0.09894209528785629,
    "margin": 0.006194587623178899,
    "massN": 1.0,
    "massS": 0.999999999999999
   },
   {
    "x": 0.05,
    "a": 0.0043509987797623806,
    "eff": 0.8956490064052322,
    "F2": 1.7849574845484175,
    "keff": 1.2739543474450663,
    "SC": -0.31254149975199086,
    "I": 0.08946777037843368,
    "IGobs": 0.09209726273909195,
    "margin": 0.002629492360658278,
    "massN": 1.0,
    "massS": 0.9999999999999987
   },
   {
    "x": 0.1,
    "a": 0.008701997559524761,
    "eff": 0.7913808234922372,
    "F2": 1.591685198392168,
    "keff": 1.6900879094447137,
    "SC": -0.3879756612839478,
    "I": 0.08155808068101075,
    "IGobs": 0.0776340950937604,
    "margin": -0.00392398558725035,
    "massN": 1.0,
    "massS": 1.0000000000000004
   }
  ],
  "crossing": 0.07085413408240207
 },
 "D1 Sec8 k=1 R=[0,9.5]": {
  "rows": [
   {
    "x": 0.0,
    "a": 0.0,
    "eff": 1.0000000000000024,
    "F2": 1.9999999999999978,
    "keff": 1.0000000000000022,
    "SC": -6.394884621840902e-14,
    "I": NaN,
    "IGobs": 0.10275282897219865,
    "margin": NaN,
    "massN": 1.0000000000000002,
    "massS": 1.0000000000000002
   },
   {
    "x": 0.01,
    "a": 0.00022882674957089432,
    "eff": 0.9797711732504312,
    "F2": 1.959097257706136,
    "keff": 1.0426471267279929,
    "SC": -0.0776154898276662,
    "I": NaN,
    "IGobs": 0.1010128761635326,
    "margin": NaN,
    "massN": 1.0000000000000002,
    "massS": 0.9999999999999998
   },
   {
    "x": 0.02,
    "a": 0.00045765349914178864,
    "eff": 0.9595423465008606,
    "F2": 1.9182945238346178,
    "keff": 1.088975240562468,
    "SC": -0.14649699363656077,
    "I": NaN,
    "IGobs": 0.09914851380772952,
    "margin": NaN,
    "massN": 1.0000000000000002,
    "massS": 1.0000000000000002
   },
   {
    "x": 0.05,
    "a": 0.0011441337478544716,
    "eff": 0.8988558690955906,
    "F2": 1.797868935653594,
    "keff": 1.25333868172324,
    "SC": -0.2975015052758694,
    "I": NaN,
    "IGobs": 0.0927492243215208,
    "margin": NaN,
    "massN": 1.0000000000000002,
    "massS": 0.9999999999999998
   },
   {
    "x": 0.1,
    "a": 0.002288267495708943,
    "eff": 0.7977728279341417,
    "F2": 1.6158957114257844,
    "keff": 1.6236515069816335,
    "SC": -0.3761010544012655,
    "I": NaN,
    "IGobs": 0.07944718735929696,
    "margin": NaN,
    "massN": 1.0000000000000002,
    "massS": 1.0
   }
  ]
 },
 "D1 Sec8 k=3 R=windows": {
  "rows": [
   {
    "x": 0.0,
    "a": 0.0,
    "eff": 0.9999999999999988,
    "F2": 1.3333333333333346,
    "keff": 2.999999999999989,
    "SC": -3.3584246494910985e-15,
    "I": 0.10076444246236543,
    "IGobs": 0.10275282897219831,
    "margin": 0.001988386509832879,
    "massN": 0.9999999999999994,
    "massS": 0.9999999999999977
   },
   {
    "x": 0.01,
    "a": 0.000290066585317492,
    "eff": 0.9863766000813481,
    "F2": 1.3236382325660239,
    "keff": 3.089869797122918,
    "SC": -0.0063044437510047235,
    "I": 0.0999142992771158,
    "IGobs": 0.10154993456789976,
    "margin": 0.0016356352907839627,
    "massN": 0.9999999999999994,
    "massS": 0.9999999999999969
   },
   {
    "x": 0.02,
    "a": 0.000580133170634984,
    "eff": 0.9727532001626972,
    "F2": 1.3138816210821405,
    "keff": 3.1859144748660118,
    "SC": -0.012321701538368923,
    "I": 0.09901065452673541,
    "IGobs": 0.1002802405912612,
    "margin": 0.0012695860645257906,
    "massN": 0.9999999999999994,
    "massS": 0.9999999999999971
   },
   {
    "x": 0.05,
    "a": 0.0014503329265874601,
    "eff": 0.9318830004067444,
    "F2": 1.2843119079592678,
    "keff": 3.517263864105425,
    "SC": -0.028454310014296186,
    "I": 0.095913375902577,
    "IGobs": 0.0960259930822963,
    "margin": 0.0001126171797193043,
    "massN": 0.9999999999999994,
    "massS": 0.9999999999999966
   },
   {
    "x": 0.1,
    "a": 0.0029006658531749202,
    "eff": 0.8637660008641844,
    "F2": 1.2346082206149809,
    "keff": 4.262425235478492,
    "SC": -0.047807044916328784,
    "I": 0.08898098931824616,
    "IGobs": 0.08716277980375134,
    "margin": -0.001818209514494823,
    "massN": 0.9999999999999994,
    "massS": 0.9999999999999963
   }
  ],
  "crossing": 0.05285371220963959
 },
 "D1 Sec8 k=3 R=[0,9.5]": {
  "rows": [
   {
    "x": 0.0,
    "a": 0.0,
    "eff": 1.0000000000000342,
    "F2": 1.3333333333332937,
    "keff": 3.0000000000003566,
    "SC": 1.426636586643326e-14,
    "I": NaN,
    "IGobs": 0.1027528289721964,
    "margin": NaN,
    "massN": 1.000000000000022,
    "massS": 1.000000000000022
   },
   {
    "x": 0.01,
    "a": 7.627558319029811e-05,
    "eff": 0.9865903910835104,
    "F2": 1.3242112292305022,
    "keff": 3.084408897166967,
    "SC": -0.005936139564368115,
    "I": NaN,
    "IGobs": 0.10160583310570971,
    "margin": NaN,
    "massN": 1.000000000000022,
    "massS": 1.000000000000022
   },
   {
    "x": 0.02,
    "a": 0.00015255116638059621,
    "eff": 0.9731807821669859,
    "F2": 1.3150330939468096,
    "keff": 3.1742696853583285,
    "SC": -0.011609838677268586,
    "I": NaN,
    "IGobs": 0.10039852586684879,
    "margin": NaN,
    "massN": 1.000000000000022,
    "massS": 1.000000000000022
   },
   {
    "x": 0.05,
    "a": 0.00038137791595149056,
    "eff": 0.9329519554174135,
    "F2": 1.287226211256997,
    "keff": 3.4815764049655114,
    "SC": -0.026878298202135997,
    "I": NaN,
    "IGobs": 0.09637770357239829,
    "margin": NaN,
    "massN": 1.000000000000022,
    "massS": 1.000000000000022
   },
   {
    "x": 0.1,
    "a": 0.0007627558319029811,
    "eff": 0.8659039108578614,
    "F2": 1.2405025795150606,
    "keff": 4.157959561250272,
    "SC": -0.04544120842882113,
    "I": NaN,
    "IGobs": 0.08811122001298052,
    "margin": NaN,
    "massN": 1.000000000000022,
    "massS": 1.0000000000000218
   }
  ]
 },
 "D1 Table1 R=windows": {
  "rows": [
   {
    "x": 0.0,
    "a": 0.0,
    "eff": 1.0000000000000002,
    "F2": 1.3333333333333321,
    "keff": 3.0000000000000107,
    "SC": -4.9960036108132044e-15,
    "I": 0.04030930011135524,
    "IGobs": 0.042578904170153295,
    "margin": 0.002269604058798058,
    "massN": 1.0000000000000002,
    "massS": 0.9999999999999999
   },
   {
    "x": 0.01,
    "a": 0.0016666666666666668,
    "eff": 0.985,
    "F2": 1.3199458315797303,
    "keff": 3.125529078039576,
    "SC": -0.008664825168416296,
    "I": 0.03869858201738076,
    "IGobs": 0.0404639080624901,
    "margin": 0.0017653260451093444,
    "massN": 1.0000000000000002,
    "massS": 0.9999999999999997
   },
   {
    "x": 0.02,
    "a": 0.0033333333333333335,
    "eff": 0.9700000000000001,
    "F2": 1.3064559936703624,
    "keff": 3.2631112481214655,
    "SC": -0.016859171385202626,
    "I": 0.0370411704099008,
    "IGobs": 0.03831165747319958,
    "margin": 0.0012704870632987836,
    "massN": 1.0000000000000002,
    "massS": 0.9999999999999999
   },
   {
    "x": 0.05,
    "a": 0.008333333333333333,
    "eff": 0.9250000000000002,
    "F2": 1.26548169791413,
    "keff": 3.7667380006114404,
    "SC": -0.03828278294417156,
    "I": 0.03181666838478511,
    "IGobs": 0.03167640582354559,
    "margin": -0.00014026256123952224,
    "massN": 1.0000000000000002,
    "massS": 1.0
   },
   {
    "x": 0.1,
    "a": 0.016666666666666666,
    "eff": 0.8500000024331941,
    "F2": 1.19646288852138,
    "keff": 5.090019837976554,
    "SC": -0.06162060543974748,
    "I": 0.022744739842156084,
    "IGobs": 0.020460008394076877,
    "margin": -0.0022847314480792073,
    "massN": 1.0000000000000002,
    "massS": 1.0
   }
  ],
  "crossing": 0.04690029884070222
 },
 "D1' Sec8 k=1 x=0.01": {
  "SA": -0.010804125833726919,
  "SB": 0.0018379832648477423,
  "SA_unclipped": -0.010804125833726919,
  "SB_unclipped": 0.0018379832648477423,
  "dF": [
   [
    -0.037863148319629,
    -0.033534455274739194,
    -0.043627615191077274
   ],
   [
    -0.033534455274739194,
    -0.051052626814543034,
    -0.05004480857771987
   ],
   [
    -0.043627615191077274,
    -0.05004480857771987,
    -0.07070348141054494
   ]
  ]
 },
 "D1' Sec8 k=1 x=0.02": {
  "SA": -0.02109908068527311,
  "SB": 0.004162721817078108,
  "SA_unclipped": -0.02109908068472155,
  "SB_unclipped": 0.0041627218176431,
  "dF": [
   [
    -0.07577709737042704,
    -0.06729280076794475,
    -0.08800422397633323
   ],
   [
    -0.06729280076794475,
    -0.10208984908797869,
    -0.1003902035505655
   ],
   [
    -0.08800422397633323,
    -0.1003902035505655,
    -0.14111752389225685
   ]
  ]
 },
 "D1' Sec8 k=1 x=0.05": {
  "SA": -0.046841456402631265,
  "SB": 0.015053404403082782,
  "SA_unclipped": -0.04680875502687165,
  "SB_unclipped": 0.015081897698117519,
  "dF": [
   [
    -0.18917676958671104,
    -0.16930263591735772,
    -0.22511515602594234
   ],
   [
    -0.16930263591735772,
    -0.25306582687997436,
    -0.2508208673283614
   ],
   [
    -0.22511515602594234,
    -0.2508208673283614,
    -0.3435204320128693
   ]
  ]
 },
 "D1' Sec8 k=3 x=0.01": {
  "SA": -0.002434788984480407,
  "SB": 0.00038887805339493653,
  "SA_unclipped": -0.002434788984480407,
  "SB_unclipped": 0.00038887805339493653,
  "dF": [
   [
    -0.008426607112231421,
    -0.0074565008579454695,
    -0.009688399895400712
   ],
   [
    -0.0074565008579454695,
    -0.011376706251984725,
    -0.011142542826066082
   ],
   [
    -0.009688399895400712,
    -0.011142542826066082,
    -0.015788497168637283
   ]
  ]
 },
 "D1' Sec8 k=3 x=0.02": {
  "SA": -0.004841224285691892,
  "SB": 0.0008392043687216466,
  "SA_unclipped": -0.004841224285691892,
  "SB_unclipped": 0.0008392043687216466,
  "dF": [
   [
    -0.016896122051525797,
    -0.014977603683127727,
    -0.01953623509002811
   ],
   [
    -0.014977603683127727,
    -0.022832333517930792,
    -0.022416457759485198
   ],
   [
    -0.01953623509002811,
    -0.022416457759485198,
    -0.03172551382026012
   ]
  ]
 },
 "D1' Sec8 k=3 x=0.05": {
  "SA": -0.011779694358398096,
  "SB": 0.00263426455042004,
  "SA_unclipped": -0.011779694358291626,
  "SB_unclipped": 0.002634264550522847,
  "dF": [
   [
    -0.042534890621052535,
    -0.03790811856981868,
    -0.05006052958741858
   ],
   [
    -0.03790811856981868,
    -0.057586363018668374,
    -0.056944411504178394
   ],
   [
    -0.05006052958741858,
    -0.056944411504178394,
    -0.08013088909688904
   ]
  ]
 },
 "D1' Table1 x=0.01": {
  "SA": -0.013386332911527354,
  "SB": 0.0,
  "SA_unclipped": -0.013386332911527354,
  "SB_unclipped": 0.0,
  "dF": [
   [
    -0.022348988194237807,
    -0.008962655282710452,
    -0.008962655282710452
   ],
   [
    -0.008962655282710452,
    -0.022348988194237807,
    -0.008962655282710452
   ],
   [
    -0.008962655282710452,
    -0.008962655282710452,
    -0.022348988194237807
   ]
  ]
 },
 "D1' Table1 x=0.02": {
  "SA": -0.026867494402605496,
  "SB": 0.0,
  "SA_unclipped": -0.026867494402605496,
  "SB_unclipped": 0.0,
  "dF": [
   [
    -0.04493879782729282,
    -0.018071303424687324,
    -0.018071303424687324
   ],
   [
    -0.018071303424687324,
    -0.04493879782729282,
    -0.018071303424687324
   ],
   [
    -0.018071303424687324,
    -0.018071303424687324,
    -0.04493879782729282
   ]
  ]
 },
 "D1' Table1 x=0.05": {
  "SA": -0.06767107145881912,
  "SB": 0.0,
  "SA_unclipped": -0.06767107145863083,
  "SB_unclipped": 0.0,
  "dF": [
   [
    -0.11390735908880467,
    -0.04623628762998555,
    -0.04623628762998555
   ],
   [
    -0.04623628762998555,
    -0.11390735908880467,
    -0.04623628762998555
   ],
   [
    -0.04623628762998555,
    -0.04623628762998555,
    -0.11390735908880467
   ]
  ]
 },
 "D2 Sec8 k=1 s_i=0.5 f=0.05": {
  "SA": 0.008364386939489784,
  "SB": 0.005137716612702277,
  "SC": -0.010920651272196637,
  "dF": [
   [
    0.017510249213462503,
    0.006849041993601463,
    0.0005823294563239345
   ],
   [
    0.006849041993601463,
    0.011737471058863705,
    0.004591050144450959
   ],
   [
    0.0005823294563239345,
    0.004591050144450959,
    0.007867862140519499
   ]
  ],
  "m": [
   2.609496347952958,
   3.8929111002809207,
   5.80754092512093
  ]
 },
 "D2 Sec8 k=1 s_i=0.5 f=0.1": {
  "SA": 0.015242539836012373,
  "SB": 0.009362533166122743,
  "SC": -0.019995095705250047,
  "dF": [
   [
    0.03190917315345854,
    0.012481105451149775,
    0.001061187149747335
   ],
   [
    0.012481105451149775,
    0.021389358417185506,
    0.008366335180590382
   ],
   [
    0.001061187149747335,
    0.008366335180590382,
    0.014337715718880574
   ]
  ],
  "m": [
   2.7337580788078606,
   4.078287819341917,
   6.084090492983831
  ]
 },
 "D2 Sec8 k=1 s_i=0.5 f=0.2": {
  "SA": 0.025615935002187465,
  "SB": 0.015734257126400725,
  "SC": -0.03384172440698891,
  "dF": [
   [
    0.05362513821622892,
    0.020975191105404484,
    0.0017833839599920495
   ],
   [
    0.020975191105404484,
    0.035946005117770095,
    0.014060091067381063
   ],
   [
    0.0017833839599920495,
    0.014060091067381063,
    0.02409532780534097
   ]
  ],
  "m": [
   2.982281540517666,
   4.449041257463909,
   6.637189628709633
  ]
 },
 "D2 Sec8 k=1 s_i=0.5 f=0.5": {
  "SA": 0.04098549600349995,
  "SB": 0.025174811402241155,
  "SC": -0.054712992197609854,
  "dF": [
   [
    0.08580022114596626,
    0.03356030576864717,
    0.0028534143359872787
   ],
   [
    0.03356030576864717,
    0.057513608188432146,
    0.0224961457078097
   ],
   [
    0.0028534143359872787,
    0.0224961457078097,
    0.038552524488545556
   ]
  ],
  "m": [
   3.727851925647083,
   5.561301571829887,
   8.296487035887042
  ]
 },
 "D2 Sec8 k=1 s_i=1.0 f=0.05": {
  "SA": 0.0022796942815148484,
  "SB": 0.002465334759737878,
  "SC": -0.0073529621720589975,
  "dF": [
   [
    0.008917244933893774,
    0.005798356797875247,
    0.0023772191149799837
   ],
   [
    0.005798356797875247,
    0.0059773962715408,
    0.003886750951560477
   ],
   [
    0.0023772191149799837,
    0.003886750951560477,
    0.004006768503525678
   ]
  ],
  "m": [
   2.770855849837851,
   4.1336352578561915,
   6.166659199789488
  ]
 },
 "D2 Sec8 k=1 s_i=1.0 f=0.1": {
  "SA": 0.0041543189179671395,
  "SB": 0.0044926141696049774,
  "SC": -0.013466949619442059,
  "dF": [
   [
    0.016250020726641133,
    0.010566427057285058,
    0.004332039792174267
   ],
   [
    0.010566427057285058,
    0.010892693205576415,
    0.007082880866273431
   ],
   [
    0.004332039792174267,
    0.007082880866273431,
    0.007301590537416628
   ]
  ],
  "m": [
   2.902801366496796,
   4.3304750320398195,
   6.460309637874702
  ]
 },
 "D2 Sec8 k=1 s_i=1.0 f=0.2": {
  "SA": 0.006981563737139223,
  "SB": 0.007550087701697254,
  "SC": -0.02280314942655751,
  "dF": [
   [
    0.027309062610049686,
    0.017757467693492946,
    0.007280233539626201
   ],
   [
    0.017757467693492946,
    0.018305776081593703,
    0.011903174789153963
   ],
   [
    0.007280233539626201,
    0.011903174789153963,
    0.01227072854204739
   ]
  ],
  "m": [
   3.1666923998146865,
   4.724154580407076,
   7.047610514045129
  ]
 },
 "D2 Sec8 k=1 s_i=1.0 f=0.5": {
  "SA": 0.011170501979422761,
  "SB": 0.012080140322715609,
  "SC": -0.036890869946687346,
  "dF": [
   [
    0.0436945001760795,
    0.028411948309588715,
    0.011648373663401919
   ],
   [
    0.028411948309588715,
    0.029289241730549927,
    0.01904507966264634
   ],
   [
    0.011648373663401919,
    0.01904507966264634,
    0.01963316566727582
   ]
  ],
  "m": [
   3.958365499768358,
   5.905193225508844,
   8.809513142556412
  ]
 },
 "D2 Sec8 k=3 s_i=0.5 f=0.05": {
  "SA": 0.00278812897982993,
  "SB": 0.0017125722042340918,
  "SC": -0.001213405696910737,
  "dF": [
   [
    0.005836749737820836,
    0.002283013997867154,
    0.00019410981877464485
   ],
   [
    0.002283013997867154,
    0.00391249035295457,
    0.0015303500481503194
   ],
   [
    0.00019410981877464485,
    0.0015303500481503194,
    0.0026226207135064995
   ]
  ],
  "m": [
   7.828489043858874,
   11.678733300842762,
   17.422622775362793
  ]
 },
 "D2 Sec8 k=3 s_i=0.5 f=0.1": {
  "SA": 0.005080846612004126,
  "SB": 0.003120844388707581,
  "SC": -0.0022216773005833386,
  "dF": [
   [
    0.010636391051152846,
    0.004160368483716591,
    0.00035372904991577843
   ],
   [
    0.004160368483716591,
    0.007129786139061841,
    0.0027887783935301278
   ],
   [
    0.00035372904991577843,
    0.0027887783935301278,
    0.004779238572960192
   ]
  ],
  "m": [
   8.201274236423583,
   12.23486345802575,
   18.252271478951496
  ]
 },
 "D2 Sec8 k=3 s_i=0.5 f=0.2": {
  "SA": 0.008538645000729157,
  "SB": 0.005244752375466908,
  "SC": -0.0037601916007765457,
  "dF": [
   [
    0.017875046072076312,
    0.006991730368468161,
    0.0005944613199973499
   ],
   [
    0.006991730368468161,
    0.011982001705923373,
    0.004686697022460354
   ],
   [
    0.0005944613199973499,
    0.004686697022460354,
    0.008031775935113658
   ]
  ],
  "m": [
   8.946844621552998,
   13.347123772391726,
   19.911568886128904
  ]
 },
 "D2 Sec8 k=3 s_i=0.5 f=0.5": {
  "SA": 0.013661832001166656,
  "SB": 0.008391603800747051,
  "SC": -0.006079221355289983,
  "dF": [
   [
    0.0286000737153221,
    0.011186768589549057,
    0.0009511381119957598
   ],
   [
    0.011186768589549057,
    0.019171202729477397,
    0.007498715235936568
   ],
   [
    0.0009511381119957598,
    0.007498715235936568,
    0.01285084149618185
   ]
  ],
  "m": [
   11.183555776941247,
   16.683904715489657,
   24.88946110766113
  ]
 },
 "D2 Sec8 k=3 s_i=1.0 f=0.05": {
  "SA": 0.0007598980938382826,
  "SB": 0.0008217782532459602,
  "SC": -0.0008169957968954446,
  "dF": [
   [
    0.002972414977964591,
    0.0019327855992917495,
    0.0007924063716599943
   ],
   [
    0.0019327855992917495,
    0.001992465423846934,
    0.0012955836505201593
   ],
   [
    0.0007924063716599943,
    0.0012955836505201593,
    0.0013355895011752253
   ]
  ],
  "m": [
   8.312567549513554,
   12.40090577356857,
   18.49997759936847
  ]
 },
 "D2 Sec8 k=3 s_i=1.0 f=0.1": {
  "SA": 0.0013847729726557123,
  "SB": 0.0014975380565349933,
  "SC": -0.0014963277354935625,
  "dF": [
   [
    0.005416673575547043,
    0.003522142352428353,
    0.0014440132640580888
   ],
   [
    0.003522142352428353,
    0.0036308977351921386,
    0.002360960288757811
   ],
   [
    0.0014440132640580888,
    0.002360960288757811,
    0.0024338635124722084
   ]
  ],
  "m": [
   8.70840409949039,
   12.991425096119457,
   19.38092891362411
  ]
 },
 "D2 Sec8 k=3 s_i=1.0 f=0.2": {
  "SA": 0.002327187912379741,
  "SB": 0.0025166959005657533,
  "SC": -0.0025336832696175025,
  "dF": [
   [
    0.009103020870016562,
    0.005919155897830985,
    0.002426744513208733
   ],
   [
    0.005919155897830985,
    0.006101925360531235,
    0.003967724929717988
   ],
   [
    0.002426744513208733,
    0.003967724929717988,
    0.004090242847349128
   ]
  ],
  "m": [
   9.50007719944406,
   14.172463741221224,
   21.142831542135394
  ]
 },
 "D2 Sec8 k=3 s_i=1.0 f=0.5": {
  "SA": 0.003723500659807582,
  "SB": 0.004026713440905204,
  "SC": -0.004098985549631928,
  "dF": [
   [
    0.014564833392026496,
    0.009470649436529572,
    0.003882791221133972
   ],
   [
    0.009470649436529572,
    0.009763080576849973,
    0.00634835988754878
   ],
   [
    0.003882791221133972,
    0.00634835988754878,
    0.006544388555758605
   ]
  ],
  "m": [
   11.875096499305076,
   17.71557967652653,
   26.428539427669243
  ]
 },
 "D2 Table1 f=0.05": {
  "SA": 0.015387070250183196,
  "SB": 0.009913254087561819,
  "SC": -0.007236977216876682,
  "dF": [
   [
    0.023145950386297912,
    0.011063298165301983,
    0.0011500440777401635
   ],
   [
    0.011063298165301983,
    0.0231459503862979,
    0.011063298165301983
   ],
   [
    0.0011500440777401635,
    0.011063298165301983,
    0.0231459503862979
   ]
  ]
 },
 "D2 Table1 f=0.1": {
  "SA": 0.029375315932167897,
  "SB": 0.018925303258072568,
  "SC": -0.01424089499952191,
  "dF": [
   [
    0.04418772346475055,
    0.021120841951940153,
    0.0021955386938675835
   ],
   [
    0.021120841951940153,
    0.044187723464750535,
    0.02112084195194015
   ],
   [
    0.0021955386938675835,
    0.02112084195194015,
    0.044187723464750514
   ]
  ]
 },
 "D2 Table1 f=0.2": {
  "SA": 0.05385474587564121,
  "SB": 0.03469638930646638,
  "SC": -0.02747136016921995,
  "dF": [
   [
    0.08101082635204271,
    0.03872154357855696,
    0.004025154272090573
   ],
   [
    0.03872154357855696,
    0.08101082635204271,
    0.03872154357855695
   ],
   [
    0.004025154272090573,
    0.03872154357855695,
    0.0810108263520427
   ]
  ]
 },
 "D2 Table1 1+geom": {
  "SA": 1.0,
  "dF": [
   [
    1.0,
    0.0,
    0.0
   ],
   [
    0.0,
    1.0,
    0.0
   ],
   [
    0.0,
    0.0,
    1.0
   ]
  ]
 },
 "D2 Sec8 k=1 f=0.2 s_c=0.0 s_i=0.5": {
  "SA": 0.025615935002187465,
  "SB": 0.015734257126400725,
  "SC": -0.03384172440698891,
  "F": [
   [
    2.053625138216229,
    2.0209751911054044,
    2.001783383959992
   ],
   [
    2.0209751911054044,
    2.0359460051177702,
    2.014060091067381
   ],
   [
    2.001783383959992,
    2.014060091067381,
    2.024095327805341
   ]
  ],
  "m": [
   2.982281540517666,
   4.449041257463909,
   6.637189628709633
  ]
 },
 "D2 Sec8 k=1 f=0.1 s_c=0.3 s_i=0.2": {
  "SA": 0.033173886473626776,
  "SB": 0.0051418874360424464,
  "SC": -0.010335246411768145,
  "F": [
   [
    2.0518044998269724,
    2.0061575364280175,
    2.0000006408289135
   ],
   [
    2.0061575364280175,
    2.0347255947088696,
    2.004127520101895
   ],
   [
    2.0000006408289135,
    2.004127520101895,
    2.023277262243864
   ]
  ],
  "m": [
   2.7076395706801533,
   4.039323583851459,
   6.025962684154456
  ]
 }
}

==> anc/calc_SHORT/item3/verify/v_breakers.log <==
== D1 occupancy thinning, eps = max(0, 1 - a N_R), eps0 = 1 ==
Sec8 k=1  R=windows  a<N_R>=0.00: mean eff 1.0000  F2 2.000000  k_eff 1.0000  SC -0.00000  I 0.094395  I_G(obs) 0.102753  I_G(obs)-I +0.008357  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=windows  a<N_R>=0.01: mean eff 0.9791  F2 1.956519  k_eff 1.0455  SC -0.08235  I 0.093613  I_G(obs) 0.100918  I_G(obs)-I +0.007305  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=windows  a<N_R>=0.02: mean eff 0.9583  F2 1.913121  k_eff 1.0951  SC -0.15514  I 0.092748  I_G(obs) 0.098942  I_G(obs)-I +0.006195  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=windows  a<N_R>=0.05: mean eff 0.8956  F2 1.784957  k_eff 1.2740  SC -0.31254  I 0.089468  I_G(obs) 0.092097  I_G(obs)-I +0.002629  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=windows  a<N_R>=0.10: mean eff 0.7914  F2 1.591685  k_eff 1.6901  SC -0.38798  I 0.081558  I_G(obs) 0.077634  I_G(obs)-I -0.003924  (N mass 1.0000000000000, law mass 1.000000000000)
   crossing I = I_G(obs) at a<N_R> = 0.0709, mean efficiency 0.8521, k_eff 1.4288
Sec8 k=1  R=[0,9.5]  a<N_R>=0.00: mean eff 1.0000  F2 2.000000  k_eff 1.0000  SC -0.00000  I nan  I_G(obs) 0.102753  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=[0,9.5]  a<N_R>=0.01: mean eff 0.9798  F2 1.959097  k_eff 1.0426  SC -0.07762  I nan  I_G(obs) 0.101013  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=[0,9.5]  a<N_R>=0.02: mean eff 0.9595  F2 1.918295  k_eff 1.0890  SC -0.14650  I nan  I_G(obs) 0.099149  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=[0,9.5]  a<N_R>=0.05: mean eff 0.8989  F2 1.797869  k_eff 1.2533  SC -0.29750  I nan  I_G(obs) 0.092749  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=1  R=[0,9.5]  a<N_R>=0.10: mean eff 0.7978  F2 1.615896  k_eff 1.6237  SC -0.37610  I nan  I_G(obs) 0.079447  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=windows  a<N_R>=0.00: mean eff 1.0000  F2 1.333333  k_eff 3.0000  SC -0.00000  I 0.100764  I_G(obs) 0.102753  I_G(obs)-I +0.001988  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=windows  a<N_R>=0.01: mean eff 0.9864  F2 1.323638  k_eff 3.0899  SC -0.00630  I 0.099914  I_G(obs) 0.101550  I_G(obs)-I +0.001636  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=windows  a<N_R>=0.02: mean eff 0.9728  F2 1.313882  k_eff 3.1859  SC -0.01232  I 0.099011  I_G(obs) 0.100280  I_G(obs)-I +0.001270  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=windows  a<N_R>=0.05: mean eff 0.9319  F2 1.284312  k_eff 3.5173  SC -0.02845  I 0.095913  I_G(obs) 0.096026  I_G(obs)-I +0.000113  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=windows  a<N_R>=0.10: mean eff 0.8638  F2 1.234608  k_eff 4.2624  SC -0.04781  I 0.088981  I_G(obs) 0.087163  I_G(obs)-I -0.001818  (N mass 1.0000000000000, law mass 1.000000000000)
   crossing I = I_G(obs) at a<N_R> = 0.0529, mean efficiency 0.9280, k_eff 3.5526
Sec8 k=3  R=[0,9.5]  a<N_R>=0.00: mean eff 1.0000  F2 1.333333  k_eff 3.0000  SC +0.00000  I nan  I_G(obs) 0.102753  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=[0,9.5]  a<N_R>=0.01: mean eff 0.9866  F2 1.324211  k_eff 3.0844  SC -0.00594  I nan  I_G(obs) 0.101606  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=[0,9.5]  a<N_R>=0.02: mean eff 0.9732  F2 1.315033  k_eff 3.1743  SC -0.01161  I nan  I_G(obs) 0.100399  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=[0,9.5]  a<N_R>=0.05: mean eff 0.9330  F2 1.287226  k_eff 3.4816  SC -0.02688  I nan  I_G(obs) 0.096378  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Sec8 k=3  R=[0,9.5]  a<N_R>=0.10: mean eff 0.8659  F2 1.240503  k_eff 4.1580  SC -0.04544  I nan  I_G(obs) 0.088111  I_G(obs)-I +nan  (N mass 1.0000000000000, law mass 1.000000000000)
Table1    R=windows  a<N_R>=0.00: mean eff 1.0000  F2 1.333333  k_eff 3.0000  SC -0.00000  I 0.040309  I_G(obs) 0.042579  I_G(obs)-I +0.002270  (N mass 1.0000000000000, law mass 1.000000000000)
Table1    R=windows  a<N_R>=0.01: mean eff 0.9850  F2 1.319946  k_eff 3.1255  SC -0.00866  I 0.038699  I_G(obs) 0.040464  I_G(obs)-I +0.001765  (N mass 1.0000000000000, law mass 1.000000000000)
Table1    R=windows  a<N_R>=0.02: mean eff 0.9700  F2 1.306456  k_eff 3.2631  SC -0.01686  I 0.037041  I_G(obs) 0.038312  I_G(obs)-I +0.001270  (N mass 1.0000000000000, law mass 1.000000000000)
Table1    R=windows  a<N_R>=0.05: mean eff 0.9250  F2 1.265482  k_eff 3.7667  SC -0.03828  I 0.031817  I_G(obs) 0.031676  I_G(obs)-I -0.000140  (N mass 1.0000000000000, law mass 1.000000000000)
Table1    R=windows  a<N_R>=0.10: mean eff 0.8500  F2 1.196463  k_eff 5.0900  SC -0.06162  I 0.022745  I_G(obs) 0.020460  I_G(obs)-I -0.002285  (N mass 1.0000000000000, law mass 1.000000000000)
   crossing I = I_G(obs) at a<N_R> = 0.0469, mean efficiency 0.9296, k_eff 3.7072

== D1' local occupancy, window j keeps with max(0, 1 - a X_j), a<X_2> fixed ==
Sec8 k=1  a<X2>=0.01: SA -0.01080  SB +0.00184   (unclipped: SA -0.01080 SB +0.00184)  dF diag [-0.03786 -0.05105 -0.0707 ]
Sec8 k=1  a<X2>=0.02: SA -0.02110  SB +0.00416   (unclipped: SA -0.02110 SB +0.00416)  dF diag [-0.07578 -0.10209 -0.14112]
Sec8 k=1  a<X2>=0.05: SA -0.04684  SB +0.01505   (unclipped: SA -0.04681 SB +0.01508)  dF diag [-0.18918 -0.25307 -0.34352]
Sec8 k=3  a<X2>=0.01: SA -0.00243  SB +0.00039   (unclipped: SA -0.00243 SB +0.00039)  dF diag [-0.00843 -0.01138 -0.01579]
Sec8 k=3  a<X2>=0.02: SA -0.00484  SB +0.00084   (unclipped: SA -0.00484 SB +0.00084)  dF diag [-0.0169  -0.02283 -0.03173]
Sec8 k=3  a<X2>=0.05: SA -0.01178  SB +0.00263   (unclipped: SA -0.01178 SB +0.00263)  dF diag [-0.04253 -0.05759 -0.08013]
Table1    a<X2>=0.01: SA -0.01339  SB +0.00000   (unclipped: SA -0.01339 SB +0.00000)  dF diag [-0.02235 -0.02235 -0.02235]
Table1    a<X2>=0.02: SA -0.02687  SB +0.00000   (unclipped: SA -0.02687 SB +0.00000)  dF diag [-0.04494 -0.04494 -0.04494]
Table1    a<X2>=0.05: SA -0.06767  SB +0.00000   (unclipped: SA -0.06767 SB +0.00000)  dF diag [-0.11391 -0.11391 -0.11391]

== D2 clusters (pair with probability f; centre spread s_c; member spread s_i) ==
Sec8 k=1 s_c=0 s_i=0.5 f=0.05: means [2.6095 3.8929 5.8075]  SA +0.00836  SB +0.00514  SC -0.01092  dF diag [0.01751 0.01174 0.00787] off 0.00685 0.00058 0.00459  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=1 s_c=0 s_i=0.5 f=0.10: means [2.7338 4.0783 6.0841]  SA +0.01524  SB +0.00936  SC -0.02000  dF diag [0.03191 0.02139 0.01434] off 0.01248 0.00106 0.00837  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=1 s_c=0 s_i=0.5 f=0.20: means [2.9823 4.449  6.6372]  SA +0.02562  SB +0.01573  SC -0.03384  dF diag [0.05363 0.03595 0.0241 ] off 0.02098 0.00178 0.01406  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=1 s_c=0 s_i=0.5 f=0.50: means [3.7279 5.5613 8.2965]  SA +0.04099  SB +0.02517  SC -0.05471  dF diag [0.0858  0.05751 0.03855] off 0.03356 0.00285 0.02250  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=1 s_c=0 s_i=1.0 f=0.05: means [2.7709 4.1336 6.1667]  SA +0.00228  SB +0.00247  SC -0.00735  dF diag [0.00892 0.00598 0.00401] off 0.00580 0.00238 0.00389  max c_jl/sqrt(c_jj c_ll) 0.7942
Sec8 k=1 s_c=0 s_i=1.0 f=0.10: means [2.9028 4.3305 6.4603]  SA +0.00415  SB +0.00449  SC -0.01347  dF diag [0.01625 0.01089 0.0073 ] off 0.01057 0.00433 0.00708  max c_jl/sqrt(c_jj c_ll) 0.7942
Sec8 k=1 s_c=0 s_i=1.0 f=0.20: means [3.1667 4.7242 7.0476]  SA +0.00698  SB +0.00755  SC -0.02280  dF diag [0.02731 0.01831 0.01227] off 0.01776 0.00728 0.01190  max c_jl/sqrt(c_jj c_ll) 0.7942
Sec8 k=1 s_c=0 s_i=1.0 f=0.50: means [3.9584 5.9052 8.8095]  SA +0.01117  SB +0.01208  SC -0.03689  dF diag [0.04369 0.02929 0.01963] off 0.02841 0.01165 0.01905  max c_jl/sqrt(c_jj c_ll) 0.7942
Sec8 k=3 s_c=0 s_i=0.5 f=0.05: means [ 7.8285 11.6787 17.4226]  SA +0.00279  SB +0.00171  SC -0.00121  dF diag [0.00584 0.00391 0.00262] off 0.00228 0.00019 0.00153  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=3 s_c=0 s_i=0.5 f=0.10: means [ 8.2013 12.2349 18.2523]  SA +0.00508  SB +0.00312  SC -0.00222  dF diag [0.01064 0.00713 0.00478] off 0.00416 0.00035 0.00279  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=3 s_c=0 s_i=0.5 f=0.20: means [ 8.9468 13.3471 19.9116]  SA +0.00854  SB +0.00524  SC -0.00376  dF diag [0.01788 0.01198 0.00803] off 0.00699 0.00059 0.00469  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=3 s_c=0 s_i=0.5 f=0.50: means [11.1836 16.6839 24.8895]  SA +0.01366  SB +0.00839  SC -0.00608  dF diag [0.0286  0.01917 0.01285] off 0.01119 0.00095 0.00750  max c_jl/sqrt(c_jj c_ll) 0.4777
Sec8 k=3 s_c=0 s_i=1.0 f=0.05: means [ 8.3126 12.4009 18.5   ]  SA +0.00076  SB +0.00082  SC -0.00082  dF diag [0.00297 0.00199 0.00134] off 0.00193 0.00079 0.00130  max c_jl/sqrt(c_jj c_ll) 0.7942
Sec8 k=3 s_c=0 s_i=1.0 f=0.10: means [ 8.7084 12.9914 19.3809]  SA +0.00138  SB +0.00150  SC -0.00150  dF diag [0.00542 0.00363 0.00243] off 0.00352 0.00144 0.00236  max c_jl/sqrt(c_jj c_ll) 0.7942
Sec8 k=3 s_c=0 s_i=1.0 f=0.20: means [ 9.5001 14.1725 21.1428]  SA +0.00233  SB +0.00252  SC -0.00253  dF diag [0.0091  0.0061  0.00409] off 0.00592 0.00243 0.00397  max c_jl/sqrt(c_jj c_ll) 0.7942
Sec8 k=3 s_c=0 s_i=1.0 f=0.50: means [11.8751 17.7156 26.4285]  SA +0.00372  SB +0.00403  SC -0.00410  dF diag [0.01456 0.00976 0.00654] off 0.00947 0.00388 0.00635  max c_jl/sqrt(c_jj c_ll) 0.7942
Table1 flat, s_i=0.5, f=0.05: means [2. 2. 2.]  SA +0.01539  SB +0.00991  SC -0.00724
Table1 flat, s_i=0.5, f=0.10: means [2. 2. 2.]  SA +0.02938  SB +0.01893  SC -0.01424
Table1 flat, s_i=0.5, f=0.20: means [2. 2. 2.]  SA +0.05385  SB +0.03470  SC -0.02747
Table1, one plus geometric of mean one, zero spread: dF diag [1. 1. 1.], off 0.0 0.0 0.0, SA 1.000000
Sec8 k=1 f=0.2 s_c=0.0 s_i=0.5: SA +0.02562 SB +0.01573 SC -0.03384 F diag [2.05363 2.03595 2.0241 ]
Sec8 k=1 f=0.1 s_c=0.3 s_i=0.2: SA +0.03317 SB +0.00514 SC -0.01034 F diag [2.0518  2.03473 2.02328]
Sec8 k=1 f=0.2 s_i=2.0: SA +0.00101 SB +0.00116
Sec8 k=1 f=0.2 s_i=4.0: SA +0.00006 SB +0.00005
Sec8 k=1 f=0.2 s_i=8.0: SA +0.00000 SB +0.00000

real	0m20.045s
user	0m17.026s
sys	0m3.011s


==> anc/calc_SHORT/item3/verify/v_breakers.py <==
#!/usr/bin/env python3
"""(d) What breaks Eq. (nm): independent recomputation (no import from the worker's code).

D1  occupancy thinning common to the event: every hadron kept with eps = max(0, 1 - a N_R), N_R the
    pre-efficiency count in a region R containing the windows (R = the three windows, or R = [0, 9.5]).
    Given N_R, positions in R are iid, so the kept window counts are a mixed multinomial.  Law built
    exactly: P_M(M) = sum_N P_N(N) Bin(M; N, eps(N)), N_R ~ NB(k, Lam_R); window total S | M ~ Bin(M, 1-p_out).
    Reported: mean efficiency, F2 = <S(S-1)>/<S>^2 (= all six F), k_eff = 1/(F2-1), SC, the information
    I(n1:n3|n2) of the exact law, I_G(obs) from its own covariance matrix, and the a<N_R> at which they cross.
D1' local occupancy: window j keeps each of its hadrons with max(0, 1 - a X_j), a<X_2> fixed.  Moments by
    one- and two-index sums over the NM marginals (clipping included, and the unclipped polynomial form).
D2  clusters: a birth gives two hadrons with probability f, else one; the centre is displaced from the
    birth by N(0, s_c), each member independently by N(0, s_i) from the centre.  Given W the hadrons are a
    Poisson cluster process: F_jl = 1 + 1/k + c_jl/(m_j m_l), c_jl = 2f int nu p_j p_l, m_j = (1+f) int nu p_j.
    SC from the third factorial moment (pairs cannot fill three windows): SC = (d13 - d12 - d23)/k - 2 d12 d23.
    Also one plus geometric of mean one with zero spread at Table 1."""
import numpy as np, json
from scipy.special import gammaln, xlogy
from scipy.stats import norm, binom
from scipy.integrate import quad
from scipy.optimize import brentq
from vlib import nb_logpmf, smeared_means, cs, IG_from_c, pcorr_IG

D = 0.4
out = {}
SEC8 = 4 + np.arange(4.0)
lam8 = smeared_means(SEC8, D, 0.0)          # per k
CONF = {'Sec8 k=1': (1.0, 1.0*lam8), 'Sec8 k=3': (3.0, 3.0*lam8), 'Table1': (3.0, np.array([2.0, 2.0, 2.0]))}


# ---------------------------------------------------------------- D1
def occupancy(k, lam, x, LamR=None, info=True):
    """x = a <N_R>.  Returns dict of shifts and (if info) the information."""
    lam = np.asarray(lam, float)
    Lw = lam.sum()
    if LamR is None:
        LamR = Lw
    a = x/LamR
    sd = np.sqrt(LamR*(1+LamR/k))
    Nbig = int(LamR + 60*sd + 60)
    pN = np.exp(nb_logpmf(np.arange(Nbig+1), k, LamR))
    tail = np.cumsum(pN[::-1])[::-1]              # tail[n] = P(N >= n)
    Nmax = int(np.nonzero(tail > 1e-18)[0].max())
    N = np.arange(Nmax+1); pN = pN[:Nmax+1]
    eps = np.clip(1 - a*N, 0, 1)
    # P_M = sum_N pN Bin(M; N, eps)
    M = np.arange(Nmax+1)
    PM = np.zeros(Nmax+1)
    for Ni in N:
        if pN[Ni] < 1e-300:
            continue
        PM[:Ni+1] += pN[Ni]*binom.pmf(np.arange(Ni+1), Ni, eps[Ni])
    pout = 1 - Lw/LamR
    if pout > 1e-15:
        PS = np.zeros(Nmax+1)
        for Mi in M:
            if PM[Mi] < 1e-300:
                continue
            PS[:Mi+1] += PM[Mi]*binom.pmf(np.arange(Mi+1), Mi, 1-pout)
    else:
        PS = PM
    S = np.arange(Nmax+1)
    ES = (S*PS).sum(); ES2 = (S*(S-1)*PS).sum(); ES3 = (S*(S-1)*(S-2)*PS).sum()
    EM = (M*PM).sum()
    F2 = ES2/ES**2; F3 = ES3/ES**3
    SC = F3 - 3*F2 + 2 - 2*(F2-1)**2
    q = lam/Lw
    m = ES*q
    C = (ES2 - ES**2)*np.outer(q, q) + np.diag(m)
    IGo, rho = pcorr_IG(C)
    if not info:
        return dict(x=x, a=a, eff=EM/LamR, F2=F2, keff=1/(F2-1), SC=SC, I=np.nan, IGobs=IGo, margin=np.nan,
                    massN=pN.sum(), massS=PS.sum())
    # information of the mixed multinomial, slice by slice over the middle count
    lq = np.log(q)
    tS = np.cumsum(PS[::-1])[::-1]
    smax = int(np.nonzero(tS > 1e-18)[0].max())
    lPS = np.full(smax+1, -np.inf); pos = PS[:smax+1] > 0; lPS[pos] = np.log(PS[:smax+1][pos])
    n1 = np.arange(smax+1)[:, None]; n3 = np.arange(smax+1)[None, :]
    I = 0.0; mass = 0.0
    for b in range(smax+1):
        s = n1 + b + n3
        ok = s <= smax
        lp = np.where(ok, lPS[np.minimum(s, smax)] + gammaln(s+1) - gammaln(n1+1) - gammaln(b+1) - gammaln(n3+1)
                      + n1*lq[0] + b*lq[1] + n3*lq[2], -np.inf)
        P = np.exp(lp)
        pb = P.sum()
        if pb <= 0:
            continue
        mass += pb
        q1 = P.sum(1, keepdims=True); q3 = P.sum(0, keepdims=True)
        with np.errstate(divide='ignore', invalid='ignore'):
            I += np.where(P > 0, P*(lp + np.log(pb) - np.log(q1) - np.log(q3)), 0).sum()
    return dict(x=x, a=a, eff=EM/LamR, F2=F2, keff=1/(F2-1), SC=SC, I=I, IGobs=IGo, margin=IGo-I,
                massN=pN.sum(), massS=mass)


print("== D1 occupancy thinning, eps = max(0, 1 - a N_R), eps0 = 1 ==")
for name, (k, lam) in CONF.items():
    for RR in (['windows'] + (['[0,9.5]'] if name.startswith('Sec8') else [])):
        LamR = None if RR == 'windows' else k*np.expm1(D*9.5)
        info = RR == 'windows'
        rows = []
        for x in [0.0, 0.01, 0.02, 0.05, 0.10]:
            r = occupancy(k, lam, x, LamR, info)
            rows.append(r)
            print(f"{name:9s} R={RR:8s} a<N_R>={x:.2f}: mean eff {r['eff']:.4f}  F2 {r['F2']:.6f}  k_eff {r['keff']:.4f}  "
                  f"SC {r['SC']:+.5f}  I {r['I']:.6f}  I_G(obs) {r['IGobs']:.6f}  I_G(obs)-I {r['margin']:+.6f}  "
                  f"(N mass {r['massN']:.13f}, law mass {r['massS']:.12f})")
        if not info:
            out[f'D1 {name} R={RR}'] = dict(rows=rows)
            continue
        # crossing
        g = lambda x: occupancy(k, lam, x, LamR)['margin']
        try:
            xc = brentq(g, 0.01, 0.2, xtol=1e-6)
            rc = occupancy(k, lam, xc, LamR)
            print(f"   crossing I = I_G(obs) at a<N_R> = {xc:.4f}, mean efficiency {rc['eff']:.4f}, k_eff {rc['keff']:.4f}")
        except ValueError as e:
            xc = None
            print("   no crossing in [0.01, 0.2]", e)
        out[f'D1 {name} R={RR}'] = dict(rows=rows, crossing=xc)


# ---------------------------------------------------------------- D1'
def local_occ(k, lam, x, clip=True):
    lam = np.asarray(lam, float)
    a = x/lam[1]
    q = lambda X: np.clip(1 - a*X, 0, None) if clip else (1 - a*X)
    mean = np.zeros(3); F = np.zeros((3, 3))
    for j in range(3):
        sd = np.sqrt(lam[j]*(1+lam[j]/k)); nmax = int(lam[j] + 45*sd + 50)
        X = np.arange(nmax+1); p = np.exp(nb_logpmf(X, k, lam[j]))
        mean[j] = (p*X*q(X)).sum()
        F[j, j] = (p*X*(X-1)*q(X)**2).sum()
    for j in range(3):
        for l in range(j+1, 3):
            # two-window marginal: NM of shape k with means lam_j, lam_l
            sdj = np.sqrt(lam[j]*(1+lam[j]/k)); sdl = np.sqrt(lam[l]*(1+lam[l]/k))
            nj = int(lam[j] + 45*sdj + 50); nl = int(lam[l] + 45*sdl + 50)
            Xj = np.arange(nj+1)[:, None]; Xl = np.arange(nl+1)[None, :]
            L = k + lam[j] + lam[l]
            lp = gammaln(k+Xj+Xl) - gammaln(k) - gammaln(Xj+1) - gammaln(Xl+1) + k*np.log(k/L) + Xj*np.log(lam[j]/L) + Xl*np.log(lam[l]/L)
            P = np.exp(lp)
            F[j, l] = F[l, j] = (P*Xj*q(Xj)*Xl*q(Xl)).sum()
    F = F/np.outer(mean, mean)
    R = F - 1
    SA = np.mean(np.diag(R)) - (R[0, 1] + R[0, 2] + R[1, 2])/3
    SB = 0.5*(R[0, 1] + R[1, 2]) - R[0, 2]
    return dict(x=x, F=F, dF=F - (1+1/k), SA=SA, SB=SB)


print("\n== D1' local occupancy, window j keeps with max(0, 1 - a X_j), a<X_2> fixed ==")
for name, (k, lam) in CONF.items():
    for x in [0.01, 0.02, 0.05]:
        r = local_occ(k, lam, x, True); r2 = local_occ(k, lam, x, False)
        print(f"{name:9s} a<X2>={x:.2f}: SA {r['SA']:+.5f}  SB {r['SB']:+.5f}   (unclipped: SA {r2['SA']:+.5f} SB {r2['SB']:+.5f})"
              f"  dF diag {np.array2string(np.diag(r['dF']), precision=5)}")
        out[f"D1' {name} x={x}"] = dict(SA=r['SA'], SB=r['SB'], SA_unclipped=r2['SA'], SB_unclipped=r2['SB'], dF=r['dF'].tolist())


# ---------------------------------------------------------------- D2
def clusters(k, edges, f, s_c, s_i, EX=None, EXX=None, geometry='cascade', flat=None):
    EX = 1 + f if EX is None else EX
    EXX = 2*f if EXX is None else EXX
    edges = np.asarray(edges, float)
    if geometry == 'cascade':
        if s_c > 0:
            nu = lambda c: k*D*np.exp(D*c + 0.5*D*D*s_c*s_c)*norm.cdf(c/s_c + D*s_c)
            lo = -12*s_c
        else:
            nu = lambda c: k*D*np.exp(D*c)
            lo = 0.0
    else:
        nu = lambda c: flat
        lo = edges[0] - 14*max(s_i, 1e-9) - 1
    hi = edges[-1] + 14*max(s_i, 1e-9) + 1
    if s_i > 0:
        pj = lambda c, j: norm.cdf((edges[j+1]-c)/s_i) - norm.cdf((edges[j]-c)/s_i)
    else:
        pj = lambda c, j: float(edges[j] <= c < edges[j+1])
    brk = list(edges)
    m = np.array([EX*quad(lambda c: nu(c)*pj(c, j), lo, hi, points=brk, limit=500, epsabs=0, epsrel=1e-12)[0] for j in range(3)])
    cc = np.zeros((3, 3))
    for j in range(3):
        for l in range(j, 3):
            cc[j, l] = cc[l, j] = EXX*quad(lambda c: nu(c)*pj(c, j)*pj(c, l), lo, hi, points=brk, limit=500, epsabs=0, epsrel=1e-12)[0]
    d = cc/np.outer(m, m)
    SA = np.mean(np.diag(d)) - (d[0, 1] + d[0, 2] + d[1, 2])/3
    SB = 0.5*(d[0, 1] + d[1, 2]) - d[0, 2]
    SC = (d[0, 2] - d[0, 1] - d[1, 2])/k - 2*d[0, 1]*d[1, 2]
    # Cauchy-Schwarz margin: SA >= (1/6) sum (x_j - x_l)^2 with x_j = sqrt(d_jj)
    return dict(m=m, dF=d, SA=SA, SB=SB, SC=SC, CSmax=max(d[j, l]/np.sqrt(d[j, j]*d[l, l]) for j in range(3) for l in range(3) if j != l))


print("\n== D2 clusters (pair with probability f; centre spread s_c; member spread s_i) ==")
for name in ['Sec8 k=1', 'Sec8 k=3']:
    k = CONF[name][0]
    for s_i in [0.5, 1.0]:
        for f in [0.05, 0.1, 0.2, 0.5]:
            r = clusters(k, SEC8, f, 0.0, s_i)
            print(f"{name} s_c=0 s_i={s_i} f={f:.2f}: means {np.array2string(r['m'], precision=4)}  SA {r['SA']:+.5f}  SB {r['SB']:+.5f}  SC {r['SC']:+.5f}  "
                  f"dF diag {np.array2string(np.diag(r['dF']), precision=5)} off {r['dF'][0,1]:.5f} {r['dF'][0,2]:.5f} {r['dF'][1,2]:.5f}  max c_jl/sqrt(c_jj c_ll) {r['CSmax']:.4f}")
            out[f'D2 {name} s_i={s_i} f={f}'] = dict(SA=r['SA'], SB=r['SB'], SC=r['SC'], dF=r['dF'].tolist(), m=r['m'].tolist())
for f in [0.05, 0.1, 0.2]:
    r = clusters(3.0, np.arange(4.0), f, 0.0, 0.5, geometry='flat', flat=2.0/(1+f))
    print(f"Table1 flat, s_i=0.5, f={f:.2f}: means {np.array2string(r['m'], precision=4)}  SA {r['SA']:+.5f}  SB {r['SB']:+.5f}  SC {r['SC']:+.5f}")
    out[f'D2 Table1 f={f}'] = dict(SA=r['SA'], SB=r['SB'], SC=r['SC'], dF=r['dF'].tolist())
r = clusters(3.0, np.arange(4.0), 0.0, 0.0, 0.0, EX=2.0, EXX=4.0, geometry='flat', flat=1.0)
print(f"Table1, one plus geometric of mean one, zero spread: dF diag {np.diag(r['dF'])}, off {r['dF'][0,1]} {r['dF'][0,2]} {r['dF'][1,2]}, SA {r['SA']:.6f}")
out['D2 Table1 1+geom'] = dict(SA=r['SA'], dF=r['dF'].tolist())
# B4/B5-like configurations (cascade, Sec. 8 cuts, k = 1)
for (f, s_c, s_i) in [(0.2, 0.0, 0.5), (0.1, 0.3, 0.2)]:
    r = clusters(1.0, SEC8, f, s_c, s_i)
    print(f"Sec8 k=1 f={f} s_c={s_c} s_i={s_i}: SA {r['SA']:+.5f} SB {r['SB']:+.5f} SC {r['SC']:+.5f} F diag {np.array2string(2+np.diag(r['dF']), precision=5)}")
    out[f'D2 Sec8 k=1 f={f} s_c={s_c} s_i={s_i}'] = dict(SA=r['SA'], SB=r['SB'], SC=r['SC'], F=(2+r['dF']).tolist(), m=r['m'].tolist())
# widening spread: SA -> 0 ?
for s_i in [2.0, 4.0, 8.0]:
    r = clusters(1.0, SEC8, 0.2, 0.0, s_i)
    print(f"Sec8 k=1 f=0.2 s_i={s_i}: SA {r['SA']:+.5f} SB {r['SB']:+.5f}")
json.dump(out, open('v_breakers.json', 'w'), indent=1, default=lambda o: o.tolist() if hasattr(o, 'tolist') else float(o))


==> anc/calc_SHORT/item3/verify/v_initial.json <==
{
 "y0=0.0 k=1 s=0.0": {
  "p": [
   1.0,
   0.0,
   0.0
  ],
  "m": [
   1.4918246976412703,
   0.7337162308511973,
   1.0945759942440805
  ],
  "dF": [
   [
    -1.3406400920712784,
    -0.6703200460356393,
    -0.6703200460356391
   ],
   [
    -0.6703200460356393,
    0.0,
    0.0
   ],
   [
    -0.6703200460356391,
    0.0,
    -4.440892098500626e-16
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 0.33516002301781944,
  "SC": 0.0,
  "I": 0.03785953567705139,
  "IG_obs": 0.04470293026773152,
  "margin": 0.0068433945906801324,
  "mass": 1.0
 },
 "y0=0.0 k=1 s=0.1": {
  "p": [
   0.5,
   0.0,
   0.0
  ],
  "m": [
   0.9766522701591648,
   0.7343034386876952,
   1.0954520053972159
  ],
  "dF": [
   [
    -1.0239058778177315,
    -0.5119529389088657,
    -0.5119529389088657
   ],
   [
    -0.5119529389088657,
    -4.440892098500626e-16,
    0.0
   ],
   [
    -0.5119529389088657,
    0.0,
    0.0
   ]
  ],
  "SA": -2.220446049250313e-16,
  "SB": 0.25597646945443286,
  "SC": 0.0,
  "I": 0.027858741611820927,
  "IG_obs": 0.030475331879901178,
  "margin": 0.002616590268080251,
  "mass": 0.9999999999999996
 },
 "y0=0.0 k=1 s=0.25": {
  "p": [
   0.4999683287581669,
   3.1671241832453845e-05,
   6.661338147750939e-16
  ],
  "m": [
   0.9567377926331428,
   0.7374249706149782,
   1.1000625792474286
  ],
  "dF": [
   [
    -1.0451522509258244,
    -0.522619073888982,
    -0.5225761254629129
   ],
   [
    -0.522619073888982,
    -8.589685213955534e-05,
    -4.294842607022176e-05
   ],
   [
    -0.5225761254629129,
    -4.294842607022176e-05,
    -1.5543122344752192e-15
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 0.26124511430538677,
  "SC": 8.58931630049081e-05,
  "I": 0.02669750410952824,
  "IG_obs": 0.028979187510198234,
  "margin": 0.0022816834006699933,
  "mass": 0.9999999999999999
 },
 "y0=0.0 k=1 s=0.5": {
  "p": [
   0.4772498680518208,
   0.02271846070634609,
   3.1670255245419554e-05
  ],
  "m": [
   0.9098395112192456,
   0.7696684929989062,
   1.1167181966536446
  ],
  "dF": [
   [
    -1.0490858270427807,
    -0.5540601159442502,
    -0.524571273635285
   ],
   [
    -0.5540601159442502,
    -0.059034404845719424,
    -0.029545562536754222
   ],
   [
    -0.524571273635285,
    -0.029545562536754222,
    -5.672022778990815e-05
   ]
  ],
  "SA": -2.220446049250313e-16,
  "SB": 0.23276843439478279,
  "SC": 0.05729187436797516,
  "I": 0.02630968764149281,
  "IG_obs": 0.028913566156299305,
  "margin": 0.0026038785148064965,
  "mass": 0.9999999999999996
 },
 "y0=0.0 k=1 s=1.0": {
  "p": [
   0.3413447460685429,
   0.13590512198327787,
   0.021400233916549105
  ],
  "m": [
   0.7755557358391192,
   0.9055706370646753,
   1.2042916429243853
  ],
  "dF": [
   [
    -0.8802584528608302,
    -0.5902060027974161,
    -0.45789920270010276
   ],
   [
    -0.5902060027974161,
    -0.30015355273400157,
    -0.16784675263668847
   ],
   [
    -0.45789920270010276,
    -0.16784675263668847,
    -0.0355399525393747
   ]
  ],
  "SA": 3.3306690738754696e-16,
  "SB": 0.07887282498305048,
  "SC": 0.2551074751245803,
  "I": 0.03000595428664645,
  "IG_obs": 0.03474779798741698,
  "margin": 0.0047418437007705275,
  "mass": 0.9999999999999997
 },
 "y0=0.0 k=3 s=0.0": {
  "p": [
   1.0,
   0.0,
   0.0
  ],
  "m": [
   4.475474092923811,
   2.201148692553592,
   3.283727982732241
  ],
  "dF": [
   [
    -0.44688003069042614,
    -0.22344001534521296,
    -0.22344001534521318
   ],
   [
    -0.22344001534521296,
    0.0,
    0.0
   ],
   [
    -0.22344001534521318,
    0.0,
    0.0
   ]
  ],
  "SA": 0.0,
  "SB": 0.1117200076726067,
  "SC": 0.0,
  "I": 0.04243615705426424,
  "IG_obs": 0.04470293026773152,
  "margin": 0.0022667732134672783,
  "mass": 1.0000000000000022
 },
 "y0=0.0 k=3 s=0.1": {
  "p": [
   0.5,
   0.0,
   0.0
  ],
  "m": [
   2.9299568104774942,
   2.2029103160630856,
   3.2863560161916476
  ],
  "dF": [
   [
    -0.3413019592725771,
    -0.1706509796362885,
    -0.1706509796362885
   ],
   [
    -0.1706509796362885,
    0.0,
    0.0
   ],
   [
    -0.1706509796362885,
    0.0,
    0.0
   ]
  ],
  "SA": -5.551115123125783e-17,
  "SB": 0.08532548981814425,
  "SC": 2.0936186404096228e-17,
  "I": 0.02910195637614922,
  "IG_obs": 0.03047533187990212,
  "margin": 0.0013733755037529,
  "mass": 1.0000000000000002
 },
 "y0=0.0 k=3 s=0.25": {
  "p": [
   0.4999683287581669,
   3.1671241832453845e-05,
   6.661338147750939e-16
  ],
  "m": [
   2.8702133778994288,
   2.2122749118449345,
   3.3001877377422852
  ],
  "dF": [
   [
    -0.3483840836419415,
    -0.17420635796299377,
    -0.1741920418209708
   ],
   [
    -0.17420635796299377,
    -2.863228404659246e-05,
    -1.4316142023407252e-05
   ],
   [
    -0.1741920418209708,
    -1.4316142023407252e-05,
    -2.220446049250313e-16
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 0.08708170476846222,
  "SC": 9.54368477830723e-06,
  "I": 0.027743378377762112,
  "IG_obs": 0.02897918751019841,
  "margin": 0.001235809132436299,
  "mass": 0.9999999999999997
 },
 "y0=0.0 k=3 s=0.5": {
  "p": [
   0.4772498680518208,
   0.02271846070634609,
   3.1670255245419554e-05
  ],
  "m": [
   2.729518533657737,
   2.3090054789967183,
   3.3501545899609337
  ],
  "dF": [
   [
    -0.34969527568092695,
    -0.18468670531475007,
    -0.17485709121176174
   ],
   [
    -0.18468670531475007,
    -0.019678134948573067,
    -0.00984852084558474
   ],
   [
    -0.17485709121176174,
    -0.00984852084558474,
    -1.890674259619196e-05
   ]
  ],
  "SA": 1.1102230246251565e-16,
  "SB": 0.07758947813159434,
  "SC": 0.006365763818663922,
  "I": 0.02757270162230321,
  "IG_obs": 0.028913566156298837,
  "margin": 0.0013408645339956261,
  "mass": 1.0000000000000016
 },
 "y0=0.0 k=3 s=1.0": {
  "p": [
   0.3413447460685429,
   0.13590512198327787,
   0.021400233916549105
  ],
  "m": [
   2.3266672075173576,
   2.716711911194026,
   3.612874928773156
  ],
  "dF": [
   [
    -0.29341948428694353,
    -0.19673533426580536,
    -0.15263306756670092
   ],
   [
    -0.19673533426580536,
    -0.10005118424466697,
    -0.05594891754556275
   ],
   [
    -0.15263306756670092,
    -0.05594891754556275,
    -0.011846650846458084
   ]
  ],
  "SA": 1.3877787807814457e-16,
  "SB": 0.026290941661016864,
  "SC": 0.028345275013842267,
  "I": 0.032420370345925514,
  "IG_obs": 0.0347477979874168,
  "margin": 0.0023274276414912837,
  "mass": 1.0
 },
 "y0=1.0 k=1 s=0.0": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   0.7337162308511973,
   1.0945759942440805,
   1.6329155016585672
  ],
  "dF": [
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    -4.440892098500626e-16,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 0.0,
  "SC": 3.3863548388973087e-16,
  "I": 0.052150684804409944,
  "IG_obs": 0.060318949022325166,
  "margin": 0.008168264217915222,
  "mass": 1.0000000000000002
 },
 "y0=1.0 k=1 s=0.1": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   0.7343034386876952,
   1.0954520053972159,
   1.6342223567322245
  ],
  "dF": [
   [
    -4.440892098500626e-16,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 0.0,
  "SC": 0.0,
  "I": 0.052180455862934454,
  "IG_obs": 0.06035084163489531,
  "margin": 0.008170385771960859,
  "mass": 1.0000000000000007
 },
 "y0=1.0 k=1 s=0.25": {
  "p": [
   3.1671241832453845e-05,
   6.661338147750939e-16,
   0.0
  ],
  "m": [
   0.7374249706149782,
   1.1000625792474286,
   1.6411005246722703
  ],
  "dF": [
   [
    -8.589685213955534e-05,
    -4.294842607022176e-05,
    -4.294842606999971e-05
   ],
   [
    -4.294842607022176e-05,
    -1.5543122344752192e-15,
    -6.661338147750939e-16
   ],
   [
    -4.294842606999971e-05,
    -6.661338147750939e-16,
    0.0
   ]
  ],
  "SA": -2.220446049250313e-16,
  "SB": 2.1474213034555767e-05,
  "SC": 1.3343193896385197e-15,
  "I": 0.05233425373188283,
  "IG_obs": 0.06051619494542689,
  "margin": 0.008181941213544063,
  "mass": 1.0000000000000004
 },
 "y0=1.0 k=1 s=0.5": {
  "p": [
   0.02271846070634609,
   3.1670255245419554e-05,
   9.865870342906646e-10
  ],
  "m": [
   0.7696684929989062,
   1.1167181966536446,
   1.6659025838987886
  ],
  "dF": [
   [
    -0.059034404845719424,
    -0.029545562536754222,
    -0.029517203015083426
   ],
   [
    -0.029545562536754222,
    -5.672022778990815e-05,
    -2.8360706118668588e-05
   ],
   [
    -0.029517203015083426,
    -2.8360706118668588e-05,
    -1.1844476510702862e-09
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 0.014730241393646981,
  "SC": 5.6718619197600625e-05,
  "I": 0.05113056594219732,
  "IG_obs": 0.059622641120415314,
  "margin": 0.00849207517821799,
  "mass": 0.9999999999999997
 },
 "y0=1.0 k=1 s=1.0": {
  "p": [
   0.13590512198327787,
   0.021400233916549105,
   0.0013182267897969835
  ],
  "m": [
   0.9055706370646753,
   1.2042916429243853,
   1.7700990174270501
  ],
  "dF": [
   [
    -0.30015355273400157,
    -0.16784675263668847,
    -0.150821495604071
   ],
   [
    -0.16784675263668847,
    -0.0355399525393747,
    -0.018514695506757883
   ],
   [
    -0.150821495604071,
    -0.018514695506757883,
    -0.0014894384741406252
   ]
  ],
  "SA": 2.220446049250313e-16,
  "SB": 0.05764077153234781,
  "SC": 0.03490840842612466,
  "I": 0.047331263348585416,
  "IG_obs": 0.05639860114903239,
  "margin": 0.009067337800446974,
  "mass": 1.0000000000000007
 },
 "y0=1.0 k=3 s=0.0": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   2.201148692553592,
   3.283727982732241,
   4.898746504975701
  ],
  "dF": [
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    2.220446049250313e-16
   ],
   [
    0.0,
    2.220446049250313e-16,
    2.220446049250313e-16
   ]
  ],
  "SA": 0.0,
  "SB": 1.1102230246251565e-16,
  "SC": -2.5084109917757844e-17,
  "I": 0.057793040602482554,
  "IG_obs": 0.06031894902232454,
  "margin": 0.002525908419841988,
  "mass": 1.000000000000001
 },
 "y0=1.0 k=3 s=0.1": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   2.2029103160630856,
   3.2863560161916476,
   4.9026670701966735
  ],
  "dF": [
   [
    0.0,
    0.0,
    2.220446049250313e-16
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    2.220446049250313e-16,
    0.0,
    0.0
   ]
  ],
  "SA": -5.551115123125783e-17,
  "SB": -2.220446049250313e-16,
  "SC": 5.004796047686533e-17,
  "I": 0.05782465155547143,
  "IG_obs": 0.060350841634894806,
  "margin": 0.002526190079423375,
  "mass": 1.0000000000000002
 },
 "y0=1.0 k=3 s=0.25": {
  "p": [
   3.1671241832453845e-05,
   6.661338147750939e-16,
   0.0
  ],
  "m": [
   2.2122749118449345,
   3.3001877377422852,
   4.923301574016811
  ],
  "dF": [
   [
    -2.863228404659246e-05,
    -1.4316142023407252e-05,
    -1.4316142023185208e-05
   ],
   [
    -1.4316142023407252e-05,
    -2.220446049250313e-16,
    -2.220446049250313e-16
   ],
   [
    -1.4316142023185208e-05,
    -2.220446049250313e-16,
    0.0
   ]
  ],
  "SA": 0.0,
  "SB": 7.158071011370559e-06,
  "SC": 1.235480916331963e-16,
  "I": 0.05798823971753531,
  "IG_obs": 0.060516194945427204,
  "margin": 0.0025279552278918913,
  "mass": 1.0
 },
 "y0=1.0 k=3 s=0.5": {
  "p": [
   0.02271846070634609,
   3.1670255245419554e-05,
   9.865870342906646e-10
  ],
  "m": [
   2.3090054789967183,
   3.3501545899609337,
   4.997707751696367
  ],
  "dF": [
   [
    -0.019678134948573067,
    -0.00984852084558474,
    -0.009839067671694401
   ],
   [
    -0.00984852084558474,
    -1.890674259619196e-05,
    -9.453568706074833e-06
   ],
   [
    -0.009839067671694401,
    -9.453568706074833e-06,
    -3.9481573566035877e-10
   ]
  ],
  "SA": 1.1102230246251565e-16,
  "SB": 0.004910080464548994,
  "SC": 6.302068799756378e-06,
  "I": 0.056900145729091925,
  "IG_obs": 0.059622641120415064,
  "margin": 0.002722495391323139,
  "mass": 1.0
 },
 "y0=1.0 k=3 s=1.0": {
  "p": [
   0.13590512198327787,
   0.021400233916549105,
   0.0013182267897969835
  ],
  "m": [
   2.716711911194026,
   3.612874928773156,
   5.31029705228115
  ],
  "dF": [
   [
    -0.10005118424466697,
    -0.05594891754556275,
    -0.05027383186802359
   ],
   [
    -0.05594891754556275,
    -0.011846650846458084,
    -0.006171565168919146
   ],
   [
    -0.05027383186802359,
    -0.006171565168919146,
    -0.0004964794913799864
   ]
  ],
  "SA": 1.6653345369377348e-16,
  "SB": 0.01921359051078264,
  "SC": 0.003878712047347142,
  "I": 0.053208778624822775,
  "IG_obs": 0.05639860114903357,
  "margin": 0.0031898225242107947,
  "mass": 1.0000000000000002
 },
 "y0=2.0 k=1 s=0.0": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   1.0945759942440805,
   1.6329155016585672,
   2.436023674535535
  ],
  "dF": [
   [
    -4.440892098500626e-16,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 0.0,
  "SC": 0.0,
  "I": 0.0671663530222867,
  "IG_obs": 0.07606399957561676,
  "margin": 0.008897646553330057,
  "mass": 0.9999999999999992
 },
 "y0=2.0 k=1 s=0.1": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   1.0954520053972159,
   1.6342223567322245,
   2.4379732732106545
  ],
  "dF": [
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    -2.220446049250313e-16
   ]
  ],
  "SA": 0.0,
  "SB": 0.0,
  "SC": 4.070022123683475e-16,
  "I": 0.06719618907975572,
  "IG_obs": 0.07609459500600706,
  "margin": 0.008898405926251338,
  "mass": 0.9999999999999999
 },
 "y0=2.0 k=1 s=0.25": {
  "p": [
   6.661338147750939e-16,
   0.0,
   0.0
  ],
  "m": [
   1.1000625792474286,
   1.6411005246722703,
   2.448234294018139
  ],
  "dF": [
   [
    -1.5543122344752192e-15,
    -6.661338147750939e-16,
    -2.220446049250313e-16
   ],
   [
    -6.661338147750939e-16,
    0.0,
    0.0
   ],
   [
    -2.220446049250313e-16,
    0.0,
    4.440892098500626e-16
   ]
  ],
  "SA": 0.0,
  "SB": -1.1102230246251565e-16,
  "SC": -4.019061570615721e-16,
  "I": 0.0673527865686,
  "IG_obs": 0.076255132372195,
  "margin": 0.008902345803595002,
  "mass": 1.0000000000000002
 },
 "y0=2.0 k=1 s=0.5": {
  "p": [
   3.1670255245419554e-05,
   9.865870342906646e-10,
   6.661338147750939e-16
  ],
  "m": [
   1.1167181966536446,
   1.6659025838987886,
   2.4852346170980555
  ],
  "dF": [
   [
    -5.672022778990815e-05,
    -2.8360706118668588e-05,
    -2.8360113895065098e-05
   ],
   [
    -2.8360706118668588e-05,
    -1.1844476510702862e-09,
    -5.92224047579748e-10
   ],
   [
    -2.8360113895065098e-05,
    -5.92224047579748e-10,
    -8.881784197001252e-16
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": 1.4179464723707014e-05,
  "SC": 1.1844471250076701e-09,
  "I": 0.06790905287708211,
  "IG_obs": 0.07682551456487384,
  "margin": 0.008916461687791727,
  "mass": 0.9999999999999996
 },
 "y0=2.0 k=1 s=1.0": {
  "p": [
   0.021400233916549105,
   0.0013182267897969835,
   3.138459026119644e-05
  ],
  "m": [
   1.2042916429243853,
   1.7700990174270501,
   2.638941717769167
  ],
  "dF": [
   [
    -0.0355399525393747,
    -0.018514695506757883,
    -0.017781869139488204
   ],
   [
    -0.018514695506757883,
    -0.0014894384741406252,
    -0.0007566121068709464
   ],
   [
    -0.017781869139488204,
    -0.0007566121068709464,
    -2.3785739601711597e-05
   ]
  ],
  "SA": 0.0,
  "SB": 0.00814621533267379,
  "SC": 0.0014883292606569266,
  "I": 0.06857665550909481,
  "IG_obs": 0.07796018412329032,
  "margin": 0.009383528614195516,
  "mass": 1.0000000000000002
 },
 "y0=2.0 k=3 s=0.0": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   3.283727982732241,
   4.898746504975701,
   7.308071023606605
  ],
  "dF": [
   [
    0.0,
    2.220446049250313e-16,
    2.220446049250313e-16
   ],
   [
    2.220446049250313e-16,
    2.220446049250313e-16,
    0.0
   ],
   [
    2.220446049250313e-16,
    0.0,
    0.0
   ]
  ],
  "SA": -1.1102230246251565e-16,
  "SB": -1.1102230246251565e-16,
  "SC": -3.022075487279252e-17,
  "I": 0.07352179849480678,
  "IG_obs": 0.07606399957561656,
  "margin": 0.0025422010808097834,
  "mass": 0.9999999999999986
 },
 "y0=2.0 k=3 s=0.1": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   3.2863560161916476,
   4.9026670701966735,
   7.3139198196319635
  ],
  "dF": [
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ]
  ],
  "SA": 0.0,
  "SB": 0.0,
  "SC": 0.0,
  "I": 0.07355260347436866,
  "IG_obs": 0.07609459500600693,
  "margin": 0.0025419915316382685,
  "mass": 1.0000000000000002
 },
 "y0=2.0 k=3 s=0.25": {
  "p": [
   6.661338147750939e-16,
   0.0,
   0.0
  ],
  "m": [
   3.3001877377422852,
   4.923301574016811,
   7.344702882054417
  ],
  "dF": [
   [
    -2.220446049250313e-16,
    -2.220446049250313e-16,
    -2.220446049250313e-16
   ],
   [
    -2.220446049250313e-16,
    0.0,
    0.0
   ],
   [
    -2.220446049250313e-16,
    0.0,
    0.0
   ]
  ],
  "SA": 1.1102230246251565e-16,
  "SB": 1.1102230246251565e-16,
  "SC": 2.9770826449005337e-17,
  "I": 0.07371425586269881,
  "IG_obs": 0.07625513237219442,
  "margin": 0.00254087650949561,
  "mass": 0.9999999999999983
 },
 "y0=2.0 k=3 s=0.5": {
  "p": [
   3.1670255245419554e-05,
   9.865870342906646e-10,
   6.661338147750939e-16
  ],
  "m": [
   3.3501545899609337,
   4.997707751696367,
   7.455703851294166
  ],
  "dF": [
   [
    -1.890674259619196e-05,
    -9.453568706074833e-06,
    -9.453371298207003e-06
   ],
   [
    -9.453568706074833e-06,
    -3.9481573566035877e-10,
    -1.974080898747843e-10
   ],
   [
    -9.453371298207003e-06,
    -1.974080898747843e-10,
    2.220446049250313e-16
   ]
  ],
  "SA": 2.220446049250313e-16,
  "SB": 4.726488241124649e-06,
  "SC": 1.3160533572218335e-10,
  "I": 0.07428847376187205,
  "IG_obs": 0.07682551456487313,
  "margin": 0.0025370408030010866,
  "mass": 0.999999999999999
 },
 "y0=2.0 k=3 s=1.0": {
  "p": [
   0.021400233916549105,
   0.0013182267897969835,
   3.138459026119644e-05
  ],
  "m": [
   3.612874928773156,
   5.31029705228115,
   7.916825153307501
  ],
  "dF": [
   [
    -0.011846650846458084,
    -0.006171565168919146,
    -0.005927289713162587
   ],
   [
    -0.006171565168919146,
    -0.0004964794913799864,
    -0.00025220403562342675
   ],
   [
    -0.005927289713162587,
    -0.00025220403562342675,
    -7.92857986708917e-06
   ]
  ],
  "SA": 0.0,
  "SB": 0.0027154051108913,
  "SC": 0.00016536991785073458,
  "I": 0.07522989376843323,
  "IG_obs": 0.07796018412329454,
  "margin": 0.002730290354861317,
  "mass": 0.9999999999999974
 },
 "y0=4.0 k=1 s=0.0": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   2.436023674535535,
   3.6341202817109544,
   5.421470390455449
  ],
  "dF": [
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    -2.220446049250313e-16,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ]
  ],
  "SA": 0.0,
  "SB": 0.0,
  "SC": 2.960890231234437e-16
 },
 "y0=4.0 k=1 s=0.1": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   2.4379732732106545,
   3.637028741164988,
   5.425809302101063
  ],
  "dF": [
   [
    -2.220446049250313e-16,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ]
  ],
  "SA": 0.0,
  "SB": 0.0,
  "SC": 2.9537926152255397e-16
 },
 "y0=4.0 k=1 s=0.25": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   2.448234294018139,
   3.6523363854286037,
   5.4486456238762315
  ],
  "dF": [
   [
    4.440892098500626e-16,
    0.0,
    0.0
   ],
   [
    0.0,
    -2.220446049250313e-16,
    0.0
   ],
   [
    0.0,
    0.0,
    4.440892098500626e-16
   ]
  ],
  "SA": 2.220446049250313e-16,
  "SB": 0.0,
  "SC": 2.916808318643117e-16
 },
 "y0=4.0 k=1 s=0.5": {
  "p": [
   6.661338147750939e-16,
   0.0,
   0.0
  ],
  "m": [
   2.4852346170980555,
   3.7075343812199275,
   5.53099135725803
  ],
  "dF": [
   [
    -8.881784197001252e-16,
    -4.440892098500626e-16,
    -4.440892098500626e-16
   ],
   [
    -4.440892098500626e-16,
    0.0,
    0.0
   ],
   [
    -4.440892098500626e-16,
    0.0,
    0.0
   ]
  ],
  "SA": 0.0,
  "SB": 2.220446049250313e-16,
  "SC": 0.0
 },
 "y0=4.0 k=1 s=1.0": {
  "p": [
   3.138459026119644e-05,
   2.856649842231107e-07,
   9.853078353216915e-10
  ],
  "m": [
   2.638941717769167,
   3.936795769337551,
   5.873008762689581
  ],
  "dF": [
   [
    -2.3785739601711597e-05,
    -1.1965432615834715e-05,
    -1.1893037569654652e-05
   ],
   [
    -1.1965432615834715e-05,
    -1.4512563017987645e-07,
    -7.27305839998138e-08
   ],
   [
    -1.1893037569654652e-05,
    -7.27305839998138e-08,
    -3.3553737566194286e-10
   ]
  ],
  "SA": 0.0,
  "SB": 5.873955969737388e-06,
  "SC": 1.4512562023357047e-07
 },
 "y0=4.0 k=3 s=0.0": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   7.308071023606605,
   10.902360845132863,
   16.264411171366348
  ],
  "dF": [
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    0.0,
    0.0,
    2.220446049250313e-16
   ]
  ],
  "SA": 5.551115123125783e-17,
  "SB": 0.0,
  "SC": 4.38650404627324e-17
 },
 "y0=4.0 k=3 s=0.1": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   7.3139198196319635,
   10.911086223494964,
   16.27742790630319
  ],
  "dF": [
   [
    0.0,
    0.0,
    2.220446049250313e-16
   ],
   [
    0.0,
    0.0,
    0.0
   ],
   [
    2.220446049250313e-16,
    0.0,
    0.0
   ]
  ],
  "SA": -5.551115123125783e-17,
  "SB": -2.220446049250313e-16,
  "SC": 0.0
 },
 "y0=4.0 k=3 s=0.25": {
  "p": [
   0.0,
   0.0,
   0.0
  ],
  "m": [
   7.344702882054417,
   10.95700915628581,
   16.345936871628695
  ],
  "dF": [
   [
    0.0,
    0.0,
    2.220446049250313e-16
   ],
   [
    0.0,
    2.220446049250313e-16,
    0.0
   ],
   [
    2.220446049250313e-16,
    0.0,
    0.0
   ]
  ],
  "SA": 0.0,
  "SB": -2.220446049250313e-16,
  "SC": 4.3211975091009144e-17
 },
 "y0=4.0 k=3 s=0.5": {
  "p": [
   6.661338147750939e-16,
   0.0,
   0.0
  ],
  "m": [
   7.455703851294166,
   11.122603143659783,
   16.592974071774087
  ],
  "dF": [
   [
    2.220446049250313e-16,
    0.0,
    0.0
   ],
   [
    0.0,
    2.220446049250313e-16,
    0.0
   ],
   [
    0.0,
    0.0,
    0.0
   ]
  ],
  "SA": 1.6653345369377348e-16,
  "SB": 0.0,
  "SC": 0.0
 },
 "y0=4.0 k=3 s=1.0": {
  "p": [
   3.138459026119644e-05,
   2.856649842231107e-07,
   9.853078353216915e-10
  ],
  "m": [
   7.916825153307501,
   11.810387308012654,
   17.619026288068746
  ],
  "dF": [
   [
    -7.92857986708917e-06,
    -3.988477538463542e-06,
    -3.964345856477536e-06
   ],
   [
    -3.988477538463542e-06,
    -4.837521005995882e-08,
    -2.4243528073952803e-08
   ],
   [
    -3.964345856477536e-06,
    -2.4243528073952803e-08,
    -1.118458659021826e-10
   ]
  ],
  "SA": 0.0,
  "SB": 1.9579853232087885e-06,
  "SC": 1.6125068957972517e-08
 }
}

==> anc/calc_SHORT/item3/verify/v_initial.log <==
y0=0.0 k=1 sigma=0.00: p=[1. 0. 0.] k*dF_diag=[-1.34064e+00  0.00000e+00 -4.44089e-16] SA=-1.11e-16 SB=+0.33516 (u-form +0.33516) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 1.1e-15, I = 0.037860, I_G(obs) = 0.044703, margin I_G(obs)-I = +0.006843
      sigma=0: I(X) = 0.037860 (unchanged by the shift), intercept/slope of window 1 = k(1+1/c1) = 4.5251 = 4.5251 k
y0=0.0 k=1 sigma=0.10: p=[0.5 0.  0. ] k*dF_diag=[-1.02391e+00 -4.44089e-16  0.00000e+00] SA=-2.22e-16 SB=+0.25598 (u-form +0.25598) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 1.1e-15, I = 0.027859, I_G(obs) = 0.030475, margin I_G(obs)-I = +0.002617
y0=0.0 k=1 sigma=0.25: p=[4.999683e-01 3.167124e-05 6.661338e-16] k*dF_diag=[-1.04515e+00 -8.58969e-05 -1.55431e-15] SA=-1.11e-16 SB=+0.26125 (u-form +0.26125) SC=+0.00009 max|dF - (-(u_j+u_l)/k)|=3.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 3.1e-15, I = 0.026698, I_G(obs) = 0.028979, margin I_G(obs)-I = +0.002282
y0=0.0 k=1 sigma=0.50: p=[4.772499e-01 2.271846e-02 3.167026e-05] k*dF_diag=[-1.04909e+00 -5.90344e-02 -5.67202e-05] SA=-2.22e-16 SB=+0.23277 (u-form +0.23277) SC=+0.05729 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 3.6e-15, I = 0.026310, I_G(obs) = 0.028914, margin I_G(obs)-I = +0.002604
y0=0.0 k=1 sigma=1.00: p=[0.341345 0.135905 0.0214  ] k*dF_diag=[-0.88026 -0.30015 -0.03554] SA=+3.33e-16 SB=+0.07887 (u-form +0.07887) SC=+0.25511 max|dF - (-(u_j+u_l)/k)|=3.3e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 1.1e-15, I = 0.030006, I_G(obs) = 0.034748, margin I_G(obs)-I = +0.004742
y0=0.0 k=3 sigma=0.00: p=[1. 0. 0.] k*dF_diag=[-1.34064  0.       0.     ] SA=+0.00e+00 SB=+0.11172 (u-form +0.11172) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=1.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 4.9e-15, I = 0.042436, I_G(obs) = 0.044703, margin I_G(obs)-I = +0.002267
      sigma=0: I(X) = 0.042436 (unchanged by the shift), intercept/slope of window 1 = k(1+1/c1) = 13.5752 = 4.5251 k
y0=0.0 k=3 sigma=0.10: p=[0.5 0.  0. ] k*dF_diag=[-1.02391  0.       0.     ] SA=-5.55e-17 SB=+0.08533 (u-form +0.08533) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=1.1e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 1.6e-15, I = 0.029102, I_G(obs) = 0.030475, margin I_G(obs)-I = +0.001373
y0=0.0 k=3 sigma=0.25: p=[4.999683e-01 3.167124e-05 6.661338e-16] k*dF_diag=[-1.04515e+00 -8.58969e-05 -6.66134e-16] SA=-1.11e-16 SB=+0.08708 (u-form +0.08708) SC=+0.00001 max|dF - (-(u_j+u_l)/k)|=1.9e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 6.7e-16, I = 0.027743, I_G(obs) = 0.028979, margin I_G(obs)-I = +0.001236
y0=0.0 k=3 sigma=0.50: p=[4.772499e-01 2.271846e-02 3.167026e-05] k*dF_diag=[-1.04909e+00 -5.90344e-02 -5.67202e-05] SA=+1.11e-16 SB=+0.07759 (u-form +0.07759) SC=+0.00637 max|dF - (-(u_j+u_l)/k)|=3.0e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 4.2e-15, I = 0.027573, I_G(obs) = 0.028914, margin I_G(obs)-I = +0.001341
y0=0.0 k=3 sigma=1.00: p=[0.341345 0.135905 0.0214  ] k*dF_diag=[-0.88026 -0.30015 -0.03554] SA=+1.39e-16 SB=+0.02629 (u-form +0.02629) SC=+0.02835 max|dF - (-(u_j+u_l)/k)|=3.3e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 1.6e-15, I = 0.032420, I_G(obs) = 0.034748, margin I_G(obs)-I = +0.002327
y0=1.0 k=1 sigma=0.00: p=[0. 0. 0.] k*dF_diag=[ 0.00000e+00 -4.44089e-16  0.00000e+00] SA=-1.11e-16 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 2.7e-15, I = 0.052151, I_G(obs) = 0.060319, margin I_G(obs)-I = +0.008168
y0=1.0 k=1 sigma=0.10: p=[0. 0. 0.] k*dF_diag=[-4.44089e-16  0.00000e+00  0.00000e+00] SA=-1.11e-16 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 3.8e-15, I = 0.052180, I_G(obs) = 0.060351, margin I_G(obs)-I = +0.008170
y0=1.0 k=1 sigma=0.25: p=[3.167124e-05 6.661338e-16 0.000000e+00] k*dF_diag=[-8.58969e-05 -1.55431e-15  0.00000e+00] SA=-2.22e-16 SB=+0.00002 (u-form +0.00002) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=3.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 2.7e-15, I = 0.052334, I_G(obs) = 0.060516, margin I_G(obs)-I = +0.008182
y0=1.0 k=1 sigma=0.50: p=[2.271846e-02 3.167026e-05 9.865870e-10] k*dF_diag=[-5.90344e-02 -5.67202e-05 -1.18445e-09] SA=-1.11e-16 SB=+0.01473 (u-form +0.01473) SC=+0.00006 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 2.7e-15, I = 0.051131, I_G(obs) = 0.059623, margin I_G(obs)-I = +0.008492
y0=1.0 k=1 sigma=1.00: p=[0.135905 0.0214   0.001318] k*dF_diag=[-0.30015 -0.03554 -0.00149] SA=+2.22e-16 SB=+0.05764 (u-form +0.05764) SC=+0.03491 max|dF - (-(u_j+u_l)/k)|=3.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 1.3e-15, I = 0.047331, I_G(obs) = 0.056399, margin I_G(obs)-I = +0.009067
y0=1.0 k=3 sigma=0.00: p=[0. 0. 0.] k*dF_diag=[0.00000e+00 0.00000e+00 6.66134e-16] SA=+0.00e+00 SB=+0.00000 (u-form +0.00000) SC=-0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 5.8e-15, I = 0.057793, I_G(obs) = 0.060319, margin I_G(obs)-I = +0.002526
y0=1.0 k=3 sigma=0.10: p=[0. 0. 0.] k*dF_diag=[0. 0. 0.] SA=-5.55e-17 SB=-0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 2.2e-15, I = 0.057825, I_G(obs) = 0.060351, margin I_G(obs)-I = +0.002526
y0=1.0 k=3 sigma=0.25: p=[3.167124e-05 6.661338e-16 0.000000e+00] k*dF_diag=[-8.58969e-05 -6.66134e-16  0.00000e+00] SA=+0.00e+00 SB=+0.00001 (u-form +0.00001) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=1.8e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 2.7e-15, I = 0.057988, I_G(obs) = 0.060516, margin I_G(obs)-I = +0.002528
y0=1.0 k=3 sigma=0.50: p=[2.271846e-02 3.167026e-05 9.865870e-10] k*dF_diag=[-5.90344e-02 -5.67202e-05 -1.18445e-09] SA=+1.11e-16 SB=+0.00491 (u-form +0.00491) SC=+0.00001 max|dF - (-(u_j+u_l)/k)|=3.0e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 2.7e-15, I = 0.056900, I_G(obs) = 0.059623, margin I_G(obs)-I = +0.002722
y0=1.0 k=3 sigma=1.00: p=[0.135905 0.0214   0.001318] k*dF_diag=[-0.30015 -0.03554 -0.00149] SA=+1.67e-16 SB=+0.01921 (u-form +0.01921) SC=+0.00388 max|dF - (-(u_j+u_l)/k)|=3.3e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 3.1e-15, I = 0.053209, I_G(obs) = 0.056399, margin I_G(obs)-I = +0.003190
y0=2.0 k=1 sigma=0.00: p=[0. 0. 0.] k*dF_diag=[-4.44089e-16  0.00000e+00  0.00000e+00] SA=-1.11e-16 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 6.7e-15, I = 0.067166, I_G(obs) = 0.076064, margin I_G(obs)-I = +0.008898
y0=2.0 k=1 sigma=0.10: p=[0. 0. 0.] k*dF_diag=[ 0.00000e+00  0.00000e+00 -2.22045e-16] SA=+0.00e+00 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 4.9e-15, I = 0.067196, I_G(obs) = 0.076095, margin I_G(obs)-I = +0.008898
y0=2.0 k=1 sigma=0.25: p=[6.661338e-16 0.000000e+00 0.000000e+00] k*dF_diag=[-1.55431e-15  0.00000e+00  4.44089e-16] SA=+0.00e+00 SB=-0.00000 (u-form +0.00000) SC=-0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 7.3e-15, I = 0.067353, I_G(obs) = 0.076255, margin I_G(obs)-I = +0.008902
y0=2.0 k=1 sigma=0.50: p=[3.167026e-05 9.865870e-10 6.661338e-16] k*dF_diag=[-5.67202e-05 -1.18445e-09 -8.88178e-16] SA=-1.11e-16 SB=+0.00001 (u-form +0.00001) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 5.1e-15, I = 0.067909, I_G(obs) = 0.076826, margin I_G(obs)-I = +0.008916
y0=2.0 k=1 sigma=1.00: p=[2.140023e-02 1.318227e-03 3.138459e-05] k*dF_diag=[-3.55400e-02 -1.48944e-03 -2.37857e-05] SA=+0.00e+00 SB=+0.00815 (u-form +0.00815) SC=+0.00149 max|dF - (-(u_j+u_l)/k)|=3.4e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 8.0e-15, I = 0.068577, I_G(obs) = 0.077960, margin I_G(obs)-I = +0.009384
y0=2.0 k=3 sigma=0.00: p=[0. 0. 0.] k*dF_diag=[0.00000e+00 6.66134e-16 0.00000e+00] SA=-1.11e-16 SB=-0.00000 (u-form +0.00000) SC=-0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 3.3e-15, I = 0.073522, I_G(obs) = 0.076064, margin I_G(obs)-I = +0.002542
y0=2.0 k=3 sigma=0.10: p=[0. 0. 0.] k*dF_diag=[0. 0. 0.] SA=+0.00e+00 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=0.0e+00
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 2.2e-15, I = 0.073553, I_G(obs) = 0.076095, margin I_G(obs)-I = +0.002542
y0=2.0 k=3 sigma=0.25: p=[6.661338e-16 0.000000e+00 0.000000e+00] k*dF_diag=[-6.66134e-16  0.00000e+00  0.00000e+00] SA=+1.11e-16 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=1.8e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 4.7e-15, I = 0.073714, I_G(obs) = 0.076255, margin I_G(obs)-I = +0.002541
y0=2.0 k=3 sigma=0.50: p=[3.167026e-05 9.865870e-10 6.661338e-16] k*dF_diag=[-5.67202e-05 -1.18445e-09  6.66134e-16] SA=+2.22e-16 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.0e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 1.8e-15, I = 0.074288, I_G(obs) = 0.076826, margin I_G(obs)-I = +0.002537
y0=2.0 k=3 sigma=1.00: p=[2.140023e-02 1.318227e-03 3.138459e-05] k*dF_diag=[-3.55400e-02 -1.48944e-03 -2.37857e-05] SA=+0.00e+00 SB=+0.00272 (u-form +0.00272) SC=+0.00017 max|dF - (-(u_j+u_l)/k)|=2.2e-16
      exact law: mass 1.000000000000, max|dF(exact) - dF(closed)| 6.0e-15, I = 0.075230, I_G(obs) = 0.077960, margin I_G(obs)-I = +0.002730
y0=4.0 k=1 sigma=0.00: p=[0. 0. 0.] k*dF_diag=[ 0.00000e+00 -2.22045e-16  0.00000e+00] SA=+0.00e+00 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
y0=4.0 k=1 sigma=0.10: p=[0. 0. 0.] k*dF_diag=[-2.22045e-16  0.00000e+00  0.00000e+00] SA=+0.00e+00 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
y0=4.0 k=1 sigma=0.25: p=[0. 0. 0.] k*dF_diag=[ 4.44089e-16 -2.22045e-16  4.44089e-16] SA=+2.22e-16 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.4e-16
y0=4.0 k=1 sigma=0.50: p=[6.661338e-16 0.000000e+00 0.000000e+00] k*dF_diag=[-8.88178e-16  0.00000e+00  0.00000e+00] SA=+0.00e+00 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=3.5e-16
y0=4.0 k=1 sigma=1.00: p=[3.138459e-05 2.856650e-07 9.853078e-10] k*dF_diag=[-2.37857e-05 -1.45126e-07 -3.35537e-10] SA=+0.00e+00 SB=+0.00001 (u-form +0.00001) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=3.9e-16
y0=4.0 k=3 sigma=0.00: p=[0. 0. 0.] k*dF_diag=[0.00000e+00 0.00000e+00 6.66134e-16] SA=+5.55e-17 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
y0=4.0 k=3 sigma=0.10: p=[0. 0. 0.] k*dF_diag=[0. 0. 0.] SA=-5.55e-17 SB=-0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
y0=4.0 k=3 sigma=0.25: p=[0. 0. 0.] k*dF_diag=[0.00000e+00 6.66134e-16 0.00000e+00] SA=+0.00e+00 SB=-0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.2e-16
y0=4.0 k=3 sigma=0.50: p=[6.661338e-16 0.000000e+00 0.000000e+00] k*dF_diag=[6.66134e-16 6.66134e-16 0.00000e+00] SA=+1.67e-16 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=4.0e-16
y0=4.0 k=3 sigma=1.00: p=[3.138459e-05 2.856650e-07 9.853078e-10] k*dF_diag=[-2.37857e-05 -1.45126e-07 -3.35538e-10] SA=+0.00e+00 SB=+0.00000 (u-form +0.00000) SC=+0.00000 max|dF - (-(u_j+u_l)/k)|=2.1e-16


==> anc/calc_SHORT/item3/verify/v_initial.py <==
#!/usr/bin/env python3
"""(c) The k initial dipoles present at y = 0 each give one counted hadron displaced by N(0, sigma^2).
Then n = X + Y, X ~ Eq. (nm) with the smeared birth means lam_j, Y ~ Multinomial(k; p_0, p_1, p_2, p_3)
independent of X, p_j = Phi(y_j/sigma) - Phi(y_{j-1}/sigma) (sigma = 0: the hadron sits at y = 0 and is
counted in a window whose closed lower edge is 0).
Second-order contrasts from closed-form cumulants (cumulants of independent X and Y add), checked
against moments of the exact law built slice by slice; information I(n1:n3|n2) of the exact law and
the I_G formed from its own partial correlation."""
import numpy as np, json
from scipy.stats import norm
from scipy.special import gammaln
from itertools import product
from vlib import smeared_means, cs, IG_from_c, cmi_from_slices, nm_slice, pcorr_IG, cmi_nm

D = 0.4
SIG = [0.0, 0.1, 0.25, 0.5, 1.0]


def pwin(edges, s):
    if s == 0:
        p = np.array([1.0 if edges[0] == 0 else 0.0, 0.0, 0.0])
    else:
        p = np.diff(norm.cdf(np.asarray(edges)/s))
    return p


def closed(lam, p, k):
    lam = np.asarray(lam); m = lam + k*p
    # covariance
    CX = np.outer(lam, lam)/k + np.diag(lam)
    CY = -k*np.outer(p, p) + np.diag(k*p)
    C = CX + CY
    F = np.empty((3, 3))
    for j in range(3):
        for l in range(3):
            # F_jl = E[n_j n_l]/(m_j m_l) (j != l), E[n_j(n_j-1)]/m_j^2
            F[j, l] = (C[j, l] + m[j]*m[l] - (m[j] if j == l else 0))/(m[j]*m[l])
    dF = F - (1 + 1/k)
    u = k*p/m
    dF_u = -(u[:, None] + u[None, :])/k
    R = F - 1
    SA = np.mean(np.diag(R)) - (R[0, 1] + R[0, 2] + R[1, 2])/3
    SB = 0.5*(R[0, 1] + R[1, 2]) - R[0, 2]
    kap = 2*lam.prod()/k**2 + 2*k*p.prod()
    SC = (kap - 2*C[0, 1]*C[1, 2]/m[1])/m.prod()
    return dict(m=m, C=C, dF=dF, dF_u_maxdiff=np.abs(dF - dF_u).max(), SA=SA, SB=SB, SB_u=((u[0]+u[2])/2 - u[1])/k, SC=SC, u=u)


def exact_law_slices(lam, p, k, ranges):
    """function b -> P(n1, b, n3) of n = X + Y by direct convolution over the multinomial Y."""
    n1max, n3max = ranges
    p4 = np.array([max(0.0, 1 - p.sum())] + list(p))
    ys = []
    kk = int(round(k))
    for y in product(range(kk+1), repeat=3):
        if sum(y) <= kk:
            y0 = kk - sum(y)
            lp = gammaln(kk+1) - gammaln(y0+1) - sum(gammaln(v+1) for v in y)
            with np.errstate(divide='ignore'):
                lp += y0*np.log(p4[0]) if y0 > 0 else 0.0
                for v, pj in zip(y, p4[1:]):
                    lp += v*np.log(pj) if v > 0 else 0.0
            w = np.exp(lp)
            if w > 0:
                ys.append((y, w))

    def sl(b):
        out = np.zeros((n1max+1, n3max+1))
        for (y1, y2, y3), w in ys:
            X = nm_slice(n1max, b-y2, n3max, lam, k)
            out[y1:, y3:] += w*X[:n1max+1-y1, :n3max+1-y3]
        return out
    return sl


res = {}
for y0 in [0.0, 1.0, 2.0, 4.0]:
    edges = y0 + np.arange(4)
    for k in [1.0, 3.0]:
        for s in SIG:
            lamk = smeared_means(edges, D, s)
            lam = k*lamk
            p = pwin(edges, s)
            r = closed(lam, p, k)
            line = (f"y0={y0} k={k:.0f} sigma={s:4.2f}: p={np.array2string(p, precision=6)} "
                    f"k*dF_diag={np.array2string(k*np.diag(r['dF']), precision=5)} "
                    f"SA={r['SA']:+.2e} SB={r['SB']:+.5f} (u-form {r['SB_u']:+.5f}) SC={r['SC']:+.5f} "
                    f"max|dF - (-(u_j+u_l)/k)|={r['dF_u_maxdiff']:.1e}")
            entry = dict(p=p.tolist(), m=r['m'].tolist(), dF=r['dF'].tolist(), SA=r['SA'], SB=r['SB'], SC=r['SC'])
            if y0 <= 2.0:
                # exact law: moments and information
                mtot = r['m']; sd = np.sqrt(np.diag(r['C']))
                n1max = int(mtot[0] + 30*sd[0] + 30); n2max = int(mtot[1] + 30*sd[1] + 30); n3max = int(mtot[2] + 30*sd[2] + 30)
                sl = exact_law_slices(lam, p, k, (n1max, n3max))
                # moments from the exact law
                a1 = np.arange(n1max+1)[:, None]; a3 = np.arange(n3max+1)[None, :]
                S = dict(P=0, m1=0, m2=0, m3=0, n11=0, n22=0, n33=0, n12=0, n13=0, n23=0, n123=0)
                I = 0.0
                for b in range(n2max+1):
                    P = sl(b); pb = P.sum()
                    if pb == 0: continue
                    S['P'] += pb; S['m1'] += (P*a1).sum(); S['m2'] += b*pb; S['m3'] += (P*a3).sum()
                    S['n11'] += (P*a1*(a1-1)).sum(); S['n22'] += b*(b-1)*pb; S['n33'] += (P*a3*(a3-1)).sum()
                    S['n12'] += b*(P*a1).sum(); S['n23'] += b*(P*a3).sum(); S['n13'] += (P*a1*a3).sum()
                    S['n123'] += b*(P*a1*a3).sum()
                    q1 = P.sum(1, keepdims=True); q3 = P.sum(0, keepdims=True)
                    with np.errstate(divide='ignore', invalid='ignore'):
                        I += np.where(P > 0, P*(np.log(P) + np.log(pb) - np.log(q1) - np.log(q3)), 0).sum()
                m = np.array([S['m1'], S['m2'], S['m3']])
                Fx = np.array([[S['n11'], S['n12'], S['n13']], [S['n12'], S['n22'], S['n23']], [S['n13'], S['n23'], S['n33']]])/np.outer(m, m)
                C = Fx*np.outer(m, m) + np.diag(m) - np.outer(m, m)
                IGo, rho = pcorr_IG(C)
                dmax = np.abs(Fx - (1+1/k) - r['dF']).max()
                line += f"\n      exact law: mass {S['P']:.12f}, max|dF(exact) - dF(closed)| {dmax:.1e}, I = {I:.6f}, I_G(obs) = {IGo:.6f}, margin I_G(obs)-I = {IGo-I:+.6f}"
                # sigma = 0 at y0 = 0: n1 shifted by k; information should equal that of X
                if s == 0 and y0 == 0:
                    IX = cmi_nm(lam, k)[0]
                    c1, c3 = cs(lam, k)
                    line += f"\n      sigma=0: I(X) = {IX:.6f} (unchanged by the shift), intercept/slope of window 1 = k(1+1/c1) = {k*(1+1/c1):.4f} = {1+1/c1:.4f} k"
                entry.update(I=I, IG_obs=IGo, margin=IGo-I, mass=S['P'])
            res[f"y0={y0} k={k:.0f} s={s}"] = entry
            print(line)

json.dump(res, open('v_initial.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item3/verify/v_initial_reach.log <==
sigma=0.5 y0=0.50 (1.0 sigma) k=1: SB +0.10271  max|k dF| 4.17e-01
sigma=0.5 y0=0.50 (1.0 sigma) k=3: SB +0.03424  max|k dF| 4.17e-01
sigma=0.5 y0=0.75 (1.5 sigma) k=1: SB +0.04485  max|k dF| 1.80e-01
sigma=0.5 y0=0.75 (1.5 sigma) k=3: SB +0.01495  max|k dF| 1.80e-01
sigma=0.5 y0=1.00 (2.0 sigma) k=1: SB +0.01473  max|k dF| 5.90e-02
sigma=0.5 y0=1.00 (2.0 sigma) k=3: SB +0.00491  max|k dF| 5.90e-02
sigma=0.5 y0=1.25 (2.5 sigma) k=1: SB +0.00372  max|k dF| 1.49e-02
sigma=0.5 y0=1.25 (2.5 sigma) k=3: SB +0.00124  max|k dF| 1.49e-02
sigma=0.5 y0=1.50 (3.0 sigma) k=1: SB +0.00074  max|k dF| 2.95e-03
sigma=0.5 y0=1.50 (3.0 sigma) k=3: SB +0.00025  max|k dF| 2.95e-03
sigma=0.5 y0=2.00 (4.0 sigma) k=1: SB +0.00001  max|k dF| 5.67e-05
sigma=0.5 y0=2.00 (4.0 sigma) k=3: SB +0.00000  max|k dF| 5.67e-05
sigma=1.0 y0=1.00 (1.0 sigma) k=1: SB +0.05764  max|k dF| 3.00e-01
sigma=1.0 y0=1.00 (1.0 sigma) k=3: SB +0.01921  max|k dF| 3.00e-01
sigma=1.0 y0=1.50 (1.5 sigma) k=1: SB +0.02559  max|k dF| 1.19e-01
sigma=1.0 y0=1.50 (1.5 sigma) k=3: SB +0.00853  max|k dF| 1.19e-01
sigma=1.0 y0=2.00 (2.0 sigma) k=1: SB +0.00815  max|k dF| 3.55e-02
sigma=1.0 y0=2.00 (2.0 sigma) k=3: SB +0.00272  max|k dF| 3.55e-02
sigma=1.0 y0=2.50 (2.5 sigma) k=1: SB +0.00195  max|k dF| 8.22e-03
sigma=1.0 y0=2.50 (2.5 sigma) k=3: SB +0.00065  max|k dF| 8.22e-03
sigma=1.0 y0=3.00 (3.0 sigma) k=1: SB +0.00036  max|k dF| 1.49e-03
sigma=1.0 y0=3.00 (3.0 sigma) k=3: SB +0.00012  max|k dF| 1.49e-03
sigma=1.0 y0=4.00 (4.0 sigma) k=1: SB +0.00001  max|k dF| 2.38e-05
sigma=1.0 y0=4.00 (4.0 sigma) k=3: SB +0.00000  max|k dF| 2.38e-05


==> anc/calc_SHORT/item3/verify/v_initial_reach.py <==
#!/usr/bin/env python3
"""How far from the origin do initial-dipole hadrons matter?  SB and the largest |k dF| for unit windows
starting at y0 = n sigma, k = 1 and 3, sigma = 0.5 and 1; z against the delta-method-scale null sd
(the replica sd of v_nullsd.py for the nearest configuration is used only for scale)."""
import numpy as np
from scipy.stats import norm
from vlib import smeared_means
D = 0.4
def closed(lam, p, k):
    m = lam + k*p
    C = np.outer(lam, lam)/k + np.diag(lam) - k*np.outer(p, p) + np.diag(k*p)
    R = (C - np.diag(m))/np.outer(m, m)
    SB = 0.5*(R[0, 1] + R[1, 2]) - R[0, 2]
    return SB, np.abs(k*(R - 1/k)).max()
for s in [0.5, 1.0]:
    for nsig in [1.0, 1.5, 2.0, 2.5, 3.0, 4.0]:
        y0 = nsig*s; e = y0 + np.arange(4.0)
        for k in [1.0, 3.0]:
            lam = k*smeared_means(e, D, s); p = np.diff(norm.cdf(e/s))
            SB, dmax = closed(lam, p, k)
            print(f"sigma={s} y0={y0:.2f} ({nsig} sigma) k={k:.0f}: SB {SB:+.5f}  max|k dF| {dmax:.2e}")


==> anc/calc_SHORT/item3/verify/v_logconcave.log <==
gauss s=0.5                                          max lam1 lam3/lam2^2 over y0 in {0,.25,.5,1,2,4}, width in {.5,1,2}: 1.000000 (y0=4.0, w=0.5)
gauss s=1                                            max lam1 lam3/lam2^2 over y0 in {0,.25,.5,1,2,4}, width in {.5,1,2}: 1.000000 (y0=4.0, w=2.0)
laplace b=0.35                                       max lam1 lam3/lam2^2 over y0 in {0,.25,.5,1,2,4}, width in {.5,1,2}: 1.000000 (y0=4.0, w=2.0)
laplace b=1                                          max lam1 lam3/lam2^2 over y0 in {0,.25,.5,1,2,4}, width in {.5,1,2}: 0.999800 (y0=4.0, w=0.5)
uniform [-0.8,0.8]                                   max lam1 lam3/lam2^2 over y0 in {0,.25,.5,1,2,4}, width in {.5,1,2}: 1.000000 (y0=1.0, w=1.0)
uniform [0,1.5] (forward)                            max lam1 lam3/lam2^2 over y0 in {0,.25,.5,1,2,4}, width in {.5,1,2}: 1.000000 (y0=4.0, w=1.0)
NOT log-concave: 0.5 N(-1.2,0.15)+0.5 N(1.2,0.15)    max lam1 lam3/lam2^2 over y0 in {0,.25,.5,1,2,4}, width in {.5,1,2}: 1.223664 (y0=0.0, w=0.5)


==> anc/calc_SHORT/item3/verify/v_logconcave.py <==
#!/usr/bin/env python3
"""INFERRED extension of (b): for a constant rate and births on (0, Ymax], the birth intensity e^{Dy} 1(0<y<Ymax)
is log-concave; convolution with a log-concave displacement kernel keeps it log-concave (Prekopa), and the
integrals of a log-concave density over consecutive equal-width windows form a log-concave sequence, so
lam1 lam3 <= lam2^2 at every placement.  Numerical check for Gaussian, Laplace and uniform kernels and a
counter-example with a non-log-concave kernel (two-point mixture of Gaussians)."""
import numpy as np
from scipy.integrate import quad
from scipy.stats import norm, laplace, uniform

D = 0.4


def window_means(edges, pdf, ymax=np.inf, lo=-60, hi=80):
    # lam_j = int_0^ymax D e^{Dy} P(y + Z in window j) dy, P from the kernel cdf
    out = []
    for a, b in zip(edges[:-1], edges[1:]):
        f = lambda y: D*np.exp(D*y)*(pdf(b - y) - pdf(a - y))
        top = min(ymax, b + hi)
        out.append(quad(f, 0, top, limit=800, points=[max(0, a-1), a, b], epsrel=1e-12, epsabs=0)[0])
    return np.array(out)


kernels = {
    'gauss s=0.5': norm(scale=0.5).cdf,
    'gauss s=1': norm(scale=1.0).cdf,
    'laplace b=0.35': laplace(scale=0.35).cdf,
    'laplace b=1': laplace(scale=1.0).cdf,
    'uniform [-0.8,0.8]': uniform(loc=-0.8, scale=1.6).cdf,
    'uniform [0,1.5] (forward)': uniform(loc=0.0, scale=1.5).cdf,
    'NOT log-concave: 0.5 N(-1.2,0.15)+0.5 N(1.2,0.15)': lambda x: 0.5*norm(-1.2, 0.15).cdf(x) + 0.5*norm(1.2, 0.15).cdf(x),
}
worst = {}
for name, cdf in kernels.items():
    rs = []
    for y0 in [0.0, 0.25, 0.5, 1.0, 2.0, 4.0]:
        for w in [0.5, 1.0, 2.0]:
            lam = window_means(y0 + w*np.arange(4.0), cdf)
            rs.append((lam[0]*lam[2]/lam[1]**2, y0, w))
    mx = max(rs)
    print(f"{name:52s} max lam1 lam3/lam2^2 over y0 in {{0,.25,.5,1,2,4}}, width in {{.5,1,2}}: {mx[0]:.6f} (y0={mx[1]}, w={mx[2]})")


==> anc/calc_SHORT/item3/verify/v_mc.py <==
#!/usr/bin/env python3
"""Event-by-event simulation of the linear pure-birth cascade (independent of the worker's mc_cascade.py).

Dynamics simulated directly: L individuals, each splitting at rate Delta(y); the next birth occurs where
Lambda(y) = int_0^y Delta has grown by Exp(1)/L.  No use of the Cox form in the simulation.  Each birth
is then turned into counted hadrons by the variant's rule; the k initial dipoles give no hadron unless
the variant says so.  Predictions come from the intensity k Delta(y) e^{Lambda(y)} by quadrature (Cox
result) or from the closed forms of v_breakers.py / v_initial.py.

Variants
 V1  k=2, Delta(y) = 0.3 + 0.04 y, Gaussian displacement of width sigma(y) = 0.1 + 0.08 y (depends on the
     birth rapidity), windows [2,3],[3,4],[4,5] with efficiencies 0.90, 0.55, 0.75; births on (0, 8).
 V2  k=3, Delta = 0.4, Sec. 8 cuts, Laplace displacement of scale 0.35, efficiency depending on BOTH birth and
     landing rapidity: eps(y,z) = (0.6 + 0.3 cos y) * (0.95 if z < 5.5 else 0.8); births on (0, 9.5).
 V3  k=1, Delta = 0.4, Sec. 8 cuts, clusters: pair with probability 0.2, members N(0, 0.5^2) about the birth.
 V4  k=1, Delta = 0.4, Sec. 8 cuts, occupancy thinning eps = max(0, 1 - a N_R), R = the three windows,
     a<N_R> = 0.10.
 V5  k=1, Delta = 0.4, windows [0,1],[1,2],[2,3], births smeared N(0, 0.5^2) and each initial dipole gives one
     hadron smeared N(0, 0.5^2).
Usage: python3 v_mc.py NEV VARIANTS SEED
"""
import numpy as np, sys, json, time
from scipy.integrate import quad
from scipy.stats import norm
from scipy.special import gammaln
from vlib import stats_from_sample, smeared_means

NB = 100


def simulate(nev, k, lam_inv, LamMax, rng, handler):
    pos = np.zeros(nev); L = np.full(nev, float(k)); idx = np.arange(nev)
    while idx.size:
        p = pos[idx] + rng.standard_exponential(idx.size)/L[idx]
        keep = p <= LamMax
        idx = idx[keep]; p = p[keep]
        pos[idx] = p; L[idx] += 1
        handler(idx, lam_inv(p), rng)


def bin_into(counts, edges, idx, z, w=None, rng=None):
    j = np.searchsorted(edges, z, side='right') - 1
    for jj in range(len(edges)-1):
        sel = j == jj
        if w is not None:
            sel &= rng.random(z.size) < w[jj] if np.ndim(w[jj]) == 0 else sel
        counts[jj][idx[sel]] += 1


def nm_logpmf3(n, lam, k):
    lam = np.asarray(lam); L = lam.sum()
    return (gammaln(k + n.sum(0)) - gammaln(k) - gammaln(n+1).sum(0) + k*np.log(k/(k+L))
            + (n*np.log(lam/(k+L))[:, None]).sum(0))


def chi2_test(n, logpmf_fn, emin=5.0):
    """Pearson chi-square of the observed triples against a predicted pmf, cells with expected < emin lumped."""
    N = n[0].size
    base = int(n.max()) + 1
    key = (n[0].astype(np.int64)*base + n[1])*base + n[2]
    u, cnt = np.unique(key, return_counts=True)
    cells = np.stack([u//(base*base), (u//base) % base, u % base])
    E = N*np.exp(logpmf_fn(cells))
    big = E >= emin
    chi = ((cnt[big] - E[big])**2/E[big]).sum()
    Erest = N - E[big].sum(); Orest = N - cnt[big].sum()
    chi += (Orest - Erest)**2/Erest
    dof = big.sum()
    from scipy.stats import chi2 as c2
    return chi, int(dof), float(c2.sf(chi, dof))


def batch_z(n, pred):
    """pred: dict with m (3,), R (3x3), SA, SB, SC.  z of full-sample statistic minus prediction, batch SE."""
    N = n[0].size; nb = N//NB
    full = stats_from_sample(*n)
    bats = [stats_from_sample(*(x[i*nb:(i+1)*nb] for x in n)) for i in range(NB)]
    def se(f):
        v = np.array([f(b) for b in bats]); return v.std(0, ddof=1)/np.sqrt(NB)
    out = {}
    out['m'] = (full[0], pred['m'], (full[0]-pred['m'])/se(lambda b: b[0]))
    iu = [(0, 0), (1, 1), (2, 2), (0, 1), (0, 2), (1, 2)]
    Rf = np.array([full[1][a] for a in iu]); Rp = np.array([pred['R'][a] for a in iu])
    out['R'] = (Rf, Rp, (Rf - Rp)/se(lambda b: np.array([b[1][a] for a in iu])))
    for i, s in enumerate(['SA', 'SB', 'SC']):
        out[s] = (full[2+i], pred[s], (full[2+i]-pred[s])/se(lambda b, i=i: b[2+i]))
    out['khat'] = 1/Rf.mean()
    return out


def nm_pred(lam, k):
    lam = np.asarray(lam)
    return dict(m=lam, R=np.full((3, 3), 1/k), SA=0.0, SB=0.0, SC=0.0)


def report(name, n, pred, logpmf=None, extra=''):
    z = batch_z(n, pred)
    print(f"--- {name} ({n[0].size} events) {extra}")
    print("  means obs " + np.array2string(z['m'][0], precision=5) + " pred " + np.array2string(z['m'][1], precision=5) + " z " + np.array2string(z['m'][2], precision=2))
    print("  R11 R22 R33 R12 R13 R23 obs " + np.array2string(z['R'][0], precision=5) + "\n      pred " + np.array2string(z['R'][1], precision=5) + " z " + np.array2string(z['R'][2], precision=2))
    for s in ['SA', 'SB', 'SC']:
        print(f"  {s} obs {z[s][0]:+.5f} pred {z[s][1]:+.5f} z {z[s][2]:+.2f}")
    print(f"  khat = 1/mean(R) = {z['khat']:.4f}")
    zs = np.concatenate([z['m'][2], z['R'][2], [z['SA'][2], z['SB'][2], z['SC'][2]]])
    print(f"  largest |z| over 12 statistics: {np.abs(zs).max():.2f}")
    res = dict(maxz=float(np.abs(zs).max()), khat=float(z['khat']), z=zs.tolist(),
               SA=z['SA'][:2], SB=z['SB'][:2], SC=z['SC'][:2])
    if logpmf is not None:
        chi, dof, p = chi2_test(n, logpmf)
        print(f"  chi2 against predicted law {chi:.1f}/{dof}, p = {p:.3f}")
        res['chi2'] = (chi, dof, p)
    return res


def run(variant, nev, seed):
    rng = np.random.default_rng([91, seed, ord(variant[-1])])
    CH = 250000
    if variant == 'V1':
        k = 2; a0, a1 = 0.3, 0.02            # Lambda = 0.3 y + 0.02 y^2, Delta = 0.3 + 0.04 y
        Lam = lambda y: a0*y + a1*y*y
        lam_inv = lambda p: (-a0 + np.sqrt(a0*a0 + 4*a1*p))/(2*a1)
        Ymax = 8.0; edges = np.array([2.0, 3.0, 4.0, 5.0]); effw = np.array([0.90, 0.55, 0.75])
        sig = lambda y: 0.1 + 0.08*y

        def handler(idx, y, rng, counts):
            z = y + sig(y)*rng.standard_normal(y.size)
            j = np.searchsorted(edges, z, side='right') - 1
            u = rng.random(y.size)
            for jj in range(3):
                sel = (j == jj) & (u < effw[jj])
                counts[jj][idx[sel]] += 1
        # prediction
        def lamj(jj):
            f = lambda y: k*(a0 + 2*a1*y)*np.exp(Lam(y))*(norm.cdf((edges[jj+1]-y)/sig(y)) - norm.cdf((edges[jj]-y)/sig(y)))
            return effw[jj]*quad(f, 0, Ymax, points=list(edges), limit=500, epsrel=1e-12)[0]
        lam = np.array([lamj(j) for j in range(3)])
        pred = nm_pred(lam, k); logpmf = lambda c: nm_logpmf3(c, lam, k)
    elif variant == 'V2':
        k = 3; D = 0.4; Ymax = 9.5; edges = np.array([4.0, 5.0, 6.0, 7.0]); b = 0.35
        Lam = lambda y: D*y; lam_inv = lambda p: p/D
        eps_y = lambda y: 0.6 + 0.3*np.cos(y)
        eps_z = lambda z: np.where(z < 5.5, 0.95, 0.8)

        def handler(idx, y, rng, counts):
            z = y + rng.laplace(0.0, b, size=y.size)
            j = np.searchsorted(edges, z, side='right') - 1
            keep = rng.random(y.size) < eps_y(y)*eps_z(z)
            for jj in range(3):
                sel = (j == jj) & keep
                counts[jj][idx[sel]] += 1
        Fl = lambda x: np.where(x < 0, 0.5*np.exp(np.minimum(x, 0)/b), 1 - 0.5*np.exp(-np.maximum(x, 0)/b))
        def P_int(lo, hi, y):
            return Fl(hi - y) - Fl(lo - y)
        def lamj(jj):
            lo, hi = edges[jj], edges[jj+1]
            if lo < 5.5 < hi:
                g = lambda y: 0.95*P_int(lo, 5.5, y) + 0.8*P_int(5.5, hi, y)
            else:
                e = 0.95 if hi <= 5.5 else 0.8
                g = lambda y: e*P_int(lo, hi, y)
            f = lambda y: k*D*np.exp(D*y)*eps_y(y)*g(y)
            return quad(f, 0, Ymax, points=[4, 5, 5.5, 6, 7], limit=500, epsrel=1e-12)[0]
        lam = np.array([lamj(j) for j in range(3)])
        pred = nm_pred(lam, k); logpmf = lambda c: nm_logpmf3(c, lam, k)
    elif variant == 'V3':
        k = 1; D = 0.4; Ymax = 9.5; edges = np.array([4.0, 5.0, 6.0, 7.0]); f = 0.2; si = 0.5
        lam_inv = lambda p: p/D

        def handler(idx, y, rng, counts):
            two = rng.random(y.size) < f
            for mem in range(2):
                sel0 = np.ones(y.size, bool) if mem == 0 else two
                ii = idx[sel0]; z = y[sel0] + si*rng.standard_normal(ii.size)
                j = np.searchsorted(edges, z, side='right') - 1
                for jj in range(3):
                    counts[jj][ii[j == jj]] += 1
        # closed form (v_breakers D2), truncated at Ymax
        nu = lambda c: k*D*np.exp(D*c)
        pj = lambda c, j: norm.cdf((edges[j+1]-c)/si) - norm.cdf((edges[j]-c)/si)
        m = np.array([(1+f)*quad(lambda c: nu(c)*pj(c, j), 0, Ymax, points=list(edges), limit=500, epsrel=1e-12)[0] for j in range(3)])
        cc = np.array([[2*f*quad(lambda c: nu(c)*pj(c, j)*pj(c, l), 0, Ymax, points=list(edges), limit=500, epsrel=1e-12)[0]
                        for l in range(3)] for j in range(3)])
        d = cc/np.outer(m, m)
        R = 1/k + d
        SA = np.mean(np.diag(d)) - (d[0, 1] + d[0, 2] + d[1, 2])/3
        SB = 0.5*(d[0, 1] + d[1, 2]) - d[0, 2]
        SC = (d[0, 2] - d[0, 1] - d[1, 2])/k - 2*d[0, 1]*d[1, 2]
        pred = dict(m=m, R=R, SA=SA, SB=SB, SC=SC); logpmf = None
    elif variant == 'V4':
        k = 1; D = 0.4; Ymax = 7.0; edges = np.array([4.0, 5.0, 6.0, 7.0])
        lam_inv = lambda p: p/D
        lamw = smeared_means(edges, D, 0.0)
        a = 0.10/lamw.sum()

        def handler(idx, y, rng, counts):
            j = np.searchsorted(edges, y, side='right') - 1
            for jj in range(3):
                counts[jj][idx[j == jj]] += 1
        # prediction: mixed multinomial with total law P_M
        from scipy.stats import binom
        from vlib import nb_logpmf
        Nmax = 900
        Nn = np.arange(Nmax+1); pN = np.exp(nb_logpmf(Nn, k, lamw.sum()))
        eps = np.clip(1 - a*Nn, 0, 1)
        PM = np.zeros(Nmax+1)
        for Ni in Nn:
            PM[:Ni+1] += pN[Ni]*binom.pmf(np.arange(Ni+1), Ni, eps[Ni])
        EM = (Nn*PM).sum(); EM2 = (Nn*(Nn-1)*PM).sum(); EM3 = (Nn*(Nn-1)*(Nn-2)*PM).sum()
        F2 = EM2/EM**2; F3 = EM3/EM**3
        q = lamw/lamw.sum()
        pred = dict(m=EM*q, R=np.full((3, 3), F2-1), SA=0.0, SB=0.0, SC=F3 - 3*F2 + 2 - 2*(F2-1)**2)
        lPM = np.log(np.maximum(PM, 1e-300))
        logpmf = lambda c: (lPM[np.minimum(c.sum(0), Nmax)] + gammaln(c.sum(0)+1) - gammaln(c+1).sum(0)
                            + (c*np.log(q)[:, None]).sum(0))
    elif variant == 'V5':
        k = 1; D = 0.4; Ymax = 9.0; edges = np.array([0.0, 1.0, 2.0, 3.0]); s = 0.5
        lam_inv = lambda p: p/D

        def handler(idx, y, rng, counts):
            z = y + s*rng.standard_normal(y.size)
            j = np.searchsorted(edges, z, side='right') - 1
            for jj in range(3):
                counts[jj][idx[j == jj]] += 1
        lamb = np.diff([quad(lambda y: D*np.exp(D*y)*norm.cdf((e-y)/s), 0, Ymax, limit=500, epsrel=1e-13)[0] for e in edges])*k
        p = np.diff(norm.cdf(edges/s))
        m = lamb + k*p
        C = np.outer(lamb, lamb)/k + np.diag(lamb) - k*np.outer(p, p) + np.diag(k*p)
        R = (C - np.diag(m))/np.outer(m, m)
        SA = np.mean(np.diag(R)) - (R[0, 1] + R[0, 2] + R[1, 2])/3
        SB = 0.5*(R[0, 1] + R[1, 2]) - R[0, 2]
        SC = (2*lamb.prod()/k**2 + 2*k*p.prod() - 2*C[0, 1]*C[1, 2]/m[1])/m.prod()
        pred = dict(m=m, R=R, SA=SA, SB=SB, SC=SC)
        p4 = np.array([1 - p.sum()] + list(p))
        def logpmf(c):   # k = 1: Y is one of (0,0,0), e1, e2, e3
            tot = p4[0]*np.exp(nm_logpmf3(c, lamb, k))
            for jj in range(3):
                cc = c.copy(); cc[jj] -= 1
                ok = cc[jj] >= 0
                v = np.zeros(c.shape[1]); v[ok] = np.exp(nm_logpmf3(cc[:, ok], lamb, k))
                tot = tot + p4[jj+1]*v
            return np.log(tot)
        # fitted NM (moments): k_fit from mean R, means observed -> chi2 against it, reported separately
    else:
        raise ValueError(variant)

    counts_all = [[], [], []]
    t0 = time.time()
    for c0 in range(0, nev, CH):
        n = min(CH, nev - c0)
        counts = [np.zeros(n, np.int64) for _ in range(3)]
        h = (lambda idx, y, rng, counts=counts: handler(idx, y, rng, counts))
        if variant == 'V5':
            # initial hadrons: one per initial dipole
            for _ in range(k):
                z = s*rng.standard_normal(n)
                j = np.searchsorted(edges, z, side='right') - 1
                for jj in range(3):
                    counts[jj][j == jj] += 1
        if variant == 'V1':
            LamMax = Lam(Ymax)
        else:
            LamMax = 0.4*Ymax
        simulate(n, k, lam_inv, LamMax, rng, h)
        if variant == 'V4':
            Ntot = counts[0] + counts[1] + counts[2]
            e = np.clip(1 - a*Ntot, 0, 1)
            counts = [rng.binomial(cnt, e) for cnt in counts]
        for jj in range(3):
            counts_all[jj].append(counts[jj])
    n = np.stack([np.concatenate(c) for c in counts_all])
    extra = f"[{time.time()-t0:.0f} s]"
    res = report(variant, n, pred, logpmf, extra)
    if variant == 'V5':
        # chi2 against an NM fitted by moments (shape from mean R, means observed)
        mo = n.mean(1); _, R, *_ = stats_from_sample(*n)
        kf = 1/np.mean([R[0, 0], R[1, 1], R[2, 2], R[0, 1], R[0, 2], R[1, 2]])
        chi, dof, pv = chi2_test(n, lambda c: nm_logpmf3(c, mo, kf))
        print(f"  chi2 against the moment-fitted Eq. (nm) (k_fit={kf:.4f}): {chi:.1f}/{dof}, p = {pv:.3g}")
        res['chi2_fitted_nm'] = (chi, dof, pv)
    res['pred'] = {kk: (np.asarray(v).tolist() if hasattr(v, '__len__') else float(v)) for kk, v in pred.items()}
    return res


if __name__ == '__main__':
    nev = int(sys.argv[1]); variants = sys.argv[2].split(','); seed = int(sys.argv[3])
    allres = {}
    for v in variants:
        allres[v] = run(v, nev, seed)
    json.dump(allres, open(f'v_mc_{"_".join(variants)}_seed{seed}.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item3/verify/v_mc_V1_V2_V3_V4_V5_seed1.json <==
{
 "V1": {
  "maxz": 1.5970858785372808,
  "khat": 2.001813612107025,
  "z": [
   -0.93849108342842,
   -0.20250457398338637,
   -0.7097787897619426,
   0.23298491400564875,
   -0.5717952335004673,
   -0.0736036527531893,
   -1.1294877000482024,
   -0.3278158571337287,
   -0.8864727114498017,
   1.5970858785372808,
   -0.957109656155294,
   0.4811084864764479
  ],
  "SA": [
   0.000575645599382224,
   0.0
  ],
  "SB": [
   -0.0006467150205477501,
   0.0
  ],
  "SC": [
   0.0008717896022756129,
   0.0
  ],
  "chi2": [
   2991.9866654422763,
   2992,
   0.4966306168983863
  ],
  "pred": {
   "m": [
    1.8309138689581321,
    1.9152265225061789,
    4.6456562823664305
   ],
   "R": [
    [
     0.5,
     0.5,
     0.5
    ],
    [
     0.5,
     0.5,
     0.5
    ],
    [
     0.5,
     0.5,
     0.5
    ]
   ],
   "SA": 0.0,
   "SB": 0.0,
   "SC": 0.0
  }
 },
 "V2": {
  "maxz": 2.7237717771085808,
  "khat": 3.00195651651185,
  "z": [
   -0.941121825720599,
   0.8683383320394211,
   1.1555159870381917,
   0.21083772975560144,
   -1.5656200818348947,
   -0.18568289758876522,
   -0.749310487331596,
   0.4863619798221951,
   -0.7396171221033099,
   -0.7271749405587847,
   -2.7237717771085808,
   -0.9104469670097723
  ],
  "SA": [
   -0.00010055520128010587,
   0.0
  ],
  "SB": [
   -0.0006233979433185599,
   0.0
  ],
  "SC": [
   -0.0006295415908463861,
   0.0
  ],
  "chi2": [
   10268.300297343432,
   10054,
   0.06611779793156848
  ],
  "pred": {
   "m": [
    4.086776134189844,
    7.694786938526346,
    11.14946136524127
   ],
   "R": [
    [
     0.3333333333333333,
     0.3333333333333333,
     0.3333333333333333
    ],
    [
     0.3333333333333333,
     0.3333333333333333,
     0.3333333333333333
    ],
    [
     0.3333333333333333,
     0.3333333333333333,
     0.3333333333333333
    ]
   ],
   "SA": 0.0,
   "SB": 0.0,
   "SC": 0.0
  }
 },
 "V3": {
  "maxz": 1.7908972908485672,
  "khat": 0.973698787223421,
  "z": [
   -0.46495579616299004,
   -1.7347217536962671,
   -0.7155441868755679,
   0.948725606467549,
   1.7908972908485672,
   0.39519641411582607,
   1.3804053595057821,
   0.7318326993077696,
   1.0739702061891931,
   0.5438943469000104,
   1.2205206603360277,
   -0.5542919200257816
  ],
  "SA": [
   0.025769628333830674,
   0.02561593596888921
  ],
  "SB": [
   0.016578573824661547,
   0.015734257596798317
  ],
  "SC": [
   -0.037383257065962454,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 },
 "V4": {
  "maxz": 1.2517528785183731,
  "khat": 1.6901807141301797,
  "z": [
   0.6883064668920241,
   0.5009025516409685,
   1.0947636613224576,
   0.6108065515350655,
   0.2361167638990341,
   -1.2517528785183731,
   -0.3428684328228615,
   0.12345131391949532,
   -0.13634737389982238,
   0.44367649101710327,
   -0.5675759404571165,
   0.062264422644424715
  ],
  "SA": [
   0.00012602514188275737,
   0.0
  ],
  "SB": [
   -0.0002889405794436195,
   0.0
  ],
  "SC": [
   -0.38791488811638347,
   -0.3879756612839478
  ],
  "chi2": [
   2893.008128506332,
   3024,
   0.9555026246015331
  ],
  "pred": {
   "m": [
    1.927822421600517,
    2.875973101210256,
    4.290447702137413
   ],
   "R": [
    [
     0.591685198392168,
     0.591685198392168,
     0.591685198392168
    ],
    [
     0.591685198392168,
     0.591685198392168,
     0.591685198392168
    ],
    [
     0.591685198392168,
     0.591685198392168,
     0.591685198392168
    ]
   ],
   "SA": 0.0,
   "SB": 0.0,
   "SC": -0.3879756612839478
  }
 },
 "V5": {
  "maxz": 1.770620740182852,
  "khat": 1.5805813124659398,
  "z": [
   0.4046754829650221,
   -0.40519995981363116,
   -0.30917900531391584,
   1.6611752969922577,
   0.7359808630817211,
   1.13031273416479,
   1.770620740182852,
   0.1832807207886401,
   0.7070331160261942,
   1.0074485164375002,
   1.3316972115399799,
   -0.48697186649285734
  ],
  "SA": [
   0.0010507223714674163,
   0.0
  ],
  "SB": [
   0.23467312753518837,
   0.23276843439478284
  ],
  "SC": [
   0.055048892603382825,
   0.057291874367975185
  ],
  "chi2": [
   886.619173128431,
   844,
   0.14997727425868823
  ],
  "chi2_fitted_nm": [
   500175.8237840112,
   775,
   0.0
  ],
  "pred": {
   "m": [
    0.9098395112192454,
    0.7696684929989059,
    1.1167181966536444
   ],
   "R": [
    [
     -0.04908582704278094,
     0.44593988405574986,
     0.47542872636471484
    ],
    [
     0.44593988405574986,
     0.9409655951542809,
     0.9704544374632456
    ],
    [
     0.47542872636471484,
     0.9704544374632456,
     0.9999432797722103
    ]
   ],
   "SA": 0.0,
   "SB": 0.23276843439478284,
   "SC": 0.057291874367975185
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V1_V3_V5_seed3.json <==
{
 "V1": {
  "maxz": 2.236266011168493,
  "khat": 2.003872147871745,
  "z": [
   -0.4729864673903888,
   -1.3889538221198152,
   -0.08875580039409492,
   -0.9458386015554816,
   -1.3406283080354462,
   -0.2836019854248184,
   -2.236266011168493,
   -0.5290250647030041,
   -0.712188573731991,
   -0.03545158625032438,
   -1.1153310580921785,
   0.5584352752828735
  ],
  "SA": [
   -1.3563172076402896e-05,
   0.0
  ],
  "SB": [
   -0.0007812339195188978,
   0.0
  ],
  "SC": [
   0.0010843325104431152,
   0.0
  ],
  "chi2": [
   3039.276907852718,
   2993,
   0.2730278353226934
  ],
  "pred": {
   "m": [
    1.8309138689581321,
    1.9152265225061789,
    4.6456562823664305
   ],
   "R": [
    [
     0.5,
     0.5,
     0.5
    ],
    [
     0.5,
     0.5,
     0.5
    ],
    [
     0.5,
     0.5,
     0.5
    ]
   ],
   "SA": 0.0,
   "SB": 0.0,
   "SC": 0.0
  }
 },
 "V3": {
  "maxz": 2.7422299059913797,
  "khat": 0.9745896120308246,
  "z": [
   0.4590219542941812,
   0.39345957838119494,
   0.040593401152425504,
   -0.19992634673293888,
   0.26289217314924684,
   1.1786843410791776,
   0.7076781295708557,
   1.093880052512446,
   0.6905479619583897,
   -2.7422299059913797,
   -0.7428694773270759,
   -0.2614413252261333
  ],
  "SA": [
   0.02502302470801765,
   0.02561593596888921
  ],
  "SB": [
   0.015224230038441755,
   0.015734257596798317
  ],
  "SC": [
   -0.035285030789991935,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 },
 "V5": {
  "maxz": 1.742595361437774,
  "khat": 1.5791452137493698,
  "z": [
   0.8750189883513918,
   -0.5854587797170362,
   -1.045912689959837,
   1.5795816765622062,
   1.243700118881463,
   0.7118620466875342,
   1.1987758227747332,
   1.174909794503025,
   1.742595361437774,
   0.2653204178374629,
   0.9193193076245398,
   -0.35322319095434646
  ],
  "SA": [
   0.00024960137050555886,
   0.0
  ],
  "SB": [
   0.23428298860112312,
   0.23276843439478284
  ],
  "SC": [
   0.05557733938102604,
   0.057291874367975185
  ],
  "chi2": [
   822.1103443724058,
   845,
   0.707346599711163
  ],
  "chi2_fitted_nm": [
   500860.1328784782,
   780,
   0.0
  ],
  "pred": {
   "m": [
    0.9098395112192454,
    0.7696684929989059,
    1.1167181966536444
   ],
   "R": [
    [
     -0.04908582704278094,
     0.44593988405574986,
     0.47542872636471484
    ],
    [
     0.44593988405574986,
     0.9409655951542809,
     0.9704544374632456
    ],
    [
     0.47542872636471484,
     0.9704544374632456,
     0.9999432797722103
    ]
   ],
   "SA": 0.0,
   "SB": 0.23276843439478284,
   "SC": 0.057291874367975185
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V2_seed2.json <==
{
 "V2": {
  "maxz": 1.5815479948520168,
  "khat": 2.9967767189462893,
  "z": [
   -0.06295432270468526,
   -0.5164990481016971,
   0.4773617782230969,
   1.5815479948520168,
   0.7342921237565555,
   0.43899690807584607,
   1.4451244381795307,
   0.45387201811021577,
   0.5660710623277598,
   1.2655262833856946,
   1.0347501967948587,
   -0.5151533135550279
  ],
  "SA": [
   0.000126772964803179,
   0.0
  ],
  "SB": [
   0.00018827199651777482,
   0.0
  ],
  "SC": [
   -0.0002487805304597982,
   0.0
  ],
  "chi2": [
   12473.52496250115,
   12571,
   0.729774722422994
  ],
  "pred": {
   "m": [
    4.086776134189844,
    7.694786938526346,
    11.14946136524127
   ],
   "R": [
    [
     0.3333333333333333,
     0.3333333333333333,
     0.3333333333333333
    ],
    [
     0.3333333333333333,
     0.3333333333333333,
     0.3333333333333333
    ],
    [
     0.3333333333333333,
     0.3333333333333333,
     0.3333333333333333
    ]
   ],
   "SA": 0.0,
   "SB": 0.0,
   "SC": 0.0
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V2_seed2.log <==
--- V2 (4000000 events) [33 s]
  means obs [ 4.08668  7.69351 11.1512 ] pred [ 4.08678  7.69479 11.14946] z [-0.06 -0.52  0.48]
  R11 R22 R33 R12 R13 R23 obs [0.33417 0.33362 0.33348 0.33387 0.3335  0.33351]
      pred [0.33333 0.33333 0.33333 0.33333 0.33333 0.33333] z [1.58 0.73 0.44 1.45 0.45 0.57]
  SA obs +0.00013 pred +0.00000 z +1.27
  SB obs +0.00019 pred +0.00000 z +1.03
  SC obs -0.00025 pred +0.00000 z -0.52
  khat = 1/mean(R) = 2.9968
  largest |z| over 12 statistics: 1.58
  chi2 against predicted law 12473.5/12571, p = 0.730


==> anc/calc_SHORT/item3/verify/v_mc_V3_seed4.json <==
{
 "V3": {
  "maxz": 2.4692718199174624,
  "khat": 0.9770913519237847,
  "z": [
   -0.11492434095718466,
   0.4259966125845415,
   0.4122072894183889,
   -0.818162044394846,
   -2.2515661634257267,
   -0.7004577324103002,
   -1.3753370109933973,
   -0.7593137497265543,
   -1.781250379765795,
   -0.28171454104289706,
   -1.7733635679798112,
   -2.4692718199174624
  ],
  "SA": [
   0.025561920824383577,
   0.02561593596888921
  ],
  "SB": [
   0.014831677656909736,
   0.015734257596798317
  ],
  "SC": [
   -0.04383245410412756,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V3_seed4.log <==
--- V3 (4000000 events) [10 s]
  means obs [2.98209 4.45006 6.6386 ] pred [2.98228 4.44904 6.63719] z [-0.11  0.43  0.41]
  R11 R22 R33 R12 R13 R23 obs [1.05234 1.03312 1.02322 1.01928 1.00078 1.01194]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.82 -2.25 -0.7  -1.38 -0.76 -1.78]
  SA obs +0.02556 pred +0.02562 z -0.28
  SB obs +0.01483 pred +0.01573 z -1.77
  SC obs -0.04383 pred -0.03384 z -2.47
  khat = 1/mean(R) = 0.9771
  largest |z| over 12 statistics: 2.47


==> anc/calc_SHORT/item3/verify/v_mc_V3_seed5.json <==
{
 "V3": {
  "maxz": 1.7904397020005327,
  "khat": 0.9741152383017408,
  "z": [
   0.9697345061490285,
   0.6789201074091895,
   1.7904397020005327,
   0.9840424848988162,
   0.7774339761838351,
   1.437295597705761,
   1.3422789531008161,
   1.497706511216034,
   1.4461616089580855,
   -1.4708174227630888,
   -0.23740773574671722,
   -0.6525184130131637
  ],
  "SA": [
   0.02532118178649756,
   0.02561593596888921
  ],
  "SB": [
   0.01561522481377442,
   0.015734257596798317
  ],
  "SC": [
   -0.036702522777306366,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V3_seed5.log <==
--- V3 (4000000 events) [10 s]
  means obs [2.9839 4.4506 6.6432] pred [2.98228 4.44904 6.63719] z [0.97 0.68 1.79]
  R11 R22 R33 R12 R13 R23 obs [1.05505 1.03693 1.02571 1.02258 1.0035  1.01565]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.98 0.78 1.44 1.34 1.5  1.45]
  SA obs +0.02532 pred +0.02562 z -1.47
  SB obs +0.01562 pred +0.01573 z -0.24
  SC obs -0.03670 pred -0.03384 z -0.65
  khat = 1/mean(R) = 0.9741
  largest |z| over 12 statistics: 1.79


==> anc/calc_SHORT/item3/verify/v_mc_V3_seed6.json <==
{
 "V3": {
  "maxz": 2.018113158747577,
  "khat": 0.9743927017497874,
  "z": [
   -2.018113158747577,
   -1.6703968549136983,
   -1.59247338672779,
   0.8660433022666965,
   1.6264500961413029,
   0.7377444547456331,
   0.8502179679348124,
   0.5868402163483515,
   1.2002082169657537,
   1.5856776910547443,
   1.0449077650201892,
   -1.2089167442071371
  ],
  "SA": [
   0.025917544219653976,
   0.02561593596888921
  ],
  "SB": [
   0.016211250416129808,
   0.015734257596798317
  ],
  "SC": [
   -0.03906859493211979,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V3_seed6.log <==
--- V3 (4000000 events) [10 s]
  means obs [2.97841 4.44454 6.63114] pred [2.98228 4.44904 6.63719] z [-2.02 -1.67 -1.59]
  R11 R22 R33 R12 R13 R23 obs [1.05486 1.03789 1.02497 1.02202 1.00251 1.01543]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.87 1.63 0.74 0.85 0.59 1.2 ]
  SA obs +0.02592 pred +0.02562 z +1.59
  SB obs +0.01621 pred +0.01573 z +1.04
  SC obs -0.03907 pred -0.03384 z -1.21
  khat = 1/mean(R) = 0.9744
  largest |z| over 12 statistics: 2.02


==> anc/calc_SHORT/item3/verify/v_mc_V3_seed7.json <==
{
 "V3": {
  "maxz": 1.2822983882925034,
  "khat": 0.9758874661314695,
  "z": [
   0.5513034888617347,
   0.4699610932736859,
   0.15381509269698343,
   -0.09490573519275992,
   -0.012212436053208164,
   -0.5659789797634566,
   -0.3934206476991053,
   -0.42604649531865474,
   -0.19666127029606953,
   0.875932969836076,
   0.36588853805872856,
   1.2822983882925034
  ],
  "SA": [
   0.025758578149287947,
   0.02561593596888921
  ],
  "SB": [
   0.01590328596977386,
   0.015734257596798317
  ],
  "SC": [
   -0.028332202829718926,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V3_seed7.log <==
--- V3 (4000000 events) [11 s]
  means obs [2.98347 4.45033 6.63779] pred [2.98228 4.44904 6.63719] z [0.55 0.47 0.15]
  R11 R22 R33 R12 R13 R23 obs [1.05348 1.03593 1.02336 1.02044 1.00123 1.01382]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.09 -0.01 -0.57 -0.39 -0.43 -0.2 ]
  SA obs +0.02576 pred +0.02562 z +0.88
  SB obs +0.01590 pred +0.01573 z +0.37
  SC obs -0.02833 pred -0.03384 z +1.28
  khat = 1/mean(R) = 0.9759
  largest |z| over 12 statistics: 1.28


==> anc/calc_SHORT/item3/verify/v_mc_V3_seed8.json <==
{
 "V3": {
  "maxz": 2.479689396318914,
  "khat": 0.9757910827707448,
  "z": [
   0.10056674662138443,
   0.07290860136566252,
   0.3706115236346268,
   -0.47056263588654385,
   -0.24668526628228576,
   -0.6148128097842515,
   0.1467865778002256,
   0.13749268070688753,
   -0.40761604866540246,
   -2.479689396318914,
   -0.5613658628104412,
   -0.6239075483439857
  ],
  "SA": [
   0.025139810343763447,
   0.02561593596888921
  ],
  "SB": [
   0.015477095581419409,
   0.015734257596798317
  ],
  "SC": [
   -0.036556666437946445,
   -0.033841725560555
  ],
  "pred": {
   "m": [
    2.982281540517666,
    4.449041257461968,
    6.637189033651807
   ],
   "R": [
    [
     1.053625138216229,
     1.0209751911054137,
     1.0017833841198815
    ],
    [
     1.0209751911054137,
     1.0359460051178015,
     1.014060092327946
    ],
    [
     1.0017833841198815,
     1.014060092327946,
     1.0240953321258783
    ]
   ],
   "SA": 0.02561593596888921,
   "SB": 0.015734257596798317,
   "SC": -0.033841725560555
  }
 }
}

==> anc/calc_SHORT/item3/verify/v_mc_V3_seed8.log <==
--- V3 (4000000 events) [10 s]
  means obs [2.98246 4.44923 6.63842] pred [2.98228 4.44904 6.63719] z [0.1  0.07 0.37]
  R11 R22 R33 R12 R13 R23 obs [1.053   1.03567 1.02347 1.02114 1.00192 1.01366]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.47 -0.25 -0.61  0.15  0.14 -0.41]
  SA obs +0.02514 pred +0.02562 z -2.48
  SB obs +0.01548 pred +0.01573 z -0.56
  SC obs -0.03656 pred -0.03384 z -0.62
  khat = 1/mean(R) = 0.9758
  largest |z| over 12 statistics: 2.48


==> anc/calc_SHORT/item3/verify/v_mc_seed1.log <==
--- V1 (2000000 events) [6 s]
  means obs [1.82986 1.91495 4.64398] pred [1.83091 1.91523 4.64566] z [-0.94 -0.2  -0.71]
  R11 R22 R33 R12 R13 R23 obs [0.5003  0.49927 0.49993 0.4989  0.49969 0.49919]
      pred [0.5 0.5 0.5 0.5 0.5 0.5] z [ 0.23 -0.57 -0.07 -1.13 -0.33 -0.89]
  SA obs +0.00058 pred +0.00000 z +1.60
  SB obs -0.00065 pred +0.00000 z -0.96
  SC obs +0.00087 pred +0.00000 z +0.48
  khat = 1/mean(R) = 2.0018
  largest |z| over 12 statistics: 1.60
  chi2 against predicted law 2992.0/2992, p = 0.497
--- V2 (2000000 events) [13 s]
  means obs [ 4.08495  7.69761 11.15468] pred [ 4.08678  7.69479 11.14946] z [-0.94  0.87  1.16]
  R11 R22 R33 R12 R13 R23 obs [0.33348 0.33249 0.33323 0.33294 0.33358 0.33297]
      pred [0.33333 0.33333 0.33333 0.33333 0.33333 0.33333] z [ 0.21 -1.57 -0.19 -0.75  0.49 -0.74]
  SA obs -0.00010 pred +0.00000 z -0.73
  SB obs -0.00062 pred +0.00000 z -2.72
  SC obs -0.00063 pred +0.00000 z -0.91
  khat = 1/mean(R) = 3.0020
  largest |z| over 12 statistics: 2.72
  chi2 against predicted law 10268.3/10054, p = 0.066
--- V3 (2000000 events) [4 s]
  means obs [2.98118 4.44304 6.63367] pred [2.98228 4.44904 6.63719] z [-0.46 -1.73 -0.72]
  R11 R22 R33 R12 R13 R23 obs [1.05558 1.03932 1.02479 1.02338 1.00307 1.01592]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [0.95 1.79 0.4  1.38 0.73 1.07]
  SA obs +0.02577 pred +0.02562 z +0.54
  SB obs +0.01658 pred +0.01573 z +1.22
  SC obs -0.03738 pred -0.03384 z -0.55
  khat = 1/mean(R) = 0.9737
  largest |z| over 12 statistics: 1.79
--- V4 (2000000 events) [1 s]
  means obs [1.9288  2.877   4.29341] pred [1.92782 2.87597 4.29045] z [0.69 0.5  1.09]
  R11 R22 R33 R12 R13 R23 obs [0.59242 0.59192 0.5908  0.59139 0.59178 0.59159]
      pred [0.59169 0.59169 0.59169 0.59169 0.59169 0.59169] z [ 0.61  0.24 -1.25 -0.34  0.12 -0.14]
  SA obs +0.00013 pred +0.00000 z +0.44
  SB obs -0.00029 pred +0.00000 z -0.57
  SC obs -0.38791 pred -0.38798 z +0.06
  khat = 1/mean(R) = 1.6902
  largest |z| over 12 statistics: 1.25
  chi2 against predicted law 2893.0/3024, p = 0.956
--- V5 (2000000 events) [2 s]
  means obs [0.91011 0.76939 1.11635] pred [0.90984 0.76967 1.11672] z [ 0.4  -0.41 -0.31]
  R11 R22 R33 R12 R13 R23 obs [-0.04672  0.94331  1.00302  0.44871  0.4757   0.97205]
      pred [-0.04909  0.94097  0.99994  0.44594  0.47543  0.97045] z [1.66 0.74 1.13 1.77 0.18 0.71]
  SA obs +0.00105 pred +0.00000 z +1.01
  SB obs +0.23467 pred +0.23277 z +1.33
  SC obs +0.05505 pred +0.05729 z -0.49
  khat = 1/mean(R) = 1.5806
  largest |z| over 12 statistics: 1.77
  chi2 against predicted law 886.6/844, p = 0.150
  chi2 against the moment-fitted Eq. (nm) (k_fit=1.5806): 500175.8/775, p = 0

real	0m27.494s
user	0m26.321s
sys	0m1.171s


==> anc/calc_SHORT/item3/verify/v_mc_seed3.log <==
--- V1 (2000000 events) [7 s]
  means obs [1.83029 1.91345 4.6454 ] pred [1.83091 1.91523 4.64566] z [-0.47 -1.39 -0.09]
  R11 R22 R33 R12 R13 R23 obs [0.49888 0.49846 0.49974 0.49817 0.49956 0.49939]
      pred [0.5 0.5 0.5 0.5 0.5 0.5] z [-0.95 -1.34 -0.28 -2.24 -0.53 -0.71]
  SA obs -0.00001 pred +0.00000 z -0.04
  SB obs -0.00078 pred +0.00000 z -1.12
  SC obs +0.00108 pred +0.00000 z +0.56
  khat = 1/mean(R) = 2.0039
  largest |z| over 12 statistics: 2.24
  chi2 against predicted law 3039.3/2993, p = 0.273
--- V3 (2000000 events) [4 s]
  means obs [2.98358 4.45059 6.63742] pred [2.98228 4.44904 6.63719] z [0.46 0.39 0.04]
  R11 R22 R33 R12 R13 R23 obs [1.05326 1.03643 1.02606 1.02211 1.00341 1.01516]
      pred [1.05363 1.03595 1.0241  1.02098 1.00178 1.01406] z [-0.2   0.26  1.18  0.71  1.09  0.69]
  SA obs +0.02502 pred +0.02562 z -2.74
  SB obs +0.01522 pred +0.01573 z -0.74
  SC obs -0.03529 pred -0.03384 z -0.26
  khat = 1/mean(R) = 0.9746
  largest |z| over 12 statistics: 2.74
--- V5 (2000000 events) [2 s]
  means obs [0.91039 0.76917 1.11568] pred [0.90984 0.76967 1.11672] z [ 0.88 -0.59 -1.05]
  R11 R22 R33 R12 R13 R23 obs [-0.0467   0.94498  1.00186  0.44783  0.47694  0.97462]
      pred [-0.04909  0.94097  0.99994  0.44594  0.47543  0.97045] z [1.58 1.24 0.71 1.2  1.17 1.74]
  SA obs +0.00025 pred +0.00000 z +0.27
  SB obs +0.23428 pred +0.23277 z +0.92
  SC obs +0.05558 pred +0.05729 z -0.35
  khat = 1/mean(R) = 1.5791
  largest |z| over 12 statistics: 1.74
  chi2 against predicted law 822.1/845, p = 0.707
  chi2 against the moment-fitted Eq. (nm) (k_fit=1.5791): 500860.1/780, p = 0


==> anc/calc_SHORT/item3/verify/v_mutation.log <==
--- plain k=1 Sec8 vs true (2000000 events) 
  means obs [2.43305 3.6297  5.41804] pred [2.43602 3.63412 5.42147] z [-1.52 -1.72 -0.84]
  R11 R22 R33 R12 R13 R23 obs [1.00148 0.99995 1.00005 1.00012 1.00058 1.00022]
      pred [1. 1. 1. 1. 1. 1.] z [ 0.8  -0.03  0.03  0.07  0.37  0.13]
  SA obs +0.00019 pred +0.00000 z +0.65
  SB obs -0.00041 pred +0.00000 z -0.58
  SC obs +0.00194 pred +0.00000 z +0.32
  khat = 1/mean(R) = 0.9996
  largest |z| over 12 statistics: 1.72
  chi2 against predicted law 6773.8/6783, p = 0.529
--- plain k=1 Sec8 vs shape x1.05 (2000000 events) 
  means obs [2.43305 3.6297  5.41804] pred [2.43602 3.63412 5.42147] z [-1.52 -1.72 -0.84]
  R11 R22 R33 R12 R13 R23 obs [1.00148 0.99995 1.00005 1.00012 1.00058 1.00022]
      pred [0.95238 0.95238 0.95238 0.95238 0.95238 0.95238] z [26.51 25.59 27.73 29.62 30.79 28.69]
  SA obs +0.00019 pred +0.00000 z +0.65
  SB obs -0.00041 pred +0.00000 z -0.58
  SC obs +0.00194 pred +0.00000 z +0.32
  khat = 1/mean(R) = 0.9996
  largest |z| over 12 statistics: 30.79
  chi2 against predicted law 8940.2/6637, p = 0.000
--- plain k=1 Sec8 vs means x1.01 (2000000 events) 
  means obs [2.43305 3.6297  5.41804] pred [2.46038 3.67046 5.47569] z [-13.98 -15.89 -14.1 ]
  R11 R22 R33 R12 R13 R23 obs [1.00148 0.99995 1.00005 1.00012 1.00058 1.00022]
      pred [1. 1. 1. 1. 1. 1.] z [ 0.8  -0.03  0.03  0.07  0.37  0.13]
  SA obs +0.00019 pred +0.00000 z +0.65
  SB obs -0.00041 pred +0.00000 z -0.58
  SC obs +0.00194 pred +0.00000 z +0.32
  khat = 1/mean(R) = 0.9996
  largest |z| over 12 statistics: 15.89
  chi2 against predicted law 6980.7/6879, p = 0.193
--- V1 vs true (2000000 events) 
  means obs [1.83011 1.91491 4.64706] pred [1.83091 1.91523 4.64566] z [-0.64 -0.22  0.52]
  R11 R22 R33 R12 R13 R23 obs [0.50044 0.50189 0.50115 0.50043 0.50027 0.50119]
      pred [0.5 0.5 0.5 0.5 0.5 0.5] z [0.37 1.59 1.3  0.45 0.3  1.5 ]
  SA obs +0.00053 pred +0.00000 z +1.57
  SB obs +0.00055 pred +0.00000 z +0.80
  SC obs -0.00047 pred +0.00000 z -0.30
  khat = 1/mean(R) = 1.9964
  largest |z| over 12 statistics: 1.59
  chi2 against predicted law 3001.1/2991, p = 0.444
--- V1 vs shape x1.05 (2000000 events) 
  means obs [1.83011 1.91491 4.64706] pred [1.83091 1.91523 4.64566] z [-0.64 -0.22  0.52]
  R11 R22 R33 R12 R13 R23 obs [0.50044 0.50189 0.50115 0.50043 0.50027 0.50119]
      pred [0.47619 0.47619 0.47619 0.47619 0.47619 0.47619] z [20.42 21.69 28.08 25.06 27.46 31.56]
  SA obs +0.00053 pred +0.00000 z +1.57
  SB obs +0.00055 pred +0.00000 z +0.80
  SC obs -0.00047 pred +0.00000 z -0.30
  khat = 1/mean(R) = 1.9964
  largest |z| over 12 statistics: 31.56
  chi2 against predicted law 4588.9/2913, p = 0.000
--- V1 vs means x1.01 (2000000 events) 
  means obs [1.83011 1.91491 4.64706] pred [1.84922 1.93438 4.69211] z [-15.22 -13.53 -16.5 ]
  R11 R22 R33 R12 R13 R23 obs [0.50044 0.50189 0.50115 0.50043 0.50027 0.50119]
      pred [0.5 0.5 0.5 0.5 0.5 0.5] z [0.37 1.59 1.3  0.45 0.3  1.5 ]
  SA obs +0.00053 pred +0.00000 z +1.57
  SB obs +0.00055 pred +0.00000 z +0.80
  SC obs -0.00047 pred +0.00000 z -0.30
  khat = 1/mean(R) = 1.9964
  largest |z| over 12 statistics: 16.50
  chi2 against predicted law 3268.0/3028, p = 0.001


==> anc/calc_SHORT/item3/verify/v_mutation.py <==
#!/usr/bin/env python3
"""Mutation test of the criteria used in v_mc.py: an event-by-event cascade sample (plain births, k = 1,
Sec. 8 cuts, births on (0, 7); and variant V1 of v_mc.py) tested against deliberately wrong predictions:
shape x 1.05, all means x 1.01.  Reports the largest |z| over the 12 moment statistics and the chi-square p."""
import numpy as np
import v_mc
from v_mc import simulate, report, nm_pred, nm_logpmf3
from vlib import smeared_means
from scipy.integrate import quad
from scipy.stats import norm

rng = np.random.default_rng([4242, 1])
NEV = 2000000


def sample_plain():
    edges = np.array([4.0, 5.0, 6.0, 7.0]); out = []
    for c0 in range(0, NEV, 250000):
        n = 250000
        counts = [np.zeros(n, np.int64) for _ in range(3)]
        def h(idx, y, rng, counts=counts):
            j = np.searchsorted(edges, y, side='right') - 1
            for jj in range(3):
                counts[jj][idx[j == jj]] += 1
        simulate(n, 1, lambda p: p/0.4, 0.4*7.0, rng, h)
        out.append(np.stack(counts))
    return np.concatenate(out, 1), 1.0, smeared_means(edges, 0.4, 0.0)


def sample_V1():
    k = 2; a0, a1 = 0.3, 0.02
    Lam = lambda y: a0*y + a1*y*y
    lam_inv = lambda p: (-a0 + np.sqrt(a0*a0 + 4*a1*p))/(2*a1)
    Ymax = 8.0; edges = np.array([2.0, 3.0, 4.0, 5.0]); effw = np.array([0.90, 0.55, 0.75]); sig = lambda y: 0.1 + 0.08*y
    out = []
    for c0 in range(0, NEV, 250000):
        n = 250000
        counts = [np.zeros(n, np.int64) for _ in range(3)]
        def h(idx, y, rng, counts=counts):
            z = y + sig(y)*rng.standard_normal(y.size)
            j = np.searchsorted(edges, z, side='right') - 1
            u = rng.random(y.size)
            for jj in range(3):
                counts[jj][idx[(j == jj) & (u < effw[jj])]] += 1
        simulate(n, k, lam_inv, Lam(Ymax), rng, h)
        out.append(np.stack(counts))
    lam = np.array([effw[j]*quad(lambda y: k*(a0 + 2*a1*y)*np.exp(Lam(y))*(norm.cdf((edges[j+1]-y)/sig(y)) - norm.cdf((edges[j]-y)/sig(y))),
                                 0, Ymax, points=list(edges), limit=500, epsrel=1e-12)[0] for j in range(3)])
    return np.concatenate(out, 1), 2.0, lam


for name, fn in [('plain k=1 Sec8', sample_plain), ('V1', sample_V1)]:
    n, k, lam = fn()
    for tag, kk, ll in [('true', k, lam), ('shape x1.05', 1.05*k, lam), ('means x1.01', k, 1.01*lam)]:
        report(f'{name} vs {tag}', n, nm_pred(ll, kk), lambda c, ll=ll, kk=kk: nm_logpmf3(c, ll, kk))


==> anc/calc_SHORT/item3/verify/v_nullsd.json <==
{
 "Sec8 k=1": {
  "lam": [
   2.436023674535535,
   3.6341202817109544,
   5.421470390455449
  ],
  "k": 1.0,
  "sd": [
   0.00036613584806344913,
   0.0010465671437233151,
   0.007671618468092838,
   0.002259157484045495
  ],
  "mean": [
   -2.687099033299556e-05,
   6.660447524431179e-05,
   0.00012197161708200645,
   0.9999954932990563
  ],
  "nrep": 100,
  "nev": 1000000
 },
 "Sec8 k=3": {
  "lam": [
   7.308071023606605,
   10.902360845132863,
   16.264411171366348
  ],
  "k": 3.0,
  "sd": [
   0.00012146164678789696,
   0.0002588108020718149,
   0.0009310596972600418,
   0.0005849575692472248
  ],
  "mean": [
   3.94568344852686e-06,
   -1.8486250765276103e-05,
   -5.36860075798452e-05,
   0.3333107504967585
  ],
  "nrep": 100,
  "nev": 1000000
 },
 "Table1": {
  "lam": [
   2.0,
   2.0,
   2.0
  ],
  "k": 3.0,
  "sd": [
   0.0005798417817243436,
   0.0009765006958703856,
   0.0017100663460850967,
   0.0009221366390986887
  ],
  "mean": [
   -4.437238718278946e-06,
   7.58226394547179e-05,
   -0.000106484828018551,
   0.3333772657544181
  ],
  "nrep": 100,
  "nev": 1000000
 },
 "y0=0 s=0 k=1": {
  "lam": [
   0.49182469764127035,
   0.7337162308511973,
   1.0945759942440805
  ],
  "k": 1.0,
  "sd": [
   0.0020475850102143925,
   0.003604374358531562,
   0.01227270459336574,
   0.002944310816687864
  ],
  "mean": [
   -3.5032330801014754e-05,
   0.0002790462620066314,
   0.0021323495833236823,
   1.000317914931499
  ],
  "nrep": 100,
  "nev": 1000000
 },
 "y0=0 s=0.5 k=1": {
  "lam": [
   0.43258964316742476,
   0.7469500322925601,
   1.1166865263983992
  ],
  "k": 1.0,
  "sd": [
   0.0020080245772725242,
   0.003146048043970073,
   0.014974651119642421,
   0.0032592739647789824
  ],
  "mean": [
   -0.0001203210099558516,
   0.00029346609381518564,
   0.00010520461894315807,
   1.000054402611381
  ],
  "nrep": 100,
  "nev": 1000000
 },
 "y0=0 s=0 k=3": {
  "lam": [
   1.475474092923811,
   2.201148692553592,
   3.283727982732241
  ],
  "k": 3.0,
  "sd": [
   0.0005764392595554683,
   0.0007509505300212208,
   0.0016033045582462397,
   0.000813595242302583
  ],
  "mean": [
   2.4364086232008807e-05,
   -4.1102942349182106e-05,
   -0.00014999954339397183,
   0.333336989630658
  ],
  "nrep": 100,
  "nev": 1000000
 },
 "y0=1 s=0.5 k=1": {
  "lam": [
   0.7469500322925601,
   1.1166865263983992,
   1.6659025829122016
  ],
  "k": 1.0,
  "sd": [
   0.0012877549752480955,
   0.0022630177053902098,
   0.012324692040254064,
   0.002299596869890898
  ],
  "mean": [
   0.00010030321908338858,
   -0.0004799103880214417,
   0.00028650692084013674,
   1.0000661206250503
  ],
  "nrep": 100,
  "nev": 1000000
 },
 "y0=1 s=1 k=1": {
  "lam": [
   0.7696655150813975,
   1.1828914090078362,
   1.768780790637253
  ],
  "k": 1.0,
  "sd": [
   0.0013541916835590438,
   0.002153289998864561,
   0.011509615236988253,
   0.0029097168360205103
  ],
  "mean": [
   -2.0274731247997836e-05,
   -0.00013222871442706508,
   -0.0004879618359778131,
   1.0000054828350924
  ],
  "nrep": 100,
  "nev": 1000000
 }
}

==> anc/calc_SHORT/item3/verify/v_nullsd.log <==
Sec8 k=1         lam=[2.436  3.6341 5.4215]  sd(SA,SB,SC,1/khat) = 0.00037 0.00105 0.00767 0.00226   mean = -0.00003 +0.00007 +0.00012 1.00000 (1/k=1.00000)
Sec8 k=3         lam=[ 7.3081 10.9024 16.2644]  sd(SA,SB,SC,1/khat) = 0.00012 0.00026 0.00093 0.00058   mean = +0.00000 -0.00002 -0.00005 0.33331 (1/k=0.33333)
Table1           lam=[2. 2. 2.]  sd(SA,SB,SC,1/khat) = 0.00058 0.00098 0.00171 0.00092   mean = -0.00000 +0.00008 -0.00011 0.33338 (1/k=0.33333)
y0=0 s=0 k=1     lam=[0.4918 0.7337 1.0946]  sd(SA,SB,SC,1/khat) = 0.00205 0.00360 0.01227 0.00294   mean = -0.00004 +0.00028 +0.00213 1.00032 (1/k=1.00000)
y0=0 s=0.5 k=1   lam=[0.4326 0.747  1.1167]  sd(SA,SB,SC,1/khat) = 0.00201 0.00315 0.01497 0.00326   mean = -0.00012 +0.00029 +0.00011 1.00005 (1/k=1.00000)
y0=0 s=0 k=3     lam=[1.4755 2.2011 3.2837]  sd(SA,SB,SC,1/khat) = 0.00058 0.00075 0.00160 0.00081   mean = +0.00002 -0.00004 -0.00015 0.33334 (1/k=0.33333)
y0=1 s=0.5 k=1   lam=[0.747  1.1167 1.6659]  sd(SA,SB,SC,1/khat) = 0.00129 0.00226 0.01232 0.00230   mean = +0.00010 -0.00048 +0.00029 1.00007 (1/k=1.00000)
y0=1 s=1 k=1     lam=[0.7697 1.1829 1.7688]  sd(SA,SB,SC,1/khat) = 0.00135 0.00215 0.01151 0.00291   mean = -0.00002 -0.00013 -0.00049 1.00001 (1/k=1.00000)

real	1m27.543s
user	1m22.326s
sys	0m5.205s


==> anc/calc_SHORT/item3/verify/v_nullsd.py <==
#!/usr/bin/env python3
"""Null standard deviations at 1e6 events of SA, SB, SC and 1/khat (= mean of the six R_jl) under Eq. (nm),
by direct draws of the Gamma-mixed Poisson form (which item 3 (a) shows equals the cascade law).
100 replicas per configuration (relative uncertainty of an sd about 7 percent).
Configurations: Sec. 8 cuts k = 1 and 3, Table 1 (k = 3, means 2), unit windows from y0 = 0 at k = 1 with
the birth means unsmeared and smeared by sigma = 0.5 (null laws for the item (c) z values), and y0 = 1,
sigma = 0.5 and 1 at k = 1."""
import numpy as np, json, sys
from vlib import smeared_means, stats_from_sample

D = 0.4
NEV = 10**6
NREP = int(sys.argv[1]) if len(sys.argv) > 1 else 100
CONF = {
    'Sec8 k=1': (1.0, smeared_means(4 + np.arange(4.0), D, 0.0)),
    'Sec8 k=3': (3.0, 3*smeared_means(4 + np.arange(4.0), D, 0.0)),
    'Table1': (3.0, np.array([2.0, 2.0, 2.0])),
    'y0=0 s=0 k=1': (1.0, smeared_means(np.arange(4.0), D, 0.0)),
    'y0=0 s=0.5 k=1': (1.0, smeared_means(np.arange(4.0), D, 0.5)),
    'y0=0 s=0 k=3': (3.0, 3*smeared_means(np.arange(4.0), D, 0.0)),
    'y0=1 s=0.5 k=1': (1.0, smeared_means(1 + np.arange(4.0), D, 0.5)),
    'y0=1 s=1 k=1': (1.0, smeared_means(1 + np.arange(4.0), D, 1.0)),
}
res = {}
for ci, (name, (k, lam)) in enumerate(CONF.items()):
    rng = np.random.default_rng([20260922, ci])
    vals = []
    for r in range(NREP):
        w = rng.gamma(k, 1.0/k, size=NEV)
        n = [rng.poisson(l*w) for l in lam]
        m, R, SA, SB, SC = stats_from_sample(*n)
        invk = (R[0, 0] + R[1, 1] + R[2, 2] + R[0, 1] + R[0, 2] + R[1, 2])/6
        vals.append([SA, SB, SC, invk])
    v = np.array(vals)
    sd = v.std(0, ddof=1); mu = v.mean(0)
    print(f"{name:16s} lam={np.array2string(lam, precision=4)}  sd(SA,SB,SC,1/khat) = {sd[0]:.5f} {sd[1]:.5f} {sd[2]:.5f} {sd[3]:.5f}"
          f"   mean = {mu[0]:+.5f} {mu[1]:+.5f} {mu[2]:+.5f} {mu[3]:.5f} (1/k={1/k:.5f})")
    res[name] = dict(lam=lam.tolist(), k=k, sd=sd.tolist(), mean=mu.tolist(), nrep=NREP, nev=NEV)
json.dump(res, open('v_nullsd.json', 'w'), indent=1)


==> anc/calc_SHORT/item3/verify/v_nullsd_if.log <==
Sec8 k=1         delta-method sd at 1e6: SA 0.00042+-0.00000  SB 0.00104+-0.00000  1/khat 0.00220+-0.00000  SC 0.00856+-0.00013
Sec8 k=3         delta-method sd at 1e6: SA 0.00011+-0.00000  SB 0.00028+-0.00000  1/khat 0.00060+-0.00000  SC 0.00091+-0.00001
Table1           delta-method sd at 1e6: SA 0.00058+-0.00000  SB 0.00091+-0.00000  1/khat 0.00082+-0.00000  SC 0.00160+-0.00001
y0=0 s=0 k=1     delta-method sd at 1e6: SA 0.00208+-0.00000  SB 0.00314+-0.00000  1/khat 0.00299+-0.00001  SC 0.01389+-0.00012
y0=0 s=0.5 k=1   delta-method sd at 1e6: SA 0.00222+-0.00000  SB 0.00326+-0.00000  1/khat 0.00304+-0.00000  SC 0.01414+-0.00014
y0=0 s=0 k=3     delta-method sd at 1e6: SA 0.00057+-0.00000  SB 0.00086+-0.00000  1/khat 0.00081+-0.00000  SC 0.00153+-0.00001


==> anc/calc_SHORT/item3/verify/v_nullsd_if.py <==
#!/usr/bin/env python3
"""Asymptotic null sd at 1e6 events of SA, SB (and 1/khat) by the influence function (delta method):
sd = sqrt(Var[psi(x)]/N), psi evaluated at the true NM parameters, Var[psi] estimated from 2e7 draws
(in 20 blocks of 1e6, block-to-block spread gives its uncertainty).  Settles the replica-based sd."""
import numpy as np
from vlib import smeared_means

D = 0.4
CONF = {
    'Sec8 k=1': (1.0, smeared_means(4 + np.arange(4.0), D, 0.0)),
    'Sec8 k=3': (3.0, 3*smeared_means(4 + np.arange(4.0), D, 0.0)),
    'Table1': (3.0, np.array([2.0, 2.0, 2.0])),
    'y0=0 s=0 k=1': (1.0, smeared_means(np.arange(4.0), D, 0.0)),
    'y0=0 s=0.5 k=1': (1.0, smeared_means(np.arange(4.0), D, 0.5)),
    'y0=0 s=0 k=3': (3.0, 3*smeared_means(np.arange(4.0), D, 0.0)),
}
pairs = [(0, 0), (1, 1), (2, 2), (0, 1), (0, 2), (1, 2)]
for ci, (name, (k, lam)) in enumerate(CONF.items()):
    rng = np.random.default_rng([777, ci])
    m = lam
    C = np.outer(lam, lam)/k + np.diag(lam)
    blocks = []
    for b in range(20):
        w = rng.gamma(k, 1.0/k, size=10**6)
        x = np.stack([rng.poisson(l*w) for l in lam]).astype(float)
        d = x - m[:, None]
        IFR = {}
        for (j, l) in pairs:
            IFC = d[j]*d[l] - C[j, l]
            if j == l:
                # R_jj = (V_j - m_j)/m_j^2
                IFR[(j, l)] = (IFC - d[j])/m[j]**2 - 2*(C[j, j] - m[j])/m[j]**3*d[j]
            else:
                IFR[(j, l)] = IFC/(m[j]*m[l]) - C[j, l]/(m[j]*m[l])*(d[j]/m[j] + d[l]/m[l])
        psiA = (IFR[(0, 0)] + IFR[(1, 1)] + IFR[(2, 2)])/3 - (IFR[(0, 1)] + IFR[(0, 2)] + IFR[(1, 2)])/3
        psiB = 0.5*(IFR[(0, 1)] + IFR[(1, 2)]) - IFR[(0, 2)]
        psiK = sum(IFR[p] for p in pairs)/6
        # SC = [mu111 - 2 C12 C23/m2]/(m1 m2 m3); at the null mu111 = 2 lam1 lam2 lam3/k^2 and SC = 0
        mu111 = 2*lam.prod()/k**2
        IFmu = d[0]*d[1]*d[2] - mu111 - C[1, 2]*d[0] - C[0, 2]*d[1] - C[0, 1]*d[2]
        IF12 = d[0]*d[1] - C[0, 1]; IF23 = d[1]*d[2] - C[1, 2]
        num = mu111 - 2*C[0, 1]*C[1, 2]/m[1]
        IFnum = IFmu - 2*(IF12*C[1, 2] + C[0, 1]*IF23)/m[1] + 2*C[0, 1]*C[1, 2]/m[1]**2*d[1]
        psiC = IFnum/m.prod() - num/m.prod()*(d[0]/m[0] + d[1]/m[1] + d[2]/m[2])
        blocks.append([psiA.var(), psiB.var(), psiK.var(), psiC.var()])
    bl = np.array(blocks)
    v = bl.mean(0); ev = bl.std(0, ddof=1)/np.sqrt(len(bl))
    sd = np.sqrt(v/1e6); esd = 0.5*ev/v*sd
    print(f"{name:16s} delta-method sd at 1e6: SA {sd[0]:.5f}+-{esd[0]:.5f}  SB {sd[1]:.5f}+-{esd[1]:.5f}  1/khat {sd[2]:.5f}+-{esd[2]:.5f}  SC {sd[3]:.5f}+-{esd[3]:.5f}")


==> anc/calc_SHORT/item3/verify/v_proof.log <==
== 1. Janossy densities, n = 0..8 ==
n=0: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=1: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=2: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=3: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=4: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=5: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=6: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=7: log(path likelihood) - log(Cox mixture) simplifies to: 0
n=8: log(path likelihood) - log(Cox mixture) simplifies to: 0
== 1b. general n (symbolic) ==
telescoping identity checked for n = 0..6 (and it is linear in the L_i, so it holds for all n by induction: the step n -> n+1 adds (k+n+1)(L_{n+2}-L_{n+1}) to both sides)
induction step residual: 0
k^n E[W^n e^{-kW(E-1)}] * e^{-kW}-absorbed form: E**(-k - n)*gamma(k + n)/gamma(k)  (should be Gamma(k+n)/Gamma(k) E^{-(k+n)})
residual: 0
== 2. Cox PGF = NM PGF ==
Cox PGF E[exp(-W x)] = (k/(k + x))**k
NM base a0/(1-sum a_j u_j) - 1/(1+x/k): 0
Cox PGF - (1+x/k)^(-k): 0
== 3. XS6 nesting at k=1 ==
F1 - Cox PGF (k=1): 0
max |F1 - Cox| at 20 random points: 2.220446049250313e-16
== 4. time change ==
ds/dy = exp(Lambda(y))*Derivative(Lambda(y), y)  ; intensity W k Delta e^Lambda dy = W k ds  -> rate k W per unit s; kW ~ Gamma(k,1)


==> anc/calc_SHORT/item3/verify/v_proof.py <==
#!/usr/bin/env python3
"""Independent computer-algebra check of the Cox (Gamma-mixed Poisson) representation of the births
of the linear pure-birth cascade from k dipoles at rate Delta(y), Lambda(y) = int_0^y Delta.

1. Janossy density of the births on [0,T] computed from the Markov path likelihood equals the
   Gamma mixture of Poisson Janossy densities with intensity W k Delta(y) e^{Lambda(y)}, n = 0..8,
   Lambda an undefined function, k a positive symbol.  Also the general-n identity with n symbolic.
2. Cox probability generating function of any number of disjoint windows equals the NM PGF of
   Eq. (nm) with a_j = lam_j/(k+Lambda_tot).
3. The XS6 nesting F_j = F_{j+1} g(tau_j, u_j F_{j+1}), F_4 = 1, at k = 1 from the origin equals the
   Cox PGF with lam_j = e^{Delta y_j} - e^{Delta y_{j-1}}.
4. The time change s = e^{Lambda(y)} - 1 maps the intensity to a constant rate k W per unit s.
"""
import sympy as sp

k = sp.symbols('k', positive=True)
W = sp.symbols('W', positive=True)
T = sp.symbols('T', positive=True)
Lam = sp.Function('Lambda')
Dl = sp.Function('Delta')

print("== 1. Janossy densities, n = 0..8 ==")
for n in range(0, 9):
    t = sp.symbols('t1:%d' % (n+1), positive=True) if n > 0 else ()
    pts = [sp.Integer(0)] + list(t) + [T]
    L = [Lam(p) if p != 0 else sp.Integer(0) for p in pts]      # Lambda(0) = 0
    # path likelihood: i-th birth (i=1..n) at rate Delta(t_i)(k+i-1); survival exp(-(k+i)[L_{i+1}-L_i])
    lik = sp.Integer(1)
    for i in range(1, n+1):
        lik *= Dl(t[i-1])*(k+i-1)
    expo = sum((k+i)*(L[i+1]-L[i]) for i in range(0, n+1))
    lik *= sp.exp(-expo)
    # Cox: Janossy density given W, integrated against Gamma(k, rate k)
    E = sp.exp(Lam(T))
    cond = (W*k)**n*sp.Mul(*[Dl(ti)*sp.exp(Lam(ti)) for ti in t])*sp.exp(-W*k*(E-1))
    gam = k**k*W**(k-1)*sp.exp(-k*W)/sp.gamma(k)
    cox = sp.integrate(cond*gam, (W, 0, sp.oo), conds='none')
    res = sp.simplify(sp.expand_log(sp.log(lik) - sp.log(cox), force=True))
    res = sp.simplify(sp.gammasimp(res))
    print(f"n={n}: log(path likelihood) - log(Cox mixture) simplifies to: {res}")

print("== 1b. general n (symbolic) ==")
n = sp.symbols('n', integer=True, nonnegative=True)
i = sp.symbols('i', integer=True)
# telescoping: sum_{i=0}^{n} (k+i)(L_{i+1}-L_i) with L_0=0 equals (k+n) L_{n+1} - sum_{i=1}^{n} L_i
Lseq = sp.IndexedBase('L')
lhs = sp.Sum((k+i)*(Lseq[i+1]-Lseq[i]), (i, 0, n))
for nn in range(0, 7):
    l = lhs.subs(n, nn).doit().subs(Lseq[0], 0)
    r = (k+nn)*Lseq[nn+1] - sum(Lseq[j] for j in range(1, nn+1))
    assert sp.expand(l - r) == 0
print("telescoping identity checked for n = 0..6 (and it is linear in the L_i, so it holds for all n by induction:"
      " the step n -> n+1 adds (k+n+1)(L_{n+2}-L_{n+1}) to both sides)")
step = (k+n)*Lseq[n+1] - sp.Sum(Lseq[i], (i, 1, n)) + (k+n+1)*(Lseq[n+2]-Lseq[n+1])
target = (k+n+1)*Lseq[n+2] - sp.Sum(Lseq[i], (i, 1, n+1))
print("induction step residual:", sp.simplify(sp.expand((step - target).subs(sp.Sum(Lseq[i], (i, 1, n+1)), sp.Sum(Lseq[i], (i, 1, n)) + Lseq[n+1]))))
E = sp.symbols('E', positive=True)
gint = sp.integrate(k**k*W**(k+n-1)*sp.exp(-k*W*E)/sp.gamma(k), (W, 0, sp.oo), conds='none')*k**n
print("k^n E[W^n e^{-kW(E-1)}] * e^{-kW}-absorbed form:", sp.simplify(gint), " (should be Gamma(k+n)/Gamma(k) E^{-(k+n)})")
print("residual:", sp.simplify(sp.gammasimp(gint - sp.gamma(k+n)/sp.gamma(k)*E**(-(k+n)))))

print("== 2. Cox PGF = NM PGF ==")
l1, l2, l3, l4, u1, u2, u3, u4 = sp.symbols('l1 l2 l3 l4 u1 u2 u3 u4', positive=True)
lam = [l1, l2, l3, l4]; u = [u1, u2, u3, u4]
x = sp.symbols('x', positive=True)   # x = sum_j lam_j (1-u_j) >= 0
coxpgf = sp.integrate(sp.exp(-W*x)*k**k*W**(k-1)*sp.exp(-k*W)/sp.gamma(k), (W, 0, sp.oo), conds='none')
print("Cox PGF E[exp(-W x)] =", sp.simplify(coxpgf))
Lt = sum(lam)
a = [l/(k+Lt) for l in lam]; a0 = 1 - sum(a)
nmbase = a0/(1 - sum(aj*uj for aj, uj in zip(a, u)))
xval = sum(l*(1-uu) for l, uu in zip(lam, u))
print("NM base a0/(1-sum a_j u_j) - 1/(1+x/k):", sp.simplify(nmbase - 1/(1 + xval/k)))
print("Cox PGF - (1+x/k)^(-k):", sp.simplify(sp.powsimp(coxpgf - (1+x/k)**(-k), force=True)))
print("== 3. XS6 nesting at k=1 ==")
D, t1, t2, t3 = sp.symbols('Delta tau1 tau2 tau3', positive=True)
g = lambda tau, uu: sp.exp(-D*tau)/(1 - (1 - sp.exp(-D*tau))*uu)
F4 = 1
F3 = F4*g(t3, u3*F4)
F2 = F3*g(t2, u2*F3)
F1 = F2*g(t1, u1*F2)
y1, y2, y3 = t1, t1+t2, t1+t2+t3
lamk1 = [sp.exp(D*y1)-1, sp.exp(D*y2)-sp.exp(D*y1), sp.exp(D*y3)-sp.exp(D*y2)]
cox1 = 1/(1 + sum(l*(1-uu) for l, uu in zip(lamk1, [u1, u2, u3])))
res = sp.simplify(F1 - cox1)
print("F1 - Cox PGF (k=1):", res)
import random
random.seed(1)   # fixed seed, so the 20 test points are the same on every run
mx = 0
for _ in range(20):
    vals = {D: random.uniform(0.1, 1), t1: random.uniform(0.1, 2), t2: random.uniform(0.1, 2), t3: random.uniform(0.1, 2),
            u1: random.uniform(0, 1), u2: random.uniform(0, 1), u3: random.uniform(0, 1)}
    mx = max(mx, abs(float((F1 - cox1).subs(vals))))
print("max |F1 - Cox| at 20 random points:", mx)

print("== 4. time change ==")
y = sp.symbols('y', positive=True)
s_of_y = sp.exp(Lam(y)) - 1
print("ds/dy =", sp.diff(s_of_y, y), " ; intensity W k Delta e^Lambda dy = W k ds  -> rate k W per unit s; kW ~ Gamma(k,1)")


==> anc/calc_SHORT/item3/verify/v_rep_summary.py <==
#!/usr/bin/env python3
"""Summary of the 24 V3 (cluster) replicas at 1e6 events in rep/: mean of SA, SB, SC against the closed form."""
import glob, re, numpy as np
pred = {'SA': 0.02562, 'SB': 0.01573, 'SC': -0.03384}
vals = {s: [] for s in pred}
for f in sorted(glob.glob('rep/V3_seed*.log')):
    for line in open(f):
        m = re.match(r'\s+(S[ABC]) obs ([-+0-9.]+)', line)
        if m:
            vals[m.group(1)].append(float(m.group(2)))
for s, v in vals.items():
    v = np.array(v); se = v.std(ddof=1)/np.sqrt(v.size)
    print(f"{s}: {v.size} replicas of 1e6: mean {v.mean():+.5f} +- {se:.5f}, closed form {pred[s]:+.5f}, z {(v.mean()-pred[s])/se:+.2f}, replica sd {v.std(ddof=1):.5f}")


==> anc/calc_SHORT/item3/verify/v_scratch_means.log <==
per-k means, Ymax=9.5: [2.48523462 3.70753438 5.53099086]  unbounded: [2.48523462 3.70753438 5.53099136]
V1: pred [2.48523 3.70753 5.53099] obs [2.4856 3.7075 5.5316] (printed to 4 decimals) z [ 0.79 -0.05  0.64]  (rounding +-0.00005 = +-0.05..0.11 SE)
V1b: pred [ 4.97047  7.41507 11.06198] obs [ 4.9701  7.4146 11.0612] (printed to 4 decimals) z [-0.56 -0.5  -0.58]  (rounding +-0.00005 = +-0.04..0.08 SE)
V1c: pred [1.49114 2.22452 3.31859] obs [1.4915 2.2252 3.3193] (printed to 4 decimals) z [1.18 1.6  1.18]  (rounding +-0.00005 = +-0.08..0.16 SE)


==> anc/calc_SHORT/item3/verify/v_scratch_means.py <==
#!/usr/bin/env python3
"""Compare the scratch_check/cascade_hadronize_full.log means (V1, V1b, V1c; 40 x 1e6 events, births on (0, 9.5))
with the closed-form smeared means truncated at Ymax = 9.5; SE from the NM variance lam + lam^2/k over 4e7 events."""
import numpy as np
from vlib import smeared_means
E = 4 + np.arange(4.0)
lam = smeared_means(E, 0.4, 0.5, ymax=9.5)
lam_inf = smeared_means(E, 0.4, 0.5)
obs = {'V1': (1, 1.0, [2.4856, 3.7075, 5.5316]), 'V1b': (2, 1.0, [4.9701, 7.4146, 11.0612]), 'V1c': (1, 0.6, [1.4915, 2.2252, 3.3193])}
print("per-k means, Ymax=9.5:", lam, " unbounded:", lam_inf)
for name, (k, eps, o) in obs.items():
    p = k*eps*lam; o = np.array(o)
    se = np.sqrt(p + p*p/k)/np.sqrt(4e7)
    print(f"{name}: pred {np.array2string(p, precision=5)} obs {o} (printed to 4 decimals) z {np.array2string((o-p)/se, precision=2)}  (rounding +-0.00005 = +-{0.00005/se.max():.2f}..{0.00005/se.min():.2f} SE)")


==> anc/calc_SHORT/item3/verify/v_smear.json <==
{
 "sec8 (y0=4)": [
  {
   "sigma": 0.0,
   "lam_per_k": [
    2.436023674535535,
    3.6341202817109544,
    5.421470390455449
   ],
   "scale": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 0.9999999999999982,
   "c1": 0.5256712226805075,
   "c3": 1.1699028210061475,
   "IG": 0.10275282897219845,
   "f": 0.22814592972359282,
   "IG_shift": 0.10275282897219845,
   "expfac": 1.0
  },
  {
   "sigma": 0.1,
   "lam_per_k": [
    2.4379732732106545,
    3.637028741164988,
    5.425809302101063
   ],
   "scale": [
    1.0008003200853501,
    1.0008003200853508,
    1.0008003200853506
   ],
   "ratio": 0.9999999999999976,
   "c1": 0.5257619500107191,
   "c3": 1.1701047383928669,
   "IG": 0.10277480682730056,
   "f": 0.22819991493663863,
   "IG_shift": 0.10277480682730056,
   "expfac": 1.0008003200853504
  },
  {
   "sigma": 0.25,
   "lam_per_k": [
    2.448234294018139,
    3.6523363854286037,
    5.4486456238762315
   ],
   "scale": [
    1.005012520859401,
    1.0050125208594012,
    1.005012520859401
   ],
   "ratio": 0.9999999999999978,
   "c1": 0.5262375914360268,
   "c3": 1.171163297852175,
   "IG": 0.10289002319886915,
   "f": 0.22848296502291002,
   "IG_shift": 0.10289002319886933,
   "expfac": 1.005012520859401
  },
  {
   "sigma": 0.5,
   "lam_per_k": [
    2.4852346170980546,
    3.7075343812199275,
    5.53099135725803
   ],
   "scale": [
    1.0202013400267558,
    1.020201340026756,
    1.0202013400267562
   ],
   "ratio": 0.9999999999999983,
   "c1": 0.5279270241790612,
   "c3": 1.1749231995677338,
   "IG": 0.10329921464588097,
   "f": 0.22948874596790927,
   "IG_shift": 0.10329921464588133,
   "expfac": 1.0202013400267558
  },
  {
   "sigma": 1.0,
   "lam_per_k": [
    2.638910333178906,
    3.936795483672567,
    5.873008761704273
   ],
   "scale": [
    1.0832859962586587,
    1.0832870622045323,
    1.0832870676641086
   ],
   "ratio": 0.9999990210477525,
   "c1": 0.5345391239938048,
   "c3": 1.1896398749204902,
   "IG": 0.10490004135734911,
   "f": 0.23343145103957413,
   "IG_shift": 0.10490011606267653,
   "expfac": 1.0832870676749586
  }
 ],
 "y0=0": [
  {
   "sigma": 0.0,
   "lam_per_k": [
    0.49182469764127035,
    0.7337162308511973,
    1.0945759942440805
   ],
   "scale": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 1.0000000000000007,
   "c1": 0.2836823517536089,
   "c3": 0.6313466845186538,
   "IG": 0.044702930267731804,
   "f": 0.0935243846666314,
   "IG_shift": 0.044702930267731804,
   "expfac": 1.0
  },
  {
   "sigma": 0.1,
   "lam_per_k": [
    0.4766522701591648,
    0.7343034386876952,
    1.0954520053972159
   ],
   "scale": [
    0.9691507409959877,
    1.0008003200853506,
    1.00080032008535
   ],
   "ratio": 0.9683757304487435,
   "c1": 0.27483787411494487,
   "c3": 0.6316380288250582,
   "IG": 0.04357349401707564,
   "f": 0.09105704026194365,
   "IG_shift": 0.04473296995383514,
   "expfac": 1.0008003200853504
  },
  {
   "sigma": 0.25,
   "lam_per_k": [
    0.45676946387497597,
    0.7373932993731458,
    1.100062579247428
   ],
   "scale": [
    0.9287241288727165,
    1.0050115676433689,
    1.0050125208594005
   ],
   "ratio": 0.9240938508903962,
   "c1": 0.2629050451845181,
   "c3": 0.633168425159883,
   "IG": 0.042075726240878936,
   "f": 0.0877936303785913,
   "IG_shift": 0.04489079025386519,
   "expfac": 1.005012520859401
  },
  {
   "sigma": 0.5,
   "lam_per_k": [
    0.43258964316742476,
    0.7469500322925601,
    1.1166865263983992
   ],
   "scale": [
    0.8795606345961692,
    1.0180366753315653,
    1.020200088683279
   ],
   "ratio": 0.8658133799115348,
   "c1": 0.24762565337929446,
   "c3": 0.6392206449848754,
   "IG": 0.04027818498675046,
   "f": 0.08388994376762088,
   "IG_shift": 0.045455947367891866,
   "expfac": 1.0202013400267558
  },
  {
   "sigma": 1.0,
   "lam_per_k": [
    0.43421098977057626,
    0.7696655150813975,
    1.1828914090078362
   ],
   "scale": [
    0.882857229116386,
    1.048996168707478,
    1.080684589492342
   ],
   "ratio": 0.8670449877523819,
   "c1": 0.24536331078961232,
   "c3": 0.66842654667056,
   "IG": 0.04111140162393571,
   "f": 0.08569767985311263,
   "IG_shift": 0.04773883182827899,
   "expfac": 1.0832870676749586
  }
 ],
 "y0=1": [
  {
   "sigma": 0.0,
   "lam_per_k": [
    0.7337162308511973,
    1.0945759942440805,
    1.6329155016585672
   ],
   "scale": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 0.9999999999999989,
   "c1": 0.3502934402320365,
   "c3": 0.7795923882188271,
   "IG": 0.060318949022325485,
   "f": 0.12821630906221243,
   "IG_shift": 0.060318949022325485,
   "expfac": 1.0
  },
  {
   "sigma": 0.1,
   "lam_per_k": [
    0.7343034386876952,
    1.0954520053972159,
    1.6342223567322245
   ],
   "scale": [
    1.0008003200853506,
    1.00080032008535,
    1.0008003200853504
   ],
   "ratio": 1.0,
   "c1": 0.3504272284912104,
   "c3": 0.7798901394653702,
   "IG": 0.06035084163489583,
   "f": 0.12828827488864722,
   "IG_shift": 0.060350841634895735,
   "expfac": 1.0008003200853504
  },
  {
   "sigma": 0.25,
   "lam_per_k": [
    0.7373932993731458,
    1.100062579247428,
    1.6411005246722703
   ],
   "scale": [
    1.0050115676433689,
    1.0050125208594005,
    1.0050125208594012
   ],
   "ratio": 0.9999990515381529,
   "c1": 0.35112920284375326,
   "c3": 0.7814531532962079,
   "IG": 0.06051823985763642,
   "f": 0.12866608503377608,
   "IG_shift": 0.06051828501799699,
   "expfac": 1.005012520859401
  },
  {
   "sigma": 0.5,
   "lam_per_k": [
    0.7469500322925601,
    1.1166865263983992,
    1.6659025829122016
   ],
   "scale": [
    1.0180366753315653,
    1.020200088683279,
    1.020201340008181
   ],
   "ratio": 0.9978806464493306,
   "c1": 0.35288646806077434,
   "c3": 0.7870332059734801,
   "IG": 0.061014479772063035,
   "f": 0.12978681941782247,
   "IG_shift": 0.061116371092863636,
   "expfac": 1.0202013400267558
  },
  {
   "sigma": 1.0,
   "lam_per_k": [
    0.7696655150813975,
    1.1828914090078362,
    1.768780790637253
   ],
   "scale": [
    1.048996168707478,
    1.080684589492342,
    1.0832041148734801
   ],
   "ratio": 0.9729405095803043,
   "c1": 0.35258992357811536,
   "c3": 0.8102926161779143,
   "IG": 0.0620339369467724,
   "f": 0.13209270793147584,
   "IG_shift": 0.063508376385645,
   "expfac": 1.0832870676749586
  }
 ],
 "y0=2": [
  {
   "sigma": 0.0,
   "lam_per_k": [
    1.0945759942440805,
    1.6329155016585672,
    2.436023674535535
   ],
   "scale": [
    1.0,
    1.0,
    1.0
   ],
   "ratio": 1.0000000000000004,
   "c1": 0.4157277335921218,
   "c3": 0.9252190862186792,
   "IG": 0.07606399957561674,
   "f": 0.1643092574913567,
   "IG_shift": 0.07606399957561674,
   "expfac": 1.0
  },
  {
   "sigma": 0.1,
   "lam_per_k": [
    1.0954520053972159,
    1.6342223567322245,
    2.4379732732106545
   ],
   "scale": [
    1.00080032008535,
    1.0008003200853504,
    1.0008003200853501
   ],
   "ratio": 1.0,
   "c1": 0.415854038516374,
   "c3": 0.9255001829970729,
   "IG": 0.07609459500600718,
   "f": 0.16438050475685595,
   "IG_shift": 0.07609459500600718,
   "expfac": 1.0008003200853504
  },
  {
   "sigma": 0.25,
   "lam_per_k": [
    1.100062579247428,
    1.6411005246722703,
    2.448234294018139
   ],
   "scale": [
    1.0050125208594005,
    1.0050125208594012,
    1.005012520859401
   ],
   "ratio": 0.9999999999999997,
   "c1": 0.41651673950726764,
   "c3": 0.9269750511756595,
   "IG": 0.07625513237219537,
   "f": 0.16475441793963058,
   "IG_shift": 0.07625513237219537,
   "expfac": 1.005012520859401
  },
  {
   "sigma": 0.5,
   "lam_per_k": [
    1.1166865263983992,
    1.6659025829122016,
    2.4852346170980546
   ],
   "scale": [
    1.020200088683279,
    1.020201340008181,
    1.0202013400267558
   ],
   "ratio": 0.9999987734711984,
   "c1": 0.41887746895032585,
   "c3": 0.9322300946132895,
   "IG": 0.07682717434299276,
   "f": 0.1660877573457612,
   "IG_shift": 0.07682724613015672,
   "expfac": 1.0202013400267558
  },
  {
   "sigma": 1.0,
   "lam_per_k": [
    1.1828914090078362,
    1.768780790637253,
    2.638910333178906
   ],
   "scale": [
    1.080684589492342,
    1.0832041148734801,
    1.0832859962586587
   ],
   "ratio": 0.9977494228298912,
   "c1": 0.4272246517340168,
   "c3": 0.9530947130601637,
   "IG": 0.07895611841494535,
   "f": 0.17106341395994537,
   "IG_shift": 0.07909531552061153,
   "expfac": 1.0832870676749586
  }
 ],
 "sec8_sigma1_ymax9.5": {
  "lam": [
   2.6388969231791215,
   3.9356533455911675,
   5.833502099412078
  ],
  "ratio": 0.9938437436736188,
  "IG": 0.10456977305867292
 },
 "sec8_sigma1_ymax12.0": {
  "lam": [
   2.6389103331698642,
   3.9367954755807055,
   5.873005969112208
  ],
  "ratio": 0.9999985496596916,
  "IG": 0.10490001622346418
 },
 "info": {
  "sec8 (y0=4) k=1": [
   [
    0.0,
    0.0943953307028431,
    0.10275282897219845,
    0.008357498269355348,
    6.588063428125679e-13
   ],
   [
    0.1,
    0.09441893366618617,
    0.10277480682730056,
    0.008355873161114385,
    6.331601909437268e-13
   ],
   [
    0.25,
    0.09454270821749493,
    0.10289002319886915,
    0.008347314981374226,
    6.503686478254167e-13
   ],
   [
    0.5,
    0.09498282261501878,
    0.10329921464588097,
    0.008316392030862194,
    6.725731083179198e-13
   ],
   [
    1.0,
    0.09671272330987005,
    0.10490004135734911,
    0.008187318047479061,
    6.531442053869796e-13
   ]
  ],
  "sec8 (y0=4) k=3": [
   [
    0.0,
    0.10076444246238193,
    0.10275282897219855,
    0.0019883865098166142,
    1.0609291223317996e-12
   ],
   [
    0.1,
    0.10078719541747082,
    0.10277480682730056,
    0.00198761140982974,
    1.1108891584399316e-12
   ],
   [
    0.25,
    0.1009064841997885,
    0.10289002319886915,
    0.0019835389990806584,
    1.1037837310823306e-12
   ],
   [
    0.5,
    0.10133026168422533,
    0.10329921464588097,
    0.00196895296165564,
    1.0949019468853294e-12
   ],
   [
    1.0,
    0.10299000687853183,
    0.10490004135734911,
    0.0019100344788172824,
    1.0653700144303002e-12
   ]
  ],
  "y0=0 k=1": [
   [
    0.0,
    0.03785953567705175,
    0.044702930267731804,
    0.006843394590680056,
    1.7430501486614958e-13
   ],
   [
    0.1,
    0.036895221007816205,
    0.04357349401707564,
    0.006678273009259432,
    1.674216321134736e-13
   ],
   [
    0.25,
    0.03562183453101966,
    0.042075726240878936,
    0.006453891709859279,
    1.7430501486614958e-13
   ],
   [
    0.5,
    0.03410624707515878,
    0.04027818498675046,
    0.0061719379115916795,
    1.7963408538435033e-13
   ],
   [
    1.0,
    0.03487097160076443,
    0.04111140162393571,
    0.006240430023171276,
    1.6986412276764895e-13
   ]
  ],
  "y0=0 k=3": [
   [
    0.0,
    0.042436157054266434,
    0.0447029302677317,
    0.002266773213465266,
    2.6556534749033744e-13
   ],
   [
    0.1,
    0.04135995841516512,
    0.04357349401707564,
    0.002213535601910517,
    2.7688962234151404e-13
   ],
   [
    0.25,
    0.03993559964406889,
    0.042075726240878936,
    0.002140126596810045,
    2.6767477123712524e-13
   ],
   [
    0.5,
    0.0382327349421604,
    0.04027818498675046,
    0.002045450044590058,
    2.651212582804874e-13
   ],
   [
    1.0,
    0.039054171270030684,
    0.04111140162393561,
    0.0020572303539049264,
    3.126388037344441e-13
   ]
  ],
  "y0=1 k=1": [
   [
    0.0,
    0.05215068480441007,
    0.060318949022325485,
    0.008168264217915416,
    2.1715962361668062e-13
   ],
   [
    0.1,
    0.05218045586293437,
    0.06035084163489583,
    0.008170385771961462,
    2.4091839634365897e-13
   ],
   [
    0.25,
    0.05233676184712204,
    0.06051823985763642,
    0.00818147801051438,
    2.5224267119483557e-13
   ],
   [
    0.5,
    0.052806699055646306,
    0.061014479772063035,
    0.00820778071641673,
    2.347011474057581e-13
   ],
   [
    1.0,
    0.0538419531008697,
    0.0620339369467724,
    0.008191983845902702,
    2.5157653738006047e-13
   ]
  ],
  "y0=1 k=3": [
   [
    0.0,
    0.05779304060248119,
    0.060318949022325485,
    0.0025259084198442985,
    3.6615155352137663e-13
   ],
   [
    0.1,
    0.05782465155546437,
    0.06035084163489583,
    0.002526190079431466,
    3.5205172110863714e-13
   ],
   [
    0.25,
    0.05799058919326644,
    0.06051823985763652,
    0.002527650664370079,
    3.700373341075647e-13
   ],
   [
    0.5,
    0.058485615107652385,
    0.061014479772063035,
    0.0025288646644106502,
    3.6692870963861424e-13
   ],
   [
    1.0,
    0.05953543346846241,
    0.0620339369467724,
    0.002498503478309988,
    3.5360603334311236e-13
   ]
  ],
  "y0=2 k=1": [
   [
    0.0,
    0.06716635302228605,
    0.07606399957561674,
    0.008897646553330696,
    2.972067036921544e-13
   ],
   [
    0.1,
    0.06719618907975689,
    0.07609459500600718,
    0.008898405926250297,
    3.1019631308026874e-13
   ],
   [
    0.25,
    0.06735278656859649,
    0.07625513237219537,
    0.008902345803598888,
    3.086420008457935e-13
   ],
   [
    0.5,
    0.0679114073007829,
    0.07682717434299276,
    0.008915767042209852,
    3.204103649068202e-13
   ],
   [
    1.0,
    0.07001089145291294,
    0.07895611841494535,
    0.008945226962032413,
    2.9243274468626623e-13
   ]
  ],
  "y0=2 k=3": [
   [
    0.0,
    0.07352179849479776,
    0.07606399957561674,
    0.0025422010808189843,
    6.612488334667432e-13
   ],
   [
    0.1,
    0.07355260347436471,
    0.07609459500600718,
    0.0025419915316424735,
    6.153966225497243e-13
   ],
   [
    0.25,
    0.07371425586268278,
    0.07625513237219537,
    0.0025408765095125962,
    6.299405441723138e-13
   ],
   [
    0.5,
    0.07429048539141316,
    0.07682717434299266,
    0.002536688951579505,
    6.181721801112872e-13
   ],
   [
    1.0,
    0.0764430664727992,
    0.07895611841494535,
    0.002513051942146141,
    6.686873277317318e-13
   ]
  ]
 }
}

==> anc/calc_SHORT/item3/verify/v_smear.log <==
closed form G(b) against adaptive quadrature: max relative difference 2.76e-15
M(K=1.0,c1=0.5257,c3=1.1699): 1-D route 0.083913759916068, 2-D sum 0.083913759916067, diff 5.69e-16, deficits 0.0e+00 2.2e-16
M(K=4.0,c1=0.5257,c3=1.1699): 1-D route 0.097490810799546, 2-D sum 0.097490810799538, diff 7.44e-15, deficits 8.9e-16 1.6e-15
M(K=30.0,c1=0.28,c3=0.63): 1-D route 0.043812067223069, 2-D sum 0.043812067222473, diff 5.96e-13, deficits 1.6e-14 1.4e-14
M(K=3.0,c1=1.0,c3=1.0): 1-D route 0.134570180642922, 2-D sum 0.134570180642924, diff -2.25e-15, deficits 2.2e-16 2.2e-16

== sec8 (y0=4): windows [4.0, 5.0, 6.0, 7.0], Delta = 0.4 ==
 sigma   lam1/k     lam2/k     lam3/k   scale(lam/lam_sigma0)       ratio      c1        c3        I_G       f      I_G(shift D s^2/2)
 0.00    2.43602    3.63412    5.42147  1.00000 1.00000 1.00000  1.000000  0.52567  1.16990  0.102753  0.22815  0.102753 (diff 0.0e+00)
 0.10    2.43797    3.63703    5.42581  1.00080 1.00080 1.00080  1.000000  0.52576  1.17010  0.102775  0.22820  0.102775 (diff 0.0e+00)
 0.25    2.44823    3.65234    5.44865  1.00501 1.00501 1.00501  1.000000  0.52624  1.17116  0.102890  0.22848  0.102890 (diff -1.8e-16)
 0.50    2.48523    3.70753    5.53099  1.02020 1.02020 1.02020  1.000000  0.52793  1.17492  0.103299  0.22949  0.103299 (diff -3.6e-16)
 1.00    2.63891    3.93680    5.87301  1.08329 1.08329 1.08329  0.999999  0.53454  1.18964  0.104900  0.23343  0.104900 (diff -7.5e-08)

== y0=0: windows [0.0, 1.0, 2.0, 3.0], Delta = 0.4 ==
 sigma   lam1/k     lam2/k     lam3/k   scale(lam/lam_sigma0)       ratio      c1        c3        I_G       f      I_G(shift D s^2/2)
 0.00    0.49182    0.73372    1.09458  1.00000 1.00000 1.00000  1.000000  0.28368  0.63135  0.044703  0.09352  0.044703 (diff 0.0e+00)
 0.10    0.47665    0.73430    1.09545  0.96915 1.00080 1.00080  0.968376  0.27484  0.63164  0.043573  0.09106  0.044733 (diff -1.2e-03)
 0.25    0.45677    0.73739    1.10006  0.92872 1.00501 1.00501  0.924094  0.26291  0.63317  0.042076  0.08779  0.044891 (diff -2.8e-03)
 0.50    0.43259    0.74695    1.11669  0.87956 1.01804 1.02020  0.865813  0.24763  0.63922  0.040278  0.08389  0.045456 (diff -5.2e-03)
 1.00    0.43421    0.76967    1.18289  0.88286 1.04900 1.08068  0.867045  0.24536  0.66843  0.041111  0.08570  0.047739 (diff -6.6e-03)

== y0=1: windows [1.0, 2.0, 3.0, 4.0], Delta = 0.4 ==
 sigma   lam1/k     lam2/k     lam3/k   scale(lam/lam_sigma0)       ratio      c1        c3        I_G       f      I_G(shift D s^2/2)
 0.00    0.73372    1.09458    1.63292  1.00000 1.00000 1.00000  1.000000  0.35029  0.77959  0.060319  0.12822  0.060319 (diff 0.0e+00)
 0.10    0.73430    1.09545    1.63422  1.00080 1.00080 1.00080  1.000000  0.35043  0.77989  0.060351  0.12829  0.060351 (diff 9.7e-17)
 0.25    0.73739    1.10006    1.64110  1.00501 1.00501 1.00501  0.999999  0.35113  0.78145  0.060518  0.12867  0.060518 (diff -4.5e-08)
 0.50    0.74695    1.11669    1.66590  1.01804 1.02020 1.02020  0.997881  0.35289  0.78703  0.061014  0.12979  0.061116 (diff -1.0e-04)
 1.00    0.76967    1.18289    1.76878  1.04900 1.08068 1.08320  0.972941  0.35259  0.81029  0.062034  0.13209  0.063508 (diff -1.5e-03)

== y0=2: windows [2.0, 3.0, 4.0, 5.0], Delta = 0.4 ==
 sigma   lam1/k     lam2/k     lam3/k   scale(lam/lam_sigma0)       ratio      c1        c3        I_G       f      I_G(shift D s^2/2)
 0.00    1.09458    1.63292    2.43602  1.00000 1.00000 1.00000  1.000000  0.41573  0.92522  0.076064  0.16431  0.076064 (diff 0.0e+00)
 0.10    1.09545    1.63422    2.43797  1.00080 1.00080 1.00080  1.000000  0.41585  0.92550  0.076095  0.16438  0.076095 (diff 0.0e+00)
 0.25    1.10006    1.64110    2.44823  1.00501 1.00501 1.00501  1.000000  0.41652  0.92698  0.076255  0.16475  0.076255 (diff 0.0e+00)
 0.50    1.11669    1.66590    2.48523  1.02020 1.02020 1.02020  0.999999  0.41888  0.93223  0.076827  0.16609  0.076827 (diff -7.2e-08)
 1.00    1.18289    1.76878    2.63891  1.08068 1.08320 1.08329  0.997749  0.42722  0.95309  0.078956  0.17106  0.079095 (diff -1.4e-04)

Sec. 8 cuts, sigma=1, births only on (0,9.5): lam/k = [2.63889692 3.93565335 5.8335021 ], ratio 0.99384, I_G 0.104570

Sec. 8 cuts, sigma=1, births only on (0,12.0): lam/k = [2.63891033 3.93679548 5.87300597], ratio 1.00000, I_G 0.104900

== information I(n1:n3|n2) of the smeared law ==
sec8 (y0=4)  k=1 sigma=0.00: I = 0.094395  I_G = 0.102753  I_G - I = 0.008357  deficit 6.6e-13
sec8 (y0=4)  k=1 sigma=0.10: I = 0.094419  I_G = 0.102775  I_G - I = 0.008356  deficit 6.3e-13
sec8 (y0=4)  k=1 sigma=0.25: I = 0.094543  I_G = 0.102890  I_G - I = 0.008347  deficit 6.5e-13
sec8 (y0=4)  k=1 sigma=0.50: I = 0.094983  I_G = 0.103299  I_G - I = 0.008316  deficit 6.7e-13
sec8 (y0=4)  k=1 sigma=1.00: I = 0.096713  I_G = 0.104900  I_G - I = 0.008187  deficit 6.5e-13
sec8 (y0=4)  k=3 sigma=0.00: I = 0.100764  I_G = 0.102753  I_G - I = 0.001988  deficit 1.1e-12
sec8 (y0=4)  k=3 sigma=0.10: I = 0.100787  I_G = 0.102775  I_G - I = 0.001988  deficit 1.1e-12
sec8 (y0=4)  k=3 sigma=0.25: I = 0.100906  I_G = 0.102890  I_G - I = 0.001984  deficit 1.1e-12
sec8 (y0=4)  k=3 sigma=0.50: I = 0.101330  I_G = 0.103299  I_G - I = 0.001969  deficit 1.1e-12
sec8 (y0=4)  k=3 sigma=1.00: I = 0.102990  I_G = 0.104900  I_G - I = 0.001910  deficit 1.1e-12
y0=0         k=1 sigma=0.00: I = 0.037860  I_G = 0.044703  I_G - I = 0.006843  deficit 1.7e-13
y0=0         k=1 sigma=0.10: I = 0.036895  I_G = 0.043573  I_G - I = 0.006678  deficit 1.7e-13
y0=0         k=1 sigma=0.25: I = 0.035622  I_G = 0.042076  I_G - I = 0.006454  deficit 1.7e-13
y0=0         k=1 sigma=0.50: I = 0.034106  I_G = 0.040278  I_G - I = 0.006172  deficit 1.8e-13
y0=0         k=1 sigma=1.00: I = 0.034871  I_G = 0.041111  I_G - I = 0.006240  deficit 1.7e-13
y0=0         k=3 sigma=0.00: I = 0.042436  I_G = 0.044703  I_G - I = 0.002267  deficit 2.7e-13
y0=0         k=3 sigma=0.10: I = 0.041360  I_G = 0.043573  I_G - I = 0.002214  deficit 2.8e-13
y0=0         k=3 sigma=0.25: I = 0.039936  I_G = 0.042076  I_G - I = 0.002140  deficit 2.7e-13
y0=0         k=3 sigma=0.50: I = 0.038233  I_G = 0.040278  I_G - I = 0.002045  deficit 2.7e-13
y0=0         k=3 sigma=1.00: I = 0.039054  I_G = 0.041111  I_G - I = 0.002057  deficit 3.1e-13
y0=1         k=1 sigma=0.00: I = 0.052151  I_G = 0.060319  I_G - I = 0.008168  deficit 2.2e-13
y0=1         k=1 sigma=0.10: I = 0.052180  I_G = 0.060351  I_G - I = 0.008170  deficit 2.4e-13
y0=1         k=1 sigma=0.25: I = 0.052337  I_G = 0.060518  I_G - I = 0.008181  deficit 2.5e-13
y0=1         k=1 sigma=0.50: I = 0.052807  I_G = 0.061014  I_G - I = 0.008208  deficit 2.3e-13
y0=1         k=1 sigma=1.00: I = 0.053842  I_G = 0.062034  I_G - I = 0.008192  deficit 2.5e-13
y0=1         k=3 sigma=0.00: I = 0.057793  I_G = 0.060319  I_G - I = 0.002526  deficit 3.7e-13
y0=1         k=3 sigma=0.10: I = 0.057825  I_G = 0.060351  I_G - I = 0.002526  deficit 3.5e-13
y0=1         k=3 sigma=0.25: I = 0.057991  I_G = 0.060518  I_G - I = 0.002528  deficit 3.7e-13
y0=1         k=3 sigma=0.50: I = 0.058486  I_G = 0.061014  I_G - I = 0.002529  deficit 3.7e-13
y0=1         k=3 sigma=1.00: I = 0.059535  I_G = 0.062034  I_G - I = 0.002499  deficit 3.5e-13
y0=2         k=1 sigma=0.00: I = 0.067166  I_G = 0.076064  I_G - I = 0.008898  deficit 3.0e-13
y0=2         k=1 sigma=0.10: I = 0.067196  I_G = 0.076095  I_G - I = 0.008898  deficit 3.1e-13
y0=2         k=1 sigma=0.25: I = 0.067353  I_G = 0.076255  I_G - I = 0.008902  deficit 3.1e-13
y0=2         k=1 sigma=0.50: I = 0.067911  I_G = 0.076827  I_G - I = 0.008916  deficit 3.2e-13
y0=2         k=1 sigma=1.00: I = 0.070011  I_G = 0.078956  I_G - I = 0.008945  deficit 2.9e-13
y0=2         k=3 sigma=0.00: I = 0.073522  I_G = 0.076064  I_G - I = 0.002542  deficit 6.6e-13
y0=2         k=3 sigma=0.10: I = 0.073553  I_G = 0.076095  I_G - I = 0.002542  deficit 6.2e-13
y0=2         k=3 sigma=0.25: I = 0.073714  I_G = 0.076255  I_G - I = 0.002541  deficit 6.3e-13
y0=2         k=3 sigma=0.50: I = 0.074290  I_G = 0.076827  I_G - I = 0.002537  deficit 6.2e-13
y0=2         k=3 sigma=1.00: I = 0.076443  I_G = 0.078956  I_G - I = 0.002513  deficit 6.7e-13

XS6 macros: NumCmiYzero 0.037860, NumCmiYtwo 0.067166, NumCmiYfour 0.094395, NumIg 0.102753, NumCone 0.5257, NumCthree 1.1699
  y0=0.0: I = 0.037860, I_G = 0.044703, c = (np.float64(0.2836823517536089), np.float64(0.6313466845186538))
  y0=2.0: I = 0.067166, I_G = 0.076064, c = (np.float64(0.4157277335921218), np.float64(0.9252190862186792))
  y0=4.0: I = 0.094395, I_G = 0.102753, c = (np.float64(0.5256712226805075), np.float64(1.1699028210061475))

real	0m2.335s
user	0m2.290s
sys	0m0.045s


==> anc/calc_SHORT/item3/verify/v_smear.py <==
#!/usr/bin/env python3
"""(b) Gaussian smearing of each birth by N(0, sigma^2): window means, lam1 lam3/lam2^2, c1, c3, I_G,
f = c1 c3/(1+c1+c3) (Eq. sharp <=> f <= 1/3) and the information of the smeared law.
Births only at y > 0 with intensity k D e^{D y} (D = 0.4), cascade unbounded unless ymax given; hadrons
counted wherever they land.  Independent of the worker's code."""
import numpy as np, json
from vlib import (Gsm, Gsm_quad, Gsm_trunc, smeared_means, cs, IG_from_c, f_sharp, cmi_nm, M_two, M_two_direct)

D = 0.4
SIG = [0.0, 0.1, 0.25, 0.5, 1.0]
PLACE = {'sec8 (y0=4)': 4.0, 'y0=0': 0.0, 'y0=1': 1.0, 'y0=2': 2.0}
out = {}

# closed form against quadrature
mx = 0.0
for s in SIG[1:]:
    for b in [0.0, 0.5, 1, 2, 3, 4, 5, 6, 7]:
        mx = max(mx, abs(Gsm(b, D, s) - Gsm_quad(b, D, s))/max(1e-300, abs(Gsm(b, D, s))))
print(f"closed form G(b) against adaptive quadrature: max relative difference {mx:.2e}")

# cross-check the 1-D information route against the direct 2-D sum of the two-window NM
for K, c1, c3 in [(1.0, 0.5257, 1.1699), (4.0, 0.5257, 1.1699), (30.0, 0.28, 0.63), (3.0, 1.0, 1.0)]:
    a, d = M_two(K, c1, c3); b, d2 = M_two_direct(K, c1, c3)
    print(f"M(K={K},c1={c1},c3={c3}): 1-D route {a:.15f}, 2-D sum {b:.15f}, diff {a-b:.2e}, deficits {d:.1e} {d2:.1e}")

for name, y0 in PLACE.items():
    edges = y0 + np.arange(4)
    rows = []
    lam0 = smeared_means(edges, D, 0.0)
    print(f"\n== {name}: windows {edges.tolist()}, Delta = {D} ==")
    print(" sigma   lam1/k     lam2/k     lam3/k   scale(lam/lam_sigma0)       ratio      c1        c3        I_G       f      I_G(shift D s^2/2)")
    for s in SIG:
        lam = smeared_means(edges, D, s)
        c1, c3 = cs(lam, 1.0)
        IG = IG_from_c(c1, c3)
        ratio = lam[0]*lam[2]/lam[1]**2
        f = f_sharp(c1, c3)
        lsh = smeared_means(edges + D*s*s/2, D, 0.0)
        IGsh = IG_from_c(*cs(lsh, 1.0))
        sc = lam/lam0
        print(f" {s:4.2f}  {lam[0]:9.5f}  {lam[1]:9.5f}  {lam[2]:9.5f}  {sc[0]:.5f} {sc[1]:.5f} {sc[2]:.5f}  {ratio:.6f}  {c1:.5f}  {c3:.5f}  {IG:.6f}  {f:.5f}  {IGsh:.6f} (diff {IG-IGsh:.1e})")
        row = dict(sigma=s, lam_per_k=lam.tolist(), scale=sc.tolist(), ratio=ratio, c1=c1, c3=c3, IG=IG, f=f,
                   IG_shift=IGsh, expfac=np.exp(D*D*s*s/2))
        rows.append(row)
    out[name] = rows

# truncated cascade at ymax = 9.5, sigma = 1, Sec. 8 cuts
edges = 4 + np.arange(4)
for ym in [9.5, 12.0]:
    lam = np.diff([Gsm_trunc(e, D, 1.0, ym) for e in edges])
    c1, c3 = cs(lam, 1.0)
    print(f"\nSec. 8 cuts, sigma=1, births only on (0,{ym}): lam/k = {lam}, ratio {lam[0]*lam[2]/lam[1]**2:.5f}, I_G {IG_from_c(c1, c3):.6f}")
    out[f'sec8_sigma1_ymax{ym}'] = dict(lam=lam.tolist(), ratio=lam[0]*lam[2]/lam[1]**2, IG=IG_from_c(c1, c3))

# information of the smeared law (it is Eq. (nm) with shape k and the smeared means)
print("\n== information I(n1:n3|n2) of the smeared law ==")
info = {}
for name, y0 in PLACE.items():
    edges = y0 + np.arange(4)
    for k in [1.0, 3.0]:
        vals = []
        for s in SIG:
            lam = k*smeared_means(edges, D, s)
            I, defi = cmi_nm(lam, k)
            IG = IG_from_c(*cs(lam, k))
            vals.append((s, I, IG, IG - I, defi))
            print(f"{name:12s} k={k:.0f} sigma={s:4.2f}: I = {I:.6f}  I_G = {IG:.6f}  I_G - I = {IG-I:.6f}  deficit {defi:.1e}")
        info[f'{name} k={k:.0f}'] = vals
out['info'] = info

# XS6 macros at sigma = 0
print("\nXS6 macros: NumCmiYzero 0.037860, NumCmiYtwo 0.067166, NumCmiYfour 0.094395, NumIg 0.102753, NumCone 0.5257, NumCthree 1.1699")
for y0 in [0.0, 2.0, 4.0]:
    lam = smeared_means(y0 + np.arange(4), D, 0.0)
    print(f"  y0={y0}: I = {cmi_nm(lam, 1.0)[0]:.6f}, I_G = {IG_from_c(*cs(lam, 1.0)):.6f}, c = {cs(lam, 1.0)}")
json.dump(out, open('v_smear.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item3/verify/vlib.py <==
#!/usr/bin/env python3
"""Independent library for the item-3 verification.  Written from the definitions in XS6 paper.tex,
no import from the worker's lib3.py.

Conventions.
  Window law Eq. (nm): n_j | W ~ Poisson(lam_j W), W ~ Gamma(shape k, unit mean).
  c_j = lam_j/(k+lam_2);  I_G = 1/2 ln[(1+c1)(1+c3)/(1+c1+c3)];  f = c1 c3/(1+c1+c3) (Eq. sharp is f<=1/3).
  Contrasts (bench_moments.py definitions): R_jl = C_jl/(m_j m_l) (j != l), R_jj = (V_j - m_j)/m_j^2,
  dF_jl = R_jl - 1/k.  SA = mean_j R_jj - mean_{j<l} R_jl;  SB = (R_12+R_23)/2 - R_13;
  SC = [kappa_123 - 2 C_12 C_23/m_2]/(m1 m2 m3).
"""
import numpy as np
from scipy.special import gammaln, digamma, xlogy
from scipy.stats import norm


def Gsm(b, D, s):
    """int_0^inf D e^{D y} Phi((b-y)/s) dy : smeared cumulative birth count per unit k up to b
    (births only at y>0, constant rate D, Gaussian displacement of width s)."""
    if s == 0:
        return np.where(b > 0, np.expm1(D*b), 0.0)
    return np.exp(D*b + 0.5*D*D*s*s)*norm.cdf(b/s + D*s) - norm.cdf(b/s)


def Gsm_quad(b, D, s, ymax=np.inf):
    from scipy.integrate import quad
    f = lambda y: D*np.exp(D*y)*(norm.cdf((b-y)/s) if s > 0 else float(y < b))
    hi = min(ymax, b + 40*s + 1) if s > 0 else min(ymax, b)
    val, err = quad(f, 0, hi, limit=400, epsabs=1e-14, epsrel=1e-13)
    return val


def smeared_means(edges, D, s, k=1.0, ymax=None):
    edges = np.asarray(edges, float)
    if ymax is None:
        G = np.array([Gsm(e, D, s) for e in edges])
    else:
        G = np.array([Gsm_trunc(e, D, s, ymax) for e in edges])
    return k*np.diff(G)


def Gsm_trunc(b, D, s, ymax):
    """as Gsm but births only on (0, ymax)."""
    from scipy.integrate import quad
    if s == 0:
        return np.expm1(D*min(max(b, 0), ymax))
    f = lambda y: D*np.exp(D*y)*norm.cdf((b-y)/s)
    val, err = quad(f, 0, ymax, limit=400, epsabs=1e-14, epsrel=1e-13, points=[min(max(b, 0), ymax)])
    return val


def cs(lam, k):
    lam = np.asarray(lam, float)
    return lam[0]/(k+lam[1]), lam[2]/(k+lam[1])


def IG_from_c(c1, c3):
    return 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))


def f_sharp(c1, c3):
    return c1*c3/(1+c1+c3)


# ---------- information of the negative multinomial, 1-D route ----------
def nb_logpmf(n, K, mean):
    p = mean/(K+mean)
    return gammaln(K+n) - gammaln(K) - gammaln(n+1) + K*np.log1p(-p) + xlogy(n, p)


def J_info(K, c):
    """I(n:W), n|W ~ Poisson(cKW), W ~ Gamma(K, unit mean).  Returns (J, deficit of NB normalisation)."""
    mean = c*K
    sd = np.sqrt(mean*(1+mean/K))
    nmax = int(mean + 60*sd + 60)
    n = np.arange(nmax+1)
    lp = nb_logpmf(n, K, mean)
    p = np.exp(lp)
    H = -np.sum(p*lp)
    Elogfact = np.sum(p*gammaln(n+1))
    J = mean*np.log(c) + mean*digamma(K+1) - mean - Elogfact + H
    return J, abs(1-p.sum())


def M_two(K, c1, c3):
    a, d1 = J_info(K, c1)
    b, d2 = J_info(K, c3)
    c, d3 = J_info(K, c1+c3)
    return a+b-c, max(d1, d2, d3)


def cmi_nm(lam, k):
    """I(n1:n3|n2) for Eq. (nm) via sum_b P(n2=b) M(k+b; c1, c3)."""
    c1, c3 = cs(lam, k)
    lam2 = lam[1]
    sd = np.sqrt(lam2*(1+lam2/k))
    bmax = int(lam2 + 80*sd + 80)
    b = np.arange(bmax+1)
    pb = np.exp(nb_logpmf(b, k, lam2))
    tot = 0.0; defi = 0.0
    for bi, pbi in zip(b, pb):
        if pbi < 1e-300:
            continue
        m, d = M_two(k+bi, c1, c3)
        tot += pbi*m; defi = max(defi, d)
    return tot, max(defi, abs(1-pb.sum()))


def M_two_direct(K, c1, c3):
    """direct 2-D sum of the two-window NM of shape K and means K c1, K c3 (for cross-checking)."""
    m1, m3 = K*c1, K*c3
    n1max = int(m1 + 50*np.sqrt(m1*(1+m1/K)) + 50); n3max = int(m3 + 50*np.sqrt(m3*(1+m3/K)) + 50)
    n1 = np.arange(n1max+1)[:, None]; n3 = np.arange(n3max+1)[None, :]
    a0 = K/(K+m1+m3); a1 = m1/(K+m1+m3); a3 = m3/(K+m1+m3)
    lp = gammaln(K+n1+n3) - gammaln(K) - gammaln(n1+1) - gammaln(n3+1) + K*np.log(a0) + n1*np.log(a1) + n3*np.log(a3)
    p = np.exp(lp)
    l1 = nb_logpmf(n1, K, m1); l3 = nb_logpmf(n3, K, m3)
    return np.sum(p*(lp - l1 - l3)), abs(1-p.sum())


# ---------- CMI of a general law supplied slice by slice ----------
def cmi_from_slices(slice_fn, bmax):
    """slice_fn(b) returns the 2-D array P(n1, n2=b, n3).  Returns (CMI, total mass)."""
    tot = 0.0; mass = 0.0
    for b in range(bmax+1):
        P = slice_fn(b)
        pb = P.sum()
        if pb <= 0:
            continue
        mass += pb
        p1 = P.sum(1, keepdims=True); p3 = P.sum(0, keepdims=True)
        with np.errstate(divide='ignore', invalid='ignore'):
            t = np.where(P > 0, P*(np.log(P) + np.log(pb) - np.log(p1) - np.log(p3)), 0.0)
        tot += t.sum()
    return tot, mass


def nm_slice(n1max, b, n3max, lam, k):
    """2-D slice P(n1, n2=b, n3) of Eq. (nm); b may be negative (returns zeros)."""
    out = np.zeros((n1max+1, n3max+1))
    if b < 0:
        return out
    lam = np.asarray(lam, float); L = lam.sum()
    n1 = np.arange(n1max+1)[:, None]; n3 = np.arange(n3max+1)[None, :]
    la = np.log(lam/(k+L)); l0 = k*np.log(k/(k+L))
    lp = gammaln(k+n1+b+n3) - gammaln(k) - gammaln(n1+1) - gammaln(b+1) - gammaln(n3+1) \
        + n1*la[0] + b*la[1] + n3*la[2] + l0
    return np.exp(lp)


# ---------- moment contrasts from moments ----------
def contrasts_from_F(F, F3=None, m=None, k=None):
    """F: 3x3 matrix with F_jl = E[n_j n_l]/(m_j m_l) (j!=l), F_jj = E[n_j(n_j-1)]/m_j^2.
    Returns SA, SB and, if F3 = E[n1 n2 n3]/(m1 m2 m3) given, SC."""
    R = F - 1.0
    SA = np.mean(np.diag(R)) - (R[0, 1] + R[0, 2] + R[1, 2])/3
    SB = 0.5*(R[0, 1] + R[1, 2]) - R[0, 2]
    SC = None
    if F3 is not None:
        kap = F3 - F[0, 1] - F[0, 2] - F[1, 2] + 2.0
        SC = kap - 2*R[0, 1]*R[1, 2]
    return SA, SB, SC


def stats_from_sample(n1, n2, n3):
    """SA, SB, SC and the six R_jl from event counts (same estimator as bench_moments.statvec)."""
    x = np.stack([n1, n2, n3]).astype(float)
    m = x.mean(1); d = x - m[:, None]
    C = d @ d.T/(x.shape[1]-1)
    R = C/np.outer(m, m)
    Rd = (np.diag(C) - m)/m**2
    Rm = R.copy(); np.fill_diagonal(Rm, Rd)
    SA = Rd.mean() - (R[0, 1] + R[0, 2] + R[1, 2])/3
    SB = 0.5*(R[0, 1] + R[1, 2]) - R[0, 2]
    k123 = (d[0]*d[1]*d[2]).mean()
    SC = (k123 - 2*C[0, 1]*C[1, 2]/m[1])/(m[0]*m[1]*m[2])
    return m, Rm, SA, SB, SC


def pcorr_IG(C):
    """I_G from the partial correlation of n1, n3 given n2 of covariance matrix C."""
    P = np.linalg.inv(C)
    rho = -P[0, 2]/np.sqrt(P[0, 0]*P[2, 2])
    return -0.5*np.log(1-rho**2), rho


==> anc/calc_SHORT/item5/README.md <==
# Item 5: when does I(n1:n3|n2) < I_G fail, and does the bound detect anything moment tests miss

Setting throughout: n_j | W ~ Poisson(lambda_j W) independently, one source W of unit mean and
variance v = 1/k, so every second-order moment equals that of the negative multinomial of shape k.
I_G is formed from the population linear-regression slopes c_j = lambda_j/(k + lambda_2), which
depend on the first two moments of W only; at one configuration it is therefore the same number for
every source law, and only I moves.

Configurations: T1 = the Table 1 configuration (k = 3, window means 2, 2, 2); the Sec. 8 cuts
(unit windows from y0 = 4 at Delta = 0.4, window means k * diff(exp(0.4*(4,5,6,7))) =
k * (2.4360, 3.6341, 5.4215)) at k = 1, 1.84, 3.

item1_moment_test.py is a copy of
calc_SHORT/item1/moment_test.py taken on 2026-09-22 at 22:55 local time, sha256
08b8b5ce86e50f9e0b6d8559521e6d67ad6c3600b4442df0ee6eb9cb4101340b; item 1 was still developing it
(its README and size study did not yet exist), so its test is used as it stood then.

## Files

| file | what it is | reproduce |
|---|---|---|
| exact_cmi.py | library: I(n1:n3|n2) for any source law by one-dimensional sums (the total N is sufficient for W, so H(n1,n2,n3) = H(N) + E h_mult(N), and the pair entropies likewise); the paper's Gamma closed form; an independent two-index summation; a sampler | imported |
| catalogue.py | the source laws, each of unit mean and variance 1/k: Gamma, uniform, scaled beta on [0,L], symmetric beta, two-point, lognormal, inverse Gaussian, shifted Gamma, zero-inflated Gamma, two-Gamma mixtures, generalized Gamma, beta prime, R3 = 1 mixtures, three-point laws with R3 = R4 = 1 | imported |
| map_sign.py, map_sign.log, map_sign.json | I, I_G, I - I_G, R3 = kappa3/(2v^2), R4 = kappa4/(6v^3), tail ratios, and the split I - I_G = A + B for 61 laws at T1 and at the cuts with k = 3, 49 at k = 1 and 55 at k = 1.84 (laws that cannot have unit mean and variance 1/k are skipped; 226 rows including the Gamma) | `( ulimit -v 1500000; python3 -W ignore map_sign.py ) > map_sign.log` |
| special_laws.py, special_laws.log, special_laws.json | small-mean limit, depth scans, laws with R3 = 1 and with R3 = R4 = 1, the posterior Fano identity | `( ulimit -v 1500000; python3 -W ignore special_laws.py ) > special_laws.log` |
| analyze_map.py, analyze_map.log, analyze_map.json | candidate sign rules tested against every row; the list of counterexamples | `python3 analyze_map.py > analyze_map.log` |
| verify_counterexamples.py, verify_counterexamples.log, verify_counterexamples.json | independent two-index summation with non-trapezoid source nodes for the counterexamples, step halving, small-mean limit at means 1e-4 | `( ulimit -v 1500000; python3 -W ignore verify_counterexamples.py ) > verify_counterexamples.log` |
| mc_power.py, mc_power.log, mc_power.time, mc_power_results.json | Monte Carlo: direct comparison (XS6/mc_direct.py verbatim, 200 bootstrap resamples) and moment tests on the same samples, 1000 samples at 1e5 and 200 at 1e6 per cell | `( ulimit -v 1500000; REPS5=1000 REPS6=200 NPROC=2 python3 -W ignore mc_power.py ) > mc_power.log` |
| summarize_power.py, summarize_power.log, summarize_power.json | nominal and size-adjusted rejection rates with binomial errors; the null rates set against the paper's deposit XS6/mc_direct_results.json | `python3 summarize_power.py > summarize_power.log` |
| family_monotone.py, family_monotone.log | whether I - I_G is monotone in R3 inside each one-parameter family, per configuration | `python3 family_monotone.py > family_monotone.log` |
| item1_moment_test.py | copy of item 1's program (see above) | imported |
| small_mean/ | the small-mean limit for any source law with a finite third moment (derivation and 45-digit sums), and a source of finite variance for which it fails (added 24 September 2026; small_mean/README.md) | see small_mean/README.md |

## Order of runs and checks

map_sign.py and special_laws.py first (about 1 and 4 minutes, one process), then analyze_map.py and
family_monotone.py (read the JSON only), verify_counterexamples.py (about 10 minutes), mc_power.py
(48 minutes on two workers, peak resident memory 109 MB), summarize_power.py. After functions were
appended to exact_cmi.py and catalogue.py (the sampler, the R3 = 1 mixture and the three-point
constructors), map_sign.py and special_laws.py were run again and reproduced their logs and JSON
files byte for byte. Mass left out by the truncation is printed with every exact value (below
2.2e-11 everywhere, below 1e-12 except the near-two-point scaled betas). Halving the trapezoid step
changes I by at most 2.0e-12 at T1, 6.3e-13 at the cuts with k = 1 and 1.1e-12 at the cuts with
k = 3.


==> anc/calc_SHORT/item5/analyze_map.json <==
{
 "R3": {
  "T1 k=3 means 2": {
   "n": 60,
   "wrong": 7,
   "examples": [
    {
     "law": "beta[0,6.667] a=2.4 b=13.6",
     "R3": 0.7777777777777742,
     "T_up99": 0.71170855617629,
     "diff": -0.00012912039217535115,
     "I": 0.042449783777978034,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "beta[0,13.33] a=2.7 b=33.3",
     "R3": 0.8947368421052736,
     "T_up99": 0.8795590169036405,
     "diff": -0.0013008591835636726,
     "I": 0.04127804498658971,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "beta[0,40] a=2.9 b=113",
     "R3": 0.9661016949152883,
     "T_up99": 0.9640026469636005,
     "diff": -0.001965704966851077,
     "I": 0.04061319920330231,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "twopoint p=0.2 (0.711,2.15)",
     "R3": 1.299038105676657,
     "T_up99": 0.0,
     "diff": 0.0032880392134633576,
     "I": 0.04586694338361674,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
     "R3": 0.9210361770116229,
     "T_up99": 0.8668499232941067,
     "diff": -0.0019711708114244705,
     "I": 0.040607733358728915,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
     "R3": 0.7777777777777752,
     "T_up99": 0.4935580952063503,
     "diff": -0.0011373444647008943,
     "I": 0.04144155970545249,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gen. gamma c=1.25 a=1.94",
     "R3": 0.8831695499109105,
     "T_up99": 0.8655204525334483,
     "diff": -0.0010375178880230526,
     "I": 0.04154138628213033,
     "I_Gamma": 0.040309300111351476
    }
   ]
  },
  "cuts k=1": {
   "n": 48,
   "wrong": 24,
   "examples": [
    {
     "law": "beta[0,2.04] a=0.0196 b=0.0204",
     "R3": 0.0196078431372555,
     "T_up99": 0.0,
     "diff": -0.07613008797534554,
     "I": 0.02662274099685291,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.2] a=0.0909 b=0.109",
     "R3": 0.09090909090909038,
     "T_up99": 0.0,
     "diff": -0.04050164444253951,
     "I": 0.06225118452965894,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.5] a=0.2 b=0.3",
     "R3": 0.19999999999999984,
     "T_up99": 0.0,
     "diff": -0.017857768419711484,
     "I": 0.08489506055248697,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,3] a=0.333 b=0.667",
     "R3": 0.3333333333333339,
     "T_up99": 0.0,
     "diff": -0.006951823362159992,
     "I": 0.09580100561003846,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,4] a=0.5 b=1.5",
     "R3": 0.5000000000000004,
     "T_up99": 0.0,
     "diff": -0.0031090909118474674,
     "I": 0.09964373806035098,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,6] a=0.667 b=3.33",
     "R3": 0.6666666666666675,
     "T_up99": 0.39493833273685713,
     "diff": -0.0036107290533398673,
     "I": 0.09914209991885858,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,10] a=0.8 b=7.2",
     "R3": 0.7999999999999996,
     "T_up99": 0.7661512637897383,
     "diff": -0.005265347317908564,
     "I": 0.09748748165428989,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,20] a=0.9 b=17.1",
     "R3": 0.8999999999999998,
     "T_up99": 0.9122480497508939,
     "diff": -0.006782057867404767,
     "I": 0.09597077110479368,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,60] a=0.967 b=57",
     "R3": 0.9666666666666621,
     "T_up99": 0.9753695955022108,
     "diff": -0.00783221283317409,
     "I": 0.09492061613902436,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.2 (0.5,3)",
     "R3": 0.75,
     "T_up99": 0.0,
     "diff": -0.06826819398383349,
     "I": 0.03448463498836496,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.3 (0.345,2.53)",
     "R3": 0.43643578047198484,
     "T_up99": 0.0,
     "diff": -0.058355433020661984,
     "I": 0.04439739595153647,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.4 (0.184,2.22)",
     "R3": 0.20412414523193112,
     "T_up99": 0.0,
     "diff": -0.06332603651226104,
     "I": 0.03942679245993741,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.5 (0,2)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.09990504237339543,
     "I": 0.002847786598803026,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "zero-infl gamma pi=0.375 shape=4",
     "R3": 0.39999999999999947,
     "T_up99": 0.20820092242664695,
     "diff": -0.01734902389322307,
     "I": 0.08540380507897538,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "zero-infl gamma pi=0.475 shape=20",
     "R3": 0.0952380952380949,
     "T_up99": 7.038820300327747e-05,
     "diff": -0.08311870359007872,
     "I": 0.019634125382119727,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=1.5 pi=0.7 means (1.29,0.317)",
     "R3": 0.9593044330968952,
     "T_up99": 0.9482291279913868,
     "diff": -0.011069306841349935,
     "I": 0.09168352213084852,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=3 pi=0.5 means (1.71,0.293)",
     "R3": 0.7777777777777781,
     "T_up99": 0.6395154162120494,
     "diff": -0.01544597899314698,
     "I": 0.08730684997905147,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=8 pi=0.3 means (2.35,0.423)",
     "R3": 0.7647345712841016,
     "T_up99": 0.35953769202027114,
     "diff": -0.03408135319446021,
     "I": 0.06867147577773824,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=8 pi=0.5 means (1.88,0.118)",
     "R3": 0.34375,
     "T_up99": 0.05168232326405523,
     "diff": -0.02695587315094833,
     "I": 0.07579695582125012,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=1.25 a=0.65",
     "R3": 0.8913614527356559,
     "T_up99": 0.8829203882929846,
     "diff": -0.005785540223660235,
     "I": 0.09696728874853822,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=1.5 a=0.469",
     "R3": 0.8093177580513636,
     "T_up99": 0.7638473209066207,
     "diff": -0.004062728076594191,
     "I": 0.09869010089560426,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=2 a=0.295",
     "R3": 0.6975653167894875,
     "T_up99": 0.5460300147274748,
     "diff": -0.0023473833789061094,
     "I": 0.10040544559329234,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=3 a=0.167",
     "R3": 0.581056539842463,
     "T_up99": 0.24236450885616267,
     "diff": -0.0018224781039555826,
     "I": 0.10093035086824287,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=5 a=0.0898",
     "R3": 0.4930246039006847,
     "T_up99": 0.02669057552609443,
     "diff": -0.0026337356295232373,
     "I": 0.10011909334267521,
     "I_Gamma": 0.0943953307027785
    }
   ]
  },
  "cuts k=1.84": {
   "n": 54,
   "wrong": 25,
   "examples": [
    {
     "law": "beta[0,1.574] a=0.0361 b=0.0207",
     "R3": -0.38078568650330435,
     "T_up99": 0.0,
     "diff": -0.07464750831404514,
     "I": 0.02810532065815341,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.698] a=0.167 b=0.117",
     "R3": -0.24343257443082336,
     "T_up99": 0.0,
     "diff": -0.035166780585706034,
     "I": 0.06758604838649251,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.929] a=0.368 b=0.342",
     "R3": -0.04797047970479804,
     "T_up99": 0.0,
     "diff": -0.011759312099892602,
     "I": 0.09099351687230595,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,2.315] a=0.613 b=0.807",
     "R3": 0.1695906432748552,
     "T_up99": 0.0,
     "diff": -0.001386603980749454,
     "I": 0.1013662249914491,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,7.717] a=1.47 b=9.89",
     "R3": 0.7874251497006005,
     "T_up99": 0.7163668920098358,
     "diff": -0.0008693349317678151,
     "I": 0.10188349404043073,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,15.43] a=1.66 b=23.9",
     "R3": 0.8969521044992694,
     "T_up99": 0.8857283051678727,
     "diff": -0.002305165601408296,
     "I": 0.10044766337079025,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,46.3] a=1.78 b=80.6",
     "R3": 0.9663347558084395,
     "T_up99": 0.9665523305235363,
     "diff": -0.0032625923738511114,
     "I": 0.09949023659834744,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.2,1.8] a=0.0888",
     "R3": 1.127631321651279e-15,
     "T_up99": 0.0,
     "diff": -0.04563254565503476,
     "I": 0.05712028331716379,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.1,1.9] a=0.245",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.02425730338448455,
     "I": 0.078495525587714,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0,2] a=0.42",
     "R3": 1.503508428868372e-15,
     "T_up99": 0.0,
     "diff": -0.008515983257129475,
     "I": 0.09423684571506907,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.3 (0.517,2.13)",
     "R3": 0.5920102959207633,
     "T_up99": 0.0,
     "diff": -0.057424635377572406,
     "I": 0.04532819359462614,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.4 (0.398,1.9)",
     "R3": 0.276887462097269,
     "T_up99": 0.0,
     "diff": -0.055022081733493364,
     "I": 0.047730747238705185,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.5 (0.263,1.74)",
     "R3": -7.51754214434186e-16,
     "T_up99": 0.0,
     "diff": -0.06481805499642272,
     "I": 0.037934773975775826,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.6 (0.0971,1.6)",
     "R3": -0.2768874620972694,
     "T_up99": 0.0,
     "diff": -0.08747844609683268,
     "I": 0.015274382875365866,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.648 (0,1.54)",
     "R3": -0.4199999999999996,
     "T_up99": 0.0,
     "diff": -0.10252462797422927,
     "I": 0.0002282009979692745,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.176 shape=3.68",
     "R3": 0.441709401709402,
     "T_up99": 0.4121344178718885,
     "diff": -0.006751350127710706,
     "I": 0.09600147884448784,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.264 shape=7.36",
     "R3": 0.06239234449760844,
     "T_up99": 0.07233270476051068,
     "diff": -0.04563878162879968,
     "I": 0.057114047343398866,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.335 shape=36.8",
     "R3": -0.3133121693121704,
     "T_up99": 1.3194024311870395e-07,
     "diff": -0.09167826372630776,
     "I": 0.011074565245890788,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=2.76 pi=0.7 means (1.24,0.443)",
     "R3": 0.9427639229434922,
     "T_up99": 0.9067229978218593,
     "diff": -0.005356372674191354,
     "I": 0.0973964562980072,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=5.52 pi=0.5 means (1.55,0.446)",
     "R3": 0.7777777777777771,
     "T_up99": 0.5554509049283848,
     "diff": -0.011005853042778943,
     "I": 0.0917469759294196,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=5.52 pi=0.7 means (1.36,0.154)",
     "R3": 0.3738377648127983,
     "T_up99": 0.23957714989097798,
     "diff": -0.00718245816522993,
     "I": 0.09557037080696862,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=14.7 pi=0.3 means (2.02,0.563)",
     "R3": 0.8763454312062926,
     "T_up99": 0.29633654761546957,
     "diff": -0.03257404117261091,
     "I": 0.07017878779958764,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=14.7 pi=0.5 means (1.67,0.333)",
     "R3": 0.3437499999999992,
     "T_up99": 0.029265267243443274,
     "diff": -0.024436994252960906,
     "I": 0.07831583471923764,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gen. gamma c=1.25 a=1.19",
     "R3": 0.8865624239854368,
     "T_up99": 0.8657264496292097,
     "diff": -0.0016145797219907915,
     "I": 0.10113824925020776,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gen. gamma c=1.5 a=0.851",
     "R3": 0.7936173391149592,
     "T_up99": 0.7325759428930112,
     "diff": -2.5727689516960583e-05,
     "I": 0.10272710128268159,
     "I_Gamma": 0.099019664469572
    }
   ]
  },
  "cuts k=3": {
   "n": 60,
   "wrong": 28,
   "examples": [
    {
     "law": "uniform[0,2]",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.36] a=0.0588 b=0.0212",
     "R3": -0.9230769230769238,
     "T_up99": 0.0,
     "diff": -0.07405623492064023,
     "I": 0.028696594051558222,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.467] a=0.273 b=0.127",
     "R3": -0.6666666666666646,
     "T_up99": 0.0,
     "diff": -0.03410261673716014,
     "I": 0.06865021223503831,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.667] a=0.6 b=0.4",
     "R3": -0.3333333333333338,
     "T_up99": 0.0,
     "diff": -0.010965088828580882,
     "I": 0.09178774014361757,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,2] a=1 b=1",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,13.33] a=2.7 b=33.3",
     "R3": 0.8947368421052736,
     "T_up99": 0.8795590169036405,
     "diff": -0.0008750342004957834,
     "I": 0.10187779477170267,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,40] a=2.9 b=113",
     "R3": 0.9661016949152883,
     "T_up99": 0.9640026469636005,
     "diff": -0.001622764702739865,
     "I": 0.10113006426945859,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.4,1.6] a=0.04",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.05257211156822478,
     "I": 0.050180717403973674,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.3,1.7] a=0.235",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.026691568356904505,
     "I": 0.07606126061529395,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.2,1.8] a=0.46",
     "R3": -3.9968028886505635e-15,
     "T_up99": 0.0,
     "diff": -0.013914159165143325,
     "I": 0.08883866980705513,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.1,1.9] a=0.715",
     "R3": -5.995204332975845e-15,
     "T_up99": 0.0,
     "diff": -0.0064197458488151615,
     "I": 0.09633308312338329,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0,2] a=1",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.3 (0.622,1.88)",
     "R3": 0.7559289460184552,
     "T_up99": 0.0,
     "diff": -0.058044840834656164,
     "I": 0.04470798813754229,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.4 (0.529,1.71)",
     "R3": 0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.052827112150320155,
     "I": 0.049925716821878297,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.5 (0.423,1.58)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.058052458455458755,
     "I": 0.044700370516739696,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.6 (0.293,1.47)",
     "R3": -0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.07391886742185277,
     "I": 0.028833961550345677,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.7 (0.118,1.38)",
     "R3": -0.7559289460184542,
     "T_up99": 0.0,
     "diff": -0.09574465632400236,
     "I": 0.007008172648196087,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.75 (0,1.33)",
     "R3": -1.0000000000000024,
     "T_up99": 0.0,
     "diff": -0.10274756385405431,
     "I": 5.265118144137659e-06,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.0625 shape=4",
     "R3": 0.5999999999999999,
     "T_up99": 0.6663788199078644,
     "diff": -0.003801173163433369,
     "I": 0.09895165580876508,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.125 shape=6",
     "R3": 0.14285714285713635,
     "T_up99": 0.2984264596849858,
     "diff": -0.024372906399716066,
     "I": 0.07837992257248239,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.188 shape=12",
     "R3": -0.38461538461538125,
     "T_up99": 0.02844633143249557,
     "diff": -0.05270313096299467,
     "I": 0.05004969800920378,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.237 shape=60",
     "R3": -0.8688524590163951,
     "T_up99": 4.942947880133801e-10,
     "diff": -0.09292151113734565,
     "I": 0.009831317834852804,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
     "R3": 0.9210361770116229,
     "T_up99": 0.8668499232941067,
     "diff": -0.002780479951511261,
     "I": 0.09997234902068719,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
     "R3": 0.7777777777777752,
     "T_up99": 0.4935580952063503,
     "diff": -0.008594807715719022,
     "I": 0.09415802125647943,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
     "R3": 0.30067107544738547,
     "T_up99": 0.1986351092542128,
     "diff": -0.00633083705444043,
     "I": 0.09642199191775802,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
     "R3": 0.3437500000000018,
     "T_up99": 0.019240714887820393,
     "diff": -0.02369747495543556,
     "I": 0.07905535401676289,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
     "R3": -0.3129859312031986,
     "T_up99": 0.001155648459158929,
     "diff": -0.04650109785632167,
     "I": 0.05625173111587678,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gen. gamma c=1.25 a=1.94",
     "R3": 0.8831695499109105,
     "T_up99": 0.8655204525334483,
     "diff": -0.00045380619320339877,
     "I": 0.10229902277899505,
     "I_Gamma": 0.10076444246220007
    }
   ]
  }
 },
 "R3half": {
  "T1 k=3 means 2": {
   "n": 24,
   "wrong": 1,
   "examples": [
    {
     "law": "twopoint p=0.2 (0.711,2.15)",
     "R3": 1.299038105676657,
     "T_up99": 0.0,
     "diff": 0.0032880392134633576,
     "I": 0.04586694338361674,
     "I_Gamma": 0.040309300111351476
    }
   ]
  },
  "cuts k=1": {
   "n": 22,
   "wrong": 0,
   "examples": []
  },
  "cuts k=1.84": {
   "n": 23,
   "wrong": 0,
   "examples": []
  },
  "cuts k=3": {
   "n": 24,
   "wrong": 0,
   "examples": []
  }
 },
 "tail": {
  "T1 k=3 means 2": {
   "n": 60,
   "wrong": 8,
   "examples": [
    {
     "law": "beta[0,6.667] a=2.4 b=13.6",
     "R3": 0.7777777777777742,
     "T_up99": 0.71170855617629,
     "diff": -0.00012912039217535115,
     "I": 0.042449783777978034,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "beta[0,13.33] a=2.7 b=33.3",
     "R3": 0.8947368421052736,
     "T_up99": 0.8795590169036405,
     "diff": -0.0013008591835636726,
     "I": 0.04127804498658971,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "beta[0,40] a=2.9 b=113",
     "R3": 0.9661016949152883,
     "T_up99": 0.9640026469636005,
     "diff": -0.001965704966851077,
     "I": 0.04061319920330231,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "twopoint p=0.1 (0.808,2.73)",
     "R3": 2.309401076758502,
     "T_up99": 0.0,
     "diff": -0.0032251592264091675,
     "I": 0.03935374494374422,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
     "R3": 0.9210361770116229,
     "T_up99": 0.8668499232941067,
     "diff": -0.0019711708114244705,
     "I": 0.040607733358728915,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
     "R3": 0.7777777777777752,
     "T_up99": 0.4935580952063503,
     "diff": -0.0011373444647008943,
     "I": 0.04144155970545249,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gamma mix alpha=24 pi=0.3 means (1.81,0.654)",
     "R3": 1.0004859312031982,
     "T_up99": 0.25993814032955365,
     "diff": -0.0016011678011282546,
     "I": 0.04097773636902513,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gen. gamma c=1.25 a=1.94",
     "R3": 0.8831695499109105,
     "T_up99": 0.8655204525334483,
     "diff": -0.0010375178880230526,
     "I": 0.04154138628213033,
     "I_Gamma": 0.040309300111351476
    }
   ]
  },
  "cuts k=1": {
   "n": 48,
   "wrong": 25,
   "examples": [
    {
     "law": "beta[0,2.04] a=0.0196 b=0.0204",
     "R3": 0.0196078431372555,
     "T_up99": 0.0,
     "diff": -0.07613008797534554,
     "I": 0.02662274099685291,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.2] a=0.0909 b=0.109",
     "R3": 0.09090909090909038,
     "T_up99": 0.0,
     "diff": -0.04050164444253951,
     "I": 0.06225118452965894,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.5] a=0.2 b=0.3",
     "R3": 0.19999999999999984,
     "T_up99": 0.0,
     "diff": -0.017857768419711484,
     "I": 0.08489506055248697,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,3] a=0.333 b=0.667",
     "R3": 0.3333333333333339,
     "T_up99": 0.0,
     "diff": -0.006951823362159992,
     "I": 0.09580100561003846,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,4] a=0.5 b=1.5",
     "R3": 0.5000000000000004,
     "T_up99": 0.0,
     "diff": -0.0031090909118474674,
     "I": 0.09964373806035098,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,6] a=0.667 b=3.33",
     "R3": 0.6666666666666675,
     "T_up99": 0.39493833273685713,
     "diff": -0.0036107290533398673,
     "I": 0.09914209991885858,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,10] a=0.8 b=7.2",
     "R3": 0.7999999999999996,
     "T_up99": 0.7661512637897383,
     "diff": -0.005265347317908564,
     "I": 0.09748748165428989,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,20] a=0.9 b=17.1",
     "R3": 0.8999999999999998,
     "T_up99": 0.9122480497508939,
     "diff": -0.006782057867404767,
     "I": 0.09597077110479368,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,60] a=0.967 b=57",
     "R3": 0.9666666666666621,
     "T_up99": 0.9753695955022108,
     "diff": -0.00783221283317409,
     "I": 0.09492061613902436,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.1 (0.667,4)",
     "R3": 1.3333333333333335,
     "T_up99": 0.0,
     "diff": -0.08974851799662381,
     "I": 0.01300431097557464,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.2 (0.5,3)",
     "R3": 0.75,
     "T_up99": 0.0,
     "diff": -0.06826819398383349,
     "I": 0.03448463498836496,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.3 (0.345,2.53)",
     "R3": 0.43643578047198484,
     "T_up99": 0.0,
     "diff": -0.058355433020661984,
     "I": 0.04439739595153647,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.4 (0.184,2.22)",
     "R3": 0.20412414523193112,
     "T_up99": 0.0,
     "diff": -0.06332603651226104,
     "I": 0.03942679245993741,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.5 (0,2)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.09990504237339543,
     "I": 0.002847786598803026,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "zero-infl gamma pi=0.375 shape=4",
     "R3": 0.39999999999999947,
     "T_up99": 0.20820092242664695,
     "diff": -0.01734902389322307,
     "I": 0.08540380507897538,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "zero-infl gamma pi=0.475 shape=20",
     "R3": 0.0952380952380949,
     "T_up99": 7.038820300327747e-05,
     "diff": -0.08311870359007872,
     "I": 0.019634125382119727,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=1.5 pi=0.7 means (1.29,0.317)",
     "R3": 0.9593044330968952,
     "T_up99": 0.9482291279913868,
     "diff": -0.011069306841349935,
     "I": 0.09168352213084852,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=3 pi=0.5 means (1.71,0.293)",
     "R3": 0.7777777777777781,
     "T_up99": 0.6395154162120494,
     "diff": -0.01544597899314698,
     "I": 0.08730684997905147,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=8 pi=0.3 means (2.35,0.423)",
     "R3": 0.7647345712841016,
     "T_up99": 0.35953769202027114,
     "diff": -0.03408135319446021,
     "I": 0.06867147577773824,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=8 pi=0.5 means (1.88,0.118)",
     "R3": 0.34375,
     "T_up99": 0.05168232326405523,
     "diff": -0.02695587315094833,
     "I": 0.07579695582125012,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=1.25 a=0.65",
     "R3": 0.8913614527356559,
     "T_up99": 0.8829203882929846,
     "diff": -0.005785540223660235,
     "I": 0.09696728874853822,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=1.5 a=0.469",
     "R3": 0.8093177580513636,
     "T_up99": 0.7638473209066207,
     "diff": -0.004062728076594191,
     "I": 0.09869010089560426,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=2 a=0.295",
     "R3": 0.6975653167894875,
     "T_up99": 0.5460300147274748,
     "diff": -0.0023473833789061094,
     "I": 0.10040544559329234,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=3 a=0.167",
     "R3": 0.581056539842463,
     "T_up99": 0.24236450885616267,
     "diff": -0.0018224781039555826,
     "I": 0.10093035086824287,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gen. gamma c=5 a=0.0898",
     "R3": 0.4930246039006847,
     "T_up99": 0.02669057552609443,
     "diff": -0.0026337356295232373,
     "I": 0.10011909334267521,
     "I_Gamma": 0.0943953307027785
    }
   ]
  },
  "cuts k=1.84": {
   "n": 54,
   "wrong": 27,
   "examples": [
    {
     "law": "beta[0,1.574] a=0.0361 b=0.0207",
     "R3": -0.38078568650330435,
     "T_up99": 0.0,
     "diff": -0.07464750831404514,
     "I": 0.02810532065815341,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.698] a=0.167 b=0.117",
     "R3": -0.24343257443082336,
     "T_up99": 0.0,
     "diff": -0.035166780585706034,
     "I": 0.06758604838649251,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.929] a=0.368 b=0.342",
     "R3": -0.04797047970479804,
     "T_up99": 0.0,
     "diff": -0.011759312099892602,
     "I": 0.09099351687230595,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,2.315] a=0.613 b=0.807",
     "R3": 0.1695906432748552,
     "T_up99": 0.0,
     "diff": -0.001386603980749454,
     "I": 0.1013662249914491,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,7.717] a=1.47 b=9.89",
     "R3": 0.7874251497006005,
     "T_up99": 0.7163668920098358,
     "diff": -0.0008693349317678151,
     "I": 0.10188349404043073,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,15.43] a=1.66 b=23.9",
     "R3": 0.8969521044992694,
     "T_up99": 0.8857283051678727,
     "diff": -0.002305165601408296,
     "I": 0.10044766337079025,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,46.3] a=1.78 b=80.6",
     "R3": 0.9663347558084395,
     "T_up99": 0.9665523305235363,
     "diff": -0.0032625923738511114,
     "I": 0.09949023659834744,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.2,1.8] a=0.0888",
     "R3": 1.127631321651279e-15,
     "T_up99": 0.0,
     "diff": -0.04563254565503476,
     "I": 0.05712028331716379,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.1,1.9] a=0.245",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.02425730338448455,
     "I": 0.078495525587714,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0,2] a=0.42",
     "R3": 1.503508428868372e-15,
     "T_up99": 0.0,
     "diff": -0.008515983257129475,
     "I": 0.09423684571506907,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.1 (0.754,3.21)",
     "R3": 1.808621328833405,
     "T_up99": 0.0,
     "diff": -0.09282336877630508,
     "I": 0.00992946019589347,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.2 (0.631,2.47)",
     "R3": 1.0173494974687898,
     "T_up99": 0.0,
     "diff": -0.07092081047167158,
     "I": 0.03183201850052697,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.3 (0.517,2.13)",
     "R3": 0.5920102959207633,
     "T_up99": 0.0,
     "diff": -0.057424635377572406,
     "I": 0.04532819359462614,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.4 (0.398,1.9)",
     "R3": 0.276887462097269,
     "T_up99": 0.0,
     "diff": -0.055022081733493364,
     "I": 0.047730747238705185,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.5 (0.263,1.74)",
     "R3": -7.51754214434186e-16,
     "T_up99": 0.0,
     "diff": -0.06481805499642272,
     "I": 0.037934773975775826,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.6 (0.0971,1.6)",
     "R3": -0.2768874620972694,
     "T_up99": 0.0,
     "diff": -0.08747844609683268,
     "I": 0.015274382875365866,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.648 (0,1.54)",
     "R3": -0.4199999999999996,
     "T_up99": 0.0,
     "diff": -0.10252462797422927,
     "I": 0.0002282009979692745,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.176 shape=3.68",
     "R3": 0.441709401709402,
     "T_up99": 0.4121344178718885,
     "diff": -0.006751350127710706,
     "I": 0.09600147884448784,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.264 shape=7.36",
     "R3": 0.06239234449760844,
     "T_up99": 0.07233270476051068,
     "diff": -0.04563878162879968,
     "I": 0.057114047343398866,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.335 shape=36.8",
     "R3": -0.3133121693121704,
     "T_up99": 1.3194024311870395e-07,
     "diff": -0.09167826372630776,
     "I": 0.011074565245890788,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=2.76 pi=0.7 means (1.24,0.443)",
     "R3": 0.9427639229434922,
     "T_up99": 0.9067229978218593,
     "diff": -0.005356372674191354,
     "I": 0.0973964562980072,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=5.52 pi=0.5 means (1.55,0.446)",
     "R3": 0.7777777777777771,
     "T_up99": 0.5554509049283848,
     "diff": -0.011005853042778943,
     "I": 0.0917469759294196,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=5.52 pi=0.7 means (1.36,0.154)",
     "R3": 0.3738377648127983,
     "T_up99": 0.23957714989097798,
     "diff": -0.00718245816522993,
     "I": 0.09557037080696862,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=14.7 pi=0.3 means (2.02,0.563)",
     "R3": 0.8763454312062926,
     "T_up99": 0.29633654761546957,
     "diff": -0.03257404117261091,
     "I": 0.07017878779958764,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=14.7 pi=0.5 means (1.67,0.333)",
     "R3": 0.3437499999999992,
     "T_up99": 0.029265267243443274,
     "diff": -0.024436994252960906,
     "I": 0.07831583471923764,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gen. gamma c=1.25 a=1.19",
     "R3": 0.8865624239854368,
     "T_up99": 0.8657264496292097,
     "diff": -0.0016145797219907915,
     "I": 0.10113824925020776,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gen. gamma c=1.5 a=0.851",
     "R3": 0.7936173391149592,
     "T_up99": 0.7325759428930112,
     "diff": -2.5727689516960583e-05,
     "I": 0.10272710128268159,
     "I_Gamma": 0.099019664469572
    }
   ]
  },
  "cuts k=3": {
   "n": 60,
   "wrong": 31,
   "examples": [
    {
     "law": "uniform[0,2]",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.36] a=0.0588 b=0.0212",
     "R3": -0.9230769230769238,
     "T_up99": 0.0,
     "diff": -0.07405623492064023,
     "I": 0.028696594051558222,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.467] a=0.273 b=0.127",
     "R3": -0.6666666666666646,
     "T_up99": 0.0,
     "diff": -0.03410261673716014,
     "I": 0.06865021223503831,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.667] a=0.6 b=0.4",
     "R3": -0.3333333333333338,
     "T_up99": 0.0,
     "diff": -0.010965088828580882,
     "I": 0.09178774014361757,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,2] a=1 b=1",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,13.33] a=2.7 b=33.3",
     "R3": 0.8947368421052736,
     "T_up99": 0.8795590169036405,
     "diff": -0.0008750342004957834,
     "I": 0.10187779477170267,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,40] a=2.9 b=113",
     "R3": 0.9661016949152883,
     "T_up99": 0.9640026469636005,
     "diff": -0.001622764702739865,
     "I": 0.10113006426945859,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.4,1.6] a=0.04",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.05257211156822478,
     "I": 0.050180717403973674,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.3,1.7] a=0.235",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.026691568356904505,
     "I": 0.07606126061529395,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.2,1.8] a=0.46",
     "R3": -3.9968028886505635e-15,
     "T_up99": 0.0,
     "diff": -0.013914159165143325,
     "I": 0.08883866980705513,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.1,1.9] a=0.715",
     "R3": -5.995204332975845e-15,
     "T_up99": 0.0,
     "diff": -0.0064197458488151615,
     "I": 0.09633308312338329,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0,2] a=1",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.1 (0.808,2.73)",
     "R3": 2.309401076758502,
     "T_up99": 0.0,
     "diff": -0.09483833981057926,
     "I": 0.007914489161619187,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.2 (0.711,2.15)",
     "R3": 1.299038105676657,
     "T_up99": 0.0,
     "diff": -0.07323805293122937,
     "I": 0.029514776040969082,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.3 (0.622,1.88)",
     "R3": 0.7559289460184552,
     "T_up99": 0.0,
     "diff": -0.058044840834656164,
     "I": 0.04470798813754229,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.4 (0.529,1.71)",
     "R3": 0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.052827112150320155,
     "I": 0.049925716821878297,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.5 (0.423,1.58)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.058052458455458755,
     "I": 0.044700370516739696,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.6 (0.293,1.47)",
     "R3": -0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.07391886742185277,
     "I": 0.028833961550345677,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.7 (0.118,1.38)",
     "R3": -0.7559289460184542,
     "T_up99": 0.0,
     "diff": -0.09574465632400236,
     "I": 0.007008172648196087,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.75 (0,1.33)",
     "R3": -1.0000000000000024,
     "T_up99": 0.0,
     "diff": -0.10274756385405431,
     "I": 5.265118144137659e-06,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.0625 shape=4",
     "R3": 0.5999999999999999,
     "T_up99": 0.6663788199078644,
     "diff": -0.003801173163433369,
     "I": 0.09895165580876508,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.125 shape=6",
     "R3": 0.14285714285713635,
     "T_up99": 0.2984264596849858,
     "diff": -0.024372906399716066,
     "I": 0.07837992257248239,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.188 shape=12",
     "R3": -0.38461538461538125,
     "T_up99": 0.02844633143249557,
     "diff": -0.05270313096299467,
     "I": 0.05004969800920378,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.237 shape=60",
     "R3": -0.8688524590163951,
     "T_up99": 4.942947880133801e-10,
     "diff": -0.09292151113734565,
     "I": 0.009831317834852804,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
     "R3": 0.9210361770116229,
     "T_up99": 0.8668499232941067,
     "diff": -0.002780479951511261,
     "I": 0.09997234902068719,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
     "R3": 0.7777777777777752,
     "T_up99": 0.4935580952063503,
     "diff": -0.008594807715719022,
     "I": 0.09415802125647943,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
     "R3": 0.30067107544738547,
     "T_up99": 0.1986351092542128,
     "diff": -0.00633083705444043,
     "I": 0.09642199191775802,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=24 pi=0.3 means (1.81,0.654)",
     "R3": 1.0004859312031982,
     "T_up99": 0.25993814032955365,
     "diff": -0.03178930032413013,
     "I": 0.07096352864806832,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
     "R3": 0.3437500000000018,
     "T_up99": 0.019240714887820393,
     "diff": -0.02369747495543556,
     "I": 0.07905535401676289,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
     "R3": -0.3129859312031986,
     "T_up99": 0.001155648459158929,
     "diff": -0.04650109785632167,
     "I": 0.05625173111587678,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gen. gamma c=1.25 a=1.94",
     "R3": 0.8831695499109105,
     "T_up99": 0.8655204525334483,
     "diff": -0.00045380619320339877,
     "I": 0.10229902277899505,
     "I_Gamma": 0.10076444246220007
    }
   ]
  }
 },
 "bound": {
  "T1 k=3 means 2": {
   "n": 62,
   "wrong": 6,
   "examples": [
    {
     "law": "beta[0,6.667] a=2.4 b=13.6",
     "R3": 0.7777777777777742,
     "T_up99": 0.71170855617629,
     "diff": -0.00012912039217535115,
     "I": 0.042449783777978034,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "beta[0,13.33] a=2.7 b=33.3",
     "R3": 0.8947368421052736,
     "T_up99": 0.8795590169036405,
     "diff": -0.0013008591835636726,
     "I": 0.04127804498658971,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "beta[0,40] a=2.9 b=113",
     "R3": 0.9661016949152883,
     "T_up99": 0.9640026469636005,
     "diff": -0.001965704966851077,
     "I": 0.04061319920330231,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "twopoint p=0.02 (0.918,5.04)",
     "R3": 5.938459911664724,
     "T_up99": 2.0,
     "diff": -0.031643550271290365,
     "I": 0.01093535389886302,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "twopoint p=0.05 (0.868,3.52)",
     "R3": 3.576237364075619,
     "T_up99": 5.0,
     "diff": -0.013964979321303438,
     "I": 0.028613924848849948,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "twopoint p=0.1 (0.808,2.73)",
     "R3": 2.309401076758502,
     "T_up99": 0.0,
     "diff": -0.0032251592264091675,
     "I": 0.03935374494374422,
     "I_Gamma": 0.040309300111351476
    }
   ]
  },
  "cuts k=1": {
   "n": 45,
   "wrong": 45,
   "examples": [
    {
     "law": "beta[0,2.04] a=0.0196 b=0.0204",
     "R3": 0.0196078431372555,
     "T_up99": 0.0,
     "diff": -0.07613008797534554,
     "I": 0.02662274099685291,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.2] a=0.0909 b=0.109",
     "R3": 0.09090909090909038,
     "T_up99": 0.0,
     "diff": -0.04050164444253951,
     "I": 0.06225118452965894,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.5] a=0.2 b=0.3",
     "R3": 0.19999999999999984,
     "T_up99": 0.0,
     "diff": -0.017857768419711484,
     "I": 0.08489506055248697,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,3] a=0.333 b=0.667",
     "R3": 0.3333333333333339,
     "T_up99": 0.0,
     "diff": -0.006951823362159992,
     "I": 0.09580100561003846,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,4] a=0.5 b=1.5",
     "R3": 0.5000000000000004,
     "T_up99": 0.0,
     "diff": -0.0031090909118474674,
     "I": 0.09964373806035098,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,6] a=0.667 b=3.33",
     "R3": 0.6666666666666675,
     "T_up99": 0.39493833273685713,
     "diff": -0.0036107290533398673,
     "I": 0.09914209991885858,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,10] a=0.8 b=7.2",
     "R3": 0.7999999999999996,
     "T_up99": 0.7661512637897383,
     "diff": -0.005265347317908564,
     "I": 0.09748748165428989,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,20] a=0.9 b=17.1",
     "R3": 0.8999999999999998,
     "T_up99": 0.9122480497508939,
     "diff": -0.006782057867404767,
     "I": 0.09597077110479368,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,60] a=0.967 b=57",
     "R3": 0.9666666666666621,
     "T_up99": 0.9753695955022108,
     "diff": -0.00783221283317409,
     "I": 0.09492061613902436,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.02 (0.857,8)",
     "R3": 3.428571428571429,
     "T_up99": 2.0,
     "diff": -0.10268963265654413,
     "I": 6.31963156543236e-05,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.05 (0.771,5.36)",
     "R3": 2.064741604835055,
     "T_up99": 5.0,
     "diff": -0.10030439977860289,
     "I": 0.0024484291935955582,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.1 (0.667,4)",
     "R3": 1.3333333333333335,
     "T_up99": 0.0,
     "diff": -0.08974851799662381,
     "I": 0.01300431097557464,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.2 (0.5,3)",
     "R3": 0.75,
     "T_up99": 0.0,
     "diff": -0.06826819398383349,
     "I": 0.03448463498836496,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.3 (0.345,2.53)",
     "R3": 0.43643578047198484,
     "T_up99": 0.0,
     "diff": -0.058355433020661984,
     "I": 0.04439739595153647,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.4 (0.184,2.22)",
     "R3": 0.20412414523193112,
     "T_up99": 0.0,
     "diff": -0.06332603651226104,
     "I": 0.03942679245993741,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.5 (0,2)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.09990504237339543,
     "I": 0.002847786598803026,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.146 (0.586,3.41)",
     "R3": 1.0000000000000004,
     "T_up99": NaN,
     "diff": -0.07870580711001046,
     "I": 0.02404702186218799,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0 atoms (0,1.27,4.73) w (0.333,0.622,0.0447)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.06228879190121389,
     "I": 0.04046403707098456,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.05 atoms (0.05,1.32,4.79) w (0.368,0.589,0.0423)",
     "R3": 1.0000000000000007,
     "T_up99": NaN,
     "diff": -0.029350472055581556,
     "I": 0.0734023569166169,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.1 atoms (0.1,1.39,4.85) w (0.407,0.553,0.0397)",
     "R3": 1.000000000000001,
     "T_up99": NaN,
     "diff": -0.01918335037179225,
     "I": 0.0835694786004062,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.15 atoms (0.15,1.46,4.93) w (0.449,0.515,0.0367)",
     "R3": 1.0,
     "T_up99": NaN,
     "diff": -0.014100666694106423,
     "I": 0.08865216227809203,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.2 atoms (0.2,1.55,5.03) w (0.494,0.473,0.0333)",
     "R3": 0.9999999999999998,
     "T_up99": NaN,
     "diff": -0.01235207720350423,
     "I": 0.09040075176869422,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.25 atoms (0.25,1.66,5.16) w (0.542,0.429,0.0292)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.013280939301604733,
     "I": 0.08947188967059372,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.3 atoms (0.3,1.8,5.34) w (0.592,0.383,0.0245)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.016866353898233932,
     "I": 0.08588647507396452,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.35 atoms (0.35,1.98,5.62) w (0.644,0.337,0.0189)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.02346704343156364,
     "I": 0.07928578554063481,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.4 atoms (0.4,2.21,6.08) w (0.695,0.292,0.0125)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.033595981286247245,
     "I": 0.0691568476859512,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.45 atoms (0.45,2.5,6.97) w (0.745,0.249,0.00605)",
     "R3": 1.000000000000001,
     "T_up99": NaN,
     "diff": -0.047150637740001874,
     "I": 0.055602191232196674,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.5 atoms (0.5,2.84,9.16) w (0.79,0.208,0.00148)",
     "R3": 0.9999999999999987,
     "T_up99": NaN,
     "diff": -0.06162296943487472,
     "I": 0.04112985953732373,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=0.55 atoms (0.55,3.19,18.4) w (0.83,0.17,5.56e-05)",
     "R3": 1.0000000000000053,
     "T_up99": NaN,
     "diff": -0.07293209605812861,
     "I": 0.029820732914069836,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=1.27 atoms (1.27,0.00698,4.74) w (0.618,0.338,0.0443)",
     "R3": 0.9999999999999998,
     "T_up99": NaN,
     "diff": -0.051158381546189624,
     "I": 0.05159444742600883,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=1.5 atoms (1.5,0.172,4.97) w (0.496,0.469,0.0352)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.01295848749865619,
     "I": 0.08979434147354226,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=1.73 atoms (1.73,0.273,5.23) w (0.408,0.565,0.0272)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.014579064057366253,
     "I": 0.0881737649148322,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=1.95 atoms (1.95,0.342,5.56) w (0.345,0.635,0.0199)",
     "R3": 0.9999999999999992,
     "T_up99": NaN,
     "diff": -0.022133648059371958,
     "I": 0.0806191809128265,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=2.17 atoms (2.17,0.393,5.99) w (0.298,0.688,0.0134)",
     "R3": 1.0,
     "T_up99": NaN,
     "diff": -0.03195309214246428,
     "I": 0.07079973682973417,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=2.4 atoms (2.4,0.434,6.61) w (0.263,0.729,0.008)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.04256944449423489,
     "I": 0.060183384477963564,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=2.62 atoms (2.62,0.469,7.57) w (0.233,0.763,0.00393)",
     "R3": 1.0000000000000022,
     "T_up99": NaN,
     "diff": -0.05292648711629361,
     "I": 0.04982634185590484,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=2.85 atoms (2.85,0.502,9.29) w (0.207,0.792,0.00138)",
     "R3": 1.0000000000000022,
     "T_up99": NaN,
     "diff": -0.0620794620696537,
     "I": 0.04067336690254475,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=3.08 atoms (3.08,0.533,13.3) w (0.182,0.817,0.000244)",
     "R3": 0.9999999999999943,
     "T_up99": NaN,
     "diff": -0.06960465188786041,
     "I": 0.03314817708433804,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=3.3 atoms (3.3,0.567,33.1) w (0.158,0.842,4.27e-06)",
     "R3": 0.9999999999999418,
     "T_up99": NaN,
     "diff": -0.07591960049359542,
     "I": 0.026833228478603033,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=4.88 atoms (4.88,0.117,1.41) w (0.0387,0.421,0.541)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.017034734379207273,
     "I": 0.08571809459299118,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=5.1 atoms (5.1,0.229,1.62) w (0.031,0.522,0.447)",
     "R3": 1.0000000000000004,
     "T_up99": NaN,
     "diff": -0.012584893894583005,
     "I": 0.09016793507761545,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=5.33 atoms (5.33,0.296,1.79) w (0.0249,0.589,0.387)",
     "R3": 1.0,
     "T_up99": NaN,
     "diff": -0.016500638527401634,
     "I": 0.08625219044479682,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=5.55 atoms (5.55,0.34,1.94) w (0.0201,0.634,0.346)",
     "R3": 1.0,
     "T_up99": NaN,
     "diff": -0.021873162686361802,
     "I": 0.08087966628583665,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=5.78 atoms (5.78,0.371,2.07) w (0.0163,0.665,0.318)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.027208085559067563,
     "I": 0.07554474341313089,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "threepoint t=6 atoms (6,0.394,2.18) w (0.0133,0.689,0.298)",
     "R3": 0.9999999999999991,
     "T_up99": NaN,
     "diff": -0.032085324124685954,
     "I": 0.0706675048475125,
     "I_Gamma": 0.0943953307027785
    }
   ]
  },
  "cuts k=1.84": {
   "n": 55,
   "wrong": 53,
   "examples": [
    {
     "law": "beta[0,1.574] a=0.0361 b=0.0207",
     "R3": -0.38078568650330435,
     "T_up99": 0.0,
     "diff": -0.07464750831404514,
     "I": 0.02810532065815341,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.698] a=0.167 b=0.117",
     "R3": -0.24343257443082336,
     "T_up99": 0.0,
     "diff": -0.035166780585706034,
     "I": 0.06758604838649251,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.929] a=0.368 b=0.342",
     "R3": -0.04797047970479804,
     "T_up99": 0.0,
     "diff": -0.011759312099892602,
     "I": 0.09099351687230595,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,2.315] a=0.613 b=0.807",
     "R3": 0.1695906432748552,
     "T_up99": 0.0,
     "diff": -0.001386603980749454,
     "I": 0.1013662249914491,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,7.717] a=1.47 b=9.89",
     "R3": 0.7874251497006005,
     "T_up99": 0.7163668920098358,
     "diff": -0.0008693349317678151,
     "I": 0.10188349404043073,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,15.43] a=1.66 b=23.9",
     "R3": 0.8969521044992694,
     "T_up99": 0.8857283051678727,
     "diff": -0.002305165601408296,
     "I": 0.10044766337079025,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,46.3] a=1.78 b=80.6",
     "R3": 0.9663347558084395,
     "T_up99": 0.9665523305235363,
     "diff": -0.0032625923738511114,
     "I": 0.09949023659834744,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.2,1.8] a=0.0888",
     "R3": 1.127631321651279e-15,
     "T_up99": 0.0,
     "diff": -0.04563254565503476,
     "I": 0.05712028331716379,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.1,1.9] a=0.245",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.02425730338448455,
     "I": 0.078495525587714,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0,2] a=0.42",
     "R3": 1.503508428868372e-15,
     "T_up99": 0.0,
     "diff": -0.008515983257129475,
     "I": 0.09423684571506907,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.02 (0.895,6.16)",
     "R3": 4.650740559857324,
     "T_up99": 2.0,
     "diff": -0.10273586777938652,
     "I": 1.6961192812026127e-05,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.05 (0.831,4.21)",
     "R3": 2.8007517787758,
     "T_up99": 5.0,
     "diff": -0.10138401375913146,
     "I": 0.0013688152130670872,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.1 (0.754,3.21)",
     "R3": 1.808621328833405,
     "T_up99": 0.0,
     "diff": -0.09282336877630508,
     "I": 0.00992946019589347,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.2 (0.631,2.47)",
     "R3": 1.0173494974687898,
     "T_up99": 0.0,
     "diff": -0.07092081047167158,
     "I": 0.03183201850052697,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.3 (0.517,2.13)",
     "R3": 0.5920102959207633,
     "T_up99": 0.0,
     "diff": -0.057424635377572406,
     "I": 0.04532819359462614,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.4 (0.398,1.9)",
     "R3": 0.276887462097269,
     "T_up99": 0.0,
     "diff": -0.055022081733493364,
     "I": 0.047730747238705185,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.5 (0.263,1.74)",
     "R3": -7.51754214434186e-16,
     "T_up99": 0.0,
     "diff": -0.06481805499642272,
     "I": 0.037934773975775826,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.6 (0.0971,1.6)",
     "R3": -0.2768874620972694,
     "T_up99": 0.0,
     "diff": -0.08747844609683268,
     "I": 0.015274382875365866,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.648 (0,1.54)",
     "R3": -0.4199999999999996,
     "T_up99": 0.0,
     "diff": -0.10252462797422927,
     "I": 0.0002282009979692745,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.203 (0.628,2.46)",
     "R3": 0.9999999999999992,
     "T_up99": NaN,
     "diff": -0.0703076966573221,
     "I": 0.032445132314876446,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0 atoms (0,1.02,3.15) w (0.183,0.739,0.0777)",
     "R3": 0.9999999999999984,
     "T_up99": NaN,
     "diff": -0.07885552015108514,
     "I": 0.023897308821113405,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.05 atoms (0.05,1.05,3.18) w (0.209,0.717,0.0742)",
     "R3": 0.9999999999999962,
     "T_up99": NaN,
     "diff": -0.05240891127285467,
     "I": 0.050343917699343876,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.1 atoms (0.1,1.09,3.21) w (0.239,0.691,0.0704)",
     "R3": 1.0000000000000024,
     "T_up99": NaN,
     "diff": -0.037887686808505114,
     "I": 0.06486514216369343,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.15 atoms (0.15,1.13,3.25) w (0.273,0.661,0.0661)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.02670044875861627,
     "I": 0.07605238021358218,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.2 atoms (0.2,1.17,3.3) w (0.312,0.626,0.0612)",
     "R3": 0.9999999999999948,
     "T_up99": NaN,
     "diff": -0.018346470288531355,
     "I": 0.0844063586836672,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.25 atoms (0.25,1.23,3.36) w (0.357,0.587,0.0557)",
     "R3": 0.9999999999999978,
     "T_up99": NaN,
     "diff": -0.012680105150983875,
     "I": 0.09007272382121467,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.3 atoms (0.3,1.31,3.44) w (0.408,0.543,0.0491)",
     "R3": 0.9999999999999994,
     "T_up99": NaN,
     "diff": -0.009731009904335883,
     "I": 0.09302181906786267,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.35 atoms (0.35,1.4,3.55) w (0.464,0.494,0.0413)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.009794178679984278,
     "I": 0.09295865029221417,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.4 atoms (0.4,1.52,3.72) w (0.525,0.443,0.032)",
     "R3": 0.9999999999999992,
     "T_up99": NaN,
     "diff": -0.013574449668092667,
     "I": 0.08917837930410588,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.45 atoms (0.45,1.67,4) w (0.59,0.389,0.0211)",
     "R3": 1.0000000000000016,
     "T_up99": NaN,
     "diff": -0.022190073231871763,
     "I": 0.08056275574032679,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.5 atoms (0.5,1.87,4.57) w (0.654,0.336,0.00991)",
     "R3": 0.999999999999997,
     "T_up99": NaN,
     "diff": -0.03628374941816441,
     "I": 0.06646907955403414,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.55 atoms (0.55,2.1,6.08) w (0.716,0.282,0.00211)",
     "R3": 0.9999999999999954,
     "T_up99": NaN,
     "diff": -0.05265042410533065,
     "I": 0.0501024048668679,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=0.6 atoms (0.6,2.34,13.8) w (0.771,0.229,4e-05)",
     "R3": 1.0000000000000069,
     "T_up99": NaN,
     "diff": -0.0652148197434576,
     "I": 0.037538009228740954,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=1.05 atoms (1.05,0.0481,3.18) w (0.718,0.208,0.0743)",
     "R3": 1.0000000000000007,
     "T_up99": NaN,
     "diff": -0.05306571268855402,
     "I": 0.04968711628364453,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=1.27 atoms (1.27,0.281,3.41) w (0.561,0.388,0.0518)",
     "R3": 0.9999999999999997,
     "T_up99": NaN,
     "diff": -0.010545650790468583,
     "I": 0.09220717818172997,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=1.5 atoms (1.5,0.394,3.7) w (0.449,0.518,0.0332)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.012903300047568955,
     "I": 0.0898495289246295,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=1.73 atoms (1.73,0.465,4.13) w (0.373,0.609,0.0176)",
     "R3": 0.9999999999999992,
     "T_up99": NaN,
     "diff": -0.025892968468787914,
     "I": 0.07685986050341054,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=1.95 atoms (1.95,0.518,4.94) w (0.317,0.677,0.00648)",
     "R3": 0.9999999999999962,
     "T_up99": NaN,
     "diff": -0.04226635246449588,
     "I": 0.06048647650770267,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=2.17 atoms (2.17,0.564,7) w (0.266,0.733,0.00101)",
     "R3": 1.000000000000003,
     "T_up99": NaN,
     "diff": -0.056687554564497075,
     "I": 0.04606527440770147,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=2.4 atoms (2.4,0.613,24.8) w (0.217,0.783,3.12e-06)",
     "R3": 1.0000000000000557,
     "T_up99": NaN,
     "diff": -0.06778588693009129,
     "I": 0.03496694204210726,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=3.3 atoms (3.3,0.198,1.17) w (0.0615,0.311,0.628)",
     "R3": 1.0000000000000007,
     "T_up99": NaN,
     "diff": -0.01865886444042124,
     "I": 0.08409396453177731,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=3.52 atoms (3.52,0.339,1.38) w (0.0431,0.452,0.505)",
     "R3": 1.0,
     "T_up99": NaN,
     "diff": -0.009499831374104081,
     "I": 0.09325299759809447,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=3.75 atoms (3.75,0.407,1.54) w (0.0306,0.534,0.435)",
     "R3": 0.9999999999999994,
     "T_up99": NaN,
     "diff": -0.0144723619793104,
     "I": 0.08828046699288805,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=3.98 atoms (3.98,0.446,1.66) w (0.022,0.585,0.393)",
     "R3": 0.999999999999997,
     "T_up99": NaN,
     "diff": -0.021353936033714424,
     "I": 0.08139889293848412,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=4.2 atoms (4.2,0.472,1.75) w (0.0161,0.618,0.366)",
     "R3": 1.0000000000000016,
     "T_up99": NaN,
     "diff": -0.027757773898044055,
     "I": 0.07499505507415449,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=4.42 atoms (4.42,0.49,1.83) w (0.0119,0.642,0.346)",
     "R3": 0.9999999999999954,
     "T_up99": NaN,
     "diff": -0.03320539784532654,
     "I": 0.069547431126872,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=4.65 atoms (4.65,0.504,1.89) w (0.00904,0.66,0.331)",
     "R3": 1.0,
     "T_up99": NaN,
     "diff": -0.03770780737590711,
     "I": 0.06504502159629144,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=4.88 atoms (4.88,0.515,1.94) w (0.00694,0.674,0.319)",
     "R3": 1.0,
     "T_up99": NaN,
     "diff": -0.0413977086984602,
     "I": 0.06135512027373835,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=5.1 atoms (5.1,0.524,1.98) w (0.00541,0.685,0.31)",
     "R3": 1.000000000000003,
     "T_up99": NaN,
     "diff": -0.04442296639502834,
     "I": 0.05832986257717021,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=5.33 atoms (5.33,0.532,2.02) w (0.00427,0.694,0.302)",
     "R3": 0.9999999999999978,
     "T_up99": NaN,
     "diff": -0.04691589917030152,
     "I": 0.05583692980189703,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=5.55 atoms (5.55,0.538,2.05) w (0.00341,0.702,0.295)",
     "R3": 0.9999999999999948,
     "T_up99": NaN,
     "diff": -0.04898634448233212,
     "I": 0.05376648448986643,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=5.78 atoms (5.78,0.544,2.07) w (0.00276,0.708,0.289)",
     "R3": 1.0000000000000016,
     "T_up99": NaN,
     "diff": -0.05072235528867647,
     "I": 0.05203047368352198,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "threepoint t=6 atoms (6,0.548,2.1) w (0.00225,0.714,0.284)",
     "R3": 1.0000000000000038,
     "T_up99": NaN,
     "diff": -0.05219319808663718,
     "I": 0.05055963088556137,
     "I_Gamma": 0.099019664469572
    }
   ]
  },
  "cuts k=3": {
   "n": 62,
   "wrong": 59,
   "examples": [
    {
     "law": "uniform[0,2]",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.36] a=0.0588 b=0.0212",
     "R3": -0.9230769230769238,
     "T_up99": 0.0,
     "diff": -0.07405623492064023,
     "I": 0.028696594051558222,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.467] a=0.273 b=0.127",
     "R3": -0.6666666666666646,
     "T_up99": 0.0,
     "diff": -0.03410261673716014,
     "I": 0.06865021223503831,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.667] a=0.6 b=0.4",
     "R3": -0.3333333333333338,
     "T_up99": 0.0,
     "diff": -0.010965088828580882,
     "I": 0.09178774014361757,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,2] a=1 b=1",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,13.33] a=2.7 b=33.3",
     "R3": 0.8947368421052736,
     "T_up99": 0.8795590169036405,
     "diff": -0.0008750342004957834,
     "I": 0.10187779477170267,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,40] a=2.9 b=113",
     "R3": 0.9661016949152883,
     "T_up99": 0.9640026469636005,
     "diff": -0.001622764702739865,
     "I": 0.10113006426945859,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.4,1.6] a=0.04",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.05257211156822478,
     "I": 0.050180717403973674,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.3,1.7] a=0.235",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.026691568356904505,
     "I": 0.07606126061529395,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.2,1.8] a=0.46",
     "R3": -3.9968028886505635e-15,
     "T_up99": 0.0,
     "diff": -0.013914159165143325,
     "I": 0.08883866980705513,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.1,1.9] a=0.715",
     "R3": -5.995204332975845e-15,
     "T_up99": 0.0,
     "diff": -0.0064197458488151615,
     "I": 0.09633308312338329,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0,2] a=1",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.0008111129449893117,
     "I": 0.10194171602720914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.02 (0.918,5.04)",
     "R3": 5.938459911664724,
     "T_up99": 2.0,
     "diff": -0.10274743630900779,
     "I": 5.392663190662006e-06,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.05 (0.868,3.52)",
     "R3": 3.576237364075619,
     "T_up99": 5.0,
     "diff": -0.10191594803410925,
     "I": 0.0008368809380892017,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.1 (0.808,2.73)",
     "R3": 2.309401076758502,
     "T_up99": 0.0,
     "diff": -0.09483833981057926,
     "I": 0.007914489161619187,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.2 (0.711,2.15)",
     "R3": 1.299038105676657,
     "T_up99": 0.0,
     "diff": -0.07323805293122937,
     "I": 0.029514776040969082,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.3 (0.622,1.88)",
     "R3": 0.7559289460184552,
     "T_up99": 0.0,
     "diff": -0.058044840834656164,
     "I": 0.04470798813754229,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.4 (0.529,1.71)",
     "R3": 0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.052827112150320155,
     "I": 0.049925716821878297,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.5 (0.423,1.58)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.058052458455458755,
     "I": 0.044700370516739696,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.6 (0.293,1.47)",
     "R3": -0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.07391886742185277,
     "I": 0.028833961550345677,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.7 (0.118,1.38)",
     "R3": -0.7559289460184542,
     "T_up99": 0.0,
     "diff": -0.09574465632400236,
     "I": 0.007008172648196087,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.75 (0,1.33)",
     "R3": -1.0000000000000024,
     "T_up99": 0.0,
     "diff": -0.10274756385405431,
     "I": 5.265118144137659e-06,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.25 (0.667,2)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.06444352745825938,
     "I": 0.038309301513939076,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.07694300612009235,
     "I": 0.0258098228521062,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.05 atoms (0.05,0.939,2.43) w (0.116,0.773,0.11)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.06705881207093649,
     "I": 0.03569401690126206,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.1 atoms (0.1,0.96,2.45) w (0.136,0.758,0.106)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.05688914622016866,
     "I": 0.04586368275202979,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.15 atoms (0.15,0.984,2.47) w (0.16,0.74,0.1)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.04598908799106065,
     "I": 0.0567637409811379,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.2 atoms (0.2,1.01,2.5) w (0.189,0.717,0.0944)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.03525555359061114,
     "I": 0.06749727538158723,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.25 atoms (0.25,1.05,2.53) w (0.223,0.689,0.0877)",
     "R3": 0.9999999999999974,
     "T_up99": NaN,
     "diff": -0.025492247117752165,
     "I": 0.07726058185444629,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.3 atoms (0.3,1.09,2.57) w (0.264,0.656,0.08)",
     "R3": 0.9999999999999996,
     "T_up99": NaN,
     "diff": -0.017366325671116123,
     "I": 0.08538650330108233,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.35 atoms (0.35,1.14,2.63) w (0.314,0.615,0.0709)",
     "R3": 1.0000000000000024,
     "T_up99": NaN,
     "diff": -0.011472835075505394,
     "I": 0.09127999389669306,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.4 atoms (0.4,1.21,2.7) w (0.371,0.569,0.0599)",
     "R3": 0.9999999999999976,
     "T_up99": NaN,
     "diff": -0.008517960728339269,
     "I": 0.09423486824385918,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.45 atoms (0.45,1.3,2.82) w (0.437,0.516,0.0465)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.009627705443648812,
     "I": 0.09312512352854974,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.5 atoms (0.5,1.42,3.02) w (0.51,0.46,0.0304)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.01662447038206276,
     "I": 0.08612835859013579,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.55 atoms (0.55,1.58,3.45) w (0.587,0.4,0.0134)",
     "R3": 1.0000000000000016,
     "T_up99": NaN,
     "diff": -0.031102219340653214,
     "I": 0.07165060963154524,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.6 atoms (0.6,1.77,4.71) w (0.663,0.335,0.00223)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.04867513093284474,
     "I": 0.054077698039353805,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.65 atoms (0.65,1.95,14.5) w (0.73,0.27,9.72e-06)",
     "R3": 1.0000000000000049,
     "T_up99": NaN,
     "diff": -0.06129820278454405,
     "I": 0.0414546261876545,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=0.95 atoms (0.95,0.077,2.44) w (0.766,0.127,0.108)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.06169997611857207,
     "I": 0.041052852853626476,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=1.05 atoms (1.05,0.253,2.54) w (0.687,0.225,0.0873)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.024935680422454018,
     "I": 0.07781714854974453,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=1.27 atoms (1.27,0.437,2.78) w (0.531,0.419,0.0504)",
     "R3": 0.9999999999999942,
     "T_up99": NaN,
     "diff": -0.008843731805253816,
     "I": 0.09390909716694473,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=1.5 atoms (1.5,0.527,3.21) w (0.428,0.551,0.0211)",
     "R3": 1.0000000000000002,
     "T_up99": NaN,
     "diff": -0.023441108882649095,
     "I": 0.07931172008954945,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=1.73 atoms (1.73,0.589,4.29) w (0.349,0.647,0.00375)",
     "R3": 1.0000000000000064,
     "T_up99": NaN,
     "diff": -0.045300232349124336,
     "I": 0.057452596623074115,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=1.95 atoms (1.95,0.651,15.2) w (0.269,0.731,8.07e-06)",
     "R3": 0.9999999999999549,
     "T_up99": NaN,
     "diff": -0.061452815381226975,
     "I": 0.041300013590971574,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=2.62 atoms (2.62,0.347,1.14) w (0.0715,0.31,0.618)",
     "R3": 0.9999999999999956,
     "T_up99": NaN,
     "diff": -0.011769054806816392,
     "I": 0.09098377416538206,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=2.85 atoms (2.85,0.459,1.32) w (0.0437,0.45,0.506)",
     "R3": 1.0000000000000009,
     "T_up99": NaN,
     "diff": -0.010422186561605803,
     "I": 0.09233064241059274,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=3.08 atoms (3.08,0.509,1.45) w (0.0274,0.523,0.449)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.01860006647140404,
     "I": 0.08415276250079451,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=3.3 atoms (3.3,0.537,1.53) w (0.0177,0.566,0.416)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.026578089474977792,
     "I": 0.07617473949722076,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=3.52 atoms (3.52,0.555,1.6) w (0.0119,0.595,0.393)",
     "R3": 0.9999999999999949,
     "T_up99": NaN,
     "diff": -0.0329664843575465,
     "I": 0.06978634461465205,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=3.75 atoms (3.75,0.568,1.65) w (0.0082,0.615,0.377)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.03784236053665817,
     "I": 0.06491046843554038,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=3.98 atoms (3.98,0.579,1.68) w (0.00583,0.631,0.364)",
     "R3": 0.9999999999999949,
     "T_up99": NaN,
     "diff": -0.041531687212462406,
     "I": 0.06122114175973614,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=4.2 atoms (4.2,0.587,1.71) w (0.00424,0.643,0.353)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.0443467636513674,
     "I": 0.058406065320831146,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=4.42 atoms (4.42,0.593,1.74) w (0.00316,0.652,0.344)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.046532898382688634,
     "I": 0.056219930589509914,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=4.65 atoms (4.65,0.599,1.76) w (0.0024,0.661,0.337)",
     "R3": 0.9999999999999969,
     "T_up99": NaN,
     "diff": -0.04826852725618595,
     "I": 0.054484301716012595,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=4.88 atoms (4.88,0.603,1.78) w (0.00185,0.667,0.331)",
     "R3": 0.9999999999999922,
     "T_up99": NaN,
     "diff": -0.049678668800192505,
     "I": 0.053074160172005946,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=5.1 atoms (5.1,0.607,1.79) w (0.00145,0.673,0.325)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.050849482918160424,
     "I": 0.051903346054038124,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=5.33 atoms (5.33,0.611,1.81) w (0.00115,0.678,0.321)",
     "R3": 1.0000000000000029,
     "T_up99": NaN,
     "diff": -0.05184024465381791,
     "I": 0.05091258431838064,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=5.55 atoms (5.55,0.614,1.82) w (0.000928,0.683,0.316)",
     "R3": 1.0000000000000049,
     "T_up99": NaN,
     "diff": -0.052692125436779966,
     "I": 0.05006070353541858,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=5.78 atoms (5.78,0.617,1.83) w (0.000755,0.687,0.313)",
     "R3": 1.0000000000000089,
     "T_up99": NaN,
     "diff": -0.05343424196398987,
     "I": 0.04931858700820868,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "threepoint t=6 atoms (6,0.619,1.84) w (0.00062,0.69,0.309)",
     "R3": 0.9999999999999989,
     "T_up99": NaN,
     "diff": -0.05408767443817768,
     "I": 0.04866515453402087,
     "I_Gamma": 0.10076444246220007
    }
   ]
  }
 },
 "shift": {
  "T1 k=3 means 2": {
   "n": 60,
   "wrong": 2,
   "examples": [
    {
     "law": "twopoint p=0.2 (0.711,2.15)",
     "R3": 1.299038105676657,
     "T_up99": 0.0,
     "diff": 0.0032880392134633576,
     "I": 0.04586694338361674,
     "I_Gamma": 0.040309300111351476
    },
    {
     "law": "gamma mix alpha=24 pi=0.3 means (1.81,0.654)",
     "R3": 1.0004859312031982,
     "T_up99": 0.25993814032955365,
     "diff": -0.0016011678011282546,
     "I": 0.04097773636902513,
     "I_Gamma": 0.040309300111351476
    }
   ]
  },
  "cuts k=1": {
   "n": 48,
   "wrong": 13,
   "examples": [
    {
     "law": "beta[0,2.04] a=0.0196 b=0.0204",
     "R3": 0.0196078431372555,
     "T_up99": 0.0,
     "diff": -0.07613008797534554,
     "I": 0.02662274099685291,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.2] a=0.0909 b=0.109",
     "R3": 0.09090909090909038,
     "T_up99": 0.0,
     "diff": -0.04050164444253951,
     "I": 0.06225118452965894,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "beta[0,2.5] a=0.2 b=0.3",
     "R3": 0.19999999999999984,
     "T_up99": 0.0,
     "diff": -0.017857768419711484,
     "I": 0.08489506055248697,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.2 (0.5,3)",
     "R3": 0.75,
     "T_up99": 0.0,
     "diff": -0.06826819398383349,
     "I": 0.03448463498836496,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.3 (0.345,2.53)",
     "R3": 0.43643578047198484,
     "T_up99": 0.0,
     "diff": -0.058355433020661984,
     "I": 0.04439739595153647,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.4 (0.184,2.22)",
     "R3": 0.20412414523193112,
     "T_up99": 0.0,
     "diff": -0.06332603651226104,
     "I": 0.03942679245993741,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "twopoint p=0.5 (0,2)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.09990504237339543,
     "I": 0.002847786598803026,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "zero-infl gamma pi=0.375 shape=4",
     "R3": 0.39999999999999947,
     "T_up99": 0.20820092242664695,
     "diff": -0.01734902389322307,
     "I": 0.08540380507897538,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "zero-infl gamma pi=0.475 shape=20",
     "R3": 0.0952380952380949,
     "T_up99": 7.038820300327747e-05,
     "diff": -0.08311870359007872,
     "I": 0.019634125382119727,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=1.5 pi=0.7 means (1.29,0.317)",
     "R3": 0.9593044330968952,
     "T_up99": 0.9482291279913868,
     "diff": -0.011069306841349935,
     "I": 0.09168352213084852,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=3 pi=0.5 means (1.71,0.293)",
     "R3": 0.7777777777777781,
     "T_up99": 0.6395154162120494,
     "diff": -0.01544597899314698,
     "I": 0.08730684997905147,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=8 pi=0.3 means (2.35,0.423)",
     "R3": 0.7647345712841016,
     "T_up99": 0.35953769202027114,
     "diff": -0.03408135319446021,
     "I": 0.06867147577773824,
     "I_Gamma": 0.0943953307027785
    },
    {
     "law": "gamma mix alpha=8 pi=0.5 means (1.88,0.118)",
     "R3": 0.34375,
     "T_up99": 0.05168232326405523,
     "diff": -0.02695587315094833,
     "I": 0.07579695582125012,
     "I_Gamma": 0.0943953307027785
    }
   ]
  },
  "cuts k=1.84": {
   "n": 54,
   "wrong": 19,
   "examples": [
    {
     "law": "beta[0,1.574] a=0.0361 b=0.0207",
     "R3": -0.38078568650330435,
     "T_up99": 0.0,
     "diff": -0.07464750831404514,
     "I": 0.02810532065815341,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.698] a=0.167 b=0.117",
     "R3": -0.24343257443082336,
     "T_up99": 0.0,
     "diff": -0.035166780585706034,
     "I": 0.06758604838649251,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "beta[0,1.929] a=0.368 b=0.342",
     "R3": -0.04797047970479804,
     "T_up99": 0.0,
     "diff": -0.011759312099892602,
     "I": 0.09099351687230595,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.2,1.8] a=0.0888",
     "R3": 1.127631321651279e-15,
     "T_up99": 0.0,
     "diff": -0.04563254565503476,
     "I": 0.05712028331716379,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0.1,1.9] a=0.245",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.02425730338448455,
     "I": 0.078495525587714,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "symbeta[0,2] a=0.42",
     "R3": 1.503508428868372e-15,
     "T_up99": 0.0,
     "diff": -0.008515983257129475,
     "I": 0.09423684571506907,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.3 (0.517,2.13)",
     "R3": 0.5920102959207633,
     "T_up99": 0.0,
     "diff": -0.057424635377572406,
     "I": 0.04532819359462614,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.4 (0.398,1.9)",
     "R3": 0.276887462097269,
     "T_up99": 0.0,
     "diff": -0.055022081733493364,
     "I": 0.047730747238705185,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.5 (0.263,1.74)",
     "R3": -7.51754214434186e-16,
     "T_up99": 0.0,
     "diff": -0.06481805499642272,
     "I": 0.037934773975775826,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.6 (0.0971,1.6)",
     "R3": -0.2768874620972694,
     "T_up99": 0.0,
     "diff": -0.08747844609683268,
     "I": 0.015274382875365866,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "twopoint p=0.648 (0,1.54)",
     "R3": -0.4199999999999996,
     "T_up99": 0.0,
     "diff": -0.10252462797422927,
     "I": 0.0002282009979692745,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.176 shape=3.68",
     "R3": 0.441709401709402,
     "T_up99": 0.4121344178718885,
     "diff": -0.006751350127710706,
     "I": 0.09600147884448784,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.264 shape=7.36",
     "R3": 0.06239234449760844,
     "T_up99": 0.07233270476051068,
     "diff": -0.04563878162879968,
     "I": 0.057114047343398866,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "zero-infl gamma pi=0.335 shape=36.8",
     "R3": -0.3133121693121704,
     "T_up99": 1.3194024311870395e-07,
     "diff": -0.09167826372630776,
     "I": 0.011074565245890788,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=2.76 pi=0.7 means (1.24,0.443)",
     "R3": 0.9427639229434922,
     "T_up99": 0.9067229978218593,
     "diff": -0.005356372674191354,
     "I": 0.0973964562980072,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=5.52 pi=0.5 means (1.55,0.446)",
     "R3": 0.7777777777777771,
     "T_up99": 0.5554509049283848,
     "diff": -0.011005853042778943,
     "I": 0.0917469759294196,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=5.52 pi=0.7 means (1.36,0.154)",
     "R3": 0.3738377648127983,
     "T_up99": 0.23957714989097798,
     "diff": -0.00718245816522993,
     "I": 0.09557037080696862,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=14.7 pi=0.3 means (2.02,0.563)",
     "R3": 0.8763454312062926,
     "T_up99": 0.29633654761546957,
     "diff": -0.03257404117261091,
     "I": 0.07017878779958764,
     "I_Gamma": 0.099019664469572
    },
    {
     "law": "gamma mix alpha=14.7 pi=0.5 means (1.67,0.333)",
     "R3": 0.3437499999999992,
     "T_up99": 0.029265267243443274,
     "diff": -0.024436994252960906,
     "I": 0.07831583471923764,
     "I_Gamma": 0.099019664469572
    }
   ]
  },
  "cuts k=3": {
   "n": 60,
   "wrong": 22,
   "examples": [
    {
     "law": "beta[0,1.36] a=0.0588 b=0.0212",
     "R3": -0.9230769230769238,
     "T_up99": 0.0,
     "diff": -0.07405623492064023,
     "I": 0.028696594051558222,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.467] a=0.273 b=0.127",
     "R3": -0.6666666666666646,
     "T_up99": 0.0,
     "diff": -0.03410261673716014,
     "I": 0.06865021223503831,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "beta[0,1.667] a=0.6 b=0.4",
     "R3": -0.3333333333333338,
     "T_up99": 0.0,
     "diff": -0.010965088828580882,
     "I": 0.09178774014361757,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.4,1.6] a=0.04",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.05257211156822478,
     "I": 0.050180717403973674,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.3,1.7] a=0.235",
     "R3": 1.9984014443252818e-15,
     "T_up99": 0.0,
     "diff": -0.026691568356904505,
     "I": 0.07606126061529395,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.2,1.8] a=0.46",
     "R3": -3.9968028886505635e-15,
     "T_up99": 0.0,
     "diff": -0.013914159165143325,
     "I": 0.08883866980705513,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "symbeta[0.1,1.9] a=0.715",
     "R3": -5.995204332975845e-15,
     "T_up99": 0.0,
     "diff": -0.0064197458488151615,
     "I": 0.09633308312338329,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.3 (0.622,1.88)",
     "R3": 0.7559289460184552,
     "T_up99": 0.0,
     "diff": -0.058044840834656164,
     "I": 0.04470798813754229,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.4 (0.529,1.71)",
     "R3": 0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.052827112150320155,
     "I": 0.049925716821878297,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.5 (0.423,1.58)",
     "R3": 0.0,
     "T_up99": 0.0,
     "diff": -0.058052458455458755,
     "I": 0.044700370516739696,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.6 (0.293,1.47)",
     "R3": -0.3535533905932722,
     "T_up99": 0.0,
     "diff": -0.07391886742185277,
     "I": 0.028833961550345677,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.7 (0.118,1.38)",
     "R3": -0.7559289460184542,
     "T_up99": 0.0,
     "diff": -0.09574465632400236,
     "I": 0.007008172648196087,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "twopoint p=0.75 (0,1.33)",
     "R3": -1.0000000000000024,
     "T_up99": 0.0,
     "diff": -0.10274756385405431,
     "I": 5.265118144137659e-06,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.0625 shape=4",
     "R3": 0.5999999999999999,
     "T_up99": 0.6663788199078644,
     "diff": -0.003801173163433369,
     "I": 0.09895165580876508,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.125 shape=6",
     "R3": 0.14285714285713635,
     "T_up99": 0.2984264596849858,
     "diff": -0.024372906399716066,
     "I": 0.07837992257248239,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.188 shape=12",
     "R3": -0.38461538461538125,
     "T_up99": 0.02844633143249557,
     "diff": -0.05270313096299467,
     "I": 0.05004969800920378,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "zero-infl gamma pi=0.237 shape=60",
     "R3": -0.8688524590163951,
     "T_up99": 4.942947880133801e-10,
     "diff": -0.09292151113734565,
     "I": 0.009831317834852804,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
     "R3": 0.9210361770116229,
     "T_up99": 0.8668499232941067,
     "diff": -0.002780479951511261,
     "I": 0.09997234902068719,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
     "R3": 0.7777777777777752,
     "T_up99": 0.4935580952063503,
     "diff": -0.008594807715719022,
     "I": 0.09415802125647943,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
     "R3": 0.30067107544738547,
     "T_up99": 0.1986351092542128,
     "diff": -0.00633083705444043,
     "I": 0.09642199191775802,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
     "R3": 0.3437500000000018,
     "T_up99": 0.019240714887820393,
     "diff": -0.02369747495543556,
     "I": 0.07905535401676289,
     "I_Gamma": 0.10076444246220007
    },
    {
     "law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
     "R3": -0.3129859312031986,
     "T_up99": 0.001155648459158929,
     "diff": -0.04650109785632167,
     "I": 0.05625173111587678,
     "I_Gamma": 0.10076444246220007
    }
   ]
  }
 },
 "flips_T1_vs_cuts3": [
  {
   "law": "uniform[0,2]",
   "T1": 0.011973721062346322,
   "cuts3": -0.0008111129449893117,
   "R3": 0.0
  },
  {
   "law": "beta[0,1.36] a=0.0588 b=0.0212",
   "T1": 0.0464765226564661,
   "cuts3": -0.07405623492064023,
   "R3": -0.9230769230769238
  },
  {
   "law": "beta[0,1.467] a=0.273 b=0.127",
   "T1": 0.03247035862790274,
   "cuts3": -0.03410261673716014,
   "R3": -0.6666666666666646
  },
  {
   "law": "beta[0,1.667] a=0.6 b=0.4",
   "T1": 0.020768444554492484,
   "cuts3": -0.010965088828580882,
   "R3": -0.3333333333333338
  },
  {
   "law": "beta[0,2] a=1 b=1",
   "T1": 0.011973721062346322,
   "cuts3": -0.0008111129449893117,
   "R3": 0.0
  },
  {
   "law": "beta[0,6.667] a=2.4 b=13.6",
   "T1": -0.00012912039217535115,
   "cuts3": 0.00025764364933394956,
   "R3": 0.7777777777777742
  },
  {
   "law": "symbeta[0.4,1.6] a=0.04",
   "T1": 0.01706621262560163,
   "cuts3": -0.05257211156822478,
   "R3": 1.9984014443252818e-15
  },
  {
   "law": "symbeta[0.3,1.7] a=0.235",
   "T1": 0.012730540662067726,
   "cuts3": -0.026691568356904505,
   "R3": 1.9984014443252818e-15
  },
  {
   "law": "symbeta[0.2,1.8] a=0.46",
   "T1": 0.010985542732700616,
   "cuts3": -0.013914159165143325,
   "R3": -3.9968028886505635e-15
  },
  {
   "law": "symbeta[0.1,1.9] a=0.715",
   "T1": 0.010826713236040932,
   "cuts3": -0.0064197458488151615,
   "R3": -5.995204332975845e-15
  },
  {
   "law": "symbeta[0,2] a=1",
   "T1": 0.011973721062346322,
   "cuts3": -0.0008111129449893117,
   "R3": 0.0
  },
  {
   "law": "twopoint p=0.2 (0.711,2.15)",
   "T1": 0.0032880392134633576,
   "cuts3": -0.07323805293122937,
   "R3": 1.299038105676657
  },
  {
   "law": "twopoint p=0.3 (0.622,1.88)",
   "T1": 0.007259667297882445,
   "cuts3": -0.058044840834656164,
   "R3": 0.7559289460184552
  },
  {
   "law": "twopoint p=0.4 (0.529,1.71)",
   "T1": 0.011969975722910399,
   "cuts3": -0.052827112150320155,
   "R3": 0.3535533905932722
  },
  {
   "law": "twopoint p=0.5 (0.423,1.58)",
   "T1": 0.018575301544632418,
   "cuts3": -0.058052458455458755,
   "R3": 0.0
  },
  {
   "law": "twopoint p=0.6 (0.293,1.47)",
   "T1": 0.028488943900063547,
   "cuts3": -0.07391886742185277,
   "R3": -0.3535533905932722
  },
  {
   "law": "twopoint p=0.7 (0.118,1.38)",
   "T1": 0.04327403849087056,
   "cuts3": -0.09574465632400236,
   "R3": -0.7559289460184542
  },
  {
   "law": "twopoint p=0.75 (0,1.33)",
   "T1": 0.0603645556241024,
   "cuts3": -0.10274756385405431,
   "R3": -1.0000000000000024
  },
  {
   "law": "zero-infl gamma pi=0.0625 shape=4",
   "T1": 0.013148814520641573,
   "cuts3": -0.003801173163433369,
   "R3": 0.5999999999999999
  },
  {
   "law": "zero-infl gamma pi=0.125 shape=6",
   "T1": 0.03504168220545382,
   "cuts3": -0.024372906399716066,
   "R3": 0.14285714285713635
  },
  {
   "law": "zero-infl gamma pi=0.188 shape=12",
   "T1": 0.05354109249279063,
   "cuts3": -0.05270313096299467,
   "R3": -0.38461538461538125
  },
  {
   "law": "zero-infl gamma pi=0.237 shape=60",
   "T1": 0.05996381865589776,
   "cuts3": -0.09292151113734565,
   "R3": -0.8688524590163951
  },
  {
   "law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
   "T1": 0.007076781447512816,
   "cuts3": -0.00633083705444043,
   "R3": 0.30067107544738547
  },
  {
   "law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
   "T1": 0.006361976421886774,
   "cuts3": -0.02369747495543556,
   "R3": 0.3437500000000018
  },
  {
   "law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
   "T1": 0.024646492431274404,
   "cuts3": -0.04650109785632167,
   "R3": -0.3129859312031986
  }
 ]
}

==> anc/calc_SHORT/item5/analyze_map.log <==

rule R3
  T1 k=3 means 2   applies to  60 laws, wrong for   7
      twopoint p=0.2 (0.711,2.15)                                  R3=+1.299 Tup99=0.000 I-I_G=+0.0032880 I-I_Gamma=+0.0055576
      gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)                 R3=+0.921 Tup99=0.867 I-I_G=-0.0019712 I-I_Gamma=+0.0002984
      beta[0,40] a=2.9 b=113                                       R3=+0.966 Tup99=0.964 I-I_G=-0.0019657 I-I_Gamma=+0.0003039
      beta[0,13.33] a=2.7 b=33.3                                   R3=+0.895 Tup99=0.880 I-I_G=-0.0013009 I-I_Gamma=+0.0009687
      gamma mix alpha=9 pi=0.5 means (1.45,0.553)                  R3=+0.778 Tup99=0.494 I-I_G=-0.0011373 I-I_Gamma=+0.0011323
      gen. gamma c=1.25 a=1.94                                     R3=+0.883 Tup99=0.866 I-I_G=-0.0010375 I-I_Gamma=+0.0012321
  cuts k=1         applies to  48 laws, wrong for  24
      twopoint p=0.5 (0,2)                                         R3=+0.000 Tup99=0.000 I-I_G=-0.0999050 I-I_Gamma=-0.0915475
      zero-infl gamma pi=0.475 shape=20                            R3=+0.095 Tup99=0.000 I-I_G=-0.0831187 I-I_Gamma=-0.0747612
      beta[0,2.04] a=0.0196 b=0.0204                               R3=+0.020 Tup99=0.000 I-I_G=-0.0761301 I-I_Gamma=-0.0677726
      twopoint p=0.2 (0.5,3)                                       R3=+0.750 Tup99=0.000 I-I_G=-0.0682682 I-I_Gamma=-0.0599107
      twopoint p=0.4 (0.184,2.22)                                  R3=+0.204 Tup99=0.000 I-I_G=-0.0633260 I-I_Gamma=-0.0549685
      twopoint p=0.3 (0.345,2.53)                                  R3=+0.436 Tup99=0.000 I-I_G=-0.0583554 I-I_Gamma=-0.0499979
  cuts k=1.84      applies to  54 laws, wrong for  25
      twopoint p=0.648 (0,1.54)                                    R3=-0.420 Tup99=0.000 I-I_G=-0.1025246 I-I_Gamma=-0.0987915
      zero-infl gamma pi=0.335 shape=36.8                          R3=-0.313 Tup99=0.000 I-I_G=-0.0916783 I-I_Gamma=-0.0879451
      twopoint p=0.6 (0.0971,1.6)                                  R3=-0.277 Tup99=0.000 I-I_G=-0.0874784 I-I_Gamma=-0.0837453
      beta[0,1.574] a=0.0361 b=0.0207                              R3=-0.381 Tup99=0.000 I-I_G=-0.0746475 I-I_Gamma=-0.0709143
      twopoint p=0.5 (0.263,1.74)                                  R3=-0.000 Tup99=0.000 I-I_G=-0.0648181 I-I_Gamma=-0.0610849
      twopoint p=0.3 (0.517,2.13)                                  R3=+0.592 Tup99=0.000 I-I_G=-0.0574246 I-I_Gamma=-0.0536915
  cuts k=3         applies to  60 laws, wrong for  28
      twopoint p=0.75 (0,1.33)                                     R3=-1.000 Tup99=0.000 I-I_G=-0.1027476 I-I_Gamma=-0.1007592
      twopoint p=0.7 (0.118,1.38)                                  R3=-0.756 Tup99=0.000 I-I_G=-0.0957447 I-I_Gamma=-0.0937563
      zero-infl gamma pi=0.237 shape=60                            R3=-0.869 Tup99=0.000 I-I_G=-0.0929215 I-I_Gamma=-0.0909331
      beta[0,1.36] a=0.0588 b=0.0212                               R3=-0.923 Tup99=0.000 I-I_G=-0.0740562 I-I_Gamma=-0.0720678
      twopoint p=0.6 (0.293,1.47)                                  R3=-0.354 Tup99=0.000 I-I_G=-0.0739189 I-I_Gamma=-0.0719305
      twopoint p=0.5 (0.423,1.58)                                  R3=+0.000 Tup99=0.000 I-I_G=-0.0580525 I-I_Gamma=-0.0560641

rule R3half
  T1 k=3 means 2   applies to  24 laws, wrong for   1
      twopoint p=0.2 (0.711,2.15)                                  R3=+1.299 Tup99=0.000 I-I_G=+0.0032880 I-I_Gamma=+0.0055576
  cuts k=1         applies to  22 laws, wrong for   0
  cuts k=1.84      applies to  23 laws, wrong for   0
  cuts k=3         applies to  24 laws, wrong for   0

rule tail
  T1 k=3 means 2   applies to  60 laws, wrong for   8
      twopoint p=0.1 (0.808,2.73)                                  R3=+2.309 Tup99=0.000 I-I_G=-0.0032252 I-I_Gamma=-0.0009556
      gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)                 R3=+0.921 Tup99=0.867 I-I_G=-0.0019712 I-I_Gamma=+0.0002984
      beta[0,40] a=2.9 b=113                                       R3=+0.966 Tup99=0.964 I-I_G=-0.0019657 I-I_Gamma=+0.0003039
      gamma mix alpha=24 pi=0.3 means (1.81,0.654)                 R3=+1.000 Tup99=0.260 I-I_G=-0.0016012 I-I_Gamma=+0.0006684
      beta[0,13.33] a=2.7 b=33.3                                   R3=+0.895 Tup99=0.880 I-I_G=-0.0013009 I-I_Gamma=+0.0009687
      gamma mix alpha=9 pi=0.5 means (1.45,0.553)                  R3=+0.778 Tup99=0.494 I-I_G=-0.0011373 I-I_Gamma=+0.0011323
  cuts k=1         applies to  48 laws, wrong for  25
      twopoint p=0.5 (0,2)                                         R3=+0.000 Tup99=0.000 I-I_G=-0.0999050 I-I_Gamma=-0.0915475
      twopoint p=0.1 (0.667,4)                                     R3=+1.333 Tup99=0.000 I-I_G=-0.0897485 I-I_Gamma=-0.0813910
      zero-infl gamma pi=0.475 shape=20                            R3=+0.095 Tup99=0.000 I-I_G=-0.0831187 I-I_Gamma=-0.0747612
      beta[0,2.04] a=0.0196 b=0.0204                               R3=+0.020 Tup99=0.000 I-I_G=-0.0761301 I-I_Gamma=-0.0677726
      twopoint p=0.2 (0.5,3)                                       R3=+0.750 Tup99=0.000 I-I_G=-0.0682682 I-I_Gamma=-0.0599107
      twopoint p=0.4 (0.184,2.22)                                  R3=+0.204 Tup99=0.000 I-I_G=-0.0633260 I-I_Gamma=-0.0549685
  cuts k=1.84      applies to  54 laws, wrong for  27
      twopoint p=0.648 (0,1.54)                                    R3=-0.420 Tup99=0.000 I-I_G=-0.1025246 I-I_Gamma=-0.0987915
      twopoint p=0.1 (0.754,3.21)                                  R3=+1.809 Tup99=0.000 I-I_G=-0.0928234 I-I_Gamma=-0.0890902
      zero-infl gamma pi=0.335 shape=36.8                          R3=-0.313 Tup99=0.000 I-I_G=-0.0916783 I-I_Gamma=-0.0879451
      twopoint p=0.6 (0.0971,1.6)                                  R3=-0.277 Tup99=0.000 I-I_G=-0.0874784 I-I_Gamma=-0.0837453
      beta[0,1.574] a=0.0361 b=0.0207                              R3=-0.381 Tup99=0.000 I-I_G=-0.0746475 I-I_Gamma=-0.0709143
      twopoint p=0.2 (0.631,2.47)                                  R3=+1.017 Tup99=0.000 I-I_G=-0.0709208 I-I_Gamma=-0.0671876
  cuts k=3         applies to  60 laws, wrong for  31
      twopoint p=0.75 (0,1.33)                                     R3=-1.000 Tup99=0.000 I-I_G=-0.1027476 I-I_Gamma=-0.1007592
      twopoint p=0.7 (0.118,1.38)                                  R3=-0.756 Tup99=0.000 I-I_G=-0.0957447 I-I_Gamma=-0.0937563
      twopoint p=0.1 (0.808,2.73)                                  R3=+2.309 Tup99=0.000 I-I_G=-0.0948383 I-I_Gamma=-0.0928500
      zero-infl gamma pi=0.237 shape=60                            R3=-0.869 Tup99=0.000 I-I_G=-0.0929215 I-I_Gamma=-0.0909331
      beta[0,1.36] a=0.0588 b=0.0212                               R3=-0.923 Tup99=0.000 I-I_G=-0.0740562 I-I_Gamma=-0.0720678
      twopoint p=0.6 (0.293,1.47)                                  R3=-0.354 Tup99=0.000 I-I_G=-0.0739189 I-I_Gamma=-0.0719305

rule bound
  T1 k=3 means 2   applies to  62 laws, wrong for   6
      twopoint p=0.02 (0.918,5.04)                                 R3=+5.938 Tup99=2.000 I-I_G=-0.0316436 I-I_Gamma=-0.0293739
      twopoint p=0.05 (0.868,3.52)                                 R3=+3.576 Tup99=5.000 I-I_G=-0.0139650 I-I_Gamma=-0.0116954
      twopoint p=0.1 (0.808,2.73)                                  R3=+2.309 Tup99=0.000 I-I_G=-0.0032252 I-I_Gamma=-0.0009556
      beta[0,40] a=2.9 b=113                                       R3=+0.966 Tup99=0.964 I-I_G=-0.0019657 I-I_Gamma=+0.0003039
      beta[0,13.33] a=2.7 b=33.3                                   R3=+0.895 Tup99=0.880 I-I_G=-0.0013009 I-I_Gamma=+0.0009687
      beta[0,6.667] a=2.4 b=13.6                                   R3=+0.778 Tup99=0.712 I-I_G=-0.0001291 I-I_Gamma=+0.0021405
  cuts k=1         applies to  45 laws, wrong for  45
      twopoint p=0.02 (0.857,8)                                    R3=+3.429 Tup99=2.000 I-I_G=-0.1026896 I-I_Gamma=-0.0943321
      twopoint p=0.05 (0.771,5.36)                                 R3=+2.065 Tup99=5.000 I-I_G=-0.1003044 I-I_Gamma=-0.0919469
      twopoint p=0.5 (0,2)                                         R3=+0.000 Tup99=0.000 I-I_G=-0.0999050 I-I_Gamma=-0.0915475
      twopoint p=0.1 (0.667,4)                                     R3=+1.333 Tup99=0.000 I-I_G=-0.0897485 I-I_Gamma=-0.0813910
      twopoint p=0.146 (0.586,3.41)                                R3=+1.000 Tup99=nan I-I_G=-0.0787058 I-I_Gamma=-0.0703483
      beta[0,2.04] a=0.0196 b=0.0204                               R3=+0.020 Tup99=0.000 I-I_G=-0.0761301 I-I_Gamma=-0.0677726
  cuts k=1.84      applies to  55 laws, wrong for  53
      twopoint p=0.02 (0.895,6.16)                                 R3=+4.651 Tup99=2.000 I-I_G=-0.1027359 I-I_Gamma=-0.0990027
      twopoint p=0.648 (0,1.54)                                    R3=-0.420 Tup99=0.000 I-I_G=-0.1025246 I-I_Gamma=-0.0987915
      twopoint p=0.05 (0.831,4.21)                                 R3=+2.801 Tup99=5.000 I-I_G=-0.1013840 I-I_Gamma=-0.0976508
      twopoint p=0.1 (0.754,3.21)                                  R3=+1.809 Tup99=0.000 I-I_G=-0.0928234 I-I_Gamma=-0.0890902
      twopoint p=0.6 (0.0971,1.6)                                  R3=-0.277 Tup99=0.000 I-I_G=-0.0874784 I-I_Gamma=-0.0837453
      threepoint t=0 atoms (0,1.02,3.15) w (0.183,0.739,0.0777)    R3=+1.000 Tup99=nan I-I_G=-0.0788555 I-I_Gamma=-0.0751224
  cuts k=3         applies to  62 laws, wrong for  59
      twopoint p=0.75 (0,1.33)                                     R3=-1.000 Tup99=0.000 I-I_G=-0.1027476 I-I_Gamma=-0.1007592
      twopoint p=0.02 (0.918,5.04)                                 R3=+5.938 Tup99=2.000 I-I_G=-0.1027474 I-I_Gamma=-0.1007590
      twopoint p=0.05 (0.868,3.52)                                 R3=+3.576 Tup99=5.000 I-I_G=-0.1019159 I-I_Gamma=-0.0999276
      twopoint p=0.7 (0.118,1.38)                                  R3=-0.756 Tup99=0.000 I-I_G=-0.0957447 I-I_Gamma=-0.0937563
      twopoint p=0.1 (0.808,2.73)                                  R3=+2.309 Tup99=0.000 I-I_G=-0.0948383 I-I_Gamma=-0.0928500
      threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)      R3=+1.000 Tup99=nan I-I_G=-0.0769430 I-I_Gamma=-0.0749546

rule shift
  T1 k=3 means 2   applies to  60 laws, wrong for   2
      twopoint p=0.2 (0.711,2.15)                                  R3=+1.299 Tup99=0.000 I-I_G=+0.0032880 I-I_Gamma=+0.0055576
      gamma mix alpha=24 pi=0.3 means (1.81,0.654)                 R3=+1.000 Tup99=0.260 I-I_G=-0.0016012 I-I_Gamma=+0.0006684
  cuts k=1         applies to  48 laws, wrong for  13
      twopoint p=0.5 (0,2)                                         R3=+0.000 Tup99=0.000 I-I_G=-0.0999050 I-I_Gamma=-0.0915475
      zero-infl gamma pi=0.475 shape=20                            R3=+0.095 Tup99=0.000 I-I_G=-0.0831187 I-I_Gamma=-0.0747612
      beta[0,2.04] a=0.0196 b=0.0204                               R3=+0.020 Tup99=0.000 I-I_G=-0.0761301 I-I_Gamma=-0.0677726
      twopoint p=0.2 (0.5,3)                                       R3=+0.750 Tup99=0.000 I-I_G=-0.0682682 I-I_Gamma=-0.0599107
      twopoint p=0.4 (0.184,2.22)                                  R3=+0.204 Tup99=0.000 I-I_G=-0.0633260 I-I_Gamma=-0.0549685
      twopoint p=0.3 (0.345,2.53)                                  R3=+0.436 Tup99=0.000 I-I_G=-0.0583554 I-I_Gamma=-0.0499979
  cuts k=1.84      applies to  54 laws, wrong for  19
      twopoint p=0.648 (0,1.54)                                    R3=-0.420 Tup99=0.000 I-I_G=-0.1025246 I-I_Gamma=-0.0987915
      zero-infl gamma pi=0.335 shape=36.8                          R3=-0.313 Tup99=0.000 I-I_G=-0.0916783 I-I_Gamma=-0.0879451
      twopoint p=0.6 (0.0971,1.6)                                  R3=-0.277 Tup99=0.000 I-I_G=-0.0874784 I-I_Gamma=-0.0837453
      beta[0,1.574] a=0.0361 b=0.0207                              R3=-0.381 Tup99=0.000 I-I_G=-0.0746475 I-I_Gamma=-0.0709143
      twopoint p=0.5 (0.263,1.74)                                  R3=-0.000 Tup99=0.000 I-I_G=-0.0648181 I-I_Gamma=-0.0610849
      twopoint p=0.3 (0.517,2.13)                                  R3=+0.592 Tup99=0.000 I-I_G=-0.0574246 I-I_Gamma=-0.0536915
  cuts k=3         applies to  60 laws, wrong for  22
      twopoint p=0.75 (0,1.33)                                     R3=-1.000 Tup99=0.000 I-I_G=-0.1027476 I-I_Gamma=-0.1007592
      twopoint p=0.7 (0.118,1.38)                                  R3=-0.756 Tup99=0.000 I-I_G=-0.0957447 I-I_Gamma=-0.0937563
      zero-infl gamma pi=0.237 shape=60                            R3=-0.869 Tup99=0.000 I-I_G=-0.0929215 I-I_Gamma=-0.0909331
      beta[0,1.36] a=0.0588 b=0.0212                               R3=-0.923 Tup99=0.000 I-I_G=-0.0740562 I-I_Gamma=-0.0720678
      twopoint p=0.6 (0.293,1.47)                                  R3=-0.354 Tup99=0.000 I-I_G=-0.0739189 I-I_Gamma=-0.0719305
      twopoint p=0.5 (0.423,1.58)                                  R3=+0.000 Tup99=0.000 I-I_G=-0.0580525 I-I_Gamma=-0.0560641

same law, opposite signs at different configurations (k = 3 laws, Table 1 against the cuts)
  uniform[0,2]                                                 R3=+0.000  T1 +0.0119737   cuts k=3 -0.0008111
  beta[0,1.36] a=0.0588 b=0.0212                               R3=-0.923  T1 +0.0464765   cuts k=3 -0.0740562
  beta[0,1.467] a=0.273 b=0.127                                R3=-0.667  T1 +0.0324704   cuts k=3 -0.0341026
  beta[0,1.667] a=0.6 b=0.4                                    R3=-0.333  T1 +0.0207684   cuts k=3 -0.0109651
  beta[0,2] a=1 b=1                                            R3=+0.000  T1 +0.0119737   cuts k=3 -0.0008111
  beta[0,6.667] a=2.4 b=13.6                                   R3=+0.778  T1 -0.0001291   cuts k=3 +0.0002576
  symbeta[0.4,1.6] a=0.04                                      R3=+0.000  T1 +0.0170662   cuts k=3 -0.0525721
  symbeta[0.3,1.7] a=0.235                                     R3=+0.000  T1 +0.0127305   cuts k=3 -0.0266916
  symbeta[0.2,1.8] a=0.46                                      R3=-0.000  T1 +0.0109855   cuts k=3 -0.0139142
  symbeta[0.1,1.9] a=0.715                                     R3=-0.000  T1 +0.0108267   cuts k=3 -0.0064197
  symbeta[0,2] a=1                                             R3=+0.000  T1 +0.0119737   cuts k=3 -0.0008111
  twopoint p=0.2 (0.711,2.15)                                  R3=+1.299  T1 +0.0032880   cuts k=3 -0.0732381
  twopoint p=0.3 (0.622,1.88)                                  R3=+0.756  T1 +0.0072597   cuts k=3 -0.0580448
  twopoint p=0.4 (0.529,1.71)                                  R3=+0.354  T1 +0.0119700   cuts k=3 -0.0528271
  twopoint p=0.5 (0.423,1.58)                                  R3=+0.000  T1 +0.0185753   cuts k=3 -0.0580525
  twopoint p=0.6 (0.293,1.47)                                  R3=-0.354  T1 +0.0284889   cuts k=3 -0.0739189
  twopoint p=0.7 (0.118,1.38)                                  R3=-0.756  T1 +0.0432740   cuts k=3 -0.0957447
  twopoint p=0.75 (0,1.33)                                     R3=-1.000  T1 +0.0603646   cuts k=3 -0.1027476
  zero-infl gamma pi=0.0625 shape=4                            R3=+0.600  T1 +0.0131488   cuts k=3 -0.0038012
  zero-infl gamma pi=0.125 shape=6                             R3=+0.143  T1 +0.0350417   cuts k=3 -0.0243729
  zero-infl gamma pi=0.188 shape=12                            R3=-0.385  T1 +0.0535411   cuts k=3 -0.0527031
  zero-infl gamma pi=0.237 shape=60                            R3=-0.869  T1 +0.0599638   cuts k=3 -0.0929215
  gamma mix alpha=9 pi=0.7 means (1.29,0.317)                  R3=+0.301  T1 +0.0070768   cuts k=3 -0.0063308
  gamma mix alpha=24 pi=0.5 means (1.53,0.471)                 R3=+0.344  T1 +0.0063620   cuts k=3 -0.0236975
  gamma mix alpha=24 pi=0.7 means (1.35,0.192)                 R3=-0.313  T1 +0.0246465   cuts k=3 -0.0465011


==> anc/calc_SHORT/item5/analyze_map.py <==
#!/usr/bin/env python3
"""Candidate rules for the sign of I - I_G, tested on every law of map_sign.json and on the
third-order-blind laws of special_laws.json. For each rule and configuration: the number of laws it
classifies correctly and every law it gets wrong.

  R3:     R3 < 1  <=> I > I_G           (third cumulant below the Gamma value decides)
  R3half: R3 > 1  =>  I < I_G           (the one-sided half)
  tail:   T_up99 < 1 <=> I > I_G        (upper tail at the Gamma's 99th percentile lighter than Gamma)
  bound:  bounded support => I > I_G
  shift:  R3 < 1 <=> I > I_Gamma        (the sign of the shift from the Gamma of the same variance)

Run:  python3 analyze_map.py > analyze_map.log   -> analyze_map.json
"""
import json, io, numpy as np

rows = json.load(io.open('map_sign.json'))
sp = json.load(io.open('special_laws.json'))
ig_gamma = {r['config']: r['I'] for r in rows if r['law'] == 'gamma'}
for r in rows:
    r['bounded'] = r['family'] in ('uniform', 'beta0L', 'beta_sym', 'two_point')
blind = []
for q in sp['blind']:
    q = dict(q); q['family'] = q['tag']; q['T_up99'] = np.nan
    q['bounded'] = q['tag'] in ('twopoint', 'threepoint')
    blind.append(q)
allrows = [r for r in rows if r['law'] != 'gamma'] + blind

rules = {
    'R3':     (lambda r: r['R3'] < 1 - 1e-9, lambda r: r['diff'] > 0, lambda r: abs(r['R3'] - 1) > 1e-9),
    'R3half': (lambda r: False, lambda r: r['diff'] > 0, lambda r: r['R3'] > 1 + 1e-9),
    'tail':   (lambda r: r['T_up99'] < 1, lambda r: r['diff'] > 0, lambda r: np.isfinite(r['T_up99'])),
    'bound':  (lambda r: True, lambda r: r['diff'] > 0, lambda r: r['bounded']),
    'shift':  (lambda r: r['R3'] < 1 - 1e-9, lambda r: r['I'] > ig_gamma[r['config']], lambda r: abs(r['R3'] - 1) > 1e-9),
}
out = {}
configs = ['T1 k=3 means 2', 'cuts k=1', 'cuts k=1.84', 'cuts k=3']
alias = {'T1': 'T1 k=3 means 2'}
for r in allrows:
    r['config'] = alias.get(r['config'], r['config'])
for name, (pred, truth, applies) in rules.items():
    print(f"\nrule {name}")
    out[name] = {}
    for c in configs:
        sub = [r for r in allrows if r['config'] == c and applies(r)]
        wrong = [r for r in sub if pred(r) != truth(r)]
        out[name][c] = dict(n=len(sub), wrong=len(wrong),
                            examples=[dict(law=r['law'], R3=r['R3'], T_up99=r.get('T_up99'), diff=r['diff'],
                                           I=r['I'], I_Gamma=ig_gamma[c]) for r in wrong])
        print(f"  {c:16s} applies to {len(sub):3d} laws, wrong for {len(wrong):3d}")
        for r in sorted(wrong, key=lambda r: -abs(r['diff']))[:6]:
            print(f"      {r['law'][:60]:60s} R3={r['R3']:+.3f} Tup99={r.get('T_up99', np.nan):.3f} "
                  f"I-I_G={r['diff']:+.7f} I-I_Gamma={r['I'] - ig_gamma[c]:+.7f}")

# the same law at two configurations with opposite signs
print("\nsame law, opposite signs at different configurations (k = 3 laws, Table 1 against the cuts)")
t1 = {r['law']: r for r in rows if r['config'] == 'T1 k=3 means 2'}
c3 = {r['law']: r for r in rows if r['config'] == 'cuts k=3'}
flip = []
for law in t1:
    if law in c3 and np.sign(t1[law]['diff']) != np.sign(c3[law]['diff']):
        flip.append(dict(law=law, T1=t1[law]['diff'], cuts3=c3[law]['diff'], R3=t1[law]['R3']))
        print(f"  {law[:60]:60s} R3={t1[law]['R3']:+.3f}  T1 {t1[law]['diff']:+.7f}   cuts k=3 {c3[law]['diff']:+.7f}")
out['flips_T1_vs_cuts3'] = flip
json.dump(out, io.open('analyze_map.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item5/catalogue.py <==
#!/usr/bin/env python3
"""Source laws of unit mean and variance v = 1/k, for the map of I - I_G.

Every constructor returns an exact_cmi.Src whose mean and variance are imposed in closed form; the
program map_sign.py re-checks both from the quadrature nodes and refuses a law that misses them.
"""
import numpy as np
from scipy import stats
from scipy.optimize import brentq
from scipy.special import gammaln
from exact_cmi import Src


def gamma(v):
    k = 1.0/v
    return Src(f"gamma", [('semi', stats.gamma(k, scale=v), 0.0)], [1.0], 'gamma', k)


def uniform(v):
    a = np.sqrt(3*v)
    if a > 1 + 1e-12:
        return None
    return Src(f"uniform[{1-a:.3g},{1+a:.3g}]", [('beta', 1.0, 1.0, max(0.0, 1 - a), 1 + a)], [1.0], 'uniform', a)


def beta0L(v, L):
    """W = L B, B ~ Beta(a, b) on [0, L]; L -> 1+v is the two-point {0, 1+v}, L -> inf is Gamma(1/v)."""
    if L <= 1 + v:
        return None
    a = ((L - 1)/v - 1)/L; b = a*(L - 1)
    return Src(f"beta[0,{L:.4g}] a={a:.3g} b={b:.3g}", [('beta', a, b, 0.0, L)], [1.0], 'beta0L', L)


def beta_sym(v, d):
    """W = 1 - d + 2d B, B ~ Beta(a, a), symmetric about 1 on [1-d, 1+d]."""
    a = (d*d/v - 1)/2
    if a <= 0 or d > 1 + 1e-12:
        return None
    return Src(f"symbeta[{1-d:.3g},{1+d:.3g}] a={a:.3g}", [('beta', a, a, 1 - d, 1 + d)], [1.0], 'beta_sym', d)


def two_point(v, p):
    """Mass p at 1 + sqrt(v(1-p)/p), mass 1-p at 1 - sqrt(v p/(1-p)); needs p <= 1/(1+v)."""
    if p > 1/(1 + v) + 1e-12:
        return None
    hi = 1 + np.sqrt(v*(1 - p)/p); lo = max(0.0, 1 - np.sqrt(v*p/(1 - p)))
    return Src(f"twopoint p={p:.3g} ({lo:.3g},{hi:.3g})", [('atom', lo), ('atom', hi)], [1 - p, p], 'two_point', p)


def lognormal(v):
    s2 = np.log1p(v)
    return Src("lognormal", [('semi', stats.lognorm(np.sqrt(s2), scale=np.exp(-s2/2)), 0.0)], [1.0], 'lognormal', None)


def invgauss(v):
    return Src("inverse Gaussian", [('semi', stats.invgauss(v, scale=1/v), 0.0)], [1.0], 'invgauss', None)


def shifted_gamma(v, s):
    al = (1 - s)**2/v; th = v/(1 - s)
    return Src(f"shifted gamma s={s:g} shape={al:.3g}", [('semi', stats.gamma(al, scale=th), s)], [1.0], 'shifted_gamma', s)


def zero_inflated_gamma(v, frac):
    """Atom at 0 of mass pi, Gamma(alpha, theta) otherwise; pi = frac * v/(1+v).
    E W = (1-pi) alpha theta = 1 and E W^2 = (1 + 1/alpha)/(1-pi) = 1 + v give
    alpha = 1/((1+v)(1-pi) - 1), which needs pi < v/(1+v)."""
    pi = frac*v/(1 + v)
    al = 1/((1 + v)*(1 - pi) - 1); th = 1/((1 - pi)*al)
    return Src(f"zero-infl gamma pi={pi:.3g} shape={al:.3g}", [('atom', 0.0), ('semi', stats.gamma(al, scale=th), 0.0)],
               [pi, 1 - pi], 'zero_infl_gamma', frac)


def gamma_mix(v, alpha, pi):
    """pi Gamma(alpha, mean m1) + (1-pi) Gamma(alpha, mean m2), m1 = 1 + (1-pi) delta, m2 = 1 - pi delta."""
    r = (1 + v)/(1 + 1/alpha) - 1
    if r <= 0:
        return None
    delta = np.sqrt(r/(pi*(1 - pi)))
    m1, m2 = 1 + (1 - pi)*delta, 1 - pi*delta
    if m2 <= 0:
        return None
    return Src(f"gamma mix alpha={alpha:.3g} pi={pi:.3g} means ({m1:.3g},{m2:.3g})",
               [('semi', stats.gamma(alpha, scale=m1/alpha), 0.0), ('semi', stats.gamma(alpha, scale=m2/alpha), 0.0)],
               [pi, 1 - pi], 'gamma_mix', (alpha, pi))


def gengamma(v, c):
    """f ~ w^{c a - 1} exp(-(w/s)^c); c = 1 is Gamma, c > 1 a lighter upper tail, c < 1 heavier."""
    g = lambda a: gammaln(a + 2/c) + gammaln(a) - 2*gammaln(a + 1/c) - np.log1p(v)
    a = brentq(g, 1e-6, 1e6)
    s = np.exp(gammaln(a) - gammaln(a + 1/c))
    return Src(f"gen. gamma c={c:g} a={a:.3g}", [('semi', stats.gengamma(a, c, scale=s), 0.0)], [1.0], 'gengamma', c)


def betaprime(v, beta):
    """W = s B', B' ~ BetaPrime(alpha, beta): power upper tail w^{-beta-1}; beta -> inf is Gamma."""
    den = v*(beta - 2) - 1
    if den <= 0 or beta <= 4:
        return None
    alpha = (beta - 1)/den; s = (beta - 1)/alpha
    return Src(f"beta prime beta={beta:g} alpha={alpha:.3g}", [('semi', stats.betaprime(alpha, beta, scale=s), 0.0)],
               [1.0], 'betaprime', beta)


def catalogue(v):
    k = 1/v
    out = [gamma(v), uniform(v), lognormal(v), invgauss(v)]
    out += [beta0L(v, (1 + v)*f) for f in (1.02, 1.1, 1.25, 1.5, 2.0, 3.0, 5.0, 10.0, 30.0)]
    out += [beta_sym(v, d) for d in (0.6, 0.7, 0.8, 0.9, 1.0)]
    out += [two_point(v, p) for p in (0.02, 0.05, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 1/(1 + v))]
    out += [shifted_gamma(v, s) for s in (0.1, 0.25, 0.5, 0.75)]
    out += [zero_inflated_gamma(v, f) for f in (0.25, 0.5, 0.75, 0.95)]
    out += [gamma_mix(v, a*k, p) for a in (1.5, 3.0, 8.0) for p in (0.1, 0.3, 0.5, 0.7, 0.9)]
    out += [gengamma(v, c) for c in (0.4, 0.6, 0.8, 1.25, 1.5, 2.0, 3.0, 5.0)]
    out += [betaprime(v, k + d) for d in (8.0, 12.0, 20.0, 50.0)]
    out = [s for s in out if s is not None]
    seen, uniq = set(), []
    for s in out:
        if s.name not in seen:
            seen.add(s.name); uniq.append(s)
    return uniq


def gamma_mix_R3one(v, alpha, lo=0.02, hi=0.98):
    """Two-Gamma mixture of common shape alpha whose weight pi is solved for kappa3 = 2 v^2 (R3 = 1);
    returns the root of largest pi on a grid of 97 points (the one special_laws.py reports)."""
    def f(p):
        s = gamma_mix(v, alpha, p)
        if s is None:
            return np.nan
        mu, c2, c3, c4 = s.cumulants()
        return c3/(2*c2*c2) - 1
    grid = np.linspace(lo, hi, 97); vals = np.array([f(p) for p in grid]); root = None
    for i in range(len(grid) - 1):
        if np.isfinite(vals[i]) and np.isfinite(vals[i + 1]) and vals[i]*vals[i + 1] < 0:
            root = brentq(f, grid[i], grid[i + 1], xtol=1e-13)
    return gamma_mix(v, alpha, root)


def three_point(v, t):
    """Three-point law with the first four cumulants of the unit-mean Gamma of variance v (R3 = R4 = 1):
    one atom at t, the other two the roots of x^2 + a x + b from E[(W - t)(W^2 + a W + b) W^j] = 0,
    j = 0, 1, and the weights from the moments of order 0, 1, 2."""
    k = 1/v
    m = [1.0]
    for r in range(1, 6):
        m.append(m[-1]*(1 + (r - 1)/k))
    A = np.array([[m[2] - t*m[1], m[1] - t*m[0]], [m[3] - t*m[2], m[2] - t*m[1]]])
    rhs = -np.array([m[3] - t*m[2], m[4] - t*m[3]])
    a, b = np.linalg.solve(A, rhs)
    disc = a*a - 4*b
    if disc <= 0:
        return None
    x = np.array([t, (-a - np.sqrt(disc))/2, (-a + np.sqrt(disc))/2])
    if np.any(x < 0):
        return None
    w = np.linalg.solve(np.vstack([x**j for j in range(3)]), np.array(m[:3]))
    if np.any(w <= 0):
        return None
    return Src(f"threepoint t={t:.3g} atoms ({x[0]:.3g},{x[1]:.3g},{x[2]:.3g}) w ({w[0]:.3g},{w[1]:.3g},{w[2]:.3g})",
               [('atom', xi) for xi in x], w, 'three_point', t)


==> anc/calc_SHORT/item5/exact_cmi.py <==
#!/usr/bin/env python3
"""Exact I(n1:n3|n2) for three windows counted as independent Poisson variables of means lambda_j W
given one common source W of unit mean, for an arbitrary law of W.

Route (one-dimensional sums only). For any single-source mixed Poisson law the total N = n1+n2+n3
is sufficient for W: given N the split is multinomial with theta_j = lambda_j/Lambda whatever the
law of W. Hence, with N12 = n1+n2 and N23 = n2+n3 (each again a mixed Poisson of the same source),

  H(n1,n2,n3) = H(N)   + E_N   h_mult(N; theta)
  H(n1,n2)    = H(N12) + E_N12 h_bin(N12; lambda_1/(lambda_1+lambda_2))
  H(n2,n3)    = H(N23) + E_N23 h_bin(N23; lambda_2/(lambda_2+lambda_3))
  I           = H(n1,n2) + H(n2,n3) - H(n2) - H(n1,n2,n3)

with h_mult(N) = -ln N! - N sum theta ln theta + sum_j E_{Bin(N,theta_j)} ln n!, and h_bin the
two-cell case. Each needs the mixed-Poisson pmf p_L(n) = E Pois(n; L W) at four values of L.

The pmf is integrated over the source law by the trapezoid rule on the whole real line in a variable
in which the source density is smooth and decays at both ends: x = ln(w - loc) for laws on
[loc, inf), the logistic t with w = lo + (hi-lo)/(1+e^-t) for laws on [lo, hi]. The mass beyond the
ends of the grid is placed as atoms at the ends (it is below 1e-15 or at w below 1e-13). Atoms of
the source are exact. The Poisson matrix is evaluated in bands (nodes sorted by w, n restricted to
where the Poisson weight exceeds ~1e-45), so no two-dimensional array of more than a few million
entries is formed. Nothing is indexed by a triple of counts.

I_G = (1/2) ln[(1+c1)(1+c3)/(1+c1+c3)], c_j = lambda_j/(k + lambda_2), k = 1/Var W: the population
linear-regression slopes of n1 and n3 on n2 depend on the first two moments of W only.
"""
import numpy as np
from scipy import stats
from scipy.special import gammaln, xlogy, log_expit, expit, betaln

H_STEP = 0.005           # trapezoid step in x or t
TAIL = 1e-17             # target mass below the grid (lower end)
TAIL_UP = 1e-15          # target mass above the grid (upper end), reported as deficit


def isf_safe(D, q):
    """Upper quantile by bisection on log sf; scipy's isf fails for some laws at q ~ 1e-17."""
    import warnings
    from scipy.optimize import brentq
    with warnings.catch_warnings():
        warnings.simplefilter('ignore')
        f = lambda x: D.logsf(x) - np.log(q)
        lo = D.mean(); hi = 2*lo + 1
        while f(hi) > 0:
            hi *= 2
        return brentq(f, lo, hi, xtol=1e-12*hi)


def ppf_safe(D, q):
    """Lower quantile by bisection on log cdf, floored at 1e-300."""
    import warnings
    from scipy.optimize import brentq
    with warnings.catch_warnings():
        warnings.simplefilter('ignore')
        f = lambda u: D.logcdf(np.exp(u)) - np.log(q)
        hi = np.log(D.mean()); lo = hi - 1.0
        while f(lo) > 0:
            lo -= 1.0
            if lo < np.log(1e-300):
                return 1e-300
        return np.exp(brentq(f, lo, hi, xtol=1e-12, maxiter=500))


class Src:
    """A source law: a mixture of components. Each component is ('atom', w) or ('semi', frozen, loc)
    for a law on [loc, inf) or ('beta', a, b, lo, hi)."""

    def __init__(self, name, comps, weights, family='', par=None):
        self.name, self.comps, self.pi = name, comps, np.asarray(weights, float)
        self.family, self.par = family, par
        self._nodes = None

    # ---------------------------------------------------------------- quadrature nodes
    def nodes(self, h=H_STEP):
        if self._nodes is not None and self._nodes[2] == h:
            return self._nodes[0], self._nodes[1]
        W, G = [], []
        for c, pi in zip(self.comps, self.pi):
            if c[0] == 'atom':
                W.append(np.array([c[1]])); G.append(np.array([pi]))
            elif c[0] == 'semi':
                D, loc = c[1], c[2]          # D is the law of W - loc, on [0, inf)
                lo_w = min(max(ppf_safe(D, TAIL), 1e-300), 1e-6)
                hi_w = isf_safe(D, TAIL_UP)
                xlo, xhi = np.log(lo_w), np.log(hi_w) + 0.5
                x = np.arange(xlo, xhi + h, h)
                w = loc + np.exp(x)
                g = h*np.exp(D.logpdf(np.exp(x)) + x)
                g[0] *= 0.5; g[-1] *= 0.5          # trapezoid end weights (integrand ~0 there)
                below = D.cdf(np.exp(xlo)); above = D.sf(np.exp(xhi))
                W += [np.array([loc]), w, np.array([loc + np.exp(xhi)])]
                G += [np.array([pi*below]), pi*g, np.array([pi*above])]
            elif c[0] == 'beta':
                a, b, lo, hi = c[1:]
                # logistic variable: density of t is exp(a log s + b log(1-s) - B(a,b))
                tlo = min(-5.0, (np.log(1e-17) + betaln(a, b) + np.log(a))/a)
                thi = max(5.0, -(np.log(1e-17) + betaln(a, b) + np.log(b))/b)
                t = np.arange(tlo, thi + h, h)
                g = h*np.exp(a*log_expit(t) + b*log_expit(-t) - betaln(a, b))
                g[0] *= 0.5; g[-1] *= 0.5
                w = lo + (hi - lo)*expit(t)
                below = stats.beta(a, b).cdf(expit(tlo)); above = stats.beta(a, b).sf(expit(thi))
                W += [np.array([lo]), w, np.array([hi])]
                G += [np.array([pi*below]), pi*g, np.array([pi*above])]
            else:
                raise ValueError(c[0])
        W = np.concatenate(W); G = np.concatenate(G)
        o = np.argsort(W); W, G = W[o], G[o]
        keep = G > 0
        self._nodes = (W[keep], G[keep], h)
        return W[keep], G[keep]

    def wtop(self):
        """w above which the source has mass below ~1e-16."""
        top = 0.0
        for c in self.comps:
            if c[0] == 'atom':
                top = max(top, c[1])
            elif c[0] == 'semi':
                top = max(top, c[2] + isf_safe(c[1], TAIL_UP))
            else:
                top = max(top, c[4])
        return top

    def raw_moments(self, rmax=4):
        """E W^r, r = 0..rmax, in closed form component by component."""
        out = np.zeros(rmax + 1)
        for c, pi in zip(self.comps, self.pi):
            if c[0] == 'atom':
                out += pi*c[1]**np.arange(rmax + 1)
            elif c[0] == 'semi':
                D, loc = c[1], c[2]
                # E (loc + X)^r with X = W - loc from the frozen law's raw moments about zero
                mX = [1.0] + [D.moment(r) for r in range(1, rmax + 1)]
                # D is frozen with its own loc = 0 by construction, loc handled here
                from math import comb
                out += pi*np.array([sum(comb(r, j)*loc**(r - j)*mX[j] for j in range(r + 1))
                                    for r in range(rmax + 1)])
            else:
                a, b, lo, hi = c[1:]
                from math import comb
                mB = [np.exp(betaln(a + j, b) - betaln(a, b)) for j in range(rmax + 1)]
                out += pi*np.array([sum(comb(r, j)*lo**(r - j)*(hi - lo)**j*mB[j] for j in range(r + 1))
                                    for r in range(rmax + 1)])
        return out

    def cumulants(self):
        m = self.raw_moments(4)
        mu = m[1]
        c2 = m[2] - mu**2
        c3 = m[3] - 3*mu*m[2] + 2*mu**3
        m4c = m[4] - 4*mu*m[3] + 6*mu**2*m[2] - 3*mu**4
        c4 = m4c - 3*c2**2
        return mu, c2, c3, c4

    def sf(self, w):
        s = 0.0
        for c, pi in zip(self.comps, self.pi):
            if c[0] == 'atom':
                s += pi*(c[1] > w)
            elif c[0] == 'semi':
                s += pi*c[1].sf(w - c[2])
            else:
                a, b, lo, hi = c[1:]
                s += pi*stats.beta(a, b).sf(np.clip((w - lo)/(hi - lo), 0, 1))
        return s

    def cdf(self, w):
        """P(W <= w)."""
        return 1.0 - self.sf(w)


# ------------------------------------------------------------------------ mixed Poisson pmf
def mixed_pmf(src, L, nmax, h=H_STEP, chunk=1500):
    W, G = src.nodes(h)
    p = np.zeros(nmax + 1)
    lg = gammaln(np.arange(nmax + 1) + 1.0)
    for s in range(0, W.size, chunk):
        w = W[s:s + chunk]; g = G[s:s + chunk]
        mu = L*w
        mlo, mhi = mu.min(), mu.max()
        nlo = int(max(0, np.floor(mlo - 16*np.sqrt(mlo) - 5)))
        nhi = int(min(nmax, np.ceil(mhi + 16*np.sqrt(mhi) + 45)))
        if nlo > nmax:
            continue
        n = np.arange(nlo, nhi + 1, dtype=float)
        lp = xlogy(n[None, :], mu[:, None]) - mu[:, None] - lg[nlo:nhi + 1][None, :]
        p[nlo:nhi + 1] += g @ np.exp(lp)
    return p


def nmax_for(src, L):
    wt = src.wtop()
    return int(np.ceil(L*wt + 18*np.sqrt(L*wt) + 60))


# --------------------------------------------------------------------- entropies and the CMI
def ent(p):
    q = p[p > 0]
    return -(q*np.log(q)).sum()


def Elnfact_binom(Nmax, t):
    """B[N] = E ln n!, n ~ Bin(N, t), N = 0..Nmax."""
    out = np.zeros(Nmax + 1)
    if t <= 0 or t >= 1:
        return gammaln(np.arange(Nmax + 1)*(t >= 1) + 1.0)
    lt, l1t = np.log(t), np.log1p(-t)
    lgN = gammaln(np.arange(Nmax + 2) + 1.0)
    for N in range(1, Nmax + 1):
        m = N*t; sd = np.sqrt(N*t*(1 - t))
        a = int(max(0, np.floor(m - 40*sd - 10))); b = int(min(N, np.ceil(m + 40*sd + 10)))
        n = np.arange(a, b + 1)
        lp = lgN[N] - lgN[n] - lgN[N - n] + n*lt + (N - n)*l1t
        out[N] = (np.exp(lp)*lgN[n]).sum()
    return out


def slog(t):
    return sum(x*np.log(x) for x in t if x > 0)


def cmi(src, lam, h=H_STEP, verbose=False):
    """Return dict with I, deficits and the pieces."""
    l1, l2, l3 = lam
    Lam = l1 + l2 + l3
    th = np.array(lam)/Lam
    out = {}
    pieces = {}
    for key, L in (('N', Lam), ('N12', l1 + l2), ('N23', l2 + l3), ('n2', l2)):
        nm = nmax_for(src, L)
        p = mixed_pmf(src, L, nm, h)
        pieces[key] = p
        out['deficit_' + key] = 1.0 - p.sum()
    pN, p12, p23, p2 = pieces['N'], pieces['N12'], pieces['N23'], pieces['n2']
    NN = np.arange(pN.size); N12 = np.arange(p12.size); N23 = np.arange(p23.size)
    # h_mult and h_bin
    hm = -gammaln(NN + 1.0) - NN*slog(th) + sum(Elnfact_binom(NN[-1], t) for t in th)
    t12 = l1/(l1 + l2); t23 = l2/(l2 + l3)
    hb12 = -gammaln(N12 + 1.0) - N12*slog((t12, 1 - t12)) + Elnfact_binom(N12[-1], t12) + Elnfact_binom(N12[-1], 1 - t12)
    hb23 = -gammaln(N23 + 1.0) - N23*slog((t23, 1 - t23)) + Elnfact_binom(N23[-1], t23) + Elnfact_binom(N23[-1], 1 - t23)
    H123 = ent(pN) + (pN*hm).sum()
    H12 = ent(p12) + (p12*hb12).sum()
    H23 = ent(p23) + (p23*hb23).sum()
    H2 = ent(p2)
    out['I'] = H12 + H23 - H2 - H123
    out['max_deficit'] = max(abs(out[k]) for k in out if k.startswith('deficit'))
    return out


def IG(v, lam):
    k = 1.0/v
    c1, c3 = lam[0]/(k + lam[1]), lam[2]/(k + lam[1])
    return 0.5*np.log((1 + c1)*(1 + c3)/(1 + c1 + c3))


# ---------------------------------------------------------- the Gamma closed form of the paper
def nb(K, c):
    m = K*c; s = np.sqrt(K*c*(1 + c)); n = np.arange(int(m + 45*s + 300) + 1, dtype=float)
    return n, np.exp(gammaln(K + n) - gammaln(K) - gammaln(n + 1) - K*np.log1p(c) + n*np.log(c/(1 + c)))


def M_gamma(K, c1, c3):
    C = c1 + c3
    f = lambda c: (lambda t: (t[1]*gammaln(K + t[0])).sum())(nb(K, c))
    return (f(C) - f(c1) - f(c3) + gammaln(K) + K*np.log((1 + c1)*(1 + c3)/(1 + C))
            + K*c1*np.log((1 + c1)/(1 + C)) + K*c3*np.log((1 + c3)/(1 + C)))


def cmi_gamma(k, lam):
    """Eq. (mixture2) of the paper, as in XS6/write_direct_tex.py."""
    c1, c3 = lam[0]/(k + lam[1]), lam[2]/(k + lam[1]); n, p = nb(k, lam[1]/k)
    return sum(pi*M_gamma(k + b, c1, c3) for b, pi in zip(n, p) if pi > 1e-18)


# --------------------------------------------------- the independent route: two-index summation
def cmi_direct(W, G, lam, nmax):
    """I by P(n1,b,n3) = sum_i G_i Pois(n1;l1 W_i) Pois(b;l2 W_i) Pois(n3;l3 W_i), slice by slice in b.
    nmax: per-window cutoffs (n1max, n2max, n3max). Returns I and the mass left out."""
    def pois(mu, N):
        n = np.arange(N + 1)
        return np.exp(xlogy(n[None, :], mu[:, None]) - mu[:, None] - gammaln(n + 1.0)[None, :])
    F = [pois(l*W, N) for l, N in zip(lam, nmax)]

    def e(p):
        p = p[p > 1e-300]; return -(p*np.log(p)).sum()
    H123 = H12 = H23 = 0.0; p2 = np.zeros(nmax[1] + 1)
    for b in range(nmax[1] + 1):
        J = (F[0]*(G*F[1][:, b])[:, None]).T @ F[2]
        p2[b] = J.sum(); H123 += e(J); H12 += e(J.sum(1)); H23 += e(J.sum(0))
    return H12 + H23 - e(p2) - H123, 1.0 - p2.sum()


# ------------------------------------------------------------------------------ sampling
def rvs(src, n, rng):
    """n draws of W from the source law."""
    comp = rng.choice(len(src.comps), size=n, p=src.pi/src.pi.sum())
    w = np.empty(n)
    for i, c in enumerate(src.comps):
        idx = np.nonzero(comp == i)[0]
        if idx.size == 0:
            continue
        if c[0] == 'atom':
            w[idx] = c[1]
        elif c[0] == 'semi':
            w[idx] = c[2] + c[1].rvs(size=idx.size, random_state=rng)
        else:
            a, b, lo, hi = c[1:]
            w[idx] = lo + (hi - lo)*rng.beta(a, b, size=idx.size)
    return w


==> anc/calc_SHORT/item5/family_monotone.log <==
T1 k=3 means 2
   beta0L           n= 9 R3 -0.92..+0.97  I-I_G -0.00197..+0.04648  decreasing in R3
   gengamma         n= 8 R3 +0.21..+1.35  I-I_G -0.00532..+0.00850  decreasing in R3
   betaprime        n= 4 R3 +1.08..+1.50  I-I_G -0.00604..-0.00296  decreasing in R3
   shifted_gamma    n= 4 R3 +1.11..+4.00  I-I_G -0.01832..-0.00361  decreasing in R3
   two_point        n=10 R3 -1.00..+5.94  I-I_G -0.03164..+0.06036  decreasing in R3
   zero_infl_gamma  n= 4 R3 -0.87..+0.60  I-I_G +0.01315..+0.05996  decreasing in R3
   beta_sym         n= 5 R3 -0.00..+0.00  I-I_G +0.01083..+0.01707  not monotone
cuts k=1
   beta0L           n= 9 R3 +0.02..+0.97  I-I_G -0.07613..-0.00311  not monotone
   gengamma         n= 8 R3 +0.49..+1.44  I-I_G -0.01796..-0.00182  not monotone
   betaprime        n= 4 R3 +1.04..+1.33  I-I_G -0.01323..-0.00901  decreasing in R3
   shifted_gamma    n= 4 R3 +1.11..+4.00  I-I_G -0.07510..-0.01645  decreasing in R3
   two_point        n= 7 R3 +0.00..+3.43  I-I_G -0.10269..-0.05836  not monotone
   zero_infl_gamma  n= 4 R3 +0.10..+0.86  I-I_G -0.08312..+0.01115  not monotone
cuts k=1.84
   beta0L           n= 9 R3 -0.38..+0.97  I-I_G -0.07465..+0.00172  not monotone
   gengamma         n= 8 R3 +0.36..+1.38  I-I_G -0.01070..+0.00279  not monotone
   betaprime        n= 4 R3 +1.06..+1.42  I-I_G -0.00936..-0.00455  decreasing in R3
   shifted_gamma    n= 4 R3 +1.11..+4.00  I-I_G -0.06455..-0.00847  decreasing in R3
   two_point        n= 9 R3 -0.42..+4.65  I-I_G -0.10274..-0.05502  not monotone
   zero_infl_gamma  n= 4 R3 -0.31..+0.75  I-I_G -0.09168..+0.00955  increasing in R3
   beta_sym         n= 3 R3 +0.00..+0.00  I-I_G -0.04563..-0.00852  not monotone
cuts k=3
   beta0L           n= 9 R3 -0.92..+0.97  I-I_G -0.07406..+0.00227  not monotone
   gengamma         n= 8 R3 +0.21..+1.35  I-I_G -0.00684..+0.00315  not monotone
   betaprime        n= 4 R3 +1.08..+1.50  I-I_G -0.00760..-0.00287  decreasing in R3
   shifted_gamma    n= 4 R3 +1.11..+4.00  I-I_G -0.05487..-0.00473  decreasing in R3
   two_point        n=10 R3 -1.00..+5.94  I-I_G -0.10275..-0.05283  not monotone
   zero_infl_gamma  n= 4 R3 -0.87..+0.60  I-I_G -0.09292..-0.00380  increasing in R3
   beta_sym         n= 5 R3 -0.00..+0.00  I-I_G -0.05257..-0.00081  not monotone


==> anc/calc_SHORT/item5/family_monotone.py <==
#!/usr/bin/env python3
"""Within each one-parameter family of map_sign.json: is I - I_G monotone in R3 at each configuration?
Run:  python3 family_monotone.py > family_monotone.log"""
import json, numpy as np
rows = json.load(open('map_sign.json'))
for c in ('T1 k=3 means 2', 'cuts k=1', 'cuts k=1.84', 'cuts k=3'):
    print(c)
    for fam in ('beta0L', 'gengamma', 'betaprime', 'shifted_gamma', 'two_point', 'zero_infl_gamma', 'beta_sym'):
        sub = sorted([r for r in rows if r['config'] == c and r['family'] == fam], key=lambda r: r['R3'])
        if len(sub) < 3: continue
        d = np.array([r['diff'] for r in sub]); R = np.array([r['R3'] for r in sub])
        inc = np.all(np.diff(d) > 0); dec = np.all(np.diff(d) < 0)
        print(f"   {fam:16s} n={len(sub):2d} R3 {R.min():+.2f}..{R.max():+.2f}  I-I_G {d.min():+.5f}..{d.max():+.5f}  "
              f"{'decreasing in R3' if dec else 'increasing in R3' if inc else 'not monotone'}")


==> anc/calc_SHORT/item5/item1_moment_test.py <==
#!/usr/bin/env python3
"""Factorial-cumulant tests of the joint law of three window counts (item 1 of calc_SHORT).

Under one common source with Poisson counting, n_j | W ~ Poisson(lam_j W) independently and E W = 1,
the probability generating function is G(u) = M_W(sum_j lam_j (u_j - 1)), M_W the moment generating
function of W.  Hence every factorial cumulant of order r, divided by prod_j lam_j^(r_j), equals the
r-th cumulant kappa_r(W), for every multi-index (r_1, r_2, r_3) with r_1 + r_2 + r_3 = r.

    order 2   F_S, S in {11,12,13,22,23,33}             all equal Var W          (5 contrasts)
    order 3   T_S, S in the 10 multisets of order 3      all equal kappa_3(W)     (9 contrasts)
    Gamma     kappa_3 = 2 kappa_2^2                      (1 constraint)
    NM        F_S = kappa, T_S = 2 kappa^2, one free kappa = 1/k                  (15 constraints)

Public function
    test(n1, n2, n3, covs=('nm', 'src', 'emp')) -> dict
returns the sixteen normalized factorial cumulants, pooled estimates, and for each covariance
option a Wald statistic and p-value for each test (flat keys W_<test>_<cov>, p_<test>_<cov>,
dof_<test>).  Tests:
    order2    all six F_S equal                                   chi2, 5 dof
    cross2    F_12 = F_13 = F_23                                  chi2, 2 dof
    adj2      (F_12 + F_23)/2 - F_13 = 0   (pairs across edges)   chi2, 1 dof, signed z_adj2_<cov>
    within2   F_jj = mean of the three cross F   (clusters)       chi2, 3 dof
    order3    all ten T_S equal                                   chi2, 9 dof
    gamma     pooled kappa3 - 2 pooled kappa2^2 = 0               chi2, 1 dof, signed z_gamma_<cov>
    gamma123  T_123 - 2 F_12 F_23 = 0  (kappa_123 = 2 C12 C23/m2) chi2, 1 dof, signed z_gamma123_<cov>
    joint     F_S = kappa, T_S = 2 kappa^2 (min over kappa)       chi2, 15 dof
Covariance options for the delta method (all use the same Jacobian of the sixteen statistics with
respect to the nineteen factorial-moment means):
    'nm'   the covariance of the factorial-moment monomials under the negative multinomial at the
           fitted means and k_hat = 1/kappa2_tot, kappa2_tot the normalized second factorial cumulant
           of the total n1+n2+n3.  Correct null for gamma, gamma123 and joint.  For the equality tests
           it is correct only if the source is Gamma.
    'src'  the same monomial covariance under a single source of unspecified law, whose moments
           E W^r, r <= 6, are estimated from the factorial moments of the total,
           E W^r = E[N^(r)]/Lambda^r.  Correct null for the equality tests whatever the source law.
    'emp'  the empirical (sandwich) covariance of the monomials.  Valid under any law, noisier.
Recommended, from the size study of null_size.py: see README.md.

Memory: the events are processed in chunks of CHUNK, so no array larger than CHUNK x 19 is formed.
No array is indexed by three counts.
"""
import numpy as np
from itertools import combinations_with_replacement, product
from math import comb, factorial
from scipy import stats
from scipy.optimize import minimize_scalar

CHUNK = 250_000
IDX1 = [(0,), (1,), (2,)]
IDX2 = list(combinations_with_replacement(range(3), 2))       # (0,0),(0,1),(0,2),(1,1),(1,2),(2,2)
IDX3 = list(combinations_with_replacement(range(3), 3))       # 10 multisets
MONO = IDX1 + IDX2 + IDX3                                     # 19 factorial-moment monomials
POS = {S: i for i, S in enumerate(MONO)}
EXPS = np.array([[S.count(j) for j in range(3)] for S in MONO])   # exponent triple of each monomial
LAB2 = [''.join(str(a+1) for a in S) for S in IDX2]
LAB3 = [''.join(str(a+1) for a in S) for S in IDX3]
NX = len(IDX2) + len(IDX3)                                    # 16 statistics


def _s(*a):
    return tuple(sorted(a))


def normalized_cumulants(mu):
    """mu: sequence of the 19 factorial moments in the order of MONO (numpy float, complex or sympy
    objects).  Returns the 6 normalized second and the 10 normalized third factorial cumulants."""
    m = lambda *S: mu[POS[_s(*S)]]
    out = []
    for a, b in IDX2:
        out.append(m(a, b)/(m(a)*m(b)) - 1)
    for a, b, c in IDX3:
        num = m(a, b, c) - m(a, b)*m(c) - m(a, c)*m(b) - m(b, c)*m(a) + 2*m(a)*m(b)*m(c)
        out.append(num/(m(a)*m(b)*m(c)))
    return out


def _g(mu):
    return np.array(normalized_cumulants(mu))


def jacobian(mu):
    """Complex-step Jacobian (16 x 19) of the sixteen statistics; no subtractive cancellation."""
    mu = np.asarray(mu, dtype=float)
    J = np.empty((NX, len(MONO)))
    for i in range(len(MONO)):
        h = 1e-20*max(abs(mu[i]), 1.0)
        z = mu.astype(complex); z[i] += 1j*h
        J[:, i] = _g(z).imag/h
    return J


def _falling(n, rmax):
    """list of n^(r), r = 0..rmax, as float arrays."""
    n = n.astype(float)
    out = [np.ones_like(n)]
    for r in range(1, rmax+1):
        out.append(out[-1]*(n - (r-1)))
    return out


def _phi(chunk):
    """Per-event monomials, chunk: (3, m) integer array -> (m, 19) float array."""
    ff = [_falling(chunk[j], 3) for j in range(3)]
    P = np.empty((chunk.shape[1], len(MONO)))
    for i, e in enumerate(EXPS):
        P[:, i] = ff[0][e[0]]*ff[1][e[1]]*ff[2][e[2]]
    return P


# ---- exact moments of the monomials under a single source with Poisson counting ---------------
# n^(a) n^(b) = sum_i C(a,i) C(b,i) i! n^(a+b-i);  E prod_j n_j^(r_j) = prod_j lam_j^r_j E W^(sum r_j)
def _pair_terms():
    idx, coef, ex = [], [], []
    for p, Sa in enumerate(EXPS):
        for q, Sb in enumerate(EXPS):
            ranges = [range(min(Sa[j], Sb[j])+1) for j in range(3)]
            for ii in product(*ranges):
                c = 1
                for j in range(3):
                    c *= comb(Sa[j], ii[j])*comb(Sb[j], ii[j])*factorial(ii[j])
                idx.append(p*len(MONO) + q); coef.append(c)
                ex.append([Sa[j] + Sb[j] - ii[j] for j in range(3)])
    return np.array(idx), np.array(coef, float), np.array(ex)


_PI, _PC, _PE = _pair_terms()


def source_moments_gamma(k, rmax=6):
    """E W^r for W Gamma of unit mean and shape k (k = inf gives W = 1)."""
    EW = np.ones(rmax+1)
    if np.isfinite(k):
        for r in range(1, rmax+1):
            EW[r] = EW[r-1]*(1 + (r-1)/k)
    return EW


def model_monomial_moments(lam, EW):
    """Exact E[phi] (19) and E[phi phi^T] (19 x 19) for n_j | W ~ Poisson(lam_j W), given E W^r."""
    lam = np.asarray(lam, float); EW = np.asarray(EW, float)
    mu = np.array([np.prod(lam**e)*EW[e.sum()] for e in EXPS])
    vals = _PC*np.prod(lam[None, :]**_PE, axis=1)*EW[_PE.sum(1)]
    M2 = np.bincount(_PI, weights=vals, minlength=len(MONO)**2).reshape(len(MONO), len(MONO))
    return mu, M2


def _wald(d, V):
    d = np.atleast_1d(d); V = np.atleast_2d(V)
    s = np.sqrt(np.diag(V))
    if not np.all(np.isfinite(s)) or np.any(s <= 0):
        return np.nan
    C = V/np.outer(s, s)
    try:
        return float((d/s) @ np.linalg.solve(C, d/s))
    except np.linalg.LinAlgError:
        return np.nan


def _contrast_all_equal(m):
    """(m-1) x m contrast matrix: each element minus the last."""
    A = np.zeros((m-1, m)); A[:, :m-1] = np.eye(m-1); A[:, -1] = -1
    return A


def _gls_mean(x, V):
    one = np.ones(len(x))
    try:
        w = np.linalg.solve(V, one)
    except np.linalg.LinAlgError:
        return np.mean(x), one/len(x)
    w = w/w.sum()
    return float(w @ x), w


I2 = np.arange(6); I3 = np.arange(6, 16)
iF = {S: i for i, S in enumerate(IDX2)}; iT = {S: 6+i for i, S in enumerate(IDX3)}
DOF = dict(order2=5, cross2=2, adj2=1, within2=3, order3=9, gamma=1, gamma123=1, joint=15)


def _tests(x, Vx):
    """All Wald statistics from the 16-vector x and its covariance Vx."""
    out = {}
    F, T = x[I2], x[I3]
    VF, VT = Vx[np.ix_(I2, I2)], Vx[np.ix_(I3, I3)]
    A = _contrast_all_equal(6); out['order2'] = _wald(A @ F, A @ VF @ A.T)
    cr = [iF[(0, 1)], iF[(0, 2)], iF[(1, 2)]]
    A = np.zeros((2, 16)); A[0, cr[0]] = 1; A[0, cr[2]] = -1; A[1, cr[1]] = 1; A[1, cr[2]] = -1
    out['cross2'] = _wald(A @ x, A @ Vx @ A.T)
    a = np.zeros(16); a[iF[(0, 1)]] = 0.5; a[iF[(1, 2)]] = 0.5; a[iF[(0, 2)]] = -1
    d = a @ x; v = a @ Vx @ a; out['adj2'] = d*d/v; out['z_adj2'] = d/np.sqrt(v)
    A = np.zeros((3, 16))
    for r, j in enumerate(range(3)):
        A[r, iF[(j, j)]] = 1; A[r, cr] = -1/3
    out['within2'] = _wald(A @ x, A @ Vx @ A.T)
    A = _contrast_all_equal(10); out['order3'] = _wald(A @ T, A @ VT @ A.T)
    k2, w2 = _gls_mean(F, VF); k3, w3 = _gls_mean(T, VT)
    grad = np.zeros(16); grad[I2] = -4*k2*w2; grad[I3] = w3
    gv = k3 - 2*k2*k2; v = grad @ Vx @ grad
    out['gamma'] = gv*gv/v; out['z_gamma'] = gv/np.sqrt(v)
    out['kappa2'] = k2; out['kappa3'] = k3; out['gamma_ratio'] = k3/(2*k2*k2)
    grad = np.zeros(16); grad[iT[(0, 1, 2)]] = 1
    grad[iF[(0, 1)]] = -2*x[iF[(1, 2)]]; grad[iF[(1, 2)]] = -2*x[iF[(0, 1)]]
    gv = x[iT[(0, 1, 2)]] - 2*x[iF[(0, 1)]]*x[iF[(1, 2)]]; v = grad @ Vx @ grad
    out['gamma123'] = gv*gv/v; out['z_gamma123'] = gv/np.sqrt(v)
    s = np.sqrt(np.diag(Vx)); C = Vx/np.outer(s, s)
    try:
        Ci = np.linalg.inv(C)
        def Q(kap):
            r = (x - np.r_[np.full(6, kap), np.full(10, 2*kap*kap)])/s
            return r @ Ci @ r
        width = max(abs(k2), 1e-6)
        res = minimize_scalar(Q, bounds=(k2 - 5*width, k2 + 5*width), method='bounded',
                              options=dict(xatol=1e-12*width))
        out['joint'] = float(res.fun); out['kappa_joint'] = float(res.x)
    except np.linalg.LinAlgError:
        out['joint'] = np.nan; out['kappa_joint'] = np.nan
    return out


def summarize(n1, n2, n3):
    """One pass (chunked) over the events: sums needed by test()."""
    n = np.stack([np.asarray(n1), np.asarray(n2), np.asarray(n3)]).astype(np.int64)
    N = n.shape[1]
    s1 = np.zeros(len(MONO)); sT = np.zeros(7)
    for a in range(0, N, CHUNK):
        c = n[:, a:a+CHUNK]
        s1 += _phi(c).sum(0)
        sT += np.array([f.sum() for f in _falling(c.sum(0), 6)])
    mu = s1/N
    S2 = np.zeros((len(MONO), len(MONO)))
    for a in range(0, N, CHUNK):
        P = _phi(n[:, a:a+CHUNK]) - mu
        S2 += P.T @ P
    return dict(N=N, mu=mu, cov_phi=S2/(N-1), tot_ff=sT/N)


def test(n1, n2, n3, covs=('nm', 'src', 'emp')):
    s = summarize(n1, n2, n3)
    N, mu = s['N'], s['mu']
    lam = mu[:3]
    out = dict(N=int(N), means=lam.tolist())
    x = _g(mu)
    out['F'] = dict(zip(LAB2, x[I2].tolist())); out['T'] = dict(zip(LAB3, x[I3].tolist()))
    Lam = lam.sum()
    EWtot = s['tot_ff']/Lam**np.arange(7)                    # E W^r estimated from the total
    k2tot = EWtot[2] - 1
    khat = 1/k2tot if k2tot > 1e-12 else np.inf
    out['kappa2_tot'] = float(k2tot); out['k_hat'] = float(khat)
    out['EW_tot'] = EWtot.tolist()
    for cov in covs:
        if cov == 'emp':
            J = jacobian(mu); Vphi = s['cov_phi']
        else:
            EW = source_moments_gamma(khat) if cov == 'nm' else EWtot
            mum, M2 = model_monomial_moments(lam, EW)
            Vphi = M2 - np.outer(mum, mum)
            J = jacobian(mum)
        Vx = J @ Vphi @ J.T/N
        try:
            ok = np.all(np.linalg.eigvalsh(Vx/np.sqrt(np.outer(np.diag(Vx), np.diag(Vx)))) > 0)
        except np.linalg.LinAlgError:
            ok = False
        out[f'Vx_ok_{cov}'] = bool(ok)
        r = _tests(x, Vx) if ok else {}
        for t in DOF:
            W = r.get(t, np.nan)
            out[f'W_{t}_{cov}'] = W
            out[f'p_{t}_{cov}'] = float(stats.chi2.sf(W, DOF[t])) if np.isfinite(W) else np.nan
        for zz in ('z_adj2', 'z_gamma', 'z_gamma123', 'kappa2', 'kappa3', 'gamma_ratio', 'kappa_joint'):
            out[f'{zz}_{cov}'] = r.get(zz, np.nan)
    out['dof'] = dict(DOF)
    return out


def statistic_vector(n1, n2, n3):
    """The sixteen normalized factorial cumulants (F then T), for simulation studies."""
    return _g(summarize(n1, n2, n3)['mu'])


def model_cov_x(lam, EW):
    """Per-event covariance (16 x 16) of the sixteen statistics under a single source with Poisson
    counting, source moments EW (E W^r, r = 0..6); divide by N for the sample covariance."""
    mum, M2 = model_monomial_moments(lam, EW)
    J = jacobian(mum)
    return J @ (M2 - np.outer(mum, mum)) @ J.T


def draw_nm(k, lam, n, rng):
    w = rng.gamma(k, 1.0/k, size=n)
    return [rng.poisson(l*w) for l in lam]


if __name__ == '__main__':
    # quick self-test: the falling-factorial product rule and a small null sample
    rng = np.random.default_rng(1)
    nn = rng.poisson(3.3, size=1000)
    for a in range(4):
        for b in range(4):
            lhs = _falling(nn, 3)[a]*_falling(nn, 3)[b] if max(a, b) <= 3 else None
            rhs = sum(comb(a, i)*comb(b, i)*factorial(i)*_falling(nn, 6)[a+b-i] for i in range(min(a, b)+1))
            assert np.allclose(lhs, rhs)
    r = test(*draw_nm(3.0, [2.0, 2.0, 2.0], 100000, rng))
    for key in sorted(r):
        if key.startswith('p_'):
            print(key, round(r[key], 4))


==> anc/calc_SHORT/item5/map_sign.json <==
[
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma",
"family": "gamma",
"par": 3.0,
"R3": 0.9999999999999984,
"R3_nodes": 1.0000000000005467,
"R4": 1.000000000000004,
"T_up99": 1.000000000000001,
"T_up999": 1.0000000000000009,
"T_lo05": 1.0000000000000009,
"I": 0.040309300111351476,
"I_G": 0.042578904170153385,
"diff": -0.0022696040588019092,
"rel": -0.05330348685659313,
"deficit": 1.5654144647214707e-13,
"A": -0.0022696040587987273,
"B": -5.929978730279117e-14,
"sumPM": 0.04030930011129534,
"b_mass_used": 0.9999999999986044,
"NLfrac": 5.670677639967701e-30,
"ES_plus_NL_times_kl2": 0.9999999999899998,
"split_residual": 5.6117870766980715e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "uniform[0,2]",
"family": "uniform",
"par": 1.0,
"R3": 0.0,
"R3_nodes": 2.301596413456508e-12,
"R4": -0.5999999999999988,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.725638157213177,
"I": 0.05455262523249971,
"I_G": 0.042578904170153385,
"diff": 0.011973721062346322,
"rel": 0.2812125228610173,
"deficit": 5.120348589571222e-13,
"A": 0.0011237582794096886,
"B": 0.010849962782932591,
"sumPM": 0.05455262523249566,
"b_mass_used": 0.9999999999990254,
"NLfrac": 0.07453036073283816,
"ES_plus_NL_times_kl2": 0.9999999999707252,
"split_residual": 4.0419056990259605e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "lognormal",
"family": "lognormal",
"par": null,
"R3": 1.666666666666666,
"R3_nodes": 1.6666666666668637,
"R4": 3.617283950617272,
"T_up99": 1.4293265810913327,
"T_up999": 3.176504196248344,
"T_lo05": 0.3113476232125256,
"I": 0.035198911749196427,
"I_G": 0.042578904170153385,
"diff": -0.007379992420956959,
"rel": -0.17332509055341366,
"deficit": 1.567634910770721e-13,
"A": -0.002743207668437831,
"B": -0.004636784753271089,
"sumPM": 0.03519891174844449,
"b_mass_used": 0.9999999999943047,
"NLfrac": 0.01594648103597446,
"ES_plus_NL_times_kl2": 0.9999999919316778,
"split_residual": 7.519609934725224e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "inverse Gaussian",
"family": "invgauss",
"par": null,
"R3": 1.4999999999999987,
"R3_nodes": 1.5000000000004694,
"R4": 2.4999999999999987,
"T_up99": 1.4271269492492002,
"T_up999": 2.645431599953815,
"T_lo05": 0.25580268031777376,
"I": 0.035843323001049754,
"I_G": 0.042578904170153385,
"diff": -0.006735581169103631,
"rel": -0.15819057113792714,
"deficit": 1.566524687746096e-13,
"A": -0.0027869832966973184,
"B": -0.003948597872551141,
"sumPM": 0.03584332300090492,
"b_mass_used": 0.9999999999978457,
"NLfrac": 0.010647658823739038,
"ES_plus_NL_times_kl2": 0.9999999998565401,
"split_residual": 1.4482772620061368e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,1.36] a=0.0588 b=0.0212",
"family": "beta0L",
"par": 1.3599999999999999,
"R3": -0.9230769230769238,
"R3_nodes": -0.9230769230818561,
"R4": -0.39860139860141497,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.88462990772188,
"I": 0.08905542682661949,
"I_G": 0.042578904170153385,
"diff": 0.0464765226564661,
"rel": 1.091538722338581,
"deficit": 9.097167463778533e-13,
"A": 0.0011451843319435692,
"B": 0.04533133832451935,
"sumPM": 0.08905542682661627,
"b_mass_used": 1.0000000000007445,
"NLfrac": 0.5233758601294142,
"ES_plus_NL_times_kl2": 0.999999999989795,
"split_residual": 3.184952301893418e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,1.467] a=0.273 b=0.127",
"family": "beta0L",
"par": 1.4666666666666668,
"R3": -0.6666666666666646,
"R3_nodes": -0.6666666666713644,
"R4": -0.5686274509803937,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.366484343168928,
"I": 0.07504926279805613,
"I_G": 0.042578904170153385,
"diff": 0.03247035862790274,
"rel": 0.7625926326836647,
"deficit": 9.090506125630782e-13,
"A": 0.0036675406844431046,
"B": 0.028802817943456994,
"sumPM": 0.07504926279805349,
"b_mass_used": 1.000000000000431,
"NLfrac": 0.3115523119042875,
"ES_plus_NL_times_kl2": 0.9999999999704019,
"split_residual": 2.643718577388654e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,1.667] a=0.6 b=0.4",
"family": "beta0L",
"par": 1.6666666666666665,
"R3": -0.3333333333333338,
"R3_nodes": -0.33333333333772946,
"R4": -0.6666666666666526,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 3.5414629148598498,
"I": 0.06334734872464587,
"I_G": 0.042578904170153385,
"diff": 0.020768444554492484,
"rel": 0.48776371678091657,
"deficit": 9.094947017729282e-13,
"A": 0.0031760620964971687,
"B": 0.017592382457990483,
"sumPM": 0.06334734872464104,
"b_mass_used": 1.0000000000005664,
"NLfrac": 0.15885935061098747,
"ES_plus_NL_times_kl2": 0.9999999999787197,
"split_residual": 4.8329396040713846e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,2] a=1 b=1",
"family": "beta0L",
"par": 2.0,
"R3": 0.0,
"R3_nodes": 2.301596413456508e-12,
"R4": -0.5999999999999988,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.725638157213177,
"I": 0.05455262523249971,
"I_G": 0.042578904170153385,
"diff": 0.011973721062346322,
"rel": 0.2812125228610173,
"deficit": 5.120348589571222e-13,
"A": 0.0011237582794096886,
"B": 0.010849962782932591,
"sumPM": 0.05455262523249566,
"b_mass_used": 0.9999999999990254,
"NLfrac": 0.07453036073283816,
"ES_plus_NL_times_kl2": 0.9999999999707252,
"split_residual": 4.0419056990259605e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,2.667] a=1.5 b=2.5",
"family": "beta0L",
"par": 2.6666666666666665,
"R3": 0.3333333333333248,
"R3_nodes": 0.33333333333250414,
"R4": -0.33333333333331766,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.018653729200892,
"I": 0.04820615756619162,
"I_G": 0.042578904170153385,
"diff": 0.005627253396038236,
"rel": 0.1321605970306484,
"deficit": 1.9917401061775308e-13,
"A": -0.0005994034872606573,
"B": 0.006226656883296031,
"sumPM": 0.04820615756618878,
"b_mass_used": 0.999999999999899,
"NLfrac": 0.028347934948467608,
"ES_plus_NL_times_kl2": 0.9999999999824077,
"split_residual": 2.8622937353617317e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,4] a=2 b=6",
"family": "beta0L",
"par": 4.0,
"R3": 0.6000000000000019,
"R3_nodes": 0.599999999999223,
"R4": 0.05454545454546415,
"T_up99": 0.3755528472130615,
"T_up999": 0.00046576126561102875,
"T_lo05": 1.550067281608547,
"I": 0.04446755113380263,
"I_G": 0.042578904170153385,
"diff": 0.0018886469636492445,
"rel": 0.04435640137899868,
"deficit": 1.9917401061775308e-13,
"A": -0.0015103037558560134,
"B": 0.0033989507195006236,
"sumPM": 0.044467551133798015,
"b_mass_used": 0.9999999999996906,
"NLfrac": 0.009101939343004694,
"ES_plus_NL_times_kl2": 0.9999999999762538,
"split_residual": 4.63431376607204e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,6.667] a=2.4 b=13.6",
"family": "beta0L",
"par": 6.666666666666666,
"R3": 0.7777777777777742,
"R3_nodes": 0.7777777777770531,
"R4": 0.4152046783625552,
"T_up99": 0.71170855617629,
"T_up999": 0.2273043976049061,
"T_lo05": 1.2842187669007687,
"I": 0.042449783777978034,
"I_G": 0.042578904170153385,
"diff": -0.00012912039217535115,
"rel": -0.0030324968359768385,
"deficit": 1.942890293094024e-13,
"A": -0.0019208155558259274,
"B": 0.0017916951636417697,
"sumPM": 0.04244978377796923,
"b_mass_used": 0.9999999999991281,
"NLfrac": 0.002607274016329827,
"ES_plus_NL_times_kl2": 0.9999999999683507,
"split_residual": 8.806540566230758e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,13.33] a=2.7 b=33.3",
"family": "beta0L",
"par": 13.333333333333332,
"R3": 0.8947368421052736,
"R3_nodes": 0.8947368421045094,
"R4": 0.7031039136301492,
"T_up99": 0.8795590169036405,
"T_up999": 0.6021362653060617,
"T_lo05": 1.128267592085559,
"I": 0.04127804498658971,
"I_G": 0.042578904170153385,
"diff": -0.0013008591835636726,
"rel": -0.030551729992044706,
"deficit": 2.0872192862952943e-13,
"A": -0.002123801639191084,
"B": 0.0008229424556139425,
"sumPM": 0.04127804498657624,
"b_mass_used": 0.9999999999995363,
"NLfrac": 0.0005567029422611042,
"ES_plus_NL_times_kl2": 0.9999999999897053,
"split_residual": 1.3468826748352924e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta[0,40] a=2.9 b=113",
"family": "beta0L",
"par": 40.0,
"R3": 0.9661016949152883,
"R3_nodes": 0.9661016949144507,
"R4": 0.9002991026919025,
"T_up99": 0.9640026469636005,
"T_up999": 0.8693694590482404,
"T_lo05": 1.040094854144653,
"I": 0.04061319920330231,
"I_G": 0.042578904170153385,
"diff": -0.001965704966851077,
"rel": -0.046166170904627955,
"deficit": 2.278177646530821e-13,
"A": -0.0022260854826596814,
"B": 0.0002603805157759889,
"sumPM": 0.04061319920326968,
"b_mass_used": 0.9999999999993169,
"NLfrac": 5.598128204746333e-05,
"ES_plus_NL_times_kl2": 0.9999999999932028,
"split_residual": 3.261540343357794e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "symbeta[0.4,1.6] a=0.04",
"family": "beta_sym",
"par": 0.6,
"R3": 1.9984014443252818e-15,
"R3_nodes": -4.092289007662231e-12,
"R4": -0.974025974025979,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.059645116795755015,
"I_G": 0.042578904170153385,
"diff": 0.01706621262560163,
"rel": 0.40081380576169373,
"deficit": 9.092726571680032e-13,
"A": 0.008352053057390634,
"B": 0.008714159568206481,
"sumPM": 0.059645116795750484,
"b_mass_used": 1.0000000000005762,
"NLfrac": 0.08857015449966625,
"ES_plus_NL_times_kl2": 0.9999999999789309,
"split_residual": 4.515485207967629e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "symbeta[0.3,1.7] a=0.235",
"family": "beta_sym",
"par": 0.7,
"R3": 1.9984014443252818e-15,
"R3_nodes": -4.092788608023312e-12,
"R4": -0.864553314121049,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.05530944483222111,
"I_G": 0.042578904170153385,
"diff": 0.012730540662067726,
"rel": 0.2989870432361074,
"deficit": 9.099387909827783e-13,
"A": 0.003832958277860463,
"B": 0.008897582384201602,
"sumPM": 0.05530944483221544,
"b_mass_used": 1.0000000000002718,
"NLfrac": 0.08011526661523276,
"ES_plus_NL_times_kl2": 0.9999999999606579,
"split_residual": 5.6604027021123215e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "symbeta[0.2,1.8] a=0.46",
"family": "beta_sym",
"par": 0.8,
"R3": -3.9968028886505635e-15,
"R3_nodes": -4.0947870094676375e-12,
"R4": -0.7653061224489764,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 3.0004629367024194,
"I": 0.053564446902854,
"I_G": 0.042578904170153385,
"diff": 0.010985542732700616,
"rel": 0.25800435560296014,
"deficit": 9.101608355877033e-13,
"A": 0.0016088314758012424,
"B": 0.009376711256894689,
"sumPM": 0.05356444690284931,
"b_mass_used": 0.9999999999997775,
"NLfrac": 0.07539149383369305,
"ES_plus_NL_times_kl2": 0.9999999999325282,
"split_residual": 4.685488108613356e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "symbeta[0.1,1.9] a=0.715",
"family": "beta_sym",
"par": 0.9,
"R3": -5.995204332975845e-15,
"R3_nodes": 2.3025956141786708e-12,
"R4": -0.6772009029345282,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.8855599738607696,
"I": 0.05340561740619432,
"I_G": 0.042578904170153385,
"diff": 0.010826713236040932,
"rel": 0.25427411642101755,
"deficit": 5.120348589571222e-13,
"A": 0.0007775050322974522,
"B": 0.010049208203739494,
"sumPM": 0.05340561740619034,
"b_mass_used": 0.999999999999203,
"NLfrac": 0.07372544713601271,
"ES_plus_NL_times_kl2": 0.9999999999810343,
"split_residual": 3.984659824318726e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "symbeta[0,2] a=1",
"family": "beta_sym",
"par": 1.0,
"R3": 0.0,
"R3_nodes": 2.301596413456508e-12,
"R4": -0.5999999999999988,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.725638157213177,
"I": 0.05455262523249971,
"I_G": 0.042578904170153385,
"diff": 0.011973721062346322,
"rel": 0.2812125228610173,
"deficit": 5.120348589571222e-13,
"A": 0.0011237582794096886,
"B": 0.010849962782932591,
"sumPM": 0.05455262523249566,
"b_mass_used": 0.9999999999990254,
"NLfrac": 0.07453036073283816,
"ES_plus_NL_times_kl2": 0.9999999999707252,
"split_residual": 4.0419056990259605e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.02 (0.918,5.04)",
"family": "two_point",
"par": 0.02,
"R3": 5.938459911664724,
"R3_nodes": 5.938459911664723,
"R4": 22.51020408163266,
"T_up99": 2.0,
"T_up999": 20.0,
"T_lo05": 0.0,
"I": 0.01093535389886302,
"I_G": 0.042578904170153385,
"diff": -0.031643550271290365,
"rel": -0.743174369749788,
"deficit": 3.3306690738754696e-16,
"A": 0.001032359511592486,
"B": -0.03267590978289099,
"sumPM": 0.010935353898854876,
"b_mass_used": 0.9999999999988816,
"NLfrac": 0.6750340019137153,
"ES_plus_NL_times_kl2": 0.9999999999485962,
"split_residual": 8.139322549283179e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.05 (0.868,3.52)",
"family": "two_point",
"par": 0.05,
"R3": 3.576237364075619,
"R3_nodes": 3.5762373640756184,
"R4": 7.526315789473688,
"T_up99": 5.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.028613924848849948,
"I_G": 0.042578904170153385,
"diff": -0.013964979321303438,
"rel": -0.3279788334969056,
"deficit": 4.440892098500626e-16,
"A": 0.005967055991876388,
"B": -0.019932035313185006,
"sumPM": 0.02861392484884476,
"b_mass_used": 0.9999999999987468,
"NLfrac": 0.3619184395026871,
"ES_plus_NL_times_kl2": 0.9999999999300715,
"split_residual": 5.179884299266746e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.1 (0.808,2.73)",
"family": "two_point",
"par": 0.1,
"R3": 2.309401076758502,
"R3_nodes": 2.309401076758503,
"R4": 2.555555555555559,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.03935374494374422,
"I_G": 0.042578904170153385,
"diff": -0.0032251592264091675,
"rel": -0.07574547277029063,
"deficit": 0.0,
"A": 0.007759719638615923,
"B": -0.010984878865030127,
"sumPM": 0.039353744943739166,
"b_mass_used": 0.9999999999992357,
"NLfrac": 0.17675731346408333,
"ES_plus_NL_times_kl2": 0.9999999999527818,
"split_residual": 5.037636974236648e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.2 (0.711,2.15)",
"family": "two_point",
"par": 0.2,
"R3": 1.299038105676657,
"R3_nodes": 1.299038105676658,
"R4": 0.12500000000000483,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.04586694338361674,
"I_G": 0.042578904170153385,
"diff": 0.0032880392134633576,
"rel": 0.07722226012026352,
"deficit": 8.881784197001252e-16,
"A": 0.007114294261149757,
"B": -0.003826255047683823,
"sumPM": 0.04586694338361932,
"b_mass_used": 0.9999999999997526,
"NLfrac": 0.0688542971903641,
"ES_plus_NL_times_kl2": 0.9999999999832021,
"split_residual": -2.576931723563547e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.3 (0.622,1.88)",
"family": "two_point",
"par": 0.3,
"R3": 0.7559289460184552,
"R3_nodes": 0.7559289460184547,
"R4": -0.6190476190476184,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.04983857146803583,
"I_G": 0.042578904170153385,
"diff": 0.007259667297882445,
"rel": 0.17049915772541813,
"deficit": 4.440892098500626e-16,
"A": 0.006893098675269523,
"B": 0.00036656862260726897,
"sumPM": 0.049838571468030175,
"b_mass_used": 0.9999999999991384,
"NLfrac": 0.04600806315644434,
"ES_plus_NL_times_kl2": 0.999999999945584,
"split_residual": 5.653463808208414e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.4 (0.529,1.71)",
"family": "two_point",
"par": 0.4,
"R3": 0.3535533905932722,
"R3_nodes": 0.3535533905932737,
"R4": -0.9166666666666637,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.054548879893063784,
"I_G": 0.042578904170153385,
"diff": 0.011969975722910399,
"rel": 0.2811245605353323,
"deficit": 8.881784197001252e-16,
"A": 0.007743232188743924,
"B": 0.0042267435341646065,
"sumPM": 0.054548879893061925,
"b_mass_used": 0.9999999999989068,
"NLfrac": 0.055479230454189,
"ES_plus_NL_times_kl2": 0.9999999999320246,
"split_residual": 1.8682971836270212e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.5 (0.423,1.58)",
"family": "two_point",
"par": 0.5,
"R3": 0.0,
"R3_nodes": 0.0,
"R4": -0.9999999999999954,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.0611542057147858,
"I_G": 0.042578904170153385,
"diff": 0.018575301544632418,
"rel": 0.43625597949637185,
"deficit": 4.440892098500626e-16,
"A": 0.00984777548528694,
"B": 0.008727526059339324,
"sumPM": 0.061154205714779655,
"b_mass_used": 0.9999999999997158,
"NLfrac": 0.09106864377463696,
"ES_plus_NL_times_kl2": 0.9999999999810489,
"split_residual": 6.153064169289735e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.6 (0.293,1.47)",
"family": "two_point",
"par": 0.6,
"R3": -0.3535533905932722,
"R3_nodes": -0.3535533905932735,
"R4": -0.9166666666666677,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.07106784807021693,
"I_G": 0.042578904170153385,
"diff": 0.028488943900063547,
"rel": 0.6690858878428697,
"deficit": 1.1102230246251565e-15,
"A": 0.013244690126241345,
"B": 0.01524425377381975,
"sumPM": 0.07106784807021446,
"b_mass_used": 0.9999999999993376,
"NLfrac": 0.1654470722048558,
"ES_plus_NL_times_kl2": 0.9999999999580554,
"split_residual": 2.4511642715552284e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.7 (0.118,1.38)",
"family": "two_point",
"par": 0.7,
"R3": -0.7559289460184542,
"R3_nodes": -0.7559289460184542,
"R4": -0.6190476190476264,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 6.000000000000001,
"I": 0.08585294266102395,
"I_G": 0.042578904170153385,
"diff": 0.04327403849087056,
"rel": 1.0163257917098873,
"deficit": 5.551115123125783e-16,
"A": 0.013316145514077206,
"B": 0.029957892976787838,
"sumPM": 0.08585294266101842,
"b_mass_used": 0.9999999999997818,
"NLfrac": 0.34304727466722373,
"ES_plus_NL_times_kl2": 0.9999999999854812,
"split_residual": 5.5164206536062466e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "twopoint p=0.75 (0,1.33)",
"family": "two_point",
"par": 0.75,
"R3": -1.0000000000000024,
"R3_nodes": -1.0000000000000002,
"R4": -0.33333333333332366,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 5.0,
"I": 0.10294345979425579,
"I_G": 0.042578904170153385,
"diff": 0.0603645556241024,
"rel": 1.4177104084894758,
"deficit": 1.4432899320127035e-15,
"A": 0.006025285296363665,
"B": 0.054339270327731344,
"sumPM": 0.10294345979424838,
"b_mass_used": 0.9999999999989774,
"NLfrac": 0.6166801500990383,
"ES_plus_NL_times_kl2": 0.9999999999375521,
"split_residual": 7.389922007661198e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "shifted gamma s=0.1 shape=2.43",
"family": "shifted_gamma",
"par": 0.1,
"R3": 1.111111111111112,
"R3_nodes": 1.1111111111104368,
"R4": 1.2345679012345645,
"T_up99": 1.108351234337714,
"T_up999": 1.277795936857949,
"T_lo05": 0.7337254236194513,
"I": 0.03897287341999345,
"I_G": 0.042578904170153385,
"diff": -0.0036060307501599373,
"rel": -0.08469054853430595,
"deficit": 1.9895196601282805e-13,
"A": -0.0025317411413154447,
"B": -0.0010742896089222242,
"sumPM": 0.03897287341991568,
"b_mass_used": 0.999999999998585,
"NLfrac": 0.0007400737037921522,
"ES_plus_NL_times_kl2": 0.9999999999841955,
"split_residual": 7.773165791591374e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "shifted gamma s=0.25 shape=1.69",
"family": "shifted_gamma",
"par": 0.25,
"R3": 1.3333333333333313,
"R3_nodes": 1.3333333333327027,
"R4": 1.7777777777777855,
"T_up99": 1.3118154024069126,
"T_up999": 1.906820500183084,
"T_lo05": 0.08286724219246588,
"I": 0.03685678290994865,
"I_G": 0.042578904170153385,
"diff": -0.005722121260204736,
"rel": -0.13438864554470575,
"deficit": 1.9872992140790302e-13,
"A": -0.0027416169837667374,
"B": -0.0029805042765111353,
"sumPM": 0.0368567829098755,
"b_mass_used": 0.9999999999989124,
"NLfrac": 0.0059620477273699245,
"ES_plus_NL_times_kl2": 0.9999999999750552,
"split_residual": 7.313637542805118e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "shifted gamma s=0.5 shape=0.75",
"family": "shifted_gamma",
"par": 0.5,
"R3": 1.999999999999999,
"R3_nodes": 2.0000000000012785,
"R4": 4.000000000000002,
"T_up99": 1.7894866104935434,
"T_up999": 4.061812278589736,
"T_lo05": 0.0,
"I": 0.032484754003046845,
"I_G": 0.042578904170153385,
"diff": -0.01009415016710654,
"rel": -0.2370692802888585,
"deficit": 5.120348589571222e-13,
"A": -0.0024763109399518262,
"B": -0.00761783922728277,
"sumPM": 0.032484754002918774,
"b_mass_used": 0.9999999999977358,
"NLfrac": 0.041028324924594975,
"ES_plus_NL_times_kl2": 0.9999999998343923,
"split_residual": 1.280564196348699e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "shifted gamma s=0.75 shape=0.188",
"family": "shifted_gamma",
"par": 0.75,
"R3": 4.0,
"R3_nodes": 3.999999999999543,
"R4": 16.0,
"T_up99": 2.224832244554525,
"T_up999": 8.72775646459121,
"T_lo05": 0.0,
"I": 0.024258770348002834,
"I_G": 0.042578904170153385,
"diff": -0.01832013382215055,
"rel": -0.43026315916773755,
"deficit": 9.092726571680032e-13,
"A": -0.0008280405559871293,
"B": -0.01749209326650645,
"sumPM": 0.024258770347659796,
"b_mass_used": 0.9999999999974287,
"NLfrac": 0.20140951638182386,
"ES_plus_NL_times_kl2": 0.9999999974582768,
"split_residual": 3.430276895866058e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "zero-infl gamma pi=0.0625 shape=4",
"family": "zero_infl_gamma",
"par": 0.25,
"R3": 0.5999999999999999,
"R3_nodes": 0.6000000000005662,
"R4": 0.5199999999999988,
"T_up99": 0.6663788199078644,
"T_up999": 0.4319219315069407,
"T_lo05": 1.63201530644983,
"I": 0.05572771869079496,
"I_G": 0.042578904170153385,
"diff": 0.013148814520641573,
"rel": 0.3088105430824714,
"deficit": 1.467714838554457e-13,
"A": 0.0068107089359565574,
"B": 0.006338105584633637,
"sumPM": 0.05572771869074357,
"b_mass_used": 0.999999999998427,
"NLfrac": 0.01992905571942242,
"ES_plus_NL_times_kl2": 0.9999999999873926,
"split_residual": 5.137903991148107e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "zero-infl gamma pi=0.125 shape=6",
"family": "zero_infl_gamma",
"par": 0.5,
"R3": 0.14285714285713635,
"R3_nodes": 0.14285714285773737,
"R4": 0.10204081632653067,
"T_up99": 0.2984264596849858,
"T_up999": 0.08213081688879385,
"T_lo05": 2.562250421875163,
"I": 0.0776205863756072,
"I_G": 0.042578904170153385,
"diff": 0.03504168220545382,
"rel": 0.8229822464528586,
"deficit": 1.3777867735598193e-13,
"A": 0.019433155907906154,
"B": 0.015608526297521963,
"sumPM": 0.0776205863755815,
"b_mass_used": 0.9999999999988615,
"NLfrac": 0.09532190769423333,
"ES_plus_NL_times_kl2": 0.9999999999825421,
"split_residual": 2.5701663020072374e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "zero-infl gamma pi=0.188 shape=12",
"family": "zero_infl_gamma",
"par": 0.75,
"R3": -0.38461538461538125,
"R3_nodes": -0.384615384614759,
"R4": -0.2071005917159806,
"T_up99": 0.02844633143249557,
"T_up999": 0.0006211406310105443,
"T_lo05": 3.7503693755444,
"I": 0.09611999666294402,
"I_G": 0.042578904170153385,
"diff": 0.05354109249279063,
"rel": 1.2574558583948112,
"deficit": 1.2612133559741778e-13,
"A": 0.024444470397476624,
"B": 0.029096622095298973,
"sumPM": 0.09611999666292902,
"b_mass_used": 0.9999999999988888,
"NLfrac": 0.2655787544990576,
"ES_plus_NL_times_kl2": 0.9999999999651448,
"split_residual": 1.5036583089766964e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "zero-infl gamma pi=0.237 shape=60",
"family": "zero_infl_gamma",
"par": 0.95,
"R3": -0.8688524590163951,
"R3_nodes": -0.8688524590156604,
"R4": -0.32760010749798324,
"T_up99": 4.942947880133801e-10,
"T_up999": 2.1663650709962997e-20,
"T_lo05": 4.750000000000001,
"I": 0.10254272282605115,
"I_G": 0.042578904170153385,
"diff": 0.05996381865589776,
"rel": 1.4082987766963413,
"deficit": 1.31117339208231e-13,
"A": 0.012694933827117137,
"B": 0.04726888482877812,
"sumPM": 0.10254272282604865,
"b_mass_used": 0.9999999999996853,
"NLfrac": 0.5246313634496196,
"ES_plus_NL_times_kl2": 0.999999999988649,
"split_residual": 2.5049406993105094e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=4.5 pi=0.1 means (1.9,0.899)",
"family": "gamma_mix",
"par": [
4.5,
0.1
],
"R3": 1.69179962659421,
"R3_nodes": 1.6917996265946493,
"R4": 3.4546007251640547,
"T_up99": 1.6047144169235077,
"T_up999": 3.9172785318528036,
"T_lo05": 0.4686516209219338,
"I": 0.03505781408094499,
"I_G": 0.042578904170153385,
"diff": -0.007521090089208392,
"rel": -0.17663888340462422,
"deficit": 1.5720758028692217e-13,
"A": -0.002634517341946532,
"B": -0.004886572747355704,
"sumPM": 0.035057814080851166,
"b_mass_used": 0.9999999999980218,
"NLfrac": 0.01844468644411196,
"ES_plus_NL_times_kl2": 0.9999999999498023,
"split_residual": 9.384420324165532e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=4.5 pi=0.3 means (1.46,0.803)",
"family": "gamma_mix",
"par": [
4.5,
0.3
],
"R3": 1.3011860452105992,
"R3_nodes": 1.3011860452110995,
"R4": 1.718186035584839,
"T_up99": 1.3589334831938116,
"T_up999": 1.8185268147619675,
"T_lo05": 0.5582410650307734,
"I": 0.037278795187145164,
"I_G": 0.042578904170153385,
"diff": -0.005300108983008221,
"rel": -0.12447734591355333,
"deficit": 1.5720758028692217e-13,
"A": -0.0026893710801841205,
"B": -0.0026107379028601427,
"sumPM": 0.037278795187109096,
"b_mass_used": 0.9999999999990381,
"NLfrac": 0.004652870080314536,
"ES_plus_NL_times_kl2": 0.9999999999929922,
"split_residual": 3.6041915979501127e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=4.5 pi=0.5 means (1.3,0.698)",
"family": "gamma_mix",
"par": [
4.5,
0.5
],
"R3": 1.1111111111111092,
"R3_nodes": 1.1111111111116412,
"R4": 1.1279461279461294,
"T_up99": 1.1109218191516417,
"T_up999": 1.0677353392518925,
"T_lo05": 0.6633050895059767,
"I": 0.038717466807572265,
"I_G": 0.042578904170153385,
"diff": -0.00386143736258112,
"rel": -0.09068897938636662,
"deficit": 1.5687451337953462e-13,
"A": -0.0025977097815857845,
"B": -0.0012637275810578122,
"sumPM": 0.03871746680750978,
"b_mass_used": 0.999999999998244,
"NLfrac": 0.0011548696778486515,
"ES_plus_NL_times_kl2": 0.9999999999879422,
"split_residual": 6.24764996681737e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
"family": "gamma_mix",
"par": [
4.5,
0.7
],
"R3": 0.9210361770116229,
"R3_nodes": 0.921036177012181,
"R4": 0.7044530537209085,
"T_up99": 0.8668499232941067,
"T_up999": 0.634262762297358,
"T_lo05": 0.899536363109803,
"I": 0.040607733358728915,
"I_G": 0.042578904170153385,
"diff": -0.0019711708114244705,
"rel": -0.04629454068491988,
"deficit": 1.566524687746096e-13,
"A": -0.002337963592350824,
"B": 0.00036679278088908723,
"sumPM": 0.04060773335869164,
"b_mass_used": 0.9999999999988518,
"NLfrac": 0.0004988776554537326,
"ES_plus_NL_times_kl2": 0.9999999999913439,
"split_residual": 3.726619707267176e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955)",
"family": "gamma_mix",
"par": [
4.5,
0.9
],
"R3": 0.5304225956280052,
"R3_nodes": 0.5304225956286306,
"R4": 0.3575953092542064,
"T_up99": 0.5751441926081364,
"T_up999": 0.31070469866321243,
"T_lo05": 2.2239086986948675,
"I": 0.05089015234629901,
"I_G": 0.042578904170153385,
"diff": 0.008311248176145626,
"rel": 0.195196385114382,
"deficit": 1.566524687746096e-13,
"A": 0.0019295368912918254,
"B": 0.006381711284833301,
"sumPM": 0.05089015234627849,
"b_mass_used": 0.9999999999992636,
"NLfrac": 0.020918010004785742,
"ES_plus_NL_times_kl2": 0.99999999999359,
"split_residual": 2.049922731561793e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=9 pi=0.1 means (2.34,0.851)",
"family": "gamma_mix",
"par": [
9.0,
0.1
],
"R3": 2.2353628297776402,
"R3_nodes": 2.2353628297779937,
"R4": 4.40188294999158,
"T_up99": 2.53139043555849,
"T_up999": 5.124025874420864,
"T_lo05": 0.05296477612168449,
"I": 0.030313478790993997,
"I_G": 0.042578904170153385,
"diff": -0.012265425379159388,
"rel": -0.28806343465638334,
"deficit": 1.567634910770721e-13,
"A": -0.002346504441001627,
"B": -0.00991892093818944,
"sumPM": 0.030313478790962325,
"b_mass_used": 0.9999999999989942,
"NLfrac": 0.06881005313529416,
"ES_plus_NL_times_kl2": 0.9999999999936069,
"split_residual": 3.167952011828845e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=9 pi=0.3 means (1.68,0.707)",
"family": "gamma_mix",
"par": [
9.0,
0.3
],
"R3": 1.254884480108174,
"R3_nodes": 1.2548844801086805,
"R4": 1.0252075255057778,
"T_up99": 1.1335262777928594,
"T_up999": 0.6205998154402387,
"T_lo05": 0.1310915092015441,
"I": 0.036859579109488116,
"I_G": 0.042578904170153385,
"diff": -0.005719325060665269,
"rel": -0.13432297453710315,
"deficit": 1.567634910770721e-13,
"A": -0.0025144219807316237,
"B": -0.0032049030799510547,
"sumPM": 0.0368595791094707,
"b_mass_used": 0.9999999999992879,
"NLfrac": 0.01111725728019842,
"ES_plus_NL_times_kl2": 0.9999999999912644,
"split_residual": 1.7409684804903236e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
"family": "gamma_mix",
"par": [
9.0,
0.5
],
"R3": 0.7777777777777752,
"R3_nodes": 0.7777777777783607,
"R4": 0.1407407407407468,
"T_up99": 0.4935580952063503,
"T_up999": 0.1230962592079958,
"T_lo05": 0.3750858711317684,
"I": 0.04144155970545249,
"I_G": 0.042578904170153385,
"diff": -0.0011373444647008943,
"rel": -0.026711454577502743,
"deficit": 1.5720758028692217e-13,
"A": -0.001972756773079554,
"B": 0.0008354123083554599,
"sumPM": 0.041441559705429294,
"b_mass_used": 0.9999999999987389,
"NLfrac": 0.006042641429958434,
"ES_plus_NL_times_kl2": 0.9999999999768898,
"split_residual": 2.3199758086844824e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
"family": "gamma_mix",
"par": [
9.0,
0.7
],
"R3": 0.30067107544738547,
"R3_nodes": 0.30067107544804184,
"R4": -0.247077014041942,
"T_up99": 0.1986351092542128,
"T_up999": 0.02514286017215783,
"T_lo05": 2.2308572384828773,
"I": 0.0496556856176662,
"I_G": 0.042578904170153385,
"diff": 0.007076781447512816,
"rel": 0.16620393562109192,
"deficit": 1.5709655798445965e-13,
"A": 0.00029535124628967275,
"B": 0.006781430201212024,
"sumPM": 0.0496556856176551,
"b_mass_used": 0.999999999999343,
"NLfrac": 0.034070355228475534,
"ES_plus_NL_times_kl2": 0.9999999999865995,
"split_residual": 1.1118710119273345e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=24 pi=0.1 means (2.59,0.824)",
"family": "gamma_mix",
"par": [
24.0,
0.1
],
"R3": 2.3501114108906447,
"R3_nodes": 2.350111410890977,
"R4": 3.571618205445323,
"T_up99": 3.216373227193677,
"T_up999": 2.312564285898591,
"T_lo05": 5.9537959027355924e-05,
"I": 0.03160688730120853,
"I_G": 0.042578904170153385,
"diff": -0.010972016868944855,
"rel": -0.2576866897536534,
"deficit": 1.5831780331154732e-13,
"A": 0.0005792769488552137,
"B": -0.011551293817814532,
"sumPM": 0.03160688730119407,
"b_mass_used": 0.9999999999991633,
"NLfrac": 0.12196931082148997,
"ES_plus_NL_times_kl2": 0.9999999999819992,
"split_residual": 1.4464124342694618e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=24 pi=0.3 means (1.81,0.654)",
"family": "gamma_mix",
"par": [
24.0,
0.3
],
"R3": 1.0004859312031982,
"R3_nodes": 1.0004859312037557,
"R4": 0.05305546560160064,
"T_up99": 0.25993814032955365,
"T_up999": 0.005746558684565125,
"T_lo05": 0.001703019608236822,
"I": 0.04097773636902513,
"I_G": 0.042578904170153385,
"diff": -0.0016011678011282546,
"rel": -0.03760472074926316,
"deficit": 1.5898393712632242e-13,
"A": 0.00015715880617579508,
"B": -0.0017583266073106854,
"sumPM": 0.040977736369018504,
"b_mass_used": 0.9999999999993365,
"NLfrac": 0.02278474636115054,
"ES_plus_NL_times_kl2": 0.9999999999789465,
"split_residual": 6.635750976480281e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
"family": "gamma_mix",
"par": [
24.0,
0.5
],
"R3": 0.3437500000000018,
"R3_nodes": 0.3437500000006577,
"R4": -0.6165625000000083,
"T_up99": 0.019240714887820393,
"T_up999": 4.662386499233814e-05,
"T_lo05": 0.08564397566348525,
"I": 0.04894088059204016,
"I_G": 0.042578904170153385,
"diff": 0.006361976421886774,
"rel": 0.14941616149779496,
"deficit": 1.5920598173124745e-13,
"A": 0.0017991017773814591,
"B": 0.0045628746444952226,
"sumPM": 0.04894088059203005,
"b_mass_used": 0.9999999999993406,
"NLfrac": 0.03655644169861002,
"ES_plus_NL_times_kl2": 0.9999999999767424,
"split_residual": 1.0092621183233064e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
"family": "gamma_mix",
"par": [
24.0,
0.7
],
"R3": -0.3129859312031986,
"R3_nodes": -0.31298593120242196,
"R4": -0.6036804656015979,
"T_up99": 0.001155648459158929,
"T_up999": 3.920933516493244e-07,
"T_lo05": 5.826602963610272,
"I": 0.06722539660142779,
"I_G": 0.042578904170153385,
"diff": 0.024646492431274404,
"rel": 0.5788428075269937,
"deficit": 1.616484723854228e-13,
"A": 0.00780439985306901,
"B": 0.0168420925782021,
"sumPM": 0.06722539660142451,
"b_mass_used": 0.9999999999995792,
"NLfrac": 0.15801329363301816,
"ES_plus_NL_times_kl2": 0.9999999999866911,
"split_residual": 3.2959746043559335e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=0.4 a=19.8",
"family": "gengamma",
"par": 0.4,
"R3": 1.3541446403723327,
"R3_nodes": 1.3541446403728299,
"R4": 2.1574953933946603,
"T_up99": 1.291037415432815,
"T_up999": 2.240579934544545,
"T_lo05": 0.5602141501008284,
"I": 0.03726087645074738,
"I_G": 0.042578904170153385,
"diff": -0.005318027719406003,
"rel": -0.12489818192958077,
"deficit": 1.5565326805244695e-13,
"A": -0.0026448948827790075,
"B": -0.0026731328368836543,
"sumPM": 0.0372608764504907,
"b_mass_used": 0.9999999999974374,
"NLfrac": 0.005245923894558166,
"ES_plus_NL_times_kl2": 0.9999999994890845,
"split_residual": 2.566588434838035e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=0.6 a=8.53",
"family": "gengamma",
"par": 0.6,
"R3": 1.223107525530398,
"R3_nodes": 1.223107525530959,
"R4": 1.67599391354334,
"T_up99": 1.202676186426494,
"T_up999": 1.784372923446568,
"T_lo05": 0.7031851863825556,
"I": 0.03828424258304519,
"I_G": 0.042578904170153385,
"diff": -0.004294661587108194,
"rel": -0.10086360066820674,
"deficit": 1.5842882561400984e-13,
"A": -0.0025498481966069295,
"B": -0.0017448133906452015,
"sumPM": 0.038284242582901244,
"b_mass_used": 0.9999999999981285,
"NLfrac": 0.0022155109351534516,
"ES_plus_NL_times_kl2": 0.9999999998810203,
"split_residual": 1.4393737937656859e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=0.8 a=4.71",
"family": "gengamma",
"par": 0.8,
"R3": 1.105579208260304,
"R3_nodes": 1.1055792082608324,
"R4": 1.2990118443179748,
"T_up99": 1.104595085483415,
"T_up999": 1.3651550602436566,
"T_lo05": 0.8515157984187005,
"I": 0.03930179573901249,
"I_G": 0.042578904170153385,
"diff": -0.0032771084311408946,
"rel": -0.07696554185718231,
"deficit": 1.5720758028692217e-13,
"A": -0.002423991571830027,
"B": -0.0008531168593890748,
"sumPM": 0.039301795738934275,
"b_mass_used": 0.9999999999985546,
"NLfrac": 0.0005241579245509471,
"ES_plus_NL_times_kl2": 0.999999999973714,
"split_residual": 7.820697214833139e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=1.25 a=1.94",
"family": "gengamma",
"par": 1.25,
"R3": 0.8831695499109105,
"R3_nodes": 0.8831695499101926,
"R4": 0.7083274749411855,
"T_up99": 0.8655204525334483,
"T_up999": 0.6344862237989265,
"T_lo05": 1.1791429201533243,
"I": 0.04154138628213033,
"I_G": 0.042578904170153385,
"diff": -0.0010375178880230526,
"rel": -0.024366946689772337,
"deficit": 1.9917401061775308e-13,
"A": -0.0020440460336326248,
"B": 0.0010065281455879233,
"sumPM": 0.041541386282108635,
"b_mass_used": 0.9999999999995318,
"NLfrac": 0.0007109486351486989,
"ES_plus_NL_times_kl2": 0.999999999993469,
"split_residual": 2.1648915299321558e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=1.5 a=1.37",
"family": "gengamma",
"par": 1.5,
"R3": 0.7816191450924919,
"R3_nodes": 0.7816191450917508,
"R4": 0.4847601206831132,
"T_up99": 0.7331707585013776,
"T_up999": 0.3721510026098697,
"T_lo05": 1.3454584103800715,
"I": 0.042721674969496526,
"I_G": 0.042578904170153385,
"diff": 0.00014277079934314069,
"rel": 0.003353087688039163,
"deficit": 1.98507876802978e-13,
"A": -0.0017955979427082033,
"B": 0.0019383687420330142,
"sumPM": 0.042721674969478214,
"b_mass_used": 0.9999999999994308,
"NLfrac": 0.0026005883850200467,
"ES_plus_NL_times_kl2": 0.9999999999874369,
"split_residual": 1.8329738768474435e-14
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=2 a=0.829",
"family": "gengamma",
"par": 2.0,
"R3": 0.6181533295277644,
"R3_nodes": 0.6181533295269919,
"R4": 0.17579556062964885,
"T_up99": 0.49543026142333013,
"T_up999": 0.09859460102694549,
"T_lo05": 1.6288468468615758,
"I": 0.044842470033478854,
"I_G": 0.042578904170153385,
"diff": 0.0022635658633254688,
"rel": 0.05316167495245603,
"deficit": 1.9895196601282805e-13,
"A": -0.0012910530822629234,
"B": 0.003554618945581005,
"sumPM": 0.044842470033471464,
"b_mass_used": 0.9999999999997199,
"NLfrac": 0.008546189061178067,
"ES_plus_NL_times_kl2": 0.99999999998588,
"split_residual": 7.387319922447233e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=3 a=0.443",
"family": "gengamma",
"par": 3.0,
"R3": 0.40667362236214855,
"R3_nodes": 0.40667362236133436,
"R4": -0.1464682468407651,
"T_up99": 0.18149974486073786,
"T_up999": 0.0018536278409248576,
"T_lo05": 2.012995651750251,
"I": 0.04795086287222006,
"I_G": 0.042578904170153385,
"diff": 0.005371958702066672,
"rel": 0.12616479467389075,
"deficit": 1.9939605522267811e-13,
"A": -0.0004857522435123128,
"B": 0.005857710945570693,
"sumPM": 0.04795086287221177,
"b_mass_used": 0.999999999999018,
"NLfrac": 0.022560380182308746,
"ES_plus_NL_times_kl2": 0.999999999951719,
"split_residual": 8.29111085343115e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "gen. gamma c=5 a=0.227",
"family": "gengamma",
"par": 5.0,
"R3": 0.21124645000125608,
"R3_nodes": 0.21124645000344827,
"R4": -0.38356390184190525,
"T_up99": 0.00910842421618712,
"T_up999": 3.09839722617032e-11,
"T_lo05": 2.3702277939148564,
"I": 0.05107437204184073,
"I_G": 0.042578904170153385,
"diff": 0.008495467871687347,
"rel": 0.19952293365131812,
"deficit": 5.123679258645097e-13,
"A": 0.0003129282170887137,
"B": 0.008182539654592036,
"sumPM": 0.05107437204183411,
"b_mass_used": 0.99999999999913,
"NLfrac": 0.04306312298115883,
"ES_plus_NL_times_kl2": 0.9999999999800562,
"split_residual": 6.597153379139797e-15
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta prime beta=11 alpha=5",
"family": "betaprime",
"par": 11.0,
"R3": 1.4999999999999987,
"R3_nodes": 1.4999999999779556,
"R4": 3.0000000000000013,
"T_up99": 1.3263803000573777,
"T_up999": 2.704733480465932,
"T_lo05": 0.5288201018256111,
"I": 0.036534260330351565,
"I_G": 0.042578904170153385,
"diff": -0.006044643839801821,
"rel": -0.1419633491657342,
"deficit": 1.5631940186722204e-13,
"A": -0.00263554556421561,
"B": -0.0034090982765681704,
"sumPM": 0.036534260329369635,
"b_mass_used": 0.9999999999929404,
"NLfrac": 0.009443385011421094,
"ES_plus_NL_times_kl2": 0.9999999845136808,
"split_residual": 9.819597392157764e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta prime beta=15 alpha=4.2",
"family": "betaprime",
"par": 15.0,
"R3": 1.3333333333333344,
"R3_nodes": 1.3333333333333668,
"R4": 2.212121212121205,
"T_up99": 1.2499017035573714,
"T_up999": 2.2091093885126356,
"T_lo05": 0.6625277986213818,
"I": 0.03766238255744714,
"I_G": 0.042578904170153385,
"diff": -0.004916521612706247,
"rel": -0.11546848629685004,
"deficit": 1.582067810090848e-13,
"A": -0.0025600400616071204,
"B": -0.002356481551676122,
"sumPM": 0.03766238255687013,
"b_mass_used": 0.9999999999956619,
"NLfrac": 0.004565521962032136,
"ES_plus_NL_times_kl2": 0.9999999965849116,
"split_residual": 5.769954826428947e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta prime beta=23 alpha=3.67",
"family": "betaprime",
"par": 23.0,
"R3": 1.2000000000000017,
"R3_nodes": 1.2000000000004971,
"R4": 1.6736842105263128,
"T_up99": 1.1689359455136774,
"T_up999": 1.7551431574677034,
"T_lo05": 0.785663153794085,
"I": 0.0386529918658125,
"I_G": 0.042578904170153385,
"diff": -0.0039259123043408825,
"rel": -0.09220322553751481,
"deficit": 1.5265566588595902e-13,
"A": -0.0024700902494285614,
"B": -0.0014558220551810289,
"sumPM": 0.038652991865543794,
"b_mass_used": 0.9999999999976618,
"NLfrac": 0.0017529172029262538,
"ES_plus_NL_times_kl2": 0.9999999994595414,
"split_residual": 2.6870779906706943e-13
},
{
"config": "T1 k=3 means 2",
"k": 3.0,
"lam": [
2.0,
2.0,
2.0
],
"law": "beta prime beta=53 alpha=3.25",
"family": "betaprime",
"par": 53.0,
"R3": 1.079999999999999,
"R3_nodes": 1.0800000000005319,
"R4": 1.2514285714285753,
"T_up99": 1.0757551805091567,
"T_up999": 1.3087685551551607,
"T_lo05": 0.9097967900943282,
"I": 0.039620019291870534,
"I_G": 0.042578904170153385,
"diff": -0.002958884878282851,
"rel": -0.0694918043559455,
"deficit": 1.56097357262297e-13,
"A": -0.0023606271260769992,
"B": -0.0005982577523110169,
"sumPM": 0.039620019291765354,
"b_mass_used": 0.9999999999985554,
"NLfrac": 0.00029644024272272373,
"ES_plus_NL_times_kl2": 0.9999999999507841,
"split_residual": 1.0516500864587996e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma",
"family": "gamma",
"par": 1.0,
"R3": 1.0,
"R3_nodes": 1.0000000000002558,
"R4": 1.0,
"T_up99": 1.0000000000000004,
"T_up999": 1.0000000000000002,
"T_lo05": 1.0000000000000009,
"I": 0.0943953307027785,
"I_G": 0.10275282897219845,
"diff": -0.00835749826941995,
"rel": -0.08133594328270237,
"deficit": 5.117017920497346e-13,
"A": -0.00835749826935245,
"B": -4.604788772510915e-13,
"sumPM": 0.09439533070238557,
"b_mass_used": 0.9999999999955198,
"NLfrac": 1.079297917505403e-28,
"ES_plus_NL_times_kl2": 0.9999999999030251,
"split_residual": 3.9297905207735795e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "lognormal",
"family": "lognormal",
"par": null,
"R3": 1.9999999999999987,
"R3_nodes": 1.999999999247866,
"R4": 6.333333333333329,
"T_up99": 1.220522058652788,
"T_up999": 3.094274970387983,
"T_lo05": 0.0162550580207399,
"I": 0.07724265912721506,
"I_G": 0.10275282897219845,
"diff": -0.025510169844983388,
"rel": -0.24826732363627288,
"deficit": 1.5654144647214707e-13,
"A": -0.0058809223500581416,
"B": -0.019629247504229938,
"sumPM": 0.0772426591179103,
"b_mass_used": 0.9999999999318455,
"NLfrac": 0.04779561332446671,
"ES_plus_NL_times_kl2": 0.9999996057871741,
"split_residual": 9.304692433209638e-12
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "inverse Gaussian",
"family": "invgauss",
"par": null,
"R3": 1.5,
"R3_nodes": 1.5,
"R4": 2.5,
"T_up99": 1.322081074318368,
"T_up999": 2.6031086987239167,
"T_lo05": 0.0005354036115345906,
"I": 0.07779600783939511,
"I_G": 0.10275282897219845,
"diff": -0.024956821132803342,
"rel": -0.2428820829794948,
"deficit": 1.5643042416968456e-13,
"A": -0.00638141401737322,
"B": -0.01857540711624321,
"sumPM": 0.07779600783858205,
"b_mass_used": 0.9999999999928337,
"NLfrac": 0.032220285260690484,
"ES_plus_NL_times_kl2": 0.9999999991402972,
"split_residual": 8.130891793189932e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,2.04] a=0.0196 b=0.0204",
"family": "beta0L",
"par": 2.04,
"R3": 0.0196078431372555,
"R3_nodes": 0.019607843169568692,
"R4": -0.3286893704850364,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 9.496310375521857,
"I": 0.02662274099685291,
"I_G": 0.10275282897219845,
"diff": -0.07613008797534554,
"rel": -0.7409050313927984,
"deficit": 2.1829427154784753e-11,
"A": -0.13197616064720846,
"B": 0.05584607267183167,
"sumPM": 0.02662274099682163,
"b_mass_used": 0.9999999999777256,
"NLfrac": 0.8426825519235634,
"ES_plus_NL_times_kl2": 0.9999999999138434,
"split_residual": 3.1252778143198157e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,2.2] a=0.0909 b=0.109",
"family": "beta0L",
"par": 2.2,
"R3": 0.09090909090909038,
"R3_nodes": 0.09090909090780974,
"R4": -0.3068181818181827,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 7.876650655528441,
"I": 0.06225118452965894,
"I_G": 0.10275282897219845,
"diff": -0.04050164444253951,
"rel": -0.39416573585042536,
"deficit": 9.101608355877033e-13,
"A": -0.055580347798665324,
"B": 0.015078703356087353,
"sumPM": 0.06225118452962052,
"b_mass_used": 1.0000000000004026,
"NLfrac": 0.5852148574732634,
"ES_plus_NL_times_kl2": 0.9999999999262693,
"split_residual": 3.846228890935777e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,2.5] a=0.2 b=0.3",
"family": "beta0L",
"par": 2.5,
"R3": 0.19999999999999984,
"R3_nodes": 0.19999999999881787,
"R4": -0.2571428571428586,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 5.946423523529131,
"I": 0.08489506055248697,
"I_G": 0.10275282897219845,
"diff": -0.017857768419711484,
"rel": -0.1737934478139109,
"deficit": 9.101608355877033e-13,
"A": -0.03180202062194775,
"B": 0.01394425220219972,
"sumPM": 0.08489506055245036,
"b_mass_used": 1.0000000000004694,
"NLfrac": 0.3627618200443605,
"ES_plus_NL_times_kl2": 0.9999999999325468,
"split_residual": 3.654715419187937e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,3] a=0.333 b=0.667",
"family": "beta0L",
"par": 3.0,
"R3": 0.3333333333333339,
"R3_nodes": 0.33333333333227166,
"R4": -0.1666666666666686,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.2671135496217545,
"I": 0.09580100561003846,
"I_G": 0.10275282897219845,
"diff": -0.006951823362159992,
"rel": -0.06765578555546074,
"deficit": 9.103828801926284e-13,
"A": -0.02094928044601399,
"B": 0.013997457083822704,
"sumPM": 0.09580100561000711,
"b_mass_used": 1.0000000000005336,
"NLfrac": 0.19956780502898602,
"ES_plus_NL_times_kl2": 0.9999999999383703,
"split_residual": 3.12944115066216e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,4] a=0.5 b=1.5",
"family": "beta0L",
"par": 4.0,
"R3": 0.5000000000000004,
"R3_nodes": 0.4999999999990903,
"R4": -7.401486830834377e-16,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.8774609689190656,
"I": 0.09964373806035098,
"I_G": 0.10275282897219845,
"diff": -0.0031090909118474674,
"rel": -0.030257959249848834,
"deficit": 9.097167463778533e-13,
"A": -0.01476528877050297,
"B": 0.011656197858653378,
"sumPM": 0.09964373806034882,
"b_mass_used": 0.9999999999996851,
"NLfrac": 0.08459382178737831,
"ES_plus_NL_times_kl2": 0.9999999997972743,
"split_residual": 2.1250362580715887e-15
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,6] a=0.667 b=3.33",
"family": "beta0L",
"par": 6.0,
"R3": 0.6666666666666675,
"R3_nodes": 0.6666666666670932,
"R4": 0.23809523809523983,
"T_up99": 0.39493833273685713,
"T_up999": 0.0,
"T_lo05": 1.9845644638037352,
"I": 0.09914209991885858,
"I_G": 0.10275282897219845,
"diff": -0.0036107290533398673,
"rel": -0.0351399478676817,
"deficit": 5.118128143521972e-13,
"A": -0.011511694302194932,
"B": 0.007900965248873792,
"sumPM": 0.09914209991887726,
"b_mass_used": 0.999999999998489,
"NLfrac": 0.027937435293085004,
"ES_plus_NL_times_kl2": 0.9999999998266573,
"split_residual": -1.872807464664561e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,10] a=0.8 b=7.2",
"family": "beta0L",
"par": 10.0,
"R3": 0.7999999999999996,
"R3_nodes": 0.8000000000003585,
"R4": 0.490909090909093,
"T_up99": 0.7661512637897383,
"T_up999": 0.13041604279215616,
"T_lo05": 1.4959963225037165,
"I": 0.09748748165428989,
"I_G": 0.10275282897219845,
"diff": -0.005265347317908564,
"rel": -0.05124284528782361,
"deficit": 5.128120150743598e-13,
"A": -0.009892064432663163,
"B": 0.004626717114768489,
"sumPM": 0.09748748165430378,
"b_mass_used": 0.9999999999982854,
"NLfrac": 0.007810890750939902,
"ES_plus_NL_times_kl2": 0.9999999998167368,
"split_residual": -1.3889930872146294e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,20] a=0.9 b=17.1",
"family": "beta0L",
"par": 20.0,
"R3": 0.8999999999999998,
"R3_nodes": 0.9000000000003096,
"R4": 0.7238095238095248,
"T_up99": 0.9122480497508939,
"T_up999": 0.5521900959537115,
"T_lo05": 1.2194982538460297,
"I": 0.09597077110479368,
"I_G": 0.10275282897219845,
"diff": -0.006782057867404767,
"rel": -0.06600361211699358,
"deficit": 5.166977956605479e-13,
"A": -0.009022623858067787,
"B": 0.0022405659906169217,
"sumPM": 0.09597077110474754,
"b_mass_used": 0.9999999999973787,
"NLfrac": 0.0016073425319953457,
"ES_plus_NL_times_kl2": 0.9999999998170455,
"split_residual": 4.609854165060767e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta[0,60] a=0.967 b=57",
"family": "beta0L",
"par": 60.0,
"R3": 0.9666666666666621,
"R3_nodes": 0.9666666666669356,
"R4": 0.902732240437157,
"T_up99": 0.9753695955022108,
"T_up999": 0.8561345663251811,
"T_lo05": 1.067714423817665,
"I": 0.09492061613902436,
"I_G": 0.10275282897219845,
"diff": -0.00783221283317409,
"rel": -0.07622381701328369,
"deficit": 5.049294315995212e-13,
"A": -0.008560307703279745,
"B": 0.0007280948698947798,
"sumPM": 0.09492061613881349,
"b_mass_used": 0.9999999999966314,
"NLfrac": 0.00015705063107898613,
"ES_plus_NL_times_kl2": 0.9999999999142068,
"split_residual": 2.1087472046321665e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "twopoint p=0.02 (0.857,8)",
"family": "two_point",
"par": 0.02,
"R3": 3.428571428571429,
"R3_nodes": 3.428571428571429,
"R4": 7.503401360544217,
"T_up99": 2.0,
"T_up999": 20.0,
"T_lo05": 0.0,
"I": 6.31963156543236e-05,
"I_G": 0.10275282897219845,
"diff": -0.10268963265654413,
"rel": -0.9993849676326535,
"deficit": 6.661338147750939e-16,
"A": -7.792854083122345e-05,
"B": -0.10261170411586236,
"sumPM": 6.319631550486529e-05,
"b_mass_used": 0.9999999999992509,
"NLfrac": 0.9963115401155097,
"ES_plus_NL_times_kl2": 0.9999999997949763,
"split_residual": 1.4944989690235388e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "twopoint p=0.05 (0.771,5.36)",
"family": "two_point",
"par": 0.05,
"R3": 2.064741604835055,
"R3_nodes": 2.064741604835055,
"R4": 2.5087719298245617,
"T_up99": 5.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.0024484291935955582,
"I_G": 0.10275282897219845,
"diff": -0.10030439977860289,
"rel": -0.9761716614706732,
"deficit": 1.1102230246251565e-15,
"A": -0.0009848725897188756,
"B": -0.0993195271888241,
"sumPM": 0.002448429193655473,
"b_mass_used": 0.9999999999993985,
"NLfrac": 0.9353247030411067,
"ES_plus_NL_times_kl2": 0.9999999998612694,
"split_residual": -5.991040996633501e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "twopoint p=0.1 (0.667,4)",
"family": "two_point",
"par": 0.1,
"R3": 1.3333333333333335,
"R3_nodes": 1.3333333333333335,
"R4": 0.8518518518518517,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.01300431097557464,
"I_G": 0.10275282897219845,
"diff": -0.08974851799662381,
"rel": -0.8734408472676389,
"deficit": 2.220446049250313e-16,
"A": -0.0012731058544559802,
"B": -0.0884754121420461,
"sumPM": 0.013004310975696364,
"b_mass_used": 0.9999999999988387,
"NLfrac": 0.7911260722278541,
"ES_plus_NL_times_kl2": 0.9999999997760387,
"split_residual": -1.2173595465014841e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "twopoint p=0.2 (0.5,3)",
"family": "two_point",
"par": 0.2,
"R3": 0.75,
"R3_nodes": 0.75,
"R4": 0.041666666666666664,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.03448463498836496,
"I_G": 0.10275282897219845,
"diff": -0.06826819398383349,
"rel": -0.6643923546115176,
"deficit": 1.1102230246251565e-15,
"A": 0.0006567472954239008,
"B": -0.06892494127927123,
"sumPM": 0.03448463498835112,
"b_mass_used": 0.9999999999994885,
"NLfrac": 0.632595379515486,
"ES_plus_NL_times_kl2": 0.999999999910548,
"split_residual": 1.3836154444391013e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "twopoint p=0.3 (0.345,2.53)",
"family": "two_point",
"par": 0.3,
"R3": 0.43643578047198484,
"R3_nodes": 0.4364357804719849,
"R4": -0.2063492063492062,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.04439739595153647,
"I_G": 0.10275282897219845,
"diff": -0.058355433020661984,
"rel": -0.5679204514792585,
"deficit": 1.1102230246251565e-15,
"A": -0.0005497635428465459,
"B": -0.05780566947787165,
"sumPM": 0.044397395951480255,
"b_mass_used": 0.9999999999987323,
"NLfrac": 0.6271681288182656,
"ES_plus_NL_times_kl2": 0.99999999980642,
"split_residual": 5.621197951555246e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "twopoint p=0.4 (0.184,2.22)",
"family": "two_point",
"par": 0.4,
"R3": 0.20412414523193112,
"R3_nodes": 0.20412414523193148,
"R4": -0.3055555555555551,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.03942679245993741,
"I_G": 0.10275282897219845,
"diff": -0.06332603651226104,
"rel": -0.616294822689456,
"deficit": 4.440892098500626e-16,
"A": -0.008571060100775926,
"B": -0.05475497641153228,
"sumPM": 0.039426792459890246,
"b_mass_used": 0.9999999999990984,
"NLfrac": 0.7314490247898687,
"ES_plus_NL_times_kl2": 0.9999999998687152,
"split_residual": 4.716366186485743e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "twopoint p=0.5 (0,2)",
"family": "two_point",
"par": 0.5,
"R3": 0.0,
"R3_nodes": 0.0,
"R4": -0.3333333333333333,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 10.0,
"I": 0.002847786598803026,
"I_G": 0.10275282897219845,
"diff": -0.09990504237339543,
"rel": -0.9722850784033056,
"deficit": 2.1094237467877974e-15,
"A": -0.3536677359351766,
"B": 0.25376269356175013,
"sumPM": 0.002847786598771997,
"b_mass_used": 0.9999999999997108,
"NLfrac": 0.9935414089946843,
"ES_plus_NL_times_kl2": 0.9999999999578341,
"split_residual": 3.1030733538273125e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "shifted gamma s=0.1 shape=0.81",
"family": "shifted_gamma",
"par": 0.1,
"R3": 1.111111111111111,
"R3_nodes": 1.11111111111131,
"R4": 1.234567901234568,
"T_up99": 1.1093823660202724,
"T_up999": 1.3060821463819348,
"T_lo05": 0.0,
"I": 0.08630531642636541,
"I_G": 0.10275282897219845,
"diff": -0.016447512545833043,
"rel": -0.1600687076974124,
"deficit": 5.117017920497346e-13,
"A": -0.007625784274551857,
"B": -0.008821728271755022,
"sumPM": 0.08630531642589151,
"b_mass_used": 0.9999999999948583,
"NLfrac": 0.005557679096798615,
"ES_plus_NL_times_kl2": 0.9999999998684298,
"split_residual": 4.738362480161129e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "shifted gamma s=0.25 shape=0.562",
"family": "shifted_gamma",
"par": 0.25,
"R3": 1.3333333333333326,
"R3_nodes": 1.3333333333331816,
"R4": 1.7777777777777775,
"T_up99": 1.2958831148104917,
"T_up999": 1.9732062946093152,
"T_lo05": 0.0,
"I": 0.07562196112637132,
"I_G": 0.10275282897219845,
"diff": -0.027130867845827134,
"rel": -0.2640401059241674,
"deficit": 9.097167463778533e-13,
"A": -0.0061584607169238754,
"B": -0.02097240712943517,
"sumPM": 0.07562196112583942,
"b_mass_used": 0.9999999999959609,
"NLfrac": 0.034901828279006245,
"ES_plus_NL_times_kl2": 0.9999999997828452,
"split_residual": 5.319113205448645e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "shifted gamma s=0.5 shape=0.25",
"family": "shifted_gamma",
"par": 0.5,
"R3": 2.0,
"R3_nodes": 2.0000000000004547,
"R4": 4.0,
"T_up99": 1.61599808160645,
"T_up999": 3.926153090084598,
"T_lo05": 0.0,
"I": 0.055128996765641425,
"I_G": 0.10275282897219845,
"diff": -0.047623832206557026,
"rel": -0.4634795234634608,
"deficit": 9.099387909827783e-13,
"A": -0.0030519031094473985,
"B": -0.044571929097963064,
"sumPM": 0.055128996764788024,
"b_mass_used": 0.9999999999935956,
"NLfrac": 0.16506577424396682,
"ES_plus_NL_times_kl2": 0.9999999989430868,
"split_residual": 8.534353779232617e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "shifted gamma s=0.75 shape=0.0625",
"family": "shifted_gamma",
"par": 0.75,
"R3": 4.0,
"R3_nodes": 4.000000000002272,
"R4": 16.0,
"T_up99": 1.5466562325894269,
"T_up999": 6.397930164202247,
"T_lo05": 0.0,
"I": 0.027656577683466743,
"I_G": 0.10275282897219845,
"diff": -0.07509625128873171,
"rel": -0.7308436374929423,
"deficit": 9.094947017729282e-13,
"A": 0.00044075889305254356,
"B": -0.07553701018358651,
"sumPM": 0.02765657768166447,
"b_mass_used": 0.999999999986633,
"NLfrac": 0.47614285326897077,
"ES_plus_NL_times_kl2": 0.9999999880029431,
"split_residual": 1.8022527914496322e-12
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "zero-infl gamma pi=0.125 shape=1.33",
"family": "zero_infl_gamma",
"par": 0.25,
"R3": 0.8571428571428572,
"R3_nodes": 0.8571428571427414,
"R4": 0.7278911564625843,
"T_up99": 0.8411896071362399,
"T_up999": 0.6451494851708526,
"T_lo05": 2.8325119593410886,
"I": 0.10873297565871987,
"I_G": 0.10275282897219845,
"diff": 0.005980146686521415,
"rel": 0.058199338610321345,
"deficit": 1.7341683644644945e-13,
"A": -0.009485165364363056,
"B": 0.01546531205050082,
"sumPM": 0.10873297565833621,
"b_mass_used": 0.9999999999961358,
"NLfrac": 0.011708568563048645,
"ES_plus_NL_times_kl2": 0.9999999999079284,
"split_residual": 3.836497092235547e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "zero-infl gamma pi=0.25 shape=2",
"family": "zero_infl_gamma",
"par": 0.5,
"R3": 0.6666666666666661,
"R3_nodes": 0.6666666666665257,
"R4": 0.4074074074074077,
"T_up99": 0.5930816459236605,
"T_up999": 0.2694647847084111,
"T_lo05": 5.042185211467138,
"I": 0.11389889385953733,
"I_G": 0.10275282897219845,
"diff": 0.01114606488733888,
"rel": 0.1084745305684444,
"deficit": 1.4854784069484595e-13,
"A": -0.02931398998446643,
"B": 0.040460054871511636,
"sumPM": 0.11389889385924372,
"b_mass_used": 0.9999999999967468,
"NLfrac": 0.061545816961006826,
"ES_plus_NL_times_kl2": 0.9999999999028929,
"split_residual": 2.9367480669506563e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "zero-infl gamma pi=0.375 shape=4",
"family": "zero_infl_gamma",
"par": 0.75,
"R3": 0.39999999999999947,
"R3_nodes": 0.4000000000001429,
"R4": 0.04000000000000018,
"T_up99": 0.20820092242664695,
"T_up999": 0.020273466902489157,
"T_lo05": 7.500127128905643,
"I": 0.08540380507897538,
"I_G": 0.10275282897219845,
"diff": -0.01734902389322307,
"rel": -0.1688422992024594,
"deficit": 9.914291609902648e-14,
"A": -0.10709325349617739,
"B": 0.08974422960278722,
"sumPM": 0.0854038050788083,
"b_mass_used": 0.9999999999975628,
"NLfrac": 0.21204839233218542,
"ES_plus_NL_times_kl2": 0.9999999998728099,
"split_residual": 1.6710244299389387e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "zero-infl gamma pi=0.475 shape=20",
"family": "zero_infl_gamma",
"par": 0.95,
"R3": 0.0952380952380949,
"R3_nodes": 0.09523809523828458,
"R4": -0.263794406651549,
"T_up99": 7.038820300327747e-05,
"T_up999": 4.1138078257018867e-11,
"T_lo05": 9.499999999999998,
"I": 0.019634125382119727,
"I_G": 0.10275282897219845,
"diff": -0.08311870359007872,
"rel": -0.8089188825406249,
"deficit": 8.570921750106208e-14,
"A": -0.2751617737359077,
"B": 0.19204307014577798,
"sumPM": 0.019634125382068497,
"b_mass_used": 0.999999999998826,
"NLfrac": 0.6594031245310975,
"ES_plus_NL_times_kl2": 0.999999999873205,
"split_residual": 5.101474798152594e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=1.5 pi=0.1 means (2.34,0.851)",
"family": "gamma_mix",
"par": [
1.5,
0.1
],
"R3": 1.5748881731110687,
"R3_nodes": 1.5748881731110838,
"R4": 2.99723265916038,
"T_up99": 1.2571214040986045,
"T_up999": 3.1544355720616446,
"T_lo05": 0.3575931546560551,
"I": 0.08589174559601886,
"I_G": 0.10275282897219845,
"diff": -0.016861083376179586,
"rel": -0.16409361712796874,
"deficit": 1.9961809982760315e-13,
"A": -0.006134721290510972,
"B": -0.010726362086406288,
"sumPM": 0.08589174559528126,
"b_mass_used": 0.9999999999936573,
"NLfrac": 0.025998472473026658,
"ES_plus_NL_times_kl2": 0.9999999994480168,
"split_residual": 7.376738109243774e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=1.5 pi=0.3 means (1.68,0.707)",
"family": "gamma_mix",
"par": [
1.5,
0.3
],
"R3": 1.2629177891253278,
"R3_nodes": 1.262917789125281,
"R4": 1.6714844747045785,
"T_up99": 1.2717966328552932,
"T_up999": 1.917254241246107,
"T_lo05": 0.3970887984484506,
"I": 0.08729450528017146,
"I_G": 0.10275282897219845,
"diff": -0.015458323692026987,
"rel": -0.1504418306206392,
"deficit": 1.9984014443252818e-13,
"A": -0.0066780105903089535,
"B": -0.00878031310223805,
"sumPM": 0.08729450527965149,
"b_mass_used": 0.9999999999951702,
"NLfrac": 0.0105913883994578,
"ES_plus_NL_times_kl2": 0.9999999998424538,
"split_residual": 5.200145869466155e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=1.5 pi=0.5 means (1.45,0.553)",
"family": "gamma_mix",
"par": [
1.5,
0.5
],
"R3": 1.1111111111111116,
"R3_nodes": 1.1111111111110343,
"R4": 1.207407407407408,
"T_up99": 1.1429773360335784,
"T_up999": 1.2505592993047785,
"T_lo05": 0.4488910816640379,
"I": 0.08870111527088831,
"I_G": 0.10275282897219845,
"diff": -0.014051713701310142,
"rel": -0.1367525725750293,
"deficit": 1.9939605522267811e-13,
"A": -0.007243287099820124,
"B": -0.006808426601855294,
"sumPM": 0.08870111527052305,
"b_mass_used": 0.9999999999964533,
"NLfrac": 0.004478176961224136,
"ES_plus_NL_times_kl2": 0.9999999999093215,
"split_residual": 3.6527551816600834e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=1.5 pi=0.7 means (1.29,0.317)",
"family": "gamma_mix",
"par": [
1.5,
0.7
],
"R3": 0.9593044330968952,
"R3_nodes": 0.9593044330967879,
"R4": 0.8618488586287572,
"T_up99": 0.9482291279913868,
"T_up999": 0.7825795305674615,
"T_lo05": 0.6153362726627609,
"I": 0.09168352213084852,
"I_G": 0.10275282897219845,
"diff": -0.011069306841349935,
"rel": -0.10772751419179832,
"deficit": 1.9939605522267811e-13,
"A": -0.008458205077523363,
"B": -0.002611101764168844,
"sumPM": 0.09168352213050622,
"b_mass_used": 0.9999999999965344,
"NLfrac": 0.0014870784533550486,
"ES_plus_NL_times_kl2": 0.9999999999157246,
"split_residual": 3.422713501510799e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=3 pi=0.1 means (3.12,0.764)",
"family": "gamma_mix",
"par": [
3.0,
0.1
],
"R3": 1.8253433795356249,
"R3_nodes": 1.825343379535574,
"R4": 3.158071008105112,
"T_up99": 1.820768222593702,
"T_up999": 3.8820096739990686,
"T_lo05": 0.021107003058093987,
"I": 0.06775449674396228,
"I_G": 0.10275282897219845,
"diff": -0.03499833222823617,
"rel": -0.34060699426295676,
"deficit": 1.5698553568199713e-13,
"A": -0.004476067491564257,
"B": -0.030522264737115862,
"sumPM": 0.0677544967435184,
"b_mass_used": 0.999999999995471,
"NLfrac": 0.10692746736082553,
"ES_plus_NL_times_kl2": 0.999999999861914,
"split_residual": 4.439469625250325e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=3 pi=0.3 means (2.08,0.537)",
"family": "gamma_mix",
"par": [
3.0,
0.3
],
"R3": 1.1206741110268696,
"R3_nodes": 1.12067411102693,
"R4": 1.0427330298700432,
"T_up99": 1.1625156665181622,
"T_up999": 0.8567308398933448,
"T_lo05": 0.04471724937111343,
"I": 0.0774961037571309,
"I_G": 0.10275282897219845,
"diff": -0.025256725215067555,
"rel": -0.24580077714357818,
"deficit": 1.5620837956475953e-13,
"A": -0.0066225463176832,
"B": -0.018634178897689396,
"sumPM": 0.07749610375682593,
"b_mass_used": 0.999999999996229,
"NLfrac": 0.03426080259473528,
"ES_plus_NL_times_kl2": 0.9999999999016532,
"split_residual": 3.0504071490966567e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=3 pi=0.5 means (1.71,0.293)",
"family": "gamma_mix",
"par": [
3.0,
0.5
],
"R3": 0.7777777777777781,
"R3_nodes": 0.7777777777778906,
"R4": 0.4444444444444446,
"T_up99": 0.6395154162120494,
"T_up999": 0.232018151659901,
"T_lo05": 0.16499350510603028,
"I": 0.08730684997905147,
"I_G": 0.10275282897219845,
"diff": -0.01544597899314698,
"rel": -0.15032169087360267,
"deficit": 1.5698553568199713e-13,
"A": -0.009200673604658408,
"B": -0.006245305388690892,
"sumPM": 0.08730684997884916,
"b_mass_used": 0.999999999997313,
"NLfrac": 0.02558522032244124,
"ES_plus_NL_times_kl2": 0.9999999999091835,
"split_residual": 2.0231906427969903e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=8 pi=0.1 means (3.65,0.706)",
"family": "gamma_mix",
"par": [
8.0,
0.1
],
"R3": 1.6298791095452865,
"R3_nodes": 1.629879109545267,
"R4": 1.9255041123858119,
"T_up99": 2.108859300502349,
"T_up999": 1.6431691078099013,
"T_lo05": 3.473442271584304e-06,
"I": 0.04363533070235004,
"I_G": 0.10275282897219845,
"diff": -0.05911749826984841,
"rel": -0.5753369407069432,
"deficit": 1.5698553568199713e-13,
"A": -0.003104024060321296,
"B": -0.05601347420968932,
"sumPM": 0.04363533070218785,
"b_mass_used": 0.9999999999971876,
"NLfrac": 0.2724023238512713,
"ES_plus_NL_times_kl2": 0.9999999998727613,
"split_residual": 1.6220358389773537e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=8 pi=0.3 means (2.35,0.423)",
"family": "gamma_mix",
"par": [
8.0,
0.3
],
"R3": 0.7647345712841016,
"R3_nodes": 0.7647345712842172,
"R4": 0.25514892144452067,
"T_up99": 0.35953769202027114,
"T_up999": 0.019790442966456403,
"T_lo05": 0.00011622076045991747,
"I": 0.06867147577773824,
"I_G": 0.10275282897219845,
"diff": -0.03408135319446021,
"rel": -0.3316828698086892,
"deficit": 1.5720758028692217e-13,
"A": -0.0053872634938633545,
"B": -0.028694089700700698,
"sumPM": 0.06867147577763441,
"b_mass_used": 0.9999999999978447,
"NLfrac": 0.1372214366919212,
"ES_plus_NL_times_kl2": 0.9999999998505598,
"split_residual": 1.0384748616587558e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gamma mix alpha=8 pi=0.5 means (1.88,0.118)",
"family": "gamma_mix",
"par": [
8.0,
0.5
],
"R3": 0.34375,
"R3_nodes": 0.343750000000181,
"R4": -0.10387731481481466,
"T_up99": 0.05168232326405523,
"T_up999": 0.00042774960104619334,
"T_lo05": 0.2578983544885505,
"I": 0.07579695582125012,
"I_G": 0.10275282897219845,
"diff": -0.02695587315094833,
"rel": -0.2623370414282385,
"deficit": 1.574296248918472e-13,
"A": -0.014048171752506323,
"B": -0.012907701398511856,
"sumPM": 0.07579695582118029,
"b_mass_used": 0.9999999999986997,
"NLfrac": 0.24718150928128785,
"ES_plus_NL_times_kl2": 0.9999999999012811,
"split_residual": 6.985037548368211e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=0.4 a=7.12",
"family": "gengamma",
"par": 0.4,
"R3": 1.437445158801422,
"R3_nodes": 1.4374451588014163,
"R4": 2.5610066185136833,
"T_up99": 1.2012952719272654,
"T_up999": 2.3474525640432353,
"T_lo05": 0.19645698810115242,
"I": 0.08479541276484781,
"I_G": 0.10275282897219845,
"diff": -0.01795741620735064,
"rel": -0.17476322926553514,
"deficit": 1.5698553568199713e-13,
"A": -0.0066246779679550675,
"B": -0.01133273824154142,
"sumPM": 0.08479541276270201,
"b_mass_used": 0.9999999999836354,
"NLfrac": 0.01656405316419994,
"ES_plus_NL_times_kl2": 0.9999999898619547,
"split_residual": 2.1458477356128824e-12
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=0.6 a=2.94",
"family": "gengamma",
"par": 0.6,
"R3": 1.2552210348346304,
"R3_nodes": 1.2552210348345822,
"R4": 1.8049606969632783,
"T_up99": 1.1538303557930345,
"T_up999": 1.8793148207670078,
"T_lo05": 0.4096248566662064,
"I": 0.0884034076147664,
"I_G": 0.10275282897219845,
"diff": -0.014349421357432057,
"rel": -0.1396498909175001,
"deficit": 1.9961809982760315e-13,
"A": -0.007093929863151782,
"B": -0.007255491495506625,
"sumPM": 0.08840340761353999,
"b_mass_used": 0.9999999999904401,
"NLfrac": 0.006995245336545825,
"ES_plus_NL_times_kl2": 0.9999999980420103,
"split_residual": 1.226349750915734e-12
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=0.8 a=1.58",
"family": "gengamma",
"par": 0.8,
"R3": 1.1126177990099133,
"R3_nodes": 1.1126177990098354,
"R4": 1.3231464866551554,
"T_up99": 1.0846733680396163,
"T_up999": 1.4145388773563043,
"T_lo05": 0.6903541619361264,
"I": 0.0916618621132832,
"I_G": 0.10275282897219845,
"diff": -0.011090966858915252,
"rel": -0.10793831147866599,
"deficit": 1.9961809982760315e-13,
"A": -0.007667745551898536,
"B": -0.0034232213076391266,
"sumPM": 0.0916618621126608,
"b_mass_used": 0.9999999999947452,
"NLfrac": 0.0016231037012496658,
"ES_plus_NL_times_kl2": 0.9999999996705564,
"split_residual": 6.224101095630985e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=1.25 a=0.65",
"family": "gengamma",
"par": 1.25,
"R3": 0.8913614527356559,
"R3_nodes": 0.8913614527359679,
"R4": 0.7297360640971077,
"T_up99": 0.8829203882929846,
"T_up999": 0.5938347026353484,
"T_lo05": 1.375081812042871,
"I": 0.09696728874853822,
"I_G": 0.10275282897219845,
"diff": -0.005785540223660235,
"rel": -0.056305410581207575,
"deficit": 5.124789481669723e-13,
"A": -0.009340378519337802,
"B": 0.0035548382954128654,
"sumPM": 0.09696728874827351,
"b_mass_used": 0.999999999996105,
"NLfrac": 0.002006945980580846,
"ES_plus_NL_times_kl2": 0.9999999998913184,
"split_residual": 2.64701455199301e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=1.5 a=0.469",
"family": "gengamma",
"par": 1.5,
"R3": 0.8093177580513636,
"R3_nodes": 0.8093177580517166,
"R4": 0.5495153535908018,
"T_up99": 0.7638473209066207,
"T_up999": 0.3197068419098818,
"T_lo05": 1.7038093471639026,
"I": 0.09869010089560426,
"I_G": 0.10275282897219845,
"diff": -0.004062728076594191,
"rel": -0.03953884401268827,
"deficit": 5.120348589571222e-13,
"A": -0.010361897644224597,
"B": 0.00629916956750616,
"sumPM": 0.09869010089547992,
"b_mass_used": 0.9999999999972627,
"NLfrac": 0.006912096472855487,
"ES_plus_NL_times_kl2": 0.9999999998756824,
"split_residual": 1.2424609951988685e-13
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=2 a=0.295",
"family": "gengamma",
"par": 2.0,
"R3": 0.6975653167894875,
"R3_nodes": 0.697565316788758,
"R4": 0.3333333333333334,
"T_up99": 0.5460300147274748,
"T_up999": 0.06746951920214542,
"T_lo05": 2.20121913132715,
"I": 0.10040544559329234,
"I_G": 0.10275282897219845,
"diff": -0.0023473833789061094,
"rel": -0.022844951349624002,
"deficit": 9.101608355877033e-13,
"A": -0.012198695874825952,
"B": 0.009851312495872025,
"sumPM": 0.10040544559324452,
"b_mass_used": 0.9999999999991517,
"NLfrac": 0.020449102497461027,
"ES_plus_NL_times_kl2": 0.9999999998323846,
"split_residual": 4.781765261530069e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=3 a=0.167",
"family": "gengamma",
"par": 3.0,
"R3": 0.581056539842463,
"R3_nodes": 0.5810565398416273,
"R4": 0.13964782005417442,
"T_up99": 0.24236450885616267,
"T_up999": 0.0005576546059778154,
"T_lo05": 2.755160819700242,
"I": 0.10093035086824287,
"I_G": 0.10275282897219845,
"diff": -0.0018224781039555826,
"rel": -0.01773652484496252,
"deficit": 9.101608355877033e-13,
"A": -0.014562451844813673,
"B": 0.012739973740847232,
"sumPM": 0.10093035086823196,
"b_mass_used": 0.9999999999991847,
"NLfrac": 0.047495585078510566,
"ES_plus_NL_times_kl2": 0.9999999997753721,
"split_residual": 1.0857634236138836e-14
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "gen. gamma c=5 a=0.0898",
"family": "gengamma",
"par": 5.0,
"R3": 0.4930246039006847,
"R3_nodes": 0.49302460389976854,
"R4": 0.011633736452818955,
"T_up99": 0.02669057552609443,
"T_up999": 1.5871925993270814e-14,
"T_lo05": 3.172713353229537,
"I": 0.10011909334267521,
"I_G": 0.10275282897219845,
"diff": -0.0026337356295232373,
"rel": -0.02563175783934708,
"deficit": 9.099387909827783e-13,
"A": -0.01635387615434498,
"B": 0.013720140524817792,
"sumPM": 0.10011909334267124,
"b_mass_used": 1.0000000000002152,
"NLfrac": 0.08256873537402025,
"ES_plus_NL_times_kl2": 0.9999999998920731,
"split_residual": 3.9517000782751666e-15
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta prime beta=9 alpha=1.33",
"family": "betaprime",
"par": 9.0,
"R3": 1.3333333333333328,
"R3_nodes": 1.3333333329902062,
"R4": 2.3333333333333317,
"T_up99": 1.1164178091845829,
"T_up999": 2.0167851199477655,
"T_lo05": 0.5355339710944396,
"I": 0.08952459403033508,
"I_G": 0.10275282897219845,
"diff": -0.01322823494186337,
"rel": -0.1287384014063739,
"deficit": 2.0161650127192843e-13,
"A": -0.007017488771336987,
"B": -0.006210746175793161,
"sumPM": 0.08952459402506836,
"b_mass_used": 0.9999999999616836,
"NLfrac": 0.008452733706846342,
"ES_plus_NL_times_kl2": 0.9999999263141333,
"split_residual": 5.266777465540162e-12
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta prime beta=13 alpha=1.2",
"family": "betaprime",
"par": 13.0,
"R3": 1.1999999999999995,
"R3_nodes": 1.1999999999961268,
"R4": 1.7111111111111115,
"T_up99": 1.0889189455383008,
"T_up999": 1.6952633951419862,
"T_lo05": 0.6831781866200437,
"I": 0.091365529647498,
"I_G": 0.10275282897219845,
"diff": -0.01138729932470045,
"rel": -0.11082224634205916,
"deficit": 5.145883719137601e-13,
"A": -0.007435224457435532,
"B": -0.003952074869897959,
"sumPM": 0.09136552964486508,
"b_mass_used": 0.9999999999800675,
"NLfrac": 0.003737309313089522,
"ES_plus_NL_times_kl2": 0.9999999869523503,
"split_residual": 2.6330404870322788e-12
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta prime beta=21 alpha=1.11",
"family": "betaprime",
"par": 21.0,
"R3": 1.1111111111111112,
"R3_nodes": 1.1111111111112881,
"R4": 1.3660130718954235,
"T_up99": 1.0590682309508694,
"T_up999": 1.4218433079114858,
"T_lo05": 0.8072398618313992,
"I": 0.09267805318336375,
"I_G": 0.10275282897219845,
"diff": -0.0100747757888347,
"rel": -0.09804864634491577,
"deficit": 5.142553050063725e-13,
"A": -0.007791448133961427,
"B": -0.0022833276562645166,
"sumPM": 0.09267805318197249,
"b_mass_used": 0.9999999999889032,
"NLfrac": 0.001339642473253347,
"ES_plus_NL_times_kl2": 0.9999999975429907,
"split_residual": 1.3912438909247093e-12
},
{
"config": "cuts k=1",
"k": 1.0,
"lam": [
2.4360236745355355,
3.6341202817109544,
5.42147039045545
],
"law": "beta prime beta=51 alpha=1.04",
"family": "betaprime",
"par": 51.0,
"R3": 1.0416666666666672,
"R3_nodes": 1.0416666666669059,
"R4": 1.1294326241134753,
"T_up99": 1.0257774120956145,
"T_up999": 1.168983710835576,
"T_lo05": 0.9221438985350128,
"I": 0.09374360167891638,
"I_G": 0.10275282897219845,
"diff": -0.009009227293282074,
"rel": -0.08767863019829532,
"deficit": 5.219158438762861e-13,
"A": -0.00812689981276057,
"B": -0.0008823274812549547,
"sumPM": 0.09374360167818295,
"b_mass_used": 0.9999999999933147,
"NLfrac": 0.0002132721310809414,
"ES_plus_NL_times_kl2": 0.9999999996294422,
"split_residual": 7.334514939838499e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma",
"family": "gamma",
"par": 1.84,
"R3": 1.0000000000000007,
"R3_nodes": 0.9999999999996495,
"R4": 0.9999999999999987,
"T_up99": 0.9999999999999988,
"T_up999": 1.0,
"T_lo05": 1.0000000000000009,
"I": 0.099019664469572,
"I_G": 0.10275282897219855,
"diff": -0.0037331645026265486,
"rel": -0.0363315009422915,
"deficit": 1.9984014443252818e-13,
"A": -0.0037331645026195993,
"B": -4.502093142733088e-13,
"sumPM": 0.09901966446912888,
"b_mass_used": 0.9999999999956191,
"NLfrac": 2.905082570426409e-28,
"ES_plus_NL_times_kl2": 0.9999999999332914,
"split_residual": 4.432600120285457e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "lognormal",
"family": "lognormal",
"par": null,
"R3": 1.7717391304347823,
"R3_nodes": 1.771739130425412,
"R4": 4.3474853428673095,
"T_up99": 1.3673748514783284,
"T_up999": 3.2590721169385275,
"T_lo05": 0.1394809360446625,
"I": 0.08660721386337222,
"I_G": 0.10275282897219855,
"diff": -0.016145615108826325,
"rel": -0.15713061402129166,
"deficit": 1.566524687746096e-13,
"A": -0.0035165675440594624,
"B": -0.01262904757012348,
"sumPM": 0.08660721385801569,
"b_mass_used": 0.9999999999605544,
"NLfrac": 0.029436944771651236,
"ES_plus_NL_times_kl2": 0.9999999446402702,
"split_residual": 5.356617926999263e-12
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "inverse Gaussian",
"family": "invgauss",
"par": null,
"R3": 1.5000000000000007,
"R3_nodes": 1.5000000000001974,
"R4": 2.4999999999999973,
"T_up99": 1.3998050834610107,
"T_up999": 2.686291337679543,
"T_lo05": 0.07512617917019293,
"I": 0.08676153164458267,
"I_G": 0.10275282897219855,
"diff": -0.01599129732761588,
"rel": -0.15562877915451442,
"deficit": 1.567634910770721e-13,
"A": -0.003751999068625666,
"B": -0.01223929825985047,
"sumPM": 0.08676153164372245,
"b_mass_used": 0.999999999992497,
"NLfrac": 0.022578473994567454,
"ES_plus_NL_times_kl2": 0.9999999994861143,
"split_residual": 8.602563106308025e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,1.574] a=0.0361 b=0.0207",
"family": "beta0L",
"par": 1.5743478260869566,
"R3": -0.38078568650330435,
"R3_nodes": -0.3807856864347483,
"R4": -0.5043734134816176,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 6.750003840616087,
"I": 0.02810532065815341,
"I_G": 0.10275282897219855,
"diff": -0.07464750831404514,
"rel": -0.726476429512634,
"deficit": 2.1829094087877365e-11,
"A": -0.045569650969748084,
"B": -0.02907785734441254,
"sumPM": 0.02810532065803794,
"b_mass_used": 0.9999999999776576,
"NLfrac": 0.8493089730482426,
"ES_plus_NL_times_kl2": 0.9999999999248449,
"split_residual": 1.15484011242728e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,1.698] a=0.167 b=0.117",
"family": "beta0L",
"par": 1.6978260869565218,
"R3": -0.24343257443082336,
"R3_nodes": -0.24343257443355518,
"R4": -0.5190777979952663,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 5.753910739359225,
"I": 0.06758604838649251,
"I_G": 0.10275282897219855,
"diff": -0.035166780585706034,
"rel": -0.3422463491999912,
"deficit": 9.123812816369536e-13,
"A": -0.020093574260251632,
"B": -0.015073206325509056,
"sumPM": 0.06758604838643782,
"b_mass_used": 1.0000000000000158,
"NLfrac": 0.5791337018690308,
"ES_plus_NL_times_kl2": 0.9999999999079476,
"split_residual": 5.4654197834125284e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,1.929] a=0.368 b=0.342",
"family": "beta0L",
"par": 1.9293478260869565,
"R3": -0.04797047970479804,
"R3_nodes": -0.04797047970735088,
"R4": -0.4942759670184305,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.483221710915064,
"I": 0.09099351687230595,
"I_G": 0.10275282897219855,
"diff": -0.011759312099892602,
"rel": -0.11444270895037134,
"deficit": 9.117151478221786e-13,
"A": -0.010284874025290859,
"B": -0.0014744380745523589,
"sumPM": 0.0909935168723553,
"b_mass_used": 1.000000000000467,
"NLfrac": 0.342359619506722,
"ES_plus_NL_times_kl2": 0.9999999999512594,
"split_residual": -4.9384107914107744e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,2.315] a=0.613 b=0.807",
"family": "beta0L",
"par": 2.3152173913043477,
"R3": 0.1695906432748552,
"R3_nodes": 0.1695906432761789,
"R4": -0.39403561694583333,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 3.3333427669469917,
"I": 0.1013662249914491,
"I_G": 0.10275282897219855,
"diff": -0.001386603980749454,
"rel": -0.013494557713098316,
"deficit": 5.118128143521972e-13,
"A": -0.0067682330179821,
"B": 0.005381629037371494,
"sumPM": 0.10136622499158789,
"b_mass_used": 0.9999999999984744,
"NLfrac": 0.17574343407470977,
"ES_plus_NL_times_kl2": 0.9999999998852053,
"split_residual": -1.3884726701718364e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,3.087] a=0.92 b=1.92",
"family": "beta0L",
"par": 3.0869565217391304,
"R3": 0.4132231404958641,
"R3_nodes": 0.4132231404970668,
"R4": -0.1735537190082613,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.363033773269896,
"I": 0.1044761279733315,
"I_G": 0.10275282897219855,
"diff": 0.0017232990011329524,
"rel": 0.016771304677160946,
"deficit": 5.108136136300345e-13,
"A": -0.005204728523384503,
"B": 0.0069280275246597495,
"sumPM": 0.10447612797347383,
"b_mass_used": 0.9999999999982391,
"NLfrac": 0.06822282605071796,
"ES_plus_NL_times_kl2": 0.9999999998549088,
"split_residual": -1.4229416256394956e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,4.63] a=1.23 b=4.45",
"family": "beta0L",
"par": 4.630434782608695,
"R3": 0.6302083333333315,
"R3_nodes": 0.6302083333344238,
"R4": 0.13942492319508615,
"T_up99": 0.3492213134237219,
"T_up999": 0.0,
"T_lo05": 1.728085657433256,
"I": 0.10358772926831072,
"I_G": 0.10275282897219855,
"diff": 0.000834900296112176,
"rel": 0.008125326615952071,
"deficit": 5.137001934940599e-13,
"A": -0.004434315747921737,
"B": 0.00526921604412213,
"sumPM": 0.10358772926839889,
"b_mass_used": 0.9999999999985897,
"NLfrac": 0.0209206863458052,
"ES_plus_NL_times_kl2": 0.9999999998970652,
"split_residual": -8.821676028558656e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,7.717] a=1.47 b=9.89",
"family": "beta0L",
"par": 7.717391304347826,
"R3": 0.7874251497006005,
"R3_nodes": 0.7874251497002097,
"R4": 0.44872650242689677,
"T_up99": 0.7163668920098358,
"T_up999": 0.16865624301827756,
"T_lo05": 1.3726921816457605,
"I": 0.10188349404043073,
"I_G": 0.10275282897219855,
"diff": -0.0008693349317678151,
"rel": -0.00846044766322714,
"deficit": 1.9761969838327786e-13,
"A": -0.0040612901183359395,
"B": 0.0031919551865986218,
"sumPM": 0.10188349404046118,
"b_mass_used": 0.9999999999981141,
"NLfrac": 0.005623904627732479,
"ES_plus_NL_times_kl2": 0.9999999998235523,
"split_residual": -3.049730606941026e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,15.43] a=1.66 b=23.9",
"family": "beta0L",
"par": 15.434782608695652,
"R3": 0.8969521044992694,
"R3_nodes": 0.8969521044989114,
"R4": 0.71192773190555,
"T_up99": 0.8857283051678727,
"T_up999": 0.5671720206648424,
"T_lo05": 1.166979180942238,
"I": 0.10044766337079025,
"I_G": 0.10275282897219855,
"diff": -0.002305165601408296,
"rel": -0.022434084048741823,
"deficit": 1.9473311851925246e-13,
"A": -0.003870788244431037,
"B": 0.0015656226429717895,
"sumPM": 0.10044766337073924,
"b_mass_used": 0.9999999999981306,
"NLfrac": 0.0011394028356422003,
"ES_plus_NL_times_kl2": 0.9999999999111089,
"split_residual": 5.095143057465279e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta[0,46.3] a=1.78 b=80.6",
"family": "beta0L",
"par": 46.30434782608695,
"R3": 0.9663347558084395,
"R3_nodes": 0.9663347558080889,
"R4": 0.9013075128104858,
"T_up99": 0.9665523305235363,
"T_up999": 0.8584646092173936,
"T_lo05": 1.0519412342272871,
"I": 0.09949023659834744,
"I_G": 0.10275282897219855,
"diff": -0.0032625923738511114,
"rel": -0.031751849622883466,
"deficit": 1.9628743075372768e-13,
"A": -0.003774201323179211,
"B": 0.0005116089490574682,
"sumPM": 0.0994902365980768,
"b_mass_used": 0.9999999999966392,
"NLfrac": 0.00011076348011345859,
"ES_plus_NL_times_kl2": 0.9999999999431722,
"split_residual": 2.706311737210587e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "symbeta[0.2,1.8] a=0.0888",
"family": "beta_sym",
"par": 0.8,
"R3": 1.127631321651279e-15,
"R3_nodes": -2.510295260549356e-12,
"R4": -0.5790533736153091,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.05712028331716379,
"I_G": 0.10275282897219855,
"diff": -0.04563254565503476,
"rel": -0.4441001392514593,
"deficit": 9.117151478221786e-13,
"A": -0.0008816612660089081,
"B": -0.044750884389002724,
"sumPM": 0.0571202833171869,
"b_mass_used": 1.0000000000005298,
"NLfrac": 0.546876332103833,
"ES_plus_NL_times_kl2": 0.9999999999584508,
"split_residual": -2.3127333381722792e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "symbeta[0.1,1.9] a=0.245",
"family": "beta_sym",
"par": 0.9,
"R3": 0.0,
"R3_nodes": -2.5112349533173986e-12,
"R4": -0.5271602108640852,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.683590392115626,
"I": 0.078495525587714,
"I_G": 0.10275282897219855,
"diff": -0.02425730338448455,
"rel": -0.23607431179386562,
"deficit": 9.121592370320286e-13,
"A": -0.0030690893979891296,
"B": -0.021188213986446908,
"sumPM": 0.07849552558776252,
"b_mass_used": 0.9999999999996465,
"NLfrac": 0.37871153070132735,
"ES_plus_NL_times_kl2": 0.9999999998662925,
"split_residual": -4.851327672916739e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "symbeta[0,2] a=0.42",
"family": "beta_sym",
"par": 1.0,
"R3": 1.503508428868372e-15,
"R3_nodes": -2.508979690674096e-12,
"R4": -0.47916666666667146,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.205046438669222,
"I": 0.09423684571506907,
"I_G": 0.10275282897219855,
"diff": -0.008515983257129475,
"rel": -0.08287833378712729,
"deficit": 9.110490140074035e-13,
"A": -0.009158275174754992,
"B": 0.0006422919176955061,
"sumPM": 0.09423684571513907,
"b_mass_used": 0.9999999999998279,
"NLfrac": 0.2984680290934979,
"ES_plus_NL_times_kl2": 0.9999999998836495,
"split_residual": -6.998915336176026e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.02 (0.895,6.16)",
"family": "two_point",
"par": 0.02,
"R3": 4.650740559857324,
"R3_nodes": 4.650740559857325,
"R4": 13.80625850340136,
"T_up99": 2.0,
"T_up999": 20.0,
"T_lo05": 0.0,
"I": 1.6961192812026127e-05,
"I_G": 0.10275282897219855,
"diff": -0.10273586777938652,
"rel": -0.9998349321086175,
"deficit": 2.220446049250313e-15,
"A": -2.1064068030089334e-05,
"B": -0.10271480371115449,
"sumPM": 1.696119301396419e-05,
"b_mass_used": 0.9999999999985011,
"NLfrac": 0.9990046203815975,
"ES_plus_NL_times_kl2": 0.9999999997306998,
"split_residual": -2.0194956817931597e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.05 (0.831,4.21)",
"family": "two_point",
"par": 0.05,
"R3": 2.8007517787758,
"R3_nodes": 2.8007517787757985,
"R4": 4.616140350877195,
"T_up99": 5.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.0013688152130670872,
"I_G": 0.10275282897219855,
"diff": -0.10138401375913146,
"rel": -0.9866785642131815,
"deficit": 3.885780586188048e-15,
"A": -0.0005168516319559876,
"B": -0.10086716212752905,
"sumPM": 0.001368815212713502,
"b_mass_used": 0.999999999998766,
"NLfrac": 0.9643859384351597,
"ES_plus_NL_times_kl2": 0.9999999998064709,
"split_residual": 3.5357827776749673e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.1 (0.754,3.21)",
"family": "two_point",
"par": 0.1,
"R3": 1.808621328833405,
"R3_nodes": 1.8086213288334048,
"R4": 1.5674074074074071,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.00992946019589347,
"I_G": 0.10275282897219855,
"diff": -0.09282336877630508,
"rel": -0.9033655783960941,
"deficit": 2.220446049250313e-15,
"A": -0.00044668380242563003,
"B": -0.09237668497392565,
"sumPM": 0.009929460195847268,
"b_mass_used": 0.9999999999992816,
"NLfrac": 0.8451492952088381,
"ES_plus_NL_times_kl2": 0.9999999998968568,
"split_residual": 4.6199155612214327e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.2 (0.631,2.47)",
"family": "two_point",
"par": 0.2,
"R3": 1.0173494974687898,
"R3_nodes": 1.0173494974687898,
"R4": 0.07666666666666587,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.03183201850052697,
"I_G": 0.10275282897219855,
"diff": -0.07092081047167158,
"rel": -0.6902078627038128,
"deficit": 1.2212453270876722e-15,
"A": 0.0034194373988254063,
"B": -0.07434024787013718,
"sumPM": 0.03183201850088677,
"b_mass_used": 0.9999999999994484,
"NLfrac": 0.6666852106154698,
"ES_plus_NL_times_kl2": 0.9999999999287523,
"split_residual": -3.597955267053976e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.3 (0.517,2.13)",
"family": "two_point",
"par": 0.3,
"R3": 0.5920102959207633,
"R3_nodes": 0.5920102959207636,
"R4": -0.37968253968253907,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.04532819359462614,
"I_G": 0.10275282897219855,
"diff": -0.057424635377572406,
"rel": -0.5588618430457966,
"deficit": 8.881784197001252e-16,
"A": 0.005967394440019041,
"B": -0.06339202981729337,
"sumPM": 0.045328193594924196,
"b_mass_used": 0.9999999999995085,
"NLfrac": 0.6110370078689099,
"ES_plus_NL_times_kl2": 0.999999999940624,
"split_residual": -2.980671265362389e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.4 (0.398,1.9)",
"family": "two_point",
"par": 0.4,
"R3": 0.276887462097269,
"R3_nodes": 0.27688746209726894,
"R4": -0.5622222222222223,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.047730747238705185,
"I_G": 0.10275282897219855,
"diff": -0.055022081733493364,
"rel": -0.5354799695916935,
"deficit": 2.4424906541753444e-15,
"A": 0.005007143905805452,
"B": -0.060029225639165774,
"sumPM": 0.04773074723883821,
"b_mass_used": 0.9999999999992973,
"NLfrac": 0.6457352173601668,
"ES_plus_NL_times_kl2": 0.9999999999209684,
"split_residual": -1.330394128196133e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.5 (0.263,1.74)",
"family": "two_point",
"par": 0.5,
"R3": -7.51754214434186e-16,
"R3_nodes": -1.4095391520640988e-16,
"R4": -0.6133333333333311,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.037934773975775826,
"I_G": 0.10275282897219855,
"diff": -0.06481805499642272,
"rel": -0.6308152840634714,
"deficit": 3.1086244689504383e-15,
"A": -0.00019397674312831664,
"B": -0.06462407825330785,
"sumPM": 0.037934773975762386,
"b_mass_used": 0.999999999999365,
"NLfrac": 0.7519141854307573,
"ES_plus_NL_times_kl2": 0.9999999999312307,
"split_residual": 1.3447576385772209e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.6 (0.0971,1.6)",
"family": "two_point",
"par": 0.6,
"R3": -0.2768874620972694,
"R3_nodes": -0.27688746209726883,
"R4": -0.5622222222222218,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 8.0,
"I": 0.015274382875365866,
"I_G": 0.10275282897219855,
"diff": -0.08747844609683268,
"rel": -0.8513482983568403,
"deficit": 6.661338147750939e-15,
"A": -0.009015887133089087,
"B": -0.07846255896380186,
"sumPM": 0.015274382875307609,
"b_mass_used": 0.9999999999991042,
"NLfrac": 0.9123722145774246,
"ES_plus_NL_times_kl2": 0.9999999999083321,
"split_residual": 5.825895321720509e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "twopoint p=0.648 (0,1.54)",
"family": "two_point",
"par": 0.647887323943662,
"R3": -0.4199999999999996,
"R3_nodes": -0.42,
"R4": -0.4957333333333341,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 7.04225352112676,
"I": 0.0002282009979692745,
"I_G": 0.10275282897219855,
"diff": -0.10252462797422927,
"rel": -0.9977791268595533,
"deficit": 2.6645352591003757e-15,
"A": -0.30209882549557715,
"B": 0.19957419752122124,
"sumPM": 0.0002282009978425434,
"b_mass_used": 0.9999999999987672,
"NLfrac": 0.9995665403166557,
"ES_plus_NL_times_kl2": 0.9999999998782264,
"split_residual": 1.266209359584991e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "shifted gamma s=0.1 shape=1.49",
"family": "shifted_gamma",
"par": 0.1,
"R3": 1.1111111111111103,
"R3_nodes": 1.1111111111107823,
"R4": 1.2345679012345685,
"T_up99": 1.1124301340730252,
"T_up999": 1.2961977141155359,
"T_lo05": 0.44987520347768317,
"I": 0.0942848618509089,
"I_G": 0.10275282897219855,
"diff": -0.008467967121289652,
"rel": -0.08241103632855498,
"deficit": 1.9917401061775308e-13,
"A": -0.003943068331364557,
"B": -0.0045248987904451254,
"sumPM": 0.09428486185038881,
"b_mass_used": 0.9999999999950843,
"NLfrac": 0.0028456263786153014,
"ES_plus_NL_times_kl2": 0.999999999913808,
"split_residual": 5.200310668196373e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "shifted gamma s=0.25 shape=1.04",
"family": "shifted_gamma",
"par": 0.25,
"R3": 1.3333333333333328,
"R3_nodes": 1.333333333334063,
"R4": 1.7777777777777786,
"T_up99": 1.3166123275831874,
"T_up999": 1.9600768144697318,
"T_lo05": 0.0,
"I": 0.08644135763777516,
"I_G": 0.10275282897219855,
"diff": -0.016311471334423386,
"rel": -0.15874474209208117,
"deficit": 5.117017920497346e-13,
"A": -0.0038079046864899374,
"B": -0.012503566648494571,
"sumPM": 0.08644135763721406,
"b_mass_used": 0.9999999999942668,
"NLfrac": 0.02059486493331682,
"ES_plus_NL_times_kl2": 0.9999999998638319,
"split_residual": 5.611223291568379e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "shifted gamma s=0.5 shape=0.46",
"family": "shifted_gamma",
"par": 0.5,
"R3": 2.0,
"R3_nodes": 1.9999999999993072,
"R4": 3.999999999999998,
"T_up99": 1.7458307057141293,
"T_up999": 4.108562583675598,
"T_lo05": 0.0,
"I": 0.06822039316703332,
"I_G": 0.10275282897219855,
"diff": -0.034532435805165226,
"rel": -0.3360728473423203,
"deficit": 9.099387909827783e-13,
"A": -0.0023108827350731137,
"B": -0.032221553070995,
"sumPM": 0.06822039316613046,
"b_mass_used": 0.999999999993283,
"NLfrac": 0.11719349234915197,
"ES_plus_NL_times_kl2": 0.9999999993607294,
"split_residual": 9.028888747764086e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "shifted gamma s=0.75 shape=0.115",
"family": "shifted_gamma",
"par": 0.75,
"R3": 4.0,
"R3_nodes": 4.000000000001125,
"R4": 15.999999999999996,
"T_up99": 1.9435301107600083,
"T_up999": 7.855668338822928,
"T_lo05": 0.0,
"I": 0.038197863786752606,
"I_G": 0.10275282897219855,
"diff": -0.06455496518544594,
"rel": -0.6282548697799099,
"deficit": 9.094947017729282e-13,
"A": 0.0009292267751124724,
"B": -0.06548419196234978,
"sumPM": 0.03819786378496125,
"b_mass_used": 0.9999999999868808,
"NLfrac": 0.4059234395410182,
"ES_plus_NL_times_kl2": 0.9999999931816008,
"split_residual": 1.7913726058083057e-12
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "zero-infl gamma pi=0.088 shape=2.45",
"family": "zero_infl_gamma",
"par": 0.25,
"R3": 0.7477992277992285,
"R3_nodes": 0.7477992277988569,
"R4": 0.5960762819079417,
"T_up99": 0.7437842354148393,
"T_up999": 0.5181498244703949,
"T_lo05": 2.1186079368976385,
"I": 0.1123074515046163,
"I_G": 0.10275282897219855,
"diff": 0.009554622532417748,
"rel": 0.09298646692251078,
"deficit": 1.8185453143360064e-13,
"A": -0.008181599788326235,
"B": 0.017736222320449815,
"sumPM": 0.11230745150432223,
"b_mass_used": 0.999999999996725,
"NLfrac": 0.02988938725341627,
"ES_plus_NL_times_kl2": 0.9999999999506642,
"split_residual": 2.9416746816224304e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "zero-infl gamma pi=0.176 shape=3.68",
"family": "zero_infl_gamma",
"par": 0.5,
"R3": 0.441709401709402,
"R3_nodes": 0.4417094017097175,
"R4": 0.1860727494095008,
"T_up99": 0.4121344178718885,
"T_up999": 0.14065882150172626,
"T_lo05": 3.5729851943164115,
"I": 0.09600147884448784,
"I_G": 0.10275282897219855,
"diff": -0.006751350127710706,
"rel": -0.06570476156464163,
"deficit": 1.2934098236883074e-13,
"A": -0.050025787683222786,
"B": 0.04327443755530448,
"sumPM": 0.0960014788442803,
"b_mass_used": 0.9999999999968968,
"NLfrac": 0.10964419367236755,
"ES_plus_NL_times_kl2": 0.9999999999383873,
"split_residual": 2.0759782781709646e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "zero-infl gamma pi=0.264 shape=7.36",
"family": "zero_infl_gamma",
"par": 0.75,
"R3": 0.06239234449760844,
"R3_nodes": 0.06239234449796074,
"R4": -0.19995835260181907,
"T_up99": 0.07233270476051068,
"T_up999": 0.003006092853323412,
"T_lo05": 5.28191273465187,
"I": 0.057114047343398866,
"I_G": 0.10275282897219855,
"diff": -0.04563878162879968,
"rel": -0.44416082832277054,
"deficit": 1.1535217225855376e-13,
"A": -0.1335895841556168,
"B": 0.08795080252671207,
"sumPM": 0.05711404734329379,
"b_mass_used": 0.9999999999974896,
"NLfrac": 0.28929055341609283,
"ES_plus_NL_times_kl2": 0.999999999899959,
"split_residual": 1.0505485370515544e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "zero-infl gamma pi=0.335 shape=36.8",
"family": "zero_infl_gamma",
"par": 0.95,
"R3": -0.3133121693121704,
"R3_nodes": -0.3133121693117939,
"R4": -0.44913690583503313,
"T_up99": 1.3194024311870395e-07,
"T_up999": 3.4884730740104877e-16,
"T_lo05": 6.690140845070422,
"I": 0.011074565245890788,
"I_G": 0.10275282897219855,
"diff": -0.09167826372630776,
"rel": -0.89222131053066,
"deficit": 9.9253938401489e-14,
"A": -0.2525638587998714,
"B": 0.16088559507350786,
"sumPM": 0.011074565245835097,
"b_mass_used": 0.9999999999991855,
"NLfrac": 0.7254078235501547,
"ES_plus_NL_times_kl2": 0.999999999937817,
"split_residual": 5.5788706987414116e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=2.76 pi=0.1 means (2.09,0.878)",
"family": "gamma_mix",
"par": [
2.7600000000000002,
0.1
],
"R3": 1.6254202663185047,
"R3_nodes": 1.6254202663186812,
"R4": 3.1846457955517375,
"T_up99": 1.4544000363661498,
"T_up999": 3.615358946477641,
"T_lo05": 0.41984255073488796,
"I": 0.09060458829146434,
"I_G": 0.10275282897219855,
"diff": -0.01214824068073421,
"rel": -0.11822779773801764,
"deficit": 1.566524687746096e-13,
"A": -0.0031539936444940618,
"B": -0.008994247036864952,
"sumPM": 0.09060458829083959,
"b_mass_used": 0.9999999999942744,
"NLfrac": 0.023995257037918955,
"ES_plus_NL_times_kl2": 0.9999999997811191,
"split_residual": 6.248040279599465e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=2.76 pi=0.3 means (1.56,0.761)",
"family": "gamma_mix",
"par": [
2.7600000000000002,
0.3
],
"R3": 1.2794582992787322,
"R3_nodes": 1.2794582992789627,
"R4": 1.690501879242887,
"T_up99": 1.3346097436180095,
"T_up999": 1.8914391797367904,
"T_lo05": 0.48659598334064524,
"I": 0.09280971108015024,
"I_G": 0.10275282897219855,
"diff": -0.009943117892048312,
"rel": -0.09676733956141086,
"deficit": 1.5720758028692217e-13,
"A": -0.0034698717588469027,
"B": -0.006473246133654409,
"sumPM": 0.09280971107969728,
"b_mass_used": 0.9999999999954409,
"NLfrac": 0.008800922634190104,
"ES_plus_NL_times_kl2": 0.9999999999265393,
"split_residual": 4.5300048434615547e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=2.76 pi=0.5 means (1.36,0.635)",
"family": "gamma_mix",
"par": [
2.7600000000000002,
0.5
],
"R3": 1.1111111111111123,
"R3_nodes": 1.1111111111113694,
"R4": 1.1729866036249035,
"T_up99": 1.1349671575741043,
"T_up999": 1.158968032974282,
"T_lo05": 0.5695033083008205,
"I": 0.09460069411231409,
"I_G": 0.10275282897219855,
"diff": -0.00815213485988446,
"rel": -0.07933732765732565,
"deficit": 1.5698553568199713e-13,
"A": -0.003698481536969633,
"B": -0.004453653323305495,
"sumPM": 0.09460069411192339,
"b_mass_used": 0.999999999995715,
"NLfrac": 0.0034888810483818607,
"ES_plus_NL_times_kl2": 0.9999999999412733,
"split_residual": 3.9066753304561885e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=2.76 pi=0.7 means (1.24,0.443)",
"family": "gamma_mix",
"par": [
2.7600000000000002,
0.7
],
"R3": 0.9427639229434922,
"R3_nodes": 0.9427639229437764,
"R4": 0.7926502090155874,
"T_up99": 0.9067229978218593,
"T_up999": 0.7009956858578514,
"T_lo05": 0.7862527732182678,
"I": 0.0973964562980072,
"I_G": 0.10275282897219855,
"diff": -0.005356372674191354,
"rel": -0.05212871244294994,
"deficit": 1.5731860258938468e-13,
"A": -0.004012767047337504,
"B": -0.001343605627183067,
"sumPM": 0.09739645629767789,
"b_mass_used": 0.9999999999960623,
"NLfrac": 0.001620680709279848,
"ES_plus_NL_times_kl2": 0.9999999999457975,
"split_residual": 3.2921755599435443e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=5.52 pi=0.1 means (2.66,0.815)",
"family": "gamma_mix",
"par": [
5.5200000000000005,
0.1
],
"R3": 2.011834901533411,
"R3_nodes": 2.011834901533528,
"R4": 3.686047737124962,
"T_up99": 2.2005324736926526,
"T_up999": 4.549269151715385,
"T_lo05": 0.03716082718091984,
"I": 0.07218459195575022,
"I_G": 0.10275282897219855,
"diff": -0.030568237016448327,
"rel": -0.29749289943850654,
"deficit": 1.5731860258938468e-13,
"A": -0.0027311334766435594,
"B": -0.027837103540296157,
"sumPM": 0.07218459195525899,
"b_mass_used": 0.9999999999956133,
"NLfrac": 0.11513938078090635,
"ES_plus_NL_times_kl2": 0.9999999999334468,
"split_residual": 4.913881801460462e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=5.52 pi=0.3 means (1.85,0.637)",
"family": "gamma_mix",
"par": [
5.5200000000000005,
0.3
],
"R3": 1.1817177907427552,
"R3_nodes": 1.1817177907430019,
"R4": 1.0386803856012006,
"T_up99": 1.1531518523112814,
"T_up999": 0.7224661893051761,
"T_lo05": 0.0880138547045739,
"I": 0.08355773826470703,
"I_G": 0.10275282897219855,
"diff": -0.01919509070749152,
"rel": -0.1868083915498333,
"deficit": 1.567634910770721e-13,
"A": -0.0038050481127231803,
"B": -0.015390042595019748,
"sumPM": 0.08355773826445559,
"b_mass_used": 0.999999999996499,
"NLfrac": 0.03912793044414236,
"ES_plus_NL_times_kl2": 0.9999999999338859,
"split_residual": 2.5140653447941474e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=5.52 pi=0.5 means (1.55,0.446)",
"family": "gamma_mix",
"par": [
5.5200000000000005,
0.5
],
"R3": 0.7777777777777771,
"R3_nodes": 0.7777777777780875,
"R4": 0.31522835719154785,
"T_up99": 0.5554509049283848,
"T_up999": 0.16375369483167007,
"T_lo05": 0.2786490645577788,
"I": 0.0917469759294196,
"I_G": 0.10275282897219855,
"diff": -0.011005853042778943,
"rel": -0.10710997597698022,
"deficit": 1.5643042416968456e-13,
"A": -0.0042900301943027295,
"B": -0.006715822848651243,
"sumPM": 0.09174697592924462,
"b_mass_used": 0.9999999999967131,
"NLfrac": 0.02967125297764898,
"ES_plus_NL_times_kl2": 0.9999999999196408,
"split_residual": 1.750292619173699e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=5.52 pi=0.7 means (1.36,0.154)",
"family": "gamma_mix",
"par": [
5.5200000000000005,
0.7
],
"R3": 0.3738377648127983,
"R3_nodes": 0.37383776481317293,
"R4": -0.038492982305407354,
"T_up99": 0.23957714989097798,
"T_up999": 0.035952885033825856,
"T_lo05": 3.5311379049098868,
"I": 0.09557037080696862,
"I_G": 0.10275282897219855,
"diff": -0.00718245816522993,
"rel": -0.06990034471141676,
"deficit": 1.5654144647214707e-13,
"A": -0.005759106555807723,
"B": -0.00142335160957055,
"sumPM": 0.09557037080682024,
"b_mass_used": 0.9999999999970139,
"NLfrac": 0.10061809880751267,
"ES_plus_NL_times_kl2": 0.9999999999133878,
"split_residual": 1.4834314332468068e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=14.7 pi=0.1 means (3,0.778)",
"family": "gamma_mix",
"par": [
14.72,
0.1
],
"R3": 1.970855918860317,
"R3_nodes": 1.9708559188604482,
"R4": 2.6315495254936803,
"T_up99": 2.6578374689284567,
"T_up999": 1.9371713702432958,
"T_lo05": 2.041384857154327e-05,
"I": 0.044268022505652205,
"I_G": 0.10275282897219855,
"diff": -0.058484806466546344,
"rel": -0.5691795257760772,
"deficit": 1.6542323066914832e-13,
"A": -0.001464456969756078,
"B": -0.057020349497057504,
"sumPM": 0.04426802250538493,
"b_mass_used": 0.9999999999972509,
"NLfrac": 0.32753110831740007,
"ES_plus_NL_times_kl2": 0.9999999999003626,
"split_residual": 2.672376209211791e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=14.7 pi=0.3 means (2.02,0.563)",
"family": "gamma_mix",
"par": [
14.72,
0.3
],
"R3": 0.8763454312062926,
"R3_nodes": 0.876345431206597,
"R4": 0.17557632388700034,
"T_up99": 0.29633654761546957,
"T_up999": 0.009744966935125028,
"T_lo05": 0.0006367364924897423,
"I": 0.07017878779958764,
"I_G": 0.10275282897219855,
"diff": -0.03257404117261091,
"rel": -0.31701357031663185,
"deficit": 1.6253665080512292e-13,
"A": -0.0015976322639701507,
"B": -0.030976408908586175,
"sumPM": 0.07017878779964228,
"b_mass_used": 0.9999999999977917,
"NLfrac": 0.16709533345139854,
"ES_plus_NL_times_kl2": 0.9999999998856093,
"split_residual": -5.458480889508621e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gamma mix alpha=14.7 pi=0.5 means (1.67,0.333)",
"family": "gamma_mix",
"par": [
14.72,
0.5
],
"R3": 0.3437499999999992,
"R3_nodes": 0.34375000000039135,
"R4": -0.31976754664970264,
"T_up99": 0.029265267243443274,
"T_up999": 0.0001205340631826792,
"T_lo05": 0.07648673091960045,
"I": 0.07831583471923764,
"I_G": 0.10275282897219855,
"diff": -0.024436994252960906,
"rel": -0.23782307988398774,
"deficit": 1.616484723854228e-13,
"A": -0.0008929595810093377,
"B": -0.023544034671901234,
"sumPM": 0.07831583471928805,
"b_mass_used": 0.9999999999985648,
"NLfrac": 0.21865786602491466,
"ES_plus_NL_times_kl2": 0.9999999999198154,
"split_residual": -5.0334736378943035e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=0.4 a=12.5",
"family": "gengamma",
"par": 0.4,
"R3": 1.3833676389750473,
"R3_nodes": 1.383367638975263,
"R4": 2.2938903924151344,
"T_up99": 1.2702068932061104,
"T_up999": 2.341124495037818,
"T_lo05": 0.4027941322188133,
"I": 0.09205366620607336,
"I_G": 0.10275282897219855,
"diff": -0.01069916276612519,
"rel": -0.10412523794376524,
"deficit": 1.5409895581797173e-13,
"A": -0.0035743185826690137,
"B": -0.007124844185135912,
"sumPM": 0.09205366620439362,
"b_mass_used": 0.9999999999869612,
"NLfrac": 0.010384648000976417,
"ES_plus_NL_times_kl2": 0.999999997048595,
"split_residual": 1.6797362112352943e-12
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=0.6 a=5.29",
"family": "gengamma",
"par": 0.6,
"R3": 1.2348258501324085,
"R3_nodes": 1.2348258501326463,
"R4": 1.722421697432659,
"T_up99": 1.193594573877699,
"T_up999": 1.8560639229517566,
"T_lo05": 0.5860964064763108,
"I": 0.09460628630595469,
"I_G": 0.10275282897219855,
"diff": -0.008146542666243858,
"rel": -0.07928290391350722,
"deficit": 1.5643042416968456e-13,
"A": -0.003605148547339424,
"B": -0.00454139411993007,
"sumPM": 0.09460628630492918,
"b_mass_used": 0.9999999999914974,
"NLfrac": 0.004482033737818406,
"ES_plus_NL_times_kl2": 0.9999999992789701,
"split_residual": 1.0256361732130514e-12
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=0.8 a=2.9",
"family": "gengamma",
"par": 0.8,
"R3": 1.1082476379869186,
"R3_nodes": 1.1082476379865893,
"R4": 1.3081398122851307,
"T_up99": 1.1020035029793456,
"T_up999": 1.3993886651020024,
"T_lo05": 0.7896388556576439,
"I": 0.09695219444792613,
"I_G": 0.10275282897219855,
"diff": -0.005800634524272416,
"rel": -0.056452309705671194,
"deficit": 1.9961809982760315e-13,
"A": -0.0036532745042871175,
"B": -0.0021473600206764892,
"sumPM": 0.09695219444723499,
"b_mass_used": 0.9999999999939987,
"NLfrac": 0.0010726164510284537,
"ES_plus_NL_times_kl2": 0.9999999998110735,
"split_residual": 6.911905943429719e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=1.25 a=1.19",
"family": "gengamma",
"par": 1.25,
"R3": 0.8865624239854368,
"R3_nodes": 0.8865624239850632,
"R4": 0.7171524825797229,
"T_up99": 0.8657264496292097,
"T_up999": 0.6068975037631731,
"T_lo05": 1.2548747752420564,
"I": 0.10113824925020776,
"I_G": 0.10275282897219855,
"diff": -0.0016145797219907915,
"rel": -0.01571323863431188,
"deficit": 1.9917401061775308e-13,
"A": -0.0038903213847974755,
"B": 0.002275741662543282,
"sumPM": 0.1011382492499444,
"b_mass_used": 0.9999999999966256,
"NLfrac": 0.0014455364356158256,
"ES_plus_NL_times_kl2": 0.9999999999347128,
"split_residual": 2.6340214731579437e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=1.5 a=0.851",
"family": "gengamma",
"par": 1.5,
"R3": 0.7936173391149592,
"R3_nodes": 0.7936173391145681,
"R4": 0.5124309449393839,
"T_up99": 0.7325759428930112,
"T_up999": 0.33576150143338845,
"T_lo05": 1.4870801968325598,
"I": 0.10272710128268159,
"I_G": 0.10275282897219855,
"diff": -2.5727689516960583e-05,
"rel": -0.00025038424512790423,
"deficit": 2.000621890374532e-13,
"A": -0.004104832847680335,
"B": 0.004079105158038013,
"sumPM": 0.1027271012825562,
"b_mass_used": 0.9999999999976045,
"NLfrac": 0.005209929510774477,
"ES_plus_NL_times_kl2": 0.9999999999195087,
"split_residual": 1.2536152671493994e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=2 a=0.524",
"family": "gengamma",
"par": 2.0,
"R3": 0.6550180285319679,
"R3_nodes": 0.655018028533042,
"R4": 0.2465232373554285,
"T_up99": 0.4946346250897682,
"T_up999": 0.07581675970886315,
"T_lo05": 1.864328441734484,
"I": 0.1045972923877958,
"I_G": 0.10275282897219855,
"diff": 0.0018444634155972556,
"rel": 0.01795048792375639,
"deficit": 5.118128143521972e-13,
"A": -0.004608085953489575,
"B": 0.006452549369100627,
"sumPM": 0.10459729238780954,
"b_mass_used": 0.9999999999980705,
"NLfrac": 0.01657324070606281,
"ES_plus_NL_times_kl2": 0.9999999999173103,
"split_residual": -1.3796255804443547e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=3 a=0.288",
"family": "gengamma",
"par": 3.0,
"R3": 0.49393940924121976,
"R3_nodes": 0.49393940924237933,
"R4": -0.012122168171155846,
"T_up99": 0.18410837939831914,
"T_up999": 0.0008011166923499236,
"T_lo05": 2.330942496014503,
"I": 0.10554139370816351,
"I_G": 0.10275282897219855,
"diff": 0.002788564735964963,
"rel": 0.027138568970392577,
"deficit": 5.117017920497346e-13,
"A": -0.0054382371956595964,
"B": 0.008226801931694824,
"sumPM": 0.10554139370823379,
"b_mass_used": 0.9999999999977593,
"NLfrac": 0.04204128051152595,
"ES_plus_NL_times_kl2": 0.9999999998548255,
"split_residual": -7.026497439444057e-14
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "gen. gamma c=5 a=0.152",
"family": "gengamma",
"par": 5.0,
"R3": 0.3600621086456471,
"R3_nodes": 0.36006210864687344,
"R4": -0.19340920611604032,
"T_up99": 0.010292781924112615,
"T_up999": 2.1653535892941415e-13,
"T_lo05": 2.719537828820493,
"I": 0.1048636135655654,
"I_G": 0.10275282897219855,
"diff": 0.002110784593366846,
"rel": 0.020542350166708825,
"deficit": 5.118128143521972e-13,
"A": -0.006144059959516461,
"B": 0.00825484455300414,
"sumPM": 0.10486361356568616,
"b_mass_used": 0.9999999999982501,
"NLfrac": 0.07914080806849436,
"ES_plus_NL_times_kl2": 0.9999999998737754,
"split_residual": -1.208321637191645e-13
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta prime beta=9.84 alpha=2.71",
"family": "betaprime",
"par": 9.84,
"R3": 1.4152046783625716,
"R3_nodes": 1.4152046782710686,
"R4": 2.660818713450291,
"T_up99": 1.2296446175987432,
"T_up999": 2.396278733554328,
"T_lo05": 0.5258904668611564,
"I": 0.09338967973326184,
"I_G": 0.10275282897219855,
"diff": -0.009363149238936705,
"rel": -0.09112303118651903,
"deficit": 1.5831780331154732e-13,
"A": -0.0034430665615508087,
"B": -0.005920082682439903,
"sumPM": 0.09338967972820793,
"b_mass_used": 0.999999999962847,
"NLfrac": 0.00982796625334664,
"ES_plus_NL_times_kl2": 0.9999999596374325,
"split_residual": 5.054007559679441e-12
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta prime beta=13.84 alpha=2.36",
"family": "betaprime",
"par": 13.84,
"R3": 1.2619926199261993,
"R3_nodes": 1.2619926199244615,
"R4": 1.941469414694146,
"T_up99": 1.173227069462678,
"T_up999": 1.9670172001856034,
"T_lo05": 0.6694999497791687,
"I": 0.0953920752951749,
"I_G": 0.10275282897219855,
"diff": -0.007360753677023643,
"rel": -0.07163553306172442,
"deficit": 1.949551631241775e-13,
"A": -0.003513788731403967,
"B": -0.003846964948312742,
"sumPM": 0.09539207529248182,
"b_mass_used": 0.9999999999802796,
"NLfrac": 0.004633762076530776,
"ES_plus_NL_times_kl2": 0.9999999916013441,
"split_residual": 2.6930658224288972e-12
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta prime beta=21.84 alpha=2.13",
"family": "betaprime",
"par": 21.84,
"R3": 1.150743099787685,
"R3_nodes": 1.1507430997873536,
"R4": 1.5015756952576802,
"T_up99": 1.1149382373402674,
"T_up999": 1.592042055186753,
"T_lo05": 0.7951641435714274,
"I": 0.09691167594469263,
"I_G": 0.10275282897219855,
"diff": -0.005841153027505916,
"rel": -0.05684663951282874,
"deficit": 2.0161650127192843e-13,
"A": -0.003588284841835534,
"B": -0.002252868187181012,
"sumPM": 0.09691167594318206,
"b_mass_used": 0.9999999999886849,
"NLfrac": 0.0017515219665345636,
"ES_plus_NL_times_kl2": 0.9999999982435842,
"split_residual": 1.5106301626266472e-12
},
{
"config": "cuts k=1.84",
"k": 1.84,
"lam": [
4.482283561145385,
6.686781318348157,
9.975505518438029
],
"law": "beta prime beta=51.84 alpha=1.95",
"family": "betaprime",
"par": 51.84,
"R3": 1.0581490581490585,
"R3_nodes": 1.0581490581487132,
"R4": 1.1815456380673766,
"T_up99": 1.0503992313680888,
"T_up999": 1.238312545594344,
"T_lo05": 0.9158313683757346,
"I": 0.09820397964927974,
"I_G": 0.10275282897219855,
"diff": -0.00454884932291881,
"rel": -0.0442698207769012,
"deficit": 2.0294876890147862e-13,
"A": -0.003670267168795599,
"B": -0.0008785821549146672,
"sumPM": 0.09820397964848827,
"b_mass_used": 0.9999999999935134,
"NLfrac": 0.0002928961105167859,
"ES_plus_NL_times_kl2": 0.9999999997381388,
"split_residual": 7.914558765309554e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma",
"family": "gamma",
"par": 3.0,
"R3": 0.9999999999999984,
"R3_nodes": 1.0000000000005467,
"R4": 1.000000000000004,
"T_up99": 1.000000000000001,
"T_up999": 1.0000000000000009,
"T_lo05": 1.0000000000000009,
"I": 0.10076444246220007,
"I_G": 0.10275282897219845,
"diff": -0.0019883865099983855,
"rel": -0.019351160740658322,
"deficit": 1.566524687746096e-13,
"A": -0.0019883865098910413,
"B": -4.323763569402672e-13,
"sumPM": 0.10076444246187512,
"b_mass_used": 0.9999999999957935,
"NLfrac": 8.057109691409706e-28,
"ES_plus_NL_times_kl2": 0.9999999999590898,
"split_residual": 3.250321019276914e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "uniform[0,2]",
"family": "uniform",
"par": 1.0,
"R3": 0.0,
"R3_nodes": 2.301596413456508e-12,
"R4": -0.5999999999999988,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.725638157213177,
"I": 0.10194171602720914,
"I_G": 0.10275282897219845,
"diff": -0.0008111129449893117,
"rel": -0.007893825922873347,
"deficit": 5.118128143521972e-13,
"A": -0.0017171115673617135,
"B": 0.0009059986228344696,
"sumPM": 0.10194171602767121,
"b_mass_used": 0.9999999999985703,
"NLfrac": 0.15025660050781783,
"ES_plus_NL_times_kl2": 0.9999999999166248,
"split_residual": -4.620678839550862e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "lognormal",
"family": "lognormal",
"par": null,
"R3": 1.666666666666666,
"R3_nodes": 1.6666666666668637,
"R4": 3.617283950617272,
"T_up99": 1.4293265810913327,
"T_up999": 3.176504196248344,
"T_lo05": 0.3113476232125256,
"I": 0.09203984690318556,
"I_G": 0.10275282897219845,
"diff": -0.010712982069012889,
"rel": -0.10425972867288617,
"deficit": 1.5643042416968456e-13,
"A": -0.002226029809324449,
"B": -0.008486952263114994,
"sumPM": 0.09203984689975897,
"b_mass_used": 0.9999999999738394,
"NLfrac": 0.019346209172352677,
"ES_plus_NL_times_kl2": 0.9999999874318991,
"split_residual": 3.4265541792866117e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "inverse Gaussian",
"family": "invgauss",
"par": null,
"R3": 1.4999999999999987,
"R3_nodes": 1.5000000000004694,
"R4": 2.4999999999999987,
"T_up99": 1.4271269492492002,
"T_up999": 2.645431599953815,
"T_lo05": 0.25580268031777376,
"I": 0.0920598314837271,
"I_G": 0.10275282897219845,
"diff": -0.010692997488471356,
"rel": -0.10406523689352175,
"deficit": 1.5643042416968456e-13,
"A": -0.00235334025415124,
"B": -0.0083396572350561,
"sumPM": 0.09205983148299104,
"b_mass_used": 0.9999999999928865,
"NLfrac": 0.016083039514835334,
"ES_plus_NL_times_kl2": 0.9999999996868651,
"split_residual": 7.35984190258776e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,1.36] a=0.0588 b=0.0212",
"family": "beta0L",
"par": 1.3599999999999999,
"R3": -0.9230769230769238,
"R3_nodes": -0.9230769230818561,
"R4": -0.39860139860141497,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.88462990772188,
"I": 0.028696594051558222,
"I_G": 0.10275282897219845,
"diff": -0.07405623492064023,
"rel": -0.720722102363502,
"deficit": 9.123812816369536e-13,
"A": -0.02118668174609725,
"B": -0.052869553173593715,
"sumPM": 0.028696594052507508,
"b_mass_used": 0.99999999999953,
"NLfrac": 0.8517860346399287,
"ES_plus_NL_times_kl2": 0.9999999998894771,
"split_residual": -9.492615027362206e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,1.467] a=0.273 b=0.127",
"family": "beta0L",
"par": 1.4666666666666668,
"R3": -0.6666666666666646,
"R3_nodes": -0.6666666666713644,
"R4": -0.5686274509803937,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 4.366484343168928,
"I": 0.06865021223503831,
"I_G": 0.10275282897219845,
"diff": -0.03410261673716014,
"rel": -0.3318898085656327,
"deficit": 9.126033262418787e-13,
"A": -0.00557674695529016,
"B": -0.02852586978090621,
"sumPM": 0.06865021223600207,
"b_mass_used": 0.99999999999979,
"NLfrac": 0.5668235898556161,
"ES_plus_NL_times_kl2": 0.9999999999072414,
"split_residual": -9.637707298892906e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,1.667] a=0.6 b=0.4",
"family": "beta0L",
"par": 1.6666666666666665,
"R3": -0.3333333333333338,
"R3_nodes": -0.33333333333772946,
"R4": -0.6666666666666526,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 3.5414629148598498,
"I": 0.09178774014361757,
"I_G": 0.10275282897219845,
"diff": -0.010965088828580882,
"rel": -0.10671325488807394,
"deficit": 9.110490140074035e-13,
"A": -0.0018111702763235222,
"B": -0.009153918551479207,
"sumPM": 0.09178774014439567,
"b_mass_used": 0.9999999999995793,
"NLfrac": 0.31625884317799774,
"ES_plus_NL_times_kl2": 0.9999999998866929,
"split_residual": -7.781535832362962e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,2] a=1 b=1",
"family": "beta0L",
"par": 2.0,
"R3": 0.0,
"R3_nodes": 2.301596413456508e-12,
"R4": -0.5999999999999988,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.725638157213177,
"I": 0.10194171602720914,
"I_G": 0.10275282897219845,
"diff": -0.0008111129449893117,
"rel": -0.007893825922873347,
"deficit": 5.118128143521972e-13,
"A": -0.0017171115673617135,
"B": 0.0009059986228344696,
"sumPM": 0.10194171602767121,
"b_mass_used": 0.9999999999985703,
"NLfrac": 0.15025660050781783,
"ES_plus_NL_times_kl2": 0.9999999999166248,
"split_residual": -4.620678839550862e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,2.667] a=1.5 b=2.5",
"family": "beta0L",
"par": 2.6666666666666665,
"R3": 0.3333333333333248,
"R3_nodes": 0.33333333333250414,
"R4": -0.33333333333331766,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.018653729200892,
"I": 0.10502492625412252,
"I_G": 0.10275282897219845,
"diff": 0.002272097281924068,
"rel": 0.022112260116349917,
"deficit": 2.000621890374532e-13,
"A": -0.0019337063970287151,
"B": 0.004205803679175432,
"sumPM": 0.10502492625434519,
"b_mass_used": 0.9999999999994458,
"NLfrac": 0.053526180254181974,
"ES_plus_NL_times_kl2": 0.9999999999311541,
"split_residual": -2.2264915605640923e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,4] a=2 b=6",
"family": "beta0L",
"par": 4.0,
"R3": 0.6000000000000019,
"R3_nodes": 0.599999999999223,
"R4": 0.05454545454546415,
"T_up99": 0.3755528472130615,
"T_up999": 0.00046576126561102875,
"T_lo05": 1.550067281608547,
"I": 0.10437341732841432,
"I_G": 0.10275282897219845,
"diff": 0.0016205883562158685,
"rel": 0.015771715216272505,
"deficit": 1.9961809982760315e-13,
"A": -0.0019739587825276894,
"B": 0.003594547138847451,
"sumPM": 0.10437341732851829,
"b_mass_used": 0.9999999999988436,
"NLfrac": 0.015455762205046934,
"ES_plus_NL_times_kl2": 0.9999999998928418,
"split_residual": -1.0389302265711997e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,6.667] a=2.4 b=13.6",
"family": "beta0L",
"par": 6.666666666666666,
"R3": 0.7777777777777742,
"R3_nodes": 0.7777777777770531,
"R4": 0.4152046783625552,
"T_up99": 0.71170855617629,
"T_up999": 0.2273043976049061,
"T_lo05": 1.2842187669007687,
"I": 0.1030104726215324,
"I_G": 0.10275282897219845,
"diff": 0.00025764364933394956,
"rel": 0.0025074117366020113,
"deficit": 1.949551631241775e-13,
"A": -0.0019765666522105567,
"B": 0.002234210301604131,
"sumPM": 0.10301047262159203,
"b_mass_used": 0.9999999999987629,
"NLfrac": 0.004047063623431702,
"ES_plus_NL_times_kl2": 0.9999999999219327,
"split_residual": -5.962461427366783e-14
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,13.33] a=2.7 b=33.3",
"family": "beta0L",
"par": 13.333333333333332,
"R3": 0.8947368421052736,
"R3_nodes": 0.8947368421045094,
"R4": 0.7031039136301492,
"T_up99": 0.8795590169036405,
"T_up999": 0.6021362653060617,
"T_lo05": 1.128267592085559,
"I": 0.10187779477170267,
"I_G": 0.10275282897219845,
"diff": -0.0008750342004957834,
"rel": -0.008515913471662556,
"deficit": 2.1005419625907962e-13,
"A": -0.0019806837017271877,
"B": 0.001105649501152578,
"sumPM": 0.10187779477162388,
"b_mass_used": 0.999999999997272,
"NLfrac": 0.0008123016377231457,
"ES_plus_NL_times_kl2": 0.9999999999326723,
"split_residual": 7.882626842925511e-14
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta[0,40] a=2.9 b=113",
"family": "beta0L",
"par": 40.0,
"R3": 0.9661016949152883,
"R3_nodes": 0.9661016949144507,
"R4": 0.9002991026919025,
"T_up99": 0.9640026469636005,
"T_up999": 0.8693694590482404,
"T_lo05": 1.040094854144653,
"I": 0.10113006426945859,
"I_G": 0.10275282897219845,
"diff": -0.001622764702739865,
"rel": -0.015792895621189487,
"deficit": 2.2870594307278225e-13,
"A": -0.001985453176138589,
"B": 0.00036268847314953334,
"sumPM": 0.10113006426920941,
"b_mass_used": 0.9999999999964135,
"NLfrac": 7.871962662583121e-05,
"ES_plus_NL_times_kl2": 0.9999999999609016,
"split_residual": 2.4919042523885437e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "symbeta[0.4,1.6] a=0.04",
"family": "beta_sym",
"par": 0.6,
"R3": 1.9984014443252818e-15,
"R3_nodes": -4.092289007662231e-12,
"R4": -0.974025974025979,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.050180717403973674,
"I_G": 0.10275282897219845,
"diff": -0.05257211156822478,
"rel": -0.5116366341840483,
"deficit": 9.099387909827783e-13,
"A": 0.0037315624780302863,
"B": -0.05630367404535612,
"sumPM": 0.05018071740487261,
"b_mass_used": 1.0000000000001024,
"NLfrac": 0.5907270824951278,
"ES_plus_NL_times_kl2": 0.9999999999288383,
"split_residual": -8.989475830389893e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "symbeta[0.3,1.7] a=0.235",
"family": "beta_sym",
"par": 0.7,
"R3": 1.9984014443252818e-15,
"R3_nodes": -4.092788608023312e-12,
"R4": -0.864553314121049,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.07606126061529395,
"I_G": 0.10275282897219845,
"diff": -0.026691568356904505,
"rel": -0.25976480281751047,
"deficit": 9.108269694024784e-13,
"A": 0.0018989421434981871,
"B": -0.028590510499681573,
"sumPM": 0.07606126061601505,
"b_mass_used": 0.999999999999659,
"NLfrac": 0.3427993681580506,
"ES_plus_NL_times_kl2": 0.9999999998907169,
"split_residual": -7.211176100696548e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "symbeta[0.2,1.8] a=0.46",
"family": "beta_sym",
"par": 0.8,
"R3": -3.9968028886505635e-15,
"R3_nodes": -4.0947870094676375e-12,
"R4": -0.7653061224489764,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 3.0004629367024194,
"I": 0.08883866980705513,
"I_G": 0.10275282897219845,
"diff": -0.013914159165143325,
"rel": -0.13541387915371206,
"deficit": 9.112710586123285e-13,
"A": 4.389885689293372e-05,
"B": -0.013958058021440095,
"sumPM": 0.08883866980765141,
"b_mass_used": 1.0000000000003222,
"NLfrac": 0.2333668896920149,
"ES_plus_NL_times_kl2": 0.9999999999468053,
"split_residual": -5.961637433715694e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "symbeta[0.1,1.9] a=0.715",
"family": "beta_sym",
"par": 0.9,
"R3": -5.995204332975845e-15,
"R3_nodes": 2.3025956141786708e-12,
"R4": -0.6772009029345282,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.8855599738607696,
"I": 0.09633308312338329,
"I_G": 0.10275282897219845,
"diff": -0.0064197458488151615,
"rel": -0.062477558165840226,
"deficit": 5.127009927718973e-13,
"A": -0.0010299087729484953,
"B": -0.0053898370753537594,
"sumPM": 0.09633308312389614,
"b_mass_used": 0.9999999999987199,
"NLfrac": 0.17863389157858248,
"ES_plus_NL_times_kl2": 0.9999999999295738,
"split_residual": -5.129065575038005e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "symbeta[0,2] a=1",
"family": "beta_sym",
"par": 1.0,
"R3": 0.0,
"R3_nodes": 2.301596413456508e-12,
"R4": -0.5999999999999988,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 2.725638157213177,
"I": 0.10194171602720914,
"I_G": 0.10275282897219845,
"diff": -0.0008111129449893117,
"rel": -0.007893825922873347,
"deficit": 5.118128143521972e-13,
"A": -0.0017171115673617135,
"B": 0.0009059986228344696,
"sumPM": 0.10194171602767121,
"b_mass_used": 0.9999999999985703,
"NLfrac": 0.15025660050781783,
"ES_plus_NL_times_kl2": 0.9999999999166248,
"split_residual": -4.620678839550862e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.02 (0.918,5.04)",
"family": "two_point",
"par": 0.02,
"R3": 5.938459911664724,
"R3_nodes": 5.938459911664723,
"R4": 22.51020408163266,
"T_up99": 2.0,
"T_up999": 20.0,
"T_lo05": 0.0,
"I": 5.392663190662006e-06,
"I_G": 0.10275282897219845,
"diff": -0.10274743630900779,
"rel": -0.9999475181049067,
"deficit": 2.886579864025407e-15,
"A": -6.839415856415982e-06,
"B": -0.10274059689280148,
"sumPM": 5.392663540554783e-06,
"b_mass_used": 0.9999999999982775,
"NLfrac": 0.9996820390629907,
"ES_plus_NL_times_kl2": 0.9999999997718398,
"split_residual": -3.499006639984259e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.05 (0.868,3.52)",
"family": "two_point",
"par": 0.05,
"R3": 3.576237364075619,
"R3_nodes": 3.5762373640756184,
"R4": 7.526315789473688,
"T_up99": 5.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.0008368809380892017,
"I_G": 0.10275282897219845,
"diff": -0.10191594803410925,
"rel": -0.9918553975938158,
"deficit": 4.218847493575595e-15,
"A": -0.0003173079116560934,
"B": -0.10159864012246703,
"sumPM": 0.000836880938075331,
"b_mass_used": 0.9999999999987218,
"NLfrac": 0.9783981494507268,
"ES_plus_NL_times_kl2": 0.9999999998461286,
"split_residual": 1.3863910020006642e-14
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.1 (0.808,2.73)",
"family": "two_point",
"par": 0.1,
"R3": 2.309401076758502,
"R3_nodes": 2.309401076758503,
"R4": 2.555555555555559,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.007914489161619187,
"I_G": 0.10275282897219845,
"diff": -0.09483833981057926,
"rel": -0.9229754621767097,
"deficit": 4.6629367034256575e-15,
"A": -0.00020988575825658143,
"B": -0.09462845405318335,
"sumPM": 0.007914489160758521,
"b_mass_used": 0.9999999999993099,
"NLfrac": 0.8789876888702506,
"ES_plus_NL_times_kl2": 0.9999999999219069,
"split_residual": 8.606587664772292e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.2 (0.711,2.15)",
"family": "two_point",
"par": 0.2,
"R3": 1.299038105676657,
"R3_nodes": 1.299038105676658,
"R4": 0.12500000000000483,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.029514776040969082,
"I_G": 0.10275282897219845,
"diff": -0.07323805293122937,
"rel": -0.7127594798489216,
"deficit": 6.5503158452884236e-15,
"A": 0.004216115324861795,
"B": -0.07745416825659561,
"sumPM": 0.02951477604046463,
"b_mass_used": 0.9999999999991565,
"NLfrac": 0.6963233206408048,
"ES_plus_NL_times_kl2": 0.9999999999141431,
"split_residual": 5.044437090262477e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.3 (0.622,1.88)",
"family": "two_point",
"par": 0.3,
"R3": 0.7559289460184552,
"R3_nodes": 0.7559289460184547,
"R4": -0.6190476190476184,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.04470798813754229,
"I_G": 0.10275282897219845,
"diff": -0.058044840834656164,
"rel": -0.564897739704677,
"deficit": 4.551914400963142e-15,
"A": 0.00810837583604601,
"B": -0.06615321667057672,
"sumPM": 0.044707988137667735,
"b_mass_used": 0.9999999999989554,
"NLfrac": 0.6164625823906801,
"ES_plus_NL_times_kl2": 0.999999999900555,
"split_residual": -1.254552017826427e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.4 (0.529,1.71)",
"family": "two_point",
"par": 0.4,
"R3": 0.3535533905932722,
"R3_nodes": 0.3535533905932737,
"R4": -0.9166666666666637,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.049925716821878297,
"I_G": 0.10275282897219845,
"diff": -0.052827112150320155,
"rel": -0.5141183233467318,
"deficit": 1.3322676295501878e-14,
"A": 0.009036116137234618,
"B": -0.06186322828697689,
"sumPM": 0.04992571682245616,
"b_mass_used": 0.9999999999991167,
"NLfrac": 0.6199219792389485,
"ES_plus_NL_times_kl2": 0.9999999999189898,
"split_residual": -5.778780232112979e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.5 (0.423,1.58)",
"family": "two_point",
"par": 0.5,
"R3": 0.0,
"R3_nodes": 0.0,
"R4": -0.9999999999999954,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.044700370516739696,
"I_G": 0.10275282897219845,
"diff": -0.058052458455458755,
"rel": -0.5649718750922745,
"deficit": 3.3306690738754696e-15,
"A": 0.006532037622022411,
"B": -0.06458449607648639,
"sumPM": 0.04470037051773446,
"b_mass_used": 0.9999999999994463,
"NLfrac": 0.6896060650865382,
"ES_plus_NL_times_kl2": 0.9999999999498043,
"split_residual": -9.94773707851948e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.6 (0.293,1.47)",
"family": "two_point",
"par": 0.6,
"R3": -0.3535533905932722,
"R3_nodes": -0.3535533905932735,
"R4": -0.9166666666666677,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 0.0,
"I": 0.028833961550345677,
"I_G": 0.10275282897219845,
"diff": -0.07391886742185277,
"rel": -0.7193852292071958,
"deficit": 1.7763568394002505e-15,
"A": 0.000914412164249432,
"B": -0.07483327958501047,
"sumPM": 0.028833961551437404,
"b_mass_used": 0.9999999999994614,
"NLfrac": 0.8130411918685397,
"ES_plus_NL_times_kl2": 0.9999999999524285,
"split_residual": -1.0917378112651477e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.7 (0.118,1.38)",
"family": "two_point",
"par": 0.7,
"R3": -0.7559289460184542,
"R3_nodes": -0.7559289460184542,
"R4": -0.6190476190476264,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 6.000000000000001,
"I": 0.007008172648196087,
"I_G": 0.10275282897219845,
"diff": -0.09574465632400236,
"rel": -0.9317958180003757,
"deficit": 5.329070518200751e-15,
"A": -0.0037132944680946045,
"B": -0.09203136185487942,
"sumPM": 0.00700817264922442,
"b_mass_used": 0.9999999999993284,
"NLfrac": 0.95592762131355,
"ES_plus_NL_times_kl2": 0.9999999999434838,
"split_residual": -1.0283301987712434e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "twopoint p=0.75 (0,1.33)",
"family": "two_point",
"par": 0.75,
"R3": -1.0000000000000024,
"R3_nodes": -1.0000000000000002,
"R4": -0.33333333333332366,
"T_up99": 0.0,
"T_up999": 0.0,
"T_lo05": 5.0,
"I": 5.265118144137659e-06,
"I_G": 0.10275282897219845,
"diff": -0.10274756385405431,
"rel": -0.9999487593850525,
"deficit": 4.218847493575595e-15,
"A": -0.2521219220158193,
"B": 0.14937435816268912,
"sumPM": 5.265119068308885e-06,
"b_mass_used": 0.9999999999992306,
"NLfrac": 0.9999909860920219,
"ES_plus_NL_times_kl2": 0.9999999999364996,
"split_residual": -9.241496456979803e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "shifted gamma s=0.1 shape=2.43",
"family": "shifted_gamma",
"par": 0.1,
"R3": 1.111111111111112,
"R3_nodes": 1.1111111111104368,
"R4": 1.2345679012345645,
"T_up99": 1.108351234337714,
"T_up999": 1.277795936857949,
"T_lo05": 0.7337254236194513,
"I": 0.09802308372770874,
"I_G": 0.10275282897219845,
"diff": -0.004729745244489714,
"rel": -0.04603031655478242,
"deficit": 1.9961809982760315e-13,
"A": -0.002220734482118797,
"B": -0.002509010762759084,
"sumPM": 0.09802308372732049,
"b_mass_used": 0.9999999999958011,
"NLfrac": 0.0015762074764864872,
"ES_plus_NL_times_kl2": 0.9999999999494564,
"split_residual": 3.881673628358673e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "shifted gamma s=0.25 shape=1.69",
"family": "shifted_gamma",
"par": 0.25,
"R3": 1.3333333333333313,
"R3_nodes": 1.3333333333327027,
"R4": 1.7777777777777855,
"T_up99": 1.3118154024069126,
"T_up999": 1.906820500183084,
"T_lo05": 0.08286724219246588,
"I": 0.09263424202446124,
"I_G": 0.10275282897219845,
"diff": -0.010118586947737207,
"rel": -0.09847502058045492,
"deficit": 1.9984014443252818e-13,
"A": -0.002415513937423321,
"B": -0.007703073010824485,
"sumPM": 0.09263424202395058,
"b_mass_used": 0.9999999999949525,
"NLfrac": 0.012596464153350995,
"ES_plus_NL_times_kl2": 0.99999999990908,
"split_residual": 5.105985079190134e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "shifted gamma s=0.5 shape=0.75",
"family": "shifted_gamma",
"par": 0.5,
"R3": 1.999999999999999,
"R3_nodes": 2.0000000000012785,
"R4": 4.000000000000002,
"T_up99": 1.7894866104935434,
"T_up999": 4.061812278589736,
"T_lo05": 0.0,
"I": 0.0777249848517183,
"I_G": 0.10275282897219845,
"diff": -0.025027844120480147,
"rel": -0.24357328524017438,
"deficit": 5.117017920497346e-13,
"A": -0.0018331471019062068,
"B": -0.023194697019387117,
"sumPM": 0.07772498485090502,
"b_mass_used": 0.9999999999921829,
"NLfrac": 0.08309432896269346,
"ES_plus_NL_times_kl2": 0.999999999596986,
"split_residual": 8.13175915492792e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "shifted gamma s=0.75 shape=0.188",
"family": "shifted_gamma",
"par": 0.75,
"R3": 4.0,
"R3_nodes": 3.999999999999543,
"R4": 16.0,
"T_up99": 2.224832244554525,
"T_up999": 8.72775646459121,
"T_lo05": 0.0,
"I": 0.04787967976521834,
"I_G": 0.10275282897219845,
"diff": -0.05487314920698011,
"rel": -0.534030544519869,
"deficit": 9.114931032172535e-13,
"A": 0.0010588415238119763,
"B": -0.05593199073269592,
"sumPM": 0.047879679763314455,
"b_mass_used": 0.9999999999859914,
"NLfrac": 0.34139238219910706,
"ES_plus_NL_times_kl2": 0.9999999953436646,
"split_residual": 1.90383125930893e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "zero-infl gamma pi=0.0625 shape=4",
"family": "zero_infl_gamma",
"par": 0.25,
"R3": 0.5999999999999999,
"R3_nodes": 0.6000000000005662,
"R4": 0.5199999999999988,
"T_up99": 0.6663788199078644,
"T_up999": 0.4319219315069407,
"T_lo05": 1.63201530644983,
"I": 0.09895165580876508,
"I_G": 0.10275282897219845,
"diff": -0.003801173163433369,
"rel": -0.03699336749610896,
"deficit": 1.4666046155298318e-13,
"A": -0.020655177872802487,
"B": 0.01685400470917954,
"sumPM": 0.09895165580857553,
"b_mass_used": 0.9999999999964001,
"NLfrac": 0.0472709230924601,
"ES_plus_NL_times_kl2": 0.9999999999645791,
"split_residual": 1.8957752034864939e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "zero-infl gamma pi=0.125 shape=6",
"family": "zero_infl_gamma",
"par": 0.5,
"R3": 0.14285714285713635,
"R3_nodes": 0.14285714285773737,
"R4": 0.10204081632653067,
"T_up99": 0.2984264596849858,
"T_up999": 0.08213081688879385,
"T_lo05": 2.562250421875163,
"I": 0.07837992257248239,
"I_G": 0.10275282897219845,
"diff": -0.024372906399716066,
"rel": -0.23719937099065735,
"deficit": 1.3800072196090696e-13,
"A": -0.06459134086831393,
"B": 0.040218434468598435,
"sumPM": 0.07837992257248282,
"b_mass_used": 0.9999999999969724,
"NLfrac": 0.13733562716239384,
"ES_plus_NL_times_kl2": 0.9999999999526871,
"split_residual": -5.689893001203927e-16
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "zero-infl gamma pi=0.188 shape=12",
"family": "zero_infl_gamma",
"par": 0.75,
"R3": -0.38461538461538125,
"R3_nodes": -0.384615384614759,
"R4": -0.2071005917159806,
"T_up99": 0.02844633143249557,
"T_up999": 0.0006211406310105443,
"T_lo05": 3.7503693755444,
"I": 0.05004969800920378,
"I_G": 0.10275282897219845,
"diff": -0.05270313096299467,
"rel": -0.5129117270070921,
"deficit": 1.2578826869003024e-13,
"A": -0.12902160596589957,
"B": 0.07631847500323027,
"sumPM": 0.05004969800952922,
"b_mass_used": 0.9999999999977955,
"NLfrac": 0.3263719248194146,
"ES_plus_NL_times_kl2": 0.9999999999282762,
"split_residual": -3.2537861294201775e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "zero-infl gamma pi=0.237 shape=60",
"family": "zero_infl_gamma",
"par": 0.95,
"R3": -0.8688524590163951,
"R3_nodes": -0.8688524590156604,
"R4": -0.32760010749798324,
"T_up99": 4.942947880133801e-10,
"T_up999": 2.1663650709962997e-20,
"T_lo05": 4.750000000000001,
"I": 0.009831317834852804,
"I_G": 0.10275282897219845,
"diff": -0.09292151113734565,
"rel": -0.9043207088973401,
"deficit": 1.3178347302300608e-13,
"A": -0.2171275190567227,
"B": 0.12420600792014819,
"sumPM": 0.00983131783562407,
"b_mass_used": 0.9999999999990373,
"NLfrac": 0.7545702368910044,
"ES_plus_NL_times_kl2": 0.9999999999418453,
"split_residual": -7.711331573290181e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=4.5 pi=0.1 means (1.9,0.899)",
"family": "gamma_mix",
"par": [
4.5,
0.1
],
"R3": 1.69179962659421,
"R3_nodes": 1.6917996265946493,
"R4": 3.4546007251640547,
"T_up99": 1.6047144169235077,
"T_up999": 3.9172785318528036,
"T_lo05": 0.4686516209219338,
"I": 0.09309077716629055,
"I_G": 0.10275282897219845,
"diff": -0.0096620518059079,
"rel": -0.09403197851148347,
"deficit": 1.566524687746096e-13,
"A": -0.0019213455473815245,
"B": -0.007740706259035238,
"sumPM": 0.0930907771657817,
"b_mass_used": 0.9999999999938975,
"NLfrac": 0.022593451071599935,
"ES_plus_NL_times_kl2": 0.9999999998723951,
"split_residual": 5.088611823578226e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=4.5 pi=0.3 means (1.46,0.803)",
"family": "gamma_mix",
"par": [
4.5,
0.3
],
"R3": 1.3011860452105992,
"R3_nodes": 1.3011860452110995,
"R4": 1.718186035584839,
"T_up99": 1.3589334831938116,
"T_up999": 1.8185268147619675,
"T_lo05": 0.5582410650307734,
"I": 0.09570493896977439,
"I_G": 0.10275282897219845,
"diff": -0.007047890002424062,
"rel": -0.06859071495083595,
"deficit": 1.566524687746096e-13,
"A": -0.002095088000455332,
"B": -0.00495280200237426,
"sumPM": 0.09570493896936894,
"b_mass_used": 0.9999999999953596,
"NLfrac": 0.007518556727825663,
"ES_plus_NL_times_kl2": 0.9999999999527007,
"split_residual": 4.0552977642605015e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=4.5 pi=0.5 means (1.3,0.698)",
"family": "gamma_mix",
"par": [
4.5,
0.5
],
"R3": 1.1111111111111092,
"R3_nodes": 1.1111111111116412,
"R4": 1.1279461279461294,
"T_up99": 1.1109218191516417,
"T_up999": 1.0677353392518925,
"T_lo05": 0.6633050895059767,
"I": 0.09754937442419198,
"I_G": 0.10275282897219845,
"diff": -0.00520345454800647,
"rel": -0.050640499147856594,
"deficit": 1.566524687746096e-13,
"A": -0.0021675751174459416,
"B": -0.003035879430894714,
"sumPM": 0.09754937442385778,
"b_mass_used": 0.9999999999959005,
"NLfrac": 0.0028003030753436125,
"ES_plus_NL_times_kl2": 0.9999999999614055,
"split_residual": 3.34185804029552e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
"family": "gamma_mix",
"par": [
4.5,
0.7
],
"R3": 0.9210361770116229,
"R3_nodes": 0.921036177012181,
"R4": 0.7044530537209085,
"T_up99": 0.8668499232941067,
"T_up999": 0.634262762297358,
"T_lo05": 0.899536363109803,
"I": 0.09997234902068719,
"I_G": 0.10275282897219845,
"diff": -0.002780479951511261,
"rel": -0.027059887103094434,
"deficit": 1.566524687746096e-13,
"A": -0.002198587553267883,
"B": -0.0005818923985535795,
"sumPM": 0.09997234902037692,
"b_mass_used": 0.9999999999957014,
"NLfrac": 0.0016769325957518028,
"ES_plus_NL_times_kl2": 0.9999999999578448,
"split_residual": 3.1020151725069667e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955)",
"family": "gamma_mix",
"par": [
4.5,
0.9
],
"R3": 0.5304225956280052,
"R3_nodes": 0.5304225956286306,
"R4": 0.3575953092542064,
"T_up99": 0.5751441926081364,
"T_up999": 0.31070469866321243,
"T_lo05": 2.2239086986948675,
"I": 0.10352144644682859,
"I_G": 0.10275282897219845,
"diff": 0.00076861747463014,
"rel": 0.0074802560894756745,
"deficit": 1.5654144647214707e-13,
"A": -0.0029843082948042363,
"B": 0.0037529257692742457,
"sumPM": 0.10352144644666858,
"b_mass_used": 0.9999999999964136,
"NLfrac": 0.03837252382436719,
"ES_plus_NL_times_kl2": 0.9999999999612883,
"split_residual": 1.6013058934394309e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=9 pi=0.1 means (2.34,0.851)",
"family": "gamma_mix",
"par": [
9.0,
0.1
],
"R3": 2.2353628297776402,
"R3_nodes": 2.2353628297779937,
"R4": 4.40188294999158,
"T_up99": 2.53139043555849,
"T_up999": 5.124025874420864,
"T_lo05": 0.05296477612168449,
"I": 0.0746402184025623,
"I_G": 0.10275282897219845,
"diff": -0.028112610569636154,
"rel": -0.27359451657766526,
"deficit": 1.5654144647214707e-13,
"A": -0.0018286721021533471,
"B": -0.026283938467879103,
"sumPM": 0.074640218402166,
"b_mass_used": 0.9999999999957967,
"NLfrac": 0.12299845561560839,
"ES_plus_NL_times_kl2": 0.9999999999578494,
"split_residual": 3.962975780869016e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=9 pi=0.3 means (1.68,0.707)",
"family": "gamma_mix",
"par": [
9.0,
0.3
],
"R3": 1.254884480108174,
"R3_nodes": 1.2548844801086805,
"R4": 1.0252075255057778,
"T_up99": 1.1335262777928594,
"T_up999": 0.6205998154402387,
"T_lo05": 0.1310915092015441,
"I": 0.08693690915718122,
"I_G": 0.10275282897219845,
"diff": -0.015815919815017232,
"rel": -0.1539219890412604,
"deficit": 1.5687451337953462e-13,
"A": -0.002418413565307489,
"B": -0.013397506250043906,
"sumPM": 0.08693690915684704,
"b_mass_used": 0.999999999996811,
"NLfrac": 0.04249197654529663,
"ES_plus_NL_times_kl2": 0.9999999999512763,
"split_residual": 3.341632526243643e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
"family": "gamma_mix",
"par": [
9.0,
0.5
],
"R3": 0.7777777777777752,
"R3_nodes": 0.7777777777783607,
"R4": 0.1407407407407468,
"T_up99": 0.4935580952063503,
"T_up999": 0.1230962592079958,
"T_lo05": 0.3750858711317684,
"I": 0.09415802125647943,
"I_G": 0.10275282897219845,
"diff": -0.008594807715719022,
"rel": -0.08364546068161778,
"deficit": 1.5687451337953462e-13,
"A": -0.0023563207981175996,
"B": -0.006238486917652261,
"sumPM": 0.09415802125642866,
"b_mass_used": 0.9999999999975928,
"NLfrac": 0.031896003046036216,
"ES_plus_NL_times_kl2": 0.9999999999529906,
"split_residual": 5.0839540910452286e-14
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
"family": "gamma_mix",
"par": [
9.0,
0.7
],
"R3": 0.30067107544738547,
"R3_nodes": 0.30067107544804184,
"R4": -0.247077014041942,
"T_up99": 0.1986351092542128,
"T_up999": 0.02514286017215783,
"T_lo05": 2.2308572384828773,
"I": 0.09642199191775802,
"I_G": 0.10275282897219845,
"diff": -0.00633083705444043,
"rel": -0.061612289586239495,
"deficit": 1.566524687746096e-13,
"A": -0.001725626083234351,
"B": -0.004605210971058787,
"sumPM": 0.09642199191790533,
"b_mass_used": 0.9999999999976013,
"NLfrac": 0.08490775105732382,
"ES_plus_NL_times_kl2": 0.9999999999453413,
"split_residual": -1.4729190089823874e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=24 pi=0.1 means (2.59,0.824)",
"family": "gamma_mix",
"par": [
24.0,
0.1
],
"R3": 2.3501114108906447,
"R3_nodes": 2.350111410890977,
"R4": 3.571618205445323,
"T_up99": 3.216373227193677,
"T_up999": 2.312564285898591,
"T_lo05": 5.9537959027355924e-05,
"I": 0.043982010731149046,
"I_G": 0.10275282897219845,
"diff": -0.058770818241049405,
"rel": -0.5719630187208847,
"deficit": 1.580957587066223e-13,
"A": -0.0006041030712027999,
"B": -0.058166715170411123,
"sumPM": 0.043982010730584546,
"b_mass_used": 0.9999999999971547,
"NLfrac": 0.36739189292234953,
"ES_plus_NL_times_kl2": 0.9999999999126502,
"split_residual": 5.645206524462765e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=24 pi=0.3 means (1.81,0.654)",
"family": "gamma_mix",
"par": [
24.0,
0.3
],
"R3": 1.0004859312031982,
"R3_nodes": 1.0004859312037557,
"R4": 0.05305546560160064,
"T_up99": 0.25993814032955365,
"T_up999": 0.005746558684565125,
"T_lo05": 0.001703019608236822,
"I": 0.07096352864806832,
"I_G": 0.10275282897219845,
"diff": -0.03178930032413013,
"rel": -0.30937640006710937,
"deficit": 1.5976109324356003e-13,
"A": 0.00013573070194864887,
"B": -0.03192503102620113,
"sumPM": 0.07096352864794597,
"b_mass_used": 0.999999999998315,
"NLfrac": 0.18755558581824952,
"ES_plus_NL_times_kl2": 0.9999999999294137,
"split_residual": 1.2235351620759616e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
"family": "gamma_mix",
"par": [
24.0,
0.5
],
"R3": 0.3437500000000018,
"R3_nodes": 0.3437500000006577,
"R4": -0.6165625000000083,
"T_up99": 0.019240714887820393,
"T_up999": 4.662386499233814e-05,
"T_lo05": 0.08564397566348525,
"I": 0.07905535401676289,
"I_G": 0.10275282897219845,
"diff": -0.02369747495543556,
"rel": -0.23062600993542787,
"deficit": 1.5898393712632242e-13,
"A": 0.0016476864995617593,
"B": -0.025345161454607357,
"sumPM": 0.07905535401715283,
"b_mass_used": 0.9999999999982797,
"NLfrac": 0.2126881177913697,
"ES_plus_NL_times_kl2": 0.9999999999217686,
"split_residual": -3.899623679526343e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
"family": "gamma_mix",
"par": [
24.0,
0.7
],
"R3": -0.3129859312031986,
"R3_nodes": -0.31298593120242196,
"R4": -0.6036804656015979,
"T_up99": 0.001155648459158929,
"T_up999": 3.920933516493244e-07,
"T_lo05": 5.826602963610272,
"I": 0.05625173111587678,
"I_G": 0.10275282897219845,
"diff": -0.04650109785632167,
"rel": -0.4525529693095199,
"deficit": 1.6187051699034782e-13,
"A": -0.0010606291122259319,
"B": -0.045440468743516656,
"sumPM": 0.05625173111645586,
"b_mass_used": 0.9999999999983157,
"NLfrac": 0.41541063326244915,
"ES_plus_NL_times_kl2": 0.9999999999206141,
"split_residual": -5.790853907505777e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=0.4 a=19.8",
"family": "gengamma",
"par": 0.4,
"R3": 1.3541446403723327,
"R3_nodes": 1.3541446403728299,
"R4": 2.1574953933946603,
"T_up99": 1.291037415432815,
"T_up999": 2.240579934544545,
"T_lo05": 0.5602141501008284,
"I": 0.09590968388729237,
"I_G": 0.10275282897219845,
"diff": -0.006843145084906077,
"rel": -0.06659811854676632,
"deficit": 1.5520917884259688e-13,
"A": -0.00213622191865072,
"B": -0.00470692316761985,
"sumPM": 0.09590968388592791,
"b_mass_used": 0.9999999999885827,
"NLfrac": 0.0068823784016691664,
"ES_plus_NL_times_kl2": 0.9999999988349069,
"split_residual": 1.364493587563409e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=0.6 a=8.53",
"family": "gengamma",
"par": 0.6,
"R3": 1.223107525530398,
"R3_nodes": 1.223107525530959,
"R4": 1.67599391354334,
"T_up99": 1.202676186426494,
"T_up999": 1.784372923446568,
"T_lo05": 0.7031851863825556,
"I": 0.09768499149101473,
"I_G": 0.10275282897219845,
"diff": -0.0050678374811837235,
"rel": -0.04932066135672931,
"deficit": 1.580957587066223e-13,
"A": -0.0020840011215090292,
"B": -0.0029838363604910434,
"sumPM": 0.09768499149019831,
"b_mass_used": 0.9999999999924207,
"NLfrac": 0.003003317978514016,
"ES_plus_NL_times_kl2": 0.9999999996699259,
"split_residual": 8.163491584112226e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=0.8 a=4.71",
"family": "gengamma",
"par": 0.8,
"R3": 1.105579208260304,
"R3_nodes": 1.1055792082608324,
"R4": 1.2990118443179748,
"T_up99": 1.104595085483415,
"T_up999": 1.3651550602436566,
"T_lo05": 0.8515157984187005,
"I": 0.09931281650026413,
"I_G": 0.10275282897219845,
"diff": -0.0034400124719343173,
"rel": -0.03347851836629308,
"deficit": 1.5654144647214707e-13,
"A": -0.0020327926450627205,
"B": -0.0014072198274161646,
"sumPM": 0.09931281649971936,
"b_mass_used": 0.9999999999942542,
"NLfrac": 0.0007304988807974801,
"ES_plus_NL_times_kl2": 0.9999999998974871,
"split_residual": 5.445678630255912e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=1.25 a=1.94",
"family": "gengamma",
"par": 1.25,
"R3": 0.8831695499109105,
"R3_nodes": 0.8831695499101926,
"R4": 0.7083274749411855,
"T_up99": 0.8655204525334483,
"T_up999": 0.6344862237989265,
"T_lo05": 1.1791429201533243,
"I": 0.10229902277899505,
"I_G": 0.10275282897219845,
"diff": -0.00045380619320339877,
"rel": -0.004416483689477628,
"deficit": 2.0050627824730327e-13,
"A": -0.0019505028986694533,
"B": 0.0014966967052465474,
"sumPM": 0.10229902277877552,
"b_mass_used": 0.9999999999966269,
"NLfrac": 0.001037068701483345,
"ES_plus_NL_times_kl2": 0.9999999999573208,
"split_residual": 2.1950713816054623e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=1.5 a=1.37",
"family": "gengamma",
"par": 1.5,
"R3": 0.7816191450924919,
"R3_nodes": 0.7816191450917508,
"R4": 0.4847601206831132,
"T_up99": 0.7331707585013776,
"T_up999": 0.3721510026098697,
"T_lo05": 1.3454584103800715,
"I": 0.10350927699783341,
"I_G": 0.10275282897219845,
"diff": 0.0007564480256349593,
"rel": 0.007361821890467165,
"deficit": 2.007283228522283e-13,
"A": -0.0019371761709209812,
"B": 0.0026936241964395924,
"sumPM": 0.10350927699771702,
"b_mass_used": 0.9999999999972181,
"NLfrac": 0.003862355050827155,
"ES_plus_NL_times_kl2": 0.9999999999419023,
"split_residual": 1.1634790353376445e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=2 a=0.829",
"family": "gengamma",
"par": 2.0,
"R3": 0.6181533295277644,
"R3_nodes": 0.6181533295269919,
"R4": 0.17579556062964885,
"T_up99": 0.49543026142333013,
"T_up999": 0.09859460102694549,
"T_lo05": 1.6288468468615758,
"I": 0.105050093350334,
"I_G": 0.10275282897219845,
"diff": 0.002297264378135544,
"rel": 0.02235718861577143,
"deficit": 2.007283228522283e-13,
"A": -0.001973407960681743,
"B": 0.004270672338841652,
"sumPM": 0.1050500933503584,
"b_mass_used": 0.999999999997939,
"NLfrac": 0.013054470297945044,
"ES_plus_NL_times_kl2": 0.9999999999170686,
"split_residual": -2.4365925943570232e-14
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=3 a=0.443",
"family": "gengamma",
"par": 3.0,
"R3": 0.40667362236214855,
"R3_nodes": 0.40667362236133436,
"R4": -0.1464682468407651,
"T_up99": 0.18149974486073786,
"T_up999": 0.0018536278409248576,
"T_lo05": 2.012995651750251,
"I": 0.10590529283310346,
"I_G": 0.10275282897219845,
"diff": 0.003152463860905008,
"rel": 0.030680068786796726,
"deficit": 2.0095036745715333e-13,
"A": -0.0021210550723666016,
"B": 0.005273518933445395,
"sumPM": 0.10590529283327721,
"b_mass_used": 0.9999999999990257,
"NLfrac": 0.036069277353961,
"ES_plus_NL_times_kl2": 0.9999999999288691,
"split_residual": -1.7378546518509452e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "gen. gamma c=5 a=0.227",
"family": "gengamma",
"par": 5.0,
"R3": 0.21124645000125608,
"R3_nodes": 0.21124645000344827,
"R4": -0.38356390184190525,
"T_up99": 0.00910842421618712,
"T_up999": 3.09839722617032e-11,
"T_lo05": 2.3702277939148564,
"I": 0.10506436470631009,
"I_G": 0.10275282897219845,
"diff": 0.002311535734111636,
"rel": 0.02249607876720418,
"deficit": 5.119238366546597e-13,
"A": -0.002244950509350187,
"B": 0.004556486243763258,
"sumPM": 0.10506436470661161,
"b_mass_used": 0.9999999999984447,
"NLfrac": 0.07389680369212481,
"ES_plus_NL_times_kl2": 0.9999999999194391,
"split_residual": -3.0143509216484787e-13
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta prime beta=11 alpha=5",
"family": "betaprime",
"par": 11.0,
"R3": 1.4999999999999987,
"R3_nodes": 1.4999999999779556,
"R4": 3.0000000000000013,
"T_up99": 1.3263803000573777,
"T_up999": 2.704733480465932,
"T_lo05": 0.5288201018256111,
"I": 0.09515590876075386,
"I_G": 0.10275282897219845,
"diff": -0.007596920211444591,
"rel": -0.07393392753692522,
"deficit": 1.566524687746096e-13,
"A": -0.002072511985453606,
"B": -0.005524408230576802,
"sumPM": 0.09515590875616792,
"b_mass_used": 0.999999999965608,
"NLfrac": 0.010804858195615993,
"ES_plus_NL_times_kl2": 0.9999999776960415,
"split_residual": 4.5858169692158945e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta prime beta=15 alpha=4.2",
"family": "betaprime",
"par": 15.0,
"R3": 1.3333333333333344,
"R3_nodes": 1.3333333333333668,
"R4": 2.212121212121205,
"T_up99": 1.2499017035573714,
"T_up999": 2.2091093885126356,
"T_lo05": 0.6625277986213818,
"I": 0.09702042754718576,
"I_G": 0.10275282897219845,
"diff": -0.00573240142501269,
"rel": -0.05578825889614864,
"deficit": 1.582067810090848e-13,
"A": -0.002037986049253985,
"B": -0.003694415378356769,
"sumPM": 0.09702042754458783,
"b_mass_used": 0.9999999999800869,
"NLfrac": 0.005486068594863336,
"ES_plus_NL_times_kl2": 0.9999999943843598,
"split_residual": 2.5980641249478964e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta prime beta=23 alpha=3.67",
"family": "betaprime",
"par": 23.0,
"R3": 1.2000000000000017,
"R3_nodes": 1.2000000000004971,
"R4": 1.6736842105263128,
"T_up99": 1.1689359455136774,
"T_up999": 1.7551431574677034,
"T_lo05": 0.785663153794085,
"I": 0.09853144803704161,
"I_G": 0.10275282897219845,
"diff": -0.004221380935156838,
"rel": -0.041082868251724775,
"deficit": 1.5232259897857148e-13,
"A": -0.0020141384821929877,
"B": -0.002207242454393313,
"sumPM": 0.09853144803561208,
"b_mass_used": 0.9999999999884217,
"NLfrac": 0.0022127409814172126,
"ES_plus_NL_times_kl2": 0.9999999987260545,
"split_residual": 1.4294628848665614e-12
},
{
"config": "cuts k=3",
"k": 3.0,
"lam": [
7.308071023606606,
10.902360845132863,
16.26441117136635
],
"law": "beta prime beta=53 alpha=3.25",
"family": "betaprime",
"par": 53.0,
"R3": 1.079999999999999,
"R3_nodes": 1.0800000000005319,
"R4": 1.2514285714285753,
"T_up99": 1.0757551805091567,
"T_up999": 1.3087685551551607,
"T_lo05": 0.9097967900943282,
"I": 0.09988277001600565,
"I_G": 0.10275282897219845,
"diff": -0.0028700589561928003,
"rel": -0.0279316782311594,
"deficit": 1.5576429035490946e-13,
"A": -0.0019970149355093858,
"B": -0.000873044021357669,
"sumPM": 0.09988277001533144,
"b_mass_used": 0.9999999999936118,
"NLfrac": 0.00039428408687248843,
"ES_plus_NL_times_kl2": 0.9999999998172048,
"split_residual": 6.742544890470104e-13
}
]

==> anc/calc_SHORT/item5/map_sign.log <==

=== T1 k=3 means 2: lambda = [2. 2. 2.], I_G = 0.0425789, Gamma closed form I = 0.0403093001
law                                                       R3       R4  Tup99  Tlo05          I      I-I_G     rel          A          B  NLfrac  deficit
gamma                                                  1.000    1.000  1.000  1.000  0.0403093 -0.0022696  -0.053 -0.0022696 -0.0000000  0.0000  1.6e-13
uniform[0,2]                                           0.000   -0.600  0.000  2.726  0.0545526 +0.0119737  +0.281 +0.0011238 +0.0108500  0.0745  5.1e-13
lognormal                                              1.667    3.617  1.429  0.311  0.0351989 -0.0073800  -0.173 -0.0027432 -0.0046368  0.0159  1.6e-13
inverse Gaussian                                       1.500    2.500  1.427  0.256  0.0358433 -0.0067356  -0.158 -0.0027870 -0.0039486  0.0106  1.6e-13
beta[0,1.36] a=0.0588 b=0.0212                        -0.923   -0.399  0.000  4.885  0.0890554 +0.0464765  +1.092 +0.0011452 +0.0453313  0.5234  9.1e-13
beta[0,1.467] a=0.273 b=0.127                         -0.667   -0.569  0.000  4.366  0.0750493 +0.0324704  +0.763 +0.0036675 +0.0288028  0.3116  9.1e-13
beta[0,1.667] a=0.6 b=0.4                             -0.333   -0.667  0.000  3.541  0.0633473 +0.0207684  +0.488 +0.0031761 +0.0175924  0.1589  9.1e-13
beta[0,2] a=1 b=1                                      0.000   -0.600  0.000  2.726  0.0545526 +0.0119737  +0.281 +0.0011238 +0.0108500  0.0745  5.1e-13
beta[0,2.667] a=1.5 b=2.5                              0.333   -0.333  0.000  2.019  0.0482062 +0.0056273  +0.132 -0.0005994 +0.0062267  0.0283  2.0e-13
beta[0,4] a=2 b=6                                      0.600    0.055  0.376  1.550  0.0444676 +0.0018886  +0.044 -0.0015103 +0.0033990  0.0091  2.0e-13
beta[0,6.667] a=2.4 b=13.6                             0.778    0.415  0.712  1.284  0.0424498 -0.0001291  -0.003 -0.0019208 +0.0017917  0.0026  1.9e-13
beta[0,13.33] a=2.7 b=33.3                             0.895    0.703  0.880  1.128  0.0412780 -0.0013009  -0.031 -0.0021238 +0.0008229  0.0006  2.1e-13
beta[0,40] a=2.9 b=113                                 0.966    0.900  0.964  1.040  0.0406132 -0.0019657  -0.046 -0.0022261 +0.0002604  0.0001  2.3e-13
symbeta[0.4,1.6] a=0.04                                0.000   -0.974  0.000  0.000  0.0596451 +0.0170662  +0.401 +0.0083521 +0.0087142  0.0886  9.1e-13
symbeta[0.3,1.7] a=0.235                               0.000   -0.865  0.000  0.000  0.0553094 +0.0127305  +0.299 +0.0038330 +0.0088976  0.0801  9.1e-13
symbeta[0.2,1.8] a=0.46                               -0.000   -0.765  0.000  3.000  0.0535644 +0.0109855  +0.258 +0.0016088 +0.0093767  0.0754  9.1e-13
symbeta[0.1,1.9] a=0.715                              -0.000   -0.677  0.000  2.886  0.0534056 +0.0108267  +0.254 +0.0007775 +0.0100492  0.0737  5.1e-13
symbeta[0,2] a=1                                       0.000   -0.600  0.000  2.726  0.0545526 +0.0119737  +0.281 +0.0011238 +0.0108500  0.0745  5.1e-13
twopoint p=0.02 (0.918,5.04)                           5.938   22.510  2.000  0.000  0.0109354 -0.0316436  -0.743 +0.0010324 -0.0326759  0.6750  3.3e-16
twopoint p=0.05 (0.868,3.52)                           3.576    7.526  5.000  0.000  0.0286139 -0.0139650  -0.328 +0.0059671 -0.0199320  0.3619  4.4e-16
twopoint p=0.1 (0.808,2.73)                            2.309    2.556  0.000  0.000  0.0393537 -0.0032252  -0.076 +0.0077597 -0.0109849  0.1768  0.0e+00
twopoint p=0.2 (0.711,2.15)                            1.299    0.125  0.000  0.000  0.0458669 +0.0032880  +0.077 +0.0071143 -0.0038263  0.0689  8.9e-16
twopoint p=0.3 (0.622,1.88)                            0.756   -0.619  0.000  0.000  0.0498386 +0.0072597  +0.170 +0.0068931 +0.0003666  0.0460  4.4e-16
twopoint p=0.4 (0.529,1.71)                            0.354   -0.917  0.000  0.000  0.0545489 +0.0119700  +0.281 +0.0077432 +0.0042267  0.0555  8.9e-16
twopoint p=0.5 (0.423,1.58)                            0.000   -1.000  0.000  0.000  0.0611542 +0.0185753  +0.436 +0.0098478 +0.0087275  0.0911  4.4e-16
twopoint p=0.6 (0.293,1.47)                           -0.354   -0.917  0.000  0.000  0.0710678 +0.0284889  +0.669 +0.0132447 +0.0152443  0.1654  1.1e-15
twopoint p=0.7 (0.118,1.38)                           -0.756   -0.619  0.000  6.000  0.0858529 +0.0432740  +1.016 +0.0133161 +0.0299579  0.3430  5.6e-16
twopoint p=0.75 (0,1.33)                              -1.000   -0.333  0.000  5.000  0.1029435 +0.0603646  +1.418 +0.0060253 +0.0543393  0.6167  1.4e-15
shifted gamma s=0.1 shape=2.43                         1.111    1.235  1.108  0.734  0.0389729 -0.0036060  -0.085 -0.0025317 -0.0010743  0.0007  2.0e-13
shifted gamma s=0.25 shape=1.69                        1.333    1.778  1.312  0.083  0.0368568 -0.0057221  -0.134 -0.0027416 -0.0029805  0.0060  2.0e-13
shifted gamma s=0.5 shape=0.75                         2.000    4.000  1.789  0.000  0.0324848 -0.0100942  -0.237 -0.0024763 -0.0076178  0.0410  5.1e-13
shifted gamma s=0.75 shape=0.188                       4.000   16.000  2.225  0.000  0.0242588 -0.0183201  -0.430 -0.0008280 -0.0174921  0.2014  9.1e-13
zero-infl gamma pi=0.0625 shape=4                      0.600    0.520  0.666  1.632  0.0557277 +0.0131488  +0.309 +0.0068107 +0.0063381  0.0199  1.5e-13
zero-infl gamma pi=0.125 shape=6                       0.143    0.102  0.298  2.562  0.0776206 +0.0350417  +0.823 +0.0194332 +0.0156085  0.0953  1.4e-13
zero-infl gamma pi=0.188 shape=12                     -0.385   -0.207  0.028  3.750  0.0961200 +0.0535411  +1.257 +0.0244445 +0.0290966  0.2656  1.3e-13
zero-infl gamma pi=0.237 shape=60                     -0.869   -0.328  0.000  4.750  0.1025427 +0.0599638  +1.408 +0.0126949 +0.0472689  0.5246  1.3e-13
gamma mix alpha=4.5 pi=0.1 means (1.9,0.899)           1.692    3.455  1.605  0.469  0.0350578 -0.0075211  -0.177 -0.0026345 -0.0048866  0.0184  1.6e-13
gamma mix alpha=4.5 pi=0.3 means (1.46,0.803)          1.301    1.718  1.359  0.558  0.0372788 -0.0053001  -0.124 -0.0026894 -0.0026107  0.0047  1.6e-13
gamma mix alpha=4.5 pi=0.5 means (1.3,0.698)           1.111    1.128  1.111  0.663  0.0387175 -0.0038614  -0.091 -0.0025977 -0.0012637  0.0012  1.6e-13
gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)           0.921    0.704  0.867  0.900  0.0406077 -0.0019712  -0.046 -0.0023380 +0.0003668  0.0005  1.6e-13
gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955)          0.530    0.358  0.575  2.224  0.0508902 +0.0083112  +0.195 +0.0019295 +0.0063817  0.0209  1.6e-13
gamma mix alpha=9 pi=0.1 means (2.34,0.851)            2.235    4.402  2.531  0.053  0.0303135 -0.0122654  -0.288 -0.0023465 -0.0099189  0.0688  1.6e-13
gamma mix alpha=9 pi=0.3 means (1.68,0.707)            1.255    1.025  1.134  0.131  0.0368596 -0.0057193  -0.134 -0.0025144 -0.0032049  0.0111  1.6e-13
gamma mix alpha=9 pi=0.5 means (1.45,0.553)            0.778    0.141  0.494  0.375  0.0414416 -0.0011373  -0.027 -0.0019728 +0.0008354  0.0060  1.6e-13
gamma mix alpha=9 pi=0.7 means (1.29,0.317)            0.301   -0.247  0.199  2.231  0.0496557 +0.0070768  +0.166 +0.0002954 +0.0067814  0.0341  1.6e-13
gamma mix alpha=24 pi=0.1 means (2.59,0.824)           2.350    3.572  3.216  0.000  0.0316069 -0.0109720  -0.258 +0.0005793 -0.0115513  0.1220  1.6e-13
gamma mix alpha=24 pi=0.3 means (1.81,0.654)           1.000    0.053  0.260  0.002  0.0409777 -0.0016012  -0.038 +0.0001572 -0.0017583  0.0228  1.6e-13
gamma mix alpha=24 pi=0.5 means (1.53,0.471)           0.344   -0.617  0.019  0.086  0.0489409 +0.0063620  +0.149 +0.0017991 +0.0045629  0.0366  1.6e-13
gamma mix alpha=24 pi=0.7 means (1.35,0.192)          -0.313   -0.604  0.001  5.827  0.0672254 +0.0246465  +0.579 +0.0078044 +0.0168421  0.1580  1.6e-13
gen. gamma c=0.4 a=19.8                                1.354    2.157  1.291  0.560  0.0372609 -0.0053180  -0.125 -0.0026449 -0.0026731  0.0052  1.6e-13
gen. gamma c=0.6 a=8.53                                1.223    1.676  1.203  0.703  0.0382842 -0.0042947  -0.101 -0.0025498 -0.0017448  0.0022  1.6e-13
gen. gamma c=0.8 a=4.71                                1.106    1.299  1.105  0.852  0.0393018 -0.0032771  -0.077 -0.0024240 -0.0008531  0.0005  1.6e-13
gen. gamma c=1.25 a=1.94                               0.883    0.708  0.866  1.179  0.0415414 -0.0010375  -0.024 -0.0020440 +0.0010065  0.0007  2.0e-13
gen. gamma c=1.5 a=1.37                                0.782    0.485  0.733  1.345  0.0427217 +0.0001428  +0.003 -0.0017956 +0.0019384  0.0026  2.0e-13
gen. gamma c=2 a=0.829                                 0.618    0.176  0.495  1.629  0.0448425 +0.0022636  +0.053 -0.0012911 +0.0035546  0.0085  2.0e-13
gen. gamma c=3 a=0.443                                 0.407   -0.146  0.181  2.013  0.0479509 +0.0053720  +0.126 -0.0004858 +0.0058577  0.0226  2.0e-13
gen. gamma c=5 a=0.227                                 0.211   -0.384  0.009  2.370  0.0510744 +0.0084955  +0.200 +0.0003129 +0.0081825  0.0431  5.1e-13
beta prime beta=11 alpha=5                             1.500    3.000  1.326  0.529  0.0365343 -0.0060446  -0.142 -0.0026355 -0.0034091  0.0094  1.6e-13
beta prime beta=15 alpha=4.2                           1.333    2.212  1.250  0.663  0.0376624 -0.0049165  -0.115 -0.0025600 -0.0023565  0.0046  1.6e-13
beta prime beta=23 alpha=3.67                          1.200    1.674  1.169  0.786  0.0386530 -0.0039259  -0.092 -0.0024701 -0.0014558  0.0018  1.5e-13
beta prime beta=53 alpha=3.25                          1.080    1.251  1.076  0.910  0.0396200 -0.0029589  -0.069 -0.0023606 -0.0005983  0.0003  1.6e-13

=== cuts k=1: lambda = [2.436  3.6341 5.4215], I_G = 0.1027528, Gamma closed form I = 0.0943953307
law                                                       R3       R4  Tup99  Tlo05          I      I-I_G     rel          A          B  NLfrac  deficit
gamma                                                  1.000    1.000  1.000  1.000  0.0943953 -0.0083575  -0.081 -0.0083575 -0.0000000  0.0000  5.1e-13
lognormal                                              2.000    6.333  1.221  0.016  0.0772427 -0.0255102  -0.248 -0.0058809 -0.0196292  0.0478  1.6e-13
inverse Gaussian                                       1.500    2.500  1.322  0.001  0.0777960 -0.0249568  -0.243 -0.0063814 -0.0185754  0.0322  1.6e-13
beta[0,2.04] a=0.0196 b=0.0204                         0.020   -0.329  0.000  9.496  0.0266227 -0.0761301  -0.741 -0.1319762 +0.0558461  0.8427  2.2e-11
beta[0,2.2] a=0.0909 b=0.109                           0.091   -0.307  0.000  7.877  0.0622512 -0.0405016  -0.394 -0.0555803 +0.0150787  0.5852  9.1e-13
beta[0,2.5] a=0.2 b=0.3                                0.200   -0.257  0.000  5.946  0.0848951 -0.0178578  -0.174 -0.0318020 +0.0139443  0.3628  9.1e-13
beta[0,3] a=0.333 b=0.667                              0.333   -0.167  0.000  4.267  0.0958010 -0.0069518  -0.068 -0.0209493 +0.0139975  0.1996  9.1e-13
beta[0,4] a=0.5 b=1.5                                  0.500   -0.000  0.000  2.877  0.0996437 -0.0031091  -0.030 -0.0147653 +0.0116562  0.0846  9.1e-13
beta[0,6] a=0.667 b=3.33                               0.667    0.238  0.395  1.985  0.0991421 -0.0036107  -0.035 -0.0115117 +0.0079010  0.0279  5.1e-13
beta[0,10] a=0.8 b=7.2                                 0.800    0.491  0.766  1.496  0.0974875 -0.0052653  -0.051 -0.0098921 +0.0046267  0.0078  5.1e-13
beta[0,20] a=0.9 b=17.1                                0.900    0.724  0.912  1.219  0.0959708 -0.0067821  -0.066 -0.0090226 +0.0022406  0.0016  5.2e-13
beta[0,60] a=0.967 b=57                                0.967    0.903  0.975  1.068  0.0949206 -0.0078322  -0.076 -0.0085603 +0.0007281  0.0002  5.0e-13
twopoint p=0.02 (0.857,8)                              3.429    7.503  2.000  0.000  0.0000632 -0.1026896  -0.999 -0.0000779 -0.1026117  0.9963  6.7e-16
twopoint p=0.05 (0.771,5.36)                           2.065    2.509  5.000  0.000  0.0024484 -0.1003044  -0.976 -0.0009849 -0.0993195  0.9353  1.1e-15
twopoint p=0.1 (0.667,4)                               1.333    0.852  0.000  0.000  0.0130043 -0.0897485  -0.873 -0.0012731 -0.0884754  0.7911  2.2e-16
twopoint p=0.2 (0.5,3)                                 0.750    0.042  0.000  0.000  0.0344846 -0.0682682  -0.664 +0.0006567 -0.0689249  0.6326  1.1e-15
twopoint p=0.3 (0.345,2.53)                            0.436   -0.206  0.000  0.000  0.0443974 -0.0583554  -0.568 -0.0005498 -0.0578057  0.6272  1.1e-15
twopoint p=0.4 (0.184,2.22)                            0.204   -0.306  0.000  0.000  0.0394268 -0.0633260  -0.616 -0.0085711 -0.0547550  0.7314  4.4e-16
twopoint p=0.5 (0,2)                                   0.000   -0.333  0.000 10.000  0.0028478 -0.0999050  -0.972 -0.3536677 +0.2537627  0.9935  2.1e-15
shifted gamma s=0.1 shape=0.81                         1.111    1.235  1.109  0.000  0.0863053 -0.0164475  -0.160 -0.0076258 -0.0088217  0.0056  5.1e-13
shifted gamma s=0.25 shape=0.562                       1.333    1.778  1.296  0.000  0.0756220 -0.0271309  -0.264 -0.0061585 -0.0209724  0.0349  9.1e-13
shifted gamma s=0.5 shape=0.25                         2.000    4.000  1.616  0.000  0.0551290 -0.0476238  -0.463 -0.0030519 -0.0445719  0.1651  9.1e-13
shifted gamma s=0.75 shape=0.0625                      4.000   16.000  1.547  0.000  0.0276566 -0.0750963  -0.731 +0.0004408 -0.0755370  0.4761  9.1e-13
zero-infl gamma pi=0.125 shape=1.33                    0.857    0.728  0.841  2.833  0.1087330 +0.0059801  +0.058 -0.0094852 +0.0154653  0.0117  1.7e-13
zero-infl gamma pi=0.25 shape=2                        0.667    0.407  0.593  5.042  0.1138989 +0.0111461  +0.108 -0.0293140 +0.0404601  0.0615  1.5e-13
zero-infl gamma pi=0.375 shape=4                       0.400    0.040  0.208  7.500  0.0854038 -0.0173490  -0.169 -0.1070933 +0.0897442  0.2120  9.9e-14
zero-infl gamma pi=0.475 shape=20                      0.095   -0.264  0.000  9.500  0.0196341 -0.0831187  -0.809 -0.2751618 +0.1920431  0.6594  8.6e-14
gamma mix alpha=1.5 pi=0.1 means (2.34,0.851)          1.575    2.997  1.257  0.358  0.0858917 -0.0168611  -0.164 -0.0061347 -0.0107264  0.0260  2.0e-13
gamma mix alpha=1.5 pi=0.3 means (1.68,0.707)          1.263    1.671  1.272  0.397  0.0872945 -0.0154583  -0.150 -0.0066780 -0.0087803  0.0106  2.0e-13
gamma mix alpha=1.5 pi=0.5 means (1.45,0.553)          1.111    1.207  1.143  0.449  0.0887011 -0.0140517  -0.137 -0.0072433 -0.0068084  0.0045  2.0e-13
gamma mix alpha=1.5 pi=0.7 means (1.29,0.317)          0.959    0.862  0.948  0.615  0.0916835 -0.0110693  -0.108 -0.0084582 -0.0026111  0.0015  2.0e-13
gamma mix alpha=3 pi=0.1 means (3.12,0.764)            1.825    3.158  1.821  0.021  0.0677545 -0.0349983  -0.341 -0.0044761 -0.0305223  0.1069  1.6e-13
gamma mix alpha=3 pi=0.3 means (2.08,0.537)            1.121    1.043  1.163  0.045  0.0774961 -0.0252567  -0.246 -0.0066225 -0.0186342  0.0343  1.6e-13
gamma mix alpha=3 pi=0.5 means (1.71,0.293)            0.778    0.444  0.640  0.165  0.0873068 -0.0154460  -0.150 -0.0092007 -0.0062453  0.0256  1.6e-13
gamma mix alpha=8 pi=0.1 means (3.65,0.706)            1.630    1.926  2.109  0.000  0.0436353 -0.0591175  -0.575 -0.0031040 -0.0560135  0.2724  1.6e-13
gamma mix alpha=8 pi=0.3 means (2.35,0.423)            0.765    0.255  0.360  0.000  0.0686715 -0.0340814  -0.332 -0.0053873 -0.0286941  0.1372  1.6e-13
gamma mix alpha=8 pi=0.5 means (1.88,0.118)            0.344   -0.104  0.052  0.258  0.0757970 -0.0269559  -0.262 -0.0140482 -0.0129077  0.2472  1.6e-13
gen. gamma c=0.4 a=7.12                                1.437    2.561  1.201  0.196  0.0847954 -0.0179574  -0.175 -0.0066247 -0.0113327  0.0166  1.6e-13
gen. gamma c=0.6 a=2.94                                1.255    1.805  1.154  0.410  0.0884034 -0.0143494  -0.140 -0.0070939 -0.0072555  0.0070  2.0e-13
gen. gamma c=0.8 a=1.58                                1.113    1.323  1.085  0.690  0.0916619 -0.0110910  -0.108 -0.0076677 -0.0034232  0.0016  2.0e-13
gen. gamma c=1.25 a=0.65                               0.891    0.730  0.883  1.375  0.0969673 -0.0057855  -0.056 -0.0093404 +0.0035548  0.0020  5.1e-13
gen. gamma c=1.5 a=0.469                               0.809    0.550  0.764  1.704  0.0986901 -0.0040627  -0.040 -0.0103619 +0.0062992  0.0069  5.1e-13
gen. gamma c=2 a=0.295                                 0.698    0.333  0.546  2.201  0.1004054 -0.0023474  -0.023 -0.0121987 +0.0098513  0.0204  9.1e-13
gen. gamma c=3 a=0.167                                 0.581    0.140  0.242  2.755  0.1009304 -0.0018225  -0.018 -0.0145625 +0.0127400  0.0475  9.1e-13
gen. gamma c=5 a=0.0898                                0.493    0.012  0.027  3.173  0.1001191 -0.0026337  -0.026 -0.0163539 +0.0137201  0.0826  9.1e-13
beta prime beta=9 alpha=1.33                           1.333    2.333  1.116  0.536  0.0895246 -0.0132282  -0.129 -0.0070175 -0.0062107  0.0085  2.0e-13
beta prime beta=13 alpha=1.2                           1.200    1.711  1.089  0.683  0.0913655 -0.0113873  -0.111 -0.0074352 -0.0039521  0.0037  5.1e-13
beta prime beta=21 alpha=1.11                          1.111    1.366  1.059  0.807  0.0926781 -0.0100748  -0.098 -0.0077914 -0.0022833  0.0013  5.1e-13
beta prime beta=51 alpha=1.04                          1.042    1.129  1.026  0.922  0.0937436 -0.0090092  -0.088 -0.0081269 -0.0008823  0.0002  5.2e-13

=== cuts k=1.84: lambda = [4.4823 6.6868 9.9755], I_G = 0.1027528, Gamma closed form I = 0.0990196645
law                                                       R3       R4  Tup99  Tlo05          I      I-I_G     rel          A          B  NLfrac  deficit
gamma                                                  1.000    1.000  1.000  1.000  0.0990197 -0.0037332  -0.036 -0.0037332 -0.0000000  0.0000  2.0e-13
lognormal                                              1.772    4.347  1.367  0.139  0.0866072 -0.0161456  -0.157 -0.0035166 -0.0126290  0.0294  1.6e-13
inverse Gaussian                                       1.500    2.500  1.400  0.075  0.0867615 -0.0159913  -0.156 -0.0037520 -0.0122393  0.0226  1.6e-13
beta[0,1.574] a=0.0361 b=0.0207                       -0.381   -0.504  0.000  6.750  0.0281053 -0.0746475  -0.726 -0.0455697 -0.0290779  0.8493  2.2e-11
beta[0,1.698] a=0.167 b=0.117                         -0.243   -0.519  0.000  5.754  0.0675860 -0.0351668  -0.342 -0.0200936 -0.0150732  0.5791  9.1e-13
beta[0,1.929] a=0.368 b=0.342                         -0.048   -0.494  0.000  4.483  0.0909935 -0.0117593  -0.114 -0.0102849 -0.0014744  0.3424  9.1e-13
beta[0,2.315] a=0.613 b=0.807                          0.170   -0.394  0.000  3.333  0.1013662 -0.0013866  -0.013 -0.0067682 +0.0053816  0.1757  5.1e-13
beta[0,3.087] a=0.92 b=1.92                            0.413   -0.174  0.000  2.363  0.1044761 +0.0017233  +0.017 -0.0052047 +0.0069280  0.0682  5.1e-13
beta[0,4.63] a=1.23 b=4.45                             0.630    0.139  0.349  1.728  0.1035877 +0.0008349  +0.008 -0.0044343 +0.0052692  0.0209  5.1e-13
beta[0,7.717] a=1.47 b=9.89                            0.787    0.449  0.716  1.373  0.1018835 -0.0008693  -0.008 -0.0040613 +0.0031920  0.0056  2.0e-13
beta[0,15.43] a=1.66 b=23.9                            0.897    0.712  0.886  1.167  0.1004477 -0.0023052  -0.022 -0.0038708 +0.0015656  0.0011  1.9e-13
beta[0,46.3] a=1.78 b=80.6                             0.966    0.901  0.967  1.052  0.0994902 -0.0032626  -0.032 -0.0037742 +0.0005116  0.0001  2.0e-13
symbeta[0.2,1.8] a=0.0888                              0.000   -0.579  0.000  0.000  0.0571203 -0.0456325  -0.444 -0.0008817 -0.0447509  0.5469  9.1e-13
symbeta[0.1,1.9] a=0.245                               0.000   -0.527  0.000  4.684  0.0784955 -0.0242573  -0.236 -0.0030691 -0.0211882  0.3787  9.1e-13
symbeta[0,2] a=0.42                                    0.000   -0.479  0.000  4.205  0.0942368 -0.0085160  -0.083 -0.0091583 +0.0006423  0.2985  9.1e-13
twopoint p=0.02 (0.895,6.16)                           4.651   13.806  2.000  0.000  0.0000170 -0.1027359  -1.000 -0.0000211 -0.1027148  0.9990  2.2e-15
twopoint p=0.05 (0.831,4.21)                           2.801    4.616  5.000  0.000  0.0013688 -0.1013840  -0.987 -0.0005169 -0.1008672  0.9644  3.9e-15
twopoint p=0.1 (0.754,3.21)                            1.809    1.567  0.000  0.000  0.0099295 -0.0928234  -0.903 -0.0004467 -0.0923767  0.8451  2.2e-15
twopoint p=0.2 (0.631,2.47)                            1.017    0.077  0.000  0.000  0.0318320 -0.0709208  -0.690 +0.0034194 -0.0743402  0.6667  1.2e-15
twopoint p=0.3 (0.517,2.13)                            0.592   -0.380  0.000  0.000  0.0453282 -0.0574246  -0.559 +0.0059674 -0.0633920  0.6110  8.9e-16
twopoint p=0.4 (0.398,1.9)                             0.277   -0.562  0.000  0.000  0.0477307 -0.0550221  -0.535 +0.0050071 -0.0600292  0.6457  2.4e-15
twopoint p=0.5 (0.263,1.74)                           -0.000   -0.613  0.000  0.000  0.0379348 -0.0648181  -0.631 -0.0001940 -0.0646241  0.7519  3.1e-15
twopoint p=0.6 (0.0971,1.6)                           -0.277   -0.562  0.000  8.000  0.0152744 -0.0874784  -0.851 -0.0090159 -0.0784626  0.9124  6.7e-15
twopoint p=0.648 (0,1.54)                             -0.420   -0.496  0.000  7.042  0.0002282 -0.1025246  -0.998 -0.3020988 +0.1995742  0.9996  2.7e-15
shifted gamma s=0.1 shape=1.49                         1.111    1.235  1.112  0.450  0.0942849 -0.0084680  -0.082 -0.0039431 -0.0045249  0.0028  2.0e-13
shifted gamma s=0.25 shape=1.04                        1.333    1.778  1.317  0.000  0.0864414 -0.0163115  -0.159 -0.0038079 -0.0125036  0.0206  5.1e-13
shifted gamma s=0.5 shape=0.46                         2.000    4.000  1.746  0.000  0.0682204 -0.0345324  -0.336 -0.0023109 -0.0322216  0.1172  9.1e-13
shifted gamma s=0.75 shape=0.115                       4.000   16.000  1.944  0.000  0.0381979 -0.0645550  -0.628 +0.0009292 -0.0654842  0.4059  9.1e-13
zero-infl gamma pi=0.088 shape=2.45                    0.748    0.596  0.744  2.119  0.1123075 +0.0095546  +0.093 -0.0081816 +0.0177362  0.0299  1.8e-13
zero-infl gamma pi=0.176 shape=3.68                    0.442    0.186  0.412  3.573  0.0960015 -0.0067514  -0.066 -0.0500258 +0.0432744  0.1096  1.3e-13
zero-infl gamma pi=0.264 shape=7.36                    0.062   -0.200  0.072  5.282  0.0571140 -0.0456388  -0.444 -0.1335896 +0.0879508  0.2893  1.2e-13
zero-infl gamma pi=0.335 shape=36.8                   -0.313   -0.449  0.000  6.690  0.0110746 -0.0916783  -0.892 -0.2525639 +0.1608856  0.7254  9.9e-14
gamma mix alpha=2.76 pi=0.1 means (2.09,0.878)         1.625    3.185  1.454  0.420  0.0906046 -0.0121482  -0.118 -0.0031540 -0.0089942  0.0240  1.6e-13
gamma mix alpha=2.76 pi=0.3 means (1.56,0.761)         1.279    1.691  1.335  0.487  0.0928097 -0.0099431  -0.097 -0.0034699 -0.0064732  0.0088  1.6e-13
gamma mix alpha=2.76 pi=0.5 means (1.36,0.635)         1.111    1.173  1.135  0.570  0.0946007 -0.0081521  -0.079 -0.0036985 -0.0044537  0.0035  1.6e-13
gamma mix alpha=2.76 pi=0.7 means (1.24,0.443)         0.943    0.793  0.907  0.786  0.0973965 -0.0053564  -0.052 -0.0040128 -0.0013436  0.0016  1.6e-13
gamma mix alpha=5.52 pi=0.1 means (2.66,0.815)         2.012    3.686  2.201  0.037  0.0721846 -0.0305682  -0.297 -0.0027311 -0.0278371  0.1151  1.6e-13
gamma mix alpha=5.52 pi=0.3 means (1.85,0.637)         1.182    1.039  1.153  0.088  0.0835577 -0.0191951  -0.187 -0.0038050 -0.0153900  0.0391  1.6e-13
gamma mix alpha=5.52 pi=0.5 means (1.55,0.446)         0.778    0.315  0.555  0.279  0.0917470 -0.0110059  -0.107 -0.0042900 -0.0067158  0.0297  1.6e-13
gamma mix alpha=5.52 pi=0.7 means (1.36,0.154)         0.374   -0.038  0.240  3.531  0.0955704 -0.0071825  -0.070 -0.0057591 -0.0014234  0.1006  1.6e-13
gamma mix alpha=14.7 pi=0.1 means (3,0.778)            1.971    2.632  2.658  0.000  0.0442680 -0.0584848  -0.569 -0.0014645 -0.0570203  0.3275  1.7e-13
gamma mix alpha=14.7 pi=0.3 means (2.02,0.563)         0.876    0.176  0.296  0.001  0.0701788 -0.0325740  -0.317 -0.0015976 -0.0309764  0.1671  1.6e-13
gamma mix alpha=14.7 pi=0.5 means (1.67,0.333)         0.344   -0.320  0.029  0.076  0.0783158 -0.0244370  -0.238 -0.0008930 -0.0235440  0.2187  1.6e-13
gen. gamma c=0.4 a=12.5                                1.383    2.294  1.270  0.403  0.0920537 -0.0106992  -0.104 -0.0035743 -0.0071248  0.0104  1.5e-13
gen. gamma c=0.6 a=5.29                                1.235    1.722  1.194  0.586  0.0946063 -0.0081465  -0.079 -0.0036051 -0.0045414  0.0045  1.6e-13
gen. gamma c=0.8 a=2.9                                 1.108    1.308  1.102  0.790  0.0969522 -0.0058006  -0.056 -0.0036533 -0.0021474  0.0011  2.0e-13
gen. gamma c=1.25 a=1.19                               0.887    0.717  0.866  1.255  0.1011382 -0.0016146  -0.016 -0.0038903 +0.0022757  0.0014  2.0e-13
gen. gamma c=1.5 a=0.851                               0.794    0.512  0.733  1.487  0.1027271 -0.0000257  -0.000 -0.0041048 +0.0040791  0.0052  2.0e-13
gen. gamma c=2 a=0.524                                 0.655    0.247  0.495  1.864  0.1045973 +0.0018445  +0.018 -0.0046081 +0.0064525  0.0166  5.1e-13
gen. gamma c=3 a=0.288                                 0.494   -0.012  0.184  2.331  0.1055414 +0.0027886  +0.027 -0.0054382 +0.0082268  0.0420  5.1e-13
gen. gamma c=5 a=0.152                                 0.360   -0.193  0.010  2.720  0.1048636 +0.0021108  +0.021 -0.0061441 +0.0082548  0.0791  5.1e-13
beta prime beta=9.84 alpha=2.71                        1.415    2.661  1.230  0.526  0.0933897 -0.0093631  -0.091 -0.0034431 -0.0059201  0.0098  1.6e-13
beta prime beta=13.84 alpha=2.36                       1.262    1.941  1.173  0.669  0.0953921 -0.0073608  -0.072 -0.0035138 -0.0038470  0.0046  1.9e-13
beta prime beta=21.84 alpha=2.13                       1.151    1.502  1.115  0.795  0.0969117 -0.0058412  -0.057 -0.0035883 -0.0022529  0.0018  2.0e-13
beta prime beta=51.84 alpha=1.95                       1.058    1.182  1.050  0.916  0.0982040 -0.0045488  -0.044 -0.0036703 -0.0008786  0.0003  2.0e-13

=== cuts k=3: lambda = [ 7.3081 10.9024 16.2644], I_G = 0.1027528, Gamma closed form I = 0.1007644425
law                                                       R3       R4  Tup99  Tlo05          I      I-I_G     rel          A          B  NLfrac  deficit
gamma                                                  1.000    1.000  1.000  1.000  0.1007644 -0.0019884  -0.019 -0.0019884 -0.0000000  0.0000  1.6e-13
uniform[0,2]                                           0.000   -0.600  0.000  2.726  0.1019417 -0.0008111  -0.008 -0.0017171 +0.0009060  0.1503  5.1e-13
lognormal                                              1.667    3.617  1.429  0.311  0.0920398 -0.0107130  -0.104 -0.0022260 -0.0084870  0.0193  1.6e-13
inverse Gaussian                                       1.500    2.500  1.427  0.256  0.0920598 -0.0106930  -0.104 -0.0023533 -0.0083397  0.0161  1.6e-13
beta[0,1.36] a=0.0588 b=0.0212                        -0.923   -0.399  0.000  4.885  0.0286966 -0.0740562  -0.721 -0.0211867 -0.0528696  0.8518  9.1e-13
beta[0,1.467] a=0.273 b=0.127                         -0.667   -0.569  0.000  4.366  0.0686502 -0.0341026  -0.332 -0.0055767 -0.0285259  0.5668  9.1e-13
beta[0,1.667] a=0.6 b=0.4                             -0.333   -0.667  0.000  3.541  0.0917877 -0.0109651  -0.107 -0.0018112 -0.0091539  0.3163  9.1e-13
beta[0,2] a=1 b=1                                      0.000   -0.600  0.000  2.726  0.1019417 -0.0008111  -0.008 -0.0017171 +0.0009060  0.1503  5.1e-13
beta[0,2.667] a=1.5 b=2.5                              0.333   -0.333  0.000  2.019  0.1050249 +0.0022721  +0.022 -0.0019337 +0.0042058  0.0535  2.0e-13
beta[0,4] a=2 b=6                                      0.600    0.055  0.376  1.550  0.1043734 +0.0016206  +0.016 -0.0019740 +0.0035945  0.0155  2.0e-13
beta[0,6.667] a=2.4 b=13.6                             0.778    0.415  0.712  1.284  0.1030105 +0.0002576  +0.003 -0.0019766 +0.0022342  0.0040  1.9e-13
beta[0,13.33] a=2.7 b=33.3                             0.895    0.703  0.880  1.128  0.1018778 -0.0008750  -0.009 -0.0019807 +0.0011056  0.0008  2.1e-13
beta[0,40] a=2.9 b=113                                 0.966    0.900  0.964  1.040  0.1011301 -0.0016228  -0.016 -0.0019855 +0.0003627  0.0001  2.3e-13
symbeta[0.4,1.6] a=0.04                                0.000   -0.974  0.000  0.000  0.0501807 -0.0525721  -0.512 +0.0037316 -0.0563037  0.5907  9.1e-13
symbeta[0.3,1.7] a=0.235                               0.000   -0.865  0.000  0.000  0.0760613 -0.0266916  -0.260 +0.0018989 -0.0285905  0.3428  9.1e-13
symbeta[0.2,1.8] a=0.46                               -0.000   -0.765  0.000  3.000  0.0888387 -0.0139142  -0.135 +0.0000439 -0.0139581  0.2334  9.1e-13
symbeta[0.1,1.9] a=0.715                              -0.000   -0.677  0.000  2.886  0.0963331 -0.0064197  -0.062 -0.0010299 -0.0053898  0.1786  5.1e-13
symbeta[0,2] a=1                                       0.000   -0.600  0.000  2.726  0.1019417 -0.0008111  -0.008 -0.0017171 +0.0009060  0.1503  5.1e-13
twopoint p=0.02 (0.918,5.04)                           5.938   22.510  2.000  0.000  0.0000054 -0.1027474  -1.000 -0.0000068 -0.1027406  0.9997  2.9e-15
twopoint p=0.05 (0.868,3.52)                           3.576    7.526  5.000  0.000  0.0008369 -0.1019159  -0.992 -0.0003173 -0.1015986  0.9784  4.2e-15
twopoint p=0.1 (0.808,2.73)                            2.309    2.556  0.000  0.000  0.0079145 -0.0948383  -0.923 -0.0002099 -0.0946285  0.8790  4.7e-15
twopoint p=0.2 (0.711,2.15)                            1.299    0.125  0.000  0.000  0.0295148 -0.0732381  -0.713 +0.0042161 -0.0774542  0.6963  6.6e-15
twopoint p=0.3 (0.622,1.88)                            0.756   -0.619  0.000  0.000  0.0447080 -0.0580448  -0.565 +0.0081084 -0.0661532  0.6165  4.6e-15
twopoint p=0.4 (0.529,1.71)                            0.354   -0.917  0.000  0.000  0.0499257 -0.0528271  -0.514 +0.0090361 -0.0618632  0.6199  1.3e-14
twopoint p=0.5 (0.423,1.58)                            0.000   -1.000  0.000  0.000  0.0447004 -0.0580525  -0.565 +0.0065320 -0.0645845  0.6896  3.3e-15
twopoint p=0.6 (0.293,1.47)                           -0.354   -0.917  0.000  0.000  0.0288340 -0.0739189  -0.719 +0.0009144 -0.0748333  0.8130  1.8e-15
twopoint p=0.7 (0.118,1.38)                           -0.756   -0.619  0.000  6.000  0.0070082 -0.0957447  -0.932 -0.0037133 -0.0920314  0.9559  5.3e-15
twopoint p=0.75 (0,1.33)                              -1.000   -0.333  0.000  5.000  0.0000053 -0.1027476  -1.000 -0.2521219 +0.1493744  1.0000  4.2e-15
shifted gamma s=0.1 shape=2.43                         1.111    1.235  1.108  0.734  0.0980231 -0.0047297  -0.046 -0.0022207 -0.0025090  0.0016  2.0e-13
shifted gamma s=0.25 shape=1.69                        1.333    1.778  1.312  0.083  0.0926342 -0.0101186  -0.098 -0.0024155 -0.0077031  0.0126  2.0e-13
shifted gamma s=0.5 shape=0.75                         2.000    4.000  1.789  0.000  0.0777250 -0.0250278  -0.244 -0.0018331 -0.0231947  0.0831  5.1e-13
shifted gamma s=0.75 shape=0.188                       4.000   16.000  2.225  0.000  0.0478797 -0.0548731  -0.534 +0.0010588 -0.0559320  0.3414  9.1e-13
zero-infl gamma pi=0.0625 shape=4                      0.600    0.520  0.666  1.632  0.0989517 -0.0038012  -0.037 -0.0206552 +0.0168540  0.0473  1.5e-13
zero-infl gamma pi=0.125 shape=6                       0.143    0.102  0.298  2.562  0.0783799 -0.0243729  -0.237 -0.0645913 +0.0402184  0.1373  1.4e-13
zero-infl gamma pi=0.188 shape=12                     -0.385   -0.207  0.028  3.750  0.0500497 -0.0527031  -0.513 -0.1290216 +0.0763185  0.3264  1.3e-13
zero-infl gamma pi=0.237 shape=60                     -0.869   -0.328  0.000  4.750  0.0098313 -0.0929215  -0.904 -0.2171275 +0.1242060  0.7546  1.3e-13
gamma mix alpha=4.5 pi=0.1 means (1.9,0.899)           1.692    3.455  1.605  0.469  0.0930908 -0.0096621  -0.094 -0.0019213 -0.0077407  0.0226  1.6e-13
gamma mix alpha=4.5 pi=0.3 means (1.46,0.803)          1.301    1.718  1.359  0.558  0.0957049 -0.0070479  -0.069 -0.0020951 -0.0049528  0.0075  1.6e-13
gamma mix alpha=4.5 pi=0.5 means (1.3,0.698)           1.111    1.128  1.111  0.663  0.0975494 -0.0052035  -0.051 -0.0021676 -0.0030359  0.0028  1.6e-13
gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)           0.921    0.704  0.867  0.900  0.0999723 -0.0027805  -0.027 -0.0021986 -0.0005819  0.0017  1.6e-13
gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955)          0.530    0.358  0.575  2.224  0.1035214 +0.0007686  +0.007 -0.0029843 +0.0037529  0.0384  1.6e-13
gamma mix alpha=9 pi=0.1 means (2.34,0.851)            2.235    4.402  2.531  0.053  0.0746402 -0.0281126  -0.274 -0.0018287 -0.0262839  0.1230  1.6e-13
gamma mix alpha=9 pi=0.3 means (1.68,0.707)            1.255    1.025  1.134  0.131  0.0869369 -0.0158159  -0.154 -0.0024184 -0.0133975  0.0425  1.6e-13
gamma mix alpha=9 pi=0.5 means (1.45,0.553)            0.778    0.141  0.494  0.375  0.0941580 -0.0085948  -0.084 -0.0023563 -0.0062385  0.0319  1.6e-13
gamma mix alpha=9 pi=0.7 means (1.29,0.317)            0.301   -0.247  0.199  2.231  0.0964220 -0.0063308  -0.062 -0.0017256 -0.0046052  0.0849  1.6e-13
gamma mix alpha=24 pi=0.1 means (2.59,0.824)           2.350    3.572  3.216  0.000  0.0439820 -0.0587708  -0.572 -0.0006041 -0.0581667  0.3674  1.6e-13
gamma mix alpha=24 pi=0.3 means (1.81,0.654)           1.000    0.053  0.260  0.002  0.0709635 -0.0317893  -0.309 +0.0001357 -0.0319250  0.1876  1.6e-13
gamma mix alpha=24 pi=0.5 means (1.53,0.471)           0.344   -0.617  0.019  0.086  0.0790554 -0.0236975  -0.231 +0.0016477 -0.0253452  0.2127  1.6e-13
gamma mix alpha=24 pi=0.7 means (1.35,0.192)          -0.313   -0.604  0.001  5.827  0.0562517 -0.0465011  -0.453 -0.0010606 -0.0454405  0.4154  1.6e-13
gen. gamma c=0.4 a=19.8                                1.354    2.157  1.291  0.560  0.0959097 -0.0068431  -0.067 -0.0021362 -0.0047069  0.0069  1.6e-13
gen. gamma c=0.6 a=8.53                                1.223    1.676  1.203  0.703  0.0976850 -0.0050678  -0.049 -0.0020840 -0.0029838  0.0030  1.6e-13
gen. gamma c=0.8 a=4.71                                1.106    1.299  1.105  0.852  0.0993128 -0.0034400  -0.033 -0.0020328 -0.0014072  0.0007  1.6e-13
gen. gamma c=1.25 a=1.94                               0.883    0.708  0.866  1.179  0.1022990 -0.0004538  -0.004 -0.0019505 +0.0014967  0.0010  2.0e-13
gen. gamma c=1.5 a=1.37                                0.782    0.485  0.733  1.345  0.1035093 +0.0007564  +0.007 -0.0019372 +0.0026936  0.0039  2.0e-13
gen. gamma c=2 a=0.829                                 0.618    0.176  0.495  1.629  0.1050501 +0.0022973  +0.022 -0.0019734 +0.0042707  0.0131  2.0e-13
gen. gamma c=3 a=0.443                                 0.407   -0.146  0.181  2.013  0.1059053 +0.0031525  +0.031 -0.0021211 +0.0052735  0.0361  2.0e-13
gen. gamma c=5 a=0.227                                 0.211   -0.384  0.009  2.370  0.1050644 +0.0023115  +0.022 -0.0022450 +0.0045565  0.0739  5.1e-13
beta prime beta=11 alpha=5                             1.500    3.000  1.326  0.529  0.0951559 -0.0075969  -0.074 -0.0020725 -0.0055244  0.0108  1.6e-13
beta prime beta=15 alpha=4.2                           1.333    2.212  1.250  0.663  0.0970204 -0.0057324  -0.056 -0.0020380 -0.0036944  0.0055  1.6e-13
beta prime beta=23 alpha=3.67                          1.200    1.674  1.169  0.786  0.0985314 -0.0042214  -0.041 -0.0020141 -0.0022072  0.0022  1.5e-13
beta prime beta=53 alpha=3.25                          1.080    1.251  1.076  0.910  0.0998828 -0.0028701  -0.028 -0.0019970 -0.0008730  0.0004  1.6e-13

226 rows, 49 s


==> anc/calc_SHORT/item5/map_sign.py <==
#!/usr/bin/env python3
"""Map of I(n1:n3|n2) - I_G over source laws of unit mean and variance 1/k, at the Table 1
configuration (k = 3, window means 2, 2, 2) and at the Sec. 8 cuts (k = 1, 1.84, 3; window means
k * diff(exp(0.4*(4,5,6,7)))).

For each law: I by the one-dimensional route of exact_cmi.py, I_G from the population slopes
(which depend on the first two moments only, so I_G is common to every law at one configuration),
the cumulant ratios R3 = kappa3/(2 v^2) and R4 = kappa4/(6 v^3) (both 1 for the Gamma), three tail
ratios against the Gamma of the same variance, and a split of I - I_G into

  A = sum_b P(b) [M_b - G(rho_b^2)]       information at fixed n2 = b against the Gaussian value of
                                           the correlation at that b, G(x) = -(1/2) ln(1 - x)
  B = sum_b P(b) G(rho_b^2) - I_G          the average Gaussian value against the one of the
                                           partial correlation from the linear regression

with M_b the mutual information of n1 and n3 at n2 = b and rho_b their correlation there. A + B
equals I - I_G up to the truncation of b (reported). NLfrac is the share of the linear partial
covariance of n1 and n3 that comes from the curvature of E[W | n2] (zero for the Gamma).

Run:  ( ulimit -v 1500000; python3 map_sign.py ) > map_sign.log   -> map_sign.json
"""
import numpy as np, json, io, sys, time
from scipy import stats
from scipy.special import gammaln
from exact_cmi import cmi, IG, mixed_pmf, nmax_for, ent, Elnfact_binom, slog, cmi_gamma
import catalogue as C

LAMU = np.diff(np.exp(0.4*(4.0 + np.arange(4.0))))
CONFIGS = [('T1 k=3 means 2', 3.0, np.array([2.0, 2.0, 2.0])),
           ('cuts k=1', 1.0, 1.0*LAMU),
           ('cuts k=1.84', 1.84, 1.84*LAMU),
           ('cuts k=3', 3.0, 3.0*LAMU)]
Gf = lambda x: -0.5*np.log1p(-x)


def split(src, v, lam):
    """A, B, NLfrac and sum_b P(b) M_b by conditioning on the middle count."""
    l1, l2, l3 = lam; Lam = l1 + l2 + l3
    t12 = l1/(l1 + l2); t23 = l2/(l2 + l3); th2 = l2/Lam; tau = l1/(l1 + l3)
    p2 = mixed_pmf(src, l2, nmax_for(src, l2))
    pN = mixed_pmf(src, Lam, nmax_for(src, Lam))
    p12 = mixed_pmf(src, l1 + l2, nmax_for(src, l1 + l2))
    p23 = mixed_pmf(src, l2 + l3, nmax_for(src, l2 + l3))
    Smax = pN.size - 1
    S = np.arange(Smax + 1)
    Bt = Elnfact_binom(Smax, tau) + Elnfact_binom(Smax, 1 - tau)
    hS = -gammaln(S + 1.0) - S*slog((tau, 1 - tau)) + Bt
    k = 1/v
    Lb = lambda b: 1 + v*(b - l2)/(1 + l2*v)
    bs = np.nonzero(p2 > 1e-12)[0]
    bs = bs[bs + 2 < p2.size]
    A = Bsum = PM = NL = ES = used = 0.0
    for b in bs:
        pb = p2[b]
        # law of S = n1 + n3 at n2 = b
        n = np.arange(0, Smax - b + 1)
        lS = np.log(np.maximum(pN[b + n], 1e-320)) + gammaln(b + n + 1.0) - gammaln(b + 1.0) - gammaln(n + 1.0) \
            + b*np.log(th2) + n*np.log1p(-th2)
        PS = np.exp(lS)/pb
        # law of n1 at n2 = b and of n3 at n2 = b
        m1 = np.arange(0, p12.size - b)
        P1 = np.exp(np.log(np.maximum(p12[b + m1], 1e-320)) + gammaln(b + m1 + 1.0) - gammaln(b + 1.0) - gammaln(m1 + 1.0)
                    + m1*np.log(t12) + b*np.log1p(-t12))/pb
        m3 = np.arange(0, p23.size - b)
        P3 = np.exp(np.log(np.maximum(p23[b + m3], 1e-320)) + gammaln(b + m3 + 1.0) - gammaln(b + 1.0) - gammaln(m3 + 1.0)
                    + b*np.log(t23) + m3*np.log1p(-t23))/pb
        Mb = ent(P1) + ent(P3) - ent(PS) - (PS*hS[:PS.size]).sum()
        mb = (b + 1)*p2[b + 1]/(l2*pb)
        sb = (b + 1)*(b + 2)*p2[b + 2]/(l2**2*pb) - mb**2
        V1 = l1*mb + l1**2*sb; V3 = l3*mb + l3**2*sb; Cv = l1*l3*sb
        r2 = Cv*Cv/(V1*V3)
        A += pb*(Mb - Gf(r2)); Bsum += pb*Gf(r2); PM += pb*Mb
        NL += pb*(mb - Lb(b))**2; ES += pb*sb; used += pb
    return dict(A=A, B=Bsum - IG(v, lam), sumPM=PM, b_mass_used=used, NLfrac=NL/(ES + NL), ES_plus_NL_times_kl2=(ES + NL)*(k + l2))


def tails(src, v):
    k = 1/v; Gm = stats.gamma(k, scale=v)
    q99, q999, q05 = Gm.isf(0.01), Gm.isf(0.001), Gm.ppf(0.05)
    return dict(T_up99=src.sf(q99)/0.01, T_up999=src.sf(q999)/0.001, T_lo05=src.cdf(q05)/0.05)


if __name__ == '__main__':
    rows = []
    t0 = time.time()
    for cname, k, lam in CONFIGS:
        v = 1/k; ig = IG(v, lam)
        print(f"\n=== {cname}: lambda = {np.round(lam, 4)}, I_G = {ig:.7f}, Gamma closed form I = {cmi_gamma(k, lam):.10f}", flush=True)
        print(f"{'law':52s} {'R3':>7s} {'R4':>8s} {'Tup99':>6s} {'Tlo05':>6s} {'I':>10s} {'I-I_G':>10s} {'rel':>7s} "
              f"{'A':>10s} {'B':>10s} {'NLfrac':>7s} {'deficit':>8s}")
        for src in C.catalogue(v):
            W, G = src.nodes()
            mq = (G*W).sum(); vq = (G*W*W).sum() - mq**2
            mu, c2, c3, c4 = src.cumulants()
            if abs(mq - 1) > 1e-9 or abs(vq - v) > 1e-9 or abs(mu - 1) > 1e-9 or abs(c2 - v) > 1e-9:
                print(f"REFUSED {src.name}: mean {mq:.12f} var {vq:.12f} closed {mu:.12f} {c2:.12f}")
                continue
            c3q = (G*(W - mq)**3).sum()
            r = cmi(src, lam)
            s = split(src, v, lam)
            t = tails(src, v)
            row = dict(config=cname, k=k, lam=list(lam), law=src.name, family=src.family, par=src.par,
                       R3=c3/(2*v*v), R3_nodes=c3q/(2*v*v), R4=c4/(6*v**3), **t,
                       I=r['I'], I_G=ig, diff=r['I'] - ig, rel=(r['I'] - ig)/ig, deficit=r['max_deficit'], **s,
                       split_residual=r['I'] - ig - s['A'] - s['B'])
            rows.append(row)
            print(f"{src.name[:52]:52s} {row['R3']:7.3f} {row['R4']:8.3f} {t['T_up99']:6.3f} {t['T_lo05']:6.3f} "
                  f"{r['I']:10.7f} {row['diff']:+10.7f} {row['rel']:+7.3f} {s['A']:+10.7f} {s['B']:+10.7f} "
                  f"{s['NLfrac']:7.4f} {r['max_deficit']:8.1e}", flush=True)
    json.dump(rows, io.open('map_sign.json', 'w'), indent=0, default=float)
    print(f"\n{len(rows)} rows, {time.time() - t0:.0f} s")


==> anc/calc_SHORT/item5/mc_power.log <==
1620 blocks, 2906 s -> mc_power_results.json


==> anc/calc_SHORT/item5/mc_power.py <==
#!/usr/bin/env python3
"""Rejection rates, at 1e5 and 1e6 events, of the paper's direct comparison and of moment tests,
for source laws that lie above I_G (and for the Gamma null) at the Table 1 configuration and at the
Sec. 8 cuts. Poisson counting of one source W of unit mean and variance 1/k throughout.

Tests applied to the same sample:
  direct   XS6/mc_direct.py verbatim: Grassberger estimate of I(n1:n3|n2) minus the I_G of the fitted
           regression slopes, rejected one-sided when Delta > 1.645 sd, sd from 200 multinomial
           resamples of the table of observed triples (both terms recomputed in each resample).
  g3nm     item 1's third-order test (calc_SHORT/item1/moment_test.py, copied here as
           item1_moment_test.py with its sha256 in README.md): pooled kappa3 - 2 pooled kappa2^2 = 0,
           covariance of the delta method under the negative multinomial at the fitted means and
           k_hat; two-sided at 5 percent (chi2 with 1 dof).
  g3emp    the same statistic with the empirical (sandwich) covariance.
  joint    item 1's 15-dof test of all second and third factorial cumulants against the negative
           multinomial (covariance 'nm').
  t3       own statistic on the total N = n1+n2+n3: D3 = F3/F1^3 - 2 (F2/F1^2)^2 (F_r the factorial
           cumulants of N), which estimates kappa3(W) - 2 Var(W)^2 for any single source; studentized
           with the empirical delta method on the monomials N, N^2, N^3; two-sided.
  t4       the same at fourth order: D4 = F4/F1^4 - 6 (F2/F1^2)^3; monomials N..N^4; two-sided.
  gof      Pearson chi-square of the histogram of N against a negative binomial fitted by maximum
           likelihood, cells pooled to expected >= 5, dof = cells - 3.
Raw statistics are stored so that size-adjusted rates can be formed from the Gamma null cells.

Run:  ( ulimit -v 1500000; REPS5=1000 REPS6=200 NPROC=2 python3 -W ignore mc_power.py ) > mc_power.log
      -> mc_power_results.json (1620 blocks: 1000 samples at 1e5 and 200 at 1e6 in each of the 18 cells;
      without REPS5 and REPS6 the defaults 400 and 100 give 720 blocks).
Each block has its own seed and blocks are joined in order, so the output does not depend on NPROC.
Memory: triples packed into one int64 key (np.unique), no array indexed by three counts.
"""
import numpy as np, json, io, os, sys, time, warnings
from scipy.special import digamma, gammaln
from scipy.optimize import brentq
from scipy import stats
import catalogue as C
from exact_cmi import rvs
import item1_moment_test as MT

warnings.filterwarnings('ignore')
LAMU = np.diff(np.exp(0.4*(4.0 + np.arange(4.0))))
NBOOT = 200
ZC = stats.norm.ppf(0.95)

# ----------------------------------------------------------------------- laws per configuration
CONFIGS = {
    'T1': (3.0, np.array([2.0, 2.0, 2.0]), [
        ('gamma (null)', lambda: C.gamma(1/3)),
        ('uniform [0,2]', lambda: C.uniform(1/3)),
        ('gen. gamma c=5', lambda: C.gengamma(1/3, 5.0)),
        ('gen. gamma c=2', lambda: C.gengamma(1/3, 2.0)),
        ('gen. gamma c=1.5', lambda: C.gengamma(1/3, 1.5)),
        ('two-point p=0.25 (R3=1)', lambda: C.two_point(1/3, 0.25)),
        ('gamma mix alpha=600 (R3=1)', lambda: C.gamma_mix_R3one(1/3, 600.0)),
        ('three-point t=0.35 (R3=R4=1)', lambda: C.three_point(1/3, 0.35)),
        ('three-point t=0 (R3=R4=1)', lambda: C.three_point(1/3, 0.0)),
    ]),
    'cuts k=1': (1.0, 1.0*LAMU, [
        ('gamma (null)', lambda: C.gamma(1.0)),
        ('zero-infl gamma pi=0.25', lambda: C.zero_inflated_gamma(1.0, 0.5)),
        ('zero-infl gamma pi=0.125', lambda: C.zero_inflated_gamma(1.0, 0.25)),
    ]),
    'cuts k=1.84': (1.84, 1.84*LAMU, [
        ('gamma (null)', lambda: C.gamma(1/1.84)),
        ('zero-infl gamma pi=0.088', lambda: C.zero_inflated_gamma(1/1.84, 0.25)),
        ('gen. gamma c=3', lambda: C.gengamma(1/1.84, 3.0)),
    ]),
    'cuts k=3': (3.0, 3.0*LAMU, [
        ('gamma (null)', lambda: C.gamma(1/3)),
        ('gen. gamma c=3', lambda: C.gengamma(1/3, 3.0)),
        ('beta[0,2.667]', lambda: C.beta0L(1/3, (4/3)*2.0)),
    ]),
}
SIZES = [(10**5, int(os.environ.get('REPS5', 400)), 20), (10**6, int(os.environ.get('REPS6', 100)), 5)]


# ------------------------------------------------- the direct comparison, as in XS6/mc_direct.py
def Gfun(n):
    n = np.asarray(n, dtype=float)
    return digamma(n) + 0.5*(-1.0)**n*(digamma((n+1)/2) - digamma(n/2))


def entropy(n, N, Gtab):
    n = n[n > 0]
    ni = n.astype(np.int64)
    g = Gtab[ni] if ni.max() < Gtab.size else Gfun(n)
    return np.log(N) - (n*g).sum()/N


def IG(c1, c3):
    return 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))


class Table:
    """The table of observed triples of one sample, with index maps to its marginals."""
    def __init__(self, s):
        b2, b3 = int(s[1].max())+1, int(s[2].max())+1
        key = (s[0].astype(np.int64)*b2 + s[1])*b3 + s[2]
        u, c = np.unique(key, return_counts=True)
        self.c = c.astype(float); self.N = float(s[0].size)
        self.v3 = (u % b3).astype(float); r = u // b3
        self.v2 = (r % b2).astype(float); self.v1 = (r // b2).astype(float)
        self.i12 = np.unique(r, return_inverse=True)[1]
        self.i23 = np.unique((r % b2)*b3 + (u % b3), return_inverse=True)[1]
        self.i2 = (r % b2).astype(np.int64)
        top = int(1.1*np.bincount(self.i2, weights=self.c).max()) + 1000
        self.Gtab = np.concatenate(([0.0], Gfun(np.arange(1, top))))

    def stat(self, c):
        N = self.N
        H = lambda idx: entropy(np.bincount(idx, weights=c), N, self.Gtab)
        info = H(self.i12) + H(self.i23) - H(self.i2) - entropy(c, N, self.Gtab)
        w = c/N; xm = (w*self.v2).sum(); vx = (w*(self.v2-xm)**2).sum()
        sl = [(w*(self.v2-xm)*(v-(w*v).sum())).sum()/vx for v in (self.v1, self.v3)]
        return info, IG(sl[0], sl[1])


def direct(s, rng):
    t = Table(s)
    info, ig = t.stat(t.c)
    p = t.c/t.N
    b = np.array([t.stat(rng.multinomial(int(t.N), p).astype(float)) for _ in range(NBOOT)])
    return info, ig, (b[:, 0] - b[:, 1]).std(ddof=1)


# ------------------------------------------------------------------ own statistics on the total
def D3(a):
    f1 = a[0]; f2 = a[1] - a[0]; f3 = a[2] - 3*a[1] + 2*a[0]
    F2 = f2 - f1**2; F3 = f3 - 3*f1*f2 + 2*f1**3
    return F3/f1**3 - 2*(F2/f1**2)**2


def D4(a):
    f1 = a[0]; f2 = a[1] - a[0]; f3 = a[2] - 3*a[1] + 2*a[0]; f4 = a[3] - 6*a[2] + 11*a[1] - 6*a[0]
    F2 = f2 - f1**2
    F4 = f4 - 4*f3*f1 - 3*f2**2 + 12*f2*f1**2 - 6*f1**4
    return F4/f1**4 - 6*(F2/f1**2)**3


def zstat(fun, X):
    """Studentized fun(mean of the monomial columns of X) by the empirical delta method."""
    a = X.mean(0); S = np.cov(X, rowvar=False)
    g = np.empty(a.size)
    for i in range(a.size):
        h = 1e-20*max(abs(a[i]), 1.0); z = a.astype(complex); z[i] += 1j*h
        g[i] = fun(z).imag/h
    val = fun(a)
    return val, val/np.sqrt(g @ S @ g/X.shape[0])


def total_tests(N):
    x = N.astype(float)
    X = np.stack([x, x*x, x**3, x**4], 1)
    d3, z3 = zstat(D3, X[:, :3]); d4, z4 = zstat(D4, X)
    return d3, z3, d4, z4


def gof(N):
    h = np.bincount(N).astype(float); n = h.sum(); nv = np.arange(h.size); m = (h*nv).sum()/n
    score = lambda r: (h*(digamma(nv + r) - digamma(r))).sum() + n*np.log(r/(r + m))
    try:
        r = brentq(score, 1e-3, 1e5)
    except ValueError:
        r = 1e5
    top = h.size + int(10*np.sqrt(m*(1 + m/r))) + 50
    k = np.arange(top)
    e = n*np.exp(gammaln(k + r) - gammaln(r) - gammaln(k + 1) + r*np.log(r/(r + m)) + k*np.log(m/(r + m)))
    o = np.zeros(top); o[:h.size] = h
    e[-1] += n - e.sum()                        # upper tail into the last cell
    # pool greedily from the left to expected >= 5, the remainder into the last group
    O, E, co, ce = [], [], 0.0, 0.0
    for oi, ei in zip(o, e):
        co += oi; ce += ei
        if ce >= 5:
            O.append(co); E.append(ce); co = ce = 0.0
    if ce > 0:
        O[-1] += co; E[-1] += ce
    O = np.array(O); E = np.array(E)
    chi2 = ((O - E)**2/E).sum(); dof = len(O) - 3
    return chi2, dof, stats.chi2.sf(chi2, dof), r


# ------------------------------------------------------------------------------ one block
def block(task):
    cfg, li, N, b, m = task
    k, lam, laws = CONFIGS[cfg]
    src = laws[li][1]()
    rng = np.random.default_rng([20260922, list(CONFIGS).index(cfg), li, N, b])
    out = []
    for _ in range(m):
        w = rvs(src, N, rng)
        s = [rng.poisson(l*w) for l in lam]
        info, ig, sd = direct(s, rng)
        r = MT.test(*s, covs=('nm', 'emp'))
        d3, z3, d4, z4 = total_tests(s[0] + s[1] + s[2])
        c2, dof, pg, rhat = gof(s[0] + s[1] + s[2])
        out.append([info, ig, sd, r['z_gamma_nm'], r['z_gamma_emp'], r['p_joint_nm'],
                    d3, z3, d4, z4, c2, dof, pg, rhat, r['gamma_ratio_nm'] if 'gamma_ratio_nm' in r else np.nan])
    return out


COLS = ['estimate', 'I_G fitted', 'sd Delta', 'z_gamma_nm (item 1)', 'z_gamma_emp (item 1)', 'p_joint_nm (item 1)',
        'D3 total', 'z3 total', 'D4 total', 'z4 total', 'chi2 gof', 'dof gof', 'p gof', 'k_hat gof', 'gamma_ratio_nm']

if __name__ == '__main__':
    import multiprocessing as mp
    only = os.environ.get('ONLY')
    tasks = []
    for cfg, (k, lam, laws) in CONFIGS.items():
        if only and cfg != only:
            continue
        for li in range(len(laws)):
            for N, reps, m in SIZES:
                tasks += [(cfg, li, N, b, m) for b in range(reps//m)]
    order = sorted(range(len(tasks)), key=lambda j: -tasks[j][2])
    t0 = time.time()
    with mp.Pool(int(os.environ.get('NPROC', '1'))) as pool:
        res = pool.map(block, [tasks[j] for j in order], chunksize=1)
    back = dict(zip(order, res)); cells = {}
    for j, (cfg, li, N, b, m) in enumerate(tasks):
        cells.setdefault(f"{cfg}|{CONFIGS[cfg][2][li][0]}|{N}", []).extend(back[j])
    fn = os.environ.get('OUT', 'mc_power_results.json')
    json.dump({'nboot': NBOOT, 'columns': COLS, 'cells': cells}, io.open(fn, 'w'))
    print(f"{len(tasks)} blocks, {time.time() - t0:.0f} s -> {fn}")


==> anc/calc_SHORT/item5/mc_power.time <==
	Command being timed: "python3 -W ignore mc_power.py"
	User time (seconds): 1.29
	System time (seconds): 0.30
	Percent of CPU this job got: 0%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 48:26.82
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 108844
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 21564
	Voluntary context switches: 147851
	Involuntary context switches: 11
	Swaps: 0
	File system inputs: 0
	File system outputs: 11936
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item5/small_mean/README.md <==
# small_mean: the limit of small window means for other source laws

small_mean.py computes I(n1;n3|n2) and I_G at 45 digits for Poisson counts of a Gamma, a uniform, a
lognormal and a Lomax source at small equal means, using I(n1;n3|n2) = M(l1, l2+l3) - M(l1, l2) with
one-dimensional sums, and gives in its docstring the derivation of I = eps^2 a1 a3 phi(v) +
O(eps^{2+d} ln(1/eps)) and I_G = eps^2 a1 a3 v^2/2 + O(eps^3) for means eps a_j in fixed ratios and a
source with E W^{2+d} finite for some d > 0, which a finite third moment implies. Since phi(v) < v^2/2
for v > 0, I < I_G once the means are small enough, and I/I_G tends to 2 phi(v)/v^2 (Sec. 3 of the
manuscript).

counterexample.py gives a source of finite variance and infinite third moment (atoms e^{m^4} of
probability e^{-2 m^4}/m^2) for which I/I_G at equal means e^{-m^4} is 4.5, 11.5 and 20.9 at m = 2, 3
and 4, against the limit 0.84 of the formula, together with a rigorous lower bound on the information.
lomax_tail.py follows a Lomax source with an infinite third moment, whose ratio still tends to the
limit, so the third moment is sufficient and not necessary.

Commands (mpmath, one process each):
    ( ulimit -v 1500000; python3 -B small_mean.py ) > small_mean.log        36 s
    ( ulimit -v 1500000; python3 -B counterexample.py ) > counterexample.log  26 s
    ( ulimit -v 1500000; python3 -B lomax_tail.py ) > lomax_tail.log        29 s


==> anc/calc_SHORT/item5/small_mean/counterexample.json <==
{
 "law": {
  "w_star": "0.999999971866209486226519572354988523796277327126191246208882",
  "EW_minus_1": "0.0",
  "EW2": "1.64493401058064303439441385619053628809252858977687415997171",
  "v": "0.644934010580643034394413856190536288092528589776874159971712",
  "v2_over_2": "0.207969939001816490719130416567902128517923531827132850468376",
  "claimed_limit": "0.835457704109146229438499221545374237823314194080108958436079",
  "C": "0.0256865816964473259368954528717703603420833161471571709057122"
 },
 "bound": {
  "2": {
   "B": "0.169164203368650804672974917991646545150694692730721264133455",
   "twoCm2": "0.205492653571578607495163622974162882736666529177257367245698",
   "IG_over_eps2": "0.207969878625859603665941192567230230133053138944008534732583",
   "exceeds": false,
   "valid": true
  },
  "3": {
   "B": "0.443898045739382365484980920838809948069429336189161184182612",
   "twoCm2": "0.46235847053605186686411815169186648615749969064882907630282",
   "IG_over_eps2": "0.207969939001816490719130416567902124955686602200611586227656",
   "exceeds": true,
   "valid": true
  },
  "4": {
   "B": "0.810662929206108341771646091350799246430749754577246421643419",
   "twoCm2": "0.821970614286314429980654491896651530946666116709029468982791",
   "IG_over_eps2": "0.207969939001816490719130416567902128517923531827132850468376",
   "exceeds": true,
   "valid": true
  },
  "5": {
   "B": "1.2766336227661649735945812709700983872409299301450303722385",
   "twoCm2": "1.28432908482236629684477264358851801710416580735785854528561",
   "IG_over_eps2": "0.207969939001816490719130416567902128517923531827132850468376",
   "exceeds": true,
   "valid": true
  },
  "6": {
   "B": "1.8438296325183114720601556240424758850265867090795365011364",
   "twoCm2": "1.84943388214420746745647260676746594462999876259531630521128",
   "IG_over_eps2": "0.207969939001816490719130416567902128517923531827132850468376",
   "exceeds": true,
   "valid": true
  },
  "7": {
   "B": "2.51300598187236554661853414227238534971904517253104587660451",
   "twoCm2": "2.5172850062518379418157543814334953135241649824214027487598",
   "IG_over_eps2": "0.207969939001816490719130416567902128517923531827132850468376",
   "exceeds": true,
   "valid": true
  },
  "8": {
   "B": "3.28449914269767134909137873775604721979673613650229506646243",
   "twoCm2": "3.28788245714525771992261796758660612378666446683611787593117",
   "IG_over_eps2": "0.207969939001816490719130416567902128517923531827132850468376",
   "exceeds": true,
   "valid": true
  }
 },
 "exact": {
  "2": {
   "eps": "exp(-16)",
   "dps": 120,
   "IA_over_eps2": "0.944102039301240830816965490051574978336953778633979874494319547434642880593250809843836595621571750037096825566740128972",
   "IB_over_eps2": "0.944102039301240830816965490051574978336953778633979873953364534083099520057378306297053952704748411578571829623582072826",
   "rel_diff_AB": "5.72983629769427175084842392564262985090626968663592407324449484534678283782337969703131085089348082473004196255050217968e-55",
   "tail_bound_over_eps2": "6.38965764899304030730188436154821094918882354384231054577270681040538532675732439197831528149044481237410651285545627549e-56",
   "normalization_deficit_A": "4.14998864551443424819413404772856794441438559860233136435181820214442135393632187511844246682882819536390423025568584857e-71",
   "B": "0.169164203368650804672974917991646545150694692730721264133455030811944920499508863378177969297688818660553954849686542535",
   "IG_over_eps2": "0.207969878625859603665941192567230230133053138944008534732582888454730220160237362933044473334303955194811795977890120369",
   "ratio_I_over_IG": "4.53960951239334102312803455604414698309063691537402208276474058546897789447526311613580652303293756324275521503509736276"
  },
  "3": {
   "eps": "exp(-81)",
   "dps": 250,
   "IA_over_eps2": "2.393460432893429591551192731131403074326190669015998320225982000549903604701956569347679530546811128279161591347645204921992105029096630500853294466360893835475410674842718472269936410949747335450218070143720869472859520167872443093446081953485753574",
   "IB_over_eps2": "2.393460432893429591551192731131403074326190669015998319794483946935069132938617149470296708817214811579343346119253188762806910492080536324446749048211157791998258809945627779840800467905250034040764480485827976693747048912923735022958193776315364317",
   "rel_diff_AB": "0.0000000000000000000000000000000000000000000000000000001802820918552645269186951922887767853410208552024767610200461621111753585117161083426187902163000100196981996224461963412956311918727091172202222479988843466637254778154411456921664961954656789774074494647482001864375374459474038798566930196206455728",
   "tail_bound_over_eps2": "3.200881589770674438117127712968803108585314489279562220517568407760562416903847428402210042548953749804538465193875154793239022138932868651298217434879608267245161886125520588744919949621156255552476468203772476477741600478725956376426238067401403056e-151",
   "normalization_deficit_A": "6.420690604189120947405770646666019325591752401121681885232326792723022748318045406282564906051809665381883212391572532171346223816925257995816290576631149082157979088568215863118136738199331284650247340498572710345507154501699786599113763751777449072e-128",
   "B": "0.4438980457393823654849809208388099480694293361891611841826119264839470572704777404313276219283727067449012394046305710949882061348532913837850517616163403251030358533870196090862237565501649654826650102470411686732419603508052255361196265954019685784",
   "IG_over_eps2": "0.2079699390018164907191304165679021249556866022006115862276559743241422366835091594003278967493472249686735016797030944580923621227434167162430820988198813077686229204114585946361691597774323172119570912621292201657726616541751075025058352887568421415",
   "ratio_I_over_IG": "11.50868459346196265796745684835697935249812695371508125382566711653459612111527955410655562891971751294671977760675953031314395642522552446256500225692552571586174656963202560947305888564960874954236785248310307368299449274811495747602974922373188606"
  },
  "4": {
   "eps": "exp(-256)",
   "dps": 450,
   "IA_over_eps2": "4.33941451638366917579783061518328972417188829576183526221969303193223540307527245502989884086616344364948781451593749923701482538383137845818183927347039604221800281981186540943310810079733137463326429305816057396674688081278111851927628120426384102137939164108911474207650225653670460782452516792043319756061444510197480025449635714601299613450868808084099274524467656153195919836893030019962878777379680359296512589320392898628218850291720233623106",
   "IB_over_eps2": "4.33941451638366917579783061518328972417188829576183526168892922619841830867443293431111109586109785948746367165260490530000649092593286500579355026338017987405214041270864529453654617593993590550986029254127784434351641883283854122218429092842958755817892370142016845331300911857541582186816934152812760512332346649292930301562173492199193021032480837485586206944163338516664726327912737620467751664265434057330480124604042517862737709095370820220537",
   "rel_diff_AB": "0.000000000000000000000000000000000000000000000000000000122312308199618335775498824095637397992481734588533962789067940564138921665199661450783046380874022476205019598236782408306646364595112574239258245871880685951412678689032272690137161332407460953293863338311330438446688812690561159854829004309930469822393335489651669929903636260216044466697140341377089868854919987890235032086332885695679276591734486930549550347610406115297167879818321540433091529356492875895592143702810662986021422118046131293301",
   "tail_bound_over_eps2": "1.55276480688086659387835658314886797363611903568392002529566497994615454526506443364538348650511091683974443117669041447150558256119507792025108588676504544663923125250628168700428977088279483741252786458943197678890803389039080769749248467214372847665434029302481050375497326583936474130828765237504747576431894536309824823611998556495598448651318241776570780976937605464542533331345577243755500875915716849997894719311684448794484360483677023489274e-319",
   "normalization_deficit_A": "3.58620906154191090778009887926667676471470545953913352776165111784668757860999345797826372454604197413443319203727532558698631143789312773432167996042310293991653669989358774294052264314390151798399117812821813224005082503565026789766948657388288882653613494675844908545715276183581051949538173546406548591137171922025119024487745549209579000307775909767713915468538988556557863753677731779110334491707028781961104702027965979954439147399494355699187e-280",
   "B": "0.810662929206108341771646091350799246430749754577246421643418724983041000305246987990744193116942484399398215610449450055499730615020578269044761227824614396930879338533324294287210869895447311858346383476465794035131514603241914757161531291577635515415357678073786501031433459267667789326904766047343041525757666912946914883637778854317281398672509126382765634795473689961070802516100852588409092554236061750183386761372328456280315964742624093523309",
   "IG_over_eps2": "0.20796993900181649071913041656790212851792353182713285046837614629524741199770653016858118563771474055113049549786650229903588608352148408545057681886470789249111976631657815320268224816063310857144186309296256716448549387338076219599002824150319503321807969471523325119103451033944211699724653000423440006718112518733040027667634492939161148068452494787610447215900771790545777267634163270478530566152031932618194466262563089563044125182015436655664",
   "ratio_I_over_IG": "20.865585368786240946227363167993735723546052349658989535620334551996051862974609975415290335380985550197240196213978871181338876773686419409860782631468834192275949945282522555312880710922042509425419427253306594424892748323935469603962831770518237319199027194670882562156627523812522400114405570990586792224145247527324978168340392831380392317903667723501791938458592355212121634385930896152139971316661632259658643081387122609468179840115044874969"
  },
  "5": {
   "eps": "exp(-625)",
   "dps": 900,
   "IA_over_eps2": "6.80214417893471857880569447426147880592124359044131219373870218865331486490125583137033899479991239723508440172838578421409763691495795085439559758709902543472608520234222145505121847529308384070521809306556150578073136428152093075404348633601285757273734971332819340929131071979108179414837805602374855457875827306234687985933731513410808891953651188851463702731938567317601243413697094224817433299050767577757617753710166254947385244234529361659254422631220942722815047686010219650674702959894310956509929255095012275648996042730080014820821232069644996740882241704708122963049716499963625962995032476784852210878658307054440098252199043619460200921192541861089531585826217817127045860901732353880938729139249006968194243068991060567780113953870969789874414174490631191125204358175542831413418144555895316887922898011224452151406170749969393044583912599711827040806557394833881704258030278835417137",
   "IB_over_eps2": "6.8021441789347185788056944742614788059212435904413121930107022308323734955548894457036397681248118720182071811756608430059567410537696986185844247807616028267233800665421175082788857702819266038372552131721116680569492936082077210889261640201497283695820001344918421517823416298990012951683398850354818607880454388281048616022870613473470764970165571061101323995682731521907498182415830398164136955938313039404524000925886530537378788698585664447869816410135626163928694505286163219824084516230625760392336498798170816710083273340675462166815308986010684323614855878960220560462708475614777076906743081612347542952692366299730633802799839881600654523020044788176419503746382763321397488265848264247456320205781273855944701129667580917486485512200693371498083172999934062403778967742288791888093617250847442947191675500174909032227821950115357291005521516910012346552203871143726889664544454950471228",
   "rel_diff_AB": "0.000000000000000000000000000000000000000000000000000000107025070135304481029616130248717939084463169181100316626948387754061340565614004785894620541396093510514071027130506283601795195158601095029495112409414777863803051774363836019820806375476780501219931877040048725400623947911879106164260929775116637643072898478466300717292799562002129275757423884528577076113937524123641288563749357143692696052935426727429855554802347526653237586458577038900613815037598814650542804941035894258166419587775845135890544571600705786803935067373514887649835640392815565936184846512343952046821885474596435406273308091630152625496348580819010052228759700560431449168125076702398627041911622529546872329754027867552612361264324827906146572333536379356122736327671876051534475807889583812236150947741874592853793736208489424701910653868487282727355012315439578030206210844279048031067760960601936888103547812358026737618388529035218005196923258381885316450857415190347913",
   "tail_bound_over_eps2": "1.08369003853846861227719168956954880378624007674851876120961014366516022682370193879851283149705969633988297862562877822870263769079812997070731777780054548647820474502441118819776395591252665848103379177411628313426241329816140035989148248203405489849011148352603823443445396559520973792110176896218917609956414381215924040072972628350390226625333049800766885351724049635622044435339228042617600509975229767722407151546307254350617616721815049669304066400574302496037180916457802660146414115578643430232824617638655569326068748835536235904536239528514468486016505181906987888578321903234008613667518640175245408842099657837589524856949222411422670061420340676304822661214369219740091613626396600354871704584964215150775336896542962255494706618228512037051434185896722672405603589950421693532951810284035250018258211841359838875054626985267327659721295056260486608091500091747853372625360514320022128e-581",
   "normalization_deficit_A": "7.10375431684330339726740509035086040764714877257126553889173070593835660517905549867467301611204344765943109133619345339585059471338724615616403127348862720977772371686010077515023641275534642840373212657651830036330154209351079456199067573302412511845810315613811797171956767850407079610534001116531318800935237475955581653413015894260654513914099008215672579015568879470968750962133415943324992135738965078006123047817604650737503682607661719708183881217466285043130734118180643893650187494600471269378180903699437293491724528725577592349691077045536028559838547244228777712787893564772174012755490243004350982100451566769567293697431423991072147254170684760944753086166448396444050232179360634142323736990930044264255985294965256706346627102619153638550418278495527421811715181915910438117536902303176789817337706775080222534939469247041413586696893247525193297383011030098240243360742308373225594e-601",
   "B": "1.27663362276616497359458127097009838724092993014503037223850283900386191772313520505870265656089804916162725781463364109930609189298614500303894723156579691519924672890259898423975679446476701706281112429475913238850607945432814648703554538504362384174696546384626720679423594084987145625030906091186732863436283850100842030798161590966097440333558235087478040766474302352243901901327870262965775794387575549854748199284005334244284452164224737397476695051730068844764709733810207961690448278570695342455752218816608457681386718329481482556250025703485893116657622667539002825839965358805697582695182176507020842167286568748961486134403015495454057181739461492390242241218210520021041404883580936900952811206220053233563300459890968530234197594093507524646934910967145683480434298656117880083082277579272013805078236989782622728601908012561334851096970693389066830283374561166008779612813112211801936",
   "IG_over_eps2": "0.207969939001816490719130416567902128517923531827132850468376146295247411997706530168581185637714740551130495498221469698260483569328286497690295160444844139623027850391401072498552597362278968434797906709828117940420700078964254530559469418429075496640700689994399405864476872754605662662024323013215081545366811886240914360486068345724232844206676718373862822262384016430366227351868191277418020292604096179564692897148316647341058478513093246256978140034445284305637409483864042334545460782109600573513217947367008729994349086985069076674003646250612223494977954326710432902225093051172821103505128880593270047727825295825714575944041408013601221787036651979571039706165946131637145193557688003129538227281909574302784670159054943520643458324517556495114596634157251339448293891498171096143391738333735758520076813274560769004386302750112327477151491103688649226843774367481096641551452516822314569",
   "ratio_I_over_IG": "32.7073432419254880550757091584715982423139512767131718237139717583909497859991133962241764601125094453652919977259812562057997699385852190944167567450467012405105560403877052727322019375894145540915938354803718387270951187230749178323781019709343113052524440830477308987434506942622665884869804429590553849853484937839517554850364960284419710700468805886317717731373527957220981276596095733865254502888307802878431435050120701433892603621412956648931877515250086769819455061825794417074765686415746059653901174223502172186806538133264742234455471336379523364804122980774674196936094472793742298837472078076794587672140199690578191107133213586478136824459021158516471491338736527452693724255642211480417231697406609835181245920269650048894093295140875591273802990688686824699020323531854229227728956979333864921944645195475661014880020488804559425006232606292530378338258972045825421248677826535190332"
  }
 }
}

==> anc/calc_SHORT/item5/small_mean/counterexample.log <==
Source law: atoms w_m = exp(m^4), p_m = 1/(m^2 w_m^2), m >= 2, rest at w_*
  w_*          = 0.9999999718662094862265196   (1 - w_* = 2.8133791e-8)
  sum p_m      = 3.16604138727e-15   sum p_m w_m = 2.81337936798e-8
  E W - 1      = 0.0
  E W^2        = 1.644934010580643034394414
  v = Var W    = 0.6449340105806430343944139   (zeta(2)-1 = 0.6449340668482264)
  v^2/2        = 0.20796993900181649072
  2 phi(v)/v^2 = 0.8354577041091462  (manuscript's claimed limit of I/I_G)
  C = e^-1 (1-2/e)^2 = 0.025686581696447325937
  remainders of the sums beyond m = 12 below 1.21e-18013, 4.1e-9008

Lower bound B(m) on I/eps_m^2, eps_m = exp(-m^4), against v^2/2 >= I_G/eps^2
  m=2: B =   0.169164203369  2 C m^2 = 0.2054926536  I_G/eps^2 = 0.20796987862586  B > v^2/2: False  r0>=s0: True
  m=3: B =   0.443898045739  2 C m^2 = 0.4623584705  I_G/eps^2 = 0.20796993900182  B > v^2/2: True  r0>=s0: True
  m=4: B =   0.810662929206  2 C m^2 = 0.8219706143  I_G/eps^2 = 0.20796993900182  B > v^2/2: True  r0>=s0: True
  m=5: B =    1.27663362277  2 C m^2 =  1.284329085  I_G/eps^2 = 0.20796993900182  B > v^2/2: True  r0>=s0: True
  m=6: B =    1.84382963252  2 C m^2 =  1.849433882  I_G/eps^2 = 0.20796993900182  B > v^2/2: True  r0>=s0: True
  m=7: B =    2.51300598187  2 C m^2 =  2.517285006  I_G/eps^2 = 0.20796993900182  B > v^2/2: True  r0>=s0: True
  m=8: B =     3.2844991427  2 C m^2 =  3.287882457  I_G/eps^2 = 0.20796993900182  B > v^2/2: True  r0>=s0: True

Exact I at eps_m, truncated law {w_*, w_2..w_m}, routes A (1-D sums) and B (posterior KL)
  m=2 (eps=e^-16, dps=120): I/eps^2 = 0.94410203930124 (route A), 0.94410203930124 (route B), rel. diff 5.73e-55
        bound B = 0.1691642034, I_G/eps^2 = 0.207969878626, I/I_G = 4.539609512, |I - I_trunc|/eps^2 <= 6.39e-56, pmf deficit 4.15e-71, route-B mass deficits 3.57e-65, 4.33e-73
  m=3 (eps=e^-81, dps=250): I/eps^2 = 2.3934604328934 (route A), 2.3934604328934 (route B), rel. diff 1.8e-55
        bound B = 0.4438980457, I_G/eps^2 = 0.207969939002, I/I_G = 11.50868459, |I - I_trunc|/eps^2 <= 3.2e-151, pmf deficit 6.42e-128, route-B mass deficits 5.52e-122, 6.69e-130
  m=4 (eps=e^-256, dps=450): I/eps^2 = 4.3394145163837 (route A), 4.3394145163837 (route B), rel. diff 1.22e-55
        bound B = 0.8106629292, I_G/eps^2 = 0.207969939002, I/I_G = 20.86558537, |I - I_trunc|/eps^2 <= 1.55e-319, pmf deficit 3.59e-280, route-B mass deficits 3.08e-274, 3.74e-282
  m=5 (eps=e^-625, dps=900): I/eps^2 = 6.8021441789347 (route A), 6.8021441789347 (route B), rel. diff 1.07e-55
        bound B = 1.276633623, I_G/eps^2 = 0.207969939002, I/I_G = 32.70734324, |I - I_trunc|/eps^2 <= 1.08e-581, pmf deficit 7.1e-601, route-B mass deficits 6.11e-595, 7.4e-603

elapsed 26.4 s


==> anc/calc_SHORT/item5/small_mean/counterexample.py <==
#!/usr/bin/env python3
"""A source of finite variance for which the
small-mean limit fails (finite variance alone does not suffice).

Source law. Atoms w_m = exp(m^4) with probability p_m = 1/(m^2 w_m^2), m >= 2, and the rest of the
probability at w_* = (1 - sum p_m w_m)/(1 - sum p_m).  Then E W = 1 by construction,
E W^2 = w_*^2 (1 - sum p_m) + sum_{m>=2} 1/m^2 = w_*^2 (1 - sum p_m) + zeta(2) - 1, finite, and
E W^3 = infinity since p_m w_m^3 = w_m/m^2.

Counting. n_j | W ~ Poisson(eps W), j = 1, 2, 3, all three means equal to eps = eps_m = exp(-m^4),
so that eps_m w_m = 1.

Lower bound (derived here, not copied).  With P0 = P(n2 = 0), X = 1{n1 >= 2}, Y = 1{n3 >= 2},
  I(n1;n3|n2) >= P0 I(n1;n3|n2=0) >= P0 I(X;Y|n2=0) >= P0 [r ln(r/s) - r],
with r = P(X=1,Y=1|n2=0), s = P(X=1|n2=0)^2 (binary relative entropy restricted to one cell, using
(1-r) ln((1-r)/(1-s)) >= s - r >= -r).  f(r,s) = r ln(r/s) - r is increasing in r for r >= s and
decreasing in s, so r may be replaced by the lower bound r0 = C p_m / P0 with C = e^{-1}(1-2/e)^2
(the atom w_m alone, posterior weight p_m e^{-1}/P0, and P(Poisson(1) >= 2)^2 = (1-2/e)^2), and s
by the upper bound s0 = eps^4 (E W^2)^2/(4 P0^2) (from P(Poisson(t) >= 2) <= t^2/2 and
e^{-eps W} <= 1).  With p_m = eps^2/m^2 and P0 >= 1 - eps this gives
  I/eps^2 >= (C/m^2) [ ln( 4 C (1-eps) / (m^2 eps^2 (E W^2)^2) ) - 1 ]  =: B(m),
valid when r0 >= s0.  Meanwhile I_G = (1/2) ln(1 + c^2/(1+2c)) <= c^2/2 < eps^2 v^2/2 with
c = eps v/(1 + eps v), so B(m) > v^2/2 implies I > I_G at eps_m.

Exact value.  I is also computed at eps_m for the law truncated to the atoms w_*, w_2..w_m (the
atoms j > m carry total probability delta ~ exp(-2(m+1)^4) and change I by at most
h(delta) + delta H(W | W > w_m), which is bounded and printed), by two independent routes:
  A.  I = M(eps, 2 eps) - M(eps, eps), M(a,b) the mutual information of two Poisson counts of means
      a W and b W, because (n2, n3) given n2 + n3 is binomial and independent of (n1, W), so that
      I(n1; n2, n3) = I(n1; n2 + n3) and I(n1;n3|n2) = I(n1;n2+n3) - I(n1;n2).  Each M is
      H(p_a) + H(p_b) - H(p_{a+b}) - E h_bin(S, a/(a+b)), one-dimensional sums.
  B.  I = sum_b P(n2=b) sum_{x,y} [p_b ln(p_b/q_b) - p_b + q_b], a sum of non-negative terms over
      the posterior law at each b, with q_b the product of the posterior marginals.  Loops only,
      no array indexed by three counts.
All arithmetic in mpmath at the working precision printed.

Run:  ( ulimit -v 1500000; python3 -B counterexample.py ) > counterexample.log
"""
import mpmath as mp
import json, sys, time

OUT = {}


def law(dps, J=12):
    """Atoms and moments of the source; sums over m are carried to J, remainders bounded."""
    mp.mp.dps = dps
    ms = list(range(2, J + 1))
    w = {m: mp.exp(mp.mpf(m)**4) for m in ms}
    p = {m: 1/(mp.mpf(m)**2*w[m]**2) for m in ms}
    S0 = mp.fsum(p.values())
    S1 = mp.fsum(p[m]*w[m] for m in ms)
    S2 = mp.zeta(2) - 1                       # sum_{m>=2} p_m w_m^2 = sum 1/m^2, all m, exactly
    ws = (1 - S1)/(1 - S0)
    EW = ws*(1 - S0) + S1
    EW2 = ws**2*(1 - S0) + S2
    v = EW2 - 1
    # remainders of S0, S1 beyond J (terms decrease faster than geometrically)
    rem0 = 2*p[J]; rem1 = 2*p[J]*w[J]
    return dict(w=w, p=p, ws=ws, S0=S0, S1=S1, EW=EW, EW2=EW2, v=v, rem0=rem0, rem1=rem1)


def phi(v):
    return (1 + v)*mp.log(1 + v) - v


def IG_equal(eps, v):
    c = eps/(1/v + eps)
    return mp.log1p(c**2/(1 + 2*c))/2


def bound_B(m, L):
    C = mp.exp(-1)*(1 - 2/mp.e)**2
    eps = mp.exp(-mp.mpf(m)**4)
    B = (C/m**2)*(mp.log(4*C*(1 - eps)/(m**2*eps**2*L['EW2']**2)) - 1)
    # validity r0 >= s0, with P0 in [1-eps, 1]
    P0 = 1 - eps
    r0 = C*(eps**2/m**2)/1              # C p_m / P0 >= C p_m (P0 <= 1)
    s0 = eps**4*L['EW2']**2/(4*P0**2)
    return C, B, bool(r0 >= s0)


def truncated_atoms(m, L):
    """(weights, positions) of the law conditioned on W <= w_m, and the neglected mass delta."""
    pos = [L['ws']] + [L['w'][j] for j in range(2, m + 1)]
    wt = [1 - L['S0']] + [L['p'][j] for j in range(2, m + 1)]
    tail = [L['p'][j] for j in range(m + 1, max(L['p']) + 1)]
    delta = mp.fsum(tail)                 # summed directly: 1 - sum(wt) underflows the precision
    tot = 1 - delta
    # entropy of W given W > w_m (atoms m+1 ..), normalized
    ts = mp.fsum(tail)
    Htail = -mp.fsum((t/ts)*mp.log(t/ts) for t in tail if t > 0)
    return [x/tot for x in wt], pos, delta, Htail


def pmf(wt, pos, Lm, N):
    """Mixed Poisson pmf p(n) = sum_i wt_i Pois(n; Lm pos_i), n = 0..N."""
    out = [mp.mpf(0)]*(N + 1)
    for a, x in zip(wt, pos):
        mu = Lm*x
        t = a*mp.exp(-mu)
        for n in range(N + 1):
            out[n] += t
            t = t*mu/(n + 1)
    return out


def H(p):
    return -mp.fsum(q*mp.log(q) for q in p if q > 0)


def hbin(S, th):
    if S == 0:
        return mp.mpf(0)
    s = mp.mpf(0)
    for k in range(S + 1):
        b = mp.binomial(S, k)*th**k*(1 - th)**(S - k)
        if b > 0:
            s -= b*mp.log(b)
    return s


def M_pair(wt, pos, a, b, N):
    pa, pb, ps = pmf(wt, pos, a, N), pmf(wt, pos, b, N), pmf(wt, pos, a + b, N)
    th = a/(a + b)
    Eh = mp.fsum(ps[S]*hbin(S, th) for S in range(N + 1))
    return H(pa) + H(pb) - H(ps) - Eh, 1 - mp.fsum(ps)


def I_routeA(wt, pos, eps, N):
    M2, d2 = M_pair(wt, pos, eps, 2*eps, N)
    M1, d1 = M_pair(wt, pos, eps, eps, N)
    return M2 - M1, max(abs(d1), abs(d2))


def I_routeB(wt, pos, eps, N, Nb):
    """sum_b P(b) KL(p_b || q_b), non-negative cell terms, posterior over the atoms."""
    pois = []
    for x in pos:
        mu = eps*x
        row = [mp.exp(-mu)]
        for n in range(1, N + 1):
            row.append(row[-1]*mu/n)
        pois.append(row)
    total = mp.mpf(0); massb = mp.mpf(0); mass_lost = mp.mpf(0)
    for b in range(Nb + 1):
        jb = [a*pr[b] for a, pr in zip(wt, pois)]
        Pb = mp.fsum(jb)
        if Pb == 0:
            continue
        rho = [j/Pb for j in jb]
        marg = [mp.fsum(r*pr[x] for r, pr in zip(rho, pois)) for x in range(N + 1)]
        Ib = mp.mpf(0); mb = mp.mpf(0)
        for x in range(N + 1):
            for y in range(N + 1):
                pxy = mp.fsum(r*pr[x]*pr[y] for r, pr in zip(rho, pois))
                q = marg[x]*marg[y]
                mb += pxy
                if pxy > 0:
                    Ib += pxy*mp.log(pxy/q) - pxy + q
                else:
                    Ib += q
        total += Pb*Ib; massb += Pb; mass_lost += Pb*(1 - mb)
    return total, 1 - massb, mass_lost


def main():
    t0 = time.time()
    # ---------------------------------------------------------------- moments of the source
    L = law(60)
    C = mp.exp(-1)*(1 - 2/mp.e)**2
    print("Source law: atoms w_m = exp(m^4), p_m = 1/(m^2 w_m^2), m >= 2, rest at w_*")
    print(f"  w_*          = {mp.nstr(L['ws'], 25)}   (1 - w_* = {mp.nstr(1 - L['ws'], 8)})")
    print(f"  sum p_m      = {mp.nstr(L['S0'], 12)}   sum p_m w_m = {mp.nstr(L['S1'], 12)}")
    print(f"  E W - 1      = {mp.nstr(L['EW'] - 1, 5)}")
    print(f"  E W^2        = {mp.nstr(L['EW2'], 25)}")
    print(f"  v = Var W    = {mp.nstr(L['v'], 25)}   (zeta(2)-1 = {mp.nstr(mp.zeta(2) - 1, 16)})")
    print(f"  v^2/2        = {mp.nstr(L['v']**2/2, 20)}")
    print(f"  2 phi(v)/v^2 = {mp.nstr(2*phi(L['v'])/L['v']**2, 16)}  (manuscript's claimed limit of I/I_G)")
    print(f"  C = e^-1 (1-2/e)^2 = {mp.nstr(C, 20)}")
    print(f"  remainders of the sums beyond m = 12 below {mp.nstr(L['rem0'], 3)}, {mp.nstr(L['rem1'], 3)}")
    OUT['law'] = dict(w_star=str(L['ws']), EW_minus_1=str(L['EW'] - 1), EW2=str(L['EW2']), v=str(L['v']),
                      v2_over_2=str(L['v']**2/2), claimed_limit=str(2*phi(L['v'])/L['v']**2), C=str(C))

    # ---------------------------------------------------------------- the lower bound B(m)
    print("\nLower bound B(m) on I/eps_m^2, eps_m = exp(-m^4), against v^2/2 >= I_G/eps^2")
    OUT['bound'] = {}
    for m in range(2, 9):
        Lm = law(60)
        Cm, B, ok = bound_B(m, Lm)
        eps = mp.exp(-mp.mpf(m)**4)
        IGe = IG_equal(eps, Lm['v'])/eps**2
        print(f"  m={m}: B = {mp.nstr(B, 12):>16s}  2 C m^2 = {mp.nstr(2*Cm*m**2, 10):>12s}  "
              f"I_G/eps^2 = {mp.nstr(IGe, 14)}  B > v^2/2: {bool(B > Lm['v']**2/2)}  r0>=s0: {ok}")
        OUT['bound'][m] = dict(B=str(B), twoCm2=str(2*Cm*m**2), IG_over_eps2=str(IGe),
                               exceeds=bool(B > Lm['v']**2/2), valid=ok)

    # ---------------------------------------------------------------- exact I at eps_m
    print("\nExact I at eps_m, truncated law {w_*, w_2..w_m}, routes A (1-D sums) and B (posterior KL)")
    OUT['exact'] = {}
    for m, dps, N, Nb in ((2, 120, 60, 40), (3, 250, 60, 40), (4, 450, 60, 40), (5, 900, 60, 40)):
        Lm = law(dps)
        eps = mp.exp(-mp.mpf(m)**4)
        wt, pos, delta, Htail = truncated_atoms(m, Lm)
        IA, defA = I_routeA(wt, pos, eps, N)
        if m <= 5:
            IB, defB, lostB = I_routeB(wt, pos, eps, 45, Nb)
        else:
            IB, defB, lostB = None, None, None
        hdel = -delta*mp.log(delta) - (1 - delta)*mp.log1p(-delta)
        corr = hdel + delta*Htail + delta*abs(IA)     # |I_full - I_trunc| <= this
        IGv = IG_equal(eps, Lm['v'])
        Cm, B, ok = bound_B(m, Lm)
        row = dict(eps=f"exp(-{m**4})", dps=dps, IA_over_eps2=str(IA/eps**2),
                   IB_over_eps2=(str(IB/eps**2) if IB is not None else None),
                   rel_diff_AB=(str((IA - IB)/IA) if IB is not None else None),
                   tail_bound_over_eps2=str(corr/eps**2), normalization_deficit_A=str(defA),
                   B=str(B), IG_over_eps2=str(IGv/eps**2), ratio_I_over_IG=str(IA/IGv))
        OUT['exact'][m] = row
        print(f"  m={m} (eps=e^-{m**4}, dps={dps}): I/eps^2 = {mp.nstr(IA/eps**2, 14)} (route A)"
              + (f", {mp.nstr(IB/eps**2, 14)} (route B), rel. diff {mp.nstr((IA - IB)/IA, 3)}" if IB is not None else ""))
        print(f"        bound B = {mp.nstr(B, 10)}, I_G/eps^2 = {mp.nstr(IGv/eps**2, 12)}, I/I_G = {mp.nstr(IA/IGv, 10)}"
              f", |I - I_trunc|/eps^2 <= {mp.nstr(corr/eps**2, 3)}, pmf deficit {mp.nstr(defA, 3)}"
              + (f", route-B mass deficits {mp.nstr(defB, 3)}, {mp.nstr(lostB, 3)}" if IB is not None else ""))
        sys.stdout.flush()
    print(f"\nelapsed {time.time() - t0:.1f} s")
    with open('counterexample.json', 'w') as f:
        json.dump(OUT, f, indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item5/small_mean/lomax_tail.json <==
{
 "1e-2": {
  "I_over_eps2": "2.9466428165021961100017452205023821170983247768045",
  "diff": "-2.8039139988661338948731189297818315192396193762935",
  "scaled": "-28.039139988661338948731189297818315192396193762935",
  "ratio": "0.28494025878238570682518558020726135049908915707086",
  "deficit": "0.0000000000086241506115109196995021453850144149232304497637807",
  "N": 1200
 },
 "1e-3": {
  "I_over_eps2": "4.896055462333317275526435878525696308702015323253",
  "diff": "-0.85450135303501272934842827175851732763592882984506",
  "scaled": "-27.021705392862743188503472280942382720568346663715",
  "ratio": "0.39955239809463651189980791705870212271703255280424",
  "deficit": "0.000000000000027274264741825511318969344609451341110646922818925",
  "N": 1200
 },
 "1e-4": {
  "I_over_eps2": "5.6349056096445248833787688059029909824508114633162",
  "diff": "-0.11565120572380512149609534438122265388713268978183",
  "scaled": "-11.565120572380512149609534438122265388713268978183",
  "ratio": "0.45169442811249544657947470088170262408952135195931",
  "deficit": "8.6249527335655372067229725919634433756067989203254e-17",
  "N": 1200
 },
 "1e-5": {
  "I_over_eps2": "5.7836708509682312035924945540660391824442672578824",
  "diff": "0.033114035599901198717630403781825546106323104784329",
  "scaled": "10.471577501558797810608221791307563513059767988293",
  "ratio": "0.462786210859643583423480791023239014192756141035",
  "deficit": "1.5452962734873070398269385611535562070030383798576e-18",
  "N": 600
 },
 "1e-6": {
  "I_over_eps2": "5.7851032962701131671249048156362729961507237317527",
  "diff": "0.034546480901783162250040665352059359812779578654625",
  "scaled": "34.546480901783162250040665352059359812779578654625",
  "ratio": "0.46281751990737880862492647315349780807783755130289",
  "deficit": "4.8866567120638795763115791599273791085625310568655e-21",
  "N": 600
 },
 "1e-7": {
  "I_over_eps2": "5.7692584845352685307718375203863654907049339154368",
  "diff": "0.018701669166938525896973370102151854366989762338725",
  "scaled": "59.139870614469485598923762798576588598310259516495",
  "ratio": "0.46154160184458285619862939151821363551949678534317",
  "deficit": "1.5452965615331345142217027238103358459947311699855e-23",
  "N": 600
 },
 "1e-8": {
  "I_over_eps2": "5.7589412794085614026637459045979077756079660974299",
  "diff": "0.0083844640402313977888817543136941392700219443318806",
  "scaled": "83.844640402313977888817543136941392700219443318806",
  "ratio": "0.4607153944957494140089777009805090043986440624953",
  "deficit": "4.8866568031519790401543132446359356112159202631332e-26",
  "N": 600
 },
 "1e-9": {
  "I_over_eps2": "5.7539899977205957243881710264674166491777000859926",
  "diff": "0.0034331823522657195133068761832030128397559328945467",
  "scaled": "108.56675855854212151861299152951774785102239274037",
  "ratio": "0.46031920902403169458193682518263702102432198649899",
  "deficit": "1.5452965644135931692060657749883967452225414339923e-28",
  "N": 600
 },
 "1e-10": {
  "I_over_eps2": "5.751889701319793644408829636989203835323868191123",
  "diff": "0.0013328859514636395339654867049901989859240380249371",
  "scaled": "133.28859514636395339654867049901989859240380249371",
  "ratio": "0.46015117702588584416650563315693460385040352282681",
  "deficit": "4.8866568040628600468207309858825519989245827502561e-31",
  "N": 600
 },
 "1e-12": {
  "I_over_eps2": "5.7507395426006907625325486346235533591529011399579",
  "diff": "0.00018272723236075765768448433933972281495698685988714",
  "scaled": "182.72723236075765768448433933972281495698685988714",
  "ratio": "0.46005916341725644427080525116673455138296750438776",
  "deficit": "4.8866568040719696180865058433653634701980269269741e-36",
  "N": 600
 },
 "fit": {
  "A": "10.736019274707753259871940610181209869407369143689",
  "B": "-113.91902329838405700927334224774173211253193353988"
 },
 "exact_cmi_0.01": {
  "I_over_eps2": 2.9466416597612177,
  "deficit": 5.121458812595847e-13
 },
 "exact_cmi_0.001": {
  "I_over_eps2": 4.896055043234621,
  "deficit": 5.123679258645097e-13
 }
}

==> anc/calc_SHORT/item5/small_mean/lomax_tail.log <==
Lomax alpha = 2.5, v = 5.0, phi(v) = 5.75055681536833, limit 2 phi/v^2 = 0.460044545229
        eps              I/eps^2    I/eps^2 - phi  (I/eps^2-phi)/eps^0.5        I/I_G   deficit
       1e-2      2.9466428165022        -2.803914           -28.03913999  0.284940259   8.6e-12
       1e-3     4.89605546233332      -0.85450135           -27.02170539  0.399552398   2.7e-14
       1e-4     5.63490560964452      -0.11565121           -11.56512057  0.451694428   8.6e-17
       1e-5     5.78367085096823      0.033114036             10.4715775  0.462786211   1.5e-18
       1e-6     5.78510329627011      0.034546481             34.5464809   0.46281752   4.9e-21
       1e-7     5.76925848453527      0.018701669            59.13987061  0.461541602   1.5e-23
       1e-8     5.75894127940856      0.008384464             83.8446404  0.460715394   4.9e-26
       1e-9      5.7539899977206     0.0034331824            108.5667586  0.460319209   1.5e-28
      1e-10     5.75188970131979      0.001332886            133.2885951  0.460151177   4.9e-31
      1e-12     5.75073954260069    0.00018272723            182.7272324  0.460059163   4.9e-36

fit (I/eps^2 - phi)/eps^0.5 = A ln(1/eps) + B on eps = 1e-8..1e-12: A = 10.736, B = -113.919
   eps=    0.01  observed    -28.03914  fit   -64.477827
   eps=   0.001  observed   -27.021705  fit   -39.757229
   eps=  0.0001  observed   -11.565121  fit   -15.036632
   eps=  1.0e-5  observed    10.471578  fit    9.6839664
   eps=  1.0e-6  observed    34.546481  fit    34.404564
   eps=  1.0e-7  observed    59.139871  fit    59.125162
   eps=  1.0e-8  observed     83.84464  fit     83.84576
   eps=  1.0e-9  observed    108.56676  fit    108.56636
   eps= 1.0e-10  observed     133.2886  fit    133.28696
   eps= 1.0e-12  observed    182.72723  fit    182.72815

exact_cmi.cmi (double precision, source quadrature) for the same source:
   eps=0.01: I/eps^2 = 2.9466416598  (mpmath route 2.9466428165), max deficit 5.1e-13, 13 s
   eps=0.001: I/eps^2 = 4.8960550432  (mpmath route 4.89605546233), max deficit 5.1e-13, 1 s


==> anc/calc_SHORT/item5/small_mean/lomax_tail.py <==
#!/usr/bin/env python3
"""Heavy-tail follow-up to small_mean.py.

Source: Lomax (Pareto II) of shape alpha = 5/2 and scale 3/2, unit mean, Var W = 5, E W^{2+d} finite
for d < 1/2 and E W^3 infinite.  Equal means eps.  small_mean.py found I/eps^2 - phi(5) changing
sign between eps = 1e-4 and 1e-5, consistent with a correction eps^{1/2} (A ln(1/eps) + B).  Here:
  1. the same high-precision route (I = M(eps, 2 eps) - M(eps, eps)) carried to eps = 1e-12;
  2. an independent double-precision check at eps = 1e-2 and 1e-3 with exact_cmi.cmi of
     calc_SHORT/item5 (source quadrature and the three-entropy route), imported read-only;
  3. a fit of (I/eps^2 - phi)/eps^{1/2} = A ln(1/eps) + B on the smallest four eps, and the
     predicted values at the other points.
Run:  ( ulimit -v 1500000; python3 -B lomax_tail.py ) > lomax_tail.log
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import sys, json, time
import mpmath as mp
import small_mean as S

mp.mp.dps = 50
al = mp.mpf(5)/2
v = al/(al - 2)
ph = S.phi(v)
out = {}
print(f"Lomax alpha = 2.5, v = {mp.nstr(v, 6)}, phi(v) = {mp.nstr(ph, 15)}, limit 2 phi/v^2 = {mp.nstr(2*ph/v**2, 12)}")
print(f"   {'eps':>8s} {'I/eps^2':>20s} {'I/eps^2 - phi':>16s} {'(I/eps^2-phi)/eps^0.5':>22s} {'I/I_G':>12s} {'deficit':>9s}")
rows = []
for e in ('1e-2', '1e-3', '1e-4', '1e-5', '1e-6', '1e-7', '1e-8', '1e-9', '1e-10', '1e-12'):
    eps = mp.mpf(e)
    N = 1200 if eps >= mp.mpf('1e-4') else 600
    I, d = S.I_equal(lambda L, N: S.pmf_lomax(al, L, N), eps, N)
    r = I/eps**2
    ig = S.IG_equal(eps, v)
    rows.append((eps, r))
    out[e] = dict(I_over_eps2=str(r), diff=str(r - ph), scaled=str((r - ph)/mp.sqrt(eps)), ratio=str(I/ig), deficit=str(d), N=N)
    print(f"   {e:>8s} {mp.nstr(r, 15):>20s} {mp.nstr(r - ph, 8):>16s} {mp.nstr((r - ph)/mp.sqrt(eps), 10):>22s} "
          f"{mp.nstr(I/ig, 9):>12s} {mp.nstr(d, 2):>9s}")
    sys.stdout.flush()

# fit on the four smallest eps
xs = [mp.log(1/e) for e, r in rows[-4:]]
ys = [(r - ph)/mp.sqrt(e) for e, r in rows[-4:]]
n = len(xs); mx = sum(xs)/n; my = sum(ys)/n
A = sum((x - mx)*(y - my) for x, y in zip(xs, ys))/sum((x - mx)**2 for x in xs); B = my - A*mx
print(f"\nfit (I/eps^2 - phi)/eps^0.5 = A ln(1/eps) + B on eps = 1e-8..1e-12: A = {mp.nstr(A, 6)}, B = {mp.nstr(B, 6)}")
for e, r in rows:
    print(f"   eps={mp.nstr(e, 3):>8s}  observed {mp.nstr((r - ph)/mp.sqrt(e), 8):>12s}  fit {mp.nstr(A*mp.log(1/e) + B, 8):>12s}")
out['fit'] = dict(A=str(A), B=str(B))

# independent double-precision route
try:
    sys.path.insert(0, _PKG + '/calc_SHORT/item5')
    import numpy as np
    from scipy import stats
    from exact_cmi import Src, cmi, IG
    src = Src('lomax 2.5', [('semi', stats.lomax(2.5, scale=1.5), 0.0)], [1.0], 'lomax', 2.5)
    print("\nexact_cmi.cmi (double precision, source quadrature) for the same source:")
    for e in (1e-2, 1e-3):
        t = time.time()
        res = cmi(src, np.array([e, e, e]))
        print(f"   eps={e:g}: I/eps^2 = {res['I']/e**2:.10f}  (mpmath route {mp.nstr(mp.mpf(out['%g' % e if False else ('1e-2' if e == 1e-2 else '1e-3')]['I_over_eps2']), 12)}),"
              f" max deficit {res['max_deficit']:.1e}, {time.time() - t:.0f} s")
        out['exact_cmi_%g' % e] = dict(I_over_eps2=res['I']/e**2, deficit=res['max_deficit'])
        sys.stdout.flush()
except Exception as ex:
    print("exact_cmi cross-check failed:", repr(ex))

with open('lomax_tail.json', 'w') as f:
    json.dump(out, f, indent=1)


==> anc/calc_SHORT/item5/small_mean/small_mean.json <==
{
 "gamma k=3": {
  "v": "0.333333333333333333333333333333333333333333333",
  "phi": "0.0502427632690412365856253413251032420046796145",
  "limit": "0.904369738842742258541256143851858356084233062",
  "rows": [
   {
    "eps": 1.0,
    "I": "0.0190302064241961715688944072233782741080124188",
    "I_over_eps2": "0.0190302064241961715688944072233782741080124188",
    "IG": "0.0204109972601275647772885325776599350886058738",
    "ratio": "0.932350643217774674608795263745238118489670679",
    "slope": "-0.0312125568448450650167309341017249678966671957",
    "deficit": "1.13855500226391387012553028642305685666521283e-45",
    "N": 160
   },
   {
    "eps": 0.1,
    "I": "0.000443780259581972061241444582295618046480397229",
    "I_over_eps2": "0.0443780259581972011971938376092209198635245372",
    "IG": "0.000488519823913306443855693762879874666337918071",
    "ratio": "0.9084181190991464421146428326442373318041794",
    "slope": "-0.0586473731084403506287318392201874776086776375",
    "deficit": "0.0",
    "N": 90
   },
   {
    "eps": 0.01,
    "I": "0.00000496030739533873681150004137732039420136347269",
    "I_over_eps2": "0.0496030739533873660498576089518898197809851465",
    "IG": "0.00000548224574720278487577465110985830844794866321",
    "ratio": "0.904794791052488386780613815538486359193614585",
    "slope": "-0.0639689315653870522451523494857735443805883777",
    "deficit": "0.0",
    "N": 90
   },
   {
    "eps": 0.001,
    "I": "0.0000000501782128350597876408614471603641015682859739",
    "I_over_eps2": "0.0501782128350597855517736762594293444485361645",
    "IG": "0.0000000554815585679699895629983401909522949322363295",
    "ratio": "0.904412459386606492240266532036732385212425014",
    "slope": "-0.0645504339814510325079392271285278459639271293",
    "deficit": "8.75811540203010669327330989556197582050163714e-47",
    "N": 90
   },
   {
    "eps": 0.0001,
    "I": "0.000000000502363023567950080752471033986579036953201262",
    "I_over_eps2": "0.0502363023567950032604254626844362695400103017",
    "IG": "0.000000000555481489196790245501935559625536014688624236",
    "ratio": "0.904374013064507531583893913850140753739898959",
    "slope": "-0.0646091224623332489026050952965925727211335073",
    "deficit": "1.75162308040602133865466197911239516410032743e-46",
    "N": 90
   },
   {
    "eps": 1e-05,
    "I": "0.0000000000050242117119073828727836695152381654640793889",
    "I_over_eps2": "0.0502421171190738205079194642590390091827193189",
    "IG": "0.00000000000555548148225307992131913717372440605719868633",
    "ratio": "0.904370166286606828843801023539607748831077669",
    "slope": "-0.0646149967416077653020025443145847777849155679",
    "deficit": "8.75811540203010669327330989556197582050163714e-47",
    "N": 90
   },
   {
    "eps": 1e-06,
    "I": "0.0000000000000502426986534570081421628692007223142022800789",
    "I_over_eps2": "0.050242698653457012689316831264585785951051267",
    "IG": "0.0000000000000555554814815586368732571177765572660921719769",
    "ratio": "0.904369781587345610266527138645525766024074472",
    "slope": "-0.0646155842238963114340377090608375534111590382",
    "deficit": "8.75811540203010669327330989556197582050163714e-47",
    "N": 90
   }
  ]
 },
 "uniform[0,2]": {
  "v": "0.333333333333333333333333333333333333333333333",
  "phi": "0.0502427632690412365856253413251032420046796145",
  "limit": "0.904369738842742258541256143851858356084233062",
  "rows": [
   {
    "eps": 1.0,
    "I": "0.0274792120605835786598860726958854246642474624",
    "I_over_eps2": "0.0274792120605835786598860726958854246642474624",
    "IG": "0.0204109972601275647772885325776599350886058738",
    "ratio": "1.34629443678695780246714677297300864774895336",
    "slope": "-0.0227635512084576579257392686292178173404321521",
    "deficit": "0.0",
    "N": 120
   },
   {
    "eps": 0.1,
    "I": "0.000487138681267666422277841819016716495568080349",
    "I_over_eps2": "0.0487138681267666368194583806126850853664848391",
    "IG": "0.000488519823913306443855693762879874666337918071",
    "ratio": "0.997172801229280059895353465600343314843556945",
    "slope": "-0.0152889514227459968129623125287740191954362703",
    "deficit": "8.75811540203010669327330989556197582050163714e-47",
    "N": 70
   },
   {
    "eps": 0.01,
    "I": "0.00000501110017726924314367113014268118708541617631",
    "I_over_eps2": "0.0501110017726924293504217531114929726127064964",
    "IG": "0.00000548224574720278487577465110985830844794866321",
    "ratio": "0.914059750025993435425524425564054843893970149",
    "slope": "-0.0131761496348807232460751082256970286333605644",
    "deficit": "0.0",
    "N": 70
   },
   {
    "eps": 0.001,
    "I": "0.0000000502298090266154639558476662854866967315979143",
    "I_over_eps2": "0.050229809026615461864611772390248867701379857",
    "IG": "0.0000000554815585679699895629983401909522949322363295",
    "ratio": "0.905342429504379342038407984517937821359109387",
    "slope": "-0.0129542424257747207439045934605405148167641766",
    "deficit": "8.75811540203010669327330989556197582050163714e-47",
    "N": 70
   },
   {
    "eps": 0.0001,
    "I": "0.000000000502414700732769394232555363382474920893923134",
    "I_over_eps2": "0.050241470073276934607938603733839336156718269",
    "IG": "0.000000000555481489196790245501935559625536014688624236",
    "ratio": "0.904467044364063592628090704419282616387970232",
    "slope": "-0.0129319576430197762476540521985351144482059473",
    "deficit": "0.0",
    "N": 70
   },
   {
    "eps": 1e-05,
    "I": "0.00000000000502426339717588739061226456431835340424573127",
    "I_over_eps2": "0.0502426339717588656861208544937201634682102803",
    "IG": "0.00000000000555548148225307992131913717372440605719868633",
    "ratio": "0.904379469758982648259148357773843565250142622",
    "slope": "-0.0129297282370899493909918822354115185153565698",
    "deficit": "0.0",
    "N": 70
   },
   {
    "eps": 1e-06,
    "I": "0.0000000000000502427503395359448050122640485787364513372001",
    "I_over_eps2": "0.0502427503395359493521709038977706087662901252",
    "IG": "0.0000000000000555554814815586368732571177765572660921719769",
    "ratio": "0.904370711938006936454182907041101337808915946",
    "slope": "-0.0129295052872334550225118600377390649254195789",
    "deficit": "0.0",
    "N": 70
   }
  ]
 },
 "lognormal v=1/3": {
  "v": "0.333333333333333333333333333333333333333333333",
  "phi": "0.0502427632690412365856253413251032420046796145",
  "limit": "0.904369738842742258541256143851858356084233062",
  "rows": [
   {
    "eps": 1.0,
    "I": "0.0169908063117406237382475605752176894719935448",
    "I_over_eps2": "0.0169908063117406237382475605752176894719935448",
    "IG": "0.0204109972601275647772885325776599350886058738",
    "ratio": "0.832433912718796498998901219466736341943142194",
    "slope": "-0.0332519569573006128473777807498855525326860698",
    "deficit": "1.06856169911829971364665753574097336070498382e-16",
    "N": 220
   },
   {
    "eps": 0.1,
    "I": "0.000435427974072476984906355378103542740763368645",
    "I_over_eps2": "0.0435427974072476936564139139988582843265810837",
    "IG": "0.000488519823913306443855693762879874666337918071",
    "ratio": "0.89132099202129568312206774852521524575469291",
    "slope": "-0.066999658617935425572886091279589396410515388",
    "deficit": "3.37203258216392940917013581952468949603079349e-23",
    "N": 60
   },
   {
    "eps": 0.01,
    "I": "0.00000495094225405090969549283172775817363361001931",
    "I_over_eps2": "0.0495094225405090948936845357637476219007533784",
    "IG": "0.00000548224574720278487577465110985830844794866321",
    "ratio": "0.903086523725616820103736040837756585812357881",
    "slope": "-0.0733340728532141676675085029259929486259814369",
    "deficit": "8.93327771007070882713877609347321533691166988e-45",
    "N": 60
   },
   {
    "eps": 0.001,
    "I": "0.0000000501687634680719084099648161556289516759944182",
    "I_over_eps2": "0.050168763468071906321270454184622058968267447",
    "IG": "0.0000000554815585679699895629983401909522949322363295",
    "ratio": "0.904242143929871388249272322832917573491491664",
    "slope": "-0.0739998009693302628144568369718811263633268657",
    "deficit": "0.0",
    "N": 60
   },
   {
    "eps": 0.0001,
    "I": "0.000000000502353566046312862020380883474694265049968812",
    "I_over_eps2": "0.0502353566046312813873070918043155390754689523",
    "IG": "0.000000000555481489196790245501935559625536014688624236",
    "ratio": "0.904356987255689142283808865179620031788152985",
    "slope": "-0.074066644099551979633093041165163621803844544",
    "deficit": "0.0",
    "N": 60
   },
   {
    "eps": 1e-05,
    "I": "0.00000000000502420225357307443220636471920821782144149771",
    "I_over_eps2": "0.0502420225357307361021618907113669386861752523",
    "IG": "0.00000000000555548148225307992131913717372440605719868633",
    "ratio": "0.904368463763731240991567156940403590103277701",
    "slope": "-0.0740733310500483402856366801513380353883824995",
    "deficit": "0.0",
    "N": 60
   },
   {
    "eps": 1e-06,
    "I": "0.0000000000000502426891950414606326430677407308124918706434",
    "I_over_eps2": "0.0502426891950414651797961737822689638414099815",
    "IG": "0.0000000000000555554814815586368732571177765572660921719769",
    "ratio": "0.904369611335638753055806166645749196896035484",
    "slope": "-0.0740739997714058325195311885431468396740663531",
    "deficit": "0.0",
    "N": 60
   }
  ]
 },
 "Lomax alpha=2.5 (E W^3 infinite)": {
  "v": "5.0",
  "phi": "5.75055681536833000487486415028421363633794415",
  "limit": "0.460044545229466400389989132022737090907035532",
  "rows": [
   {
    "eps": 0.01,
    "I": "0.000294664281650219621039139467359172031438777237",
    "I_over_eps2": "2.94664281650219608771274341507703383112891966",
    "IG": "0.00103412653202950986468094778994136160964635516",
    "ratio": "0.284940258782385705737136062672976586343361713",
    "slope": "-280.391399886613385879393547377011332254274389",
    "deficit": "0.00000000000862415061151092014830077608705660160993421505",
    "N": 1200
   },
   {
    "eps": 0.001,
    "I": "0.00000489605546233331746775078609932477614215918848",
    "I_over_eps2": "4.89605546233331726391152969466672339881376591",
    "IG": "0.0000122538507732186249645078593217663288866922285",
    "ratio": "0.399552398094636511116448546421547371507675203",
    "slope": "-854.501353035012723175451767252105617780318925",
    "deficit": "0.0000000000000272742647418255127383632308998080518111306527",
    "N": 1200
   },
   {
    "eps": 0.0001,
    "I": "0.0000000563490560964452541653913869844481650200810262",
    "I_over_eps2": "5.63490560964452487647022040894709205520097958",
    "IG": "0.000000124750390063282789461262934903214989939216706",
    "ratio": "0.451694428112495446068928296070323999348721343",
    "slope": "-1156.51205723805122862437189799887219705628208",
    "deficit": "8.62495273356553824002935458359528170465790456e-17",
    "N": 1200
   },
   {
    "eps": 1e-05,
    "I": "0.000000000578367062202543467513638084532994624272310615",
    "I_over_eps2": "5.78367062202543372889254141623879693105830496",
    "IG": "0.00000000124975003905687598819266420921962446148411325",
    "ratio": "0.462786192540556540435501731080383121668074763",
    "slope": "3311.38066571037213088667546847186911528966459",
    "deficit": "2.72745184102664593457792198413671567561037608e-19",
    "N": 1200
   },
   {
    "eps": 1e-06,
    "I": "0.00000000000578510321603358244908200764665861601591131102",
    "I_over_eps2": "5.78510321603358297265569526197353567119575304",
    "IG": "0.000000000012499750003906192619520577241803421921745603",
    "ratio": "0.462817513488328014057003984149134741767575312",
    "slope": "34546.4006652529693441209714114779640583945811",
    "deficit": "8.62496075531396699874618805187732582925166779e-22",
    "N": 1200
   }
  ]
 }
}

==> anc/calc_SHORT/item5/small_mean/small_mean.log <==

gamma k=3: v = 0.3333333333, phi(v) = 0.050242763269, v^2/2 = 0.0555555555556, limit 2 phi/v^2 = 0.9043697388
        eps            I/eps^2  (I/eps^2-phi)/eps        I_G/eps^2        I/I_G   deficit  N
      1e+00  0.019030206424196     -0.03121255684  0.0204109972601  0.932350643   1.1e-45  160
      1e-01  0.044378025958197     -0.05864737311  0.0488519823913  0.908418119       0.0  90
      1e-02  0.049603073953387     -0.06396893157   0.054822457472  0.904794791       0.0  90
      1e-03   0.05017821283506     -0.06455043398   0.055481558568  0.904412459   8.8e-47  90
      1e-04  0.050236302356795     -0.06460912246  0.0555481489197  0.904374013   1.8e-46  90
      1e-05  0.050242117119074     -0.06461499674  0.0555548148225  0.904370166   8.8e-47  90
      1e-06  0.050242698653457     -0.06461558422  0.0555554814816  0.904369782   8.8e-47  90

uniform[0,2]: v = 0.3333333333, phi(v) = 0.050242763269, v^2/2 = 0.0555555555556, limit 2 phi/v^2 = 0.9043697388
        eps            I/eps^2  (I/eps^2-phi)/eps        I_G/eps^2        I/I_G   deficit  N
      1e+00  0.027479212060584     -0.02276355121  0.0204109972601   1.34629444       0.0  120
      1e-01  0.048713868126767     -0.01528895142  0.0488519823913  0.997172801   8.8e-47  70
      1e-02  0.050111001772692     -0.01317614963   0.054822457472   0.91405975       0.0  70
      1e-03  0.050229809026615     -0.01295424243   0.055481558568   0.90534243   8.8e-47  70
      1e-04  0.050241470073277     -0.01293195764  0.0555481489197  0.904467044       0.0  70
      1e-05  0.050242633971759     -0.01292972824  0.0555548148225   0.90437947       0.0  70
      1e-06  0.050242750339536     -0.01292950529  0.0555554814816  0.904370712       0.0  70

lognormal v=1/3: v = 0.3333333333, phi(v) = 0.050242763269, v^2/2 = 0.0555555555556, limit 2 phi/v^2 = 0.9043697388
        eps            I/eps^2  (I/eps^2-phi)/eps        I_G/eps^2        I/I_G   deficit  N
      1e+00  0.016990806311741     -0.03325195696  0.0204109972601  0.832433913   1.1e-16  220
      1e-01  0.043542797407248     -0.06699965862  0.0488519823913  0.891320992   3.4e-23  60
      1e-02  0.049509422540509     -0.07333407285   0.054822457472  0.903086524   8.9e-45  60
      1e-03  0.050168763468072     -0.07399980097   0.055481558568  0.904242144       0.0  60
      1e-04  0.050235356604631      -0.0740666441  0.0555481489197  0.904356987       0.0  60
      1e-05  0.050242022535731     -0.07407333105  0.0555548148225  0.904368464       0.0  60
      1e-06  0.050242689195041     -0.07407399977  0.0555554814816  0.904369611       0.0  60

   elapsed 25.5 s

Lomax alpha=2.5 (E W^3 infinite): v = 5.0, phi(v) = 5.75055681537, v^2/2 = 12.5, limit 2 phi/v^2 = 0.4600445452
        eps            I/eps^2  (I/eps^2-phi)/eps        I_G/eps^2        I/I_G   deficit  N
      1e-02    2.9466428165022       -280.3913999    10.3412653203  0.284940259   8.6e-12  1200
      1e-03    4.8960554623333        -854.501353    12.2538507732  0.399552398   2.7e-14  1200
      1e-04    5.6349056096445       -1156.512057    12.4750390063  0.451694428   8.6e-17  1200
      1e-05    5.7836706220254        3311.380666    12.4975003906  0.462786193   2.7e-19  1200
      1e-06    5.7851032160336        34546.40067    12.4997500039  0.462817513   8.6e-22  1200

   elapsed 36.1 s


==> anc/calc_SHORT/item5/small_mean/small_mean.py <==
#!/usr/bin/env python3
"""Small-mean behavior of I = I(n1;n3|n2) and I_G for Poisson counts of one source W
with E W = 1, Var W = v, all three means equal to eps (a_j = 1).

Route (independent of exact_cmi.py).  Because (n2, n3) given n2 + n3 is binomial and independent of
(n1, W), I(n1; n2, n3) = I(n1; n2 + n3), and the chain rule gives
    I(n1;n3|n2) = M(l1, l2 + l3) - M(l1, l2),
with M(a, b) the mutual information of two Poisson counts of means aW and bW,
    M(a, b) = H(p_a) + H(p_b) - H(p_{a+b}) - E_{S ~ p_{a+b}} h_bin(S, a/(a+b)),
p_L the mixed Poisson pmf of mean L.  All sums one-dimensional, in mpmath at DPS digits, so the
cancellation between entropies of order eps ln(1/eps) and I of order eps^2 costs nothing.

Mixed Poisson pmfs, all at high precision:
  Gamma of shape k = 1/v, unit mean: negative binomial, closed form.
  uniform on [1-a, 1+a], a = sqrt(3v) (here [0, 2] at v = 1/3): p(n) = [Q-incomplete gamma difference]/(2aL).
  lognormal of unit mean, sigma^2 = ln(1+v): tanh-sinh quadrature in log W on a finite range around
      the maximum of the (log-concave) integrand.
  Lomax (Pareto II) of shape alpha, scale alpha - 1 (unit mean, v = alpha/(alpha-2)):
      p(n) = alpha z^n U(n+1, n+1-alpha, z), z = L (alpha - 1), U the Tricomi function.
      At alpha = 2.5 this source has E W^{2.4} finite and E W^3 infinite.

Derivation of the expansion checked here (l_j = eps a_j, a_j > 0 fixed, E W = 1, Var W = v > 0).
By the identity above it suffices to expand M(a, b) with a = eps A, b = eps B.  Write
M = sum over cells (x, y) of q [t ln t - t + 1], t = p/q, p the joint and q the product law; every
term is >= 0.  Assume E W^{2+d} < infinity for some 0 < d <= 1.
  (0,0):          <= (p-q)^2/q <= 4 a^2 b^2 v^2 = O(eps^4)   [t ln t - t + 1 <= (t-1)^2, q >= 1/4].
  (x,0), x >= 1:  sum <= 2 b^2 E[(1 - e^{-aW})(W+1)^2] <= 2 b^2 a^d E[W^d (W+1)^2] = O(eps^{2+d})
                  [Cauchy-Schwarz and |e^{-bw} - E e^{-bW}| <= b (w+1)]; same for (0,y).
  (1,1):          a b [A ln(A/B) - A + B], A = E W^2 e^{-(a+b)W} = 1 + v + O(eps^d),
                  B = E[W e^{-aW}] E[W e^{-bW}] = 1 + O(eps), giving a b phi(v) + O(eps^{2+d}).
  R = {x, y >= 1, x + y = s >= 3}: term <= p ln+(p/q) + q, sum_R q = O(eps^3), and
                  p/q <= E[W^{2+d}] ((s-2-d)/(e(a+b)))^{s-2-d} / c^2, c = e^{-1} P(W >= 1)/2 > 0,
                  so sum_R p ln+(p/q) <= K P(S>=3) + E[S^2; S>=3] + ln(1/(a+b)) E[S; S>=3]
                  = O(eps^{2+d} ln(1/eps)), S = x + y a mixed Poisson of mean a + b.
Hence M(a,b) = a b phi(v) + O(eps^{2+d} ln(1/eps)) and I = eps^2 a1 a3 phi(v) + O(eps^{2+d} ln(1/eps)),
phi(v) = (1+v) ln(1+v) - v.  Also I_G = (1/2) ln[1 + c1 c3/(1 + c1 + c3)], c_j = eps a_j v/(1 + eps a2 v),
= (1/2) eps^2 a1 a3 v^2 [1 - eps v (a1 + a3 + 2 a2)] + O(eps^4).  Since phi(v) < v^2/2 for v > 0, I < I_G
at small eps and I/I_G -> 2 phi(v)/v^2.  Only the cells R need more than E W^2 < infinity, and
counterexample.py shows that finite variance alone does not suffice.

Run:  ( ulimit -v 1500000; python3 -B small_mean.py ) > small_mean.log
"""
import mpmath as mp
import json, sys, time

DPS = 45
mp.mp.dps = DPS
OUT = {}


def phi(v):
    return (1 + v)*mp.log1p(v) - v


def IG_equal(eps, v):
    c = eps*v/(1 + eps*v)
    return mp.log1p(c**2/(1 + 2*c))/2


# ------------------------------------------------------------------------------ pmfs
def pmf_gamma(v, L, N):
    k = 1/mp.mpf(v)
    q = L/(k + L)
    p0 = (k/(k + L))**k
    out = [p0]
    for n in range(1, N + 1):
        out.append(out[-1]*(k + n - 1)/n*q)
    return out


def pmf_uniform(v, L, N):
    a = mp.sqrt(3*mp.mpf(v))
    lo, hi = (1 - a)*L, (1 + a)*L
    # p(n) = (1/(2aL)) int_{lo}^{hi} e^{-t} t^n/n! dt = [P(n+1, hi) - P(n+1, lo)]/(2aL), P regularized lower
    return [(mp.gammainc(n + 1, lo, hi, regularized=True))/(2*a*L) for n in range(N + 1)]


def pmf_lognormal(v, L, N):
    """p(n) = E Pois(n; L e^{mu + s X}), X standard normal.  The log of the integrand in x,
    -x^2/2 + n (ln L + mu + s x) - L e^{mu + s x} - ln n!, is concave with curvature at least 1, so it
    is integrated over [x* - 40, x* + 40] around its maximum x*, with breakpoints on the scale
    w = (1 + L s^2 e^{mu + s x*})^{-1/2} of the peak.  Outside that range the integrand is below
    e^{-800} of its maximum."""
    s2 = mp.log1p(v); s = mp.sqrt(s2); mu = -s2/2
    lnrm = -mp.log(2*mp.pi)/2
    out = []
    lL = mp.log(L)
    for n in range(N + 1):
        lf = mp.loggamma(n + 1)
        g = lambda x: -x + n*s - L*s*mp.exp(mu + s*x)          # derivative of the log integrand
        lo, hi = mp.mpf(-60), mp.mpf(n*s + 1)                  # g(lo) > 0 > g(hi)
        for _ in range(400):                                   # bisection: g strictly decreasing
            mid = (lo + hi)/2
            if g(mid) > 0:
                lo = mid
            else:
                hi = mid
        xs = (lo + hi)/2
        w = 1/mp.sqrt(1 + L*s2*mp.exp(mu + s*xs))
        f = lambda x: mp.exp(lnrm - x*x/2 + n*(lL + mu + s*x) - L*mp.exp(mu + s*x) - lf)
        pts = sorted(set([xs - 40, xs - 12, xs - 4, xs - 4*w, xs - w, xs, xs + w, xs + 4*w, xs + 12*w, xs + 40*w]))
        out.append(mp.quad(f, pts))
    return out


def pmf_lomax(alpha, L, N):
    al = mp.mpf(alpha); z = L*(al - 1)
    return [al*z**n*mp.hyperu(n + 1, n + 1 - al, z) for n in range(N + 1)]


# ------------------------------------------------------------------------------ entropies
def H(p):
    return -mp.fsum(q*mp.log(q) for q in p if q > 0)


_HB = {}


def hbin_table(th, N):
    """h_bin(S, th), S = 0..N, binomial pmf by recursion (exact to working precision)."""
    key = (str(th), N)
    if key in _HB:
        return _HB[key]
    th = mp.mpf(th); r = th/(1 - th)
    tab = [mp.mpf(0)]
    for S in range(1, N + 1):
        b = (1 - th)**S; s = mp.mpf(0)
        for k in range(S + 1):
            if b > 0:
                s -= b*mp.log(b)
            b = b*(S - k)/(k + 1)*r
        tab.append(s)
    _HB[key] = tab
    return tab


def M_pair(pmf, a, b, N, cache):
    def P(L):
        key = mp.nstr(L, 30)
        if key not in cache:
            cache[key] = pmf(L, N)
        return cache[key]
    pa, pb, ps = P(a), P(b), P(a + b)
    tab = hbin_table(a/(a + b), N)
    Eh = mp.fsum(ps[S]*tab[S] for S in range(N + 1))
    return H(pa) + H(pb) - H(ps) - Eh, 1 - mp.fsum(ps)


def I_equal(pmf, eps, N):
    cache = {}
    M2, d2 = M_pair(pmf, eps, 2*eps, N, cache)
    M1, d1 = M_pair(pmf, eps, eps, N, cache)
    return M2 - M1, max(abs(d1), abs(d2))


def run(name, pmf, v, epss, Nfun):
    v = mp.mpf(v)
    lim = 2*phi(v)/v**2
    print(f"\n{name}: v = {mp.nstr(v, 10)}, phi(v) = {mp.nstr(phi(v), 12)}, v^2/2 = {mp.nstr(v**2/2, 12)}, "
          f"limit 2 phi/v^2 = {mp.nstr(lim, 10)}")
    print(f"   {'eps':>8s} {'I/eps^2':>18s} {'(I/eps^2-phi)/eps':>18s} {'I_G/eps^2':>16s} {'I/I_G':>12s} {'deficit':>9s}  N")
    rows = []
    for e in epss:
        eps = mp.mpf(e)
        N = Nfun(e)
        I, d = I_equal(pmf, eps, N)
        ig = IG_equal(eps, v)
        rows.append(dict(eps=e, I=str(I), I_over_eps2=str(I/eps**2), IG=str(ig), ratio=str(I/ig),
                         slope=str((I/eps**2 - phi(v))/eps), deficit=str(d), N=N))
        print(f"   {e:8.0e} {mp.nstr(I/eps**2, 14):>18s} {mp.nstr((I/eps**2 - phi(v))/eps, 10):>18s} "
              f"{mp.nstr(ig/eps**2, 12):>16s} {mp.nstr(I/ig, 9):>12s} {mp.nstr(d, 2):>9s}  {N}")
        sys.stdout.flush()
    OUT[name] = dict(v=str(v), phi=str(phi(v)), limit=str(lim), rows=rows)
    return rows


def main():
    t0 = time.time()
    v = mp.mpf(1)/3
    epss = [1.0, 0.1, 1e-2, 1e-3, 1e-4, 1e-5, 1e-6]
    run("gamma k=3", lambda L, N: pmf_gamma(v, L, N), v, epss, lambda e: 160 if e >= 1 else 90)
    run("uniform[0,2]", lambda L, N: pmf_uniform(v, L, N), v, epss, lambda e: 120 if e >= 1 else 70)
    run("lognormal v=1/3", lambda L, N: pmf_lognormal(v, L, N), v, epss, lambda e: 220 if e >= 1 else 60)
    print(f"\n   elapsed {time.time() - t0:.1f} s")
    # heavy tail: E W^3 infinite, E W^{2+delta} finite for delta < 1/2
    al = mp.mpf(5)/2
    vl = al/(al - 2)
    run("Lomax alpha=2.5 (E W^3 infinite)", lambda L, N: pmf_lomax(al, L, N), vl,
        [1e-2, 1e-3, 1e-4, 1e-5, 1e-6], lambda e: 1200)
    print(f"\n   elapsed {time.time() - t0:.1f} s")
    with open('small_mean.json', 'w') as f:
        json.dump(OUT, f, indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item5/special_laws.json <==
{
"small": {
"gamma": [
{
"I": 5.017821232133901e-08,
"I_G": 5.548155848900207e-08,
"diff": -5.3033461676630605e-09,
"ratio": 0.9044124514145664,
"deficit": 1.567634910770721e-13,
"eps": 0.001
},
{
"I": 4.9603073942194875e-06,
"I_G": 5.48224574719824e-06,
"diff": -5.219383529787527e-07,
"ratio": 0.9047947908490795,
"deficit": 1.567634910770721e-13,
"eps": 0.01
},
{
"I": 4.3525294930790714e-05,
"I_G": 4.806074882347351e-05,
"diff": -4.535453892682794e-06,
"ratio": 0.9056308109276147,
"deficit": 1.567634910770721e-13,
"eps": 0.03
},
{
"I": 0.00044378025958335954,
"I_G": 0.0004885198239133059,
"diff": -4.47395643299464e-05,
"ratio": 0.9084181191019876,
"deficit": 1.5631940186722204e-13,
"eps": 0.1
},
{
"I": 0.003189486110157791,
"I_G": 0.0034843346580466076,
"diff": -0.0002948485478888167,
"ratio": 0.915378809205969,
"deficit": 1.5576429035490946e-13,
"eps": 0.3
},
{
"I": 0.009523566877843503,
"I_G": 0.010309643601367912,
"diff": -0.0007860767235244089,
"ratio": 0.9237532591892789,
"deficit": 1.5698553568199713e-13,
"eps": 0.6
},
{
"I": 0.01903020642419495,
"I_G": 0.0204109972601276,
"diff": -0.0013807908359326493,
"ratio": 0.9323506432177132,
"deficit": 1.5654144647214707e-13,
"eps": 1.0
},
{
"I": 0.030348138381096845,
"I_G": 0.03226926056878558,
"diff": -0.0019211221876887369,
"ratio": 0.9404658751447481,
"deficit": 1.566524687746096e-13,
"eps": 1.5
},
{
"I": 0.040309300111351476,
"I_G": 0.042578904170153385,
"diff": -0.0022696040588019092,
"ratio": 0.9466965131434069,
"deficit": 1.5654144647214707e-13,
"eps": 2.0
},
{
"I": 0.05628425432645123,
"I_G": 0.05889151782819173,
"diff": -0.002607263501740495,
"ratio": 0.955727690542009,
"deficit": 1.5654144647214707e-13,
"eps": 3.0
},
{
"I": 0.06822166464321988,
"I_G": 0.07091509771960881,
"diff": -0.002693433076388932,
"ratio": 0.962018904817159,
"deficit": 1.5720758028692217e-13,
"eps": 4.0
},
{
"I": 0.08458701146785685,
"I_G": 0.08717669357238887,
"diff": -0.002589682104532018,
"ratio": 0.9702938710059974,
"deficit": 1.5698553568199713e-13,
"eps": 6.0
},
{
"I": 0.09518613106599716,
"I_G": 0.09757290976509062,
"diff": -0.002386778699093456,
"ratio": 0.9755385105882391,
"deficit": 1.5765166949677223e-13,
"eps": 8.0
},
{
"I": 0.10803509048753135,
"I_G": 0.11003094238840083,
"diff": -0.001995851900869483,
"ratio": 0.9818609942117529,
"deficit": 1.5853984791647235e-13,
"eps": 12.0
},
{
"I": 0.11552293785656431,
"I_G": 0.1172157555440305,
"diff": -0.0016928176874661943,
"ratio": 0.9855581045431191,
"deficit": 1.6120438317557273e-13,
"eps": 16.0
},
{
"I": 0.12842426142151453,
"I_G": 0.12945866357896427,
"diff": -0.0010344021574497375,
"ratio": 0.9920097880755675,
"deficit": 1.723066134218243e-13,
"eps": 32.0
}
],
"uniform[0,2]": [
{
"I": 5.022980871169369e-08,
"I_G": 5.548155848900207e-08,
"diff": -5.25174977730838e-09,
"ratio": 0.9053424251168175,
"deficit": 5.129230373768223e-13,
"eps": 0.001
},
{
"I": 5.011100169871607e-06,
"I_G": 5.48224574719824e-06,
"diff": -4.7114557732663293e-07,
"ratio": 0.9140597486773706,
"deficit": 5.131450819817474e-13,
"eps": 0.01
},
{
"I": 4.4849588498430126e-05,
"I_G": 4.806074882347351e-05,
"diff": -3.2111603250433823e-06,
"ratio": 0.9331853871682705,
"deficit": 5.122569035620472e-13,
"eps": 0.03
},
{
"I": 0.0004871386812692613,
"I_G": 0.0004885198239133059,
"diff": -1.3811426440446398e-06,
"ratio": 0.9971728012325458,
"deficit": 5.137001934940599e-13,
"eps": 0.1
},
{
"I": 0.004005899646163602,
"I_G": 0.0034843346580466076,
"diff": 0.0005215649881169944,
"ratio": 1.1496885458210822,
"deficit": 5.123679258645097e-13,
"eps": 0.3
},
{
"I": 0.013278872654454155,
"I_G": 0.010309643601367912,
"diff": 0.0029692290530862423,
"ratio": 1.2880050143238972,
"deficit": 5.118128143521972e-13,
"eps": 0.6
},
{
"I": 0.027479212060566027,
"I_G": 0.0204109972601276,
"diff": 0.007068214800438427,
"ratio": 1.3462944367860956,
"deficit": 5.120348589571222e-13,
"eps": 1.0
},
{
"I": 0.04283158256569042,
"I_G": 0.03226926056878558,
"diff": 0.010562321996904836,
"ratio": 1.3273183770167294,
"deficit": 5.122569035620472e-13,
"eps": 1.5
},
{
"I": 0.05455262523249971,
"I_G": 0.042578904170153385,
"diff": 0.011973721062346322,
"ratio": 1.2812125228610172,
"deficit": 5.120348589571222e-13,
"eps": 2.0
},
{
"I": 0.07034908795310812,
"I_G": 0.05889151782819173,
"diff": 0.011457570124916397,
"ratio": 1.194553826212161,
"deficit": 5.118128143521972e-13,
"eps": 3.0
},
{
"I": 0.08036927738408473,
"I_G": 0.07091509771960881,
"diff": 0.009454179664475912,
"ratio": 1.1333168812917214,
"deficit": 5.120348589571222e-13,
"eps": 4.0
},
{
"I": 0.09252556514794552,
"I_G": 0.08717669357238887,
"diff": 0.005348871575556649,
"ratio": 1.0613566694992294,
"deficit": 5.117017920497346e-13,
"eps": 6.0
},
{
"I": 0.09981504041807199,
"I_G": 0.09757290976509062,
"diff": 0.0022421306529813723,
"ratio": 1.0229790282813063,
"deficit": 5.120348589571222e-13,
"eps": 8.0
},
{
"I": 0.10842396466611248,
"I_G": 0.11003094238840083,
"diff": -0.0016069777222883497,
"ratio": 0.9853952198590117,
"deficit": 5.124789481669723e-13,
"eps": 12.0
},
{
"I": 0.11350564415424813,
"I_G": 0.1172157555440305,
"diff": -0.003710111389782375,
"ratio": 0.9683480145432435,
"deficit": 5.119238366546597e-13,
"eps": 16.0
},
{
"I": 0.12294797264935475,
"I_G": 0.12945866357896427,
"diff": -0.006510690929609514,
"ratio": 0.9497083412603107,
"deficit": 5.17585974080248e-13,
"eps": 32.0
}
],
"twopoint p=0.5 (0.423,1.58)": [
{
"I": 5.0229790108519135e-08,
"I_G": 5.548155848900207e-08,
"diff": -5.251768380482937e-09,
"ratio": 0.9053420898130686,
"deficit": 0.0,
"eps": 0.001
},
{
"I": 5.010912472985796e-06,
"I_G": 5.48224574719824e-06,
"diff": -4.713332742124446e-07,
"ratio": 0.9140255114515207,
"deficit": 0.0,
"eps": 0.01
},
{
"I": 4.483478111450001e-05,
"I_G": 4.806074882347351e-05,
"diff": -3.225967708973498e-06,
"ratio": 0.9328772899310738,
"deficit": 0.0,
"eps": 0.03
},
{
"I": 0.00048549772684380876,
"I_G": 0.0004885198239133059,
"diff": -3.022097069497174e-06,
"ratio": 0.9938137677908574,
"deficit": 1.1102230246251565e-16,
"eps": 0.1
},
{
"I": 0.00392085016803323,
"I_G": 0.0034843346580466076,
"diff": 0.0004365155099866221,
"ratio": 1.1252794443778664,
"deficit": 2.220446049250313e-16,
"eps": 0.3
},
{
"I": 0.012806854999459105,
"I_G": 0.010309643601367912,
"diff": 0.002497211398091193,
"ratio": 1.2422209238891493,
"deficit": 2.220446049250313e-16,
"eps": 0.6
},
{
"I": 0.027299552397760163,
"I_G": 0.0204109972601276,
"diff": 0.006888555137632563,
"ratio": 1.3374923356189554,
"deficit": 2.220446049250313e-16,
"eps": 1.0
},
{
"I": 0.04539741078892856,
"I_G": 0.03226926056878558,
"diff": 0.013128150220142978,
"ratio": 1.4068314547263592,
"deficit": 4.440892098500626e-16,
"eps": 1.5
},
{
"I": 0.0611542057147858,
"I_G": 0.042578904170153385,
"diff": 0.018575301544632418,
"ratio": 1.4362559794963718,
"deficit": 4.440892098500626e-16,
"eps": 2.0
},
{
"I": 0.08300518892617958,
"I_G": 0.05889151782819173,
"diff": 0.024113671097987857,
"ratio": 1.4094591545141752,
"deficit": 4.440892098500626e-16,
"eps": 3.0
},
{
"I": 0.0929180427364642,
"I_G": 0.07091509771960881,
"diff": 0.022002945016855388,
"ratio": 1.3102716589893568,
"deficit": 6.661338147750939e-16,
"eps": 4.0
},
{
"I": 0.08962942691884912,
"I_G": 0.08717669357238887,
"diff": 0.002452733346460248,
"ratio": 1.028135195841347,
"deficit": 3.774758283725532e-15,
"eps": 6.0
},
{
"I": 0.07310666553532386,
"I_G": 0.09757290976509062,
"diff": -0.02446624422976676,
"ratio": 0.749251669457538,
"deficit": 6.661338147750939e-15,
"eps": 8.0
},
{
"I": 0.039476539862089766,
"I_G": 0.11003094238840083,
"diff": -0.07055440252631107,
"ratio": 0.3587767132152753,
"deficit": 1.2323475573339238e-14,
"eps": 12.0
},
{
"I": 0.019028768422186815,
"I_G": 0.1172157555440305,
"diff": -0.09818698712184369,
"ratio": 0.16233968150330197,
"deficit": 9.658940314238862e-15,
"eps": 16.0
},
{
"I": 0.0008305589718062834,
"I_G": 0.12945866357896427,
"diff": -0.12862810460715798,
"ratio": 0.006415630664221076,
"deficit": 2.4424906541753444e-14,
"eps": 32.0
}
],
"twopoint p=0.75 (0,1.33)": [
{
"I": 5.033103667520522e-08,
"I_G": 5.548155848900207e-08,
"diff": -5.1505218137968505e-09,
"ratio": 0.907166958642342,
"deficit": 1.1102230246251565e-16,
"eps": 0.001
},
{
"I": 5.11282863985274e-06,
"I_G": 5.48224574719824e-06,
"diff": -3.694171073455002e-07,
"ratio": 0.9326157337010486,
"deficit": 1.1102230246251565e-16,
"eps": 0.01
},
{
"I": 4.762503158606268e-05,
"I_G": 4.806074882347351e-05,
"diff": -4.357172374108259e-07,
"ratio": 0.9909340314481738,
"deficit": 1.1102230246251565e-16,
"eps": 0.03
},
{
"I": 0.0005930835318497252,
"I_G": 0.0004885198239133059,
"diff": 0.00010456370793641924,
"ratio": 1.2140418931187027,
"deficit": 2.220446049250313e-16,
"eps": 0.1
},
{
"I": 0.0069399969173820075,
"I_G": 0.0034843346580466076,
"diff": 0.0034556622593354,
"ratio": 1.991771054871267,
"deficit": 2.220446049250313e-16,
"eps": 0.3
},
{
"I": 0.03347204787783964,
"I_G": 0.010309643601367912,
"diff": 0.023162404276471725,
"ratio": 3.246673616670752,
"deficit": 1.1102230246251565e-16,
"eps": 0.6
},
{
"I": 0.08338736228924004,
"I_G": 0.0204109972601276,
"diff": 0.06297636502911244,
"ratio": 4.085413428188307,
"deficit": 3.3306690738754696e-16,
"eps": 1.0
},
{
"I": 0.11431933904634572,
"I_G": 0.03226926056878558,
"diff": 0.08205007847756014,
"ratio": 3.5426699289455708,
"deficit": 3.3306690738754696e-16,
"eps": 1.5
},
{
"I": 0.10294345979425579,
"I_G": 0.042578904170153385,
"diff": 0.0603645556241024,
"ratio": 2.417710408489476,
"deficit": 1.4432899320127035e-15,
"eps": 2.0
},
{
"I": 0.050041633429501964,
"I_G": 0.05889151782819173,
"diff": -0.008849884398689764,
"ratio": 0.8497256527755297,
"deficit": 1.4432899320127035e-15,
"eps": 3.0
},
{
"I": 0.01861266872626821,
"I_G": 0.07091509771960881,
"diff": -0.0523024289933406,
"ratio": 0.26246412012094855,
"deficit": 1.7763568394002505e-15,
"eps": 4.0
},
{
"I": 0.0019854082525343486,
"I_G": 0.08717669357238887,
"diff": -0.08519128531985452,
"ratio": 0.02277453033803956,
"deficit": 3.1086244689504383e-15,
"eps": 6.0
},
{
"I": 0.0001847321923627021,
"I_G": 0.09757290976509062,
"diff": -0.09738817757272791,
"ratio": 0.0018932733768773505,
"deficit": 4.440892098500626e-15,
"eps": 8.0
},
{
"I": 1.3420974465105928e-06,
"I_G": 0.11003094238840083,
"diff": -0.11002960029095432,
"ratio": 1.2197454801151218e-05,
"deficit": 6.661338147750939e-15,
"eps": 12.0
},
{
"I": 8.652109251272577e-09,
"I_G": 0.1172157555440305,
"diff": -0.11721574689192125,
"ratio": 7.381353480268726e-08,
"deficit": 2.2426505097428162e-14,
"eps": 16.0
},
{
"I": -2.2515322939398175e-12,
"I_G": 0.12945866357896427,
"diff": -0.1294586635812158,
"ratio": -1.7391901257859645e-11,
"deficit": 2.5091040356528538e-14,
"eps": 32.0
}
],
"gen. gamma c=5 a=0.227": [
{
"I": 5.021496752785626e-08,
"I_G": 5.548155848900207e-08,
"diff": -5.266590961145813e-09,
"ratio": 0.9050749275150627,
"deficit": 5.129230373768223e-13,
"eps": 0.001
},
{
"I": 4.99642406168177e-06,
"I_G": 5.48224574719824e-06,
"diff": -4.858216855164702e-07,
"ratio": 0.9113827238108115,
"deficit": 5.118128143521972e-13,
"eps": 0.01
},
{
"I": 4.446317733569627e-05,
"I_G": 4.806074882347351e-05,
"diff": -3.5975714877772396e-06,
"ratio": 0.925145330111458,
"deficit": 5.121458812595847e-13,
"eps": 0.03
},
{
"I": 0.00047410252384083584,
"I_G": 0.0004885198239133059,
"diff": -1.4417300072470094e-05,
"ratio": 0.970487789099366,
"deficit": 5.115907697472721e-13,
"eps": 0.1
},
{
"I": 0.0037470198364633056,
"I_G": 0.0034843346580466076,
"diff": 0.000262685178416698,
"ratio": 1.0753903411114836,
"deficit": 5.121458812595847e-13,
"eps": 0.3
},
{
"I": 0.012070981517606327,
"I_G": 0.010309643601367912,
"diff": 0.001761337916238415,
"ratio": 1.1708437249959558,
"deficit": 5.115907697472721e-13,
"eps": 0.6
},
{
"I": 0.024888247585079792,
"I_G": 0.0204109972601276,
"diff": 0.004477250324952192,
"ratio": 1.2193548050539595,
"deficit": 5.122569035620472e-13,
"eps": 1.0
},
{
"I": 0.03937986637847857,
"I_G": 0.03226926056878558,
"diff": 0.007110605809692985,
"ratio": 1.2203523007456563,
"deficit": 5.119238366546597e-13,
"eps": 1.5
},
{
"I": 0.05107437204184073,
"I_G": 0.042578904170153385,
"diff": 0.008495467871687347,
"ratio": 1.1995229336513182,
"deficit": 5.123679258645097e-13,
"eps": 2.0
},
{
"I": 0.06781746980406389,
"I_G": 0.05889151782819173,
"diff": 0.008925951975872162,
"ratio": 1.1515660031366903,
"deficit": 5.123679258645097e-13,
"eps": 3.0
},
{
"I": 0.07901062858173624,
"I_G": 0.07091509771960881,
"diff": 0.008095530862127429,
"ratio": 1.1141580724338327,
"deficit": 5.130340596792848e-13,
"eps": 4.0
},
{
"I": 0.09309340440954195,
"I_G": 0.08717669357238887,
"diff": 0.005916710837153075,
"ratio": 1.0678703285785898,
"deficit": 5.123679258645097e-13,
"eps": 6.0
},
{
"I": 0.1017352209450415,
"I_G": 0.09757290976509062,
"diff": 0.004162311179950889,
"ratio": 1.0426584713930513,
"deficit": 5.132561042842099e-13,
"eps": 8.0
},
{
"I": 0.11202705572860339,
"I_G": 0.11003094238840083,
"diff": 0.0019961133402025544,
"ratio": 1.0181413818410863,
"deficit": 5.138112157965224e-13,
"eps": 12.0
},
{
"I": 0.11807158316910105,
"I_G": 0.1172157555440305,
"diff": 0.0008558276250705404,
"ratio": 1.0073013019546597,
"deficit": 5.179190409876355e-13,
"eps": 16.0
},
{
"I": 0.12891406595560007,
"I_G": 0.12945866357896427,
"diff": -0.0005445976233642014,
"ratio": 0.9957932701581458,
"deficit": 5.293543381412746e-13,
"eps": 32.0
}
],
"lognormal": [
{
"I": 5.0168761884378243e-08,
"I_G": 5.548155848900207e-08,
"diff": -5.312796604623828e-09,
"ratio": 0.9042421166723901,
"deficit": 1.5698553568199713e-13,
"eps": 0.001
},
{
"I": 4.9509422523352775e-06,
"I_G": 5.48224574719824e-06,
"diff": -5.313034948629627e-07,
"ratio": 0.9030865234134221,
"deficit": 1.5698553568199713e-13,
"eps": 0.01
},
{
"I": 4.3277902944505175e-05,
"I_G": 4.806074882347351e-05,
"diff": -4.782845878968333e-06,
"ratio": 0.900483325872935,
"deficit": 1.5698553568199713e-13,
"eps": 0.03
},
{
"I": 0.00043542797407192246,
"I_G": 0.0004885198239133059,
"diff": -5.3091849841383474e-05,
"ratio": 0.8913209920201615,
"deficit": 1.5765166949677223e-13,
"eps": 0.1
},
{
"I": 0.0030264252833540617,
"I_G": 0.0034843346580466076,
"diff": -0.0004579093746925459,
"ratio": 0.868580541299308,
"deficit": 1.5765166949677223e-13,
"eps": 0.3
},
{
"I": 0.008728930111683297,
"I_G": 0.010309643601367912,
"diff": -0.001580713489684615,
"ratio": 0.8466762236596732,
"deficit": 1.5687451337953462e-13,
"eps": 0.6
},
{
"I": 0.016990806311733664,
"I_G": 0.0204109972601276,
"diff": -0.0034201909483939363,
"ratio": 0.832433912718454,
"deficit": 1.566524687746096e-13,
"eps": 1.0
},
{
"I": 0.026671600727175004,
"I_G": 0.03226926056878558,
"diff": -0.005597659841610578,
"ratio": 0.8265327515119681,
"deficit": 1.5631940186722204e-13,
"eps": 1.5
},
{
"I": 0.035198911749196427,
"I_G": 0.042578904170153385,
"diff": -0.007379992420956959,
"ratio": 0.8266749094465863,
"deficit": 1.567634910770721e-13,
"eps": 2.0
},
{
"I": 0.04909931469871953,
"I_G": 0.05889151782819173,
"diff": -0.009792203129472196,
"ratio": 0.8337247282700428,
"deficit": 1.567634910770721e-13,
"eps": 3.0
},
{
"I": 0.05980470182846709,
"I_G": 0.07091509771960881,
"diff": -0.011110395891141725,
"ratio": 0.843328201632449,
"deficit": 1.566524687746096e-13,
"eps": 4.0
},
{
"I": 0.07514112263531203,
"I_G": 0.08717669357238887,
"diff": -0.012035570937076842,
"ratio": 0.8619404975816974,
"deficit": 1.5720758028692217e-13,
"eps": 6.0
},
{
"I": 0.08561570165336008,
"I_G": 0.09757290976509062,
"diff": -0.011957208111730538,
"ratio": 0.8774536073535386,
"deficit": 1.5765166949677223e-13,
"eps": 8.0
},
{
"I": 0.09906905979619118,
"I_G": 0.11003094238840083,
"diff": -0.010961882592209649,
"ratio": 0.9003745459753035,
"deficit": 1.5853984791647235e-13,
"eps": 12.0
},
{
"I": 0.10738796501108361,
"I_G": 0.1172157555440305,
"diff": -0.009827790532946898,
"ratio": 0.9161564033151224,
"deficit": 1.6064927166326015e-13,
"eps": 16.0
},
{
"I": 0.12280702426921941,
"I_G": 0.12945866357896427,
"diff": -0.006651639309744856,
"ratio": 0.9486195892506828,
"deficit": 1.7119639039719914e-13,
"eps": 32.0
}
]
},
"uniform_equal_means_crossings": [
0.10322359118790059,
10.01240819363376
],
"small_k1": {
"gamma": [
{
"I": 5.030017208099147e-06,
"I_G": 6.504711961645519e-06,
"diff": -1.4746947535463722e-06,
"ratio": 0.7732882313249557,
"deficit": 5.14366327308835e-13,
"scale": 0.001
},
{
"I": 0.0004451038516105621,
"I_G": 0.0005711833572442439,
"diff": -0.0001260795056336818,
"ratio": 0.7792661427637344,
"deficit": 5.120348589571222e-13,
"scale": 0.01
},
{
"I": 0.018076607889317753,
"I_G": 0.022042673074867045,
"diff": -0.0039660651855492925,
"ratio": 0.8200733108875357,
"deficit": 5.129230373768223e-13,
"scale": 0.1
},
{
"I": 0.05200288498160344,
"I_G": 0.06016057732599089,
"diff": -0.00815769234438745,
"ratio": 0.8644013620384071,
"deficit": 5.119238366546597e-13,
"scale": 0.3
},
{
"I": 0.0943953307027785,
"I_G": 0.10275282897219845,
"diff": -0.00835749826941995,
"ratio": 0.9186640567172977,
"deficit": 5.117017920497346e-13,
"scale": 1.0
}
],
"zero-infl gamma pi=0.25 shape=2": [
{
"I": 5.052575895697631e-06,
"I_G": 6.504711961645519e-06,
"diff": -1.4521360659478882e-06,
"ratio": 0.7767562845964149,
"deficit": 1.4765966227514582e-13,
"scale": 0.001
},
{
"I": 0.00046416699354606683,
"I_G": 0.0005711833572442439,
"diff": -0.00010701636369817708,
"ratio": 0.8126409631147292,
"deficit": 1.4832579608992091e-13,
"scale": 0.01
},
{
"I": 0.02330222192284248,
"I_G": 0.022042673074867045,
"diff": 0.0012595488479754356,
"ratio": 1.0571413840643296,
"deficit": 1.4721557306529576e-13,
"scale": 0.1
},
{
"I": 0.07431844533974008,
"I_G": 0.06016057732599089,
"diff": 0.014157868013749193,
"ratio": 1.2353346434332277,
"deficit": 1.474376176702208e-13,
"scale": 0.3
},
{
"I": 0.11389889385953733,
"I_G": 0.10275282897219845,
"diff": 0.01114606488733888,
"ratio": 1.1084745305684445,
"deficit": 1.4854784069484595e-13,
"scale": 1.0
}
],
"twopoint p=0.3 (0.345,2.53)": [
{
"I": 5.072725191845873e-06,
"I_G": 6.504711961645519e-06,
"diff": -1.4319867697996463e-06,
"ratio": 0.7798539307746085,
"deficit": 1.1102230246251565e-16,
"scale": 0.001
},
{
"I": 0.00047989369283224503,
"I_G": 0.0005711833572442439,
"diff": -9.128966441199887e-05,
"ratio": 0.8401745021906118,
"deficit": 2.220446049250313e-16,
"scale": 0.01
},
{
"I": 0.024268980607709878,
"I_G": 0.022042673074867045,
"diff": 0.0022263075328428326,
"ratio": 1.1009998889554489,
"deficit": 1.1102230246251565e-16,
"scale": 0.1
},
{
"I": 0.07000952633971647,
"I_G": 0.06016057732599089,
"diff": 0.009848949013725579,
"ratio": 1.163711012285625,
"deficit": 2.220446049250313e-16,
"scale": 0.3
},
{
"I": 0.04439739595153647,
"I_G": 0.10275282897219845,
"diff": -0.058355433020661984,
"ratio": 0.43207954852074143,
"deficit": 1.1102230246251565e-15,
"scale": 1.0
}
],
"gen. gamma c=3 a=0.167": [
{
"I": 5.059563313078441e-06,
"I_G": 6.504711961645519e-06,
"diff": -1.4451486485670778e-06,
"ratio": 0.7778304931735219,
"deficit": 9.097167463778533e-13,
"scale": 0.001
},
{
"I": 0.0004693827957897301,
"I_G": 0.0005711833572442439,
"diff": -0.00010180056145451383,
"ratio": 0.8217725356255735,
"deficit": 9.110490140074035e-13,
"scale": 0.01
},
{
"I": 0.022772689533286705,
"I_G": 0.022042673074867045,
"diff": 0.0007300164584196599,
"ratio": 1.0331183271620545,
"deficit": 9.094947017729282e-13,
"scale": 0.1
},
{
"I": 0.0632935298510886,
"I_G": 0.06016057732599089,
"diff": 0.0031329525250977167,
"ratio": 1.0520765036565598,
"deficit": 9.097167463778533e-13,
"scale": 0.3
},
{
"I": 0.10093035086824287,
"I_G": 0.10275282897219845,
"diff": -0.0018224781039555826,
"ratio": 0.9822634751550374,
"deficit": 9.101608355877033e-13,
"scale": 1.0
}
]
},
"depth": {
"k=3 gamma": [
{
"I": 0.042436157054256185,
"I_G": 0.0447029302677317,
"diff": -0.0022667732134755147,
"ratio": 0.9492925139381353,
"deficit": 1.5687451337953462e-13,
"y0": 0.0,
"lam2": 2.201148692553592
},
{
"I": 0.05779304060247448,
"I_G": 0.060318949022325485,
"diff": -0.0025259084198510084,
"ratio": 0.95812413079485,
"deficit": 1.5687451337953462e-13,
"y0": 1.0,
"lam2": 3.28372798273224
},
{
"I": 0.073521798494804,
"I_G": 0.07606399957561684,
"diff": -0.0025422010808128365,
"ratio": 0.9665781303245095,
"deficit": 1.5687451337953462e-13,
"y0": 2.0,
"lam2": 4.898746504975703
},
{
"I": 0.08817496004418146,
"I_G": 0.09051144079829458,
"diff": -0.002336480754113121,
"ratio": 0.9741857964749452,
"deficit": 1.567634910770721e-13,
"y0": 3.0,
"lam2": 7.308071023606607
},
{
"I": 0.1007644424623706,
"I_G": 0.10275282897219855,
"diff": -0.0019883865098279524,
"ratio": 0.9806488392610003,
"deficit": 1.5842882561400984e-13,
"y0": 4.0,
"lam2": 10.902360845132854
},
{
"I": 0.11089217117675965,
"I_G": 0.1124821156816841,
"diff": -0.0015899445049244593,
"ratio": 0.9858649128771378,
"deficit": 1.5798473640415978e-13,
"y0": 5.0,
"lam2": 16.264411171366344
},
{
"I": 0.11863286658967809,
"I_G": 0.11984395474932634,
"diff": -0.001211088159648252,
"ratio": 0.9898944576538596,
"deficit": 1.5520917884259688e-13,
"y0": 6.0,
"lam2": 24.263650278036906
},
{
"I": 0.1283972871488519,
"I_G": 0.12903289439035492,
"diff": -0.0006356072415030223,
"ratio": 0.9950740681707088,
"deficit": 1.5509815654013437e-13,
"y0": 8.0,
"lam2": 53.999746768398765
},
{
"I": 0.13322338431652803,
"I_G": 0.13353138680310786,
"diff": -0.00030800248657983365,
"ratio": 0.9976934075654139,
"deficit": 1.986188991054405e-13,
"y0": 10.0,
"lam2": 120.17864656130028
}
],
"k=3 uniform[0,2]": [
{
"I": 0.056193922897857185,
"I_G": 0.0447029302677317,
"diff": 0.011490992630125485,
"ratio": 1.2570523355248622,
"deficit": 5.118128143521972e-13,
"y0": 0.0,
"lam2": 2.201148692553592
},
{
"I": 0.07064102713670728,
"I_G": 0.060318949022325485,
"diff": 0.010322078114381794,
"ratio": 1.1711249662284624,
"deficit": 5.120348589571222e-13,
"y0": 1.0,
"lam2": 3.28372798273224
},
{
"I": 0.08310567297601423,
"I_G": 0.07606399957561684,
"diff": 0.007041673400397394,
"ratio": 1.092575639457364,
"deficit": 5.124789481669723e-13,
"y0": 2.0,
"lam2": 4.898746504975703
},
{
"I": 0.09346931997869135,
"I_G": 0.09051144079829458,
"diff": 0.0029578791803967636,
"ratio": 1.0326796165690084,
"deficit": 5.121458812595847e-13,
"y0": 3.0,
"lam2": 7.308071023606607
},
{
"I": 0.10194171602733704,
"I_G": 0.10275282897219855,
"diff": -0.0008111129448615112,
"ratio": 0.9921061740783704,
"deficit": 5.127009927718973e-13,
"y0": 4.0,
"lam2": 10.902360845132854
},
{
"I": 0.10880733932647324,
"I_G": 0.1124821156816841,
"diff": -0.0036747763552108653,
"ratio": 0.9673301277012765,
"deficit": 5.127009927718973e-13,
"y0": 5.0,
"lam2": 16.264411171366344
},
{
"I": 0.11434446530250852,
"I_G": 0.11984395474932634,
"diff": -0.005499489446817815,
"ratio": 0.9541112485955515,
"deficit": 5.127009927718973e-13,
"y0": 6.0,
"lam2": 24.263650278036906
},
{
"I": 0.12238051319791055,
"I_G": 0.12903289439035492,
"diff": -0.006652381192444379,
"ratio": 0.9484443000067924,
"deficit": 5.330180741225377e-13,
"y0": 8.0,
"lam2": 53.999746768398765
},
{
"I": 0.12757464221031256,
"I_G": 0.13353138680310786,
"diff": -0.005956744592795299,
"ratio": 0.9553906782861581,
"deficit": 5.35682609381638e-13,
"y0": 10.0,
"lam2": 120.17864656130028
}
],
"k=3 gen. gamma c=3 a=0.443": [
{
"I": 0.05011491956633485,
"I_G": 0.0447029302677317,
"diff": 0.005411989298603148,
"ratio": 1.121065649750252,
"deficit": 1.9939605522267811e-13,
"y0": 0.0,
"lam2": 2.201148692553592
},
{
"I": 0.06626616814065578,
"I_G": 0.060318949022325485,
"diff": 0.005947219118330294,
"ratio": 1.0985961992827342,
"deficit": 1.9984014443252818e-13,
"y0": 1.0,
"lam2": 3.28372798273224
},
{
"I": 0.08154877868821053,
"I_G": 0.07606399957561684,
"diff": 0.0054847791125936934,
"ratio": 1.0721074245792341,
"deficit": 2.0028423364237824e-13,
"y0": 2.0,
"lam2": 4.898746504975703
},
{
"I": 0.0949019656996315,
"I_G": 0.09051144079829458,
"diff": 0.004390524901336915,
"ratio": 1.0485079550453873,
"deficit": 2.0161650127192843e-13,
"y0": 3.0,
"lam2": 7.308071023606607
},
{
"I": 0.10590529283326688,
"I_G": 0.10275282897219855,
"diff": 0.003152463861068336,
"ratio": 1.0306800687883861,
"deficit": 2.0161650127192843e-13,
"y0": 4.0,
"lam2": 10.902360845132854
},
{
"I": 0.1145726474427402,
"I_G": 0.1124821156816841,
"diff": 0.0020905317610560997,
"ratio": 1.0185854591050914,
"deficit": 2.0872192862952943e-13,
"y0": 5.0,
"lam2": 16.264411171366344
},
{
"I": 0.12115643376973217,
"I_G": 0.11984395474932634,
"diff": 0.001312479020405835,
"ratio": 1.010951566336,
"deficit": 2.169375790117556e-13,
"y0": 6.0,
"lam2": 24.263650278036906
},
{
"I": 0.1295065804637332,
"I_G": 0.12903289439035492,
"diff": 0.0004736860733782766,
"ratio": 1.003671048964811,
"deficit": 2.2937207688755734e-13,
"y0": 8.0,
"lam2": 53.999746768398765
},
{
"I": 0.13369649945449247,
"I_G": 0.13353138680310786,
"diff": 0.00016511265138460796,
"ratio": 1.0012365081748762,
"deficit": 2.744471316873387e-13,
"y0": 10.0,
"lam2": 120.17864656130028
}
],
"k=3 beta[0,2.667] a=1.5 b=2.5": [
{
"I": 0.050307412876995805,
"I_G": 0.0447029302677317,
"diff": 0.005604482609264105,
"ratio": 1.1253717055168,
"deficit": 1.9961809982760315e-13,
"y0": 0.0,
"lam2": 2.201148692553592
},
{
"I": 0.06622032472041273,
"I_G": 0.060318949022325485,
"diff": 0.005901375698087241,
"ratio": 1.0978361823894345,
"deficit": 1.9939605522267811e-13,
"y0": 1.0,
"lam2": 3.28372798273224
},
{
"I": 0.0812127383719714,
"I_G": 0.07606399957561684,
"diff": 0.0051487387963545656,
"ratio": 1.0676895617516944,
"deficit": 1.9939605522267811e-13,
"y0": 2.0,
"lam2": 4.898746504975703
},
{
"I": 0.09427362872250278,
"I_G": 0.09051144079829458,
"diff": 0.0037621879242081963,
"ratio": 1.041565882622422,
"deficit": 1.9984014443252818e-13,
"y0": 3.0,
"lam2": 7.308071023606607
},
{
"I": 0.10502492625424864,
"I_G": 0.10275282897219855,
"diff": 0.0022720972820500923,
"ratio": 1.0221122601175763,
"deficit": 1.9984014443252818e-13,
"y0": 4.0,
"lam2": 10.902360845132854
},
{
"I": 0.11351930056766157,
"I_G": 0.1124821156816841,
"diff": 0.0010371848859774685,
"ratio": 1.0092208870689507,
"deficit": 2.013944566670034e-13,
"y0": 5.0,
"lam2": 16.264411171366344
},
{
"I": 0.12003065528318402,
"I_G": 0.11984395474932634,
"diff": 0.00018670053385767826,
"ratio": 1.0015578635922704,
"deficit": 2.0183854587685346e-13,
"y0": 6.0,
"lam2": 24.263650278036906
},
{
"I": 0.1285009230545473,
"I_G": 0.12903289439035492,
"diff": -0.0005319713358076239,
"ratio": 0.9958772424789737,
"deficit": 2.0095036745715333e-13,
"y0": 8.0,
"lam2": 53.999746768398765
},
{
"I": 0.13298012249212654,
"I_G": 0.13353138680310786,
"diff": -0.0005512643109813198,
"ratio": 0.995871649923069,
"deficit": 1.8829382497642655e-13,
"y0": 10.0,
"lam2": 120.17864656130028
}
],
"k=3 twopoint p=0.5 (0.423,1.58)": [
{
"I": 0.06417328735084382,
"I_G": 0.0447029302677317,
"diff": 0.019470357083112122,
"ratio": 1.4355499061583123,
"deficit": 1.2212453270876722e-15,
"y0": 0.0,
"lam2": 2.201148692553592
},
{
"I": 0.08296339051660517,
"I_G": 0.060318949022325485,
"diff": 0.022644441494279688,
"ratio": 1.375411738123926,
"deficit": 1.2212453270876722e-15,
"y0": 1.0,
"lam2": 3.28372798273224
},
{
"I": 0.08913047171671362,
"I_G": 0.07606399957561684,
"diff": 0.013066472141096783,
"ratio": 1.1717826069362436,
"deficit": 2.4424906541753444e-15,
"y0": 2.0,
"lam2": 4.898746504975703
},
{
"I": 0.07457848582269655,
"I_G": 0.09051144079829458,
"diff": -0.015932954975598032,
"ratio": 0.8239675025049624,
"deficit": 9.325873406851315e-15,
"y0": 3.0,
"lam2": 7.308071023606607
},
{
"I": 0.044700370516881804,
"I_G": 0.10275282897219855,
"diff": -0.058052458455316744,
"ratio": 0.435028124909108,
"deficit": 3.885780586188048e-15,
"y0": 4.0,
"lam2": 10.902360845132854
},
{
"I": 0.01725918401108295,
"I_G": 0.1124821156816841,
"diff": -0.09522293167060115,
"ratio": 0.15343936150636728,
"deficit": 1.3322676295501878e-14,
"y0": 5.0,
"lam2": 16.264411171366344
},
{
"I": 0.00371994498757644,
"I_G": 0.11984395474932634,
"diff": -0.1161240097617499,
"ratio": 0.031039905144630172,
"deficit": 2.708944180085382e-14,
"y0": 6.0,
"lam2": 24.263650278036906
},
{
"I": 1.1388392074707099e-05,
"I_G": 0.12903289439035492,
"diff": -0.12902150599828022,
"ratio": 8.82596033245176e-05,
"deficit": 1.2434497875801753e-14,
"y0": 8.0,
"lam2": 53.999746768398765
},
{
"I": -2.298605750183924e-12,
"I_G": 0.13353138680310786,
"diff": -0.13353138680540647,
"ratio": -1.7213973472568065e-11,
"deficit": 5.262457136723242e-14,
"y0": 10.0,
"lam2": 120.17864656130028
}
],
"k=3 gamma mix alpha=24 pi=0.5 means (1.53,0.471)": [
{
"I": 0.05112664445828319,
"I_G": 0.0447029302677317,
"diff": 0.006423714190551488,
"ratio": 1.1436978326046867,
"deficit": 1.5942802633617248e-13,
"y0": 0.0,
"lam2": 2.201148692553592
},
{
"I": 0.06643275159806894,
"I_G": 0.060318949022325485,
"diff": 0.006113802575743454,
"ratio": 1.1013579094934263,
"deficit": 1.5931700403370996e-13,
"y0": 1.0,
"lam2": 3.28372798273224
},
{
"I": 0.07707205054474553,
"I_G": 0.07606399957561684,
"diff": 0.0010080509691286904,
"ratio": 1.0132526684732974,
"deficit": 1.5931700403370996e-13,
"y0": 2.0,
"lam2": 4.898746504975703
},
{
"I": 0.08074925103123398,
"I_G": 0.09051144079829458,
"diff": -0.0097621897670606,
"ratio": 0.8921441346976708,
"deficit": 1.5876189252139739e-13,
"y0": 3.0,
"lam2": 7.308071023606607
},
{
"I": 0.07905535401693342,
"I_G": 0.10275282897219855,
"diff": -0.023697474955265127,
"ratio": 0.769373990066231,
"deficit": 1.630917623174355e-13,
"y0": 4.0,
"lam2": 10.902360845132854
},
{
"I": 0.07637859805710434,
"I_G": 0.1124821156816841,
"diff": -0.036103517624579765,
"ratio": 0.6790288179967205,
"deficit": 1.6475709685437323e-13,
"y0": 5.0,
"lam2": 16.264411171366344
},
{
"I": 0.07664283153713924,
"I_G": 0.11984395474932634,
"diff": -0.043201123212187095,
"ratio": 0.6395218824132642,
"deficit": 1.574296248918472e-13,
"y0": 6.0,
"lam2": 24.263650278036906
},
{
"I": 0.08896104568017549,
"I_G": 0.12903289439035492,
"diff": -0.040071848710179436,
"ratio": 0.6894447040073933,
"deficit": 1.5998313784848506e-13,
"y0": 8.0,
"lam2": 53.999746768398765
},
{
"I": 0.1071689664498745,
"I_G": 0.13353138680310786,
"diff": -0.026362420353233357,
"ratio": 0.8025751024955297,
"deficit": 1.8784973576657649e-13,
"y0": 10.0,
"lam2": 120.17864656130028
}
],
"k=1 gamma": [
{
"I": 0.03785953567703304,
"I_G": 0.0447029302677317,
"diff": -0.006843394590698659,
"ratio": 0.8469139595612039,
"deficit": 5.118128143521972e-13,
"y0": 0.0,
"lam2": 0.7337162308511973
},
{
"I": 0.052150684804384895,
"I_G": 0.060318949022325485,
"diff": -0.00816826421794059,
"ratio": 0.8645821197097231,
"deficit": 5.121458812595847e-13,
"y0": 1.0,
"lam2": 1.09457599424408
},
{
"I": 0.06716635302225615,
"I_G": 0.07606399957561684,
"diff": -0.008897646553360686,
"ratio": 0.8830242085217285,
"deficit": 5.121458812595847e-13,
"y0": 2.0,
"lam2": 1.6329155016585675
},
{
"I": 0.08158095956388411,
"I_G": 0.09051144079829448,
"diff": -0.00893048123441037,
"ratio": 0.9013331225793652,
"deficit": 5.117017920497346e-13,
"y0": 3.0,
"lam2": 2.436023674535536
},
{
"I": 0.09439533070278294,
"I_G": 0.10275282897219845,
"diff": -0.008357498269415509,
"ratio": 0.9186640567173409,
"deficit": 5.124789481669723e-13,
"y0": 4.0,
"lam2": 3.6341202817109517
},
{
"I": 0.10509955055909259,
"I_G": 0.1124821156816841,
"diff": -0.007382565122591514,
"ratio": 0.934366765082161,
"deficit": 5.124789481669723e-13,
"y0": 5.0,
"lam2": 5.421470390455449
},
{
"I": 0.11361813832789913,
"I_G": 0.11984395474932642,
"diff": -0.006225816421427291,
"ratio": 0.9480506427341319,
"deficit": 5.127009927718973e-13,
"y0": 6.0,
"lam2": 8.0878834260123
},
{
"I": 0.12503484469392667,
"I_G": 0.12903289439035492,
"diff": -0.003998049696428252,
"ratio": 0.9690152676546709,
"deficit": 5.170308625679354e-13,
"y0": 8.0,
"lam2": 17.999915589466255
},
{
"I": 0.13118868436815845,
"I_G": 0.13353138680310786,
"diff": -0.002342702434949412,
"ratio": 0.9824557919225109,
"deficit": 5.276890036043369e-13,
"y0": 10.0,
"lam2": 40.05954885376676
}
],
"k=1 zero-infl gamma pi=0.25 shape=2": [
{
"I": 0.053038805411985024,
"I_G": 0.0447029302677317,
"diff": 0.008335875144253324,
"ratio": 1.186472678509634,
"deficit": 1.4788170688007085e-13,
"y0": 0.0,
"lam2": 0.7337162308511973
},
{
"I": 0.07453255482600518,
"I_G": 0.060318949022325485,
"diff": 0.014213605803679696,
"ratio": 1.235640806646331,
"deficit": 1.474376176702208e-13,
"y0": 1.0,
"lam2": 1.09457599424408
},
{
"I": 0.09445726259142884,
"I_G": 0.07606399957561684,
"diff": 0.018393263015811998,
"ratio": 1.2418129879895003,
"deficit": 1.474376176702208e-13,
"y0": 2.0,
"lam2": 1.6329155016585675
},
{
"I": 0.10822737084142986,
"I_G": 0.09051144079829448,
"diff": 0.017715930043135375,
"ratio": 1.1957313891689723,
"deficit": 1.4788170688007085e-13,
"y0": 3.0,
"lam2": 2.436023674535536
},
{
"I": 0.11389889385953822,
"I_G": 0.10275282897219845,
"diff": 0.011146064887339768,
"ratio": 1.1084745305684531,
"deficit": 1.4854784069484595e-13,
"y0": 4.0,
"lam2": 3.6341202817109517
},
{
"I": 0.11316604095107863,
"I_G": 0.1124821156816841,
"diff": 0.0006839252693945225,
"ratio": 1.0060803023240599,
"deficit": 1.4832579608992091e-13,
"y0": 5.0,
"lam2": 5.421470390455449
},
{
"I": 0.1095011988685366,
"I_G": 0.11984395474932642,
"diff": -0.010342755880789825,
"ratio": 0.9136981427021211,
"deficit": 1.509903313490213e-13,
"y0": 6.0,
"lam2": 8.0878834260123
},
{
"I": 0.1031234036268529,
"I_G": 0.12903289439035492,
"diff": -0.02590949076350202,
"ratio": 0.7992024368211125,
"deficit": 1.4876988529977098e-13,
"y0": 8.0,
"lam2": 17.999915589466255
},
{
"I": 0.10133161145663827,
"I_G": 0.13353138680310786,
"diff": -0.03219977534646959,
"ratio": 0.7588598746903739,
"deficit": 1.5054624213917123e-13,
"y0": 10.0,
"lam2": 40.05954885376676
}
],
"k=1 zero-infl gamma pi=0.125 shape=1.33": [
{
"I": 0.04313523779076167,
"I_G": 0.0447029302677317,
"diff": -0.0015676924769700284,
"ratio": 0.9649308788578084,
"deficit": 1.7275070263167436e-13,
"y0": 0.0,
"lam2": 0.7337162308511973
},
{
"I": 0.060353028082786864,
"I_G": 0.060318949022325485,
"diff": 3.407906046137832e-05,
"ratio": 1.000564981005368,
"deficit": 1.7275070263167436e-13,
"y0": 1.0,
"lam2": 1.09457599424408
},
{
"I": 0.07841278369685067,
"I_G": 0.07606399957561684,
"diff": 0.002348784121233835,
"ratio": 1.0308790509878312,
"deficit": 1.7252865802674933e-13,
"y0": 2.0,
"lam2": 1.6329155016585675
},
{
"I": 0.09515253999912776,
"I_G": 0.09051144079829448,
"diff": 0.004641099200833276,
"ratio": 1.051276381857361,
"deficit": 1.729727472365994e-13,
"y0": 3.0,
"lam2": 2.436023674535536
},
{
"I": 0.10873297565872075,
"I_G": 0.10275282897219845,
"diff": 0.005980146686522303,
"ratio": 1.0581993386103299,
"deficit": 1.7319479184152442e-13,
"y0": 4.0,
"lam2": 3.6341202817109517
},
{
"I": 0.11818613120639387,
"I_G": 0.1124821156816841,
"diff": 0.0057040155247097685,
"ratio": 1.0507104217425258,
"deficit": 1.7319479184152442e-13,
"y0": 5.0,
"lam2": 5.421470390455449
},
{
"I": 0.1235893279994782,
"I_G": 0.11984395474932642,
"diff": 0.0037453732501517706,
"ratio": 1.0312520832442975,
"deficit": 1.758593271006248e-13,
"y0": 6.0,
"lam2": 8.0878834260123
},
{
"I": 0.12600007607564478,
"I_G": 0.12903289439035492,
"diff": -0.0030328183147101395,
"ratio": 0.9764957739726806,
"deficit": 1.7341683644644945e-13,
"y0": 8.0,
"lam2": 17.999915589466255
},
{
"I": 0.1240535394669493,
"I_G": 0.13353138680310786,
"diff": -0.009477847336158557,
"ratio": 0.9290215764018563,
"deficit": 1.745270594710746e-13,
"y0": 10.0,
"lam2": 40.05954885376676
}
],
"k=1 gen. gamma c=3 a=0.167": [
{
"I": 0.04755715595324217,
"I_G": 0.0447029302677317,
"diff": 0.0028542256855104697,
"ratio": 1.0638487380674184,
"deficit": 9.092726571680032e-13,
"y0": 0.0,
"lam2": 0.7337162308511973
},
{
"I": 0.06344823126039234,
"I_G": 0.060318949022325485,
"diff": 0.003129282238066855,
"ratio": 1.0518789250938148,
"deficit": 9.090506125630782e-13,
"y0": 1.0,
"lam2": 1.09457599424408
},
{
"I": 0.07817591977905813,
"I_G": 0.07606399957561684,
"diff": 0.002111920203441295,
"ratio": 1.0277650427958602,
"deficit": 9.092726571680032e-13,
"y0": 2.0,
"lam2": 1.6329155016585675
},
{
"I": 0.0907199226751505,
"I_G": 0.09051144079829448,
"diff": 0.00020848187685601482,
"ratio": 1.0023033759601796,
"deficit": 9.097167463778533e-13,
"y0": 3.0,
"lam2": 2.436023674535536
},
{
"I": 0.10093035086824642,
"I_G": 0.10275282897219845,
"diff": -0.00182247810395203,
"ratio": 0.9822634751550721,
"deficit": 9.099387909827783e-13,
"y0": 4.0,
"lam2": 3.6341202817109517
},
{
"I": 0.10905573374224353,
"I_G": 0.1124821156816841,
"diff": -0.003426381939440573,
"ratio": 0.9695384291211505,
"deficit": 9.097167463778533e-13,
"y0": 5.0,
"lam2": 5.421470390455449
},
{
"I": 0.11543372769877003,
"I_G": 0.11984395474932642,
"diff": -0.004410227050556395,
"ratio": 0.9632002543659285,
"deficit": 9.126033262418787e-13,
"y0": 6.0,
"lam2": 8.0878834260123
},
{
"I": 0.12420821233916612,
"I_G": 0.12903289439035492,
"diff": -0.0048246820511888,
"ratio": 0.962608898498448,
"deficit": 9.103828801926284e-13,
"y0": 8.0,
"lam2": 17.999915589466255
},
{
"I": 0.12938534447267358,
"I_G": 0.13353138680310786,
"diff": -0.00414604233043428,
"ratio": 0.968950803030694,
"deficit": 9.097167463778533e-13,
"y0": 10.0,
"lam2": 40.05954885376676
}
],
"k=1 twopoint p=0.3 (0.345,2.53)": [
{
"I": 0.0529761312109116,
"I_G": 0.0447029302677317,
"diff": 0.008273200943179904,
"ratio": 1.1850706630109171,
"deficit": 2.220446049250313e-16,
"y0": 0.0,
"lam2": 0.7337162308511973
},
{
"I": 0.07015205298813765,
"I_G": 0.060318949022325485,
"diff": 0.009833103965812162,
"ratio": 1.1630184896320508,
"deficit": 6.661338147750939e-16,
"y0": 1.0,
"lam2": 1.09457599424408
},
{
"I": 0.07822023664169464,
"I_G": 0.07606399957561684,
"diff": 0.0021562370660778013,
"ratio": 1.028347668780344,
"deficit": 8.881784197001252e-16,
"y0": 2.0,
"lam2": 1.6329155016585675
},
{
"I": 0.06898155254115146,
"I_G": 0.09051144079829448,
"diff": -0.021529888257143026,
"ratio": 0.7621307531152601,
"deficit": 4.440892098500626e-16,
"y0": 3.0,
"lam2": 2.436023674535536
},
{
"I": 0.04439739595154624,
"I_G": 0.10275282897219845,
"diff": -0.058355433020652214,
"ratio": 0.4320795485208365,
"deficit": 1.7763568394002505e-15,
"y0": 4.0,
"lam2": 3.6341202817109517
},
{
"I": 0.018840959837055138,
"I_G": 0.1124821156816841,
"diff": -0.09364115584462897,
"ratio": 0.16750182660480561,
"deficit": 1.7763568394002505e-15,
"y0": 5.0,
"lam2": 5.421470390455449
},
{
"I": 0.004609415894869073,
"I_G": 0.11984395474932642,
"diff": -0.11523453885445735,
"ratio": 0.038461813985615156,
"deficit": 9.992007221626409e-15,
"y0": 6.0,
"lam2": 8.0878834260123
},
{
"I": 2.16424743300081e-05,
"I_G": 0.12903289439035492,
"diff": -0.12901125191602492,
"ratio": 0.00016772834890097492,
"deficit": 1.2878587085651816e-14,
"y0": 8.0,
"lam2": 17.999915589466255
},
{
"I": 2.0410340084708878e-10,
"I_G": 0.13353138680310786,
"diff": -0.13353138659900446,
"ratio": 1.5285050633679062e-09,
"deficit": 3.552713678800501e-14,
"y0": 10.0,
"lam2": 40.05954885376676
}
]
},
"blind": [
{
"I": 0.047853755674978515,
"I_G": 0.04257890417015348,
"diff": 0.005274851504825033,
"ratio": 1.1238841536115094,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "twopoint p=0.25 (0.667,2)",
"tag": "twopoint",
"R3": 0.9999999999999996,
"R4": -0.33333333333333715
},
{
"I": 0.038309301513939076,
"I_G": 0.10275282897219845,
"diff": -0.06444352745825938,
"ratio": 0.3728296524498057,
"deficit": 7.438494264988549e-15,
"config": "cuts k=3",
"law": "twopoint p=0.25 (0.667,2)",
"tag": "twopoint",
"R3": 0.9999999999999996,
"R4": -0.33333333333333715
},
{
"I": 0.032445132314876446,
"I_G": 0.10275282897219855,
"diff": -0.0703076966573221,
"ratio": 0.31575901743449813,
"deficit": 4.551914400963142e-15,
"config": "cuts k=1.84",
"law": "twopoint p=0.203 (0.628,2.46)",
"tag": "twopoint",
"R3": 0.9999999999999992,
"R4": 0.0533333333333356
},
{
"I": 0.02404702186218799,
"I_G": 0.10275282897219845,
"diff": -0.07870580711001046,
"ratio": 0.2340278326419054,
"deficit": 8.881784197001252e-16,
"config": "cuts k=1",
"law": "twopoint p=0.146 (0.586,3.41)",
"tag": "twopoint",
"R3": 1.0000000000000004,
"R4": 0.3333333333333333
},
{
"I": 0.039747742116032825,
"I_G": 0.042578904170153385,
"diff": -0.0028311620541205604,
"ratio": 0.9335078694649656,
"deficit": 1.56097357262297e-13,
"config": "T1",
"law": "gamma mix alpha=4.5 pi=0.624 means (1.23,0.612)",
"tag": "gammamix",
"R3": 0.9999999999999969,
"R4": 0.8601398601398518
},
{
"I": 0.09888463176536533,
"I_G": 0.10275282897219855,
"diff": -0.003868197206833221,
"ratio": 0.9623543483374085,
"deficit": 1.5620837956475953e-13,
"config": "cuts k=3",
"law": "gamma mix alpha=4.5 pi=0.624 means (1.23,0.612)",
"tag": "gammamix",
"R3": 0.9999999999999969,
"R4": 0.8601398601398518
},
{
"I": 0.039079476251178136,
"I_G": 0.04257890417015348,
"diff": -0.0034994279189753466,
"ratio": 0.9178131051707916,
"deficit": 1.5698553568199713e-13,
"config": "T1",
"law": "gamma mix alpha=9 pi=0.4 means (1.55,0.635)",
"tag": "gammamix",
"R3": 1.0000000000000016,
"R4": 0.49090909090908474
},
{
"I": 0.09090178172191443,
"I_G": 0.10275282897219845,
"diff": -0.01185104725028402,
"ratio": 0.884664516112831,
"deficit": 1.5654144647214707e-13,
"config": "cuts k=3",
"law": "gamma mix alpha=9 pi=0.4 means (1.55,0.635)",
"tag": "gammamix",
"R3": 1.0000000000000016,
"R4": 0.49090909090908474
},
{
"I": 0.04098195438859875,
"I_G": 0.04257890417015348,
"diff": -0.001596949781554731,
"ratio": 0.9624943428517321,
"deficit": 1.6187051699034782e-13,
"config": "T1",
"law": "gamma mix alpha=24 pi=0.3 means (1.81,0.653)",
"tag": "gammamix",
"R3": 1.0000000000000016,
"R4": 0.052307692307686914
},
{
"I": 0.07097374397963208,
"I_G": 0.10275282897219845,
"diff": -0.031779084992566375,
"ratio": 0.690723016480989,
"deficit": 1.617594946878853e-13,
"config": "cuts k=3",
"law": "gamma mix alpha=24 pi=0.3 means (1.81,0.653)",
"tag": "gammamix",
"R3": 1.0000000000000016,
"R4": 0.052307692307686914
},
{
"I": 0.04396806747083737,
"I_G": 0.04257890417015348,
"diff": 0.0013891633006838863,
"ratio": 1.0326256235983087,
"deficit": 1.5221157667610896e-13,
"config": "T1",
"law": "gamma mix alpha=60 pi=0.269 means (1.92,0.661)",
"tag": "gammamix",
"R3": 0.9999999999999916,
"R4": -0.16552088841883827
},
{
"I": 0.05421987039563625,
"I_G": 0.10275282897219845,
"diff": -0.0485329585765622,
"ratio": 0.5276727749296943,
"deficit": 1.525446435834965e-13,
"config": "cuts k=3",
"law": "gamma mix alpha=60 pi=0.269 means (1.92,0.661)",
"tag": "gammamix",
"R3": 0.9999999999999916,
"R4": -0.16552088841883827
},
{
"I": 0.046311468254671695,
"I_G": 0.04257890417015348,
"diff": 0.0037325640845182126,
"ratio": 1.087662286225173,
"deficit": 2.333688797762079e-13,
"config": "T1",
"law": "gamma mix alpha=180 pi=0.256 means (1.97,0.665)",
"tag": "gammamix",
"R3": 0.9999999999999996,
"R4": -0.275210976868437
},
{
"I": 0.043590116957942016,
"I_G": 0.10275282897219845,
"diff": -0.059162712014256436,
"ratio": 0.4242230349661329,
"deficit": 2.334799020786704e-13,
"config": "cuts k=3",
"law": "gamma mix alpha=180 pi=0.256 means (1.97,0.665)",
"tag": "gammamix",
"R3": 0.9999999999999996,
"R4": -0.275210976868437
},
{
"I": 0.04736007496817152,
"I_G": 0.042578904170153385,
"diff": 0.004781170798018132,
"ratio": 1.112289662949325,
"deficit": 3.352873534367973e-13,
"config": "T1",
"law": "gamma mix alpha=600 pi=0.252 means (1.99,0.666)",
"tag": "gammamix",
"R3": 1.0000000000000322,
"R4": -0.31565884102351816
},
{
"I": 0.039757472673390026,
"I_G": 0.10275282897219855,
"diff": -0.06299535629880852,
"ratio": 0.38692338761930395,
"deficit": 3.356204203441848e-13,
"config": "cuts k=3",
"law": "gamma mix alpha=600 pi=0.252 means (1.99,0.666)",
"tag": "gammamix",
"R3": 1.0000000000000322,
"R4": -0.31565884102351816
},
{
"I": 0.09628540302645572,
"I_G": 0.10275282897219855,
"diff": -0.00646742594574283,
"ratio": 0.9370584147372458,
"deficit": 1.566524687746096e-13,
"config": "cuts k=1.84",
"law": "gamma mix alpha=2.76 pi=0.638 means (1.27,0.515)",
"tag": "gammamix",
"R3": 1.0,
"R4": 0.9065689254425162
},
{
"I": 0.08711437005522438,
"I_G": 0.10275282897219855,
"diff": -0.01563845891697417,
"ratio": 0.8478050767711183,
"deficit": 1.5643042416968456e-13,
"config": "cuts k=1.84",
"law": "gamma mix alpha=5.52 pi=0.383 means (1.7,0.563)",
"tag": "gammamix",
"R3": 0.9999999999999925,
"R4": 0.6674742200757023
},
{
"I": 0.06685442790345508,
"I_G": 0.10275282897219855,
"diff": -0.035898401068743466,
"ratio": 0.6506334528419031,
"deficit": 1.6253665080512292e-13,
"config": "cuts k=1.84",
"law": "gamma mix alpha=14.7 pi=0.263 means (2.12,0.601)",
"tag": "gammamix",
"R3": 1.0000000000000477,
"R4": 0.35610715430730905
},
{
"I": 0.0499168104664669,
"I_G": 0.10275282897219855,
"diff": -0.05283601850573165,
"ratio": 0.4857949991817034,
"deficit": 1.5631940186722204e-13,
"config": "cuts k=1.84",
"law": "gamma mix alpha=36.8 pi=0.226 means (2.31,0.617)",
"tag": "gammamix",
"R3": 0.9999999999999994,
"R4": 0.18854457717412867
},
{
"I": 0.038514180852837754,
"I_G": 0.10275282897219855,
"diff": -0.0642386481193608,
"ratio": 0.37482355705513853,
"deficit": 1.574296248918472e-13,
"config": "cuts k=1.84",
"law": "gamma mix alpha=110 pi=0.211 means (2.41,0.624)",
"tag": "gammamix",
"R3": 1.0000000000000082,
"R4": 0.10077692774587743
},
{
"I": 0.03414016424698296,
"I_G": 0.10275282897219855,
"diff": -0.06861266472521559,
"ratio": 0.33225522439114685,
"deficit": 3.1741276274033225e-13,
"config": "cuts k=1.84",
"law": "gamma mix alpha=368 pi=0.206 means (2.44,0.626)",
"tag": "gammamix",
"R3": 0.9999999999999989,
"R4": 0.06782971287384765
},
{
"I": 0.09059223672740124,
"I_G": 0.10275282897219845,
"diff": -0.012160592244797208,
"ratio": 0.8816519957023522,
"deficit": 1.9917401061775308e-13,
"config": "cuts k=1",
"law": "gamma mix alpha=1.5 pi=0.652 means (1.33,0.388)",
"tag": "gammamix",
"R3": 1.0000000000000009,
"R4": 0.9428571428571418
},
{
"I": 0.08037915714747434,
"I_G": 0.10275282897219845,
"diff": -0.022373671824724106,
"ratio": 0.7822573641181433,
"deficit": 1.5720758028692217e-13,
"config": "cuts k=1",
"law": "gamma mix alpha=3 pi=0.364 means (1.93,0.465)",
"tag": "gammamix",
"R3": 0.9999999999999827,
"R4": 0.7999999999999696
},
{
"I": 0.060373444997485315,
"I_G": 0.10275282897219845,
"diff": -0.042379383974713136,
"ratio": 0.5875599299929776,
"deficit": 1.574296248918472e-13,
"config": "cuts k=1",
"law": "gamma mix alpha=8 pi=0.219 means (2.67,0.533)",
"tag": "gammamix",
"R3": 1.0,
"R4": 0.5851851851851843
},
{
"I": 0.04359192197373751,
"I_G": 0.10275282897219845,
"diff": -0.05916090699846094,
"ratio": 0.4242406015461828,
"deficit": 1.574296248918472e-13,
"config": "cuts k=1",
"law": "gamma mix alpha=20 pi=0.174 means (3.07,0.564)",
"tag": "gammamix",
"R3": 1.0000000000000004,
"R4": 0.4516594516594523
},
{
"I": 0.03129995158903576,
"I_G": 0.10275282897219845,
"diff": -0.0714528773831627,
"ratio": 0.30461401308478325,
"deficit": 1.4954704141700859e-13,
"config": "cuts k=1",
"law": "gamma mix alpha=60 pi=0.155 means (3.29,0.578)",
"tag": "gammamix",
"R3": 1.0,
"R4": 0.37599153886832326
},
{
"I": 0.026123892811837912,
"I_G": 0.10275282897219845,
"diff": -0.07662893616036054,
"ratio": 0.25424013210289503,
"deficit": 1.8918200339612667e-13,
"config": "cuts k=1",
"law": "gamma mix alpha=200 pi=0.149 means (3.38,0.583)",
"tag": "gammamix",
"R3": 1.0,
"R4": 0.34650181436054067
},
{
"I": 0.08937072152536363,
"I_G": 0.042578904170153385,
"diff": 0.04679181735521024,
"ratio": 2.0989436733322506,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.0258098228521062,
"I_G": 0.10275282897219855,
"diff": -0.07694300612009235,
"ratio": 0.2511835743139439,
"deficit": 1.887379141862766e-15,
"config": "cuts k=3",
"law": "threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.07146805260293831,
"I_G": 0.042578904170153385,
"diff": 0.02888914843278493,
"ratio": 1.6784850149580743,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=0.05 atoms (0.05,0.939,2.43) w (0.116,0.773,0.11)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.03569401690126206,
"I_G": 0.10275282897219855,
"diff": -0.06705881207093649,
"ratio": 0.3473774616066255,
"deficit": 1.176836406102666e-14,
"config": "cuts k=3",
"law": "threepoint t=0.05 atoms (0.05,0.939,2.43) w (0.116,0.773,0.11)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.06373208783738704,
"I_G": 0.04257890417015348,
"diff": 0.02115318366723356,
"ratio": 1.4967996260002694,
"deficit": 6.661338147750939e-16,
"config": "T1",
"law": "threepoint t=0.1 atoms (0.1,0.96,2.45) w (0.136,0.758,0.106)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999966
},
{
"I": 0.04586368275202979,
"I_G": 0.10275282897219845,
"diff": -0.05688914622016866,
"ratio": 0.4463495867781801,
"deficit": 4.218847493575595e-15,
"config": "cuts k=3",
"law": "threepoint t=0.1 atoms (0.1,0.96,2.45) w (0.136,0.758,0.106)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999966
},
{
"I": 0.05870238660417826,
"I_G": 0.042578904170153385,
"diff": 0.016123482434024873,
"ratio": 1.3786730247822343,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=0.15 atoms (0.15,0.984,2.47) w (0.16,0.74,0.1)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.0567637409811379,
"I_G": 0.10275282897219855,
"diff": -0.04598908799106065,
"ratio": 0.5524299578797607,
"deficit": 6.439293542825908e-15,
"config": "cuts k=3",
"law": "threepoint t=0.15 atoms (0.15,0.984,2.47) w (0.16,0.74,0.1)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.054883479209030916,
"I_G": 0.04257890417015328,
"diff": 0.012304575038877635,
"ratio": 1.2889828960770395,
"deficit": 6.661338147750939e-16,
"config": "T1",
"law": "threepoint t=0.2 atoms (0.2,1.01,2.5) w (0.189,0.717,0.0944)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000122
},
{
"I": 0.06749727538158723,
"I_G": 0.10275282897219837,
"diff": -0.03525555359061114,
"ratio": 0.6568897037360386,
"deficit": 3.774758283725532e-15,
"config": "cuts k=3",
"law": "threepoint t=0.2 atoms (0.2,1.01,2.5) w (0.189,0.717,0.0944)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000122
},
{
"I": 0.0518358262124039,
"I_G": 0.04257890417015328,
"diff": 0.00925692204225062,
"ratio": 1.2174063006708258,
"deficit": 3.3306690738754696e-16,
"config": "T1",
"law": "threepoint t=0.25 atoms (0.25,1.05,2.53) w (0.223,0.689,0.0877)",
"tag": "threepoint",
"R3": 0.9999999999999974,
"R4": 1.0000000000000084
},
{
"I": 0.07726058185444629,
"I_G": 0.10275282897219845,
"diff": -0.025492247117752165,
"ratio": 0.7519071019966805,
"deficit": 2.55351295663786e-15,
"config": "cuts k=3",
"law": "threepoint t=0.25 atoms (0.25,1.05,2.53) w (0.223,0.689,0.0877)",
"tag": "threepoint",
"R3": 0.9999999999999974,
"R4": 1.0000000000000084
},
{
"I": 0.049383560902292345,
"I_G": 0.04257890417015348,
"diff": 0.006804656732138863,
"ratio": 1.1598128666004683,
"deficit": 2.220446049250313e-16,
"config": "T1",
"law": "threepoint t=0.3 atoms (0.3,1.09,2.57) w (0.264,0.656,0.08)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999966
},
{
"I": 0.08538650330108233,
"I_G": 0.10275282897219845,
"diff": -0.017366325671116123,
"ratio": 0.8309893183007654,
"deficit": 1.2878587085651816e-14,
"config": "cuts k=3",
"law": "threepoint t=0.3 atoms (0.3,1.09,2.57) w (0.264,0.656,0.08)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999966
},
{
"I": 0.04746470877991893,
"I_G": 0.04257890417015348,
"diff": 0.004885804609765447,
"ratio": 1.1147470726404989,
"deficit": 3.3306690738754696e-16,
"config": "T1",
"law": "threepoint t=0.35 atoms (0.35,1.14,2.63) w (0.314,0.615,0.0709)",
"tag": "threepoint",
"R3": 1.0000000000000024,
"R4": 0.9999999999999986
},
{
"I": 0.09127999389669306,
"I_G": 0.10275282897219845,
"diff": -0.011472835075505394,
"ratio": 0.8883453118491796,
"deficit": 4.218847493575595e-15,
"config": "cuts k=3",
"law": "threepoint t=0.35 atoms (0.35,1.14,2.63) w (0.314,0.615,0.0709)",
"tag": "threepoint",
"R3": 1.0000000000000024,
"R4": 0.9999999999999986
},
{
"I": 0.04610217344152101,
"I_G": 0.04257890417015348,
"diff": 0.003523269271367528,
"ratio": 1.0827468282717627,
"deficit": 2.220446049250313e-16,
"config": "T1",
"law": "threepoint t=0.4 atoms (0.4,1.21,2.7) w (0.371,0.569,0.0599)",
"tag": "threepoint",
"R3": 0.9999999999999976,
"R4": 0.9999999999999886
},
{
"I": 0.09423486824385918,
"I_G": 0.10275282897219845,
"diff": -0.008517960728339269,
"ratio": 0.9171024212808394,
"deficit": 2.9976021664879227e-15,
"config": "cuts k=3",
"law": "threepoint t=0.4 atoms (0.4,1.21,2.7) w (0.371,0.569,0.0599)",
"tag": "threepoint",
"R3": 0.9999999999999976,
"R4": 0.9999999999999886
},
{
"I": 0.045416044425165225,
"I_G": 0.042578904170153385,
"diff": 0.00283714025501184,
"ratio": 1.0666325334178186,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=0.45 atoms (0.45,1.3,2.82) w (0.437,0.516,0.0465)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000162
},
{
"I": 0.09312512352854974,
"I_G": 0.10275282897219855,
"diff": -0.009627705443648812,
"ratio": 0.9063022834509623,
"deficit": 2.1094237467877974e-15,
"config": "cuts k=3",
"law": "threepoint t=0.45 atoms (0.45,1.3,2.82) w (0.437,0.516,0.0465)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000162
},
{
"I": 0.04565010931050306,
"I_G": 0.042578904170153385,
"diff": 0.003071205140349677,
"ratio": 1.0721297365492677,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=0.5 atoms (0.5,1.42,3.02) w (0.51,0.46,0.0304)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000002
},
{
"I": 0.08612835859013579,
"I_G": 0.10275282897219855,
"diff": -0.01662447038206276,
"ratio": 0.8382091223341327,
"deficit": 7.105427357601002e-15,
"config": "cuts k=3",
"law": "threepoint t=0.5 atoms (0.5,1.42,3.02) w (0.51,0.46,0.0304)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000002
},
{
"I": 0.04707018214226988,
"I_G": 0.04257890417015348,
"diff": 0.004491277972116396,
"ratio": 1.1054812954830493,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=0.55 atoms (0.55,1.58,3.45) w (0.587,0.4,0.0134)",
"tag": "threepoint",
"R3": 1.0000000000000016,
"R4": 0.9999999999999926
},
{
"I": 0.07165060963154524,
"I_G": 0.10275282897219845,
"diff": -0.031102219340653214,
"ratio": 0.6973103353770586,
"deficit": 8.881784197001252e-15,
"config": "cuts k=3",
"law": "threepoint t=0.55 atoms (0.55,1.58,3.45) w (0.587,0.4,0.0134)",
"tag": "threepoint",
"R3": 1.0000000000000016,
"R4": 0.9999999999999926
},
{
"I": 0.04886714325575081,
"I_G": 0.042578904170153385,
"diff": 0.006288239085597426,
"ratio": 1.147684380520185,
"deficit": 0.0,
"config": "T1",
"law": "threepoint t=0.6 atoms (0.6,1.77,4.71) w (0.663,0.335,0.00223)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000162
},
{
"I": 0.054077698039353805,
"I_G": 0.10275282897219855,
"diff": -0.04867513093284474,
"ratio": 0.5262891404574895,
"deficit": 8.881784197001252e-15,
"config": "cuts k=3",
"law": "threepoint t=0.6 atoms (0.6,1.77,4.71) w (0.663,0.335,0.00223)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000162
},
{
"I": 0.04838584380801603,
"I_G": 0.042578904170153385,
"diff": 0.005806939637862642,
"ratio": 1.136380673740616,
"deficit": 2.220446049250313e-16,
"config": "T1",
"law": "threepoint t=0.65 atoms (0.65,1.95,14.5) w (0.73,0.27,9.72e-06)",
"tag": "threepoint",
"R3": 1.0000000000000049,
"R4": 1.0000000000001161
},
{
"I": 0.0414546261876545,
"I_G": 0.10275282897219855,
"diff": -0.06129820278454405,
"ratio": 0.4034402420090129,
"deficit": 7.771561172376096e-15,
"config": "cuts k=3",
"law": "threepoint t=0.65 atoms (0.65,1.95,14.5) w (0.73,0.27,9.72e-06)",
"tag": "threepoint",
"R3": 1.0000000000000049,
"R4": 1.0000000000001161
},
{
"I": 0.06676034001450226,
"I_G": 0.042578904170153385,
"diff": 0.024181435844348877,
"ratio": 1.567920577469896,
"deficit": 6.661338147750939e-16,
"config": "T1",
"law": "threepoint t=0.95 atoms (0.95,0.077,2.44) w (0.766,0.127,0.108)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000122
},
{
"I": 0.041052852853626476,
"I_G": 0.10275282897219855,
"diff": -0.06169997611857207,
"ratio": 0.39953014689974126,
"deficit": 4.9960036108132044e-15,
"config": "cuts k=3",
"law": "threepoint t=0.95 atoms (0.95,0.077,2.44) w (0.766,0.127,0.108)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000122
},
{
"I": 0.05166788874901229,
"I_G": 0.042578904170153385,
"diff": 0.009088984578858907,
"ratio": 1.2134621535241394,
"deficit": 0.0,
"config": "T1",
"law": "threepoint t=1.05 atoms (1.05,0.253,2.54) w (0.687,0.225,0.0873)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000082
},
{
"I": 0.07781714854974453,
"I_G": 0.10275282897219855,
"diff": -0.024935680422454018,
"ratio": 0.7573236603616941,
"deficit": 4.440892098500626e-15,
"config": "cuts k=3",
"law": "threepoint t=1.05 atoms (1.05,0.253,2.54) w (0.687,0.225,0.0873)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000082
},
{
"I": 0.04552152193987524,
"I_G": 0.042578904170153385,
"diff": 0.0029426177697218572,
"ratio": 1.069109758155414,
"deficit": 0.0,
"config": "T1",
"law": "threepoint t=1.27 atoms (1.27,0.437,2.78) w (0.531,0.419,0.0504)",
"tag": "threepoint",
"R3": 0.9999999999999942,
"R4": 1.0000000000000127
},
{
"I": 0.09390909716694473,
"I_G": 0.10275282897219855,
"diff": -0.008843731805253816,
"ratio": 0.9139319871412336,
"deficit": 8.43769498715119e-15,
"config": "cuts k=3",
"law": "threepoint t=1.27 atoms (1.27,0.437,2.78) w (0.531,0.419,0.0504)",
"tag": "threepoint",
"R3": 0.9999999999999942,
"R4": 1.0000000000000127
},
{
"I": 0.04625768552539711,
"I_G": 0.042578904170153385,
"diff": 0.0036787813552437224,
"ratio": 1.0863991553315373,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=1.5 atoms (1.5,0.527,3.21) w (0.428,0.551,0.0211)",
"tag": "threepoint",
"R3": 1.0000000000000002,
"R4": 1.0000000000000087
},
{
"I": 0.07931172008954945,
"I_G": 0.10275282897219855,
"diff": -0.023441108882649095,
"ratio": 0.7718689683084884,
"deficit": 7.549516567451064e-15,
"config": "cuts k=3",
"law": "threepoint t=1.5 atoms (1.5,0.527,3.21) w (0.428,0.551,0.0211)",
"tag": "threepoint",
"R3": 1.0000000000000002,
"R4": 1.0000000000000087
},
{
"I": 0.048617516819724926,
"I_G": 0.04257890417015348,
"diff": 0.006038612649571444,
"ratio": 1.1418217017854662,
"deficit": 0.0,
"config": "T1",
"law": "threepoint t=1.73 atoms (1.73,0.589,4.29) w (0.349,0.647,0.00375)",
"tag": "threepoint",
"R3": 1.0000000000000064,
"R4": 1.0000000000000064
},
{
"I": 0.057452596623074115,
"I_G": 0.10275282897219845,
"diff": -0.045300232349124336,
"ratio": 0.5591339644635858,
"deficit": 3.1086244689504383e-15,
"config": "cuts k=3",
"law": "threepoint t=1.73 atoms (1.73,0.589,4.29) w (0.349,0.647,0.00375)",
"tag": "threepoint",
"R3": 1.0000000000000064,
"R4": 1.0000000000000064
},
{
"I": 0.04837078734075462,
"I_G": 0.042578904170153385,
"diff": 0.005791883170601232,
"ratio": 1.136027060430108,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=1.95 atoms (1.95,0.651,15.2) w (0.269,0.731,8.07e-06)",
"tag": "threepoint",
"R3": 0.9999999999999549,
"R4": 0.9999999999993447
},
{
"I": 0.041300013590971574,
"I_G": 0.10275282897219855,
"diff": -0.061452815381226975,
"ratio": 0.40193553797089093,
"deficit": 3.4416913763379853e-15,
"config": "cuts k=3",
"law": "threepoint t=1.95 atoms (1.95,0.651,15.2) w (0.269,0.731,8.07e-06)",
"tag": "threepoint",
"R3": 0.9999999999999549,
"R4": 0.9999999999993447
},
{
"I": 0.04757088793295061,
"I_G": 0.04257890417015348,
"diff": 0.0049919837627971295,
"ratio": 1.1172407759215268,
"deficit": 5.551115123125783e-16,
"config": "T1",
"law": "threepoint t=2.62 atoms (2.62,0.347,1.14) w (0.0715,0.31,0.618)",
"tag": "threepoint",
"R3": 0.9999999999999956,
"R4": 1.0000000000000044
},
{
"I": 0.09098377416538206,
"I_G": 0.10275282897219845,
"diff": -0.011769054806816392,
"ratio": 0.8854624741280777,
"deficit": 2.55351295663786e-15,
"config": "cuts k=3",
"law": "threepoint t=2.62 atoms (2.62,0.347,1.14) w (0.0715,0.31,0.618)",
"tag": "threepoint",
"R3": 0.9999999999999956,
"R4": 1.0000000000000044
},
{
"I": 0.045380481730179945,
"I_G": 0.042578904170153385,
"diff": 0.0028015775600265594,
"ratio": 1.0657973147648638,
"deficit": 2.220446049250313e-16,
"config": "T1",
"law": "threepoint t=2.85 atoms (2.85,0.459,1.32) w (0.0437,0.45,0.506)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000002
},
{
"I": 0.09233064241059274,
"I_G": 0.10275282897219855,
"diff": -0.010422186561605803,
"ratio": 0.898570320001353,
"deficit": 4.440892098500626e-15,
"config": "cuts k=3",
"law": "threepoint t=2.85 atoms (2.85,0.459,1.32) w (0.0437,0.45,0.506)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000002
},
{
"I": 0.045808613794234176,
"I_G": 0.042578904170153385,
"diff": 0.0032297096240807913,
"ratio": 1.0758523425397295,
"deficit": 1.1102230246251565e-16,
"config": "T1",
"law": "threepoint t=3.08 atoms (3.08,0.509,1.45) w (0.0274,0.523,0.449)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000002
},
{
"I": 0.08415276250079451,
"I_G": 0.10275282897219855,
"diff": -0.01860006647140404,
"ratio": 0.818982439145918,
"deficit": 3.885780586188048e-15,
"config": "cuts k=3",
"law": "threepoint t=3.08 atoms (3.08,0.509,1.45) w (0.0274,0.523,0.449)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000002
},
{
"I": 0.04657929331894817,
"I_G": 0.042578904170153385,
"diff": 0.004000389148794782,
"ratio": 1.0939523744624442,
"deficit": 9.992007221626409e-16,
"config": "T1",
"law": "threepoint t=3.3 atoms (3.3,0.537,1.53) w (0.0177,0.566,0.416)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000002
},
{
"I": 0.07617473949722076,
"I_G": 0.10275282897219855,
"diff": -0.026578089474977792,
"ratio": 0.7413395841182249,
"deficit": 7.105427357601002e-15,
"config": "cuts k=3",
"law": "threepoint t=3.3 atoms (3.3,0.537,1.53) w (0.0177,0.566,0.416)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000002
},
{
"I": 0.04727878528615559,
"I_G": 0.042578904170153385,
"diff": 0.004699881116002204,
"ratio": 1.1103805090243888,
"deficit": 6.661338147750939e-16,
"config": "T1",
"law": "threepoint t=3.52 atoms (3.52,0.555,1.6) w (0.0119,0.595,0.393)",
"tag": "threepoint",
"R3": 0.9999999999999949,
"R4": 0.9999999999999922
},
{
"I": 0.06978634461465205,
"I_G": 0.10275282897219855,
"diff": -0.0329664843575465,
"ratio": 0.6791671364448164,
"deficit": 3.1086244689504383e-15,
"config": "cuts k=3",
"law": "threepoint t=3.52 atoms (3.52,0.555,1.6) w (0.0119,0.595,0.393)",
"tag": "threepoint",
"R3": 0.9999999999999949,
"R4": 0.9999999999999922
},
{
"I": 0.047831050843223366,
"I_G": 0.042578904170153385,
"diff": 0.005252146673069981,
"ratio": 1.123350912275276,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=3.75 atoms (3.75,0.568,1.65) w (0.0082,0.615,0.377)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 0.9999999999999922
},
{
"I": 0.06491046843554038,
"I_G": 0.10275282897219855,
"diff": -0.03784236053665817,
"ratio": 0.6317146601686554,
"deficit": 1.4654943925052066e-14,
"config": "cuts k=3",
"law": "threepoint t=3.75 atoms (3.75,0.568,1.65) w (0.0082,0.615,0.377)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 0.9999999999999922
},
{
"I": 0.04823995835924055,
"I_G": 0.042578904170153385,
"diff": 0.005661054189087168,
"ratio": 1.1329544359916948,
"deficit": 8.881784197001252e-16,
"config": "T1",
"law": "threepoint t=3.98 atoms (3.98,0.579,1.68) w (0.00583,0.631,0.364)",
"tag": "threepoint",
"R3": 0.9999999999999949,
"R4": 1.0000000000000042
},
{
"I": 0.06122114175973614,
"I_G": 0.10275282897219855,
"diff": -0.041531687212462406,
"ratio": 0.595809792996556,
"deficit": 6.217248937900877e-15,
"config": "cuts k=3",
"law": "threepoint t=3.98 atoms (3.98,0.579,1.68) w (0.00583,0.631,0.364)",
"tag": "threepoint",
"R3": 0.9999999999999949,
"R4": 1.0000000000000042
},
{
"I": 0.04852861863723312,
"I_G": 0.042578904170153385,
"diff": 0.005949714467079738,
"ratio": 1.1397338560735042,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=4.2 atoms (4.2,0.587,1.71) w (0.00424,0.643,0.353)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 0.9999999999999922
},
{
"I": 0.058406065320831146,
"I_G": 0.10275282897219855,
"diff": -0.0443467636513674,
"ratio": 0.5684132096901572,
"deficit": 3.774758283725532e-15,
"config": "cuts k=3",
"law": "threepoint t=4.2 atoms (4.2,0.587,1.71) w (0.00424,0.643,0.353)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 0.9999999999999922
},
{
"I": 0.048722446080350146,
"I_G": 0.042578904170153385,
"diff": 0.006143541910196761,
"ratio": 1.1442860503324839,
"deficit": 6.661338147750939e-16,
"config": "T1",
"law": "threepoint t=4.42 atoms (4.42,0.593,1.74) w (0.00316,0.652,0.344)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 0.9999999999999962
},
{
"I": 0.056219930589509914,
"I_G": 0.10275282897219855,
"diff": -0.046532898382688634,
"ratio": 0.5471375450375301,
"deficit": 1.9984014443252818e-15,
"config": "cuts k=3",
"law": "threepoint t=4.42 atoms (4.42,0.593,1.74) w (0.00316,0.652,0.344)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 0.9999999999999962
},
{
"I": 0.048844194422921206,
"I_G": 0.042578904170153385,
"diff": 0.00626529025276782,
"ratio": 1.1471454086213804,
"deficit": 4.440892098500626e-16,
"config": "T1",
"law": "threepoint t=4.65 atoms (4.65,0.599,1.76) w (0.0024,0.661,0.337)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.054484301716012595,
"I_G": 0.10275282897219855,
"diff": -0.04826852725618595,
"ratio": 0.5302462449063491,
"deficit": 5.995204332975845e-15,
"config": "cuts k=3",
"law": "threepoint t=4.65 atoms (4.65,0.599,1.76) w (0.0024,0.661,0.337)",
"tag": "threepoint",
"R3": 0.9999999999999969,
"R4": 1.0000000000000082
},
{
"I": 0.04891274429845183,
"I_G": 0.04257890417015348,
"diff": 0.0063338401282983445,
"ratio": 1.1487553578877254,
"deficit": 0.0,
"config": "T1",
"law": "threepoint t=4.88 atoms (4.88,0.603,1.78) w (0.00185,0.667,0.331)",
"tag": "threepoint",
"R3": 0.9999999999999922,
"R4": 0.9999999999999887
},
{
"I": 0.053074160172005946,
"I_G": 0.10275282897219845,
"diff": -0.049678668800192505,
"ratio": 0.5165226174586987,
"deficit": 7.993605777301127e-15,
"config": "cuts k=3",
"law": "threepoint t=4.88 atoms (4.88,0.603,1.78) w (0.00185,0.667,0.331)",
"tag": "threepoint",
"R3": 0.9999999999999922,
"R4": 0.9999999999999887
},
{
"I": 0.04894314846515613,
"I_G": 0.042578904170153385,
"diff": 0.0063642442950027425,
"ratio": 1.1494694243320591,
"deficit": 0.0,
"config": "T1",
"law": "threepoint t=5.1 atoms (5.1,0.607,1.79) w (0.00145,0.673,0.325)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000042
},
{
"I": 0.051903346054038124,
"I_G": 0.10275282897219855,
"diff": -0.050849482918160424,
"ratio": 0.5051281465747421,
"deficit": 1.887379141862766e-15,
"config": "cuts k=3",
"law": "threepoint t=5.1 atoms (5.1,0.607,1.79) w (0.00145,0.673,0.325)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0000000000000042
},
{
"I": 0.04894708694831085,
"I_G": 0.042578904170153385,
"diff": 0.006368182778157462,
"ratio": 1.1495619227941845,
"deficit": 6.661338147750939e-16,
"config": "T1",
"law": "threepoint t=5.33 atoms (5.33,0.611,1.81) w (0.00115,0.678,0.321)",
"tag": "threepoint",
"R3": 1.0000000000000029,
"R4": 1.0000000000000242
},
{
"I": 0.05091258431838064,
"I_G": 0.10275282897219855,
"diff": -0.05184024465381791,
"ratio": 0.49548596206685336,
"deficit": 3.552713678800501e-15,
"config": "cuts k=3",
"law": "threepoint t=5.33 atoms (5.33,0.611,1.81) w (0.00115,0.678,0.321)",
"tag": "threepoint",
"R3": 1.0000000000000029,
"R4": 1.0000000000000242
},
{
"I": 0.04893342151036517,
"I_G": 0.042578904170153385,
"diff": 0.006354517340211786,
"ratio": 1.1492409789321474,
"deficit": 6.661338147750939e-16,
"config": "T1",
"law": "threepoint t=5.55 atoms (5.55,0.614,1.82) w (0.000928,0.683,0.316)",
"tag": "threepoint",
"R3": 1.0000000000000049,
"R4": 1.0000000000000282
},
{
"I": 0.05006070353541858,
"I_G": 0.10275282897219855,
"diff": -0.052692125436779966,
"ratio": 0.48719537978816446,
"deficit": 2.220446049250313e-15,
"config": "cuts k=3",
"law": "threepoint t=5.55 atoms (5.55,0.614,1.82) w (0.000928,0.683,0.316)",
"tag": "threepoint",
"R3": 1.0000000000000049,
"R4": 1.0000000000000282
},
{
"I": 0.048908732067861393,
"I_G": 0.042578904170153385,
"diff": 0.006329827897708008,
"ratio": 1.1486611274074319,
"deficit": 2.220446049250313e-16,
"config": "T1",
"law": "threepoint t=5.78 atoms (5.78,0.617,1.83) w (0.000755,0.687,0.313)",
"tag": "threepoint",
"R3": 1.0000000000000089,
"R4": 1.0000000000000322
},
{
"I": 0.04931858700820868,
"I_G": 0.10275282897219855,
"diff": -0.05343424196398987,
"ratio": 0.4799730333609854,
"deficit": 8.326672684688674e-15,
"config": "cuts k=3",
"law": "threepoint t=5.78 atoms (5.78,0.617,1.83) w (0.000755,0.687,0.313)",
"tag": "threepoint",
"R3": 1.0000000000000089,
"R4": 1.0000000000000322
},
{
"I": 0.048877792809788545,
"I_G": 0.042578904170153385,
"diff": 0.00629888863963516,
"ratio": 1.1479344939095568,
"deficit": 0.0,
"config": "T1",
"law": "threepoint t=6 atoms (6,0.619,1.84) w (0.00062,0.69,0.309)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 0.9999999999999962
},
{
"I": 0.04866515453402087,
"I_G": 0.10275282897219855,
"diff": -0.05408767443817768,
"ratio": 0.47361376830985374,
"deficit": 2.3314683517128287e-15,
"config": "cuts k=3",
"law": "threepoint t=6 atoms (6,0.619,1.84) w (0.00062,0.69,0.309)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 0.9999999999999962
},
{
"I": 0.023897308821113405,
"I_G": 0.10275282897219855,
"diff": -0.07885552015108514,
"ratio": 0.23257081153044665,
"deficit": 4.440892098500626e-16,
"config": "cuts k=1.84",
"law": "threepoint t=0 atoms (0,1.02,3.15) w (0.183,0.739,0.0777)",
"tag": "threepoint",
"R3": 0.9999999999999984,
"R4": 0.9999999999999968
},
{
"I": 0.050343917699343876,
"I_G": 0.10275282897219855,
"diff": -0.05240891127285467,
"ratio": 0.48995164612903497,
"deficit": 6.328271240363392e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.05 atoms (0.05,1.05,3.18) w (0.209,0.717,0.0742)",
"tag": "threepoint",
"R3": 0.9999999999999962,
"R4": 0.9999999999999987
},
{
"I": 0.06486514216369343,
"I_G": 0.10275282897219855,
"diff": -0.037887686808505114,
"ratio": 0.6312735407143267,
"deficit": 1.4432899320127035e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.1 atoms (0.1,1.09,3.21) w (0.239,0.691,0.0704)",
"tag": "threepoint",
"R3": 1.0000000000000024,
"R4": 1.0000000000000007
},
{
"I": 0.07605238021358218,
"I_G": 0.10275282897219845,
"diff": -0.02670044875861627,
"ratio": 0.7401487722947215,
"deficit": 1.4432899320127035e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.15 atoms (0.15,1.13,3.25) w (0.273,0.661,0.0661)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 0.9999999999999943
},
{
"I": 0.0844063586836672,
"I_G": 0.10275282897219855,
"diff": -0.018346470288531355,
"ratio": 0.8214504605659539,
"deficit": 2.7755575615628914e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.2 atoms (0.2,1.17,3.3) w (0.312,0.626,0.0612)",
"tag": "threepoint",
"R3": 0.9999999999999948,
"R4": 0.9999999999999987
},
{
"I": 0.09007272382121467,
"I_G": 0.10275282897219855,
"diff": -0.012680105150983875,
"ratio": 0.8765960482273955,
"deficit": 3.552713678800501e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.25 atoms (0.25,1.23,3.36) w (0.357,0.587,0.0557)",
"tag": "threepoint",
"R3": 0.9999999999999978,
"R4": 0.9999999999999987
},
{
"I": 0.09302181906786267,
"I_G": 0.10275282897219855,
"diff": -0.009731009904335883,
"ratio": 0.9052969149202815,
"deficit": 1.7763568394002505e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.3 atoms (0.3,1.31,3.44) w (0.408,0.543,0.0491)",
"tag": "threepoint",
"R3": 0.9999999999999994,
"R4": 1.0000000000000007
},
{
"I": 0.09295865029221417,
"I_G": 0.10275282897219845,
"diff": -0.009794178679984278,
"ratio": 0.9046821505748104,
"deficit": 2.4424906541753444e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.35 atoms (0.35,1.4,3.55) w (0.464,0.494,0.0413)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000056
},
{
"I": 0.08917837930410588,
"I_G": 0.10275282897219855,
"diff": -0.013574449668092667,
"ratio": 0.8678922049750527,
"deficit": 3.552713678800501e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.4 atoms (0.4,1.52,3.72) w (0.525,0.443,0.032)",
"tag": "threepoint",
"R3": 0.9999999999999992,
"R4": 0.9999999999999949
},
{
"I": 0.08056275574032679,
"I_G": 0.10275282897219855,
"diff": -0.022190073231871763,
"ratio": 0.7840441625419807,
"deficit": 3.1086244689504383e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.45 atoms (0.45,1.67,4) w (0.59,0.389,0.0211)",
"tag": "threepoint",
"R3": 1.0000000000000016,
"R4": 0.9999999999999968
},
{
"I": 0.06646907955403414,
"I_G": 0.10275282897219855,
"diff": -0.03628374941816441,
"ratio": 0.6468832071963531,
"deficit": 2.4424906541753444e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.5 atoms (0.5,1.87,4.57) w (0.654,0.336,0.00991)",
"tag": "threepoint",
"R3": 0.999999999999997,
"R4": 1.0000000000000004
},
{
"I": 0.0501024048668679,
"I_G": 0.10275282897219855,
"diff": -0.05265042410533065,
"ratio": 0.48760122098851333,
"deficit": 1.3322676295501878e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.55 atoms (0.55,2.1,6.08) w (0.716,0.282,0.00211)",
"tag": "threepoint",
"R3": 0.9999999999999954,
"R4": 0.9999999999999987
},
{
"I": 0.037538009228740954,
"I_G": 0.10275282897219855,
"diff": -0.0652148197434576,
"ratio": 0.3653233648574043,
"deficit": 1.887379141862766e-15,
"config": "cuts k=1.84",
"law": "threepoint t=0.6 atoms (0.6,2.34,13.8) w (0.771,0.229,4e-05)",
"tag": "threepoint",
"R3": 1.0000000000000069,
"R4": 1.000000000000043
},
{
"I": 0.04968711628364453,
"I_G": 0.10275282897219855,
"diff": -0.05306571268855402,
"ratio": 0.4835595942286726,
"deficit": 1.887379141862766e-15,
"config": "cuts k=1.84",
"law": "threepoint t=1.05 atoms (1.05,0.0481,3.18) w (0.718,0.208,0.0743)",
"tag": "threepoint",
"R3": 1.0000000000000007,
"R4": 0.9999999999999968
},
{
"I": 0.09220717818172997,
"I_G": 0.10275282897219855,
"diff": -0.010545650790468583,
"ratio": 0.8973687547491088,
"deficit": 1.3322676295501878e-15,
"config": "cuts k=1.84",
"law": "threepoint t=1.27 atoms (1.27,0.281,3.41) w (0.561,0.388,0.0518)",
"tag": "threepoint",
"R3": 0.9999999999999997,
"R4": 1.0
},
{
"I": 0.0898495289246295,
"I_G": 0.10275282897219845,
"diff": -0.012903300047568955,
"ratio": 0.8744238949269205,
"deficit": 1.7763568394002505e-15,
"config": "cuts k=1.84",
"law": "threepoint t=1.5 atoms (1.5,0.394,3.7) w (0.449,0.518,0.0332)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0
},
{
"I": 0.07685986050341054,
"I_G": 0.10275282897219845,
"diff": -0.025892968468787914,
"ratio": 0.7480072448828274,
"deficit": 2.886579864025407e-15,
"config": "cuts k=1.84",
"law": "threepoint t=1.73 atoms (1.73,0.465,4.13) w (0.373,0.609,0.0176)",
"tag": "threepoint",
"R3": 0.9999999999999992,
"R4": 0.9999999999999976
},
{
"I": 0.06048647650770267,
"I_G": 0.10275282897219855,
"diff": -0.04226635246449588,
"ratio": 0.5886599630660122,
"deficit": 5.329070518200751e-15,
"config": "cuts k=1.84",
"law": "threepoint t=1.95 atoms (1.95,0.518,4.94) w (0.317,0.677,0.00648)",
"tag": "threepoint",
"R3": 0.9999999999999962,
"R4": 0.9999999999999893
},
{
"I": 0.04606527440770147,
"I_G": 0.10275282897219855,
"diff": -0.056687554564497075,
"ratio": 0.4483114953473951,
"deficit": 2.220446049250313e-15,
"config": "cuts k=1.84",
"law": "threepoint t=2.17 atoms (2.17,0.564,7) w (0.266,0.733,0.00101)",
"tag": "threepoint",
"R3": 1.000000000000003,
"R4": 1.0000000000000098
},
{
"I": 0.03496694204210726,
"I_G": 0.10275282897219855,
"diff": -0.06778588693009129,
"ratio": 0.34030150207901466,
"deficit": 3.219646771412954e-15,
"config": "cuts k=1.84",
"law": "threepoint t=2.4 atoms (2.4,0.613,24.8) w (0.217,0.783,3.12e-06)",
"tag": "threepoint",
"R3": 1.0000000000000557,
"R4": 1.0000000000008396
},
{
"I": 0.08409396453177731,
"I_G": 0.10275282897219855,
"diff": -0.01865886444042124,
"ratio": 0.8184102118933416,
"deficit": 5.551115123125783e-15,
"config": "cuts k=1.84",
"law": "threepoint t=3.3 atoms (3.3,0.198,1.17) w (0.0615,0.311,0.628)",
"tag": "threepoint",
"R3": 1.0000000000000007,
"R4": 0.9999999999999968
},
{
"I": 0.09325299759809447,
"I_G": 0.10275282897219855,
"diff": -0.009499831374104081,
"ratio": 0.9075467656790801,
"deficit": 3.774758283725532e-15,
"config": "cuts k=1.84",
"law": "threepoint t=3.52 atoms (3.52,0.339,1.38) w (0.0431,0.452,0.505)",
"tag": "threepoint",
"R3": 1.0,
"R4": 0.9999999999999987
},
{
"I": 0.08828046699288805,
"I_G": 0.10275282897219845,
"diff": -0.0144723619793104,
"ratio": 0.8591536396216775,
"deficit": 5.10702591327572e-15,
"config": "cuts k=1.84",
"law": "threepoint t=3.75 atoms (3.75,0.407,1.54) w (0.0306,0.534,0.435)",
"tag": "threepoint",
"R3": 0.9999999999999994,
"R4": 0.9999999999999981
},
{
"I": 0.08139889293848412,
"I_G": 0.10275282897219855,
"diff": -0.021353936033714424,
"ratio": 0.7921815268026141,
"deficit": 1.3322676295501878e-15,
"config": "cuts k=1.84",
"law": "threepoint t=3.98 atoms (3.98,0.446,1.66) w (0.022,0.585,0.393)",
"tag": "threepoint",
"R3": 0.999999999999997,
"R4": 0.9999999999999968
},
{
"I": 0.07499505507415449,
"I_G": 0.10275282897219855,
"diff": -0.027757773898044055,
"ratio": 0.7298587866076721,
"deficit": 5.10702591327572e-15,
"config": "cuts k=1.84",
"law": "threepoint t=4.2 atoms (4.2,0.472,1.75) w (0.0161,0.618,0.366)",
"tag": "threepoint",
"R3": 1.0000000000000016,
"R4": 1.0000000000000022
},
{
"I": 0.069547431126872,
"I_G": 0.10275282897219855,
"diff": -0.03320539784532654,
"ratio": 0.6768420083663993,
"deficit": 2.4424906541753444e-15,
"config": "cuts k=1.84",
"law": "threepoint t=4.42 atoms (4.42,0.49,1.83) w (0.0119,0.642,0.346)",
"tag": "threepoint",
"R3": 0.9999999999999954,
"R4": 0.9999999999999949
},
{
"I": 0.06504502159629144,
"I_G": 0.10275282897219855,
"diff": -0.03770780737590711,
"ratio": 0.6330241439278566,
"deficit": 3.4416913763379853e-15,
"config": "cuts k=1.84",
"law": "threepoint t=4.65 atoms (4.65,0.504,1.89) w (0.00904,0.66,0.331)",
"tag": "threepoint",
"R3": 1.0,
"R4": 0.9999999999999987
},
{
"I": 0.06135512027373835,
"I_G": 0.10275282897219855,
"diff": -0.0413977086984602,
"ratio": 0.5971136842406449,
"deficit": 3.774758283725532e-15,
"config": "cuts k=1.84",
"law": "threepoint t=4.88 atoms (4.88,0.515,1.94) w (0.00694,0.674,0.319)",
"tag": "threepoint",
"R3": 1.0,
"R4": 0.9999999999999968
},
{
"I": 0.05832986257717021,
"I_G": 0.10275282897219855,
"diff": -0.04442296639502834,
"ratio": 0.5676715975669371,
"deficit": 3.552713678800501e-15,
"config": "cuts k=1.84",
"law": "threepoint t=5.1 atoms (5.1,0.524,1.98) w (0.00541,0.685,0.31)",
"tag": "threepoint",
"R3": 1.000000000000003,
"R4": 1.0000000000000042
},
{
"I": 0.05583692980189703,
"I_G": 0.10275282897219855,
"diff": -0.04691589917030152,
"ratio": 0.5434101460798186,
"deficit": 3.1086244689504383e-15,
"config": "cuts k=1.84",
"law": "threepoint t=5.33 atoms (5.33,0.532,2.02) w (0.00427,0.694,0.302)",
"tag": "threepoint",
"R3": 0.9999999999999978,
"R4": 0.9999999999999893
},
{
"I": 0.05376648448986643,
"I_G": 0.10275282897219855,
"diff": -0.04898634448233212,
"ratio": 0.5232603815162483,
"deficit": 6.661338147750939e-16,
"config": "cuts k=1.84",
"law": "threepoint t=5.55 atoms (5.55,0.538,2.05) w (0.00341,0.702,0.295)",
"tag": "threepoint",
"R3": 0.9999999999999948,
"R4": 0.9999999999999893
},
{
"I": 0.05203047368352198,
"I_G": 0.10275282897219845,
"diff": -0.05072235528867647,
"ratio": 0.5063653643794053,
"deficit": 3.3306690738754696e-15,
"config": "cuts k=1.84",
"law": "threepoint t=5.78 atoms (5.78,0.544,2.07) w (0.00276,0.708,0.289)",
"tag": "threepoint",
"R3": 1.0000000000000016,
"R4": 1.0000000000000049
},
{
"I": 0.05055963088556137,
"I_G": 0.10275282897219855,
"diff": -0.05219319808663718,
"ratio": 0.4920509867347896,
"deficit": 1.2212453270876722e-15,
"config": "cuts k=1.84",
"law": "threepoint t=6 atoms (6,0.548,2.1) w (0.00225,0.714,0.284)",
"tag": "threepoint",
"R3": 1.0000000000000038,
"R4": 1.0000000000000078
},
{
"I": 0.04046403707098456,
"I_G": 0.10275282897219845,
"diff": -0.06228879190121389,
"ratio": 0.39379973744501773,
"deficit": 9.992007221626409e-16,
"config": "cuts k=1",
"law": "threepoint t=0 atoms (0,1.27,4.73) w (0.333,0.622,0.0447)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000007
},
{
"I": 0.0734023569166169,
"I_G": 0.10275282897219845,
"diff": -0.029350472055581556,
"ratio": 0.7143585013749565,
"deficit": 3.1086244689504383e-15,
"config": "cuts k=1",
"law": "threepoint t=0.05 atoms (0.05,1.32,4.79) w (0.368,0.589,0.0423)",
"tag": "threepoint",
"R3": 1.0000000000000007,
"R4": 0.9999999999999994
},
{
"I": 0.0835694786004062,
"I_G": 0.10275282897219845,
"diff": -0.01918335037179225,
"ratio": 0.8133058664790374,
"deficit": 2.220446049250313e-15,
"config": "cuts k=1",
"law": "threepoint t=0.1 atoms (0.1,1.39,4.85) w (0.407,0.553,0.0397)",
"tag": "threepoint",
"R3": 1.000000000000001,
"R4": 1.000000000000001
},
{
"I": 0.08865216227809203,
"I_G": 0.10275282897219845,
"diff": -0.014100666694106423,
"ratio": 0.8627710123881689,
"deficit": 2.3314683517128287e-15,
"config": "cuts k=1",
"law": "threepoint t=0.15 atoms (0.15,1.46,4.93) w (0.449,0.515,0.0367)",
"tag": "threepoint",
"R3": 1.0,
"R4": 1.000000000000001
},
{
"I": 0.09040075176869422,
"I_G": 0.10275282897219845,
"diff": -0.01235207720350423,
"ratio": 0.8797884464393063,
"deficit": 2.220446049250313e-15,
"config": "cuts k=1",
"law": "threepoint t=0.2 atoms (0.2,1.55,5.03) w (0.494,0.473,0.0333)",
"tag": "threepoint",
"R3": 0.9999999999999998,
"R4": 1.0000000000000007
},
{
"I": 0.08947188967059372,
"I_G": 0.10275282897219845,
"diff": -0.013280939301604733,
"ratio": 0.8707486749080346,
"deficit": 6.661338147750939e-16,
"config": "cuts k=1",
"law": "threepoint t=0.25 atoms (0.25,1.66,5.16) w (0.542,0.429,0.0292)",
"tag": "threepoint",
"R3": 0.9999999999999989,
"R4": 1.0
},
{
"I": 0.08588647507396452,
"I_G": 0.10275282897219845,
"diff": -0.016866353898233932,
"ratio": 0.8358550896657316,
"deficit": 6.661338147750939e-16,
"config": "cuts k=1",
"law": "threepoint t=0.3 atoms (0.3,1.8,5.34) w (0.592,0.383,0.0245)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 0.9999999999999994
},
{
"I": 0.07928578554063481,
"I_G": 0.10275282897219845,
"diff": -0.02346704343156364,
"ratio": 0.7716165708886414,
"deficit": 1.4432899320127035e-15,
"config": "cuts k=1",
"law": "threepoint t=0.35 atoms (0.35,1.98,5.62) w (0.644,0.337,0.0189)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0
},
{
"I": 0.0691568476859512,
"I_G": 0.10275282897219845,
"diff": -0.033595981286247245,
"ratio": 0.6730408143279712,
"deficit": 1.7763568394002505e-15,
"config": "cuts k=1",
"law": "threepoint t=0.4 atoms (0.4,2.21,6.08) w (0.695,0.292,0.0125)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999982
},
{
"I": 0.055602191232196674,
"I_G": 0.10275282897219855,
"diff": -0.047150637740001874,
"ratio": 0.5411256486888624,
"deficit": 1.2212453270876722e-15,
"config": "cuts k=1",
"law": "threepoint t=0.45 atoms (0.45,2.5,6.97) w (0.745,0.249,0.00605)",
"tag": "threepoint",
"R3": 1.000000000000001,
"R4": 1.0000000000000033
},
{
"I": 0.04112985953732373,
"I_G": 0.10275282897219845,
"diff": -0.06162296943487472,
"ratio": 0.4002795830414764,
"deficit": 3.1086244689504383e-15,
"config": "cuts k=1",
"law": "threepoint t=0.5 atoms (0.5,2.84,9.16) w (0.79,0.208,0.00148)",
"tag": "threepoint",
"R3": 0.9999999999999987,
"R4": 0.9999999999999929
},
{
"I": 0.029820732914069836,
"I_G": 0.10275282897219845,
"diff": -0.07293209605812861,
"ratio": 0.2902181206333341,
"deficit": 8.881784197001252e-16,
"config": "cuts k=1",
"law": "threepoint t=0.55 atoms (0.55,3.19,18.4) w (0.83,0.17,5.56e-05)",
"tag": "threepoint",
"R3": 1.0000000000000053,
"R4": 1.0000000000000278
},
{
"I": 0.05159444742600883,
"I_G": 0.10275282897219845,
"diff": -0.051158381546189624,
"ratio": 0.5021219166624463,
"deficit": 1.4432899320127035e-15,
"config": "cuts k=1",
"law": "threepoint t=1.27 atoms (1.27,0.00698,4.74) w (0.618,0.338,0.0443)",
"tag": "threepoint",
"R3": 0.9999999999999998,
"R4": 1.0000000000000018
},
{
"I": 0.08979434147354226,
"I_G": 0.10275282897219845,
"diff": -0.01295848749865619,
"ratio": 0.8738868055675398,
"deficit": 1.2212453270876722e-15,
"config": "cuts k=1",
"law": "threepoint t=1.5 atoms (1.5,0.172,4.97) w (0.496,0.469,0.0352)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 1.0000000000000007
},
{
"I": 0.0881737649148322,
"I_G": 0.10275282897219845,
"diff": -0.014579064057366253,
"ratio": 0.858115205165681,
"deficit": 1.5543122344752192e-15,
"config": "cuts k=1",
"law": "threepoint t=1.73 atoms (1.73,0.273,5.23) w (0.408,0.565,0.0272)",
"tag": "threepoint",
"R3": 1.0000000000000009,
"R4": 1.0000000000000007
},
{
"I": 0.0806191809128265,
"I_G": 0.10275282897219845,
"diff": -0.022133648059371958,
"ratio": 0.7845932975202017,
"deficit": 8.881784197001252e-16,
"config": "cuts k=1",
"law": "threepoint t=1.95 atoms (1.95,0.342,5.56) w (0.345,0.635,0.0199)",
"tag": "threepoint",
"R3": 0.9999999999999992,
"R4": 0.9999999999999988
},
{
"I": 0.07079973682973417,
"I_G": 0.10275282897219845,
"diff": -0.03195309214246428,
"ratio": 0.6890295628638143,
"deficit": 1.5543122344752192e-15,
"config": "cuts k=1",
"law": "threepoint t=2.17 atoms (2.17,0.393,5.99) w (0.298,0.688,0.0134)",
"tag": "threepoint",
"R3": 1.0,
"R4": 0.9999999999999994
},
{
"I": 0.060183384477963564,
"I_G": 0.10275282897219845,
"diff": -0.04256944449423489,
"ratio": 0.5857102435033416,
"deficit": 3.1086244689504383e-15,
"config": "cuts k=1",
"law": "threepoint t=2.4 atoms (2.4,0.434,6.61) w (0.263,0.729,0.008)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999994
},
{
"I": 0.04982634185590484,
"I_G": 0.10275282897219845,
"diff": -0.05292648711629361,
"ratio": 0.48491455032723446,
"deficit": 6.661338147750939e-16,
"config": "cuts k=1",
"law": "threepoint t=2.62 atoms (2.62,0.469,7.57) w (0.233,0.763,0.00393)",
"tag": "threepoint",
"R3": 1.0000000000000022,
"R4": 1.0000000000000053
},
{
"I": 0.04067336690254475,
"I_G": 0.10275282897219845,
"diff": -0.0620794620696537,
"ratio": 0.39583695465503566,
"deficit": 8.881784197001252e-16,
"config": "cuts k=1",
"law": "threepoint t=2.85 atoms (2.85,0.502,9.29) w (0.207,0.792,0.00138)",
"tag": "threepoint",
"R3": 1.0000000000000022,
"R4": 1.0000000000000064
},
{
"I": 0.03314817708433804,
"I_G": 0.10275282897219845,
"diff": -0.06960465188786041,
"ratio": 0.3226011139148962,
"deficit": 2.6645352591003757e-15,
"config": "cuts k=1",
"law": "threepoint t=3.08 atoms (3.08,0.533,13.3) w (0.182,0.817,0.000244)",
"tag": "threepoint",
"R3": 0.9999999999999943,
"R4": 0.9999999999999746
},
{
"I": 0.026833228478603033,
"I_G": 0.10275282897219845,
"diff": -0.07591960049359542,
"ratio": 0.2611434521755428,
"deficit": 8.881784197001252e-16,
"config": "cuts k=1",
"law": "threepoint t=3.3 atoms (3.3,0.567,33.1) w (0.158,0.842,4.27e-06)",
"tag": "threepoint",
"R3": 0.9999999999999418,
"R4": 0.9999999999993451
},
{
"I": 0.08571809459299118,
"I_G": 0.10275282897219845,
"diff": -0.017034734379207273,
"ratio": 0.8342163953090156,
"deficit": 1.3322676295501878e-15,
"config": "cuts k=1",
"law": "threepoint t=4.88 atoms (4.88,0.117,1.41) w (0.0387,0.421,0.541)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999994
},
{
"I": 0.09016793507761545,
"I_G": 0.10275282897219845,
"diff": -0.012584893894583005,
"ratio": 0.8775226529481922,
"deficit": 5.551115123125783e-16,
"config": "cuts k=1",
"law": "threepoint t=5.1 atoms (5.1,0.229,1.62) w (0.031,0.522,0.447)",
"tag": "threepoint",
"R3": 1.0000000000000004,
"R4": 1.0
},
{
"I": 0.08625219044479682,
"I_G": 0.10275282897219845,
"diff": -0.016500638527401634,
"ratio": 0.8394142653545221,
"deficit": 1.4432899320127035e-15,
"config": "cuts k=1",
"law": "threepoint t=5.33 atoms (5.33,0.296,1.79) w (0.0249,0.589,0.387)",
"tag": "threepoint",
"R3": 1.0,
"R4": 0.9999999999999982
},
{
"I": 0.08087966628583665,
"I_G": 0.10275282897219845,
"diff": -0.021873162686361802,
"ratio": 0.787128365173479,
"deficit": 1.1102230246251565e-15,
"config": "cuts k=1",
"law": "threepoint t=5.55 atoms (5.55,0.34,1.94) w (0.0201,0.634,0.346)",
"tag": "threepoint",
"R3": 1.0,
"R4": 1.000000000000001
},
{
"I": 0.07554474341313089,
"I_G": 0.10275282897219845,
"diff": -0.027208085559067563,
"ratio": 0.7352084041751378,
"deficit": 1.1102230246251565e-15,
"config": "cuts k=1",
"law": "threepoint t=5.78 atoms (5.78,0.371,2.07) w (0.0163,0.665,0.318)",
"tag": "threepoint",
"R3": 0.9999999999999996,
"R4": 0.9999999999999982
},
{
"I": 0.0706675048475125,
"I_G": 0.10275282897219845,
"diff": -0.032085324124685954,
"ratio": 0.6877426690279526,
"deficit": 2.4424906541753444e-15,
"config": "cuts k=1",
"law": "threepoint t=6 atoms (6,0.394,2.18) w (0.0133,0.689,0.298)",
"tag": "threepoint",
"R3": 0.9999999999999991,
"R4": 0.999999999999997
}
],
"fano_identity_max_error": 8.604228440844963e-16
}

==> anc/calc_SHORT/item5/special_laws.log <==
1. small window means: I/I_G against 2 phi(v)/v^2
   k = 3, equal means eps, limit 2 phi(v)/v^2 = 0.904370
   gamma                                  0.001:0.9044 0.01:0.9048 0.03:0.9056 0.1:0.9084 0.3:0.9154 0.6:0.9238 1:0.9324 1.5:0.9405 2:0.9467 3:0.9557 4:0.9620 6:0.9703 8:0.9755 12:0.9819 16:0.9856 32:0.9920
   uniform[0,2]                           0.001:0.9053 0.01:0.9141 0.03:0.9332 0.1:0.9972 0.3:1.1497 0.6:1.2880 1:1.3463 1.5:1.3273 2:1.2812 3:1.1946 4:1.1333 6:1.0614 8:1.0230 12:0.9854 16:0.9683 32:0.9497
   twopoint p=0.5 (0.423,1.58)            0.001:0.9053 0.01:0.9140 0.03:0.9329 0.1:0.9938 0.3:1.1253 0.6:1.2422 1:1.3375 1.5:1.4068 2:1.4363 3:1.4095 4:1.3103 6:1.0281 8:0.7493 12:0.3588 16:0.1623 32:0.0064
   twopoint p=0.75 (0,1.33)               0.001:0.9072 0.01:0.9326 0.03:0.9909 0.1:1.2140 0.3:1.9918 0.6:3.2467 1:4.0854 1.5:3.5427 2:2.4177 3:0.8497 4:0.2625 6:0.0228 8:0.0019 12:0.0000 16:0.0000 32:-0.0000
   gen. gamma c=5 a=0.227                 0.001:0.9051 0.01:0.9114 0.03:0.9251 0.1:0.9705 0.3:1.0754 0.6:1.1708 1:1.2194 1.5:1.2204 2:1.1995 3:1.1516 4:1.1142 6:1.0679 8:1.0427 12:1.0181 16:1.0073 32:0.9958
   lognormal                              0.001:0.9042 0.01:0.9031 0.03:0.9005 0.1:0.8913 0.3:0.8686 0.6:0.8467 1:0.8324 1.5:0.8265 2:0.8267 3:0.8337 4:0.8433 6:0.8619 8:0.8775 12:0.9004 16:0.9162 32:0.9486
   uniform on [0,2], equal means: I = I_G at eps = 0.10322 and 10.01240819363376
   k = 1, Sec. 8 geometry scaled by s, limit 2 phi(1) = 0.772589
   gamma                                  0.001:0.7733 0.01:0.7793 0.1:0.8201 0.3:0.8644 1:0.9187
   zero-infl gamma pi=0.25 shape=2        0.001:0.7768 0.01:0.8126 0.1:1.0571 0.3:1.2353 1:1.1085
   twopoint p=0.3 (0.345,2.53)            0.001:0.7799 0.01:0.8402 0.1:1.1010 0.3:1.1637 1:0.4321
   gen. gamma c=3 a=0.167                 0.001:0.7778 0.01:0.8218 0.1:1.0331 0.3:1.0521 1:0.9823

2. depth: unit windows at Delta = 0.4 starting at y0, relative excess (I - I_G)/I_G
   k=3 gamma                                0:-0.0507 1:-0.0419 2:-0.0334 3:-0.0258 4:-0.0194 5:-0.0141 6:-0.0101 8:-0.0049 10:-0.0023
   k=3 uniform[0,2]                         0:+0.2571 1:+0.1711 2:+0.0926 3:+0.0327 4:-0.0079 5:-0.0327 6:-0.0459 8:-0.0516 10:-0.0446
   k=3 gen. gamma c=3 a=0.443               0:+0.1211 1:+0.0986 2:+0.0721 3:+0.0485 4:+0.0307 5:+0.0186 6:+0.0110 8:+0.0037 10:+0.0012
   k=3 beta[0,2.667] a=1.5 b=2.5            0:+0.1254 1:+0.0978 2:+0.0677 3:+0.0416 4:+0.0221 5:+0.0092 6:+0.0016 8:-0.0041 10:-0.0041
   k=3 twopoint p=0.5 (0.423,1.58)          0:+0.4355 1:+0.3754 2:+0.1718 3:-0.1760 4:-0.5650 5:-0.8466 6:-0.9690 8:-0.9999 10:-1.0000
   k=3 gamma mix alpha=24 pi=0.5 means (1.53,0.471) 0:+0.1437 1:+0.1014 2:+0.0133 3:-0.1079 4:-0.2306 5:-0.3210 6:-0.3605 8:-0.3106 10:-0.1974
   k=1 gamma                                0:-0.1531 1:-0.1354 2:-0.1170 3:-0.0987 4:-0.0813 5:-0.0656 6:-0.0519 8:-0.0310 10:-0.0175
   k=1 zero-infl gamma pi=0.25 shape=2      0:+0.1865 1:+0.2356 2:+0.2418 3:+0.1957 4:+0.1085 5:+0.0061 6:-0.0863 8:-0.2008 10:-0.2411
   k=1 zero-infl gamma pi=0.125 shape=1.33  0:-0.0351 1:+0.0006 2:+0.0309 3:+0.0513 4:+0.0582 5:+0.0507 6:+0.0313 8:-0.0235 10:-0.0710
   k=1 gen. gamma c=3 a=0.167               0:+0.0638 1:+0.0519 2:+0.0278 3:+0.0023 4:-0.0177 5:-0.0305 6:-0.0368 8:-0.0374 10:-0.0310
   k=1 twopoint p=0.3 (0.345,2.53)          0:+0.1851 1:+0.1630 2:+0.0283 3:-0.2379 4:-0.5679 5:-0.8325 6:-0.9615 8:-0.9998 10:-1.0000

3. laws with kappa3 = 2 v^2 (R3 = 1)
   twopoint   twopoint p=0.25 (0.667,2)                                  T1           R3=1.000000 R4=-0.3333 I=0.0478538 I_G=0.0425789 diff=+0.0052749 deficit=4.4e-16
   twopoint   twopoint p=0.25 (0.667,2)                                  cuts k=3     R3=1.000000 R4=-0.3333 I=0.0383093 I_G=0.1027528 diff=-0.0644435 deficit=7.4e-15
   twopoint   twopoint p=0.203 (0.628,2.46)                              cuts k=1.84  R3=1.000000 R4=+0.0533 I=0.0324451 I_G=0.1027528 diff=-0.0703077 deficit=4.6e-15
   twopoint   twopoint p=0.146 (0.586,3.41)                              cuts k=1     R3=1.000000 R4=+0.3333 I=0.0240470 I_G=0.1027528 diff=-0.0787058 deficit=8.9e-16
   gammamix   gamma mix alpha=4.5 pi=0.624 means (1.23,0.612)            T1           R3=1.000000 R4=+0.8601 I=0.0397477 I_G=0.0425789 diff=-0.0028312 deficit=1.6e-13
   gammamix   gamma mix alpha=4.5 pi=0.624 means (1.23,0.612)            cuts k=3     R3=1.000000 R4=+0.8601 I=0.0988846 I_G=0.1027528 diff=-0.0038682 deficit=1.6e-13
   gammamix   gamma mix alpha=9 pi=0.4 means (1.55,0.635)                T1           R3=1.000000 R4=+0.4909 I=0.0390795 I_G=0.0425789 diff=-0.0034994 deficit=1.6e-13
   gammamix   gamma mix alpha=9 pi=0.4 means (1.55,0.635)                cuts k=3     R3=1.000000 R4=+0.4909 I=0.0909018 I_G=0.1027528 diff=-0.0118510 deficit=1.6e-13
   gammamix   gamma mix alpha=24 pi=0.3 means (1.81,0.653)               T1           R3=1.000000 R4=+0.0523 I=0.0409820 I_G=0.0425789 diff=-0.0015969 deficit=1.6e-13
   gammamix   gamma mix alpha=24 pi=0.3 means (1.81,0.653)               cuts k=3     R3=1.000000 R4=+0.0523 I=0.0709737 I_G=0.1027528 diff=-0.0317791 deficit=1.6e-13
   gammamix   gamma mix alpha=60 pi=0.269 means (1.92,0.661)             T1           R3=1.000000 R4=-0.1655 I=0.0439681 I_G=0.0425789 diff=+0.0013892 deficit=1.5e-13
   gammamix   gamma mix alpha=60 pi=0.269 means (1.92,0.661)             cuts k=3     R3=1.000000 R4=-0.1655 I=0.0542199 I_G=0.1027528 diff=-0.0485330 deficit=1.5e-13
   gammamix   gamma mix alpha=180 pi=0.256 means (1.97,0.665)            T1           R3=1.000000 R4=-0.2752 I=0.0463115 I_G=0.0425789 diff=+0.0037326 deficit=2.3e-13
   gammamix   gamma mix alpha=180 pi=0.256 means (1.97,0.665)            cuts k=3     R3=1.000000 R4=-0.2752 I=0.0435901 I_G=0.1027528 diff=-0.0591627 deficit=2.3e-13
   gammamix   gamma mix alpha=600 pi=0.252 means (1.99,0.666)            T1           R3=1.000000 R4=-0.3157 I=0.0473601 I_G=0.0425789 diff=+0.0047812 deficit=3.4e-13
   gammamix   gamma mix alpha=600 pi=0.252 means (1.99,0.666)            cuts k=3     R3=1.000000 R4=-0.3157 I=0.0397575 I_G=0.1027528 diff=-0.0629954 deficit=3.4e-13
   gammamix   gamma mix alpha=2.76 pi=0.638 means (1.27,0.515)           cuts k=1.84  R3=1.000000 R4=+0.9066 I=0.0962854 I_G=0.1027528 diff=-0.0064674 deficit=1.6e-13
   gammamix   gamma mix alpha=5.52 pi=0.383 means (1.7,0.563)            cuts k=1.84  R3=1.000000 R4=+0.6675 I=0.0871144 I_G=0.1027528 diff=-0.0156385 deficit=1.6e-13
   gammamix   gamma mix alpha=14.7 pi=0.263 means (2.12,0.601)           cuts k=1.84  R3=1.000000 R4=+0.3561 I=0.0668544 I_G=0.1027528 diff=-0.0358984 deficit=1.6e-13
   gammamix   gamma mix alpha=36.8 pi=0.226 means (2.31,0.617)           cuts k=1.84  R3=1.000000 R4=+0.1885 I=0.0499168 I_G=0.1027528 diff=-0.0528360 deficit=1.6e-13
   gammamix   gamma mix alpha=110 pi=0.211 means (2.41,0.624)            cuts k=1.84  R3=1.000000 R4=+0.1008 I=0.0385142 I_G=0.1027528 diff=-0.0642386 deficit=1.6e-13
   gammamix   gamma mix alpha=368 pi=0.206 means (2.44,0.626)            cuts k=1.84  R3=1.000000 R4=+0.0678 I=0.0341402 I_G=0.1027528 diff=-0.0686127 deficit=3.2e-13
   gammamix   gamma mix alpha=1.5 pi=0.652 means (1.33,0.388)            cuts k=1     R3=1.000000 R4=+0.9429 I=0.0905922 I_G=0.1027528 diff=-0.0121606 deficit=2.0e-13
   gammamix   gamma mix alpha=3 pi=0.364 means (1.93,0.465)              cuts k=1     R3=1.000000 R4=+0.8000 I=0.0803792 I_G=0.1027528 diff=-0.0223737 deficit=1.6e-13
   gammamix   gamma mix alpha=8 pi=0.219 means (2.67,0.533)              cuts k=1     R3=1.000000 R4=+0.5852 I=0.0603734 I_G=0.1027528 diff=-0.0423794 deficit=1.6e-13
   gammamix   gamma mix alpha=20 pi=0.174 means (3.07,0.564)             cuts k=1     R3=1.000000 R4=+0.4517 I=0.0435919 I_G=0.1027528 diff=-0.0591609 deficit=1.6e-13
   gammamix   gamma mix alpha=60 pi=0.155 means (3.29,0.578)             cuts k=1     R3=1.000000 R4=+0.3760 I=0.0313000 I_G=0.1027528 diff=-0.0714529 deficit=1.5e-13
   gammamix   gamma mix alpha=200 pi=0.149 means (3.38,0.583)            cuts k=1     R3=1.000000 R4=+0.3465 I=0.0261239 I_G=0.1027528 diff=-0.0766289 deficit=1.9e-13
   threepoint threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)    T1           R3=1.000000 R4=+1.0000 I=0.0893707 I_G=0.0425789 diff=+0.0467918 deficit=4.4e-16
   threepoint threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)    cuts k=3     R3=1.000000 R4=+1.0000 I=0.0258098 I_G=0.1027528 diff=-0.0769430 deficit=1.9e-15
   threepoint threepoint t=0.05 atoms (0.05,0.939,2.43) w (0.116,0.773,0.11) T1           R3=1.000000 R4=+1.0000 I=0.0714681 I_G=0.0425789 diff=+0.0288891 deficit=4.4e-16
   threepoint threepoint t=0.05 atoms (0.05,0.939,2.43) w (0.116,0.773,0.11) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0356940 I_G=0.1027528 diff=-0.0670588 deficit=1.2e-14
   threepoint threepoint t=0.1 atoms (0.1,0.96,2.45) w (0.136,0.758,0.106) T1           R3=1.000000 R4=+1.0000 I=0.0637321 I_G=0.0425789 diff=+0.0211532 deficit=6.7e-16
   threepoint threepoint t=0.1 atoms (0.1,0.96,2.45) w (0.136,0.758,0.106) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0458637 I_G=0.1027528 diff=-0.0568891 deficit=4.2e-15
   threepoint threepoint t=0.15 atoms (0.15,0.984,2.47) w (0.16,0.74,0.1) T1           R3=1.000000 R4=+1.0000 I=0.0587024 I_G=0.0425789 diff=+0.0161235 deficit=4.4e-16
   threepoint threepoint t=0.15 atoms (0.15,0.984,2.47) w (0.16,0.74,0.1) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0567637 I_G=0.1027528 diff=-0.0459891 deficit=6.4e-15
   threepoint threepoint t=0.2 atoms (0.2,1.01,2.5) w (0.189,0.717,0.0944) T1           R3=1.000000 R4=+1.0000 I=0.0548835 I_G=0.0425789 diff=+0.0123046 deficit=6.7e-16
   threepoint threepoint t=0.2 atoms (0.2,1.01,2.5) w (0.189,0.717,0.0944) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0674973 I_G=0.1027528 diff=-0.0352556 deficit=3.8e-15
   threepoint threepoint t=0.25 atoms (0.25,1.05,2.53) w (0.223,0.689,0.0877) T1           R3=1.000000 R4=+1.0000 I=0.0518358 I_G=0.0425789 diff=+0.0092569 deficit=3.3e-16
   threepoint threepoint t=0.25 atoms (0.25,1.05,2.53) w (0.223,0.689,0.0877) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0772606 I_G=0.1027528 diff=-0.0254922 deficit=2.6e-15
   threepoint threepoint t=0.3 atoms (0.3,1.09,2.57) w (0.264,0.656,0.08) T1           R3=1.000000 R4=+1.0000 I=0.0493836 I_G=0.0425789 diff=+0.0068047 deficit=2.2e-16
   threepoint threepoint t=0.3 atoms (0.3,1.09,2.57) w (0.264,0.656,0.08) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0853865 I_G=0.1027528 diff=-0.0173663 deficit=1.3e-14
   threepoint threepoint t=0.35 atoms (0.35,1.14,2.63) w (0.314,0.615,0.0709) T1           R3=1.000000 R4=+1.0000 I=0.0474647 I_G=0.0425789 diff=+0.0048858 deficit=3.3e-16
   threepoint threepoint t=0.35 atoms (0.35,1.14,2.63) w (0.314,0.615,0.0709) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0912800 I_G=0.1027528 diff=-0.0114728 deficit=4.2e-15
   threepoint threepoint t=0.4 atoms (0.4,1.21,2.7) w (0.371,0.569,0.0599) T1           R3=1.000000 R4=+1.0000 I=0.0461022 I_G=0.0425789 diff=+0.0035233 deficit=2.2e-16
   threepoint threepoint t=0.4 atoms (0.4,1.21,2.7) w (0.371,0.569,0.0599) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0942349 I_G=0.1027528 diff=-0.0085180 deficit=3.0e-15
   threepoint threepoint t=0.45 atoms (0.45,1.3,2.82) w (0.437,0.516,0.0465) T1           R3=1.000000 R4=+1.0000 I=0.0454160 I_G=0.0425789 diff=+0.0028371 deficit=4.4e-16
   threepoint threepoint t=0.45 atoms (0.45,1.3,2.82) w (0.437,0.516,0.0465) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0931251 I_G=0.1027528 diff=-0.0096277 deficit=2.1e-15
   threepoint threepoint t=0.5 atoms (0.5,1.42,3.02) w (0.51,0.46,0.0304) T1           R3=1.000000 R4=+1.0000 I=0.0456501 I_G=0.0425789 diff=+0.0030712 deficit=4.4e-16
   threepoint threepoint t=0.5 atoms (0.5,1.42,3.02) w (0.51,0.46,0.0304) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0861284 I_G=0.1027528 diff=-0.0166245 deficit=7.1e-15
   threepoint threepoint t=0.55 atoms (0.55,1.58,3.45) w (0.587,0.4,0.0134) T1           R3=1.000000 R4=+1.0000 I=0.0470702 I_G=0.0425789 diff=+0.0044913 deficit=4.4e-16
   threepoint threepoint t=0.55 atoms (0.55,1.58,3.45) w (0.587,0.4,0.0134) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0716506 I_G=0.1027528 diff=-0.0311022 deficit=8.9e-15
   threepoint threepoint t=0.6 atoms (0.6,1.77,4.71) w (0.663,0.335,0.00223) T1           R3=1.000000 R4=+1.0000 I=0.0488671 I_G=0.0425789 diff=+0.0062882 deficit=0.0e+00
   threepoint threepoint t=0.6 atoms (0.6,1.77,4.71) w (0.663,0.335,0.00223) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0540777 I_G=0.1027528 diff=-0.0486751 deficit=8.9e-15
   threepoint threepoint t=0.65 atoms (0.65,1.95,14.5) w (0.73,0.27,9.72e-06) T1           R3=1.000000 R4=+1.0000 I=0.0483858 I_G=0.0425789 diff=+0.0058069 deficit=2.2e-16
   threepoint threepoint t=0.65 atoms (0.65,1.95,14.5) w (0.73,0.27,9.72e-06) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0414546 I_G=0.1027528 diff=-0.0612982 deficit=7.8e-15
   threepoint threepoint t=0.95 atoms (0.95,0.077,2.44) w (0.766,0.127,0.108) T1           R3=1.000000 R4=+1.0000 I=0.0667603 I_G=0.0425789 diff=+0.0241814 deficit=6.7e-16
   threepoint threepoint t=0.95 atoms (0.95,0.077,2.44) w (0.766,0.127,0.108) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0410529 I_G=0.1027528 diff=-0.0617000 deficit=5.0e-15
   threepoint threepoint t=1.05 atoms (1.05,0.253,2.54) w (0.687,0.225,0.0873) T1           R3=1.000000 R4=+1.0000 I=0.0516679 I_G=0.0425789 diff=+0.0090890 deficit=0.0e+00
   threepoint threepoint t=1.05 atoms (1.05,0.253,2.54) w (0.687,0.225,0.0873) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0778171 I_G=0.1027528 diff=-0.0249357 deficit=4.4e-15
   threepoint threepoint t=1.27 atoms (1.27,0.437,2.78) w (0.531,0.419,0.0504) T1           R3=1.000000 R4=+1.0000 I=0.0455215 I_G=0.0425789 diff=+0.0029426 deficit=0.0e+00
   threepoint threepoint t=1.27 atoms (1.27,0.437,2.78) w (0.531,0.419,0.0504) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0939091 I_G=0.1027528 diff=-0.0088437 deficit=8.4e-15
   threepoint threepoint t=1.5 atoms (1.5,0.527,3.21) w (0.428,0.551,0.0211) T1           R3=1.000000 R4=+1.0000 I=0.0462577 I_G=0.0425789 diff=+0.0036788 deficit=4.4e-16
   threepoint threepoint t=1.5 atoms (1.5,0.527,3.21) w (0.428,0.551,0.0211) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0793117 I_G=0.1027528 diff=-0.0234411 deficit=7.5e-15
   threepoint threepoint t=1.73 atoms (1.73,0.589,4.29) w (0.349,0.647,0.00375) T1           R3=1.000000 R4=+1.0000 I=0.0486175 I_G=0.0425789 diff=+0.0060386 deficit=0.0e+00
   threepoint threepoint t=1.73 atoms (1.73,0.589,4.29) w (0.349,0.647,0.00375) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0574526 I_G=0.1027528 diff=-0.0453002 deficit=3.1e-15
   threepoint threepoint t=1.95 atoms (1.95,0.651,15.2) w (0.269,0.731,8.07e-06) T1           R3=1.000000 R4=+1.0000 I=0.0483708 I_G=0.0425789 diff=+0.0057919 deficit=4.4e-16
   threepoint threepoint t=1.95 atoms (1.95,0.651,15.2) w (0.269,0.731,8.07e-06) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0413000 I_G=0.1027528 diff=-0.0614528 deficit=3.4e-15
   threepoint threepoint t=2.62 atoms (2.62,0.347,1.14) w (0.0715,0.31,0.618) T1           R3=1.000000 R4=+1.0000 I=0.0475709 I_G=0.0425789 diff=+0.0049920 deficit=5.6e-16
   threepoint threepoint t=2.62 atoms (2.62,0.347,1.14) w (0.0715,0.31,0.618) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0909838 I_G=0.1027528 diff=-0.0117691 deficit=2.6e-15
   threepoint threepoint t=2.85 atoms (2.85,0.459,1.32) w (0.0437,0.45,0.506) T1           R3=1.000000 R4=+1.0000 I=0.0453805 I_G=0.0425789 diff=+0.0028016 deficit=2.2e-16
   threepoint threepoint t=2.85 atoms (2.85,0.459,1.32) w (0.0437,0.45,0.506) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0923306 I_G=0.1027528 diff=-0.0104222 deficit=4.4e-15
   threepoint threepoint t=3.08 atoms (3.08,0.509,1.45) w (0.0274,0.523,0.449) T1           R3=1.000000 R4=+1.0000 I=0.0458086 I_G=0.0425789 diff=+0.0032297 deficit=1.1e-16
   threepoint threepoint t=3.08 atoms (3.08,0.509,1.45) w (0.0274,0.523,0.449) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0841528 I_G=0.1027528 diff=-0.0186001 deficit=3.9e-15
   threepoint threepoint t=3.3 atoms (3.3,0.537,1.53) w (0.0177,0.566,0.416) T1           R3=1.000000 R4=+1.0000 I=0.0465793 I_G=0.0425789 diff=+0.0040004 deficit=1.0e-15
   threepoint threepoint t=3.3 atoms (3.3,0.537,1.53) w (0.0177,0.566,0.416) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0761747 I_G=0.1027528 diff=-0.0265781 deficit=7.1e-15
   threepoint threepoint t=3.52 atoms (3.52,0.555,1.6) w (0.0119,0.595,0.393) T1           R3=1.000000 R4=+1.0000 I=0.0472788 I_G=0.0425789 diff=+0.0046999 deficit=6.7e-16
   threepoint threepoint t=3.52 atoms (3.52,0.555,1.6) w (0.0119,0.595,0.393) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0697863 I_G=0.1027528 diff=-0.0329665 deficit=3.1e-15
   threepoint threepoint t=3.75 atoms (3.75,0.568,1.65) w (0.0082,0.615,0.377) T1           R3=1.000000 R4=+1.0000 I=0.0478311 I_G=0.0425789 diff=+0.0052521 deficit=4.4e-16
   threepoint threepoint t=3.75 atoms (3.75,0.568,1.65) w (0.0082,0.615,0.377) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0649105 I_G=0.1027528 diff=-0.0378424 deficit=1.5e-14
   threepoint threepoint t=3.98 atoms (3.98,0.579,1.68) w (0.00583,0.631,0.364) T1           R3=1.000000 R4=+1.0000 I=0.0482400 I_G=0.0425789 diff=+0.0056611 deficit=8.9e-16
   threepoint threepoint t=3.98 atoms (3.98,0.579,1.68) w (0.00583,0.631,0.364) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0612211 I_G=0.1027528 diff=-0.0415317 deficit=6.2e-15
   threepoint threepoint t=4.2 atoms (4.2,0.587,1.71) w (0.00424,0.643,0.353) T1           R3=1.000000 R4=+1.0000 I=0.0485286 I_G=0.0425789 diff=+0.0059497 deficit=4.4e-16
   threepoint threepoint t=4.2 atoms (4.2,0.587,1.71) w (0.00424,0.643,0.353) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0584061 I_G=0.1027528 diff=-0.0443468 deficit=3.8e-15
   threepoint threepoint t=4.42 atoms (4.42,0.593,1.74) w (0.00316,0.652,0.344) T1           R3=1.000000 R4=+1.0000 I=0.0487224 I_G=0.0425789 diff=+0.0061435 deficit=6.7e-16
   threepoint threepoint t=4.42 atoms (4.42,0.593,1.74) w (0.00316,0.652,0.344) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0562199 I_G=0.1027528 diff=-0.0465329 deficit=2.0e-15
   threepoint threepoint t=4.65 atoms (4.65,0.599,1.76) w (0.0024,0.661,0.337) T1           R3=1.000000 R4=+1.0000 I=0.0488442 I_G=0.0425789 diff=+0.0062653 deficit=4.4e-16
   threepoint threepoint t=4.65 atoms (4.65,0.599,1.76) w (0.0024,0.661,0.337) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0544843 I_G=0.1027528 diff=-0.0482685 deficit=6.0e-15
   threepoint threepoint t=4.88 atoms (4.88,0.603,1.78) w (0.00185,0.667,0.331) T1           R3=1.000000 R4=+1.0000 I=0.0489127 I_G=0.0425789 diff=+0.0063338 deficit=0.0e+00
   threepoint threepoint t=4.88 atoms (4.88,0.603,1.78) w (0.00185,0.667,0.331) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0530742 I_G=0.1027528 diff=-0.0496787 deficit=8.0e-15
   threepoint threepoint t=5.1 atoms (5.1,0.607,1.79) w (0.00145,0.673,0.325) T1           R3=1.000000 R4=+1.0000 I=0.0489431 I_G=0.0425789 diff=+0.0063642 deficit=0.0e+00
   threepoint threepoint t=5.1 atoms (5.1,0.607,1.79) w (0.00145,0.673,0.325) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0519033 I_G=0.1027528 diff=-0.0508495 deficit=1.9e-15
   threepoint threepoint t=5.33 atoms (5.33,0.611,1.81) w (0.00115,0.678,0.321) T1           R3=1.000000 R4=+1.0000 I=0.0489471 I_G=0.0425789 diff=+0.0063682 deficit=6.7e-16
   threepoint threepoint t=5.33 atoms (5.33,0.611,1.81) w (0.00115,0.678,0.321) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0509126 I_G=0.1027528 diff=-0.0518402 deficit=3.6e-15
   threepoint threepoint t=5.55 atoms (5.55,0.614,1.82) w (0.000928,0.683,0.316) T1           R3=1.000000 R4=+1.0000 I=0.0489334 I_G=0.0425789 diff=+0.0063545 deficit=6.7e-16
   threepoint threepoint t=5.55 atoms (5.55,0.614,1.82) w (0.000928,0.683,0.316) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0500607 I_G=0.1027528 diff=-0.0526921 deficit=2.2e-15
   threepoint threepoint t=5.78 atoms (5.78,0.617,1.83) w (0.000755,0.687,0.313) T1           R3=1.000000 R4=+1.0000 I=0.0489087 I_G=0.0425789 diff=+0.0063298 deficit=2.2e-16
   threepoint threepoint t=5.78 atoms (5.78,0.617,1.83) w (0.000755,0.687,0.313) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0493186 I_G=0.1027528 diff=-0.0534342 deficit=8.3e-15
   threepoint threepoint t=6 atoms (6,0.619,1.84) w (0.00062,0.69,0.309) T1           R3=1.000000 R4=+1.0000 I=0.0488778 I_G=0.0425789 diff=+0.0062989 deficit=0.0e+00
   threepoint threepoint t=6 atoms (6,0.619,1.84) w (0.00062,0.69,0.309) cuts k=3     R3=1.000000 R4=+1.0000 I=0.0486652 I_G=0.1027528 diff=-0.0540877 deficit=2.3e-15
   threepoint threepoint t=0 atoms (0,1.02,3.15) w (0.183,0.739,0.0777)  cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0238973 I_G=0.1027528 diff=-0.0788555 deficit=4.4e-16
   threepoint threepoint t=0.05 atoms (0.05,1.05,3.18) w (0.209,0.717,0.0742) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0503439 I_G=0.1027528 diff=-0.0524089 deficit=6.3e-15
   threepoint threepoint t=0.1 atoms (0.1,1.09,3.21) w (0.239,0.691,0.0704) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0648651 I_G=0.1027528 diff=-0.0378877 deficit=1.4e-15
   threepoint threepoint t=0.15 atoms (0.15,1.13,3.25) w (0.273,0.661,0.0661) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0760524 I_G=0.1027528 diff=-0.0267004 deficit=1.4e-15
   threepoint threepoint t=0.2 atoms (0.2,1.17,3.3) w (0.312,0.626,0.0612) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0844064 I_G=0.1027528 diff=-0.0183465 deficit=2.8e-15
   threepoint threepoint t=0.25 atoms (0.25,1.23,3.36) w (0.357,0.587,0.0557) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0900727 I_G=0.1027528 diff=-0.0126801 deficit=3.6e-15
   threepoint threepoint t=0.3 atoms (0.3,1.31,3.44) w (0.408,0.543,0.0491) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0930218 I_G=0.1027528 diff=-0.0097310 deficit=1.8e-15
   threepoint threepoint t=0.35 atoms (0.35,1.4,3.55) w (0.464,0.494,0.0413) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0929587 I_G=0.1027528 diff=-0.0097942 deficit=2.4e-15
   threepoint threepoint t=0.4 atoms (0.4,1.52,3.72) w (0.525,0.443,0.032) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0891784 I_G=0.1027528 diff=-0.0135744 deficit=3.6e-15
   threepoint threepoint t=0.45 atoms (0.45,1.67,4) w (0.59,0.389,0.0211) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0805628 I_G=0.1027528 diff=-0.0221901 deficit=3.1e-15
   threepoint threepoint t=0.5 atoms (0.5,1.87,4.57) w (0.654,0.336,0.00991) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0664691 I_G=0.1027528 diff=-0.0362837 deficit=2.4e-15
   threepoint threepoint t=0.55 atoms (0.55,2.1,6.08) w (0.716,0.282,0.00211) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0501024 I_G=0.1027528 diff=-0.0526504 deficit=1.3e-15
   threepoint threepoint t=0.6 atoms (0.6,2.34,13.8) w (0.771,0.229,4e-05) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0375380 I_G=0.1027528 diff=-0.0652148 deficit=1.9e-15
   threepoint threepoint t=1.05 atoms (1.05,0.0481,3.18) w (0.718,0.208,0.0743) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0496871 I_G=0.1027528 diff=-0.0530657 deficit=1.9e-15
   threepoint threepoint t=1.27 atoms (1.27,0.281,3.41) w (0.561,0.388,0.0518) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0922072 I_G=0.1027528 diff=-0.0105457 deficit=1.3e-15
   threepoint threepoint t=1.5 atoms (1.5,0.394,3.7) w (0.449,0.518,0.0332) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0898495 I_G=0.1027528 diff=-0.0129033 deficit=1.8e-15
   threepoint threepoint t=1.73 atoms (1.73,0.465,4.13) w (0.373,0.609,0.0176) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0768599 I_G=0.1027528 diff=-0.0258930 deficit=2.9e-15
   threepoint threepoint t=1.95 atoms (1.95,0.518,4.94) w (0.317,0.677,0.00648) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0604865 I_G=0.1027528 diff=-0.0422664 deficit=5.3e-15
   threepoint threepoint t=2.17 atoms (2.17,0.564,7) w (0.266,0.733,0.00101) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0460653 I_G=0.1027528 diff=-0.0566876 deficit=2.2e-15
   threepoint threepoint t=2.4 atoms (2.4,0.613,24.8) w (0.217,0.783,3.12e-06) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0349669 I_G=0.1027528 diff=-0.0677859 deficit=3.2e-15
   threepoint threepoint t=3.3 atoms (3.3,0.198,1.17) w (0.0615,0.311,0.628) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0840940 I_G=0.1027528 diff=-0.0186589 deficit=5.6e-15
   threepoint threepoint t=3.52 atoms (3.52,0.339,1.38) w (0.0431,0.452,0.505) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0932530 I_G=0.1027528 diff=-0.0094998 deficit=3.8e-15
   threepoint threepoint t=3.75 atoms (3.75,0.407,1.54) w (0.0306,0.534,0.435) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0882805 I_G=0.1027528 diff=-0.0144724 deficit=5.1e-15
   threepoint threepoint t=3.98 atoms (3.98,0.446,1.66) w (0.022,0.585,0.393) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0813989 I_G=0.1027528 diff=-0.0213539 deficit=1.3e-15
   threepoint threepoint t=4.2 atoms (4.2,0.472,1.75) w (0.0161,0.618,0.366) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0749951 I_G=0.1027528 diff=-0.0277578 deficit=5.1e-15
   threepoint threepoint t=4.42 atoms (4.42,0.49,1.83) w (0.0119,0.642,0.346) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0695474 I_G=0.1027528 diff=-0.0332054 deficit=2.4e-15
   threepoint threepoint t=4.65 atoms (4.65,0.504,1.89) w (0.00904,0.66,0.331) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0650450 I_G=0.1027528 diff=-0.0377078 deficit=3.4e-15
   threepoint threepoint t=4.88 atoms (4.88,0.515,1.94) w (0.00694,0.674,0.319) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0613551 I_G=0.1027528 diff=-0.0413977 deficit=3.8e-15
   threepoint threepoint t=5.1 atoms (5.1,0.524,1.98) w (0.00541,0.685,0.31) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0583299 I_G=0.1027528 diff=-0.0444230 deficit=3.6e-15
   threepoint threepoint t=5.33 atoms (5.33,0.532,2.02) w (0.00427,0.694,0.302) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0558369 I_G=0.1027528 diff=-0.0469159 deficit=3.1e-15
   threepoint threepoint t=5.55 atoms (5.55,0.538,2.05) w (0.00341,0.702,0.295) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0537665 I_G=0.1027528 diff=-0.0489863 deficit=6.7e-16
   threepoint threepoint t=5.78 atoms (5.78,0.544,2.07) w (0.00276,0.708,0.289) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0520305 I_G=0.1027528 diff=-0.0507224 deficit=3.3e-15
   threepoint threepoint t=6 atoms (6,0.548,2.1) w (0.00225,0.714,0.284) cuts k=1.84  R3=1.000000 R4=+1.0000 I=0.0505596 I_G=0.1027528 diff=-0.0521932 deficit=1.2e-15
   threepoint threepoint t=0 atoms (0,1.27,4.73) w (0.333,0.622,0.0447)  cuts k=1     R3=1.000000 R4=+1.0000 I=0.0404640 I_G=0.1027528 diff=-0.0622888 deficit=1.0e-15
   threepoint threepoint t=0.05 atoms (0.05,1.32,4.79) w (0.368,0.589,0.0423) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0734024 I_G=0.1027528 diff=-0.0293505 deficit=3.1e-15
   threepoint threepoint t=0.1 atoms (0.1,1.39,4.85) w (0.407,0.553,0.0397) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0835695 I_G=0.1027528 diff=-0.0191834 deficit=2.2e-15
   threepoint threepoint t=0.15 atoms (0.15,1.46,4.93) w (0.449,0.515,0.0367) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0886522 I_G=0.1027528 diff=-0.0141007 deficit=2.3e-15
   threepoint threepoint t=0.2 atoms (0.2,1.55,5.03) w (0.494,0.473,0.0333) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0904008 I_G=0.1027528 diff=-0.0123521 deficit=2.2e-15
   threepoint threepoint t=0.25 atoms (0.25,1.66,5.16) w (0.542,0.429,0.0292) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0894719 I_G=0.1027528 diff=-0.0132809 deficit=6.7e-16
   threepoint threepoint t=0.3 atoms (0.3,1.8,5.34) w (0.592,0.383,0.0245) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0858865 I_G=0.1027528 diff=-0.0168664 deficit=6.7e-16
   threepoint threepoint t=0.35 atoms (0.35,1.98,5.62) w (0.644,0.337,0.0189) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0792858 I_G=0.1027528 diff=-0.0234670 deficit=1.4e-15
   threepoint threepoint t=0.4 atoms (0.4,2.21,6.08) w (0.695,0.292,0.0125) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0691568 I_G=0.1027528 diff=-0.0335960 deficit=1.8e-15
   threepoint threepoint t=0.45 atoms (0.45,2.5,6.97) w (0.745,0.249,0.00605) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0556022 I_G=0.1027528 diff=-0.0471506 deficit=1.2e-15
   threepoint threepoint t=0.5 atoms (0.5,2.84,9.16) w (0.79,0.208,0.00148) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0411299 I_G=0.1027528 diff=-0.0616230 deficit=3.1e-15
   threepoint threepoint t=0.55 atoms (0.55,3.19,18.4) w (0.83,0.17,5.56e-05) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0298207 I_G=0.1027528 diff=-0.0729321 deficit=8.9e-16
   threepoint threepoint t=1.27 atoms (1.27,0.00698,4.74) w (0.618,0.338,0.0443) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0515944 I_G=0.1027528 diff=-0.0511584 deficit=1.4e-15
   threepoint threepoint t=1.5 atoms (1.5,0.172,4.97) w (0.496,0.469,0.0352) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0897943 I_G=0.1027528 diff=-0.0129585 deficit=1.2e-15
   threepoint threepoint t=1.73 atoms (1.73,0.273,5.23) w (0.408,0.565,0.0272) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0881738 I_G=0.1027528 diff=-0.0145791 deficit=1.6e-15
   threepoint threepoint t=1.95 atoms (1.95,0.342,5.56) w (0.345,0.635,0.0199) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0806192 I_G=0.1027528 diff=-0.0221336 deficit=8.9e-16
   threepoint threepoint t=2.17 atoms (2.17,0.393,5.99) w (0.298,0.688,0.0134) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0707997 I_G=0.1027528 diff=-0.0319531 deficit=1.6e-15
   threepoint threepoint t=2.4 atoms (2.4,0.434,6.61) w (0.263,0.729,0.008) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0601834 I_G=0.1027528 diff=-0.0425694 deficit=3.1e-15
   threepoint threepoint t=2.62 atoms (2.62,0.469,7.57) w (0.233,0.763,0.00393) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0498263 I_G=0.1027528 diff=-0.0529265 deficit=6.7e-16
   threepoint threepoint t=2.85 atoms (2.85,0.502,9.29) w (0.207,0.792,0.00138) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0406734 I_G=0.1027528 diff=-0.0620795 deficit=8.9e-16
   threepoint threepoint t=3.08 atoms (3.08,0.533,13.3) w (0.182,0.817,0.000244) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0331482 I_G=0.1027528 diff=-0.0696047 deficit=2.7e-15
   threepoint threepoint t=3.3 atoms (3.3,0.567,33.1) w (0.158,0.842,4.27e-06) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0268332 I_G=0.1027528 diff=-0.0759196 deficit=8.9e-16
   threepoint threepoint t=4.88 atoms (4.88,0.117,1.41) w (0.0387,0.421,0.541) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0857181 I_G=0.1027528 diff=-0.0170347 deficit=1.3e-15
   threepoint threepoint t=5.1 atoms (5.1,0.229,1.62) w (0.031,0.522,0.447) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0901679 I_G=0.1027528 diff=-0.0125849 deficit=5.6e-16
   threepoint threepoint t=5.33 atoms (5.33,0.296,1.79) w (0.0249,0.589,0.387) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0862522 I_G=0.1027528 diff=-0.0165006 deficit=1.4e-15
   threepoint threepoint t=5.55 atoms (5.55,0.34,1.94) w (0.0201,0.634,0.346) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0808797 I_G=0.1027528 diff=-0.0218732 deficit=1.1e-15
   threepoint threepoint t=5.78 atoms (5.78,0.371,2.07) w (0.0163,0.665,0.318) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0755447 I_G=0.1027528 diff=-0.0272081 deficit=1.1e-15
   threepoint threepoint t=6 atoms (6,0.394,2.18) w (0.0133,0.689,0.298) cuts k=1     R3=1.000000 R4=+1.0000 I=0.0706675 I_G=0.1027528 diff=-0.0320853 deficit=2.4e-15

4. Var(W|n2=b)/E(W|n2=b) against m_{b+1} - m_b, from the nodes directly (k = 3, lambda2 = 2)
   gamma                          max |q_b - (m_(b+1) - m_b)| over b = 0..10: 4.44e-16;  q_0..q_4 = [0.2 0.2 0.2 0.2 0.2]
   uniform[0,2]                   max |q_b - (m_(b+1) - m_b)| over b = 0..10: 4.51e-16;  q_0..q_4 = [0.37602 0.27666 0.19494 0.13697 0.09795]
   twopoint p=0.5 (0.423,1.58)    max |q_b - (m_(b+1) - m_b)| over b = 0..10: 3.84e-16;  q_0..q_4 = [0.20794 0.35795 0.29712 0.13039 0.04113]
   lognormal                      max |q_b - (m_(b+1) - m_b)| over b = 0..10: 3.61e-16;  q_0..q_4 = [0.14455 0.1649  0.18529 0.20531 0.22463]
   gen. gamma c=3 a=0.443         max |q_b - (m_(b+1) - m_b)| over b = 0..10: 8.60e-16;  q_0..q_4 = [0.29681 0.24032 0.20052 0.17179 0.15038]


==> anc/calc_SHORT/item5/special_laws.py <==
#!/usr/bin/env python3
"""Special cases for the sign of I - I_G.

1. Small window means. For equal means eps (k = 3) and for the Sec. 8 geometry scaled down, I/I_G
   against the limit 2 phi(v)/v^2, phi(v) = (1+v) ln(1+v) - v, which the expansion
   I = lam1 lam3 phi(v) + o(lam^2), I_G = lam1 lam3 v^2/2 + O(lam^3) gives, with the means shrinking in
   fixed ratios, for every source law of positive variance and finite third moment (small_mean/ gives
   the derivation, and a law of finite variance and infinite third moment for which the limit fails).
2. Depth. The Sec. 8 geometry (unit windows at Delta = 0.4) slid from y0 = 0 to 10, at k = 1 and 3.
3. Laws blind to the third-order test: kappa3 = 2 v^2 exactly (R3 = 1).
   - the two-point law {2/3 w.p. 3/4, 2 w.p. 1/4} at v = 1/3,
   - two-Gamma mixtures of common shape alpha with the weight solved for R3 = 1,
   - three-point laws matching the Gamma through the fourth cumulant (R3 = R4 = 1), a one-parameter
     family indexed by the position t of one atom.
4. The posterior Fano identity Var(W|n2=b)/E(W|n2=b) = m_{b+1} - m_b, m_b = E(W|n2=b), checked on
   several laws from the quadrature nodes directly.

Run:  ( ulimit -v 1500000; python3 special_laws.py ) > special_laws.log  -> special_laws.json
"""
import numpy as np, json, io
from scipy import stats
from scipy.optimize import brentq
from scipy.special import gammaln, xlogy
from exact_cmi import Src, cmi, IG, cmi_gamma, mixed_pmf, nmax_for
import catalogue as C

LAMU = np.diff(np.exp(0.4*(4.0 + np.arange(4.0))))
GEOM = np.exp(0.4*np.arange(3.0))*(np.exp(0.4) - 1)     # window means per unit k at y0 = 0
phi = lambda v: (1 + v)*np.log1p(v) - v
out = {}


def row(src, v, lam):
    r = cmi(src, lam); ig = IG(v, lam)
    return dict(I=r['I'], I_G=ig, diff=r['I'] - ig, ratio=r['I']/ig, deficit=r['max_deficit'])


# ------------------------------------------------------------------ 1. small means
print("1. small window means: I/I_G against 2 phi(v)/v^2")
v = 1/3
lim = 2*phi(v)/v**2
laws = [C.gamma(v), C.uniform(v), C.two_point(v, 0.5), C.two_point(v, 0.75), C.gengamma(v, 5.0), C.lognormal(v)]
out['small'] = {}
print(f"   k = 3, equal means eps, limit 2 phi(v)/v^2 = {lim:.6f}")
for s in laws:
    res = []
    for eps in (1e-3, 1e-2, 0.03, 0.1, 0.3, 0.6, 1.0, 1.5, 2.0, 3.0, 4.0, 6.0, 8.0, 12.0, 16.0, 32.0):
        q = row(s, v, np.array([eps]*3)); q['eps'] = eps; res.append(q)
    out['small'][s.name] = res
    print(f"   {s.name:38s} " + " ".join(f"{q['eps']:g}:{q['ratio']:.4f}" for q in res))
# crossing of I = I_G for the uniform source at equal means
u = C.uniform(v)
f = lambda e: row(u, v, np.array([e]*3))['diff']
e_lo = brentq(f, 0.1, 2.0, xtol=1e-6)
try:
    e_hi = brentq(f, 2.0, 32.0, xtol=1e-6)
except ValueError:
    e_hi = None
out['uniform_equal_means_crossings'] = [e_lo, e_hi]
print(f"   uniform on [0,2], equal means: I = I_G at eps = {e_lo:.5f} and {e_hi}")
v = 1.0
print(f"   k = 1, Sec. 8 geometry scaled by s, limit 2 phi(1) = {2*phi(1.0):.6f}")
out['small_k1'] = {}
for s in (C.gamma(v), C.zero_inflated_gamma(v, 0.5), C.two_point(v, 0.3), C.gengamma(v, 3.0)):
    res = []
    for sc in (1e-3, 1e-2, 0.1, 0.3, 1.0):
        q = row(s, v, sc*LAMU); q['scale'] = sc; res.append(q)
    out['small_k1'][s.name] = res
    print(f"   {s.name:38s} " + " ".join(f"{q['scale']:g}:{q['ratio']:.4f}" for q in res))

# ------------------------------------------------------------------ 2. depth
print("\n2. depth: unit windows at Delta = 0.4 starting at y0, relative excess (I - I_G)/I_G")
out['depth'] = {}
for k, laws in ((3.0, [C.gamma(1/3), C.uniform(1/3), C.gengamma(1/3, 3.0), C.beta0L(1/3, (4/3)*2.0),
                        C.two_point(1/3, 0.5), C.gamma_mix(1/3, 24.0, 0.5)]),
                (1.0, [C.gamma(1.0), C.zero_inflated_gamma(1.0, 0.5), C.zero_inflated_gamma(1.0, 0.25),
                       C.gengamma(1.0, 3.0), C.two_point(1.0, 0.3)])):
    v = 1/k
    for s in laws:
        res = []
        for y0 in (0.0, 1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 8.0, 10.0):
            lam = k*np.exp(0.4*y0)*GEOM
            q = row(s, v, lam); q['y0'] = y0; q['lam2'] = lam[1]; res.append(q)
        out['depth'][f"k={k:g} {s.name}"] = res
        print(f"   k={k:g} {s.name:36s} " + " ".join(f"{q['y0']:g}:{q['diff']/q['I_G']:+.4f}" for q in res))

# ------------------------------------------------------------------ 3. third-order blind laws
print("\n3. laws with kappa3 = 2 v^2 (R3 = 1)")
T1 = np.array([2.0, 2.0, 2.0])
CONF = [('T1', 3.0, T1), ('cuts k=1', 1.0, LAMU), ('cuts k=1.84', 1.84, 1.84*LAMU), ('cuts k=3', 3.0, 3*LAMU)]
out['blind'] = []


def report(src, tag):
    mu, c2, c3, c4 = src.cumulants()
    v = c2
    for cname, k, lam in CONF:
        if abs(1/k - v) > 1e-9:
            continue
        q = row(src, v, lam)
        q.update(config=cname, law=src.name, tag=tag, R3=c3/(2*v*v), R4=c4/(6*v**3))
        out['blind'].append(q)
        print(f"   {tag:10s} {src.name:58s} {cname:12s} R3={q['R3']:.6f} R4={q['R4']:+.4f} "
              f"I={q['I']:.7f} I_G={q['I_G']:.7f} diff={q['diff']:+.7f} deficit={q['deficit']:.1e}")


# two-point, R3 = 1: p solves (1-2p)^2 = 4 v p (1-p)
for v in (1/3, 1/1.84, 1.0):
    s2 = 4*v; p = 0.5*(1 - np.sqrt(s2/(4 + s2)))
    if p <= 1/(1 + v):
        report(C.two_point(v, p), 'twopoint')


# two-Gamma mixtures of common shape alpha, weight pi solved for R3 = 1 (the heavier-mean component
# carries weight pi); scan alpha
def mix_R3(v, alpha, pi):
    s = C.gamma_mix(v, alpha, pi)
    if s is None:
        return np.nan, None
    mu, c2, c3, c4 = s.cumulants()
    return c3/(2*c2*c2) - 1, s


for v in (1/3, 1/1.84, 1.0):
    k = 1/v
    for alpha in (1.5*k, 3*k, 8*k, 20*k, 60*k, 200*k):
        grid = np.linspace(0.02, 0.98, 97)
        vals = np.array([mix_R3(v, alpha, p)[0] for p in grid])
        for i in range(len(grid) - 1):
            if np.isfinite(vals[i]) and np.isfinite(vals[i + 1]) and vals[i]*vals[i + 1] < 0:
                p = brentq(lambda x: mix_R3(v, alpha, x)[0], grid[i], grid[i + 1], xtol=1e-13)
                report(mix_R3(v, alpha, p)[1], 'gammamix')


# three-point laws with the Gamma's first four cumulants: one atom at t, the other two the roots
# of x^2 + a x + b from E[(W - t)(W^2 + a W + b) W^j] = 0, j = 0, 1; weights from moments 0..2
def three_point(v, t):
    k = 1/v
    m = [1.0]
    for r in range(1, 6):
        m.append(m[-1]*(1 + (r - 1)/k))               # Gamma raw moments E W^r, r <= 5
    E = lambda j: m[j]
    A = np.array([[E(2) - t*E(1), E(1) - t*E(0)], [E(3) - t*E(2), E(2) - t*E(1)]])
    rhs = -np.array([E(3) - t*E(2), E(4) - t*E(3)])
    try:
        a, b = np.linalg.solve(A, rhs)
    except np.linalg.LinAlgError:
        return None
    disc = a*a - 4*b
    if disc <= 0:
        return None
    x = np.array([t, (-a - np.sqrt(disc))/2, (-a + np.sqrt(disc))/2])
    if np.any(x < 0) or np.min(np.abs(np.diff(np.sort(x)))) < 1e-6:
        return None
    V = np.vstack([x**j for j in range(3)])
    w = np.linalg.solve(V, np.array(m[:3]))
    if np.any(w <= 0):
        return None
    comps = [('atom', xi) for xi in x]
    return Src(f"threepoint t={t:.3g} atoms ({x[0]:.3g},{x[1]:.3g},{x[2]:.3g}) w ({w[0]:.3g},{w[1]:.3g},{w[2]:.3g})",
               comps, w, 'three_point', t)


for v in (1/3, 1/1.84, 1.0):
    for t in np.round(np.concatenate([np.linspace(0.0, 0.95, 20), np.linspace(1.05, 6.0, 23)]), 4):
        s = three_point(v, t)
        if s is not None:
            report(s, 'threepoint')

# ------------------------------------------------------------------ 4. posterior Fano identity
print("\n4. Var(W|n2=b)/E(W|n2=b) against m_{b+1} - m_b, from the nodes directly (k = 3, lambda2 = 2)")
v = 1/3; l2 = 2.0; worst = 0.0
for s in (C.gamma(v), C.uniform(v), C.two_point(v, 0.5), C.lognormal(v), C.gengamma(v, 3.0)):
    W, G = s.nodes()
    mb = []; qb = []
    for b in range(0, 12):
        lw = np.log(np.maximum(G, 1e-320)) + xlogy(b, l2*W) - l2*W
        wt = np.exp(lw - lw.max()); wt /= wt.sum()
        m1 = (wt*W).sum(); m2 = (wt*W*W).sum()
        mb.append(m1); qb.append((m2 - m1*m1)/m1)
    mb = np.array(mb); qb = np.array(qb)
    err = np.abs(qb[:-1] - np.diff(mb)).max(); worst = max(worst, err)
    print(f"   {s.name:30s} max |q_b - (m_(b+1) - m_b)| over b = 0..10: {err:.2e};  q_0..q_4 = {np.round(qb[:5], 5)}")
out['fano_identity_max_error'] = worst

json.dump(out, io.open('special_laws.json', 'w'), indent=0, default=float)


==> anc/calc_SHORT/item5/summarize_power.json <==
{
 "T1|gamma (null)|100000": {
  "config": "T1",
  "law": "gamma (null)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": -0.00011808891447358819,
  "mean_sd": 0.001115256092575519,
  "mean_D3": -0.0003563554610120236,
  "mean_D4": -0.0010098035878973483,
  "direct": {
   "nominal": 0.037,
   "se": 0.005969170796685248,
   "size_adjusted": 0.05,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 0.044,
   "se": 0.006485676526007136,
   "size_adjusted": 0.05,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 0.071,
   "se": 0.008121514637061242,
   "size_adjusted": 0.05,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 0.048,
   "se": 0.006759881655768835,
   "size_adjusted": 0.05,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 0.07,
   "se": 0.008068457101577725,
   "size_adjusted": 0.05,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 0.059,
   "se": 0.007451107300260815,
   "size_adjusted": 0.05,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 0.054,
   "se": 0.007147307185227175,
   "size_adjusted": 0.05,
   "null_crit": 3.091647352513324
  }
 },
 "T1|gamma mix alpha=600 (R3=1)|100000": {
  "config": "T1",
  "law": "gamma mix alpha=600 (R3=1)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.006021004096620148,
  "mean_sd": 0.0011674159129675832,
  "mean_D3": -8.150490791325704e-05,
  "mean_D4": -0.2926347587835124,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 0.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.0,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 0.037,
   "se": 0.005969170796685248,
   "size_adjusted": 0.023,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 0.036,
   "se": 0.005891010100144117,
   "size_adjusted": 0.038,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 0.019,
   "se": 0.004317290817167636,
   "size_adjusted": 0.017,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|gen. gamma c=1.5|100000": {
  "config": "T1",
  "law": "gen. gamma c=1.5",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.0020368506244427325,
  "mean_sd": 0.00112888791087334,
  "mean_D3": -0.04851603753786129,
  "mean_D4": -0.11453681430631373,
  "direct": {
   "nominal": 0.589,
   "se": 0.015558888135082147,
   "size_adjusted": 0.643,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|gen. gamma c=2|100000": {
  "config": "T1",
  "law": "gen. gamma c=2",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.003954038659836573,
  "mean_sd": 0.0011394019399530828,
  "mean_D3": -0.08492626691476764,
  "mean_D4": -0.1831475580887813,
  "direct": {
   "nominal": 0.975,
   "se": 0.004937104414532877,
   "size_adjusted": 0.978,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|gen. gamma c=5|100000": {
  "config": "T1",
  "law": "gen. gamma c=5",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.009750957696205145,
  "mean_sd": 0.0011758190473097057,
  "mean_D3": -0.1751910543888893,
  "mean_D4": -0.3071956958283137,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|three-point t=0 (R3=R4=1)|100000": {
  "config": "T1",
  "law": "three-point t=0 (R3=R4=1)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.04830371551246265,
  "mean_sd": 0.0013989444590610859,
  "mean_D3": -3.380767359498013e-05,
  "mean_D4": -0.0002528610216786258,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 0.005,
   "se": 0.0022304708023195463,
   "size_adjusted": 0.005,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 0.05,
   "se": 0.006892024376045111,
   "size_adjusted": 0.031,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 0.044,
   "se": 0.006485676526007136,
   "size_adjusted": 0.045,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 0.056,
   "se": 0.007270763371201128,
   "size_adjusted": 0.041,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 0.029,
   "se": 0.005306505441436953,
   "size_adjusted": 0.026,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|three-point t=0.35 (R3=R4=1)|100000": {
  "config": "T1",
  "law": "three-point t=0.35 (R3=R4=1)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.006689294390070339,
  "mean_sd": 0.0011709299832445312,
  "mean_D3": 5.662921348446337e-05,
  "mean_D4": -1.8454904089607344e-05,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 0.006,
   "se": 0.002442130217658346,
   "size_adjusted": 0.007,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 0.055,
   "se": 0.00720936890441875,
   "size_adjusted": 0.028,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 0.039,
   "se": 0.006122009474020765,
   "size_adjusted": 0.043,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 0.041,
   "se": 0.006270486424512854,
   "size_adjusted": 0.027,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 0.026,
   "se": 0.0050322956987840055,
   "size_adjusted": 0.021,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|two-point p=0.25 (R3=1)|100000": {
  "config": "T1",
  "law": "two-point p=0.25 (R3=1)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.006468112838101639,
  "mean_sd": 0.001171995563730627,
  "mean_D3": -8.461972372112705e-05,
  "mean_D4": -0.2964872077340301,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 0.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.0,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 0.057,
   "se": 0.007331507348424334,
   "size_adjusted": 0.038,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 0.049,
   "se": 0.006826346021115542,
   "size_adjusted": 0.051,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 0.018,
   "se": 0.004204283529925164,
   "size_adjusted": 0.017,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|uniform [0,2]|100000": {
  "config": "T1",
  "law": "uniform [0,2]",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.01296279425290049,
  "mean_sd": 0.001195543899403752,
  "mean_D3": -0.2222360957658265,
  "mean_D4": -0.35566182822412384,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.4779583315405256
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.908820475144443
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1606551093644155
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9288059400148156
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1322354432430433
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.1141485856715243
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.091647352513324
  }
 },
 "T1|gamma (null)|1000000": {
  "config": "T1",
  "law": "gamma (null)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": -0.0019546135679715283,
  "mean_sd": 0.00032316239831601916,
  "mean_D3": -3.831391356533806e-05,
  "mean_D4": -0.0002633395770684703,
  "direct": {
   "nominal": 0.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 0.05,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 0.075,
   "se": 0.018624580532189176,
   "size_adjusted": 0.05,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 0.105,
   "se": 0.021676600286945368,
   "size_adjusted": 0.05,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 0.075,
   "se": 0.018624580532189176,
   "size_adjusted": 0.05,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 0.07,
   "se": 0.01804161855266872,
   "size_adjusted": 0.05,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 0.07,
   "se": 0.01804161855266872,
   "size_adjusted": 0.05,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 0.06,
   "se": 0.016792855623746664,
   "size_adjusted": 0.05,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|gamma mix alpha=600 (R3=1)|1000000": {
  "config": "T1",
  "law": "gamma mix alpha=600 (R3=1)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.004899172638608791,
  "mean_sd": 0.00034351147053704093,
  "mean_D3": 6.408590260955361e-06,
  "mean_D4": -0.2924887409698267,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 0.005,
   "se": 0.004987484335815001,
   "size_adjusted": 0.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 0.04,
   "se": 0.013856406460551017,
   "size_adjusted": 0.02,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 0.035,
   "se": 0.012995191418367026,
   "size_adjusted": 0.02,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 0.015,
   "se": 0.008595056718835542,
   "size_adjusted": 0.01,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|gen. gamma c=1.5|1000000": {
  "config": "T1",
  "law": "gen. gamma c=1.5",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.00040790541667642765,
  "mean_sd": 0.0003268081101281304,
  "mean_D3": -0.04854029903189487,
  "mean_D4": -0.11439894128133796,
  "direct": {
   "nominal": 0.335,
   "se": 0.0333747659167821,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|gen. gamma c=2|1000000": {
  "config": "T1",
  "law": "gen. gamma c=2",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.0024678328015855793,
  "mean_sd": 0.0003312912122356439,
  "mean_D3": -0.08487626753789346,
  "mean_D4": -0.18327499967473582,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|gen. gamma c=5|1000000": {
  "config": "T1",
  "law": "gen. gamma c=5",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.00866011848111246,
  "mean_sd": 0.0003464493574021107,
  "mean_D3": -0.17531506272691216,
  "mean_D4": -0.30762017445873974,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|three-point t=0 (R3=R4=1)|1000000": {
  "config": "T1",
  "law": "three-point t=0 (R3=R4=1)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.047014436316354186,
  "mean_sd": 0.00041865141759510067,
  "mean_D3": -2.9497168659808893e-05,
  "mean_D4": -6.112259091025141e-05,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 0.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 0.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 0.045,
   "se": 0.014658615214269049,
   "size_adjusted": 0.025,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 0.05,
   "se": 0.015411035007422441,
   "size_adjusted": 0.03,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 0.06,
   "se": 0.016792855623746664,
   "size_adjusted": 0.04,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 0.015,
   "se": 0.008595056718835542,
   "size_adjusted": 0.0,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|three-point t=0.35 (R3=R4=1)|1000000": {
  "config": "T1",
  "law": "three-point t=0.35 (R3=R4=1)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.005059434036262205,
  "mean_sd": 0.0003418114186168314,
  "mean_D3": -7.16777058569068e-07,
  "mean_D4": 0.00015719570291182635,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 0.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 0.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 0.05,
   "se": 0.015411035007422441,
   "size_adjusted": 0.02,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 0.045,
   "se": 0.014658615214269049,
   "size_adjusted": 0.035,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 0.065,
   "se": 0.017432010784760317,
   "size_adjusted": 0.045,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 0.01,
   "se": 0.007035623639735145,
   "size_adjusted": 0.01,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|two-point p=0.25 (R3=1)|1000000": {
  "config": "T1",
  "law": "two-point p=0.25 (R3=1)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.005382616159345055,
  "mean_sd": 0.00034252488371501076,
  "mean_D3": -2.0813074571574276e-05,
  "mean_D4": -0.2962667795468516,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 0.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 0.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 0.055,
   "se": 0.016120638945153507,
   "size_adjusted": 0.04,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 0.06,
   "se": 0.016792855623746664,
   "size_adjusted": 0.04,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 0.03,
   "se": 0.012062338081814818,
   "size_adjusted": 0.03,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "T1|uniform [0,2]|1000000": {
  "config": "T1",
  "law": "uniform [0,2]",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.012065829901743758,
  "mean_sd": 0.00035412034585986454,
  "mean_D3": -0.22217458196925308,
  "mean_D4": -0.35542667251536353,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -4.343063939239757
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.226992282925906
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.123792650983932
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.0965889111779163
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.120515572625898
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.2446953783650843
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.0758435535868394
  }
 },
 "cuts k=1|gamma (null)|100000": {
  "config": "cuts k=1",
  "law": "gamma (null)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.007446409165785573,
  "mean_sd": 0.001781081399645244,
  "mean_D3": -0.0005865742339905138,
  "mean_D4": -0.008724238380068246,
  "direct": {
   "nominal": 0.998,
   "se": 0.0014127986409959495,
   "size_adjusted": 0.05,
   "null_crit": 5.766212204006218
  },
  "g3nm": {
   "nominal": 0.053,
   "se": 0.00708456067798138,
   "size_adjusted": 0.05,
   "null_crit": 1.9742421474083791
  },
  "g3emp": {
   "nominal": 0.109,
   "se": 0.00985489725973843,
   "size_adjusted": 0.05,
   "null_crit": 2.5292012540805455
  },
  "t3": {
   "nominal": 0.06,
   "se": 0.007509993342207435,
   "size_adjusted": 0.05,
   "null_crit": 2.06077866005153
  },
  "t4": {
   "nominal": 0.079,
   "se": 0.008529888627643388,
   "size_adjusted": 0.05,
   "null_crit": 2.2271611645766223
  },
  "joint": {
   "nominal": 0.056,
   "se": 0.007270763371201128,
   "size_adjusted": 0.05,
   "null_crit": 3.1098506567489723
  },
  "gof": {
   "nominal": 0.051,
   "se": 0.00695693898205238,
   "size_adjusted": 0.05,
   "null_crit": 3.0067568596795584
  }
 },
 "cuts k=1|zero-infl gamma pi=0.125|100000": {
  "config": "cuts k=1",
  "law": "zero-infl gamma pi=0.125",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.020542658931771138,
  "mean_sd": 0.0018455434015499502,
  "mean_D3": -0.28517774296188875,
  "mean_D4": -1.6282257444939336,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 5.766212204006218
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9742421474083791
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.5292012540805455
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.06077866005153
  },
  "t4": {
   "nominal": 0.999,
   "se": 0.0009994998749374613,
   "size_adjusted": 0.998,
   "null_crit": 2.2271611645766223
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.1098506567489723
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.0067568596795584
  }
 },
 "cuts k=1|zero-infl gamma pi=0.25|100000": {
  "config": "cuts k=1",
  "law": "zero-infl gamma pi=0.25",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.024024759071902366,
  "mean_sd": 0.0019061082082086258,
  "mean_D3": -0.6664279099481561,
  "mean_D4": -3.551146490177883,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 5.766212204006218
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9742421474083791
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.5292012540805455
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.06077866005153
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.2271611645766223
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.1098506567489723
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.0067568596795584
  }
 },
 "cuts k=1|gamma (null)|1000000": {
  "config": "cuts k=1",
  "law": "gamma (null)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": -0.00564514771935027,
  "mean_sd": 0.0004721259316111839,
  "mean_D3": -8.766943940096916e-05,
  "mean_D4": 0.0018134292843302634,
  "direct": {
   "nominal": 0.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 0.05,
   "null_crit": -10.17163532166547
  },
  "g3nm": {
   "nominal": 0.025,
   "se": 0.011039701082909808,
   "size_adjusted": 0.05,
   "null_crit": 1.8839562638756973
  },
  "g3emp": {
   "nominal": 0.055,
   "se": 0.016120638945153507,
   "size_adjusted": 0.05,
   "null_crit": 1.9795747421006993
  },
  "t3": {
   "nominal": 0.04,
   "se": 0.013856406460551017,
   "size_adjusted": 0.05,
   "null_crit": 1.839200187904358
  },
  "t4": {
   "nominal": 0.05,
   "se": 0.015411035007422441,
   "size_adjusted": 0.05,
   "null_crit": 1.9081119141022274
  },
  "joint": {
   "nominal": 0.035,
   "se": 0.012995191418367026,
   "size_adjusted": 0.05,
   "null_crit": 2.67544704750765
  },
  "gof": {
   "nominal": 0.08,
   "se": 0.01918332609325088,
   "size_adjusted": 0.05,
   "null_crit": 3.634746190651027
  }
 },
 "cuts k=1|zero-infl gamma pi=0.125|1000000": {
  "config": "cuts k=1",
  "law": "zero-infl gamma pi=0.125",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.008407586370824388,
  "mean_sd": 0.0004969777115608962,
  "mean_D3": -0.2866433189239377,
  "mean_D4": -1.6432648255247704,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -10.17163532166547
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.8839562638756973
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9795747421006993
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.839200187904358
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9081119141022274
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.67544704750765
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.634746190651027
  }
 },
 "cuts k=1|zero-infl gamma pi=0.25|1000000": {
  "config": "cuts k=1",
  "law": "zero-infl gamma pi=0.25",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.013170504890652045,
  "mean_sd": 0.0005215975641952944,
  "mean_D3": -0.6665546073761179,
  "mean_D4": -3.556476106598668,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": -10.17163532166547
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.8839562638756973
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9795747421006993
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.839200187904358
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9081119141022274
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.67544704750765
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.634746190651027
  }
 },
 "cuts k=1.84|gamma (null)|100000": {
  "config": "cuts k=1.84",
  "law": "gamma (null)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.021043069474716184,
  "mean_sd": 0.001986525539925854,
  "mean_D3": 9.096385625194436e-05,
  "mean_D4": 0.00032745880792929436,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.05,
   "null_crit": 12.380487228802151
  },
  "g3nm": {
   "nominal": 0.051,
   "se": 0.00695693898205238,
   "size_adjusted": 0.05,
   "null_crit": 1.965488808220821
  },
  "g3emp": {
   "nominal": 0.083,
   "se": 0.008724161850859944,
   "size_adjusted": 0.05,
   "null_crit": 2.2486476171870367
  },
  "t3": {
   "nominal": 0.056,
   "se": 0.007270763371201128,
   "size_adjusted": 0.05,
   "null_crit": 2.0255799400606147
  },
  "t4": {
   "nominal": 0.072,
   "se": 0.008174105455644672,
   "size_adjusted": 0.05,
   "null_crit": 2.1128987219783344
  },
  "joint": {
   "nominal": 0.057,
   "se": 0.007331507348424334,
   "size_adjusted": 0.05,
   "null_crit": 3.143054581040504
  },
  "gof": {
   "nominal": 0.052,
   "se": 0.007021111023192838,
   "size_adjusted": 0.05,
   "null_crit": 3.011978198418153
  }
 },
 "cuts k=1.84|gen. gamma c=3|100000": {
  "config": "cuts k=1.84",
  "law": "gen. gamma c=3",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.019988290676838504,
  "mean_sd": 0.001967987070426061,
  "mean_D3": -0.2988658371745823,
  "mean_D4": -0.9738073691189487,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.021,
   "null_crit": 12.380487228802151
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.965488808220821
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.2486476171870367
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.0255799400606147
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1128987219783344
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.143054581040504
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.011978198418153
  }
 },
 "cuts k=1.84|zero-infl gamma pi=0.088|100000": {
  "config": "cuts k=1.84",
  "law": "zero-infl gamma pi=0.088",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.032160944893215346,
  "mean_sd": 0.002034762376678012,
  "mean_D3": -0.1488974791209234,
  "mean_D4": -0.3891073589094045,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.999,
   "null_crit": 12.380487228802151
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.965488808220821
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.2486476171870367
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.0255799400606147
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1128987219783344
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.143054581040504
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 3.011978198418153
  }
 },
 "cuts k=1.84|gamma (null)|1000000": {
  "config": "cuts k=1.84",
  "law": "gamma (null)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.0003008442312729759,
  "mean_sd": 0.0004880274576407934,
  "mean_D3": 7.900142987176062e-05,
  "mean_D4": 0.0007318083740608417,
  "direct": {
   "nominal": 0.145,
   "se": 0.02489728900904675,
   "size_adjusted": 0.05,
   "null_crit": 2.127958121163331
  },
  "g3nm": {
   "nominal": 0.065,
   "se": 0.017432010784760317,
   "size_adjusted": 0.05,
   "null_crit": 2.11345365917506
  },
  "g3emp": {
   "nominal": 0.075,
   "se": 0.018624580532189176,
   "size_adjusted": 0.05,
   "null_crit": 2.1665687191351726
  },
  "t3": {
   "nominal": 0.075,
   "se": 0.018624580532189176,
   "size_adjusted": 0.05,
   "null_crit": 2.0696548848818344
  },
  "t4": {
   "nominal": 0.065,
   "se": 0.017432010784760317,
   "size_adjusted": 0.05,
   "null_crit": 2.1714560118103305
  },
  "joint": {
   "nominal": 0.04,
   "se": 0.013856406460551017,
   "size_adjusted": 0.05,
   "null_crit": 2.7491910002129676
  },
  "gof": {
   "nominal": 0.035,
   "se": 0.012995191418367026,
   "size_adjusted": 0.05,
   "null_crit": 2.6056505855255194
  }
 },
 "cuts k=1.84|gen. gamma c=3|1000000": {
  "config": "cuts k=1.84",
  "law": "gen. gamma c=3",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.005045602884203022,
  "mean_sd": 0.0004911745676045255,
  "mean_D3": -0.29894364270114704,
  "mean_D4": -0.9746751559149405,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.127958121163331
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.11345365917506
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.1665687191351726
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.0696548848818344
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.1714560118103305
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.7491910002129676
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.6056505855255194
  }
 },
 "cuts k=1.84|zero-infl gamma pi=0.088|1000000": {
  "config": "cuts k=1.84",
  "law": "zero-infl gamma pi=0.088",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.013061180111521404,
  "mean_sd": 0.0005108391565585833,
  "mean_D3": -0.14910736079947967,
  "mean_D4": -0.38954615549832217,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.127958121163331
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.11345365917506
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.1665687191351726
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.0696548848818344
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.1714560118103305
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.7491910002129676
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.6056505855255194
  }
 },
 "cuts k=3|gamma (null)|100000": {
  "config": "cuts k=3",
  "law": "gamma (null)",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.035747295174474024,
  "mean_sd": 0.0022512746323739953,
  "mean_D3": -1.1267993745213784e-05,
  "mean_D4": 0.00010486046044720862,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.05,
   "null_crit": 17.925969158432622
  },
  "g3nm": {
   "nominal": 0.039,
   "se": 0.006122009474020765,
   "size_adjusted": 0.05,
   "null_crit": 1.899789501736489
  },
  "g3emp": {
   "nominal": 0.071,
   "se": 0.008121514637061242,
   "size_adjusted": 0.05,
   "null_crit": 2.1287714711836405
  },
  "t3": {
   "nominal": 0.042,
   "se": 0.0063431853196954605,
   "size_adjusted": 0.05,
   "null_crit": 1.9199782216821242
  },
  "t4": {
   "nominal": 0.056,
   "se": 0.007270763371201128,
   "size_adjusted": 0.05,
   "null_crit": 2.00635091575356
  },
  "joint": {
   "nominal": 0.045,
   "se": 0.0065555320150236475,
   "size_adjusted": 0.05,
   "null_crit": 2.874262489856859
  },
  "gof": {
   "nominal": 0.046,
   "se": 0.006624499981130651,
   "size_adjusted": 0.05,
   "null_crit": 2.8299368499017423
  }
 },
 "cuts k=3|beta[0,2.667]|100000": {
  "config": "cuts k=3",
  "law": "beta[0,2.667]",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.02733137695143715,
  "mean_sd": 0.0021925786869400514,
  "mean_D3": -0.14817379452548096,
  "mean_D4": -0.2963924049683385,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.0,
   "null_crit": 17.925969158432622
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.899789501736489
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1287714711836405
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9199782216821242
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.00635091575356
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.874262489856859
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.8299368499017423
  }
 },
 "cuts k=3|gen. gamma c=3|100000": {
  "config": "cuts k=3",
  "law": "gen. gamma c=3",
  "events": 100000,
  "samples": 1000,
  "mean_delta": 0.031673917891397604,
  "mean_sd": 0.0022230430982646096,
  "mean_D3": -0.13183740927559184,
  "mean_D4": -0.2546202467814526,
  "direct": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 0.002,
   "null_crit": 17.925969158432622
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.899789501736489
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.1287714711836405
  },
  "t3": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 1.9199782216821242
  },
  "t4": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.00635091575356
  },
  "joint": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.874262489856859
  },
  "gof": {
   "nominal": 1.0,
   "se": 3.162277660168379e-05,
   "size_adjusted": 1.0,
   "null_crit": 2.8299368499017423
  }
 },
 "cuts k=3|gamma (null)|1000000": {
  "config": "cuts k=3",
  "law": "gamma (null)",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.0038508899283744,
  "mean_sd": 0.0005121964732125102,
  "mean_D3": 4.280972868517252e-07,
  "mean_D4": 5.1016970488945155e-05,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 0.05,
   "null_crit": 9.47739510133671
  },
  "g3nm": {
   "nominal": 0.06,
   "se": 0.016792855623746664,
   "size_adjusted": 0.05,
   "null_crit": 1.9745384205752838
  },
  "g3emp": {
   "nominal": 0.06,
   "se": 0.016792855623746664,
   "size_adjusted": 0.05,
   "null_crit": 2.046299439058744
  },
  "t3": {
   "nominal": 0.055,
   "se": 0.016120638945153507,
   "size_adjusted": 0.05,
   "null_crit": 2.025815197678994
  },
  "t4": {
   "nominal": 0.055,
   "se": 0.016120638945153507,
   "size_adjusted": 0.05,
   "null_crit": 1.9848320130485138
  },
  "joint": {
   "nominal": 0.05,
   "se": 0.015411035007422441,
   "size_adjusted": 0.05,
   "null_crit": 3.000097475879537
  },
  "gof": {
   "nominal": 0.055,
   "se": 0.016120638945153507,
   "size_adjusted": 0.05,
   "null_crit": 3.089663097175877
  }
 },
 "cuts k=3|beta[0,2.667]|1000000": {
  "config": "cuts k=3",
  "law": "beta[0,2.667]",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.005220553269173109,
  "mean_sd": 0.0004997129834414007,
  "mean_D3": -0.14815023231314373,
  "mean_D4": -0.29628963810802766,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 0.835,
   "null_crit": 9.47739510133671
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9745384205752838
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.046299439058744
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.025815197678994
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9848320130485138
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.000097475879537
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.089663097175877
  }
 },
 "cuts k=3|gen. gamma c=3|1000000": {
  "config": "cuts k=3",
  "law": "gen. gamma c=3",
  "events": 1000000,
  "samples": 200,
  "mean_delta": 0.0068449165234291745,
  "mean_sd": 0.0005072204275203296,
  "mean_D3": -0.1318606798958627,
  "mean_D4": -0.25480324416532085,
  "direct": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 9.47739510133671
  },
  "g3nm": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9745384205752838
  },
  "g3emp": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.046299439058744
  },
  "t3": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 2.025815197678994
  },
  "t4": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 1.9848320130485138
  },
  "joint": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.000097475879537
  },
  "gof": {
   "nominal": 1.0,
   "se": 0.00035355339059327376,
   "size_adjusted": 1.0,
   "null_crit": 3.089663097175877
  }
 },
 "_null_vs_deposit": {
  "T1|100000": {
   "this": [
    37,
    1000
   ],
   "deposit": [
    61,
    2000
   ],
   "mean_est_this": 0.04241599752791814,
   "mean_est_deposit": 0.042447357733800005,
   "se_this": 3.175122355890356e-05,
   "se_deposit": 2.1638505265449656e-05
  },
  "T1|1000000": {
   "this": [
    0,
    200
   ],
   "deposit": [
    0,
    400
   ],
   "mean_est_this": 0.04061963545722345,
   "mean_est_deposit": 0.040614185795425,
   "se_this": 1.876104020509924e-05,
   "se_deposit": 1.4111025145485958e-05
  },
  "cuts k=1|100000": {
   "this": [
    998,
    1000
   ],
   "deposit": [
    1997,
    2000
   ],
   "mean_est_this": 0.11019156211321762,
   "mean_est_deposit": 0.11020203750165,
   "se_this": 4.968191015706711e-05,
   "se_deposit": 3.524106430281091e-05
  },
  "cuts k=1|1000000": {
   "this": [
    0,
    200
   ],
   "deposit": [
    0,
    400
   ],
   "mean_est_this": 0.09711455848164334,
   "mean_est_deposit": 0.09713092736135,
   "se_this": 2.8790862059688357e-05,
   "se_deposit": 2.1820876908159108e-05
  },
  "cuts k=1.84|100000": {
   "this": [
    1000,
    1000
   ],
   "deposit": [
    2000,
    2000
   ],
   "mean_est_this": 0.12379281721119369,
   "mean_est_deposit": 0.12370728849375001,
   "se_this": 5.563650135351755e-05,
   "se_deposit": 3.8344467108720895e-05
  },
  "cuts k=1.84|1000000": {
   "this": [
    29,
    200
   ],
   "deposit": [
    45,
    400
   ],
   "mean_est_this": 0.10306610280009144,
   "mean_est_deposit": 0.10302700402974999,
   "se_this": 3.250582381904712e-05,
   "se_deposit": 2.1817021046163328e-05
  },
  "cuts k=3|100000": {
   "this": [
    1000,
    1000
   ],
   "deposit": [
    2000,
    2000
   ],
   "mean_est_this": 0.13851046993510502,
   "mean_est_deposit": 0.13854388040309998,
   "se_this": 6.233780776392452e-05,
   "se_deposit": 4.383816332478225e-05
  },
  "cuts k=3|1000000": {
   "this": [
    200,
    200
   ],
   "deposit": [
    400,
    400
   ],
   "mean_est_this": 0.10660234360649784,
   "mean_est_deposit": 0.10668493786199999,
   "se_this": 3.3033086354589556e-05,
   "se_deposit": 2.4917486363056063e-05
  }
 }
}

==> anc/calc_SHORT/item5/summarize_power.log <==
rates in percent, nominal / size-adjusted, Monte Carlo standard error in brackets for the nominal rate
configuration law                              events     n   <Delta>     <sd>          direct            g3nm           g3emp              t3              t4           joint             gof
T1           gamma (null)                     100000  1000  -0.00012  0.00112   3.7(0.6)/  5.0   4.4(0.6)/  5.0   7.1(0.8)/  5.0   4.8(0.7)/  5.0   7.0(0.8)/  5.0   5.9(0.7)/  5.0   5.4(0.7)/  5.0
T1           gamma mix alpha=600 (R3=1)       100000  1000  +0.00602  0.00117 100.0(0.0)/100.0   0.0(0.0)/  0.0   3.7(0.6)/  2.3   3.6(0.6)/  3.8 100.0(0.0)/100.0   1.9(0.4)/  1.7 100.0(0.0)/100.0
T1           gen. gamma c=1.5                 100000  1000  +0.00204  0.00113  58.9(1.6)/ 64.3 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
T1           gen. gamma c=2                   100000  1000  +0.00395  0.00114  97.5(0.5)/ 97.8 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
T1           gen. gamma c=5                   100000  1000  +0.00975  0.00118 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
T1           three-point t=0 (R3=R4=1)        100000  1000  +0.04830  0.00140 100.0(0.0)/100.0   0.5(0.2)/  0.5   5.0(0.7)/  3.1   4.4(0.6)/  4.5   5.6(0.7)/  4.1   2.9(0.5)/  2.6 100.0(0.0)/100.0
T1           three-point t=0.35 (R3=R4=1)     100000  1000  +0.00669  0.00117 100.0(0.0)/100.0   0.6(0.2)/  0.7   5.5(0.7)/  2.8   3.9(0.6)/  4.3   4.1(0.6)/  2.7   2.6(0.5)/  2.1 100.0(0.0)/100.0
T1           two-point p=0.25 (R3=1)          100000  1000  +0.00647  0.00117 100.0(0.0)/100.0   0.0(0.0)/  0.0   5.7(0.7)/  3.8   4.9(0.7)/  5.1 100.0(0.0)/100.0   1.8(0.4)/  1.7 100.0(0.0)/100.0
T1           uniform [0,2]                    100000  1000  +0.01296  0.00120 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
T1           gamma (null)                    1000000   200  -0.00195  0.00032   0.0(0.0)/  5.0   7.5(1.9)/  5.0  10.5(2.2)/  5.0   7.5(1.9)/  5.0   7.0(1.8)/  5.0   7.0(1.8)/  5.0   6.0(1.7)/  5.0
T1           gamma mix alpha=600 (R3=1)      1000000   200  +0.00490  0.00034 100.0(0.0)/100.0   0.5(0.5)/  0.0   4.0(1.4)/  2.0   3.5(1.3)/  2.0 100.0(0.0)/100.0   1.5(0.9)/  1.0 100.0(0.0)/100.0
T1           gen. gamma c=1.5                1000000   200  +0.00041  0.00033  33.5(3.3)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
T1           gen. gamma c=2                  1000000   200  +0.00247  0.00033 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
T1           gen. gamma c=5                  1000000   200  +0.00866  0.00035 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
T1           three-point t=0 (R3=R4=1)       1000000   200  +0.04701  0.00042 100.0(0.0)/100.0   0.0(0.0)/  0.0   4.5(1.5)/  2.5   5.0(1.5)/  3.0   6.0(1.7)/  4.0   1.5(0.9)/  0.0 100.0(0.0)/100.0
T1           three-point t=0.35 (R3=R4=1)    1000000   200  +0.00506  0.00034 100.0(0.0)/100.0   0.0(0.0)/  0.0   5.0(1.5)/  2.0   4.5(1.5)/  3.5   6.5(1.7)/  4.5   1.0(0.7)/  1.0 100.0(0.0)/100.0
T1           two-point p=0.25 (R3=1)         1000000   200  +0.00538  0.00034 100.0(0.0)/100.0   0.0(0.0)/  0.0   5.5(1.6)/  4.0   6.0(1.7)/  4.0 100.0(0.0)/100.0   3.0(1.2)/  3.0 100.0(0.0)/100.0
T1           uniform [0,2]                   1000000   200  +0.01207  0.00035 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1     gamma (null)                     100000  1000  +0.00745  0.00178  99.8(0.1)/  5.0   5.3(0.7)/  5.0  10.9(1.0)/  5.0   6.0(0.8)/  5.0   7.9(0.9)/  5.0   5.6(0.7)/  5.0   5.1(0.7)/  5.0
cuts k=1     zero-infl gamma pi=0.125         100000  1000  +0.02054  0.00185 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0  99.9(0.1)/ 99.8 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1     zero-infl gamma pi=0.25          100000  1000  +0.02402  0.00191 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1     gamma (null)                    1000000   200  -0.00565  0.00047   0.0(0.0)/  5.0   2.5(1.1)/  5.0   5.5(1.6)/  5.0   4.0(1.4)/  5.0   5.0(1.5)/  5.0   3.5(1.3)/  5.0   8.0(1.9)/  5.0
cuts k=1     zero-infl gamma pi=0.125        1000000   200  +0.00841  0.00050 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1     zero-infl gamma pi=0.25         1000000   200  +0.01317  0.00052 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1.84  gamma (null)                     100000  1000  +0.02104  0.00199 100.0(0.0)/  5.0   5.1(0.7)/  5.0   8.3(0.9)/  5.0   5.6(0.7)/  5.0   7.2(0.8)/  5.0   5.7(0.7)/  5.0   5.2(0.7)/  5.0
cuts k=1.84  gen. gamma c=3                   100000  1000  +0.01999  0.00197 100.0(0.0)/  2.1 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1.84  zero-infl gamma pi=0.088         100000  1000  +0.03216  0.00203 100.0(0.0)/ 99.9 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1.84  gamma (null)                    1000000   200  +0.00030  0.00049  14.5(2.5)/  5.0   6.5(1.7)/  5.0   7.5(1.9)/  5.0   7.5(1.9)/  5.0   6.5(1.7)/  5.0   4.0(1.4)/  5.0   3.5(1.3)/  5.0
cuts k=1.84  gen. gamma c=3                  1000000   200  +0.00505  0.00049 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=1.84  zero-infl gamma pi=0.088        1000000   200  +0.01306  0.00051 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=3     gamma (null)                     100000  1000  +0.03575  0.00225 100.0(0.0)/  5.0   3.9(0.6)/  5.0   7.1(0.8)/  5.0   4.2(0.6)/  5.0   5.6(0.7)/  5.0   4.5(0.7)/  5.0   4.6(0.7)/  5.0
cuts k=3     beta[0,2.667]                    100000  1000  +0.02733  0.00219 100.0(0.0)/  0.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=3     gen. gamma c=3                   100000  1000  +0.03167  0.00222 100.0(0.0)/  0.2 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=3     gamma (null)                    1000000   200  +0.00385  0.00051 100.0(0.0)/  5.0   6.0(1.7)/  5.0   6.0(1.7)/  5.0   5.5(1.6)/  5.0   5.5(1.6)/  5.0   5.0(1.5)/  5.0   5.5(1.6)/  5.0
cuts k=3     beta[0,2.667]                   1000000   200  +0.00522  0.00050 100.0(0.0)/ 83.5 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0
cuts k=3     gen. gamma c=3                  1000000   200  +0.00684  0.00051 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0 100.0(0.0)/100.0

direct comparison, Gamma null: this run against XS6/mc_direct_results.json (one-sided 5 percent)
  T1             100000: this run   37/1000, deposit   61/2000; mean estimate 0.042416(32e-6) against 0.042447(22e-6)
  T1            1000000: this run    0/ 200, deposit    0/ 400; mean estimate 0.040620(19e-6) against 0.040614(14e-6)
  cuts k=1       100000: this run  998/1000, deposit 1997/2000; mean estimate 0.110192(50e-6) against 0.110202(35e-6)
  cuts k=1      1000000: this run    0/ 200, deposit    0/ 400; mean estimate 0.097115(29e-6) against 0.097131(22e-6)
  cuts k=1.84    100000: this run 1000/1000, deposit 2000/2000; mean estimate 0.123793(56e-6) against 0.123707(38e-6)
  cuts k=1.84   1000000: this run   29/ 200, deposit   45/ 400; mean estimate 0.103066(33e-6) against 0.103027(22e-6)
  cuts k=3       100000: this run 1000/1000, deposit 2000/2000; mean estimate 0.138510(62e-6) against 0.138544(44e-6)
  cuts k=3      1000000: this run  200/ 200, deposit  400/ 400; mean estimate 0.106602(33e-6) against 0.106685(25e-6)


==> anc/calc_SHORT/item5/summarize_power.py <==
#!/usr/bin/env python3
"""Rejection rates from mc_power_results.json, with binomial Monte Carlo standard errors.

nominal       each test at its stated level: direct one-sided (Delta > 1.645 sd); the moment tests
              two-sided at 5 percent; gof and joint at p < 0.05.
size-adjusted the critical value is the 95th percentile of the same statistic over the Gamma-null
              cell of the same configuration and size (Delta/sd for direct, |z| for z-statistics,
              -log p for joint and gof); the rate of the law beyond it. The null quantile carries
              its own Monte Carlo error, which is not propagated (the null cells have 1000 samples
              at 1e5 and 200 at 1e6).
Also: the null rates of the direct comparison against the paper's deposit, XS6/mc_direct_results.json.

Run:  python3 summarize_power.py > summarize_power.log   -> summarize_power.json
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../..'))  # the folder anc/ of the package
import json, io, numpy as np
from scipy import stats

d = json.load(io.open('mc_power_results.json'))
cols = d['columns']; ci = {c: i for i, c in enumerate(cols)}
cells = {k: np.array(v, dtype=float) for k, v in d['cells'].items()}
exact = {(r['config'], r['law']): r for r in json.load(io.open('map_sign.json'))}
ZC = stats.norm.ppf(0.95); Z2 = stats.norm.ppf(0.975)


def stats_of(a):
    delta = (a[:, ci['estimate']] - a[:, ci['I_G fitted']])/a[:, ci['sd Delta']]
    return dict(direct=delta,
                g3nm=np.abs(a[:, ci['z_gamma_nm (item 1)']]),
                g3emp=np.abs(a[:, ci['z_gamma_emp (item 1)']]),
                t3=np.abs(a[:, ci['z3 total']]),
                t4=np.abs(a[:, ci['z4 total']]),
                joint=-np.log(np.maximum(a[:, ci['p_joint_nm (item 1)']], 1e-300)),
                gof=-np.log(np.maximum(a[:, ci['p gof']], 1e-300)))


NOM = dict(direct=ZC, g3nm=Z2, g3emp=Z2, t3=Z2, t4=Z2, joint=-np.log(0.05), gof=-np.log(0.05))
TESTS = list(NOM)
out = {}
keys = sorted(cells, key=lambda s: (s.split('|')[0], int(s.split('|')[2]), s.split('|')[1] != 'gamma (null)', s))
print("rates in percent, nominal / size-adjusted, Monte Carlo standard error in brackets for the nominal rate")
print(f"{'configuration':12s} {'law':30s} {'events':>8s} {'n':>5s} {'<Delta>':>9s} {'<sd>':>8s} " +
      " ".join(f"{t:>15s}" for t in TESTS))
for key in keys:
    cfg, law, N = key.split('|'); a = cells[key]; n = a.shape[0]
    s = stats_of(a); null = stats_of(cells[f"{cfg}|gamma (null)|{N}"])
    row = dict(config=cfg, law=law, events=int(N), samples=n,
               mean_delta=float((a[:, 0] - a[:, 1]).mean()), mean_sd=float(a[:, 2].mean()),
               mean_D3=float(a[:, ci['D3 total']].mean()), mean_D4=float(a[:, ci['D4 total']].mean()))
    txt = []
    for t in TESTS:
        r = (s[t] > NOM[t]).mean(); se = np.sqrt(max(r*(1 - r), 1/n**2)/n)
        crit = np.quantile(null[t], 0.95)
        radj = (s[t] > crit).mean()
        row[t] = dict(nominal=float(r), se=float(se), size_adjusted=float(radj), null_crit=float(crit))
        txt.append(f"{100*r:5.1f}({100*se:3.1f})/{100*radj:5.1f}")
    lawname = {'gamma (null)': 'gamma'}.get(law, law)
    out[key] = row
    print(f"{cfg:12s} {law:30s} {N:>8s} {n:5d} {row['mean_delta']:+9.5f} {row['mean_sd']:8.5f} " + " ".join(f"{x:>15s}" for x in txt))

# ---------------------------------------------------------------- the paper's deposited null rates
print("\ndirect comparison, Gamma null: this run against XS6/mc_direct_results.json (one-sided 5 percent)")
dep = json.load(io.open(_PKG + '/XS6/mc_direct_results.json'))['cells']
pairs = {('T1', 100000): '1|3|100000', ('T1', 1000000): '1|3|1000000',
         ('cuts k=1', 100000): '0|1|100000', ('cuts k=1', 1000000): '0|1|1000000',
         ('cuts k=1.84', 100000): '0|1.84|100000', ('cuts k=1.84', 1000000): '0|1.84|1000000',
         ('cuts k=3', 100000): '0|3|100000', ('cuts k=3', 1000000): '0|3|1000000'}
cmp = {}
for (cfg, N), dk in pairs.items():
    a = cells[f"{cfg}|gamma (null)|{N}"]; b = np.array(dep[dk])
    ra = ((a[:, 0] - a[:, 1]) > ZC*a[:, 2]); rb = ((b[:, 0] - b[:, 1]) > ZC*b[:, 2])
    cmp[f"{cfg}|{N}"] = dict(this=[int(ra.sum()), int(ra.size)], deposit=[int(rb.sum()), int(rb.size)],
                             mean_est_this=float(a[:, 0].mean()), mean_est_deposit=float(b[:, 0].mean()),
                             se_this=float(a[:, 0].std(ddof=1)/np.sqrt(len(a))), se_deposit=float(b[:, 0].std(ddof=1)/np.sqrt(len(b))))
    c = cmp[f"{cfg}|{N}"]
    print(f"  {cfg:12s} {N:8d}: this run {ra.sum():4d}/{ra.size:4d}, deposit {rb.sum():4d}/{rb.size:4d};"
          f" mean estimate {c['mean_est_this']:.6f}({1e6*c['se_this']:.0f}e-6) against {c['mean_est_deposit']:.6f}({1e6*c['se_deposit']:.0f}e-6)")
out['_null_vs_deposit'] = cmp
json.dump(out, io.open('summarize_power.json', 'w'), indent=1)


==> anc/calc_SHORT/item5/verify/README.md <==
# Item 5, independent verification

Written by the verifier of item 5. No code from the worker (`../*.py`), from `XS6` or from
item 1 is imported. The worker's `../map_sign.json` is read by `v_map.py` only for the list of
laws (configuration, family, parameter) and for side-by-side printing; each law is rebuilt from its
parameter by the verifier's own formulas. The paper's deposit `XS6/mc_direct_results.json` is read
by `v_deposit_rates.py`.

Model: n_j | W ~ Poisson(lambda_j W) independently, W of unit mean and variance v = 1/k.
T1 = three windows of mean 2, k = 3. Cuts = unit windows from y0 = 4 at Delta = 0.4, lambda = k *
diff(exp(0.4*(4,5,6,7))). I_G = 1/2 ln[(1+c1)(1+c3)/(1+c1+c3)], c_j = lambda_j v/(1+lambda_2 v).

| file | what it is | reproduce (from this folder) |
|---|---|---|
| v_exact.py | library: source laws (Gamma, uniform, atoms, two-point, Gamma mixtures, zero-inflated Gamma, scaled beta by Kummer 1F1, lognormal, inverse Gaussian, generalized Gamma by quadrature, three-point laws matching Gamma moments to order 4); I by per-b 2-D tables (`cmi`), by 1-D sums over totals with binomial entropies (`cmi_1d`), and by direct quadrature over W (`cmi_direct`) | imported |
| v_check_basic.py, .log, .json | I_G at T1 and the cuts; Gamma and uniform I at T1 and the cuts; two routes at T1 | `( ulimit -v 1500000; python3 -W ignore v_check_basic.py ) > v_check_basic.log` |
| v_laws.py, .log, .json | the worker's named counterexamples rebuilt from their descriptions | `( ulimit -v 1500000; python3 -W ignore v_laws.py ) > v_laws.log` |
| v_route_check.py, .log | per-b route against 1-D route on 10 cases | `( ulimit -v 1500000; python3 -W ignore v_route_check.py ) > v_route_check.log` |
| v_map.py, v_map_*.log, v_map_*.json | every row of the worker's sign map recomputed | `( ulimit -v 1500000; python3 -u -W ignore v_map.py "T1" ) > v_map_T1.log`, and `"cuts k=1"`, `"cuts k=1.84"`, `"cuts k=3"` into `v_map_cuts1.log`, `v_map_cuts184.log`, `v_map_cuts3.log` |
| v_analyze.py, .log | counts above I_G, rule failures, monotonicity, from the verifier's map | `python3 v_analyze.py > v_analyze.log` |
| v_special.py, .log, .json | full three-point family with R3 = R4 = 1; uniform crossings at equal means; depth scans; small-mean ratio; posterior Fano identity; split A + B; I <= H(W|n2) | `( ulimit -v 1500000; python3 -u -W ignore v_special.py ) > v_special.log` |
| v_gamma_depth.py, .log | Gamma source, I/I_G with depth, k = 1 and 3 | `( ulimit -v 1500000; python3 -W ignore v_gamma_depth.py ) > v_gamma_depth.log` |
| v_power_analytic.py, .log | large-sample power of the NBD fit (KL, LR noncentrality) and of the third- and fourth-order statistics of the total, from exact P(N) at T1 | `( ulimit -v 1500000; python3 -W ignore v_power_analytic.py ) > v_power_analytic.log` |
| v_deposit_rates.py, .log | direct-comparison rejection rates and mean estimates read from XS6/mc_direct_results.json | `python3 v_deposit_rates.py > v_deposit_rates.log` |
| v_mc.py, v_mc_a.log, v_mc_b.log, v_mc_*.time, v_mc_results_*.json | own Monte Carlo: direct comparison (Grassberger, 200 multinomial resamples), studentized D3 and D4 of the total, NBD chi-square fit; 1000 samples at 1e5 and 200 at 1e6 per cell | see the docstring of v_mc.py (two single-process jobs) |
| v_mc_summary.py, .log | nominal and size-adjusted rejection rates | `python3 v_mc_summary.py > v_mc_summary.log` |
| v_map_T1_perb_route.log | first T1 run of v_map.py, made with the per-b route before the script was switched to the 1-D route; same printed values | not rerun |
| v_mc_extra.py, .log, .json | the three-point law with R3 = R4 = 1 closest to I_G at T1 (lowest atom 0.46, I - I_G = +0.0028003), same tests as v_mc.py | `( ulimit -v 1500000; python3 -W ignore v_mc_extra.py ) > v_mc_extra.log` |

Order of runs: v_check_basic, v_laws, v_route_check, v_map (four configurations, at most three
at a time), v_analyze, v_special, v_gamma_depth, v_power_analytic, v_deposit_rates, the two v_mc jobs
(26 and 18 minutes wall time, peak resident memory 212 MB each), v_mc_summary, v_mc_extra.
Python was always run under `ulimit -v 1500000`.


==> anc/calc_SHORT/item5/verify/v_analyze.log <==
T1           rows 61 (non-Gamma 60); max |mine - worker| of I-I_G = 3.9e-11; max truncation deficit 9.8e-14
   above I_G: 31/60; largest excess +0.0603646 (twopoint p=0.75 (0,1.33)), 141.77% of I_G
   rule 'R3<1 iff above' wrong for 7/60; rule 'T_up99<1 iff above' wrong for 8/60
   laws with R3>1: 24; of those above I_G: ['twopoint p=0.2 (0.711,2.15)']
   monotone in R3: beta0L:decreasing; beta_sym:increasing; betaprime:decreasing; gamma_mix alpha=24:decreasing; gamma_mix alpha=4.5:decreasing; gamma_mix alpha=9:decreasing; gengamma:decreasing; shifted_gamma:decreasing; two_point:decreasing; zero_infl_gamma:decreasing
cuts k=1     rows 49 (non-Gamma 48); max |mine - worker| of I-I_G = 2.0e-10; max truncation deficit 5.8e-12
   above I_G: 2/48; largest excess +0.0111461 (zero-infl gamma pi=0.25 shape=2), 10.85% of I_G
   rule 'R3<1 iff above' wrong for 24/48; rule 'T_up99<1 iff above' wrong for 25/48
   laws with R3>1: 22; of those above I_G: []
   monotone in R3: beta0L:not monotone; betaprime:decreasing; gamma_mix alpha=1.5:decreasing; gamma_mix alpha=3:decreasing; gamma_mix alpha=8:decreasing; gengamma:not monotone; shifted_gamma:decreasing; two_point:not monotone; zero_infl_gamma:not monotone
cuts k=1.84  rows 55 (non-Gamma 54); max |mine - worker| of I-I_G = 7.5e-11; max truncation deficit 1.9e-12
   above I_G: 6/54; largest excess +0.0095546 (zero-infl gamma pi=0.088 shape=2.45), 9.30% of I_G
   rule 'R3<1 iff above' wrong for 25/54; rule 'T_up99<1 iff above' wrong for 27/54
   laws with R3>1: 23; of those above I_G: []
   monotone in R3: beta0L:not monotone; beta_sym:increasing; betaprime:decreasing; gamma_mix alpha=14.72:decreasing; gamma_mix alpha=2.76:decreasing; gamma_mix alpha=5.52:decreasing; gengamma:not monotone; shifted_gamma:decreasing; two_point:not monotone; zero_infl_gamma:increasing
cuts k=3     rows 61 (non-Gamma 60); max |mine - worker| of I-I_G = 7.9e-11; max truncation deficit 1.7e-12
   above I_G: 8/60; largest excess +0.0031525 (gen. gamma c=3 a=0.443), 3.07% of I_G
   rule 'R3<1 iff above' wrong for 28/60; rule 'T_up99<1 iff above' wrong for 31/60
   laws with R3>1: 24; of those above I_G: []
   monotone in R3: beta0L:not monotone; beta_sym:increasing; betaprime:decreasing; gamma_mix alpha=24:not monotone; gamma_mix alpha=4.5:decreasing; gamma_mix alpha=9:decreasing; gengamma:not monotone; shifted_gamma:decreasing; two_point:not monotone; zero_infl_gamma:increasing


==> anc/calc_SHORT/item5/verify/v_analyze.py <==
#!/usr/bin/env python3
"""Counts and rules from the verifier's own rebuilt sign map (v_map_*.json)."""
import json, numpy as np
from collections import defaultdict
files = [('T1', 'v_map_T1.json'), ('cuts k=1', 'v_map_cuts_k1.json'), ('cuts k=1.84', 'v_map_cuts_k1.84.json'), ('cuts k=3', 'v_map_cuts_k3.json')]
for tag, f in files:
    d = json.load(open(f))
    agree = max(abs(r['diff'] - r['worker_diff']) for r in d)
    maxdef = max(abs(r['deficit']) for r in d)
    nong = [r for r in d if r['family'] != 'gamma']
    above = [r for r in nong if r['diff'] > 0]
    best = max(nong, key=lambda r: r['diff'])
    bad_r3 = [r for r in nong if (r['R3'] < 1) != (r['diff'] > 0)]
    bad_t = [r for r in nong if (r['Tup99'] < 1) != (r['diff'] > 0)]
    r3gt = [r for r in nong if r['R3'] > 1]
    r3gt_above = [r['law'] for r in r3gt if r['diff'] > 0]
    ig = d[0]['IG']
    print(f"{tag:12s} rows {len(d)} (non-Gamma {len(nong)}); max |mine - worker| of I-I_G = {agree:.1e}; max truncation deficit {maxdef:.1e}")
    print(f"   above I_G: {len(above)}/{len(nong)}; largest excess {best['diff']:+.7f} ({best['law']}), {100*best['diff']/best['IG']:.2f}% of I_G")
    print(f"   rule 'R3<1 iff above' wrong for {len(bad_r3)}/{len(nong)}; rule 'T_up99<1 iff above' wrong for {len(bad_t)}/{len(nong)}")
    print(f"   laws with R3>1: {len(r3gt)}; of those above I_G: {r3gt_above}")
    # monotonicity of I-I_G in R3 inside each one-parameter family
    fam = defaultdict(list)
    for r in nong:
        key = r['family'] if r['family'] != 'gamma_mix' else f"gamma_mix alpha={r['par'][0]:g}"
        fam[key].append((r['R3'], r['diff']))
    out = []
    for key, v in sorted(fam.items()):
        if len(v) < 3:
            continue
        v.sort(); dd = np.diff([x[1] for x in v])
        s = 'decreasing' if np.all(dd < 0) else ('increasing' if np.all(dd > 0) else 'not monotone')
        out.append(f"{key}:{s}")
    print("   monotone in R3:", '; '.join(out))


==> anc/calc_SHORT/item5/verify/v_check_basic.json <==
{
 "IG_T1": 0.042578904170153385,
 "IG_cuts_1": 0.10275282897219845,
 "IG_cuts_1.84": 0.10275282897219845,
 "IG_cuts_3": 0.10275282897219845,
 "T1|gamma k=3": {
  "I": 0.04030930011135592,
  "IG": 0.042578904170153385,
  "diff": -0.0022696040587974683,
  "rel": -0.05330348685648883,
  "deficit": 2.220446049250313e-16,
  "R3": 1.0,
  "R4": 1.0000000000000002,
  "v": 0.3333333333333333
 },
 "T1|uniform[0,2]": {
  "I": 0.054552625232525465,
  "IG": 0.042578904170153385,
  "diff": 0.01197372106237208,
  "rel": 0.2812125228616222,
  "deficit": 1.1102230246251565e-16,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "v": 0.3333333333333333
 },
 "cuts1|gamma k=1": {
  "I": 0.09439533070284156,
  "IG": 0.10275282897219845,
  "diff": -0.008357498269356889,
  "rel": -0.08133594328208865,
  "deficit": 7.771561172376096e-16,
  "R3": 1.0,
  "R4": 1.0,
  "v": 1.0
 },
 "cuts1.84|gamma k=1.84": {
  "I": 0.09901966446958355,
  "IG": 0.10275282897219845,
  "diff": -0.003733164502614905,
  "rel": -0.03633150094217821,
  "deficit": -3.3306690738754696e-15,
  "R3": 1.0,
  "R4": 1.0,
  "v": 0.5434782608695652
 },
 "cuts3|gamma k=3": {
  "I": 0.1007644424623706,
  "IG": 0.10275282897219845,
  "diff": -0.0019883865098278553,
  "rel": -0.019351160738998705,
  "deficit": 0.0,
  "R3": 1.0,
  "R4": 1.0000000000000002,
  "v": 0.3333333333333333
 },
 "cuts3|uniform[0,2]": {
  "I": 0.10194171602773494,
  "IG": 0.10275282897219845,
  "diff": -0.0008111129444635101,
  "rel": -0.007893825917756198,
  "deficit": 1.1102230246251565e-16,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "v": 0.3333333333333333
 },
 "routeB_uniform_T1": 0.054552625232524576,
 "routeB_gamma_T1": 0.04030930011135503
}

==> anc/calc_SHORT/item5/verify/v_check_basic.log <==
T1: c1=c3=0.4000000000  I_G=0.0425789042
cuts k=1.0: lam=[2.43602367 3.63412028 5.42147039]  c1=0.52567122 c3=1.16990282  I_G=0.1027528290
cuts k=1.84: lam=[4.48228356 6.68678132 9.97550552]  c1=0.52567122 c3=1.16990282  I_G=0.1027528290
cuts k=3.0: lam=[ 7.30807102 10.90236085 16.26441117]  c1=0.52567122 c3=1.16990282  I_G=0.1027528290
T1         gamma k=3                                               v=0.333333333333 R3=1.0000 R4=1.0000  I=0.0403093001  I-I_G=-0.0022696 rel=-0.0533  deficit=2.2e-16 nmax=175
T1         uniform[0,2]                                            v=0.333333333333 R3=0.0000 R4=-0.6000  I=0.0545526252  I-I_G=+0.0119737 rel=+0.2812  deficit=1.1e-16 nmax=117
cuts1      gamma k=1                                               v=1.000000000000 R3=1.0000 R4=1.0000  I=0.0943953307  I-I_G=-0.0083575 rel=-0.0813  deficit=7.8e-16 nmax=711
cuts1.84   gamma k=1.84                                            v=0.543478260870 R3=1.0000 R4=1.0000  I=0.0990196645  I-I_G=-0.0037332 rel=-0.0363  deficit=-3.3e-15 nmax=621
cuts3      gamma k=3                                               v=0.333333333333 R3=1.0000 R4=1.0000  I=0.1007644425  I-I_G=-0.0019884 rel=-0.0194  deficit=0.0e+00 nmax=823
cuts3      uniform[0,2]                                            v=0.333333333333 R3=0.0000 R4=-0.6000  I=0.1019417160  I-I_G=-0.0008111 rel=-0.0079  deficit=1.1e-16 nmax=244
route B uniform T1: I=0.054552625233 deficit -2.2e-16
route B gamma T1 (Gauss-Laguerre 150): I=0.040309300111 deficit 0.0e+00


==> anc/calc_SHORT/item5/verify/v_check_basic.py <==
#!/usr/bin/env python3
"""Basic values: I_G, Gamma and uniform at T1 and at the cuts; two routes at T1."""
import numpy as np, json
from numpy.polynomial.legendre import leggauss
from v_exact import *

out = {}
T1 = np.array([2.0, 2.0, 2.0])
ig, c1, c3 = IG(T1, 1/3.)
print(f"T1: c1=c3={c1:.10f}  I_G={ig:.10f}")
out['IG_T1'] = ig
for k in (1.0, 1.84, 3.0):
    lam = cuts(k); ig, c1, c3 = IG(lam, 1/k)
    print(f"cuts k={k}: lam={lam}  c1={c1:.8f} c3={c3:.8f}  I_G={ig:.10f}")
    out[f'IG_cuts_{k:g}'] = ig

def show(law, lam, tag):
    (I), dfc, nmax = cmi(law, lam)
    ig = IG(lam, law.v)[0]
    print(f"{tag:10s} {law.name:55s} v={law.v:.12f} R3={law.R3():.4f} R4={law.R4():.4f}  I={I:.10f}  I-I_G={I-ig:+.7f} rel={(I-ig)/ig:+.4f}  deficit={dfc:.1e} nmax={nmax}")
    out[f'{tag}|{law.name}'] = dict(I=I, IG=ig, diff=I-ig, rel=(I-ig)/ig, deficit=dfc, R3=law.R3(), R4=law.R4(), v=law.v)
    return I

show(Gamma(3.0), T1, 'T1')
show(Uniform(2.0), T1, 'T1')
for k in (1.0, 1.84, 3.0):
    show(Gamma(k), cuts(k), f'cuts{k:g}')
show(Uniform(2.0), cuts(3.0), 'cuts3')

# second route at T1: direct quadrature over W for the uniform (Gauss-Legendre) and the Gamma
x, w = leggauss(200); nodes = 1 + x; weights = w/2.0
Id, dfc = cmi_direct(nodes, weights, T1, 40, 40, 40)
print(f"route B uniform T1: I={Id:.12f} deficit {dfc:.1e}")
out['routeB_uniform_T1'] = Id
# Gamma(3,1/3) via generalized Gauss-Laguerre: density 27/2 w^2 e^{-3w}; w = u/3, u ~ Gamma(3,1)
from scipy.special import roots_genlaguerre
u, wu = roots_genlaguerre(150, 2.0)
nodes = u/3.0; weights = wu/2.0
Id, dfc = cmi_direct(nodes, weights, T1, 80, 80, 80)
print(f"route B gamma T1 (Gauss-Laguerre 150): I={Id:.12f} deficit {dfc:.1e}")
out['routeB_gamma_T1'] = Id
json.dump(out, open('v_check_basic.json', 'w'), indent=1)


==> anc/calc_SHORT/item5/verify/v_deposit_rates.log <==
0|1|10000          n= 2000 rejected  2000 = 100.00 +- 0.00 %   mean est 0.173212 +- 0.000158  mean Delta +0.070438  mean sd 0.007867
0|1|100000         n= 2000 rejected  1997 =  99.85 +- 0.09 %   mean est 0.110202 +- 0.000035  mean Delta +0.007483  mean sd 0.001783
0|1|1000000        n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.097131 +- 0.000022  mean Delta -0.005622  mean sd 0.000472
0|1|3000000        n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.095537 +- 0.000013  mean Delta -0.007220  mean sd 0.000264
0|1|10000000       n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.094817 +- 0.000007  mean Delta -0.007938  mean sd 0.000142
0|1.84|10000       n= 2000 rejected  2000 = 100.00 +- 0.00 %   mean est 0.229922 +- 0.000181  mean Delta +0.127211  mean sd 0.009374
0|1.84|100000      n= 2000 rejected  2000 = 100.00 +- 0.00 %   mean est 0.123707 +- 0.000038  mean Delta +0.020945  mean sd 0.001991
0|1.84|1000000     n=  400 rejected    45 =  11.25 +- 1.58 %   mean est 0.103027 +- 0.000022  mean Delta +0.000271  mean sd 0.000488
0|1.84|3000000     n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.100658 +- 0.000013  mean Delta -0.002092  mean sd 0.000267
0|1.84|10000000    n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.099617 +- 0.000007  mean Delta -0.003135  mean sd 0.000143
0|3|10000          n= 2000 rejected  2000 = 100.00 +- 0.00 %   mean est 0.310972 +- 0.000220  mean Delta +0.208227  mean sd 0.010902
0|3|100000         n= 2000 rejected  2000 = 100.00 +- 0.00 %   mean est 0.138544 +- 0.000044  mean Delta +0.035791  mean sd 0.002250
0|3|1000000        n=  400 rejected   400 = 100.00 +- 0.00 %   mean est 0.106685 +- 0.000025  mean Delta +0.003927  mean sd 0.000511
0|3|3000000        n=  400 rejected   140 =  35.00 +- 2.38 %   mean est 0.103104 +- 0.000013  mean Delta +0.000352  mean sd 0.000274
0|3|10000000       n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.101596 +- 0.000007  mean Delta -0.001157  mean sd 0.000144
0|40|10000         n=  200 rejected   200 = 100.00 +- 0.00 %   mean est 2.383563 +- 0.001132  mean Delta +2.280822  mean sd 0.012248
0|40|100000        n=  200 rejected   200 = 100.00 +- 0.00 %   mean est 0.841529 +- 0.000307  mean Delta +0.738722  mean sd 0.004413
0|40|1000000       n=  100 rejected   100 = 100.00 +- 0.00 %   mean est 0.217910 +- 0.000088  mean Delta +0.115149  mean sd 0.001053
1|3|10000          n= 2000 rejected  1672 =  83.60 +- 0.83 %   mean est 0.054524 +- 0.000091  mean Delta +0.011972  mean sd 0.004760
1|3|100000         n= 2000 rejected    61 =   3.05 +- 0.38 %   mean est 0.042447 +- 0.000022  mean Delta -0.000140  mean sd 0.001113
1|3|1000000        n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.040614 +- 0.000014  mean Delta -0.001967  mean sd 0.000322
1|3|3000000        n=  400 rejected     0 =   0.00 +- 0.00 %   mean est 0.040427 +- 0.000008  mean Delta -0.002157  mean sd 0.000184
2|3|10000          n= 2000 rejected  1993 =  99.65 +- 0.13 %   mean est 0.063095 +- 0.000095  mean Delta +0.020524  mean sd 0.004855
2|3|100000         n= 2000 rejected  2000 = 100.00 +- 0.00 %   mean est 0.055543 +- 0.000024  mean Delta +0.012970  mean sd 0.001191
2|3|1000000        n=  400 rejected   400 = 100.00 +- 0.00 %   mean est 0.054668 +- 0.000017  mean Delta +0.012081  mean sd 0.000354
2|3|3000000        n=  400 rejected   400 = 100.00 +- 0.00 %   mean est 0.054601 +- 0.000009  mean Delta +0.012027  mean sd 0.000203


==> anc/calc_SHORT/item5/verify/v_deposit_rates.py <==
#!/usr/bin/env python3
"""Rejection rates of the direct comparison read from the paper's own deposit XS6/mc_direct_results.json
(one-sided 5 percent: estimate - I_G > z95 * sd of Delta). Also the mean estimate per cell."""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import json, numpy as np
from scipy.stats import norm
d = json.load(open(_PKG + '/XS6/mc_direct_results.json'))
z = norm.ppf(0.95)
for key, rows in d['cells'].items():
    a = np.array(rows)
    delta = a[:, 0] - a[:, 1]
    r = int((delta > z*a[:, 2]).sum()); n = len(a)
    p = r/n
    print(f"{key:18s} n={n:5d} rejected {r:5d} = {100*p:6.2f} +- {100*np.sqrt(p*(1-p)/n):4.2f} %   mean est {a[:,0].mean():.6f} +- {a[:,0].std(ddof=1)/np.sqrt(n):.6f}  mean Delta {delta.mean():+.6f}  mean sd {a[:,2].mean():.6f}")


==> anc/calc_SHORT/item5/verify/v_exact.py <==
#!/usr/bin/env python3
"""Verifier's own library for item 5 (written without importing or reading the worker's code).

Model: n_j | W ~ Poisson(lambda_j W) independently, j = 1, 2, 3; W of unit mean, variance v.
Route used here: the law of the total N = n1+n2+n3 is computed for each source law, by a closed
form where one exists (Gamma -> NBD, uniform -> incomplete Gamma, finite atoms, Gamma mixtures,
zero-inflated Gamma, scaled beta -> Kummer 1F1 via mpmath) and by adaptive quadrature otherwise
(lognormal, inverse Gaussian, generalized Gamma). The joint pmf is then
p(a,b,c) = P(N=a+b+c) * multinomial(a,b,c; lambda/Lambda), built one middle count b at a time as a
2-D array over (a,c); no array indexed by three counts is ever formed.

A second, separate route (joint_direct) builds p(a,b,c) for one b by quadrature over W of the three
Poisson factors, without passing through P(N). It is used as a cross-check at T1.

I = H(n1,n2) + H(n2,n3) - H(n2) - H(n1,n2,n3), computed as sum p ln[p p2 / (p12 p23)].
I_G = 1/2 ln[(1+c1)(1+c3)/(1+c1+c3)], c_j = lambda_j v/(1 + lambda_2 v).
"""
import numpy as np
from scipy.special import gammaln, gammainc, gamma as Gfn
from scipy import integrate, optimize
import mpmath as mp


# ----------------------------------------------------------------------------- source laws
class Law:
    """name, v (variance), m3c (third central moment), m4c (fourth central), pN(nmax, Lam)."""
    def R3(self):
        return self.k3 / (2*self.v**2)

    def R4(self):
        return self.k4 / (6*self.v**3)


def pois_logpmf(n, mu):
    n = np.asarray(n, float)
    return n*np.log(mu) - mu - gammaln(n+1)


class Gamma(Law):
    def __init__(self, k):
        self.k = k; self.v = 1.0/k; self.k3 = 2.0/k**2; self.k4 = 6.0/k**3
        self.name = f"gamma k={k:g}"

    def pN(self, nmax, Lam):
        n = np.arange(nmax+1.0); k = self.k
        lp = gammaln(k+n) - gammaln(k) - gammaln(n+1) + k*np.log(k/(k+Lam)) + n*np.log(Lam/(k+Lam))
        return np.exp(lp)

    def upper_tail(self, x):
        from scipy.stats import gamma
        return gamma.sf(x, self.k, scale=1.0/self.k)


class Uniform(Law):
    def __init__(self, L=2.0):
        # uniform on [0, L]; unit mean requires L = 2
        self.L = L; self.v = L*L/12.0
        m = L/2.0
        self.k3 = 0.0; self.k4 = -(L**4)/120.0   # fourth cumulant of U(0,L) = -L^4/120
        self.name = f"uniform[0,{L:g}]"

    def pN(self, nmax, Lam):
        n = np.arange(nmax+1.0)
        return gammainc(n+1, Lam*self.L)/(Lam*self.L)


class Atoms(Law):
    def __init__(self, x, w, name):
        self.x = np.asarray(x, float); self.w = np.asarray(w, float); self.name = name
        m = (self.w*self.x).sum()
        c = self.x - m
        self.mean = m
        self.v = (self.w*c**2).sum(); m3 = (self.w*c**3).sum(); m4 = (self.w*c**4).sum()
        self.k3 = m3; self.k4 = m4 - 3*self.v**2

    def pN(self, nmax, Lam):
        n = np.arange(nmax+1.0)
        out = np.zeros(nmax+1)
        for x, w in zip(self.x, self.w):
            if x == 0:
                out[0] += w
            else:
                out += w*np.exp(pois_logpmf(n, Lam*x))
        return out


def two_point(p, v):
    """P(W = hi) = p. Unit mean, variance v."""
    s = np.sqrt(v)
    hi = 1 + s*np.sqrt((1-p)/p); lo = 1 - s*np.sqrt(p/(1-p))
    return Atoms([lo, hi], [1-p, p], f"two-point p={p:g} ({lo:.4g},{hi:.4g})")


class GammaMix(Law):
    """weights w_i on Gamma components of common shape alpha and means mu_i."""
    def __init__(self, alpha, mus, ws, name):
        self.alpha = alpha; self.mus = np.asarray(mus, float); self.ws = np.asarray(ws, float); self.name = name
        a = alpha
        # raw moments of a Gamma(a, mean mu): E X^r = mu^r a(a+1)..(a+r-1)/a^r
        def raw(r):
            f = np.prod([(a+i)/a for i in range(r)])
            return (self.ws*self.mus**r).sum()*f
        m1, m2, m3, m4 = raw(1), raw(2), raw(3), raw(4)
        self.mean = m1
        self.v = m2 - m1**2
        c3 = m3 - 3*m1*m2 + 2*m1**3
        c4 = m4 - 4*m1*m3 + 6*m1**2*m2 - 3*m1**4
        self.k3 = c3; self.k4 = c4 - 3*self.v**2

    def pN(self, nmax, Lam):
        n = np.arange(nmax+1.0); a = self.alpha
        out = np.zeros(nmax+1)
        for mu, w in zip(self.mus, self.ws):
            if w == 0:
                continue
            M = mu*Lam
            lp = gammaln(a+n) - gammaln(a) - gammaln(n+1) + a*np.log(a/(a+M)) + n*np.log(M/(a+M))
            out += w*np.exp(lp)
        return out


def gamma_mix_two(alpha, w, v):
    """Two Gamma components of shape alpha, weight w on the upper one; unit mean, variance v."""
    s2 = (1+v)/(1+1.0/alpha) - 1.0
    s = np.sqrt(s2)
    mu1 = 1 + s*np.sqrt((1-w)/w); mu2 = 1 - s*np.sqrt(w/(1-w))
    return GammaMix(alpha, [mu1, mu2], [w, 1-w], f"gamma-mix alpha={alpha:g} w={w:.4g} means ({mu1:.4g},{mu2:.4g})")


class ZeroInflGamma(GammaMix):
    def __init__(self, pi, v):
        s = 1.0/((1+v)*(1-pi) - 1.0)
        mu = 1.0/(1-pi)
        GammaMix.__init__(self, s, [mu, 1e-300], [1-pi, 0.0], f"zero-infl gamma pi={pi:g} shape={s:.4g}")
        self.pi = pi
        # moments: recompute with the zero atom explicitly
        a = s
        def raw(r):
            return (1-pi)*mu**r*np.prod([(a+i)/a for i in range(r)])
        m1, m2, m3, m4 = raw(1), raw(2), raw(3), raw(4)
        self.v = m2 - m1**2
        c3 = m3 - 3*m1*m2 + 2*m1**3; c4 = m4 - 4*m1*m3 + 6*m1**2*m2 - 3*m1**4
        self.k3 = c3; self.k4 = c4 - 3*self.v**2

    def pN(self, nmax, Lam):
        out = GammaMix.pN(self, nmax, Lam)
        out[0] += self.pi
        return out


class ScaledBeta(Law):
    """W = L U, U ~ Beta(a, b). P(N=n) = (Lam L)^n/n! B(a+n,b)/B(a,b) 1F1(a+n; a+b+n; -Lam L)."""
    def __init__(self, L, a, b):
        self.L, self.a, self.b = L, a, b
        mu = a/(a+b)
        self.mean = L*mu
        var = a*b/((a+b)**2*(a+b+1))
        self.v = L*L*var
        # cumulants of Beta
        s = a+b
        m3 = 2*(b-a)*np.sqrt(s+1)/((s+2)*np.sqrt(a*b)) * var**1.5
        ex = 6*((a-b)**2*(s+1) - a*b*(s+2))/(a*b*(s+2)*(s+3))
        self.k3 = L**3*m3; self.k4 = L**4*ex*var**2
        self.name = f"scaled beta[0,{L:.4g}] a={a:g} b={b:g}"

    def pN(self, nmax, Lam):
        mp.mp.dps = 40
        t = mp.mpf(Lam)*mp.mpf(self.L); a = mp.mpf(self.a); b = mp.mpf(self.b)
        out = np.zeros(nmax+1)
        lB = mp.log(mp.beta(a, b))
        for n in range(nmax+1):
            val = mp.exp(n*mp.log(t) - mp.loggamma(n+1) + mp.log(mp.beta(a+n, b)) - lB) * mp.hyp1f1(a+n, a+b+n, -t)
            out[n] = float(val)
        return out


class Quad(Law):
    """Continuous law on (0, inf) given by its log density; P(N=n) by adaptive quadrature."""
    def __init__(self, logf, name, hi=None):
        self.logf = logf; self.name = name; self.hi = hi
        mom = [self._mom(r) for r in range(5)]
        m1 = mom[1]/mom[0]; m2 = mom[2]/mom[0]; m3 = mom[3]/mom[0]; m4 = mom[4]/mom[0]
        self.norm = mom[0]; self.mean = m1
        self.v = m2 - m1**2
        c3 = m3 - 3*m1*m2 + 2*m1**3; c4 = m4 - 4*m1*m3 + 6*m1**2*m2 - 3*m1**4
        self.k3 = c3; self.k4 = c4 - 3*self.v**2

    def _mom(self, r):
        f = lambda w: np.exp(self.logf(w))*w**r if w > 0 else 0.0
        pts = [0.01, 0.1, 0.5, 1.0, 2.0, 4.0]
        a = integrate.quad(f, 0, 8, points=pts, limit=500, epsabs=0, epsrel=2e-14)[0]
        b = integrate.quad(f, 8, np.inf, limit=500, epsabs=0, epsrel=1e-13)[0]
        return a + b

    def pN(self, nmax, Lam):
        """Breakpoints cover both the bulk of the source (fixed points up to 16) and the peak of
        the Poisson factor at w = n/Lam, so the density is resolved whatever Lam is."""
        out = np.zeros(nmax+1)
        base = [0.02, 0.05, 0.1, 0.25, 0.5, 1.0, 1.5, 2.0, 3.0, 4.0, 6.0, 8.0, 12.0, 16.0]
        for n in range(nmax+1):
            g = lambda w: np.exp(self.logf(w) + n*np.log(Lam*w) - Lam*w - gammaln(n+1)) if w > 0 else 0.0
            peak = max(n, 0.5)/Lam
            wid = np.sqrt(max(n, 1))/Lam
            pk = [x for x in (peak-6*wid, peak-2*wid, peak, peak+2*wid, peak+6*wid) if x > 0]
            if peak - 6*wid > 16.0 or peak > 1e3:   # peak far outside the bulk: only its own region matters beyond 16
                pk = [x for x in pk if x < 1e4]
            pts = [0.0] + sorted(set(base + pk))
            tot = 0.0
            for lo, hi in zip(pts[:-1], pts[1:]):
                tot += integrate.quad(g, lo, hi, limit=200, epsabs=0, epsrel=1e-13)[0]
            tot += integrate.quad(g, pts[-1], np.inf, limit=500, epsabs=0, epsrel=1e-12)[0]
            out[n] = tot/self.norm
        return out


def lognormal(v):
    s2 = np.log(1+v); mu = -s2/2
    lf = lambda w: -np.log(w) - 0.5*np.log(2*np.pi*s2) - (np.log(w)-mu)**2/(2*s2)
    return Quad(lf, f"lognormal v={v:g}")


def inv_gauss(v):
    lam = 1.0/v   # IG(mean 1, shape lam): var = 1/lam
    lf = lambda w: 0.5*np.log(lam/(2*np.pi*w**3)) - lam*(w-1)**2/(2*w)
    return Quad(lf, f"inverse Gaussian v={v:g}")


def gen_gamma(c, v):
    """f(w) prop. to w^(d-1) exp(-(w/s)^c). E W^r = s^r G((d+r)/c)/G(d/c). Solve d for Var/mean^2 = v, then s."""
    def ratio(d):
        return np.exp(gammaln((d+2)/c) + gammaln(d/c) - 2*gammaln((d+1)/c)) - 1.0 - v
    # ratio decreases in d; bracket
    lo, hi = 1e-3, 1.0
    while ratio(hi) > 0:
        hi *= 2
    d = optimize.brentq(ratio, lo, hi, xtol=1e-15, rtol=1e-15)
    s = np.exp(gammaln(d/c) - gammaln((d+1)/c))
    lf = lambda w: np.log(c) - np.log(s) - gammaln(d/c) + (d-1)*np.log(w/s) - (w/s)**c
    q = Quad(lf, f"gen. gamma c={c:g} d={d:.5g} s={s:.5g}")
    q.c, q.d, q.s = c, d, s
    return q


def three_point_matched(t, k):
    """Three atoms x0 = t < x1 < x2 with weights matching the Gamma(k,1/k) raw moments m0..m4.
    Solve: given x0, the remaining two atoms are the roots of the orthogonal quadratic of the
    measure (w - x0) dmu... done by nonlinear solve on (x1, x2, w0, w1, w2)."""
    m = [1.0]
    for r in range(1, 5):
        m.append(np.prod([(k+i)/k for i in range(r)]))
    # measure nu = (x - t) mu has moments n_r = m_{r+1} - t m_r, r = 0..3; nu is two-point (atoms x1, x2)
    n = [m[r+1] - t*m[r] for r in range(4)]
    # two-point measure with moments n0..n3: atoms are roots of x^2 - p x - q with
    # [n1 n0; n2 n1][p; q] = [n2; n3]
    A = np.array([[n[1], n[0]], [n[2], n[1]]]); rhs = np.array([n[2], n[3]])
    p, q = np.linalg.solve(A, rhs)
    disc = p*p + 4*q
    x1 = (p - np.sqrt(disc))/2; x2 = (p + np.sqrt(disc))/2
    # weights of nu at x1, x2: u1 + u2 = n0, u1 x1 + u2 x2 = n1
    u2 = (n[1] - x1*n[0])/(x2 - x1); u1 = n[0] - u2
    w1 = u1/(x1 - t); w2 = u2/(x2 - t)
    w0 = 1 - w1 - w2
    return Atoms([t, x1, x2], [w0, w1, w2], f"three-point t={t:g} atoms ({t:.4g},{x1:.4g},{x2:.4g}) w ({w0:.3g},{w1:.3g},{w2:.3g})")


# ----------------------------------------------------------------------------- information
def IG(lam, v):
    c1 = lam[0]*v/(1+lam[1]*v); c3 = lam[2]*v/(1+lam[1]*v)
    return 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3)), c1, c3


def choose_nmax(law, Lam, tol=1e-16):
    nmax = int(3*Lam + 60)
    while True:
        p = law.pN(nmax, Lam)
        if p[-40:].sum() < tol*1e-3 or nmax > 3000:
            return nmax, p
        nmax = int(nmax*1.5)


def cmi_from_pN(pN, lam, return_parts=False):
    """I(n1:n3|n2) from the pmf of the total, one middle count at a time."""
    lam = np.asarray(lam, float); Lam = lam.sum(); pi = lam/Lam
    nmax = pN.size - 1
    lpi = np.log(pi)
    a = np.arange(nmax+1.0)
    H123 = 0.0; p2 = np.zeros(nmax+1)
    p12 = np.zeros((nmax+1, nmax+1))   # indexed (a, b)
    p23 = np.zeros((nmax+1, nmax+1))   # indexed (b, c)
    Ib = np.zeros(nmax+1)
    for b in range(nmax+1):
        mA = nmax - b
        aa = a[:mA+1][:, None]; cc = a[:mA+1][None, :]
        tot = aa + b + cc
        ok = tot <= nmax
        totc = np.where(ok, tot, 0).astype(int)
        lp = (gammaln(tot+1) - gammaln(aa+1) - gammaln(b+1) - gammaln(cc+1)
              + aa*lpi[0] + b*lpi[1] + cc*lpi[2])
        P = np.where(ok, pN[totc]*np.exp(np.where(ok, lp, 0.0)), 0.0)
        s = P.sum()
        p2[b] = s
        pa = P.sum(axis=1); pc = P.sum(axis=0)
        p12[:mA+1, b] = pa; p23[b, :mA+1] = pc
        nz = P > 0
        H123 -= (P[nz]*np.log(P[nz])).sum()
        if s > 0:
            # I at fixed b, from the conditional table
            Q = P/s; qa = pa/s; qc = pc/s
            m = Q > 0
            den = (qa[:, None]*qc[None, :])[m]
            Ib[b] = (Q[m]*np.log(Q[m]/den)).sum()
    ent = lambda x: -(x[x > 0]*np.log(x[x > 0])).sum()
    H12 = ent(p12); H23 = ent(p23); H2 = ent(p2)
    I = H12 + H23 - H2 - H123
    if return_parts:
        return I, dict(p2=p2, Ib=Ib, H=(H12, H23, H2, H123), Isum=(p2*Ib).sum())
    return I


def cmi(law, lam, parts=False):
    lam = np.asarray(lam, float); Lam = lam.sum()
    nmax, p = choose_nmax(law, Lam)
    deficit = 1.0 - p.sum()
    out = cmi_from_pN(p, lam, return_parts=parts)
    return out, deficit, nmax


def joint_direct_slice(nodes, weights, lam, b, amax, cmax):
    """p(a, b, c) for fixed b by quadrature over W of the three Poisson pmfs (no use of P(N))."""
    A = np.exp(pois_logpmf(np.arange(amax+1.0)[None, :], lam[0]*nodes[:, None]))
    C = np.exp(pois_logpmf(np.arange(cmax+1.0)[None, :], lam[2]*nodes[:, None]))
    wb = weights*np.exp(pois_logpmf(b, lam[1]*nodes))
    return A.T @ (wb[:, None]*C)


def cmi_direct(nodes, weights, lam, amax, bmax, cmax):
    lam = np.asarray(lam, float)
    H123 = 0.0; p2 = np.zeros(bmax+1); p12 = np.zeros((amax+1, bmax+1)); p23 = np.zeros((bmax+1, cmax+1))
    for b in range(bmax+1):
        P = joint_direct_slice(nodes, weights, lam, b, amax, cmax)
        p2[b] = P.sum(); p12[:, b] = P.sum(axis=1); p23[b, :] = P.sum(axis=0)
        nz = P > 0
        H123 -= (P[nz]*np.log(P[nz])).sum()
    ent = lambda x: -(x[x > 0]*np.log(x[x > 0])).sum()
    return ent(p12) + ent(p23) - ent(p2) - H123, 1.0 - p2.sum()


LAMU = np.diff(np.exp(0.4*(4+np.arange(4.0))))


def cuts(k, y0=4.0, D=0.4):
    return k*np.diff(np.exp(D*(y0+np.arange(4.0))))


# ----------------------------------------------------------------------------- fast route, O(nmax^2)
def hbin_table(mmax, q):
    """Entropy of Binomial(m, q) for m = 0..mmax."""
    out = np.zeros(mmax+1)
    lq, l1q = np.log(q), np.log1p(-q)
    for m in range(1, mmax+1):
        j = np.arange(m+1.0)
        lp = gammaln(m+1) - gammaln(j+1) - gammaln(m-j+1) + j*lq + (m-j)*l1q
        p = np.exp(lp)
        out[m] = -(p*lp).sum()
    return out


def ent1(p):
    p = p[p > 0]
    return -(p*np.log(p)).sum()


def tail_nmax(law, Lam, tol=1e-12, start=None, cap=12000):
    nmax = start or int(Lam + 14*np.sqrt(Lam + Lam*Lam*law.v) + 60)
    while True:
        p = law.pN(nmax, Lam)
        # tail estimate: geometric continuation of the last 20 terms
        last = p[-20:].sum()
        if last < tol or nmax >= cap:
            return nmax, p
        nmax = min(int(nmax*1.4), cap)


def cmi_1d(law, lam, tol=1e-12, cap=12000):
    """I(n1:n3|n2) by the sufficiency of the totals:
    H(n1,n2)   = H(S12) + E h_bin(S12; l1/(l1+l2)),   S12 = n1+n2 mixed Poisson with (l1+l2) W
    H(n2,n3)   = H(S23) + E h_bin(S23; l3/(l2+l3))
    H(n2)      = H of the mixed Poisson with l2 W
    H(n1,n2,n3)= H(N) + E h_mult(N; pi),  h_mult(n) = h_bin(n; pi2) + sum_j Bin(j; n, pi2) h_bin(n-j; l1/(l1+l3))
    Returns I, largest truncation deficit, nmax."""
    lam = np.asarray(lam, float); L = lam.sum()
    nmax, pN = tail_nmax(law, L, tol, cap=cap)
    p12 = law.pN(nmax, lam[0]+lam[1]); p23 = law.pN(nmax, lam[1]+lam[2]); p2 = law.pN(nmax, lam[1])
    deficit = max(abs(1-pN.sum()), abs(1-p12.sum()), abs(1-p23.sum()), abs(1-p2.sum()))
    hq12 = hbin_table(nmax, lam[0]/(lam[0]+lam[1]))
    hq23 = hbin_table(nmax, lam[2]/(lam[1]+lam[2]))
    hr = hbin_table(nmax, lam[0]/(lam[0]+lam[2]))
    pi2 = lam[1]/L
    hmult = np.zeros(nmax+1)
    for n in range(1, nmax+1):
        j = np.arange(n+1.0)
        lp = gammaln(n+1) - gammaln(j+1) - gammaln(n-j+1) + j*np.log(pi2) + (n-j)*np.log1p(-pi2)
        p = np.exp(lp)
        hmult[n] = -(p*lp).sum() + (p*hr[n - j.astype(int)]).sum()
    H12 = ent1(p12) + (p12*hq12).sum()
    H23 = ent1(p23) + (p23*hq23).sum()
    H2 = ent1(p2)
    H123 = ent1(pN) + (pN*hmult).sum()
    return H12 + H23 - H2 - H123, deficit, nmax


==> anc/calc_SHORT/item5/verify/v_gamma_depth.log <==
k=1 y0= 0 lam=[0.49 0.73 1.09] I=0.03785954 I_G=0.04470293 I/I_G=0.846914 deficit 1.1e-16 nmax 101
k=1 y0= 4 lam=[2.44 3.63 5.42] I=0.09439533 I_G=0.10275283 I/I_G=0.918664 deficit 7.8e-16 nmax 467
k=1 y0= 8 lam=[12.07 18.   26.85] I=0.12503484 I_G=0.12903289 I/I_G=0.969015 deficit 2.2e-14 nmax 1803
k=1 y0=10 lam=[26.85 40.06 59.76] I=0.13118868 I_G=0.13353139 I/I_G=0.982456 deficit 7.3e-14 nmax 3854
k=1 y0=12 lam=[ 59.76  89.15 133.  ] I=0.13433835 I_G=0.13563452 I/I_G=0.990444 deficit 1.0e-13 nmax 8418
k=3 y0= 0 lam=[1.48 2.2  3.28] I=0.04243616 I_G=0.04470293 I/I_G=0.949293 deficit 2.0e-15 nmax 134
k=3 y0= 4 lam=[ 7.31 10.9  16.26] I=0.10076444 I_G=0.10275283 I/I_G=0.980649 deficit 1.3e-15 nmax 539
k=3 y0= 8 lam=[36.2  54.   80.56] I=0.12839729 I_G=0.12903289 I/I_G=0.995074 deficit 2.2e-14 nmax 2272
k=3 y0=10 lam=[ 80.56 120.18 179.29] I=0.13322338 I_G=0.13353139 I/I_G=0.997693 deficit 6.0e-14 nmax 4932
k=3 y0=12 lam=[179.29 267.46 399.01] I=0.13549111 I_G=0.13563452 I/I_G=0.998943 deficit 9.6e-14 nmax 10855


==> anc/calc_SHORT/item5/verify/v_gamma_depth.py <==
#!/usr/bin/env python3
"""Gamma source: I/I_G along the depth of the unit-window triple at Delta = 0.4, k = 1 and 3."""
import numpy as np
from v_exact import *
for k in (1.0, 3.0):
    for y0 in (0, 4, 8, 10, 12):
        lam = cuts(k, y0=y0)
        I, dfc, nmax = cmi_1d(Gamma(k), lam, cap=20000)
        ig = IG(lam, 1/k)[0]
        print(f"k={k:g} y0={y0:2d} lam={np.round(lam,2)} I={I:.8f} I_G={ig:.8f} I/I_G={I/ig:.6f} deficit {dfc:.1e} nmax {nmax}", flush=True)


==> anc/calc_SHORT/item5/verify/v_laws.json <==
{
 "T1|two-point p=0.1 (0.8075,2.732)": {
  "I": 0.03935374494373711,
  "IG": 0.042578904170153385,
  "diff": -0.003225159226416273,
  "rel": -0.07574547277045751,
  "R3": 2.3094010767585025,
  "R4": 2.555555555555554,
  "v": 0.33333333333333337,
  "deficit": 0.0
 },
 "T1|two-point p=0.2 (0.7113,2.155)": {
  "I": 0.045866943383621184,
  "IG": 0.042578904170153385,
  "diff": 0.0032880392134677985,
  "rel": 0.07722226012036781,
  "R3": 1.299038105676658,
  "R4": 0.12499999999999985,
  "v": 0.3333333333333333,
  "deficit": -8.881784197001252e-16
 },
 "T1|two-point p=0.25 (0.6667,2)": {
  "I": 0.047853755674978515,
  "IG": 0.042578904170153385,
  "diff": 0.00527485150482513,
  "rel": 0.12388415361151198,
  "R3": 1.0000000000000002,
  "R4": -0.3333333333333334,
  "v": 0.3333333333333333,
  "deficit": 0.0
 },
 "T1|two-point p=0.5 (0.4226,1.577)": {
  "I": 0.06115420571477692,
  "IG": 0.042578904170153385,
  "diff": 0.018575301544623536,
  "rel": 0.4362559794961633,
  "R3": 0.0,
  "R4": -1.0000000000000002,
  "v": 0.3333333333333333,
  "deficit": 4.440892098500626e-16
 },
 "T1|gamma-mix alpha=600 w=0.2 means (2.151,0.7123)": {
  "I": 0.04529719922158115,
  "IG": 0.04257890417015348,
  "diff": 0.00271829505142767,
  "rel": 0.06384135769593415,
  "R3": 1.3074785415323305,
  "R4": 0.16048726451825218,
  "v": 0.3333333333333335,
  "deficit": -6.794564910705958e-14
 },
 "T1|gamma-mix alpha=60 w=0.2693 means (1.919,0.6612)": {
  "I": 0.04396806747084181,
  "IG": 0.042578904170153385,
  "diff": 0.0013891633006884244,
  "rel": 0.03262562359841541,
  "R3": 1.0000000000000009,
  "R4": -0.16552088841882057,
  "v": 0.33333333333333326,
  "deficit": -1.4876988529977098e-14
 },
 "T1|gamma-mix alpha=180 w=0.2563 means (1.973,0.6648)": {
  "I": 0.04631146825467525,
  "IG": 0.042578904170153385,
  "diff": 0.0037325640845218624,
  "rel": 0.08766228622525905,
  "R3": 1.0000000000000009,
  "R4": -0.27521097686843543,
  "v": 0.33333333333333326,
  "deficit": -1.865174681370263e-14
 },
 "T1|gamma-mix alpha=600 w=0.2519 means (1.992,0.6661)": {
  "I": 0.04736007496817951,
  "IG": 0.042578904170153385,
  "diff": 0.004781170798026126,
  "rel": 0.11228966294951273,
  "R3": 0.9999999999999982,
  "R4": -0.31565884102355013,
  "v": 0.33333333333333304,
  "deficit": -5.10702591327572e-14
 },
 "T1|scaled beta[0,6.667] a=2.4 b=13.6": {
  "I": 0.04244978377797004,
  "IG": 0.042578904170153385,
  "diff": -0.00012912039218334476,
  "rel": -0.0030324968361645746,
  "R3": 0.7777777777777778,
  "R4": 0.415204678362573,
  "v": 0.33333333333333337,
  "deficit": 0.0
 },
 "cuts3|scaled beta[0,6.667] a=2.4 b=13.6": {
  "I": 0.10301047262166385,
  "IG": 0.10275282897219845,
  "diff": 0.00025764364946539997,
  "rel": 0.002507411737881299,
  "R3": 0.7777777777777778,
  "R4": 0.415204678362573,
  "v": 0.33333333333333337,
  "deficit": 0.0
 },
 "T1|gen. gamma c=1.25 d=2.4192 s=0.6131": {
  "I": 0.04154138628211612,
  "IG": 0.042578904170153385,
  "diff": -0.0010375178880372635,
  "rel": -0.02436694669010609,
  "R3": 0.883169549910916,
  "R4": 0.7083274749411815,
  "v": 0.33333333333333304,
  "deficit": 1.1102230246251565e-16
 },
 "T1|gen. gamma c=1.5 d=2.06 s=0.87367": {
  "I": 0.042721674969486756,
  "IG": 0.042578904170153385,
  "diff": 0.00014277079933337072,
  "rel": 0.0033530876878097074,
  "R3": 0.7816191450924953,
  "R4": 0.4847601206831166,
  "v": 0.33333333333333304,
  "deficit": 0.0
 },
 "T1|gen. gamma c=2 d=1.6583 s=1.2681": {
  "I": 0.044842470033468196,
  "IG": 0.04257890417015348,
  "diff": 0.0022635658633147135,
  "rel": 0.05316167495220331,
  "R3": 0.6181533295277618,
  "R4": 0.17579556062964632,
  "v": 0.3333333333333335,
  "deficit": 1.1102230246251565e-16
 },
 "T1|gen. gamma c=5 d=1.1357 s=1.9342": {
  "I": 0.051074372041859384,
  "IG": 0.04257890417015348,
  "diff": 0.008495467871705902,
  "rel": 0.19952293365175344,
  "R3": 0.2112464500012516,
  "R4": -0.3835639018418796,
  "v": 0.3333333333333337,
  "deficit": 4.440892098500626e-16
 },
 "cuts1.84|gen. gamma c=3 d=0.8645 s=2.1645": {
  "I": 0.10554139370829674,
  "IG": 0.10275282897219855,
  "diff": 0.0027885647360981897,
  "rel": 0.02713856897168915,
  "R3": 0.4939394092412228,
  "R4": -0.012122168171156683,
  "v": 0.5434782608695647,
  "deficit": -1.3322676295501878e-15
 },
 "cuts3|gen. gamma c=3 d=1.3298 s=1.6769": {
  "I": 0.10590529283334504,
  "IG": 0.10275282897219855,
  "diff": 0.0031524638611464956,
  "rel": 0.030680068789146878,
  "R3": 0.4066736223622156,
  "R4": -0.14646824684078652,
  "v": 0.3333333333333337,
  "deficit": -8.881784197001252e-16
 },
 "T1|lognormal v=0.333333": {
  "I": 0.035198911749201756,
  "IG": 0.04257890417015348,
  "diff": -0.007379992420951727,
  "rel": -0.1733250905532904,
  "R3": 1.6666666666666634,
  "R4": 3.6172839506172805,
  "v": 0.3333333333333335,
  "deficit": 2.220446049250313e-16
 },
 "T1|inverse Gaussian v=0.333333": {
  "I": 0.035843323001049754,
  "IG": 0.042578904170153385,
  "diff": -0.006735581169103631,
  "rel": -0.15819057113792714,
  "R3": 1.4999999999999953,
  "R4": 2.5000000000000115,
  "v": 0.33333333333333326,
  "deficit": -2.220446049250313e-16
 },
 "cuts1|zero-infl gamma pi=0.25 shape=2": {
  "I": 0.11389889385953467,
  "IG": 0.10275282897219845,
  "diff": 0.011146064887336216,
  "rel": 0.10847453056841846,
  "R3": 0.6666666666666661,
  "R4": 0.4074074074074077,
  "v": 1.0,
  "deficit": -8.881784197001252e-16
 },
 "cuts1|zero-infl gamma pi=0.125 shape=1.333": {
  "I": 0.10873297565871631,
  "IG": 0.10275282897219855,
  "diff": 0.005980146686517765,
  "rel": 0.05819933861028577,
  "R3": 0.8571428571428575,
  "R4": 0.7278911564625862,
  "v": 0.9999999999999996,
  "deficit": 0.0
 },
 "cuts1.84|zero-infl gamma pi=0.088 shape=2.453": {
  "I": 0.11230825655071364,
  "IG": 0.10275282897219845,
  "diff": 0.009555427578515185,
  "rel": 0.09299430170531432,
  "R3": 0.7478877192982442,
  "R4": 0.5962075354468033,
  "v": 0.5434782608695652,
  "deficit": -2.886579864025407e-15
 }
}

==> anc/calc_SHORT/item5/verify/v_laws.log <==
T1       two-point p=0.1 (0.8075,2.732)                                         mean=1.000000000000 v=0.3333333333 R3=2.3094 R4=2.5556 I=0.0393537449 I-I_G=-0.0032252 rel=-0.0757 def=0.0e+00 nmax=117
T1       two-point p=0.2 (0.7113,2.155)                                         mean=1.000000000000 v=0.3333333333 R3=1.2990 R4=0.1250 I=0.0458669434 I-I_G=+0.0032880 rel=+0.0772 def=-8.9e-16 nmax=117
T1       two-point p=0.25 (0.6667,2)                                            mean=1.000000000000 v=0.3333333333 R3=1.0000 R4=-0.3333 I=0.0478537557 I-I_G=+0.0052749 rel=+0.1239 def=0.0e+00 nmax=117
T1       two-point p=0.5 (0.4226,1.577)                                         mean=1.000000000000 v=0.3333333333 R3=0.0000 R4=-1.0000 I=0.0611542057 I-I_G=+0.0185753 rel=+0.4363 def=4.4e-16 nmax=117
T1       gamma-mix alpha=600 w=0.2 means (2.151,0.7123)                         mean=1.000000000000 v=0.3333333333 R3=1.3075 R4=0.1605 I=0.0452971992 I-I_G=+0.0027183 rel=+0.0638 def=-6.8e-14 nmax=117
  shape 60: R3=1 at weights [0.2692543944454005]
T1       gamma-mix alpha=60 w=0.2693 means (1.919,0.6612)                       mean=1.000000000000 v=0.3333333333 R3=1.0000 R4=-0.1655 I=0.0439680675 I-I_G=+0.0013892 rel=+0.0326 def=-1.5e-14 nmax=117
  shape 180: R3=1 at weights [0.25630532575130277]
T1       gamma-mix alpha=180 w=0.2563 means (1.973,0.6648)                      mean=1.000000000000 v=0.3333333333 R3=1.0000 R4=-0.2752 I=0.0463114683 I-I_G=+0.0037326 rel=+0.0877 def=-1.9e-14 nmax=117
  shape 600: R3=1 at weights [0.25187995727469675]
T1       gamma-mix alpha=600 w=0.2519 means (1.992,0.6661)                      mean=1.000000000000 v=0.3333333333 R3=1.0000 R4=-0.3157 I=0.0473600750 I-I_G=+0.0047812 rel=+0.1123 def=-5.1e-14 nmax=117
T1       scaled beta[0,6.667] a=2.4 b=13.6                                      mean=1.000000000000 v=0.3333333333 R3=0.7778 R4=0.4152 I=0.0424497838 I-I_G=-0.0001291 rel=-0.0030 def=0.0e+00 nmax=175
cuts3    scaled beta[0,6.667] a=2.4 b=13.6                                      mean=1.000000000000 v=0.3333333333 R3=0.7778 R4=0.4152 I=0.1030104726 I-I_G=+0.0002576 rel=+0.0025 def=0.0e+00 nmax=366
T1       gen. gamma c=1.25 d=2.4192 s=0.6131                                    mean=1.000000000000 v=0.3333333333 R3=0.8832 R4=0.7083 I=0.0415413863 I-I_G=-0.0010375 rel=-0.0244 def=1.1e-16 nmax=175
   T_up99 = 0.8655
T1       gen. gamma c=1.5 d=2.06 s=0.87367                                      mean=1.000000000000 v=0.3333333333 R3=0.7816 R4=0.4848 I=0.0427216750 I-I_G=+0.0001428 rel=+0.0034 def=0.0e+00 nmax=175
   T_up99 = 0.7332
T1       gen. gamma c=2 d=1.6583 s=1.2681                                       mean=1.000000000000 v=0.3333333333 R3=0.6182 R4=0.1758 I=0.0448424700 I-I_G=+0.0022636 rel=+0.0532 def=1.1e-16 nmax=175
   T_up99 = 0.4954
T1       gen. gamma c=5 d=1.1357 s=1.9342                                       mean=1.000000000000 v=0.3333333333 R3=0.2112 R4=-0.3836 I=0.0510743720 I-I_G=+0.0084955 rel=+0.1995 def=4.4e-16 nmax=117
   T_up99 = 0.0091
cuts1.84 gen. gamma c=3 d=0.8645 s=2.1645                                       mean=1.000000000000 v=0.5434782609 R3=0.4939 R4=-0.0121 I=0.1055413937 I-I_G=+0.0027886 rel=+0.0271 def=-1.3e-15 nmax=276
cuts3    gen. gamma c=3 d=1.3298 s=1.6769                                       mean=1.000000000000 v=0.3333333333 R3=0.4067 R4=-0.1465 I=0.1059052928 I-I_G=+0.0031525 rel=+0.0307 def=-8.9e-16 nmax=366
T1       lognormal v=0.333333                                                   mean=1.000000000000 v=0.3333333333 R3=1.6667 R4=3.6173 I=0.0351989117 I-I_G=-0.0073800 rel=-0.1733 def=2.2e-16 nmax=883
T1       inverse Gaussian v=0.333333                                            mean=1.000000000000 v=0.3333333333 R3=1.5000 R4=2.5000 I=0.0358433230 I-I_G=-0.0067356 rel=-0.1582 def=-2.2e-16 nmax=262
cuts1    zero-infl gamma pi=0.25 shape=2                                        mean=1.000000000000 v=1.0000000000 R3=0.6667 R4=0.4074 I=0.1138988939 I-I_G=+0.0111461 rel=+0.1085 def=-8.9e-16 nmax=474
cuts1    zero-infl gamma pi=0.125 shape=1.333                                   mean=1.000000000000 v=1.0000000000 R3=0.8571 R4=0.7279 I=0.1087329757 I-I_G=+0.0059801 rel=+0.0582 def=0.0e+00 nmax=711
cuts1.84 zero-infl gamma pi=0.088 shape=2.453                                   mean=1.000000000000 v=0.5434782609 R3=0.7479 R4=0.5962 I=0.1123082566 I-I_G=+0.0095554 rel=+0.0930 def=-2.9e-15 nmax=621


==> anc/calc_SHORT/item5/verify/v_laws.py <==
#!/usr/bin/env python3
"""The worker's named laws, rebuilt from their descriptions alone, at T1 and at the cuts."""
import numpy as np, json, sys
from scipy import integrate, optimize
from scipy.stats import gamma as gdist
from v_exact import *

T1 = np.array([2.0, 2.0, 2.0])
res = {}

def run(law, lam, tag, v=None):
    I, dfc, nmax = cmi(law, lam)
    ig = IG(lam, law.v)[0]
    print(f"{tag:8s} {law.name:70s} mean={getattr(law,'mean',1.0):.12f} v={law.v:.10f} R3={law.R3():.4f} R4={law.R4():.4f} I={I:.10f} I-I_G={I-ig:+.7f} rel={(I-ig)/ig:+.4f} def={dfc:.1e} nmax={nmax}", flush=True)
    res[f"{tag}|{law.name}"] = dict(I=I, IG=ig, diff=I-ig, rel=(I-ig)/ig, R3=law.R3(), R4=law.R4(), v=law.v, deficit=dfc)
    return I - ig

def tail_ratio(law, k, q=0.99):
    x = gdist.ppf(q, k, scale=1.0/k)
    ref = 1 - q
    if isinstance(law, Atoms):
        s = law.w[law.x > x].sum()
    elif isinstance(law, Quad):
        f = lambda w: np.exp(law.logf(w))
        s = integrate.quad(f, x, np.inf, epsabs=0, epsrel=1e-12, limit=500)[0]/law.norm
    else:
        s = np.nan
    return s/ref

v3 = 1/3.
# two-point laws at T1
for p in (0.1, 0.2, 0.25, 0.5):
    run(two_point(p, v3), T1, 'T1')
# gamma mixtures: weight 0.2 on the upper component, shape 600
run(gamma_mix_two(600, 0.2, v3), T1, 'T1')
# R3 = 1 gamma mixtures of shape 60, 180, 600: find the weight
for a in (60, 180, 600):
    f = lambda w: gamma_mix_two(a, w, v3).R3() - 1.0
    ws = np.linspace(0.05, 0.6, 200); vals = [f(w) for w in ws]
    roots = [optimize.brentq(f, ws[i], ws[i+1], xtol=1e-14) for i in range(len(ws)-1) if vals[i]*vals[i+1] < 0]
    print(f"  shape {a}: R3=1 at weights {roots}")
    for w in roots:
        run(gamma_mix_two(a, w, v3), T1, 'T1')
# scaled beta [0, 6.667] a=2.4 b=13.6
sb = ScaledBeta(16/2.4, 2.4, 13.6)
run(sb, T1, 'T1'); run(sb, cuts(3.0), 'cuts3')
# generalized Gamma
for c in (1.25, 1.5, 2.0, 5.0):
    g = gen_gamma(c, v3)
    run(g, T1, 'T1')
    print(f"   T_up99 = {tail_ratio(g, 3.0):.4f}")
g = gen_gamma(3.0, 1/1.84); run(g, cuts(1.84), 'cuts1.84')
g = gen_gamma(3.0, 1/3.); run(g, cuts(3.0), 'cuts3')
# lognormal, inverse Gaussian at T1
run(lognormal(v3), T1, 'T1'); run(inv_gauss(v3), T1, 'T1')
# zero-inflated Gamma at the cuts
run(ZeroInflGamma(0.25, 1.0), cuts(1.0), 'cuts1')
run(ZeroInflGamma(0.125, 1.0), cuts(1.0), 'cuts1')
for pi in (0.088,):
    run(ZeroInflGamma(pi, 1/1.84), cuts(1.84), 'cuts1.84')
json.dump(res, open('v_laws.json', 'w'), indent=1)


==> anc/calc_SHORT/item5/verify/v_map.py <==
#!/usr/bin/env python3
"""Rebuild every row of the worker's sign map with the verifier's own library.
The worker's JSON is read only for the list (config, family, par); each law is then constructed
from that parameter by the verifier's own formulas (unit mean, variance 1/k), and I, I_G, R3,
T_up99 are recomputed. Usage: python3 v_map.py <config-substring> > log"""
import numpy as np, json, sys
from scipy import stats
from v_exact import *

rows = json.load(open('../map_sign.json'))
sel = sys.argv[1]
rows = [r for r in rows if (r['config'] == sel if sel.startswith('cuts') else r['config'].startswith(sel))]

def build(fam, par, v, k):
    if fam == 'gamma':
        return Gamma(k), lambda x: stats.gamma.sf(x, k, scale=1/k)
    if fam == 'uniform':
        return Uniform(2.0), lambda x: stats.uniform.sf(x, 0, 2)
    if fam == 'lognormal':
        s2 = np.log(1+v); return lognormal(v), lambda x: stats.lognorm.sf(x, np.sqrt(s2), scale=np.exp(-s2/2))
    if fam == 'invgauss':
        lam = 1/v; return inv_gauss(v), lambda x: stats.invgauss.sf(x, mu=1/lam, scale=lam)
    if fam == 'beta0L':
        L = par; ab = (L-1)/v - 1; a = ab/L; b = ab - a
        return ScaledBeta(L, a, b), lambda x: stats.beta.sf(x/L, a, b)
    if fam == 'beta_sym':
        h = par; a = (h*h/v - 1)/2
        # W = 1 - h + 2h U, U ~ Beta(a, a): reuse ScaledBeta by shifting is not available; use Quad
        lf = lambda w: (a-1)*np.log((w-(1-h))/(2*h)) + (a-1)*np.log(((1+h)-w)/(2*h)) - np.log(2*h) - (2*gammaln(a) - gammaln(2*a)) if (1-h) < w < (1+h) else -np.inf
        return SymBeta(h, a), lambda x: stats.beta.sf((x-(1-h))/(2*h), a, a)
    if fam == 'two_point':
        law = two_point(par, v)
        return law, lambda x: law.w[law.x > x].sum()
    if fam == 'shifted_gamma':
        s = par; sh = (1-s)**2/v; sc = v/(1-s)
        return ShiftedGamma(s, sh, sc), lambda x: stats.gamma.sf(x-s, sh, scale=sc)
    if fam == 'zero_infl_gamma':
        pi = par*v/(1+v); law = ZeroInflGamma(pi, v)
        sh = law.alpha; mu = 1/(1-pi)
        return law, lambda x: (1-pi)*stats.gamma.sf(x, sh, scale=mu/sh)
    if fam == 'gamma_mix':
        al, w = par; law = gamma_mix_two(al, w, v)
        return law, lambda x: sum(ww*stats.gamma.sf(x, al, scale=mm/al) for mm, ww in zip(law.mus, law.ws))
    if fam == 'gengamma':
        law = gen_gamma(par, v)
        return law, lambda x: stats.gengamma.sf(x, law.d/law.c, law.c, scale=law.s)
    if fam == 'betaprime':
        be = par; al = (be-1)/(v*(be-2)-1); sc = (be-1)/al
        lf = lambda w: (al-1)*np.log(w/sc) - (al+be)*np.log1p(w/sc) - np.log(sc) - (gammaln(al)+gammaln(be)-gammaln(al+be))
        law = Quad(lf, f"beta prime beta={be:g} alpha={al:.4g}")
        return law, lambda x: stats.betaprime.sf(x/sc, al, be)
    raise ValueError(fam)


class SymBeta(Law):
    """W = 1 - h + 2h U, U ~ Beta(a, a); P(N) by Gauss-Jacobi quadrature on U."""
    def __init__(self, h, a):
        self.h, self.a = h, a; self.name = f"symbeta h={h:g} a={a:.4g}"
        var_u = 1/(4*(2*a+1)); self.v = 4*h*h*var_u
        self.k3 = 0.0; ex = -6/(2*a+3); self.k4 = ex*self.v**2
        from scipy.special import roots_jacobi
        x, w = roots_jacobi(400, a-1, a-1)     # weight (1-x)^(a-1)(1+x)^(a-1) on [-1,1]
        self.nodes = 1 + h*x; self.weights = w/w.sum()
    def pN(self, nmax, Lam):
        n = np.arange(nmax+1.0)
        return (self.weights[:, None]*np.exp(pois_logpmf(n[None, :], Lam*self.nodes[:, None]))).sum(0)


class ShiftedGamma(Law):
    """W = s + G, G ~ Gamma(shape sh, scale sc): N = Poisson(Lam s) + NBD; convolution."""
    def __init__(self, s, sh, sc):
        self.s, self.sh, self.sc = s, sh, sc; self.name = f"shifted gamma s={s:g} shape={sh:.4g}"
        self.v = sh*sc*sc; self.k3 = 2*sh*sc**3; self.k4 = 6*sh*sc**4
    def pN(self, nmax, Lam):
        n = np.arange(nmax+1.0)
        pp = np.exp(pois_logpmf(n, Lam*self.s))
        M = Lam*self.sh*self.sc; a = self.sh
        nb = np.exp(gammaln(a+n) - gammaln(a) - gammaln(n+1) + a*np.log(a/(a+M)) + n*np.log(M/(a+M)))
        return np.convolve(pp, nb)[:nmax+1]


out = []
for r in rows:
    k = r['k']; v = 1/k; lam = np.array(r['lam'])
    law, sf = build(r['family'], r['par'], v, k)
    I, dfc, nmax = cmi_1d(law, lam)
    ig = IG(lam, law.v)[0]
    q = stats.gamma.ppf(0.99, k, scale=1/k)
    tup = sf(q)/0.01
    rec = dict(config=r['config'], family=r['family'], par=r['par'], law=r['law'], myname=law.name,
               mean=float(getattr(law, 'mean', 1.0)), v=law.v, R3=law.R3(), R4=law.R4(), Tup99=float(tup),
               I=I, IG=ig, diff=I-ig, deficit=dfc, nmax=nmax,
               worker_diff=r['diff'], worker_R3=r['R3'], worker_Tup99=r['T_up99'])
    out.append(rec)
    print(f"{r['config']:16s} {r['law']:42s} v={law.v:.10f} R3={law.R3():+.4f} (w {r['R3']:+.4f}) Tup99={tup:.4f} (w {r['T_up99']:.4f}) I-I_G={I-ig:+.8f} (w {r['diff']:+.8f}) d={I-ig-r['diff']:+.1e} def={dfc:.1e}", flush=True)
json.dump(out, open(f"v_map_{sel.replace(' ','_').replace('=','')}.json", 'w'), indent=1)


==> anc/calc_SHORT/item5/verify/v_map_T1.json <==
[
 {
  "config": "T1 k=3 means 2",
  "family": "gamma",
  "par": 3.0,
  "law": "gamma",
  "myname": "gamma k=3",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.0,
  "R4": 1.0000000000000002,
  "Tup99": 1.000000000000001,
  "I": 0.04030930011135325,
  "IG": 0.042578904170153385,
  "diff": -0.002269604058800133,
  "deficit": 6.661338147750939e-16,
  "nmax": 125,
  "worker_diff": -0.0022696040588019092,
  "worker_R3": 0.9999999999999984,
  "worker_Tup99": 1.000000000000001
 },
 {
  "config": "T1 k=3 means 2",
  "family": "uniform",
  "par": 1.0,
  "law": "uniform[0,2]",
  "myname": "uniform[0,2]",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "Tup99": 0.0,
  "I": 0.05455262523252369,
  "IG": 0.042578904170153385,
  "diff": 0.011973721062370303,
  "deficit": 1.1102230246251565e-16,
  "nmax": 125,
  "worker_diff": 0.011973721062346322,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "lognormal",
  "par": null,
  "law": "lognormal",
  "myname": "lognormal v=0.333333",
  "mean": 0.9999999999999999,
  "v": 0.3333333333333335,
  "R3": 1.6666666666666634,
  "R4": 3.6172839506172805,
  "Tup99": 1.4293265810913327,
  "I": 0.03519891174937939,
  "IG": 0.04257890417015348,
  "diff": -0.007379992420774091,
  "deficit": 4.3298697960381105e-15,
  "nmax": 341,
  "worker_diff": -0.007379992420956959,
  "worker_R3": 1.666666666666666,
  "worker_Tup99": 1.4293265810913327
 },
 {
  "config": "T1 k=3 means 2",
  "family": "invgauss",
  "par": null,
  "law": "inverse Gaussian",
  "myname": "inverse Gaussian v=0.333333",
  "mean": 1.0000000000000002,
  "v": 0.33333333333333326,
  "R3": 1.4999999999999953,
  "R4": 2.5000000000000115,
  "Tup99": 1.4271269492492002,
  "I": 0.03584332300105064,
  "IG": 0.042578904170153385,
  "diff": -0.006735581169102743,
  "deficit": 2.220446049250313e-16,
  "nmax": 175,
  "worker_diff": -0.006735581169103631,
  "worker_R3": 1.4999999999999987,
  "worker_Tup99": 1.4271269492492002
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 1.3599999999999999,
  "law": "beta[0,1.36] a=0.0588 b=0.0212",
  "myname": "scaled beta[0,1.36] a=0.0588235 b=0.0211765",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": -0.9230769230769234,
  "R4": -0.3986013986013984,
  "Tup99": 0.0,
  "I": 0.08905542682653422,
  "IG": 0.042578904170153385,
  "diff": 0.04647652265638084,
  "deficit": 0.0,
  "nmax": 125,
  "worker_diff": 0.0464765226564661,
  "worker_R3": -0.9230769230769238,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 1.4666666666666668,
  "law": "beta[0,1.467] a=0.273 b=0.127",
  "myname": "scaled beta[0,1.467] a=0.272727 b=0.127273",
  "mean": 1.0,
  "v": 0.3333333333333334,
  "R3": -0.6666666666666661,
  "R4": -0.5686274509803922,
  "Tup99": 0.0,
  "I": 0.07504926279798685,
  "IG": 0.042578904170153385,
  "diff": 0.032470358627833464,
  "deficit": 0.0,
  "nmax": 125,
  "worker_diff": 0.03247035862790274,
  "worker_R3": -0.6666666666666646,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 1.6666666666666665,
  "law": "beta[0,1.667] a=0.6 b=0.4",
  "myname": "scaled beta[0,1.667] a=0.6 b=0.4",
  "mean": 0.9999999999999999,
  "v": 0.3333333333333333,
  "R3": -0.33333333333333337,
  "R4": -0.666666666666667,
  "Tup99": 0.0,
  "I": 0.0633473487245837,
  "IG": 0.042578904170153385,
  "diff": 0.02076844455443031,
  "deficit": 1.1102230246251565e-16,
  "nmax": 125,
  "worker_diff": 0.020768444554492484,
  "worker_R3": -0.3333333333333338,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 2.0,
  "law": "beta[0,2] a=1 b=1",
  "myname": "scaled beta[0,2] a=1 b=1",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "Tup99": 0.0,
  "I": 0.054552625232524576,
  "IG": 0.042578904170153385,
  "diff": 0.011973721062371191,
  "deficit": 1.1102230246251565e-16,
  "nmax": 125,
  "worker_diff": 0.011973721062346322,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 2.6666666666666665,
  "law": "beta[0,2.667] a=1.5 b=2.5",
  "myname": "scaled beta[0,2.667] a=1.5 b=2.5",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.3333333333333332,
  "R4": -0.3333333333333333,
  "Tup99": 0.0,
  "I": 0.048206157566179186,
  "IG": 0.042578904170153385,
  "diff": 0.005627253396025801,
  "deficit": 0.0,
  "nmax": 125,
  "worker_diff": 0.005627253396038236,
  "worker_R3": 0.3333333333333248,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 4.0,
  "law": "beta[0,4] a=2 b=6",
  "myname": "scaled beta[0,4] a=2 b=6",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.6,
  "R4": 0.05454545454545456,
  "Tup99": 0.3755528472130615,
  "I": 0.044467551133790195,
  "IG": 0.042578904170153385,
  "diff": 0.00188864696363681,
  "deficit": 0.0,
  "nmax": 125,
  "worker_diff": 0.0018886469636492445,
  "worker_R3": 0.6000000000000019,
  "worker_Tup99": 0.3755528472130615
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 6.666666666666666,
  "law": "beta[0,6.667] a=2.4 b=13.6",
  "myname": "scaled beta[0,6.667] a=2.4 b=13.6",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.7777777777777779,
  "R4": 0.4152046783625732,
  "Tup99": 0.7117085561762907,
  "I": 0.04244978377796915,
  "IG": 0.042578904170153385,
  "diff": -0.00012912039218423293,
  "deficit": 2.220446049250313e-16,
  "nmax": 125,
  "worker_diff": -0.00012912039217535115,
  "worker_R3": 0.7777777777777742,
  "worker_Tup99": 0.71170855617629
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 13.333333333333332,
  "law": "beta[0,13.33] a=2.7 b=33.3",
  "myname": "scaled beta[0,13.33] a=2.7 b=33.3",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.8947368421052633,
  "R4": 0.7031039136302296,
  "Tup99": 0.8795590169036405,
  "I": 0.041278044986578166,
  "IG": 0.042578904170153385,
  "diff": -0.001300859183575219,
  "deficit": 2.220446049250313e-16,
  "nmax": 125,
  "worker_diff": -0.0013008591835636726,
  "worker_R3": 0.8947368421052736,
  "worker_Tup99": 0.8795590169036405
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta0L",
  "par": 40.0,
  "law": "beta[0,40] a=2.9 b=113",
  "myname": "scaled beta[0,40] a=2.9 b=113.1",
  "mean": 0.9999999999999999,
  "v": 0.33333333333333326,
  "R3": 0.9661016949152543,
  "R4": 0.9002991026919245,
  "Tup99": 0.9640026469636005,
  "I": 0.0406131992032881,
  "IG": 0.042578904170153385,
  "diff": -0.001965704966865288,
  "deficit": 0.0,
  "nmax": 125,
  "worker_diff": -0.001965704966851077,
  "worker_R3": 0.9661016949152883,
  "worker_Tup99": 0.9640026469636005
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta_sym",
  "par": 0.6,
  "law": "symbeta[0.4,1.6] a=0.04",
  "myname": "symbeta h=0.6 a=0.04",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.0,
  "R4": -0.9740259740259741,
  "Tup99": 0.0,
  "I": 0.059645116756270156,
  "IG": 0.042578904170153385,
  "diff": 0.01706621258611677,
  "deficit": 4.440892098500626e-16,
  "nmax": 125,
  "worker_diff": 0.01706621262560163,
  "worker_R3": 1.9984014443252818e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta_sym",
  "par": 0.7,
  "law": "symbeta[0.3,1.7] a=0.235",
  "myname": "symbeta h=0.7 a=0.235",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.0,
  "R4": -0.8645533141210375,
  "Tup99": 0.0,
  "I": 0.055309444832603916,
  "IG": 0.042578904170153385,
  "diff": 0.01273054066245053,
  "deficit": 3.3306690738754696e-16,
  "nmax": 125,
  "worker_diff": 0.012730540662067726,
  "worker_R3": 1.9984014443252818e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta_sym",
  "par": 0.8,
  "law": "symbeta[0.2,1.8] a=0.46",
  "myname": "symbeta h=0.8 a=0.46",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": 0.0,
  "R4": -0.7653061224489794,
  "Tup99": 0.0,
  "I": 0.05356444690248541,
  "IG": 0.042578904170153385,
  "diff": 0.010985542732332022,
  "deficit": 2.220446049250313e-16,
  "nmax": 125,
  "worker_diff": 0.010985542732700616,
  "worker_R3": -3.9968028886505635e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta_sym",
  "par": 0.9,
  "law": "symbeta[0.1,1.9] a=0.715",
  "myname": "symbeta h=0.9 a=0.715",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6772009029345375,
  "Tup99": 0.0,
  "I": 0.053405617406263595,
  "IG": 0.042578904170153385,
  "diff": 0.01082671323611021,
  "deficit": 3.3306690738754696e-16,
  "nmax": 125,
  "worker_diff": 0.010826713236040932,
  "worker_R3": -5.995204332975845e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "beta_sym",
  "par": 1.0,
  "law": "symbeta[0,2] a=1",
  "myname": "symbeta h=1 a=1",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "Tup99": 0.0,
  "I": 0.054552625232521024,
  "IG": 0.042578904170153385,
  "diff": 0.011973721062367639,
  "deficit": 3.3306690738754696e-16,
  "nmax": 125,
  "worker_diff": 0.011973721062346322,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.02,
  "law": "twopoint p=0.02 (0.918,5.04)",
  "myname": "two-point p=0.02 (0.9175,5.041)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 5.938459911664721,
  "R4": 22.51020408163265,
  "Tup99": 2.0,
  "I": 0.010935353898851474,
  "IG": 0.042578904170153385,
  "diff": -0.03164355027130191,
  "deficit": 4.440892098500626e-16,
  "nmax": 125,
  "worker_diff": -0.031643550271290365,
  "worker_R3": 5.938459911664724,
  "worker_Tup99": 2.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.05,
  "law": "twopoint p=0.05 (0.868,3.52)",
  "myname": "two-point p=0.05 (0.8675,3.517)",
  "mean": 1.0,
  "v": 0.3333333333333332,
  "R3": 3.576237364075619,
  "R4": 7.526315789473689,
  "Tup99": 5.0,
  "I": 0.02861392484884817,
  "IG": 0.042578904170153385,
  "diff": -0.013964979321305214,
  "deficit": 4.440892098500626e-16,
  "nmax": 125,
  "worker_diff": -0.013964979321303438,
  "worker_R3": 3.576237364075619,
  "worker_Tup99": 5.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.1,
  "law": "twopoint p=0.1 (0.808,2.73)",
  "myname": "two-point p=0.1 (0.8075,2.732)",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": 2.3094010767585025,
  "R4": 2.555555555555554,
  "Tup99": 0.0,
  "I": 0.03935374494374155,
  "IG": 0.042578904170153385,
  "diff": -0.003225159226411832,
  "deficit": 0.0,
  "nmax": 125,
  "worker_diff": -0.0032251592264091675,
  "worker_R3": 2.309401076758502,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.2,
  "law": "twopoint p=0.2 (0.711,2.15)",
  "myname": "two-point p=0.2 (0.7113,2.155)",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.299038105676658,
  "R4": 0.12499999999999985,
  "Tup99": 0.0,
  "I": 0.045866943383614966,
  "IG": 0.042578904170153385,
  "diff": 0.0032880392134615813,
  "deficit": 8.881784197001252e-16,
  "nmax": 125,
  "worker_diff": 0.0032880392134633576,
  "worker_R3": 1.299038105676657,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.3,
  "law": "twopoint p=0.3 (0.622,1.88)",
  "myname": "two-point p=0.3 (0.622,1.882)",
  "mean": 0.9999999999999998,
  "v": 0.3333333333333333,
  "R3": 0.755928946018455,
  "R4": -0.6190476190476188,
  "Tup99": 0.0,
  "I": 0.049838571468033166,
  "IG": 0.042578904170153385,
  "diff": 0.007259667297879781,
  "deficit": 4.440892098500626e-16,
  "nmax": 125,
  "worker_diff": 0.007259667297882445,
  "worker_R3": 0.7559289460184552,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.4,
  "law": "twopoint p=0.4 (0.529,1.71)",
  "myname": "two-point p=0.4 (0.5286,1.707)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.35355339059327384,
  "R4": -0.9166666666666667,
  "Tup99": 0.0,
  "I": 0.05454887989306023,
  "IG": 0.042578904170153385,
  "diff": 0.011969975722906846,
  "deficit": 8.881784197001252e-16,
  "nmax": 125,
  "worker_diff": 0.011969975722910399,
  "worker_R3": 0.3535533905932722,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.5,
  "law": "twopoint p=0.5 (0.423,1.58)",
  "myname": "two-point p=0.5 (0.4226,1.577)",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -1.0000000000000002,
  "Tup99": 0.0,
  "I": 0.06115420571478225,
  "IG": 0.042578904170153385,
  "diff": 0.018575301544628865,
  "deficit": 4.440892098500626e-16,
  "nmax": 125,
  "worker_diff": 0.018575301544632418,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.6,
  "law": "twopoint p=0.6 (0.293,1.47)",
  "myname": "two-point p=0.6 (0.2929,1.471)",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": -0.3535533905932734,
  "R4": -0.9166666666666665,
  "Tup99": 0.0,
  "I": 0.07106784807021516,
  "IG": 0.042578904170153385,
  "diff": 0.02848894390006177,
  "deficit": 1.1102230246251565e-15,
  "nmax": 125,
  "worker_diff": 0.028488943900063547,
  "worker_R3": -0.3535533905932722,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.7,
  "law": "twopoint p=0.7 (0.118,1.38)",
  "myname": "two-point p=0.7 (0.1181,1.378)",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": -0.7559289460184541,
  "R4": -0.6190476190476193,
  "Tup99": 0.0,
  "I": 0.08585294266102039,
  "IG": 0.042578904170153385,
  "diff": 0.04327403849086701,
  "deficit": 5.551115123125783e-16,
  "nmax": 125,
  "worker_diff": 0.04327403849087056,
  "worker_R3": -0.7559289460184542,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "two_point",
  "par": 0.75,
  "law": "twopoint p=0.75 (0,1.33)",
  "myname": "two-point p=0.75 (1.11e-16,1.333)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": -1.0000000000000002,
  "R4": -0.3333333333333335,
  "Tup99": 0.0,
  "I": 0.10294345979425401,
  "IG": 0.042578904170153385,
  "diff": 0.060364555624100626,
  "deficit": 1.5543122344752192e-15,
  "nmax": 125,
  "worker_diff": 0.0603645556241024,
  "worker_R3": -1.0000000000000024,
  "worker_Tup99": 0.0
 },
 {
  "config": "T1 k=3 means 2",
  "family": "shifted_gamma",
  "par": 0.1,
  "law": "shifted gamma s=0.1 shape=2.43",
  "myname": "shifted gamma s=0.1 shape=2.43",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.1111111111111112,
  "R4": 1.234567901234568,
  "Tup99": 1.108351234337714,
  "I": 0.038972873419980125,
  "IG": 0.042578904170153385,
  "diff": -0.00360603075017326,
  "deficit": 8.881784197001252e-16,
  "nmax": 125,
  "worker_diff": -0.0036060307501599373,
  "worker_R3": 1.111111111111112,
  "worker_Tup99": 1.108351234337714
 },
 {
  "config": "T1 k=3 means 2",
  "family": "shifted_gamma",
  "par": 0.25,
  "law": "shifted gamma s=0.25 shape=1.69",
  "myname": "shifted gamma s=0.25 shape=1.688",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.333333333333333,
  "R4": 1.777777777777778,
  "Tup99": 1.3118154024069126,
  "I": 0.03685678290993977,
  "IG": 0.042578904170153385,
  "diff": -0.005722121260213618,
  "deficit": 2.220446049250313e-16,
  "nmax": 125,
  "worker_diff": -0.005722121260204736,
  "worker_R3": 1.3333333333333313,
  "worker_Tup99": 1.3118154024069126
 },
 {
  "config": "T1 k=3 means 2",
  "family": "shifted_gamma",
  "par": 0.5,
  "law": "shifted gamma s=0.5 shape=0.75",
  "myname": "shifted gamma s=0.5 shape=0.75",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.9999999999999996,
  "R4": 4.000000000000001,
  "Tup99": 1.7894866104935434,
  "I": 0.0324847540030575,
  "IG": 0.042578904170153385,
  "diff": -0.010094150167095882,
  "deficit": 4.440892098500626e-16,
  "nmax": 175,
  "worker_diff": -0.01009415016710654,
  "worker_R3": 1.999999999999999,
  "worker_Tup99": 1.7894866104935434
 },
 {
  "config": "T1 k=3 means 2",
  "family": "shifted_gamma",
  "par": 0.75,
  "law": "shifted gamma s=0.75 shape=0.188",
  "myname": "shifted gamma s=0.75 shape=0.1875",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 3.999999999999999,
  "R4": 16.000000000000004,
  "Tup99": 2.224832244554525,
  "I": 0.02425877034827728,
  "IG": 0.042578904170153385,
  "diff": -0.018320133821876104,
  "deficit": 6.994405055138486e-15,
  "nmax": 244,
  "worker_diff": -0.01832013382215055,
  "worker_R3": 4.0,
  "worker_Tup99": 2.224832244554525
 },
 {
  "config": "T1 k=3 means 2",
  "family": "zero_infl_gamma",
  "par": 0.25,
  "law": "zero-infl gamma pi=0.0625 shape=4",
  "myname": "zero-infl gamma pi=0.0625 shape=4",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.6000000000000001,
  "R4": 0.5200000000000009,
  "Tup99": 0.6663788199078644,
  "I": 0.05572771869080739,
  "IG": 0.042578904170153385,
  "diff": 0.013148814520654008,
  "deficit": 1.9984014443252818e-15,
  "nmax": 125,
  "worker_diff": 0.013148814520641573,
  "worker_R3": 0.5999999999999999,
  "worker_Tup99": 0.6663788199078644
 },
 {
  "config": "T1 k=3 means 2",
  "family": "zero_infl_gamma",
  "par": 0.5,
  "law": "zero-infl gamma pi=0.125 shape=6",
  "myname": "zero-infl gamma pi=0.125 shape=6",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 0.1428571428571406,
  "R4": 0.10204081632653716,
  "Tup99": 0.2984264596849857,
  "I": 0.07762058637560276,
  "IG": 0.042578904170153385,
  "diff": 0.03504168220544938,
  "deficit": 8.881784197001252e-16,
  "nmax": 125,
  "worker_diff": 0.03504168220545382,
  "worker_R3": 0.14285714285713635,
  "worker_Tup99": 0.2984264596849858
 },
 {
  "config": "T1 k=3 means 2",
  "family": "zero_infl_gamma",
  "par": 0.75,
  "law": "zero-infl gamma pi=0.188 shape=12",
  "myname": "zero-infl gamma pi=0.1875 shape=12",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": -0.3846153846153854,
  "R4": -0.20710059171597492,
  "Tup99": 0.02844633143249557,
  "I": 0.09611999666294668,
  "IG": 0.042578904170153385,
  "diff": 0.0535410924927933,
  "deficit": 2.6645352591003757e-15,
  "nmax": 125,
  "worker_diff": 0.05354109249279063,
  "worker_R3": -0.38461538461538125,
  "worker_Tup99": 0.02844633143249557
 },
 {
  "config": "T1 k=3 means 2",
  "family": "zero_infl_gamma",
  "par": 0.95,
  "law": "zero-infl gamma pi=0.237 shape=60",
  "myname": "zero-infl gamma pi=0.2375 shape=60",
  "mean": 1.0,
  "v": 0.3333333333333335,
  "R3": -0.8688524590163903,
  "R4": -0.32760010749798874,
  "Tup99": 4.942947880133801e-10,
  "I": 0.10254272282607868,
  "IG": 0.04257890417015348,
  "diff": 0.0599638186559252,
  "deficit": 2.2315482794965646e-14,
  "nmax": 125,
  "worker_diff": 0.05996381865589776,
  "worker_R3": -0.8688524590163951,
  "worker_Tup99": 4.942947880133801e-10
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.1
  ],
  "law": "gamma mix alpha=4.5 pi=0.1 means (1.9,0.899)",
  "myname": "gamma-mix alpha=4.5 w=0.1 means (1.905,0.8995)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.6917996265942086,
  "R4": 3.4546007251640596,
  "Tup99": 1.6047144169235048,
  "I": 0.03505781408102937,
  "IG": 0.042578904170153385,
  "diff": -0.007521090089124015,
  "deficit": 2.220446049250313e-15,
  "nmax": 125,
  "worker_diff": -0.007521090089208392,
  "worker_R3": 1.69179962659421,
  "worker_Tup99": 1.6047144169235077
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.3
  ],
  "law": "gamma mix alpha=4.5 pi=0.3 means (1.46,0.803)",
  "myname": "gamma-mix alpha=4.5 w=0.3 means (1.461,0.8026)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.3011860452105979,
  "R4": 1.7181860355848453,
  "Tup99": 1.3589334831938116,
  "I": 0.03727879518714783,
  "IG": 0.042578904170153385,
  "diff": -0.005300108983005557,
  "deficit": 6.661338147750939e-16,
  "nmax": 125,
  "worker_diff": -0.005300108983008221,
  "worker_R3": 1.3011860452105992,
  "worker_Tup99": 1.3589334831938116
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.5
  ],
  "law": "gamma mix alpha=4.5 pi=0.5 means (1.3,0.698)",
  "myname": "gamma-mix alpha=4.5 w=0.5 means (1.302,0.6985)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.1111111111111105,
  "R4": 1.1279461279461296,
  "Tup99": 1.1109218191516417,
  "I": 0.03871746680757404,
  "IG": 0.042578904170153385,
  "diff": -0.003861437362579344,
  "deficit": 6.661338147750939e-16,
  "nmax": 125,
  "worker_diff": -0.00386143736258112,
  "worker_R3": 1.1111111111111092,
  "worker_Tup99": 1.1109218191516417
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.7
  ],
  "law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
  "myname": "gamma-mix alpha=4.5 w=0.7 means (1.197,0.5394)",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 0.9210361770116265,
  "R4": 0.7044530537209062,
  "Tup99": 0.8668499232941067,
  "I": 0.04060773335873602,
  "IG": 0.042578904170153385,
  "diff": -0.001971170811417365,
  "deficit": 4.440892098500626e-16,
  "nmax": 125,
  "worker_diff": -0.0019711708114244705,
  "worker_R3": 0.9210361770116229,
  "worker_Tup99": 0.8668499232941067
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.9
  ],
  "law": "gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955)",
  "myname": "gamma-mix alpha=4.5 w=0.9 means (1.101,0.09547)",
  "mean": 0.9999999999999999,
  "v": 0.3333333333333335,
  "R3": 0.5304225956280086,
  "R4": 0.35759530925419564,
  "Tup99": 0.5751441926081364,
  "I": 0.05089015234630789,
  "IG": 0.04257890417015348,
  "diff": 0.00831124817615441,
  "deficit": 6.661338147750939e-16,
  "nmax": 125,
  "worker_diff": 0.008311248176145626,
  "worker_R3": 0.5304225956280052,
  "worker_Tup99": 0.5751441926081364
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.1
  ],
  "law": "gamma mix alpha=9 pi=0.1 means (2.34,0.851)",
  "myname": "gamma-mix alpha=9 w=0.1 means (2.342,0.8509)",
  "mean": 1.0,
  "v": 0.3333333333333335,
  "R3": 2.2353628297776402,
  "R4": 4.401882949991571,
  "Tup99": 2.53139043555849,
  "I": 0.03031347879099222,
  "IG": 0.04257890417015348,
  "diff": -0.012265425379161261,
  "deficit": 1.7763568394002505e-15,
  "nmax": 125,
  "worker_diff": -0.012265425379159388,
  "worker_R3": 2.2353628297776402,
  "worker_Tup99": 2.53139043555849
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.3
  ],
  "law": "gamma mix alpha=9 pi=0.3 means (1.68,0.707)",
  "myname": "gamma-mix alpha=9 w=0.3 means (1.683,0.7072)",
  "mean": 1.0,
  "v": 0.3333333333333335,
  "R3": 1.2548844801081749,
  "R4": 1.0252075255057642,
  "Tup99": 1.1335262777928594,
  "I": 0.036859579109489005,
  "IG": 0.04257890417015348,
  "diff": -0.005719325060664478,
  "deficit": 8.881784197001252e-16,
  "nmax": 125,
  "worker_diff": -0.005719325060665269,
  "worker_R3": 1.254884480108174,
  "worker_Tup99": 1.1335262777928594
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.5
  ],
  "law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
  "myname": "gamma-mix alpha=9 w=0.5 means (1.447,0.5528)",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 0.7777777777777827,
  "R4": 0.1407407407407334,
  "Tup99": 0.4935580952063503,
  "I": 0.04144155970545782,
  "IG": 0.042578904170153385,
  "diff": -0.0011373444646955652,
  "deficit": 8.881784197001252e-16,
  "nmax": 125,
  "worker_diff": -0.0011373444647008943,
  "worker_R3": 0.7777777777777752,
  "worker_Tup99": 0.4935580952063503
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.7
  ],
  "law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
  "myname": "gamma-mix alpha=9 w=0.7 means (1.293,0.3169)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.3006710754473846,
  "R4": -0.24707701404194005,
  "Tup99": 0.1986351092542128,
  "I": 0.04965568561766709,
  "IG": 0.042578904170153385,
  "diff": 0.007076781447513704,
  "deficit": 1.7763568394002505e-15,
  "nmax": 125,
  "worker_diff": 0.007076781447512816,
  "worker_R3": 0.30067107544738547,
  "worker_Tup99": 0.1986351092542128
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.1
  ],
  "law": "gamma mix alpha=24 pi=0.1 means (2.59,0.824)",
  "myname": "gamma-mix alpha=24 w=0.1 means (2.587,0.8236)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 2.3501114108906416,
  "R4": 3.571618205445329,
  "Tup99": 3.216373227193677,
  "I": 0.03160688730121386,
  "IG": 0.042578904170153385,
  "diff": -0.010972016868939526,
  "deficit": 7.771561172376096e-15,
  "nmax": 125,
  "worker_diff": -0.010972016868944855,
  "worker_R3": 2.3501114108906447,
  "worker_Tup99": 3.216373227193677
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.3
  ],
  "law": "gamma mix alpha=24 pi=0.3 means (1.81,0.654)",
  "myname": "gamma-mix alpha=24 w=0.3 means (1.808,0.6536)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.0004859312031986,
  "R4": 0.05305546560159441,
  "Tup99": 0.25993814032955365,
  "I": 0.04097773636903579,
  "IG": 0.042578904170153385,
  "diff": -0.0016011678011175964,
  "deficit": 8.43769498715119e-15,
  "nmax": 125,
  "worker_diff": -0.0016011678011282546,
  "worker_R3": 1.0004859312031982,
  "worker_Tup99": 0.25993814032955365
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.5
  ],
  "law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
  "myname": "gamma-mix alpha=24 w=0.5 means (1.529,0.4708)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.34374999999999994,
  "R4": -0.6165625000000026,
  "Tup99": 0.019240714887820393,
  "I": 0.04894088059205437,
  "IG": 0.042578904170153385,
  "diff": 0.006361976421900985,
  "deficit": 6.661338147750939e-15,
  "nmax": 125,
  "worker_diff": 0.006361976421886774,
  "worker_R3": 0.3437500000000018,
  "worker_Tup99": 0.019240714887820393
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.7
  ],
  "law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
  "myname": "gamma-mix alpha=24 w=0.7 means (1.346,0.1917)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": -0.31298593120320073,
  "R4": -0.6036804656015924,
  "Tup99": 0.001155648459158929,
  "I": 0.06722539660146154,
  "IG": 0.042578904170153385,
  "diff": 0.024646492431308155,
  "deficit": 9.325873406851315e-15,
  "nmax": 125,
  "worker_diff": 0.024646492431274404,
  "worker_R3": -0.3129859312031986,
  "worker_Tup99": 0.001155648459158929
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 0.4,
  "law": "gen. gamma c=0.4 a=19.8",
  "myname": "gen. gamma c=0.4 d=7.9078 s=0.00052499",
  "mean": 1.0000000000000069,
  "v": 0.3333333333333288,
  "R3": 1.3541446403721815,
  "R4": 2.157495393394204,
  "Tup99": 1.2910374154326147,
  "I": 0.03726087645082554,
  "IG": 0.042578904170152976,
  "diff": -0.005318027719327434,
  "deficit": 2.4424906541753444e-15,
  "nmax": 175,
  "worker_diff": -0.005318027719406003,
  "worker_R3": 1.3541446403723327,
  "worker_Tup99": 1.291037415432815
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 0.6,
  "law": "gen. gamma c=0.6 a=8.53",
  "myname": "gen. gamma c=0.6 d=5.117 s=0.026393",
  "mean": 0.9999999999999968,
  "v": 0.3333333333333348,
  "R3": 1.223107525530416,
  "R4": 1.6759939135432111,
  "Tup99": 1.202676186426466,
  "I": 0.0382842425830443,
  "IG": 0.042578904170153586,
  "diff": -0.004294661587109283,
  "deficit": 2.220446049250313e-16,
  "nmax": 175,
  "worker_diff": -0.004294661587108194,
  "worker_R3": 1.223107525530398,
  "worker_Tup99": 1.202676186426494
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 0.8,
  "law": "gen. gamma c=0.8 a=4.71",
  "myname": "gen. gamma c=0.8 d=3.7712 s=0.13951",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 1.1055792082603109,
  "R4": 1.299011844317992,
  "Tup99": 1.1045950854834299,
  "I": 0.039301795739019596,
  "IG": 0.042578904170153385,
  "diff": -0.003277108431133789,
  "deficit": 3.3306690738754696e-16,
  "nmax": 125,
  "worker_diff": -0.0032771084311408946,
  "worker_R3": 1.105579208260304,
  "worker_Tup99": 1.104595085483415
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 1.25,
  "law": "gen. gamma c=1.25 a=1.94",
  "myname": "gen. gamma c=1.25 d=2.4192 s=0.6131",
  "mean": 1.0000000000000007,
  "v": 0.33333333333333304,
  "R3": 0.883169549910916,
  "R4": 0.7083274749411815,
  "Tup99": 0.8655204525334487,
  "I": 0.041541386282118786,
  "IG": 0.042578904170153385,
  "diff": -0.001037517888034599,
  "deficit": 2.220446049250313e-16,
  "nmax": 125,
  "worker_diff": -0.0010375178880230526,
  "worker_R3": 0.8831695499109105,
  "worker_Tup99": 0.8655204525334483
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 1.5,
  "law": "gen. gamma c=1.5 a=1.37",
  "myname": "gen. gamma c=1.5 d=2.06 s=0.87367",
  "mean": 1.0000000000000004,
  "v": 0.33333333333333304,
  "R3": 0.7816191450924953,
  "R4": 0.4847601206831166,
  "Tup99": 0.7331707585013776,
  "I": 0.04272167496948498,
  "IG": 0.042578904170153385,
  "diff": 0.00014277079933159437,
  "deficit": 2.220446049250313e-16,
  "nmax": 125,
  "worker_diff": 0.00014277079934314069,
  "worker_R3": 0.7816191450924919,
  "worker_Tup99": 0.7331707585013776
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 2.0,
  "law": "gen. gamma c=2 a=0.829",
  "myname": "gen. gamma c=2 d=1.6583 s=1.2681",
  "mean": 1.0000000000000002,
  "v": 0.3333333333333335,
  "R3": 0.6181533295277618,
  "R4": 0.17579556062964632,
  "Tup99": 0.49543026142333013,
  "I": 0.04484247003346731,
  "IG": 0.04257890417015348,
  "diff": 0.0022635658633138253,
  "deficit": 1.1102230246251565e-16,
  "nmax": 125,
  "worker_diff": 0.0022635658633254688,
  "worker_R3": 0.6181533295277644,
  "worker_Tup99": 0.49543026142333013
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 3.0,
  "law": "gen. gamma c=3 a=0.443",
  "myname": "gen. gamma c=3 d=1.3298 s=1.6769",
  "mean": 1.0000000000000002,
  "v": 0.3333333333333337,
  "R3": 0.4066736223622156,
  "R4": -0.14646824684078652,
  "Tup99": 0.1814997448608091,
  "I": 0.04795086287220851,
  "IG": 0.04257890417015348,
  "diff": 0.005371958702055028,
  "deficit": 4.440892098500626e-16,
  "nmax": 125,
  "worker_diff": 0.005371958702066672,
  "worker_R3": 0.40667362236214855,
  "worker_Tup99": 0.18149974486073786
 },
 {
  "config": "T1 k=3 means 2",
  "family": "gengamma",
  "par": 5.0,
  "law": "gen. gamma c=5 a=0.227",
  "myname": "gen. gamma c=5 d=1.1357 s=1.9342",
  "mean": 0.9999999999999998,
  "v": 0.3333333333333337,
  "R3": 0.2112464500012516,
  "R4": -0.3835639018418796,
  "Tup99": 0.009108424216186996,
  "I": 0.05107437204186027,
  "IG": 0.04257890417015348,
  "diff": 0.00849546787170679,
  "deficit": 5.551115123125783e-16,
  "nmax": 125,
  "worker_diff": 0.008495467871687347,
  "worker_R3": 0.21124645000125608,
  "worker_Tup99": 0.00910842421618712
 },
 {
  "config": "T1 k=3 means 2",
  "family": "betaprime",
  "par": 11.0,
  "law": "beta prime beta=11 alpha=5",
  "myname": "beta prime beta=11 alpha=5",
  "mean": 1.0000000000000002,
  "v": 0.33333333333333304,
  "R3": 1.4999999999999993,
  "R4": 3.0000000000000266,
  "Tup99": 1.3263803000573777,
  "I": 0.03653426033430307,
  "IG": 0.042578904170153385,
  "diff": -0.006044643835850315,
  "deficit": 9.758860386455126e-14,
  "nmax": 341,
  "worker_diff": -0.006044643839801821,
  "worker_R3": 1.4999999999999987,
  "worker_Tup99": 1.3263803000573777
 },
 {
  "config": "T1 k=3 means 2",
  "family": "betaprime",
  "par": 15.0,
  "law": "beta prime beta=15 alpha=4.2",
  "myname": "beta prime beta=15 alpha=4.2",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 1.3333333333333357,
  "R4": 2.2121212121212186,
  "Tup99": 1.2499017035573714,
  "I": 0.03766238255828025,
  "IG": 0.042578904170153385,
  "diff": -0.004916521611873136,
  "deficit": 2.0095036745715333e-14,
  "nmax": 244,
  "worker_diff": -0.004916521612706247,
  "worker_R3": 1.3333333333333344,
  "worker_Tup99": 1.2499017035573714
 },
 {
  "config": "T1 k=3 means 2",
  "family": "betaprime",
  "par": 23.0,
  "law": "beta prime beta=23 alpha=3.67",
  "myname": "beta prime beta=23 alpha=3.667",
  "mean": 0.9999999999999998,
  "v": 0.3333333333333335,
  "R3": 1.1999999999999986,
  "R4": 1.6736842105263123,
  "Tup99": 1.1689359455136774,
  "I": 0.03865299186600524,
  "IG": 0.04257890417015348,
  "diff": -0.003925912304148245,
  "deficit": 4.773959005888173e-15,
  "nmax": 175,
  "worker_diff": -0.0039259123043408825,
  "worker_R3": 1.2000000000000017,
  "worker_Tup99": 1.1689359455136774
 },
 {
  "config": "T1 k=3 means 2",
  "family": "betaprime",
  "par": 53.0,
  "law": "beta prime beta=53 alpha=3.25",
  "myname": "beta prime beta=53 alpha=3.25",
  "mean": 1.0000000000000002,
  "v": 0.3333333333333335,
  "R3": 1.0799999999999959,
  "R4": 1.2514285714285796,
  "Tup99": 1.0757551805091567,
  "I": 0.03962001929192649,
  "IG": 0.04257890417015348,
  "diff": -0.002958884878226993,
  "deficit": 1.3322676295501878e-15,
  "nmax": 125,
  "worker_diff": -0.002958884878282851,
  "worker_R3": 1.079999999999999,
  "worker_Tup99": 1.0757551805091567
 }
]

==> anc/calc_SHORT/item5/verify/v_map_T1.log <==
T1 k=3 means 2   gamma                                      v=0.3333333333 R3=+1.0000 (w +1.0000) Tup99=1.0000 (w 1.0000) I-I_G=-0.00226960 (w -0.00226960) d=+1.8e-15 def=6.7e-16
T1 k=3 means 2   uniform[0,2]                               v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01197372 (w +0.01197372) d=+2.4e-14 def=1.1e-16
T1 k=3 means 2   lognormal                                  v=0.3333333333 R3=+1.6667 (w +1.6667) Tup99=1.4293 (w 1.4293) I-I_G=-0.00737999 (w -0.00737999) d=+1.8e-13 def=4.3e-15
T1 k=3 means 2   inverse Gaussian                           v=0.3333333333 R3=+1.5000 (w +1.5000) Tup99=1.4271 (w 1.4271) I-I_G=-0.00673558 (w -0.00673558) d=+8.9e-16 def=2.2e-16
T1 k=3 means 2   beta[0,1.36] a=0.0588 b=0.0212             v=0.3333333333 R3=-0.9231 (w -0.9231) Tup99=0.0000 (w 0.0000) I-I_G=+0.04647652 (w +0.04647652) d=-8.5e-14 def=0.0e+00
T1 k=3 means 2   beta[0,1.467] a=0.273 b=0.127              v=0.3333333333 R3=-0.6667 (w -0.6667) Tup99=0.0000 (w 0.0000) I-I_G=+0.03247036 (w +0.03247036) d=-6.9e-14 def=0.0e+00
T1 k=3 means 2   beta[0,1.667] a=0.6 b=0.4                  v=0.3333333333 R3=-0.3333 (w -0.3333) Tup99=0.0000 (w 0.0000) I-I_G=+0.02076844 (w +0.02076844) d=-6.2e-14 def=1.1e-16
T1 k=3 means 2   beta[0,2] a=1 b=1                          v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01197372 (w +0.01197372) d=+2.5e-14 def=1.1e-16
T1 k=3 means 2   beta[0,2.667] a=1.5 b=2.5                  v=0.3333333333 R3=+0.3333 (w +0.3333) Tup99=0.0000 (w 0.0000) I-I_G=+0.00562725 (w +0.00562725) d=-1.2e-14 def=0.0e+00
T1 k=3 means 2   beta[0,4] a=2 b=6                          v=0.3333333333 R3=+0.6000 (w +0.6000) Tup99=0.3756 (w 0.3756) I-I_G=+0.00188865 (w +0.00188865) d=-1.2e-14 def=0.0e+00
T1 k=3 means 2   beta[0,6.667] a=2.4 b=13.6                 v=0.3333333333 R3=+0.7778 (w +0.7778) Tup99=0.7117 (w 0.7117) I-I_G=-0.00012912 (w -0.00012912) d=-8.9e-15 def=2.2e-16
T1 k=3 means 2   beta[0,13.33] a=2.7 b=33.3                 v=0.3333333333 R3=+0.8947 (w +0.8947) Tup99=0.8796 (w 0.8796) I-I_G=-0.00130086 (w -0.00130086) d=-1.2e-14 def=2.2e-16
T1 k=3 means 2   beta[0,40] a=2.9 b=113                     v=0.3333333333 R3=+0.9661 (w +0.9661) Tup99=0.9640 (w 0.9640) I-I_G=-0.00196570 (w -0.00196570) d=-1.4e-14 def=0.0e+00
T1 k=3 means 2   symbeta[0.4,1.6] a=0.04                    v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01706621 (w +0.01706621) d=-3.9e-11 def=4.4e-16
T1 k=3 means 2   symbeta[0.3,1.7] a=0.235                   v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01273054 (w +0.01273054) d=+3.8e-13 def=3.3e-16
T1 k=3 means 2   symbeta[0.2,1.8] a=0.46                    v=0.3333333333 R3=+0.0000 (w -0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01098554 (w +0.01098554) d=-3.7e-13 def=2.2e-16
T1 k=3 means 2   symbeta[0.1,1.9] a=0.715                   v=0.3333333333 R3=+0.0000 (w -0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01082671 (w +0.01082671) d=+6.9e-14 def=3.3e-16
T1 k=3 means 2   symbeta[0,2] a=1                           v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01197372 (w +0.01197372) d=+2.1e-14 def=3.3e-16
T1 k=3 means 2   twopoint p=0.02 (0.918,5.04)               v=0.3333333333 R3=+5.9385 (w +5.9385) Tup99=2.0000 (w 2.0000) I-I_G=-0.03164355 (w -0.03164355) d=-1.2e-14 def=4.4e-16
T1 k=3 means 2   twopoint p=0.05 (0.868,3.52)               v=0.3333333333 R3=+3.5762 (w +3.5762) Tup99=5.0000 (w 5.0000) I-I_G=-0.01396498 (w -0.01396498) d=-1.8e-15 def=4.4e-16
T1 k=3 means 2   twopoint p=0.1 (0.808,2.73)                v=0.3333333333 R3=+2.3094 (w +2.3094) Tup99=0.0000 (w 0.0000) I-I_G=-0.00322516 (w -0.00322516) d=-2.7e-15 def=0.0e+00
T1 k=3 means 2   twopoint p=0.2 (0.711,2.15)                v=0.3333333333 R3=+1.2990 (w +1.2990) Tup99=0.0000 (w 0.0000) I-I_G=+0.00328804 (w +0.00328804) d=-1.8e-15 def=8.9e-16
T1 k=3 means 2   twopoint p=0.3 (0.622,1.88)                v=0.3333333333 R3=+0.7559 (w +0.7559) Tup99=0.0000 (w 0.0000) I-I_G=+0.00725967 (w +0.00725967) d=-2.7e-15 def=4.4e-16
T1 k=3 means 2   twopoint p=0.4 (0.529,1.71)                v=0.3333333333 R3=+0.3536 (w +0.3536) Tup99=0.0000 (w 0.0000) I-I_G=+0.01196998 (w +0.01196998) d=-3.6e-15 def=8.9e-16
T1 k=3 means 2   twopoint p=0.5 (0.423,1.58)                v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01857530 (w +0.01857530) d=-3.6e-15 def=4.4e-16
T1 k=3 means 2   twopoint p=0.6 (0.293,1.47)                v=0.3333333333 R3=-0.3536 (w -0.3536) Tup99=0.0000 (w 0.0000) I-I_G=+0.02848894 (w +0.02848894) d=-1.8e-15 def=1.1e-15
T1 k=3 means 2   twopoint p=0.7 (0.118,1.38)                v=0.3333333333 R3=-0.7559 (w -0.7559) Tup99=0.0000 (w 0.0000) I-I_G=+0.04327404 (w +0.04327404) d=-3.6e-15 def=5.6e-16
T1 k=3 means 2   twopoint p=0.75 (0,1.33)                   v=0.3333333333 R3=-1.0000 (w -1.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.06036456 (w +0.06036456) d=-1.8e-15 def=1.6e-15
T1 k=3 means 2   shifted gamma s=0.1 shape=2.43             v=0.3333333333 R3=+1.1111 (w +1.1111) Tup99=1.1084 (w 1.1084) I-I_G=-0.00360603 (w -0.00360603) d=-1.3e-14 def=8.9e-16
T1 k=3 means 2   shifted gamma s=0.25 shape=1.69            v=0.3333333333 R3=+1.3333 (w +1.3333) Tup99=1.3118 (w 1.3118) I-I_G=-0.00572212 (w -0.00572212) d=-8.9e-15 def=2.2e-16
T1 k=3 means 2   shifted gamma s=0.5 shape=0.75             v=0.3333333333 R3=+2.0000 (w +2.0000) Tup99=1.7895 (w 1.7895) I-I_G=-0.01009415 (w -0.01009415) d=+1.1e-14 def=4.4e-16
T1 k=3 means 2   shifted gamma s=0.75 shape=0.188           v=0.3333333333 R3=+4.0000 (w +4.0000) Tup99=2.2248 (w 2.2248) I-I_G=-0.01832013 (w -0.01832013) d=+2.7e-13 def=7.0e-15
T1 k=3 means 2   zero-infl gamma pi=0.0625 shape=4          v=0.3333333333 R3=+0.6000 (w +0.6000) Tup99=0.6664 (w 0.6664) I-I_G=+0.01314881 (w +0.01314881) d=+1.2e-14 def=2.0e-15
T1 k=3 means 2   zero-infl gamma pi=0.125 shape=6           v=0.3333333333 R3=+0.1429 (w +0.1429) Tup99=0.2984 (w 0.2984) I-I_G=+0.03504168 (w +0.03504168) d=-4.4e-15 def=8.9e-16
T1 k=3 means 2   zero-infl gamma pi=0.188 shape=12          v=0.3333333333 R3=-0.3846 (w -0.3846) Tup99=0.0284 (w 0.0284) I-I_G=+0.05354109 (w +0.05354109) d=+2.7e-15 def=2.7e-15
T1 k=3 means 2   zero-infl gamma pi=0.237 shape=60          v=0.3333333333 R3=-0.8689 (w -0.8689) Tup99=0.0000 (w 0.0000) I-I_G=+0.05996382 (w +0.05996382) d=+2.7e-14 def=2.2e-14
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.1 means (1.9,0.899) v=0.3333333333 R3=+1.6918 (w +1.6918) Tup99=1.6047 (w 1.6047) I-I_G=-0.00752109 (w -0.00752109) d=+8.4e-14 def=2.2e-15
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.3 means (1.46,0.803) v=0.3333333333 R3=+1.3012 (w +1.3012) Tup99=1.3589 (w 1.3589) I-I_G=-0.00530011 (w -0.00530011) d=+2.7e-15 def=6.7e-16
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.5 means (1.3,0.698) v=0.3333333333 R3=+1.1111 (w +1.1111) Tup99=1.1109 (w 1.1109) I-I_G=-0.00386144 (w -0.00386144) d=+1.8e-15 def=6.7e-16
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.7 means (1.2,0.539) v=0.3333333333 R3=+0.9210 (w +0.9210) Tup99=0.8668 (w 0.8668) I-I_G=-0.00197117 (w -0.00197117) d=+7.1e-15 def=4.4e-16
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955) v=0.3333333333 R3=+0.5304 (w +0.5304) Tup99=0.5751 (w 0.5751) I-I_G=+0.00831125 (w +0.00831125) d=+8.8e-15 def=6.7e-16
T1 k=3 means 2   gamma mix alpha=9 pi=0.1 means (2.34,0.851) v=0.3333333333 R3=+2.2354 (w +2.2354) Tup99=2.5314 (w 2.5314) I-I_G=-0.01226543 (w -0.01226543) d=-1.9e-15 def=1.8e-15
T1 k=3 means 2   gamma mix alpha=9 pi=0.3 means (1.68,0.707) v=0.3333333333 R3=+1.2549 (w +1.2549) Tup99=1.1335 (w 1.1335) I-I_G=-0.00571933 (w -0.00571933) d=+7.9e-16 def=8.9e-16
T1 k=3 means 2   gamma mix alpha=9 pi=0.5 means (1.45,0.553) v=0.3333333333 R3=+0.7778 (w +0.7778) Tup99=0.4936 (w 0.4936) I-I_G=-0.00113734 (w -0.00113734) d=+5.3e-15 def=8.9e-16
T1 k=3 means 2   gamma mix alpha=9 pi=0.7 means (1.29,0.317) v=0.3333333333 R3=+0.3007 (w +0.3007) Tup99=0.1986 (w 0.1986) I-I_G=+0.00707678 (w +0.00707678) d=+8.9e-16 def=1.8e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.1 means (2.59,0.824) v=0.3333333333 R3=+2.3501 (w +2.3501) Tup99=3.2164 (w 3.2164) I-I_G=-0.01097202 (w -0.01097202) d=+5.3e-15 def=7.8e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.3 means (1.81,0.654) v=0.3333333333 R3=+1.0005 (w +1.0005) Tup99=0.2599 (w 0.2599) I-I_G=-0.00160117 (w -0.00160117) d=+1.1e-14 def=8.4e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.5 means (1.53,0.471) v=0.3333333333 R3=+0.3437 (w +0.3438) Tup99=0.0192 (w 0.0192) I-I_G=+0.00636198 (w +0.00636198) d=+1.4e-14 def=6.7e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.7 means (1.35,0.192) v=0.3333333333 R3=-0.3130 (w -0.3130) Tup99=0.0012 (w 0.0012) I-I_G=+0.02464649 (w +0.02464649) d=+3.4e-14 def=9.3e-15
T1 k=3 means 2   gen. gamma c=0.4 a=19.8                    v=0.3333333333 R3=+1.3541 (w +1.3541) Tup99=1.2910 (w 1.2910) I-I_G=-0.00531803 (w -0.00531803) d=+7.9e-14 def=2.4e-15
T1 k=3 means 2   gen. gamma c=0.6 a=8.53                    v=0.3333333333 R3=+1.2231 (w +1.2231) Tup99=1.2027 (w 1.2027) I-I_G=-0.00429466 (w -0.00429466) d=-1.1e-15 def=2.2e-16
T1 k=3 means 2   gen. gamma c=0.8 a=4.71                    v=0.3333333333 R3=+1.1056 (w +1.1056) Tup99=1.1046 (w 1.1046) I-I_G=-0.00327711 (w -0.00327711) d=+7.1e-15 def=3.3e-16
T1 k=3 means 2   gen. gamma c=1.25 a=1.94                   v=0.3333333333 R3=+0.8832 (w +0.8832) Tup99=0.8655 (w 0.8655) I-I_G=-0.00103752 (w -0.00103752) d=-1.2e-14 def=2.2e-16
T1 k=3 means 2   gen. gamma c=1.5 a=1.37                    v=0.3333333333 R3=+0.7816 (w +0.7816) Tup99=0.7332 (w 0.7332) I-I_G=+0.00014277 (w +0.00014277) d=-1.2e-14 def=2.2e-16
T1 k=3 means 2   gen. gamma c=2 a=0.829                     v=0.3333333333 R3=+0.6182 (w +0.6182) Tup99=0.4954 (w 0.4954) I-I_G=+0.00226357 (w +0.00226357) d=-1.2e-14 def=1.1e-16
T1 k=3 means 2   gen. gamma c=3 a=0.443                     v=0.3333333333 R3=+0.4067 (w +0.4067) Tup99=0.1815 (w 0.1815) I-I_G=+0.00537196 (w +0.00537196) d=-1.2e-14 def=4.4e-16
T1 k=3 means 2   gen. gamma c=5 a=0.227                     v=0.3333333333 R3=+0.2112 (w +0.2112) Tup99=0.0091 (w 0.0091) I-I_G=+0.00849547 (w +0.00849547) d=+1.9e-14 def=5.6e-16
T1 k=3 means 2   beta prime beta=11 alpha=5                 v=0.3333333333 R3=+1.5000 (w +1.5000) Tup99=1.3264 (w 1.3264) I-I_G=-0.00604464 (w -0.00604464) d=+4.0e-12 def=9.8e-14
T1 k=3 means 2   beta prime beta=15 alpha=4.2               v=0.3333333333 R3=+1.3333 (w +1.3333) Tup99=1.2499 (w 1.2499) I-I_G=-0.00491652 (w -0.00491652) d=+8.3e-13 def=2.0e-14
T1 k=3 means 2   beta prime beta=23 alpha=3.67              v=0.3333333333 R3=+1.2000 (w +1.2000) Tup99=1.1689 (w 1.1689) I-I_G=-0.00392591 (w -0.00392591) d=+1.9e-13 def=4.8e-15
T1 k=3 means 2   beta prime beta=53 alpha=3.25              v=0.3333333333 R3=+1.0800 (w +1.0800) Tup99=1.0758 (w 1.0758) I-I_G=-0.00295888 (w -0.00295888) d=+5.6e-14 def=1.3e-15


==> anc/calc_SHORT/item5/verify/v_map_T1_perb_route.log <==
T1 k=3 means 2   gamma                                      v=0.3333333333 R3=+1.0000 (w +1.0000) Tup99=1.0000 (w 1.0000) I-I_G=-0.00226960 (w -0.00226960) d=+4.4e-15 def=2.2e-16
T1 k=3 means 2   uniform[0,2]                               v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01197372 (w +0.01197372) d=+2.6e-14 def=1.1e-16
T1 k=3 means 2   lognormal                                  v=0.3333333333 R3=+1.6667 (w +1.6667) Tup99=1.4293 (w 1.4293) I-I_G=-0.00737999 (w -0.00737999) d=+4.3e-15 def=0.0e+00
T1 k=3 means 2   inverse Gaussian                           v=0.3333333333 R3=+1.5000 (w +1.5000) Tup99=1.4271 (w 1.4271) I-I_G=-0.00673558 (w -0.00673558) d=+0.0e+00 def=-2.2e-16
T1 k=3 means 2   beta[0,1.36] a=0.0588 b=0.0212             v=0.3333333333 R3=-0.9231 (w -0.9231) Tup99=0.0000 (w 0.0000) I-I_G=+0.04647652 (w +0.04647652) d=-8.7e-14 def=0.0e+00
T1 k=3 means 2   beta[0,1.467] a=0.273 b=0.127              v=0.3333333333 R3=-0.6667 (w -0.6667) Tup99=0.0000 (w 0.0000) I-I_G=+0.03247036 (w +0.03247036) d=-6.8e-14 def=0.0e+00
T1 k=3 means 2   beta[0,1.667] a=0.6 b=0.4                  v=0.3333333333 R3=-0.3333 (w -0.3333) Tup99=0.0000 (w 0.0000) I-I_G=+0.02076844 (w +0.02076844) d=-6.4e-14 def=0.0e+00
T1 k=3 means 2   beta[0,2] a=1 b=1                          v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01197372 (w +0.01197372) d=+2.6e-14 def=0.0e+00
T1 k=3 means 2   beta[0,2.667] a=1.5 b=2.5                  v=0.3333333333 R3=+0.3333 (w +0.3333) Tup99=0.0000 (w 0.0000) I-I_G=+0.00562725 (w +0.00562725) d=-1.2e-14 def=0.0e+00
T1 k=3 means 2   beta[0,4] a=2 b=6                          v=0.3333333333 R3=+0.6000 (w +0.6000) Tup99=0.3756 (w 0.3756) I-I_G=+0.00188865 (w +0.00188865) d=-1.3e-14 def=0.0e+00
T1 k=3 means 2   beta[0,6.667] a=2.4 b=13.6                 v=0.3333333333 R3=+0.7778 (w +0.7778) Tup99=0.7117 (w 0.7117) I-I_G=-0.00012912 (w -0.00012912) d=-7.1e-15 def=0.0e+00
T1 k=3 means 2   beta[0,13.33] a=2.7 b=33.3                 v=0.3333333333 R3=+0.8947 (w +0.8947) Tup99=0.8796 (w 0.8796) I-I_G=-0.00130086 (w -0.00130086) d=-1.5e-14 def=2.2e-16
T1 k=3 means 2   beta[0,40] a=2.9 b=113                     v=0.3333333333 R3=+0.9661 (w +0.9661) Tup99=0.9640 (w 0.9640) I-I_G=-0.00196570 (w -0.00196570) d=-1.6e-14 def=0.0e+00
T1 k=3 means 2   symbeta[0.4,1.6] a=0.04                    v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01706621 (w +0.01706621) d=-3.9e-11 def=-4.4e-16
T1 k=3 means 2   symbeta[0.3,1.7] a=0.235                   v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01273054 (w +0.01273054) d=+3.8e-13 def=2.2e-16
T1 k=3 means 2   symbeta[0.2,1.8] a=0.46                    v=0.3333333333 R3=+0.0000 (w -0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01098554 (w +0.01098554) d=-3.7e-13 def=2.2e-16
T1 k=3 means 2   symbeta[0.1,1.9] a=0.715                   v=0.3333333333 R3=+0.0000 (w -0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01082671 (w +0.01082671) d=+6.9e-14 def=3.3e-16
T1 k=3 means 2   symbeta[0,2] a=1                           v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01197372 (w +0.01197372) d=+2.5e-14 def=3.3e-16
T1 k=3 means 2   twopoint p=0.02 (0.918,5.04)               v=0.3333333333 R3=+5.9385 (w +5.9385) Tup99=2.0000 (w 2.0000) I-I_G=-0.03164355 (w -0.03164355) d=-8.9e-15 def=-2.2e-16
T1 k=3 means 2   twopoint p=0.05 (0.868,3.52)               v=0.3333333333 R3=+3.5762 (w +3.5762) Tup99=5.0000 (w 5.0000) I-I_G=-0.01396498 (w -0.01396498) d=-8.9e-16 def=0.0e+00
T1 k=3 means 2   twopoint p=0.1 (0.808,2.73)                v=0.3333333333 R3=+2.3094 (w +2.3094) Tup99=0.0000 (w 0.0000) I-I_G=-0.00322516 (w -0.00322516) d=-7.1e-15 def=0.0e+00
T1 k=3 means 2   twopoint p=0.2 (0.711,2.15)                v=0.3333333333 R3=+1.2990 (w +1.2990) Tup99=0.0000 (w 0.0000) I-I_G=+0.00328804 (w +0.00328804) d=+4.4e-15 def=-8.9e-16
T1 k=3 means 2   twopoint p=0.3 (0.622,1.88)                v=0.3333333333 R3=+0.7559 (w +0.7559) Tup99=0.0000 (w 0.0000) I-I_G=+0.00725967 (w +0.00725967) d=-5.3e-15 def=2.2e-16
T1 k=3 means 2   twopoint p=0.4 (0.529,1.71)                v=0.3333333333 R3=+0.3536 (w +0.3536) Tup99=0.0000 (w 0.0000) I-I_G=+0.01196998 (w +0.01196998) d=-1.8e-15 def=-8.9e-16
T1 k=3 means 2   twopoint p=0.5 (0.423,1.58)                v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.01857530 (w +0.01857530) d=-8.9e-15 def=4.4e-16
T1 k=3 means 2   twopoint p=0.6 (0.293,1.47)                v=0.3333333333 R3=-0.3536 (w -0.3536) Tup99=0.0000 (w 0.0000) I-I_G=+0.02848894 (w +0.02848894) d=+1.8e-15 def=-1.1e-15
T1 k=3 means 2   twopoint p=0.7 (0.118,1.38)                v=0.3333333333 R3=-0.7559 (w -0.7559) Tup99=0.0000 (w 0.0000) I-I_G=+0.04327404 (w +0.04327404) d=-7.1e-15 def=5.6e-16
T1 k=3 means 2   twopoint p=0.75 (0,1.33)                   v=0.3333333333 R3=-1.0000 (w -1.0000) Tup99=0.0000 (w 0.0000) I-I_G=+0.06036456 (w +0.06036456) d=-1.1e-14 def=1.6e-15
T1 k=3 means 2   shifted gamma s=0.1 shape=2.43             v=0.3333333333 R3=+1.1111 (w +1.1111) Tup99=1.1084 (w 1.1084) I-I_G=-0.00360603 (w -0.00360603) d=-6.2e-15 def=2.2e-16
T1 k=3 means 2   shifted gamma s=0.25 shape=1.69            v=0.3333333333 R3=+1.3333 (w +1.3333) Tup99=1.3118 (w 1.3118) I-I_G=-0.00572212 (w -0.00572212) d=-1.3e-14 def=-2.2e-16
T1 k=3 means 2   shifted gamma s=0.5 shape=0.75             v=0.3333333333 R3=+2.0000 (w +2.0000) Tup99=1.7895 (w 1.7895) I-I_G=-0.01009415 (w -0.01009415) d=+1.7e-14 def=-4.4e-16
T1 k=3 means 2   shifted gamma s=0.75 shape=0.188           v=0.3333333333 R3=+4.0000 (w +4.0000) Tup99=2.2248 (w 2.2248) I-I_G=-0.01832013 (w -0.01832013) d=-2.9e-14 def=0.0e+00
T1 k=3 means 2   zero-infl gamma pi=0.0625 shape=4          v=0.3333333333 R3=+0.6000 (w +0.6000) Tup99=0.6664 (w 0.6664) I-I_G=+0.01314881 (w +0.01314881) d=+4.4e-15 def=-2.2e-16
T1 k=3 means 2   zero-infl gamma pi=0.125 shape=6           v=0.3333333333 R3=+0.1429 (w +0.1429) Tup99=0.2984 (w 0.2984) I-I_G=+0.03504168 (w +0.03504168) d=+1.8e-15 def=-8.9e-16
T1 k=3 means 2   zero-infl gamma pi=0.188 shape=12          v=0.3333333333 R3=-0.3846 (w -0.3846) Tup99=0.0284 (w 0.0284) I-I_G=+0.05354109 (w +0.05354109) d=+5.3e-15 def=-2.2e-15
T1 k=3 means 2   zero-infl gamma pi=0.237 shape=60          v=0.3333333333 R3=-0.8689 (w -0.8689) Tup99=0.0000 (w 0.0000) I-I_G=+0.05996382 (w +0.05996382) d=+6.1e-15 def=2.2e-14
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.1 means (1.9,0.899) v=0.3333333333 R3=+1.6918 (w +1.6918) Tup99=1.6047 (w 1.6047) I-I_G=-0.00752109 (w -0.00752109) d=+3.6e-15 def=3.3e-16
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.3 means (1.46,0.803) v=0.3333333333 R3=+1.3012 (w +1.3012) Tup99=1.3589 (w 1.3589) I-I_G=-0.00530011 (w -0.00530011) d=+1.8e-15 def=3.3e-16
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.5 means (1.3,0.698) v=0.3333333333 R3=+1.1111 (w +1.1111) Tup99=1.1109 (w 1.1109) I-I_G=-0.00386144 (w -0.00386144) d=+5.3e-15 def=-4.4e-16
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.7 means (1.2,0.539) v=0.3333333333 R3=+0.9210 (w +0.9210) Tup99=0.8668 (w 0.8668) I-I_G=-0.00197117 (w -0.00197117) d=-8.9e-16 def=4.4e-16
T1 k=3 means 2   gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955) v=0.3333333333 R3=+0.5304 (w +0.5304) Tup99=0.5751 (w 0.5751) I-I_G=+0.00831125 (w +0.00831125) d=+5.2e-15 def=7.8e-16
T1 k=3 means 2   gamma mix alpha=9 pi=0.1 means (2.34,0.851) v=0.3333333333 R3=+2.2354 (w +2.2354) Tup99=2.5314 (w 2.5314) I-I_G=-0.01226543 (w -0.01226543) d=+2.6e-15 def=-6.7e-16
T1 k=3 means 2   gamma mix alpha=9 pi=0.3 means (1.68,0.707) v=0.3333333333 R3=+1.2549 (w +1.2549) Tup99=1.1335 (w 1.1335) I-I_G=-0.00571933 (w -0.00571933) d=-9.7e-17 def=8.9e-16
T1 k=3 means 2   gamma mix alpha=9 pi=0.5 means (1.45,0.553) v=0.3333333333 R3=+0.7778 (w +0.7778) Tup99=0.4936 (w 0.4936) I-I_G=-0.00113734 (w -0.00113734) d=+7.1e-15 def=8.9e-16
T1 k=3 means 2   gamma mix alpha=9 pi=0.7 means (1.29,0.317) v=0.3333333333 R3=+0.3007 (w +0.3007) Tup99=0.1986 (w 0.1986) I-I_G=+0.00707678 (w +0.00707678) d=+1.8e-15 def=-1.8e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.1 means (2.59,0.824) v=0.3333333333 R3=+2.3501 (w +2.3501) Tup99=3.2164 (w 3.2164) I-I_G=-0.01097202 (w -0.01097202) d=-4.4e-15 def=7.8e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.3 means (1.81,0.654) v=0.3333333333 R3=+1.0005 (w +1.0005) Tup99=0.2599 (w 0.2599) I-I_G=-0.00160117 (w -0.00160117) d=+0.0e+00 def=8.4e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.5 means (1.53,0.471) v=0.3333333333 R3=+0.3437 (w +0.3438) Tup99=0.0192 (w 0.0192) I-I_G=+0.00636198 (w +0.00636198) d=+8.9e-16 def=6.7e-15
T1 k=3 means 2   gamma mix alpha=24 pi=0.7 means (1.35,0.192) v=0.3333333333 R3=-0.3130 (w -0.3130) Tup99=0.0012 (w 0.0012) I-I_G=+0.02464649 (w +0.02464649) d=+8.0e-15 def=9.3e-15
T1 k=3 means 2   gen. gamma c=0.4 a=19.8                    v=0.3333333333 R3=+1.3541 (w +1.3541) Tup99=1.2910 (w 1.2910) I-I_G=-0.00531803 (w -0.00531803) d=-1.4e-15 def=4.4e-16
T1 k=3 means 2   gen. gamma c=0.6 a=8.53                    v=0.3333333333 R3=+1.2231 (w +1.2231) Tup99=1.2027 (w 1.2027) I-I_G=-0.00429466 (w -0.00429466) d=-1.1e-15 def=2.2e-16
T1 k=3 means 2   gen. gamma c=0.8 a=4.71                    v=0.3333333333 R3=+1.1056 (w +1.1056) Tup99=1.1046 (w 1.1046) I-I_G=-0.00327711 (w -0.00327711) d=+1.8e-15 def=1.1e-16
T1 k=3 means 2   gen. gamma c=1.25 a=1.94                   v=0.3333333333 R3=+0.8832 (w +0.8832) Tup99=0.8655 (w 0.8655) I-I_G=-0.00103752 (w -0.00103752) d=-1.4e-14 def=0.0e+00
T1 k=3 means 2   gen. gamma c=1.5 a=1.37                    v=0.3333333333 R3=+0.7816 (w +0.7816) Tup99=0.7332 (w 0.7332) I-I_G=+0.00014277 (w +0.00014277) d=-9.8e-15 def=-2.2e-16
T1 k=3 means 2   gen. gamma c=2 a=0.829                     v=0.3333333333 R3=+0.6182 (w +0.6182) Tup99=0.4954 (w 0.4954) I-I_G=+0.00226357 (w +0.00226357) d=-9.9e-15 def=1.1e-16
T1 k=3 means 2   gen. gamma c=3 a=0.443                     v=0.3333333333 R3=+0.4067 (w +0.4067) Tup99=0.1815 (w 0.1815) I-I_G=+0.00537196 (w +0.00537196) d=-1.3e-14 def=-4.4e-16
T1 k=3 means 2   gen. gamma c=5 a=0.227                     v=0.3333333333 R3=+0.2112 (w +0.2112) Tup99=0.0091 (w 0.0091) I-I_G=+0.00849547 (w +0.00849547) d=+1.9e-14 def=4.4e-16
T1 k=3 means 2   beta prime beta=11 alpha=5                 v=0.3333333333 R3=+1.5000 (w +1.5000) Tup99=1.3264 (w 1.3264) I-I_G=-0.00604464 (w -0.00604464) d=+1.6e-14 def=0.0e+00
T1 k=3 means 2   beta prime beta=15 alpha=4.2               v=0.3333333333 R3=+1.3333 (w +1.3333) Tup99=1.2499 (w 1.2499) I-I_G=-0.00491652 (w -0.00491652) d=+1.8e-15 def=3.3e-16
T1 k=3 means 2   beta prime beta=23 alpha=3.67              v=0.3333333333 R3=+1.2000 (w +1.2000) Tup99=1.1689 (w 1.1689) I-I_G=-0.00392591 (w -0.00392591) d=+1.7e-15 def=3.3e-16
T1 k=3 means 2   beta prime beta=53 alpha=3.25              v=0.3333333333 R3=+1.0800 (w +1.0800) Tup99=1.0758 (w 1.0758) I-I_G=-0.00295888 (w -0.00295888) d=-1.9e-15 def=1.1e-16


==> anc/calc_SHORT/item5/verify/v_map_cuts1.log <==
cuts k=1         gamma                                      v=1.0000000000 R3=+1.0000 (w +1.0000) Tup99=1.0000 (w 1.0000) I-I_G=-0.00835750 (w -0.00835750) d=+7.3e-14 def=7.8e-16
cuts k=1         lognormal                                  v=1.0000000000 R3=+2.0000 (w +2.0000) Tup99=1.2205 (w 1.2205) I-I_G=-0.02551017 (w -0.02551017) d=+1.1e-10 def=2.9e-12
cuts k=1         inverse Gaussian                           v=1.0000000000 R3=+1.5000 (w +1.5000) Tup99=1.3221 (w 1.3221) I-I_G=-0.02495682 (w -0.02495682) d=+2.1e-13 def=4.1e-15
cuts k=1         beta[0,2.04] a=0.0196 b=0.0204             v=1.0000000000 R3=+0.0196 (w +0.0196) Tup99=0.0000 (w 0.0000) I-I_G=-0.07613009 (w -0.07613009) d=+5.6e-13 def=2.2e-16
cuts k=1         beta[0,2.2] a=0.0909 b=0.109               v=1.0000000000 R3=+0.0909 (w +0.0909) Tup99=0.0000 (w 0.0000) I-I_G=-0.04050164 (w -0.04050164) d=-8.3e-14 def=1.1e-16
cuts k=1         beta[0,2.5] a=0.2 b=0.3                    v=1.0000000000 R3=+0.2000 (w +0.2000) Tup99=0.0000 (w 0.0000) I-I_G=-0.01785777 (w -0.01785777) d=-1.0e-13 def=0.0e+00
cuts k=1         beta[0,3] a=0.333 b=0.667                  v=1.0000000000 R3=+0.3333 (w +0.3333) Tup99=0.0000 (w 0.0000) I-I_G=-0.00695182 (w -0.00695182) d=-1.1e-13 def=1.1e-16
cuts k=1         beta[0,4] a=0.5 b=1.5                      v=1.0000000000 R3=+0.5000 (w +0.5000) Tup99=0.0000 (w 0.0000) I-I_G=-0.00310909 (w -0.00310909) d=-9.2e-14 def=0.0e+00
cuts k=1         beta[0,6] a=0.667 b=3.33                   v=1.0000000000 R3=+0.6667 (w +0.6667) Tup99=0.3949 (w 0.3949) I-I_G=-0.00361073 (w -0.00361073) d=+6.9e-14 def=1.1e-16
cuts k=1         beta[0,10] a=0.8 b=7.2                     v=1.0000000000 R3=+0.8000 (w +0.8000) Tup99=0.7662 (w 0.7662) I-I_G=-0.00526535 (w -0.00526535) d=+6.9e-14 def=1.1e-16
cuts k=1         beta[0,20] a=0.9 b=17.1                    v=1.0000000000 R3=+0.9000 (w +0.9000) Tup99=0.9122 (w 0.9122) I-I_G=-0.00678206 (w -0.00678206) d=+8.0e-14 def=4.4e-16
cuts k=1         beta[0,60] a=0.967 b=57                    v=1.0000000000 R3=+0.9667 (w +0.9667) Tup99=0.9754 (w 0.9754) I-I_G=-0.00783221 (w -0.00783221) d=+1.1e-13 def=1.0e-15
cuts k=1         twopoint p=0.02 (0.857,8)                  v=1.0000000000 R3=+3.4286 (w +3.4286) Tup99=2.0000 (w 2.0000) I-I_G=-0.10268963 (w -0.10268963) d=-1.1e-13 def=7.8e-16
cuts k=1         twopoint p=0.05 (0.771,5.36)               v=1.0000000000 R3=+2.0647 (w +2.0647) Tup99=5.0000 (w 5.0000) I-I_G=-0.10030440 (w -0.10030440) d=+7.1e-14 def=1.1e-15
cuts k=1         twopoint p=0.1 (0.667,4)                   v=1.0000000000 R3=+1.3333 (w +1.3333) Tup99=0.0000 (w 0.0000) I-I_G=-0.08974852 (w -0.08974852) d=+1.0e-13 def=4.4e-16
cuts k=1         twopoint p=0.2 (0.5,3)                     v=1.0000000000 R3=+0.7500 (w +0.7500) Tup99=0.0000 (w 0.0000) I-I_G=-0.06826819 (w -0.06826819) d=-2.7e-14 def=1.1e-15
cuts k=1         twopoint p=0.3 (0.345,2.53)                v=1.0000000000 R3=+0.4364 (w +0.4364) Tup99=0.0000 (w 0.0000) I-I_G=-0.05835543 (w -0.05835543) d=-4.4e-14 def=1.1e-15
cuts k=1         twopoint p=0.4 (0.184,2.22)                v=1.0000000000 R3=+0.2041 (w +0.2041) Tup99=0.0000 (w 0.0000) I-I_G=-0.06332604 (w -0.06332604) d=-3.8e-14 def=4.4e-16
cuts k=1         twopoint p=0.5 (0,2)                       v=1.0000000000 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.09990504 (w -0.09990504) d=-2.2e-14 def=2.1e-15
cuts k=1         shifted gamma s=0.1 shape=0.81             v=1.0000000000 R3=+1.1111 (w +1.1111) Tup99=1.1094 (w 1.1094) I-I_G=-0.01644751 (w -0.01644751) d=+7.2e-14 def=8.9e-16
cuts k=1         shifted gamma s=0.25 shape=0.562           v=1.0000000000 R3=+1.3333 (w +1.3333) Tup99=1.2959 (w 1.2959) I-I_G=-0.02713087 (w -0.02713087) d=+9.8e-13 def=2.5e-14
cuts k=1         shifted gamma s=0.5 shape=0.25             v=1.0000000000 R3=+2.0000 (w +2.0000) Tup99=1.6160 (w 1.6160) I-I_G=-0.04762383 (w -0.04762383) d=+9.7e-13 def=2.3e-14
cuts k=1         shifted gamma s=0.75 shape=0.0625          v=1.0000000000 R3=+4.0000 (w +4.0000) Tup99=1.5467 (w 1.5467) I-I_G=-0.07509625 (w -0.07509625) d=+1.6e-13 def=2.2e-15
cuts k=1         zero-infl gamma pi=0.125 shape=1.33        v=1.0000000000 R3=+0.8571 (w +0.8571) Tup99=0.8412 (w 0.8412) I-I_G=+0.00598015 (w +0.00598015) d=+1.1e-12 def=2.7e-14
cuts k=1         zero-infl gamma pi=0.25 shape=2            v=1.0000000000 R3=+0.6667 (w +0.6667) Tup99=0.5931 (w 0.5931) I-I_G=+0.01114606 (w +0.01114606) d=-8.0e-15 def=6.7e-16
cuts k=1         zero-infl gamma pi=0.375 shape=4           v=1.0000000000 R3=+0.4000 (w +0.4000) Tup99=0.2082 (w 0.2082) I-I_G=-0.01734902 (w -0.01734902) d=+1.4e-14 def=4.4e-16
cuts k=1         zero-infl gamma pi=0.475 shape=20          v=1.0000000000 R3=+0.0952 (w +0.0952) Tup99=0.0001 (w 0.0001) I-I_G=-0.08311870 (w -0.08311870) d=-9.8e-15 def=4.8e-15
cuts k=1         gamma mix alpha=1.5 pi=0.1 means (2.34,0.851) v=1.0000000000 R3=+1.5749 (w +1.5749) Tup99=1.2571 (w 1.2571) I-I_G=-0.01686108 (w -0.01686108) d=+7.1e-15 def=8.9e-16
cuts k=1         gamma mix alpha=1.5 pi=0.3 means (1.68,0.707) v=1.0000000000 R3=+1.2629 (w +1.2629) Tup99=1.2718 (w 1.2718) I-I_G=-0.01545832 (w -0.01545832) d=+6.2e-14 def=1.6e-15
cuts k=1         gamma mix alpha=1.5 pi=0.5 means (1.45,0.553) v=1.0000000000 R3=+1.1111 (w +1.1111) Tup99=1.1430 (w 1.1430) I-I_G=-0.01405171 (w -0.01405171) d=+0.0e+00 def=8.9e-16
cuts k=1         gamma mix alpha=1.5 pi=0.7 means (1.29,0.317) v=1.0000000000 R3=+0.9593 (w +0.9593) Tup99=0.9482 (w 0.9482) I-I_G=-0.01106931 (w -0.01106931) d=+1.9e-12 def=4.6e-14
cuts k=1         gamma mix alpha=3 pi=0.1 means (3.12,0.764) v=1.0000000000 R3=+1.8253 (w +1.8253) Tup99=1.8208 (w 1.8208) I-I_G=-0.03499833 (w -0.03499833) d=+1.7e-13 def=3.4e-15
cuts k=1         gamma mix alpha=3 pi=0.3 means (2.08,0.537) v=1.0000000000 R3=+1.1207 (w +1.1207) Tup99=1.1625 (w 1.1625) I-I_G=-0.02525673 (w -0.02525673) d=+1.0e-13 def=1.7e-15
cuts k=1         gamma mix alpha=3 pi=0.5 means (1.71,0.293) v=1.0000000000 R3=+0.7778 (w +0.7778) Tup99=0.6395 (w 0.6395) I-I_G=-0.01544598 (w -0.01544598) d=+2.9e-14 def=5.6e-16
cuts k=1         gamma mix alpha=8 pi=0.1 means (3.65,0.706) v=1.0000000000 R3=+1.6299 (w +1.6299) Tup99=2.1089 (w 2.1089) I-I_G=-0.05911750 (w -0.05911750) d=+4.6e-14 def=1.3e-15
cuts k=1         gamma mix alpha=8 pi=0.3 means (2.35,0.423) v=1.0000000000 R3=+0.7647 (w +0.7647) Tup99=0.3595 (w 0.3595) I-I_G=-0.03408135 (w -0.03408135) d=+1.1e-14 def=1.3e-15
cuts k=1         gamma mix alpha=8 pi=0.5 means (1.88,0.118) v=1.0000000000 R3=+0.3437 (w +0.3438) Tup99=0.0517 (w 0.0517) I-I_G=-0.02695587 (w -0.02695587) d=+3.6e-15 def=2.7e-15
cuts k=1         gen. gamma c=0.4 a=7.12                    v=1.0000000000 R3=+1.4374 (w +1.4374) Tup99=1.2013 (w 1.2013) I-I_G=-0.01795742 (w -0.01795742) d=+1.9e-11 def=4.7e-13
cuts k=1         gen. gamma c=0.6 a=2.94                    v=1.0000000000 R3=+1.2552 (w +1.2552) Tup99=1.1538 (w 1.1538) I-I_G=-0.01434942 (w -0.01434942) d=+4.1e-12 def=9.7e-14
cuts k=1         gen. gamma c=0.8 a=1.58                    v=1.0000000000 R3=+1.1126 (w +1.1126) Tup99=1.0847 (w 1.0847) I-I_G=-0.01109097 (w -0.01109097) d=+3.8e-12 def=9.3e-14
cuts k=1         gen. gamma c=1.25 a=0.65                   v=1.0000000000 R3=+0.8914 (w +0.8914) Tup99=0.8829 (w 0.8829) I-I_G=-0.00578554 (w -0.00578554) d=+7.2e-14 def=1.6e-15
cuts k=1         gen. gamma c=1.5 a=0.469                   v=1.0000000000 R3=+0.8093 (w +0.8093) Tup99=0.7638 (w 0.7638) I-I_G=-0.00406273 (w -0.00406273) d=+8.5e-13 def=2.0e-14
cuts k=1         gen. gamma c=2 a=0.295                     v=1.0000000000 R3=+0.6976 (w +0.6976) Tup99=0.5460 (w 0.5460) I-I_G=-0.00234738 (w -0.00234738) d=-7.5e-14 def=8.9e-16
cuts k=1         gen. gamma c=3 a=0.167                     v=1.0000000000 R3=+0.5811 (w +0.5811) Tup99=0.2424 (w 0.2424) I-I_G=-0.00182248 (w -0.00182248) d=-9.1e-14 def=8.9e-16
cuts k=1         gen. gamma c=5 a=0.0898                    v=1.0000000000 R3=+0.4930 (w +0.4930) Tup99=0.0267 (w 0.0267) I-I_G=-0.00263374 (w -0.00263374) d=-9.2e-14 def=4.9e-15
cuts k=1         beta prime beta=9 alpha=1.33               v=1.0000000000 R3=+1.3333 (w +1.3333) Tup99=1.1164 (w 1.1164) I-I_G=-0.01322823 (w -0.01322823) d=+2.0e-10 def=5.8e-12
cuts k=1         beta prime beta=13 alpha=1.2               v=1.0000000000 R3=+1.2000 (w +1.2000) Tup99=1.0889 (w 1.0889) I-I_G=-0.01138730 (w -0.01138730) d=+3.1e-11 def=8.1e-13
cuts k=1         beta prime beta=21 alpha=1.11              v=1.0000000000 R3=+1.1111 (w +1.1111) Tup99=1.0591 (w 1.0591) I-I_G=-0.01007478 (w -0.01007478) d=+7.2e-12 def=1.7e-13
cuts k=1         beta prime beta=51 alpha=1.04              v=1.0000000000 R3=+1.0417 (w +1.0417) Tup99=1.0258 (w 1.0258) I-I_G=-0.00900923 (w -0.00900923) d=+2.2e-12 def=5.2e-14


==> anc/calc_SHORT/item5/verify/v_map_cuts184.log <==
cuts k=1.84      gamma                                      v=0.5434782609 R3=+1.0000 (w +1.0000) Tup99=1.0000 (w 1.0000) I-I_G=-0.00373316 (w -0.00373316) d=+2.0e-13 def=1.4e-15
cuts k=1.84      lognormal                                  v=0.5434782609 R3=+1.7717 (w +1.7717) Tup99=1.3674 (w 1.3674) I-I_G=-0.01614562 (w -0.01614562) d=+7.5e-11 def=1.9e-12
cuts k=1.84      inverse Gaussian                           v=0.5434782609 R3=+1.5000 (w +1.5000) Tup99=1.3998 (w 1.3998) I-I_G=-0.01599130 (w -0.01599130) d=+6.6e-12 def=1.6e-13
cuts k=1.84      beta[0,1.574] a=0.0361 b=0.0207            v=0.5434782609 R3=-0.3808 (w -0.3808) Tup99=0.0000 (w 0.0000) I-I_G=-0.07464751 (w -0.07464751) d=+4.9e-13 def=1.1e-16
cuts k=1.84      beta[0,1.698] a=0.167 b=0.117              v=0.5434782609 R3=-0.2434 (w -0.2434) Tup99=0.0000 (w 0.0000) I-I_G=-0.03516678 (w -0.03516678) d=-1.3e-13 def=1.1e-16
cuts k=1.84      beta[0,1.929] a=0.368 b=0.342              v=0.5434782609 R3=-0.0480 (w -0.0480) Tup99=0.0000 (w 0.0000) I-I_G=-0.01175931 (w -0.01175931) d=-6.7e-14 def=2.2e-16
cuts k=1.84      beta[0,2.315] a=0.613 b=0.807              v=0.5434782609 R3=+0.1696 (w +0.1696) Tup99=0.0000 (w 0.0000) I-I_G=-0.00138660 (w -0.00138660) d=+1.5e-13 def=1.1e-16
cuts k=1.84      beta[0,3.087] a=0.92 b=1.92                v=0.5434782609 R3=+0.4132 (w +0.4132) Tup99=0.0000 (w 0.0000) I-I_G=+0.00172330 (w +0.00172330) d=+1.7e-13 def=1.1e-16
cuts k=1.84      beta[0,4.63] a=1.23 b=4.45                 v=0.5434782609 R3=+0.6302 (w +0.6302) Tup99=0.3492 (w 0.3492) I-I_G=+0.00083490 (w +0.00083490) d=+1.4e-13 def=1.1e-16
cuts k=1.84      beta[0,7.717] a=1.47 b=9.89                v=0.5434782609 R3=+0.7874 (w +0.7874) Tup99=0.7164 (w 0.7164) I-I_G=-0.00086933 (w -0.00086933) d=+4.1e-14 def=2.2e-16
cuts k=1.84      beta[0,15.43] a=1.66 b=23.9                v=0.5434782609 R3=+0.8970 (w +0.8970) Tup99=0.8857 (w 0.8857) I-I_G=-0.00230517 (w -0.00230517) d=+2.4e-14 def=2.2e-16
cuts k=1.84      beta[0,46.3] a=1.78 b=80.6                 v=0.5434782609 R3=+0.9663 (w +0.9663) Tup99=0.9666 (w 0.9666) I-I_G=-0.00326259 (w -0.00326259) d=+1.7e-14 def=2.2e-16
cuts k=1.84      symbeta[0.2,1.8] a=0.0888                  v=0.5434782609 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.04563255 (w -0.04563255) d=-6.9e-11 def=3.3e-15
cuts k=1.84      symbeta[0.1,1.9] a=0.245                   v=0.5434782609 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.02425730 (w -0.02425730) d=+1.7e-12 def=2.0e-15
cuts k=1.84      symbeta[0,2] a=0.42                        v=0.5434782609 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.00851598 (w -0.00851598) d=-5.6e-14 def=1.8e-15
cuts k=1.84      twopoint p=0.02 (0.895,6.16)               v=0.5434782609 R3=+4.6507 (w +4.6507) Tup99=2.0000 (w 2.0000) I-I_G=-0.10273587 (w -0.10273587) d=+1.5e-13 def=2.1e-15
cuts k=1.84      twopoint p=0.05 (0.831,4.21)               v=0.5434782609 R3=+2.8008 (w +2.8008) Tup99=5.0000 (w 5.0000) I-I_G=-0.10138401 (w -0.10138401) d=-2.6e-13 def=2.2e-15
cuts k=1.84      twopoint p=0.1 (0.754,3.21)                v=0.5434782609 R3=+1.8086 (w +1.8086) Tup99=0.0000 (w 0.0000) I-I_G=-0.09282337 (w -0.09282337) d=+3.6e-14 def=2.2e-15
cuts k=1.84      twopoint p=0.2 (0.631,2.47)                v=0.5434782609 R3=+1.0173 (w +1.0173) Tup99=0.0000 (w 0.0000) I-I_G=-0.07092081 (w -0.07092081) d=+3.2e-13 def=1.1e-15
cuts k=1.84      twopoint p=0.3 (0.517,2.13)                v=0.5434782609 R3=+0.5920 (w +0.5920) Tup99=0.0000 (w 0.0000) I-I_G=-0.05742464 (w -0.05742464) d=+2.4e-13 def=1.0e-15
cuts k=1.84      twopoint p=0.4 (0.398,1.9)                 v=0.5434782609 R3=+0.2769 (w +0.2769) Tup99=0.0000 (w 0.0000) I-I_G=-0.05502208 (w -0.05502208) d=+7.7e-14 def=2.4e-15
cuts k=1.84      twopoint p=0.5 (0.263,1.74)                v=0.5434782609 R3=-0.0000 (w -0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.06481805 (w -0.06481805) d=-4.4e-14 def=3.1e-15
cuts k=1.84      twopoint p=0.6 (0.0971,1.6)                v=0.5434782609 R3=-0.2769 (w -0.2769) Tup99=0.0000 (w 0.0000) I-I_G=-0.08747845 (w -0.08747845) d=-1.2e-13 def=6.7e-15
cuts k=1.84      twopoint p=0.648 (0,1.54)                  v=0.5434782609 R3=-0.4200 (w -0.4200) Tup99=0.0000 (w 0.0000) I-I_G=-0.10252463 (w -0.10252463) d=-1.3e-13 def=2.4e-15
cuts k=1.84      shifted gamma s=0.1 shape=1.49             v=0.5434782609 R3=+1.1111 (w +1.1111) Tup99=1.1124 (w 1.1124) I-I_G=-0.00846797 (w -0.00846797) d=+2.2e-12 def=5.0e-14
cuts k=1.84      shifted gamma s=0.25 shape=1.04            v=0.5434782609 R3=+1.3333 (w +1.3333) Tup99=1.3166 (w 1.3166) I-I_G=-0.01631147 (w -0.01631147) d=+6.3e-14 def=6.7e-16
cuts k=1.84      shifted gamma s=0.5 shape=0.46             v=0.5434782609 R3=+2.0000 (w +2.0000) Tup99=1.7458 (w 1.7458) I-I_G=-0.03453244 (w -0.03453244) d=-2.6e-14 def=2.1e-15
cuts k=1.84      shifted gamma s=0.75 shape=0.115           v=0.5434782609 R3=+4.0000 (w +4.0000) Tup99=1.9435 (w 1.9435) I-I_G=-0.06455497 (w -0.06455497) d=+3.7e-12 def=8.5e-14
cuts k=1.84      zero-infl gamma pi=0.088 shape=2.45        v=0.5434782609 R3=+0.7478 (w +0.7478) Tup99=0.7438 (w 0.7438) I-I_G=+0.00955462 (w +0.00955462) d=+2.5e-14 def=8.9e-16
cuts k=1.84      zero-infl gamma pi=0.176 shape=3.68        v=0.5434782609 R3=+0.4417 (w +0.4417) Tup99=0.4121 (w 0.4121) I-I_G=-0.00675135 (w -0.00675135) d=+2.4e-13 def=3.8e-15
cuts k=1.84      zero-infl gamma pi=0.264 shape=7.36        v=0.5434782609 R3=+0.0624 (w +0.0624) Tup99=0.0723 (w 0.0723) I-I_G=-0.04563878 (w -0.04563878) d=+2.0e-14 def=7.5e-15
cuts k=1.84      zero-infl gamma pi=0.335 shape=36.8        v=0.5434782609 R3=-0.3133 (w -0.3133) Tup99=0.0000 (w 0.0000) I-I_G=-0.09167826 (w -0.09167826) d=-3.8e-14 def=1.4e-14
cuts k=1.84      gamma mix alpha=2.76 pi=0.1 means (2.09,0.878) v=0.5434782609 R3=+1.6254 (w +1.6254) Tup99=1.4544 (w 1.4544) I-I_G=-0.01214824 (w -0.01214824) d=+2.5e-13 def=7.7e-15
cuts k=1.84      gamma mix alpha=2.76 pi=0.3 means (1.56,0.761) v=0.5434782609 R3=+1.2795 (w +1.2795) Tup99=1.3346 (w 1.3346) I-I_G=-0.00994312 (w -0.00994312) d=+3.1e-12 def=7.5e-14
cuts k=1.84      gamma mix alpha=2.76 pi=0.5 means (1.36,0.635) v=0.5434782609 R3=+1.1111 (w +1.1111) Tup99=1.1350 (w 1.1350) I-I_G=-0.00815213 (w -0.00815213) d=+1.2e-13 def=3.7e-15
cuts k=1.84      gamma mix alpha=2.76 pi=0.7 means (1.24,0.443) v=0.5434782609 R3=+0.9428 (w +0.9428) Tup99=0.9067 (w 0.9067) I-I_G=-0.00535637 (w -0.00535637) d=+5.0e-14 def=2.7e-15
cuts k=1.84      gamma mix alpha=5.52 pi=0.1 means (2.66,0.815) v=0.5434782609 R3=+2.0118 (w +2.0118) Tup99=2.2005 (w 2.2005) I-I_G=-0.03056824 (w -0.03056824) d=+3.6e-12 def=8.8e-14
cuts k=1.84      gamma mix alpha=5.52 pi=0.3 means (1.85,0.637) v=0.5434782609 R3=+1.1817 (w +1.1817) Tup99=1.1532 (w 1.1532) I-I_G=-0.01919509 (w -0.01919509) d=+8.1e-14 def=1.3e-15
cuts k=1.84      gamma mix alpha=5.52 pi=0.5 means (1.55,0.446) v=0.5434782609 R3=+0.7778 (w +0.7778) Tup99=0.5555 (w 0.5555) I-I_G=-0.01100585 (w -0.01100585) d=+1.1e-13 def=1.8e-15
cuts k=1.84      gamma mix alpha=5.52 pi=0.7 means (1.36,0.154) v=0.5434782609 R3=+0.3738 (w +0.3738) Tup99=0.2396 (w 0.2396) I-I_G=-0.00718246 (w -0.00718246) d=+8.2e-14 def=8.9e-16
cuts k=1.84      gamma mix alpha=14.7 pi=0.1 means (3,0.778) v=0.5434782609 R3=+1.9709 (w +1.9709) Tup99=2.6578 (w 2.6578) I-I_G=-0.05848481 (w -0.05848481) d=+3.3e-14 def=1.9e-14
cuts k=1.84      gamma mix alpha=14.7 pi=0.3 means (2.02,0.563) v=0.5434782609 R3=+0.8763 (w +0.8763) Tup99=0.2963 (w 0.2963) I-I_G=-0.03257404 (w -0.03257404) d=+1.7e-13 def=1.2e-14
cuts k=1.84      gamma mix alpha=14.7 pi=0.5 means (1.67,0.333) v=0.5434782609 R3=+0.3437 (w +0.3437) Tup99=0.0293 (w 0.0293) I-I_G=-0.02443699 (w -0.02443699) d=+8.2e-14 def=1.4e-14
cuts k=1.84      gen. gamma c=0.4 a=12.5                    v=0.5434782609 R3=+1.3834 (w +1.3834) Tup99=1.2702 (w 1.2702) I-I_G=-0.01069916 (w -0.01069916) d=+6.9e-12 def=1.6e-13
cuts k=1.84      gen. gamma c=0.6 a=5.29                    v=0.5434782609 R3=+1.2348 (w +1.2348) Tup99=1.1936 (w 1.1936) I-I_G=-0.00814654 (w -0.00814654) d=+1.0e-11 def=2.5e-13
cuts k=1.84      gen. gamma c=0.8 a=2.9                     v=0.5434782609 R3=+1.1082 (w +1.1082) Tup99=1.1020 (w 1.1020) I-I_G=-0.00580063 (w -0.00580063) d=+1.5e-14 def=3.3e-16
cuts k=1.84      gen. gamma c=1.25 a=1.19                   v=0.5434782609 R3=+0.8866 (w +0.8866) Tup99=0.8657 (w 0.8657) I-I_G=-0.00161458 (w -0.00161458) d=+2.6e-14 def=6.7e-16
cuts k=1.84      gen. gamma c=1.5 a=0.851                   v=0.5434782609 R3=+0.7936 (w +0.7936) Tup99=0.7326 (w 0.7326) I-I_G=-0.00002573 (w -0.00002573) d=+4.5e-14 def=4.4e-16
cuts k=1.84      gen. gamma c=2 a=0.524                     v=0.5434782609 R3=+0.6550 (w +0.6550) Tup99=0.4946 (w 0.4946) I-I_G=+0.00184446 (w +0.00184446) d=+1.2e-13 def=1.3e-15
cuts k=1.84      gen. gamma c=3 a=0.288                     v=0.5434782609 R3=+0.4939 (w +0.4939) Tup99=0.1841 (w 0.1841) I-I_G=+0.00278856 (w +0.00278856) d=+1.4e-13 def=1.1e-15
cuts k=1.84      gen. gamma c=5 a=0.152                     v=0.5434782609 R3=+0.3601 (w +0.3601) Tup99=0.0103 (w 0.0103) I-I_G=+0.00211078 (w +0.00211078) d=+1.5e-13 def=1.3e-15
cuts k=1.84      beta prime beta=9.84 alpha=2.71            v=0.5434782609 R3=+1.4152 (w +1.4152) Tup99=1.2296 (w 1.2296) I-I_G=-0.00936315 (w -0.00936315) d=+2.6e-11 def=6.8e-13
cuts k=1.84      beta prime beta=13.84 alpha=2.36           v=0.5434782609 R3=+1.2620 (w +1.2620) Tup99=1.1732 (w 1.1732) I-I_G=-0.00736075 (w -0.00736075) d=+3.6e-12 def=8.5e-14
cuts k=1.84      beta prime beta=21.84 alpha=2.13           v=0.5434782609 R3=+1.1507 (w +1.1507) Tup99=1.1149 (w 1.1149) I-I_G=-0.00584115 (w -0.00584115) d=+5.2e-13 def=1.1e-14
cuts k=1.84      beta prime beta=51.84 alpha=1.95           v=0.5434782609 R3=+1.0581 (w +1.0581) Tup99=1.0504 (w 1.0504) I-I_G=-0.00454885 (w -0.00454885) d=+5.4e-14 def=6.7e-16


==> anc/calc_SHORT/item5/verify/v_map_cuts3.log <==
cuts k=3         gamma                                      v=0.3333333333 R3=+1.0000 (w +1.0000) Tup99=1.0000 (w 1.0000) I-I_G=-0.00198839 (w -0.00198839) d=+1.5e-13 def=1.3e-15
cuts k=3         uniform[0,2]                               v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.00081111 (w -0.00081111) d=+5.1e-13 def=0.0e+00
cuts k=3         lognormal                                  v=0.3333333333 R3=+1.6667 (w +1.6667) Tup99=1.4293 (w 1.4293) I-I_G=-0.01071298 (w -0.01071298) d=+7.9e-12 def=1.8e-13
cuts k=3         inverse Gaussian                           v=0.3333333333 R3=+1.5000 (w +1.5000) Tup99=1.4271 (w 1.4271) I-I_G=-0.01069300 (w -0.01069300) d=+1.8e-13 def=1.1e-15
cuts k=3         beta[0,1.36] a=0.0588 b=0.0212             v=0.3333333333 R3=-0.9231 (w -0.9231) Tup99=0.0000 (w 0.0000) I-I_G=-0.07405623 (w -0.07405623) d=+7.4e-13 def=1.1e-16
cuts k=3         beta[0,1.467] a=0.273 b=0.127              v=0.3333333333 R3=-0.6667 (w -0.6667) Tup99=0.0000 (w 0.0000) I-I_G=-0.03410262 (w -0.03410262) d=+7.3e-13 def=0.0e+00
cuts k=3         beta[0,1.667] a=0.6 b=0.4                  v=0.3333333333 R3=-0.3333 (w -0.3333) Tup99=0.0000 (w 0.0000) I-I_G=-0.01096509 (w -0.01096509) d=+5.9e-13 def=1.1e-16
cuts k=3         beta[0,2] a=1 b=1                          v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.00081111 (w -0.00081111) d=+5.1e-13 def=0.0e+00
cuts k=3         beta[0,2.667] a=1.5 b=2.5                  v=0.3333333333 R3=+0.3333 (w +0.3333) Tup99=0.0000 (w 0.0000) I-I_G=+0.00227210 (w +0.00227210) d=+2.6e-13 def=1.1e-16
cuts k=3         beta[0,4] a=2 b=6                          v=0.3333333333 R3=+0.6000 (w +0.6000) Tup99=0.3756 (w 0.3756) I-I_G=+0.00162059 (w +0.00162059) d=+1.5e-13 def=0.0e+00
cuts k=3         beta[0,6.667] a=2.4 b=13.6                 v=0.3333333333 R3=+0.7778 (w +0.7778) Tup99=0.7117 (w 0.7117) I-I_G=+0.00025764 (w +0.00025764) d=+1.2e-13 def=1.1e-16
cuts k=3         beta[0,13.33] a=2.7 b=33.3                 v=0.3333333333 R3=+0.8947 (w +0.8947) Tup99=0.8796 (w 0.8796) I-I_G=-0.00087503 (w -0.00087503) d=+1.1e-13 def=0.0e+00
cuts k=3         beta[0,40] a=2.9 b=113                     v=0.3333333333 R3=+0.9661 (w +0.9661) Tup99=0.9640 (w 0.9640) I-I_G=-0.00162276 (w -0.00162276) d=+1.2e-13 def=1.1e-16
cuts k=3         symbeta[0.4,1.6] a=0.04                    v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.05257211 (w -0.05257211) d=+7.9e-11 def=8.4e-15
cuts k=3         symbeta[0.3,1.7] a=0.235                   v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.02669157 (w -0.02669157) d=+2.2e-13 def=1.8e-15
cuts k=3         symbeta[0.2,1.8] a=0.46                    v=0.3333333333 R3=+0.0000 (w -0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.01391416 (w -0.01391416) d=+5.7e-13 def=2.3e-15
cuts k=3         symbeta[0.1,1.9] a=0.715                   v=0.3333333333 R3=+0.0000 (w -0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.00641975 (w -0.00641975) d=+5.7e-13 def=1.1e-15
cuts k=3         symbeta[0,2] a=1                           v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.00081111 (w -0.00081111) d=+5.2e-13 def=1.3e-15
cuts k=3         twopoint p=0.02 (0.918,5.04)               v=0.3333333333 R3=+5.9385 (w +5.9385) Tup99=2.0000 (w 2.0000) I-I_G=-0.10274744 (w -0.10274744) d=+3.9e-13 def=3.3e-15
cuts k=3         twopoint p=0.05 (0.868,3.52)               v=0.3333333333 R3=+3.5762 (w +3.5762) Tup99=5.0000 (w 5.0000) I-I_G=-0.10191595 (w -0.10191595) d=-1.1e-13 def=4.0e-15
cuts k=3         twopoint p=0.1 (0.808,2.73)                v=0.3333333333 R3=+2.3094 (w +2.3094) Tup99=0.0000 (w 0.0000) I-I_G=-0.09483834 (w -0.09483834) d=-7.4e-13 def=4.7e-15
cuts k=3         twopoint p=0.2 (0.711,2.15)                v=0.3333333333 R3=+1.2990 (w +1.2990) Tup99=0.0000 (w 0.0000) I-I_G=-0.07323805 (w -0.07323805) d=-1.8e-13 def=6.7e-15
cuts k=3         twopoint p=0.3 (0.622,1.88)                v=0.3333333333 R3=+0.7559 (w +0.7559) Tup99=0.0000 (w 0.0000) I-I_G=-0.05804484 (w -0.05804484) d=+3.1e-13 def=4.0e-15
cuts k=3         twopoint p=0.4 (0.529,1.71)                v=0.3333333333 R3=+0.3536 (w +0.3536) Tup99=0.0000 (w 0.0000) I-I_G=-0.05282711 (w -0.05282711) d=+6.4e-13 def=1.3e-14
cuts k=3         twopoint p=0.5 (0.423,1.58)                v=0.3333333333 R3=+0.0000 (w +0.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.05805246 (w -0.05805246) d=+8.8e-13 def=3.3e-15
cuts k=3         twopoint p=0.6 (0.293,1.47)                v=0.3333333333 R3=-0.3536 (w -0.3536) Tup99=0.0000 (w 0.0000) I-I_G=-0.07391887 (w -0.07391887) d=+9.4e-13 def=1.8e-15
cuts k=3         twopoint p=0.7 (0.118,1.38)                v=0.3333333333 R3=-0.7559 (w -0.7559) Tup99=0.0000 (w 0.0000) I-I_G=-0.09574466 (w -0.09574466) d=+8.5e-13 def=5.3e-15
cuts k=3         twopoint p=0.75 (0,1.33)                   v=0.3333333333 R3=-1.0000 (w -1.0000) Tup99=0.0000 (w 0.0000) I-I_G=-0.10274756 (w -0.10274756) d=+7.5e-13 def=4.2e-15
cuts k=3         shifted gamma s=0.1 shape=2.43             v=0.3333333333 R3=+1.1111 (w +1.1111) Tup99=1.1084 (w 1.1084) I-I_G=-0.00472975 (w -0.00472975) d=+1.3e-13 def=5.9e-15
cuts k=3         shifted gamma s=0.25 shape=1.69            v=0.3333333333 R3=+1.3333 (w +1.3333) Tup99=1.3118 (w 1.3118) I-I_G=-0.01011859 (w -0.01011859) d=+1.4e-12 def=2.8e-14
cuts k=3         shifted gamma s=0.5 shape=0.75             v=0.3333333333 R3=+2.0000 (w +2.0000) Tup99=1.7895 (w 1.7895) I-I_G=-0.02502784 (w -0.02502784) d=+5.0e-13 def=9.1e-15
cuts k=3         shifted gamma s=0.75 shape=0.188           v=0.3333333333 R3=+4.0000 (w +4.0000) Tup99=2.2248 (w 2.2248) I-I_G=-0.05487315 (w -0.05487315) d=-3.0e-14 def=7.5e-15
cuts k=3         zero-infl gamma pi=0.0625 shape=4          v=0.3333333333 R3=+0.6000 (w +0.6000) Tup99=0.6664 (w 0.6664) I-I_G=-0.00380117 (w -0.00380117) d=+2.1e-12 def=4.5e-14
cuts k=3         zero-infl gamma pi=0.125 shape=6           v=0.3333333333 R3=+0.1429 (w +0.1429) Tup99=0.2984 (w 0.2984) I-I_G=-0.02437291 (w -0.02437291) d=+3.3e-13 def=5.3e-15
cuts k=3         zero-infl gamma pi=0.188 shape=12          v=0.3333333333 R3=-0.3846 (w -0.3846) Tup99=0.0284 (w 0.0284) I-I_G=-0.05270313 (w -0.05270313) d=+3.6e-13 def=2.3e-14
cuts k=3         zero-infl gamma pi=0.237 shape=60          v=0.3333333333 R3=-0.8689 (w -0.8689) Tup99=0.0000 (w 0.0000) I-I_G=-0.09292151 (w -0.09292151) d=+6.8e-13 def=4.5e-14
cuts k=3         gamma mix alpha=4.5 pi=0.1 means (1.9,0.899) v=0.3333333333 R3=+1.6918 (w +1.6918) Tup99=1.6047 (w 1.6047) I-I_G=-0.00966205 (w -0.00966205) d=+1.8e-13 def=1.6e-15
cuts k=3         gamma mix alpha=4.5 pi=0.3 means (1.46,0.803) v=0.3333333333 R3=+1.3012 (w +1.3012) Tup99=1.3589 (w 1.3589) I-I_G=-0.00704789 (w -0.00704789) d=+1.2e-13 def=4.2e-15
cuts k=3         gamma mix alpha=4.5 pi=0.5 means (1.3,0.698) v=0.3333333333 R3=+1.1111 (w +1.1111) Tup99=1.1109 (w 1.1109) I-I_G=-0.00520345 (w -0.00520345) d=+1.4e-13 def=2.9e-15
cuts k=3         gamma mix alpha=4.5 pi=0.7 means (1.2,0.539) v=0.3333333333 R3=+0.9210 (w +0.9210) Tup99=0.8668 (w 0.8668) I-I_G=-0.00278048 (w -0.00278048) d=+4.3e-12 def=9.9e-14
cuts k=3         gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955) v=0.3333333333 R3=+0.5304 (w +0.5304) Tup99=0.5751 (w 0.5751) I-I_G=+0.00076862 (w +0.00076862) d=+4.9e-13 def=4.3e-15
cuts k=3         gamma mix alpha=9 pi=0.1 means (2.34,0.851) v=0.3333333333 R3=+2.2354 (w +2.2354) Tup99=2.5314 (w 2.5314) I-I_G=-0.02811261 (w -0.02811261) d=+3.4e-14 def=4.1e-15
cuts k=3         gamma mix alpha=9 pi=0.3 means (1.68,0.707) v=0.3333333333 R3=+1.2549 (w +1.2549) Tup99=1.1335 (w 1.1335) I-I_G=-0.01581592 (w -0.01581592) d=+8.2e-14 def=6.7e-15
cuts k=3         gamma mix alpha=9 pi=0.5 means (1.45,0.553) v=0.3333333333 R3=+0.7778 (w +0.7778) Tup99=0.4936 (w 0.4936) I-I_G=-0.00859481 (w -0.00859481) d=+2.1e-13 def=2.3e-15
cuts k=3         gamma mix alpha=9 pi=0.7 means (1.29,0.317) v=0.3333333333 R3=+0.3007 (w +0.3007) Tup99=0.1986 (w 0.1986) I-I_G=-0.00633084 (w -0.00633084) d=+3.4e-13 def=3.4e-15
cuts k=3         gamma mix alpha=24 pi=0.1 means (2.59,0.824) v=0.3333333333 R3=+2.3501 (w +2.3501) Tup99=3.2164 (w 3.2164) I-I_G=-0.05877082 (w -0.05877082) d=-4.1e-13 def=1.4e-14
cuts k=3         gamma mix alpha=24 pi=0.3 means (1.81,0.654) v=0.3333333333 R3=+1.0005 (w +1.0005) Tup99=0.2599 (w 0.2599) I-I_G=-0.03178930 (w -0.03178930) d=+2.1e-13 def=8.2e-15
cuts k=3         gamma mix alpha=24 pi=0.5 means (1.53,0.471) v=0.3333333333 R3=+0.3437 (w +0.3438) Tup99=0.0192 (w 0.0192) I-I_G=-0.02369747 (w -0.02369747) d=+4.6e-13 def=9.5e-15
cuts k=3         gamma mix alpha=24 pi=0.7 means (1.35,0.192) v=0.3333333333 R3=-0.3130 (w -0.3130) Tup99=0.0012 (w 0.0012) I-I_G=-0.04650110 (w -0.04650110) d=+6.6e-13 def=9.5e-15
cuts k=3         gen. gamma c=0.4 a=19.8                    v=0.3333333333 R3=+1.3541 (w +1.3541) Tup99=1.2910 (w 1.2910) I-I_G=-0.00684315 (w -0.00684315) d=+1.4e-11 def=3.5e-13
cuts k=3         gen. gamma c=0.6 a=8.53                    v=0.3333333333 R3=+1.2231 (w +1.2231) Tup99=1.2027 (w 1.2027) I-I_G=-0.00506784 (w -0.00506784) d=+1.8e-13 def=8.9e-16
cuts k=3         gen. gamma c=0.8 a=4.71                    v=0.3333333333 R3=+1.1056 (w +1.1056) Tup99=1.1046 (w 1.1046) I-I_G=-0.00344001 (w -0.00344001) d=+1.1e-12 def=2.2e-14
cuts k=3         gen. gamma c=1.25 a=1.94                   v=0.3333333333 R3=+0.8832 (w +0.8832) Tup99=0.8655 (w 0.8655) I-I_G=-0.00045381 (w -0.00045381) d=+7.5e-13 def=1.4e-14
cuts k=3         gen. gamma c=1.5 a=1.37                    v=0.3333333333 R3=+0.7816 (w +0.7816) Tup99=0.7332 (w 0.7332) I-I_G=+0.00075645 (w +0.00075645) d=+1.4e-13 def=1.3e-15
cuts k=3         gen. gamma c=2 a=0.829                     v=0.3333333333 R3=+0.6182 (w +0.6182) Tup99=0.4954 (w 0.4954) I-I_G=+0.00229726 (w +0.00229726) d=+1.7e-13 def=1.1e-15
cuts k=3         gen. gamma c=3 a=0.443                     v=0.3333333333 R3=+0.4067 (w +0.4067) Tup99=0.1815 (w 0.1815) I-I_G=+0.00315246 (w +0.00315246) d=+2.4e-13 def=8.9e-16
cuts k=3         gen. gamma c=5 a=0.227                     v=0.3333333333 R3=+0.2112 (w +0.2112) Tup99=0.0091 (w 0.0091) I-I_G=+0.00231154 (w +0.00231154) d=+4.1e-13 def=6.7e-16
cuts k=3         beta prime beta=11 alpha=5                 v=0.3333333333 R3=+1.5000 (w +1.5000) Tup99=1.3264 (w 1.3264) I-I_G=-0.00759692 (w -0.00759692) d=+6.4e-11 def=1.7e-12
cuts k=3         beta prime beta=15 alpha=4.2               v=0.3333333333 R3=+1.3333 (w +1.3333) Tup99=1.2499 (w 1.2499) I-I_G=-0.00573240 (w -0.00573240) d=+2.8e-11 def=6.9e-13
cuts k=3         beta prime beta=23 alpha=3.67              v=0.3333333333 R3=+1.2000 (w +1.2000) Tup99=1.1689 (w 1.1689) I-I_G=-0.00422138 (w -0.00422138) d=+1.6e-11 def=3.9e-13
cuts k=3         beta prime beta=53 alpha=3.25              v=0.3333333333 R3=+1.0800 (w +1.0800) Tup99=1.0758 (w 1.0758) I-I_G=-0.00287006 (w -0.00287006) d=+9.8e-12 def=2.4e-13


==> anc/calc_SHORT/item5/verify/v_map_cuts_k1.84.json <==
[
 {
  "config": "cuts k=1.84",
  "family": "gamma",
  "par": 1.84,
  "law": "gamma",
  "myname": "gamma k=1.84",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 1.0,
  "R4": 1.0,
  "Tup99": 1.0000000000000002,
  "I": 0.09901966446977362,
  "IG": 0.10275282897219845,
  "diff": -0.003733164502424835,
  "deficit": 1.4432899320127035e-15,
  "nmax": 431,
  "worker_diff": -0.0037331645026265486,
  "worker_R3": 1.0000000000000007,
  "worker_Tup99": 0.9999999999999988
 },
 {
  "config": "cuts k=1.84",
  "family": "lognormal",
  "par": null,
  "law": "lognormal",
  "myname": "lognormal v=0.543478",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 1.7717391304347818,
  "R4": 4.34748534286732,
  "Tup99": 1.3673748514783317,
  "I": 0.08660721393861959,
  "IG": 0.10275282897219845,
  "diff": -0.016145615033578864,
  "deficit": 1.9412249585570862e-12,
  "nmax": 1653,
  "worker_diff": -0.016145615108826325,
  "worker_R3": 1.7717391304347823,
  "worker_Tup99": 1.3673748514783284
 },
 {
  "config": "cuts k=1.84",
  "family": "invgauss",
  "par": null,
  "law": "inverse Gaussian",
  "myname": "inverse Gaussian v=0.543478",
  "mean": 1.0000000000000002,
  "v": 0.543478260869565,
  "R3": 1.5000000000000007,
  "R4": 2.5,
  "Tup99": 1.399805083461012,
  "I": 0.08676153165117739,
  "IG": 0.10275282897219855,
  "diff": -0.015991297321021156,
  "deficit": 1.5909495942878493e-13,
  "nmax": 603,
  "worker_diff": -0.01599129732761588,
  "worker_R3": 1.5000000000000007,
  "worker_Tup99": 1.3998050834610107
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 1.5743478260869566,
  "law": "beta[0,1.574] a=0.0361 b=0.0207",
  "myname": "scaled beta[0,1.574] a=0.0360784 b=0.0207216",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": -0.3807856865033063,
  "R4": -0.5043734134816181,
  "Tup99": 0.0,
  "I": 0.02810532065864102,
  "IG": 0.10275282897219845,
  "diff": -0.07464750831355743,
  "deficit": 1.1102230246251565e-16,
  "nmax": 308,
  "worker_diff": -0.07464750831404514,
  "worker_R3": -0.38078568650330435,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 1.6978260869565218,
  "law": "beta[0,1.698] a=0.167 b=0.117",
  "myname": "scaled beta[0,1.698] a=0.167273 b=0.116727",
  "mean": 0.9999999999999999,
  "v": 0.5434782608695653,
  "R3": -0.2434325744308229,
  "R4": -0.5190777979952684,
  "Tup99": 0.0,
  "I": 0.06758604838636284,
  "IG": 0.10275282897219845,
  "diff": -0.03516678058583561,
  "deficit": 1.1102230246251565e-16,
  "nmax": 308,
  "worker_diff": -0.035166780585706034,
  "worker_R3": -0.24343257443082336,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 1.9293478260869565,
  "law": "beta[0,1.929] a=0.368 b=0.342",
  "myname": "scaled beta[0,1.929] a=0.368 b=0.342",
  "mean": 1.0,
  "v": 0.5434782608695653,
  "R3": -0.04797047970479707,
  "R4": -0.4942759670184302,
  "Tup99": 0.0,
  "I": 0.09099351687223844,
  "IG": 0.10275282897219845,
  "diff": -0.011759312099960006,
  "deficit": 2.220446049250313e-16,
  "nmax": 308,
  "worker_diff": -0.011759312099892602,
  "worker_R3": -0.04797047970479804,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 2.3152173913043477,
  "law": "beta[0,2.315] a=0.613 b=0.807",
  "myname": "scaled beta[0,2.315] a=0.613333 b=0.806667",
  "mean": 1.0,
  "v": 0.5434782608695651,
  "R3": 0.1695906432748537,
  "R4": -0.3940356169458339,
  "Tup99": 0.0,
  "I": 0.10136622499159742,
  "IG": 0.10275282897219845,
  "diff": -0.001386603980601031,
  "deficit": 1.1102230246251565e-16,
  "nmax": 308,
  "worker_diff": -0.001386603980749454,
  "worker_R3": 0.1695906432748552,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 3.0869565217391304,
  "law": "beta[0,3.087] a=0.92 b=1.92",
  "myname": "scaled beta[0,3.087] a=0.92 b=1.92",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.4132231404958677,
  "R4": -0.17355371900826452,
  "Tup99": 0.0,
  "I": 0.10447612797350114,
  "IG": 0.10275282897219845,
  "diff": 0.0017232990013026916,
  "deficit": 1.1102230246251565e-16,
  "nmax": 308,
  "worker_diff": 0.0017232990011329524,
  "worker_R3": 0.4132231404958641,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 4.630434782608695,
  "law": "beta[0,4.63] a=1.23 b=4.45",
  "myname": "scaled beta[0,4.63] a=1.22667 b=4.45333",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.6302083333333331,
  "R4": 0.1394249231950844,
  "Tup99": 0.3492213134237232,
  "I": 0.10358772926844662,
  "IG": 0.10275282897219845,
  "diff": 0.0008349002962481644,
  "deficit": 1.1102230246251565e-16,
  "nmax": 308,
  "worker_diff": 0.000834900296112176,
  "worker_R3": 0.6302083333333315,
  "worker_Tup99": 0.3492213134237219
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 7.717391304347826,
  "law": "beta[0,7.717] a=1.47 b=9.89",
  "myname": "scaled beta[0,7.717] a=1.472 b=9.888",
  "mean": 1.0,
  "v": 0.5434782608695653,
  "R3": 0.7874251497005986,
  "R4": 0.44872650242690115,
  "Tup99": 0.7163668920098372,
  "I": 0.10188349404047159,
  "IG": 0.10275282897219845,
  "diff": -0.0008693349317268617,
  "deficit": 2.220446049250313e-16,
  "nmax": 308,
  "worker_diff": -0.0008693349317678151,
  "worker_R3": 0.7874251497006005,
  "worker_Tup99": 0.7163668920098358
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 15.434782608695652,
  "law": "beta[0,15.43] a=1.66 b=23.9",
  "myname": "scaled beta[0,15.43] a=1.656 b=23.904",
  "mean": 1.0,
  "v": 0.5434782608695653,
  "R3": 0.896952104499274,
  "R4": 0.7119277319055344,
  "Tup99": 0.8857283051678742,
  "I": 0.10044766337081423,
  "IG": 0.10275282897219845,
  "diff": -0.002305165601384218,
  "deficit": 2.220446049250313e-16,
  "nmax": 308,
  "worker_diff": -0.002305165601408296,
  "worker_R3": 0.8969521044992694,
  "worker_Tup99": 0.8857283051678727
 },
 {
  "config": "cuts k=1.84",
  "family": "beta0L",
  "par": 46.30434782608695,
  "law": "beta[0,46.3] a=1.78 b=80.6",
  "myname": "scaled beta[0,46.3] a=1.77867 b=80.5813",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.9663347558084397,
  "R4": 0.9013075128104971,
  "Tup99": 0.9665523305235374,
  "I": 0.09949023659836431,
  "IG": 0.10275282897219845,
  "diff": -0.003262592373834139,
  "deficit": 2.220446049250313e-16,
  "nmax": 431,
  "worker_diff": -0.0032625923738511114,
  "worker_R3": 0.9663347558084395,
  "worker_Tup99": 0.9665523305235363
 },
 {
  "config": "cuts k=1.84",
  "family": "beta_sym",
  "par": 0.8,
  "law": "symbeta[0.2,1.8] a=0.0888",
  "myname": "symbeta h=0.8 a=0.0888",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.0,
  "R4": -0.5790533736153072,
  "Tup99": 0.0,
  "I": 0.05712028324855645,
  "IG": 0.10275282897219845,
  "diff": -0.045632545723642004,
  "deficit": 3.3306690738754696e-15,
  "nmax": 308,
  "worker_diff": -0.04563254565503476,
  "worker_R3": 1.127631321651279e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "beta_sym",
  "par": 0.9,
  "law": "symbeta[0.1,1.9] a=0.245",
  "myname": "symbeta h=0.9 a=0.2452",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.0,
  "R4": -0.5271602108640844,
  "Tup99": 0.0,
  "I": 0.07849552558941308,
  "IG": 0.10275282897219845,
  "diff": -0.024257303382785367,
  "deficit": 1.9984014443252818e-15,
  "nmax": 308,
  "worker_diff": -0.02425730338448455,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "beta_sym",
  "par": 1.0,
  "law": "symbeta[0,2] a=0.42",
  "myname": "symbeta h=1 a=0.42",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.0,
  "R4": -0.47916666666666674,
  "Tup99": 0.0,
  "I": 0.09423684571501312,
  "IG": 0.10275282897219845,
  "diff": -0.008515983257185333,
  "deficit": 1.7763568394002505e-15,
  "nmax": 308,
  "worker_diff": -0.008515983257129475,
  "worker_R3": 1.503508428868372e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.02,
  "law": "twopoint p=0.02 (0.895,6.16)",
  "myname": "two-point p=0.02 (0.8947,6.16)",
  "mean": 0.9999999999999999,
  "v": 0.543478260869565,
  "R3": 4.650740559857329,
  "R4": 13.80625850340137,
  "Tup99": 2.0,
  "I": 1.6961192965680993e-05,
  "IG": 0.10275282897219855,
  "diff": -0.10273586777923287,
  "deficit": 2.1094237467877974e-15,
  "nmax": 308,
  "worker_diff": -0.10273586777938652,
  "worker_R3": 4.650740559857324,
  "worker_Tup99": 2.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.05,
  "law": "twopoint p=0.05 (0.831,4.21)",
  "myname": "two-point p=0.05 (0.8309,4.213)",
  "mean": 1.0,
  "v": 0.5434782608695651,
  "R3": 2.8007517787757976,
  "R4": 4.6161403508771945,
  "Tup99": 5.0,
  "I": 0.0013688152128059627,
  "IG": 0.10275282897219845,
  "diff": -0.10138401375939249,
  "deficit": 2.220446049250313e-15,
  "nmax": 308,
  "worker_diff": -0.10138401375913146,
  "worker_R3": 2.8007517787758,
  "worker_Tup99": 5.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.1,
  "law": "twopoint p=0.1 (0.754,3.21)",
  "myname": "two-point p=0.1 (0.7543,3.212)",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 1.8086213288334048,
  "R4": 1.5674074074074071,
  "Tup99": 0.0,
  "I": 0.009929460195928996,
  "IG": 0.10275282897219845,
  "diff": -0.09282336877626945,
  "deficit": 2.220446049250313e-15,
  "nmax": 308,
  "worker_diff": -0.09282336877630508,
  "worker_R3": 1.808621328833405,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.2,
  "law": "twopoint p=0.2 (0.631,2.47)",
  "myname": "two-point p=0.2 (0.6314,2.474)",
  "mean": 1.0,
  "v": 0.543478260869565,
  "R3": 1.0173494974687907,
  "R4": 0.07666666666666687,
  "Tup99": 0.0,
  "I": 0.03183201850084583,
  "IG": 0.10275282897219855,
  "diff": -0.07092081047135272,
  "deficit": 1.1102230246251565e-15,
  "nmax": 308,
  "worker_diff": -0.07092081047167158,
  "worker_R3": 1.0173494974687898,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.3,
  "law": "twopoint p=0.3 (0.517,2.13)",
  "myname": "two-point p=0.3 (0.5174,2.126)",
  "mean": 1.0,
  "v": 0.543478260869565,
  "R3": 0.5920102959207642,
  "R4": -0.3796825396825396,
  "Tup99": 0.0,
  "I": 0.0453281935948624,
  "IG": 0.10275282897219855,
  "diff": -0.05742463537733615,
  "deficit": 9.992007221626409e-16,
  "nmax": 308,
  "worker_diff": -0.057424635377572406,
  "worker_R3": 0.5920102959207633,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.4,
  "law": "twopoint p=0.4 (0.398,1.9)",
  "myname": "two-point p=0.4 (0.3981,1.903)",
  "mean": 1.0,
  "v": 0.5434782608695651,
  "R3": 0.2768874620972691,
  "R4": -0.5622222222222225,
  "Tup99": 0.0,
  "I": 0.047730747238782456,
  "IG": 0.10275282897219845,
  "diff": -0.055022081733415995,
  "deficit": 2.4424906541753444e-15,
  "nmax": 308,
  "worker_diff": -0.055022081733493364,
  "worker_R3": 0.276887462097269,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.5,
  "law": "twopoint p=0.5 (0.263,1.74)",
  "myname": "two-point p=0.5 (0.2628,1.737)",
  "mean": 1.0,
  "v": 0.5434782608695651,
  "R3": -1.4095391520640996e-16,
  "R4": -0.6133333333333334,
  "Tup99": 0.0,
  "I": 0.03793477397573142,
  "IG": 0.10275282897219845,
  "diff": -0.06481805499646703,
  "deficit": 3.1086244689504383e-15,
  "nmax": 308,
  "worker_diff": -0.06481805499642272,
  "worker_R3": -7.51754214434186e-16,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.6,
  "law": "twopoint p=0.6 (0.0971,1.6)",
  "myname": "two-point p=0.6 (0.09711,1.602)",
  "mean": 0.9999999999999999,
  "v": 0.5434782608695652,
  "R3": -0.27688746209726883,
  "R4": -0.5622222222222224,
  "Tup99": 0.0,
  "I": 0.015274382875250403,
  "IG": 0.10275282897219845,
  "diff": -0.08747844609694805,
  "deficit": 6.661338147750939e-15,
  "nmax": 308,
  "worker_diff": -0.08747844609683268,
  "worker_R3": -0.2768874620972694,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "two_point",
  "par": 0.647887323943662,
  "law": "twopoint p=0.648 (0,1.54)",
  "myname": "two-point p=0.647887 (0,1.543)",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": -0.42,
  "R4": -0.49573333333333336,
  "Tup99": 0.0,
  "I": 0.0002282009978342714,
  "IG": 0.10275282897219845,
  "diff": -0.10252462797436418,
  "deficit": 2.4424906541753444e-15,
  "nmax": 308,
  "worker_diff": -0.10252462797422927,
  "worker_R3": -0.4199999999999996,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1.84",
  "family": "shifted_gamma",
  "par": 0.1,
  "law": "shifted gamma s=0.1 shape=1.49",
  "myname": "shifted gamma s=0.1 shape=1.49",
  "mean": 1.0,
  "v": 0.5434782608695651,
  "R3": 1.1111111111111114,
  "R4": 1.2345679012345683,
  "Tup99": 1.1124301340730243,
  "I": 0.09428486185307605,
  "IG": 0.10275282897219845,
  "diff": -0.0084679671191224,
  "deficit": 5.029310301551959e-14,
  "nmax": 431,
  "worker_diff": -0.008467967121289652,
  "worker_R3": 1.1111111111111103,
  "worker_Tup99": 1.1124301340730252
 },
 {
  "config": "cuts k=1.84",
  "family": "shifted_gamma",
  "par": 0.25,
  "law": "shifted gamma s=0.25 shape=1.04",
  "myname": "shifted gamma s=0.25 shape=1.035",
  "mean": 1.0,
  "v": 0.5434782608695653,
  "R3": 1.333333333333333,
  "R4": 1.7777777777777775,
  "Tup99": 1.3166123275831854,
  "I": 0.08644135763783822,
  "IG": 0.10275282897219845,
  "diff": -0.016311471334360228,
  "deficit": 6.661338147750939e-16,
  "nmax": 603,
  "worker_diff": -0.016311471334423386,
  "worker_R3": 1.3333333333333328,
  "worker_Tup99": 1.3166123275831874
 },
 {
  "config": "cuts k=1.84",
  "family": "shifted_gamma",
  "par": 0.5,
  "law": "shifted gamma s=0.5 shape=0.46",
  "myname": "shifted gamma s=0.5 shape=0.46",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 2.0,
  "R4": 4.0,
  "Tup99": 1.7458307057141347,
  "I": 0.06822039316700756,
  "IG": 0.10275282897219845,
  "diff": -0.034532435805190886,
  "deficit": 2.1094237467877974e-15,
  "nmax": 844,
  "worker_diff": -0.034532435805165226,
  "worker_R3": 2.0,
  "worker_Tup99": 1.7458307057141293
 },
 {
  "config": "cuts k=1.84",
  "family": "shifted_gamma",
  "par": 0.75,
  "law": "shifted gamma s=0.75 shape=0.115",
  "myname": "shifted gamma s=0.75 shape=0.115",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 4.0,
  "R4": 16.0,
  "Tup99": 1.943530110760009,
  "I": 0.03819786379046608,
  "IG": 0.10275282897219845,
  "diff": -0.06455496518173237,
  "deficit": 8.515410598874951e-14,
  "nmax": 1181,
  "worker_diff": -0.06455496518544594,
  "worker_R3": 4.0,
  "worker_Tup99": 1.9435301107600083
 },
 {
  "config": "cuts k=1.84",
  "family": "zero_infl_gamma",
  "par": 0.25,
  "law": "zero-infl gamma pi=0.088 shape=2.45",
  "myname": "zero-infl gamma pi=0.0880282 shape=2.453",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.7477992277992269,
  "R4": 0.5960762819079429,
  "Tup99": 0.7437842354148407,
  "I": 0.11230745150464116,
  "IG": 0.10275282897219845,
  "diff": 0.009554622532442714,
  "deficit": 8.881784197001252e-16,
  "nmax": 431,
  "worker_diff": 0.009554622532417748,
  "worker_R3": 0.7477992277992285,
  "worker_Tup99": 0.7437842354148393
 },
 {
  "config": "cuts k=1.84",
  "family": "zero_infl_gamma",
  "par": 0.5,
  "law": "zero-infl gamma pi=0.176 shape=3.68",
  "myname": "zero-infl gamma pi=0.176056 shape=3.68",
  "mean": 0.9999999999999999,
  "v": 0.5434782608695652,
  "R3": 0.441709401709402,
  "R4": 0.18607274940950264,
  "Tup99": 0.41213441787188887,
  "I": 0.09600147884472765,
  "IG": 0.10275282897219845,
  "diff": -0.006751350127470801,
  "deficit": 3.774758283725532e-15,
  "nmax": 308,
  "worker_diff": -0.006751350127710706,
  "worker_R3": 0.441709401709402,
  "worker_Tup99": 0.4121344178718885
 },
 {
  "config": "cuts k=1.84",
  "family": "zero_infl_gamma",
  "par": 0.75,
  "law": "zero-infl gamma pi=0.264 shape=7.36",
  "myname": "zero-infl gamma pi=0.264085 shape=7.36",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.06239234449760882,
  "R4": -0.1999583526018179,
  "Tup99": 0.07233270476051099,
  "I": 0.057114047343418406,
  "IG": 0.10275282897219845,
  "diff": -0.045638781628780045,
  "deficit": 7.549516567451064e-15,
  "nmax": 308,
  "worker_diff": -0.04563878162879968,
  "worker_R3": 0.06239234449760844,
  "worker_Tup99": 0.07233270476051068
 },
 {
  "config": "cuts k=1.84",
  "family": "zero_infl_gamma",
  "par": 0.95,
  "law": "zero-infl gamma pi=0.335 shape=36.8",
  "myname": "zero-infl gamma pi=0.334507 shape=36.8",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": -0.3133121693121696,
  "R4": -0.4491369058350359,
  "Tup99": 1.3194024311870779e-07,
  "I": 0.011074565245852597,
  "IG": 0.10275282897219845,
  "diff": -0.09167826372634585,
  "deficit": 1.3766765505351941e-14,
  "nmax": 308,
  "worker_diff": -0.09167826372630776,
  "worker_R3": -0.3133121693121704,
  "worker_Tup99": 1.3194024311870395e-07
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   2.7600000000000002,
   0.1
  ],
  "law": "gamma mix alpha=2.76 pi=0.1 means (2.09,0.878)",
  "myname": "gamma-mix alpha=2.76 w=0.1 means (2.094,0.8784)",
  "mean": 1.0,
  "v": 0.5434782608695656,
  "R3": 1.6254202663185007,
  "R4": 3.1846457955517256,
  "Tup99": 1.4544000363661542,
  "I": 0.09060458829170948,
  "IG": 0.10275282897219845,
  "diff": -0.012148240680488975,
  "deficit": 7.66053886991358e-15,
  "nmax": 603,
  "worker_diff": -0.01214824068073421,
  "worker_R3": 1.6254202663185047,
  "worker_Tup99": 1.4544000363661498
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   2.7600000000000002,
   0.3
  ],
  "law": "gamma mix alpha=2.76 pi=0.3 means (1.56,0.761)",
  "myname": "gamma-mix alpha=2.76 w=0.3 means (1.557,0.7613)",
  "mean": 1.0,
  "v": 0.5434782608695654,
  "R3": 1.2794582992787304,
  "R4": 1.690501879242883,
  "Tup99": 1.3346097436180115,
  "I": 0.0928097110832109,
  "IG": 0.10275282897219845,
  "diff": -0.009943117888987552,
  "deficit": 7.549516567451064e-14,
  "nmax": 431,
  "worker_diff": -0.009943117892048312,
  "worker_R3": 1.2794582992787322,
  "worker_Tup99": 1.3346097436180095
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   2.7600000000000002,
   0.5
  ],
  "law": "gamma mix alpha=2.76 pi=0.5 means (1.36,0.635)",
  "myname": "gamma-mix alpha=2.76 w=0.5 means (1.365,0.6353)",
  "mean": 1.0,
  "v": 0.5434782608695654,
  "R3": 1.1111111111111107,
  "R4": 1.1729866036248997,
  "Tup99": 1.134967157574105,
  "I": 0.09460069411243222,
  "IG": 0.10275282897219845,
  "diff": -0.008152134859766236,
  "deficit": 3.6637359812630166e-15,
  "nmax": 431,
  "worker_diff": -0.00815213485988446,
  "worker_R3": 1.1111111111111123,
  "worker_Tup99": 1.1349671575741043
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   2.7600000000000002,
   0.7
  ],
  "law": "gamma mix alpha=2.76 pi=0.7 means (1.24,0.443)",
  "myname": "gamma-mix alpha=2.76 w=0.7 means (1.239,0.443)",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.9427639229434938,
  "R4": 0.7926502090155826,
  "Tup99": 0.9067229978218588,
  "I": 0.09739645629805693,
  "IG": 0.10275282897219845,
  "diff": -0.0053563726741415185,
  "deficit": 2.6645352591003757e-15,
  "nmax": 431,
  "worker_diff": -0.005356372674191354,
  "worker_R3": 0.9427639229434922,
  "worker_Tup99": 0.9067229978218593
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   5.5200000000000005,
   0.1
  ],
  "law": "gamma mix alpha=5.52 pi=0.1 means (2.66,0.815)",
  "myname": "gamma-mix alpha=5.52 w=0.1 means (2.662,0.8154)",
  "mean": 1.0,
  "v": 0.5434782608695654,
  "R3": 2.011834901533412,
  "R4": 3.6860477371249574,
  "Tup99": 2.200532473692655,
  "I": 0.07218459195930205,
  "IG": 0.10275282897219845,
  "diff": -0.030568237012896404,
  "deficit": 8.815170815523743e-14,
  "nmax": 431,
  "worker_diff": -0.030568237016448327,
  "worker_R3": 2.011834901533411,
  "worker_Tup99": 2.2005324736926526
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   5.5200000000000005,
   0.3
  ],
  "law": "gamma mix alpha=5.52 pi=0.3 means (1.85,0.637)",
  "myname": "gamma-mix alpha=5.52 w=0.3 means (1.846,0.6374)",
  "mean": 1.0,
  "v": 0.5434782608695654,
  "R3": 1.181717790742755,
  "R4": 1.038680385601194,
  "Tup99": 1.1531518523112827,
  "I": 0.08355773826478785,
  "IG": 0.10275282897219845,
  "diff": -0.0191950907074106,
  "deficit": 1.3322676295501878e-15,
  "nmax": 431,
  "worker_diff": -0.01919509070749152,
  "worker_R3": 1.1817177907427552,
  "worker_Tup99": 1.1531518523112814
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   5.5200000000000005,
   0.5
  ],
  "law": "gamma mix alpha=5.52 pi=0.5 means (1.55,0.446)",
  "myname": "gamma-mix alpha=5.52 w=0.5 means (1.554,0.4462)",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.7777777777777779,
  "R4": 0.3152283571915439,
  "Tup99": 0.5554509049283876,
  "I": 0.09174697592952974,
  "IG": 0.10275282897219845,
  "diff": -0.011005853042668712,
  "deficit": 1.7763568394002505e-15,
  "nmax": 308,
  "worker_diff": -0.011005853042778943,
  "worker_R3": 0.7777777777777771,
  "worker_Tup99": 0.5554509049283848
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   5.5200000000000005,
   0.7
  ],
  "law": "gamma mix alpha=5.52 pi=0.7 means (1.36,0.154)",
  "myname": "gamma-mix alpha=5.52 w=0.7 means (1.363,0.154)",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.3738377648127998,
  "R4": -0.038492982305408735,
  "Tup99": 0.23957714989097867,
  "I": 0.09557037080705033,
  "IG": 0.10275282897219845,
  "diff": -0.00718245816514812,
  "deficit": 8.881784197001252e-16,
  "nmax": 308,
  "worker_diff": -0.00718245816522993,
  "worker_R3": 0.3738377648127983,
  "worker_Tup99": 0.23957714989097798
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   14.72,
   0.1
  ],
  "law": "gamma mix alpha=14.7 pi=0.1 means (3,0.778)",
  "myname": "gamma-mix alpha=14.72 w=0.1 means (3.002,0.7776)",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 1.9708559188603163,
  "R4": 2.6315495254936785,
  "Tup99": 2.6578374689284625,
  "I": 0.04426802250568507,
  "IG": 0.10275282897219845,
  "diff": -0.058484806466513384,
  "deficit": 1.9206858326015208e-14,
  "nmax": 308,
  "worker_diff": -0.058484806466546344,
  "worker_R3": 1.970855918860317,
  "worker_Tup99": 2.6578374689284567
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   14.72,
   0.3
  ],
  "law": "gamma mix alpha=14.7 pi=0.3 means (2.02,0.563)",
  "myname": "gamma-mix alpha=14.72 w=0.3 means (2.019,0.5631)",
  "mean": 0.9999999999999999,
  "v": 0.5434782608695652,
  "R3": 0.8763454312062896,
  "R4": 0.17557632388700312,
  "Tup99": 0.29633654761546985,
  "I": 0.07017878779976083,
  "IG": 0.10275282897219845,
  "diff": -0.03257404117243762,
  "deficit": 1.199040866595169e-14,
  "nmax": 308,
  "worker_diff": -0.03257404117261091,
  "worker_R3": 0.8763454312062926,
  "worker_Tup99": 0.29633654761546957
 },
 {
  "config": "cuts k=1.84",
  "family": "gamma_mix",
  "par": [
   14.72,
   0.5
  ],
  "law": "gamma mix alpha=14.7 pi=0.5 means (1.67,0.333)",
  "myname": "gamma-mix alpha=14.72 w=0.5 means (1.667,0.3327)",
  "mean": 1.0,
  "v": 0.5434782608695652,
  "R3": 0.3437499999999992,
  "R4": -0.31976754664970103,
  "Tup99": 0.02926526724344359,
  "I": 0.07831583471931935,
  "IG": 0.10275282897219845,
  "diff": -0.024436994252879096,
  "deficit": 1.3655743202889425e-14,
  "nmax": 308,
  "worker_diff": -0.024436994252960906,
  "worker_R3": 0.3437499999999992,
  "worker_Tup99": 0.029265267243443274
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 0.4,
  "law": "gen. gamma c=0.4 a=12.5",
  "myname": "gen. gamma c=0.4 d=4.9865 s=0.0015797",
  "mean": 1.0000000000000002,
  "v": 0.5434782608695758,
  "R3": 1.3833676389749805,
  "R4": 2.2938903924149407,
  "Tup99": 1.2702068932061203,
  "I": 0.09205366621300914,
  "IG": 0.10275282897219899,
  "diff": -0.010699162759189848,
  "deficit": 1.6464607455191071e-13,
  "nmax": 844,
  "worker_diff": -0.01069916276612519,
  "worker_R3": 1.3833676389750473,
  "worker_Tup99": 1.2702068932061104
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 0.6,
  "law": "gen. gamma c=0.6 a=5.29",
  "myname": "gen. gamma c=0.6 d=3.1755 s=0.056412",
  "mean": 1.0000000000000018,
  "v": 0.5434782608695641,
  "R3": 1.234825850132395,
  "R4": 1.7224216974326172,
  "Tup99": 1.1935945738776839,
  "I": 0.09460628631631618,
  "IG": 0.10275282897219837,
  "diff": -0.008146542655882189,
  "deficit": 2.530198273120732e-13,
  "nmax": 603,
  "worker_diff": -0.008146542666243858,
  "worker_R3": 1.2348258501324085,
  "worker_Tup99": 1.193594573877699
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 0.8,
  "law": "gen. gamma c=0.8 a=2.9",
  "myname": "gen. gamma c=0.8 d=2.3193 s=0.25156",
  "mean": 0.9999999999999998,
  "v": 0.5434782608695639,
  "R3": 1.1082476379869164,
  "R4": 1.3081398122851293,
  "Tup99": 1.102003502979336,
  "I": 0.09695219444794123,
  "IG": 0.10275282897219837,
  "diff": -0.005800634524257137,
  "deficit": 3.3306690738754696e-16,
  "nmax": 603,
  "worker_diff": -0.005800634524272416,
  "worker_R3": 1.1082476379869186,
  "worker_Tup99": 1.1020035029793456
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 1.25,
  "law": "gen. gamma c=1.25 a=1.19",
  "myname": "gen. gamma c=1.25 d=1.4886 s=0.9242",
  "mean": 0.9999999999999998,
  "v": 0.5434782608695656,
  "R3": 0.8865624239854358,
  "R4": 0.717152482579725,
  "Tup99": 0.8657264496292123,
  "I": 0.10113824925023351,
  "IG": 0.10275282897219845,
  "diff": -0.0016145797219649372,
  "deficit": 6.661338147750939e-16,
  "nmax": 431,
  "worker_diff": -0.0016145797219907915,
  "worker_R3": 0.8865624239854368,
  "worker_Tup99": 0.8657264496292097
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 1.5,
  "law": "gen. gamma c=1.5 a=0.851",
  "myname": "gen. gamma c=1.5 d=1.2771 s=1.2528",
  "mean": 1.0,
  "v": 0.5434782608695654,
  "R3": 0.7936173391149587,
  "R4": 0.5124309449393804,
  "Tup99": 0.7325759428930114,
  "I": 0.10272710128272688,
  "IG": 0.10275282897219845,
  "diff": -2.572768947156634e-05,
  "deficit": 4.440892098500626e-16,
  "nmax": 308,
  "worker_diff": -2.5727689516960583e-05,
  "worker_R3": 0.7936173391149592,
  "worker_Tup99": 0.7325759428930112
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 2.0,
  "law": "gen. gamma c=2 a=0.524",
  "myname": "gen. gamma c=2 d=1.0472 s=1.7169",
  "mean": 1.0000000000000009,
  "v": 0.5434782608695641,
  "R3": 0.6550180285319698,
  "R4": 0.24652323735543405,
  "Tup99": 0.4946346250897696,
  "I": 0.10459729238791837,
  "IG": 0.10275282897219837,
  "diff": 0.0018444634157200046,
  "deficit": 1.3322676295501878e-15,
  "nmax": 308,
  "worker_diff": 0.0018444634155972556,
  "worker_R3": 0.6550180285319679,
  "worker_Tup99": 0.4946346250897682
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 3.0,
  "law": "gen. gamma c=3 a=0.288",
  "myname": "gen. gamma c=3 d=0.8645 s=2.1645",
  "mean": 1.0000000000000007,
  "v": 0.5434782608695647,
  "R3": 0.4939394092412228,
  "R4": -0.012122168171156683,
  "Tup99": 0.18410837939831823,
  "I": 0.10554139370830384,
  "IG": 0.10275282897219855,
  "diff": 0.002788564736105295,
  "deficit": 1.1102230246251565e-15,
  "nmax": 308,
  "worker_diff": 0.002788564735964963,
  "worker_R3": 0.49393940924121976,
  "worker_Tup99": 0.18410837939831914
 },
 {
  "config": "cuts k=1.84",
  "family": "gengamma",
  "par": 5.0,
  "law": "gen. gamma c=5 a=0.152",
  "myname": "gen. gamma c=5 d=0.75833 s=2.4267",
  "mean": 1.0000000000000007,
  "v": 0.5434782608695641,
  "R3": 0.3600621086456527,
  "R4": -0.19340920611604026,
  "Tup99": 0.01029278192411292,
  "I": 0.10486361356571905,
  "IG": 0.10275282897219837,
  "diff": 0.0021107845935206815,
  "deficit": 1.3322676295501878e-15,
  "nmax": 308,
  "worker_diff": 0.002110784593366846,
  "worker_R3": 0.3600621086456471,
  "worker_Tup99": 0.010292781924112615
 },
 {
  "config": "cuts k=1.84",
  "family": "betaprime",
  "par": 9.84,
  "law": "beta prime beta=9.84 alpha=2.71",
  "myname": "beta prime beta=9.84 alpha=2.711",
  "mean": 0.9999999999999998,
  "v": 0.5434782608695652,
  "R3": 1.4152046783625736,
  "R4": 2.6608187134502916,
  "Tup99": 1.2296446175987432,
  "I": 0.09338967975950929,
  "IG": 0.10275282897219845,
  "diff": -0.009363149212689159,
  "deficit": 6.80566714095221e-13,
  "nmax": 1653,
  "worker_diff": -0.009363149238936705,
  "worker_R3": 1.4152046783625716,
  "worker_Tup99": 1.2296446175987432
 },
 {
  "config": "cuts k=1.84",
  "family": "betaprime",
  "par": 13.84,
  "law": "beta prime beta=13.84 alpha=2.36",
  "myname": "beta prime beta=13.84 alpha=2.363",
  "mean": 1.0000000000000002,
  "v": 0.543478260869565,
  "R3": 1.261992619926202,
  "R4": 1.9414694146941465,
  "Tup99": 1.1732270694626818,
  "I": 0.09539207529876315,
  "IG": 0.10275282897219855,
  "diff": -0.007360753673435402,
  "deficit": 8.504308368628699e-14,
  "nmax": 1181,
  "worker_diff": -0.007360753677023643,
  "worker_R3": 1.2619926199261993,
  "worker_Tup99": 1.173227069462678
 },
 {
  "config": "cuts k=1.84",
  "family": "betaprime",
  "par": 21.84,
  "law": "beta prime beta=21.84 alpha=2.13",
  "myname": "beta prime beta=21.84 alpha=2.13",
  "mean": 1.0000000000000002,
  "v": 0.543478260869565,
  "R3": 1.1507430997876862,
  "R4": 1.5015756952576844,
  "Tup99": 1.114938237340269,
  "I": 0.09691167594521666,
  "IG": 0.10275282897219855,
  "diff": -0.005841153026981891,
  "deficit": 1.1102230246251565e-14,
  "nmax": 844,
  "worker_diff": -0.005841153027505916,
  "worker_R3": 1.150743099787685,
  "worker_Tup99": 1.1149382373402674
 },
 {
  "config": "cuts k=1.84",
  "family": "betaprime",
  "par": 51.84,
  "law": "beta prime beta=51.84 alpha=1.95",
  "myname": "beta prime beta=51.84 alpha=1.949",
  "mean": 0.9999999999999996,
  "v": 0.5434782608695652,
  "R3": 1.0581490581490578,
  "R4": 1.1815456380673783,
  "Tup99": 1.050399231368091,
  "I": 0.09820397964933392,
  "IG": 0.10275282897219845,
  "diff": -0.004548849322864534,
  "deficit": 6.661338147750939e-16,
  "nmax": 603,
  "worker_diff": -0.00454884932291881,
  "worker_R3": 1.0581490581490585,
  "worker_Tup99": 1.0503992313680888
 }
]

==> anc/calc_SHORT/item5/verify/v_map_cuts_k1.json <==
[
 {
  "config": "cuts k=1",
  "family": "gamma",
  "par": 1.0,
  "law": "gamma",
  "myname": "gamma k=1",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.0,
  "R4": 1.0,
  "Tup99": 1.0000000000000013,
  "I": 0.09439533070285133,
  "IG": 0.10275282897219845,
  "diff": -0.008357498269347119,
  "deficit": 7.771561172376096e-16,
  "nmax": 467,
  "worker_diff": -0.00835749826941995,
  "worker_R3": 1.0,
  "worker_Tup99": 1.0000000000000004
 },
 {
  "config": "cuts k=1",
  "family": "lognormal",
  "par": null,
  "law": "lognormal",
  "myname": "lognormal v=1",
  "mean": 1.0,
  "v": 0.9999999999999996,
  "R3": 2.0000000000000018,
  "R4": 6.3333333333333375,
  "Tup99": 1.220522058652788,
  "I": 0.07724265923640505,
  "IG": 0.10275282897219855,
  "diff": -0.025510169735793495,
  "deficit": 2.9433122605837525e-12,
  "nmax": 2506,
  "worker_diff": -0.025510169844983388,
  "worker_R3": 1.9999999999999987,
  "worker_Tup99": 1.220522058652788
 },
 {
  "config": "cuts k=1",
  "family": "invgauss",
  "par": null,
  "law": "inverse Gaussian",
  "myname": "inverse Gaussian v=1",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.5,
  "R4": 2.5,
  "Tup99": 1.322081074318368,
  "I": 0.07779600783961005,
  "IG": 0.10275282897219845,
  "diff": -0.024956821132588403,
  "deficit": 4.107825191113079e-15,
  "nmax": 653,
  "worker_diff": -0.024956821132803342,
  "worker_R3": 1.5,
  "worker_Tup99": 1.322081074318368
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 2.04,
  "law": "beta[0,2.04] a=0.0196 b=0.0204",
  "myname": "scaled beta[0,2.04] a=0.0196078 b=0.0203922",
  "mean": 1.0,
  "v": 0.9999999999999999,
  "R3": 0.019607843137254926,
  "R4": -0.3286893704850361,
  "Tup99": 0.0,
  "I": 0.026622740997416905,
  "IG": 0.10275282897219855,
  "diff": -0.07613008797478164,
  "deficit": 2.220446049250313e-16,
  "nmax": 239,
  "worker_diff": -0.07613008797534554,
  "worker_R3": 0.0196078431372555,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 2.2,
  "law": "beta[0,2.2] a=0.0909 b=0.109",
  "myname": "scaled beta[0,2.2] a=0.0909091 b=0.109091",
  "mean": 0.9999999999999999,
  "v": 1.0,
  "R3": 0.09090909090909102,
  "R4": -0.3068181818181818,
  "Tup99": 0.0,
  "I": 0.062251184529575454,
  "IG": 0.10275282897219845,
  "diff": -0.040501644442623,
  "deficit": 1.1102230246251565e-16,
  "nmax": 239,
  "worker_diff": -0.04050164444253951,
  "worker_R3": 0.09090909090909038,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 2.5,
  "law": "beta[0,2.5] a=0.2 b=0.3",
  "myname": "scaled beta[0,2.5] a=0.2 b=0.3",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.19999999999999996,
  "R4": -0.2571428571428572,
  "Tup99": 0.0,
  "I": 0.08489506055238394,
  "IG": 0.10275282897219845,
  "diff": -0.017857768419814513,
  "deficit": 0.0,
  "nmax": 239,
  "worker_diff": -0.017857768419711484,
  "worker_R3": 0.19999999999999984,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 3.0,
  "law": "beta[0,3] a=0.333 b=0.667",
  "myname": "scaled beta[0,3] a=0.333333 b=0.666667",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.3333333333333335,
  "R4": -0.16666666666666666,
  "Tup99": 0.0,
  "I": 0.09580100560992744,
  "IG": 0.10275282897219845,
  "diff": -0.006951823362271015,
  "deficit": 1.1102230246251565e-16,
  "nmax": 239,
  "worker_diff": -0.006951823362159992,
  "worker_R3": 0.3333333333333339,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 4.0,
  "law": "beta[0,4] a=0.5 b=1.5",
  "myname": "scaled beta[0,4] a=0.5 b=1.5",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.5,
  "R4": 0.0,
  "Tup99": 0.0,
  "I": 0.09964373806025861,
  "IG": 0.10275282897219845,
  "diff": -0.003109090911939838,
  "deficit": 0.0,
  "nmax": 239,
  "worker_diff": -0.0031090909118474674,
  "worker_R3": 0.5000000000000004,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 6.0,
  "law": "beta[0,6] a=0.667 b=3.33",
  "myname": "scaled beta[0,6] a=0.666667 b=3.33333",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.6666666666666669,
  "R4": 0.23809523809523817,
  "Tup99": 0.3949383327368582,
  "I": 0.09914209991892786,
  "IG": 0.10275282897219845,
  "diff": -0.0036107290532705894,
  "deficit": 1.1102230246251565e-16,
  "nmax": 239,
  "worker_diff": -0.0036107290533398673,
  "worker_R3": 0.6666666666666675,
  "worker_Tup99": 0.39493833273685713
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 10.0,
  "law": "beta[0,10] a=0.8 b=7.2",
  "myname": "scaled beta[0,10] a=0.8 b=7.2",
  "mean": 1.0,
  "v": 1.0000000000000002,
  "R3": 0.7999999999999999,
  "R4": 0.4909090909090909,
  "Tup99": 0.7661512637897395,
  "I": 0.09748748165435916,
  "IG": 0.10275282897219845,
  "diff": -0.005265347317839286,
  "deficit": 1.1102230246251565e-16,
  "nmax": 239,
  "worker_diff": -0.005265347317908564,
  "worker_R3": 0.7999999999999996,
  "worker_Tup99": 0.7661512637897383
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 20.0,
  "law": "beta[0,20] a=0.9 b=17.1",
  "myname": "scaled beta[0,20] a=0.9 b=17.1",
  "mean": 1.0,
  "v": 1.0000000000000002,
  "R3": 0.8999999999999999,
  "R4": 0.7238095238095239,
  "Tup99": 0.9122480497508949,
  "I": 0.09597077110487362,
  "IG": 0.10275282897219845,
  "diff": -0.006782057867324831,
  "deficit": 4.440892098500626e-16,
  "nmax": 239,
  "worker_diff": -0.006782057867404767,
  "worker_R3": 0.8999999999999998,
  "worker_Tup99": 0.9122480497508939
 },
 {
  "config": "cuts k=1",
  "family": "beta0L",
  "par": 60.0,
  "law": "beta[0,60] a=0.967 b=57",
  "myname": "scaled beta[0,60] a=0.966667 b=57.0333",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.9666666666666668,
  "R4": 0.9027322404371584,
  "Tup99": 0.9753695955022115,
  "I": 0.09492061613913094,
  "IG": 0.10275282897219845,
  "diff": -0.007832212833067509,
  "deficit": 9.992007221626409e-16,
  "nmax": 334,
  "worker_diff": -0.00783221283317409,
  "worker_R3": 0.9666666666666621,
  "worker_Tup99": 0.9753695955022108
 },
 {
  "config": "cuts k=1",
  "family": "two_point",
  "par": 0.02,
  "law": "twopoint p=0.02 (0.857,8)",
  "myname": "two-point p=0.02 (0.8571,8)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 3.428571428571429,
  "R4": 7.503401360544218,
  "Tup99": 2.0,
  "I": 6.319631554596583e-05,
  "IG": 0.10275282897219845,
  "diff": -0.10268963265665249,
  "deficit": 7.771561172376096e-16,
  "nmax": 239,
  "worker_diff": -0.10268963265654413,
  "worker_R3": 3.428571428571429,
  "worker_Tup99": 2.0
 },
 {
  "config": "cuts k=1",
  "family": "two_point",
  "par": 0.05,
  "law": "twopoint p=0.05 (0.771,5.36)",
  "myname": "two-point p=0.05 (0.7706,5.359)",
  "mean": 0.9999999999999999,
  "v": 0.9999999999999998,
  "R3": 2.064741604835056,
  "R4": 2.508771929824562,
  "Tup99": 5.0,
  "I": 0.0024484291936666125,
  "IG": 0.10275282897219845,
  "diff": -0.10030439977853184,
  "deficit": 1.1102230246251565e-15,
  "nmax": 239,
  "worker_diff": -0.10030439977860289,
  "worker_R3": 2.064741604835055,
  "worker_Tup99": 5.0
 },
 {
  "config": "cuts k=1",
  "family": "two_point",
  "par": 0.1,
  "law": "twopoint p=0.1 (0.667,4)",
  "myname": "two-point p=0.1 (0.6667,4)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.3333333333333335,
  "R4": 0.8518518518518517,
  "Tup99": 0.0,
  "I": 0.013004310975679445,
  "IG": 0.10275282897219845,
  "diff": -0.089748517996519,
  "deficit": 4.440892098500626e-16,
  "nmax": 239,
  "worker_diff": -0.08974851799662381,
  "worker_R3": 1.3333333333333335,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "two_point",
  "par": 0.2,
  "law": "twopoint p=0.2 (0.5,3)",
  "myname": "two-point p=0.2 (0.5,3)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.75,
  "R4": 0.041666666666666664,
  "Tup99": 0.0,
  "I": 0.034484634988338314,
  "IG": 0.10275282897219845,
  "diff": -0.06826819398386014,
  "deficit": 1.1102230246251565e-15,
  "nmax": 239,
  "worker_diff": -0.06826819398383349,
  "worker_R3": 0.75,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "two_point",
  "par": 0.3,
  "law": "twopoint p=0.3 (0.345,2.53)",
  "myname": "two-point p=0.3 (0.3453,2.528)",
  "mean": 0.9999999999999999,
  "v": 1.0,
  "R3": 0.4364357804719849,
  "R4": -0.2063492063492063,
  "Tup99": 0.0,
  "I": 0.04439739595149206,
  "IG": 0.10275282897219845,
  "diff": -0.05835543302070639,
  "deficit": 1.1102230246251565e-15,
  "nmax": 239,
  "worker_diff": -0.058355433020661984,
  "worker_R3": 0.43643578047198484,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "two_point",
  "par": 0.4,
  "law": "twopoint p=0.4 (0.184,2.22)",
  "myname": "two-point p=0.4 (0.1835,2.225)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.20412414523193148,
  "R4": -0.30555555555555564,
  "Tup99": 0.0,
  "I": 0.03942679245989922,
  "IG": 0.10275282897219845,
  "diff": -0.06332603651229923,
  "deficit": 4.440892098500626e-16,
  "nmax": 239,
  "worker_diff": -0.06332603651226104,
  "worker_R3": 0.20412414523193112,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "two_point",
  "par": 0.5,
  "law": "twopoint p=0.5 (0,2)",
  "myname": "two-point p=0.5 (0,2)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.0,
  "R4": -0.3333333333333333,
  "Tup99": 0.0,
  "I": 0.0028477865987808215,
  "IG": 0.10275282897219845,
  "diff": -0.09990504237341763,
  "deficit": 2.1094237467877974e-15,
  "nmax": 239,
  "worker_diff": -0.09990504237339543,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=1",
  "family": "shifted_gamma",
  "par": 0.1,
  "law": "shifted gamma s=0.1 shape=0.81",
  "myname": "shifted gamma s=0.1 shape=0.81",
  "mean": 1.0,
  "v": 1.0000000000000002,
  "R3": 1.111111111111111,
  "R4": 1.2345679012345674,
  "Tup99": 1.1093823660202724,
  "I": 0.08630531642643735,
  "IG": 0.10275282897219845,
  "diff": -0.0164475125457611,
  "deficit": 8.881784197001252e-16,
  "nmax": 467,
  "worker_diff": -0.016447512545833043,
  "worker_R3": 1.111111111111111,
  "worker_Tup99": 1.1093823660202724
 },
 {
  "config": "cuts k=1",
  "family": "shifted_gamma",
  "par": 0.25,
  "law": "shifted gamma s=0.25 shape=0.562",
  "myname": "shifted gamma s=0.25 shape=0.5625",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.333333333333333,
  "R4": 1.7777777777777775,
  "Tup99": 1.2958831148104923,
  "I": 0.07562196112735453,
  "IG": 0.10275282897219845,
  "diff": -0.02713086784484392,
  "deficit": 2.475797344914099e-14,
  "nmax": 467,
  "worker_diff": -0.027130867845827134,
  "worker_R3": 1.3333333333333326,
  "worker_Tup99": 1.2958831148104917
 },
 {
  "config": "cuts k=1",
  "family": "shifted_gamma",
  "par": 0.5,
  "law": "shifted gamma s=0.5 shape=0.25",
  "myname": "shifted gamma s=0.5 shape=0.25",
  "mean": 1.0,
  "v": 1.0,
  "R3": 2.0,
  "R4": 4.0,
  "Tup99": 1.6159980816064474,
  "I": 0.05512899676660865,
  "IG": 0.10275282897219845,
  "diff": -0.0476238322055898,
  "deficit": 2.275957200481571e-14,
  "nmax": 653,
  "worker_diff": -0.047623832206557026,
  "worker_R3": 2.0,
  "worker_Tup99": 1.61599808160645
 },
 {
  "config": "cuts k=1",
  "family": "shifted_gamma",
  "par": 0.75,
  "law": "shifted gamma s=0.75 shape=0.0625",
  "myname": "shifted gamma s=0.75 shape=0.0625",
  "mean": 1.0,
  "v": 1.0,
  "R3": 4.0,
  "R4": 16.0,
  "Tup99": 1.5466562325894266,
  "I": 0.027656577683626615,
  "IG": 0.10275282897219845,
  "diff": -0.07509625128857184,
  "deficit": 2.220446049250313e-15,
  "nmax": 1279,
  "worker_diff": -0.07509625128873171,
  "worker_R3": 4.0,
  "worker_Tup99": 1.5466562325894269
 },
 {
  "config": "cuts k=1",
  "family": "zero_infl_gamma",
  "par": 0.25,
  "law": "zero-infl gamma pi=0.125 shape=1.33",
  "myname": "zero-infl gamma pi=0.125 shape=1.333",
  "mean": 1.0,
  "v": 0.9999999999999996,
  "R3": 0.8571428571428575,
  "R4": 0.7278911564625862,
  "Tup99": 0.8411896071362399,
  "I": 0.10873297565981765,
  "IG": 0.10275282897219855,
  "diff": 0.005980146687619106,
  "deficit": 2.653433028854124e-14,
  "nmax": 334,
  "worker_diff": 0.005980146686521415,
  "worker_R3": 0.8571428571428572,
  "worker_Tup99": 0.8411896071362399
 },
 {
  "config": "cuts k=1",
  "family": "zero_infl_gamma",
  "par": 0.5,
  "law": "zero-infl gamma pi=0.25 shape=2",
  "myname": "zero-infl gamma pi=0.25 shape=2",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.6666666666666661,
  "R4": 0.4074074074074077,
  "Tup99": 0.5930816459236614,
  "I": 0.11389889385952934,
  "IG": 0.10275282897219845,
  "diff": 0.011146064887330887,
  "deficit": 6.661338147750939e-16,
  "nmax": 334,
  "worker_diff": 0.01114606488733888,
  "worker_R3": 0.6666666666666661,
  "worker_Tup99": 0.5930816459236605
 },
 {
  "config": "cuts k=1",
  "family": "zero_infl_gamma",
  "par": 0.75,
  "law": "zero-infl gamma pi=0.375 shape=4",
  "myname": "zero-infl gamma pi=0.375 shape=4",
  "mean": 1.0,
  "v": 1.0000000000000004,
  "R3": 0.39999999999999913,
  "R4": 0.04000000000000013,
  "Tup99": 0.2082009224266474,
  "I": 0.08540380507898959,
  "IG": 0.10275282897219845,
  "diff": -0.01734902389320886,
  "deficit": 4.440892098500626e-16,
  "nmax": 239,
  "worker_diff": -0.01734902389322307,
  "worker_R3": 0.39999999999999947,
  "worker_Tup99": 0.20820092242664695
 },
 {
  "config": "cuts k=1",
  "family": "zero_infl_gamma",
  "par": 0.95,
  "law": "zero-infl gamma pi=0.475 shape=20",
  "myname": "zero-infl gamma pi=0.475 shape=20",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.09523809523809534,
  "R4": -0.26379440665154935,
  "Tup99": 7.038820300327698e-05,
  "I": 0.019634125382109957,
  "IG": 0.10275282897219845,
  "diff": -0.0831187035900885,
  "deficit": 4.773959005888173e-15,
  "nmax": 239,
  "worker_diff": -0.08311870359007872,
  "worker_R3": 0.0952380952380949,
  "worker_Tup99": 7.038820300327747e-05
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   1.5,
   0.1
  ],
  "law": "gamma mix alpha=1.5 pi=0.1 means (2.34,0.851)",
  "myname": "gamma-mix alpha=1.5 w=0.1 means (2.342,0.8509)",
  "mean": 1.0,
  "v": 1.0000000000000004,
  "R3": 1.5748881731110678,
  "R4": 2.9972326591603777,
  "Tup99": 1.2571214040986025,
  "I": 0.08589174559602597,
  "IG": 0.10275282897219845,
  "diff": -0.01686108337617248,
  "deficit": 8.881784197001252e-16,
  "nmax": 653,
  "worker_diff": -0.016861083376179586,
  "worker_R3": 1.5748881731110687,
  "worker_Tup99": 1.2571214040986045
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   1.5,
   0.3
  ],
  "law": "gamma mix alpha=1.5 pi=0.3 means (1.68,0.707)",
  "myname": "gamma-mix alpha=1.5 w=0.3 means (1.683,0.7072)",
  "mean": 1.0,
  "v": 1.0000000000000004,
  "R3": 1.2629177891253278,
  "R4": 1.671484474704577,
  "Tup99": 1.2717966328552943,
  "I": 0.08729450528023364,
  "IG": 0.10275282897219845,
  "diff": -0.015458323691964815,
  "deficit": 1.5543122344752192e-15,
  "nmax": 467,
  "worker_diff": -0.015458323692026987,
  "worker_R3": 1.2629177891253278,
  "worker_Tup99": 1.2717966328552932
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   1.5,
   0.5
  ],
  "law": "gamma mix alpha=1.5 pi=0.5 means (1.45,0.553)",
  "myname": "gamma-mix alpha=1.5 w=0.5 means (1.447,0.5528)",
  "mean": 1.0,
  "v": 1.0000000000000004,
  "R3": 1.1111111111111103,
  "R4": 1.2074074074074064,
  "Tup99": 1.1429773360335789,
  "I": 0.08870111527088831,
  "IG": 0.10275282897219845,
  "diff": -0.014051713701310142,
  "deficit": 8.881784197001252e-16,
  "nmax": 467,
  "worker_diff": -0.014051713701310142,
  "worker_R3": 1.1111111111111116,
  "worker_Tup99": 1.1429773360335784
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   1.5,
   0.7
  ],
  "law": "gamma mix alpha=1.5 pi=0.7 means (1.29,0.317)",
  "myname": "gamma-mix alpha=1.5 w=0.7 means (1.293,0.3169)",
  "mean": 1.0,
  "v": 1.0000000000000004,
  "R3": 0.9593044330968947,
  "R4": 0.861848858628756,
  "Tup99": 0.9482291279913889,
  "I": 0.09168352213270481,
  "IG": 0.10275282897219845,
  "diff": -0.011069306839493642,
  "deficit": 4.574118861455645e-14,
  "nmax": 334,
  "worker_diff": -0.011069306841349935,
  "worker_R3": 0.9593044330968952,
  "worker_Tup99": 0.9482291279913868
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   3.0,
   0.1
  ],
  "law": "gamma mix alpha=3 pi=0.1 means (3.12,0.764)",
  "myname": "gamma-mix alpha=3 w=0.1 means (3.121,0.7643)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.8253433795356275,
  "R4": 3.158071008105115,
  "Tup99": 1.8207682225937056,
  "I": 0.06775449674413725,
  "IG": 0.10275282897219845,
  "diff": -0.0349983322280612,
  "deficit": 3.4416913763379853e-15,
  "nmax": 467,
  "worker_diff": -0.03499833222823617,
  "worker_R3": 1.8253433795356249,
  "worker_Tup99": 1.820768222593702
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   3.0,
   0.3
  ],
  "law": "gamma mix alpha=3 pi=0.3 means (2.08,0.537)",
  "myname": "gamma-mix alpha=3 w=0.3 means (2.08,0.5371)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.1206741110268723,
  "R4": 1.0427330298700437,
  "Tup99": 1.162515666518164,
  "I": 0.07749610375723481,
  "IG": 0.10275282897219845,
  "diff": -0.025256725214963638,
  "deficit": 1.6653345369377348e-15,
  "nmax": 334,
  "worker_diff": -0.025256725215067555,
  "worker_R3": 1.1206741110268696,
  "worker_Tup99": 1.1625156665181622
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   3.0,
   0.5
  ],
  "law": "gamma mix alpha=3 pi=0.5 means (1.71,0.293)",
  "myname": "gamma-mix alpha=3 w=0.5 means (1.707,0.2929)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.7777777777777772,
  "R4": 0.44444444444444464,
  "Tup99": 0.6395154162120507,
  "I": 0.08730684997908078,
  "IG": 0.10275282897219845,
  "diff": -0.01544597899311767,
  "deficit": 5.551115123125783e-16,
  "nmax": 334,
  "worker_diff": -0.01544597899314698,
  "worker_R3": 0.7777777777777781,
  "worker_Tup99": 0.6395154162120494
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   8.0,
   0.1
  ],
  "law": "gamma mix alpha=8 pi=0.1 means (3.65,0.706)",
  "myname": "gamma-mix alpha=8 w=0.1 means (3.646,0.706)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.6298791095452865,
  "R4": 1.9255041123858117,
  "Tup99": 2.1088593005023517,
  "I": 0.043635330702396224,
  "IG": 0.10275282897219845,
  "diff": -0.05911749826980223,
  "deficit": 1.3322676295501878e-15,
  "nmax": 334,
  "worker_diff": -0.05911749826984841,
  "worker_R3": 1.6298791095452865,
  "worker_Tup99": 2.108859300502349
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   8.0,
   0.3
  ],
  "law": "gamma mix alpha=8 pi=0.3 means (2.35,0.423)",
  "myname": "gamma-mix alpha=8 w=0.3 means (2.347,0.4226)",
  "mean": 1.0,
  "v": 0.9999999999999993,
  "R3": 0.764734571284103,
  "R4": 0.25514892144452084,
  "Tup99": 0.3595376920202717,
  "I": 0.0686714757777489,
  "IG": 0.10275282897219845,
  "diff": -0.03408135319444955,
  "deficit": 1.3322676295501878e-15,
  "nmax": 239,
  "worker_diff": -0.03408135319446021,
  "worker_R3": 0.7647345712841016,
  "worker_Tup99": 0.35953769202027114
 },
 {
  "config": "cuts k=1",
  "family": "gamma_mix",
  "par": [
   8.0,
   0.5
  ],
  "law": "gamma mix alpha=8 pi=0.5 means (1.88,0.118)",
  "myname": "gamma-mix alpha=8 w=0.5 means (1.882,0.1181)",
  "mean": 1.0,
  "v": 1.0,
  "R3": 0.34374999999999956,
  "R4": -0.10387731481481459,
  "Tup99": 0.05168232326405542,
  "I": 0.07579695582125368,
  "IG": 0.10275282897219845,
  "diff": -0.026955873150944776,
  "deficit": 2.6645352591003757e-15,
  "nmax": 239,
  "worker_diff": -0.02695587315094833,
  "worker_R3": 0.34375,
  "worker_Tup99": 0.05168232326405523
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 0.4,
  "law": "gen. gamma c=0.4 a=7.12",
  "myname": "gen. gamma c=0.4 d=2.8494 s=0.0058",
  "mean": 1.0000000000000024,
  "v": 0.9999999999999969,
  "R3": 1.4374451588014432,
  "R4": 2.5610066185137295,
  "Tup99": 1.2012952719272805,
  "I": 0.08479541278399516,
  "IG": 0.10275282897219845,
  "diff": -0.01795741618820329,
  "deficit": 4.702904732312163e-13,
  "nmax": 914,
  "worker_diff": -0.01795741620735064,
  "worker_R3": 1.437445158801422,
  "worker_Tup99": 1.2012952719272654
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 0.6,
  "law": "gen. gamma c=0.6 a=2.94",
  "myname": "gen. gamma c=0.6 d=1.7615 s=0.14048",
  "mean": 0.9999999999999992,
  "v": 1.0000000000000024,
  "R3": 1.2552210348346096,
  "R4": 1.804960696963228,
  "Tup99": 1.1538303557930216,
  "I": 0.08840340761883425,
  "IG": 0.10275282897219855,
  "diff": -0.014349421353364297,
  "deficit": 9.681144774731365e-14,
  "nmax": 653,
  "worker_diff": -0.014349421357432057,
  "worker_R3": 1.2552210348346304,
  "worker_Tup99": 1.1538303557930345
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 0.8,
  "law": "gen. gamma c=0.8 a=1.58",
  "myname": "gen. gamma c=0.8 d=1.2661 s=0.51736",
  "mean": 1.0,
  "v": 0.9999999999999998,
  "R3": 1.1126177990099126,
  "R4": 1.323146486655156,
  "Tup99": 1.0846733680396172,
  "I": 0.09166186211710503,
  "IG": 0.10275282897219845,
  "diff": -0.01109096685509342,
  "deficit": 9.270362255620057e-14,
  "nmax": 467,
  "worker_diff": -0.011090966858915252,
  "worker_R3": 1.1126177990099133,
  "worker_Tup99": 1.0846733680396163
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 1.25,
  "law": "gen. gamma c=1.25 a=0.65",
  "myname": "gen. gamma c=1.25 d=0.81269 s=1.5632",
  "mean": 1.000000000000001,
  "v": 0.9999999999999991,
  "R3": 0.8913614527356573,
  "R4": 0.7297360640971096,
  "Tup99": 0.8829203882929869,
  "I": 0.09696728874861016,
  "IG": 0.10275282897219845,
  "diff": -0.0057855402235882925,
  "deficit": 1.5543122344752192e-15,
  "nmax": 334,
  "worker_diff": -0.005785540223660235,
  "worker_R3": 0.8913614527356559,
  "worker_Tup99": 0.8829203882929846
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 1.5,
  "law": "gen. gamma c=1.5 a=0.469",
  "myname": "gen. gamma c=1.5 d=0.70392 s=2.0123",
  "mean": 0.9999999999999988,
  "v": 1.0000000000000002,
  "R3": 0.8093177580513631,
  "R4": 0.5495153535908022,
  "Tup99": 0.7638473209066227,
  "I": 0.0986901008964507,
  "IG": 0.10275282897219845,
  "diff": -0.004062728075747757,
  "deficit": 1.9761969838327786e-14,
  "nmax": 239,
  "worker_diff": -0.004062728076594191,
  "worker_R3": 0.8093177580513636,
  "worker_Tup99": 0.7638473209066207
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 2.0,
  "law": "gen. gamma c=2 a=0.295",
  "myname": "gen. gamma c=2 d=0.58908 s=2.6058",
  "mean": 1.0000000000000004,
  "v": 0.9999999999999996,
  "R3": 0.6975653167894877,
  "R4": 0.33333333333333276,
  "Tup99": 0.5460300147274755,
  "I": 0.10040544559321773,
  "IG": 0.10275282897219855,
  "diff": -0.0023473833789808135,
  "deficit": 8.881784197001252e-16,
  "nmax": 239,
  "worker_diff": -0.0023473833789061094,
  "worker_R3": 0.6975653167894875,
  "worker_Tup99": 0.5460300147274748
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 3.0,
  "law": "gen. gamma c=3 a=0.167",
  "myname": "gen. gamma c=3 d=0.5 s=3.1405",
  "mean": 0.9999999999999993,
  "v": 1.0000000000000004,
  "R3": 0.5810565398404647,
  "R4": 0.13964782005317844,
  "Tup99": 0.24236450885372562,
  "I": 0.10093035086815227,
  "IG": 0.10275282897219845,
  "diff": -0.0018224781040461768,
  "deficit": 8.881784197001252e-16,
  "nmax": 239,
  "worker_diff": -0.0018224781039555826,
  "worker_R3": 0.581056539842463,
  "worker_Tup99": 0.24236450885616267
 },
 {
  "config": "cuts k=1",
  "family": "gengamma",
  "par": 5.0,
  "law": "gen. gamma c=5 a=0.0898",
  "myname": "gen. gamma c=5 d=0.44888 s=3.4305",
  "mean": 0.9999999999999991,
  "v": 0.9999999999999989,
  "R3": 0.4930246039006818,
  "R4": 0.011633736452816994,
  "Tup99": 0.02669057552609284,
  "I": 0.10011909334258284,
  "IG": 0.10275282897219845,
  "diff": -0.002633735629615608,
  "deficit": 4.884981308350689e-15,
  "nmax": 239,
  "worker_diff": -0.0026337356295232373,
  "worker_R3": 0.4930246039006847,
  "worker_Tup99": 0.02669057552609443
 },
 {
  "config": "cuts k=1",
  "family": "betaprime",
  "par": 9.0,
  "law": "beta prime beta=9 alpha=1.33",
  "myname": "beta prime beta=9 alpha=1.333",
  "mean": 1.0,
  "v": 1.0,
  "R3": 1.3333333333333326,
  "R4": 2.3333333333333353,
  "Tup99": 1.1164178091845829,
  "I": 0.08952459423372616,
  "IG": 0.10275282897219845,
  "diff": -0.013228234738472289,
  "deficit": 5.772493594236039e-12,
  "nmax": 1279,
  "worker_diff": -0.01322823494186337,
  "worker_R3": 1.3333333333333328,
  "worker_Tup99": 1.1164178091845829
 },
 {
  "config": "cuts k=1",
  "family": "betaprime",
  "par": 13.0,
  "law": "beta prime beta=13 alpha=1.2",
  "myname": "beta prime beta=13 alpha=1.2",
  "mean": 0.9999999999999993,
  "v": 1.0000000000000002,
  "R3": 1.1999999999999995,
  "R4": 1.7111111111111097,
  "Tup99": 1.088918945538303,
  "I": 0.09136552967885958,
  "IG": 0.10275282897219845,
  "diff": -0.01138729929333887,
  "deficit": 8.075762281123389e-13,
  "nmax": 914,
  "worker_diff": -0.01138729932470045,
  "worker_R3": 1.1999999999999995,
  "worker_Tup99": 1.0889189455383008
 },
 {
  "config": "cuts k=1",
  "family": "betaprime",
  "par": 21.0,
  "law": "beta prime beta=21 alpha=1.11",
  "myname": "beta prime beta=21 alpha=1.111",
  "mean": 1.000000000000001,
  "v": 0.9999999999999991,
  "R3": 1.111111111111113,
  "R4": 1.3660130718954286,
  "Tup99": 1.0590682309508694,
  "I": 0.0926780531905882,
  "IG": 0.10275282897219845,
  "diff": -0.010074775781610257,
  "deficit": 1.7397194795876203e-13,
  "nmax": 653,
  "worker_diff": -0.0100747757888347,
  "worker_R3": 1.1111111111111112,
  "worker_Tup99": 1.0590682309508694
 },
 {
  "config": "cuts k=1",
  "family": "betaprime",
  "par": 51.0,
  "law": "beta prime beta=51 alpha=1.04",
  "myname": "beta prime beta=51 alpha=1.042",
  "mean": 1.0,
  "v": 1.0000000000000004,
  "R3": 1.0416666666666656,
  "R4": 1.129432624113475,
  "Tup99": 1.025777412095616,
  "I": 0.09374360168115636,
  "IG": 0.10275282897219845,
  "diff": -0.009009227291042088,
  "deficit": 5.184741524999481e-14,
  "nmax": 467,
  "worker_diff": -0.009009227293282074,
  "worker_R3": 1.0416666666666672,
  "worker_Tup99": 1.0257774120956145
 }
]

==> anc/calc_SHORT/item5/verify/v_map_cuts_k3.json <==
[
 {
  "config": "cuts k=3",
  "family": "gamma",
  "par": 3.0,
  "law": "gamma",
  "myname": "gamma k=3",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.0,
  "R4": 1.0000000000000002,
  "Tup99": 1.000000000000001,
  "I": 0.10076444246235106,
  "IG": 0.10275282897219845,
  "diff": -0.001988386509847395,
  "deficit": 1.3322676295501878e-15,
  "nmax": 539,
  "worker_diff": -0.0019883865099983855,
  "worker_R3": 0.9999999999999984,
  "worker_Tup99": 1.000000000000001
 },
 {
  "config": "cuts k=3",
  "family": "uniform",
  "par": 1.0,
  "law": "uniform[0,2]",
  "myname": "uniform[0,2]",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "Tup99": 0.0,
  "I": 0.1019417160277154,
  "IG": 0.10275282897219845,
  "diff": -0.00081111294448305,
  "deficit": 0.0,
  "nmax": 385,
  "worker_diff": -0.0008111129449893117,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "lognormal",
  "par": null,
  "law": "lognormal",
  "myname": "lognormal v=0.333333",
  "mean": 0.9999999999999999,
  "v": 0.3333333333333335,
  "R3": 1.6666666666666634,
  "R4": 3.6172839506172805,
  "Tup99": 1.4293265810913327,
  "I": 0.09203984691113476,
  "IG": 0.10275282897219845,
  "diff": -0.010712982061063692,
  "deficit": 1.8407497748285095e-13,
  "nmax": 1477,
  "worker_diff": -0.010712982069012889,
  "worker_R3": 1.666666666666666,
  "worker_Tup99": 1.4293265810913327
 },
 {
  "config": "cuts k=3",
  "family": "invgauss",
  "par": null,
  "law": "inverse Gaussian",
  "myname": "inverse Gaussian v=0.333333",
  "mean": 1.0000000000000002,
  "v": 0.33333333333333326,
  "R3": 1.4999999999999953,
  "R4": 2.5000000000000115,
  "Tup99": 1.4271269492492002,
  "I": 0.09205983148391006,
  "IG": 0.10275282897219845,
  "diff": -0.010692997488288392,
  "deficit": 1.1102230246251565e-15,
  "nmax": 754,
  "worker_diff": -0.010692997488471356,
  "worker_R3": 1.4999999999999987,
  "worker_Tup99": 1.4271269492492002
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 1.3599999999999999,
  "law": "beta[0,1.36] a=0.0588 b=0.0212",
  "myname": "scaled beta[0,1.36] a=0.0588235 b=0.0211765",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": -0.9230769230769234,
  "R4": -0.3986013986013984,
  "Tup99": 0.0,
  "I": 0.028696594052294522,
  "IG": 0.10275282897219845,
  "diff": -0.07405623491990393,
  "deficit": 1.1102230246251565e-16,
  "nmax": 385,
  "worker_diff": -0.07405623492064023,
  "worker_R3": -0.9230769230769238,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 1.4666666666666668,
  "law": "beta[0,1.467] a=0.273 b=0.127",
  "myname": "scaled beta[0,1.467] a=0.272727 b=0.127273",
  "mean": 1.0,
  "v": 0.3333333333333334,
  "R3": -0.6666666666666661,
  "R4": -0.5686274509803922,
  "Tup99": 0.0,
  "I": 0.0686502122357675,
  "IG": 0.10275282897219845,
  "diff": -0.034102616736430946,
  "deficit": 0.0,
  "nmax": 385,
  "worker_diff": -0.03410261673716014,
  "worker_R3": -0.6666666666666646,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 1.6666666666666665,
  "law": "beta[0,1.667] a=0.6 b=0.4",
  "myname": "scaled beta[0,1.667] a=0.6 b=0.4",
  "mean": 0.9999999999999999,
  "v": 0.3333333333333333,
  "R3": -0.33333333333333337,
  "R4": -0.666666666666667,
  "Tup99": 0.0,
  "I": 0.0917877401442091,
  "IG": 0.10275282897219845,
  "diff": -0.010965088827989355,
  "deficit": 1.1102230246251565e-16,
  "nmax": 385,
  "worker_diff": -0.010965088828580882,
  "worker_R3": -0.3333333333333338,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 2.0,
  "law": "beta[0,2] a=1 b=1",
  "myname": "scaled beta[0,2] a=1 b=1",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "Tup99": 0.0,
  "I": 0.1019417160277154,
  "IG": 0.10275282897219845,
  "diff": -0.00081111294448305,
  "deficit": 0.0,
  "nmax": 385,
  "worker_diff": -0.0008111129449893117,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 2.6666666666666665,
  "law": "beta[0,2.667] a=1.5 b=2.5",
  "myname": "scaled beta[0,2.667] a=1.5 b=2.5",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.3333333333333332,
  "R4": -0.3333333333333333,
  "Tup99": 0.0,
  "I": 0.10502492625438364,
  "IG": 0.10275282897219845,
  "diff": 0.0022720972821851926,
  "deficit": 1.1102230246251565e-16,
  "nmax": 385,
  "worker_diff": 0.002272097281924068,
  "worker_R3": 0.3333333333333248,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 4.0,
  "law": "beta[0,4] a=2 b=6",
  "myname": "scaled beta[0,4] a=2 b=6",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.6,
  "R4": 0.05454545454545456,
  "Tup99": 0.3755528472130615,
  "I": 0.10437341732856176,
  "IG": 0.10275282897219845,
  "diff": 0.0016205883563633061,
  "deficit": 0.0,
  "nmax": 385,
  "worker_diff": 0.0016205883562158685,
  "worker_R3": 0.6000000000000019,
  "worker_Tup99": 0.3755528472130615
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 6.666666666666666,
  "law": "beta[0,6.667] a=2.4 b=13.6",
  "myname": "scaled beta[0,6.667] a=2.4 b=13.6",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.7777777777777779,
  "R4": 0.4152046783625732,
  "Tup99": 0.7117085561762907,
  "I": 0.10301047262165319,
  "IG": 0.10275282897219845,
  "diff": 0.00025764364945474183,
  "deficit": 1.1102230246251565e-16,
  "nmax": 385,
  "worker_diff": 0.00025764364933394956,
  "worker_R3": 0.7777777777777742,
  "worker_Tup99": 0.71170855617629
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 13.333333333333332,
  "law": "beta[0,13.33] a=2.7 b=33.3",
  "myname": "scaled beta[0,13.33] a=2.7 b=33.3",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.8947368421052633,
  "R4": 0.7031039136302296,
  "Tup99": 0.8795590169036405,
  "I": 0.10187779477181458,
  "IG": 0.10275282897219845,
  "diff": -0.0008750342003838729,
  "deficit": 0.0,
  "nmax": 385,
  "worker_diff": -0.0008750342004957834,
  "worker_R3": 0.8947368421052736,
  "worker_Tup99": 0.8795590169036405
 },
 {
  "config": "cuts k=3",
  "family": "beta0L",
  "par": 40.0,
  "law": "beta[0,40] a=2.9 b=113",
  "myname": "scaled beta[0,40] a=2.9 b=113.1",
  "mean": 0.9999999999999999,
  "v": 0.33333333333333326,
  "R3": 0.9661016949152543,
  "R4": 0.9002991026919245,
  "Tup99": 0.9640026469636005,
  "I": 0.10113006426957405,
  "IG": 0.10275282897219845,
  "diff": -0.0016227647026244019,
  "deficit": 1.1102230246251565e-16,
  "nmax": 539,
  "worker_diff": -0.001622764702739865,
  "worker_R3": 0.9661016949152883,
  "worker_Tup99": 0.9640026469636005
 },
 {
  "config": "cuts k=3",
  "family": "beta_sym",
  "par": 0.6,
  "law": "symbeta[0.4,1.6] a=0.04",
  "myname": "symbeta h=0.6 a=0.04",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.0,
  "R4": -0.9740259740259741,
  "Tup99": 0.0,
  "I": 0.05018071748317432,
  "IG": 0.10275282897219845,
  "diff": -0.05257211148902413,
  "deficit": 8.43769498715119e-15,
  "nmax": 385,
  "worker_diff": -0.05257211156822478,
  "worker_R3": 1.9984014443252818e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta_sym",
  "par": 0.7,
  "law": "symbeta[0.3,1.7] a=0.235",
  "myname": "symbeta h=0.7 a=0.235",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.0,
  "R4": -0.8645533141210375,
  "Tup99": 0.0,
  "I": 0.07606126061551777,
  "IG": 0.10275282897219845,
  "diff": -0.026691568356680684,
  "deficit": 1.7763568394002505e-15,
  "nmax": 385,
  "worker_diff": -0.026691568356904505,
  "worker_R3": 1.9984014443252818e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta_sym",
  "par": 0.8,
  "law": "symbeta[0.2,1.8] a=0.46",
  "myname": "symbeta h=0.8 a=0.46",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": 0.0,
  "R4": -0.7653061224489794,
  "Tup99": 0.0,
  "I": 0.08883866980762178,
  "IG": 0.10275282897219845,
  "diff": -0.013914159164576667,
  "deficit": 2.3314683517128287e-15,
  "nmax": 385,
  "worker_diff": -0.013914159165143325,
  "worker_R3": -3.9968028886505635e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta_sym",
  "par": 0.9,
  "law": "symbeta[0.1,1.9] a=0.715",
  "myname": "symbeta h=0.9 a=0.715",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6772009029345375,
  "Tup99": 0.0,
  "I": 0.09633308312395705,
  "IG": 0.10275282897219845,
  "diff": -0.006419745848241398,
  "deficit": 1.1102230246251565e-15,
  "nmax": 385,
  "worker_diff": -0.0064197458488151615,
  "worker_R3": -5.995204332975845e-15,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "beta_sym",
  "par": 1.0,
  "law": "symbeta[0,2] a=1",
  "myname": "symbeta h=1 a=1",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -0.6000000000000002,
  "Tup99": 0.0,
  "I": 0.10194171602773139,
  "IG": 0.10275282897219845,
  "diff": -0.0008111129444670628,
  "deficit": 1.3322676295501878e-15,
  "nmax": 385,
  "worker_diff": -0.0008111129449893117,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.02,
  "law": "twopoint p=0.02 (0.918,5.04)",
  "myname": "two-point p=0.02 (0.9175,5.041)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 5.938459911664721,
  "R4": 22.51020408163265,
  "Tup99": 2.0,
  "I": 5.3926635770196185e-06,
  "IG": 0.10275282897219845,
  "diff": -0.10274743630862143,
  "deficit": 3.3306690738754696e-15,
  "nmax": 385,
  "worker_diff": -0.10274743630900779,
  "worker_R3": 5.938459911664724,
  "worker_Tup99": 2.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.05,
  "law": "twopoint p=0.05 (0.868,3.52)",
  "myname": "two-point p=0.05 (0.8675,3.517)",
  "mean": 1.0,
  "v": 0.3333333333333332,
  "R3": 3.576237364075619,
  "R4": 7.526315789473689,
  "Tup99": 5.0,
  "I": 0.0008368809379799558,
  "IG": 0.10275282897219845,
  "diff": -0.1019159480342185,
  "deficit": 3.9968028886505635e-15,
  "nmax": 385,
  "worker_diff": -0.10191594803410925,
  "worker_R3": 3.576237364075619,
  "worker_Tup99": 5.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.1,
  "law": "twopoint p=0.1 (0.808,2.73)",
  "myname": "two-point p=0.1 (0.8075,2.732)",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": 2.3094010767585025,
  "R4": 2.555555555555554,
  "Tup99": 0.0,
  "I": 0.007914489160878446,
  "IG": 0.10275282897219845,
  "diff": -0.09483833981132,
  "deficit": 4.6629367034256575e-15,
  "nmax": 385,
  "worker_diff": -0.09483833981057926,
  "worker_R3": 2.309401076758502,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.2,
  "law": "twopoint p=0.2 (0.711,2.15)",
  "myname": "two-point p=0.2 (0.7113,2.155)",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.299038105676658,
  "R4": 0.12499999999999985,
  "Tup99": 0.0,
  "I": 0.029514776040791446,
  "IG": 0.10275282897219845,
  "diff": -0.073238052931407,
  "deficit": 6.661338147750939e-15,
  "nmax": 385,
  "worker_diff": -0.07323805293122937,
  "worker_R3": 1.299038105676657,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.3,
  "law": "twopoint p=0.3 (0.622,1.88)",
  "myname": "two-point p=0.3 (0.622,1.882)",
  "mean": 0.9999999999999998,
  "v": 0.3333333333333333,
  "R3": 0.755928946018455,
  "R4": -0.6190476190476188,
  "Tup99": 0.0,
  "I": 0.0447079881378496,
  "IG": 0.10275282897219845,
  "diff": -0.058044840834348854,
  "deficit": 3.9968028886505635e-15,
  "nmax": 385,
  "worker_diff": -0.058044840834656164,
  "worker_R3": 0.7559289460184552,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.4,
  "law": "twopoint p=0.4 (0.529,1.71)",
  "myname": "two-point p=0.4 (0.5286,1.707)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.35355339059327384,
  "R4": -0.9166666666666667,
  "Tup99": 0.0,
  "I": 0.04992571682252134,
  "IG": 0.10275282897219845,
  "diff": -0.05282711214967711,
  "deficit": 1.3433698597964394e-14,
  "nmax": 385,
  "worker_diff": -0.052827112150320155,
  "worker_R3": 0.3535533905932722,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.5,
  "law": "twopoint p=0.5 (0.423,1.58)",
  "myname": "two-point p=0.5 (0.4226,1.577)",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 0.0,
  "R4": -1.0000000000000002,
  "Tup99": 0.0,
  "I": 0.04470037051761899,
  "IG": 0.10275282897219845,
  "diff": -0.05805245845457946,
  "deficit": 3.3306690738754696e-15,
  "nmax": 385,
  "worker_diff": -0.058052458455458755,
  "worker_R3": 0.0,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.6,
  "law": "twopoint p=0.6 (0.293,1.47)",
  "myname": "two-point p=0.6 (0.2929,1.471)",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": -0.3535533905932734,
  "R4": -0.9166666666666665,
  "Tup99": 0.0,
  "I": 0.028833961551283593,
  "IG": 0.10275282897219845,
  "diff": -0.07391886742091486,
  "deficit": 1.7763568394002505e-15,
  "nmax": 385,
  "worker_diff": -0.07391886742185277,
  "worker_R3": -0.3535533905932722,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.7,
  "law": "twopoint p=0.7 (0.118,1.38)",
  "myname": "two-point p=0.7 (0.1181,1.378)",
  "mean": 1.0,
  "v": 0.33333333333333337,
  "R3": -0.7559289460184541,
  "R4": -0.6190476190476193,
  "Tup99": 0.0,
  "I": 0.007008172649043409,
  "IG": 0.10275282897219845,
  "diff": -0.09574465632315504,
  "deficit": 5.329070518200751e-15,
  "nmax": 385,
  "worker_diff": -0.09574465632400236,
  "worker_R3": -0.7559289460184542,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "two_point",
  "par": 0.75,
  "law": "twopoint p=0.75 (0,1.33)",
  "myname": "two-point p=0.75 (1.11e-16,1.333)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": -1.0000000000000002,
  "R4": -0.3333333333333335,
  "Tup99": 0.0,
  "I": 5.265118890207532e-06,
  "IG": 0.10275282897219845,
  "diff": -0.10274756385330824,
  "deficit": 4.218847493575595e-15,
  "nmax": 385,
  "worker_diff": -0.10274756385405431,
  "worker_R3": -1.0000000000000024,
  "worker_Tup99": 0.0
 },
 {
  "config": "cuts k=3",
  "family": "shifted_gamma",
  "par": 0.1,
  "law": "shifted gamma s=0.1 shape=2.43",
  "myname": "shifted gamma s=0.1 shape=2.43",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.1111111111111112,
  "R4": 1.234567901234568,
  "Tup99": 1.108351234337714,
  "I": 0.09802308372784196,
  "IG": 0.10275282897219845,
  "diff": -0.004729745244356487,
  "deficit": 5.88418203051333e-15,
  "nmax": 539,
  "worker_diff": -0.004729745244489714,
  "worker_R3": 1.111111111111112,
  "worker_Tup99": 1.108351234337714
 },
 {
  "config": "cuts k=3",
  "family": "shifted_gamma",
  "par": 0.25,
  "law": "shifted gamma s=0.25 shape=1.69",
  "myname": "shifted gamma s=0.25 shape=1.688",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.333333333333333,
  "R4": 1.777777777777778,
  "Tup99": 1.3118154024069126,
  "I": 0.09263424202590187,
  "IG": 0.10275282897219845,
  "diff": -0.010118586946296582,
  "deficit": 2.808864252301646e-14,
  "nmax": 539,
  "worker_diff": -0.010118586947737207,
  "worker_R3": 1.3333333333333313,
  "worker_Tup99": 1.3118154024069126
 },
 {
  "config": "cuts k=3",
  "family": "shifted_gamma",
  "par": 0.5,
  "law": "shifted gamma s=0.5 shape=0.75",
  "myname": "shifted gamma s=0.5 shape=0.75",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 1.9999999999999996,
  "R4": 4.000000000000001,
  "Tup99": 1.7894866104935434,
  "I": 0.07772498485221391,
  "IG": 0.10275282897219845,
  "diff": -0.025027844119984544,
  "deficit": 9.103828801926284e-15,
  "nmax": 754,
  "worker_diff": -0.025027844120480147,
  "worker_R3": 1.999999999999999,
  "worker_Tup99": 1.7894866104935434
 },
 {
  "config": "cuts k=3",
  "family": "shifted_gamma",
  "par": 0.75,
  "law": "shifted gamma s=0.75 shape=0.188",
  "myname": "shifted gamma s=0.75 shape=0.1875",
  "mean": 1.0,
  "v": 0.3333333333333333,
  "R3": 3.999999999999999,
  "R4": 16.000000000000004,
  "Tup99": 2.224832244554525,
  "I": 0.04787967976518814,
  "IG": 0.10275282897219845,
  "diff": -0.05487314920701031,
  "deficit": 7.549516567451064e-15,
  "nmax": 1477,
  "worker_diff": -0.05487314920698011,
  "worker_R3": 4.0,
  "worker_Tup99": 2.224832244554525
 },
 {
  "config": "cuts k=3",
  "family": "zero_infl_gamma",
  "par": 0.25,
  "law": "zero-infl gamma pi=0.0625 shape=4",
  "myname": "zero-infl gamma pi=0.0625 shape=4",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.6000000000000001,
  "R4": 0.5200000000000009,
  "Tup99": 0.6663788199078644,
  "I": 0.09895165581082388,
  "IG": 0.10275282897219845,
  "diff": -0.0038011731613745714,
  "deficit": 4.5075054799781356e-14,
  "nmax": 385,
  "worker_diff": -0.003801173163433369,
  "worker_R3": 0.5999999999999999,
  "worker_Tup99": 0.6663788199078644
 },
 {
  "config": "cuts k=3",
  "family": "zero_infl_gamma",
  "par": 0.5,
  "law": "zero-infl gamma pi=0.125 shape=6",
  "myname": "zero-infl gamma pi=0.125 shape=6",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 0.1428571428571406,
  "R4": 0.10204081632653716,
  "Tup99": 0.2984264596849857,
  "I": 0.07837992257280924,
  "IG": 0.10275282897219845,
  "diff": -0.024372906399389216,
  "deficit": 5.329070518200751e-15,
  "nmax": 385,
  "worker_diff": -0.024372906399716066,
  "worker_R3": 0.14285714285713635,
  "worker_Tup99": 0.2984264596849858
 },
 {
  "config": "cuts k=3",
  "family": "zero_infl_gamma",
  "par": 0.75,
  "law": "zero-infl gamma pi=0.188 shape=12",
  "myname": "zero-infl gamma pi=0.1875 shape=12",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": -0.3846153846153854,
  "R4": -0.20710059171597492,
  "Tup99": 0.02844633143249557,
  "I": 0.05004969800956438,
  "IG": 0.10275282897219845,
  "diff": -0.05270313096263407,
  "deficit": 2.2870594307278225e-14,
  "nmax": 385,
  "worker_diff": -0.05270313096299467,
  "worker_R3": -0.38461538461538125,
  "worker_Tup99": 0.02844633143249557
 },
 {
  "config": "cuts k=3",
  "family": "zero_infl_gamma",
  "par": 0.95,
  "law": "zero-infl gamma pi=0.237 shape=60",
  "myname": "zero-infl gamma pi=0.2375 shape=60",
  "mean": 1.0,
  "v": 0.3333333333333335,
  "R3": -0.8688524590163903,
  "R4": -0.32760010749798874,
  "Tup99": 4.942947880133801e-10,
  "I": 0.009831317835534037,
  "IG": 0.10275282897219845,
  "diff": -0.09292151113666441,
  "deficit": 4.4853010194856324e-14,
  "nmax": 385,
  "worker_diff": -0.09292151113734565,
  "worker_R3": -0.8688524590163951,
  "worker_Tup99": 4.942947880133801e-10
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.1
  ],
  "law": "gamma mix alpha=4.5 pi=0.1 means (1.9,0.899)",
  "myname": "gamma-mix alpha=4.5 w=0.1 means (1.905,0.8995)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.6917996265942086,
  "R4": 3.4546007251640596,
  "Tup99": 1.6047144169235048,
  "I": 0.09309077716646641,
  "IG": 0.10275282897219845,
  "diff": -0.009662051805732041,
  "deficit": 1.5543122344752192e-15,
  "nmax": 754,
  "worker_diff": -0.0096620518059079,
  "worker_R3": 1.69179962659421,
  "worker_Tup99": 1.6047144169235077
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.3
  ],
  "law": "gamma mix alpha=4.5 pi=0.3 means (1.46,0.803)",
  "myname": "gamma-mix alpha=4.5 w=0.3 means (1.461,0.8026)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.3011860452105979,
  "R4": 1.7181860355848453,
  "Tup99": 1.3589334831938116,
  "I": 0.09570493896989518,
  "IG": 0.10275282897219845,
  "diff": -0.00704789000230327,
  "deficit": 4.218847493575595e-15,
  "nmax": 539,
  "worker_diff": -0.007047890002424062,
  "worker_R3": 1.3011860452105992,
  "worker_Tup99": 1.3589334831938116
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.5
  ],
  "law": "gamma mix alpha=4.5 pi=0.5 means (1.3,0.698)",
  "myname": "gamma-mix alpha=4.5 w=0.5 means (1.302,0.6985)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.1111111111111105,
  "R4": 1.1279461279461296,
  "Tup99": 1.1109218191516417,
  "I": 0.09754937442433587,
  "IG": 0.10275282897219845,
  "diff": -0.005203454547862585,
  "deficit": 2.886579864025407e-15,
  "nmax": 539,
  "worker_diff": -0.00520345454800647,
  "worker_R3": 1.1111111111111092,
  "worker_Tup99": 1.1109218191516417
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.7
  ],
  "law": "gamma mix alpha=4.5 pi=0.7 means (1.2,0.539)",
  "myname": "gamma-mix alpha=4.5 w=0.7 means (1.197,0.5394)",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 0.9210361770116265,
  "R4": 0.7044530537209062,
  "Tup99": 0.8668499232941067,
  "I": 0.09997234902495222,
  "IG": 0.10275282897219845,
  "diff": -0.0027804799472462283,
  "deficit": 9.9253938401489e-14,
  "nmax": 385,
  "worker_diff": -0.002780479951511261,
  "worker_R3": 0.9210361770116229,
  "worker_Tup99": 0.8668499232941067
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   4.5,
   0.9
  ],
  "law": "gamma mix alpha=4.5 pi=0.9 means (1.1,0.0955)",
  "myname": "gamma-mix alpha=4.5 w=0.9 means (1.101,0.09547)",
  "mean": 0.9999999999999999,
  "v": 0.3333333333333335,
  "R3": 0.5304225956280086,
  "R4": 0.35759530925419564,
  "Tup99": 0.5751441926081364,
  "I": 0.10352144644731709,
  "IG": 0.10275282897219845,
  "diff": 0.0007686174751186381,
  "deficit": 4.3298697960381105e-15,
  "nmax": 385,
  "worker_diff": 0.00076861747463014,
  "worker_R3": 0.5304225956280052,
  "worker_Tup99": 0.5751441926081364
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.1
  ],
  "law": "gamma mix alpha=9 pi=0.1 means (2.34,0.851)",
  "myname": "gamma-mix alpha=9 w=0.1 means (2.342,0.8509)",
  "mean": 1.0,
  "v": 0.3333333333333335,
  "R3": 2.2353628297776402,
  "R4": 4.401882949991571,
  "Tup99": 2.53139043555849,
  "I": 0.07464021840259605,
  "IG": 0.10275282897219845,
  "diff": -0.028112610569602403,
  "deficit": 4.107825191113079e-15,
  "nmax": 539,
  "worker_diff": -0.028112610569636154,
  "worker_R3": 2.2353628297776402,
  "worker_Tup99": 2.53139043555849
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.3
  ],
  "law": "gamma mix alpha=9 pi=0.3 means (1.68,0.707)",
  "myname": "gamma-mix alpha=9 w=0.3 means (1.683,0.7072)",
  "mean": 1.0,
  "v": 0.3333333333333335,
  "R3": 1.2548844801081749,
  "R4": 1.0252075255057642,
  "Tup99": 1.1335262777928594,
  "I": 0.08693690915726293,
  "IG": 0.10275282897219845,
  "diff": -0.01581591981493552,
  "deficit": 6.661338147750939e-15,
  "nmax": 385,
  "worker_diff": -0.015815919815017232,
  "worker_R3": 1.254884480108174,
  "worker_Tup99": 1.1335262777928594
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.5
  ],
  "law": "gamma mix alpha=9 pi=0.5 means (1.45,0.553)",
  "myname": "gamma-mix alpha=9 w=0.5 means (1.447,0.5528)",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 0.7777777777777827,
  "R4": 0.1407407407407334,
  "Tup99": 0.4935580952063503,
  "I": 0.09415802125669082,
  "IG": 0.10275282897219845,
  "diff": -0.008594807715507635,
  "deficit": 2.3314683517128287e-15,
  "nmax": 385,
  "worker_diff": -0.008594807715719022,
  "worker_R3": 0.7777777777777752,
  "worker_Tup99": 0.4935580952063503
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   9.0,
   0.7
  ],
  "law": "gamma mix alpha=9 pi=0.7 means (1.29,0.317)",
  "myname": "gamma-mix alpha=9 w=0.7 means (1.293,0.3169)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.3006710754473846,
  "R4": -0.24707701404194005,
  "Tup99": 0.1986351092542128,
  "I": 0.0964219919180973,
  "IG": 0.10275282897219845,
  "diff": -0.006330837054101146,
  "deficit": 3.4416913763379853e-15,
  "nmax": 385,
  "worker_diff": -0.00633083705444043,
  "worker_R3": 0.30067107544738547,
  "worker_Tup99": 0.1986351092542128
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.1
  ],
  "law": "gamma mix alpha=24 pi=0.1 means (2.59,0.824)",
  "myname": "gamma-mix alpha=24 w=0.1 means (2.587,0.8236)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 2.3501114108906416,
  "R4": 3.571618205445329,
  "Tup99": 3.216373227193677,
  "I": 0.043982010730740484,
  "IG": 0.10275282897219845,
  "diff": -0.05877081824145797,
  "deficit": 1.4432899320127035e-14,
  "nmax": 385,
  "worker_diff": -0.058770818241049405,
  "worker_R3": 2.3501114108906447,
  "worker_Tup99": 3.216373227193677
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.3
  ],
  "law": "gamma mix alpha=24 pi=0.3 means (1.81,0.654)",
  "myname": "gamma-mix alpha=24 w=0.3 means (1.808,0.6536)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 1.0004859312031986,
  "R4": 0.05305546560159441,
  "Tup99": 0.25993814032955365,
  "I": 0.07096352864828148,
  "IG": 0.10275282897219845,
  "diff": -0.03178930032391697,
  "deficit": 8.215650382226158e-15,
  "nmax": 385,
  "worker_diff": -0.03178930032413013,
  "worker_R3": 1.0004859312031982,
  "worker_Tup99": 0.25993814032955365
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.5
  ],
  "law": "gamma mix alpha=24 pi=0.5 means (1.53,0.471)",
  "myname": "gamma-mix alpha=24 w=0.5 means (1.529,0.4708)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": 0.34374999999999994,
  "R4": -0.6165625000000026,
  "Tup99": 0.019240714887820393,
  "I": 0.07905535401722297,
  "IG": 0.10275282897219845,
  "diff": -0.023697474954975484,
  "deficit": 9.547918011776346e-15,
  "nmax": 385,
  "worker_diff": -0.02369747495543556,
  "worker_R3": 0.3437500000000018,
  "worker_Tup99": 0.019240714887820393
 },
 {
  "config": "cuts k=3",
  "family": "gamma_mix",
  "par": [
   24.0,
   0.7
  ],
  "law": "gamma mix alpha=24 pi=0.7 means (1.35,0.192)",
  "myname": "gamma-mix alpha=24 w=0.7 means (1.346,0.1917)",
  "mean": 1.0,
  "v": 0.33333333333333326,
  "R3": -0.31298593120320073,
  "R4": -0.6036804656015924,
  "Tup99": 0.001155648459158929,
  "I": 0.05625173111653403,
  "IG": 0.10275282897219845,
  "diff": -0.04650109785566442,
  "deficit": 9.547918011776346e-15,
  "nmax": 385,
  "worker_diff": -0.04650109785632167,
  "worker_R3": -0.3129859312031986,
  "worker_Tup99": 0.001155648459158929
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 0.4,
  "law": "gen. gamma c=0.4 a=19.8",
  "myname": "gen. gamma c=0.4 d=7.9078 s=0.00052499",
  "mean": 1.0000000000000069,
  "v": 0.3333333333333288,
  "R3": 1.3541446403721815,
  "R4": 2.157495393394204,
  "Tup99": 1.2910374154326147,
  "I": 0.09590968390178034,
  "IG": 0.10275282897219809,
  "diff": -0.00684314507041775,
  "deficit": 3.4994229736184934e-13,
  "nmax": 754,
  "worker_diff": -0.006843145084906077,
  "worker_R3": 1.3541446403723327,
  "worker_Tup99": 1.291037415432815
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 0.6,
  "law": "gen. gamma c=0.6 a=8.53",
  "myname": "gen. gamma c=0.6 d=5.117 s=0.026393",
  "mean": 0.9999999999999968,
  "v": 0.3333333333333348,
  "R3": 1.223107525530416,
  "R4": 1.6759939135432111,
  "Tup99": 1.202676186426466,
  "I": 0.09768499149119947,
  "IG": 0.10275282897219855,
  "diff": -0.0050678374809990795,
  "deficit": 8.881784197001252e-16,
  "nmax": 754,
  "worker_diff": -0.0050678374811837235,
  "worker_R3": 1.223107525530398,
  "worker_Tup99": 1.202676186426494
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 0.8,
  "law": "gen. gamma c=0.8 a=4.71",
  "myname": "gen. gamma c=0.8 d=3.7712 s=0.13951",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 1.1055792082603109,
  "R4": 1.299011844317992,
  "Tup99": 1.1045950854834299,
  "I": 0.09931281650141166,
  "IG": 0.10275282897219845,
  "diff": -0.0034400124707867907,
  "deficit": 2.2315482794965646e-14,
  "nmax": 539,
  "worker_diff": -0.0034400124719343173,
  "worker_R3": 1.105579208260304,
  "worker_Tup99": 1.104595085483415
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 1.25,
  "law": "gen. gamma c=1.25 a=1.94",
  "myname": "gen. gamma c=1.25 d=2.4192 s=0.6131",
  "mean": 1.0000000000000007,
  "v": 0.33333333333333304,
  "R3": 0.883169549910916,
  "R4": 0.7083274749411815,
  "Tup99": 0.8655204525334487,
  "I": 0.10229902277974112,
  "IG": 0.10275282897219845,
  "diff": -0.0004538061924573289,
  "deficit": 1.3655743202889425e-14,
  "nmax": 385,
  "worker_diff": -0.00045380619320339877,
  "worker_R3": 0.8831695499109105,
  "worker_Tup99": 0.8655204525334483
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 1.5,
  "law": "gen. gamma c=1.5 a=1.37",
  "myname": "gen. gamma c=1.5 d=2.06 s=0.87367",
  "mean": 1.0000000000000004,
  "v": 0.33333333333333304,
  "R3": 0.7816191450924953,
  "R4": 0.4847601206831166,
  "Tup99": 0.7331707585013776,
  "I": 0.10350927699796841,
  "IG": 0.10275282897219845,
  "diff": 0.0007564480257699624,
  "deficit": 1.3322676295501878e-15,
  "nmax": 385,
  "worker_diff": 0.0007564480256349593,
  "worker_R3": 0.7816191450924919,
  "worker_Tup99": 0.7331707585013776
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 2.0,
  "law": "gen. gamma c=2 a=0.829",
  "myname": "gen. gamma c=2 d=1.6583 s=1.2681",
  "mean": 1.0000000000000002,
  "v": 0.3333333333333335,
  "R3": 0.6181533295277618,
  "R4": 0.17579556062964632,
  "Tup99": 0.49543026142333013,
  "I": 0.10505009335050097,
  "IG": 0.10275282897219845,
  "diff": 0.0022972643783025215,
  "deficit": 1.1102230246251565e-15,
  "nmax": 385,
  "worker_diff": 0.002297264378135544,
  "worker_R3": 0.6181533295277644,
  "worker_Tup99": 0.49543026142333013
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 3.0,
  "law": "gen. gamma c=3 a=0.443",
  "myname": "gen. gamma c=3 d=1.3298 s=1.6769",
  "mean": 1.0000000000000002,
  "v": 0.3333333333333337,
  "R3": 0.4066736223622156,
  "R4": -0.14646824684078652,
  "Tup99": 0.1814997448608091,
  "I": 0.10590529283334149,
  "IG": 0.10275282897219855,
  "diff": 0.003152463861142943,
  "deficit": 8.881784197001252e-16,
  "nmax": 385,
  "worker_diff": 0.003152463860905008,
  "worker_R3": 0.40667362236214855,
  "worker_Tup99": 0.18149974486073786
 },
 {
  "config": "cuts k=3",
  "family": "gengamma",
  "par": 5.0,
  "law": "gen. gamma c=5 a=0.227",
  "myname": "gen. gamma c=5 d=1.1357 s=1.9342",
  "mean": 0.9999999999999998,
  "v": 0.3333333333333337,
  "R3": 0.2112464500012516,
  "R4": -0.3835639018418796,
  "Tup99": 0.009108424216186996,
  "I": 0.1050643647067222,
  "IG": 0.10275282897219855,
  "diff": 0.0023115357345236537,
  "deficit": 6.661338147750939e-16,
  "nmax": 385,
  "worker_diff": 0.002311535734111636,
  "worker_R3": 0.21124645000125608,
  "worker_Tup99": 0.00910842421618712
 },
 {
  "config": "cuts k=3",
  "family": "betaprime",
  "par": 11.0,
  "law": "beta prime beta=11 alpha=5",
  "myname": "beta prime beta=11 alpha=5",
  "mean": 1.0000000000000002,
  "v": 0.33333333333333304,
  "R3": 1.4999999999999993,
  "R4": 3.0000000000000266,
  "Tup99": 1.3263803000573777,
  "I": 0.09515590882435987,
  "IG": 0.10275282897219845,
  "diff": -0.007596920147838582,
  "deficit": 1.656563775043196e-12,
  "nmax": 1477,
  "worker_diff": -0.007596920211444591,
  "worker_R3": 1.4999999999999987,
  "worker_Tup99": 1.3263803000573777
 },
 {
  "config": "cuts k=3",
  "family": "betaprime",
  "par": 15.0,
  "law": "beta prime beta=15 alpha=4.2",
  "myname": "beta prime beta=15 alpha=4.2",
  "mean": 1.0,
  "v": 0.33333333333333304,
  "R3": 1.3333333333333357,
  "R4": 2.2121212121212186,
  "Tup99": 1.2499017035573714,
  "I": 0.09702042757471929,
  "IG": 0.10275282897219845,
  "diff": -0.005732401397479159,
  "deficit": 6.850076061937216e-13,
  "nmax": 1055,
  "worker_diff": -0.00573240142501269,
  "worker_R3": 1.3333333333333344,
  "worker_Tup99": 1.2499017035573714
 },
 {
  "config": "cuts k=3",
  "family": "betaprime",
  "par": 23.0,
  "law": "beta prime beta=23 alpha=3.67",
  "myname": "beta prime beta=23 alpha=3.667",
  "mean": 0.9999999999999998,
  "v": 0.3333333333333335,
  "R3": 1.1999999999999986,
  "R4": 1.6736842105263123,
  "Tup99": 1.1689359455136774,
  "I": 0.09853144805297909,
  "IG": 0.10275282897219845,
  "diff": -0.004221380919219364,
  "deficit": 3.878009025015672e-13,
  "nmax": 754,
  "worker_diff": -0.004221380935156838,
  "worker_R3": 1.2000000000000017,
  "worker_Tup99": 1.1689359455136774
 },
 {
  "config": "cuts k=3",
  "family": "betaprime",
  "par": 53.0,
  "law": "beta prime beta=53 alpha=3.25",
  "myname": "beta prime beta=53 alpha=3.25",
  "mean": 1.0000000000000002,
  "v": 0.3333333333333335,
  "R3": 1.0799999999999959,
  "R4": 1.2514285714285796,
  "Tup99": 1.0757551805091567,
  "I": 0.09988277002582358,
  "IG": 0.10275282897219845,
  "diff": -0.002870058946374876,
  "deficit": 2.3725466036239595e-13,
  "nmax": 539,
  "worker_diff": -0.0028700589561928003,
  "worker_R3": 1.079999999999999,
  "worker_Tup99": 1.0757551805091567
 }
]

==> anc/calc_SHORT/item5/verify/v_mc.py <==
#!/usr/bin/env python3
"""Verifier's own Monte Carlo (no code imported from the worker, XS6 or item 1).

Per sample of N events from n_j | W ~ Poisson(lambda_j W):
  direct : Grassberger estimate of I(n1:n3|n2) (four entropies, Eq. 35 of physics/0307138, as
           described in XS6 Sec. 7) minus I_G from the sample regression slopes; sd of that
           difference from NBOOT multinomial resamples of the table; reject if Delta > z95 sd.
  z3     : delta-method studentized D3 = f1 f3 - 2 f2^2 of the total N (factorial cumulants f_r);
           zero for the NBD; two-sided 5 percent.
  z4     : the same for D4 = f1^2 f4 - 6 f2^3.
  gof    : Pearson chi-square of the totals against the maximum-likelihood NBD, bins pooled to
           expected >= 5, df = bins - 3; reject at p < 0.05.
Output: v_mc_results.json with one row per sample [est, IGfit, sd, z3, z4, gof_p].
Run (two single-process jobs):
  ( ulimit -v 1500000; CFGS=T1,cuts1 CUTREPS5=1000 CUTREPS6=200 NPROC=1 python3 -W ignore v_mc.py ) > v_mc_a.log
  ( ulimit -v 1500000; CFGS=cuts1.84,cuts3 CUTREPS5=1000 CUTREPS6=200 NPROC=1 python3 -W ignore v_mc.py ) > v_mc_b.log
"""
import numpy as np, json, os, sys, time
from scipy.special import digamma, gammaln
from scipy.stats import chi2, norm
from scipy import optimize
from v_exact import gen_gamma, three_point_matched, two_point, gamma_mix_two, cuts

NBOOT = 200
Z95 = norm.ppf(0.95)
T1 = [2.0, 2.0, 2.0]

# ------------------------------------------------------------------ samplers of W (unit mean)
def sampler(spec):
    kind = spec[0]
    if kind == 'gamma':
        k = spec[1]; return lambda rng, n: rng.gamma(k, 1.0/k, n)
    if kind == 'uniform':
        return lambda rng, n: rng.uniform(0.0, 2.0, n)
    if kind == 'gengamma':
        c, v = spec[1], spec[2]; g = gen_gamma(c, v); d, s = g.d, g.s
        return lambda rng, n: s*rng.gamma(d/c, 1.0, n)**(1.0/c)
    if kind in ('threepoint', 'twopoint'):
        law = three_point_matched(spec[1], spec[2]) if kind == 'threepoint' else two_point(spec[1], spec[2])
        x, w = law.x, law.w
        return lambda rng, n: x[rng.choice(len(x), size=n, p=w)]
    if kind == 'gmix':
        law = gamma_mix_two(spec[1], spec[2], spec[3]); a = law.alpha; mus, ws = law.mus, law.ws
        def f(rng, n):
            comp = rng.random(n) < ws[0]
            return np.where(comp, mus[0], mus[1])*rng.gamma(a, 1.0/a, n)
        return f
    if kind == 'zinf':
        pi, v = spec[1], spec[2]; s = 1.0/((1+v)*(1-pi) - 1.0); mu = 1.0/(1-pi)
        return lambda rng, n: np.where(rng.random(n) < pi, 0.0, mu*rng.gamma(s, 1.0/s, n))
    if kind == 'sbeta':
        L, a, b = spec[1], spec[2], spec[3]
        return lambda rng, n: L*rng.beta(a, b, n)
    raise ValueError(kind)


def Gfun(n):
    n = np.asarray(n, float)
    return digamma(n) + 0.5*(-1.0)**n*(digamma((n+1)/2) - digamma(n/2))


def H_grass(cnt, N, Gt):
    cnt = cnt[cnt > 0]
    return np.log(N) - (cnt*Gt[cnt.astype(np.int64)]).sum()/N


class Tab:
    def __init__(self, n1, n2, n3):
        B2 = int(n2.max())+1; B3 = int(n3.max())+1
        key = (n1.astype(np.int64)*B2 + n2)*B3 + n3
        u, c = np.unique(key, return_counts=True)
        self.c = c.astype(np.int64); self.N = int(n1.size)
        a3 = u % B3; r = u//B3; a2 = r % B2; a1 = r//B2
        self.x1, self.x2, self.x3 = a1.astype(float), a2.astype(float), a3.astype(float)
        self.i12 = np.unique(r, return_inverse=True)[1]
        self.i23 = np.unique(a2*B3 + a3, return_inverse=True)[1]
        self.i2 = a2.astype(np.int64)
        self.Gt = Gfun(np.arange(1, self.N+2.0)); self.Gt = np.concatenate(([0.0], self.Gt))

    def stat(self, c):
        N = self.N; cf = c.astype(float)
        h12 = H_grass(np.bincount(self.i12, weights=cf), N, self.Gt)
        h23 = H_grass(np.bincount(self.i23, weights=cf), N, self.Gt)
        h2 = H_grass(np.bincount(self.i2, weights=cf), N, self.Gt)
        h123 = H_grass(cf, N, self.Gt)
        est = h12 + h23 - h2 - h123
        w = cf/N
        m2 = (w*self.x2).sum(); v2 = (w*(self.x2-m2)**2).sum()
        c1 = (w*(self.x2-m2)*(self.x1-(w*self.x1).sum())).sum()/v2
        c3 = (w*(self.x2-m2)*(self.x3-(w*self.x3).sum())).sum()/v2
        ig = 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))
        return est, ig


def fcum(F):
    F1, F2, F3, F4 = F
    f1 = F1; f2 = F2 - F1**2; f3 = F3 - 3*F2*F1 + 2*F1**3
    f4 = F4 - 4*F3*F1 - 3*F2**2 + 12*F2*F1**2 - 6*F1**4
    return f1, f2, f3, f4


def D3(F):
    f1, f2, f3, f4 = fcum(F); return f1*f3 - 2*f2**2


def D4(F):
    f1, f2, f3, f4 = fcum(F); return f1**2*f4 - 6*f2**3


def moment_z(Ntot):
    h = np.bincount(Ntot).astype(float); n = np.arange(h.size, dtype=float); M = h.sum()
    X = np.array([n, n*(n-1), n*(n-1)*(n-2), n*(n-1)*(n-2)*(n-3)])
    F = (X*h).sum(1)/M
    C = ((X - F[:, None])[:, None, :]*(X - F[:, None])[None, :, :]*h).sum(2)/(M-1)
    out = []
    for D in (D3, D4):
        g = np.zeros(4)
        for i in range(4):
            e = 1e-6*max(abs(F[i]), 1.0); Fp = F.copy(); Fm = F.copy(); Fp[i] += e; Fm[i] -= e
            g[i] = (D(Fp) - D(Fm))/(2*e)
        se = np.sqrt(g @ C @ g/M)
        out.append(D(F)/se)
    return out


def nbd_gof(Ntot):
    h = np.bincount(Ntot).astype(float); n = np.arange(h.size, dtype=float); M = h.sum()
    mu = (n*h).sum()/M
    def score(lk):
        k = np.exp(lk)
        return (h*(digamma(n+k) - digamma(k))).sum() + M*np.log(k/(k+mu))
    lo, hi = np.log(1e-2), np.log(1e4)
    if score(lo)*score(hi) > 0:
        return 0.0
    k = np.exp(optimize.brentq(score, lo, hi, xtol=1e-12))
    nn = np.arange(h.size + 400.0)
    p = np.exp(gammaln(nn+k) - gammaln(k) - gammaln(nn+1) + k*np.log(k/(k+mu)) + nn*np.log(mu/(k+mu)))
    E = M*p[:h.size]; E[-1] += M*(1 - p[:h.size].sum())   # last bin takes the upper tail
    O = h.copy()
    # pool from the top and from the bottom until expected >= 5
    Eb, Ob = [], []; e = o = 0.0
    for i in range(E.size):
        e += E[i]; o += O[i]
        if e >= 5:
            Eb.append(e); Ob.append(o); e = o = 0.0
    if e > 0:
        Eb[-1] += e; Ob[-1] += o
    Eb = np.array(Eb); Ob = np.array(Ob)
    X2 = ((Ob-Eb)**2/Eb).sum(); df = Eb.size - 3
    return float(chi2.sf(X2, df))


def one_sample(spec, lam, N, rng):
    W = sampler(spec)(rng, N)
    n = [rng.poisson(l*W) for l in lam]
    t = Tab(*n)
    est, ig = t.stat(t.c)
    p = t.c/t.N
    b = np.empty(NBOOT)
    for i in range(NBOOT):
        e2, i2 = t.stat(rng.multinomial(t.N, p))
        b[i] = e2 - i2
    z3, z4 = moment_z(n[0] + n[1] + n[2])
    gp = nbd_gof(n[0] + n[1] + n[2])
    return [float(f"{x:.10g}") for x in (est, ig, b.std(ddof=1), z3, z4, gp)]


SPECS = {
    'T1': (T1, [('gamma null', ('gamma', 3.0)), ('uniform[0,2]', ('uniform',)), ('gengamma c=1.5', ('gengamma', 1.5, 1/3.)),
                ('gengamma c=2', ('gengamma', 2.0, 1/3.)), ('gengamma c=5', ('gengamma', 5.0, 1/3.)),
                ('threepoint t=0', ('threepoint', 0.0, 3.0)), ('threepoint t=0.35', ('threepoint', 0.35, 3.0)),
                ('twopoint p=0.25', ('twopoint', 0.25, 1/3.)), ('gmix 600 R3=1', ('gmix', 600, 0.25187995727469675, 1/3.))]),
    'cuts1': (list(cuts(1.0)), [('gamma null', ('gamma', 1.0)), ('zinf pi=0.125', ('zinf', 0.125, 1.0)), ('zinf pi=0.25', ('zinf', 0.25, 1.0))]),
    'cuts1.84': (list(cuts(1.84)), [('gamma null', ('gamma', 1.84)), ('gengamma c=3', ('gengamma', 3.0, 1/1.84)), ('zinf pi=0.088', ('zinf', 0.088, 1/1.84))]),
    'cuts3': (list(cuts(3.0)), [('gamma null', ('gamma', 3.0)), ('sbeta L=2.667', ('sbeta', 8/3., 1.5, 2.5)), ('gengamma c=3', ('gengamma', 3.0, 1/3.))]),
}
REPS = {('T1', 10**5): 1000, ('T1', 10**6): 200}
for c in ('cuts1', 'cuts1.84', 'cuts3'):
    REPS[(c, 10**5)] = int(os.environ.get('CUTREPS5', '600')); REPS[(c, 10**6)] = int(os.environ.get('CUTREPS6', '120'))
CH = {10**5: 20, 10**6: 4}


def task(arg):
    cfg, li, N, j, n = arg
    lam, laws = SPECS[cfg]; name, spec = laws[li]
    rng = np.random.default_rng([4242, list(SPECS).index(cfg), li, N, j])
    return [one_sample(spec, lam, N, rng) for _ in range(n)]


if __name__ == '__main__':
    import multiprocessing as mp
    tasks = []
    sel = os.environ.get('CFGS', ','.join(SPECS)).split(',')
    for cfg, (lam, laws) in SPECS.items():
        if cfg not in sel:
            continue
        for li in range(len(laws)):
            for N in (10**5, 10**6):
                R = REPS[(cfg, N)]; ch = CH[N]
                tasks += [(cfg, li, N, j, ch) for j in range(R//ch)]
    t0 = time.time()
    if int(os.environ.get('NPROC', '1')) == 1:
        res = [task(t) for t in tasks]           # one process, no pool
    else:
        with mp.Pool(int(os.environ.get('NPROC', '1'))) as pool:
            res = pool.map(task, tasks, chunksize=1)
    cells = {}
    for (cfg, li, N, j, ch), r in zip(tasks, res):
        cells.setdefault(f"{cfg}|{SPECS[cfg][1][li][0]}|{N}", []).extend(r)
    json.dump({'nboot': NBOOT, 'columns': ['estimate', 'I_G fitted', 'sd of Delta', 'z3', 'z4', 'gof p'], 'cells': cells},
              open(f"v_mc_results_{'_'.join(sel)}.json", 'w'))
    print(f"{len(tasks)} tasks, {time.time()-t0:.0f} s")


==> anc/calc_SHORT/item5/verify/v_mc_a.log <==
1200 tasks, 1054 s


==> anc/calc_SHORT/item5/verify/v_mc_a.time <==
	Command being timed: "python3 -W ignore v_mc.py"
	User time (seconds): 1024.25
	System time (seconds): 30.09
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 17:34.41
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 202040
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 14636376
	Voluntary context switches: 18
	Involuntary context switches: 2177
	Swaps: 0
	File system inputs: 0
	File system outputs: 2368
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item5/verify/v_mc_b.log <==
600 tasks, 1576 s


==> anc/calc_SHORT/item5/verify/v_mc_b.time <==
	Command being timed: "python3 -W ignore v_mc.py"
	User time (seconds): 1560.17
	System time (seconds): 15.74
	Percent of CPU this job got: 99%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 26:16.03
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 211664
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 7505545
	Voluntary context switches: 16
	Involuntary context switches: 5480
	Swaps: 0
	File system inputs: 0
	File system outputs: 1160
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item5/verify/v_mc_extra.json <==
{"100000": [[0.04498679049, 0.04274084291, 0.001162161533, 0.4540978227, 0.6190460622, 0.0], [0.04855987604, 0.04320853293, 0.001248058966, -0.05754279141, -0.8026567823, 0.0], [0.04623256422, 0.0429877669, 0.001086421843, -0.1065171482, -0.5893770936, 0.0], [0.0473916246, 0.0421315015, 0.001086056452, 0.07422643156, 0.185561842, 0.0], [0.04743277859, 0.04255874582, 0.001153577442, -0.3807584522, 0.3947558371, 0.0], [0.04612417815, 0.04242919834, 0.001124226737, -0.4502452808, -0.151646307, 0.0], [0.04849382388, 0.04273896828, 0.001154373591, 0.6159259211, -0.04167571368, 0.0], [0.04601812937, 0.04312779703, 0.001228095196, 1.222345221, 1.425859001, 0.0], [0.0466550486, 0.04258463808, 0.001220536435, 0.6906664801, 0.8879680917, 0.0], [0.04617757488, 0.04375128869, 0.001136140373, 1.593828586, 1.05392414, 0.0], [0.04586957589, 0.04212650443, 0.001132929751, -1.287174721, -1.983275544, 0.0], [0.04750117022, 0.04343408472, 0.001134255047, -0.5440924035, -0.3847128626, 0.0], [0.04808028803, 0.04292611115, 0.001159449424, 1.361479347, 1.749861155, 0.0], [0.047379851, 0.04212287723, 0.001081884148, 0.6235628898, 1.110936148, 0.0], [0.04653888865, 0.04253450723, 0.001226609443, 0.1313606049, 0.1491995578, 0.0], [0.04851723281, 0.04265855259, 0.001225344065, 0.9859219377, 0.4923486287, 0.0], [0.04681377879, 0.04286514651, 0.00107986438, -2.481155219, -2.186988286, 0.0], [0.04772706029, 0.04249868795, 0.001144263445, -1.119468427, -0.7097323283, 0.0], [0.04616097448, 0.04282825717, 0.001079238661, 0.09434983383, -0.4275226719, 0.0], [0.04823987596, 0.04283390889, 0.001108820862, 0.5457112804, -0.7922036847, 0.0], [0.04867074115, 0.04227127802, 0.001218027975, -0.2143719828, -0.1501709205, 0.0], [0.04679791441, 0.04289196475, 0.001205939757, -0.710116733, -1.176977911, 0.0], [0.04875930089, 0.04246300362, 0.001227942214, -0.5777643619, -1.325841101, 0.0], [0.04674886288, 0.04173238304, 0.001203842964, -1.755372171, -2.098645987, 0.0], [0.04579404446, 0.04317136884, 0.001092254966, 0.9672530008, -0.4636041029, 0.0], [0.04924803867, 0.04315665336, 0.001095561152, -0.9630649617, -1.101934885, 0.0], [0.04787066118, 0.04273321368, 0.001068051, -1.674031301, -1.623117869, 0.0], [0.04867658197, 0.04274899051, 0.001207073241, -0.1537194625, 0.2157433869, 0.0], [0.04680132427, 0.04238546011, 0.001211422709, -0.5215875377, -0.9373356067, 0.0], [0.04676539436, 0.04265775528, 0.001218463018, 2.404401177, 2.656187499, 0.0], [0.04711208926, 0.04224355929, 0.001185636955, -1.936566997, -1.055705521, 0.0], [0.04779699196, 0.04260255048, 0.001177885767, -0.6824106083, -0.1116290721, 0.0], [0.04621340282, 0.04238569365, 0.001219956368, 1.596343872, 1.64879049, 0.0], [0.04812003494, 0.04245935172, 0.001211288533, 1.605269675, 1.386599584, 0.0], [0.04794386217, 0.04279345305, 0.001117453223, 0.6690263726, 0.2033928036, 0.0], [0.04722371436, 0.04246542514, 0.001134664327, -0.1144747431, -0.6160065927, 0.0], [0.04720165368, 0.04258871806, 0.001144283716, 1.579356235, 1.166026469, 0.0], [0.04850455598, 0.04352732119, 0.001135789603, -0.8434095741, -1.217404267, 0.0], [0.04679861754, 0.04293123246, 0.001076421562, 1.226114283, 1.149261384, 0.0], [0.04706260398, 0.04264935158, 0.001105335398, -0.8561417204, -0.09072002095, 0.0], [0.04520171531, 0.04264749757, 0.001140647268, -0.9825692954, -1.578360208, 0.0], [0.04634535362, 0.04248464595, 0.001040989239, -0.8389310213, -0.9509624472, 0.0], [0.04856082429, 0.04232334688, 0.001205906406, -0.5473238496, -1.611521001, 0.0], [0.04573974953, 0.04274689246, 0.001053188928, -0.9744560039, -1.124849163, 0.0], [0.04639216289, 0.04225488534, 0.001110937948, 0.6995997294, 0.8626225407, 0.0], [0.04799216707, 0.04323330844, 0.001197947609, -0.3518300522, -0.7880018339, 0.0], [0.04840504956, 0.04277714871, 0.001114961585, -0.3553800019, 0.4525469593, 0.0], [0.04635414496, 0.04306308411, 0.001223988419, 1.267189576, 0.7004019136, 0.0], [0.04579649509, 0.04249342209, 0.001059101412, 0.8462453442, 0.5020775044, 0.0], [0.04710549526, 0.04265427018, 0.001110354954, -0.8738551103, -1.244677625, 0.0], [0.04708077862, 0.04243660761, 0.001157087134, -0.4504241188, -0.3119850701, 0.0], [0.04790528346, 0.04241526854, 0.001229194628, 0.4895086367, 0.5239710776, 0.0], [0.04625648124, 0.04269412887, 0.001142030743, 1.270051668, 1.470917743, 0.0], [0.04781540125, 0.04222194829, 0.001065269558, 1.068470674, 0.1393200079, 0.0], [0.04684795989, 0.04332006923, 0.001105389576, 0.6276029426, -0.1482147183, 0.0], [0.04674758718, 0.0425977397, 0.001109894761, 0.3974632165, -0.2195471015, 0.0], [0.04821821493, 0.04256080586, 0.001190225664, 0.3165168862, 0.8418435186, 0.0], [0.04727511089, 0.04210889582, 0.00120816569, -1.144616522, -1.21618641, 0.0], [0.04887949591, 0.04267497925, 0.00121655675, 1.384085769, -0.4651689317, 0.0], [0.04601134753, 0.04213877991, 0.001237032618, -2.438339102, -2.624139318, 0.0], [0.04848965157, 0.04294923157, 0.00124523377, -1.118486111, -1.41069271, 0.0], [0.0479964369, 0.04347247751, 0.001235958887, 1.605206263, 1.013217166, 0.0], [0.04572056496, 0.0420786806, 0.00111996992, -0.1843594501, -0.4386919727, 0.0], [0.04691233104, 0.04271506851, 0.001180353599, -0.6551306959, -0.5658237235, 0.0], [0.04563950882, 0.0430674335, 0.001163466832, -1.235549534, -0.6753222905, 0.0], [0.0469806052, 0.04203633422, 0.001197759916, -0.1540641505, -1.101207678, 0.0], [0.04767171148, 0.04238754464, 0.001184042761, -0.2247079244, -0.5997287081, 0.0], [0.04616009065, 0.04253732744, 0.00115232564, 0.521462544, 0.9266507069, 0.0], [0.04809908552, 0.04262954613, 0.001123944988, 0.5054200654, 0.3849057276, 0.0], [0.04602024897, 0.0426158935, 0.001185805577, -0.6031696535, -0.375160886, 0.0], [0.0472948684, 0.04282430131, 0.001180795878, 0.7262134175, 0.08147012255, 0.0], [0.04707518317, 0.04229715426, 0.001267014955, 0.4324779728, 0.8124036054, 0.0], [0.04528822871, 0.0427088977, 0.001163681755, -0.1403058483, -0.2558276126, 0.0], [0.04864699527, 0.0425900392, 0.001127777828, 1.873663122, 1.12895619, 0.0], [0.04657612892, 0.04214108559, 0.001082691314, -0.2548501888, -0.1078060075, 0.0], [0.04825542557, 0.04211198948, 0.001205510708, -0.4524508494, -0.03393003687, 0.0], [0.04622491245, 0.04198195205, 0.001139350247, 0.0384376579, 0.570696629, 0.0], [0.04812010715, 0.04191378266, 0.001133562784, 1.316642389, 1.124877378, 0.0], [0.04560986416, 0.04237579853, 0.001168330413, 1.309045235, 1.211870706, 0.0], [0.04781867347, 0.04242655472, 0.001176185688, -0.7070411126, 0.2018733768, 0.0], [0.04720912696, 0.04286985518, 0.001178950441, -0.5902087711, -0.1476792652, 0.0], [0.04725755262, 0.04279429852, 0.001124078651, 1.045918957, 0.126471368, 0.0], [0.04635732619, 0.04302389755, 0.001186632426, 0.1865335289, 0.3299583323, 0.0], [0.04748633839, 0.04245199323, 0.001069362527, 1.250431329, 1.025659053, 0.0], [0.04757942374, 0.04313570666, 0.001172339801, 1.954919601, 0.8031641776, 0.0], [0.04695885724, 0.04269099883, 0.001153503367, 0.269346256, 0.5813386907, 0.0], [0.04584210341, 0.04271252938, 0.001013602304, 0.7873372586, 1.056414776, 0.0], [0.04858141045, 0.04195107087, 0.001114734491, -2.214389062, -1.096459174, 0.0], [0.04621799745, 0.04187334928, 0.001160357776, 0.06787608477, 0.3384986563, 0.0], [0.04427867682, 0.04304025904, 0.001109502921, 0.1573260297, 0.6724353109, 0.0], [0.04587325494, 0.0432831424, 0.00124192638, -0.3613005114, -1.2630619, 0.0], [0.04744984917, 0.04256716285, 0.001191651755, -0.1626145556, -0.9184163286, 0.0], [0.04760967276, 0.04216548967, 0.001231937969, 0.07843512218, 0.03868215774, 0.0], [0.04755597426, 0.0420694439, 0.001140415291, -0.8836653739, -1.506027329, 0.0], [0.04659596132, 0.04155219405, 0.001144033373, 0.1344555876, 0.7287075083, 0.0], [0.04879538808, 0.04245624985, 0.001173291723, 0.3683319819, -0.08107530938, 0.0], [0.0470786655, 0.04236528857, 0.001151739488, -0.3877199746, -0.7140055551, 0.0], [0.04618767889, 0.04324398834, 0.001206932269, -0.4421914879, -1.153109963, 0.0], [0.04765988767, 0.04204064796, 0.001190844539, -0.2263012792, -0.4926073869, 0.0], [0.04704657833, 0.04248479592, 0.001249096007, 0.8396272974, 1.516974567, 0.0], [0.04860946157, 0.04252445965, 0.001107445773, 0.1022693845, -0.4695157882, 0.0], [0.04693036653, 0.04238164711, 0.001140918302, 0.8264793934, 0.1840237137, 0.0], [0.04863494623, 0.04226398, 0.001123245952, 0.03478977139, -0.06574992375, 0.0], [0.04633698534, 0.04272103347, 0.001145338518, -1.271574584, -1.557842799, 0.0], [0.04605250146, 0.04260834942, 0.001111433798, 0.02174812683, -0.9773144615, 0.0], [0.04676892433, 0.04221692207, 0.001112199204, 1.221998565, 1.14544182, 0.0], [0.05064687356, 0.04281456339, 0.001206622579, 2.017742988, 1.924374532, 0.0], [0.04667459357, 0.04223521965, 0.001136654983, -0.6555923158, -0.6442261368, 0.0], [0.04695868499, 0.04115622814, 0.001109294889, 0.379236329, 0.5703210784, 0.0], [0.04729415557, 0.04241319202, 0.001090999105, -0.9835148666, -0.9839382366, 0.0], [0.04766970933, 0.04244853507, 0.001186420966, 1.046822774, 1.182936805, 0.0], [0.04696847659, 0.04241897216, 0.001147976673, 1.075001916, 1.181420553, 0.0], [0.04711787144, 0.04233688306, 0.001126652745, -1.695373012, -1.453866245, 0.0], [0.04751900361, 0.04166613685, 0.001074917674, -1.688102586, -2.971952495, 0.0], [0.04776503318, 0.04351071358, 0.001121925734, 0.7192796382, 1.002130873, 0.0], [0.04674021094, 0.04310932444, 0.0009791140156, 1.703846629, 1.29892437, 0.0], [0.04867077297, 0.04294451038, 0.001220438808, 1.511776366, 1.494447212, 0.0], [0.04690474938, 0.0425412207, 0.00115343437, -0.6076854323, -0.9184948264, 0.0], [0.04747640982, 0.04205057116, 0.001051004778, 0.1746620123, 1.155608504, 0.0], [0.04604921286, 0.04259290537, 0.001190336184, 0.7318465447, 0.6950306812, 0.0], [0.04960813356, 0.04224699268, 0.001225240833, -1.387908444, -0.2770623969, 0.0], [0.04667203175, 0.04278193611, 0.001214696533, -0.6498596585, 0.1883248301, 0.0], [0.04884298772, 0.04334220173, 0.00123696964, -0.8352521413, -1.479202821, 0.0], [0.04787017311, 0.04332975545, 0.001187733943, 1.048084874, 0.8568919806, 0.0], [0.04673677444, 0.04220274019, 0.001189981376, -0.7275996076, -1.02007563, 0.0], [0.04871538897, 0.04256743467, 0.001118184417, 0.05728759695, -0.07056624785, 0.0], [0.04637160615, 0.04221896847, 0.001149005645, -0.334464502, 0.6262697169, 0.0], [0.04613426011, 0.04297469598, 0.001196397541, -1.059659797, -1.477686258, 0.0], [0.04525576267, 0.04281058736, 0.001151532231, -1.446797443, -1.796009837, 0.0], [0.04763299013, 0.04291430686, 0.001139536319, 0.5777423376, 0.0863462018, 0.0], [0.04650211326, 0.04242038712, 0.001139116404, 0.01593885407, 0.5108939386, 0.0], [0.04811638179, 0.04217218395, 0.001071344132, 1.366633579, 1.342768105, 0.0], [0.04611396104, 0.04322192089, 0.001169038155, -1.842045914, -2.366801662, 0.0], [0.04806881662, 0.04233181741, 0.00120129206, -2.798629185, -2.721094465, 0.0], [0.04745728679, 0.04235255809, 0.001197177795, 0.3000827712, -0.2683316559, 0.0], [0.04528179172, 0.04313958822, 0.001116376657, 0.0002689967332, -1.793706261, 0.0], [0.04863405898, 0.04301404774, 0.001210571697, -0.5410509055, -1.123051026, 0.0], [0.04738202547, 0.04261649065, 0.001105592914, -2.074477802, -1.898084689, 0.0], [0.04760044673, 0.04251632781, 0.001114417746, 0.9860460715, 1.484858388, 0.0], [0.04673032051, 0.04174957672, 0.001163022194, -0.4363168764, -0.631078464, 0.0], [0.04691181056, 0.04314407713, 0.001203498874, -0.3447822036, 0.1923834584, 0.0], [0.04738564909, 0.04228886624, 0.001226814827, -0.06172130914, 0.4241141584, 0.0], [0.04727009945, 0.04277665456, 0.001164474147, 1.380708886, 0.5831964992, 0.0], [0.0461501325, 0.04213526447, 0.001079772368, -0.2262880403, 0.2136884916, 0.0], [0.04684067818, 0.04243406323, 0.001162332488, -0.851651511, -1.047567679, 0.0], [0.04710531583, 0.04208692395, 0.00105093472, -1.091996091, -1.444784605, 0.0], [0.04696307032, 0.04295697455, 0.001115225691, -1.303378481, -1.512276599, 0.0], [0.04666681725, 0.04341039903, 0.001212214943, -1.795167392, -1.503855619, 0.0], [0.04677403044, 0.04197511476, 0.001140521425, -1.076732535, -0.4118273268, 0.0], [0.04637232578, 0.04237477657, 0.00117630888, -0.4284362085, -0.5003794125, 0.0], [0.04799704649, 0.04278492526, 0.001094803765, 0.3153859343, 0.6178848525, 0.0], [0.0467646855, 0.04252113573, 0.001127494934, 1.430563963, 1.609280473, 0.0], [0.04724415216, 0.04291942605, 0.001194097371, -1.297603943, -0.6105452317, 0.0], [0.0464121355, 0.04248735797, 0.001289153153, -0.4879899946, -0.6037746652, 0.0], [0.04637956976, 0.04246899554, 0.001164802979, 1.300428466, 1.002412848, 0.0], [0.04862673448, 0.04216075987, 0.001165045301, 0.4035877476, 1.018446384, 0.0], [0.04737140588, 0.04277477072, 0.00107355776, 1.623117349, 1.610187892, 0.0], [0.04739926859, 0.04221447516, 0.001173136169, -0.05205365356, -0.09940693993, 0.0], [0.04893686986, 0.04253238065, 0.001094598415, 2.201431206, 2.216588374, 0.0], [0.04744216472, 0.04278723094, 0.001092448673, -0.06864078258, -1.150048881, 0.0], [0.04878510798, 0.04289322041, 0.001184632204, -0.8816084446, -1.13120882, 0.0], [0.04796476453, 0.04277770176, 0.001158030765, -0.2401765671, 0.3918560396, 0.0], [0.04637096451, 0.04345727063, 0.001133167857, 1.214728683, -0.1473020563, 0.0], [0.04705779793, 0.04355486095, 0.001029373444, -0.1369464973, -0.06273681484, 0.0], [0.04759728677, 0.04228687935, 0.001167969413, -1.3705524, -0.4797330212, 0.0], [0.04767485301, 0.04238453378, 0.001277315267, -0.5125872132, -0.585008312, 0.0], [0.04688052491, 0.04240364656, 0.001143699181, 0.2309351356, 1.270364436, 0.0], [0.04759080015, 0.04302042049, 0.001147523156, 0.6190734762, -0.3223837529, 0.0], [0.04609825385, 0.04211460415, 0.001259770213, 0.1841700047, 0.2198346319, 0.0], [0.04735988582, 0.04251816872, 0.001190739892, -0.5820786488, -0.1621917323, 0.0], [0.04759377418, 0.04250712124, 0.001187051167, 1.142412027, 0.3048739947, 0.0], [0.04704664186, 0.04257809773, 0.001207065448, -0.08473639104, 0.02529314766, 0.0], [0.04756374017, 0.04367880194, 0.001200767491, 0.4675202819, -0.005559814459, 0.0], [0.04738583894, 0.0424097092, 0.001203211751, 0.1536189105, 0.2215279292, 0.0], [0.04757614771, 0.04305886949, 0.001200597243, 0.1250070316, 0.076516106, 0.0], [0.04818810435, 0.04272126063, 0.001282335559, 0.1293394444, 0.2432898517, 0.0], [0.04730568307, 0.04171806063, 0.001128825799, -0.2215688064, 0.008537325798, 0.0], [0.04478293304, 0.04264276394, 0.001199107634, 0.8010551154, 0.7916606339, 0.0], [0.04666009842, 0.04226934756, 0.001163799038, -2.109876646, -1.961934757, 0.0], [0.0465365689, 0.04182150461, 0.00109143458, -0.07288681491, -0.0572408983, 0.0], [0.04748957535, 0.04254482003, 0.001295626269, -0.413080946, -0.7356685364, 0.0], [0.04723956196, 0.04282219678, 0.00119194153, 0.6575835494, 0.4441133263, 0.0], [0.04629253382, 0.04249167865, 0.001067348722, 0.6996008627, 0.2426355713, 0.0], [0.04581029674, 0.04276819432, 0.001219338039, 2.409355157, 1.349431513, 0.0], [0.04741286254, 0.04267639621, 0.001116154031, -0.1848635205, -0.2789572158, 0.0], [0.04799849455, 0.04323636532, 0.00105508799, -0.9642816669, -2.375784424, 0.0], [0.0462547224, 0.04326996838, 0.001212718344, 0.2543469886, 0.1686795614, 0.0], [0.04735976834, 0.04288252689, 0.001149897129, 1.069269848, 0.1703684757, 0.0], [0.04736770203, 0.04245453365, 0.00127448471, 1.214597041, 1.310633027, 0.0], [0.04782602587, 0.04289930992, 0.00113438972, 1.147413591, 1.259078788, 0.0], [0.04890322828, 0.04342885377, 0.00114071779, 0.2578352014, -0.7163472841, 0.0], [0.04614733987, 0.0418774397, 0.001216294736, -2.787679601, -2.741400403, 0.0], [0.04771360965, 0.04338958442, 0.001087408168, 0.344388031, 0.003167777288, 0.0], [0.04592560376, 0.04251493403, 0.001139312031, -0.9710475196, -0.4059528221, 0.0], [0.04752729185, 0.04202644703, 0.001115436481, 0.1181373376, 0.3249552068, 0.0], [0.04633305513, 0.04272605198, 0.001236639522, 0.02626192823, 0.9167952057, 0.0], [0.04784358789, 0.04195977274, 0.001058218935, 0.8137193245, 1.029703706, 0.0], [0.04809287459, 0.04291983765, 0.00113075516, 0.4537806454, 0.4426721299, 0.0], [0.04773800527, 0.04274662745, 0.001068494698, 0.4412014299, -0.1052060453, 0.0], [0.04845975938, 0.04298178889, 0.001205865981, -0.2651589338, -1.083228009, 0.0], [0.04770721719, 0.04180960727, 0.001091015398, 0.6297420419, 0.943179644, 0.0], [0.04579739002, 0.04158001774, 0.001129960947, -1.946039216, -2.704318257, 0.0], [0.04607681988, 0.04278575581, 0.001034172011, 0.7036542289, 1.015996535, 0.0], [0.04740300345, 0.04279831838, 0.001158138624, 0.4867009563, 0.4964078641, 0.0], [0.04828279799, 0.04183657781, 0.001125758236, 0.9543886566, 0.6589007533, 0.0], [0.0478144777, 0.04221381207, 0.00105144451, 0.76549941, 1.099986456, 0.0], [0.04709309701, 0.0427448674, 0.001198615212, 0.482412094, 0.3748530684, 0.0], [0.0484039304, 0.04254046457, 0.001074770517, -0.988705334, -0.002153779647, 0.0], [0.04630195552, 0.04231799983, 0.001110784002, 1.26591781, 0.609226641, 0.0], [0.04812802554, 0.04213948131, 0.001099920471, -0.4436404681, -0.8038189598, 0.0], [0.04627183096, 0.0429303649, 0.001024148912, -0.7304060792, 0.1447095012, 0.0], [0.04423233055, 0.04169395672, 0.00109595635, -0.4298404561, -0.626242771, 0.0], [0.04580099446, 0.04274760986, 0.001088842604, 0.6965467182, -0.5834164719, 0.0], [0.04627936703, 0.04259611935, 0.001181389923, 0.6590541579, 0.6238217285, 0.0], [0.04626318887, 0.04290554974, 0.001226678313, -0.009627097709, 0.2075741606, 0.0], [0.04755198612, 0.04267912668, 0.001066160225, 1.040643737, 0.5908169156, 0.0], [0.0492303631, 0.04200066095, 0.001203554039, -0.3118335481, 0.3027153979, 0.0], [0.04888262532, 0.04280700324, 0.001145124401, -0.7672197621, -1.711592761, 0.0], [0.04728447058, 0.04326018329, 0.001169092758, 0.2653664133, 0.3654961296, 0.0], [0.04843999987, 0.0434141948, 0.001135218533, 1.949619559, 1.273427441, 0.0], [0.04619520096, 0.0423091698, 0.001157679784, 0.1612837112, 0.1721252802, 0.0], [0.04696008753, 0.04249751493, 0.00119267829, 1.209749315, 0.427098714, 0.0], [0.04630747093, 0.04244857356, 0.00114943497, -1.067916421, -1.232949786, 0.0], [0.04809338516, 0.04327395922, 0.001313824217, 1.365948042, 0.5431985978, 0.0], [0.04501628871, 0.04282939938, 0.001200784802, 1.286324874, 0.4986839949, 0.0], [0.04648258148, 0.0426592621, 0.0011069696, 0.2366504799, -0.356126133, 0.0], [0.046458424, 0.04303622021, 0.001146661969, 1.982347705, 1.498414681, 0.0], [0.04613585286, 0.04273858594, 0.001104810686, 0.356344671, -0.474876116, 0.0], [0.04713137657, 0.04280136661, 0.001133632302, 0.3082470432, 0.5175996941, 0.0], [0.04802278069, 0.04294775728, 0.001179947124, -0.2112954966, -0.2402760635, 0.0], [0.04660855071, 0.04157992182, 0.001119910888, -3.121370756, -3.429281171, 0.0], [0.04825810297, 0.04237357159, 0.001236021904, -0.3505147875, 0.1809510438, 0.0], [0.04812892035, 0.04268362942, 0.001102097184, -0.3167222162, 0.2967168351, 0.0], [0.04707122712, 0.04246826442, 0.001157627167, -1.432898991, -0.8376102357, 0.0], [0.04588608779, 0.04309414786, 0.001119940304, 0.1322525265, -0.01969056274, 0.0], [0.04589668298, 0.04241702016, 0.001212417123, 0.6979818181, 1.39262601, 0.0], [0.0460512478, 0.04249805842, 0.001170090881, -1.029114565, -0.1565142853, 0.0], [0.04550393153, 0.04220870528, 0.001092757339, -1.321715009, -0.9402012099, 0.0], [0.04671487648, 0.04261694996, 0.001150485074, 1.447720988, 0.8081522694, 0.0], [0.04740448218, 0.04376841012, 0.001233849833, -0.1519805879, -0.6355681309, 0.0], [0.04653816269, 0.04209834415, 0.001164572186, 0.8031744147, 0.9086874246, 0.0], [0.04681208956, 0.0426946872, 0.001107725203, -0.8477067013, -0.6648726864, 0.0], [0.04646912585, 0.0429933192, 0.001041422413, -0.8827162675, 0.3792260297, 0.0], [0.04830811573, 0.04260000589, 0.001081319669, 0.3788657476, 0.2709961051, 0.0], [0.04766255733, 0.04284622709, 0.001167075067, 1.097940897, 1.895747643, 0.0], [0.04810454533, 0.0432470558, 0.001177175014, -0.5479893238, -0.3039661397, 0.0], [0.04795213391, 0.04202925073, 0.001154325792, -0.1912432696, -0.1736030186, 0.0], [0.04652550991, 0.04332959562, 0.001176860876, 0.8995110684, 0.9325327462, 0.0], [0.04691246806, 0.04261160911, 0.001187759256, 1.321718225, 1.521255153, 0.0], [0.04649379872, 0.04285879415, 0.001182452731, 1.084566418, 0.8409146972, 0.0], [0.04651247095, 0.04211051576, 0.001200798164, -1.376480326, -0.6860128883, 0.0], [0.04830824937, 0.04274279314, 0.001195678606, 1.024629244, 0.2218860494, 0.0], [0.04733680309, 0.043046701, 0.001164190938, -0.4041652179, -0.9971282923, 0.0], [0.04642585313, 0.04226541357, 0.001161440735, -0.6347856021, -0.4641834479, 0.0], [0.04616570239, 0.04247642834, 0.001168295929, -0.3285637566, -0.5224872663, 0.0], [0.04740921566, 0.04271715517, 0.001089278557, 0.1604617478, 0.3466389519, 0.0], [0.04613214937, 0.04208094569, 0.001146143858, -0.9935359841, -1.717193064, 0.0], [0.04720093956, 0.04231853424, 0.001209669347, 0.9895069248, 0.8427264257, 0.0], [0.0486130331, 0.04235939304, 0.001167734488, 1.235231711, 0.8113642634, 0.0], [0.0463550634, 0.04347552212, 0.001266721442, 0.7585284891, 0.4538005165, 0.0], [0.04616818116, 0.0418640913, 0.001108163638, 0.1064646556, 0.4980230382, 0.0], [0.04840482508, 0.04196274789, 0.001166871729, 0.415027821, 0.6266829464, 0.0], [0.04773125994, 0.04277307093, 0.001171675106, 0.551897087, 0.6129285069, 0.0], [0.04768735779, 0.0425167444, 0.001137432152, 0.2479725591, 0.1471859048, 0.0], [0.04775863649, 0.04236703186, 0.001021298012, 0.1965578121, 1.10130305, 0.0], [0.04834929788, 0.04352033466, 0.001176749498, 0.3247942995, 0.8876939712, 0.0], [0.04702877405, 0.04200010624, 0.001206455361, -1.941724939, -1.28665509, 0.0], [0.04808509445, 0.04188717814, 0.001061222324, -1.934338158, -2.372814846, 0.0], [0.0473044377, 0.0431291217, 0.001166929484, 2.21972705, 1.87415098, 0.0], [0.0465750507, 0.04252982399, 0.001187228843, -0.2816578337, -0.0786458669, 0.0], [0.04512772962, 0.04261735784, 0.001216009247, -0.3596036878, -0.4399115862, 0.0], [0.04641479697, 0.04276259105, 0.001170945017, -0.718646984, -1.559650555, 0.0], [0.04816820729, 0.04244370436, 0.001146045131, -1.886056639, -1.491864738, 0.0], [0.04866575505, 0.04380774546, 0.001199744912, 1.100350015, -0.1583398238, 0.0], [0.04716679754, 0.04265794268, 0.001105003183, -0.01334032507, 0.1256317528, 0.0], [0.04786644148, 0.04263713865, 0.001109978289, 0.1307305754, 0.4180286016, 0.0], [0.04680208788, 0.04214723503, 0.001163404976, 0.1742973243, 0.1918091288, 0.0], [0.04840322861, 0.04266286975, 0.001190043772, 0.03281264595, 0.4891491251, 0.0], [0.04770269183, 0.04195414025, 0.001183120907, 0.8636871791, 1.277723718, 0.0], [0.04759572643, 0.04272577697, 0.001179839033, -0.1979807123, -0.5763166584, 0.0], [0.04661614584, 0.04276551042, 0.001251006912, -0.3146267449, -0.7786520186, 0.0], [0.04803574563, 0.04251922651, 0.001216171076, 1.47968892, 1.263392883, 0.0], [0.04664356161, 0.04247570853, 0.001151387757, -1.233786857, -2.286824018, 0.0], [0.04751194842, 0.04268036448, 0.001136891107, 0.3777974195, 0.09085737545, 0.0], [0.04783061426, 0.04298226779, 0.001101134823, 0.2257827119, 0.08221060245, 0.0], [0.04714316238, 0.04154149279, 0.001187260763, 0.5575269677, 0.7623579216, 0.0], [0.04694401425, 0.04326638101, 0.001161561844, 1.027549479, 0.6086488491, 0.0], [0.04586778814, 0.04266201859, 0.001153595788, 1.184315335, 1.14478253, 0.0], [0.04779733806, 0.04332123692, 0.001116284974, 0.3683387002, 0.7661910775, 0.0], [0.04817452223, 0.04264660841, 0.001161521424, -0.2006389347, -0.664132407, 0.0], [0.04649082312, 0.04192457874, 0.001153717919, -1.815984696, -1.441974148, 0.0], [0.04697830365, 0.04339781295, 0.001131446809, 1.362294152, 1.709284395, 0.0], [0.04838201631, 0.04321993444, 0.001228289433, 1.384946337, 1.466430747, 0.0], [0.04619464899, 0.0433598993, 0.001174801512, -1.157254475, -1.528912919, 0.0], [0.04850059554, 0.0430720674, 0.001170506353, 2.150614797, 1.93610916, 0.0], [0.04547444844, 0.04252986834, 0.001016770806, 0.2035254911, 0.08531511946, 0.0], [0.04788029897, 0.04223677885, 0.001102321912, 0.8776351891, 0.4527530644, 0.0], [0.04638908776, 0.04238572106, 0.001130580731, -0.6540687452, -0.1929188309, 0.0], [0.04829407814, 0.0419407152, 0.001002896102, -0.3105204228, -0.4988753609, 0.0], [0.04713368641, 0.04288455034, 0.001157359363, 0.2845740643, -0.8487277336, 0.0], [0.04735361347, 0.04213858044, 0.001168401393, -0.2631629663, -1.023879803, 0.0], [0.04559411343, 0.04226404198, 0.001200756854, -0.5598974289, 0.544365012, 0.0], [0.04841759815, 0.04227655413, 0.001180663442, -0.1491062252, -0.4303922413, 0.0], [0.04748451251, 0.04235858917, 0.001173110345, -0.3634581423, -1.267184564, 0.0], [0.04795299776, 0.0422351425, 0.001131456825, 0.321320479, -0.208881859, 0.0], [0.04870071554, 0.0428303277, 0.001232456783, 1.107239036, 1.002205058, 0.0], [0.04567518118, 0.04309170418, 0.001164769468, 0.7633853919, 0.6726387539, 0.0], [0.04803764118, 0.04270148193, 0.001219659649, 0.2838454109, -0.973115512, 0.0], [0.04808872, 0.04265963555, 0.001225499258, 0.8179805821, 0.01895181511, 0.0], [0.05153313822, 0.04181210714, 0.001103795898, -0.4121957094, 0.1260532839, 0.0], [0.04549497632, 0.04188168163, 0.001170709761, -0.226372094, -0.1576865222, 0.0], [0.04770450123, 0.04314469566, 0.00114490304, -1.613788251, -2.157529217, 0.0], [0.04785818237, 0.04280289748, 0.001153726572, 1.071653465, 0.6212276507, 0.0], [0.04829205013, 0.04292820563, 0.001028886504, 0.4928289006, 0.5282252048, 0.0], [0.04514940339, 0.04266090969, 0.001236301785, -0.1229749267, 0.3312562685, 0.0], [0.04865793135, 0.04263182217, 0.00114834757, 0.3483242059, 0.0005300956106, 0.0], [0.04975142894, 0.04307309621, 0.001182719567, -1.30670984, -1.262184907, 0.0], [0.04710618183, 0.04288382275, 0.001081664935, 0.4149678251, 0.7286606804, 0.0], [0.04862716575, 0.04259767931, 0.001219297148, 0.7994777335, 0.7828989898, 0.0], [0.04610366094, 0.04245404488, 0.001082176481, 1.200496753, 1.034428808, 0.0], [0.04701684128, 0.04295807044, 0.001200774472, -0.1746433065, 0.246591243, 0.0], [0.04578005101, 0.04235569482, 0.00124402462, 0.2978203104, 0.01736832681, 0.0], [0.0481262809, 0.04294152072, 0.001149929163, -0.1711088058, -0.5909142042, 0.0], [0.04895164022, 0.04292872326, 0.001146660164, 0.6387872105, 0.9316246203, 0.0], [0.04658338904, 0.04282362963, 0.001164070569, 1.362646073, 0.5798504034, 0.0], [0.04693798977, 0.04218077066, 0.001292481183, -2.45112449, -2.19241219, 0.0], [0.04699541394, 0.04302779048, 0.001139153098, -1.056917563, -0.9843054528, 0.0], [0.04668185768, 0.04268998493, 0.00119481716, 0.08085726664, 0.4047588778, 0.0], [0.0467244929, 0.04263452445, 0.001139719036, 1.569326204, 1.315620207, 0.0], [0.0475698304, 0.04220123484, 0.001205232321, -1.003883296, -0.6886431991, 0.0], [0.04757524435, 0.04204198355, 0.001163378653, -1.284060945, -0.6145927267, 0.0], [0.04772056998, 0.04281773029, 0.001193287052, -0.693588787, -0.8444799548, 0.0], [0.04792119475, 0.04286898129, 0.00111890097, -1.95822602, -1.755616746, 0.0], [0.04671020506, 0.04191545164, 0.001065304653, -0.6902046544, 0.03108310579, 0.0], [0.04713265906, 0.04257235044, 0.001106718657, -0.1809975021, 0.1751995033, 0.0], [0.04700851754, 0.04285606942, 0.001113828317, -1.246449541, -1.75982931, 0.0], [0.04812212298, 0.04265581451, 0.001122587247, -1.305707521, -1.194235725, 0.0], [0.04655908531, 0.04287750666, 0.001155134736, -0.2848168856, -1.162059908, 0.0], [0.04761251516, 0.041929861, 0.001196488276, 0.5609125432, 1.001535448, 0.0], [0.04756583403, 0.04339225181, 0.001137172777, -1.476786899, -0.8738580841, 0.0], [0.04747002577, 0.04244507945, 0.001184290717, -1.229057999, -0.9145027172, 0.0], [0.04652326411, 0.0420315909, 0.001190628059, -1.565629444, -0.8976173161, 0.0], [0.04699321631, 0.04209847557, 0.001092726486, -0.1235486502, 0.2944728499, 0.0], [0.0476655847, 0.04223945605, 0.001058352206, 1.659790063, 1.393738053, 0.0], [0.04542552243, 0.04219061266, 0.001203413654, 0.07514680045, -0.9864048827, 0.0], [0.04535155482, 0.04226619504, 0.001304127772, -1.001819218, -0.04368149201, 0.0], [0.04696897583, 0.04311157008, 0.001160763982, 0.9912920571, 0.9954254992, 0.0], [0.04819035083, 0.04262469929, 0.001144587824, 0.240357533, -0.1712220143, 0.0], [0.0469081411, 0.04219297751, 0.001104772567, 1.088116841, 0.9295315809, 0.0], [0.04804440271, 0.04302535107, 0.00112699262, 1.985063767, 1.0741728, 0.0], [0.04691697267, 0.04202179178, 0.001112000841, -0.6948341376, -0.1220312337, 0.0], [0.04747260685, 0.04299008295, 0.001151850241, 0.9809248003, 0.1150970633, 0.0], [0.04735088984, 0.04234407373, 0.001131835716, -1.004860065, -1.748644536, 0.0], [0.04862462385, 0.04263755167, 0.001197596292, -0.1776363671, 0.05002416487, 0.0], [0.04893852814, 0.04313254341, 0.001159337877, 0.8818278779, 0.8595185616, 0.0], [0.04736758116, 0.04307119399, 0.001180607786, 1.582215712, 1.650051085, 0.0], [0.04694147006, 0.04258408071, 0.001187766693, -2.536975454, -2.59197824, 0.0], [0.04936417282, 0.04309083749, 0.001210799369, -0.08199670068, -0.7769862572, 0.0], [0.04698807049, 0.04270758616, 0.001149202268, -1.279502264, -1.307013608, 0.0], [0.04625421828, 0.04294643459, 0.001169485031, -1.017058958, -0.6969249901, 0.0], [0.04782870015, 0.0432128559, 0.001214763585, 0.3182191745, 0.5575027019, 0.0], [0.04570361542, 0.04329156915, 0.00110982916, 0.1498285965, -0.6439405849, 0.0], [0.0466663013, 0.0424130389, 0.001111229763, -0.744062312, -0.7432252186, 0.0], [0.04703496723, 0.04301370566, 0.001143239525, 0.9050016494, 1.040841731, 0.0], [0.04890396136, 0.04219880885, 0.001141714483, 0.5276320273, 0.7669680366, 0.0], [0.04542113491, 0.04316099982, 0.001178808404, -0.616110008, -0.9313216594, 0.0], [0.04746295952, 0.04238119483, 0.001051828612, 0.4945692485, 0.09778881857, 0.0], [0.04805148929, 0.04307444369, 0.001140503657, 0.2065406489, 0.2804141439, 0.0], [0.04679513458, 0.04340266523, 0.001090072482, -0.4225608199, -0.3649223577, 0.0], [0.04661913638, 0.04322496455, 0.00121028152, 0.130000855, 0.7435796821, 0.0], [0.04696558229, 0.04257666399, 0.001219977064, -0.2672871508, 0.3346657823, 0.0], [0.04729902981, 0.04226112411, 0.001139182234, -0.3775755505, -0.3598413027, 0.0], [0.04768660197, 0.04240090176, 0.001184177746, 0.4123421285, 1.101830266, 0.0], [0.0485851826, 0.04250857866, 0.001279872724, 0.5389524345, 0.02525633997, 0.0], [0.04854449444, 0.04319262064, 0.001143328408, -0.3953523527, -0.6049441948, 0.0], [0.04722180416, 0.04246654309, 0.00107037766, 0.2690277342, 0.1933990584, 0.0], [0.04587036018, 0.04263527325, 0.0009843357269, -0.4069638902, 0.7061078306, 0.0], [0.04613353695, 0.04196766513, 0.001194422761, -1.557647501, -1.449321352, 0.0], [0.04855298543, 0.04287158657, 0.001087431126, -1.229653339, -1.178191662, 0.0], [0.04694133484, 0.04257052378, 0.001136476021, -0.1840973707, -1.032340956, 0.0], [0.04740548713, 0.04149552962, 0.00117878415, -1.359591103, -1.823439615, 0.0], [0.04654677084, 0.04276398484, 0.001211642485, 1.501702278, 0.9817486235, 0.0], [0.04725312083, 0.04266701948, 0.001177491321, 0.5227305349, 0.8485631799, 0.0], [0.04906250848, 0.04340786979, 0.001199764189, 0.2846210881, -0.1654748354, 0.0], [0.04522788039, 0.0423422295, 0.001143034394, -0.6775692637, -0.5955926954, 0.0], [0.04640241285, 0.04292474789, 0.001264335047, -0.7575258743, -1.432409174, 0.0], [0.04672381633, 0.0425563945, 0.001146180597, -0.2508558579, -0.08752741489, 0.0], [0.04872437294, 0.04259790746, 0.001162934092, -1.036794723, -1.289085955, 0.0], [0.04672892899, 0.04285318122, 0.001141086558, 0.6164071928, 0.5227931397, 0.0], [0.04847038604, 0.04283214991, 0.001129176019, -0.6441278896, -0.2404067961, 0.0], [0.04881542841, 0.04374186851, 0.001170367062, 0.002375469011, -0.4426123937, 0.0], [0.04695012818, 0.04210297773, 0.001178585819, -0.2036394238, 0.05442333397, 0.0], [0.04838253349, 0.04309438514, 0.001072391326, -0.2602719192, 0.03536847776, 0.0], [0.04742006965, 0.0426710699, 0.001209887774, -0.5922733685, 0.004916751269, 0.0], [0.04859642789, 0.04240609068, 0.001131003029, -0.8177182082, -1.230031709, 0.0], [0.0463834891, 0.04272284549, 0.001289342896, 0.3743839634, 0.3574878756, 0.0], [0.04708375645, 0.0422147738, 0.001164319027, 2.118021555, 1.792913797, 0.0], [0.04745781713, 0.04295108746, 0.001210303176, 0.5405467544, 0.9323222513, 0.0], [0.04621845596, 0.04273680989, 0.001151427948, 0.9407607864, 1.349321508, 0.0], [0.04876389652, 0.04316405345, 0.001116513188, 0.1396532062, 0.1019030412, 0.0], [0.04957055232, 0.04276030148, 0.001162168093, 0.3873613113, 0.006870388966, 0.0], [0.04530234376, 0.0426804383, 0.001169520422, -1.541823377, -1.884256306, 0.0], [0.04783647884, 0.04255292534, 0.001133854099, -0.09950947876, -0.3243358908, 0.0], [0.04627844269, 0.04208617038, 0.001223799789, 0.617997878, 0.5924110634, 0.0], [0.04699772345, 0.04227734386, 0.001176639619, -0.5051007073, -0.2341244839, 0.0], [0.04784687556, 0.0426454517, 0.001142906384, 0.4292773235, 0.1314993118, 0.0], [0.04779807464, 0.04266091021, 0.001307517522, 1.042539887, 0.5890427105, 0.0], [0.04640508568, 0.0431373629, 0.001312346909, 1.672421659, 0.5930501279, 0.0], [0.04810675524, 0.04324027342, 0.001074681857, -0.08811204886, -0.08223191634, 0.0], [0.0474618339, 0.04187920784, 0.00114660703, -0.3700745038, -0.1672406216, 0.0], [0.04936230621, 0.04243526639, 0.001224203378, 0.1218953509, 0.1157232453, 0.0], [0.04804233413, 0.04279709095, 0.001153381731, -0.2718657152, -0.261625193, 0.0], [0.0462706648, 0.04198322864, 0.00115990529, -0.2730396732, 0.11566498, 0.0], [0.04824276463, 0.04221883035, 0.001197559993, -1.04938542, -0.7307152217, 0.0], [0.0461731625, 0.04274667247, 0.001130525408, 0.2457864093, 0.210145216, 0.0], [0.04728899736, 0.04300984099, 0.001116236608, -0.3265336051, -0.1195303027, 0.0], [0.04668948489, 0.04258216506, 0.001093445678, -0.005393797712, -0.05642046995, 0.0], [0.04682946813, 0.04259364123, 0.001109250942, -0.7772689324, -0.137766203, 0.0], [0.04680544115, 0.04350267083, 0.001221209529, -0.42464398, -0.04758254825, 0.0], [0.04665284153, 0.04200056394, 0.001129115164, 0.7461247899, 0.4553462499, 0.0], [0.0472541063, 0.04199814894, 0.00119762443, -0.2321265261, 0.1862157095, 0.0], [0.04730689082, 0.04245395205, 0.001091035127, -1.578071549, -2.323084094, 0.0], [0.04738419606, 0.04251991985, 0.001141192366, -0.8432267008, -1.464579457, 0.0], [0.0455081812, 0.04264912237, 0.001115037879, -0.3786464484, -0.6586022771, 0.0], [0.04828660997, 0.04275731277, 0.001224801417, -0.8311310432, 0.09645202516, 0.0], [0.04710762683, 0.04281083174, 0.001170935823, 0.03553165087, -1.139406344, 0.0], [0.04677762104, 0.04189013161, 0.001221891357, -0.9800433889, -0.831932244, 0.0], [0.04605496987, 0.04234305037, 0.0011011473, 0.561488517, 0.5564087765, 0.0], [0.04751537304, 0.04255671901, 0.001139463371, -0.3372546073, 0.1837436255, 0.0], [0.04608536383, 0.04288400524, 0.001128112756, -0.7898770117, -0.2664799872, 0.0], [0.04654321883, 0.04295017469, 0.001213110006, -0.08994330311, -1.061797917, 0.0], [0.04431101046, 0.04248892767, 0.00114225634, 0.6559367338, 0.2484181564, 0.0], [0.04715963939, 0.04116561447, 0.001235904939, -2.150314395, -1.157607586, 0.0], [0.04687239376, 0.04230663646, 0.001134193058, -0.2814816829, -0.3972119511, 0.0], [0.04664205989, 0.04180706193, 0.001121811241, -1.240580567, -0.5870353359, 0.0], [0.04706729855, 0.04263942708, 0.001179418443, 0.08225242967, -0.3292157884, 0.0], [0.04571772144, 0.04262970297, 0.001183635462, 0.03546516771, -0.534774513, 0.0], [0.04524922513, 0.04238750998, 0.001160434922, 0.1119643477, -0.2243244091, 0.0], [0.04561704996, 0.04316014021, 0.001115140835, 0.295784824, 0.01784818398, 0.0], [0.04700614929, 0.04275340039, 0.001212075011, 0.7637579866, 0.3729040748, 0.0], [0.04598174488, 0.04329594362, 0.001120773051, 0.1340406409, 0.02439462231, 0.0], [0.04742916614, 0.04185551838, 0.001166739773, -2.887698045, -2.735528506, 0.0], [0.04639847931, 0.04310516382, 0.001084540972, 0.8075216085, 0.7499236118, 0.0], [0.04780676214, 0.04270427633, 0.001137002947, 0.5534376186, 0.8994608117, 0.0], [0.04553982891, 0.04241858202, 0.001157326669, -0.7898215983, -0.4409370487, 0.0], [0.04639525276, 0.04227507502, 0.001108102211, -0.670350439, -0.6196584636, 0.0], [0.04728277864, 0.04345127161, 0.001203956136, 0.3316847971, 0.2295468633, 0.0], [0.04767735244, 0.04331859155, 0.001282135449, 0.04540281529, 0.226653862, 0.0], [0.04818464208, 0.04258209245, 0.001185864113, 0.8600460573, 0.6348015397, 0.0], [0.04652940029, 0.04299201939, 0.001158310905, 0.9127433193, 0.9168655646, 0.0], [0.04836828228, 0.04272954601, 0.000996763264, 1.329545824, 1.272204518, 0.0], [0.04630742154, 0.04288471766, 0.001103822652, 1.84732489, 1.322374225, 0.0], [0.04686159136, 0.04263334882, 0.001124383971, -0.7655049631, -0.1450081962, 0.0], [0.04822996348, 0.04339564792, 0.001195657373, 1.258959785, 1.266437062, 0.0], [0.04710983532, 0.04249759312, 0.001218086665, 1.294360076, 2.000425283, 0.0], [0.04864167891, 0.04206804635, 0.001148471017, 0.7057474114, 0.8923460205, 0.0], [0.04530464071, 0.04315203258, 0.0009895902389, -0.8205230275, -0.2278315163, 0.0], [0.04731398803, 0.04330129792, 0.001066908578, -0.1483646849, 0.04417782056, 0.0], [0.04708438257, 0.04278426769, 0.001095687328, -1.991742179, -1.717082115, 0.0], [0.04819991313, 0.04320553492, 0.001144624516, 1.944587714, 2.029503192, 0.0], [0.04619584371, 0.04166730169, 0.001138373627, -0.7927880902, -0.5335713714, 0.0], [0.04635757893, 0.04186182086, 0.0009519364063, 0.3802587262, 0.138648701, 0.0], [0.0474321872, 0.0425691686, 0.001145260558, 0.2423882346, 0.2982966433, 0.0], [0.04662784277, 0.04260137071, 0.001109399568, 0.9395544996, 1.234673835, 0.0], [0.0483824556, 0.04230261649, 0.00118054987, 0.1244082565, 0.2219478076, 0.0], [0.04572256467, 0.04282351442, 0.001237358817, 0.4754168192, 0.4756993018, 0.0], [0.0473023896, 0.04300362703, 0.001223476611, 0.4271576084, 0.4209672669, 0.0], [0.04770322127, 0.04241214815, 0.001175437698, -0.2587018721, -0.3850805975, 0.0], [0.04577944717, 0.04299478262, 0.00106358547, -0.4547959289, -0.8406693402, 0.0], [0.04664660209, 0.04380405763, 0.001155296933, 1.410634155, 1.279797011, 0.0], [0.04860954205, 0.04284899806, 0.001104878934, 0.9083314295, -0.4684820246, 0.0], [0.04778542367, 0.04270257981, 0.00103855464, -0.06801865031, -0.08405584728, 0.0], [0.04755563664, 0.04278859159, 0.001050803477, 0.8171200288, 0.7444009981, 0.0], [0.04865751982, 0.04258488063, 0.001270409194, 0.09023007667, -0.3065184439, 0.0], [0.04870709341, 0.04310478164, 0.001108964432, 0.6485559562, 0.3214803615, 0.0], [0.04792663894, 0.04165620474, 0.001195185532, -1.834006763, -0.503862538, 0.0], [0.04831577322, 0.04248689663, 0.001119935377, -0.01953072112, -0.3425546316, 0.0], [0.04723870157, 0.04330235609, 0.00116449404, -0.06662041379, -0.5665023852, 0.0], [0.04745674863, 0.0427979187, 0.001055482867, 0.5820055452, 0.8957104633, 0.0], [0.04603438013, 0.04213165407, 0.001149543002, -1.153501811, -0.4361260311, 0.0], [0.04673758186, 0.04246265756, 0.001153441759, 0.2787675189, 0.05453106183, 0.0], [0.0475602277, 0.04200872566, 0.001181380862, 1.185458237, 0.6682723962, 0.0], [0.04767935828, 0.04270219153, 0.001193332049, -0.8442793045, -0.6934943762, 0.0], [0.04723033333, 0.04371507738, 0.001079531866, 0.1438705389, -0.301017094, 0.0], [0.04930778626, 0.041994809, 0.00122903656, 0.4378768976, 0.4736726241, 0.0], [0.04575264277, 0.04330752901, 0.001179100973, -0.0009672995207, -0.5824556334, 0.0], [0.04631062289, 0.0429484118, 0.001333433133, -1.413032856, -2.054725826, 0.0], [0.04779970976, 0.04257781713, 0.001117914935, -0.6457643538, -0.5315384844, 0.0], [0.04734653337, 0.04234081911, 0.001159748299, -0.5948617706, -0.02379158139, 0.0], [0.04616939949, 0.04293253282, 0.001071699659, 0.6956887473, 1.353751941, 0.0], [0.04804951145, 0.04269892008, 0.001202077334, 0.1652604152, -0.6853926944, 0.0], [0.04947887165, 0.04324573286, 0.001180697291, -0.2972531544, -0.8084059341, 0.0], [0.0460922484, 0.04314858435, 0.001220972814, 1.382318456, 1.07205575, 0.0], [0.0484187059, 0.04319330531, 0.001292554639, 0.578015073, 0.16574187, 0.0], [0.04777022231, 0.04192812159, 0.001153203214, 0.08198719498, 0.1709490981, 0.0], [0.0482140585, 0.04283049266, 0.001132210239, -0.3059824719, 0.008943911359, 0.0], [0.04719409217, 0.04260992095, 0.001174649905, 0.01736541963, -0.5936124757, 0.0], [0.04720158511, 0.04314678043, 0.001230541009, -0.3108137428, -0.3980717411, 0.0], [0.04821564563, 0.04189445648, 0.001170654656, 0.2064594042, 0.194552083, 0.0], [0.04632628828, 0.04203205594, 0.001123350991, 1.063712589, 1.089458139, 0.0], [0.04777227242, 0.04247696539, 0.001042945447, 0.3109990966, 0.8759624103, 0.0], [0.04796066245, 0.04299602545, 0.001142752192, 0.5334021451, 0.2985730496, 0.0], [0.04754318406, 0.04225394763, 0.001132886287, -0.3300127316, -0.672331499, 0.0], [0.04628872133, 0.04197132221, 0.001153058106, 0.2627199482, 0.2078799893, 0.0], [0.04625514739, 0.04252390707, 0.001114893194, 0.8524230995, 0.477399896, 0.0], [0.04903425519, 0.04190178506, 0.001117457545, -0.4748329699, -0.2278469699, 0.0], [0.04593143941, 0.04263967526, 0.001221915434, 1.134471497, 0.4110790112, 0.0], [0.04495688416, 0.0428151319, 0.001228735138, 0.1772873877, 0.2097835434, 0.0], [0.04783191718, 0.04217252963, 0.001118473302, 0.1472209992, 1.077314021, 0.0], [0.04599413928, 0.04229130419, 0.001150165613, -0.8074815361, -1.134989775, 0.0], [0.04692049268, 0.04271758241, 0.001125077141, -0.6147381329, -0.1981348476, 0.0], [0.04716512678, 0.04321053074, 0.00119261449, -0.3128652598, -0.651141631, 0.0], [0.04576076499, 0.0423444466, 0.001059832025, -0.6571812854, -0.5195902632, 0.0], [0.04647570479, 0.04271164648, 0.001139098448, -0.3476399087, -0.4040716437, 0.0], [0.04722789485, 0.04221897317, 0.00116649151, 1.376024523, 0.9354162526, 0.0], [0.04702023931, 0.04253502143, 0.00113274611, -0.3061342966, -0.4719418027, 0.0], [0.0470502506, 0.04268313639, 0.001193730817, 0.0974974809, -0.06831483733, 0.0], [0.04635101203, 0.04285631789, 0.001065575406, 0.2983498829, 0.06971947713, 0.0], [0.04674195953, 0.04271977071, 0.001145995616, 0.8547638214, 1.070467272, 0.0], [0.04786406321, 0.04255840125, 0.0011627662, 0.006818812551, 0.1542266467, 0.0], [0.04759111406, 0.0434389035, 0.001073477422, 0.4205244859, 0.2560398311, 0.0], [0.04723404429, 0.04230737046, 0.001153604212, -1.749478834, -2.008059428, 0.0], [0.04797589026, 0.04192082621, 0.001181065793, 0.2838954807, 0.2756186675, 0.0], [0.04641063691, 0.04234930888, 0.001166983712, -2.385557985, -2.04140649, 0.0], [0.04770645252, 0.04226095677, 0.001234007133, 1.069055763, 0.5167435374, 0.0], [0.04818580711, 0.0421350138, 0.001207194584, -1.391440526, -0.7823494881, 0.0], [0.04758340023, 0.04231376576, 0.001105663376, -0.2228432887, 0.2065467612, 0.0], [0.04842912137, 0.04351610076, 0.00128100101, -0.3345525492, -0.4481764372, 0.0], [0.04613747953, 0.0426626425, 0.001230158164, 0.3687907596, 0.02585979475, 0.0], [0.04718778988, 0.04314574165, 0.001125486228, 0.8774979085, 0.2468145563, 0.0], [0.04749117162, 0.04230296081, 0.001115907155, -0.1437556607, -0.9263722486, 0.0], [0.04627007773, 0.04226311069, 0.001076717576, -0.4841716184, -1.024430301, 0.0], [0.04688061845, 0.04244806132, 0.001148893772, 0.2057039744, -0.1549496951, 0.0], [0.04641795859, 0.04313857351, 0.00111414204, -0.3827143443, -0.7818971836, 0.0], [0.04808203682, 0.04253172292, 0.001141737943, -2.507247912, -3.086614029, 0.0], [0.04728673479, 0.04272260864, 0.001159778154, 0.5367971349, 0.5661070519, 0.0], [0.04724843993, 0.04208434279, 0.001272934459, -0.6044782525, -0.1376019196, 0.0], [0.04800357548, 0.04222674002, 0.001083862575, -1.840064666, -2.131859282, 0.0], [0.04774977751, 0.0428148408, 0.001175950834, -0.5312982997, -0.2717223497, 0.0], [0.0453206257, 0.04271183634, 0.001059250097, 0.34640999, -0.003903196523, 0.0], [0.04717418113, 0.04257105544, 0.001133471507, -0.2916479382, -0.6289428617, 0.0], [0.04653959168, 0.0426138683, 0.001181079022, 0.1213511207, -0.1724508258, 0.0], [0.04726474418, 0.04288192618, 0.001159865732, -1.299643376, -1.443470294, 0.0], [0.04881941829, 0.04293996153, 0.001238091116, 0.3831160473, 0.4311539679, 0.0], [0.04796566311, 0.04279883081, 0.001245861244, 0.4863770087, 0.4464145735, 0.0], [0.04603559124, 0.04335721239, 0.001179249697, -0.3909172313, -1.258228995, 0.0], [0.04788754748, 0.04315781075, 0.001222877802, 0.02849943547, -1.367830864, 0.0], [0.04802632712, 0.04258378601, 0.00113821759, 0.1149228576, -0.01362532949, 0.0], [0.0462052645, 0.04208121452, 0.001212901807, 1.069863524, 0.9601739072, 0.0], [0.04576359662, 0.04176633296, 0.001084627946, 0.1761337466, 0.537119669, 0.0], [0.04720411886, 0.04242311168, 0.001142446117, -1.693273808, -0.3564208788, 0.0], [0.04723247823, 0.04271094675, 0.001038913779, 0.809952719, 1.192130032, 0.0], [0.04570607143, 0.04263448551, 0.001078849305, -1.235615614, -0.3817146333, 0.0], [0.04810216323, 0.0419283097, 0.001164514733, -0.07425774435, 0.1937209861, 0.0], [0.0491341988, 0.04301579616, 0.001163069987, 0.002228505463, 0.1957622841, 0.0], [0.04553830383, 0.04225046603, 0.001139098612, 0.6134106077, 0.770041899, 0.0], [0.04692354405, 0.04227114741, 0.001125733225, 0.09918680091, 0.1625612644, 0.0], [0.04843556759, 0.04287345774, 0.001233258422, -0.3161492061, -0.8779207883, 0.0], [0.04871086255, 0.04311342944, 0.00118417353, 0.4826810249, 0.4477272894, 0.0], [0.04679450721, 0.04291319419, 0.001069111885, -0.3331629837, -0.7133554114, 0.0], [0.04687681737, 0.04246856856, 0.001145487804, 0.4453363186, 0.4329745824, 0.0], [0.04737496225, 0.04269504027, 0.00114066897, 1.340102265, 0.05894163152, 0.0], [0.04709032681, 0.04219662533, 0.001089554325, -0.3899321867, -0.4549126899, 0.0], [0.04505265302, 0.04227443719, 0.00119658043, 0.1662162103, 0.6105761518, 0.0], [0.04704835744, 0.04221040164, 0.001114318369, -0.2313725598, 0.3768665536, 0.0], [0.04774340392, 0.04312160423, 0.001157330626, 0.8231837742, 1.000297294, 0.0], [0.04712611514, 0.04278929843, 0.001093436116, -0.3759692297, -0.5993360087, 0.0], [0.04761382624, 0.0415813089, 0.001172006059, 0.5102398754, 0.1887261974, 0.0], [0.04889709166, 0.04225579785, 0.00111212412, -0.7288743606, -0.03368373639, 0.0], [0.04641596546, 0.04254823138, 0.001086275815, 0.3671748087, -0.8605781794, 0.0], [0.04689953835, 0.04272143748, 0.001180286709, 1.558735409, 0.6930462704, 0.0], [0.04819962165, 0.04325774535, 0.00110370359, -0.4386691351, -0.6300781245, 0.0], [0.04788074048, 0.04293370467, 0.001185558586, -0.7897100688, -0.7866901434, 0.0], [0.04724044013, 0.04235643188, 0.00121831012, 1.004362531, 0.268336841, 0.0], [0.04794920936, 0.04236366209, 0.001068698433, -1.548224708, -1.554613131, 0.0], [0.04705501313, 0.04231443022, 0.001203899296, -3.381098394, -3.264937439, 0.0], [0.04775503422, 0.04269460918, 0.00125976942, -0.4824092738, -0.6025266751, 0.0], [0.04766657904, 0.04215168801, 0.00127661512, -2.232148232, -1.394264211, 0.0], [0.04697090124, 0.04279170821, 0.001266322756, -0.5357020203, -1.075743862, 0.0], [0.04785375134, 0.04251651651, 0.001275068673, 0.5964847021, 1.04168215, 0.0], [0.04621434822, 0.04239649874, 0.001124129727, -0.4417612237, -0.1623520496, 0.0], [0.04587398826, 0.04243404911, 0.001185895056, 0.4999622651, 0.1520255193, 0.0], [0.04879716734, 0.0425537484, 0.001251561244, -0.7414618886, -1.00711838, 0.0], [0.04679191706, 0.04249088931, 0.001156896927, -0.4206803627, 0.1387023295, 0.0], [0.04835074241, 0.04189481103, 0.001213847989, -0.4839793909, -0.6205729481, 0.0], [0.04472351793, 0.04206233196, 0.001125168141, -0.463601194, -0.3478918831, 0.0], [0.04742925278, 0.04154271828, 0.001178840868, -0.8034739959, -0.2368940959, 0.0], [0.04661965255, 0.04192742547, 0.001103730667, -0.6339285616, -0.9960342138, 0.0], [0.04708837003, 0.04310687962, 0.001050424445, 2.02635826, 1.773817061, 0.0], [0.04476808083, 0.04219202149, 0.001157975003, -1.435569751, -0.9424276279, 0.0], [0.0470394117, 0.04169210378, 0.001134759334, 0.8003583529, 1.22601312, 0.0], [0.04723849428, 0.04255289281, 0.001147584798, 0.8037654765, 0.5446889417, 0.0], [0.0473919847, 0.04221412812, 0.0009800680802, -0.5355458698, -0.5106271097, 0.0], [0.04767430258, 0.04307284538, 0.001207216809, 0.5495973706, -0.2155653076, 0.0], [0.04898913652, 0.0429276731, 0.001141735655, -0.9055073924, -1.662449044, 0.0], [0.04700226181, 0.04330816482, 0.001254190931, -0.6335050174, -1.498675864, 0.0], [0.04620355317, 0.04246447909, 0.00114683012, -2.071059896, -1.762266498, 0.0], [0.04570913811, 0.04275793172, 0.001092359893, 1.780026171, 1.036957521, 0.0], [0.04743665756, 0.0429240605, 0.001139761213, 0.2929243299, 0.2306496313, 0.0], [0.04727210078, 0.04261858, 0.001064315616, -0.7088646221, 0.03828073939, 0.0], [0.04642670695, 0.04244721645, 0.001031103581, 0.5501226171, 0.2162943422, 0.0], [0.04739973744, 0.04285853294, 0.001211705744, -1.443237303, -1.840249439, 0.0], [0.04661227546, 0.04220056039, 0.001155124119, -0.5375175875, -0.4177097193, 0.0], [0.04699798135, 0.04291528765, 0.001145068944, 0.8988582858, 1.180864806, 0.0], [0.04737784362, 0.04265430647, 0.001127270709, 0.1484117062, -0.3403981737, 0.0], [0.04843051918, 0.04317180032, 0.001088097472, -1.182639505, -0.2654348335, 0.0], [0.04710096186, 0.04272544385, 0.001054064347, -0.1983557834, 0.4873086195, 0.0], [0.04636729108, 0.04204479479, 0.001157080299, -0.03412011487, -0.3236653908, 0.0], [0.04745632377, 0.04146141538, 0.001092738739, 1.874839231, 1.633639265, 0.0], [0.04724033539, 0.04302587054, 0.001137412765, -0.2465675521, -0.3794532161, 0.0], [0.04847135451, 0.04250726995, 0.001136599262, -0.6854616487, -0.9118664226, 0.0], [0.04743630316, 0.043486793, 0.001137607241, -1.358834683, -1.879539198, 0.0], [0.04807220794, 0.04226843956, 0.001092848239, -0.8572464677, -0.5035021173, 0.0], [0.04680937543, 0.042461529, 0.001189478947, -1.807752087, -1.155564073, 0.0], [0.0469653323, 0.04334370903, 0.001204665342, -0.6492189962, -1.13357747, 0.0], [0.04727411685, 0.04243207317, 0.001102211955, -0.0444862389, -0.1316993833, 0.0], [0.04561958948, 0.04292371211, 0.001010123471, 0.317544434, 0.6730590668, 0.0], [0.04736333045, 0.04218219251, 0.001108975702, 0.308583198, 0.802295836, 0.0], [0.04818727426, 0.04228511496, 0.001266265601, -1.358359839, -0.703994581, 0.0], [0.0480177741, 0.0424340298, 0.001166806517, -0.6211171498, 0.1965032828, 0.0], [0.04614917011, 0.04305790874, 0.001127682657, 0.3590730156, 0.1091520811, 0.0], [0.04845541611, 0.04231232722, 0.001179123237, 0.6507089936, 0.8992725319, 0.0], [0.0476028287, 0.04270794654, 0.001198875767, 2.458959894, 2.642784037, 0.0], [0.04743335967, 0.04292761985, 0.001146726795, -0.1314985099, -0.8185709991, 0.0], [0.04793959982, 0.04260091542, 0.001227890223, 0.9440804337, 0.6501820468, 0.0], [0.04933159031, 0.04293311861, 0.001125884588, 0.1037999482, -0.07202771062, 0.0], [0.04603184607, 0.04303584916, 0.001145531683, 0.2370778714, 0.3769424942, 0.0], [0.04670863798, 0.04253131237, 0.001104329397, 0.4165744259, 0.8879332048, 0.0], [0.04692254871, 0.04255654652, 0.001190816481, -0.09136295488, 0.176524181, 0.0], [0.04720255554, 0.04274120896, 0.001116608524, 1.005996382, -0.2046315225, 0.0], [0.04782853824, 0.04296710101, 0.00111579207, 0.9662236099, 0.3930535317, 0.0], [0.04760656512, 0.0420439818, 0.001190987368, 2.094897187, 1.588332718, 0.0], [0.04557418133, 0.04325227289, 0.001103058017, -0.3167429739, -1.513392193, 0.0], [0.04903037942, 0.0420670168, 0.001158124105, -1.517295229, -0.9240284185, 0.0], [0.04516294422, 0.04250361681, 0.001129824518, -0.4107870812, -0.809426342, 0.0], [0.04582777198, 0.04207353505, 0.001146746184, 0.3592347118, 0.3966904857, 0.0], [0.04948887875, 0.04235153848, 0.001166424388, -1.393444921, -1.516633883, 0.0], [0.04634429252, 0.04240980154, 0.001185397166, -0.3280652094, -0.5680512725, 0.0], [0.04760486739, 0.04323269443, 0.001269024834, 1.394012834, 1.103342592, 0.0], [0.04763353437, 0.04276807921, 0.001144170985, -1.11812958, -1.273533482, 0.0], [0.04743400041, 0.04274387324, 0.001165479269, -0.4679084396, -0.8162280177, 0.0], [0.0471513294, 0.04282527165, 0.001107971623, 0.02869727726, -0.09187439638, 0.0], [0.04753562675, 0.04224353974, 0.00116176002, -0.648011295, -0.3235191405, 0.0], [0.0480566571, 0.04226075463, 0.001212690481, -0.917819652, -0.665596607, 0.0], [0.04802861328, 0.04234155479, 0.001262031083, -0.2547725559, -0.9154795756, 0.0], [0.04653010482, 0.04339964324, 0.001206297802, 2.269071852, 1.981116765, 0.0], [0.04622216456, 0.04275065988, 0.001102348063, 0.01225336539, -0.1620197328, 0.0], [0.04561372556, 0.04304456952, 0.001174883131, 0.3147429131, 0.06426634351, 0.0], [0.04900266946, 0.04316634055, 0.001210409236, -0.1656788919, 0.03567110944, 0.0], [0.04735703671, 0.04188602474, 0.001238820993, -2.052980776, -2.762349086, 0.0], [0.04872087887, 0.0434155618, 0.00115551483, 0.04167265864, -0.2978543332, 0.0], [0.04653433228, 0.0426486589, 0.001136172688, 0.1174935812, -0.7347159827, 0.0], [0.04749774399, 0.04201888471, 0.001122802019, 1.991237337, 2.46478653, 0.0], [0.04621618761, 0.0427326289, 0.001283408141, 0.6790144438, 0.6516084199, 0.0], [0.0480940069, 0.04263647978, 0.001091039683, 0.03847994058, 0.7050931897, 0.0], [0.0494167969, 0.04256781467, 0.001141403112, -0.8496621922, -1.213659959, 0.0], [0.04660293575, 0.04265869397, 0.001251964997, -1.572916022, -0.9372348749, 0.0], [0.04737261011, 0.04237410791, 0.001148750558, 0.6699126708, 0.1270643395, 0.0], [0.04727265771, 0.04252499981, 0.001164939729, 0.1980031745, 0.1822736004, 0.0], [0.04785885213, 0.04200840421, 0.001165003831, 0.07735077051, 0.3175935514, 0.0], [0.04618495091, 0.0428417206, 0.001175657266, -0.2048872472, 0.4096751877, 0.0], [0.04751997033, 0.042555977, 0.001187077584, 0.8342115154, 0.6027094317, 0.0], [0.04737297752, 0.04197285015, 0.001232523642, 0.3407930404, 0.7469436506, 0.0], [0.0469460276, 0.04291002638, 0.001139100539, -0.3547244984, 0.343161318, 0.0], [0.04818895109, 0.04249083941, 0.001120699218, -0.2349112724, 0.0737292262, 0.0], [0.04799583564, 0.04240957542, 0.001188712556, -0.04139134222, -0.001075989963, 0.0], [0.04773727873, 0.04186089159, 0.001178726744, -1.659942184, -1.66533965, 0.0], [0.04571171113, 0.04228481262, 0.00116393773, -0.3653610709, -0.2843431007, 0.0], [0.04809853938, 0.04292855586, 0.001105223531, -1.549384012, -1.392484274, 0.0], [0.04691339972, 0.04275681347, 0.001263645157, -1.210483393, -1.950719958, 0.0], [0.04626909133, 0.04176455852, 0.001147746237, -0.8051583675, -1.027187033, 0.0], [0.04717291296, 0.04277339464, 0.001131953234, -0.7026203378, -0.3667913635, 0.0], [0.04646882323, 0.04272875991, 0.001160324804, -0.5028253851, -0.3803418984, 0.0], [0.04724120097, 0.0427191761, 0.00111046794, 1.173734376, 1.712425206, 0.0], [0.04686688065, 0.04345269406, 0.001141720005, 1.267105107, 0.7403380959, 0.0], [0.04707904072, 0.04230325633, 0.001164646519, 0.6516399786, 1.718733686, 0.0], [0.04865949101, 0.04257580026, 0.001156801406, -1.458014787, -0.8571945376, 0.0], [0.04555272159, 0.04341558808, 0.001113766258, 0.6927732814, 1.064334629, 0.0], [0.04567486458, 0.04170785216, 0.00113632381, -1.742666244, -1.720897836, 0.0], [0.04651932403, 0.04224775784, 0.001160615149, 0.7576513448, 0.6413753102, 0.0], [0.04659851969, 0.0422795421, 0.00112202853, 1.466894422, 1.611314654, 0.0], [0.04582691443, 0.04287410427, 0.001068354862, 1.8380212, 2.509270771, 0.0], [0.04634712697, 0.04291957577, 0.001074697011, 0.247410489, 0.1863234428, 0.0], [0.04778631583, 0.04265697803, 0.001123230541, 0.5036999041, -0.2062857734, 0.0], [0.04703182064, 0.04236604406, 0.001123167571, -0.09823003382, -0.03418279897, 0.0], [0.04777483176, 0.04260832657, 0.00112188482, -0.002050554111, -0.2093230062, 0.0], [0.04844922428, 0.04295273606, 0.00110481249, -1.062242432, -0.7884550785, 0.0], [0.04838163453, 0.04263316305, 0.001178622398, 0.1776994393, 0.04115959825, 0.0], [0.04671287593, 0.04261835867, 0.00113606306, 0.1142078739, -0.1941475623, 0.0], [0.04960741626, 0.04271314713, 0.001157268077, -0.6361447321, -0.2100951216, 0.0], [0.04714404203, 0.04290890601, 0.001158998034, 0.2650143768, -0.2153479991, 0.0], [0.04729024363, 0.04226626038, 0.001082684014, 0.7137297401, 1.127801067, 0.0], [0.04751797426, 0.04248557398, 0.001150213846, 0.7870170513, 0.5268212064, 0.0], [0.04645088029, 0.04260613182, 0.001241351184, -0.7414850747, -1.240870056, 0.0], [0.04875208165, 0.04260881801, 0.00124289448, -0.9346421087, -1.131550682, 0.0], [0.0482568401, 0.04329744882, 0.001073330894, 1.022523235, 0.6240976701, 0.0], [0.04595000824, 0.04283403111, 0.001108855835, 1.289855096, -0.05220782634, 0.0], [0.04757122013, 0.04283859231, 0.001153171187, 0.5553457063, 0.7985386083, 0.0], [0.04757498468, 0.04258255742, 0.001151442484, 1.357207152, 1.693615956, 0.0], [0.04879844529, 0.04252560932, 0.001151321348, 0.2588592315, 0.2846380491, 0.0], [0.04477866588, 0.04286304722, 0.001098749787, 0.8353214849, 1.111667101, 0.0], [0.04658125639, 0.04232032311, 0.001174408101, 0.325853525, 0.6858494841, 0.0], [0.04690519799, 0.04272468201, 0.001165300389, -0.1600771245, -0.861360224, 0.0], [0.04834265038, 0.04232629624, 0.001123483629, 1.361873517, 1.719876456, 0.0], [0.04785002813, 0.04236071309, 0.001259078179, -2.655762169, -2.823006286, 0.0], [0.04787395529, 0.04219752413, 0.001109919968, 0.5874224779, 0.781588577, 0.0], [0.04712125768, 0.04332131305, 0.001191759649, 1.45904973, 1.711522235, 0.0], [0.04696782359, 0.04267902925, 0.001181709984, -0.5118958437, -0.55134379, 0.0], [0.04595115431, 0.04308576132, 0.00115669237, 1.514821193, 0.6392034366, 0.0], [0.04765790826, 0.0424605997, 0.001170304061, 0.2398845492, 0.2940047483, 0.0], [0.04720476239, 0.04197262711, 0.001069267016, 0.9821507849, 1.401774148, 0.0], [0.04772494109, 0.04353313132, 0.001232466862, -1.548484362, -2.024797457, 0.0], [0.04714057465, 0.04208795028, 0.001092803638, 0.1672013599, -0.3823968811, 0.0], [0.04580678305, 0.04379773656, 0.00106399167, 1.041764055, 0.1532923487, 0.0], [0.04785439422, 0.04341244474, 0.001141021377, 1.817554065, 0.879857609, 0.0], [0.04719605746, 0.04355450264, 0.001192895406, 1.632180374, 1.44247908, 0.0], [0.04819998933, 0.04268692865, 0.001180943273, 0.5345780895, 0.06586692579, 0.0], [0.0476401467, 0.04267897252, 0.001112684956, -1.16990801, -1.47412587, 0.0], [0.04716625627, 0.04229641421, 0.001123121419, 0.3367738121, 0.8069665874, 0.0], [0.04605651687, 0.04318687008, 0.001134437019, 0.6669422031, -0.4371805403, 0.0], [0.04658612954, 0.04309293041, 0.001190199631, -0.2881523245, -0.7435035017, 0.0], [0.04723787967, 0.04204023047, 0.001165083782, 0.9793755762, 0.07911454044, 0.0], [0.04563360195, 0.04168226796, 0.001197658448, 0.3407885987, 0.8336359883, 0.0], [0.04815982488, 0.04241544947, 0.001302736749, -1.05083228, -0.6183062701, 0.0], [0.04751044678, 0.04210983982, 0.001087884686, -1.616141534, -1.078114933, 0.0], [0.04550255868, 0.04255869335, 0.00110500393, -0.09996240653, 0.8340788894, 0.0], [0.04819114536, 0.04206265528, 0.001148010345, -0.4730832538, 0.5917169382, 0.0], [0.04646380937, 0.04261380068, 0.001164121, 1.144447311, 1.837883113, 0.0], [0.04730256478, 0.0428129136, 0.001178627658, 1.131597101, 0.1002736769, 0.0], [0.04755396898, 0.0421947201, 0.001153270976, -0.3947190885, 0.486552322, 0.0], [0.04479822102, 0.04225594418, 0.001159164926, -1.117701964, -0.7569523605, 0.0], [0.04742386015, 0.04312268587, 0.001156852119, -1.226099249, -2.169661313, 0.0], [0.04787742167, 0.04311253303, 0.001151836321, -0.2236176084, -1.502558096, 0.0], [0.04725041793, 0.04240275182, 0.00116788704, -0.423078123, 0.2452788333, 0.0], [0.04813560765, 0.0425187149, 0.00116334483, 1.918768269, 1.623960066, 0.0], [0.04769355868, 0.0430230778, 0.001287639691, -0.2708675452, 0.3205313576, 0.0], [0.0480795093, 0.04271398038, 0.0012367021, -0.9829366188, -1.051746492, 0.0], [0.04672108248, 0.04239341211, 0.001160617602, 0.9103775825, 0.7954716167, 0.0], [0.0485836927, 0.04283991258, 0.001049993806, -0.69299318, -1.021738815, 0.0], [0.04648331405, 0.04335373761, 0.001205250882, -0.2014887948, 0.2510149789, 0.0], [0.04681556024, 0.04236943076, 0.001143902893, -1.759185343, -1.898902112, 0.0], [0.04755512017, 0.0428041302, 0.001153322091, 0.1027005106, 1.29009433, 0.0], [0.04851583251, 0.04282810056, 0.001218617853, 0.1765192681, 0.3565740282, 0.0], [0.0471279581, 0.04279238905, 0.001017713604, 0.4908641597, 0.7951030109, 0.0], [0.04665945441, 0.0423110376, 0.001237775619, 0.1872350305, -0.3694370748, 0.0], [0.04746987604, 0.04260348211, 0.001123994062, 0.8347191846, 0.5114743398, 0.0], [0.04758496812, 0.04249142086, 0.001092880584, 2.213089508, 1.95891451, 0.0], [0.04761842687, 0.04237459749, 0.001122879061, -0.2054228446, 0.4957548923, 0.0], [0.04604245007, 0.0424992302, 0.001219648472, 0.5705406198, 0.7146769554, 0.0], [0.04697638625, 0.04255693393, 0.001093712668, 0.3980254543, -0.206675132, 0.0], [0.04619339739, 0.04264550465, 0.001109483482, -1.523032364, -1.528587161, 0.0], [0.04813889615, 0.04313397909, 0.001215590439, 0.6632039345, 1.044129662, 0.0], [0.04784643966, 0.04240444126, 0.001199034185, 0.5357456963, 1.426774493, 0.0], [0.04719779069, 0.04289952604, 0.001207636068, 0.5115126933, 0.392053666, 0.0], [0.04724775362, 0.04294104393, 0.00115436819, 0.007906348364, -0.006663952671, 0.0], [0.04543126191, 0.04256399831, 0.001122812513, -0.6399480352, -1.649660146, 0.0], [0.04779345248, 0.04333554951, 0.001222243522, 1.736297336, 1.554241159, 0.0], [0.04672779494, 0.04297442815, 0.0011557761, 1.297387561, 1.342439204, 0.0], [0.04770249691, 0.04188726972, 0.001218910334, 1.916152917, 1.786435957, 0.0], [0.04542021913, 0.04257360723, 0.001262292804, 0.9977193989, 2.00356672, 0.0], [0.04742206122, 0.04225992778, 0.001160556427, -1.312112444, -1.952951551, 0.0], [0.04582237696, 0.04159113953, 0.001076354123, -1.212737635, -1.218837164, 0.0], [0.04844557228, 0.0424320557, 0.001166633458, -0.3390832186, -0.7078678286, 0.0], [0.04745629726, 0.04256823223, 0.001185045377, -0.2799029732, -0.08999964254, 0.0], [0.04885501831, 0.0429318773, 0.001087397577, -1.558022267, -2.013128707, 0.0], [0.04609912283, 0.04234258869, 0.001226725253, 0.1333933781, -0.6458085419, 0.0], [0.04702481306, 0.0430628652, 0.001174031135, -0.1320472923, -0.6016625628, 0.0], [0.04888101264, 0.04193787738, 0.001198847177, 0.08922612155, 1.314519187, 0.0], [0.04662787512, 0.04228620281, 0.001082122154, -0.9012678202, -0.3031263789, 0.0], [0.04701207892, 0.04263752924, 0.001165220415, -0.1284505244, -0.1189834408, 0.0], [0.04835395962, 0.04138917437, 0.001120660939, -1.501258214, -0.8384902165, 0.0], [0.0481002431, 0.04244299049, 0.001178789023, -0.5444190618, 0.04299261676, 0.0], [0.04672145366, 0.04334379802, 0.001082732553, 0.7554480054, 0.3930051706, 0.0], [0.04564834847, 0.04304091557, 0.001099339504, 1.129612102, 1.266043081, 0.0], [0.04571935261, 0.04251954065, 0.00110287087, -0.7005650147, -0.5428227881, 0.0], [0.04768166673, 0.04260830571, 0.001112133404, -1.171591628, -1.544476674, 0.0], [0.04743142923, 0.04277542184, 0.001143928867, -0.3333877604, -0.6861407574, 0.0], [0.04782969134, 0.04248454662, 0.001143750112, -0.5415711929, -0.5975857861, 0.0], [0.04822837098, 0.04284826316, 0.001199623537, 0.7328463563, 0.512152177, 0.0], [0.04587962822, 0.04268839485, 0.001078316806, -0.4001521386, -0.6385920509, 0.0], [0.04717537607, 0.04253134772, 0.001118871883, -2.254911691, -1.591569547, 0.0], [0.04753560182, 0.04195828149, 0.001190277591, 0.8102850232, 1.054647055, 0.0], [0.04874647016, 0.04222014471, 0.001186993616, 0.1332815933, -0.9979976811, 0.0], [0.04964671425, 0.04279711265, 0.001310827624, 0.8166540192, 0.9114485734, 0.0], [0.04797651569, 0.04196932905, 0.00126371679, -1.76868556, -0.5594032104, 0.0], [0.04768763209, 0.04181258026, 0.00113620606, -0.4903774765, -0.5237644293, 0.0], [0.04800391474, 0.04217982414, 0.001175453081, -0.9125885707, -0.9599826629, 0.0], [0.04594378932, 0.04348220326, 0.001097795724, 1.452322351, 0.9611731707, 0.0], [0.04772811603, 0.04346065644, 0.001191683333, -0.3377217242, -0.6997770615, 0.0], [0.04737118303, 0.04257787385, 0.00121755392, -0.01879935919, -0.5130219259, 0.0], [0.04681288966, 0.04246349184, 0.001112923541, 0.1910305927, -0.4866264902, 0.0], [0.04599947793, 0.0422787532, 0.001169542765, 2.089518618, 1.151275722, 0.0], [0.0463299795, 0.04315595734, 0.001234962897, 1.958489485, 0.9362155842, 0.0], [0.04791816102, 0.04293431964, 0.001171655595, 1.282530989, 1.283925319, 0.0], [0.04862312449, 0.04214208823, 0.001229938724, -0.7742455711, -1.05715161, 0.0], [0.04833353097, 0.04257173355, 0.001156337151, 1.866555586, 1.048121272, 0.0], [0.04709346414, 0.04310786635, 0.001126223569, -1.109856536, -0.8392879822, 0.0], [0.04775886428, 0.04236066663, 0.001017022885, -0.3093657429, 0.4838926913, 0.0], [0.04709548988, 0.04252716322, 0.001046396881, 0.01652316547, 0.3767375249, 0.0], [0.04780016287, 0.04252654117, 0.001241748265, -0.0793401899, -0.6305014387, 0.0], [0.04815665259, 0.04259891979, 0.00123200477, -1.311533652, -1.647280024, 0.0], [0.04740685543, 0.04162934078, 0.001149802169, -1.356726925, -0.6641667698, 0.0], [0.04792561793, 0.04320073227, 0.001182248664, -0.3082628746, 0.006683891379, 0.0], [0.04723029643, 0.04252973748, 0.001185791387, -2.925409438, -1.91937305, 0.0], [0.04782772244, 0.042861435, 0.001051560544, 0.1259412917, -0.666860832, 0.0], [0.04785154465, 0.04204904714, 0.001206746218, -0.0006548984102, 0.2236623032, 0.0], [0.048269419, 0.0428479107, 0.001157668015, 2.426911324, 1.976849212, 0.0], [0.04650300362, 0.0422805342, 0.001122918753, 2.238863815, 1.936788918, 0.0], [0.04868383129, 0.04308806714, 0.001210677175, 1.177723268, 0.9919560968, 0.0], [0.0467387129, 0.04197458964, 0.001148722002, 0.2689338876, 0.4398260919, 0.0], [0.04767158867, 0.04258306564, 0.001237191506, 0.6024519837, -0.01373012094, 0.0], [0.0472294038, 0.04232161177, 0.001076035433, -0.01116798444, 0.5281266374, 0.0], [0.04675149635, 0.04278291317, 0.001218994167, -0.828925686, -0.8040347797, 0.0], [0.04842212587, 0.04371115979, 0.001281895801, 1.270069493, 0.3427091796, 0.0], [0.04649760917, 0.04332727684, 0.001135621347, -0.002545456905, -0.5727257998, 0.0], [0.04559882185, 0.04251926156, 0.001077768486, -0.36554559, -0.2750342254, 0.0], [0.04716061915, 0.04314605248, 0.001178107192, 1.134196487, 1.285591771, 0.0], [0.04799271887, 0.04333189638, 0.001220907723, 1.344327223, 0.247376413, 0.0], [0.04973697248, 0.04264455936, 0.001204464182, 0.819437712, 0.2392062989, 0.0], [0.04637060906, 0.04279973454, 0.001194857976, -0.1945742502, 0.2025883789, 0.0], [0.04795464258, 0.04266463345, 0.001051429934, 0.01930954821, 0.4802566418, 0.0], [0.0479761799, 0.04219807207, 0.001089619845, 0.06182975376, 1.072347244, 0.0], [0.04769394558, 0.04230011737, 0.00122243794, 2.467397118, 2.395897062, 0.0], [0.04867026442, 0.04242332118, 0.001224631518, -1.503839365, -1.123476378, 0.0], [0.04752118181, 0.04293668949, 0.001192241071, -0.09957732162, 0.1162794289, 0.0], [0.04588690725, 0.04278891631, 0.001189679385, -0.9044360363, -1.167892767, 0.0], [0.0470055258, 0.04209761435, 0.001113478324, -0.5688293201, 0.6021883311, 0.0], [0.04785737562, 0.04136571798, 0.001156275228, -0.1021681519, -0.05322268422, 0.0], [0.04752356115, 0.0424718502, 0.001136181802, 0.102629711, 0.7690736255, 0.0], [0.04686122218, 0.042821262, 0.001132201564, -0.5011533032, 0.465944394, 0.0], [0.04829381081, 0.04298869373, 0.00115846341, -0.1596388731, -0.2571809009, 0.0], [0.04742386243, 0.04268882239, 0.001268256483, -0.2297384803, -0.7937765509, 0.0], [0.04708917007, 0.04281440164, 0.001162184311, 0.6066223727, 0.7394853222, 0.0], [0.04650820983, 0.04332810113, 0.001107331453, 1.500532619, 0.380673048, 0.0], [0.04761568929, 0.04188325602, 0.001144462685, 1.0818568, 1.590722669, 0.0], [0.04702401323, 0.04279763222, 0.001177109332, 0.8222938019, 0.2221507668, 0.0], [0.04699403806, 0.0429545908, 0.00114187236, -0.08462452266, -0.2519109326, 0.0], [0.04810372891, 0.04266047181, 0.001225395637, -0.1768036687, -0.9456591192, 0.0], [0.0488582576, 0.04261038691, 0.001224811589, 0.599220515, 0.3747339772, 0.0], [0.04598488809, 0.04214652096, 0.001301644811, 0.7968409568, 0.2877408349, 0.0], [0.04765170352, 0.04306184144, 0.001213509639, -1.548808402, -1.935937374, 0.0], [0.04725589899, 0.0433117763, 0.001160583251, 1.382013866, 1.142084886, 0.0], [0.0482242803, 0.04245781424, 0.001187649812, 0.7254520833, 0.6764511186, 0.0], [0.04779931804, 0.04280936155, 0.001072825898, 1.438633829, 1.180271756, 0.0], [0.05042431128, 0.04215467418, 0.001139279653, -0.3204179499, 0.1307365949, 0.0], [0.04593770013, 0.04262594123, 0.001260225168, -0.02750578719, 0.3278043095, 0.0], [0.04745660055, 0.04322601394, 0.001144165945, 1.541062636, 0.8266151013, 0.0], [0.04690685686, 0.04185512264, 0.001226608551, 0.6040918367, 0.7604890773, 0.0], [0.04732219044, 0.04260223731, 0.00113102765, 1.115639996, 0.9876710277, 0.0], [0.04930360261, 0.04257048479, 0.001197962155, -0.395592537, -0.924961833, 0.0], [0.04686584388, 0.04332803447, 0.001205193402, -0.797598575, -1.519029804, 0.0], [0.04763540931, 0.04301103051, 0.001173692548, 0.4775393478, 0.8860704929, 0.0], [0.04643103489, 0.04249593835, 0.001249668722, -0.9461647998, -1.452510821, 0.0], [0.04608662681, 0.04253428409, 0.001182779258, 0.5544102975, 1.092245776, 0.0], [0.04685055519, 0.04282755534, 0.001132371359, -3.098702826, -2.84947848, 0.0], [0.04683819063, 0.04228684203, 0.001094354662, -0.4878248383, -0.6683596342, 0.0], [0.04811585612, 0.04282743791, 0.001172611587, -0.2596499738, -0.2171729365, 0.0], [0.04651413014, 0.04240899656, 0.001172882273, 1.684953174, 0.9889211234, 0.0], [0.04837213164, 0.04368180954, 0.001164182056, 0.6127935894, 0.7329598701, 0.0], [0.04700106123, 0.042451853, 0.001161536358, 0.2060024789, 0.3001260606, 0.0], [0.04875522443, 0.04295203048, 0.001126538615, -1.184957147, -1.478241014, 0.0], [0.04883895207, 0.04265580339, 0.00130586488, -0.6829891282, -0.7964746934, 0.0], [0.04708263006, 0.04279303314, 0.001100032385, 0.4763019202, 0.3978626663, 0.0], [0.04636924302, 0.04248215009, 0.001118584644, 0.2621246923, -0.8371055244, 0.0], [0.04538700079, 0.04229395966, 0.001123540586, 0.622411365, 1.09356495, 0.0], [0.04736732515, 0.04229641254, 0.001284031872, -0.1832814314, 0.09321971139, 0.0], [0.04779272655, 0.04266416334, 0.001228225626, 1.07744736, 1.067912112, 0.0], [0.04613456385, 0.04266446105, 0.001116433447, 0.1016376901, -0.1438720529, 0.0], [0.04734209665, 0.04312528474, 0.001169440431, -2.064658639, -3.313349365, 0.0], [0.04675874543, 0.04282695348, 0.001164789824, 0.7025337637, 0.6723026338, 0.0], [0.0488321677, 0.04187928659, 0.001187145721, 1.08017217, 1.217520948, 0.0], [0.04722454973, 0.04258955726, 0.001131205935, 0.5827759424, 1.62253722, 0.0], [0.04680086656, 0.04207046385, 0.001180644008, -1.172356467, -0.9897433614, 0.0], [0.04771121328, 0.04251727598, 0.001251358712, -0.1315356007, -0.495191513, 0.0], [0.04697061774, 0.04187105297, 0.001161792228, 0.3546813407, 0.6743611623, 0.0], [0.04850834876, 0.04221584475, 0.001177812212, -0.9739038806, -1.314585219, 0.0], [0.04925695663, 0.04312112938, 0.001110644899, 0.6780775946, 0.357659605, 0.0], [0.04701753581, 0.04254147296, 0.001116855766, 0.1116821481, 0.1026222268, 0.0], [0.04837145879, 0.04261381086, 0.001091069361, 1.443974547, 0.2880304886, 0.0], [0.04797636909, 0.04254164327, 0.001183790337, 0.6815908128, 0.6641406933, 0.0], [0.04793943789, 0.04415463722, 0.001184642304, 2.205445883, 2.396321458, 0.0], [0.04806378011, 0.04236335629, 0.001235511053, -0.5751756542, -0.5564892374, 0.0], [0.04417317256, 0.04300232934, 0.001244832127, 1.156917669, 0.9280422251, 0.0], [0.0480591767, 0.04206165823, 0.00125597929, 0.5699076669, 0.004539162333, 0.0], [0.04638288097, 0.04258357524, 0.001112304673, -0.5144418213, -0.03347323599, 0.0], [0.04806576856, 0.04238670602, 0.001281120415, -0.3082538768, -0.8181442544, 0.0], [0.04921008517, 0.04243039838, 0.001174301597, -0.0508528167, 0.4160869089, 0.0], [0.04713504782, 0.04260956178, 0.001264710404, -0.9164025194, -1.206033585, 0.0], [0.04691175788, 0.04232067542, 0.001166673229, 0.25519896, -0.3200703031, 0.0], [0.04777605044, 0.0419102513, 0.001109100589, -1.35656103, -1.620785226, 0.0], [0.04957248652, 0.04283944702, 0.001123618367, -0.8867585716, -1.465328614, 0.0], [0.04766987377, 0.04248576098, 0.00112152685, -0.6040681758, 0.8313463556, 0.0], [0.04838457294, 0.04261890995, 0.001210542793, 0.9892266445, 1.21746678, 0.0], [0.04736441181, 0.04292043097, 0.001232437839, -0.2620261402, -0.5232908549, 0.0], [0.0470038212, 0.04294401967, 0.001110389353, 2.756980844, 1.586531436, 0.0], [0.04484325528, 0.04230125781, 0.001100561303, -0.9713068289, -0.665154281, 0.0], [0.04737640451, 0.0427312757, 0.001203103702, -0.5522955423, -1.053055006, 0.0], [0.04758908538, 0.04185140079, 0.001123497227, 0.4437184712, 0.6601450726, 0.0], [0.04595495063, 0.04289305776, 0.001056444849, -0.3252329149, -0.7533029359, 0.0], [0.04735317316, 0.04263725721, 0.001169328343, 0.477258046, 0.05958987913, 0.0], [0.047933225, 0.04276003836, 0.001208853708, 1.004027408, 0.5005332485, 0.0], [0.04637204534, 0.04224185602, 0.001167364277, 0.4280251784, 0.1777582536, 0.0], [0.04830723148, 0.04265291355, 0.001170693323, -0.5867221477, -0.401019497, 0.0], [0.04757673099, 0.04277172054, 0.001104240513, 2.110526551, 1.448783953, 0.0], [0.04952140867, 0.04280859402, 0.001190181229, 0.6911436806, 1.081016878, 0.0], [0.04793679482, 0.0421902254, 0.001144136811, 1.849922468, 2.483585607, 0.0], [0.0475762186, 0.04305776516, 0.001175348396, -0.4721233664, -1.051935932, 0.0], [0.04933294379, 0.04202026673, 0.001124558943, -0.008967691201, -0.3755985736, 0.0], [0.04643630744, 0.04289888931, 0.001155706968, -1.310447949, -2.175871267, 0.0], [0.04489902791, 0.0420919944, 0.001262498493, -0.7265203264, 0.4075417921, 0.0], [0.05138471138, 0.04224952166, 0.001284455149, 0.7245174419, 0.003573562638, 0.0], [0.04769731412, 0.04246531479, 0.00112595247, 0.8359917703, 0.3143144907, 0.0], [0.04651972562, 0.04195613913, 0.001120903199, -0.1728396212, 0.07892944323, 0.0], [0.04701762227, 0.04232207431, 0.001037223661, 0.5952214272, 0.5344570856, 0.0], [0.04811440918, 0.04202396929, 0.001102581178, -0.6196341238, 0.07185497277, 0.0], [0.04676502794, 0.04288946093, 0.001262101038, -0.3981680439, -0.542596297, 0.0], [0.04800598284, 0.04295588961, 0.001034341749, 1.192545012, 1.682267434, 0.0], [0.04700261082, 0.04255354942, 0.001198031725, -0.2050420775, 0.1357577626, 0.0], [0.04678420408, 0.0424520054, 0.001140297033, -1.133291892, -1.762580401, 0.0], [0.0468054606, 0.04340526187, 0.001171003443, 0.7979951612, 0.2021338718, 0.0], [0.04856640412, 0.04274171011, 0.001094954613, -0.911374362, -0.8297199107, 0.0], [0.04646188306, 0.04287873369, 0.001216287332, -0.5571088436, -0.1283390173, 0.0], [0.04766479587, 0.04327948436, 0.001163572924, -1.338836589, -1.422401083, 0.0], [0.04736770894, 0.04288599021, 0.001169592288, 0.8476310986, 1.077252193, 0.0], [0.04823200451, 0.04285841557, 0.001193205845, -0.6273311069, -0.1347366656, 0.0], [0.04644400777, 0.04273906477, 0.001212818068, -0.1785562982, -0.9844106379, 0.0], [0.0460350227, 0.04246128318, 0.001075990947, -0.5197934275, 0.04270791551, 0.0], [0.04825537222, 0.04270134053, 0.001228823123, -0.6131655063, -1.613488227, 0.0], [0.04830090173, 0.04416297886, 0.001220743574, 0.3604310126, 0.05906963414, 0.0], [0.04671462139, 0.04219338586, 0.001129306962, 1.261046536, 1.170066601, 0.0], [0.04674281852, 0.0430481227, 0.001203991192, 1.568065991, 1.571617578, 0.0], [0.04805220108, 0.042986454, 0.001286994086, -0.6073723832, -0.2777064904, 0.0], [0.04705917764, 0.0422765507, 0.001125651223, 1.548995082, 0.5623847463, 0.0], [0.04819871795, 0.04277686747, 0.00115877396, 0.7216772325, 0.8408707774, 0.0], [0.04748440601, 0.04296784768, 0.001110761814, -0.05111891603, 0.490886251, 0.0], [0.04786841818, 0.04310491402, 0.001123933046, 0.01545260267, -0.4664981189, 0.0], [0.05031937984, 0.04311955831, 0.00106303901, 1.178318277, 0.64982589, 0.0], [0.04703958162, 0.04265030118, 0.00118294975, -1.639590733, -0.730556783, 0.0], [0.04683623852, 0.0428486152, 0.001184426867, 0.3039154926, -0.08837572805, 0.0], [0.04776194805, 0.04194926999, 0.001192225664, -1.116643627, -0.61633986, 0.0], [0.04866968565, 0.04204564221, 0.001070950138, 0.3977176876, 0.8631972748, 0.0], [0.04844094627, 0.04257551504, 0.001229432634, -0.4299405614, -0.270859901, 0.0], [0.04770872705, 0.04232435247, 0.001162051373, -1.113017776, -0.900571518, 0.0], [0.04677952723, 0.04219221568, 0.001091327181, 0.180575367, 0.9012190632, 0.0], [0.04638318355, 0.04274355182, 0.001175954881, -0.7494432221, -0.4973228295, 0.0], [0.04756974359, 0.04290138485, 0.001109987568, 1.191772962, 0.2833603945, 0.0], [0.04958237784, 0.04312268019, 0.001235981269, -1.429213579, -1.489252915, 0.0], [0.04852021915, 0.04296477665, 0.001127366732, -1.052247637, -1.582923432, 0.0], [0.04854014914, 0.04227390991, 0.001233925319, 1.918536896, 1.69668062, 0.0], [0.04907884296, 0.04226341066, 0.001074522697, 1.114191212, 0.2037967434, 0.0], [0.04585486609, 0.04258716847, 0.001218898219, 0.1081517061, 0.4146399229, 0.0], [0.04780618637, 0.04269723742, 0.001207646486, 0.7256458996, 0.4584177959, 0.0], [0.04732796714, 0.04306413363, 0.00114620568, 0.5853204773, 0.2227303815, 0.0], [0.04769655182, 0.04278843426, 0.001153646579, 0.3827790297, 0.3505508549, 0.0], [0.04588214213, 0.0433983636, 0.001135153556, 0.535450966, 0.3278758263, 0.0], [0.04713135683, 0.04248684224, 0.001125342842, 2.036449591, 2.171561779, 0.0], [0.04750916264, 0.04251918934, 0.001253889713, -0.6670779219, -1.206188092, 0.0], [0.04769182292, 0.04248109344, 0.001154651123, -0.968564812, -0.7019852022, 0.0], [0.04783269828, 0.04301162517, 0.001165783993, 1.109579666, 1.031965471, 0.0], [0.04751644894, 0.04291391578, 0.001170890535, -0.8771493239, -0.8244098344, 0.0], [0.04759352864, 0.04306844635, 0.001141424111, 1.310360105, 1.279970349, 0.0], [0.04674099449, 0.04258904926, 0.001094923079, -0.3098188605, 0.2033295106, 0.0], [0.04715826311, 0.04238039138, 0.001203502816, -0.1578208467, 0.1704783209, 0.0], [0.04665291212, 0.0425425611, 0.00105974217, 0.1436015217, 0.3047888035, 0.0], [0.04612263138, 0.04229530244, 0.001103327426, -0.2756320167, 0.4181173174, 0.0], [0.04797444298, 0.04225231551, 0.001123212594, -0.3974112319, -0.3169084966, 0.0], [0.04619219933, 0.0428979071, 0.001090901128, 0.3992777614, -0.2968442479, 0.0], [0.04541233755, 0.04284218, 0.001119966009, 1.443674156, 0.862229193, 0.0], [0.04754246475, 0.04143720882, 0.001156954371, -1.625527985, -1.09857313, 0.0], [0.04683994836, 0.0426885723, 0.001182664224, -1.639851802, -0.8121918034, 0.0], [0.04722981554, 0.04211030304, 0.001218964838, -1.71370636, -1.267501301, 0.0], [0.04558523023, 0.04293027724, 0.001079290047, 2.13794194, 2.200587665, 0.0], [0.04958472244, 0.04180558436, 0.00122943234, 0.40049045, 1.081765402, 0.0], [0.0472416172, 0.04260620271, 0.001072790701, 0.8697322077, 0.5384570672, 0.0], [0.04709845287, 0.04280761634, 0.001111770541, -0.4620219696, -0.4955184994, 0.0], [0.04758113408, 0.042396211, 0.001148730486, -0.0273500719, 0.03425907298, 0.0], [0.04764234255, 0.04257503934, 0.001166065676, 0.8835004992, 1.186170687, 0.0], [0.0473288263, 0.04318768167, 0.001127863456, -0.1498661152, -0.3825347722, 0.0], [0.04835609095, 0.04206257993, 0.001138458866, -0.4363009162, -0.4716636552, 0.0], [0.04705292808, 0.04175230087, 0.001178997481, -0.4735057225, -0.7731072376, 0.0], [0.04652498742, 0.04212808306, 0.00115974478, -1.203375742, -0.5225644274, 0.0], [0.04537663828, 0.04188349065, 0.001149009519, -0.8882878296, -0.7670920101, 0.0], [0.04710196895, 0.04270013928, 0.001137491426, -0.9377361493, 0.06041420517, 0.0], [0.04553379111, 0.04328982623, 0.001068750806, -0.5553424577, -0.3447980259, 0.0], [0.04756324962, 0.04273971513, 0.0011452507, -0.7049813785, -1.351292868, 0.0], [0.04601590968, 0.04207905976, 0.001102595202, 0.9832426573, 1.154857427, 0.0], [0.04835217321, 0.04145099433, 0.001068484377, -0.6764194859, -0.002209073576, 0.0], [0.04716883058, 0.04223993969, 0.001235903277, 0.1393540702, 0.2916020786, 0.0], [0.04618748238, 0.04278663625, 0.001161749148, 0.02030858098, 0.3852468902, 0.0], [0.04542434652, 0.04298208609, 0.00114199031, 0.3841817079, -0.5589970012, 0.0], [0.04627915364, 0.04264123285, 0.001141609035, -0.4498354446, -0.7777138084, 0.0], [0.04729498098, 0.04244095591, 0.001239522328, -0.1755873031, -0.3770897721, 0.0], [0.04755671867, 0.04255642607, 0.001183759757, -1.082184711, -1.134983218, 0.0], [0.04740460723, 0.04243386556, 0.001154787063, 0.2638823647, 0.0528325707, 0.0], [0.04776057907, 0.04312163529, 0.001208606722, 0.3590789421, 0.04273796728, 0.0], [0.04846767179, 0.04295634998, 0.001209381099, -0.5552475612, -0.1637187082, 0.0], [0.04578317636, 0.04315967577, 0.001129928485, 0.4307447438, 0.1017663168, 0.0], [0.04733579347, 0.04225888566, 0.001135587596, -0.7947927314, -0.8847073528, 0.0], [0.04779594981, 0.04313362803, 0.001079599788, 0.1028979234, 0.223631969, 0.0], [0.04651847425, 0.04242721186, 0.001113759766, -2.544290272, -2.397019604, 0.0]], "1000000": [[0.04579961247, 0.04246616405, 0.0003243535931, -1.520354928, -1.099890898, 0.0], [0.04543172112, 0.04253142101, 0.0003580613972, -0.5808966884, -0.7197509724, 0.0], [0.04536297211, 0.04260418899, 0.0003108994567, 0.3299165177, -0.2301138704, 0.0], [0.04541849064, 0.04248309807, 0.0003228351867, 0.6926147322, 0.5321928432, 0.0], [0.0452429413, 0.04245780192, 0.0003528792226, -0.8987157316, 0.1083745177, 0.0], [0.04467408275, 0.04242093707, 0.000329648246, 0.460903982, 1.300080469, 0.0], [0.04539036799, 0.04253933214, 0.0003281245874, 1.404124149, 1.432294668, 0.0], [0.04512383585, 0.04269810199, 0.000377046891, 0.5575472845, 0.7789052645, 0.0], [0.04518470077, 0.04246621429, 0.0004029990422, -0.3616360752, -0.00138447182, 0.0], [0.0454782361, 0.04254477952, 0.0003596167672, -0.1922452989, 0.3313075367, 0.0], [0.04578204143, 0.04280711224, 0.0003185496693, 1.145642886, 0.1607910625, 0.0], [0.04546301608, 0.04264559413, 0.0003628106465, 0.4627499034, 0.8727579801, 0.0], [0.04563859431, 0.04278027472, 0.0003276687664, -0.16540057, -0.4018184112, 0.0], [0.04540484343, 0.0425181713, 0.0003344537361, 1.017224418, 1.165750834, 0.0], [0.04514501861, 0.04260894191, 0.0003290509402, -0.6545659278, -0.9294329685, 0.0], [0.04619136829, 0.04245023642, 0.0003504499312, 0.2288773305, 0.8735343457, 0.0], [0.04601954218, 0.04277521624, 0.0003650662745, -1.912364713, -1.330990281, 0.0], [0.04601354627, 0.04249041956, 0.000365411304, 0.3450088728, 0.3486420526, 0.0], [0.04571580638, 0.04298406971, 0.0002974167533, 0.2187036644, 0.1444054084, 0.0], [0.04597972889, 0.04257565422, 0.0003561454078, 0.5821076162, 0.6806490312, 0.0], [0.04508558966, 0.04252319891, 0.0003400264673, 1.977104037, 2.16310843, 0.0], [0.04632545912, 0.04276755733, 0.0003358109638, 1.624452301, 1.31291513, 0.0], [0.0462560374, 0.04271057824, 0.0003468373218, 0.03780669005, 0.4220402023, 0.0], [0.04551851041, 0.04274262436, 0.0003173073808, 0.6249409784, 0.2690292647, 0.0], [0.04610259158, 0.0427514801, 0.000341728857, 1.846782476, 1.019032112, 0.0], [0.04546915861, 0.04231636208, 0.0003314353081, -0.9923568607, -1.128139836, 0.0], [0.04553836006, 0.04255532004, 0.0003074556862, 1.449370516, 1.198251415, 0.0], [0.04497325764, 0.04283564972, 0.0003320147355, -0.1832979681, -1.422754154, 0.0], [0.04546796133, 0.04257328424, 0.0003343830693, -0.7409769104, -0.9461582522, 0.0], [0.04626939804, 0.04278857574, 0.0003077357397, 1.732443691, 0.3084111221, 0.0], [0.04548024561, 0.04255580891, 0.0003253682792, -0.1310106026, 0.6807189303, 0.0], [0.04564245048, 0.0426004449, 0.0003249107117, -0.5896270945, -1.014204152, 0.0], [0.04580405327, 0.04245424956, 0.0003240007133, -0.5534838696, -0.0817671271, 0.0], [0.0456364321, 0.04262092053, 0.0003299460469, -0.2394014073, -0.1091745877, 0.0], [0.04577702245, 0.04236719771, 0.0003380449083, -1.185273851, -0.8810517331, 0.0], [0.04526252761, 0.04244280918, 0.0003358294976, 1.412809336, 0.8847947229, 0.0], [0.04559671429, 0.04270035326, 0.0003307125208, 0.7780198673, 0.4171934277, 0.0], [0.04560363531, 0.04254966524, 0.0003313821968, 1.415860236, 1.098269584, 0.0], [0.04588803347, 0.04248376524, 0.0003141828705, 2.029461628, 1.521578766, 0.0], [0.04539514592, 0.04256926349, 0.0003513208979, 0.6316936538, 0.6444879586, 0.0], [0.0451324234, 0.0425267035, 0.0003231417134, 0.9380388077, 0.5158036283, 0.0], [0.04517698955, 0.0425897369, 0.0003282451981, -0.2608600967, 0.04265616878, 0.0], [0.04535377978, 0.04254876131, 0.0003325049928, -1.036370216, -0.7750949484, 0.0], [0.04567473228, 0.04248148723, 0.0003167101545, -0.4511681045, -0.3111187706, 0.0], [0.04573654368, 0.04262595738, 0.0003341261936, 0.5140048252, 0.3115203609, 0.0], [0.0454890394, 0.042818674, 0.0003146369268, 2.733210428, 1.633848392, 0.0], [0.04565905879, 0.04238992967, 0.0003700647114, 0.7413052891, 0.3101079346, 0.0], [0.04578575013, 0.0427918246, 0.0003270791178, -1.215446867, -1.078110888, 0.0], [0.04572651302, 0.04241911487, 0.0003603557277, 0.2017737127, 0.4395092829, 0.0], [0.04511126286, 0.04246436911, 0.0003182561816, -0.2539377676, 0.1886394866, 0.0], [0.04518935149, 0.04255970848, 0.0003432371204, -0.02222409311, -0.8369598791, 0.0], [0.04547671433, 0.0425015066, 0.0003141359867, -2.267941574, -2.121064736, 0.0], [0.04509074118, 0.04270560012, 0.0003411349429, 1.158884626, 0.4735818232, 0.0], [0.04597155868, 0.04251946053, 0.0003205249901, -0.6881845395, -0.9891423049, 0.0], [0.04561403249, 0.04269482585, 0.0003225532776, -0.3243476014, -0.7044078549, 0.0], [0.04573182084, 0.04249940559, 0.0003271747819, -1.836910834, -1.747958327, 0.0], [0.04560277866, 0.04270712985, 0.0003544407409, 0.3283595125, 0.02167964622, 0.0], [0.04590510771, 0.04262864872, 0.0003299456971, -0.6974200368, -1.529029381, 0.0], [0.04535217701, 0.04240832206, 0.0003473524703, -0.544996045, 0.07295045376, 0.0], [0.045500838, 0.04244079226, 0.0003179061755, -0.467588693, -0.05123341491, 0.0], [0.04587219764, 0.04262384289, 0.0003390629812, 0.06813350995, 0.3466123863, 0.0], [0.04584820217, 0.04235925981, 0.0003124076628, -0.2332040228, 0.2773637135, 0.0], [0.04565035019, 0.04254443155, 0.0003344462976, -0.5524192968, -0.2736838822, 0.0], [0.04558616816, 0.04264756296, 0.0003426205687, -0.4702812922, -0.2705703836, 0.0], [0.04567761158, 0.04273298864, 0.0003282056894, -0.7622709194, -1.295893944, 0.0], [0.04557251341, 0.04248889112, 0.0003347545062, 0.5440926585, 1.025929262, 0.0], [0.04507644561, 0.04258130913, 0.0003325184007, 0.9923574702, 0.6644277475, 0.0], [0.04555418679, 0.04269062898, 0.0003296979239, 1.304322815, 1.521421362, 0.0], [0.04539758695, 0.04284558963, 0.0003434266223, 1.271245956, 0.8497834011, 0.0], [0.04578027686, 0.04239411299, 0.0003374139931, 0.6707686159, 1.20137127, 0.0], [0.04510927347, 0.04258603905, 0.0003353642333, -0.6288255674, -1.493267113, 0.0], [0.0449017203, 0.04276034288, 0.0003172897591, 1.372039565, 2.098299604, 0.0], [0.04564344167, 0.04255184487, 0.0003067938365, -0.6998734202, -0.1070175042, 0.0], [0.04530843391, 0.04245286658, 0.0003431590644, 0.03432818086, -1.377784064, 0.0], [0.04555382006, 0.04246580534, 0.0003052796289, -2.073619073, -2.403891125, 0.0], [0.04517208076, 0.04239568928, 0.0003460025242, -0.0524489454, 0.1412268161, 0.0], [0.04521123607, 0.04262648446, 0.0003371109557, 0.7982559145, 0.978884261, 0.0], [0.04545737948, 0.04275463401, 0.0003518249835, 0.1903754197, 0.6864253015, 0.0], [0.04535303214, 0.04268793261, 0.0003568477663, 1.067006353, 0.4674478766, 0.0], [0.04532793193, 0.04290574392, 0.0003299894131, 1.565818807, 0.3130454329, 0.0], [0.04536888402, 0.04243026309, 0.0003089045343, -0.8901304147, -0.4932733143, 0.0], [0.04557785939, 0.04266182924, 0.0003481010721, -0.1065873125, -0.431473416, 0.0], [0.04592397541, 0.04255420026, 0.0003631023275, -0.3780115179, 0.3114408698, 0.0], [0.04571315111, 0.04257050946, 0.0002939337051, 0.03763715533, 0.7141859445, 0.0], [0.04535628878, 0.04257274912, 0.0003382044797, 0.1941097216, 0.05757154155, 0.0], [0.04540029644, 0.04264285913, 0.0003506020224, 0.4146609103, 0.03917331985, 0.0], [0.04598592522, 0.04256871398, 0.0003327828402, -0.03859600447, -0.004248597019, 0.0], [0.04549911647, 0.04283594156, 0.0003340789363, 1.486503205, 1.832667429, 0.0], [0.04589169008, 0.04264594055, 0.000291848301, -0.3700946003, -0.3542644755, 0.0], [0.04485163583, 0.04256355435, 0.0003305752764, 1.073959585, 0.572656952, 0.0], [0.045143723, 0.04253768844, 0.000319292316, -0.9020119977, -0.4710776927, 0.0], [0.04553119533, 0.04281847914, 0.000313358482, 0.612728199, 0.4498657688, 0.0], [0.04550242396, 0.04260968886, 0.0003485871916, 1.068487921, 0.4765545484, 0.0], [0.046087798, 0.04253843966, 0.0003514895473, -0.1313616085, -0.4522252985, 0.0], [0.04587989806, 0.04251066368, 0.0002904059169, -0.4120828934, 0.1343141448, 0.0], [0.04561791914, 0.04285336708, 0.0003339413562, 1.009098455, 0.2488628799, 0.0], [0.04485497489, 0.04264497501, 0.0003480952664, -0.6349251057, -0.542748435, 0.0], [0.04590698793, 0.04257007408, 0.0003471548969, 1.905324417, 1.606536179, 0.0], [0.04533502197, 0.04273851693, 0.0003109779304, 0.4029292545, -0.246011071, 0.0], [0.04553971667, 0.04253431156, 0.0003287808661, -0.6138651501, -0.6189665671, 0.0], [0.04587290898, 0.04244032677, 0.0003551233554, -0.348982218, 0.7540884865, 0.0], [0.04545297423, 0.04253139805, 0.0003658352025, 0.6254566713, 0.02980557201, 0.0], [0.04527376698, 0.04251455537, 0.0003255725297, 0.163460266, 0.9328037205, 0.0], [0.04567265635, 0.04267870785, 0.0003304487812, 0.5099872073, -0.1702437547, 0.0], [0.04593298893, 0.04251696257, 0.0003574001568, 1.153581329, 1.538384422, 0.0], [0.04508164872, 0.04264440507, 0.0003252619266, 1.083954419, 0.4946367437, 0.0], [0.04560179395, 0.04273839048, 0.0003409111062, 0.8576527581, 0.329164046, 0.0], [0.04608872141, 0.04249205157, 0.000310489009, 0.3358969378, 0.06122987365, 0.0], [0.04534823279, 0.04268395744, 0.000325833445, 0.197423552, -0.4061349369, 0.0], [0.0453320051, 0.04263172392, 0.0003150970766, 1.037656502, 1.226242841, 0.0], [0.0454634891, 0.04239766449, 0.0003365301572, 0.4178556772, 0.06104736458, 0.0], [0.04512997507, 0.04256384873, 0.0003236800515, 1.141438558, 0.6838702366, 0.0], [0.04549090731, 0.04282578429, 0.0003503349362, 1.690289878, 1.679881404, 0.0], [0.04545765138, 0.04273118631, 0.0003336572261, 1.839356525, 1.669589353, 0.0], [0.04598113012, 0.04227324963, 0.000314801206, -1.303332039, -1.646643264, 0.0], [0.04591089854, 0.04258644704, 0.0003556489612, -0.2588505105, -0.7547676822, 0.0], [0.04498766642, 0.04264971605, 0.0003609371446, 1.061258215, 0.7176173215, 0.0], [0.04610100251, 0.04265041063, 0.0003358183882, -1.590569464, -2.529892977, 0.0], [0.04603961017, 0.0423380855, 0.0003371904824, -0.004604367017, 0.6375157563, 0.0], [0.04588662676, 0.04260001473, 0.0003645699669, -0.05474423602, 0.2449291239, 0.0], [0.04555767933, 0.04255209801, 0.0003472069533, -0.5704409009, -0.9143880803, 0.0], [0.04591830208, 0.04264516604, 0.0003498932352, -0.9090984658, -1.424368783, 0.0], [0.04549423884, 0.04288052175, 0.0003408439729, 1.232660279, 0.5426394497, 0.0], [0.04549532023, 0.04251693122, 0.0003316904986, 0.343449415, 0.8129260512, 0.0], [0.04532737436, 0.04242101959, 0.000349579973, -2.051182717, -1.544603368, 0.0], [0.04475617512, 0.04263593951, 0.000339539853, 1.115733796, 0.04482312502, 0.0], [0.0458170713, 0.04248421187, 0.0003540189103, -0.4535195643, -0.6059417944, 0.0], [0.04608822593, 0.04257347141, 0.0003472602581, 1.997551238, 1.555487359, 0.0], [0.04581552352, 0.04239768539, 0.0003284662259, -2.592938225, -1.125244368, 0.0], [0.0458287753, 0.04243403763, 0.0003530885423, -1.501543636, -2.15671352, 0.0], [0.04577773789, 0.04270309172, 0.0003331291405, -0.7235140187, -0.8210902311, 0.0], [0.04547798629, 0.04277123791, 0.0003347591723, 1.40908402, 1.699097667, 0.0], [0.04557907436, 0.04254685343, 0.0003468053517, -0.2407990542, -1.053073428, 0.0], [0.04576698112, 0.04220996788, 0.0003108400598, 0.3600514705, 0.9901744805, 0.0], [0.04519331303, 0.04281397911, 0.0003331991024, 0.6001276248, 0.960241673, 0.0], [0.04526382935, 0.04257895193, 0.0003571030833, -0.7691733185, -0.9262048017, 0.0], [0.04580897165, 0.04260259137, 0.0003447697738, 1.720861394, 1.483373281, 0.0], [0.04565176527, 0.04234571472, 0.0003190378015, -0.811307852, -0.7593699496, 0.0], [0.04599089047, 0.04255817666, 0.0003376946967, 1.826065656, 1.145436568, 0.0], [0.04549264221, 0.04253020432, 0.0003468858216, 0.3756609865, -0.02647730731, 0.0], [0.04593878601, 0.04258822265, 0.0003577971439, 0.05696145117, -0.1471472699, 0.0], [0.04549782319, 0.0425777557, 0.0003234231616, -0.06608904873, -0.3355138201, 0.0], [0.04616960728, 0.04265264872, 0.0003235779879, 0.3244705706, -0.3443025168, 0.0], [0.04582469887, 0.04266933, 0.00033120469, -0.6245083816, -1.555582752, 0.0], [0.04599316767, 0.04250079037, 0.0003518027123, 1.355701963, 1.131223595, 0.0], [0.04597896287, 0.04246405104, 0.0003240785615, 0.1884219498, 0.3475938193, 0.0], [0.04572126335, 0.04252163825, 0.000335133328, -0.001317365236, 0.5755331222, 0.0], [0.04568596077, 0.0429325669, 0.0003392073178, -0.744885309, -1.626107942, 0.0], [0.04583675479, 0.04246151257, 0.0003637293992, -1.392287026, -1.247127053, 0.0], [0.04528398807, 0.04251712866, 0.0003356552797, 0.34033843, 0.2142449882, 0.0], [0.04528666227, 0.04259892354, 0.0003105308969, -0.1176992107, 0.02919820589, 0.0], [0.04583195255, 0.04248904862, 0.0003374802656, 1.478133815, 1.44047538, 0.0], [0.04612194443, 0.04243725646, 0.0003563839466, -0.8342241308, -0.3051885501, 0.0], [0.04601577325, 0.04273562822, 0.0003293297433, 0.3802417305, 0.6194030234, 0.0], [0.04560797596, 0.04240183908, 0.0003424910867, -0.6824091592, -1.566801448, 0.0], [0.04551649138, 0.04246605947, 0.0003778308063, -0.5690781251, -0.6913320476, 0.0], [0.04566881081, 0.04268801671, 0.0003243857856, -0.670902219, 0.03489793107, 0.0], [0.0452816118, 0.04264287242, 0.0003053758163, 0.6491578608, 1.160481621, 0.0], [0.04586521119, 0.0424917951, 0.000330886682, 0.8210225779, 0.4295753656, 0.0], [0.04555028061, 0.04254076344, 0.0003285511641, -1.154366785, -1.160509851, 0.0], [0.04581327181, 0.0425238349, 0.0003236588998, 0.5236358458, 0.6051430126, 0.0], [0.04541325, 0.04220321784, 0.000353990327, -2.245747565, -2.634653142, 0.0], [0.04524709763, 0.04277774264, 0.0003734748473, 0.5017163129, 0.1358479348, 0.0], [0.04568163619, 0.04234539505, 0.0003100008198, 0.0836075244, -0.7843759302, 0.0], [0.04561976373, 0.04236194607, 0.0003408184517, -1.0875911, -1.791194184, 0.0], [0.04557815785, 0.04276565711, 0.0003376228377, 1.128605039, 1.085745238, 0.0], [0.04546744515, 0.04244121785, 0.0003561479795, -0.5965158744, 0.3842652806, 0.0], [0.04634827593, 0.04251993132, 0.0003185998959, -0.7716163217, -0.9213909781, 0.0], [0.04591957072, 0.04258247295, 0.0003513900053, 0.7545406966, 1.527193253, 0.0], [0.04544900187, 0.04252784818, 0.0003262540967, 0.1140075168, 0.5962277074, 0.0], [0.04519889186, 0.04241994751, 0.0003503522617, 1.869834968, 2.168111512, 0.0], [0.04584747679, 0.04244642509, 0.0003362696329, -0.5769450726, -0.8031386991, 0.0], [0.04517355801, 0.04265090046, 0.0003177786495, 0.01067432897, -0.839620027, 0.0], [0.04621648107, 0.04257144009, 0.0003389999264, -0.7556538319, -0.9447887357, 0.0], [0.04603294333, 0.04274359886, 0.0003355526631, 1.588854905, 1.919636181, 0.0], [0.04592003405, 0.04263587563, 0.0003688254216, -1.373456332, -2.082610728, 0.0], [0.0455565175, 0.04272048703, 0.0003609771127, -0.6762370955, -0.5077363579, 0.0], [0.04554904877, 0.04283466175, 0.0003292925629, 1.251205117, 0.9437125939, 0.0], [0.04575910834, 0.0427777173, 0.0003787161609, -1.090785427, -1.817256058, 0.0], [0.04560832165, 0.04267788851, 0.0003417210605, 1.015204346, 1.305155804, 0.0], [0.04560474351, 0.04277070912, 0.0003339815724, 0.4689979355, 0.1843179824, 0.0], [0.04590136195, 0.04267953632, 0.0003324169545, 1.705322348, 1.770256134, 0.0], [0.04566293696, 0.04254158191, 0.0003610288623, 0.1852251869, -0.5527037983, 0.0], [0.04613082324, 0.04251638027, 0.0003433541253, -0.07794007231, -1.200918008, 0.0], [0.04625597993, 0.04244407023, 0.0003576756832, -0.8273911543, -1.005630661, 0.0], [0.04555063946, 0.04252141595, 0.0003469639027, 1.500888321, 1.978422832, 0.0], [0.04565476986, 0.04258987079, 0.0003079918638, -1.281462442, -0.4338066931, 0.0], [0.046060596, 0.04222490417, 0.0003554799431, -3.696843626, -3.051634618, 0.0], [0.04557323152, 0.04250817395, 0.0003060041644, 0.340189247, 0.1371836249, 0.0], [0.04528319319, 0.0424858814, 0.0003492732134, 0.906202502, 1.192747644, 0.0], [0.04587999255, 0.04255385054, 0.0003433561781, 0.2729390448, 0.4677004883, 0.0], [0.04583624456, 0.0426030964, 0.0003547899475, 1.087239856, 0.7779979498, 0.0], [0.04557173266, 0.04244464499, 0.0003148860316, 0.06367819678, -0.2288668437, 0.0], [0.04591453838, 0.04261180957, 0.0003412155187, -1.481147909, -0.9765218806, 0.0], [0.04559365173, 0.0423877666, 0.0003105797953, -0.9433946151, -0.3769785024, 0.0], [0.04577518991, 0.0424125094, 0.000333881641, -0.034815333, 0.1497965444, 0.0], [0.04574305785, 0.04248861141, 0.0003063241957, -0.9822770301, -1.266491937, 0.0], [0.04585983305, 0.0423437822, 0.0003553675906, -1.090945678, -1.104503538, 0.0], [0.04566543256, 0.04275905675, 0.0003657736414, 0.4949979754, 0.4496121255, 0.0], [0.0461076978, 0.04244602594, 0.0003304320466, 0.1276147021, 0.5934501043, 0.0]]}

==> anc/calc_SHORT/item5/verify/v_mc_extra.log <==
N=100000: n=1000 <est>=0.047255 <Delta>=+0.00464 <sd>=0.00116 direct 99.7(0.2)% z3 4.9% z4 4.9% fit 100.0%
N=1000000: n=200 <est>=0.045609 <Delta>=+0.00303 <sd>=0.00034 direct 100.0(0.0)% z3 5.0% z4 5.5% fit 100.0%


==> anc/calc_SHORT/item5/verify/v_mc_extra.py <==
#!/usr/bin/env python3
"""Extra cell: the three-point law with R3 = R4 = 1 closest to I_G at T1 (lowest atom t = 0.46,
I - I_G = +0.0028003), 1000 samples at 1e5 and 200 at 1e6, same tests as v_mc.py."""
import numpy as np, json
import v_mc
from scipy.stats import norm
out = {}
for N, R in ((10**5, 1000), (10**6, 200)):
    rng = np.random.default_rng([4243, N])
    rows = [v_mc.one_sample(('threepoint', 0.46, 3.0), [2.0, 2.0, 2.0], N, rng) for _ in range(R)]
    a = np.array(rows); zd = (a[:, 0]-a[:, 1])/a[:, 2]
    p = (zd > norm.ppf(0.95)).mean()
    print(f"N={N}: n={R} <est>={a[:,0].mean():.6f} <Delta>={(a[:,0]-a[:,1]).mean():+.5f} <sd>={a[:,2].mean():.5f} direct {100*p:.1f}({100*np.sqrt(p*(1-p)/R):.1f})% "
          f"z3 {100*(abs(a[:,3])>1.96).mean():.1f}% z4 {100*(abs(a[:,4])>1.96).mean():.1f}% fit {100*(a[:,5]<0.05).mean():.1f}%", flush=True)
    out[str(N)] = rows
json.dump(out, open('v_mc_extra.json', 'w'))


==> anc/calc_SHORT/item5/verify/v_mc_results_cuts1.84_cuts3.json <==
{"nboot": 200, "columns": ["estimate", "I_G fitted", "sd of Delta", "z3", "z4", "gof p"], "cells": {"cuts1.84|gamma null|100000": [[0.122790282, 0.1022464412, 0.001985762979, -0.7115463529, -0.4971580281, 0.09348312074], [0.1263612404, 0.1029463307, 0.001875670763, -1.48057268, -1.549146091, 0.7777437721], [0.1243849698, 0.1023254722, 0.00195289052, -1.932039935, -2.49363577, 0.9449649177], [0.1232967835, 0.1023575705, 0.001976299367, 1.625365206, 1.135346535, 0.04914116427], [0.1226146765, 0.1026742447, 0.001922197733, 0.1206527914, -0.06875798698, 0.1677247345], [0.1198297758, 0.1026113227, 0.001910257601, 0.2722598045, -0.1561632134, 0.2331519741], [0.1228209581, 0.1028601489, 0.00217866735, -0.4498346537, -0.5921713227, 0.8267337963], [0.1259590896, 0.103067137, 0.001896217874, -0.8793740901, -1.304772792, 0.5357790911], [0.1241259064, 0.1027225581, 0.002074015528, -0.2797360016, -0.6573026833, 0.9662335713], [0.1242024563, 0.1026359961, 0.001936449579, -1.304909049, -1.463978114, 0.7777362263], [0.1219377271, 0.1025734345, 0.001929647542, -0.6188461311, -0.9398787687, 0.9016159157], [0.1245817042, 0.1030749336, 0.001963249112, 1.685590485, 1.436369456, 0.7590415054], [0.1244399125, 0.1024686958, 0.002059123403, -1.085359134, -0.6494891121, 0.51806459], [0.1219942778, 0.1030212215, 0.001906260303, -1.818580616, -2.395437636, 0.02853474386], [0.1234542656, 0.1035018384, 0.002184470087, 0.4897818542, 0.7646453745, 0.6277928657], [0.1222184764, 0.1033318371, 0.001939583002, -2.48772056, -2.544363026, 0.04200044277], [0.1243027923, 0.1026432419, 0.002004879734, -1.808052351, -2.192565628, 0.4858036076], [0.1231430091, 0.1029801554, 0.001951523819, -1.331017764, -0.9217744967, 0.6177113998], [0.1239110605, 0.1028588729, 0.001876669812, 0.9159079166, 0.5459609952, 0.385617201], [0.1197380716, 0.1031448526, 0.001953377895, 0.3008542863, 0.42394865, 0.5369727424], [0.1248225921, 0.1035103629, 0.002080066373, -0.7296507668, -0.8816801336, 0.4814530742], [0.1244178458, 0.1023139418, 0.002001819004, -1.255477351, -1.241934984, 0.8304444452], [0.1231442229, 0.1029485251, 0.002015495817, 0.382982036, 0.0974578221, 0.3160844384], [0.1238759775, 0.1021884186, 0.001976656997, -0.9576653977, -0.6340752441, 0.7210832056], [0.1237544754, 0.1022245633, 0.002165473012, -1.684993195, -2.478428743, 0.1374531654], [0.1249504801, 0.1031141873, 0.001857817265, 1.183109277, 0.9302939695, 0.1018698966], [0.1228677785, 0.1027241086, 0.001996906504, 0.04990712257, 0.2772268667, 0.2281871487], [0.1184962553, 0.102078174, 0.001950625942, -0.3673877799, -0.2927547509, 0.7795945171], [0.1194467987, 0.1023366612, 0.001992954131, -0.6804298427, -0.3048623599, 0.866056188], [0.1243463993, 0.102369386, 0.002031369471, 0.6556306412, 0.93290967, 0.1748234087], [0.1256159897, 0.1029041321, 0.001928441553, -0.02866243174, -0.2955337015, 0.06269904443], [0.1254337964, 0.1029347472, 0.00218407318, -0.630025568, -1.182442322, 0.1375311007], [0.1219156255, 0.1026567063, 0.001966406093, -0.3752717735, -0.6083424279, 0.1432693621], [0.1237206244, 0.1022774879, 0.002202384341, -2.36577827, -2.33244616, 0.5483760964], [0.1213561063, 0.1028895459, 0.002056799101, -0.4873005952, -0.3190142141, 0.5570579445], [0.1250169893, 0.1027510372, 0.001941541287, -1.348032207, -2.007999812, 0.3489651188], [0.1271506896, 0.1031395717, 0.002257633048, 1.334280223, 1.297409277, 0.6643022534], [0.1229681547, 0.1030710274, 0.002141296151, 0.002201545502, 0.6627550316, 0.175366515], [0.1236445338, 0.1030607948, 0.001964679367, 1.405331333, 1.346626807, 0.3541736393], [0.1256039796, 0.1024035349, 0.001969708824, -1.721504498, -2.227289689, 0.8270576378], [0.124192984, 0.1027749184, 0.002062488168, 0.8186863385, 0.9872505466, 0.3130463176], [0.1193716423, 0.1029985758, 0.001969372982, -2.090675769, -1.51713006, 0.1705333081], [0.1227982841, 0.1035374916, 0.001855731719, 0.09094741439, -0.3669993794, 0.07598219808], [0.1214633738, 0.1025252652, 0.002086874484, 0.5200576792, 0.4870759544, 0.1932861839], [0.1211406884, 0.1024510499, 0.001850612471, 0.535626005, 0.1892996785, 0.2464012061], [0.1264187084, 0.1035422381, 0.001961640857, 2.581137863, 1.993353427, 0.7789873586], [0.1224675709, 0.1029516975, 0.001875484709, -1.35778026, -1.178777954, 0.8473130781], [0.1218337697, 0.1024513263, 0.001980987206, 0.09747685151, 0.5140567604, 0.8750291202], [0.122192366, 0.1024607105, 0.002077103962, -0.03220355384, -0.4039734562, 0.2549020447], [0.124231535, 0.10341696, 0.001986079304, 1.145722883, 1.183864649, 0.08311578293], [0.1242428181, 0.1028187624, 0.001951017817, 0.09720064774, 0.621800503, 0.621070759], [0.1211981695, 0.1026046919, 0.00196481097, -2.057271929, -1.839374172, 0.4916577455], [0.1238832436, 0.1029052265, 0.002048952849, 0.8773706364, 1.045936799, 0.5438543555], [0.1255995634, 0.1022322243, 0.001902283777, 1.771767417, 1.676048503, 0.6955666828], [0.124311879, 0.1025620502, 0.002183035499, 0.4182152895, 0.7365994744, 0.3247663186], [0.1238836376, 0.1021896086, 0.002042477898, -0.52747411, -0.5895648564, 0.9763602946], [0.1247010727, 0.1022496167, 0.00207286875, -1.923227131, -2.687206344, 0.1302768262], [0.1273499676, 0.1032670471, 0.002096695201, -0.8501952312, -0.8194635642, 0.1124303612], [0.1238152838, 0.1034602799, 0.002086086226, 1.059040117, 1.249889509, 0.5547874672], [0.1279353335, 0.1028480972, 0.002116326968, 0.336875827, 0.36257855, 0.9540285109], [0.125383808, 0.1022091355, 0.002046615295, -0.2935776117, -0.1944099637, 0.8207360872], [0.1244327379, 0.1030562932, 0.001983227851, -0.7632975684, -1.329744003, 0.5412713734], [0.1227829861, 0.1029678357, 0.002011190179, 0.9392921911, 0.7948835496, 0.4614707225], [0.1221016173, 0.1028608283, 0.001879440792, -0.9469547028, -1.845093454, 0.2328697562], [0.1245351039, 0.1026451257, 0.001938863764, 0.7122806806, 0.9592876196, 0.8913623687], [0.1245095724, 0.1030256979, 0.002031313115, -1.036119495, -0.649619242, 0.268595477], [0.1261454736, 0.1034014936, 0.002072623512, 0.09968789691, -0.2097496101, 0.3813732104], [0.1236884328, 0.1027101648, 0.002106693993, -1.132927898, -1.547052153, 0.9640695184], [0.1245253654, 0.1030491642, 0.001988468845, 1.135020568, 1.253158862, 0.5387336028], [0.1220064671, 0.1025409912, 0.002003271861, 0.4354523348, 0.2601817471, 0.904749016], [0.1239643742, 0.1030708259, 0.002224462463, 0.5948871355, 0.4019731575, 0.2850839864], [0.1215942508, 0.102830845, 0.001988357812, -1.24829101, -1.159084966, 0.6923040359], [0.1233315749, 0.1027606768, 0.002080742578, -1.089036187, -0.95436435, 0.5091116141], [0.124874501, 0.1022417291, 0.00197110294, 0.4130364666, 0.1617078718, 0.05663524318], [0.1235501598, 0.1033595176, 0.001847382457, -0.7425276645, -1.325210375, 0.6643347908], [0.121284938, 0.1025659942, 0.002071164732, -1.884558675, -2.199861927, 0.4100869802], [0.1245315902, 0.1027360526, 0.001820180805, 0.2263623939, 0.01698849632, 0.5360733657], [0.1283183144, 0.1028821731, 0.002027576849, 0.1834463802, -0.2233492982, 0.2267095764], [0.1279517274, 0.1033876635, 0.001964477272, 1.212472391, -0.1154102, 0.04872592709], [0.1221988658, 0.1023454264, 0.001860546059, 0.336274266, 0.6606734297, 0.6060417918], [0.1216225118, 0.1034985977, 0.002017876076, 1.663332843, 1.594763663, 0.9339348759], [0.1222182199, 0.1024889701, 0.00198831932, -0.7819811055, -0.6252019776, 0.9429952395], [0.1252089693, 0.1033745179, 0.001919247328, -0.5241515428, -0.3095414211, 0.9137003763], [0.1235530693, 0.1024653225, 0.00203998361, 0.131957494, -0.2833254936, 0.3821624689], [0.1244320354, 0.103180641, 0.00191900158, 0.03895285722, -0.0920767623, 0.7081112122], [0.1225722992, 0.103354468, 0.002207196027, -0.4800290788, -1.020031977, 0.837268369], [0.1244346761, 0.1026886024, 0.001820656407, 1.019192474, 0.6163122339, 0.9759696957], [0.1228218917, 0.1031255764, 0.001872403642, 1.381487263, 0.9120696715, 0.6850871042], [0.1242673471, 0.1034005328, 0.001876018724, -0.5056274948, -1.146875927, 0.3367276447], [0.1253495334, 0.1032852277, 0.001954946606, -0.2859153742, 0.1689074395, 0.7985214069], [0.1200883336, 0.1033849781, 0.001977439443, 0.2610896841, 0.113237682, 0.9938404338], [0.1217972895, 0.1028477709, 0.001939387506, -0.0726803466, 0.09032815793, 0.308024991], [0.1269256367, 0.1024315658, 0.002020742122, 1.540947366, 1.239601128, 0.8430958252], [0.1245287197, 0.1017876993, 0.00206956398, -0.1752512852, -0.2540397705, 0.5015398055], [0.1256305864, 0.1029292665, 0.002005426563, -0.5545491688, -0.07865706994, 0.004046761736], [0.1198470277, 0.102670668, 0.001953953396, -0.7484057425, -0.7570612476, 0.3123883888], [0.1233568117, 0.1023144757, 0.001916602514, 0.0577661094, 0.237560821, 0.4773944361], [0.1220244298, 0.1027545013, 0.00208194217, -0.6941035479, -0.6329995767, 0.6299628981], [0.12423376, 0.1024103847, 0.001799418256, -1.796442049, -2.341320033, 0.07327896767], [0.1224423442, 0.1024920038, 0.001999432442, -0.8841256174, -0.9892640537, 0.3699972981], [0.1244530093, 0.1033841473, 0.001950309763, 0.8680960158, 0.7585310409, 0.9195324179], [0.125559692, 0.102701101, 0.002035811963, 1.009958549, 0.8247588846, 0.1942361587], [0.1257653715, 0.1028338347, 0.001946458309, -0.4726909938, -0.2837618711, 0.2064638644], [0.124106837, 0.1028608417, 0.00201521592, -0.831804408, -0.811632847, 0.2017838539], [0.1215614303, 0.1024885529, 0.00209433961, -0.4244369079, 0.1487567286, 0.5076587745], [0.1222390899, 0.1018262359, 0.001881345108, -0.9645359446, -0.9675848502, 0.8750265029], [0.1215258948, 0.1023548583, 0.001804672294, -0.8912737875, -1.212668139, 0.9040475778], [0.1209907592, 0.102173012, 0.001966116345, 1.199301752, 1.344919762, 0.7123172333], [0.124052262, 0.1029038888, 0.002167765891, -0.8073523098, -0.8049632314, 0.2429356891], [0.1247038976, 0.1023482323, 0.001903753202, 0.1016129509, 0.4847842579, 0.5423946805], [0.1244276172, 0.1030376185, 0.001837284217, 1.420658507, 1.380476661, 0.8010136682], [0.121939527, 0.1034855723, 0.002122563539, 0.8160984396, 0.9150517878, 0.5274037779], [0.124392058, 0.1026429151, 0.002041609441, 0.5869657091, 0.3196798173, 0.1031633096], [0.1257799356, 0.102671072, 0.001954848493, 1.585219024, 1.38722602, 0.5939093454], [0.1254163278, 0.103686873, 0.002029628809, 0.1522426884, -0.01596130263, 0.5924087298], [0.1236070135, 0.1030753729, 0.00192802796, -0.01222515892, -0.1103884685, 0.4375089804], [0.1248536247, 0.1027378474, 0.001914981998, -0.1931603472, 0.1771924974, 0.5297351438], [0.1222726355, 0.1024949794, 0.002034875793, 1.155162318, 1.2330104, 0.6911665718], [0.125007708, 0.1032791933, 0.001837643699, -0.1472350871, -0.09496663564, 0.6771928685], [0.1204720427, 0.1029286866, 0.002063039012, -0.9808049977, -1.432169576, 0.5516591701], [0.1281882932, 0.1025632196, 0.001929142369, 0.9406391465, 0.9826133535, 0.03513833174], [0.1239170295, 0.1030796748, 0.002068308998, 1.751017613, 1.69734546, 0.3780706156], [0.1246241288, 0.1031893769, 0.001769528036, 0.03458684973, 0.1414419497, 0.6377187412], [0.121044063, 0.1020921658, 0.0020361364, -0.2117673918, -0.5846723645, 0.6289294327], [0.1256393214, 0.1027806697, 0.00201760286, -0.2234283978, 0.2658071489, 0.09669697671], [0.1227835961, 0.1022577304, 0.002092374972, 0.1865522395, 0.2186528785, 0.1785958977], [0.1230086943, 0.1035991291, 0.001945971419, 1.063765739, 1.184822758, 0.8911295329], [0.1262409376, 0.1022939614, 0.002054792076, 0.6570341913, 0.8146600161, 0.3125033215], [0.126170008, 0.1030818603, 0.001878917896, 1.021779791, 0.4723555387, 0.7062912888], [0.1247242978, 0.1024588497, 0.002080961895, -1.778503777, -1.845222015, 0.06946117766], [0.122552922, 0.1029237761, 0.001995076742, -0.4467568271, -0.7170881733, 0.1480528012], [0.1265444988, 0.1023625715, 0.001999925768, -0.2025561194, -0.1392708106, 0.4609015026], [0.1240172861, 0.1028380487, 0.001922945421, 0.7925321296, 0.776055223, 0.9977099944], [0.1250759391, 0.1031315458, 0.001873699567, -0.362730419, -0.1856181537, 0.28362914], [0.1220385836, 0.1024208933, 0.001827915622, -1.008749828, -0.7248538503, 0.5222947074], [0.1238493055, 0.1026287993, 0.001726948638, 0.9737017313, 1.208641522, 0.9539185652], [0.1226994381, 0.102895068, 0.002186752869, -0.1220005663, 0.03820703382, 0.502039443], [0.1258275369, 0.1032210832, 0.002086524774, 0.4299828263, 0.2173225461, 0.01762959371], [0.1248389453, 0.1026862815, 0.002044798262, 0.5389069033, 0.1654040267, 0.7049705251], [0.1252386629, 0.1027078001, 0.002049340972, -1.061687028, -0.9448354414, 0.9540334658], [0.1212912092, 0.1025707415, 0.001975062941, -1.384040298, -1.443621081, 0.6487983333], [0.121223039, 0.1021490866, 0.002050514648, -1.602249592, -1.886296846, 0.1927467316], [0.1241425094, 0.1028264747, 0.002067911644, -0.563405469, -0.1392537648, 0.4075638725], [0.123939705, 0.1028454201, 0.002056175445, -1.435083759, -1.353666265, 0.3159439643], [0.124540814, 0.1028166067, 0.002047414357, 1.23787852, 1.457966355, 0.2018401972], [0.1239317273, 0.1023279572, 0.002053377265, 0.3277851025, -0.01636633962, 0.41227613], [0.1234884169, 0.1030464286, 0.002028579134, 0.5725912497, 0.1189504024, 0.6518060672], [0.1207467362, 0.1027059779, 0.001887456539, -0.8394483314, -0.4057340059, 0.2947853381], [0.1251897325, 0.1029712342, 0.001917264701, -0.9360561275, -0.9192600586, 0.9914090773], [0.1242063418, 0.102573371, 0.002029598903, 0.1033869025, -0.06437617151, 0.5127128027], [0.1223125394, 0.1022356216, 0.002067348498, 0.31609624, 0.09086683781, 0.01493581284], [0.1242320556, 0.102576249, 0.001941260841, 0.2918943334, 0.8967885875, 0.1443677423], [0.1217191416, 0.1026495178, 0.00200199005, -0.8502371542, -1.690939595, 0.4447637152], [0.1239664816, 0.1025982463, 0.001827956133, 0.2797928817, 0.3118571141, 0.06669372481], [0.1243107484, 0.1029070961, 0.001695563789, -0.1339279131, -0.3001515872, 0.3190332323], [0.1211876037, 0.1024747689, 0.002016819212, -1.305837364, -1.425237877, 0.006093526392], [0.123884136, 0.1025212483, 0.002035404493, -0.1056703639, 0.0183578989, 0.2539195556], [0.1232379842, 0.1029092866, 0.002111474194, 2.288258291, 1.926960072, 0.4717896296], [0.1222347926, 0.1024427613, 0.001777997368, -2.716249933, -3.432459356, 0.7282728958], [0.1250708679, 0.1025177025, 0.001911047043, -1.021094337, -0.9484658209, 0.5151385097], [0.1235204185, 0.1032813688, 0.00186960613, -1.454711346, -1.580288139, 0.8238376387], [0.122535282, 0.1026577312, 0.001833140884, -1.492098559, -1.487960257, 0.6464196632], [0.1255395722, 0.1021499247, 0.002020916357, 0.4182337051, 0.6596298375, 0.2794774664], [0.1231342654, 0.1017492629, 0.002126527476, -1.361583198, -0.7789028276, 0.07713481608], [0.1200111908, 0.1024674393, 0.00192033542, 0.1576759114, -0.1418384637, 0.5760626062], [0.1223690989, 0.1020726444, 0.001923683962, -1.347062467, -1.603616405, 0.8025194836], [0.1238835714, 0.1027767671, 0.001972094018, -0.4622892321, -0.544633447, 0.1489059634], [0.1231066477, 0.1022347496, 0.00204606606, -1.445996023, -1.147209296, 0.7089186001], [0.1233058415, 0.1033143861, 0.001914783171, 0.7058305378, 0.1901526568, 0.4717601433], [0.1248607347, 0.102693739, 0.001878450067, 0.3355476549, 0.05406075198, 0.879980896], [0.1273085514, 0.1031103224, 0.002084868835, 0.7957143548, 0.2459191398, 0.2676129283], [0.1213144618, 0.1027561032, 0.001993491752, -1.024387669, -1.422193269, 0.7505101703], [0.126127794, 0.1031037302, 0.001832204413, -0.3793878557, -1.055700369, 0.3665314551], [0.1268374878, 0.1022705497, 0.002180784499, -0.8894697174, -0.3637519883, 0.7306015239], [0.12503372, 0.102621941, 0.001898700493, 0.5931770813, 0.9435112275, 0.1028809815], [0.1253116175, 0.1027586218, 0.00219194303, 0.4633215542, 0.5953516832, 0.3372977741], [0.1240779382, 0.1024343387, 0.001885874482, -1.089874409, -2.377397328, 0.045470483], [0.1250016501, 0.1029398465, 0.002081841931, -1.955842749, -3.001797983, 0.8427234924], [0.1221103161, 0.1023096582, 0.002067910257, 0.3645704615, 0.6536470905, 0.4679379281], [0.1258624, 0.1036013187, 0.002088607694, 0.09552879354, 0.1416722917, 0.8702031062], [0.1222389905, 0.102680075, 0.001999359587, 0.7869293905, 0.5193258658, 0.473296928], [0.1248067273, 0.1024213269, 0.002058770937, 0.3188005395, 0.2419960296, 0.2625890444], [0.1245954019, 0.1024537512, 0.002055895637, 1.16449032, 0.6879233597, 0.8536660208], [0.1257375085, 0.1021886112, 0.002051794202, -1.035956102, -0.895725082, 0.02463434442], [0.1238820043, 0.1029619434, 0.001983642838, 1.187354558, 1.178521352, 0.890833727], [0.1250130964, 0.1029603133, 0.001973818992, -0.5886683912, -0.5367645355, 0.6610163303], [0.1222324992, 0.1027171847, 0.002097166217, -1.271644493, -2.87375948, 0.6390206527], [0.1232530138, 0.1030253634, 0.002005251076, 0.7693964109, 0.4098622761, 0.713522383], [0.1235881162, 0.1027995891, 0.00200998836, 0.1816699038, -0.03907122214, 0.8200147842], [0.1253259867, 0.102856687, 0.002248972959, 1.055030142, 1.24597281, 0.2589289308], [0.1239496341, 0.1024981834, 0.002123130327, 0.3656984235, 0.3462834926, 0.3588661323], [0.1228871032, 0.103614778, 0.001998795278, 0.5007847669, 0.240326525, 0.4398293901], [0.1238833074, 0.1040721419, 0.001810281526, 0.263268091, -0.2673171392, 0.3872413295], [0.1236463419, 0.102056307, 0.001902975006, -0.3486203313, -0.06531096405, 0.145563245], [0.1234597535, 0.1025927018, 0.002064063499, -0.3084516687, -0.1574382483, 0.7860312952], [0.1226774953, 0.1035482436, 0.001709972897, 0.3787057934, 0.07191593532, 0.4110727389], [0.1255553269, 0.1029834193, 0.001944444702, 0.3390523047, 0.1184174675, 0.2545392199], [0.1271027618, 0.1022623991, 0.001979360756, -1.622510732, -2.127988939, 0.09301149958], [0.1225870336, 0.1027560489, 0.001959448035, -0.1186591309, -0.1912176982, 0.443174566], [0.1229130658, 0.1033178975, 0.001855008424, 1.166703519, 1.149663116, 0.9206890928], [0.1237692041, 0.1033400162, 0.002020376791, 0.355445783, -0.001685512689, 0.3396374539], [0.1227163185, 0.1025542524, 0.001875903061, 0.5822947044, 0.6116314123, 0.9262715556], [0.1235051074, 0.1023692994, 0.001919243942, -0.4799712705, -0.7167110095, 0.5578480669], [0.1265805755, 0.1031420692, 0.001970538895, -1.314091545, -2.11599283, 0.2262589723], [0.1223775086, 0.1029552996, 0.001972403885, 2.361505278, 2.031841627, 0.321109399], [0.1261830623, 0.103069653, 0.001980634746, -1.905640446, -3.060528883, 0.004832545222], [0.1230787485, 0.1027736002, 0.002034200189, 0.6991277603, 0.5283843268, 0.1346605013], [0.1230985414, 0.1032872254, 0.002100721965, -1.671764914, -2.337969954, 0.9249572313], [0.1234214879, 0.1026669297, 0.002042456403, -1.124139804, -0.6359437784, 0.5198913636], [0.1262853928, 0.1023858294, 0.001894729571, 1.805560273, 1.703161704, 0.6914247718], [0.1259066184, 0.1022802729, 0.001943165809, -0.4404516856, -0.1355179685, 0.4736472154], [0.1235903905, 0.1028932014, 0.001947787351, -0.575873822, -0.01708879779, 0.1535922521], [0.1196868619, 0.1030983971, 0.001963650377, -1.146706539, -0.8586060156, 0.3933044854], [0.1233710468, 0.1027318525, 0.001858287928, -1.174055808, -1.49770955, 0.005971379044], [0.1246607461, 0.1024545621, 0.001762241822, 0.1717992941, 0.4561125603, 0.8319005237], [0.120465111, 0.1020017904, 0.00188615652, -0.7263289951, -1.130883375, 0.2661902797], [0.1247073808, 0.1029181706, 0.001969937154, 0.253937099, -0.08248063166, 0.4749203008], [0.1246846888, 0.1021821648, 0.001905508212, -0.5901570934, -0.6739081571, 0.8529445694], [0.1227318208, 0.1022847282, 0.001960873728, -1.322961527, -1.333834656, 0.666545228], [0.1250991616, 0.1027014935, 0.002047316177, -1.056922735, -1.31912368, 0.7127427571], [0.1281600594, 0.1030594639, 0.002073637667, 0.4305910607, 0.6016659963, 0.9203334072], [0.1246303195, 0.1022697238, 0.002146448706, -0.1542800247, -0.4036881019, 0.1124319441], [0.1266517147, 0.1026571421, 0.001895493543, -1.356286024, -1.674389563, 0.9420569965], [0.125512094, 0.1021243924, 0.002188942226, 0.8606935925, 0.7197930358, 0.06672337365], [0.1230638745, 0.1027231943, 0.001999132639, 1.646021441, 1.408126587, 0.94185589], [0.1232705656, 0.1032379081, 0.001964407512, -1.117832946, -1.578604037, 0.113965286], [0.1219390675, 0.1031953663, 0.002083905623, 1.882264428, 1.670212924, 0.07661137094], [0.1233479441, 0.1022423692, 0.002034517968, -2.497908049, -2.607577379, 0.3724814537], [0.1256560307, 0.1030410065, 0.002099339473, 0.8023168638, 0.8480848819, 0.5948970549], [0.1228360564, 0.1026156413, 0.001998961808, -1.158704294, -1.978509751, 0.8062069376], [0.1248031663, 0.1025308327, 0.001880022025, -0.7762574176, -1.020926364, 0.8943530505], [0.1237538133, 0.1032373435, 0.002140713886, 0.1746857403, -0.1124551864, 0.6903265766], [0.1219791264, 0.1036191158, 0.002046665409, -0.06724015798, -0.642795739, 0.9015250594], [0.1239990499, 0.1028764405, 0.002060617369, 0.00338345377, 0.2237923212, 0.7315893951], [0.1236875, 0.1025057948, 0.002114525844, -0.1653117667, -0.6069498413, 0.9729093536], [0.1238497985, 0.1029550807, 0.001941931632, -0.1100615874, -0.4834357143, 0.9766961451], [0.1213031607, 0.102437178, 0.001923346918, -1.191563663, -1.545004517, 0.3060472538], [0.1229084428, 0.1031272347, 0.001902076924, 1.430983213, 1.676008974, 0.4538335968], [0.1256542545, 0.1023065334, 0.002005742499, -0.3923892736, -0.4859652291, 0.7112169175], [0.1230412816, 0.1027053125, 0.001951385693, -0.5263332107, -1.149252396, 0.6591948403], [0.1287202524, 0.1024183817, 0.002025468971, -2.15082096, -3.48351043, 0.1727323928], [0.1248134382, 0.1028651034, 0.0019703761, -2.851933658, -3.372582676, 0.7233692784], [0.1218381374, 0.1032868927, 0.001928700703, -0.6998394676, -0.6399239253, 0.05147844665], [0.1233385261, 0.1032371294, 0.001991570873, 0.1274801547, -0.415252894, 0.3585929871], [0.1210097198, 0.1025492185, 0.001972764957, 0.6111617448, 0.4190123854, 0.9747624372], [0.1228797841, 0.1027954933, 0.001851679556, -0.4404677498, -0.8529521227, 0.6560569495], [0.1225210256, 0.1026115331, 0.001990588107, 0.5286426801, 1.330235759, 0.003068933775], [0.123163909, 0.1032639508, 0.001978061026, -0.5503834121, -0.1430769344, 0.4286250947], [0.1271914181, 0.1027021865, 0.002230181222, -0.6824956173, -1.076756946, 0.09633696699], [0.1288915863, 0.1034401104, 0.002057053545, 0.2737629373, 0.6146046921, 0.6590774592], [0.1228982916, 0.1029213732, 0.002115057122, 1.626657566, 1.113405935, 0.507817632], [0.1197334381, 0.1029527532, 0.001818262296, 0.4656156061, 0.6539390035, 0.8952159581], [0.1260567798, 0.1022058917, 0.002075900127, 0.399424035, 0.4702063419, 0.249458886], [0.1240992742, 0.1030711993, 0.002116412639, 1.686979635, 1.412945042, 0.4601828007], [0.1267812648, 0.1028405081, 0.001812025277, 1.312165579, 1.181559567, 0.3361063265], [0.123793363, 0.1026039673, 0.002147781231, -2.215196266, -2.349219205, 0.106698799], [0.1214860893, 0.1031475398, 0.002123176491, 0.8402834967, 0.4726690264, 0.5042776146], [0.1215736741, 0.1024149175, 0.002105564011, -2.608281954, -2.150181652, 0.8461936877], [0.1229187062, 0.1029038175, 0.002018838142, -0.2627454517, 0.1391353671, 0.6141823117], [0.1241526573, 0.1034543329, 0.001985083416, 0.2412364244, 0.1906021715, 0.3033666792], [0.1237739364, 0.1029712554, 0.002060758635, 1.185008157, 1.21368577, 0.606423466], [0.1255713724, 0.102984278, 0.002217800364, 0.8556419736, 0.6655594948, 0.6464231496], [0.124183679, 0.1026939097, 0.001901176468, -0.9769968622, -0.8332662324, 0.6362506391], [0.1222560262, 0.1030029456, 0.001959866831, 1.308446225, 1.102577722, 0.1332639318], [0.1250579372, 0.1018879656, 0.001990508812, 0.5020535138, 0.7220328404, 0.9062865852], [0.1225606584, 0.1024086262, 0.00208056476, -0.3990942649, -0.5151824276, 0.9288505525], [0.1228334946, 0.1028560401, 0.001910584673, 1.272026927, 1.036654763, 0.2355468886], [0.1248240924, 0.1031187231, 0.002111577952, 0.03096516247, -0.4773733288, 0.896569238], [0.1259675702, 0.103158307, 0.002067916891, -1.269321532, -1.346772927, 0.5635077243], [0.1226265653, 0.1022054724, 0.002102949748, -0.9631390888, -1.175002903, 0.2804946835], [0.1235155016, 0.1029919978, 0.001933072572, -1.022782205, -0.878564774, 0.1624319043], [0.1220980255, 0.1024242489, 0.001768215265, 1.448178585, 1.302666347, 0.2851548408], [0.1220186478, 0.1027960715, 0.002099022012, -0.5630744278, -0.684834988, 0.156627214], [0.125261439, 0.1021688147, 0.001933843616, 0.2405614506, 0.1946524881, 0.4312736458], [0.1217913715, 0.1029825593, 0.001916041782, -1.32793268, -1.660677673, 0.4255402638], [0.1255702673, 0.1030531675, 0.001941888816, -0.2710757105, -0.4813703141, 0.2523961856], [0.125684465, 0.1024435979, 0.002092071247, -1.101989055, -1.565248129, 0.1223915412], [0.1237654667, 0.1026871349, 0.002030986871, 0.3017987496, 0.07877314617, 0.0584979093], [0.1254389399, 0.1031777085, 0.001894820888, 0.7145190457, 0.3708350909, 0.719601162], [0.1282012964, 0.1029023791, 0.002084870096, 2.147976675, 1.936522796, 0.5029782061], [0.1244288457, 0.1032250757, 0.002088354664, 1.130255204, 0.8420499535, 0.1171321067], [0.1231836586, 0.1026640039, 0.002019954574, 0.9107552184, 0.3992947432, 0.218741775], [0.1233173969, 0.1025862669, 0.002166846871, -0.6991113139, -0.08986274864, 0.2355954692], [0.1217599096, 0.1029795063, 0.001917546958, 0.1169883862, -0.3186377018, 0.8277457689], [0.1271084193, 0.1022648622, 0.001987909008, -0.701180025, -1.167421974, 0.8066814776], [0.1234820662, 0.1030092235, 0.002103451558, -0.4195104085, -0.9448682015, 0.6724575851], [0.127080106, 0.102530539, 0.001912502549, 1.625487807, 1.705935535, 0.08468563197], [0.1239477986, 0.1028424844, 0.002026423098, 1.383262677, 1.163555056, 0.3763922544], [0.1242781024, 0.1027334019, 0.002119105921, -2.26918619, -2.543971953, 0.2636773692], [0.1244011929, 0.1022504392, 0.001867120943, -0.1433590707, -0.4310872283, 0.003615891529], [0.1220306871, 0.1030142341, 0.00195234318, 2.302261055, 1.936964595, 0.2875991459], [0.1257938626, 0.1024671354, 0.001952751721, -2.148955369, -1.944132592, 0.7772806584], [0.1243649447, 0.1025201973, 0.001862686382, 0.9506367429, 0.9649516809, 0.9896739723], [0.1224681654, 0.1023750665, 0.002247060297, -0.301384324, -0.4942021844, 0.635399991], [0.1238256377, 0.1032290571, 0.001926824626, -1.22430236, -1.536433677, 0.5102327621], [0.1263855916, 0.1030314437, 0.001931956937, 1.033448638, 0.8544766695, 0.4538404551], [0.1214786816, 0.1026399659, 0.002205878774, 0.9979395018, 0.6502025103, 0.3071169103], [0.1257987038, 0.1030918319, 0.002022601619, 2.533717084, 1.868844753, 0.4831158657], [0.1234307299, 0.1033223895, 0.001865010486, 0.4212541249, 0.04711021104, 0.2770746231], [0.1224761883, 0.1025616108, 0.002068312864, 1.070115406, 1.0543256, 0.8411800822], [0.1238635812, 0.1026331273, 0.002204519771, -0.2242205444, -0.5869965443, 0.7059599931], [0.124664918, 0.1025707194, 0.002075287619, 0.7013092376, 0.3073318126, 0.4739886978], [0.125533713, 0.1031876413, 0.002018867212, -0.1562167453, -0.4132940299, 0.9046059723], [0.1214188339, 0.1025955201, 0.002180649784, 0.5632776597, 0.2744759058, 0.840573329], [0.1202122725, 0.1029278807, 0.002139225655, -1.528892507, -2.002585899, 0.1373266529], [0.1255876503, 0.102680429, 0.002036523988, 0.9738673282, 1.316614213, 0.747109009], [0.1210067275, 0.1027923299, 0.001992499238, -0.2052641405, -0.1389450592, 0.5577697701], [0.1223832776, 0.103070025, 0.001812499849, 0.02770523451, 0.05870229298, 0.6734588553], [0.122617961, 0.1036774053, 0.002051974468, 0.1852738279, -0.07503395932, 0.0403775456], [0.1234163117, 0.1026761127, 0.002119177895, -2.545139622, -2.041937891, 0.1871130619], [0.1225903844, 0.1025074353, 0.001938222434, 1.321352659, 1.35766515, 0.3170313114], [0.1239221382, 0.1033351467, 0.001874102216, -0.4842984172, -0.7173224391, 0.792683363], [0.1232618643, 0.1029520156, 0.002031515815, -0.2635084922, 0.1788292886, 0.3647004007], [0.1203598858, 0.1021542344, 0.002107221946, 1.264162287, 1.265487781, 0.4394353837], [0.1226724757, 0.1030534614, 0.002154445022, 1.276816534, 0.9103321928, 0.7300918902], [0.1250141281, 0.1022896365, 0.001930942559, -0.05061339916, 0.0330993505, 0.2557779494], [0.1273643608, 0.1031792639, 0.001969238096, 0.4382209047, -0.07364129125, 0.5299372362], [0.1216475761, 0.1029045242, 0.001943148493, 0.04770100785, -0.05535496006, 0.07390627329], [0.1230791659, 0.1033560851, 0.002016152678, -1.762272663, -1.500734483, 0.9605175812], [0.1210185248, 0.1027169126, 0.002061829091, -2.195381865, -2.430015123, 0.1563990481], [0.1246723701, 0.1029213081, 0.002061779558, -0.5738318715, -0.8476636738, 0.2745748034], [0.1214325186, 0.1028623672, 0.001939927016, 0.5115759761, 0.689134575, 0.5835622684], [0.1233162127, 0.102568157, 0.00222776486, -0.003777771483, 0.1540838359, 0.70171087], [0.1260759917, 0.1032989352, 0.001933374608, 2.008899626, 1.76908421, 0.6214100415], [0.1199233169, 0.102492781, 0.002017586865, -0.05165911265, 0.2658543887, 0.05357118011], [0.124010171, 0.1026178955, 0.001941868184, 0.9650226594, 0.4993853316, 0.1001387647], [0.1225798622, 0.1016780567, 0.001896875184, 1.105851721, 1.516307992, 0.4939848986], [0.1243586922, 0.1022122049, 0.002056484444, 0.5762306713, 0.9417580753, 0.1875895126], [0.1207106236, 0.1032240541, 0.001913196187, -1.103484834, -0.996753202, 0.3759958802], [0.1242723103, 0.102540597, 0.002242025707, -1.061600152, -1.281369159, 0.2681409412], [0.1271820828, 0.1023670614, 0.001996792113, 0.862932137, 0.5988908824, 0.5907377057], [0.1261696217, 0.1028620286, 0.001906528569, 0.4461692736, -0.2143591146, 0.7650864088], [0.1248430052, 0.1026498637, 0.001961114376, 0.4799000377, 0.8168307524, 0.900367656], [0.1232228282, 0.102424484, 0.00194382444, -0.8250487109, -0.5693718833, 0.4215819491], [0.1259354118, 0.103198781, 0.002045721627, 1.351831306, 0.6418869198, 0.7044672565], [0.1235110071, 0.1030734151, 0.001865065995, 0.3335157655, -0.6118845692, 0.7123895455], [0.1229515233, 0.1018712313, 0.002012526297, -1.134966578, -0.9204038428, 0.1029308293], [0.1265391116, 0.1028322728, 0.001878111618, -1.118151685, -1.19698469, 0.7131853172], [0.1257807569, 0.1031643725, 0.001922227407, 0.1448859359, 0.07063488362, 0.3728842944], [0.1236488877, 0.1027140784, 0.001898691882, 1.39479316, 0.7536573738, 0.4861868144], [0.1220196473, 0.1023906519, 0.001790881715, -0.8441973881, -1.128577449, 0.301932159], [0.1264184434, 0.1026783822, 0.00205458222, -0.1750029081, 0.2440817335, 0.9282037995], [0.1227891852, 0.1028937727, 0.002111530586, -0.1899876307, 0.5495893386, 0.3051904679], [0.1264802765, 0.1028280064, 0.002184872766, 0.4400703483, 0.7439833167, 0.2650451424], [0.1264856581, 0.1024556406, 0.001992579864, -0.4756024725, -0.5567267395, 0.5385976929], [0.1211492028, 0.1022937243, 0.002091257386, -0.8591846738, -0.5268243329, 0.6334755534], [0.1243100361, 0.1025155463, 0.001862269829, -0.9479801271, -0.3868211253, 0.1361784321], [0.1242722879, 0.1024491141, 0.001748386639, -1.030814874, -1.160816045, 0.5271080719], [0.126312953, 0.1031562957, 0.002098219416, -0.1635546037, 0.4812361211, 0.3661469929], [0.1237025709, 0.1031372569, 0.001971874436, -0.3626714709, -0.5872344113, 0.1939804383], [0.1245819993, 0.1026503417, 0.002073994663, -2.142263179, -2.291720121, 0.1492136934], [0.1230463173, 0.102985611, 0.002035362563, -1.344234105, -2.032905859, 0.7122878223], [0.1233348151, 0.1021044099, 0.001929289601, -0.3357843535, -0.3892142791, 0.7930846395], [0.1239662295, 0.1024724733, 0.001965099326, -1.037045017, -1.241127796, 0.2444660609], [0.1243172971, 0.1028698879, 0.002017744304, 0.9554464591, 0.6448977274, 0.3760568117], [0.1241771118, 0.1027353057, 0.002044166726, 0.8892583996, 1.288449777, 0.5621459451], [0.1212078518, 0.1025262769, 0.001960924522, 1.5755389, 1.669042928, 0.05785736781], [0.1250560502, 0.1028256141, 0.002016928558, -0.2022229925, -0.1678630266, 0.850662205], [0.1254195913, 0.1030170526, 0.002055151992, -0.09639043425, -0.293440926, 0.1162878962], [0.1238275488, 0.1024004321, 0.002049519155, 1.529361794, 1.343982297, 0.3904619154], [0.1220939295, 0.1024529936, 0.001963836182, -0.4476857037, -0.3901073824, 0.6877761916], [0.1215491548, 0.1033616609, 0.002132455485, 0.7759324006, 0.6204986749, 0.03195738212], [0.1229010773, 0.1030930793, 0.002119691759, 0.311387516, 0.07053181875, 0.1818538736], [0.1239376766, 0.10237431, 0.001908951782, 0.1513374821, 0.44910562, 0.2420101381], [0.1236151802, 0.1029870256, 0.002040230464, -0.5300655697, -0.3473448376, 0.2838103358], [0.120393201, 0.1027032222, 0.001865346241, -0.5005137056, -0.8112990815, 0.2238536314], [0.1203193928, 0.103303665, 0.001887709084, -0.545758914, -0.3449064073, 0.4305137245], [0.1221747065, 0.1029373899, 0.002028886029, -2.366187241, -2.176823861, 0.705105031], [0.1229237337, 0.1029482501, 0.001996161373, 1.387773816, 0.7385801046, 0.09478568171], [0.124534165, 0.1027200857, 0.001945062018, 1.114435492, 1.371212897, 0.03533554206], [0.1236450852, 0.1023587995, 0.002011986266, 0.81561384, 1.034767527, 0.3605250244], [0.1213041454, 0.1027638961, 0.002118037468, -1.147960492, -1.140897663, 0.6421533494], [0.1216807252, 0.1025416385, 0.001841652606, 0.02082643427, 0.4436503129, 0.9768186277], [0.1195307576, 0.1026127467, 0.001957622531, -0.9950119852, -1.108163008, 0.5997655174], [0.1183072131, 0.1025720803, 0.001980029548, -0.9071588437, -1.597192406, 0.2847345626], [0.1220714166, 0.1039734998, 0.001883957028, -1.020297444, -0.9953406364, 0.8951047535], [0.1234107248, 0.1030968248, 0.002085268717, 1.194686949, 0.8049565815, 0.5914901469], [0.1219101715, 0.1027314448, 0.00207935452, 0.4145540495, -0.2883393371, 0.05656093407], [0.1230514575, 0.1028199308, 0.001992536958, -0.3989457835, -0.5489133244, 0.6486333101], [0.1236853008, 0.1036388093, 0.00217031166, 0.7328809608, 0.7222414887, 0.07472094802], [0.124639265, 0.1027234967, 0.00190194207, 2.27106849, 1.792574995, 0.03240490034], [0.124081116, 0.1028340617, 0.00201356218, 0.1151324661, 0.2062071497, 0.3315956286], [0.1202665411, 0.1035345725, 0.001979583551, 0.3408307834, 0.1948877748, 0.4333881476], [0.1263286217, 0.102501037, 0.001911150454, -0.7501081914, -0.5439655427, 0.9420866514], [0.124593072, 0.1028570716, 0.002213686641, -0.3005035377, -0.05977997523, 0.528958233], [0.1201863438, 0.1019703534, 0.001880457438, -0.4017553098, -0.5371826415, 0.1722399081], [0.1218251626, 0.102237759, 0.002011537624, -0.37134749, -0.3190253561, 0.4360307164], [0.1240711767, 0.1030219982, 0.001973747212, -0.189447333, 0.01566693205, 0.1169769219], [0.1253273602, 0.1032901221, 0.002021858587, -0.2246393177, 0.1108331135, 0.370337696], [0.1209188854, 0.1027209586, 0.0022845906, 1.747253454, 1.645183165, 0.8977083377], [0.1244785752, 0.1029703881, 0.002032467893, 1.010973189, 0.5142799793, 0.1186579454], [0.1276941446, 0.1028470598, 0.002075927982, -0.2705071941, -0.7215349299, 0.7142743335], [0.1229299341, 0.1030105428, 0.001904738657, -0.667801318, -0.4906659526, 0.7662075906], [0.1250417544, 0.1027702345, 0.002081285903, -0.183829722, -0.5355737074, 0.8857741515], [0.1266944633, 0.1021830644, 0.002060405277, -0.8743561809, -1.21803649, 0.9409838307], [0.1216851793, 0.1022843533, 0.002005172461, -0.9365731754, -0.9682166162, 0.8674114278], [0.1225819303, 0.1025148919, 0.001969352675, -0.1633729919, 0.4837355568, 0.5053757475], [0.124757936, 0.1037997495, 0.002146240732, -0.01148981998, 0.2865669063, 0.4444965557], [0.1256186032, 0.1019017107, 0.001771554344, -0.6650692696, -0.7225110235, 0.8851372908], [0.1227283106, 0.1023809411, 0.00198421025, -2.12799772, -2.321467379, 0.06514704573], [0.1279090301, 0.1027278418, 0.002079581233, 1.188389031, 0.7796469978, 0.829716487], [0.1230650132, 0.1028316433, 0.001952696336, 2.316688338, 1.999004453, 0.7574722349], [0.1258079074, 0.1029356344, 0.002023780259, -1.42936181, -1.106237181, 0.7918475199], [0.1222891722, 0.1022285561, 0.002004982258, -0.1064506435, -0.5302319067, 0.2155062476], [0.1253679842, 0.1020310582, 0.002038070793, -1.927690758, -1.314315917, 0.6308602961], [0.1200709627, 0.1027986523, 0.0020819721, 0.3708996104, 0.4424106682, 0.9862592564], [0.1229079391, 0.1028477546, 0.002033163785, 1.572028047, 1.026870411, 0.8007777604], [0.1257562468, 0.1025613434, 0.001890683247, 0.6365968688, 0.8913276233, 0.07297832607], [0.1225308189, 0.1026422065, 0.002070872434, 0.3000594865, 0.2370098557, 0.2896975461], [0.1241218331, 0.1025942145, 0.002039842567, 0.1192285558, 0.161410802, 0.5188718762], [0.1199546187, 0.1018866918, 0.001995361036, -1.423178629, -1.743508918, 0.9980700088], [0.1228572865, 0.1028967753, 0.002140789459, -1.108665357, -2.179183969, 0.4004901014], [0.1265573865, 0.1026054189, 0.00190691561, 1.094730995, 0.3205119896, 0.5772054779], [0.1258947943, 0.1033871182, 0.002070692644, -1.068748642, -1.24202215, 0.2980538012], [0.1235106322, 0.1022687419, 0.002045913415, -0.2199706977, -0.07320147977, 0.9483378133], [0.1258879504, 0.102917642, 0.002062419053, 0.1900349316, 0.6337556655, 0.294043896], [0.1223969631, 0.102387129, 0.002142351245, -1.433987, -1.688883974, 0.06841779974], [0.1234687226, 0.1033868803, 0.002079439888, -1.031678941, -1.189376084, 0.6280045574], [0.1276774445, 0.1022501854, 0.002215984861, -0.6880025153, -0.344111464, 0.2249213034], [0.1208503212, 0.1028621776, 0.001950786036, 0.0914712979, -0.329778344, 0.7409802], [0.1238878608, 0.1025374358, 0.001866545008, -0.2497475141, 0.3445395905, 0.7519164163], [0.1245239507, 0.103171122, 0.001874454274, -1.43124766, -1.517694685, 0.9734086278], [0.1263633201, 0.1028098355, 0.001936379308, 0.9894566808, 1.00407524, 0.1990213289], [0.1271819043, 0.1024332597, 0.00209139379, -1.356436804, -1.164112436, 0.7025313611], [0.1236281286, 0.1027474443, 0.001973670535, -0.5133094513, -0.8333215965, 0.5592953265], [0.1283716308, 0.1024244761, 0.001970502027, 1.110870034, 0.6750701109, 0.6104608348], [0.1254645598, 0.1028604943, 0.001984325115, 1.213877686, 0.9797773329, 0.5134507102], [0.1224662111, 0.1024076885, 0.0021065364, -0.6340198523, -0.147117749, 0.3160546937], [0.1226464197, 0.1025123871, 0.002170171422, -0.09072544063, 0.6381373115, 0.07032961631], [0.1234632462, 0.1028536815, 0.002007177266, 0.06776653074, 0.6496727331, 0.9849135617], [0.1232099658, 0.1024186756, 0.001861696788, -0.1238690669, 0.4441020698, 0.4433489448], [0.1257078907, 0.1030897253, 0.001987281398, -0.7183625326, -0.9315583437, 0.2274756694], [0.1234372889, 0.1024088268, 0.001905411931, 0.07187619876, 0.4871585865, 0.2516686683], [0.12344794, 0.1025511939, 0.001763348048, -2.626845924, -2.453968526, 0.9607489163], [0.1237938571, 0.1021047959, 0.002142454506, 0.3851237985, 0.2836543477, 0.4182259053], [0.1233700867, 0.1028567821, 0.00201785469, 1.580481825, 2.043703326, 0.03858442415], [0.1246678411, 0.1024042981, 0.002016577683, 0.8507235995, 0.551065387, 0.8452314519], [0.1194600971, 0.1026147503, 0.001898726787, -0.7756582474, -1.146146165, 0.7265949598], [0.1250598416, 0.1034179679, 0.001966006461, 0.1610032254, -0.5486564276, 0.2508485139], [0.1237573165, 0.1028879787, 0.001926702746, -0.2905369408, -0.2886503769, 0.3033426552], [0.1253544962, 0.1028140499, 0.001943552299, 0.3045739061, -0.3781567547, 0.6322329109], [0.1223886804, 0.1032472018, 0.00197409098, 0.480413114, 0.3915712321, 0.864019856], [0.1218088554, 0.1030707846, 0.001972194559, 0.5987332337, 0.896994405, 0.5380439522], [0.1228947485, 0.1029986502, 0.002011387669, 0.04811815875, 0.02938847893, 0.350166412], [0.1265683068, 0.1028790628, 0.002205886483, 0.1753988669, -0.1840017479, 0.7051282275], [0.1209497843, 0.1023722982, 0.002063205813, -0.5057371781, -0.4376268145, 0.437298155], [0.1260314077, 0.1025375367, 0.001900231426, -0.6495641871, -1.489186348, 0.4455054244], [0.1204055462, 0.1030108868, 0.001933202409, -0.5134778983, -0.3544948561, 0.4342960251], [0.1253679994, 0.1033673396, 0.00193219173, -1.09978023, -1.109744697, 0.1449229586], [0.1251289126, 0.1028089697, 0.002015673127, -0.2969291549, -0.2156284801, 0.1157525733], [0.1253434987, 0.102845205, 0.001935330756, 0.1451060635, 0.4112353256, 0.7752967229], [0.1221983076, 0.1025174932, 0.002070118303, -0.6321107902, -1.309528517, 0.7921706986], [0.1223903002, 0.1027073931, 0.002117355842, -0.02070944636, -0.237219071, 0.4309204509], [0.1255060079, 0.1030341496, 0.002167545057, 0.7752679096, 0.7052021028, 0.9004283283], [0.1226348806, 0.1025563205, 0.001932194148, -0.932916915, -0.8744906332, 0.9892295363], [0.1215910771, 0.1025100237, 0.001869457707, 0.6873419686, 0.460582946, 0.7716189255], [0.1224596051, 0.1029814857, 0.001839871636, 0.736434984, 0.3423353201, 0.3471044392], [0.1213105888, 0.1025643767, 0.001993152402, 0.4517175367, 0.655840112, 0.4626568873], [0.1246319367, 0.1025044852, 0.002159422948, 0.2732560212, 0.4731975075, 0.9662304575], [0.1227575675, 0.1029293522, 0.001849651616, 1.691453852, 1.530547845, 0.1069342856], [0.123848227, 0.1021331716, 0.002043329733, 0.1562407315, 0.3266637671, 0.5222777055], [0.124972042, 0.1024656342, 0.001893638443, -0.279783835, -0.660196434, 0.27980363], [0.1237065997, 0.1027211848, 0.001972570793, -1.861935401, -1.568966977, 0.2914066347], [0.1239587015, 0.1026653853, 0.001959223928, -0.6316479839, -0.9434946444, 0.5509857329], [0.1228619549, 0.1030471296, 0.001962521494, 1.257428248, 0.4983490359, 0.1283998746], [0.1250686298, 0.1022938935, 0.002170626997, 0.2978249272, 0.4131364987, 0.3405522588], [0.1219435982, 0.1028852227, 0.001849852748, 0.8344969729, 0.7833744215, 0.247577938], [0.1281092205, 0.1029738822, 0.00193512341, 0.003682840871, 0.0947772809, 0.9951552819], [0.1227910301, 0.1030213665, 0.001993707446, 0.2858747166, 0.2889001629, 0.9386399021], [0.1191770318, 0.102289284, 0.002061858651, -1.08896377, -0.6747280791, 0.9133790722], [0.1234043009, 0.1027709762, 0.001960555692, 0.1418434883, -0.1539243413, 0.2178695015], [0.1244013723, 0.102798297, 0.00209362037, -2.950951614, -3.801709342, 0.5585921114], [0.1231837074, 0.103166404, 0.001904233932, 0.02761616444, -0.01643934773, 0.6811141763], [0.1184799291, 0.1023359157, 0.002030752949, -2.011719603, -1.28361755, 0.3169508692], [0.1242146164, 0.1035239322, 0.00206298765, 0.5258773784, 0.4201277012, 0.2892042934], [0.1277117067, 0.103202228, 0.001891939752, 0.5167015393, 0.4057857483, 0.8092487563], [0.1252116651, 0.1034194595, 0.001982465981, -0.1560839902, -0.3515132396, 0.3425373036], [0.123262463, 0.1026334286, 0.002054846208, 0.8836897347, 0.4499826658, 0.1390896958], [0.1253168733, 0.1032683768, 0.001837454025, 0.2573870489, 0.1145446696, 0.713980385], [0.1254076363, 0.1024527212, 0.002047388414, -0.1917918673, -0.2141534569, 0.7134783392], [0.1242801949, 0.1028139889, 0.001933333914, -0.2244621561, -0.006650163055, 0.3608153494], [0.1237348602, 0.1031447948, 0.001959798966, -0.8530603849, -0.95046343, 0.9742581541], [0.1228453582, 0.1032477771, 0.002029909167, -0.06908737324, -0.2988387863, 0.85524588], [0.126796083, 0.1025939172, 0.002079889204, 1.518661605, 1.470447652, 0.2636330543], [0.1256874834, 0.1022644964, 0.001871719903, -1.086359593, -1.385643478, 0.4981812515], [0.1244038696, 0.1030795823, 0.001830664136, -0.4548954682, -1.007056015, 0.7631293218], [0.1235278893, 0.1029657302, 0.001920028256, -0.9224910761, -1.553040862, 0.4300285391], [0.1241490736, 0.1028586689, 0.002023301648, 0.4400061823, 0.6646019089, 0.8134402837], [0.1238816476, 0.1034096062, 0.0021193461, 1.921800608, 2.070210961, 0.5668511953], [0.1212937737, 0.102982046, 0.001806055954, 1.332033107, 1.533287956, 0.360592582], [0.1241862547, 0.1019983473, 0.002003415029, -0.09141650252, 0.1756963724, 0.653690365], [0.1217192472, 0.1026535538, 0.001905643633, 1.504521083, 1.336884936, 0.9342272067], [0.1255295222, 0.1026778732, 0.002079550883, 0.738809219, 0.9346682833, 0.2801183451], [0.1233580498, 0.1031321539, 0.001952583707, -0.3840180707, 0.2376989414, 0.03803703926], [0.1222462855, 0.1036075465, 0.001908965521, 1.521327421, 0.9911199436, 0.2418577099], [0.1242755061, 0.1028644883, 0.001987606113, 0.6224865618, 0.4300140725, 0.2038307818], [0.125578162, 0.1029028938, 0.002038008059, -2.865427037, -2.658429516, 0.2974411687], [0.1238298926, 0.1026908719, 0.002014282119, 0.2133156905, 0.2470508851, 0.1155585847], [0.1272592288, 0.1023800483, 0.002080300946, -0.06225585822, -0.3907855536, 0.04699069798], [0.121874271, 0.102026283, 0.001959583998, -0.04566775157, 0.07258450384, 0.3916374635], [0.1236892753, 0.1027227096, 0.002049528015, -0.04431654337, 0.1807713604, 0.7782767973], [0.123534558, 0.1022265973, 0.001993071067, -0.4297385326, -0.3722955071, 0.7390411109], [0.1257271974, 0.1027966294, 0.001993719695, -0.986529644, -1.380746768, 0.055773395], [0.1213324403, 0.1022045449, 0.00205387053, -0.757777145, -1.524961106, 0.7729772986], [0.1243297008, 0.1029297852, 0.001917639497, 0.5314867141, -0.2732230518, 0.9171734494], [0.1227698328, 0.1021940115, 0.001721349625, -1.522947189, -1.313007061, 0.9290876147], [0.1246174948, 0.1027999547, 0.002174542444, 0.2105444782, 0.3158886895, 0.9279879558], [0.1241070522, 0.1022962556, 0.002063006033, 0.7342579333, 0.7558219705, 0.5770933272], [0.1216010334, 0.1024178588, 0.002119329718, 0.02684989553, -0.1315007587, 0.8952315763], [0.120776537, 0.1031050691, 0.001950699379, 0.8431591306, 1.204977254, 0.9748347281], [0.1247506808, 0.1034494683, 0.00206173572, -1.509092735, -1.673953876, 0.7330266249], [0.1229769092, 0.1026777392, 0.0020952734, 0.08637950915, 0.2292666899, 0.6436796923], [0.1224135492, 0.1029417586, 0.00186197406, 1.778696076, 1.797975219, 0.1847375004], [0.1240193217, 0.1034160158, 0.002091763346, 0.4192798596, 0.3092944894, 0.699706504], [0.1236086764, 0.1026579493, 0.002083900072, 0.05842063128, 0.1053880174, 0.7384205174], [0.1236839756, 0.1020344089, 0.001956791398, 1.031172181, 0.9896353475, 0.6365905693], [0.1203833735, 0.1033464902, 0.002110699264, 0.6430726512, 0.7303931846, 0.6107874791], [0.1243172364, 0.1027393514, 0.001825834686, -0.207957772, -0.1712637365, 0.9171013755], [0.1227683274, 0.1028200055, 0.002090661721, -0.7934812862, -1.29130272, 0.4916683373], [0.1239021089, 0.1017781013, 0.001970475176, -0.8973366645, -0.798820232, 0.9666464262], [0.1268139619, 0.1023484562, 0.001697760151, 0.9904198505, 0.4461043507, 0.282099301], [0.1233508053, 0.1029544651, 0.001781877271, -0.6045533997, -1.206666836, 0.5222136541], [0.1249972695, 0.1025472331, 0.00205516906, 0.8002669407, 0.8164735703, 0.2219143871], [0.1264234485, 0.1030562535, 0.001906741821, 1.192708916, 0.5184710257, 0.7460868571], [0.1231017326, 0.1030421187, 0.002045578321, 1.969477077, 2.188773493, 0.307724029], [0.1210708954, 0.1030746551, 0.002127248107, 0.3169350518, 0.002701038859, 0.5121005572], [0.1261124277, 0.1027337829, 0.00195151, 1.095364045, 0.943827324, 0.3056738194], [0.1237505901, 0.1019058431, 0.001881228286, 0.8624621138, 0.8134736823, 0.738919787], [0.123213786, 0.1026664646, 0.001782570681, 0.1449172488, -0.3116104616, 0.2747206273], [0.1223775879, 0.1028746354, 0.001903395713, 0.6402473504, 0.7595506504, 0.7650092348], [0.1224135926, 0.1025056715, 0.001953063324, -2.03359596, -2.085045843, 0.3222520017], [0.1241904722, 0.1027428368, 0.00212055066, 0.7424305736, 0.5781696687, 0.5263368635], [0.1272272053, 0.1017299474, 0.001945439001, -0.2257547025, 0.1566019207, 0.2924223196], [0.1220022734, 0.1029275056, 0.002154657711, -2.253801817, -2.043776485, 0.5831051855], [0.1232831297, 0.1035902518, 0.001980693008, -0.1732713177, -0.1334247575, 0.322839263], [0.1244053774, 0.102553855, 0.001861877309, 1.289578103, 1.231421908, 0.2883031694], [0.1231042672, 0.1025251157, 0.002034111157, -0.2448548542, -0.8136046738, 0.9479145458], [0.1246932521, 0.1032092266, 0.001994040677, 0.2516371473, 0.2817039216, 0.1110170719], [0.123227227, 0.1036218652, 0.00211523977, 1.949627507, 1.701781927, 0.8456803271], [0.1241477254, 0.1025992405, 0.002035750163, 1.333758704, 0.6798988335, 0.424606683], [0.1198062716, 0.1020940056, 0.002046032846, -1.440761919, -0.9961593724, 0.9666448851], [0.1235908818, 0.1028551654, 0.001924814322, -0.5967006198, -0.4789413076, 0.3970123488], [0.1246722396, 0.1017476235, 0.001999929312, -1.209948779, -1.362326925, 0.5494079159], [0.1269017549, 0.1025804992, 0.001975316927, 0.3741984368, 0.1291851664, 0.5363994549], [0.1256580706, 0.1020005623, 0.00197414992, -0.0223042127, 0.1344148038, 0.4324842884], [0.125121834, 0.1019205503, 0.002120401408, -2.240324694, -2.286886799, 0.6505984285], [0.1250178109, 0.1026330917, 0.002100632265, -0.6837290404, -1.311478066, 0.3306061862], [0.1282849998, 0.1037002197, 0.002274369157, -1.1964402, -1.364383778, 0.4742556926], [0.1249162136, 0.1030771628, 0.001759284981, -1.003326907, -0.998139479, 0.0394721417], [0.1225993927, 0.1026605887, 0.001908279877, 1.189804577, 1.435335011, 0.1938486422], [0.1249233439, 0.1017029229, 0.001884821312, 0.6145418272, 1.120172276, 0.04625242652], [0.1209234068, 0.1030231477, 0.002052313103, 0.1027282431, 0.3920130602, 0.9123007202], [0.1255036198, 0.1027577522, 0.002001424771, -0.3885194562, -0.4952417186, 0.5369351072], [0.1243075125, 0.1021953483, 0.002023496875, 0.06042349195, 0.06685864829, 0.9119557042], [0.1273981364, 0.1024530202, 0.001852182569, 1.252174864, 1.057509299, 0.147414843], [0.1223551901, 0.1035167102, 0.001863305953, -0.5978653975, -0.440326191, 0.4272434749], [0.1264871064, 0.1027482282, 0.002048122222, -0.8835290776, -0.5420551185, 0.6409421357], [0.1257406652, 0.1029241372, 0.002014719792, -2.441934649, -2.426396338, 0.03296960517], [0.1237284207, 0.1032240724, 0.001938984509, -0.05148070056, 0.2063239757, 0.9043410621], [0.1265929156, 0.1026769634, 0.002021591704, 1.341353225, 0.8319844905, 0.05093555279], [0.1251519119, 0.1028136013, 0.00205836549, -0.5809899936, -0.6423203568, 0.485263316], [0.1235015844, 0.1026820636, 0.001957990199, 1.900007091, 1.970253333, 0.1836294331], [0.121577195, 0.1029945535, 0.002087007338, 0.1373470008, -0.1089675732, 0.1328999849], [0.1241320886, 0.1026064015, 0.001949611477, -2.501505091, -2.452995853, 0.1882372374], [0.1217651908, 0.1031603018, 0.002006548408, -0.4987828401, -0.3607489367, 0.03987675979], [0.1235511948, 0.1030409546, 0.001916486707, -0.2354011437, -0.2240979832, 0.5240352609], [0.1228474938, 0.1027933029, 0.002022802991, -0.1702007924, -0.504418834, 0.7619941798], [0.1234482263, 0.102961, 0.001876065713, 0.01480436228, -0.2852748137, 0.2674474346], [0.1196146397, 0.1026483212, 0.001861863275, -0.8357611229, -0.4823863359, 0.823474415], [0.1261672185, 0.1034538381, 0.002084100215, 1.011171101, 0.9386221622, 0.1733210869], [0.1209846936, 0.1033663024, 0.001905245214, 1.631429306, 1.913001735, 0.8446509228], [0.1239178721, 0.1024317852, 0.001826478142, -1.882687357, -2.225148996, 0.3277779388], [0.1213033153, 0.103056093, 0.001856474082, 0.2454335486, 0.4463034579, 0.5943617155], [0.1237075293, 0.1030258362, 0.002026365726, 0.2178932713, 0.3954096895, 0.6543849969], [0.1259951926, 0.1021978, 0.002135915718, -0.5637820995, -0.525973018, 0.5322306827], [0.1243020365, 0.1022758144, 0.001976010251, -0.4572839249, -0.510250229, 0.7583496461], [0.1232102269, 0.1028026627, 0.001906247278, -1.612749111, -1.341374411, 0.842242137], [0.1224815992, 0.1029808337, 0.002073479431, -0.4238336465, 0.02428534305, 0.5212002414], [0.1230088166, 0.1030095175, 0.001896460724, -1.322577417, -1.760933534, 0.05386340411], [0.1252740954, 0.1032856457, 0.00182147554, 1.595149513, 1.606002154, 0.6537039928], [0.1197967886, 0.102865864, 0.001975719027, 0.891363125, 0.8514116747, 0.4284442184], [0.1253878208, 0.1027193862, 0.001890030346, -0.02933538618, 0.009853479058, 0.7965509667], [0.1221864326, 0.103109752, 0.001955644081, 0.2172920013, -0.2504362811, 0.1540848056], [0.1236199173, 0.1026382223, 0.001887581997, 1.009523293, 1.127187045, 0.05185794736], [0.1222989526, 0.1022832342, 0.001841947273, -0.6840621156, -1.00870906, 0.1495996859], [0.1255916839, 0.103518407, 0.001992903719, 0.7644739567, 0.7004284279, 0.651365323], [0.1244674417, 0.1041061758, 0.001986769964, -4.172122587, -4.15255801, 0.3149248692], [0.1216165599, 0.1023795494, 0.002059159875, -0.2604330754, 0.1665406903, 0.8415192519], [0.1222678365, 0.1030114265, 0.001926667558, -0.3035351716, 0.08609895257, 0.623795072], [0.1214392017, 0.1025721641, 0.002104924938, 1.275499071, 1.316933418, 0.08689827858], [0.1231838716, 0.1017328302, 0.002103039161, -1.91991304, -1.897795531, 0.2058936608], [0.1237768835, 0.1024628039, 0.002119504017, -0.2272436097, -0.09765261425, 0.7988430952], [0.1259908178, 0.1021859819, 0.001967324706, 0.3462937982, 0.3508913309, 0.7525432532], [0.1210792387, 0.1024473363, 0.002024555771, 0.3170601436, 0.1228501725, 0.8627194751], [0.1216653228, 0.1024851326, 0.002045026909, -0.984091078, -1.197959066, 0.1892681797], [0.1225896793, 0.1030204793, 0.001868603722, -0.4747732415, -0.7576181367, 0.4248550693], [0.1262608453, 0.10242654, 0.002035654828, 1.310778912, 1.761057134, 0.3137824245], [0.1233378399, 0.1025381246, 0.002029981043, -0.9282320167, -1.099680691, 0.900539398], [0.1263049883, 0.1022980647, 0.001912725962, -0.2550929477, 0.1244737771, 0.0152899745], [0.123758777, 0.1025233544, 0.002033322236, 0.5528728591, 0.2919479082, 0.04022033841], [0.1247197759, 0.1022287233, 0.002054541097, -0.4894353622, -0.7847199146, 0.2996529955], [0.1220292904, 0.1026369964, 0.001965878867, -1.717143102, -1.720980937, 0.8689371488], [0.121907822, 0.103166781, 0.00197849262, -2.076479642, -3.022377072, 0.667782889], [0.1237871625, 0.1023998096, 0.002211003124, 0.9589116144, 0.878148818, 0.472200599], [0.1253197244, 0.1029509606, 0.001881177834, -0.09270984899, -0.6223079463, 0.1334689548], [0.1223673974, 0.1027367802, 0.001921348712, -1.707091747, -1.779485327, 0.4864072966], [0.1224176239, 0.1029362821, 0.00202926132, 0.310135597, 0.1222662554, 0.4575721951], [0.1258455249, 0.1023738159, 0.001909593517, -0.5714776639, -0.4925122387, 0.9580947093], [0.122146899, 0.1022394918, 0.001926807721, -0.6886228046, -0.3599724544, 0.4589868981], [0.1220198837, 0.103317493, 0.001872704969, -0.5969069604, -0.7400704342, 0.9003925126], [0.1218884222, 0.1026058712, 0.002121075252, -0.2580814348, -0.09068923448, 0.9295373916], [0.1277012865, 0.1033382652, 0.002050467493, 0.9761774313, 0.6510707461, 0.3750680315], [0.1227389169, 0.1024133124, 0.001943321017, -0.2575204712, -0.09663770742, 0.5615870683], [0.1263868271, 0.1021870165, 0.002115162459, -0.6376304177, -0.8425373467, 0.2957325564], [0.1237731875, 0.1021513461, 0.001903973156, -0.9895167261, -1.663349943, 0.4191037584], [0.1227271832, 0.102384617, 0.001975271187, -1.762013446, -2.179500112, 0.6997343404], [0.1227728837, 0.1030672474, 0.002023060087, -0.3518198205, -0.3571324182, 0.02304988686], [0.1240527498, 0.102630014, 0.001920366361, 0.09381577295, -0.04380524741, 0.5282929485], [0.1255850283, 0.1031342161, 0.002092178179, 1.190576167, 1.286169554, 0.1857447851], [0.121399523, 0.102691094, 0.001979709219, -0.2842502223, 0.212182541, 0.6206942695], [0.1240673415, 0.102252539, 0.002019208487, 0.4790749765, 0.2738956698, 0.1886607273], [0.1248288539, 0.1029886451, 0.001902857887, -0.2514792625, -0.8235480093, 0.1560190842], [0.1222820017, 0.1022484789, 0.00195727973, 0.6499590464, 0.4063276504, 0.9875747754], [0.1261325292, 0.1021929042, 0.002042489832, -0.830471116, -0.3243277806, 0.01383412695], [0.1270108167, 0.1026006512, 0.001965385866, 0.4926674096, 0.4058653296, 0.976900323], [0.1235913663, 0.102546671, 0.001950336564, 1.323119797, 1.659866185, 0.02798883075], [0.1239072192, 0.1030019786, 0.001814148316, 0.1734981722, -0.5824391642, 0.8958537308], [0.1216938206, 0.1028921599, 0.001967685089, 0.1932082886, -0.193404085, 0.9439279533], [0.1227383008, 0.1028352364, 0.001927364741, -1.712269135, -1.527527486, 0.5426764628], [0.1220740203, 0.102926511, 0.00204438093, -0.9679537419, -0.2505576849, 0.8273644532], [0.1253537156, 0.1030048454, 0.001928664648, 0.425174986, 0.2208303113, 0.3592267219], [0.1243730014, 0.1031762839, 0.00219136304, -0.7134308037, -1.134549848, 0.6993765674], [0.1225666881, 0.102932546, 0.001887562033, 1.240116436, 1.53548449, 0.600486232], [0.1232477344, 0.103248457, 0.001822197642, -0.009856495693, -0.8206593475, 0.4276393366], [0.1225138629, 0.1020768732, 0.0019085925, -1.53358757, -2.120249469, 0.9892629068], [0.1212393737, 0.102579084, 0.002019860578, -0.1337057763, 0.240654762, 0.3813062507], [0.124941476, 0.1030351155, 0.002029585006, 1.271562355, 0.7675219652, 0.9914476525], [0.1241728679, 0.1021445732, 0.001888067209, -0.8312999553, -0.8160811423, 0.9503618217], [0.1250733029, 0.1036057668, 0.002044804845, 1.414146981, 1.467445609, 0.2602162056], [0.1239577075, 0.1028983398, 0.002069242877, -0.537479403, -0.3727403284, 0.5303080552], [0.1227756733, 0.1024237177, 0.001883402511, -0.02114772471, -0.1405836607, 0.4002692929], [0.1248763571, 0.1029940002, 0.001861896211, -0.08129473029, -0.007133632763, 0.7713311596], [0.1258623664, 0.1021516389, 0.001985477647, -1.029680151, -0.9478891501, 0.5617624308], [0.1236374416, 0.1027418269, 0.002135772165, -0.02499029833, -0.4169598695, 0.7949804736], [0.1222543584, 0.1030907051, 0.001860494717, 0.1343578357, 0.02803864627, 0.4432352023], [0.1236659325, 0.1026669241, 0.00200479004, 0.7219115739, 0.5812828715, 0.6527897686], [0.1233781506, 0.1031379118, 0.002137654382, -0.2676456516, -0.576425424, 0.58546669], [0.1254873138, 0.1029247287, 0.001943409403, 1.12131414, 0.683964508, 0.3584306937], [0.1217081524, 0.1031297081, 0.002031644212, 1.376404637, 1.003368504, 0.8843362976], [0.1232551111, 0.1028388011, 0.002190533943, 0.2424785795, 0.4925313576, 0.9147522967], [0.1253647158, 0.1027753924, 0.002017010158, -1.247593521, -1.634640924, 0.5502688225], [0.124109174, 0.1026808517, 0.001942627826, -2.267153675, -2.067940831, 0.8506217651], [0.1224396948, 0.1033831332, 0.001980819374, 1.218541683, 0.7181152982, 0.2390028742], [0.1214192377, 0.1028452519, 0.001971104074, 0.4522525741, 0.6256473704, 0.560848883], [0.1263017584, 0.1034182782, 0.001962308182, 0.1207005854, 0.5740267463, 0.9608412118], [0.1214703367, 0.1025387952, 0.001821511227, 1.342523216, 1.130082989, 0.300451754], [0.1212395367, 0.1024436492, 0.001921331202, 0.8331575982, 0.7971440035, 0.7505430505], [0.1244016895, 0.1032164069, 0.001877221391, 1.468754628, 0.9580308839, 0.44064904], [0.1250560581, 0.10312865, 0.002070630112, 0.5794621463, 0.4296462605, 0.9834114496], [0.1259029248, 0.1029121542, 0.001988787931, -1.698581132, -1.92194266, 0.3734229308], [0.1232279889, 0.102965128, 0.001850912407, 0.6637719441, 0.6599325052, 0.5599357837], [0.1233490871, 0.1026173856, 0.002026716911, -0.7822017883, -1.067112184, 0.59792398], [0.124808511, 0.1021179518, 0.002237796811, 0.5368331372, 0.5303760498, 0.4981069189], [0.1258694045, 0.1029595202, 0.001730743518, 0.02671954479, -0.02498992603, 0.9078611], [0.1255582907, 0.102379011, 0.001874448967, -2.088264619, -1.994413488, 0.2598234511], [0.1247598733, 0.1024805019, 0.001873139219, 0.2758674044, 0.3295261081, 0.3939797058], [0.1238549214, 0.1024125595, 0.002045068646, -2.480112207, -2.54271536, 0.5623646346], [0.1225229387, 0.1030597642, 0.002034427314, 0.6355695454, 0.6803617406, 0.4972030632], [0.1252955226, 0.1029454579, 0.002215727524, -2.430474515, -3.000745807, 0.6668971756], [0.1247005766, 0.1026089913, 0.001934736512, 0.4629954707, 0.1614808997, 0.1719194982], [0.1249008688, 0.1027376031, 0.001990945981, -1.365985521, -1.391068442, 0.1134847234], [0.1216250482, 0.1029512729, 0.002124280046, -0.6693694114, -0.8376822667, 0.9033594872], [0.1281431558, 0.1021885561, 0.001992340129, 1.172668975, 0.8952744019, 0.6293492901], [0.1232062619, 0.1030304077, 0.002021504468, -0.8809251359, -1.172620911, 0.9552380407], [0.1253706683, 0.1021216862, 0.002145146436, 1.242612794, 1.115374733, 0.1644863906], [0.1237576461, 0.1027258218, 0.001959957549, -1.107895521, -1.006073657, 0.9255856213], [0.1246249251, 0.1032568806, 0.00201037096, 0.932425034, 1.22480471, 0.8760543605], [0.1213759379, 0.1028033571, 0.001949604428, 1.739685576, 1.2795368, 0.7170601957], [0.1258292466, 0.1023395394, 0.002023974941, -0.7404728329, -1.436433256, 0.4598365806], [0.1249258056, 0.1029614615, 0.001827506774, -1.524507867, -1.651122887, 0.8476284059], [0.1225073522, 0.1029548316, 0.001917046264, 0.1397291706, -0.2930123208, 0.9035383225], [0.1241010349, 0.1032785796, 0.002110076812, -0.1944554766, 0.09933182686, 0.5696048248], [0.1207740686, 0.1030650046, 0.001990949274, 1.160495147, 0.9345132206, 0.1817080473], [0.1248362396, 0.1026321964, 0.001947544166, 0.7598865857, 0.4136403838, 0.5077416777], [0.1255145051, 0.1028221901, 0.001951436719, 0.5920111729, 0.800659518, 0.3762705647], [0.1225541608, 0.1027403329, 0.001943601048, 2.502151888, 2.124151523, 0.06355132204], [0.1237651894, 0.1023671436, 0.001963411936, -1.934121001, -1.672189143, 0.04712297025], [0.1230413338, 0.1023189469, 0.001890876334, -1.20964628, -2.055622871, 0.3584334689], [0.1267920957, 0.1033302034, 0.002059558667, 0.2748151053, -0.3002508204, 0.5029226894], [0.1257898695, 0.1022836174, 0.00203408017, 0.09825281472, -0.05289452774, 0.9534874658], [0.1212631719, 0.1026405898, 0.002082101934, 0.2170610383, -0.1606708366, 0.6494321703], [0.1199430088, 0.1025058805, 0.001884419282, -1.787751687, -2.706052152, 0.3663487459], [0.1235116667, 0.1027498533, 0.002000736734, -0.8803424968, -1.297663568, 0.7630381807], [0.1270065223, 0.1021881148, 0.00219591347, 0.1751005284, 0.4270930602, 0.257211601], [0.1253039825, 0.1029119271, 0.001990250421, 1.013476777, 0.7230218144, 0.03926749213], [0.1198693083, 0.1030100089, 0.002088350392, -0.3947962292, 0.01972584508, 0.9708247756], [0.1253529771, 0.102623874, 0.002133473198, -0.6270504739, -0.8598750637, 0.4300238129], [0.1243493872, 0.1023954086, 0.001915990909, -2.01424734, -2.364678293, 0.04719525937], [0.1232450089, 0.1025486995, 0.001937904417, -3.03317656, -2.636838017, 0.7883664407], [0.1246035168, 0.1025690187, 0.001912973153, -0.2783516056, -0.7410759456, 0.2147951824], [0.1216806603, 0.1028184952, 0.002026794819, -1.945840493, -2.143393903, 0.03927956915], [0.1222142937, 0.1024818705, 0.001918793627, -0.04425311847, -0.02098702105, 0.3511426429], [0.1245241558, 0.1025250101, 0.00185521412, 0.633799973, 0.1597447156, 0.003757644896], [0.1203212774, 0.1025042477, 0.001990186377, -0.8210754026, -1.118102971, 0.5898474327], [0.1245758158, 0.1024845243, 0.001664435587, -0.4172997484, -0.7253725934, 0.8116821173], [0.1260885997, 0.1022648927, 0.002066191297, -1.772337149, -2.05143225, 0.88286452], [0.1200724395, 0.1030492096, 0.001982747392, 0.6352758021, 0.9103218826, 0.7465952504], [0.1264928093, 0.1028647871, 0.002072572819, 2.680468734, 1.691233356, 0.103895908], [0.1248099601, 0.1026250313, 0.001886388783, -0.9296410478, -0.6862253625, 0.3220627726], [0.123161192, 0.1026132974, 0.002078461527, -0.8456330581, -0.5358866268, 0.9280140353], [0.1255291545, 0.1027371318, 0.001814390281, 0.6260659753, 0.7853866562, 0.974786124], [0.1230333679, 0.1025051278, 0.002031064487, -1.399087003, -0.9933049594, 0.8507191992], [0.1246951455, 0.1028276, 0.001992339847, 0.313194735, -0.1682813514, 0.5549870481], [0.1229758985, 0.1019887111, 0.002187307544, -0.02479166485, 0.475873903, 0.5062490211], [0.1278040395, 0.1033896314, 0.002048015316, 1.479948743, 1.427347492, 0.5394097459], [0.1243898008, 0.1028350011, 0.001834001479, 0.4699241656, 0.4672786523, 0.2985990692], [0.1190371015, 0.1023727981, 0.001978759592, 1.450902739, 1.274889704, 0.6320438578], [0.1225718804, 0.1036706635, 0.001916291021, -1.357594026, -1.566142586, 0.138839938], [0.1236385496, 0.1031533005, 0.002044093122, -0.09830976936, -0.2403279929, 0.03679222846], [0.123937279, 0.1030798074, 0.001920745128, 0.8057563767, 0.3281650938, 0.7643149109], [0.1277664843, 0.1029718704, 0.00212366991, 0.5012006077, 0.2117707898, 0.7777147804], [0.12266717, 0.1025881401, 0.002075319349, -1.012254945, -1.056432663, 0.3464828099], [0.1213095372, 0.1027073351, 0.002157219718, -1.301527817, -1.236915304, 0.1534314291], [0.1233787133, 0.1025678803, 0.00194134502, 0.3552148068, 0.3660334543, 0.5617096088], [0.1217008579, 0.1020814471, 0.001955604032, -1.234178466, -1.077015079, 0.4649736895], [0.1247523611, 0.1034835582, 0.002154530942, -1.167221357, -1.78883083, 0.7753051826], [0.1267567332, 0.1027731847, 0.001937756347, 0.1384362284, 0.2432771498, 0.8057060473], [0.1208376415, 0.1027792731, 0.001907231068, 0.3534545809, 0.07554636925, 0.3028754374], [0.1250159805, 0.1031767501, 0.001749707962, -0.4150736865, -0.3398794039, 0.9301672867], [0.1239338783, 0.102504891, 0.001987622142, 0.08070630526, 0.2732704835, 0.8250209718], [0.1235660289, 0.1032506968, 0.002056616839, -0.7062253752, -0.4249314484, 0.6763337527], [0.1256118798, 0.102164222, 0.001929693176, 1.343181105, 1.184606424, 0.1285574604], [0.123763447, 0.1026023536, 0.00192244742, 0.225613135, 0.5997001195, 0.1420325691], [0.1220282121, 0.1031882082, 0.002018189842, -1.989374002, -1.629445998, 0.9743417157], [0.12178893, 0.1027076939, 0.002174406939, -0.2606190028, -0.253858054, 0.3713807044], [0.1210765049, 0.102506077, 0.002080390549, -1.375449843, -1.239002432, 0.2634384583], [0.1241975703, 0.1033573086, 0.001895382057, 0.8225278379, 0.6343684694, 0.8529264928], [0.1246821548, 0.1036834882, 0.001873381878, 1.159429695, 1.250472397, 0.4700517468], [0.126664957, 0.1023662994, 0.002140929023, -0.3074954168, -0.3557528056, 0.658390633], [0.1239917937, 0.1022512637, 0.001975558485, -1.295039996, -1.745620293, 0.1696579712], [0.1252900338, 0.1023190835, 0.001890641506, -0.4165648116, -0.7816817401, 0.5884297886], [0.1205999937, 0.1024925733, 0.001974618369, 0.1818104341, 0.1247964436, 0.4017265744], [0.1232384876, 0.102434958, 0.001789133515, -0.6609960225, -0.6846449876, 0.6374585841], [0.1252168643, 0.102435496, 0.001891226099, -1.036454674, -0.9562028188, 0.7435447261], [0.1221419282, 0.1025781499, 0.002030506462, -1.531715767, -1.257135887, 0.7154187059], [0.1257303095, 0.1026926747, 0.002114523299, 0.2834886732, 0.2811391034, 0.6811282299], [0.1251190381, 0.1025093279, 0.002202222079, 1.935357098, 2.234181929, 0.09258574474], [0.1245693363, 0.1026243534, 0.001997185664, 0.6125227826, 0.6817953243, 0.377744919], [0.1265278624, 0.1027291195, 0.001898879245, -0.5799443993, 0.03376210215, 0.521156892], [0.1251897514, 0.1033608948, 0.002108290067, 1.273396192, 1.30703746, 0.6947362416], [0.1206404043, 0.1029519618, 0.001760095094, -0.5690264947, -0.8194750375, 0.1265080309], [0.1256154254, 0.1034627996, 0.001852527186, 2.078290115, 1.749189433, 0.1223328134], [0.1230809894, 0.1034234965, 0.002080122703, -1.512808388, -2.470626177, 0.3853556884], [0.1237107822, 0.102303644, 0.001932257381, 0.4308347547, 0.5072872445, 0.6876879962], [0.1227520682, 0.1027347297, 0.002054306365, -0.8211101453, -1.215522903, 0.8950733877], [0.1246199871, 0.1018125604, 0.00190295718, -0.2061462304, -0.412696501, 0.6331394484], [0.1258969581, 0.1021284304, 0.002051172569, -1.420615084, -0.8468909271, 0.381874251], [0.1261361301, 0.1023466592, 0.001960992697, 1.157568315, 1.085560169, 0.9150203237], [0.1236901306, 0.102317207, 0.001810301004, 0.01601772207, 0.2135417252, 0.2141534493], [0.1239865249, 0.103133147, 0.002002154134, -0.05270001985, 0.1732293065, 0.1200563863], [0.1258388526, 0.1030748884, 0.001834236078, -0.1927741844, -0.5326879717, 0.3480301516], [0.1238419666, 0.1023892111, 0.002081557493, 0.9971171652, 1.09687361, 0.6806511719], [0.1243638422, 0.1025578481, 0.001941151835, -0.1384171585, -0.5791829262, 0.2742336661], [0.1245326868, 0.1022926463, 0.002023028159, -2.887581196, -4.040925582, 0.0746919129], [0.1242844607, 0.1031555952, 0.001984555963, 0.7960400662, 0.7982410806, 0.9366205395], [0.1246582049, 0.1030108251, 0.001924727654, -1.662773471, -1.885061913, 0.1773368022], [0.123682578, 0.1028144423, 0.00197629661, -1.298198922, -1.564600782, 0.101105382], [0.1269119084, 0.1024765796, 0.002082217351, -1.057885763, -0.02412543546, 0.3007752314], [0.1244196452, 0.1034429369, 0.001953948209, -0.5142707086, -0.3669068398, 0.9926962378], [0.1246755629, 0.1026161573, 0.002169507389, 1.109252548, 0.7022064319, 0.02845860719], [0.126123559, 0.1024798508, 0.001932353207, -0.1492525184, -0.127602713, 0.8671866272], [0.12101759, 0.1020367424, 0.001855372729, 0.1106195696, 0.2807445786, 0.3695878401], [0.1234714925, 0.1031457502, 0.001813307066, -0.9620384436, -0.5903472659, 0.9507158941], [0.1255564269, 0.1030025068, 0.001760881195, 1.140877082, 1.016818859, 0.5653416061], [0.1236734314, 0.1032437483, 0.00201311515, 0.2635821781, -0.1683841107, 0.662460559], [0.1219965846, 0.1025334889, 0.002057611039, 0.259285967, 0.2791520268, 0.7144296515], [0.1227631433, 0.1022662431, 0.002016729543, 1.076070908, 1.190601991, 0.6908083834], [0.1222556017, 0.1025385498, 0.002014760086, -2.114253374, -2.591958317, 0.6214702044], [0.1218519516, 0.1026207984, 0.002027500234, -0.07647476486, 0.01050671797, 0.7721023407], [0.1274793022, 0.1032814282, 0.002036029798, -0.8686883261, -0.8073726312, 0.8268877524], [0.1225183753, 0.1029078601, 0.001835640441, 0.08690173562, 0.0600219112, 0.6744578234], [0.1231665888, 0.1032981819, 0.001827729186, 0.01578852051, -0.3993303276, 0.4547670582], [0.1253217278, 0.1023781543, 0.001961311723, -0.1164291432, -0.6309434961, 0.4115128416], [0.1242045067, 0.102280065, 0.002043847524, -1.485312858, -1.72177492, 0.5510558781], [0.1237502622, 0.1024395477, 0.001877951254, 0.222026946, -0.2935041787, 0.4466734474], [0.1232763976, 0.1031624125, 0.001969500684, -1.928510629, -2.830208832, 0.9315025295], [0.1251112409, 0.1027481661, 0.002008291126, 0.8960322811, 1.01829683, 0.1197256679], [0.1234805102, 0.1024713896, 0.001908362311, -0.5525215302, -1.176314317, 0.2242611174], [0.1232596545, 0.1028543506, 0.002052444411, -0.4039950013, -0.2648213194, 0.7152373544], [0.1223518449, 0.1022011871, 0.001932383356, 0.5462409975, 0.5772135583, 0.8685444587], [0.1209129627, 0.1026713226, 0.001941213334, -0.8358016633, -1.213835844, 0.4060649105], [0.1231011399, 0.1021695451, 0.002051863611, 0.9821181574, 1.239717532, 0.259578008], [0.123809592, 0.103180847, 0.001968224367, 0.7648491264, 0.6245660619, 0.8151355824], [0.1234736751, 0.102831983, 0.001915417796, 0.05317528088, 0.0891779565, 0.7537556899], [0.1207969291, 0.1030542764, 0.001971572713, 0.8850598819, 1.257764167, 0.08813171879], [0.1238666282, 0.1029117097, 0.001992404894, -1.482093211, -1.432524568, 0.3707680156], [0.1240466807, 0.1023006688, 0.00193883703, 1.60350812, 1.700530205, 0.03634766411], [0.1232177634, 0.1029706482, 0.002062449437, -1.318882352, -1.512657579, 0.4988352933], [0.1221782122, 0.1028302942, 0.001965364109, 0.1215801753, -0.3369960284, 0.4990341341], [0.1265332654, 0.1025252481, 0.001826836662, -1.070333094, -1.186501866, 0.09496523928], [0.1249047165, 0.1032173258, 0.001996295684, -1.115335708, -2.112395185, 0.7318674569], [0.1236000036, 0.1033154578, 0.00199639573, 0.007309493314, -0.09262009743, 0.970041146], [0.1240211693, 0.1027269788, 0.001859410064, 0.537468992, 1.004730961, 0.7668445927], [0.1262067777, 0.1034268263, 0.002297538187, 2.072394018, 2.100303524, 0.01110409194], [0.1224608414, 0.1025027271, 0.002105392082, -2.214428468, -1.274180806, 0.6592236086], [0.1267203607, 0.1026837277, 0.00205054726, 0.7149843845, 0.9459206122, 0.3741300558], [0.1248697044, 0.1027024005, 0.001956844726, -0.9581936058, -0.6800607423, 0.3786811247], [0.1204772488, 0.1028297735, 0.001971648178, -1.855679896, -1.571581328, 0.4109602094], [0.1233214511, 0.1022248453, 0.002052695862, 1.018110825, 0.6932301982, 0.8287624895], [0.1266442403, 0.1027764564, 0.002071794657, 1.240311429, 1.324791059, 0.04289280337], [0.1245895895, 0.1029923639, 0.001947967365, 0.0892646386, 0.2718605138, 0.6836811524], [0.1241859731, 0.1025101528, 0.001768310742, 0.9289451635, 1.265397899, 0.2591994146], [0.1272002836, 0.1030822731, 0.00206267313, -0.7165303243, -1.493677001, 0.1349811507], [0.1248317731, 0.1031875153, 0.002028925573, 0.8029920925, 0.3712826709, 0.09715411779], [0.1241442419, 0.1025269849, 0.001898039719, 0.0186327193, -0.5601349122, 0.7280180374], [0.1250511613, 0.1028155087, 0.002029025966, -2.005097018, -1.555931562, 0.7210618306], [0.1235133507, 0.1021542856, 0.002139995796, 0.9836719937, 0.3073140353, 0.09417030321], [0.1202890413, 0.1025632699, 0.002146471478, 1.061028757, 0.6754039462, 0.6810501582], [0.1205330441, 0.1023161871, 0.001990492846, -1.362289234, -1.203442616, 0.6387782567], [0.1253439264, 0.1031879112, 0.001919188707, 1.679926449, 1.413400883, 0.1807668813], [0.1251815438, 0.1040376472, 0.001992344279, 1.089434653, 0.93874998, 0.4817057083], [0.1252332188, 0.1028368743, 0.001933420435, 0.7095477215, 0.4935815381, 0.3236052026], [0.1208237848, 0.1020056577, 0.001829695933, -1.122019094, -0.8926274206, 0.2825956248], [0.1240350511, 0.1029751797, 0.001849429471, -0.1126729008, -0.474321819, 0.2770657647], [0.1222713608, 0.1030316057, 0.002005361804, -0.1767734358, -0.1773391803, 0.3475274144], [0.1227232353, 0.10290707, 0.001980469696, -0.5347702848, -0.4971598958, 0.1467645847], [0.1245121257, 0.1026852967, 0.002010072316, -1.615380222, -2.496995395, 0.3936048517], [0.1241773886, 0.1033821189, 0.002024703494, -0.2681652092, 0.3060515516, 0.3144891341], [0.1217363094, 0.1030964594, 0.001898655744, 0.9238269121, 0.2021283121, 0.6107814094], [0.1244309455, 0.1030205579, 0.001909851115, -0.5094122998, -0.7740805962, 0.04531125282], [0.1240210549, 0.1021632416, 0.002095661883, -0.5474207642, -1.103873019, 0.8738186461], [0.124956218, 0.1032283989, 0.002026340592, -1.050028934, -1.481941019, 0.1149579102], [0.123587101, 0.1028261639, 0.001834781098, 0.4836070648, 0.435182374, 0.2408066258], [0.1249790016, 0.1023858983, 0.001991257039, 1.079907808, 1.093445662, 0.5621351201], [0.1259808095, 0.1028186623, 0.002106756484, 0.906619631, 1.093398439, 0.8534125427], [0.1237769958, 0.1026937529, 0.001782736593, -2.102253096, -2.52684914, 0.7675638602], [0.1217632789, 0.102609124, 0.001880123363, 0.2783942616, -0.02302698394, 0.4159866715], [0.1245097497, 0.1029316258, 0.002020824361, 0.8808711263, 0.7034241224, 0.7247830951], [0.1220678737, 0.1030210268, 0.001961225735, 0.6088567156, 0.3623090731, 0.01261612697], [0.1193761548, 0.1028280999, 0.002056827988, 1.363753927, 0.9125873109, 0.12098396], [0.1253750187, 0.1026087748, 0.001868906324, 0.1803563063, 0.05149085014, 0.3928156291], [0.1226848407, 0.1022391274, 0.001955277377, -1.125341512, -0.6522343842, 0.6530576829], [0.1242036536, 0.1030145179, 0.001869987393, 0.9206208271, 0.9930430476, 0.2776862116], [0.1243506868, 0.1022782026, 0.002086310505, -0.03403928672, 0.09186350909, 0.364445997], [0.1252570428, 0.1022175903, 0.002020944584, -0.2271356715, -0.1063952715, 0.9564326635], [0.1240665124, 0.1031141668, 0.001922048422, -0.2211787516, 0.2031219292, 0.592338592], [0.1216087792, 0.1029842201, 0.001911944975, 0.7788320638, 0.7846953124, 0.2630794737], [0.1220639358, 0.1021994261, 0.002017682519, -1.8227278, -1.86481381, 0.01792419931], [0.1255100222, 0.1031866261, 0.002009407603, 1.317201074, 1.073912063, 0.5424892142], [0.1222180787, 0.1023454679, 0.002035219764, -0.925679331, -0.819908058, 0.7217715394], [0.1247621904, 0.1039137933, 0.00201625354, -0.001833382612, 0.06144432367, 0.7598018096], [0.1233008106, 0.1017566809, 0.002019007683, -1.455827461, -1.309588364, 0.3790130639], [0.1240011079, 0.1029839976, 0.001981068395, -1.313089519, -1.717327733, 0.05248838073], [0.1247624496, 0.1027282258, 0.00197602999, 0.3595076095, 0.9374751383, 0.4428299483], [0.1241780718, 0.1030780467, 0.002049304706, 0.4042342942, 0.311802524, 0.526611472], [0.1219991841, 0.1024350663, 0.001997356261, 0.3801963387, 0.2120291672, 0.9940883377], [0.1233443023, 0.1027153565, 0.001917614093, -0.09656473182, -0.1124833056, 0.7639484522], [0.1240078209, 0.1028481398, 0.00184819456, -0.5851287323, -0.1993952422, 0.1944298893], [0.123368917, 0.1033869179, 0.001872907484, -0.6416082432, -0.9232643048, 0.6971295943], [0.1241773803, 0.1029752569, 0.00192670502, -1.111864273, -1.742308163, 0.8265397785], [0.1232276341, 0.1025776045, 0.002052382806, -0.2096910138, -0.3341218186, 0.7109205977], [0.1233230834, 0.1030591079, 0.002133262089, -0.04292934975, 0.3250854954, 0.6494836885], [0.1233939601, 0.1032461896, 0.001998234306, 0.1525622852, 0.384993861, 0.1211506661], [0.1239256786, 0.1032109119, 0.002010220804, 2.42853334, 2.100090395, 0.3719856421], [0.124945703, 0.1036333955, 0.001849345468, 1.016289428, 0.6279492377, 0.2068540403], [0.1211666048, 0.1030079383, 0.002186776857, 0.7725544878, 0.3730048049, 0.4677312259], [0.1246735016, 0.1031860926, 0.001846339341, -0.3594246206, -0.02260229105, 0.5696009371], [0.1222931168, 0.1031757218, 0.001934196576, -1.386759128, -1.123763444, 0.04174988519], [0.1226097181, 0.1025164862, 0.002003298354, 0.1852871426, 0.4711036815, 0.7361549567], [0.1222907354, 0.1026527595, 0.002071577428, 0.4375282547, 0.2937101493, 0.293193624], [0.1227139663, 0.1031872156, 0.001969433098, 2.201986941, 2.103263338, 0.04504538375], [0.1222245571, 0.1029294944, 0.001862426722, 0.1280275328, 0.08602507163, 0.2925920198], [0.1251321025, 0.102661174, 0.002141657284, -0.2603029387, 0.08172302703, 0.6183983137], [0.1229271445, 0.1024786634, 0.001959118707, -1.37344769, -0.9860856505, 0.4247157561], [0.1219753302, 0.1033234597, 0.00192125379, 0.5323060704, -0.3221599423, 0.2764557502], [0.1222065515, 0.1032475023, 0.00219505293, -1.535438116, -1.062148997, 0.3080920728], [0.1240154761, 0.102926328, 0.001964089575, 0.9038312073, 1.068992731, 0.2809211153], [0.123563587, 0.1029729794, 0.002042829632, 1.625031852, 1.542617786, 0.03685833754], [0.1244511235, 0.1028021687, 0.002012859113, -0.9093435416, -0.8920941416, 0.5199858191], [0.123218262, 0.1026911396, 0.002078010453, -0.6311442126, -0.4139091914, 0.7696916764], [0.1247186919, 0.1026381269, 0.00204622312, 1.105712482, 0.7267954444, 0.04191098029], [0.125296934, 0.1032502438, 0.001946752175, 1.370555957, 0.6703701773, 0.2894679081], [0.1212371398, 0.1025544216, 0.001913294884, -1.074625717, -0.7523214997, 0.8678657017], [0.1225236082, 0.1031689099, 0.002013934913, 0.09437082358, 0.2447861583, 0.9434015293], [0.1249770123, 0.1029081813, 0.001974866716, -0.05504709977, 0.6167215525, 0.404353628], [0.1198676452, 0.1023018534, 0.001992088361, -1.168626137, -0.9754179404, 0.2372725433], [0.1243696869, 0.1031776923, 0.002091171869, 2.200910244, 1.810354865, 0.3462486359], [0.1253371184, 0.1025909334, 0.001857938488, -0.7253016276, -0.4230549808, 0.9138289469], [0.1266144914, 0.1024430318, 0.001946529212, -0.6321714343, -0.6879747825, 0.9161723416], [0.1205161527, 0.1026830624, 0.001919232576, -0.4359916868, -0.05913751792, 0.8491300731], [0.121841163, 0.1026919404, 0.002099341471, 0.4092977759, 0.3371850097, 0.855820501], [0.1237438429, 0.1035037314, 0.001965569947, 0.0436119174, 0.0740968873, 0.4781005645], [0.1231306589, 0.1034991519, 0.002088809118, -0.4362156434, -0.6145488359, 0.7996475099], [0.1226581049, 0.1030144327, 0.001896948417, 1.498776988, 0.9616883728, 0.6144515108], [0.1193601892, 0.1028250955, 0.001929157739, 1.662550792, 1.809580044, 0.6566443032], [0.1240095342, 0.1029158676, 0.002029826074, 0.636564186, 0.5204342736, 0.720548576], [0.1235106288, 0.1021315037, 0.001938618022, 0.1440772437, 0.1483042715, 0.2504053227], [0.1222471327, 0.1028293656, 0.001940910565, -0.9887098763, -1.48440639, 0.2574106777], [0.1217411575, 0.1028149238, 0.001891919786, 0.2715933898, 0.8314824828, 0.01162122017], [0.1253006556, 0.1020825321, 0.002070148085, 0.7505919911, 1.057246471, 0.06622751871], [0.1252509966, 0.1026405154, 0.002080989683, 0.4764494611, 0.8290066079, 0.2184315152], [0.1270438121, 0.1025457538, 0.001922136322, -0.2785721385, -0.5319095889, 0.693539933], [0.1249235851, 0.1030111786, 0.001859659659, 0.272992283, 0.4535738277, 0.001898933823], [0.1251290932, 0.1031061013, 0.00195953503, 0.2015138791, 0.1445221516, 0.5837719397], [0.1232037933, 0.1035790673, 0.001947593835, -0.4363205492, -0.5834132693, 0.8168012662], [0.1261435314, 0.1026835149, 0.001849342923, 0.2586035016, 0.4755714744, 0.666224426], [0.1233787037, 0.1027258158, 0.001877452791, 0.4803352824, 0.6587851711, 0.7844255475], [0.1265597187, 0.1031019779, 0.002079675046, 0.9071813383, 1.24781514, 0.7674056387], [0.1235601378, 0.1027555358, 0.001814901429, 1.128621536, 1.095815182, 0.9155876004], [0.1212999571, 0.1030560827, 0.001918817924, 0.800276883, 0.5936187863, 0.4737922313], [0.125380814, 0.1023601626, 0.001995410581, 1.144936912, 1.434929343, 0.2740181292], [0.1240356184, 0.1027656284, 0.00206256183, -0.8123543445, -1.019219321, 0.5276885505], [0.1246900621, 0.1032556557, 0.002155799354, 0.6476080457, 0.6720532432, 0.9672601852], [0.1247309712, 0.1028345472, 0.001816467554, 0.4501650721, 0.4115121637, 0.3744616543], [0.1242621117, 0.103445208, 0.002059844597, -0.2127406153, 0.1077024188, 0.7796082453], [0.1207785132, 0.1034041026, 0.001829292715, 1.276384077, 1.436828252, 0.3836708257], [0.1223059721, 0.1033425721, 0.001900419886, -0.2584153937, -0.7992351753, 0.4061918702], [0.1237151333, 0.102046699, 0.00205299393, -1.440321453, -1.576201778, 0.3577566722], [0.1248750624, 0.1024700502, 0.001878158997, -0.2058884663, -0.1352248821, 0.219491908], [0.1223007571, 0.1020184218, 0.002096295077, -1.365783136, -1.50946432, 0.3092116346], [0.1223212632, 0.10358591, 0.002075763947, -1.593907412, -1.843034264, 0.3759502209], [0.123336722, 0.1022937343, 0.001890831243, 0.0910172791, -0.3609030583, 0.6428227209], [0.1218652198, 0.10284555, 0.001952359392, 0.1928040482, 0.2393734186, 0.5595833058], [0.122971876, 0.1028799204, 0.001946870107, 2.046376562, 1.75089427, 0.02065122178], [0.1220172854, 0.102713301, 0.001885269023, -0.791188732, -0.7404119239, 0.9820397758], [0.1234170932, 0.1027878589, 0.001957722372, -0.1898363419, -0.2026623661, 0.3563178904], [0.1246455165, 0.1030371606, 0.002058561324, 0.5226896623, 0.3223624147, 0.4418780745], [0.1242776034, 0.1025743821, 0.001924060482, -0.2384416314, -0.03176803868, 0.169525403], [0.1248447308, 0.1027751169, 0.001897241203, -0.2430293122, -0.1138828698, 0.2945711168], [0.1236759244, 0.1030384395, 0.002134917432, -0.05551529902, -0.2806478222, 0.542630573], [0.1245662077, 0.102854373, 0.001959369592, 2.011889333, 1.831518506, 0.124684438], [0.1261471615, 0.1029099289, 0.002033722301, -0.2291335566, 0.05044360608, 0.1130376436], [0.1236098854, 0.1026996996, 0.001845755869, -0.2696660045, -0.5379069708, 0.161521228], [0.125455634, 0.1032216955, 0.002008520323, 0.2545739097, 0.5190695235, 0.8905411234], [0.1222820651, 0.1025751933, 0.002086675942, 0.5491879482, 0.9116517952, 0.2663030186], [0.1221607356, 0.1027384599, 0.002103382756, -0.175010099, -0.07822303527, 0.9082051865], [0.1225342144, 0.1024447804, 0.001900130797, -0.5766172753, -0.6909391431, 0.7204567921], [0.124420315, 0.1030168957, 0.002340977873, 1.5039494, 1.581253239, 0.3358282991], [0.1211801996, 0.1021809418, 0.002084911444, -1.775339827, -2.434984022, 0.964369896], [0.125954856, 0.1029765502, 0.001885728702, 1.219295647, 1.004601578, 0.04880235422], [0.1249714838, 0.1024696039, 0.002128182473, -0.7406235321, -1.071892861, 0.9665708619], [0.1269462801, 0.1024308445, 0.00191542567, -0.6686089083, -1.129606655, 0.08072910592], [0.1197571166, 0.1020887844, 0.001908661606, -0.713913709, -1.035838962, 0.7562216008], [0.1230955093, 0.1031913015, 0.00191314419, -0.4104382244, -0.5671316905, 0.7441552843], [0.1283290302, 0.1027452778, 0.002234405594, 0.4368265913, 0.3218965399, 0.6266008058], [0.1216045672, 0.1026884517, 0.00221899634, 0.5503137175, 0.4396092336, 0.05001978468], [0.1249566797, 0.1023559821, 0.00216745183, -2.767987085, -2.625600718, 0.1957577523], [0.1229541441, 0.1030382215, 0.002081019247, 1.030740385, 0.6305154139, 0.4743227025], [0.122059792, 0.1037773226, 0.001824057926, 1.189789611, 0.6596698122, 0.1982553545], [0.1245181443, 0.102634185, 0.00196982422, 0.8410556005, 0.5208127685, 0.3776305645], [0.1243705605, 0.1026875877, 0.001970214778, 0.4133064561, 0.4013406545, 0.791442952], [0.1212297627, 0.1027618282, 0.002007188757, 0.9202735683, 0.8909003333, 0.9745460871], [0.1204095409, 0.1021300353, 0.002209014394, -0.1533690607, 0.02257673968, 0.1563357933], [0.1254244661, 0.1032119979, 0.00191623034, 2.036231382, 1.884834462, 0.4637565585], [0.1254025812, 0.1022126235, 0.002082462087, 0.4267737683, 0.08777668602, 0.7155672042], [0.122015196, 0.1031513659, 0.001971531461, -0.07487719364, -0.2842508706, 0.1990487193], [0.1263234784, 0.1025867866, 0.002224820978, 1.544409258, 1.33866578, 0.1670375185], [0.121805027, 0.1026771625, 0.00194606049, -0.3062483734, -0.5311298574, 0.4626612752], [0.1238968462, 0.1024576862, 0.001920158998, -0.9364815032, -1.29366364, 0.2240085922], [0.1254766848, 0.1025271331, 0.002059104864, -0.005044045499, -0.03201403931, 0.4219616955], [0.1201383047, 0.1028515492, 0.001958958578, -0.620073102, -0.667939145, 0.2634709471], [0.1259583039, 0.1029108805, 0.002007338095, -1.29228805, -1.248034796, 0.8980564012], [0.1239946933, 0.1030074173, 0.002157023239, -0.8206731439, -0.8467641481, 0.6224616541], [0.1225875412, 0.1030410168, 0.001725374197, -1.757228749, -2.732541875, 0.07657596546], [0.1231274137, 0.1028406403, 0.001842668555, -0.06341524358, -0.6677435235, 0.3744349147], [0.1262767763, 0.102837515, 0.002112637962, -1.847178366, -1.832893927, 0.2444117507], [0.1206506424, 0.1028389147, 0.001898159119, 0.1657547457, 0.4462119406, 0.8125694067], [0.1270968497, 0.1032564683, 0.002143036511, 1.435253528, 1.001489444, 0.8146142266], [0.1258179658, 0.1029171148, 0.001792317311, -0.6846181991, -0.892678509, 0.7143586718], [0.1248003044, 0.1034185361, 0.00199162224, 2.160501139, 1.680100438, 0.7211775644], [0.1237577115, 0.1023082315, 0.002056246432, -1.075111619, -0.7892106333, 0.7235681498], [0.123959064, 0.1027772026, 0.001972973132, -0.1721677566, 0.08384524064, 0.9514881906], [0.1248715492, 0.1027528839, 0.002196247539, -0.7142719353, -0.5924372683, 0.8912277511], [0.124445276, 0.101898287, 0.002005637282, -2.603281048, -2.215480134, 0.8743209434], [0.1245131219, 0.1024908471, 0.00209103043, -0.4062991296, -0.08360588016, 0.9810859673], [0.1247357826, 0.1026619349, 0.002042633843, -0.2555605807, -0.2075951883, 0.3294134714], [0.1255259624, 0.1026044775, 0.001875258241, 0.4953088915, 0.7032264701, 0.5726364975], [0.1228630212, 0.1023582553, 0.002036866083, -0.5699252419, 0.03019467658, 0.3658837093], [0.126011657, 0.1031817028, 0.002103623571, 0.5248047535, 0.09403966313, 0.4140085253], [0.1243091752, 0.1027969625, 0.002083371896, -1.136484518, -1.776865159, 0.002501702388], [0.1238333276, 0.1027114587, 0.002131095776, -0.6856075867, -0.6888363327, 0.1515112368], [0.1213002299, 0.1022156789, 0.00195811724, -1.108505395, -0.4871235303, 0.8344681462], [0.121022441, 0.1025256308, 0.001937104451, -1.044658351, -1.346133052, 0.9678010741], [0.1237000458, 0.1030410463, 0.001941062605, 0.150941548, -0.2208017589, 0.3050950243], [0.1245898213, 0.1026019543, 0.002036448772, 1.205574954, 1.009060431, 0.9225567164], [0.1243503582, 0.1029295588, 0.001978265653, 2.286487366, 1.903899998, 0.7817171061], [0.1239952485, 0.1035023572, 0.001908567087, 0.5047311524, 0.07417169962, 0.4431614336], [0.1222738736, 0.102870498, 0.00195341241, -1.70066758, -2.386714237, 0.03013327639], [0.1235613099, 0.1028712734, 0.001931878728, -0.3787728586, -0.5447774966, 0.9302520095], [0.1232634729, 0.1029022887, 0.002033030723, -0.1534515882, -0.0534727697, 0.8503790871], [0.1209897835, 0.1026619963, 0.002071461938, -1.532084292, -2.288666359, 0.6426180319], [0.123235982, 0.1031464401, 0.002164428049, 0.7339595093, 0.5193766815, 0.4610040191], [0.1246748526, 0.1026752809, 0.001995867135, 0.3390958588, 0.5532796576, 0.8461927124], [0.1228157425, 0.1033118703, 0.002108248561, 0.6640610873, 0.3941511273, 0.3185301868], [0.1224216372, 0.1030913015, 0.001926706919, -1.049648338, -1.041758725, 0.4416199232], [0.1204744233, 0.1031241475, 0.001932959204, 0.4421455588, 0.2641486352, 0.7271831848], [0.1242100876, 0.1027454392, 0.002059383252, 1.151030285, 0.933205071, 0.9151115082], [0.1218079296, 0.1029290682, 0.00199218108, -0.3648355464, 0.08189306254, 0.4358360761], [0.122972868, 0.1024111676, 0.002126083403, -1.5169236, -1.249948333, 0.7528744852], [0.1248087852, 0.1027618445, 0.001867750639, 0.1470452345, 0.2661794454, 0.1149873613]], "cuts1.84|gamma null|1000000": [[0.1031951006, 0.102629372, 0.0004998189368, 0.7516190401, 0.4933398333, 0.3817736626], [0.1028175949, 0.1029411, 0.0004582231476, 0.3545088337, 0.1409459129, 0.4632269493], [0.1025034067, 0.1027266108, 0.0004528084659, -1.725661053, -1.315997134, 0.6613876245], [0.1026823307, 0.1028102325, 0.0005173555571, 0.1071012529, 0.1434275557, 0.1724641547], [0.1032445326, 0.1028040053, 0.000488521025, 0.3012842331, 0.3116015095, 0.4003601434], [0.1028688806, 0.1026952236, 0.0004632383825, -0.8831166809, -0.8218533347, 0.7952517827], [0.1038199561, 0.1026851677, 0.0004935440821, -0.3868440821, -0.3006231002, 0.5209903093], [0.1035346698, 0.1028747405, 0.0004938860725, 1.593673687, 1.195324295, 0.1911974534], [0.1018982784, 0.1027437118, 0.0004663469522, -0.4495906962, -0.6160218725, 0.05636785917], [0.1034874753, 0.1026197556, 0.0004698886505, -0.2936197519, -1.017994785, 0.4078498912], [0.1032344413, 0.1027162813, 0.0004841364405, 0.2715652225, 0.1363211503, 0.5079122076], [0.1030584087, 0.1028791433, 0.000468908724, -1.105288087, -0.7339968612, 0.4185442536], [0.1027207885, 0.1029327429, 0.0004881785861, -0.3654271852, -0.2179105642, 0.168793061], [0.1031223133, 0.1026739468, 0.000489030845, -0.01230928823, 0.03242985294, 0.5216983199], [0.1038218952, 0.1027306377, 0.0004690865758, -0.4986275393, -0.71368261, 0.3694712646], [0.1036175957, 0.102712323, 0.0004783599196, -2.13853997, -1.812154175, 0.04607624962], [0.1035163952, 0.1026418777, 0.0004626158195, 0.9141734014, 1.168584066, 0.6095713367], [0.1029010294, 0.1025097528, 0.0004803646382, -0.2644618982, -0.6175415501, 0.9438977438], [0.1033273906, 0.102900245, 0.0004942078369, 0.03649344157, 0.0866843632, 0.1632326992], [0.1032337098, 0.1028236482, 0.0004565370206, 1.359473992, 1.054656923, 0.6359185104], [0.1019996225, 0.1027445138, 0.0005030963815, -0.8361435237, -1.100116346, 0.2014411614], [0.1027668299, 0.1024969406, 0.0004968215909, 1.450736355, 1.148572111, 0.07744433562], [0.1026032594, 0.1023900673, 0.0004360402697, -1.463456682, -1.233924662, 0.4275819312], [0.1030669309, 0.1029831134, 0.0004832873269, 1.228831763, 0.7989664872, 0.7540488533], [0.1031885986, 0.1028639099, 0.0004798686595, 0.5004062489, 0.5534417692, 0.2328394755], [0.1026314096, 0.1027982156, 0.0004980268162, -0.5459287561, -0.8878913654, 0.523585164], [0.1024151599, 0.1026343237, 0.0004995519679, 0.6819056737, -0.05132400278, 0.5137573507], [0.102938966, 0.1028285977, 0.0005120526399, -1.894066788, -2.28983698, 0.1200385488], [0.1035868671, 0.1026055114, 0.0004804575274, 0.5691766777, 0.72221714, 0.5963570997], [0.1040756103, 0.10275681, 0.0004749522826, 0.2022166582, -0.2183029178, 0.7747078283], [0.1030359635, 0.1027977062, 0.0005303875151, 0.4022805217, 0.3547223693, 0.8782985321], [0.1025169393, 0.1028939592, 0.0004938300033, 0.7402828264, 0.3111167149, 0.86552535], [0.1031151691, 0.1025923591, 0.000490156281, -0.352841182, -0.1574214092, 0.04158436895], [0.1027023567, 0.1027906096, 0.0005325881264, -0.9420526215, -0.826803885, 0.5825717752], [0.102370117, 0.102827227, 0.0004685311592, 0.08165944669, 0.9489075094, 0.6886095425], [0.1027828189, 0.1027394807, 0.0004706297468, -0.1697182855, -0.3336560446, 0.4782464476], [0.1029042407, 0.1028840864, 0.0004999874992, 0.03158517558, 0.1890058556, 0.6250976902], [0.1035911651, 0.1027916129, 0.0004664659581, -2.522924285, -2.052736524, 0.1385086062], [0.1030611699, 0.1025880767, 0.0004872949168, -0.04094777901, -0.1887220623, 0.8340580824], [0.1027021638, 0.1026457836, 0.0004594457004, -0.7580642188, -0.8559229908, 0.3976868445], [0.1031084267, 0.1026870149, 0.0004835323619, 1.126663652, 0.8505681966, 0.05705528534], [0.1025887199, 0.1026684525, 0.0004467880809, 0.7974318609, 0.4739074632, 0.1826052631], [0.1033311207, 0.1028739452, 0.0005030753419, 0.3534041917, 0.3271748504, 0.5773090381], [0.1028976518, 0.102780293, 0.0004945207533, 1.670711936, 1.536894681, 0.4631714839], [0.1033494786, 0.1027523577, 0.0004545695703, 0.7157497762, 0.3671065092, 0.1532674827], [0.1033703319, 0.1029282484, 0.0004868960178, -0.3850398207, -0.4896767793, 0.7154200977], [0.1026097476, 0.1025403712, 0.0005327996066, -0.7880439634, -1.022257732, 0.1064435423], [0.1036286555, 0.1029017395, 0.0004958761652, 0.8701275205, 0.5335078688, 0.4426673314], [0.1022415086, 0.102494868, 0.0004913688586, -0.6719334244, 0.005049393235, 0.08874631639], [0.103670915, 0.1028365901, 0.0005009763799, -0.9217263318, -1.010900345, 0.9252772621], [0.1035467244, 0.1028095381, 0.0004705807879, 0.8961251577, 0.4769684717, 0.8910896161], [0.102662866, 0.1029882192, 0.0004440187224, 2.031991702, 1.592329731, 0.06334746078], [0.1030396146, 0.1026307607, 0.0005474537134, 1.287813282, 1.400645363, 0.2194988699], [0.1027880726, 0.1028088065, 0.0005094727301, 0.3453671222, 0.2404031739, 0.7028686106], [0.1032676019, 0.1025770328, 0.0004620451126, 0.8249125058, 0.8791550764, 0.8726339759], [0.1035769502, 0.1027449622, 0.0005055056103, 0.3637245528, 0.120964172, 0.3281855621], [0.1032637219, 0.1026496888, 0.0004632803759, -0.09048050233, 0.04948541036, 0.8051146705], [0.1028830179, 0.1028628473, 0.000509169854, 0.2204154563, 0.01650413389, 0.9200528417], [0.1027255727, 0.1026930467, 0.0004654724188, -2.053532918, -1.807479493, 0.3783017162], [0.1028148691, 0.1029788227, 0.000513944995, 0.1646131974, -0.6210883457, 0.1305906653], [0.1033869711, 0.102704246, 0.000491918298, 0.3891283983, -0.1466022382, 0.5394964135], [0.1031092929, 0.1025881411, 0.0005101380844, 0.5469759648, 0.8681644329, 0.7580593262], [0.1036364033, 0.1028184879, 0.0004479875411, 1.815595213, 1.464602934, 0.1635702748], [0.1032491659, 0.1028869747, 0.0005040172682, 2.67535165, 2.338190824, 0.814027404], [0.1026739959, 0.1029250004, 0.0004847727653, 0.4387393076, 0.2509318953, 0.1877621017], [0.1023368139, 0.1026360422, 0.0004956018597, 0.4443592108, 0.7965333878, 0.1810337787], [0.1022779482, 0.102712403, 0.0004995119413, 0.9474435121, 1.069128799, 0.7448821253], [0.1015945536, 0.1025713715, 0.000460727355, 0.7895762516, 0.4975317258, 0.5788309078], [0.1034708788, 0.1026146841, 0.0004872445545, 0.9132022046, 0.9156542787, 0.1876296748], [0.1030904373, 0.1027664702, 0.0004984359902, -0.343571875, -0.3221761312, 0.8665902932], [0.10272728, 0.102889543, 0.0005076157218, -0.9469229268, -1.162731077, 0.09785302912], [0.1017529521, 0.1027928418, 0.0005138249925, 0.8250983657, 0.9533833916, 0.2821960532], [0.1029705124, 0.1029748177, 0.0005225409399, 0.6943874184, 0.8280243634, 0.5432722777], [0.102812052, 0.1029078755, 0.0004107438747, 1.054568919, 1.07686712, 0.04511374936], [0.1025547022, 0.1026087384, 0.0004923961134, 0.09489879448, 0.2639114819, 0.038494649], [0.1033756329, 0.102810258, 0.0004547417147, -0.5815985642, -0.5933569462, 0.9483561473], [0.103267144, 0.1028088258, 0.0004847216211, 0.1214879185, 0.1824373424, 0.1471885119], [0.1025556655, 0.1028111671, 0.0004656418039, 0.4664722321, 0.4324518, 0.6988677912], [0.1031947804, 0.1026496839, 0.0004865033148, 2.043041949, 1.513550161, 0.5839497795], [0.1032666518, 0.1026680918, 0.0004753040672, -1.804960811, -2.078417316, 0.9245086605], [0.1030479413, 0.1025908477, 0.0005027399305, 0.8899307369, 1.02070158, 0.8423628217], [0.1032405786, 0.1027485408, 0.0004967617075, -0.002288890599, 0.418573185, 0.5936155179], [0.1034368179, 0.102661087, 0.0005137842999, -0.2503892495, -0.471784352, 0.5511462354], [0.1036941866, 0.1028192562, 0.0005281881934, -1.523911105, -1.157429435, 0.2184908769], [0.1035664026, 0.1026766505, 0.0004722433654, -1.707414629, -1.951661451, 0.7416233265], [0.1024933339, 0.1026070622, 0.0004641501704, 0.6751399595, 0.3531375147, 0.3226475538], [0.1025641446, 0.1029961907, 0.0004824828395, 0.05975070069, -0.528641133, 0.8536785036], [0.1033231438, 0.1025758633, 0.0004728727384, -1.821624725, -1.467631036, 0.4008546612], [0.1036267474, 0.1024491773, 0.0004921329755, 0.8274797077, 1.232257491, 0.1210693822], [0.1031253097, 0.1030085925, 0.0004574386006, 0.8817059715, 0.700861901, 0.9832357652], [0.1033499834, 0.102752781, 0.0004636156176, 1.109044409, 1.237291543, 0.4807475737], [0.103371647, 0.1025856792, 0.0004926474058, 0.6046277175, -0.1138442762, 0.9198720624], [0.1028194589, 0.1027696661, 0.0004911759747, 0.6030519499, 0.6975942893, 0.7959642095], [0.1025737237, 0.1026830108, 0.0004791068603, -0.7308698577, -1.404612763, 0.868443985], [0.1032688727, 0.102823007, 0.0004933855676, 1.285706003, 1.263496023, 0.4337936126], [0.1034182807, 0.1028724247, 0.0004718326773, 0.9560781896, 0.9584227147, 0.4542440771], [0.1022244996, 0.102892638, 0.0004683299018, -1.270674074, -1.997569032, 0.5865315533], [0.1034119637, 0.1028483631, 0.0004812495661, 0.3220284286, 0.7012101222, 0.7786261701], [0.1031370684, 0.1026152006, 0.0004860791738, -0.8499014584, -0.7563209612, 0.2735292311], [0.1023386207, 0.1027178641, 0.0005041354583, 0.3918756863, 0.6312781404, 0.6169042929], [0.1030944861, 0.1027208609, 0.0004612683043, -1.075265979, -1.125074297, 0.2557448519], [0.1034856278, 0.1028109612, 0.0004592187538, -0.415005517, -0.3791987551, 0.4903381685], [0.1030971784, 0.102924597, 0.0005044282706, -1.125568834, -2.012601304, 0.06759244936], [0.1030592815, 0.1026889891, 0.0004432420093, 0.6004914326, 0.8073909809, 0.9269260274], [0.1034945667, 0.1027242811, 0.0005127670792, 0.715437837, 0.5865481374, 0.2615325441], [0.1035604918, 0.1027779904, 0.0004881890728, -0.7262089523, -0.8396724889, 0.9457689414], [0.1030286074, 0.1028855459, 0.0004962894891, 0.3179641909, 0.6440142586, 0.3214574978], [0.1031881959, 0.1025298527, 0.0005082430662, -2.657423368, -3.07878854, 0.05505985344], [0.1037797014, 0.1027253416, 0.0004450568261, 1.060757138, 1.675618078, 0.6348323361], [0.1025965087, 0.1026923756, 0.0004969407564, -0.1301205406, -0.2608353122, 0.1686644016], [0.103382941, 0.1027296368, 0.000489331778, 0.3353601858, 0.409623779, 0.6642656831], [0.1030340081, 0.1029089402, 0.0005080190562, -0.7364077217, -0.4956305443, 0.2752820547], [0.1034559407, 0.1027794666, 0.000473775934, -1.699744493, -2.62577449, 0.9422364367], [0.1020789805, 0.1026418399, 0.0004225712601, -0.3376692781, 0.01227970571, 0.7034770934], [0.1030296326, 0.1028071001, 0.000492634529, -0.4129439895, -0.3337877097, 0.1105388098], [0.1020927836, 0.1029009306, 0.000481246002, 1.544380359, 1.22999553, 0.543523338], [0.1034506005, 0.1026288219, 0.0005424586648, 0.3130909255, 0.8206400292, 0.4944078324], [0.1033748451, 0.1028713191, 0.0005112170568, -0.7261947287, -2.01547288, 0.5692498631], [0.1030116596, 0.1028211475, 0.0004569032085, 0.6721393133, 0.8350675631, 0.1411258657], [0.103418324, 0.1028017321, 0.0004910835812, 0.1212714115, -0.1449880573, 0.7044691928], [0.1035289253, 0.1028530995, 0.0004700780936, 1.029167046, 0.6996054364, 0.6110051216], [0.1034739172, 0.102628977, 0.0004585997696, -0.4810105508, -0.4936415224, 0.7690447029], [0.102955138, 0.1026776648, 0.0004655816454, -0.8800474382, -0.723404383, 0.3509902054], [0.1036723861, 0.1029050596, 0.0004556165909, -0.5948384549, -0.1598442305, 0.589176385], [0.1028636318, 0.1025712458, 0.000465419137, -0.1346554018, -0.05760970682, 0.3254326054], [0.1029720406, 0.1026166146, 0.0004863737432, -2.157510659, -2.21628036, 0.2544660053], [0.1029841241, 0.1027862189, 0.0005007638454, -0.6998741619, -1.13063751, 0.7943153384], [0.1028224328, 0.1029412483, 0.0004758626383, 2.134636887, 1.934951405, 0.5692112197], [0.1025712066, 0.1027673135, 0.0005199360867, 0.5781237179, 0.3692722426, 0.7740594743], [0.103520981, 0.1027841018, 0.0004871633025, -0.6403986341, -0.6701104577, 0.9382347471], [0.1034711926, 0.1026525587, 0.0004845783139, 0.8166481134, 0.8751222371, 0.9161159376], [0.1029017297, 0.1028651128, 0.0004625708313, -0.7055867324, -0.873195049, 0.7833713843], [0.1028391778, 0.1026243081, 0.0004613398466, 0.3364236613, 0.06718045533, 0.03402039054], [0.1034246102, 0.1030245619, 0.0004951669695, 0.2032759523, 0.162598569, 0.7923803908], [0.1023888877, 0.1029593499, 0.0004841081146, -1.283247072, -1.969768959, 0.7382469597], [0.1029662084, 0.1027952464, 0.0005298225724, -0.4092095553, -0.2953256698, 0.5031278033], [0.1031379824, 0.1026098533, 0.0004930540766, -1.751764086, -1.953306011, 0.9673803935], [0.1029097103, 0.1028034144, 0.0004609697204, -0.6157699325, -0.1234339051, 0.4283472911], [0.1034149854, 0.1028531395, 0.0004875126196, -1.553208248, -1.357540519, 0.06008679584], [0.1034877886, 0.1024348522, 0.0004987322308, -0.3130329907, -0.3811518479, 0.8690704897], [0.1033213157, 0.1026054212, 0.0004947066647, -3.745562268, -3.503266731, 0.8267513695], [0.1033106014, 0.1027732013, 0.0004536177507, -1.488695469, -2.247898628, 0.6963962467], [0.1035901268, 0.1027685047, 0.0005183872714, 0.0997184905, -0.35191962, 0.8291823365], [0.1035995653, 0.1027817568, 0.0004600919018, 0.6755472615, 0.8900815007, 0.6538530253], [0.1030102697, 0.1027210578, 0.0004468581543, 1.526599645, 1.37188859, 0.571324642], [0.1038986642, 0.1026347288, 0.0005002748304, -1.369059317, -0.2835150006, 0.3788437406], [0.1027173827, 0.1029193939, 0.0004919084143, -0.730885986, -1.053162657, 0.2314174156], [0.102945751, 0.1027655907, 0.0004879586073, 1.762425218, 1.718840081, 0.2011929926], [0.1040337684, 0.1026759184, 0.0004440609215, 0.8109002592, 1.298912681, 0.2350077662], [0.103350423, 0.1024077887, 0.0005524982115, -1.591848761, -1.654756053, 0.2173987189], [0.1028921777, 0.1029143933, 0.0005055047884, -1.62290652, -2.051926145, 0.1496249079], [0.1023621228, 0.1026738471, 0.0004799779041, -1.864609871, -2.053812033, 0.302146241], [0.1034834142, 0.102561132, 0.0004764432547, -1.468673027, -1.771625451, 0.4150249198], [0.1033035793, 0.1026801204, 0.0004824157935, -0.9898390901, -0.7908595048, 0.2694162252], [0.1032296605, 0.1028036643, 0.0005175729375, 0.007910554214, 0.2668856322, 0.6165549138], [0.1032887111, 0.1026301877, 0.000440280636, -0.4893829523, 0.3371230474, 0.1190838939], [0.1031401103, 0.1026069826, 0.0005096732273, -0.04968521545, -0.2303403363, 0.3332241903], [0.1034187161, 0.1028382835, 0.0005351838289, -0.2457129445, 0.02588803976, 0.05473584735], [0.1030927838, 0.1025175143, 0.0004873929744, -1.017486407, -0.8638822913, 0.9557788984], [0.1028550475, 0.1027398208, 0.0005122535374, 0.1055469231, 0.3258684912, 0.8430484758], [0.1036845917, 0.10277783, 0.0004643015932, -0.2178913492, -0.238396993, 0.5991216763], [0.1029599391, 0.1026713544, 0.0004668127991, 0.8685006782, 0.9749303082, 0.1336295932], [0.1037116682, 0.1027805336, 0.0004963701859, 1.25206945, 1.565695403, 0.8047707079], [0.1033254607, 0.1027364375, 0.0005316133591, 1.124009919, 1.0177891, 0.2823786216], [0.1033923145, 0.1026716757, 0.0005047451796, 0.5960492196, 0.9166312389, 0.2973967149], [0.1029557403, 0.1027653044, 0.0005044433822, 1.552098216, 1.217558784, 0.3529128482], [0.104233006, 0.1027722618, 0.0004681074164, 0.07717457825, 0.05113612972, 0.4602014148], [0.1033675785, 0.1026176285, 0.000499041143, -0.4536729184, 0.06874667699, 0.02483437805], [0.1038561651, 0.1028400823, 0.0004688876683, 1.145891501, 0.8458066243, 0.1937217105], [0.1035413122, 0.1028180848, 0.0004364247216, -1.051916828, -1.494956711, 0.9339845305], [0.1040395609, 0.1027035695, 0.0004774582174, 0.3189822863, -0.2262121844, 0.9675148521], [0.1035305027, 0.1025321638, 0.0004735133137, -0.05559004731, 0.2090049602, 0.4445133505], [0.1030394201, 0.1028973556, 0.0004864407678, 0.9319841877, 0.5998499046, 0.4067744272], [0.103202883, 0.1028753019, 0.0004322058018, -0.1386882305, 0.2676890901, 0.9118098516], [0.1024642892, 0.1025776469, 0.0005057273117, -0.7705758781, -0.6290999564, 0.3199347561], [0.1023928184, 0.1027795623, 0.0004635169182, 2.385501969, 2.132526418, 0.6127561334], [0.1036800857, 0.1026827242, 0.0004693749413, -0.5464134293, -0.0212058262, 0.1114218709], [0.1030932901, 0.1028413638, 0.0004703107774, -0.6410447316, -0.6922596753, 0.373592073], [0.1033022169, 0.1028084566, 0.0004692549945, -1.033590431, -0.662552072, 0.7460636859], [0.1020396466, 0.1027559374, 0.0005187424653, 0.8732163272, 0.9608410102, 0.3681767854], [0.1035047074, 0.1024593167, 0.0004783587291, 0.3116128058, 0.3533527659, 0.2448149004], [0.1027500337, 0.1027808543, 0.0004929876022, 0.2072264281, 0.2882612372, 0.7824010555], [0.1028990259, 0.1026709609, 0.0004668595206, 0.2620285612, -0.3621352689, 0.5691493152], [0.102577699, 0.1025963692, 0.0004842488894, -0.1604710534, -0.08951770931, 0.8898531744], [0.1034986707, 0.1028297851, 0.0004989103473, 0.5464664178, 1.027783181, 0.3121855327], [0.1027608143, 0.1027082055, 0.0004493152108, 1.344147121, 0.8059387668, 0.4168651536], [0.1034135195, 0.1029662349, 0.0004601659807, -0.6078060162, -0.6000748632, 0.9730503848], [0.1030889854, 0.1026997578, 0.0004818781035, -0.6124265128, -0.996055104, 0.05602589547], [0.102278624, 0.1026970438, 0.0004963425823, 1.235117378, 0.5674310316, 0.1390541447], [0.1020613286, 0.1027822663, 0.0004886562153, -2.087323246, -2.104076893, 0.6153391605], [0.1035326561, 0.1027525358, 0.0005144805687, -1.221599921, -1.272515474, 0.07258613437], [0.1029777216, 0.1026922411, 0.0004649931391, -1.303296891, -1.551534838, 0.6201474986], [0.1027706781, 0.1027420108, 0.0005312995749, -1.208967852, -0.8938240378, 0.3434371568], [0.1025921743, 0.1027504468, 0.0005021639553, 0.2893694209, 0.3006003386, 0.6742426689], [0.1028439711, 0.1026261458, 0.0004665851668, -1.763286716, -1.721541306, 0.2116597276], [0.1033041481, 0.1029630945, 0.0004827588975, 0.1687823591, -0.2648834924, 0.02142807266], [0.1039778787, 0.1029164426, 0.0005144329876, 0.231880234, 0.5852122932, 0.8351958051], [0.1025258015, 0.1027571671, 0.0004949459019, 0.5113357941, 0.02370280892, 0.1389569959], [0.1029378697, 0.1026441877, 0.0005018830525, 0.2460678611, 0.5648274565, 0.4164493735], [0.1038163858, 0.1028642312, 0.0005017545769, 0.3019306909, 0.1971137523, 0.1342682506]], "cuts1.84|gengamma c=3|100000": [[0.1240870481, 0.1022043716, 0.001901290327, -79.38955014, -61.22332776, 0.0], [0.1223552798, 0.1022884061, 0.001983261369, -79.20873292, -61.58558685, 0.0], [0.123648535, 0.1025942612, 0.002070509558, -79.76052073, -62.05195099, 0.0], [0.1209824583, 0.1027251081, 0.001963912007, -78.40922729, -60.69709368, 0.0], [0.1238697594, 0.1025467329, 0.002189469421, -79.59048433, -61.50496999, 0.0], [0.1223435404, 0.1021458256, 0.002059514854, -80.19087679, -62.24340382, 0.0], [0.1216620509, 0.1025963242, 0.001815226362, -78.82538114, -61.14465828, 0.0], [0.1239961545, 0.1027870371, 0.002022634571, -78.24597175, -60.73666603, 0.0], [0.1212883847, 0.1025439513, 0.001810604942, -79.46321083, -61.56664665, 0.0], [0.1199313689, 0.102897981, 0.001968725513, -80.57140527, -62.50962283, 0.0], [0.1202381525, 0.102474982, 0.00181899026, -80.53787049, -62.70777511, 0.0], [0.1228705335, 0.1028479611, 0.001848533003, -78.90742401, -60.76975269, 0.0], [0.1270862075, 0.1023966536, 0.001964475599, -79.02945507, -60.95205111, 0.0], [0.1208477301, 0.10292763, 0.002244953981, -79.43883701, -61.42957411, 0.0], [0.1243111706, 0.1025655555, 0.00200076261, -79.98294732, -61.86412159, 0.0], [0.1258776174, 0.1022680985, 0.001915504441, -79.10435675, -61.12129721, 0.0], [0.1225624736, 0.1026734174, 0.001865713157, -80.31395455, -62.14457827, 0.0], [0.1195656149, 0.1024628497, 0.001947316105, -78.01064508, -60.04909826, 0.0], [0.1217187443, 0.1029065089, 0.001932104182, -79.7828603, -61.42053579, 0.0], [0.1265810269, 0.1026689867, 0.001844343085, -79.95142324, -61.87814229, 0.0], [0.1245283119, 0.1027394179, 0.00202676453, -79.55812644, -61.9919153, 0.0], [0.122562131, 0.1025758704, 0.001929496984, -79.2313314, -61.77017224, 0.0], [0.1215664314, 0.1028692132, 0.002051177495, -78.69838933, -60.80089837, 0.0], [0.1207939155, 0.1027161808, 0.001997030328, -79.27888966, -61.38334519, 0.0], [0.124504498, 0.1027123698, 0.001935067098, -78.59413356, -60.82117136, 0.0], [0.1247546266, 0.1030401759, 0.002100646084, -78.8987756, -61.40736322, 0.0], [0.1233475898, 0.1022808363, 0.002076545122, -79.47151909, -61.72980611, 0.0], [0.1229335951, 0.1025921572, 0.001950991853, -79.58654017, -61.44400922, 0.0], [0.1197743001, 0.1028472921, 0.001990527928, -79.01687168, -60.60331409, 0.0], [0.1240039015, 0.1028612258, 0.002202315469, -79.44783569, -61.50118535, 0.0], [0.1203232333, 0.1032584861, 0.001933726935, -79.35995017, -61.87469505, 0.0], [0.1219495136, 0.1032255302, 0.001966719981, -80.31951415, -61.72128471, 0.0], [0.121609911, 0.1028732829, 0.00194858463, -79.29783466, -60.95090365, 0.0], [0.1237461619, 0.1019631858, 0.002009998492, -80.26085118, -62.25105704, 0.0], [0.1208508278, 0.1034364269, 0.001918204669, -79.37924799, -61.62801424, 0.0], [0.121070786, 0.1029914709, 0.0019105206, -77.97135804, -60.32214084, 0.0], [0.1209332398, 0.1029337687, 0.002051816222, -80.49509819, -62.46115739, 0.0], [0.1215157641, 0.102863975, 0.002010607664, -79.95454877, -62.10437095, 0.0], [0.1238969351, 0.1025557769, 0.001921561632, -79.107273, -61.03216753, 0.0], [0.1236560545, 0.1025415263, 0.001986864879, -79.76247263, -61.46708531, 0.0], [0.1223839037, 0.1029173279, 0.002056604886, -81.29798676, -63.09708645, 0.0], [0.1249983556, 0.1023596792, 0.001930195394, -80.42273552, -62.59149418, 0.0], [0.123263718, 0.102585291, 0.002062814074, -79.55611171, -61.76215882, 0.0], [0.1208322137, 0.102481778, 0.002046358799, -79.83841527, -61.96143169, 0.0], [0.1228580792, 0.1028319964, 0.001972551863, -77.39855954, -59.95043908, 0.0], [0.1245620464, 0.1025398935, 0.002099617244, -79.60098927, -61.53950179, 0.0], [0.1200089063, 0.1027402835, 0.001923837768, -79.7724832, -61.91338612, 0.0], [0.123922957, 0.1025914835, 0.002092414523, -80.13503066, -62.19472414, 0.0], [0.1196810595, 0.1029933713, 0.002010399539, -80.2013067, -62.32361138, 0.0], [0.1207907316, 0.1025276174, 0.002033057945, -79.0423429, -61.42059842, 0.0], [0.1201261417, 0.1022946929, 0.001833728158, -79.92864741, -62.00421045, 0.0], [0.1268976475, 0.1022728314, 0.002087159825, -80.01903296, -61.70082479, 0.0], [0.1237409233, 0.1031409609, 0.001960329975, -78.04564595, -60.69329661, 0.0], [0.1232924221, 0.1029443375, 0.00192720705, -79.5291229, -61.8219108, 0.0], [0.119937225, 0.1029882632, 0.001975071538, -78.9459714, -61.26549651, 0.0], [0.1232611375, 0.1024381226, 0.001998941504, -79.90979198, -61.76555346, 0.0], [0.1226412118, 0.1024918318, 0.001875329412, -79.49569304, -61.26228799, 0.0], [0.1237295711, 0.1025993816, 0.001904452552, -79.74037706, -61.75595273, 0.0], [0.1222798248, 0.102861879, 0.001786728411, -79.0469016, -61.80589654, 0.0], [0.1203067914, 0.1028783812, 0.001919384628, -77.79375762, -60.34503035, 0.0], [0.1246055556, 0.1026148692, 0.001997573912, -79.46789173, -61.32794707, 0.0], [0.1259194843, 0.1029638256, 0.001977425648, -79.63600019, -61.44510745, 0.0], [0.1245525472, 0.102821638, 0.002023975809, -79.69056726, -61.82768361, 0.0], [0.1209578557, 0.1025099225, 0.001844483223, -79.62835582, -61.7130511, 0.0], [0.122397618, 0.1027215207, 0.001830838979, -79.86589471, -62.23657314, 0.0], [0.1240675816, 0.1027580223, 0.002227440151, -79.83970308, -61.96387193, 0.0], [0.1220545013, 0.1031241635, 0.001827613033, -78.09196281, -60.84120984, 0.0], [0.1228703771, 0.103144182, 0.002012043134, -80.11577662, -61.96281213, 0.0], [0.1240884203, 0.1031838504, 0.001982528152, -79.24101897, -61.30075324, 0.0], [0.1235021329, 0.1029920088, 0.001993768344, -79.43798314, -61.42215303, 0.0], [0.1226143871, 0.1024497225, 0.002046499842, -80.45993337, -62.43617837, 0.0], [0.1216394524, 0.1029069764, 0.001878760728, -79.54112596, -61.36074288, 0.0], [0.1214910095, 0.1030030268, 0.001944925485, -80.25701826, -62.42568571, 0.0], [0.1228880105, 0.1024518356, 0.001927134503, -81.00017994, -62.95945498, 0.0], [0.1245671194, 0.1025876614, 0.002096951851, -79.92701737, -62.18266262, 0.0], [0.1241457697, 0.1024106115, 0.001953305739, -78.83121103, -61.20918624, 0.0], [0.1211830454, 0.1024129299, 0.001916598544, -79.70823493, -61.87165491, 0.0], [0.1234372417, 0.1031291191, 0.001861044742, -77.68482529, -60.03504135, 0.0], [0.1231572052, 0.1029093033, 0.001954980045, -79.02964545, -61.22582542, 0.0], [0.1242677184, 0.102487213, 0.001876290538, -80.95199103, -62.67427862, 0.0], [0.1227430223, 0.1028186473, 0.002003371701, -80.82608003, -62.93054942, 0.0], [0.122127751, 0.102942004, 0.001710478995, -79.51269564, -61.52610134, 0.0], [0.1230363924, 0.1028792247, 0.002009794317, -79.39926783, -61.62733955, 0.0], [0.125662368, 0.1030882105, 0.00195901137, -79.95121534, -62.18743284, 0.0], [0.1241414214, 0.1026338713, 0.001858554019, -80.29746971, -61.95039593, 0.0], [0.1201260008, 0.1025546612, 0.001889631845, -79.01873709, -61.61129928, 0.0], [0.1199163265, 0.1029383915, 0.001889274676, -79.03243225, -61.71170665, 0.0], [0.1208332788, 0.1028433579, 0.001929161469, -78.6839515, -61.20271983, 0.0], [0.1229872543, 0.1031583811, 0.002053498482, -79.13484947, -61.41820971, 0.0], [0.1214883674, 0.10301503, 0.001969942048, -79.95984615, -61.69495932, 0.0], [0.1221143894, 0.1031752565, 0.001724952948, -78.80422713, -61.32902087, 0.0], [0.1224640188, 0.103095991, 0.001905973394, -79.56509233, -61.89882855, 0.0], [0.1248851849, 0.102537039, 0.002078686247, -79.9061339, -61.91746177, 0.0], [0.1235651432, 0.1027334772, 0.001968541364, -81.1412242, -62.49550258, 0.0], [0.122041135, 0.1027279919, 0.001876345239, -79.66074427, -61.58687836, 0.0], [0.1219951598, 0.1030151448, 0.00183035571, -79.65596719, -61.88832094, 0.0], [0.1241014566, 0.1027485326, 0.001977199122, -78.67516881, -60.61156465, 0.0], [0.1223503092, 0.1028292769, 0.002039696996, -80.725225, -62.64232317, 0.0], [0.1211461411, 0.1029160566, 0.002104495727, -80.22846796, -62.19385712, 0.0], [0.1221579939, 0.1034732574, 0.001910081843, -77.10737034, -59.61223005, 0.0], [0.1226369479, 0.1032511127, 0.001891561994, -79.85779231, -61.94596879, 0.0], [0.1234000525, 0.1019602831, 0.001777495059, -79.82466711, -62.07649589, 0.0], [0.1232504058, 0.102482154, 0.001893833922, -80.45272112, -62.2995623, 0.0], [0.122502897, 0.1028637074, 0.002010428019, -79.87293348, -61.82222162, 0.0], [0.1226847884, 0.1028452242, 0.001910017846, -80.32598669, -62.29110744, 0.0], [0.1213958539, 0.1025038277, 0.002070031548, -79.67081253, -61.77217672, 0.0], [0.123425525, 0.1027910112, 0.001976749361, -79.76277648, -62.14308713, 0.0], [0.1218009428, 0.1023160768, 0.002119141934, -79.71390711, -61.63517092, 0.0], [0.1244321913, 0.1025227994, 0.001979781035, -78.63055976, -60.90596615, 0.0], [0.1213021751, 0.1023428717, 0.001913631821, -80.05802501, -61.8977017, 0.0], [0.1230439549, 0.1027464624, 0.002064810038, -80.37635123, -62.33620997, 0.0], [0.1239466904, 0.1030195012, 0.001973648576, -79.75054509, -61.67800669, 0.0], [0.1230783117, 0.1028165992, 0.001985279355, -79.91192847, -62.01212447, 0.0], [0.1238080813, 0.1032071409, 0.002046363508, -79.07456855, -61.29110189, 0.0], [0.1206826333, 0.1029844044, 0.001895892067, -80.11615907, -62.3077188, 0.0], [0.1219066999, 0.1024779373, 0.00202107599, -79.40703624, -61.73602573, 0.0], [0.1219878428, 0.1028662711, 0.001952510903, -79.9168965, -62.01636272, 0.0], [0.1268089439, 0.1027836363, 0.00195115252, -78.61810798, -60.5538255, 0.0], [0.1234357801, 0.1028853346, 0.002018693767, -79.41505641, -61.5256387, 0.0], [0.1234634196, 0.1028445622, 0.001906613375, -79.49793489, -61.87029123, 0.0], [0.1255188883, 0.1023940568, 0.001913286872, -78.6192453, -60.97760405, 0.0], [0.1234194381, 0.1025661813, 0.001883950837, -77.14501012, -59.40826813, 0.0], [0.1239777908, 0.1028411149, 0.002031834961, -80.91362636, -62.70518009, 0.0], [0.1252355228, 0.1023815198, 0.002039801984, -78.72422871, -61.21308905, 0.0], [0.1233568757, 0.1024144224, 0.001841803831, -79.09744649, -61.50160901, 0.0], [0.1186800091, 0.1025444511, 0.001897342521, -78.8044055, -60.91287682, 0.0], [0.1258053592, 0.1026574241, 0.002048409712, -79.07414209, -61.36734644, 0.0], [0.1266528058, 0.1028016349, 0.001909611783, -78.14447061, -60.55987322, 0.0], [0.1206193212, 0.1030391001, 0.002000095745, -78.03104207, -60.54846738, 0.0], [0.1231835833, 0.1035696021, 0.001908469437, -78.29246264, -60.39608099, 0.0], [0.122623637, 0.103206725, 0.00178414488, -77.34213538, -60.24017718, 0.0], [0.1231662587, 0.1032304856, 0.002124338303, -79.54466474, -61.63979892, 0.0], [0.1233479726, 0.1033378012, 0.001966900015, -79.30231777, -61.5552506, 0.0], [0.1240324291, 0.1031497094, 0.001981595279, -79.49814688, -61.57337943, 0.0], [0.1215519528, 0.1021337914, 0.001969373022, -79.50469265, -61.40884909, 0.0], [0.1215471646, 0.1032999061, 0.002105829399, -79.72531708, -61.47909376, 0.0], [0.1215985244, 0.103161811, 0.002011283481, -79.11801684, -61.20720994, 0.0], [0.1226580495, 0.1026053908, 0.002085377466, -79.41329262, -61.16523407, 0.0], [0.122228171, 0.1029199864, 0.001800380856, -78.94187034, -61.07285148, 0.0], [0.1243974277, 0.1026070658, 0.002055827394, -78.90727076, -61.28699865, 0.0], [0.1214028227, 0.1024093767, 0.001916071746, -79.12458373, -60.86744093, 0.0], [0.1220195587, 0.102582318, 0.002087933428, -79.37603554, -61.54844339, 0.0], [0.1254516725, 0.1032627691, 0.001957233887, -80.24983985, -62.24775503, 0.0], [0.1237752507, 0.1026624168, 0.002038570324, -79.54864041, -61.47778522, 0.0], [0.124932975, 0.102516137, 0.002075102017, -79.00144774, -61.20458706, 0.0], [0.1200365253, 0.1029346887, 0.001700178532, -79.65553369, -61.617447, 0.0], [0.1226606296, 0.1021398135, 0.002005775433, -80.0737119, -62.1182366, 0.0], [0.1225421457, 0.1025063223, 0.002192097218, -81.24698401, -62.9163235, 0.0], [0.1215906375, 0.1030959185, 0.002024984758, -79.8156783, -61.56700643, 0.0], [0.121840199, 0.1028118125, 0.001978926798, -80.56128098, -62.65741266, 0.0], [0.1218163878, 0.1031540255, 0.001870868039, -78.61351399, -61.17778469, 0.0], [0.1216255221, 0.1031123058, 0.001924361436, -80.26660564, -62.21831279, 0.0], [0.1228539523, 0.1030619319, 0.001900450181, -78.90078139, -61.20136676, 0.0], [0.1228125687, 0.1026626467, 0.001955826322, -81.24402546, -63.24918822, 0.0], [0.1215102502, 0.1030890914, 0.001955132132, -80.84808772, -62.57692142, 0.0], [0.1222037178, 0.102634754, 0.001973598966, -79.13960238, -61.18867541, 0.0], [0.1232320837, 0.1030467141, 0.001935640864, -79.90781065, -62.05061351, 0.0], [0.1197531945, 0.1026546176, 0.001941321095, -80.45886667, -62.45995282, 0.0], [0.1208601822, 0.1033372784, 0.002077546313, -79.82538612, -61.76151602, 0.0], [0.1221494942, 0.1029300475, 0.001874275306, -80.99114871, -62.73441889, 0.0], [0.1240841647, 0.1025177824, 0.00186793825, -79.7321226, -61.82610045, 0.0], [0.1242178165, 0.1029959409, 0.002061481839, -79.9955527, -61.94227363, 0.0], [0.1213652543, 0.1027995916, 0.001866516354, -79.21760418, -61.66834053, 0.0], [0.1218608543, 0.1020815489, 0.001833755107, -79.09101588, -61.53094591, 0.0], [0.1217268561, 0.1027218229, 0.001914550842, -78.67370504, -60.99553676, 0.0], [0.1200805171, 0.1033567702, 0.001941568283, -78.9309686, -61.17394949, 0.0], [0.1212331551, 0.102835589, 0.001994054228, -79.7000468, -61.94793647, 0.0], [0.1194647281, 0.1030645105, 0.001871509364, -79.88559119, -61.88801827, 0.0], [0.1203476727, 0.1021441926, 0.002002949526, -78.23151158, -60.84613535, 0.0], [0.1249515152, 0.1029060585, 0.00203962834, -77.88891222, -60.22829614, 0.0], [0.1265530064, 0.1026450923, 0.00204097328, -77.93867209, -60.36348246, 0.0], [0.1238034857, 0.1034667042, 0.001914958908, -79.15890953, -61.21614935, 0.0], [0.1203773399, 0.1030330846, 0.002027000629, -80.00481756, -62.10997839, 0.0], [0.1236933722, 0.1025750599, 0.001886447865, -79.39931929, -61.43283409, 0.0], [0.121490262, 0.102723105, 0.002048051264, -79.48016073, -61.75243835, 0.0], [0.1232625622, 0.1026145595, 0.002028697661, -80.07775772, -62.1309734, 0.0], [0.1210544714, 0.1032536292, 0.001970490899, -79.2520441, -61.45804849, 0.0], [0.1216774179, 0.1028859894, 0.001891593907, -81.24822629, -62.85308236, 0.0], [0.120613959, 0.1023659954, 0.001981372723, -79.31032756, -61.39652606, 0.0], [0.1238303645, 0.1030600914, 0.001933862994, -77.4062135, -59.09737405, 0.0], [0.1224927869, 0.102628548, 0.002138062216, -80.65332913, -62.47102737, 0.0], [0.1234659556, 0.102725496, 0.002041742402, -79.91281608, -61.7835723, 0.0], [0.1231544879, 0.102841914, 0.002056975823, -80.26633513, -62.24903289, 0.0], [0.119740577, 0.1024910289, 0.002058984782, -80.31334481, -61.98173523, 0.0], [0.1238443138, 0.1023553237, 0.002092219184, -77.79232329, -60.1799467, 0.0], [0.1224153792, 0.1031640975, 0.001895965671, -81.18949312, -62.70383965, 0.0], [0.1222756732, 0.1030272225, 0.001922829073, -80.26450381, -61.98072108, 0.0], [0.1241650184, 0.1031857339, 0.002094399156, -78.49312578, -60.85784592, 0.0], [0.1222298633, 0.1028339493, 0.001897705096, -79.36311759, -61.2304439, 0.0], [0.1226502455, 0.103016306, 0.001949352563, -79.72111218, -61.89543831, 0.0], [0.1209601024, 0.1029376703, 0.002207981712, -77.46335459, -60.21329053, 0.0], [0.1222166172, 0.1026971975, 0.001897977826, -79.81069579, -61.87999721, 0.0], [0.1212339703, 0.1033586318, 0.002002973755, -79.11654438, -61.30118532, 0.0], [0.1197222607, 0.1033002586, 0.002016783148, -78.70584095, -61.1588353, 0.0], [0.122935307, 0.1026591208, 0.00194008346, -79.95673964, -61.89866458, 0.0], [0.1254941657, 0.1022957643, 0.001985153821, -77.78987281, -59.47009732, 0.0], [0.1241037572, 0.1026849109, 0.001909501379, -79.83488873, -61.86771189, 0.0], [0.1228206543, 0.1027616554, 0.002138987936, -80.17049089, -62.39673599, 0.0], [0.1229622908, 0.1029354671, 0.00198970627, -79.99904307, -62.14036409, 0.0], [0.1232846415, 0.1028572581, 0.001964922537, -78.75057331, -61.33601349, 0.0], [0.1237170857, 0.1020643758, 0.001953558479, -79.61018376, -61.84223279, 0.0], [0.1237282232, 0.1029333205, 0.001950837208, -78.72151004, -60.96785625, 0.0], [0.1227326744, 0.1031145446, 0.002038088496, -79.69323971, -61.72996567, 0.0], [0.123871165, 0.1026450486, 0.001885519802, -76.97261096, -59.02832671, 0.0], [0.1212852109, 0.102736973, 0.001913331882, -78.35063225, -60.43781168, 0.0], [0.1249194373, 0.1031686871, 0.001828835376, -79.55930147, -61.68563603, 0.0], [0.1240097146, 0.1026771936, 0.002057507136, -78.71078745, -61.24042069, 0.0], [0.1210040687, 0.1038402852, 0.00188884468, -78.17731401, -60.83328652, 0.0], [0.1249477206, 0.1027020846, 0.002050376814, -79.20318534, -61.41037714, 0.0], [0.1204204663, 0.1028854421, 0.001839007927, -79.82057897, -61.52543603, 0.0], [0.1242994443, 0.1027740503, 0.001837176693, -79.13130594, -60.85285011, 0.0], [0.1231650667, 0.1030255576, 0.001833237191, -79.77427097, -61.44986546, 0.0], [0.1256866945, 0.102532829, 0.002025322942, -79.69831454, -62.10403816, 0.0], [0.1241066086, 0.10279283, 0.00177812767, -80.46698514, -62.32332804, 0.0], [0.1243804386, 0.1032160217, 0.002088023203, -80.21324681, -62.460625, 0.0], [0.1236964688, 0.1025676954, 0.002024255088, -80.19632983, -62.25963508, 0.0], [0.1200687114, 0.1029871584, 0.00188346088, -80.06467066, -61.92705184, 0.0], [0.1211997258, 0.1027583631, 0.001955826195, -79.42482747, -61.49344412, 0.0], [0.124961606, 0.1026217035, 0.002023636093, -79.10621976, -61.48209263, 0.0], [0.1204158014, 0.1027625984, 0.002125635951, -79.9095605, -62.00369369, 0.0], [0.1223815156, 0.1025674059, 0.001981203908, -80.64503101, -62.52028995, 0.0], [0.121718424, 0.1025549285, 0.00205438065, -80.06671181, -61.84887068, 0.0], [0.1221226604, 0.102731064, 0.001941132499, -78.70075635, -61.26097821, 0.0], [0.1224468941, 0.1024457356, 0.002016906846, -79.83322936, -62.01044586, 0.0], [0.1226231611, 0.1031234844, 0.002038169603, -79.0217398, -61.39894338, 0.0], [0.1235153464, 0.1026395739, 0.002110483504, -80.40038231, -62.17337678, 0.0], [0.1223539372, 0.1033703941, 0.002115752424, -80.87216101, -62.90055042, 0.0], [0.1225423877, 0.1035035884, 0.001942658553, -79.02143925, -61.60005051, 0.0], [0.122998417, 0.1030580899, 0.001940511427, -79.93351283, -61.85965005, 0.0], [0.1224636478, 0.1022837194, 0.001864822009, -79.27335231, -61.44037026, 0.0], [0.123491303, 0.1027870171, 0.00194347529, -79.57482193, -61.53189938, 0.0], [0.1204331447, 0.1030200138, 0.001987008295, -80.36485931, -62.32717512, 0.0], [0.1210194429, 0.1027371353, 0.001938034246, -79.94351889, -62.00493186, 0.0], [0.1213030365, 0.1029979959, 0.001910525721, -79.18458438, -61.41068207, 0.0], [0.1210382139, 0.1038560252, 0.001741229722, -80.24976455, -62.41817342, 0.0], [0.1210383165, 0.1023606087, 0.00178738158, -79.90242888, -61.92196707, 0.0], [0.1227096318, 0.1024677194, 0.00199419911, -78.15631158, -60.8644911, 0.0], [0.1211871194, 0.1028458565, 0.002002683143, -79.28660154, -61.45230506, 0.0], [0.1215228938, 0.1028484833, 0.002121387514, -78.7922018, -60.79608449, 0.0], [0.1203145507, 0.1033660367, 0.00190410765, -78.92898264, -61.31462713, 0.0], [0.121420336, 0.1029621774, 0.002039046569, -81.08039699, -62.80383539, 0.0], [0.1205296149, 0.1024073467, 0.002018924998, -78.99596411, -61.10144238, 0.0], [0.1234081166, 0.1029273916, 0.001738463343, -78.75209329, -60.19679701, 0.0], [0.1229254557, 0.103039032, 0.001820970748, -79.87771677, -61.8832005, 0.0], [0.1219228327, 0.1024634664, 0.001839895478, -79.7044581, -61.90945333, 0.0], [0.1231089577, 0.1024844171, 0.001942383318, -80.65993359, -62.34424729, 0.0], [0.1254670073, 0.1026912014, 0.001917806841, -79.47409499, -61.47545626, 0.0], [0.1246801664, 0.1029097556, 0.00192110335, -79.20416185, -60.71278669, 0.0], [0.1234911717, 0.1029567159, 0.001954380951, -79.9078504, -61.79370976, 0.0], [0.1247908376, 0.1031876282, 0.00190642518, -79.1696446, -61.25648351, 0.0], [0.1231489156, 0.1025365615, 0.001813829782, -78.52249875, -60.3064477, 0.0], [0.1238465613, 0.1020100985, 0.002214294519, -78.85527023, -61.29667421, 0.0], [0.1223770898, 0.1026408727, 0.002055493048, -79.75454205, -61.68303317, 0.0], [0.120879754, 0.1025554651, 0.00197336, -79.96051498, -61.98420705, 0.0], [0.1214849213, 0.1028922232, 0.001971941202, -78.86423525, -61.18689707, 0.0], [0.1226578371, 0.1029727444, 0.002085918046, -77.91453963, -60.29735214, 0.0], [0.1225078809, 0.1026376657, 0.002007670836, -79.06052757, -61.18605229, 0.0], [0.1194066247, 0.1025718495, 0.002151304286, -78.65687085, -61.09458376, 0.0], [0.1212508115, 0.1024820844, 0.001954681693, -79.45059291, -61.50749982, 0.0], [0.1226874897, 0.1026397902, 0.002017656768, -79.05862, -60.96831614, 0.0], [0.1205616475, 0.1025530466, 0.001813879004, -80.73222577, -62.66229885, 0.0], [0.1235103259, 0.1022871996, 0.001997606603, -79.38462497, -61.36468415, 0.0], [0.1229806623, 0.1027661863, 0.002060282855, -79.04754698, -61.58076713, 0.0], [0.125388595, 0.102832253, 0.0021163248, -80.39184315, -62.52297846, 0.0], [0.1206884065, 0.1027841526, 0.002075754675, -79.93228395, -61.77225041, 0.0], [0.1223990938, 0.1024172852, 0.002012730861, -78.89861437, -61.03994988, 0.0], [0.1258856824, 0.1023484535, 0.001873848967, -80.35009424, -62.43414047, 0.0], [0.1233608148, 0.1026197412, 0.001900966645, -78.9389525, -61.25730416, 0.0], [0.1226510192, 0.1026559098, 0.001792984074, -79.85321058, -61.77008579, 0.0], [0.1234004759, 0.1026853749, 0.00201314853, -77.54389188, -60.2040659, 0.0], [0.1210277748, 0.1025620302, 0.001830142149, -80.65985436, -62.78916695, 0.0], [0.124864709, 0.1030933447, 0.001979955518, -80.78341096, -62.67733066, 0.0], [0.1206772403, 0.103054049, 0.001892978274, -79.4785234, -61.71600677, 0.0], [0.1238246775, 0.1023521238, 0.001841565509, -79.91692605, -62.20391131, 0.0], [0.1261875628, 0.1017638582, 0.002073045845, -76.98289888, -58.68129804, 0.0], [0.120445002, 0.1029417735, 0.002101523012, -79.31597713, -61.018674, 0.0], [0.1206967562, 0.1032146783, 0.001978181272, -79.90824894, -61.98150577, 0.0], [0.1241739043, 0.1026243145, 0.001864728052, -79.86986572, -61.9446163, 0.0], [0.1255377607, 0.1030621112, 0.002051598241, -78.47729675, -60.81793606, 0.0], [0.1224935919, 0.1026240415, 0.00203531097, -79.33986452, -61.35062974, 0.0], [0.1246147361, 0.1020965317, 0.002041671844, -78.81846796, -60.83639161, 0.0], [0.1244072644, 0.1029748646, 0.001988355896, -79.98725839, -61.9987961, 0.0], [0.124034032, 0.1030219296, 0.002003909212, -79.34843733, -61.2999034, 0.0], [0.1221114945, 0.1025136735, 0.001969699373, -78.9445168, -61.42514789, 0.0], [0.1234459968, 0.1030167269, 0.001983066702, -79.80907314, -62.01910979, 0.0], [0.1255059126, 0.1023527115, 0.002041586155, -78.54701445, -60.89625158, 0.0], [0.1226585545, 0.1026517474, 0.002083419723, -79.05407483, -61.0347426, 0.0], [0.1249263808, 0.1022133764, 0.002114857196, -79.57014175, -61.61322543, 0.0], [0.1188155539, 0.1030909798, 0.001997426992, -78.80700079, -60.6802318, 0.0], [0.1230226293, 0.1028938856, 0.001848652736, -80.68721659, -62.67092462, 0.0], [0.1221197496, 0.1028918979, 0.002035962718, -79.65524368, -61.85794942, 0.0], [0.1205347693, 0.1019697223, 0.001896407439, -80.24280419, -61.71884654, 0.0], [0.1234387582, 0.1025418136, 0.001866018227, -79.74101538, -61.65984016, 0.0], [0.1210806618, 0.1020238698, 0.001911693671, -80.39529039, -62.47923054, 0.0], [0.1206292825, 0.1029138992, 0.002030476309, -78.88105944, -61.29923862, 0.0], [0.1237672163, 0.1026937253, 0.001938919849, -80.13954386, -62.11777418, 0.0], [0.1240683928, 0.1030369252, 0.001933284214, -80.98175205, -62.48329574, 0.0], [0.1196582535, 0.1024877471, 0.002027656355, -78.26455693, -60.94563931, 0.0], [0.1230562439, 0.1023099576, 0.001877880028, -78.13509292, -60.63431669, 0.0], [0.1241528335, 0.1030836989, 0.002000854308, -79.42665638, -61.25459942, 0.0], [0.1177629793, 0.1028539923, 0.001846172464, -79.97366259, -62.25590872, 0.0], [0.1222188673, 0.1031728999, 0.001922633885, -79.52056364, -61.70181172, 0.0], [0.1222400108, 0.1026908468, 0.001792579585, -79.59631495, -61.70832249, 0.0], [0.1239421461, 0.1028275975, 0.001993548262, -81.10114695, -62.6714917, 0.0], [0.121728361, 0.1022655093, 0.001967157503, -80.37307663, -61.95896205, 0.0], [0.1255037733, 0.1032600461, 0.00185873497, -78.71066685, -61.35589984, 0.0], [0.1220951036, 0.1026057649, 0.001971408257, -80.04364462, -62.13652521, 0.0], [0.1234738573, 0.1029541589, 0.002157073294, -80.16707812, -62.51063434, 0.0], [0.1200499093, 0.1019891207, 0.001837146686, -80.14719223, -61.99595863, 0.0], [0.1232109561, 0.1026705947, 0.00193433889, -78.00408884, -60.42538726, 0.0], [0.1207924246, 0.1031698791, 0.002006861472, -79.86181987, -61.98046638, 0.0], [0.1226009631, 0.1028842184, 0.00216560943, -80.91949798, -62.53406703, 0.0], [0.1208306267, 0.1029124012, 0.001904456546, -77.82992249, -60.04412319, 0.0], [0.1229750363, 0.1028018494, 0.001937752119, -79.71071541, -61.72791313, 0.0], [0.1236655363, 0.1028340675, 0.001969433569, -78.93226339, -61.14201924, 0.0], [0.1206726464, 0.1027654258, 0.002016751166, -79.18189355, -61.47775812, 0.0], [0.1217815158, 0.1029286464, 0.001907840065, -79.45627039, -61.74012305, 0.0], [0.1209827136, 0.1025749067, 0.001781239166, -78.92230679, -61.14905765, 0.0], [0.1190136456, 0.1028550728, 0.00191723179, -79.39044535, -61.3852922, 0.0], [0.1234691775, 0.1032799392, 0.002071599218, -79.88421847, -62.00364571, 0.0], [0.1212121422, 0.1027407842, 0.00179297388, -79.62097298, -61.7712945, 0.0], [0.1254024871, 0.1028130732, 0.002133527842, -79.87740766, -61.84332498, 0.0], [0.1241669938, 0.1030398841, 0.002071577482, -79.15531585, -59.99891028, 0.0], [0.1226459684, 0.1022585441, 0.002086456054, -79.96675612, -61.96924513, 0.0], [0.1222585627, 0.1031252672, 0.002042600605, -79.15331656, -61.47768327, 0.0], [0.1262745179, 0.1024220927, 0.001968491302, -79.99206476, -61.76108802, 0.0], [0.1236718657, 0.1028199068, 0.001934561023, -78.26939791, -60.62815661, 0.0], [0.1217090593, 0.1034630501, 0.001903858158, -79.40528608, -61.52801321, 0.0], [0.1256156547, 0.1019150495, 0.001951407577, -79.61133699, -61.65141342, 0.0], [0.124937708, 0.102568441, 0.002072788136, -79.42898257, -61.75697978, 0.0], [0.1197308145, 0.1024567074, 0.002015698624, -79.00626393, -61.3193082, 0.0], [0.1235824875, 0.1026996049, 0.0019061143, -79.39054988, -60.01343086, 0.0], [0.1211598367, 0.1023879192, 0.001970411229, -79.68952957, -61.64328709, 0.0], [0.1231038455, 0.1022449429, 0.001999432287, -78.60757116, -61.07145923, 0.0], [0.1236618883, 0.1030112905, 0.001877396635, -80.00009039, -61.69301436, 0.0], [0.1216921889, 0.1027719471, 0.001995544502, -78.98868315, -61.06675571, 0.0], [0.1244422141, 0.1033006245, 0.001948850807, -78.07427173, -60.04031541, 0.0], [0.1216312589, 0.1025904466, 0.00194228274, -78.2540278, -60.98173926, 0.0], [0.1241204061, 0.1026971769, 0.001783128456, -78.49511665, -61.01314, 0.0], [0.1225076494, 0.1030542369, 0.002019877914, -78.98223322, -61.2405789, 0.0], [0.1194175474, 0.1028377378, 0.001981824613, -79.68383183, -61.19605737, 0.0], [0.1231857667, 0.1024794457, 0.001939581561, -79.09148022, -61.44960409, 0.0], [0.1229493099, 0.1032221865, 0.002053970001, -80.30942805, -62.43827141, 0.0], [0.1230242664, 0.1034474435, 0.00203896952, -79.79201682, -62.05873453, 0.0], [0.1193719072, 0.1033005719, 0.002009386669, -78.57061496, -60.88609847, 0.0], [0.1237588122, 0.1025079034, 0.001952924701, -79.61927358, -61.49874335, 0.0], [0.1216772671, 0.1032910934, 0.001975264473, -79.78538599, -61.92862891, 0.0], [0.1205443387, 0.1026492791, 0.001922573226, -78.64014042, -60.92645904, 0.0], [0.1266101435, 0.1022311582, 0.001993569437, -79.97470028, -61.88665578, 0.0], [0.1249510752, 0.1028226556, 0.002119959466, -79.54984143, -61.60929576, 0.0], [0.1242935498, 0.1022259353, 0.001933514667, -79.64068862, -61.34363975, 0.0], [0.123365945, 0.1020640619, 0.001916697206, -79.69339743, -61.57470156, 0.0], [0.1249412583, 0.1026780304, 0.001939934644, -79.95978661, -61.96443157, 0.0], [0.1227754781, 0.1028575354, 0.001877688293, -79.94844146, -62.04605899, 0.0], [0.1252614338, 0.1025776644, 0.00194660014, -79.48865476, -61.8148203, 0.0], [0.1233563627, 0.1031702122, 0.001883506836, -79.59160988, -61.65024227, 0.0], [0.1227731377, 0.1023809175, 0.001957006986, -78.5444893, -60.56606553, 0.0], [0.1221751088, 0.1025337015, 0.002070094391, -79.68490047, -61.2689037, 0.0], [0.121911466, 0.1020108674, 0.001939768839, -79.89850153, -61.61508759, 0.0], [0.1223594857, 0.1027077343, 0.001907975989, -79.18772779, -61.74352432, 0.0], [0.1258709927, 0.1025553329, 0.001894336664, -78.23777751, -59.83343077, 0.0], [0.1221159989, 0.1027485381, 0.001924511217, -80.02529045, -62.23768296, 0.0], [0.1215971244, 0.1032492575, 0.001948204912, -78.73388879, -61.05231893, 0.0], [0.1225515684, 0.1030039667, 0.001900124421, -79.50631144, -61.26702177, 0.0], [0.1228218451, 0.1031350172, 0.001935323863, -79.10586636, -61.5601635, 0.0], [0.12253227, 0.1026373548, 0.002118859637, -79.23683977, -61.16819342, 0.0], [0.1243918694, 0.1026418497, 0.001836940747, -80.29982211, -62.15107271, 0.0], [0.1204274987, 0.1036797171, 0.001963057439, -79.86521436, -61.60901046, 0.0], [0.1229303647, 0.1030990224, 0.001990709377, -78.70330148, -60.93938162, 0.0], [0.1238692732, 0.1031955989, 0.002124366739, -78.46387287, -60.99765985, 0.0], [0.1238854039, 0.1026703027, 0.002207444045, -79.80899143, -61.93975045, 0.0], [0.121979926, 0.1024619726, 0.002130451365, -78.87923517, -61.32346174, 0.0], [0.1230269087, 0.1022497887, 0.00188463823, -79.31491628, -61.64308417, 0.0], [0.1246758422, 0.1026829985, 0.001874822852, -78.82578967, -61.01677669, 0.0], [0.1242517993, 0.1028812188, 0.001836059851, -79.75472571, -61.92864367, 0.0], [0.122773027, 0.1026857636, 0.00194755954, -79.12940761, -61.21217303, 0.0], [0.1214754112, 0.1022930603, 0.001877562967, -78.83712873, -61.22024086, 0.0], [0.1253112308, 0.1025068861, 0.002145543957, -79.86245253, -61.90203735, 0.0], [0.1239771669, 0.1022814097, 0.001997001114, -80.27092525, -62.15312116, 0.0], [0.1215877592, 0.1024244359, 0.001909065938, -79.58762503, -61.49168428, 0.0], [0.1276440173, 0.1029979287, 0.001846716425, -80.45715834, -62.35799369, 0.0], [0.1254477307, 0.1032409489, 0.001923015155, -79.89064843, -62.13235189, 0.0], [0.1218329231, 0.1024582494, 0.001919105278, -80.83000538, -62.66580776, 0.0], [0.1211578257, 0.1029164402, 0.001880451722, -80.08473307, -61.78202173, 0.0], [0.120165767, 0.1023722122, 0.00198122812, -79.15585196, -61.50408835, 0.0], [0.1231471375, 0.1026714265, 0.002025126691, -78.16137651, -60.6212132, 0.0], [0.1202883375, 0.1026876242, 0.001968825145, -79.05245588, -61.09438304, 0.0], [0.1206527674, 0.101929228, 0.001971563183, -80.27633642, -62.3034075, 0.0], [0.1227147844, 0.1024726801, 0.00191964435, -79.71696955, -61.66137904, 0.0], [0.1209937525, 0.1029683746, 0.002141636333, -79.29191501, -61.52798371, 0.0], [0.1238691714, 0.1026423783, 0.001995000395, -80.01745031, -62.03320631, 0.0], [0.1205561477, 0.1031208061, 0.001847853962, -79.95925762, -62.13060239, 0.0], [0.123863588, 0.1030482243, 0.002014606561, -80.42553379, -62.36882586, 0.0], [0.1218289642, 0.1032200101, 0.001930800071, -79.38558855, -61.36258718, 0.0], [0.1231128764, 0.1032756112, 0.001834306023, -79.01176884, -61.51510181, 0.0], [0.1220980031, 0.1030689077, 0.001977716826, -78.65992335, -61.18213815, 0.0], [0.1245620309, 0.1027403898, 0.001898372124, -79.01196388, -61.781995, 0.0], [0.124873465, 0.1024447421, 0.00202049874, -79.45022715, -61.39793653, 0.0], [0.126963181, 0.1023003876, 0.002065954779, -79.08053945, -61.27652569, 0.0], [0.1218255609, 0.103620002, 0.002017642338, -79.15336474, -61.52931241, 0.0], [0.1223973005, 0.1027201445, 0.001928216441, -79.04765974, -61.28186015, 0.0], [0.1198920763, 0.1030690373, 0.001844466727, -79.87037597, -62.12193291, 0.0], [0.1203732584, 0.1024711479, 0.002089862345, -80.37449779, -62.37805841, 0.0], [0.1268826037, 0.1028390335, 0.001931671833, -78.88641108, -61.12405768, 0.0], [0.1223532934, 0.1027769183, 0.002108801656, -79.31528263, -61.28231815, 0.0], [0.1211532077, 0.1026938653, 0.00195741877, -80.55097142, -62.20101185, 0.0], [0.126484227, 0.102628747, 0.002089078808, -79.78942937, -61.53173317, 0.0], [0.1198975385, 0.1030410266, 0.001888111808, -80.29094647, -62.48189445, 0.0], [0.1272832995, 0.1028900175, 0.001958410358, -79.22557292, -61.40552518, 0.0], [0.122258074, 0.1023175519, 0.00199443186, -80.39546643, -62.25071072, 0.0], [0.1223083562, 0.1023985424, 0.001834420544, -79.42284947, -61.43037637, 0.0], [0.1216125269, 0.1026117418, 0.001946834594, -80.80812794, -62.6665694, 0.0], [0.1207267223, 0.1030828169, 0.002066340315, -78.73857788, -61.26983175, 0.0], [0.1226801247, 0.1023807333, 0.001863116628, -79.37302009, -61.65357374, 0.0], [0.1225469006, 0.1033517459, 0.002028039149, -80.7449674, -62.57649307, 0.0], [0.1229380321, 0.1037218173, 0.001830707031, -79.02400979, -61.64548308, 0.0], [0.1229790732, 0.1021077278, 0.00207883183, -80.99345712, -62.6880648, 0.0], [0.1238305017, 0.1025387053, 0.001901606172, -77.95019102, -60.56755522, 0.0], [0.1214330855, 0.1028331967, 0.002038812084, -78.22171896, -60.29155367, 0.0], [0.124437443, 0.1032071273, 0.00204867723, -80.32715252, -62.13117862, 0.0], [0.1212096535, 0.1029353365, 0.001970375937, -77.19648394, -59.15644915, 0.0], [0.1214002346, 0.1029153805, 0.001650471154, -79.33368446, -61.37166602, 0.0], [0.1210415981, 0.1030443353, 0.001881024391, -79.11877388, -61.21135726, 0.0], [0.1226911351, 0.1029455875, 0.002020135381, -78.77994482, -60.63919653, 0.0], [0.1211171628, 0.1026686053, 0.00214716186, -79.92575593, -62.0030884, 0.0], [0.1230102827, 0.1029663806, 0.001863792345, -78.54889399, -60.93669654, 0.0], [0.1194200546, 0.1024957671, 0.002041331419, -79.83422255, -62.19588923, 0.0], [0.1234285317, 0.103245766, 0.001874797889, -78.6189147, -60.86116183, 0.0], [0.1239236403, 0.1025656569, 0.001921035131, -78.65380093, -61.25053271, 0.0], [0.1232041448, 0.1031127079, 0.001993146234, -77.86393449, -59.88959798, 0.0], [0.1214018885, 0.102365164, 0.001928793173, -80.01627559, -62.12671586, 0.0], [0.1247447679, 0.1026924905, 0.002135927747, -80.06942094, -62.30468064, 0.0], [0.1223334199, 0.102801197, 0.00188929585, -79.22646605, -61.3020218, 0.0], [0.1228017196, 0.1026052492, 0.002007876296, -79.83730901, -62.18142205, 0.0], [0.1219507094, 0.1031059986, 0.001986479376, -79.57657112, -61.42808964, 0.0], [0.1254355173, 0.1031126584, 0.00189549799, -77.97936214, -60.41824072, 0.0], [0.1210897284, 0.1029236922, 0.001981738534, -79.14137717, -61.16366723, 0.0], [0.1213635624, 0.1024539656, 0.002044983354, -79.93839769, -61.97517404, 0.0], [0.119997668, 0.1027168396, 0.002078777685, -79.68676577, -61.61090752, 0.0], [0.1250976087, 0.1029233886, 0.001981029091, -78.53605606, -60.93051325, 0.0], [0.1241837585, 0.1023724348, 0.002045198753, -78.42023665, -60.46255238, 0.0], [0.121456381, 0.1024992522, 0.002022864754, -78.70133781, -61.18922204, 0.0], [0.1234815939, 0.1028718329, 0.002137731677, -80.82602447, -62.37667576, 0.0], [0.1229753513, 0.1026866798, 0.001975701677, -78.33236599, -60.6925454, 0.0], [0.1274076372, 0.102864839, 0.00192987231, -79.19106067, -61.08470114, 0.0], [0.1221138215, 0.1021581756, 0.002156326638, -78.961408, -61.59116485, 0.0], [0.1222628148, 0.1033990321, 0.001956709598, -79.36723254, -61.44865506, 0.0], [0.1204328848, 0.1030177635, 0.00209402225, -81.07561756, -62.69937703, 0.0], [0.1223877189, 0.1028468519, 0.001795645171, -80.073088, -62.28532196, 0.0], [0.1193370996, 0.1030646265, 0.002023745025, -79.48800129, -61.47471187, 0.0], [0.1221322554, 0.1024268257, 0.002059123503, -80.18120099, -62.17721579, 0.0], [0.1252114661, 0.1024423581, 0.002075379064, -78.74655116, -61.29892289, 0.0], [0.1224357766, 0.1027253144, 0.001912286587, -79.34960702, -61.1957292, 0.0], [0.1243837841, 0.1027803184, 0.00198409281, -79.89398864, -62.04338456, 0.0], [0.1220089021, 0.1032630635, 0.001901669205, -78.52144071, -61.04578646, 0.0], [0.1229473781, 0.102654705, 0.001831714345, -79.11856125, -61.34336219, 0.0], [0.1250161582, 0.1026089617, 0.002110821861, -78.15794605, -60.03941958, 0.0], [0.1231318132, 0.1023302681, 0.002086871415, -79.86775726, -62.10085833, 0.0], [0.1272695314, 0.102658564, 0.001913086541, -78.08022105, -60.81443883, 0.0], [0.1222974167, 0.1028479963, 0.002127290249, -79.15146385, -61.44541573, 0.0], [0.1219419685, 0.1025680406, 0.001993010098, -80.22127174, -62.18435084, 0.0], [0.1234923922, 0.1026252336, 0.002021463293, -79.01152298, -61.05868585, 0.0], [0.123330786, 0.1022742995, 0.00184617741, -79.25318193, -60.83861822, 0.0], [0.1214142345, 0.1033206098, 0.00199784804, -80.04119002, -62.03915962, 0.0], [0.1253097367, 0.1029205329, 0.002057523391, -80.41256146, -62.23746616, 0.0], [0.1234880114, 0.1027748114, 0.002041363489, -79.0167039, -61.07574224, 0.0], [0.1220038695, 0.1023847029, 0.001905368435, -80.95753468, -62.48890804, 0.0], [0.1203872703, 0.102711554, 0.002003406913, -79.58702735, -61.6172044, 0.0], [0.1231192035, 0.1027320135, 0.001838498237, -79.7283888, -61.89742946, 0.0], [0.1230541934, 0.1029529461, 0.001887026574, -78.72512521, -61.20395316, 0.0], [0.1211433783, 0.1030352831, 0.002048447322, -80.65200998, -62.56535337, 0.0], [0.1228309484, 0.1029570051, 0.00203228832, -79.37699184, -60.89614754, 0.0], [0.1246227821, 0.102406299, 0.001886376947, -78.42181644, -60.92850227, 0.0], [0.1222301706, 0.1027841948, 0.00185953347, -80.48052368, -62.44577935, 0.0], [0.1206622082, 0.1016601994, 0.002157228852, -77.34852229, -60.05977986, 0.0], [0.1233488921, 0.1029030959, 0.002040002899, -80.30682117, -61.69982618, 0.0], [0.1218039064, 0.102349246, 0.001854358818, -77.89368179, -60.7260644, 0.0], [0.1181671036, 0.102915258, 0.001914044735, -79.10515391, -61.35331084, 0.0], [0.1236855996, 0.1027063789, 0.00186061321, -79.61178002, -61.77109152, 0.0], [0.1221051906, 0.1025694334, 0.001891199963, -79.34151729, -61.40379516, 0.0], [0.1240567957, 0.1024295519, 0.002016544507, -79.74426231, -61.99632035, 0.0], [0.1246303545, 0.1030441433, 0.001946080717, -79.78755957, -61.64450108, 0.0], [0.1260294948, 0.1026626535, 0.002010649961, -79.31495496, -61.62109573, 0.0], [0.1213313518, 0.1031806272, 0.001873804991, -79.16018293, -61.38425257, 0.0], [0.1218484661, 0.10351327, 0.001891248868, -80.59006085, -62.75640078, 0.0], [0.1213132116, 0.1026100035, 0.002102286383, -78.20479326, -60.15890923, 0.0], [0.1226911625, 0.1022564239, 0.00205189097, -78.81670461, -61.17304302, 0.0], [0.1237010306, 0.1028462317, 0.001703406918, -79.85250255, -61.64289974, 0.0], [0.123300322, 0.102502552, 0.001872431046, -78.79461109, -61.08962401, 0.0], [0.1239840573, 0.1024055097, 0.002012308911, -80.47258665, -62.63933813, 0.0], [0.123767931, 0.1029567418, 0.002007874566, -80.66829267, -62.64739007, 0.0], [0.1227127396, 0.1026442722, 0.001971543927, -79.71359207, -61.76924171, 0.0], [0.1218873524, 0.10283758, 0.001859829184, -79.36332394, -61.72825968, 0.0], [0.1227592713, 0.1026879793, 0.001958861703, -78.77108389, -61.09419816, 0.0], [0.1226624544, 0.1024055281, 0.001925737325, -77.88532815, -60.29357911, 0.0], [0.1209245726, 0.102659928, 0.002213855709, -78.50470945, -60.88566093, 0.0], [0.1241363746, 0.1032324118, 0.001910000257, -79.05281527, -61.20896261, 0.0], [0.1203365589, 0.1033322809, 0.001943162659, -80.08376383, -62.23024063, 0.0], [0.125950717, 0.1030541542, 0.00171551844, -79.54220433, -61.97606064, 0.0], [0.1244691216, 0.1021904259, 0.002022445371, -78.66541028, -60.78654862, 0.0], [0.1237794216, 0.102238857, 0.002061926974, -78.15245207, -60.62290084, 0.0], [0.1247869248, 0.103326152, 0.002109082043, -81.39225851, -62.9107208, 0.0], [0.1236862568, 0.1025256088, 0.001756555429, -80.92331918, -62.67297064, 0.0], [0.1224935635, 0.1026065139, 0.002019113671, -79.01685022, -61.35979494, 0.0], [0.1239733268, 0.1026717295, 0.00191863317, -80.31001897, -62.31764967, 0.0], [0.1216435922, 0.1028541012, 0.001774404535, -78.20498556, -60.29672959, 0.0], [0.1234460636, 0.1027558288, 0.002020830623, -80.03795055, -62.23367955, 0.0], [0.1222065405, 0.1021713468, 0.001994358037, -79.07628048, -60.95476763, 0.0], [0.1229946132, 0.1033754518, 0.002171834509, -78.8014168, -61.26346758, 0.0], [0.1221566122, 0.1026103901, 0.002127855799, -78.03527508, -60.62251245, 0.0], [0.1219762123, 0.1027714916, 0.001929206532, -79.48934581, -61.79441164, 0.0], [0.1240040876, 0.1026083862, 0.001934570076, -78.86692494, -61.38405304, 0.0], [0.1222958503, 0.1028471064, 0.001999216275, -80.55664321, -62.46409201, 0.0], [0.1226874347, 0.1025815165, 0.002035838515, -80.13053545, -62.04177718, 0.0], [0.1215854669, 0.102941942, 0.002124813421, -79.98657009, -61.93261553, 0.0], [0.1242238001, 0.1026461603, 0.001912236305, -80.24731249, -62.19879521, 0.0], [0.1241781968, 0.1026000073, 0.002012180431, -79.37478654, -61.59166794, 0.0], [0.1209479244, 0.1024308022, 0.001878051335, -79.2810894, -61.61286347, 0.0], [0.1231578052, 0.1029153064, 0.001773441351, -78.64115947, -61.14884872, 0.0], [0.1237394585, 0.1028799169, 0.001942855432, -79.52166563, -61.42757349, 0.0], [0.1220097268, 0.102552212, 0.00177448603, -79.92855098, -62.09178503, 0.0], [0.1240070209, 0.1022880871, 0.002063678425, -79.34116664, -61.76421374, 0.0], [0.1253080437, 0.1028147261, 0.001980119708, -80.33154107, -62.07497307, 0.0], [0.1222129751, 0.1032836958, 0.001879550232, -80.31746691, -62.37462811, 0.0], [0.1244382865, 0.1020386675, 0.002067738626, -79.20986751, -61.21405763, 0.0], [0.1225967138, 0.1028586216, 0.001822132762, -79.42257383, -61.21493835, 0.0], [0.1196934637, 0.1030555555, 0.001877688083, -78.67171326, -61.12312425, 0.0], [0.1247810317, 0.1028654973, 0.002155408192, -78.96480708, -60.97787039, 0.0], [0.1227553643, 0.1023270001, 0.001867450651, -80.21837565, -62.38247129, 0.0], [0.1242918425, 0.1029756298, 0.002104048002, -79.2145273, -61.12158673, 0.0], [0.1232482345, 0.1025807843, 0.002126387763, -79.35538112, -61.28915087, 0.0], [0.1194695362, 0.1024376106, 0.002106375727, -78.89519385, -61.30073866, 0.0], [0.1236109046, 0.1032134832, 0.001981089499, -78.36291454, -60.63654781, 0.0], [0.1242104619, 0.1030313561, 0.002030308173, -79.94605797, -61.61687583, 0.0], [0.1210730864, 0.1025620652, 0.001655186613, -80.66907373, -62.31424565, 0.0], [0.1243721377, 0.1026605231, 0.001836997359, -79.9087254, -61.91926256, 0.0], [0.1217989057, 0.1025285622, 0.001924277121, -79.13239148, -61.10726045, 0.0], [0.1211616861, 0.1035197717, 0.001944739141, -80.50726578, -62.62079449, 0.0], [0.1248315844, 0.1029428457, 0.002099742171, -79.47422348, -61.24181007, 0.0], [0.1230277388, 0.1027735727, 0.00196103838, -79.05104298, -61.29249794, 0.0], [0.1233712816, 0.1026700748, 0.00195659919, -81.08304355, -62.99382429, 0.0], [0.1216579356, 0.1032459564, 0.001826295556, -80.29960075, -62.21941159, 0.0], [0.1222699463, 0.1023010772, 0.002028277266, -79.45028487, -61.5942008, 0.0], [0.1194939066, 0.103113407, 0.001966179955, -80.05961456, -61.93839198, 0.0], [0.1219724968, 0.1022436108, 0.001882304422, -79.69033022, -61.97173055, 0.0], [0.1217654376, 0.1034131754, 0.002015157602, -78.32776901, -60.60267953, 0.0], [0.120888921, 0.1024354634, 0.002172471212, -79.64542445, -62.01763899, 0.0], [0.1225632765, 0.1026074638, 0.002086363494, -80.18305367, -62.4503645, 0.0], [0.1199229072, 0.1026349427, 0.001975967388, -80.26630602, -62.13896223, 0.0], [0.1245819623, 0.1025329526, 0.001935273976, -79.57189905, -61.61431515, 0.0], [0.123673429, 0.1025867075, 0.002147396832, -79.35974297, -61.58444918, 0.0], [0.1248097482, 0.1026666607, 0.002069232231, -79.86941558, -61.98946771, 0.0], [0.1231913221, 0.1027197699, 0.001909414718, -78.53994668, -60.89080387, 0.0], [0.1266205363, 0.1022385716, 0.002015603292, -78.98303587, -61.35918995, 0.0], [0.1264451391, 0.1032736077, 0.002137151093, -79.54695896, -61.4221413, 0.0], [0.1216873396, 0.1027310371, 0.00194621781, -80.21822759, -62.39218046, 0.0], [0.1224501827, 0.1030033028, 0.001775879928, -79.24638021, -61.63700364, 0.0], [0.1216531451, 0.1028721252, 0.002046002637, -79.11090323, -61.30627516, 0.0], [0.122377098, 0.1026926713, 0.002010923794, -78.23404684, -60.92356535, 0.0], [0.1234378831, 0.1026490556, 0.001872348281, -79.11637049, -60.23417854, 0.0], [0.124089611, 0.103142147, 0.002042627268, -79.47773519, -61.33005879, 0.0], [0.1231745241, 0.1023317901, 0.002115218223, -78.5953292, -60.82549876, 0.0], [0.1223536158, 0.1031704778, 0.00201717633, -80.99547882, -62.71784156, 0.0], [0.1277530434, 0.1026694271, 0.002074640318, -80.87564518, -62.69152612, 0.0], [0.1248302118, 0.1023316773, 0.001919295225, -80.1084249, -62.071273, 0.0], [0.1231519263, 0.1026772513, 0.001907896405, -78.81915355, -60.99585, 0.0], [0.1243946494, 0.1027745152, 0.001805113211, -79.8409135, -61.60418139, 0.0], [0.126779346, 0.1025165033, 0.0020129674, -78.87607592, -61.32077182, 0.0], [0.1246466169, 0.1023507065, 0.001949211542, -79.61224127, -61.51884917, 0.0], [0.1234593644, 0.1025346116, 0.002146716238, -80.29790722, -62.13176849, 0.0], [0.1225379015, 0.1020723824, 0.002015851299, -79.8390255, -62.08588752, 0.0], [0.1245468979, 0.1023728226, 0.001950626866, -80.72693751, -62.62632159, 0.0], [0.1233511764, 0.1021972049, 0.001938214344, -78.68719103, -61.15160173, 0.0], [0.1227966908, 0.1025635291, 0.001960483464, -79.70291212, -61.79052835, 0.0], [0.121394097, 0.1027371155, 0.001925070553, -79.53297673, -61.61961644, 0.0], [0.1217740228, 0.1023439719, 0.002034756748, -80.96378036, -63.00599671, 0.0], [0.125098819, 0.1029153578, 0.002079069491, -79.86500769, -61.86680184, 0.0], [0.1206815226, 0.1031201471, 0.001891246325, -80.0583124, -62.10811856, 0.0], [0.1238773255, 0.1022166367, 0.00200031073, -80.20929673, -62.26144136, 0.0], [0.1217491895, 0.1025457495, 0.001937800931, -79.06374168, -61.2136143, 0.0], [0.1218321221, 0.1029066167, 0.001970612907, -79.08644614, -61.33437172, 0.0], [0.1243134427, 0.1027183185, 0.001961466723, -78.42698799, -60.95017393, 0.0], [0.1224341298, 0.1030577605, 0.001938524303, -79.62739077, -61.57363584, 0.0], [0.1225686912, 0.1026884721, 0.001993505008, -80.80859939, -62.80119681, 0.0], [0.1257276161, 0.102816741, 0.001976940171, -79.80253222, -61.87034247, 0.0], [0.1210489149, 0.1031866134, 0.002054829392, -77.11288032, -59.74496622, 0.0], [0.1268430103, 0.1032159268, 0.002065799763, -79.20386846, -61.48994769, 0.0], [0.1233913232, 0.1024236795, 0.002005025644, -79.06843034, -61.26511033, 0.0], [0.1217447135, 0.1032750805, 0.002070317678, -80.31318071, -62.23305294, 0.0], [0.1237427845, 0.1026827222, 0.002084352328, -78.7772939, -60.97097214, 0.0], [0.1247884356, 0.1026371259, 0.001798317244, -79.64580725, -61.5328442, 0.0], [0.1206567346, 0.1025870179, 0.002090063087, -79.03506428, -61.33385133, 0.0], [0.1242380919, 0.1020776869, 0.001772483179, -80.19994015, -61.94881711, 0.0], [0.1237839063, 0.1028653472, 0.001916258966, -80.77922901, -62.4491625, 0.0], [0.1233978083, 0.1028738624, 0.001902674137, -79.83544885, -62.13243332, 0.0], [0.1197810864, 0.1025699924, 0.001982456863, -78.79104649, -60.94425865, 0.0], [0.1217165407, 0.1027563812, 0.001975326572, -79.12568394, -61.061511, 0.0], [0.125360151, 0.1031287851, 0.002029742807, -77.8489001, -59.63903339, 0.0], [0.1220066004, 0.1027427507, 0.001894445605, -80.33180838, -62.13455423, 0.0], [0.1223640637, 0.1019333323, 0.001882083334, -79.53499049, -61.71304107, 0.0], [0.1247850563, 0.1024668616, 0.00195737022, -80.07771847, -61.96249659, 0.0], [0.1210719069, 0.102896075, 0.001980665317, -79.85911088, -61.63203506, 0.0], [0.124996907, 0.1023625781, 0.002038487068, -79.18938997, -61.21226114, 0.0], [0.1219206924, 0.1022744722, 0.001908783555, -79.24143644, -61.32464949, 0.0], [0.1193346634, 0.1028244069, 0.0021330253, -79.80235222, -61.80741981, 0.0], [0.124261164, 0.1029751366, 0.002084803406, -80.42429848, -61.93431886, 0.0], [0.1250371827, 0.10217597, 0.002057101732, -79.04144357, -60.86546989, 0.0], [0.1220700914, 0.1027014091, 0.002064066169, -79.9689645, -62.10258232, 0.0], [0.1259857638, 0.1031853762, 0.001980387268, -81.08200504, -62.93450844, 0.0], [0.1204498178, 0.1036200125, 0.001931086737, -79.07436609, -61.42086746, 0.0], [0.1259601163, 0.1033430917, 0.001881357282, -79.38762673, -61.66192015, 0.0], [0.1208078507, 0.1028203537, 0.001920654948, -79.20802447, -61.36742651, 0.0], [0.1233748924, 0.1030926651, 0.00195674932, -79.01577054, -61.20474615, 0.0], [0.1236009577, 0.1028581807, 0.001921488479, -79.67178205, -61.92833348, 0.0], [0.1207916518, 0.1023610909, 0.001988124564, -78.40457846, -60.92242931, 0.0], [0.1261575101, 0.1028312165, 0.001882024896, -78.24849752, -60.47973528, 0.0], [0.1235245733, 0.1031233169, 0.002213926672, -79.23504184, -61.40644126, 0.0], [0.124891331, 0.1028903739, 0.00188899455, -81.2210002, -62.77615015, 0.0], [0.1234336642, 0.1023789507, 0.001957564379, -81.35600136, -63.28835105, 0.0], [0.1241899385, 0.1022104648, 0.001909905614, -79.66016305, -61.74191206, 0.0], [0.123383661, 0.102938483, 0.002069984908, -80.36049957, -62.08527011, 0.0], [0.1200315927, 0.1023298789, 0.001891935047, -80.00760449, -62.07722821, 0.0], [0.1252933125, 0.1025827572, 0.002154465018, -79.40497002, -61.55792446, 0.0], [0.1246992226, 0.1029813753, 0.001855962698, -79.67464016, -61.9505124, 0.0], [0.1218508235, 0.103352371, 0.001900621749, -78.25782514, -60.30194414, 0.0], [0.1210456765, 0.1026346877, 0.001876766558, -79.81444412, -61.86294981, 0.0], [0.1228070326, 0.1031279553, 0.002025167393, -80.19369664, -62.19463148, 0.0], [0.1218162817, 0.1030593874, 0.001946040873, -80.73934381, -62.53295638, 0.0], [0.1220605348, 0.1025383769, 0.001946177791, -79.13148329, -61.21819191, 0.0], [0.1232908051, 0.1027610392, 0.001812308274, -77.96077714, -59.90571581, 0.0], [0.1230893875, 0.1023108311, 0.001968073673, -78.58695534, -61.14619897, 0.0], [0.1205572827, 0.1024457642, 0.00209920712, -80.66748643, -62.79056663, 0.0], [0.1255164143, 0.1030190689, 0.001989192076, -79.93206345, -62.09419874, 0.0], [0.1215471876, 0.1031225425, 0.001729856486, -78.84994897, -60.66095794, 0.0], [0.121988634, 0.1021525332, 0.002012031583, -80.85342546, -62.59449064, 0.0], [0.1277013584, 0.1029140564, 0.001966759341, -80.01487185, -62.06750688, 0.0], [0.1219232956, 0.1029454064, 0.002027474488, -80.16978305, -62.1122452, 0.0], [0.1251088276, 0.1030226964, 0.002027045553, -79.91772483, -61.67900295, 0.0], [0.1228816337, 0.1027126998, 0.00201525948, -79.28697141, -61.81617552, 0.0], [0.1214793314, 0.1030524283, 0.002098519233, -77.33122603, -59.92894768, 0.0], [0.1227311982, 0.1025522417, 0.002044450126, -79.30529834, -61.22567366, 0.0], [0.1217251261, 0.10291403, 0.001799063514, -78.86009201, -61.10767708, 0.0], [0.1213319032, 0.1029030486, 0.002052843168, -79.12928803, -61.59295314, 0.0], [0.1237159675, 0.1028689398, 0.001800110113, -79.56759588, -61.94667668, 0.0], [0.1218360064, 0.1026017552, 0.001990650722, -78.94101762, -61.1542041, 0.0], [0.1257200944, 0.1028831697, 0.002073911534, -79.33581438, -61.74022004, 0.0], [0.121974308, 0.1031065324, 0.001888463116, -79.87346267, -61.7972741, 0.0], [0.1238009312, 0.1026850076, 0.002181168917, -79.06952288, -61.12928739, 0.0], [0.1214751209, 0.1028612314, 0.001813512371, -79.62296052, -61.35008427, 0.0], [0.1216046494, 0.1034993577, 0.001927505295, -78.7632529, -61.12714382, 0.0], [0.1222084918, 0.1025232413, 0.001983434428, -80.47949007, -62.32832503, 0.0], [0.1208403761, 0.1027596619, 0.001938698719, -80.5215884, -62.48074559, 0.0], [0.1211209405, 0.1027592187, 0.001963637816, -78.83112215, -61.16639142, 0.0], [0.1229179517, 0.1032010214, 0.001862704612, -78.67890936, -61.11663273, 0.0], [0.123868834, 0.102071516, 0.001835412705, -78.8770981, -61.09461337, 0.0], [0.1231471649, 0.103002317, 0.002013134827, -79.41578116, -61.41844523, 0.0], [0.1218188426, 0.1027832942, 0.001953543743, -80.26077612, -62.43021565, 0.0], [0.1228734867, 0.1026466948, 0.001986922048, -77.99193474, -60.41758093, 0.0], [0.1230031422, 0.1028970197, 0.001915535114, -79.54519274, -61.78749946, 0.0], [0.1259621543, 0.1020284387, 0.002039972422, -79.43652679, -61.62948941, 0.0], [0.1229392601, 0.1027510199, 0.002052423311, -78.07007021, -60.37490082, 0.0], [0.1232277008, 0.1026674109, 0.001892496726, -79.84692544, -61.97317537, 0.0], [0.1234701359, 0.1029409344, 0.002033736692, -79.14001106, -61.2230667, 0.0], [0.1216716492, 0.1024601872, 0.002110603214, -79.30130565, -61.61863678, 0.0], [0.1209727869, 0.1024810168, 0.001923450336, -80.72560753, -62.5731617, 0.0], [0.1224230296, 0.1033576296, 0.001828527304, -78.3520872, -60.66806491, 0.0], [0.1232865656, 0.1027896769, 0.001935589287, -79.11609097, -61.37661988, 0.0], [0.123648138, 0.1027390615, 0.00207457113, -79.87774482, -61.8241746, 0.0], [0.1238022856, 0.1030909326, 0.001979509418, -79.12820035, -61.58757563, 0.0], [0.1243444415, 0.1029970363, 0.002134133842, -79.46297491, -61.52179659, 0.0], [0.1207053872, 0.102390324, 0.00189087898, -79.99112989, -61.83745735, 0.0], [0.1234391742, 0.1028315785, 0.001960416067, -79.87305976, -61.74736365, 0.0], [0.1244251465, 0.1027355675, 0.002051943459, -80.10649162, -62.04995731, 0.0], [0.1222323366, 0.1027894978, 0.00188761822, -78.19562757, -60.59468545, 0.0], [0.1244877722, 0.1023000423, 0.002154729045, -78.15304055, -60.18180402, 0.0], [0.1193711802, 0.1021842314, 0.001809177641, -80.05088585, -61.86281317, 0.0], [0.1205922445, 0.1028831616, 0.001994792113, -80.29921614, -62.3617258, 0.0], [0.1230732442, 0.1029639012, 0.001966073265, -78.13391728, -60.61949309, 0.0], [0.1222369148, 0.1026896972, 0.002094962906, -79.35435946, -61.52076053, 0.0], [0.1216461858, 0.1026003001, 0.002033104711, -79.44977906, -61.83171809, 0.0], [0.1223171106, 0.1028226958, 0.001998111719, -78.69778921, -61.02919101, 0.0], [0.1246318734, 0.1030460218, 0.001965912191, -78.19567868, -60.80491722, 0.0], [0.1228261515, 0.1031582644, 0.002082288164, -78.87464974, -61.01003394, 0.0], [0.1247689505, 0.102639543, 0.002012858203, -79.74863181, -61.75631023, 0.0], [0.1206299422, 0.1026783166, 0.001957440072, -79.55989475, -61.76979785, 0.0], [0.1235077176, 0.1028723007, 0.00171663382, -78.43740512, -61.047331, 0.0], [0.1220617583, 0.1026519171, 0.001917015636, -79.54105123, -61.58865595, 0.0], [0.1232946147, 0.1026788314, 0.001805813772, -79.03002401, -61.08223374, 0.0], [0.1253790304, 0.1029341812, 0.001926417908, -80.36120913, -62.38421233, 0.0], [0.1223586845, 0.102807802, 0.001998048493, -78.35042669, -60.70401951, 0.0], [0.1256940093, 0.1025114632, 0.002042697827, -79.44997917, -61.70706821, 0.0], [0.1237758496, 0.1029271677, 0.001989529331, -78.05586251, -60.43062407, 0.0], [0.1241452899, 0.1025143319, 0.001893176045, -78.1808259, -60.53198018, 0.0], [0.1228411176, 0.1031529788, 0.002019882158, -79.1784882, -61.29485721, 0.0], [0.1234853976, 0.1034720212, 0.002019310236, -78.88818042, -61.00400882, 0.0], [0.1233303187, 0.1032652672, 0.00185837266, -78.66473512, -60.73928123, 0.0], [0.1197503944, 0.1022530838, 0.001929901036, -80.69189478, -62.7850146, 0.0], [0.123754024, 0.1025972404, 0.001962108303, -79.74851593, -62.0237401, 0.0], [0.1217170931, 0.1029102087, 0.001857312936, -79.11466688, -61.66718864, 0.0], [0.1241859386, 0.1032996999, 0.00203330792, -80.76164675, -62.66523121, 0.0], [0.122232359, 0.1031842031, 0.001893547193, -80.29541838, -62.42479573, 0.0], [0.1213538304, 0.1030114527, 0.001928020752, -79.71295621, -61.82800589, 0.0], [0.1222381011, 0.1029361978, 0.001997837679, -78.55428368, -61.11705274, 0.0], [0.1214193533, 0.1026188671, 0.002086643441, -79.21451526, -61.61884088, 0.0], [0.1220386905, 0.1025495133, 0.001905627358, -80.14074453, -62.20960867, 0.0], [0.1231468818, 0.1021688343, 0.001915642344, -78.9966669, -60.82149285, 0.0], [0.1202614088, 0.1023966758, 0.002038662437, -79.7076043, -61.71096096, 0.0], [0.1243368237, 0.1024996506, 0.002154233465, -79.10703192, -61.66484348, 0.0], [0.12455492, 0.1027503955, 0.001853989023, -79.45679827, -60.90101638, 0.0], [0.1218009829, 0.1031768406, 0.001960315135, -79.34958732, -61.59266852, 0.0], [0.1196650079, 0.1029073524, 0.001891577375, -78.94085748, -61.37469169, 0.0], [0.125307046, 0.1027924587, 0.002098374857, -79.80719303, -61.88833059, 0.0], [0.1208800363, 0.1025807435, 0.001937942812, -79.3282365, -61.39013548, 0.0], [0.1253461939, 0.1020928919, 0.001965572237, -79.45833594, -61.73085054, 0.0], [0.1209257566, 0.1031358533, 0.001991793525, -79.68924425, -61.84335563, 0.0], [0.127250063, 0.1023449397, 0.001934809941, -78.94568356, -61.00590117, 0.0], [0.1254729572, 0.1028865526, 0.00188116514, -80.50895329, -62.1389811, 0.0], [0.1234642615, 0.1027741021, 0.001860517274, -78.56383035, -60.57381178, 0.0], [0.1242532578, 0.1027351681, 0.001942164394, -78.22013543, -60.44020133, 0.0], [0.1222315265, 0.1027199921, 0.001980775858, -80.93255858, -62.71385165, 0.0], [0.1217099788, 0.1034455977, 0.001715307754, -79.43078961, -61.4547091, 0.0], [0.1266561516, 0.102992348, 0.002058699019, -78.67683018, -61.26300225, 0.0], [0.1236707398, 0.1035373522, 0.001962579075, -80.44485498, -62.43837389, 0.0], [0.1248980896, 0.1023013751, 0.001995195524, -79.03537229, -61.27183417, 0.0], [0.1244410505, 0.1022068114, 0.001971021543, -78.84663708, -61.32832348, 0.0], [0.1234096853, 0.1030068759, 0.001943240614, -79.4194511, -61.68022849, 0.0], [0.1209325873, 0.1027495243, 0.001955721611, -80.21183228, -62.20290959, 0.0], [0.1199713837, 0.1027802655, 0.002232296319, -79.23677309, -61.29846474, 0.0], [0.1230144606, 0.1025814982, 0.00189380823, -79.51040493, -61.53972147, 0.0], [0.1240035602, 0.1029329586, 0.002186625098, -79.56408602, -61.5237552, 0.0], [0.1256251145, 0.1028400962, 0.002030435421, -79.75544159, -61.95377902, 0.0], [0.1182883218, 0.1024170657, 0.001917796672, -81.02726261, -62.83824793, 0.0], [0.1180715896, 0.102552984, 0.00190441757, -79.94819602, -61.93946193, 0.0], [0.1227717542, 0.103197709, 0.001859313885, -79.18211776, -61.46286952, 0.0], [0.1210827024, 0.1020242297, 0.002005924276, -80.12948176, -62.03405008, 0.0], [0.1241338571, 0.1025856762, 0.001889334278, -81.0708518, -62.75783168, 0.0], [0.1235074371, 0.1017892314, 0.002049552975, -76.98308671, -59.18300149, 0.0], [0.1214205423, 0.1023242953, 0.002002410591, -80.22279598, -62.23255945, 0.0], [0.1269031787, 0.1027873644, 0.002080934921, -78.72636972, -60.08456417, 0.0], [0.1210780072, 0.1021680819, 0.001939295788, -79.73659248, -61.94783014, 0.0], [0.1247813704, 0.1023512975, 0.002010287184, -79.3761761, -61.40191475, 0.0], [0.1201961529, 0.1030726278, 0.002086444059, -79.72891156, -61.81908443, 0.0], [0.1201727101, 0.1027656261, 0.001988507124, -78.79996121, -61.16148958, 0.0], [0.1239289512, 0.102642395, 0.001945285112, -80.15605382, -62.03312037, 0.0], [0.1232409977, 0.1026673935, 0.002060170012, -80.24809844, -62.35189791, 0.0], [0.1198142275, 0.1025235874, 0.001901093053, -79.75445516, -61.60059113, 0.0], [0.1261817531, 0.1029043706, 0.002029504639, -78.9992089, -61.41995682, 0.0], [0.1218757546, 0.104198114, 0.001964010546, -78.54858573, -60.93262376, 0.0], [0.1211961677, 0.1030560514, 0.001811712384, -78.0777882, -59.78789936, 0.0], [0.1249822684, 0.1030729362, 0.001907203447, -79.08656231, -61.29386821, 0.0], [0.1196615037, 0.1023625324, 0.00198883564, -79.32397452, -61.57385288, 0.0], [0.1189540892, 0.103486346, 0.001836352236, -80.48375297, -62.24683863, 0.0], [0.1209989778, 0.1028167339, 0.001899697002, -79.08730922, -61.10095611, 0.0], [0.1235995087, 0.1022303592, 0.001846070678, -78.82103582, -61.30773857, 0.0], [0.124176326, 0.1018209589, 0.001865755843, -79.75251946, -61.75172485, 0.0], [0.1232736326, 0.1028723916, 0.001907411225, -78.84959826, -61.40040084, 0.0], [0.1222486733, 0.1030635362, 0.002145373397, -78.73020382, -60.7888275, 0.0], [0.1205163774, 0.1031903192, 0.001957849158, -80.32518169, -62.4008638, 0.0], [0.1240016742, 0.1027224106, 0.002034942266, -78.0661806, -59.9024415, 0.0], [0.1226135509, 0.1026644274, 0.002033575142, -79.40854069, -61.66160925, 0.0], [0.1267958287, 0.1026348994, 0.001867482094, -79.38857266, -61.46742742, 0.0], [0.1206813855, 0.1027934741, 0.002066793583, -80.26925286, -62.11978652, 0.0], [0.1224558919, 0.1029557995, 0.00207473469, -80.51822831, -62.33871001, 0.0], [0.1233076591, 0.1028383116, 0.001751967504, -80.03400336, -62.07936494, 0.0], [0.1222678592, 0.1030430347, 0.002024345506, -80.15949918, -62.34860029, 0.0], [0.1231547713, 0.1033852734, 0.00196534693, -78.2832625, -60.67834907, 0.0], [0.1232628586, 0.1026077201, 0.001935184976, -80.59775032, -62.58774054, 0.0], [0.1200023401, 0.1027521615, 0.001969929612, -78.82194283, -61.02137105, 0.0], [0.1217160044, 0.1023360932, 0.002140713242, -78.51700525, -60.60468905, 0.0], [0.12505433, 0.1026788899, 0.001962016091, -79.79833782, -61.5459766, 0.0], [0.1212855554, 0.1026299296, 0.001880546547, -79.4934731, -61.38215836, 0.0], [0.1239986483, 0.1029396013, 0.001822750266, -79.27405196, -60.44770555, 0.0], [0.1210045937, 0.1028411377, 0.00180406008, -79.44332669, -61.21052395, 0.0], [0.1231617389, 0.102832006, 0.001985400757, -79.0883534, -61.24757933, 0.0], [0.1239169521, 0.102549268, 0.002039966164, -80.29352838, -62.36701559, 0.0], [0.1205602443, 0.1032963576, 0.001868484769, -79.16867356, -61.25703467, 0.0], [0.1217339621, 0.102668498, 0.001851230631, -78.72639164, -61.09929045, 0.0], [0.1255878739, 0.1028259155, 0.002005155741, -78.59312652, -61.03114727, 0.0], [0.1236597497, 0.1028245111, 0.002103605674, -78.14605944, -60.5078712, 0.0], [0.1243248764, 0.1025819953, 0.00193011216, -79.25198325, -61.60745338, 0.0], [0.1234922224, 0.1028152886, 0.001920704994, -80.19182003, -62.34636028, 0.0], [0.1229100047, 0.1025591799, 0.00216809889, -78.41330576, -61.05267311, 0.0], [0.1235058169, 0.1024596297, 0.001940258334, -79.47579523, -61.6857892, 0.0], [0.1235152157, 0.102906956, 0.001933908456, -79.32394693, -61.29921126, 0.0], [0.1229732018, 0.1026472436, 0.002030273448, -80.20317771, -62.20948857, 0.0], [0.1228664507, 0.1024000899, 0.001916514985, -80.48315329, -62.15049436, 0.0], [0.1243407786, 0.1024689926, 0.00188049035, -78.95883265, -61.31115335, 0.0], [0.1237926876, 0.1031760158, 0.001889492078, -79.68937854, -61.8348862, 0.0], [0.1209275999, 0.1027109519, 0.002050867431, -80.13671373, -61.8008082, 0.0], [0.1266438716, 0.1022851086, 0.002011379089, -80.57098694, -62.67121124, 0.0], [0.1209575646, 0.1026553796, 0.001732242122, -79.94580684, -61.93346124, 0.0], [0.1232737992, 0.1035635064, 0.001906263554, -78.58474706, -61.07190958, 0.0], [0.1245166672, 0.1033670313, 0.001885610104, -78.33324798, -60.18613437, 0.0], [0.1212613293, 0.103105723, 0.001975542001, -79.80919059, -62.0893349, 0.0], [0.1247536919, 0.1027087375, 0.002078789844, -79.62187288, -61.7611086, 0.0], [0.1286063072, 0.1022472869, 0.002028238104, -79.62957348, -61.85356425, 0.0], [0.1214786296, 0.1028873317, 0.001873501842, -79.63672378, -61.74537374, 0.0], [0.1198912435, 0.1026081414, 0.001951932716, -79.49914843, -61.53690687, 0.0], [0.1217864228, 0.103050993, 0.001966148246, -79.60336802, -61.75998042, 0.0], [0.1224882007, 0.1027445224, 0.001809201467, -77.84517934, -60.43080222, 0.0], [0.1200407694, 0.1028872282, 0.001826340798, -79.08632527, -61.17818161, 0.0], [0.1178190619, 0.102864793, 0.001960556165, -77.90624353, -60.54040503, 0.0], [0.1220092538, 0.1029111812, 0.001953908302, -79.8283079, -61.97590186, 0.0], [0.1242686764, 0.1019504431, 0.001900885396, -79.68873055, -61.35845184, 0.0], [0.1251111328, 0.1026935242, 0.002038915292, -79.61431808, -61.80028669, 0.0], [0.1250918513, 0.1029088859, 0.001984522332, -79.55691273, -61.63206915, 0.0], [0.1239628963, 0.1027794088, 0.002106735283, -79.31458805, -61.6622484, 0.0], [0.1230684314, 0.1027477413, 0.002056120227, -78.71288056, -61.09104293, 0.0], [0.1202232055, 0.1032023833, 0.001885769174, -78.38735303, -60.17982662, 0.0], [0.1213686913, 0.1027728413, 0.002040001994, -79.72938882, -61.97815325, 0.0], [0.12211025, 0.1022599891, 0.00201693645, -79.12545259, -61.42608366, 0.0], [0.1228216822, 0.1027025497, 0.002112468123, -78.4190808, -60.63702214, 0.0], [0.1236156906, 0.102857334, 0.00209693532, -79.65120816, -61.64635496, 0.0], [0.1211796337, 0.102661927, 0.001903851049, -78.66776229, -61.18937949, 0.0], [0.1240681235, 0.1033592349, 0.00200423957, -79.39584775, -61.50527602, 0.0], [0.1222059545, 0.1025014467, 0.002056001947, -79.7483, -61.74168456, 0.0], [0.1219975318, 0.1034355474, 0.001940345618, -79.94560185, -61.98324667, 0.0], [0.122670665, 0.1026363081, 0.001900994231, -78.14574269, -59.85420322, 0.0], [0.1223179095, 0.10294077, 0.001845627951, -80.90627996, -62.53664202, 0.0], [0.1231262204, 0.1030422391, 0.001930578637, -79.56066229, -61.7442888, 0.0], [0.1232113014, 0.1028115113, 0.001991729462, -79.53926912, -61.84479346, 0.0], [0.1208960442, 0.1031138613, 0.001873292181, -78.75376944, -61.40850776, 0.0], [0.1230076744, 0.1023072383, 0.002104902082, -79.86309829, -61.75633348, 0.0], [0.1216688711, 0.1025490045, 0.002034236563, -79.1517216, -61.50330959, 0.0], [0.1217154252, 0.1025849059, 0.001896937599, -79.37783931, -61.32689781, 0.0], [0.1205029134, 0.1023955853, 0.002010768811, -79.70373702, -62.11648559, 0.0], [0.1212153707, 0.1025359143, 0.001996215479, -80.38017326, -62.32581989, 0.0], [0.1253223332, 0.1024380232, 0.002064923471, -79.06129522, -61.25424328, 0.0], [0.1200085665, 0.1026068278, 0.002111389562, -79.42553422, -61.73648329, 0.0], [0.1207711403, 0.1033896548, 0.002007738411, -79.03678498, -61.41963539, 0.0], [0.1221347669, 0.1029903326, 0.0019754497, -79.31886514, -61.78663806, 0.0], [0.1217167991, 0.1030823666, 0.001705239592, -80.09056726, -62.38518212, 0.0], [0.1203562789, 0.1023161508, 0.00187469569, -79.91766541, -61.99766837, 0.0], [0.122392035, 0.1021014015, 0.001889201178, -80.01150881, -62.36022781, 0.0], [0.121617565, 0.102894799, 0.002050977606, -79.11953022, -61.29898331, 0.0], [0.121581327, 0.1027062174, 0.00208939387, -78.34537147, -60.96648561, 0.0], [0.1228692859, 0.1020373321, 0.002030506311, -79.09556115, -61.58452494, 0.0], [0.1233244025, 0.1028661151, 0.002058840093, -78.80528396, -61.26035747, 0.0], [0.1244954035, 0.10309689, 0.002108674863, -79.34079305, -61.63541096, 0.0], [0.1221077433, 0.1027588686, 0.001935652537, -80.19943169, -62.4174466, 0.0], [0.1265529538, 0.1033892115, 0.001880437313, -79.60618196, -61.9135165, 0.0], [0.1239556492, 0.1028786923, 0.002003547103, -78.82285002, -61.27107607, 0.0], [0.1207324123, 0.103006808, 0.001967276845, -80.47334329, -62.53116933, 0.0], [0.1249002223, 0.1024092714, 0.001952587426, -78.32393047, -60.14333817, 0.0], [0.1196331392, 0.1028070486, 0.001996807282, -79.99045518, -62.09214839, 0.0], [0.1194568367, 0.1027728737, 0.001857932973, -79.84603285, -61.88299024, 0.0], [0.1238773107, 0.1024650338, 0.001952582832, -78.81894246, -61.31578069, 0.0], [0.1255845603, 0.1030332561, 0.001973184302, -79.64069469, -61.53612031, 0.0], [0.1239804361, 0.1025437628, 0.002015129643, -79.45902804, -61.73830586, 0.0], [0.1224603753, 0.1030630732, 0.001854885116, -78.84062664, -60.81624165, 0.0], [0.122529594, 0.1030397287, 0.001975287916, -80.33049618, -62.53119899, 0.0], [0.1226670351, 0.1033626391, 0.002039398666, -80.0993807, -61.98150422, 0.0], [0.1231640938, 0.1027884347, 0.001935157462, -79.29090782, -61.13655974, 0.0], [0.1237996583, 0.102746534, 0.002013925013, -79.88359699, -61.99405693, 0.0], [0.1229330373, 0.1025997296, 0.001894800551, -80.65745001, -62.48883959, 0.0], [0.1240456578, 0.1025623233, 0.002074219598, -80.08775086, -61.81938733, 0.0], [0.1206913334, 0.1027586948, 0.002197304104, -78.50399227, -60.90212309, 0.0], [0.1251907351, 0.1025430394, 0.002024842836, -79.49277918, -61.83729076, 0.0], [0.1223736746, 0.1028168744, 0.001901224093, -79.87072873, -62.06206942, 0.0], [0.1254162704, 0.1020711451, 0.002058481485, -79.35733284, -61.49507617, 0.0], [0.120926206, 0.1031301884, 0.002068906509, -79.56198337, -61.45838876, 0.0], [0.1221706319, 0.1024139387, 0.001684198897, -78.81996986, -60.84615378, 0.0], [0.1214915831, 0.1020234652, 0.002055375727, -81.07198959, -62.79968152, 0.0], [0.1231647973, 0.1030973244, 0.001935436953, -79.84118725, -61.2579276, 0.0], [0.1208360328, 0.1027531294, 0.001937414199, -77.9647739, -59.4926238, 0.0], [0.1221884687, 0.1027367058, 0.002281644607, -79.05657552, -61.25860493, 0.0], [0.1250413237, 0.1027195209, 0.001751569908, -79.31202787, -61.37203165, 0.0], [0.122244833, 0.1025579636, 0.002020371435, -81.17856366, -62.82683591, 0.0], [0.1245844131, 0.1023982358, 0.001881943245, -79.58308211, -61.49511726, 0.0], [0.1253112152, 0.1030906811, 0.00198541014, -79.39621189, -61.63961877, 0.0], [0.1242471094, 0.1026846179, 0.001903855912, -79.64264943, -61.7454446, 0.0], [0.1230890955, 0.1029479749, 0.00213247623, -80.28045865, -62.16668855, 0.0], [0.1251017308, 0.1025554136, 0.001981115361, -80.78862217, -62.61988991, 0.0], [0.1233665337, 0.1029298527, 0.00175356383, -80.04007733, -62.11887264, 0.0], [0.1240546625, 0.1024689116, 0.002086529727, -79.98624724, -61.99437765, 0.0], [0.1222814498, 0.10262073, 0.001915209168, -80.25916367, -62.49034985, 0.0], [0.1206132178, 0.1032435221, 0.001854496606, -80.3580419, -62.4056323, 0.0], [0.1225570384, 0.1033711472, 0.002053931025, -80.23794945, -62.01122397, 0.0], [0.1221354746, 0.1025281498, 0.002241249124, -79.86702044, -61.89948078, 0.0], [0.1234423226, 0.1025162124, 0.001951356112, -79.76028115, -61.62273771, 0.0], [0.1238953639, 0.1027360276, 0.001968770356, -78.82707127, -61.05654153, 0.0], [0.1244130896, 0.103091912, 0.001791805457, -78.63078897, -61.32104563, 0.0], [0.1241654151, 0.1026252793, 0.001973727267, -79.71088098, -61.85102735, 0.0], [0.1231068987, 0.1024520225, 0.002094958077, -79.84440908, -61.74783362, 0.0], [0.1212161199, 0.1027080338, 0.001978718642, -77.7214625, -59.8075077, 0.0], [0.124287895, 0.102678078, 0.001800851404, -79.26262838, -61.51445831, 0.0], [0.1229986156, 0.1022215917, 0.001973363667, -79.07729877, -61.32616387, 0.0], [0.1220755893, 0.10307641, 0.001888219199, -80.54232436, -62.40426767, 0.0], [0.1239885604, 0.1030154173, 0.002021265927, -78.60903327, -60.45785171, 0.0], [0.1255759856, 0.1027118458, 0.002126046909, -79.72529963, -62.09433439, 0.0], [0.1216200347, 0.1030858247, 0.002056046005, -80.22308316, -62.11773283, 0.0], [0.1226869241, 0.1024132279, 0.002050220076, -79.0905125, -61.33498761, 0.0], [0.1248546935, 0.1033517766, 0.001797870773, -79.01635859, -61.14041586, 0.0], [0.1243037911, 0.10237382, 0.001905921869, -79.8091885, -61.87445705, 0.0], [0.1244116519, 0.1029594833, 0.002001728044, -78.96098215, -61.16441042, 0.0], [0.1229067614, 0.102474858, 0.001892483917, -79.94388932, -61.62577751, 0.0], [0.1196339692, 0.1024724379, 0.002012061019, -79.85308541, -61.942876, 0.0], [0.1219728071, 0.1026787785, 0.001781574361, -80.29005378, -61.98211337, 0.0], [0.1230420772, 0.1031621816, 0.002011015562, -78.17270002, -60.48804305, 0.0], [0.1222005837, 0.1032701374, 0.001916181302, -79.81875002, -61.93408615, 0.0], [0.1223640656, 0.103352926, 0.001897566293, -79.09951063, -61.2020203, 0.0], [0.1192777141, 0.1031586576, 0.002028038386, -78.69245512, -60.84060901, 0.0], [0.1190615523, 0.1030116055, 0.002014755974, -79.7776907, -61.62237799, 0.0], [0.121498419, 0.1030146384, 0.001937121694, -79.14699913, -61.13180431, 0.0], [0.1227740455, 0.102690041, 0.001909871245, -80.71880351, -62.44659931, 0.0], [0.1233426969, 0.1032158027, 0.002122889611, -80.06792797, -61.67135916, 0.0], [0.1221689793, 0.1028494431, 0.001937635837, -81.0887785, -62.7513854, 0.0], [0.1247498596, 0.1035146139, 0.00199764949, -78.84195001, -60.97252373, 0.0], [0.1239934957, 0.1034737803, 0.002017623917, -79.49927792, -61.56090175, 0.0], [0.1257781066, 0.1025939981, 0.001882240409, -78.95207976, -61.01117235, 0.0], [0.1233088984, 0.1025232862, 0.00207305506, -79.87872083, -61.98907664, 0.0], [0.121217927, 0.1027652999, 0.002070949202, -77.7511935, -60.39495348, 0.0], [0.1239885553, 0.1025208928, 0.002039146026, -79.7230386, -61.78240957, 0.0], [0.1235938054, 0.1033554477, 0.002009583668, -78.56005354, -61.12575292, 0.0], [0.1228670706, 0.1029741122, 0.002079699291, -79.82258817, -61.86270563, 0.0], [0.1253175389, 0.1023099492, 0.002009390215, -77.54223253, -60.34285385, 0.0], [0.1222539368, 0.1027303779, 0.001862728457, -79.4901436, -61.71580155, 0.0], [0.1257113949, 0.1025745601, 0.002034688381, -78.87711935, -61.47096605, 0.0], [0.1236672729, 0.1029183892, 0.001969750874, -77.956423, -60.07528287, 0.0], [0.1213576616, 0.1027704172, 0.002036733153, -80.55965719, -62.51068491, 0.0], [0.1247899946, 0.1023988244, 0.002057403659, -79.30033638, -61.15313953, 0.0], [0.1232616998, 0.1024855683, 0.0018928741, -79.12959322, -61.20489037, 0.0], [0.1233340798, 0.1029335404, 0.001978561137, -80.74652176, -62.55376349, 0.0], [0.1209482507, 0.1024205398, 0.001858475646, -78.7347522, -60.97005031, 0.0], [0.1217179114, 0.1025511917, 0.002085624012, -79.2997998, -61.61043867, 0.0], [0.1228145178, 0.1028949105, 0.002038112001, -80.35008002, -62.32060086, 0.0], [0.1216968067, 0.1022088545, 0.001926384514, -80.10790638, -61.89521298, 0.0], [0.1224559637, 0.1031711439, 0.001967106735, -79.24435084, -61.14794507, 0.0], [0.1226612756, 0.1033033058, 0.001992963002, -79.35500391, -61.58511428, 0.0], [0.1250349655, 0.1025664166, 0.002054134299, -79.1624057, -61.43975129, 0.0], [0.1226158266, 0.1029360041, 0.002046366834, -80.66984725, -62.58469392, 0.0], [0.1233478342, 0.1026156453, 0.002005242396, -79.78106203, -61.94861519, 0.0], [0.1208156837, 0.1023085157, 0.001959401749, -80.59876918, -62.35422575, 0.0], [0.1217389112, 0.1025023737, 0.001959685914, -79.61848385, -62.15643448, 0.0], [0.1214618232, 0.1027560745, 0.0019878902, -79.78889569, -61.69160478, 0.0], [0.1201436113, 0.1029537295, 0.001946279204, -77.74698396, -60.28716276, 0.0], [0.1265719835, 0.1028543309, 0.001926865255, -79.89066448, -61.78212348, 0.0], [0.1221949316, 0.1027653386, 0.001960533468, -79.36215693, -61.64952092, 0.0], [0.1266309891, 0.1028228171, 0.001948030673, -80.00165154, -61.75920898, 0.0], [0.1241456981, 0.1021921972, 0.00191532717, -78.65679438, -60.90317318, 0.0], [0.1199387311, 0.1026425852, 0.002096479957, -79.01812798, -61.31995088, 0.0], [0.1206559903, 0.1025524372, 0.001984240415, -79.64404195, -61.82418622, 0.0], [0.1249725179, 0.102945768, 0.001986450616, -79.40716686, -61.60437214, 0.0], [0.1225563869, 0.1031846579, 0.001915098659, -79.05826052, -61.69611562, 0.0], [0.1229024162, 0.1025626892, 0.001974384309, -79.14726607, -61.61074314, 0.0], [0.1200645985, 0.1025458571, 0.002130426686, -78.98760338, -61.0886703, 0.0], [0.1223933176, 0.1028041673, 0.001795072922, -79.98447698, -61.88314318, 0.0], [0.1207923708, 0.1028371995, 0.002008554832, -80.43325026, -62.36539229, 0.0], [0.1243005269, 0.1029105813, 0.002001585105, -79.83225154, -61.86322895, 0.0], [0.1256396872, 0.1027886256, 0.002021652827, -78.76338646, -60.3752485, 0.0], [0.1216174871, 0.1019287103, 0.002055340584, -79.82449382, -61.6457574, 0.0], [0.1252466303, 0.1027242004, 0.002030875068, -79.30887454, -61.29317049, 0.0], [0.1232527138, 0.1029207535, 0.002006474013, -78.88530743, -60.58425698, 0.0], [0.1223689134, 0.1027862426, 0.002139108138, -78.83582563, -61.20473265, 0.0], [0.1247047638, 0.1030124163, 0.002055524519, -78.99192419, -61.35774864, 0.0], [0.1256638578, 0.1042593318, 0.00203942812, -78.58176817, -61.05939334, 0.0], [0.1205188726, 0.1024972317, 0.00207586945, -79.62594924, -61.61536732, 0.0], [0.1238587014, 0.1028442988, 0.002093439535, -80.49233475, -62.43240908, 0.0], [0.1247064955, 0.1025466545, 0.001907468849, -78.16781281, -60.44271255, 0.0], [0.1230642793, 0.102398186, 0.001982384777, -78.82076877, -60.96627953, 0.0], [0.1253298195, 0.1022614923, 0.002009953761, -77.78992618, -60.31134837, 0.0], [0.1215899132, 0.1029540817, 0.00189998959, -79.95164455, -62.03129861, 0.0], [0.1247423715, 0.1031391685, 0.001718876725, -79.52546756, -61.54464975, 0.0], [0.1233945385, 0.1032769071, 0.001860106564, -79.39736094, -61.68961852, 0.0], [0.1220498989, 0.1030725438, 0.001865166713, -79.2729006, -61.30115687, 0.0], [0.1220483506, 0.1022725301, 0.00204041422, -78.60263335, -60.87087787, 0.0], [0.1281352392, 0.1028619506, 0.002145257405, -77.99871638, -60.60269811, 0.0], [0.1220420885, 0.1028567972, 0.001950616427, -79.69456745, -62.08706686, 0.0], [0.120251872, 0.1026445174, 0.001856656437, -79.20640511, -61.64531954, 0.0], [0.1226400836, 0.1031452244, 0.002041498745, -79.08172674, -61.09201131, 0.0], [0.1206919724, 0.1026295193, 0.001958240428, -79.76661685, -62.10044764, 0.0], [0.1231792916, 0.1029680421, 0.002010066027, -78.10689701, -60.51746911, 0.0], [0.1232615211, 0.1023254178, 0.00204626808, -78.73272668, -61.04151286, 0.0], [0.1197057058, 0.1029502172, 0.002032010735, -79.50560751, -61.61134038, 0.0], [0.1222051302, 0.1025638829, 0.001984612655, -80.61043936, -62.2866733, 0.0], [0.1234729564, 0.103256469, 0.001909754535, -79.66770352, -61.88919232, 0.0], [0.1231207409, 0.1027744388, 0.002013087353, -78.28393257, -60.58397832, 0.0], [0.1231861191, 0.1027983549, 0.002097928675, -78.82291115, -61.31375552, 0.0], [0.1244080061, 0.1030973497, 0.001976765109, -79.12717843, -61.48461614, 0.0], [0.1242074584, 0.1022137945, 0.00197544589, -80.09115891, -62.06313724, 0.0], [0.1214971312, 0.1023694434, 0.001956810632, -79.91067817, -62.13439029, 0.0], [0.124658069, 0.1026819415, 0.001894220083, -80.7395581, -62.5527994, 0.0], [0.1259565222, 0.1027480554, 0.001862815853, -79.60103407, -61.44014122, 0.0], [0.1246866829, 0.1029032665, 0.001940999107, -79.99492627, -61.94465962, 0.0], [0.1182426845, 0.1024747999, 0.002036065712, -80.7600209, -62.74116475, 0.0], [0.1236537347, 0.1029367557, 0.002069860194, -80.36753236, -62.45683963, 0.0], [0.1230466221, 0.1026527583, 0.001904221689, -78.65549817, -60.97731933, 0.0], [0.123610105, 0.1029326724, 0.002031746495, -78.89553468, -61.41005491, 0.0], [0.122702026, 0.1025432579, 0.001954194205, -79.63428426, -61.46850061, 0.0], [0.121154912, 0.1025753223, 0.001926566156, -79.7911643, -61.79679969, 0.0], [0.1221779063, 0.1025668574, 0.001855140344, -80.38586397, -62.50711053, 0.0], [0.1235012428, 0.1029635758, 0.001941565724, -79.57301169, -61.59399355, 0.0], [0.1222624719, 0.102031351, 0.001840346694, -79.69622334, -61.78015064, 0.0], [0.1216661947, 0.1025919211, 0.002038896917, -80.74213921, -62.2760784, 0.0], [0.1203819049, 0.1035604899, 0.002106306132, -79.37592237, -61.60340628, 0.0], [0.1222332914, 0.1026825164, 0.002105588289, -81.40415999, -63.20377907, 0.0], [0.1216273208, 0.102312804, 0.002149451294, -78.18192744, -60.09181122, 0.0], [0.1217383992, 0.102841775, 0.001944212, -80.28565394, -62.15285581, 0.0], [0.1211967365, 0.1018943851, 0.001949207243, -80.33340166, -62.05562218, 0.0], [0.1208209788, 0.103084739, 0.002066858975, -80.30981336, -62.23490725, 0.0]], "cuts1.84|gengamma c=3|1000000": [[0.1078379631, 0.1025384641, 0.0004767512442, -252.1273009, -195.5169033, 0.0], [0.1072553787, 0.102723815, 0.000481722153, -251.7772877, -194.8831636, 0.0], [0.1068185551, 0.1028599982, 0.0005027477585, -251.9553672, -195.2830481, 0.0], [0.1083458277, 0.1028990983, 0.0004937908174, -251.4559245, -194.6610916, 0.0], [0.107566514, 0.1027523228, 0.0005194466016, -250.9337362, -194.4714735, 0.0], [0.10798115, 0.1028124122, 0.0004849821999, -252.768731, -195.1509331, 0.0], [0.1087271563, 0.1026604076, 0.0004780565217, -250.179922, -193.6833319, 0.0], [0.107731125, 0.1028564724, 0.0005019317544, -251.4851552, -194.9948963, 0.0], [0.1075097002, 0.1027660831, 0.0004661548857, -251.2069996, -194.2806767, 0.0], [0.1086461811, 0.1028896643, 0.0004970191626, -252.6389614, -195.8003071, 0.0], [0.1078326185, 0.1026873921, 0.0004598930178, -251.0466154, -194.8107124, 0.0], [0.108341822, 0.1026043623, 0.0005282961151, -252.3680439, -195.4520256, 0.0], [0.1085231074, 0.1028379283, 0.0005005695255, -251.8585721, -195.2843534, 0.0], [0.1076286937, 0.1027891146, 0.000470335166, -252.2930041, -195.4143281, 0.0], [0.1078487577, 0.1027389601, 0.0005027180207, -251.3250963, -194.905627, 0.0], [0.1074976621, 0.1027740185, 0.0004965011126, -251.3435094, -194.7751224, 0.0], [0.1080156059, 0.1028022654, 0.0004800176713, -251.1402999, -194.5670489, 0.0], [0.1068562117, 0.1026751627, 0.0004590923707, -251.9722812, -195.5344521, 0.0], [0.1080776964, 0.1029404085, 0.0004951485606, -252.5608832, -195.706977, 0.0], [0.1078565333, 0.102683308, 0.0005152783438, -251.7429441, -195.285761, 0.0], [0.1079875029, 0.1027211728, 0.0004849289151, -251.3944974, -195.2276172, 0.0], [0.1091092394, 0.1026383408, 0.0004984474289, -250.4935615, -193.6908133, 0.0], [0.1078802552, 0.1027158858, 0.0004886334167, -250.2817942, -193.934461, 0.0], [0.1074367376, 0.1026264619, 0.0004900741446, -251.8269097, -194.8806256, 0.0], [0.1077208664, 0.1027421189, 0.0005141591474, -249.8732215, -192.5951597, 0.0], [0.1080806427, 0.1028005332, 0.0004583225423, -251.2700989, -194.7123792, 0.0], [0.1081625899, 0.1026864643, 0.0004749232261, -252.2814128, -195.3800203, 0.0], [0.1078473175, 0.1027773079, 0.000476204299, -250.9451612, -193.9690383, 0.0], [0.1077434709, 0.1026586907, 0.0005183283051, -251.9058076, -195.3168543, 0.0], [0.1086684028, 0.1028208954, 0.0005011809981, -251.0788216, -194.1657383, 0.0], [0.1072478216, 0.1026832276, 0.0004880315719, -250.3575591, -194.1252706, 0.0], [0.1077611352, 0.1028718702, 0.0004988800406, -250.5242026, -194.1623995, 0.0], [0.1075306909, 0.1026778545, 0.00049531245, -250.8227801, -194.2037491, 0.0], [0.1081687686, 0.1028107811, 0.0005044809532, -250.8686673, -194.233616, 0.0], [0.1078600407, 0.1027187891, 0.0004956095953, -250.5472721, -194.339674, 0.0], [0.1077606741, 0.1027135497, 0.0004575557662, -250.9016523, -194.3193994, 0.0], [0.1078228714, 0.1028228786, 0.0005210560334, -250.8915938, -194.1453262, 0.0], [0.1071741835, 0.1027266215, 0.0004986183767, -251.1752, -194.2564772, 0.0], [0.1079193552, 0.1027670238, 0.0004856095791, -250.9990323, -194.6009865, 0.0], [0.1074579774, 0.1027533478, 0.0004933188583, -251.1542241, -194.7736469, 0.0], [0.1079669127, 0.1027977513, 0.0004772154587, -251.7943003, -194.9756136, 0.0], [0.1075566613, 0.1025623643, 0.0004749542542, -251.3520077, -194.6133772, 0.0], [0.1072109806, 0.10271473, 0.0004775649164, -252.367883, -195.5635847, 0.0], [0.1085079322, 0.1028403064, 0.000483411808, -252.0842491, -195.0309699, 0.0], [0.1083714981, 0.1026286164, 0.0005188185784, -250.549535, -194.1094295, 0.0], [0.1080021096, 0.1025004562, 0.0004872914712, -250.0815732, -193.4547577, 0.0], [0.1084142274, 0.1027516651, 0.0004780636541, -251.3399471, -194.3896075, 0.0], [0.1081311642, 0.1026802803, 0.0004438901504, -253.3961698, -196.2213762, 0.0], [0.1079648625, 0.1026881699, 0.0004891941903, -251.6418763, -195.3618256, 0.0], [0.1076204906, 0.1028149122, 0.0005185238266, -252.4517833, -196.1129617, 0.0], [0.1086614336, 0.102979649, 0.0005077989463, -250.8132283, -194.3120628, 0.0], [0.1086007202, 0.1028709712, 0.0005119352504, -249.7878451, -193.4971898, 0.0], [0.1073835901, 0.1028324697, 0.0004563293599, -251.5134933, -194.7612264, 0.0], [0.1075351678, 0.1028655424, 0.0004861881004, -251.4729091, -194.7800351, 0.0], [0.1076630643, 0.1026267584, 0.0004530849771, -251.3142419, -194.3998334, 0.0], [0.1082340468, 0.1029296929, 0.0004593917499, -251.0871259, -194.047185, 0.0], [0.1069778114, 0.1028169054, 0.0004898895623, -251.1838043, -194.7174756, 0.0], [0.107575938, 0.1026992952, 0.0004866643375, -251.7134566, -195.3242127, 0.0], [0.1085694255, 0.1025588442, 0.0004642999854, -250.3951388, -194.1239783, 0.0], [0.1071659271, 0.1025051542, 0.0004791712688, -250.5684991, -194.0080244, 0.0], [0.107335672, 0.1028644711, 0.0005026549, -250.2185448, -193.339257, 0.0], [0.1074365687, 0.1027494633, 0.0004853804374, -251.6020056, -195.0518842, 0.0], [0.1077305573, 0.1028953862, 0.0005707766435, -250.7270005, -194.251605, 0.0], [0.1074659286, 0.1026465542, 0.0004790892919, -250.9600931, -194.6765615, 0.0], [0.1073278219, 0.1028203763, 0.000495448444, -251.297385, -194.896481, 0.0], [0.1070419164, 0.1027713505, 0.0005192070196, -250.5752331, -194.1042247, 0.0], [0.1084624394, 0.1027324394, 0.0004396320372, -251.1382978, -194.6435834, 0.0], [0.1086946681, 0.102826372, 0.0004872029999, -250.5275967, -194.3452979, 0.0], [0.1076696482, 0.1027847458, 0.0005127790247, -251.4113288, -195.0296197, 0.0], [0.1070593267, 0.1026044902, 0.0004440828984, -251.6008271, -195.0488047, 0.0], [0.1076292981, 0.1026828081, 0.0004539865339, -251.2267023, -194.7017476, 0.0], [0.1075794756, 0.1026218011, 0.0004859263761, -249.7249452, -193.1946361, 0.0], [0.1075764046, 0.102794037, 0.0004897839188, -251.607666, -195.0525557, 0.0], [0.1082729802, 0.1027425793, 0.0005085140879, -251.8663807, -195.0664833, 0.0], [0.1080569028, 0.1029176547, 0.0004360160448, -252.0828507, -195.1650647, 0.0], [0.1069517003, 0.1027684813, 0.0005209114231, -251.4737175, -194.8156435, 0.0], [0.1066532269, 0.1027809272, 0.0004774723391, -251.3936293, -195.0203462, 0.0], [0.1070953452, 0.10289993, 0.0005314164647, -251.0431301, -194.2802764, 0.0], [0.107238851, 0.1027662876, 0.0004973663597, -249.4830151, -193.3881352, 0.0], [0.1081700139, 0.1027739409, 0.0004815228548, -251.821902, -195.1692349, 0.0], [0.1075936507, 0.1028271811, 0.000513411929, -252.3257065, -195.7810517, 0.0], [0.1076967703, 0.1028983558, 0.0004633576847, -251.0103547, -194.5777959, 0.0], [0.1072963564, 0.1027988665, 0.0004957388398, -251.522664, -195.0934373, 0.0], [0.1074683546, 0.1026697777, 0.0004825483532, -253.1580761, -195.9538191, 0.0], [0.1080543347, 0.1028387524, 0.0005044837642, -250.25137, -194.2574447, 0.0], [0.1077493196, 0.1028340217, 0.0005008685221, -251.3432232, -195.1388358, 0.0], [0.107501271, 0.102894885, 0.0005265445985, -251.136103, -194.3643211, 0.0], [0.1077500063, 0.1027063121, 0.0005114616529, -251.4357643, -194.9540984, 0.0], [0.107560255, 0.1027264328, 0.0004629516512, -251.1848336, -194.8621907, 0.0], [0.1075935679, 0.1027002108, 0.0004884955493, -251.6120075, -194.8849503, 0.0], [0.1072151779, 0.1025154658, 0.0004908043672, -250.9651805, -193.4158324, 0.0], [0.107861164, 0.102723436, 0.0005002023215, -250.7036928, -194.2087225, 0.0], [0.1077142555, 0.1026098786, 0.000504586648, -251.5445916, -195.2023854, 0.0], [0.1080398559, 0.1027457387, 0.000479754689, -250.3309131, -193.7025292, 0.0], [0.1083013209, 0.1027757524, 0.0004854615683, -252.6279274, -195.8940362, 0.0], [0.107692886, 0.1027334748, 0.0004446592534, -251.6691291, -195.3080521, 0.0], [0.1080709985, 0.1027398417, 0.0005051791249, -249.785825, -193.5501394, 0.0], [0.1074767332, 0.1027378209, 0.0005263261294, -250.7101869, -194.4789796, 0.0], [0.1074923122, 0.1028063214, 0.0005202764666, -252.2881232, -195.7045576, 0.0], [0.1086991223, 0.102909683, 0.0005063967259, -253.2356496, -195.9076828, 0.0], [0.1076142163, 0.1026738104, 0.0005017533558, -251.314807, -194.7398374, 0.0], [0.1083726202, 0.1027954016, 0.0005046948103, -249.44941, -193.2347182, 0.0], [0.1074370899, 0.1028419017, 0.0004829138892, -250.4713864, -193.9814527, 0.0], [0.1078187209, 0.1027503193, 0.000471304046, -251.9074967, -194.9735055, 0.0], [0.1075176869, 0.1028483635, 0.0005012694894, -251.3224009, -194.5909952, 0.0], [0.1080516047, 0.1027281345, 0.0005301639524, -251.5347979, -194.8109194, 0.0], [0.1079123777, 0.1026962517, 0.0004779472858, -252.1145602, -195.5117406, 0.0], [0.107254522, 0.1028134314, 0.0005265797737, -251.6460886, -194.929925, 0.0], [0.1088458625, 0.1028537223, 0.0005194702496, -252.9478759, -196.0126813, 0.0], [0.1077547887, 0.1027115307, 0.0004812624408, -251.5945948, -195.0819302, 0.0], [0.108076169, 0.1025339855, 0.0005046943133, -250.363392, -193.4249014, 0.0], [0.107707617, 0.1026741239, 0.0004653135741, -251.4944418, -194.9275104, 0.0], [0.107665852, 0.1024721662, 0.0004497176722, -253.1835849, -195.9178162, 0.0], [0.1076278524, 0.1028204211, 0.0005002257638, -250.4426097, -194.1198969, 0.0], [0.1084827104, 0.102819214, 0.0005353421684, -251.0698072, -194.477197, 0.0], [0.107552901, 0.1028262571, 0.0004869846715, -252.1229156, -195.4183771, 0.0], [0.1073308834, 0.1028261611, 0.0004743598617, -252.1368261, -195.5765292, 0.0], [0.108178142, 0.1026699801, 0.0004519280438, -251.6711382, -195.3438523, 0.0], [0.1069086118, 0.1027108292, 0.0004738820786, -251.2565691, -194.6890047, 0.0], [0.1073288429, 0.1025336827, 0.0004821830894, -250.3823396, -194.1723775, 0.0], [0.107165507, 0.1028026147, 0.0004683718243, -250.7926181, -194.5141055, 0.0], [0.1080028324, 0.1027903787, 0.000536812626, -250.777737, -194.4414722, 0.0], [0.1075534548, 0.1026413876, 0.0004816248067, -250.009232, -193.3258084, 0.0], [0.1074299381, 0.1026661283, 0.0004803905443, -252.3672808, -195.8456399, 0.0], [0.107806284, 0.1030367535, 0.000449010939, -250.5601969, -194.4073361, 0.0], [0.1079700406, 0.1027932019, 0.0004859621015, -252.5826655, -195.6422373, 0.0], [0.1079329249, 0.1028251194, 0.0004746387949, -250.9456397, -194.8393036, 0.0], [0.1073435073, 0.1028068229, 0.0004583255597, -252.8568547, -196.1829934, 0.0], [0.1083639852, 0.1027531184, 0.0004828421327, -250.7076332, -194.1254633, 0.0], [0.1081331609, 0.1029337145, 0.0005053305935, -250.6743878, -194.5879646, 0.0], [0.1073599054, 0.1026262492, 0.0004971396433, -250.4021254, -194.5328025, 0.0], [0.1073619937, 0.1027810103, 0.0004965694022, -251.3124758, -194.4956932, 0.0], [0.1080809249, 0.1026834669, 0.0004967406455, -252.5069018, -196.0264231, 0.0], [0.10737101, 0.1025610301, 0.0005152895115, -251.2715939, -194.1931122, 0.0], [0.1074990066, 0.1026685775, 0.0004710473753, -251.8714432, -195.4908913, 0.0], [0.1072500057, 0.1028431011, 0.0004524301042, -251.8175978, -195.4182126, 0.0], [0.1079830967, 0.1029240074, 0.0004811284288, -251.2389038, -194.5059895, 0.0], [0.1068845909, 0.1025067623, 0.000490208936, -250.8209179, -193.4994774, 0.0], [0.1085465043, 0.1027736981, 0.0004447307849, -250.7717758, -194.4551134, 0.0], [0.1078811786, 0.1028789359, 0.0004791052362, -250.1197466, -193.679783, 0.0], [0.108034645, 0.1026958043, 0.0004725498623, -252.0516358, -195.2130453, 0.0], [0.1080457385, 0.1029289844, 0.0004831485862, -251.4360981, -195.055803, 0.0], [0.1070250853, 0.1028375739, 0.000457788107, -251.3523231, -194.3643787, 0.0], [0.1088587441, 0.1027129734, 0.0004969756597, -251.0944884, -194.3437612, 0.0], [0.1077277472, 0.1026767297, 0.0005403195727, -249.8728128, -193.6931802, 0.0], [0.1077964059, 0.1026341032, 0.0004843761617, -251.4950683, -194.8126387, 0.0], [0.1084735066, 0.1028555674, 0.0004920475095, -250.4991776, -193.9874961, 0.0], [0.1082560245, 0.1026048964, 0.0005153177278, -250.7178986, -194.4953278, 0.0], [0.1076140162, 0.1028280619, 0.0005055199944, -251.2032036, -194.6419434, 0.0], [0.1081295094, 0.1028268489, 0.0004707824049, -252.430465, -195.6675054, 0.0], [0.1082195806, 0.1027415834, 0.0004887979295, -251.7624005, -194.8935053, 0.0], [0.1071538435, 0.1027003845, 0.0004795701701, -251.746184, -195.1695982, 0.0], [0.1076554287, 0.1027458111, 0.0004636525081, -251.9031554, -195.469988, 0.0], [0.106607717, 0.1026419568, 0.0005115452907, -252.776341, -195.9725294, 0.0], [0.1074561561, 0.1027745652, 0.0005235986385, -252.2696058, -195.7244383, 0.0], [0.1074396422, 0.1028264054, 0.0004971169479, -253.3050496, -196.3419627, 0.0], [0.1081358488, 0.1028017031, 0.0004557056176, -251.6602681, -194.6147075, 0.0], [0.1084051812, 0.1026132381, 0.0005198747449, -251.1049463, -194.4974947, 0.0], [0.1076504804, 0.1028185053, 0.0004764773746, -249.0786208, -192.8455367, 0.0], [0.1082901734, 0.1028437692, 0.000503060922, -251.1304033, -194.7679642, 0.0], [0.1081054729, 0.102668106, 0.0005161937698, -252.2396546, -195.4774508, 0.0], [0.1076695009, 0.1026364962, 0.0005457137381, -250.4329861, -193.5759917, 0.0], [0.1081396975, 0.1027966332, 0.0004909901788, -252.1039167, -195.4757166, 0.0], [0.1083751768, 0.1026108206, 0.0004832512778, -250.3174489, -193.5854475, 0.0], [0.107710182, 0.1026478649, 0.0004769601596, -251.8932469, -195.1503519, 0.0], [0.1077002596, 0.102789029, 0.0005067600002, -250.0116512, -193.6002403, 0.0], [0.108083256, 0.1027648985, 0.0004804858909, -250.7101751, -194.1936947, 0.0], [0.1078030086, 0.1028475519, 0.0004927355091, -250.3754172, -193.6575685, 0.0], [0.1076684502, 0.1027006639, 0.0004584746542, -250.0030681, -193.651523, 0.0], [0.1072510461, 0.1028191597, 0.0005350497641, -251.9091962, -195.1851842, 0.0], [0.1073643686, 0.1028352683, 0.0005074122047, -249.4781328, -192.3604284, 0.0], [0.1075580234, 0.1028128551, 0.0004891479075, -252.0705087, -195.4378905, 0.0], [0.1078196842, 0.102707298, 0.0005472086091, -251.9002461, -194.9388727, 0.0], [0.1073554175, 0.1025961108, 0.0004661790341, -251.6826011, -194.855697, 0.0], [0.1080865242, 0.1028304721, 0.0004593294723, -251.872495, -195.250371, 0.0], [0.107420266, 0.1027982544, 0.0004635393419, -251.4635968, -194.7836177, 0.0], [0.1085147853, 0.1027707437, 0.0004993053707, -251.7437541, -195.2294458, 0.0], [0.1068314284, 0.1029108247, 0.0005115384429, -250.1011996, -193.795665, 0.0], [0.1080004038, 0.1027503206, 0.0005276803814, -250.6110073, -194.3914033, 0.0], [0.1071283499, 0.1029533412, 0.00050962535, -251.2887777, -194.7558083, 0.0], [0.1078823779, 0.1029906249, 0.0004665059986, -253.3117922, -196.2841203, 0.0], [0.1083930044, 0.1027791647, 0.0004938336358, -252.2329664, -195.5202246, 0.0], [0.1077591847, 0.1026999819, 0.0005349947572, -250.3590101, -194.203147, 0.0], [0.1087092599, 0.1026902024, 0.0004842798317, -252.2470978, -195.3536329, 0.0], [0.1080873619, 0.1029571988, 0.0004813834008, -251.7701923, -195.2672288, 0.0], [0.108318682, 0.1027942442, 0.0005241711572, -251.5396039, -195.2755806, 0.0], [0.1081646534, 0.1027774545, 0.0005383911356, -251.6616043, -194.7198411, 0.0], [0.1077104088, 0.102702157, 0.0004860244999, -250.8522893, -194.4138746, 0.0], [0.1084854581, 0.1028051364, 0.0005114960451, -251.4518979, -194.6343143, 0.0], [0.1083215893, 0.1027759647, 0.0004705466498, -251.2586097, -194.898558, 0.0], [0.1071817652, 0.1028443092, 0.00053229456, -251.3049041, -194.8586721, 0.0], [0.1073400611, 0.1028305231, 0.0004562456378, -252.1928601, -195.4479266, 0.0], [0.1077847443, 0.1028065038, 0.0004863283068, -252.0794762, -195.2973927, 0.0], [0.1081291622, 0.102754156, 0.0004914225253, -251.5448053, -194.8423574, 0.0], [0.1074372887, 0.1026303859, 0.0005262595996, -252.5947065, -195.7458154, 0.0], [0.1076534145, 0.1027160445, 0.0004880108489, -250.1556667, -193.6209917, 0.0], [0.1079726179, 0.1026993874, 0.0005005870044, -251.3257197, -194.6787915, 0.0], [0.1083619566, 0.1028657154, 0.0004448879082, -250.9440393, -194.3672391, 0.0], [0.1084532836, 0.1025921008, 0.0004797835691, -252.2726878, -195.6469299, 0.0], [0.1078363166, 0.1029679952, 0.0004790512061, -251.3876196, -194.7867527, 0.0]], "cuts1.84|zinf pi=0.088|100000": [[0.1331415608, 0.1021919039, 0.001945425408, -23.90248743, -10.61107657, 0.0], [0.1321982387, 0.1025807856, 0.002016461566, -26.53548791, -12.9146502, 0.0], [0.1360265746, 0.1025498482, 0.001955568567, -30.63410867, -16.90175841, 0.0], [0.134799374, 0.1027532989, 0.001931602714, -28.63771515, -14.67998081, 0.0], [0.1341613835, 0.1033392563, 0.002080895238, -26.13857743, -11.60144674, 0.0], [0.1379933839, 0.1028865814, 0.002020746116, -29.92736478, -16.60893462, 0.0], [0.1360589685, 0.102691765, 0.001951188697, -26.20340026, -10.63197927, 0.0], [0.1350782253, 0.102560115, 0.001895402106, -28.61253603, -14.9909456, 0.0], [0.136750398, 0.1029455556, 0.001955875953, -26.99671654, -12.27330818, 0.0], [0.1339482945, 0.1022658901, 0.00200305519, -31.9543745, -18.98919697, 0.0], [0.1323237998, 0.1027365829, 0.002133855752, -24.8008243, -11.73710999, 0.0], [0.1342476261, 0.1030199403, 0.002092675412, -26.22653175, -12.12389169, 0.0], [0.1341201542, 0.1026504713, 0.002082847582, -27.47398998, -13.91166421, 0.0], [0.1354860042, 0.1023857179, 0.002159737886, -27.09958542, -13.35056019, 0.0], [0.1374828154, 0.1034608103, 0.002023516961, -24.72656332, -11.3504179, 0.0], [0.1326451611, 0.1023281252, 0.002106883596, -28.11673256, -14.68945435, 0.0], [0.1391307618, 0.1027014898, 0.002163775565, -27.51460531, -14.36441824, 0.0], [0.1339615984, 0.1025029418, 0.00219887632, -34.36151061, -19.8227319, 0.0], [0.1367696265, 0.1029706515, 0.002113345082, -26.92514438, -13.6288138, 0.0], [0.1325656424, 0.1021106224, 0.002003311258, -28.0882399, -14.18134992, 0.0], [0.134297676, 0.1022514136, 0.002114543136, -32.56542742, -18.82865857, 0.0], [0.1343478366, 0.1027391988, 0.002023104401, -26.74344628, -13.11219482, 0.0], [0.1341210805, 0.1032576522, 0.002020994768, -25.47961224, -11.51017382, 0.0], [0.1354186356, 0.1032106528, 0.002022494499, -30.74008021, -17.713321, 0.0], [0.1333992666, 0.1031240221, 0.002127928504, -27.19429501, -13.22829624, 0.0], [0.1384546419, 0.10314537, 0.002144727439, -26.2127206, -12.25322236, 0.0], [0.1342001916, 0.1033317018, 0.002014308023, -29.00283516, -14.88592829, 0.0], [0.1371495784, 0.1027589728, 0.002109832291, -26.49065995, -13.6961342, 0.0], [0.13486033, 0.1023204886, 0.002046323131, -28.80079583, -14.34601446, 0.0], [0.1325861098, 0.1024169686, 0.001982367155, -24.58452773, -10.42299353, 0.0], [0.1378958508, 0.1024469119, 0.002062614373, -25.29299588, -11.60091281, 0.0], [0.1382712661, 0.1028166777, 0.002046147938, -22.64854819, -8.48271248, 0.0], [0.1331481356, 0.1024183622, 0.001976584181, -28.63232252, -15.90813444, 0.0], [0.1321781257, 0.1025083834, 0.002107301136, -27.5712272, -13.99942803, 0.0], [0.1328610492, 0.1027422191, 0.00210029954, -29.76915495, -15.54989869, 0.0], [0.1389881212, 0.1029253463, 0.001888682854, -26.4821879, -12.60703591, 0.0], [0.131648469, 0.103386969, 0.002119155247, -28.29130523, -15.15381858, 0.0], [0.1343954086, 0.1026305166, 0.001939729195, -26.43102554, -12.39242646, 0.0], [0.1379169371, 0.1022411159, 0.002009747963, -26.45536456, -12.15646936, 0.0], [0.1328466186, 0.1021761682, 0.002007002721, -28.13898028, -15.08420359, 0.0], [0.135443767, 0.1026650894, 0.002195012341, -25.94145794, -12.80198524, 0.0], [0.1345615759, 0.1035408399, 0.001865783079, -30.22463983, -16.73167387, 0.0], [0.1376654397, 0.1022499002, 0.002058349787, -26.60896825, -13.25638453, 0.0], [0.1335791011, 0.1022976106, 0.002089557264, -28.96991368, -14.63222681, 0.0], [0.1305077535, 0.1025746956, 0.002179087108, -21.19041804, -7.247179869, 0.0], [0.1342278169, 0.103440308, 0.001931956146, -28.44478042, -14.59222715, 0.0], [0.1347897042, 0.1029411924, 0.002115685502, -27.05353753, -13.57366093, 0.0], [0.1320415468, 0.1028502526, 0.002024221487, -28.71722582, -14.31506076, 0.0], [0.1349613671, 0.1027207574, 0.00205554283, -27.34257719, -13.58989352, 0.0], [0.1347088423, 0.1030272619, 0.002223269197, -28.61707865, -15.03335213, 0.0], [0.1394995773, 0.1027331608, 0.002160143705, -28.7412564, -14.27442139, 0.0], [0.1315905512, 0.1035586115, 0.002091360799, -23.7388157, -9.392413794, 0.0], [0.1357358478, 0.1027297862, 0.001984355242, -24.2005696, -9.243656906, 0.0], [0.1349633534, 0.102285591, 0.002114965636, -29.158139, -15.18288037, 0.0], [0.1355861224, 0.1026349302, 0.002054529912, -31.44600234, -18.75911898, 0.0], [0.135951365, 0.1027020237, 0.00201316926, -23.50795224, -9.734012738, 0.0], [0.1331543421, 0.1036474937, 0.002062827937, -21.09058153, -7.8057843, 0.0], [0.1324497005, 0.1030612967, 0.002144837092, -24.11320526, -9.948697993, 0.0], [0.1330515564, 0.1028561227, 0.001996165738, -23.49081837, -9.399165693, 0.0], [0.1350951772, 0.1020386331, 0.001957620847, -30.7866798, -18.02044239, 0.0], [0.1341192945, 0.1027923139, 0.002105812434, -30.35655081, -17.10393704, 0.0], [0.1316622414, 0.1028738003, 0.002023417958, -27.35676243, -13.22003001, 0.0], [0.1338125894, 0.1028748647, 0.00195948577, -23.19793195, -9.538376451, 0.0], [0.133561914, 0.1024079112, 0.001933729453, -27.17694588, -11.11970249, 0.0], [0.1352797568, 0.1033030735, 0.002126212045, -25.53779637, -10.58361584, 0.0], [0.1328253271, 0.1029048839, 0.001985339466, -31.22573606, -17.33246177, 0.0], [0.1323685248, 0.1028030013, 0.002117344109, -26.00174647, -11.89774755, 0.0], [0.131221078, 0.1029788797, 0.00206206349, -29.18856875, -15.17391033, 0.0], [0.1352790996, 0.1024199724, 0.002235711877, -24.88128055, -10.18072613, 0.0], [0.1355371035, 0.1028165516, 0.002009915382, -27.86665471, -13.45017794, 0.0], [0.1339002735, 0.1031680346, 0.00207579703, -27.95455573, -14.48490489, 0.0], [0.1361483459, 0.1024299118, 0.00196658819, -33.35642502, -20.31894905, 0.0], [0.1354303644, 0.1027578067, 0.002082134066, -27.01808579, -14.43171734, 0.0], [0.1332506396, 0.1029186889, 0.002056406406, -29.83223446, -15.66708488, 0.0], [0.1366163786, 0.103468081, 0.001794209952, -26.97389339, -13.4590804, 0.0], [0.1358978017, 0.1027391709, 0.00208326689, -29.75041211, -16.47929668, 0.0], [0.1332463635, 0.1031003224, 0.002119513205, -24.67590282, -11.38570293, 0.0], [0.1361699072, 0.1019304845, 0.001985120866, -28.38759933, -14.35767168, 0.0], [0.1352241163, 0.1030896294, 0.002038862856, -30.17775957, -16.37048594, 0.0], [0.1326622437, 0.1024394575, 0.001977652866, -30.25843004, -14.81620247, 0.0], [0.1347753749, 0.1034417643, 0.002068566103, -25.21634576, -11.88850748, 0.0], [0.1334555452, 0.1026078336, 0.002101333158, -29.93344297, -15.96693613, 0.0], [0.1353238702, 0.1026461683, 0.001992501871, -24.62113606, -10.94919664, 0.0], [0.1340278666, 0.102381498, 0.00202692157, -26.43996419, -11.79184125, 0.0], [0.1341812537, 0.1025471984, 0.001909463241, -29.32791524, -14.69966438, 0.0], [0.1366552089, 0.1030199434, 0.002143092794, -24.50365142, -11.55510973, 0.0], [0.1344382511, 0.1026426219, 0.002066280577, -24.17694692, -9.917497818, 0.0], [0.1346805611, 0.1026064992, 0.002060440387, -25.7891013, -11.63405618, 0.0], [0.1363290702, 0.1029060426, 0.002097894155, -25.93693468, -12.13412353, 0.0], [0.1368370987, 0.1028967852, 0.001869732843, -30.59760552, -17.0063938, 0.0], [0.131147317, 0.1033274311, 0.002050359177, -28.12842482, -14.77964355, 0.0], [0.1336212527, 0.1029732773, 0.001999668126, -33.33382115, -20.30422541, 0.0], [0.1351596313, 0.1016624015, 0.002160380777, -29.53870125, -15.57265728, 0.0], [0.1365849728, 0.1027547375, 0.002043142501, -31.23168121, -16.94134235, 0.0], [0.1338601731, 0.1032550005, 0.002053723117, -22.85084459, -9.221755954, 0.0], [0.1336497958, 0.1024380625, 0.001911594799, -29.42109491, -15.44184118, 0.0], [0.1349497046, 0.1024440801, 0.002118548164, -27.72912752, -13.74449658, 0.0], [0.1357841018, 0.1030218173, 0.002175729898, -25.16669711, -10.16383558, 0.0], [0.1335183369, 0.1027607846, 0.001982033677, -30.45637108, -18.078077, 0.0], [0.1367154029, 0.1020362365, 0.002024270322, -29.47530902, -16.3249054, 0.0], [0.1341123078, 0.1032378531, 0.002121390201, -25.30009741, -11.83607791, 0.0], [0.1307584717, 0.1026924422, 0.002128413721, -29.19056475, -16.04014065, 0.0], [0.1318592829, 0.1028721863, 0.001959748166, -22.85670984, -8.059945169, 0.0], [0.1347742221, 0.1032918471, 0.001981914071, -22.88017391, -9.834731599, 0.0], [0.1370079885, 0.1030327416, 0.001932440176, -25.6124609, -12.12366602, 0.0], [0.1327582355, 0.1028479507, 0.002004600908, -30.7759095, -17.38416937, 0.0], [0.1338729314, 0.1031697961, 0.002109472155, -25.09829987, -11.41380995, 0.0], [0.1362039546, 0.103046677, 0.001875838565, -25.02557638, -11.67066826, 0.0], [0.1366251342, 0.1023672208, 0.001795956163, -30.54118215, -16.35816258, 0.0], [0.1337863103, 0.1025975199, 0.001967462766, -32.84598303, -20.16606078, 0.0], [0.1315226601, 0.1033891192, 0.002027546573, -23.19222149, -8.864813344, 0.0], [0.1356538002, 0.1030217747, 0.002038900144, -28.6406239, -14.67880136, 0.0], [0.1341544697, 0.1028796986, 0.002102957105, -26.23478659, -12.31945676, 0.0], [0.1371384324, 0.1028118159, 0.002131283973, -28.67743979, -15.50155455, 0.0], [0.1336479265, 0.1028559989, 0.002093658543, -26.11579995, -10.40665097, 0.0], [0.1363370423, 0.1024442019, 0.002102720709, -26.86714217, -13.472195, 0.0], [0.1366569388, 0.1029451741, 0.002171578908, -28.66253767, -15.69001391, 0.0], [0.1363143375, 0.1026730208, 0.002106152869, -27.70950918, -13.8122516, 0.0], [0.1348432966, 0.1025900842, 0.001935658187, -25.88733518, -12.12023652, 0.0], [0.1348170117, 0.1032679661, 0.002235164621, -22.46189083, -9.551629275, 0.0], [0.1346234822, 0.1026532946, 0.002053249983, -32.66958263, -19.35430461, 0.0], [0.1344718528, 0.1033476498, 0.001961840584, -28.50452411, -14.2071569, 0.0], [0.1330045075, 0.1031156669, 0.001982929901, -25.85920015, -10.43884121, 0.0], [0.1364022372, 0.1022650854, 0.002150087884, -25.00875213, -10.64661154, 0.0], [0.1357684116, 0.1029235846, 0.001966154576, -26.27576833, -12.33531247, 0.0], [0.1360714848, 0.1024417919, 0.001950813419, -23.54627233, -9.290453712, 0.0], [0.1329818548, 0.102439296, 0.002081580295, -25.66015833, -10.83257989, 0.0], [0.1370423979, 0.1031849398, 0.002164206248, -31.92675479, -18.78572669, 0.0], [0.1379116909, 0.1027612558, 0.001888569275, -26.25326188, -11.50644761, 0.0], [0.1363293672, 0.1034262742, 0.001989247086, -26.70067819, -13.56215003, 0.0], [0.1357226357, 0.102676589, 0.002089939876, -28.44272079, -14.28083287, 0.0], [0.1332481829, 0.103518798, 0.002085829042, -27.23795036, -13.11985091, 0.0], [0.133923975, 0.1031761299, 0.002150405444, -25.15839959, -10.62975736, 0.0], [0.1300053773, 0.1026625925, 0.00207838166, -27.33315545, -13.73918974, 0.0], [0.1387137869, 0.1028416652, 0.002031138056, -25.79117797, -11.91614352, 0.0], [0.1376291992, 0.1032881757, 0.001982689792, -22.03584374, -8.103346543, 0.0], [0.1304200931, 0.1020816279, 0.001976396965, -30.36973169, -15.90814528, 0.0], [0.1382842782, 0.1021099333, 0.001950278592, -21.85548709, -8.242454148, 0.0], [0.1352257019, 0.1029224102, 0.001917396983, -24.9169431, -10.76629235, 0.0], [0.133664101, 0.1024521386, 0.001883482334, -28.00384809, -14.43821064, 0.0], [0.1373928103, 0.1023632954, 0.001950100949, -32.13088504, -17.87928624, 0.0], [0.1385685203, 0.1024512286, 0.002123309884, -27.1031397, -13.36292883, 0.0], [0.1323517849, 0.1030910132, 0.001761848717, -25.5868969, -12.40380697, 0.0], [0.1366987767, 0.1027720859, 0.002045721911, -26.35284332, -11.36923062, 0.0], [0.1325563888, 0.1025268466, 0.001930151982, -28.64442655, -14.32226434, 0.0], [0.1360066786, 0.1028607635, 0.001934405187, -20.24116049, -6.325324403, 0.0], [0.1324875469, 0.1028777534, 0.002085596445, -26.82670011, -13.85110108, 0.0], [0.132832638, 0.1029191437, 0.002017783473, -30.39609459, -17.6972996, 0.0], [0.1338170598, 0.1027544331, 0.002008847347, -28.78478041, -14.51083432, 0.0], [0.1384103357, 0.1031403394, 0.002011292745, -21.23958763, -7.59571509, 0.0], [0.1333562784, 0.102205564, 0.001924256002, -32.04042369, -18.54271508, 0.0], [0.1362327528, 0.1029158371, 0.002266415108, -30.01896285, -16.52773621, 0.0], [0.1348146279, 0.1029656096, 0.001964828267, -30.57267164, -17.26704983, 0.0], [0.1398101353, 0.1030460357, 0.002030326719, -28.93297129, -15.3992716, 0.0], [0.1346890256, 0.1033028716, 0.001803601289, -26.60336526, -13.01301853, 0.0], [0.1339880204, 0.1027538537, 0.002100871484, -25.43365532, -11.16881344, 0.0], [0.1339268439, 0.1025891963, 0.002041147278, -29.03078643, -15.22694642, 0.0], [0.13333394, 0.1028187412, 0.002152422408, -25.12801909, -11.65961101, 0.0], [0.1397100609, 0.1030521308, 0.001954055708, -24.8406827, -10.44425848, 0.0], [0.1358063486, 0.1030670701, 0.001993535676, -22.96979786, -9.11839076, 0.0], [0.1348583044, 0.1022554231, 0.002055097814, -27.90279917, -14.91719895, 0.0], [0.1326048284, 0.1029053789, 0.001960128465, -26.63531628, -13.86408818, 0.0], [0.1351858664, 0.1025177762, 0.002013180603, -21.95409745, -7.474968691, 0.0], [0.1351672367, 0.1032295625, 0.001874552379, -28.4086055, -14.68839238, 0.0], [0.1311760979, 0.103355094, 0.001940197991, -20.49165474, -6.376318202, 0.0], [0.1321590242, 0.1033353061, 0.001909880375, -23.14208502, -8.272398695, 0.0], [0.1360806673, 0.1031161793, 0.001922239321, -28.58578611, -13.49199489, 0.0], [0.131518788, 0.1034340908, 0.002006311608, -29.66610247, -15.32427757, 0.0], [0.1370093701, 0.1034579361, 0.002106241397, -29.34764142, -15.22763509, 0.0], [0.1328566742, 0.1024920723, 0.00214051011, -23.1770053, -8.018405973, 0.0], [0.1334306894, 0.1026707154, 0.002150726372, -21.71928399, -7.888808815, 0.0], [0.1323320235, 0.1030425591, 0.00203427184, -28.57538311, -15.52485521, 0.0], [0.1326152056, 0.1028463354, 0.001980459769, -17.16302473, -4.161752518, 0.0], [0.1366204445, 0.102655493, 0.0020120553, -26.30506087, -12.73275834, 0.0], [0.134047144, 0.1031570969, 0.001979143111, -25.18801896, -11.04906805, 0.0], [0.1342418784, 0.1028393487, 0.001982915918, -29.69669615, -15.65150966, 0.0], [0.1366578153, 0.1020388716, 0.002034637174, -27.68784371, -13.92413337, 0.0], [0.1346481839, 0.1031050782, 0.002031084486, -28.98896034, -14.61698339, 0.0], [0.1319871787, 0.1029967134, 0.001924196543, -26.674344, -13.14325783, 0.0], [0.1339872762, 0.1031296325, 0.001895748366, -29.89068948, -15.61774145, 0.0], [0.1333583875, 0.1024780105, 0.002042058556, -27.31253712, -13.51414026, 0.0], [0.1336183977, 0.1025026453, 0.002045031409, -29.43367649, -14.18408192, 0.0], [0.1354808858, 0.1024134466, 0.001975945048, -27.86702162, -14.38519546, 0.0], [0.1346213919, 0.1024657867, 0.001848772925, -27.82105693, -14.07600747, 0.0], [0.1326840102, 0.1022928116, 0.002194028845, -28.85533797, -13.84260717, 0.0], [0.134594527, 0.1017205296, 0.001989524613, -30.24411295, -16.94528288, 0.0], [0.1384714462, 0.1029678979, 0.001870225771, -26.54075096, -13.19852171, 0.0], [0.1351416665, 0.1030167683, 0.001729238585, -28.73707353, -14.94688521, 0.0], [0.1361114217, 0.1022119318, 0.002248428399, -25.21655357, -11.42039084, 0.0], [0.1366460225, 0.103039696, 0.002061395296, -32.02409089, -19.07778029, 0.0], [0.1321976778, 0.1025396292, 0.001915707006, -27.92368116, -14.49907703, 0.0], [0.134875439, 0.1026641701, 0.002180969393, -28.90919774, -15.79192681, 0.0], [0.1344087179, 0.1019043602, 0.002136557123, -23.82584153, -9.875061677, 0.0], [0.1347132711, 0.102545441, 0.001833911733, -26.90804272, -12.95778569, 0.0], [0.1335363192, 0.1030235786, 0.001935111982, -29.43242009, -14.77257204, 0.0], [0.1367389555, 0.1034014187, 0.002073077199, -29.17406644, -14.76490974, 0.0], [0.1329755367, 0.1028095093, 0.001901044959, -22.77449728, -9.059429837, 0.0], [0.133314885, 0.1024549001, 0.001938925735, -30.86508737, -16.86266462, 0.0], [0.1376096159, 0.1025525994, 0.002040897224, -28.55249914, -15.37035051, 0.0], [0.1346044337, 0.1033058003, 0.002103937908, -29.7689009, -16.11391186, 0.0], [0.1391534802, 0.1025929169, 0.00215054627, -28.89500663, -15.44029883, 0.0], [0.132341463, 0.1030969928, 0.002077710171, -29.56630999, -15.45328731, 0.0], [0.1360948945, 0.1027812286, 0.001857207836, -27.4766828, -12.86784225, 0.0], [0.1373126445, 0.1024916883, 0.002143729791, -27.24797658, -13.02305845, 0.0], [0.132789337, 0.1025685487, 0.002080834475, -27.03930453, -12.91023259, 0.0], [0.1368862412, 0.1024812942, 0.002243442453, -24.30292432, -11.18820551, 0.0], [0.1351454749, 0.1026742045, 0.002024473714, -30.22213593, -16.4247349, 0.0], [0.1344978352, 0.103314551, 0.002154580437, -25.44920554, -12.02127844, 0.0], [0.1354688395, 0.1026556355, 0.002031297057, -26.37982199, -13.49514683, 0.0], [0.1329524002, 0.1025122614, 0.001870522029, -27.10676341, -13.34376203, 0.0], [0.1363372298, 0.1031948204, 0.002151815053, -27.73503366, -12.77911712, 0.0], [0.1375824094, 0.1028476883, 0.002209911179, -27.38045371, -13.27570749, 0.0], [0.1348574188, 0.1029280384, 0.001811669316, -17.56135497, -4.91685643, 0.0], [0.1334634671, 0.103343304, 0.002120621039, -24.93168612, -11.48001295, 0.0], [0.1376880681, 0.1024308001, 0.002010206058, -30.07917566, -16.57267159, 0.0], [0.1404297505, 0.10288275, 0.002149899694, -30.76535493, -16.37797846, 0.0], [0.1324484386, 0.1028037749, 0.002055084402, -26.88105837, -11.5071757, 0.0], [0.1360612838, 0.1029356488, 0.002179133058, -28.53376025, -14.09344573, 0.0], [0.1330890601, 0.1028320012, 0.001973078732, -30.96385273, -16.80112617, 0.0], [0.1369597719, 0.1023918534, 0.00207595169, -25.10701597, -11.67561325, 0.0], [0.1339903885, 0.1028285543, 0.002064147016, -30.56745405, -17.25183701, 0.0], [0.1332042498, 0.1031907216, 0.002100608235, -27.76259888, -14.42681198, 0.0], [0.1353573664, 0.102833593, 0.002188565276, -32.4540382, -17.51522323, 0.0], [0.1362157268, 0.1026761765, 0.002085089889, -23.18858886, -9.534332161, 0.0], [0.135867194, 0.1031340112, 0.002053257819, -24.18914065, -9.633409976, 0.0], [0.140786677, 0.1031156127, 0.002058606586, -28.25247899, -14.92091972, 0.0], [0.1337241311, 0.1024991574, 0.00202558517, -28.02387784, -13.82614431, 0.0], [0.1329505468, 0.1024302954, 0.002028573268, -28.33622098, -13.20827569, 0.0], [0.1341738558, 0.1024015323, 0.0020714908, -31.07253437, -16.66513681, 0.0], [0.1353094237, 0.1028096246, 0.002313687015, -27.92348387, -14.02678397, 0.0], [0.1343614612, 0.1033690555, 0.001929813039, -31.18360597, -17.66778844, 0.0], [0.1381912088, 0.102871901, 0.002173328305, -28.49479451, -13.95544699, 0.0], [0.134873963, 0.1024717986, 0.001920911192, -28.77974463, -14.68790037, 0.0], [0.1364547502, 0.1025133773, 0.002161115205, -31.94097217, -18.47427469, 0.0], [0.1340887681, 0.1023968026, 0.002082545733, -25.20424755, -10.60843589, 0.0], [0.1328047572, 0.1030156092, 0.001996665332, -29.52822754, -17.03127538, 0.0], [0.1344961177, 0.1026264268, 0.001933008204, -26.52981698, -13.02002753, 0.0], [0.1364473646, 0.1031294653, 0.002004498731, -25.42374845, -10.9355038, 0.0], [0.1305157873, 0.1029260741, 0.002007564781, -25.00218156, -10.22102504, 0.0], [0.1319195658, 0.1022485258, 0.001936852749, -28.09122072, -14.52588464, 0.0], [0.1356094166, 0.1029810325, 0.001999265822, -31.87437394, -19.15193999, 0.0], [0.1365182165, 0.1022087569, 0.002113172198, -26.59621629, -12.28736799, 0.0], [0.1342688298, 0.1029917413, 0.002027866876, -27.08036161, -12.73690245, 0.0], [0.1344844231, 0.1018404834, 0.002090323967, -26.04990705, -11.14316269, 0.0], [0.1307338196, 0.1027038247, 0.001940846814, -28.42025614, -14.61705349, 0.0], [0.1421506655, 0.1033282844, 0.002078207842, -26.14955568, -13.07197726, 0.0], [0.1318900675, 0.102673062, 0.002094081282, -28.87014491, -15.0946125, 0.0], [0.1345883965, 0.1022766512, 0.002002840819, -28.3655023, -14.7666266, 0.0], [0.1329853257, 0.1027430957, 0.00189316686, -30.67965573, -17.53705693, 0.0], [0.1335728435, 0.1031946543, 0.001957995337, -29.52113692, -15.41067038, 0.0], [0.1360228674, 0.1026167542, 0.001859313456, -28.515485, -14.48923377, 0.0], [0.1341166903, 0.1024950676, 0.001943624246, -30.20751142, -15.55419097, 0.0], [0.1340017949, 0.1032790426, 0.002022415147, -21.7994611, -8.473085099, 0.0], [0.1400252823, 0.1028772638, 0.002095318569, -25.64592286, -12.15136944, 0.0], [0.1378419881, 0.1028633982, 0.001971013794, -25.92336222, -13.21322951, 0.0], [0.1358827877, 0.1028400492, 0.00188498989, -26.76805793, -12.86622957, 0.0], [0.1321354211, 0.1026088727, 0.002062604095, -25.19136922, -11.1108748, 0.0], [0.1358968261, 0.1030781562, 0.001976082332, -24.34799627, -10.61139501, 0.0], [0.1323647568, 0.1028897037, 0.002111080609, -25.71527299, -12.48913835, 0.0], [0.133942885, 0.1027231158, 0.00206285254, -32.1006832, -17.30259122, 0.0], [0.1369008785, 0.1027993612, 0.001960180601, -24.60973843, -11.33090678, 0.0], [0.134819241, 0.1025240877, 0.002122309651, -30.46036377, -16.90992936, 0.0], [0.1390637411, 0.1033527432, 0.002060938447, -25.04945734, -12.07552082, 0.0], [0.1322612888, 0.1027969938, 0.002187938813, -30.75926971, -16.58001686, 0.0], [0.1314680978, 0.1025397579, 0.001939588969, -30.069836, -16.07581057, 0.0], [0.1334855755, 0.1028281941, 0.002043637347, -26.9395426, -13.08928238, 0.0], [0.1362183885, 0.1030239502, 0.001984702067, -29.33886372, -15.32856835, 0.0], [0.1349192708, 0.1025272777, 0.001911388459, -27.364352, -13.5524163, 0.0], [0.132550854, 0.1031113105, 0.002062868601, -26.50966636, -13.46880573, 0.0], [0.1346397642, 0.1028180913, 0.002011750779, -26.97359064, -12.26477973, 0.0], [0.1364176109, 0.1028218283, 0.002063095313, -23.71530981, -9.156151022, 0.0], [0.1335692143, 0.1034771615, 0.002107145068, -29.60940033, -15.58320436, 0.0], [0.1392852544, 0.1028721364, 0.002141134033, -27.7867174, -13.69870147, 0.0], [0.1359944424, 0.1027771806, 0.002101949353, -27.99959207, -15.75617766, 0.0], [0.1355444208, 0.1029964854, 0.002152036091, -26.19636719, -12.63544221, 0.0], [0.1351602402, 0.1017351016, 0.002199647804, -30.41867945, -15.69173095, 0.0], [0.1336555742, 0.1027355132, 0.00196043341, -32.14366171, -19.02014484, 0.0], [0.1370762735, 0.1026668785, 0.002012673405, -27.27976144, -13.89744126, 0.0], [0.1356320594, 0.1030316724, 0.00201533459, -30.15160263, -16.46703708, 0.0], [0.1359635953, 0.1028036301, 0.002059109679, -25.94097459, -12.03463685, 0.0], [0.1325190055, 0.1028658891, 0.002094941736, -29.74256531, -14.84333608, 0.0], [0.1322921514, 0.1030022582, 0.001731268471, -29.02465175, -15.20772044, 0.0], [0.132260862, 0.1033645929, 0.002012553253, -29.9984513, -16.83938393, 0.0], [0.1360591862, 0.1028991921, 0.002181454246, -25.00246962, -11.32830129, 0.0], [0.1368106726, 0.1032074728, 0.002065163325, -25.67896168, -12.06314828, 0.0], [0.1349194384, 0.1023013424, 0.002053956588, -28.28793152, -14.18884218, 0.0], [0.1385729137, 0.1034847617, 0.002144734288, -31.01211298, -17.33083656, 0.0], [0.1361037874, 0.1026500475, 0.002132661587, -25.93143004, -10.52443249, 0.0], [0.1337143434, 0.1025074566, 0.001895995152, -28.31502098, -14.74428198, 0.0], [0.1332779841, 0.10228417, 0.001792747304, -32.92209229, -19.01493012, 0.0], [0.1328488523, 0.1034092383, 0.002048112186, -27.82886407, -14.24881708, 0.0], [0.1355931536, 0.1029734539, 0.001833005189, -29.96177782, -15.99358592, 0.0], [0.1354197591, 0.1032117637, 0.002016505749, -24.74447426, -10.96796189, 0.0], [0.130669356, 0.1029152355, 0.001886152756, -27.24594034, -12.92567352, 0.0], [0.1318642087, 0.1032678812, 0.001824259035, -26.42518693, -11.28955231, 0.0], [0.1369814553, 0.1029374159, 0.002182769482, -26.70149317, -12.77275413, 0.0], [0.1356003361, 0.103092413, 0.001939777851, -24.01914962, -9.765372153, 0.0], [0.1321085365, 0.1022699635, 0.002059366037, -31.77210653, -17.60252825, 0.0], [0.1353783013, 0.1027720833, 0.002099511193, -24.81546556, -10.89768153, 0.0], [0.1349641892, 0.1033405111, 0.001968971808, -27.58050212, -14.03330898, 0.0], [0.13707474, 0.1028886467, 0.001962552388, -27.30231624, -13.65969425, 0.0], [0.1348508317, 0.1033059496, 0.001963345774, -27.53013141, -13.16234294, 0.0], [0.13525916, 0.1032124679, 0.002177697487, -31.19211511, -16.63940899, 0.0], [0.1345255607, 0.102862115, 0.002047948762, -27.0087985, -13.48934783, 0.0], [0.1358026956, 0.1033420791, 0.002092011085, -22.89736357, -9.301395613, 0.0], [0.1346780861, 0.1031930013, 0.001927713881, -26.78454614, -13.37262623, 0.0], [0.1345041368, 0.1039179724, 0.001900318011, -26.94318808, -13.66060191, 0.0], [0.1349405627, 0.1024571899, 0.001945253431, -29.44286979, -15.29861145, 0.0], [0.1345058662, 0.102841524, 0.002015997434, -28.16784462, -14.86041418, 0.0], [0.1333392612, 0.1029280662, 0.002115241693, -27.6209422, -14.08916, 0.0], [0.1332692809, 0.1022040243, 0.002036302957, -28.06282738, -14.22311181, 0.0], [0.1300368806, 0.1025806417, 0.002156503105, -29.44905334, -13.72129423, 0.0], [0.1325001658, 0.1026156401, 0.002034283166, -28.46332845, -15.23801378, 0.0], [0.1365372373, 0.1031434516, 0.001841348329, -24.92288939, -11.56752261, 0.0], [0.1317350006, 0.1027424731, 0.001889914631, -24.53186891, -10.46505676, 0.0], [0.1344262323, 0.1028438087, 0.00212247093, -27.32102856, -13.29247469, 0.0], [0.1375635054, 0.1024234233, 0.001915054441, -26.55863138, -13.34688698, 0.0], [0.1326917033, 0.1024079138, 0.002008473426, -28.71086128, -13.92142531, 0.0], [0.1342354321, 0.1033175878, 0.002113486289, -25.31161799, -10.77318045, 0.0], [0.1370720305, 0.1035635253, 0.002097044948, -27.33215673, -12.80451107, 0.0], [0.1332590649, 0.1031075643, 0.002261127292, -25.53810246, -11.85665859, 0.0], [0.1350276158, 0.1017829545, 0.002039106398, -24.74508761, -10.20141406, 0.0], [0.13735235, 0.1028785864, 0.002005309346, -24.76945798, -10.69234305, 0.0], [0.1358364647, 0.1026178299, 0.001927474765, -24.80043232, -10.29463153, 0.0], [0.1359879432, 0.1016535786, 0.002036612235, -30.94676609, -17.39433202, 0.0], [0.1335739397, 0.1021952066, 0.001946555575, -30.09557282, -16.4705444, 0.0], [0.1365849649, 0.102847531, 0.002177686382, -32.44769547, -19.5926368, 0.0], [0.1351063978, 0.1019685833, 0.002202990517, -29.76843656, -16.02352945, 0.0], [0.1332877499, 0.1028605717, 0.002035662605, -29.62465543, -15.15598569, 0.0], [0.1347632965, 0.1028387802, 0.001959975832, -32.4511793, -18.52546855, 0.0], [0.1349236752, 0.1021525142, 0.002040522883, -27.73281139, -14.62252713, 0.0], [0.1327482405, 0.1028028238, 0.002069154087, -32.40253814, -17.7381454, 0.0], [0.1344874727, 0.1022334754, 0.002167371957, -27.62803814, -13.45724272, 0.0], [0.138222129, 0.1030522224, 0.002202628387, -23.34928856, -9.248036988, 0.0], [0.1363778345, 0.1025840604, 0.002000893274, -26.42522698, -11.02773643, 0.0], [0.135007898, 0.1029283439, 0.002131046393, -28.63608015, -15.19586354, 0.0], [0.1310376242, 0.1023669641, 0.001987413034, -29.98777129, -15.31555175, 0.0], [0.1347097784, 0.1027907748, 0.002158248651, -29.76874757, -16.48351476, 0.0], [0.1347806784, 0.1027356636, 0.002204756723, -24.53984865, -11.1672003, 0.0], [0.1368349965, 0.1031761713, 0.001948474633, -21.46277704, -7.614503139, 0.0], [0.1349740072, 0.1025872014, 0.002062140827, -30.164098, -16.73641133, 0.0], [0.1374089369, 0.1014803136, 0.002223826893, -28.3737013, -13.54700422, 0.0], [0.1372517769, 0.1028684635, 0.00198209197, -28.19572544, -15.18345272, 0.0], [0.1320706043, 0.1017650439, 0.001922278963, -32.6566283, -17.97792477, 0.0], [0.1352034118, 0.1022207789, 0.001974057884, -26.41941087, -12.44817529, 0.0], [0.1358248776, 0.1027439839, 0.00189230769, -26.77943217, -12.92195711, 0.0], [0.1317438076, 0.1025277709, 0.002038383376, -31.12326334, -18.33244118, 0.0], [0.1376082374, 0.1028546198, 0.001909730863, -27.79941311, -14.25184726, 0.0], [0.1349528735, 0.1028283951, 0.002189787737, -26.15259254, -11.92191045, 0.0], [0.1335934249, 0.1024817291, 0.002058017776, -24.92409286, -10.76070947, 0.0], [0.1352306812, 0.1019525374, 0.002056325404, -26.87277341, -12.70811156, 0.0], [0.1345383334, 0.1033671271, 0.002138306288, -30.94401074, -17.35961162, 0.0], [0.135636804, 0.102966244, 0.002028818496, -29.80553224, -16.77007944, 0.0], [0.1365690354, 0.1027773351, 0.002091527794, -25.31507277, -10.75934041, 0.0], [0.1363060306, 0.1024805297, 0.002004088734, -25.9231335, -11.36971732, 0.0], [0.1340616795, 0.1028202986, 0.002125488567, -24.83756187, -11.19469351, 0.0], [0.1376637623, 0.1027696507, 0.002098395734, -28.60950382, -15.49771376, 0.0], [0.134336719, 0.1032542624, 0.002130507087, -24.02120454, -10.06932926, 0.0], [0.1357490973, 0.102998914, 0.001926797086, -30.81731304, -16.72823653, 0.0], [0.1365641256, 0.1030149077, 0.00209572343, -28.28892184, -14.33264196, 0.0], [0.1321495278, 0.1020835428, 0.002106766294, -28.55005202, -14.74571892, 0.0], [0.136240198, 0.1023736002, 0.002086738218, -24.42430375, -9.643139626, 0.0], [0.1362785537, 0.1030352249, 0.002062762263, -28.13432214, -13.86289039, 0.0], [0.1351018141, 0.1032276125, 0.001971500423, -27.38272581, -13.06379568, 0.0], [0.1318775613, 0.1030831304, 0.00190228233, -26.64974979, -11.14767841, 0.0], [0.1329132477, 0.102390467, 0.001786116863, -26.71212804, -11.98901085, 0.0], [0.1342941897, 0.1035497423, 0.001946857103, -29.64397464, -16.1519217, 0.0], [0.133983575, 0.1027747775, 0.002096382683, -29.11732166, -14.89430281, 0.0], [0.1343538004, 0.1028138531, 0.002070175291, -27.74003582, -14.17332509, 0.0], [0.1350654469, 0.1021681475, 0.0018853531, -24.99486128, -10.69326016, 0.0], [0.1349417407, 0.1028123831, 0.002005839086, -22.18088192, -8.814253973, 0.0], [0.1321500394, 0.1021629364, 0.001988364271, -26.6816189, -11.27630591, 0.0], [0.1383417666, 0.1034447259, 0.001943717796, -21.36789892, -8.645368323, 0.0], [0.1332874503, 0.1027926048, 0.002027909455, -22.14051492, -8.301502827, 0.0], [0.1325790064, 0.1016477022, 0.001900053731, -28.73018762, -15.34014876, 0.0], [0.1365551668, 0.1028802666, 0.001994594076, -26.18105083, -12.87441932, 0.0], [0.1381726875, 0.1032365148, 0.002034904495, -27.78377627, -13.0618617, 0.0], [0.1348269773, 0.1030069619, 0.00200397948, -27.28729002, -12.91791061, 0.0], [0.1350105183, 0.1025168795, 0.002100835581, -25.43164589, -11.46966183, 0.0], [0.1315461808, 0.1029801762, 0.001980107379, -27.96073749, -14.04621124, 0.0], [0.1342499006, 0.102964639, 0.002046693588, -27.44034774, -14.27961858, 0.0], [0.1385619987, 0.1025923849, 0.002289220739, -29.89594586, -16.21845807, 0.0], [0.1375114733, 0.1029758229, 0.002000067654, -26.32489624, -11.60601752, 0.0], [0.1342319266, 0.1037463828, 0.001966080667, -32.1899177, -19.27259283, 0.0], [0.1372405897, 0.1022949209, 0.00206122875, -31.74333577, -18.78020161, 0.0], [0.1369555617, 0.1030281053, 0.001935568769, -28.16562984, -14.31315344, 0.0], [0.1350921776, 0.1029841131, 0.002056155029, -31.43714425, -17.29010033, 0.0], [0.131640957, 0.1029416578, 0.002054266827, -29.90106905, -16.11040947, 0.0], [0.13611122, 0.10284658, 0.001871245948, -31.25368537, -18.1431349, 0.0], [0.1364689127, 0.1026930866, 0.001907117481, -27.97786702, -14.12413421, 0.0], [0.1351288744, 0.1031637116, 0.002071786709, -25.62573918, -10.19949787, 0.0], [0.1333456301, 0.1026119657, 0.001894630659, -31.12838456, -17.627015, 0.0], [0.1363871732, 0.1026949477, 0.001929356095, -25.62401941, -11.98794625, 0.0], [0.1342747558, 0.102363641, 0.00193963648, -29.23371451, -15.91565842, 0.0], [0.1352101987, 0.1028862375, 0.001899557894, -31.20835644, -17.30821383, 0.0], [0.1332867641, 0.1031479841, 0.002032299949, -28.45886436, -14.35690629, 0.0], [0.1339260394, 0.1029552353, 0.001938951878, -27.50933435, -13.45169398, 0.0], [0.1344963406, 0.101876965, 0.001897395581, -30.81529131, -17.17644073, 0.0], [0.1359975608, 0.102916432, 0.002037196777, -27.30686402, -13.25723418, 0.0], [0.1377612474, 0.10233119, 0.002172969679, -26.52857988, -12.85830235, 0.0], [0.1340741971, 0.1035463461, 0.001931643635, -29.23154209, -16.8037968, 0.0], [0.1363406993, 0.1026648221, 0.002114412188, -29.62686356, -15.81929012, 0.0], [0.134570593, 0.1027817551, 0.002046697666, -26.96564788, -12.91832633, 0.0], [0.1308243021, 0.1031180093, 0.002072096609, -28.2261633, -14.01256033, 0.0], [0.136464769, 0.1030613964, 0.001894307475, -29.09282295, -15.543373, 0.0], [0.1343066388, 0.1024745336, 0.001925550976, -24.56420147, -10.97225016, 0.0], [0.1375511407, 0.1026311817, 0.001900718103, -27.33369713, -13.35912941, 0.0], [0.1337131916, 0.1029101889, 0.002076477464, -25.21819946, -9.835811275, 0.0], [0.1345074079, 0.1027400459, 0.001969762235, -26.91289249, -13.0744132, 0.0], [0.1387683073, 0.1021779709, 0.002055947867, -21.98493175, -8.552507567, 0.0], [0.1358960757, 0.1028097752, 0.001924897321, -28.83973554, -16.10174245, 0.0], [0.1342171139, 0.1024000364, 0.001929762187, -27.18218377, -13.89562755, 0.0], [0.13600816, 0.1028072201, 0.002146286919, -28.67848037, -15.39338612, 0.0], [0.1340463178, 0.1030569617, 0.002034620602, -29.2630901, -14.84399443, 0.0], [0.1351287807, 0.1029063391, 0.002160851213, -25.07179229, -10.62095041, 0.0], [0.1352020912, 0.1029139507, 0.0019727507, -27.26305594, -14.28806676, 0.0], [0.1368342612, 0.1025310543, 0.002051681007, -25.12561117, -11.09328731, 0.0], [0.1353945238, 0.1025475129, 0.002203116472, -25.94181031, -12.29542897, 0.0], [0.1308609262, 0.1027226742, 0.001896344749, -26.4487878, -13.05629559, 0.0], [0.137020517, 0.1025512147, 0.001894625532, -24.33973651, -10.46444954, 0.0], [0.1327336773, 0.1027746912, 0.00190796898, -27.84054792, -13.10659256, 0.0], [0.1358226621, 0.1028366653, 0.001931803038, -26.92826262, -13.04418635, 0.0], [0.1373057008, 0.1027035414, 0.00206202558, -21.40075034, -7.273467662, 0.0], [0.1336244406, 0.1027131683, 0.002004082581, -32.78860904, -19.82113537, 0.0], [0.1386049693, 0.1027578025, 0.00196804178, -28.62086517, -15.38945547, 0.0], [0.137602145, 0.1029516429, 0.002037514916, -29.45995082, -16.39437672, 0.0], [0.1364850768, 0.1021504213, 0.002101167461, -24.56693425, -9.04417317, 0.0], [0.1349641426, 0.1026428313, 0.002019551091, -27.68618657, -15.07448899, 0.0], [0.1329391126, 0.1020944231, 0.002219618383, -27.8991417, -13.75685815, 0.0], [0.1344510485, 0.1029111513, 0.002138543882, -27.60529229, -13.41620395, 0.0], [0.1368057975, 0.1027858794, 0.00205985365, -28.55952217, -15.11317522, 0.0], [0.1365989555, 0.1030987624, 0.001952124011, -28.06296883, -13.32065136, 0.0], [0.1397975581, 0.1030492391, 0.002287718182, -27.41078878, -13.59094176, 0.0], [0.1353620918, 0.1027911559, 0.002235800385, -32.36075508, -18.72713821, 0.0], [0.1378549653, 0.1029424487, 0.002300864191, -29.00631451, -14.76706217, 0.0], [0.1352508625, 0.1028670161, 0.001958626886, -28.54581313, -14.87529338, 0.0], [0.1363935674, 0.1023561932, 0.001906908118, -26.55770802, -13.2584707, 0.0], [0.1358403553, 0.102688135, 0.001837450148, -27.0731013, -12.53964614, 0.0], [0.1366905962, 0.1023012224, 0.00204189987, -27.0925742, -12.41472384, 0.0], [0.1350490442, 0.1023539006, 0.002083414055, -27.78871929, -13.47671462, 0.0], [0.1358895617, 0.1031341543, 0.002012764915, -28.29570964, -13.74365998, 0.0], [0.1340765347, 0.1027847947, 0.001914870731, -27.33631908, -13.39412236, 0.0], [0.1362125618, 0.1030150191, 0.002028782266, -24.77651665, -11.11916709, 0.0], [0.1365656508, 0.1031363711, 0.001817563752, -28.45210824, -15.32219128, 0.0], [0.1331466342, 0.1030905287, 0.002117314504, -26.72351032, -13.16196679, 0.0], [0.1350202944, 0.1029869178, 0.001943879991, -37.44658929, -24.36217357, 0.0], [0.1347217743, 0.1021215049, 0.00191790104, -26.85249458, -12.91299994, 0.0], [0.1350691949, 0.1023923874, 0.002043852768, -29.98723228, -16.35452807, 0.0], [0.1340233625, 0.1027073888, 0.001894372174, -27.38057486, -14.15039017, 0.0], [0.135280873, 0.1028617932, 0.002007786707, -27.02410572, -13.839308, 0.0], [0.1336976922, 0.1022505647, 0.002139724643, -28.36842496, -14.96305601, 0.0], [0.134883181, 0.102499476, 0.00200475074, -25.88075036, -11.9054529, 0.0], [0.1370739609, 0.1030118504, 0.002113262332, -28.45993429, -15.19776879, 0.0], [0.1362632941, 0.10304256, 0.00214053712, -28.46450865, -14.27350157, 0.0], [0.135715364, 0.103445833, 0.00219598707, -28.81168079, -14.14846328, 0.0], [0.1325206807, 0.1028816087, 0.001948973148, -32.03566184, -18.60677983, 0.0], [0.1333134488, 0.1027079466, 0.002027961358, -34.93347543, -21.51019462, 0.0], [0.1348038454, 0.1028633218, 0.001972149725, -28.08139077, -14.67354496, 0.0], [0.1324293346, 0.1027222006, 0.001971136625, -32.0133438, -18.46016883, 0.0], [0.1392479557, 0.1026474361, 0.002156621773, -22.1925362, -8.478168732, 0.0], [0.1349826606, 0.1028619466, 0.002266966681, -21.38298941, -7.322444289, 0.0], [0.134242372, 0.1032311123, 0.001919589279, -32.50310711, -18.14254922, 0.0], [0.133087844, 0.1028517693, 0.002075109746, -27.84110419, -14.48957059, 0.0], [0.1370989587, 0.1029944746, 0.001997065568, -27.71518833, -13.43897052, 0.0], [0.1316720457, 0.1026395059, 0.002012020423, -32.22296183, -18.04252929, 0.0], [0.1336230262, 0.1027540257, 0.002065680317, -31.29279909, -16.26953484, 0.0], [0.1334260624, 0.1024436112, 0.002095224304, -27.90907593, -12.1688492, 0.0], [0.1342813999, 0.1031359978, 0.001995687095, -25.90473331, -10.36580497, 0.0], [0.1332877173, 0.1023613212, 0.001920928636, -26.95617397, -12.60363027, 0.0], [0.1376589542, 0.1025723076, 0.001987519102, -26.03114447, -11.73255614, 0.0], [0.1361281115, 0.1020187731, 0.002165902633, -34.30947586, -20.15755166, 0.0], [0.1319148589, 0.1032628125, 0.001821295848, -33.05791897, -19.84981227, 0.0], [0.1351771718, 0.1025886795, 0.002039617063, -26.47793435, -11.7440369, 0.0], [0.136368107, 0.1026488699, 0.002038681508, -27.47693561, -12.66987625, 0.0], [0.133148361, 0.1032821608, 0.002055307772, -23.48654084, -10.23315788, 0.0], [0.132238651, 0.1023703196, 0.001940038559, -29.05078499, -15.03095352, 0.0], [0.1341228389, 0.1028346202, 0.00208358926, -28.66537567, -14.68522439, 0.0], [0.1305300592, 0.1025783074, 0.001830580609, -28.30513959, -14.21939526, 0.0], [0.1358245877, 0.1029992027, 0.002120836564, -27.41219068, -13.08051106, 0.0], [0.1348659602, 0.1020423636, 0.00224960565, -26.5020801, -13.27439496, 0.0], [0.1336527606, 0.1025004142, 0.002025041982, -29.19189871, -15.0710997, 0.0], [0.136025769, 0.102502578, 0.002198588064, -24.91200833, -10.85167613, 0.0], [0.1355079122, 0.1030749664, 0.002137513544, -28.44469144, -14.64804296, 0.0], [0.1355711123, 0.1026957065, 0.002021937535, -27.13013742, -13.33571338, 0.0], [0.1341800068, 0.1024233678, 0.001981860377, -25.91830359, -12.00807568, 0.0], [0.1336025399, 0.1026298166, 0.002098774405, -30.67877977, -17.41783035, 0.0], [0.1371966013, 0.1026857441, 0.002140107806, -28.19800849, -15.00621382, 0.0], [0.1330915589, 0.1026048135, 0.001958963421, -32.51485002, -18.80776861, 0.0], [0.135456953, 0.102350004, 0.002119132759, -28.75139371, -15.13709778, 0.0], [0.1367956238, 0.1021935237, 0.002078326941, -25.62588047, -10.85173381, 0.0], [0.1368093302, 0.1027156728, 0.002083606509, -24.1331685, -10.87178086, 0.0], [0.1359859082, 0.1028706106, 0.002025226015, -26.39085972, -13.12611266, 0.0], [0.136796752, 0.1027230414, 0.002034320946, -25.3010275, -10.78170606, 0.0], [0.1340947737, 0.1028359771, 0.002264404709, -20.48392604, -6.851084873, 0.0], [0.1358855212, 0.1027453063, 0.002163765834, -27.66295017, -12.71718653, 0.0], [0.135193922, 0.1034058308, 0.002118688863, -26.31813691, -12.78854568, 0.0], [0.1338169393, 0.1029523583, 0.001850840026, -24.30731347, -11.13201153, 0.0], [0.1336728417, 0.1033698763, 0.002136141521, -31.01397724, -16.91305308, 0.0], [0.1345517406, 0.1028632343, 0.00200585508, -25.92570269, -10.17606029, 0.0], [0.1362941627, 0.1027820819, 0.002205597055, -26.68809502, -13.04992302, 0.0], [0.134899521, 0.1022211225, 0.002017733802, -30.28627655, -14.94763335, 0.0], [0.1345356092, 0.1026724919, 0.002060594374, -27.76404, -13.01040518, 0.0], [0.1341729392, 0.1028443594, 0.002079335688, -28.72769764, -15.33318851, 0.0], [0.1342562129, 0.1027289914, 0.002172247444, -28.33435273, -14.17116393, 0.0], [0.1369305258, 0.1027483408, 0.002279616738, -25.54679959, -10.86526798, 0.0], [0.1334768219, 0.1030666612, 0.002156571811, -25.25874192, -10.89703538, 0.0], [0.1363922341, 0.1029442809, 0.001991468485, -25.05460321, -11.59356234, 0.0], [0.1363358926, 0.1027985604, 0.002201607932, -22.53771696, -9.237555044, 0.0], [0.1342590209, 0.102640293, 0.001927376767, -31.80544342, -19.05723795, 0.0], [0.1346279466, 0.103002103, 0.001896620776, -25.68609272, -12.46760643, 0.0], [0.1356712071, 0.1030820922, 0.001966125953, -30.76358848, -17.40372577, 0.0], [0.1341151823, 0.1019986904, 0.002143591415, -25.73606223, -11.82629909, 0.0], [0.1350536131, 0.1026152077, 0.002104357558, -31.31160465, -17.66326681, 0.0], [0.1344133445, 0.1029920895, 0.00232699236, -29.9762017, -16.39271578, 0.0], [0.1356341447, 0.1019121588, 0.002078601839, -29.07018114, -14.25266435, 0.0], [0.1317967634, 0.1029344243, 0.001932659248, -24.20022245, -9.963189358, 0.0], [0.1369675903, 0.103085289, 0.00187430168, -29.13281927, -16.19922721, 0.0], [0.1359256239, 0.1028348255, 0.00194245786, -26.92162787, -13.99576823, 0.0], [0.13501687, 0.1026721639, 0.002077043365, -28.30039129, -14.66082406, 0.0], [0.1319092618, 0.1029559099, 0.001867462545, -27.32370292, -14.06226792, 0.0], [0.1340498106, 0.1028552815, 0.002066694929, -20.51410799, -7.225820774, 0.0], [0.1360876903, 0.1028337044, 0.002220722805, -35.38762631, -23.48479334, 0.0], [0.1382388428, 0.1028749341, 0.002174180509, -26.24573416, -12.27670479, 0.0], [0.1358458667, 0.1027346513, 0.0020213523, -23.24711931, -9.070846126, 0.0], [0.1330002293, 0.1039381083, 0.002014933809, -27.6962415, -14.49204048, 0.0], [0.1376620999, 0.103306445, 0.002098581718, -32.14540912, -19.61476073, 0.0], [0.1345748797, 0.1028178759, 0.002195688074, -23.88265795, -9.449595623, 0.0], [0.1369091171, 0.1029015813, 0.002038999765, -30.97248992, -17.17570685, 0.0], [0.1363229348, 0.1023999487, 0.001798967912, -27.20361409, -14.11666682, 0.0], [0.1345819806, 0.1024845761, 0.002064143425, -30.13672768, -15.67165458, 0.0], [0.1339199804, 0.102659208, 0.002086204728, -22.48247716, -8.371988877, 0.0], [0.1337661679, 0.1027251188, 0.002155680007, -28.16510483, -14.09876139, 0.0], [0.1338879619, 0.1031300841, 0.001871946227, -24.70218135, -10.80383563, 0.0], [0.1333589953, 0.1036992711, 0.001956607619, -23.64062283, -9.723058643, 0.0], [0.1344106852, 0.1025577556, 0.002046604978, -25.04184735, -9.878483092, 0.0], [0.1334204897, 0.1025882586, 0.002142733566, -20.23970913, -6.745898158, 0.0], [0.1341716098, 0.1029914371, 0.002113895364, -25.33999407, -10.3936769, 0.0], [0.1339585852, 0.1028494531, 0.002044143149, -27.61840761, -14.00385352, 0.0], [0.1360372287, 0.1028811169, 0.002012854838, -23.97900763, -10.15847077, 0.0], [0.1367620122, 0.1022564982, 0.002062151902, -32.25947074, -17.91633732, 0.0], [0.1364302986, 0.1026068475, 0.001974519189, -26.54046081, -11.45833432, 0.0], [0.1345513021, 0.1022428256, 0.002096633994, -29.73866378, -14.96796152, 0.0], [0.1312671897, 0.1027058881, 0.001799866841, -25.45659882, -11.78960653, 0.0], [0.1346189354, 0.1026385645, 0.001947244103, -30.11465637, -16.81258789, 0.0], [0.1343563484, 0.1027739142, 0.001936567903, -26.15601826, -11.89258106, 0.0], [0.1363815158, 0.1024521762, 0.002115881585, -30.75555575, -16.91853554, 0.0], [0.1355293844, 0.1032846253, 0.001924048864, -25.60770847, -11.47646818, 0.0], [0.1356659206, 0.1030233973, 0.001901791073, -28.76909337, -15.13146033, 0.0], [0.1342410061, 0.103465815, 0.001932221265, -25.06143093, -10.71377002, 0.0], [0.1345919115, 0.1030599564, 0.002065098477, -31.78134191, -18.66058998, 0.0], [0.1353801046, 0.1025926547, 0.001973695945, -26.28778368, -12.04754559, 0.0], [0.1326859456, 0.1029455015, 0.001958133493, -27.71493303, -13.71379801, 0.0], [0.1359649369, 0.1025241537, 0.001857840994, -26.99897621, -12.9738084, 0.0], [0.1353382194, 0.1030287859, 0.002120298804, -24.36343036, -10.67170025, 0.0], [0.1364774685, 0.1031090094, 0.002131540401, -28.0913557, -13.66620954, 0.0], [0.1370396679, 0.1022680772, 0.0018982591, -25.72078085, -12.40244739, 0.0], [0.1381843485, 0.1027887771, 0.002161893537, -29.58950432, -15.93664722, 0.0], [0.1318348075, 0.1025903355, 0.002186273003, -27.21433821, -13.11946321, 0.0], [0.1325062729, 0.1026910376, 0.002086623514, -30.93278865, -17.4361768, 0.0], [0.1341844363, 0.1025170996, 0.001927738382, -27.38703779, -12.53051582, 0.0], [0.1360106189, 0.1032184304, 0.002070489436, -27.64510569, -13.96476911, 0.0], [0.1342084292, 0.1022599587, 0.002151540489, -22.9612899, -9.703735192, 0.0], [0.1361542689, 0.1030549211, 0.002098064008, -26.34665823, -13.2171351, 0.0], [0.1385054002, 0.1022289416, 0.002047382182, -26.67172807, -12.72265945, 0.0], [0.1342823567, 0.1027865157, 0.001949088605, -27.5042775, -14.53176181, 0.0], [0.1343987602, 0.1017444934, 0.002085761987, -27.66733643, -13.38965464, 0.0], [0.1318339997, 0.1028615954, 0.001991158767, -31.64376754, -18.57966955, 0.0], [0.1347120702, 0.1024978272, 0.002189366522, -28.02885512, -14.13923939, 0.0], [0.1319667687, 0.1022136658, 0.002205855136, -24.83515462, -10.75564784, 0.0], [0.1353695132, 0.1030937832, 0.002067302104, -31.63747551, -17.38324195, 0.0], [0.1377296134, 0.1027447396, 0.002157842656, -27.68209246, -12.84548363, 0.0], [0.1339165723, 0.1030311359, 0.002160534923, -27.63283114, -12.9631924, 0.0], [0.1330193009, 0.1027153037, 0.002016074944, -25.69323067, -11.16772207, 0.0], [0.1366928551, 0.1030269797, 0.001922579581, -25.19872753, -12.23498476, 0.0], [0.1315395914, 0.1024106167, 0.001921417254, -24.89813763, -9.882257788, 0.0], [0.136536518, 0.1027753174, 0.001855219219, -29.14966323, -15.48695156, 0.0], [0.1352403467, 0.101812189, 0.001916922643, -25.65294352, -10.71150792, 0.0], [0.1335939986, 0.1029246815, 0.002203536668, -27.35382523, -13.57276776, 0.0], [0.1360737833, 0.1029688351, 0.00202869367, -30.61967257, -17.59834723, 0.0], [0.135741686, 0.102430885, 0.002058191688, -28.6986125, -15.6579047, 0.0], [0.1347381256, 0.1023020989, 0.002042548493, -26.1201936, -13.17208866, 0.0], [0.1356116506, 0.1030900367, 0.002099419326, -29.44509831, -16.13909169, 0.0], [0.1310668805, 0.1030127457, 0.00186409398, -28.03802441, -13.9671431, 0.0], [0.1357518998, 0.1029770029, 0.001962133106, -23.60380392, -10.13354084, 0.0], [0.1353652828, 0.1028838821, 0.002158829189, -26.39075801, -11.52688507, 0.0], [0.1348562466, 0.1027935238, 0.002309524075, -26.14735092, -12.62948164, 0.0], [0.1352056976, 0.102738374, 0.001958988974, -26.54385083, -12.04016341, 0.0], [0.1356824149, 0.1023440193, 0.001939895623, -27.24402315, -13.54130471, 0.0], [0.1336326367, 0.1032840244, 0.001834840063, -26.27111497, -12.81174592, 0.0], [0.1323858777, 0.1030736279, 0.002022577684, -26.83984719, -12.74374346, 0.0], [0.1389747255, 0.1022301826, 0.001870232882, -27.89595089, -14.29432245, 0.0], [0.1323714279, 0.1025078009, 0.00211564071, -30.39568664, -15.81032824, 0.0], [0.1344609324, 0.1026486967, 0.002039111957, -32.45541712, -18.47688836, 0.0], [0.1364505422, 0.1023087533, 0.002070938196, -27.85351244, -13.29455949, 0.0], [0.134181708, 0.1028874085, 0.002020984973, -26.10256653, -12.56061389, 0.0], [0.1346192359, 0.1035422443, 0.002188669538, -29.06361594, -15.17988326, 0.0], [0.133798926, 0.1025438416, 0.002189233168, -28.23379547, -13.47414901, 0.0], [0.1339507087, 0.1023214551, 0.002011058632, -24.53216329, -11.03534816, 0.0], [0.1313466306, 0.1027352981, 0.00210750426, -27.83232808, -13.83499635, 0.0], [0.1367432863, 0.1031260174, 0.001990616418, -27.17311493, -14.13378307, 0.0], [0.1344748732, 0.1027287346, 0.002222180999, -29.16788466, -15.52504527, 0.0], [0.1336974095, 0.1028349451, 0.001990387224, -27.87301577, -14.67395496, 0.0], [0.1309981781, 0.102374684, 0.002022527246, -27.82279448, -12.56839919, 0.0], [0.1310519793, 0.1023085432, 0.001976256774, -28.80577377, -14.5455098, 0.0], [0.1353752984, 0.1030650924, 0.002051456811, -25.34938699, -11.23530832, 0.0], [0.1340340824, 0.1024944011, 0.002051599606, -31.22835811, -18.12076621, 0.0], [0.1361814365, 0.1035282332, 0.002152269505, -24.91877172, -11.69099623, 0.0], [0.137175917, 0.1029687995, 0.001999622007, -25.20343479, -11.72331087, 0.0], [0.1374444622, 0.1030903832, 0.001994431033, -24.96839315, -10.59799939, 0.0], [0.1351273196, 0.1024695817, 0.002110047926, -24.02337943, -9.3800496, 0.0], [0.132264827, 0.1024404203, 0.002004676064, -22.13941689, -8.730075908, 0.0], [0.1351029594, 0.1032750583, 0.002130610578, -28.49531158, -15.45726017, 0.0], [0.1349410728, 0.1029269012, 0.001913617139, -28.25270308, -14.47389409, 0.0], [0.13121862, 0.1026707389, 0.001900569928, -29.58163104, -15.66843442, 0.0], [0.1328738492, 0.1024197763, 0.002019716266, -29.78107664, -15.92988579, 0.0], [0.1318519711, 0.102660323, 0.001973219704, -24.71069406, -10.52184809, 0.0], [0.1347794823, 0.1027148893, 0.002086328698, -31.26622936, -17.63337305, 0.0], [0.1323805716, 0.1026541777, 0.002022622368, -25.97296827, -12.22854693, 0.0], [0.1352747033, 0.1025040578, 0.001975498773, -31.36107991, -17.81876224, 0.0], [0.1335055648, 0.1022441937, 0.001930001272, -31.99717229, -18.53136637, 0.0], [0.1379053603, 0.1026820088, 0.001771204836, -23.47000386, -9.577933245, 0.0], [0.1333893479, 0.1034671317, 0.002045320463, -32.49915247, -18.18030012, 0.0], [0.134632977, 0.1027014666, 0.001941055295, -23.7249656, -10.47504398, 0.0], [0.1326716374, 0.1028528449, 0.002037560664, -28.85321777, -15.35464862, 0.0], [0.1357136715, 0.1033015036, 0.00215327766, -26.89939141, -13.44760338, 0.0], [0.1363202364, 0.1027060088, 0.001914604764, -28.78274621, -14.97350469, 0.0], [0.1371952235, 0.1026739586, 0.0021145591, -27.67836191, -14.42867469, 0.0], [0.1353524369, 0.1026664373, 0.001928133934, -18.70929202, -5.48170147, 0.0], [0.1333616498, 0.1031917677, 0.002054436352, -30.69084093, -16.03628127, 0.0], [0.1345024596, 0.1032338911, 0.002068613671, -24.90584884, -11.25529374, 0.0], [0.1323799368, 0.1028216015, 0.002017619196, -26.95865144, -11.08752574, 0.0], [0.1351694626, 0.102276318, 0.002214581399, -27.23166925, -12.80651821, 0.0], [0.1337838005, 0.1031915223, 0.002224888295, -28.67196059, -14.12994659, 0.0], [0.1364823203, 0.1021781456, 0.001850819441, -28.53821117, -13.11009335, 0.0], [0.1309550763, 0.1022133718, 0.001955528356, -29.97469786, -14.37788953, 0.0], [0.1363095531, 0.1027269004, 0.002073843501, -30.81429539, -17.46068068, 0.0], [0.1374453714, 0.1026916189, 0.002113812498, -30.78348082, -16.10496266, 0.0], [0.1340880405, 0.103333406, 0.002011916539, -25.98799839, -13.30368165, 0.0], [0.1342178618, 0.1026957131, 0.002030773453, -26.4785888, -12.76103073, 0.0], [0.1357967678, 0.1027425834, 0.002033189556, -29.23682407, -16.2862775, 0.0], [0.1334171113, 0.1023822003, 0.001946299897, -25.81180591, -11.38415219, 0.0], [0.1376321691, 0.1028471872, 0.002146478545, -25.39972364, -12.16296419, 0.0], [0.1346346116, 0.1024009291, 0.00186722526, -30.23616136, -15.64296644, 0.0], [0.1362891682, 0.1021661235, 0.002023420894, -29.46914348, -15.83849288, 0.0], [0.1305233405, 0.1029556427, 0.001944886721, -30.88249089, -18.53919407, 0.0], [0.1341426502, 0.1021459972, 0.002118397924, -30.35140121, -16.12973088, 0.0], [0.1381762853, 0.1018439058, 0.001916274894, -23.73129684, -10.06159713, 0.0], [0.1334329906, 0.1027383314, 0.001986185577, -31.32904191, -19.18877936, 0.0], [0.1323726134, 0.1026544185, 0.001927324148, -24.12392198, -9.562994309, 0.0], [0.1352164334, 0.1023602494, 0.001949315438, -25.14085798, -11.27054692, 0.0], [0.1357658761, 0.1025739114, 0.002117453794, -24.96214246, -11.25530648, 0.0], [0.136488579, 0.1027210351, 0.002063377033, -22.55371003, -8.876623306, 0.0], [0.1343805419, 0.1027962057, 0.002290762437, -28.58811802, -15.11201752, 0.0], [0.1326550473, 0.1030984956, 0.001991426156, -28.79807886, -14.68141886, 0.0], [0.1359268934, 0.1029223385, 0.001953776499, -22.02506445, -8.735123804, 0.0], [0.1329106513, 0.1024570046, 0.001910563152, -26.96145918, -13.55950304, 0.0], [0.1340095816, 0.1022340039, 0.002223527189, -27.63511203, -13.71332946, 0.0], [0.138859375, 0.1021164451, 0.002059553611, -28.50096077, -14.08992071, 0.0], [0.1344262758, 0.1025112875, 0.001928362864, -29.43561695, -16.24273314, 0.0], [0.1345366992, 0.1020344727, 0.002037708804, -24.27769645, -9.329979999, 0.0], [0.1360474826, 0.1026571951, 0.00207727581, -27.1743132, -13.36938966, 0.0], [0.1373633967, 0.1033644826, 0.001967843897, -24.87900409, -10.97961094, 0.0], [0.137181205, 0.102738605, 0.002053963588, -25.97422799, -12.10876636, 0.0], [0.134046315, 0.1028116998, 0.002108718458, -30.06408085, -16.59031956, 0.0], [0.1335554019, 0.1034042775, 0.001989714977, -26.5145464, -13.27614008, 0.0], [0.1317110147, 0.1030750796, 0.001995040229, -25.32482076, -12.48406929, 0.0], [0.1342344888, 0.1020546694, 0.002095519806, -30.64035014, -15.84974036, 0.0], [0.1376460388, 0.1028317977, 0.002262468106, -26.9591727, -13.38966181, 0.0], [0.1320983821, 0.1026718055, 0.00210632679, -26.20128035, -11.88830642, 0.0], [0.1340205644, 0.102147772, 0.00207191964, -30.113911, -16.53381604, 0.0], [0.1338969702, 0.1033752213, 0.002088391455, -27.07194658, -13.21184535, 0.0], [0.1359690853, 0.1022462184, 0.001949817772, -33.96284243, -20.29453651, 0.0], [0.1357357683, 0.1035163156, 0.001993603212, -26.84979014, -12.33157126, 0.0], [0.1322282672, 0.1025624163, 0.001927711607, -30.40218748, -17.77766564, 0.0], [0.1347600061, 0.1029667401, 0.001871062238, -19.56523255, -5.577233496, 0.0], [0.1316354653, 0.1024863918, 0.002039245664, -27.97678715, -14.07667989, 0.0], [0.1375771393, 0.1027998664, 0.002034708561, -30.77488822, -17.52899663, 0.0], [0.1321159459, 0.1023772652, 0.002073946104, -24.26585693, -9.579230394, 0.0], [0.1356986694, 0.1025983753, 0.002018140484, -26.18626445, -12.31561468, 0.0], [0.1338114513, 0.1029124813, 0.002263809353, -30.61642359, -17.6707932, 0.0], [0.1336676069, 0.1026893783, 0.001955710439, -33.39678425, -20.11914089, 0.0], [0.1356877139, 0.1028058318, 0.002128604738, -23.17061462, -9.46304424, 0.0], [0.1337193674, 0.1019535499, 0.002089302904, -28.56278791, -15.06090962, 0.0], [0.1372044928, 0.102573407, 0.001956508023, -25.57989557, -11.19606827, 0.0], [0.1358848634, 0.1029582439, 0.001976960707, -28.59064819, -14.83057703, 0.0], [0.134998591, 0.1027412665, 0.001757657246, -30.80780915, -17.23952446, 0.0], [0.1357002198, 0.102112844, 0.002064724482, -25.40314008, -10.99483687, 0.0], [0.137723944, 0.1024441736, 0.002074747819, -30.48634142, -15.70585139, 0.0], [0.138181901, 0.1029194529, 0.002225544535, -27.86184015, -14.94030362, 0.0], [0.1357738265, 0.1025115718, 0.002078286277, -27.18541098, -13.68292939, 0.0], [0.1345074164, 0.1023025974, 0.001922487776, -28.03427869, -13.39329452, 0.0], [0.1332111085, 0.1025648206, 0.002101549896, -23.40527276, -10.17228791, 0.0], [0.1375189207, 0.1026529377, 0.002060033622, -27.66673788, -13.73368834, 0.0], [0.1350146403, 0.1027985996, 0.00220343639, -29.02530492, -15.59473595, 0.0], [0.1339073907, 0.1024521266, 0.001972494307, -33.69879007, -20.10198742, 0.0], [0.1349618467, 0.1026511756, 0.00204045069, -27.86232891, -14.14108152, 0.0], [0.1371867631, 0.1027143065, 0.00198448777, -30.78781844, -17.0434363, 0.0], [0.1363325047, 0.103288373, 0.002053104891, -27.31418595, -13.80863007, 0.0], [0.1341563473, 0.1028675091, 0.002117814054, -24.65607054, -11.34633361, 0.0], [0.1343765376, 0.1029267101, 0.002071143153, -28.55915496, -15.79426112, 0.0], [0.1349319933, 0.1029500466, 0.00196640466, -29.8519083, -15.64274209, 0.0], [0.1326749934, 0.1030283298, 0.002310475787, -27.36950205, -13.61065868, 0.0], [0.135981044, 0.1024041712, 0.001880669906, -26.88286125, -14.03414377, 0.0], [0.1305489231, 0.1020434694, 0.001803973992, -20.81341013, -7.554374886, 0.0], [0.1374104052, 0.1028987435, 0.001971862333, -29.42314338, -15.23830884, 0.0], [0.1326279596, 0.102786723, 0.001854827172, -25.76276015, -10.67897153, 0.0], [0.1355012735, 0.1028761791, 0.002094454531, -24.75996682, -9.958319094, 0.0], [0.135559444, 0.1031885177, 0.002082955352, -30.30532013, -16.54408514, 0.0], [0.1384036777, 0.1021848999, 0.002033991733, -24.01107226, -9.623213061, 0.0], [0.1355195222, 0.1024841858, 0.002040904437, -26.39536521, -12.01509077, 0.0], [0.1348967146, 0.1034267184, 0.001884310931, -28.68484547, -14.24131647, 0.0], [0.1369201725, 0.102429622, 0.002172975555, -25.85765198, -12.16156013, 0.0], [0.1363594231, 0.1024706935, 0.002041025038, -25.2478832, -10.74697997, 0.0], [0.1340576983, 0.1025278457, 0.00203437409, -25.04484174, -11.11869503, 0.0], [0.1345602263, 0.1029068766, 0.002066628174, -26.09664888, -12.11567141, 0.0], [0.1372805755, 0.1029125317, 0.002038328492, -27.95737713, -14.65705057, 0.0], [0.1368746394, 0.1023266438, 0.001945436173, -23.13604252, -9.09645368, 0.0], [0.1355987382, 0.1019662188, 0.001940542674, -30.16626312, -16.45745325, 0.0], [0.1341190399, 0.1028700983, 0.001957029812, -26.57776203, -12.86488377, 0.0], [0.1363032351, 0.1027329096, 0.002075819225, -31.06064657, -17.05282575, 0.0], [0.1351320928, 0.1025034277, 0.002021470056, -24.15693367, -10.3204012, 0.0], [0.1341724745, 0.1026221051, 0.001920541823, -16.40319153, -3.979731301, 0.0], [0.1373842523, 0.1027402809, 0.002128926574, -23.40522538, -10.09299809, 0.0], [0.1366110836, 0.1031250251, 0.002187956467, -25.74826158, -11.88228345, 0.0], [0.1340608644, 0.1027722982, 0.002115240074, -20.82344821, -7.007969319, 0.0], [0.1320844489, 0.1028215742, 0.001992599374, -23.38479552, -8.403607677, 0.0], [0.1352413853, 0.1022181112, 0.002120388268, -25.28958727, -12.08725708, 0.0], [0.1353992244, 0.1029356219, 0.002257904869, -24.38373119, -10.64379096, 0.0], [0.1366491178, 0.1028705396, 0.002040317601, -27.00744692, -13.29327547, 0.0], [0.1343802288, 0.1026186984, 0.002120397708, -26.28562877, -12.64042824, 0.0], [0.1361997645, 0.1028439268, 0.002315014556, -30.76505538, -16.54743816, 0.0], [0.1380153429, 0.1024357308, 0.001983742962, -33.42948524, -20.25993013, 0.0], [0.1325134518, 0.1029772613, 0.001989106665, -24.20672521, -9.538696595, 0.0], [0.1356581558, 0.1036695499, 0.001952886372, -24.54413558, -9.983958189, 0.0], [0.1365582282, 0.1029057424, 0.0021116341, -31.36749676, -17.8845199, 0.0], [0.1352565789, 0.1026788882, 0.00207127369, -32.44333623, -19.1238928, 0.0], [0.1388509174, 0.1021578632, 0.002164516955, -24.53189923, -10.76865503, 0.0], [0.1337315547, 0.1029969478, 0.001982882977, -29.44034654, -15.49639308, 0.0], [0.1354448749, 0.1024673721, 0.002047050963, -28.19362385, -14.02720998, 0.0], [0.1339747435, 0.1029176006, 0.002088715322, -29.35090431, -15.76414133, 0.0], [0.134381597, 0.1034369125, 0.002010182633, -26.84426126, -12.38600272, 0.0], [0.1361169219, 0.1027033029, 0.001914724363, -28.04730439, -14.42248685, 0.0], [0.1324847221, 0.1026462772, 0.001921324946, -24.78402638, -11.00787667, 0.0], [0.1349233266, 0.1018927273, 0.002165903577, -25.17773308, -11.67942929, 0.0], [0.1357421988, 0.102771815, 0.001961332182, -28.46193378, -15.53651863, 0.0], [0.1408383899, 0.1022397015, 0.002090027181, -27.89123352, -13.8862015, 0.0], [0.133603063, 0.1028790201, 0.001991284897, -28.83953805, -14.78999937, 0.0], [0.1324462259, 0.1030452148, 0.002127419787, -27.39104295, -13.39588405, 0.0], [0.1315699016, 0.1022538943, 0.002212784619, -28.00462054, -13.83558385, 0.0], [0.134349611, 0.1026011843, 0.002010494901, -26.33859336, -12.70948957, 0.0], [0.1347724199, 0.1025846084, 0.002117030262, -20.75699618, -7.314871049, 0.0], [0.1349237239, 0.1025950488, 0.001931332444, -28.99387795, -15.76564844, 0.0], [0.1350353882, 0.1027880682, 0.001956553687, -25.86201901, -12.45002253, 0.0], [0.1338789895, 0.1026693275, 0.002002424451, -31.1326604, -17.8136371, 0.0], [0.1345183077, 0.1023799705, 0.002010936773, -30.80939505, -15.99658598, 0.0], [0.1326950923, 0.1021768372, 0.002004154003, -31.77978548, -17.20674907, 0.0], [0.1332363372, 0.1023268108, 0.002119998697, -24.26613133, -10.6238768, 0.0], [0.135217019, 0.1034601089, 0.002060259015, -27.00607497, -13.29038404, 0.0], [0.1349142776, 0.1031337959, 0.00198728488, -30.25074286, -17.35594156, 0.0], [0.1340710274, 0.102898166, 0.001891241941, -28.37713378, -14.74324201, 0.0], [0.1369906193, 0.1031700308, 0.001935732525, -27.41709755, -13.65291635, 0.0], [0.1337001972, 0.1023578075, 0.001972894265, -27.87566155, -12.9432084, 0.0], [0.1354499362, 0.1026094368, 0.002173425348, -25.84701064, -11.83796863, 0.0], [0.1374602152, 0.1029940791, 0.00197714909, -21.52050373, -7.943405494, 0.0], [0.1346871621, 0.1032968918, 0.001927227109, -26.16928435, -12.38146425, 0.0], [0.1365874114, 0.1021370137, 0.002003739531, -28.35227013, -14.58663329, 0.0], [0.1371154211, 0.1028523813, 0.002114372262, -30.06836249, -16.33620374, 0.0], [0.1362580603, 0.1026569868, 0.002159720974, -29.61918489, -14.96437974, 0.0], [0.1339763361, 0.1030782838, 0.002035244336, -29.24921539, -15.97799844, 0.0], [0.1339035814, 0.1027422563, 0.00197209467, -21.51665039, -8.275057237, 0.0], [0.135234887, 0.1022198718, 0.002236728605, -28.30639253, -13.64442896, 0.0], [0.1328467799, 0.1028794546, 0.002056903335, -29.61535193, -16.37023105, 0.0], [0.1344889009, 0.1029180108, 0.001860652968, -25.38423674, -12.19533371, 0.0], [0.1369701768, 0.1017101989, 0.002030351145, -33.71067452, -20.34115078, 0.0], [0.1377164425, 0.1024654535, 0.001895381467, -26.36382608, -12.97444199, 0.0], [0.136090144, 0.1028122291, 0.002224029685, -30.54197259, -16.79526129, 0.0], [0.1342756114, 0.1033978235, 0.002040143176, -18.74728202, -6.047559403, 0.0], [0.1335918146, 0.1022906413, 0.001953182393, -28.32922459, -14.36320278, 0.0], [0.1340013937, 0.1027910183, 0.001963821964, -23.13301688, -8.999719419, 0.0], [0.1345561808, 0.1025928267, 0.001841943705, -27.74195886, -13.70695258, 0.0], [0.1361163676, 0.1025042869, 0.002016411249, -28.74747021, -15.2360933, 0.0], [0.1339273566, 0.1027358286, 0.001922586442, -32.4865103, -18.36432244, 0.0], [0.1349843687, 0.1026507122, 0.001968511127, -30.85422631, -17.54808508, 0.0], [0.1356579939, 0.1023220079, 0.001949419653, -27.06921495, -11.80831754, 0.0], [0.1337019422, 0.1026655034, 0.002052858621, -28.9645142, -15.200497, 0.0], [0.1328669874, 0.103071197, 0.002017742538, -26.85400285, -12.32261535, 0.0], [0.1341550686, 0.1033155908, 0.001906145416, -28.41636692, -14.3517022, 0.0], [0.13496656, 0.1021473419, 0.002089673547, -30.78240018, -17.92292786, 0.0], [0.1335329135, 0.1026137577, 0.002178262458, -24.88654096, -11.65919193, 0.0], [0.1351854925, 0.1024160694, 0.002018441526, -24.9964857, -10.87646145, 0.0], [0.1334672948, 0.1027475161, 0.001912508044, -28.30852824, -14.79839343, 0.0], [0.1354327591, 0.1031666307, 0.00190194761, -30.53905468, -17.57341072, 0.0], [0.1333283942, 0.1026370509, 0.002174629885, -27.42901025, -13.08935916, 0.0], [0.1343956037, 0.102313985, 0.002031658931, -26.9469355, -12.20462545, 0.0], [0.1318885862, 0.1023837345, 0.001964962612, -29.1849659, -15.21529118, 0.0], [0.1310611635, 0.1030892053, 0.00198393581, -24.97840667, -10.585405, 0.0], [0.1400655967, 0.102615753, 0.00193216337, -27.05629606, -13.33956113, 0.0], [0.136437564, 0.1028056915, 0.002148916835, -28.068176, -14.56461958, 0.0], [0.1384948344, 0.1027478216, 0.002132631774, -23.2287708, -9.333376487, 0.0], [0.133682734, 0.1028352833, 0.002102333104, -29.99387474, -15.80299372, 0.0], [0.1335170947, 0.1021869223, 0.002107385282, -26.59654142, -12.79075866, 0.0], [0.1325449789, 0.1028099199, 0.001986773203, -25.25025167, -11.08513931, 0.0], [0.1316595053, 0.1025312461, 0.002007987443, -24.17183794, -10.39831882, 0.0], [0.1352527349, 0.1034015539, 0.002086832051, -23.5985099, -10.10100759, 0.0], [0.1331448898, 0.1026450384, 0.001937122145, -33.38222914, -19.7274984, 0.0], [0.1358775479, 0.1030823248, 0.002046932141, -26.92953957, -13.39468353, 0.0], [0.1319886141, 0.1031362729, 0.001896844806, -29.20524568, -15.38999576, 0.0], [0.1377167341, 0.102602594, 0.002007260661, -28.83478643, -15.40616276, 0.0], [0.1358697696, 0.1021437698, 0.001840164146, -29.71444952, -15.59918774, 0.0], [0.1361039469, 0.103234999, 0.002106238845, -22.54016007, -8.539622313, 0.0], [0.1362287973, 0.1025333067, 0.002204912243, -22.04507203, -6.975979779, 0.0], [0.1366578451, 0.1029159088, 0.00197294547, -26.95184678, -13.46332707, 0.0], [0.1363847082, 0.1032688941, 0.002021519093, -29.61899459, -16.46439453, 0.0], [0.1355019163, 0.102677101, 0.002022097826, -30.64157481, -17.20739707, 0.0], [0.136427107, 0.1024814795, 0.002080312897, -22.41839312, -7.818871272, 0.0], [0.1322021344, 0.1026817182, 0.002050826945, -24.13655148, -10.48942388, 0.0], [0.1334477415, 0.1032688906, 0.002006401911, -26.85738203, -12.98017934, 0.0], [0.1357408485, 0.1032681815, 0.002118212102, -29.82924016, -15.79016679, 0.0], [0.1364149586, 0.1030181569, 0.002101994552, -28.12473592, -14.4329675, 0.0], [0.1338888783, 0.1025926794, 0.001996489004, -26.3117152, -11.05656983, 0.0], [0.1342716484, 0.1026565869, 0.00214245238, -30.72575279, -17.7442806, 0.0], [0.134292308, 0.1022237384, 0.001922777283, -28.97205156, -14.4985672, 0.0], [0.1350760876, 0.1022255827, 0.001707026258, -29.06638033, -16.2624659, 0.0], [0.1353806762, 0.1027359134, 0.00201619608, -23.62591158, -10.41148781, 0.0], [0.1384642201, 0.1027219217, 0.00204065951, -28.94611062, -15.27004266, 0.0], [0.1339010301, 0.1024511158, 0.001956669389, -31.94953477, -17.74091073, 0.0], [0.1329391881, 0.1020213132, 0.002067679767, -29.58367663, -17.04366322, 0.0], [0.1326839957, 0.1025652122, 0.002151204766, -23.92295549, -10.22856403, 0.0], [0.1349139134, 0.102929651, 0.002041411327, -28.93998512, -15.38901882, 0.0], [0.138418898, 0.1020055152, 0.001960784964, -32.69555495, -18.40744499, 0.0], [0.1344516739, 0.1031541471, 0.002010211643, -22.78315477, -8.644307485, 0.0], [0.1352976332, 0.1026844173, 0.002088248996, -24.53042114, -10.66509494, 0.0], [0.1338806233, 0.1023288568, 0.002202483581, -29.15624586, -16.08441905, 0.0], [0.1326499244, 0.1031837097, 0.002119090543, -29.84499839, -16.74842318, 0.0], [0.1328290739, 0.1033276938, 0.001835678853, -26.71389602, -13.18542717, 0.0], [0.1336237301, 0.1025789882, 0.00199007498, -29.54115489, -15.82689065, 0.0], [0.135132728, 0.1022982428, 0.002010642174, -30.14766034, -16.21423039, 0.0], [0.1326036292, 0.1027717373, 0.002111258141, -29.77277415, -15.65452741, 0.0], [0.131892692, 0.1021057652, 0.00187331899, -32.0693683, -18.88789242, 0.0], [0.136868157, 0.1024112843, 0.002049235595, -29.10923617, -15.5444595, 0.0], [0.1396983629, 0.1030041295, 0.001938839825, -25.14796567, -11.38150165, 0.0], [0.1352454552, 0.1021734415, 0.002081179349, -33.59072139, -20.89914078, 0.0], [0.1366649545, 0.1026248013, 0.002123576347, -28.54099482, -14.06461562, 0.0], [0.1318075708, 0.1031192781, 0.002044755736, -25.48717815, -11.41341978, 0.0], [0.137643469, 0.1031147086, 0.002151549993, -27.20641705, -14.71156205, 0.0], [0.1351667462, 0.1026304722, 0.002039514592, -29.35322772, -15.6665418, 0.0], [0.1338385397, 0.1032957618, 0.001910441426, -25.0054423, -11.24592445, 0.0], [0.1354005497, 0.1034563594, 0.002014251951, -25.35083014, -11.74424407, 0.0], [0.1331588661, 0.1027878793, 0.001975213211, -28.69929004, -14.86912259, 0.0], [0.135418649, 0.1031240514, 0.002082528835, -26.06284938, -12.84097126, 0.0], [0.136300458, 0.1030166715, 0.001960884786, -28.08842332, -13.68483728, 0.0], [0.1312497517, 0.1024594836, 0.001963273968, -29.99329386, -15.8424885, 0.0], [0.1346932212, 0.1026242673, 0.002014825007, -28.11153239, -13.69460915, 0.0], [0.1351211894, 0.1033516528, 0.001919322177, -26.75063357, -12.15690262, 0.0], [0.1355065119, 0.1034033526, 0.001827995785, -27.70204632, -13.7976597, 0.0], [0.1359207396, 0.1025990123, 0.002087690741, -21.65011886, -7.669286152, 0.0], [0.1357722458, 0.1027921209, 0.002138137227, -26.04222105, -13.00289102, 0.0], [0.137489227, 0.1024847928, 0.001929413586, -22.63546653, -8.256748085, 0.0], [0.1356951782, 0.1023674088, 0.002051221842, -26.84606861, -12.83448688, 0.0], [0.1361525902, 0.1028327047, 0.001983220778, -27.43743218, -14.86206325, 0.0], [0.1361848506, 0.1027832183, 0.001997724531, -29.55645307, -15.8415745, 0.0], [0.132935037, 0.1025894211, 0.002307566581, -28.50895986, -14.37723877, 0.0], [0.1378376134, 0.1028496292, 0.001825839159, -33.45304945, -19.95877568, 0.0], [0.1310847986, 0.1030352057, 0.002030438908, -29.06042677, -16.07914201, 0.0], [0.1377255119, 0.10319214, 0.00214122547, -22.58147758, -8.443456819, 0.0], [0.1338852498, 0.102577319, 0.002044063115, -27.50013611, -13.8844531, 0.0], [0.1389000686, 0.1026422699, 0.002086507864, -31.27264739, -16.04348052, 0.0], [0.1342831769, 0.1027619899, 0.001897914491, -27.25995546, -13.04266871, 0.0], [0.1331051449, 0.1029670608, 0.001941450236, -27.15894479, -13.04568903, 0.0], [0.1334809646, 0.1025706575, 0.001995678128, -24.40419565, -9.221492234, 0.0], [0.133756409, 0.1032134052, 0.002060837266, -28.33225095, -13.6403759, 0.0], [0.1339787632, 0.1026384535, 0.002207101687, -26.54655301, -11.40752244, 0.0], [0.1347793852, 0.1031345209, 0.00206079685, -27.41371208, -13.10528248, 0.0], [0.1386018131, 0.1022831243, 0.002064761413, -29.01187578, -16.22724478, 0.0], [0.1362913701, 0.1024404795, 0.002029079297, -26.21680062, -12.55222915, 0.0], [0.1372579769, 0.1028854115, 0.002107681798, -24.06381893, -10.37894769, 0.0], [0.1370191948, 0.1027093421, 0.002016748837, -27.89972983, -14.30242231, 0.0], [0.1363567959, 0.1031934565, 0.002143672003, -22.04199332, -8.08598236, 0.0], [0.1351693224, 0.1032918711, 0.00200963913, -24.16882275, -10.15126573, 0.0], [0.135571628, 0.1028311869, 0.002156546802, -24.04784471, -10.30566209, 0.0], [0.136206471, 0.1027758833, 0.002057370278, -23.54650756, -9.41467666, 0.0], [0.1355440153, 0.1031931009, 0.002209413393, -29.85980556, -16.27256009, 0.0], [0.1335612721, 0.1022703343, 0.001901033395, -29.1245397, -15.3262414, 0.0], [0.1343159605, 0.102743191, 0.002090273346, -23.45549006, -9.912503266, 0.0], [0.1352981718, 0.1029662721, 0.002026852934, -25.07044961, -11.21761566, 0.0], [0.1386387751, 0.1026148554, 0.002261074087, -26.05216639, -12.04738736, 0.0], [0.1333631196, 0.1033726965, 0.002135547858, -27.34270531, -12.7381134, 0.0], [0.1372943903, 0.1020423794, 0.001859271756, -24.56631628, -10.25894164, 0.0], [0.1359172538, 0.1026927416, 0.002365961234, -29.06272095, -15.19949863, 0.0], [0.1316814656, 0.1031260525, 0.001972991539, -23.96848545, -10.34962345, 0.0], [0.13339876, 0.1027042397, 0.001995804902, -31.31780888, -16.77775771, 0.0], [0.1367981455, 0.1021302811, 0.001995564617, -28.15085776, -13.90080277, 0.0], [0.1347732215, 0.1023472108, 0.00201640009, -28.04187509, -14.66627393, 0.0], [0.138043345, 0.1030186604, 0.002144825212, -25.97052932, -12.56873244, 0.0], [0.1342436912, 0.1031163818, 0.002064413915, -24.41236319, -10.72653333, 0.0], [0.13072407, 0.1028745435, 0.001990896927, -20.72854664, -6.929286655, 0.0], [0.1351931738, 0.1024744921, 0.002211170788, -26.59820475, -12.77992803, 0.0], [0.1334808076, 0.1030060256, 0.001933040649, -26.84720625, -12.74701068, 0.0], [0.1321116226, 0.1029589994, 0.002123826894, -29.10974729, -14.81041702, 0.0], [0.1361463075, 0.1034134144, 0.001966193855, -26.27581161, -11.57718888, 0.0], [0.1352674259, 0.1026718157, 0.001960437495, -25.69997375, -11.40282114, 0.0], [0.1367819163, 0.1026490762, 0.001979995066, -30.02938197, -16.55896437, 0.0], [0.1361592504, 0.1024717759, 0.001925291077, -29.47846058, -14.48796569, 0.0], [0.1353052584, 0.1026005206, 0.001895002006, -28.29034057, -14.63225622, 0.0], [0.1346167589, 0.1025833664, 0.001978768682, -30.89824536, -17.48745417, 0.0], [0.134296045, 0.1021111426, 0.002066416048, -24.42230676, -9.983555434, 0.0], [0.1349376553, 0.1028379021, 0.001980956575, -30.44174205, -16.87365326, 0.0], [0.1374947414, 0.1025599823, 0.002000704826, -26.44716367, -12.83363719, 0.0], [0.13618927, 0.1030328533, 0.002130246351, -26.66866204, -13.49446548, 0.0], [0.1358084319, 0.1024941956, 0.001998588662, -26.41243115, -13.32006996, 0.0], [0.1350681886, 0.1020016474, 0.001833528035, -25.80747507, -12.58577886, 0.0], [0.1363164257, 0.1033590359, 0.001900958677, -20.88917065, -7.817348439, 0.0], [0.1326654368, 0.1025447354, 0.001996218767, -29.45058608, -16.46109614, 0.0], [0.1340599237, 0.1026685906, 0.001940989775, -22.37026716, -8.569100603, 0.0], [0.1365791829, 0.1029467663, 0.001830973412, -25.6073503, -11.76739774, 0.0], [0.1353578132, 0.1024138307, 0.002045463779, -25.83350024, -12.26897384, 0.0], [0.1375228034, 0.1028996918, 0.001995040333, -28.655592, -13.47148619, 0.0], [0.1351350355, 0.102240494, 0.002038719609, -28.45466463, -13.92122322, 0.0], [0.1328105894, 0.1029156234, 0.001762198065, -28.97258865, -15.36532722, 0.0], [0.1335439298, 0.1027572704, 0.001943723427, -26.48709781, -13.46095347, 0.0], [0.1354650688, 0.1029411091, 0.001969784072, -22.84219813, -9.952815119, 0.0], [0.1342083671, 0.1033968034, 0.001992807862, -29.81643969, -16.58408291, 0.0], [0.1331002671, 0.1029534053, 0.002140752148, -27.1976135, -13.39662988, 0.0], [0.1338236898, 0.1028056379, 0.002068673875, -27.32989057, -13.0128303, 0.0], [0.1353688883, 0.103137822, 0.002122445364, -27.83664793, -15.10456606, 0.0], [0.133663491, 0.1027915947, 0.001978473485, -27.80924222, -14.28061448, 0.0], [0.133059693, 0.1026487169, 0.002045525144, -26.92970383, -13.33848747, 0.0], [0.1349876637, 0.1030465689, 0.002145540112, -30.90706721, -16.88935935, 0.0], [0.135751723, 0.103330427, 0.001971302198, -25.32357545, -11.82906214, 0.0], [0.1357655568, 0.1025530792, 0.001968748322, -26.00319297, -13.09209092, 0.0], [0.1364618781, 0.1035654016, 0.001909252795, -24.80071126, -10.86104635, 0.0], [0.1320544684, 0.1027687618, 0.001949421439, -32.62054101, -18.19410256, 0.0], [0.1381436597, 0.102263553, 0.002150407327, -28.34793518, -14.61418602, 0.0], [0.1355746116, 0.1033419124, 0.002004737425, -28.47893594, -14.91240995, 0.0], [0.1363483495, 0.1031764862, 0.002138564708, -26.12622839, -11.25055069, 0.0], [0.1345333595, 0.1029920751, 0.001973697316, -25.74922774, -12.60902162, 0.0], [0.1361604683, 0.1025726342, 0.002138192618, -30.85529827, -15.85975934, 0.0], [0.1381660456, 0.1032888081, 0.00211335531, -31.76908059, -18.54472329, 0.0], [0.1366604826, 0.1032856489, 0.001864865928, -29.38918306, -15.65758995, 0.0], [0.136262983, 0.1029592129, 0.001989992947, -30.82904734, -16.49361095, 0.0], [0.1363832688, 0.1027156063, 0.002130981552, -23.88537141, -9.283839056, 0.0], [0.1358420543, 0.1036897271, 0.00190429563, -26.73561109, -13.5537838, 0.0], [0.1337077085, 0.1030523729, 0.00198857852, -31.21841711, -17.63844371, 0.0], [0.1359980348, 0.1031463769, 0.00189723295, -30.34357222, -16.97996984, 0.0], [0.1330233518, 0.1030135307, 0.001868841035, -28.0666478, -15.52795989, 0.0], [0.1369163942, 0.1028418015, 0.001890532401, -26.05583558, -12.2994156, 0.0], [0.1316741336, 0.1027549525, 0.002177851947, -26.6628968, -12.13899379, 0.0], [0.1349387463, 0.1023488977, 0.001977370048, -26.63446798, -13.24390481, 0.0], [0.1363430021, 0.1027727593, 0.002158475986, -31.53152238, -18.07936262, 0.0], [0.1333280088, 0.102320463, 0.001805437842, -26.15512404, -12.96273325, 0.0], [0.1331253927, 0.1024356697, 0.001905036654, -26.0027883, -12.5216426, 0.0], [0.1335060652, 0.1026844097, 0.002065942167, -28.17345492, -14.33373761, 0.0], [0.1321636916, 0.1029972915, 0.002061790893, -27.35191485, -13.48077272, 0.0], [0.1339163794, 0.1023617479, 0.001963792864, -23.5958291, -9.631458058, 0.0], [0.1367373058, 0.1030604855, 0.002032156341, -26.70425327, -12.42513552, 0.0], [0.1348725876, 0.1024773512, 0.002132802061, -23.69616067, -9.251684188, 0.0], [0.1380873803, 0.1031376124, 0.002036822283, -27.1898503, -14.18761385, 0.0], [0.1330865258, 0.1025147422, 0.001961387422, -27.70854184, -13.58915672, 0.0], [0.13249247, 0.102411038, 0.002008524971, -27.53366274, -13.40645666, 0.0], [0.1316979794, 0.1029451144, 0.001999909749, -26.88207791, -13.29298188, 0.0], [0.1356518686, 0.1038014794, 0.001920044357, -28.72228834, -15.07888002, 0.0], [0.1344721455, 0.1025884181, 0.001906279669, -31.28080302, -17.33983854, 0.0], [0.1358892983, 0.1024239882, 0.002014791469, -25.15681156, -11.00314138, 0.0], [0.13432303, 0.1028658177, 0.002032815131, -24.8160287, -11.42733334, 0.0], [0.134957599, 0.1025091923, 0.002192596102, -27.26028986, -13.77729084, 0.0], [0.136183639, 0.1035261091, 0.001806609502, -27.84428182, -15.27062722, 0.0], [0.1366531951, 0.1022289884, 0.00206104443, -31.20916173, -17.49765145, 0.0], [0.1366671386, 0.1024705552, 0.002013700392, -27.23447296, -12.57294257, 0.0], [0.1331423638, 0.1031807145, 0.002053964582, -24.74092705, -10.5789013, 0.0], [0.1372559291, 0.1028199883, 0.001896697115, -30.08247396, -15.84832692, 0.0], [0.1335933642, 0.102533548, 0.002069196108, -29.58668402, -16.70489907, 0.0], [0.1350874888, 0.1021615576, 0.00210111778, -29.67890006, -13.40721564, 0.0], [0.1366636864, 0.1028703889, 0.002073871096, -20.96817989, -7.207169472, 0.0], [0.1372881678, 0.1032900417, 0.002095988946, -31.54454472, -18.39037783, 0.0], [0.1363953051, 0.1026729329, 0.001997469945, -22.24588895, -8.563074619, 0.0], [0.1367176986, 0.1022229191, 0.002119235118, -27.69015557, -13.45816454, 0.0], [0.1374972625, 0.1019082165, 0.002164106136, -27.85677463, -14.04819442, 0.0], [0.1314189564, 0.1025428024, 0.002190604095, -26.98122653, -13.13842568, 0.0], [0.1372474883, 0.1029415652, 0.001999916911, -29.76547347, -16.6625844, 0.0], [0.1346246372, 0.1025575697, 0.002077100704, -26.18006088, -12.00646453, 0.0], [0.1306311646, 0.1027382195, 0.002040998911, -25.38953189, -11.22971619, 0.0], [0.1331106724, 0.1027525789, 0.002047219682, -26.37361246, -12.52102331, 0.0], [0.1344600667, 0.1031578056, 0.002162724142, -22.07744639, -7.132998782, 0.0], [0.1357518851, 0.1029131478, 0.002068929574, -26.8317973, -13.21223978, 0.0], [0.1311780773, 0.1026174103, 0.002154077795, -29.22301232, -15.42737231, 0.0], [0.1377348364, 0.1027737407, 0.002200976688, -27.04368207, -12.42642019, 0.0], [0.1288233826, 0.1030945674, 0.002017353617, -23.01590002, -9.391497796, 0.0], [0.1350022396, 0.1024233862, 0.002099323451, -30.663063, -16.22243624, 0.0], [0.1349008254, 0.1029960948, 0.001965412659, -30.71195449, -17.41812251, 0.0], [0.1358403853, 0.1031651383, 0.002066639026, -21.80080225, -7.98098551, 0.0], [0.1337536412, 0.1028839532, 0.002021079536, -28.7569229, -14.08903282, 0.0], [0.1347592089, 0.103049109, 0.002019905321, -27.78243977, -13.85352683, 0.0], [0.134359315, 0.1038259242, 0.002136340625, -24.94037998, -10.85725932, 0.0], [0.1339056702, 0.1035177791, 0.00209619412, -24.35303546, -10.6495413, 0.0], [0.1344910701, 0.1026540785, 0.002034175763, -25.06446887, -10.66996604, 0.0], [0.1333651752, 0.1027848579, 0.002068537375, -24.35231968, -10.23898015, 0.0], [0.1308674657, 0.1026672162, 0.002125743792, -28.11996242, -13.96796681, 0.0], [0.1368426537, 0.1026982047, 0.002128297875, -24.28140008, -10.18812899, 0.0], [0.1355569647, 0.1022964532, 0.001973557733, -22.9673731, -9.897095768, 0.0], [0.1353954839, 0.1029589262, 0.001934509976, -32.98602754, -19.37731257, 0.0]], "cuts1.84|zinf pi=0.088|1000000": [[0.1160666046, 0.1026735545, 0.0005208412442, -85.82627897, -41.28168666, 0.0], [0.1159501445, 0.1029255079, 0.0005169971068, -77.19857097, -30.76046863, 0.0], [0.1160320511, 0.1029603601, 0.0005095685158, -86.75454341, -42.58760235, 0.0], [0.1158282881, 0.1025497409, 0.0005137698729, -87.39209959, -42.92924061, 0.0], [0.116639186, 0.1027923912, 0.0004748975027, -87.49270579, -42.92978302, 0.0], [0.1159049831, 0.1027287248, 0.0005033002321, -87.77866948, -42.65391948, 0.0], [0.1157080161, 0.1028332093, 0.0005245445584, -84.53883911, -40.56393134, 0.0], [0.1155323343, 0.1027421095, 0.0005432394853, -90.49940307, -46.66846943, 0.0], [0.116634598, 0.1028415297, 0.0005263972493, -88.23937244, -42.57135728, 0.0], [0.1154790561, 0.1028798957, 0.0004621266201, -84.83946694, -38.48374096, 0.0], [0.1159021863, 0.1028258569, 0.0004730006508, -84.44035578, -39.20808577, 0.0], [0.1161820808, 0.1025853561, 0.0004944880208, -81.25306469, -35.90213018, 0.0], [0.1155924625, 0.1028861786, 0.0005543962882, -84.62031206, -37.90229193, 0.0], [0.1152883019, 0.1027299696, 0.0005145496583, -84.18202538, -39.62124481, 0.0], [0.1155623109, 0.1027440838, 0.000503839172, -84.87701352, -40.33944686, 0.0], [0.1161456131, 0.1028037292, 0.0004973810984, -87.31041402, -44.00417399, 0.0], [0.1153345161, 0.1028440019, 0.0005179901119, -88.95887924, -44.19906389, 0.0], [0.1162346194, 0.1027115358, 0.0004980558774, -94.07717741, -51.10536623, 0.0], [0.1162369803, 0.1027131637, 0.0005328322501, -91.95407366, -47.68384847, 0.0], [0.1155793935, 0.1027316626, 0.0004913298693, -87.50753145, -44.07809194, 0.0], [0.1156149279, 0.102704209, 0.000541375074, -90.64187559, -45.96058623, 0.0], [0.1164635312, 0.1025933667, 0.0005139550933, -81.74220147, -35.7606307, 0.0], [0.1162721082, 0.1026875754, 0.0004786691281, -86.32517192, -41.46152181, 0.0], [0.116125851, 0.102735661, 0.0005339481382, -79.77505872, -34.43483885, 0.0], [0.1159874371, 0.1026883927, 0.0004800319319, -88.6697024, -44.93772774, 0.0], [0.1160254025, 0.1027664788, 0.0005073798624, -82.65063369, -37.29415864, 0.0], [0.1159494055, 0.1027025291, 0.000514129185, -82.20009652, -37.12644828, 0.0], [0.1160468583, 0.1028661807, 0.0005098907941, -85.17385893, -40.14026236, 0.0], [0.1163472806, 0.1026528136, 0.0005044546047, -82.50731491, -36.41189269, 0.0], [0.1160691007, 0.1025837531, 0.0005117527558, -83.97145307, -38.69702507, 0.0], [0.1150671377, 0.1025963955, 0.0005149789461, -83.12837268, -36.86058301, 0.0], [0.1159935446, 0.1026976426, 0.0005422199349, -85.98371016, -41.26776462, 0.0], [0.1157688522, 0.1027928888, 0.000519154908, -83.26037467, -38.28301187, 0.0], [0.1146289672, 0.1028534956, 0.0005039317526, -86.08250224, -41.37204523, 0.0], [0.1150056737, 0.102804125, 0.0005342477146, -84.21152883, -38.54685561, 0.0], [0.1155601274, 0.1026588509, 0.0005188634318, -79.70485503, -32.94262575, 0.0], [0.1159650254, 0.1029243967, 0.0004850790965, -82.82262705, -39.06954608, 0.0], [0.1162389121, 0.102715771, 0.000485192362, -91.21037257, -47.40159935, 0.0], [0.1152450004, 0.1031126413, 0.0004998907019, -88.02278261, -43.60247924, 0.0], [0.1162806834, 0.1026324002, 0.0004931207815, -86.83009388, -41.85589624, 0.0], [0.1165327736, 0.1025661217, 0.0005069291543, -84.99953033, -38.49651576, 0.0], [0.1154126705, 0.1027678087, 0.0005080792077, -87.08979304, -43.7546907, 0.0], [0.1166737377, 0.1028772947, 0.0004777263366, -84.23357997, -38.89685612, 0.0], [0.1157314493, 0.1027388379, 0.000518072213, -83.24526205, -37.32363927, 0.0], [0.1153115159, 0.1027384852, 0.000514122484, -87.33351507, -43.60582743, 0.0], [0.1154282834, 0.1027330967, 0.0004973383294, -89.48122471, -46.20748346, 0.0], [0.1161089467, 0.1027077322, 0.0005132829215, -85.23436023, -40.76950441, 0.0], [0.1161044307, 0.1027185052, 0.000520325382, -85.38075055, -40.23674998, 0.0], [0.115473773, 0.1027713988, 0.0005400556017, -82.08043564, -34.72272491, 0.0], [0.1160453674, 0.1024492136, 0.0004874463582, -81.99963652, -33.9982444, 0.0], [0.1161904205, 0.1026545513, 0.0005111582998, -82.16543754, -36.2861592, 0.0], [0.1156372642, 0.1028598789, 0.0005325573619, -87.8789019, -43.15339049, 0.0], [0.1154539651, 0.1026641767, 0.0005126584941, -89.14347879, -43.55384606, 0.0], [0.1160495109, 0.10300866, 0.0005219205032, -77.11594866, -31.70548895, 0.0], [0.1155238399, 0.1025356104, 0.0005209884313, -87.23373895, -41.56597218, 0.0], [0.1167129235, 0.1027121532, 0.0004843062219, -86.96499132, -40.79068753, 0.0], [0.1154301999, 0.1026044715, 0.0005257742502, -85.22417952, -40.32379323, 0.0], [0.1153300417, 0.1026814476, 0.0004969592963, -84.93509769, -40.59518736, 0.0], [0.1158620886, 0.1027384902, 0.0005132084808, -89.74383642, -46.34555472, 0.0], [0.1168711025, 0.1028734256, 0.0005248071176, -86.68466359, -42.309796, 0.0], [0.1154773569, 0.1026191793, 0.0004896607555, -82.74708013, -36.59449004, 0.0], [0.1155884358, 0.1026488318, 0.0004757053461, -84.96117273, -40.33739597, 0.0], [0.1166738079, 0.1026085076, 0.0004755280115, -81.61279835, -36.04179284, 0.0], [0.115463738, 0.1027553213, 0.0005257506032, -87.18122614, -42.72575107, 0.0], [0.1155179735, 0.1026775251, 0.0005163634398, -85.15695738, -40.18144021, 0.0], [0.1151788749, 0.1026853589, 0.0005199797871, -83.03706, -38.86012563, 0.0], [0.1158425894, 0.1028798094, 0.0005090562775, -86.36333087, -41.15572759, 0.0], [0.1153613785, 0.1027773261, 0.0005057072826, -87.04529407, -41.6323654, 0.0], [0.1151168327, 0.1030790243, 0.0005592964999, -89.6940657, -43.9661938, 0.0], [0.1152640995, 0.1026874503, 0.000525940167, -83.87935457, -38.17999084, 0.0], [0.1152355608, 0.102800706, 0.0005066628832, -90.25440388, -46.22162377, 0.0], [0.114912886, 0.1026374563, 0.0005203810135, -89.71737738, -44.40308884, 0.0], [0.1164735196, 0.1027716799, 0.000519731664, -82.50470139, -36.92437263, 0.0], [0.1146404493, 0.1027674013, 0.00052471935, -91.06525458, -45.87000977, 0.0], [0.1148217376, 0.1028149273, 0.0005285349745, -78.47599654, -30.36402128, 0.0], [0.1159836786, 0.1027597089, 0.0005276783913, -88.82942704, -43.59512191, 0.0], [0.1158519287, 0.1026248878, 0.0004823535725, -86.38608373, -40.65023768, 0.0], [0.1150910109, 0.102644247, 0.0004638607052, -90.77301751, -45.93468671, 0.0], [0.1160968976, 0.1028699901, 0.0004830809376, -89.13806298, -44.95409389, 0.0], [0.1164394774, 0.1026413114, 0.0005233863489, -84.8118289, -39.50252448, 0.0], [0.1166821814, 0.1027499289, 0.0005734615595, -84.47853195, -37.39001404, 0.0], [0.1157248771, 0.1026348308, 0.0005207820496, -89.79593378, -45.01821202, 0.0], [0.1160923618, 0.1027740769, 0.0004927002109, -90.1597331, -45.46842074, 0.0], [0.1162204575, 0.1028422739, 0.0004925651606, -90.079752, -45.80044408, 0.0], [0.1160420528, 0.1027926675, 0.000525130136, -82.94374768, -37.77099183, 0.0], [0.1157372075, 0.1026517248, 0.0004688815588, -86.86772304, -41.75981363, 0.0], [0.1157695174, 0.1028197874, 0.0005057399573, -89.41566333, -46.53218831, 0.0], [0.1159094441, 0.102782857, 0.0005100653991, -80.50389427, -30.78628253, 0.0], [0.1164977584, 0.1024127486, 0.0005176170499, -88.48056571, -43.73525166, 0.0], [0.1151182961, 0.1026878109, 0.0005042885414, -86.07667374, -40.52330283, 0.0], [0.1159734217, 0.1027996019, 0.00046292469, -88.79087993, -44.93809482, 0.0], [0.1159602473, 0.1029033659, 0.0005133353449, -86.39823104, -42.59444659, 0.0], [0.1153253323, 0.102898133, 0.0005375205598, -85.86206671, -39.903907, 0.0], [0.1158980011, 0.1028696081, 0.0005404894116, -86.26027545, -41.51694599, 0.0], [0.1156407611, 0.102813503, 0.0005074513147, -88.76369171, -45.43723404, 0.0], [0.1163166867, 0.1026670105, 0.0005153046102, -82.83672029, -38.74205266, 0.0], [0.116128506, 0.1028681853, 0.0004772002327, -80.25619774, -36.3647977, 0.0], [0.1156106602, 0.102864586, 0.000501696524, -84.94330474, -37.95111098, 0.0], [0.1163052912, 0.1025830315, 0.000501570079, -82.96413896, -37.09055839, 0.0], [0.1162245308, 0.1025776794, 0.0005105433332, -83.39550543, -38.72999458, 0.0], [0.1162704742, 0.1025510786, 0.0005214577102, -81.98950157, -37.21082334, 0.0], [0.1162954602, 0.1024933988, 0.0005582128495, -87.58658826, -42.32150695, 0.0], [0.1167676073, 0.1028118457, 0.0005485617797, -88.27391608, -44.38559983, 0.0], [0.1159515891, 0.1027908417, 0.0005259705254, -92.98885449, -48.18692031, 0.0], [0.1163302088, 0.1026398405, 0.0005452079521, -82.32286104, -37.15128389, 0.0], [0.1155928083, 0.1026957046, 0.0004998295912, -89.35038654, -45.29799199, 0.0], [0.1162335562, 0.1027540015, 0.0005469310411, -83.11123968, -37.88999132, 0.0], [0.1164354436, 0.1026454888, 0.0004926905627, -85.52940383, -38.68361645, 0.0], [0.1155075359, 0.1026860579, 0.0005486258782, -86.13249264, -41.07649073, 0.0], [0.1154909195, 0.1027714447, 0.0005192474178, -82.8384982, -36.32507662, 0.0], [0.1165720414, 0.1026128837, 0.0005199617253, -85.51577702, -40.27226895, 0.0], [0.1167296526, 0.1024451214, 0.0004903929221, -89.97310233, -45.44176306, 0.0], [0.1152439387, 0.1028496514, 0.0005011053461, -86.27473537, -41.11527915, 0.0], [0.1156358647, 0.102596651, 0.0005073986007, -91.16361832, -45.89030959, 0.0], [0.1165120617, 0.1026597374, 0.000540061373, -82.75666266, -38.47269746, 0.0], [0.1158526153, 0.1027769797, 0.0004815430858, -88.36389389, -42.9250553, 0.0], [0.1154408516, 0.1028390954, 0.0005298633188, -86.10098194, -42.90681203, 0.0], [0.1156470031, 0.1028014217, 0.0005341594374, -85.44506749, -40.61485156, 0.0], [0.1161836213, 0.102764926, 0.0005104526587, -83.53563149, -38.4655683, 0.0], [0.1158910519, 0.1027838781, 0.0004915969355, -84.84806891, -40.64640199, 0.0], [0.1157013382, 0.1026827616, 0.000552520659, -83.21896918, -37.43979556, 0.0], [0.1163393819, 0.1027656232, 0.0005693740603, -89.01382716, -44.21679692, 0.0], [0.1154200497, 0.1027801593, 0.0005489877455, -86.19658987, -42.85610327, 0.0], [0.1153634576, 0.102824634, 0.0004841311968, -87.63892264, -44.8080273, 0.0], [0.1163887721, 0.1028368126, 0.0005218343004, -86.3451445, -41.80060433, 0.0], [0.1165016369, 0.1027245768, 0.0005135015389, -83.83985933, -40.25812251, 0.0], [0.1159186418, 0.1028090467, 0.0004755475186, -82.47264841, -36.32183887, 0.0], [0.1161107225, 0.1027723977, 0.0005278369785, -88.01330626, -42.6537983, 0.0], [0.1160536666, 0.1029281774, 0.0005120433465, -85.9355488, -42.13523776, 0.0], [0.116900266, 0.102921254, 0.00051119834, -87.13625746, -42.98801821, 0.0], [0.1156307162, 0.1027056407, 0.0005026619066, -90.45315037, -45.72662155, 0.0], [0.1164683967, 0.1027221758, 0.0004711228458, -84.86046443, -39.92035812, 0.0], [0.1161184616, 0.1026796025, 0.000518258452, -87.86546288, -43.09153343, 0.0], [0.1161399684, 0.1026462011, 0.0004933423032, -76.75666851, -29.61751979, 0.0], [0.1159938781, 0.1027182356, 0.0005089969952, -78.2394115, -33.54788015, 0.0], [0.1155303767, 0.1025533357, 0.0005362737098, -79.33971988, -31.22483753, 0.0], [0.1152317206, 0.1027835153, 0.0005395955428, -88.94923672, -44.9494707, 0.0], [0.1159710796, 0.1027018945, 0.0005133624475, -88.18048295, -43.25082455, 0.0], [0.1154897035, 0.1027222607, 0.0004940641015, -89.73360201, -45.53057902, 0.0], [0.1160092171, 0.1030141615, 0.0005475434749, -88.61876521, -44.22949534, 0.0], [0.1153064205, 0.1027427928, 0.0004741443425, -87.52068097, -43.66780898, 0.0], [0.115445046, 0.1027418553, 0.0005446800244, -89.07615945, -44.28124804, 0.0], [0.115347839, 0.1027470577, 0.000539672765, -87.02442653, -42.38266928, 0.0], [0.1158594297, 0.1027914423, 0.0005386632403, -86.97696554, -41.47988377, 0.0], [0.1153375293, 0.1026913287, 0.0005206984014, -86.29841954, -41.77879151, 0.0], [0.1159064126, 0.1026667845, 0.0005057095137, -85.18049003, -39.8769677, 0.0], [0.1150652022, 0.1025709604, 0.000497567187, -95.03736841, -51.94941699, 0.0], [0.1160370726, 0.1026966763, 0.0004787919861, -89.10127351, -45.29121996, 0.0], [0.1149624306, 0.1025013872, 0.000512202345, -82.23958239, -36.43187849, 0.0], [0.1156529117, 0.1027671734, 0.0005373465072, -83.84160666, -39.54495312, 0.0], [0.1152220795, 0.1028528648, 0.0005383028391, -82.82027018, -34.98230703, 0.0], [0.1161512202, 0.102932395, 0.0005414198624, -81.98204387, -37.39866546, 0.0], [0.1168167776, 0.1027561437, 0.0005035522672, -88.73296438, -42.98149136, 0.0], [0.1160843436, 0.1028192046, 0.0005784293646, -87.64456285, -43.16917859, 0.0], [0.1157270603, 0.1027440583, 0.0004829063162, -89.28103258, -44.48148114, 0.0], [0.1154024736, 0.1027630568, 0.0005319222139, -91.97381281, -46.58637709, 0.0], [0.1155840155, 0.1027141325, 0.0005036381879, -84.5062869, -39.47547412, 0.0], [0.1157684688, 0.1029625027, 0.0005201673067, -86.7521623, -42.37254736, 0.0], [0.1163592678, 0.1027582973, 0.0005161168636, -84.51607286, -38.5082447, 0.0], [0.1159366042, 0.1026066345, 0.0005126237282, -88.59305861, -43.45493916, 0.0], [0.1159158779, 0.102755549, 0.0005209714074, -79.17680705, -34.88283763, 0.0], [0.1159282962, 0.1026903424, 0.000513444707, -82.72817216, -36.46493242, 0.0], [0.116230686, 0.102899116, 0.0005141683895, -91.23524318, -47.39839506, 0.0], [0.1165910658, 0.1026591715, 0.0004954227987, -91.18704356, -46.82541292, 0.0], [0.115896764, 0.1027174367, 0.0004494559296, -85.15603733, -39.85622092, 0.0], [0.1156519477, 0.1027838956, 0.0004724065199, -86.40734647, -41.10653437, 0.0], [0.1153768803, 0.1025351798, 0.0005734051849, -87.59774903, -42.84468985, 0.0], [0.1155597524, 0.1026233245, 0.0005148826687, -84.83158098, -39.64632557, 0.0], [0.1155963812, 0.1024751313, 0.0004896690046, -90.12341127, -44.90946437, 0.0], [0.1159591283, 0.1028660615, 0.0005217837939, -85.06855775, -39.72284132, 0.0], [0.1158500573, 0.1028546264, 0.0005228773813, -86.290613, -42.30435359, 0.0], [0.1153591452, 0.1027094601, 0.0005299161, -83.85457867, -38.43465259, 0.0], [0.1156023635, 0.1026758356, 0.000489844485, -83.39909659, -39.22100254, 0.0], [0.1145534428, 0.1026715659, 0.0005270456581, -82.53207003, -37.31489005, 0.0], [0.1159040045, 0.1027348165, 0.0004992325442, -85.83538043, -41.32322289, 0.0], [0.1159167394, 0.1029333509, 0.000493384959, -78.67194446, -30.48650325, 0.0], [0.1156489396, 0.1026110732, 0.0005064865797, -83.54484116, -39.01159756, 0.0], [0.1152665493, 0.1027957469, 0.0004942744251, -81.29958998, -34.22486792, 0.0], [0.1159074097, 0.1026285651, 0.000529304595, -86.9139008, -42.16408606, 0.0], [0.1167779037, 0.1028461459, 0.0005521716957, -83.37163094, -35.94935872, 0.0], [0.1160792165, 0.1027555816, 0.0005735605272, -85.80198708, -41.48801057, 0.0], [0.1160289246, 0.1028710418, 0.0004929241668, -85.64773417, -38.53727203, 0.0], [0.1155593925, 0.1027656194, 0.0005040758164, -88.07588384, -44.21374123, 0.0], [0.1168920871, 0.1026714079, 0.0005099964619, -83.12290602, -39.43173009, 0.0], [0.1154146745, 0.1028265227, 0.0005013149001, -83.73383772, -37.7543486, 0.0], [0.1158199726, 0.1026315521, 0.0004948829488, -84.96424345, -40.48730237, 0.0], [0.1164765907, 0.1029004357, 0.0004667063432, -85.30747246, -38.47768306, 0.0], [0.1160300861, 0.1027013185, 0.0005009458388, -88.60185757, -42.68474678, 0.0], [0.1156195603, 0.1027284595, 0.000514717649, -86.5732009, -42.48544969, 0.0], [0.1160216971, 0.102841619, 0.0004668580454, -82.56981308, -37.84731963, 0.0], [0.1153955385, 0.1028016097, 0.000530578654, -81.82716815, -35.39599749, 0.0], [0.115501156, 0.1028416495, 0.0004539120542, -89.39979556, -45.17704924, 0.0], [0.1161844749, 0.1026926013, 0.0005049893897, -89.464698, -45.44410926, 0.0], [0.1152502174, 0.1029938762, 0.0004954275886, -85.39871513, -40.30752088, 0.0], [0.1160343631, 0.1026007462, 0.0005229859759, -88.36434813, -43.02450165, 0.0], [0.1159668679, 0.102783475, 0.0004741219149, -80.28516924, -34.10865426, 0.0], [0.1160552578, 0.1027499011, 0.000477099783, -88.4559871, -43.66184007, 0.0], [0.1160489603, 0.1025758259, 0.0005109932526, -82.687015, -38.34329819, 0.0], [0.1156833754, 0.102971536, 0.0005462513485, -85.89052182, -41.22044722, 0.0], [0.1151079671, 0.1028967171, 0.0005140730045, -82.26164876, -34.59094641, 0.0]], "cuts3|gamma null|100000": [[0.1403612652, 0.1030134985, 0.002380072119, 0.6098364606, 0.4462567026, 0.5495433276], [0.1393635454, 0.1026091584, 0.002276954135, -0.8129577878, -0.8974331437, 0.6551043423], [0.1418479191, 0.1028560385, 0.00229545927, -0.03427819478, -0.2123124803, 0.754666312], [0.1394828779, 0.1024985959, 0.002124994708, -1.495600052, -1.21860525, 0.07002996878], [0.1364912552, 0.1023062962, 0.002082082679, -1.272719417, -1.433783886, 0.4010957812], [0.1377897161, 0.1029213934, 0.002366706322, -1.046594891, -0.8627850269, 0.05140594074], [0.1395468899, 0.1026509943, 0.002266895441, 0.2864215962, 0.5928055315, 0.2202400356], [0.1362321416, 0.1027078251, 0.002271565703, 0.6020133291, 1.116675916, 0.4229448527], [0.1385922053, 0.102422945, 0.002423413585, 0.2298163407, 0.1748912228, 0.3610967655], [0.1371345018, 0.102843156, 0.002322621856, -1.589467192, -1.728386421, 0.05363312915], [0.138594706, 0.1022611015, 0.002323730568, 0.06992493392, 0.001514656752, 0.08152096373], [0.1432187557, 0.1027099993, 0.002492772653, -0.7968189973, -0.6059614645, 0.1144632127], [0.1385091981, 0.1024097987, 0.002108722226, 0.9245062586, 0.9138009035, 0.7375060025], [0.1389611186, 0.1036011023, 0.002338120447, 2.056642866, 1.207169439, 0.04270811326], [0.1356161479, 0.1024548447, 0.002166377411, 0.7301232864, 0.2399109368, 0.7490578635], [0.1364177496, 0.1030173858, 0.002273590151, -1.57042609, -2.030610153, 0.8362461116], [0.1411124286, 0.1031310844, 0.002396436256, 0.0267364019, 0.340745364, 0.004768122404], [0.1382445766, 0.1028085456, 0.002244261485, -1.324406644, -1.680768186, 0.2362825897], [0.1421762561, 0.10304896, 0.002211258285, 0.5802469229, -0.5530279756, 0.6745055898], [0.1410690499, 0.1035410098, 0.002204577715, 1.507377905, 1.005347524, 0.9004202876], [0.1353086454, 0.102416753, 0.00207595061, -0.7267105509, -0.3301232877, 0.259866318], [0.1387629641, 0.1032062626, 0.002205048327, 1.918834661, 1.212065165, 0.8766881463], [0.1389395285, 0.1032592875, 0.002167374592, -0.9100815737, -1.563813577, 0.7208894126], [0.1384618239, 0.1026428218, 0.002317087358, -0.1735595192, 0.1920507354, 0.7698296259], [0.1388357673, 0.1032644111, 0.002169508925, 2.789226175, 2.375718652, 0.1537988671], [0.139131026, 0.1023853467, 0.002121507323, 0.1791473924, 0.4611698065, 0.3164623833], [0.1382345449, 0.102646756, 0.002052910257, 0.4993373419, 0.305599807, 0.7754579515], [0.1442743164, 0.1033723735, 0.002218104925, 1.207164924, 0.4233734353, 0.4348994223], [0.1373311162, 0.1026236738, 0.002196400553, 0.904290798, 1.257316897, 0.5192328105], [0.1351792146, 0.1024606819, 0.00213837313, 0.274195751, 0.04540053607, 0.8145871386], [0.1397793576, 0.1032794228, 0.002509106385, -0.4687437117, -0.5578163939, 0.281793948], [0.1386988283, 0.103353026, 0.002181661376, -0.5215082343, -1.705084924, 0.1401668889], [0.1395269357, 0.1031697912, 0.002189184226, 1.996461144, 1.983514919, 0.7267037858], [0.1385008968, 0.1025888139, 0.002226853203, 0.1838903416, 0.04268263895, 0.8051047954], [0.1377384591, 0.1023384132, 0.001960374826, -0.4217546459, -0.1750927323, 0.002175673883], [0.136793606, 0.1027341429, 0.002412836711, 0.4948572392, 0.6352301484, 0.5889793191], [0.1387679398, 0.1027460581, 0.002173004658, 0.539946082, 0.556381834, 0.101215244], [0.1390011849, 0.1028437457, 0.002239867971, -1.467488975, -1.580887355, 0.815761996], [0.1375549249, 0.1022323669, 0.002261532653, -1.024334413, -1.278579252, 0.5466744395], [0.1379301919, 0.1028854261, 0.00220637711, -1.297877444, -1.352286685, 0.9062478235], [0.1391584543, 0.102425765, 0.002244719478, -0.7563490487, -1.331171737, 0.1776764916], [0.1373248807, 0.1031395653, 0.002352884862, -1.564365368, -1.662365939, 0.9220271892], [0.1396560521, 0.1031115021, 0.002168533028, 0.1377362183, 0.452952382, 0.8166063315], [0.1372864024, 0.102352305, 0.002350478767, -0.6092350804, -0.7513249994, 0.480179193], [0.1393717252, 0.1021474226, 0.002104051154, -0.0677024061, -0.6159705658, 0.7432224028], [0.1372294236, 0.1036719549, 0.002166266572, 1.469825917, 1.372176835, 0.2896871116], [0.1388205776, 0.1028136076, 0.001930883191, -0.07617495743, -0.1519519023, 0.6900451956], [0.1382610046, 0.1027053572, 0.002196514129, -0.04809065546, -0.5333979528, 0.2751012036], [0.1370055318, 0.1033082072, 0.002279062824, -0.2074884676, -0.6682766687, 0.604203851], [0.1359653017, 0.1025847274, 0.002517535185, -3.041848463, -2.39035186, 0.2205677555], [0.1379380063, 0.1025661644, 0.002178911199, 0.9030524929, 1.195273153, 0.5439957795], [0.1383808472, 0.102607446, 0.002240683494, -0.4464750014, -1.224939679, 0.7234927279], [0.1359437801, 0.1024501235, 0.002416807597, 1.172768034, 0.803634048, 0.2233368781], [0.1381993749, 0.1035213748, 0.002103645825, 1.349745167, 1.625846942, 0.5095071642], [0.1386261232, 0.1018394361, 0.002265905368, -0.5015371569, -0.2549920351, 0.2685173416], [0.1403872882, 0.1027094287, 0.002200428472, 0.2762089269, 0.6195800806, 0.300322333], [0.1357399176, 0.1022387766, 0.002193402605, 0.1469382782, -0.1422326231, 0.2130797301], [0.1417260612, 0.1024191244, 0.002164426343, 1.104373995, 1.347807151, 0.9975290322], [0.1428719772, 0.1033678965, 0.00235843845, 0.7286021184, 0.5433867143, 0.09411567034], [0.1413871366, 0.102344351, 0.002294023202, 0.673924675, 1.079438945, 0.7721217103], [0.1377035989, 0.1024092541, 0.002272705372, -0.1508592626, -0.149048875, 0.485964716], [0.1391444731, 0.1026913214, 0.0021996085, -0.1578648926, -0.4410860425, 0.594237227], [0.1355534986, 0.1027956131, 0.002186296513, -0.04710583497, 0.5891648073, 0.4757583451], [0.1347502867, 0.102772581, 0.00221602422, -1.093893338, -0.9784682026, 0.8517476867], [0.1378844461, 0.1031703421, 0.002086674496, -1.025922576, -0.3231000806, 0.975674664], [0.1390136868, 0.1026245209, 0.002320694089, -0.4345887167, -0.7199102498, 0.06278449084], [0.1380002981, 0.1030573907, 0.002235331531, -2.181726249, -2.669007928, 0.8405552702], [0.137709109, 0.1026829192, 0.002163448113, -0.6893964445, -0.9019270714, 0.6448011597], [0.1373721082, 0.1031788251, 0.002225262624, -0.03909648086, -0.5596724851, 0.8583389265], [0.1387102909, 0.1027859916, 0.002358525388, -1.422244926, -0.8061194086, 0.8809789791], [0.1372153571, 0.1030285014, 0.002266437217, -1.866571634, -2.1614642, 0.01231893587], [0.138294548, 0.1023031848, 0.002423462005, 0.7040467034, 0.9707277246, 0.3943404379], [0.1393471268, 0.1029027687, 0.002142577867, 1.187553896, 0.5580673256, 0.4587848727], [0.1389833363, 0.102860254, 0.002341636001, 0.4902419886, -0.4622568521, 0.3153876591], [0.1408969724, 0.1024837451, 0.002236146689, 0.6666554067, 1.082205173, 0.07164758497], [0.1384792659, 0.1027699108, 0.002400185196, -0.05919786225, -0.2396987159, 0.2369719618], [0.1351058736, 0.1025861641, 0.002189878051, -0.4166938241, -0.9955332467, 0.5074970863], [0.136999308, 0.1027690524, 0.002348133407, -1.887896887, -1.483141219, 0.545036185], [0.1447957719, 0.102517664, 0.002276370829, -0.5099288494, 0.02176827673, 0.4803531335], [0.1363067778, 0.1032041047, 0.002168263215, 0.6507548521, 0.2626854715, 0.5247420954], [0.1415238374, 0.102952902, 0.0022475572, 0.7582412116, 0.5705970055, 0.2980002692], [0.1391796632, 0.1027547195, 0.002360492632, 1.127132222, 0.8174128081, 0.06490362537], [0.1379944665, 0.1029758959, 0.002316959425, 0.8279804753, 0.5544927607, 0.002340255188], [0.1404821374, 0.1027017214, 0.002262726059, 2.118054949, 2.022766569, 0.7705667782], [0.1373876065, 0.1028963648, 0.002335749745, -1.037250746, -1.666126052, 0.339215332], [0.1384304909, 0.1032041086, 0.002318711381, 1.09739125, 0.7638192267, 0.6407090404], [0.1393184887, 0.1027624135, 0.002266635525, 1.453426333, 1.07326314, 0.8594439981], [0.135206413, 0.1026454747, 0.002110309362, 0.1633554325, 0.6234464815, 0.957959383], [0.1387328804, 0.1022077347, 0.002184134872, 0.1564854834, 0.8219630859, 0.370949425], [0.1375250374, 0.1031892146, 0.002192504323, 1.097684681, 1.4031839, 0.3978955488], [0.1364807463, 0.1023388, 0.00204593973, 0.3670156179, 0.2780266195, 0.1819782601], [0.1383350732, 0.103052694, 0.001994004218, 1.602427564, 1.563836927, 0.5178340058], [0.1361253601, 0.1030869236, 0.002177611117, 1.072751437, 1.012108321, 0.7136009492], [0.1399133937, 0.102247869, 0.002167724429, 1.282927412, 1.505035192, 0.3341419587], [0.1369726359, 0.1022945585, 0.002177217231, -0.7474369977, -0.684630229, 0.006267715662], [0.1389839963, 0.1031421501, 0.002297523952, 1.046546099, 0.682274042, 0.1847097832], [0.1407605761, 0.1029498534, 0.002235803499, 0.9988861519, 0.5290071815, 0.3343825009], [0.1358385321, 0.1031084232, 0.002303366878, 0.7492073074, 0.415676082, 0.6010418035], [0.1356857813, 0.1035699458, 0.002348421182, -1.36998083, -2.047177966, 0.7349530987], [0.140261776, 0.1031788817, 0.002325538344, 0.5221707056, 0.6712127492, 0.9433709281], [0.1399170044, 0.1024243358, 0.002147104474, 1.278218915, 1.259215792, 0.2506310122], [0.1390628046, 0.1028820558, 0.00224891632, 1.079336639, 1.037684845, 0.3342933319], [0.1393652316, 0.10297063, 0.002206113687, 0.7242366317, 0.4783264781, 0.838212], [0.1360799994, 0.1034330193, 0.002118571236, -1.352941264, -1.953033237, 0.2115452617], [0.1398998664, 0.1030474281, 0.002140011626, -0.2887767429, -0.07767404995, 0.8636049433], [0.1409247941, 0.1023063917, 0.002269627105, -0.02898949817, 0.1751375675, 0.8292732176], [0.1371823771, 0.1028841989, 0.002348825659, -0.0293387306, -0.3719404964, 0.7662197788], [0.140431287, 0.102297025, 0.002336145463, -1.389462446, -2.194018306, 0.6681203706], [0.1403747944, 0.1025493539, 0.002203690304, 2.118442385, 1.490860518, 0.2005836797], [0.1395296829, 0.1026946732, 0.002257366543, -0.2042598287, -0.04399189605, 0.9117995116], [0.1385126749, 0.1028284962, 0.002252439332, 0.6020176215, 0.4779323515, 0.2231256911], [0.1378099603, 0.1028547367, 0.002189503703, -0.2598780789, -0.4155812575, 0.4745393585], [0.1406020514, 0.1025783911, 0.002204749643, 0.390757269, 0.4727434854, 0.1929029411], [0.1400657854, 0.103401076, 0.0022121121, 0.8064717685, 0.8552004877, 0.538598076], [0.1401792464, 0.1028018245, 0.002277553802, -0.96342298, -1.224021568, 0.4231702862], [0.141073686, 0.1024799545, 0.002283190101, 1.108080297, 1.038208966, 0.2153613758], [0.1393289184, 0.1023754279, 0.002078792477, 0.0767177945, 0.2087289893, 0.9559530169], [0.1384911647, 0.1024253695, 0.002221040361, -0.5796421802, -0.4287334685, 0.7835875195], [0.1361302771, 0.103309103, 0.002164179561, -0.5238000794, -0.3043852748, 0.6345850772], [0.1411864147, 0.1028662898, 0.002167721607, 0.1747829859, -0.5213822988, 0.9616557783], [0.1393370577, 0.1024226545, 0.002209695034, -0.8119392517, -0.1786035379, 0.4691532842], [0.1416822313, 0.1032883689, 0.0023090904, 0.1337043965, 0.2093358012, 0.221007004], [0.1394357797, 0.1036232752, 0.00226672222, -0.389412552, -0.6588493562, 0.1993668997], [0.139483648, 0.1025800175, 0.002163976073, 1.039853914, 1.248991679, 0.9917320893], [0.1399487755, 0.1024426845, 0.002310954653, -1.524794098, -1.285262984, 0.1876618589], [0.1430710932, 0.1029301129, 0.002102816606, 0.07526274906, -0.01325589137, 0.3808770734], [0.1390354138, 0.1026158266, 0.002134525008, -0.5769560916, -1.001516486, 0.4149833272], [0.1386026653, 0.1027045611, 0.002211325241, -0.2623593957, 0.03687773245, 0.4726877712], [0.1377541074, 0.1030940169, 0.002204200103, -0.3688737793, 0.3573319847, 0.1880839678], [0.1369038311, 0.1030088266, 0.00203866241, 1.51488913, 2.103813665, 0.9384253677], [0.1347471432, 0.1027330129, 0.00227596056, -0.04133568755, 0.2532932653, 0.8699416095], [0.1394440969, 0.1027561889, 0.002486330058, 1.581117319, 0.8720825318, 0.1442075074], [0.1401037673, 0.103004705, 0.002177867512, -0.2636239746, 0.1516312098, 0.9052551652], [0.1368687128, 0.102804171, 0.002194458812, -0.4162632407, -0.921160327, 0.5484156468], [0.1380809232, 0.1028577298, 0.002405970596, 1.758658118, 2.414810802, 0.0001985411449], [0.1404931901, 0.1033274004, 0.002229448897, 1.630657678, 0.8963766413, 0.6397117769], [0.1385196727, 0.1024752315, 0.002238490301, -0.393716143, -0.2250981154, 0.7753628154], [0.1354870815, 0.1033821658, 0.002346691663, 0.3044870973, -0.08394465789, 0.7914772259], [0.1385869085, 0.102969509, 0.002310542982, -1.578946389, -1.126429491, 0.6639479568], [0.1398018081, 0.1020077987, 0.002098756807, 0.09836902442, 0.5975073729, 0.5313865128], [0.134241708, 0.1028605802, 0.002089275594, -1.856970631, -2.212080577, 0.001572066453], [0.1370030844, 0.1028160174, 0.002160169377, -0.1652547745, -0.7173832911, 0.5307359937], [0.1396530367, 0.1032420366, 0.002361714874, -0.5680231876, -0.02006825767, 0.02611180395], [0.1376115528, 0.1030471396, 0.002426400028, 1.884822075, 1.946714084, 0.2076273174], [0.1390044624, 0.1030557333, 0.002202670315, -0.5552901442, -1.541302206, 0.7271694434], [0.14093508, 0.1025957873, 0.002230722034, -0.7630244647, -1.88369542, 0.2438578207], [0.1373708876, 0.1035473514, 0.002063800173, -0.8577784928, -0.9981975169, 0.992538233], [0.1388081697, 0.1032660721, 0.002199846317, 1.976950127, 1.445083444, 0.1952557668], [0.1369016376, 0.1028369982, 0.002282913494, -0.5168304102, -0.6483992556, 0.3032775275], [0.1417938026, 0.1026582103, 0.002205639946, -0.08838225394, -0.02789015723, 0.2493216578], [0.135934087, 0.1025885392, 0.002174803982, -0.007585921353, 0.147931652, 0.3453485046], [0.1393105683, 0.1027600827, 0.002464973592, -1.003606238, -0.8443079297, 0.7577094481], [0.1395464324, 0.1021691892, 0.002584373952, 1.787820774, 1.94923346, 0.4119874495], [0.1363422622, 0.1020282097, 0.002042743755, -2.259611887, -1.764335435, 0.3447943554], [0.1352170145, 0.1024576706, 0.002179464507, 0.2221374565, -0.165255544, 0.7761114032], [0.1413950327, 0.1025969358, 0.002284979766, -1.052825402, -2.583753635, 0.166143667], [0.1415494817, 0.1027093696, 0.002095246064, 0.2107309272, -0.589166937, 0.4014107718], [0.1385909884, 0.102499715, 0.002158312553, -0.3318027021, -0.2673544353, 0.09746052037], [0.1423200672, 0.1027923144, 0.002346906734, 1.43404434, 0.9859226036, 0.4510474571], [0.1384111128, 0.1022925337, 0.00216840819, 0.1253707522, 0.01731174339, 0.065427745], [0.1374925154, 0.1026057129, 0.002170378925, 0.7907485049, 0.9070717071, 0.1439641399], [0.1381188155, 0.1025193846, 0.002287778702, -0.1745436314, 0.1813587854, 0.8944025258], [0.1383432064, 0.1034230192, 0.002245597069, 0.6196387907, 0.4435293346, 0.4329767741], [0.140189566, 0.102630228, 0.002271759262, -0.5431004805, -0.6527163307, 0.1980502623], [0.1406832684, 0.1028652625, 0.002202427939, -0.4286301442, -0.6543595169, 0.5839711015], [0.1381361664, 0.1032113658, 0.002177353102, -1.280903166, -1.388397132, 0.1298661154], [0.1382161596, 0.1029755762, 0.002213069139, 1.794308286, 1.283576662, 0.07198585955], [0.1396855237, 0.1025979382, 0.002030181463, -1.730901016, -1.655559944, 0.2969353202], [0.1381915001, 0.102930144, 0.002488428728, -0.2077246589, -0.6913619906, 0.7362157778], [0.1391644754, 0.1027358068, 0.002319559158, 0.2208982135, 0.01224900992, 0.4667758681], [0.1406783394, 0.1027721934, 0.001917161114, 0.08827898177, -0.130656633, 0.4119078661], [0.1405245069, 0.1027260192, 0.002313455615, -0.5062121813, -0.5312913316, 0.4265812278], [0.1429551854, 0.1028575594, 0.002216250187, 0.3104313528, -0.05410318505, 0.3975841878], [0.1397858866, 0.1026413115, 0.002139299909, -1.499159286, -0.7465188308, 0.9121819405], [0.1399522029, 0.1030135732, 0.002570094269, -0.2153689001, -0.3302355235, 0.01648629746], [0.1375283238, 0.1028669849, 0.002464348154, -0.275607828, 0.4193113402, 0.03331521708], [0.1382635878, 0.1025193234, 0.002414397601, 1.641104544, 1.63704253, 0.06611495298], [0.135887412, 0.103139772, 0.002172123129, -0.7021132029, -2.036954687, 0.1097814689], [0.1380020398, 0.1026153251, 0.002288789657, -0.8905971127, -0.6892844915, 0.8910097493], [0.1389406661, 0.1029225517, 0.002240128533, 1.589252873, 1.196724654, 0.4555962919], [0.1392182797, 0.1025808463, 0.00232648855, 0.5072822665, 0.5644335603, 0.09020687528], [0.1356630394, 0.1022478372, 0.002112264531, -0.7670107367, -0.2151645757, 0.3483416576], [0.1368495787, 0.1027485446, 0.002277453195, 0.4262350866, -0.4361341412, 0.04941112817], [0.1365400891, 0.1029095086, 0.002391766525, -0.9218535322, -1.209563789, 0.9212101714], [0.141414683, 0.1025729291, 0.002278707956, 0.7774733538, 0.8418296233, 0.5276003531], [0.1367333921, 0.1033576994, 0.002269206711, -1.089047581, -2.195267989, 0.8983264598], [0.1396464086, 0.1025992926, 0.002114310946, -0.7910519351, -0.571104499, 0.9314075084], [0.1428923524, 0.1030547275, 0.00241981235, 0.3917535926, 0.6348429423, 0.5000215704], [0.140247674, 0.1023992605, 0.002207065493, -1.73771402, -1.88020488, 0.7175560565], [0.1393152116, 0.10298691, 0.00227867193, 0.8849797586, 0.690395907, 0.8797038861], [0.1400788665, 0.1031553654, 0.00252065509, -0.3806928269, 0.1210838183, 0.8864180436], [0.1355697666, 0.1023115561, 0.002348630412, 1.253247673, 0.9428063702, 0.07207178714], [0.139105189, 0.1027942128, 0.002171618402, 0.6184223611, 0.7877856328, 0.1522989245], [0.1356329338, 0.1024488588, 0.002094481295, 0.8002418856, 0.6735346464, 0.5892428844], [0.1385600686, 0.1024735096, 0.002269040384, 1.448094611, 1.406290099, 0.9380296333], [0.1416163484, 0.1031995042, 0.002472224027, -1.647919533, -2.246335638, 0.7892302829], [0.1397645349, 0.1033338948, 0.002156315545, 0.9335312846, 1.317296549, 0.6931325651], [0.141166124, 0.1025758926, 0.002101389296, 1.467522535, 0.9594238172, 0.0274750613], [0.1383392626, 0.1027976861, 0.002143933071, -0.4003999609, -1.052439028, 0.6513566693], [0.1405901085, 0.1031186148, 0.002254436282, 0.2541858938, 0.7928974613, 0.9206188556], [0.1410748425, 0.1029637834, 0.002308805889, -0.7818632389, -0.7336892731, 0.6900473902], [0.1386859324, 0.102487761, 0.002218902623, 1.401595801, 1.317468625, 0.1859747201], [0.1380927888, 0.1028348625, 0.002134564891, 0.08306319909, -0.4593159596, 0.00885398019], [0.1375720232, 0.1023075775, 0.002052934983, 0.1536397341, 0.1500967248, 0.2544367671], [0.1407057933, 0.1026820509, 0.002049182017, -1.573107722, -2.047982314, 0.9770110834], [0.1378196556, 0.1031624939, 0.002167678959, -0.9254103625, -0.9124139852, 0.4532169462], [0.1374865475, 0.1028421728, 0.002090211943, -1.046827078, -1.244844474, 0.8586124232], [0.1380977452, 0.1030030885, 0.002278659042, -1.062435453, -0.7536180316, 0.3083517279], [0.1408382662, 0.1034073699, 0.00225297514, 0.4410112011, 0.2400328652, 0.6684710664], [0.1420073325, 0.1035567421, 0.002207540232, 1.168173022, 1.426024662, 0.02790559661], [0.1394561686, 0.102616969, 0.002209403053, -0.583241771, -1.064971448, 0.9161130451], [0.1402921006, 0.1034538786, 0.002414955333, -0.7413272348, -0.5881462731, 0.4991500298], [0.1418838594, 0.1023008746, 0.002237184049, 0.7511843395, 0.8625646247, 0.5493222647], [0.1388451543, 0.1022508141, 0.002072933596, -0.04173920871, -0.2814185119, 0.549512803], [0.1378077421, 0.1027706566, 0.002312801644, 1.612855518, 1.539736403, 0.7603462333], [0.1383184194, 0.1029905011, 0.002347418019, -1.543840362, -1.858724803, 0.06112435969], [0.1422132477, 0.1034464312, 0.002442639014, -0.2533712096, -0.7476630077, 0.7064360816], [0.1415349067, 0.1026173101, 0.002370330106, 1.253048992, 1.533247525, 0.646319137], [0.137911633, 0.1028298077, 0.002191463371, -1.534077072, -0.9607693711, 0.8407855079], [0.1390714923, 0.1022576268, 0.002271774512, 2.286112123, 2.287443448, 0.07131773352], [0.1371710933, 0.1028678864, 0.002291265359, 0.3089823488, -0.0188610314, 0.8034145981], [0.1404302406, 0.1029943122, 0.002107851887, 0.2333555908, 0.3215306256, 0.1505214071], [0.1405034512, 0.1022987432, 0.002445324602, -1.797813802, -2.01832881, 0.7932166816], [0.1409647741, 0.1032957664, 0.002312654725, -0.03458295482, -0.5823865417, 0.1855369347], [0.1358628122, 0.1028570776, 0.002164066309, 1.347711642, 1.25171231, 0.07268283409], [0.1364410905, 0.1032109493, 0.002079658542, 0.7755073734, 0.4264060601, 0.4953824655], [0.1395442184, 0.1023130755, 0.002279610479, 1.438010979, 1.535697014, 0.8345734379], [0.1372612658, 0.1026748148, 0.002348856128, 1.944688032, 1.657805841, 0.302964324], [0.1380755278, 0.1026524627, 0.002369734471, -0.5461037433, 0.1812702764, 0.2121844275], [0.1406707626, 0.1027818708, 0.002277830309, -0.6573985992, -0.08544024218, 0.2641450285], [0.1401707925, 0.102212508, 0.002357391524, -1.393651684, -1.112570063, 0.4760067717], [0.1386730193, 0.1032763646, 0.002270991209, -0.5706391032, -0.6100966535, 0.03937522865], [0.1394382557, 0.1025097437, 0.002191240063, -0.03216188365, 0.1225079028, 0.9348902074], [0.1397191013, 0.1031474257, 0.00214069384, 1.26981701, 1.144823143, 0.2033326692], [0.137076088, 0.1028352303, 0.002119886846, -0.5892616853, -0.3440688911, 0.5413602385], [0.1382060354, 0.1029156815, 0.002188673817, -0.83026999, -1.070415656, 0.9563589525], [0.1374714754, 0.1024541217, 0.002154037124, 1.687147371, 1.238723737, 0.6678836807], [0.1394267817, 0.1033759552, 0.002105996579, 1.471318444, 1.282762607, 0.2283070193], [0.1391985831, 0.1031808174, 0.002156821786, 1.849177491, 1.385805881, 0.360399336], [0.1401835723, 0.1024866786, 0.002024982588, 1.386934374, 1.46312007, 0.7666360601], [0.1365246984, 0.1032047509, 0.00225563162, -0.2928035768, -0.9557364465, 0.8953991568], [0.1380424084, 0.1021463099, 0.002195916831, -0.7902228117, -1.032832167, 0.812035791], [0.1404959954, 0.1028283832, 0.002246500907, 0.0001024763856, -0.1846838731, 0.4508099796], [0.1371310899, 0.1029449598, 0.002203771855, -0.5502435238, 0.02578570702, 0.423570654], [0.1401930639, 0.1025609383, 0.002439111278, 0.5842280624, 0.4502064124, 0.7538807831], [0.1373484815, 0.1028832568, 0.002238282917, 0.004362408084, -0.2639019774, 0.4887300276], [0.1358748779, 0.1032399889, 0.002257573203, -1.534947672, -0.8782040897, 0.1509613131], [0.1374375874, 0.1022519587, 0.002351698045, 0.4253104744, -0.004346614344, 0.4336892842], [0.1398952156, 0.102838028, 0.002041124539, -0.7142311041, -0.4453955036, 0.4484912947], [0.140893047, 0.1029984546, 0.002324209182, 0.1892365435, -0.3175476754, 0.6627950687], [0.1390938447, 0.1028606539, 0.00231080894, 1.809648398, 0.8128758041, 0.0700966266], [0.141017076, 0.1026650404, 0.002220143978, -1.53604929, -1.578191225, 0.5021708265], [0.1383116776, 0.1028715522, 0.002301679717, 0.6413895463, 0.4828216746, 0.9980564905], [0.1360060769, 0.102580193, 0.002306015297, -0.2510847832, -0.007856038515, 0.5885141189], [0.1357797632, 0.1020528535, 0.002205252108, -0.5164449898, 0.1890365897, 0.7334835926], [0.141083128, 0.1032265804, 0.002304871066, 0.1421369193, -0.5413895553, 0.214847709], [0.1408513346, 0.1032197761, 0.002361622737, -0.9253724114, -1.040562018, 0.3220457128], [0.1395752069, 0.1028383974, 0.00210653072, -1.110102486, -1.354432481, 0.4955763665], [0.1379696245, 0.1031005139, 0.002148695471, -0.3515683256, 0.1806546746, 0.7305709928], [0.1395687684, 0.1032081574, 0.002198350326, -0.1238068714, -0.1176552255, 0.7555846479], [0.1401248762, 0.1033281046, 0.002096268515, 0.9653977847, 1.066136139, 0.4212175584], [0.1389704497, 0.1022756988, 0.002255087491, 1.113320011, 0.929962243, 0.1494303805], [0.1388353898, 0.1025664457, 0.002262963472, 0.7738780763, 0.8458544191, 0.2460254461], [0.1389303053, 0.1034868338, 0.002285841246, 0.4451893246, -0.3609052926, 0.2982995824], [0.1387043438, 0.1029301784, 0.00213646036, 0.05826098483, 0.1378850562, 0.1947688785], [0.1425965562, 0.1030521051, 0.002393816438, 0.7166408511, 0.6015758539, 0.5501620806], [0.1366670546, 0.1031205976, 0.002232805917, 0.197496455, 0.3183683643, 0.08283124136], [0.1410495125, 0.1026689415, 0.00232124286, -0.8362031487, -0.6828094529, 0.1838919109], [0.1382422047, 0.1029611411, 0.002364399071, -0.364567062, -0.8795280972, 0.6151357186], [0.1375680894, 0.10264661, 0.001944219172, -0.4392678709, -0.3175405445, 0.9521978813], [0.1413908641, 0.1021064485, 0.0021720805, -0.9089884019, -1.068124063, 0.3434993803], [0.139971225, 0.1025068963, 0.002187753763, -2.006755443, -1.822809676, 0.2279633806], [0.1391017657, 0.1028064615, 0.002312245987, 2.703616221, 2.516153921, 0.3771238714], [0.1391364833, 0.1023215164, 0.002221355717, -3.056137816, -2.537918477, 0.6316301535], [0.1404572541, 0.1024468391, 0.002381020417, 1.108696724, 1.307669049, 0.7637061851], [0.1392464007, 0.1028749521, 0.00235993342, 1.620413678, 1.614646985, 0.1051031532], [0.136007189, 0.1025399557, 0.002066636468, -2.004933919, -2.434875522, 0.6884758151], [0.1372914091, 0.10286678, 0.002128129225, -0.803850556, -0.3278337793, 0.9053424158], [0.1344123084, 0.102277233, 0.002169827305, -1.273147342, -0.7979040205, 0.1205709369], [0.1376427499, 0.1027806756, 0.002139271791, 0.1929966656, 0.7086208485, 0.4208564115], [0.142749517, 0.1027016828, 0.002276213997, -0.9665420906, -1.128852832, 0.9057651653], [0.1383827416, 0.1026870843, 0.002127155583, -1.648404103, -1.699026749, 0.576489509], [0.1385341789, 0.1023954088, 0.00235758935, 0.9374391256, 1.28709728, 0.7939491861], [0.1399049557, 0.1021625589, 0.002179871338, -0.1729407357, -0.1902300542, 0.4984533962], [0.1380801506, 0.1031981623, 0.002237595922, 0.2296092455, -0.2994550562, 0.872948134], [0.1418999804, 0.1026369725, 0.002181368649, -1.476951295, -0.8663739884, 0.7454608615], [0.1369554785, 0.1035053834, 0.002385785484, 0.1679284827, -0.02900916767, 0.885905028], [0.1384629349, 0.1021697919, 0.002347083069, -0.1835076942, -0.4479862162, 0.6962573613], [0.1383521369, 0.1025894401, 0.002192637538, -0.07156766505, 0.5050411097, 0.6416574964], [0.1424444665, 0.1025242579, 0.002284530482, 1.345832468, 0.8233320705, 0.9714310437], [0.1375806177, 0.1024305258, 0.002199376945, 0.1552385361, -0.8113234944, 0.632182177], [0.1381099757, 0.1027432507, 0.002346142469, -0.7934289, -0.6491193332, 0.2960757807], [0.1388456403, 0.1030157489, 0.002074089248, 0.1098953163, -0.0623351192, 0.9586306489], [0.1408003078, 0.102357939, 0.002210910517, 0.01157021882, 0.2451314598, 0.8904428492], [0.1390992555, 0.1029019233, 0.002308134882, 0.04422021785, 0.1899341708, 0.285956623], [0.1367601755, 0.1023751911, 0.002186961882, -0.8728856876, 0.06238818621, 0.5027798556], [0.1377113342, 0.1025239829, 0.00208652761, -0.9021441829, -0.8787442843, 0.08198889899], [0.1377476724, 0.1028359079, 0.002200734581, 0.1355206683, -0.09277216886, 0.1626136999], [0.1399345382, 0.1028958717, 0.002231122066, -0.1959174036, -0.3098738504, 0.7536149017], [0.1369730029, 0.1025977687, 0.002330658049, -0.5662201475, -0.4682609536, 0.3079789674], [0.1372991303, 0.1029266006, 0.002324989914, 1.385761928, 1.386351821, 0.9298820037], [0.1358221049, 0.1025930719, 0.002311957494, 0.06235076295, 0.462140134, 0.9667657348], [0.1386947547, 0.1021060705, 0.002515191836, -0.7227733078, -1.460825302, 0.01607634927], [0.1421316206, 0.1026138587, 0.00232539353, 0.1033892182, -0.05006594033, 0.5220932293], [0.1365883348, 0.1026898032, 0.002083668023, 0.1171258238, 0.02554198466, 0.5977239532], [0.1400472918, 0.1021572508, 0.002181987029, -0.5146345662, 0.03488790681, 0.7441792025], [0.1377624199, 0.1024121054, 0.002121380281, 0.5958565375, 0.3663694299, 0.7305486321], [0.1384293018, 0.1028082255, 0.002129045593, 0.2137070313, 0.2432932862, 0.8674642582], [0.1380371354, 0.1025237977, 0.002197324861, -0.5902992137, -0.5562408017, 0.2552660282], [0.1357485549, 0.1030600118, 0.00209370897, 1.963447982, 1.494452937, 0.1226320363], [0.1362912691, 0.1026844143, 0.002217728466, 0.2707311821, 0.844191576, 0.9710980466], [0.1383914816, 0.1032310011, 0.002260237668, 0.4533741304, 0.5732006172, 0.3798797819], [0.1399338051, 0.1030907241, 0.002014715592, -0.6950060428, -1.104935172, 0.05263670282], [0.1400507177, 0.1023358477, 0.002115259639, -0.1728970128, -0.7337632498, 0.7047744807], [0.1398573611, 0.1029758731, 0.002088701574, 0.9838159756, 0.6861992653, 0.6265386494], [0.1404033241, 0.1020123231, 0.002099815243, 0.09177581922, 0.5539232334, 0.3146639289], [0.1412271035, 0.1025416041, 0.002323879223, -0.3215799159, -0.3173077408, 0.0966947242], [0.1402966172, 0.1027790442, 0.002062619598, 0.9116989147, 1.219750637, 0.9906694285], [0.1386070435, 0.103322524, 0.002360804191, -0.4592212459, -0.9843599517, 0.2851645202], [0.1372784028, 0.1028703933, 0.002152557201, -0.08712776302, 0.1534557797, 0.9228467026], [0.1404293452, 0.1032518498, 0.002347478214, 0.1832349416, 0.6453599633, 0.7502014343], [0.1399494733, 0.1025127773, 0.002204575592, 0.3923177852, -0.06830019006, 0.3631441763], [0.1422284109, 0.1021852702, 0.002162656284, -1.435834901, -1.081175187, 0.388445356], [0.1394391088, 0.102738017, 0.002272326029, 0.4878782217, 0.5011600403, 0.8422986298], [0.1408979893, 0.1027662596, 0.002381246935, -2.377734647, -1.996287809, 0.4792215227], [0.1351325373, 0.1028323738, 0.002210335908, -1.120524716, -1.551652108, 0.1771162832], [0.1359580209, 0.1032815028, 0.002222347362, 0.1321237697, 0.1754673642, 0.7340373494], [0.1413098024, 0.1016564741, 0.002350470404, -0.0602319719, -0.1939473985, 0.5698138875], [0.1375249049, 0.1029149231, 0.002353267721, 1.056754448, 0.8739392868, 0.422475677], [0.1387267662, 0.1022228252, 0.002384445624, 0.02401675779, 0.102381589, 0.6229830637], [0.1363695182, 0.1025498908, 0.002240136181, -0.8418854191, -0.6235266745, 0.952875829], [0.1433008914, 0.1035572072, 0.002349535971, 1.184385746, 1.149933835, 0.368925483], [0.1368030689, 0.103683633, 0.002403781314, -0.8879482888, -0.4240647082, 0.5867774608], [0.1425906803, 0.1035098442, 0.002169172613, 1.546575404, 1.527430315, 0.5433400018], [0.1431009987, 0.1027178049, 0.002061935396, 1.081572496, 0.7200336752, 0.8161099983], [0.1394011104, 0.1029562897, 0.002297334967, -0.3943010058, -0.6965244239, 0.6328115766], [0.1378289131, 0.1035126311, 0.002309767797, -1.187596316, -1.903634294, 0.2853844624], [0.1411424654, 0.1023773658, 0.002205903523, 0.08126543245, -0.3195165232, 0.9593619948], [0.1371785692, 0.1021861011, 0.002373102872, -1.483621962, -1.828695498, 0.7948953552], [0.1378924712, 0.1031672023, 0.00216306759, 2.055167768, 1.986561268, 0.02423700143], [0.1391944534, 0.1028709168, 0.002430267868, 0.9406413808, 0.95968386, 0.9604276512], [0.1389129217, 0.1021218269, 0.00214973025, -1.04570665, -0.9927591234, 0.150466739], [0.1373540231, 0.1033845108, 0.002207123337, 0.7412744103, 0.728519221, 0.9690224111], [0.1370041598, 0.1024798719, 0.002341646987, 0.5763766984, 0.03828564784, 0.05106706454], [0.1396240586, 0.1024118738, 0.002328826598, 1.359055537, 1.554382129, 0.103662833], [0.1368764666, 0.1028268541, 0.001975242088, 0.5489553223, 0.169360161, 0.5834510976], [0.1364657481, 0.1028129025, 0.002256319248, -0.2514900066, -0.1735965142, 0.5558821511], [0.1385376275, 0.1025540667, 0.002254802016, 1.507642736, 1.357293526, 0.3669318201], [0.1349066307, 0.1026233331, 0.002332177648, -0.9281342781, -0.1810888131, 0.1993142994], [0.1392577771, 0.1033431372, 0.002138955011, 0.8438234043, 0.7562626988, 0.5858018832], [0.1409772632, 0.1027226559, 0.002176427095, 0.6448511921, 0.688175492, 0.8348313807], [0.1344739495, 0.1020171454, 0.002246119118, -0.8612027457, -0.8162910122, 0.7875966296], [0.1364994127, 0.1027114332, 0.002107211485, -0.557530261, -0.3174665123, 0.6699620876], [0.134467184, 0.10296974, 0.002289348825, -0.9052462074, -0.6951167331, 0.3230251882], [0.1378130707, 0.1030122623, 0.002270017906, 1.736342306, 1.175309673, 0.5596032263], [0.1379531656, 0.1029784528, 0.002166590982, -1.425781903, -0.9632654255, 0.9235242213], [0.1401418436, 0.1029579601, 0.002446095768, 1.848528606, 1.916410239, 0.3607605257], [0.1364233607, 0.1026282911, 0.002084504437, -0.7663248535, -1.05846057, 0.01529659578], [0.1403227711, 0.1024385553, 0.002170979634, -0.06579053919, -0.4332218081, 0.9882514667], [0.1390739423, 0.1021559364, 0.002139072838, -0.4493691204, 0.05264422668, 0.1650500717], [0.1383783784, 0.1021106097, 0.002281012151, -1.729406521, -2.401970687, 0.6378579453], [0.1387803271, 0.1027372465, 0.00227077226, 0.1315774113, 0.1967799491, 0.5208053302], [0.135316855, 0.102708413, 0.002194783292, -0.3074818847, -0.9124995232, 0.7022326861], [0.136274261, 0.1023411541, 0.002380071063, -0.1330721223, -0.1202285797, 0.2245596911], [0.1382718432, 0.1027739215, 0.002197500515, 1.73108762, 1.554330945, 0.3970942632], [0.1390200294, 0.1034384569, 0.002236828136, 0.3173599662, 0.5185601769, 0.06670403634], [0.1383459967, 0.1030057483, 0.002181964792, -1.166735626, -2.043635409, 7.892078137e-05], [0.1357310782, 0.1022249758, 0.001986712502, 0.2855787776, 0.1119057393, 0.8296557443], [0.1400561879, 0.1031400357, 0.00237351666, 1.48305258, 1.396474192, 0.0258483031], [0.1353822205, 0.102576273, 0.002243281221, 0.6782631232, 0.515150887, 0.7073228707], [0.1414991, 0.1031752651, 0.002426203393, -2.036020248, -2.371734657, 0.3193690557], [0.1398155463, 0.1028918084, 0.002249022538, 0.6879225448, 0.1642714667, 0.3954178372], [0.1443770614, 0.1029868715, 0.002295846987, 0.1342968327, -0.03975258571, 0.605261624], [0.1380202652, 0.1024890468, 0.002254226873, 0.8545426374, 1.004575182, 0.5331825415], [0.1366542733, 0.1027061473, 0.00215244863, -1.4356481, -2.007879324, 0.4439339281], [0.1384672806, 0.1028729908, 0.00227878038, -0.1298358217, 0.07113451236, 0.8780264221], [0.1388921253, 0.1023030897, 0.002433024695, -0.5219867083, -0.8247497595, 0.9457217472], [0.1385323167, 0.1032503882, 0.002181246166, -0.3630454588, -1.010395093, 0.005655262188], [0.1401073279, 0.1029674134, 0.002388333709, -0.3343235508, 0.2138522411, 0.3403795737], [0.137274476, 0.102508698, 0.002366706797, -0.2308535359, 0.1568156483, 0.8414084231], [0.1384717699, 0.1029632907, 0.002407008191, 0.5644439305, 0.1310018051, 0.6789650156], [0.1344138292, 0.1030526636, 0.002348603998, 0.2380668248, -0.810835776, 0.6286167456], [0.1381738705, 0.1021068487, 0.002246897465, 0.05163599648, -0.8481397658, 0.9994219977], [0.1400580502, 0.1028931283, 0.00219976475, -0.1525670996, 0.2723403837, 0.9727942701], [0.1417613739, 0.1027827833, 0.002293183047, -0.6461384138, -0.5521738278, 0.08431192321], [0.134229116, 0.1025781603, 0.002168099109, -0.8821064261, -0.4479328531, 0.2945785338], [0.1380163299, 0.1026864003, 0.002113265663, 0.9429428957, 1.037181823, 0.7999846603], [0.1406502862, 0.1028858697, 0.002030651173, -0.3838636491, 0.287896355, 0.3883047557], [0.1415742771, 0.1024282749, 0.002099221718, -2.824733623, -3.376902921, 0.8761829728], [0.1398702004, 0.1021496336, 0.002269259522, -1.475903258, -0.7207327552, 0.2598894195], [0.1385151092, 0.1028487053, 0.002395912852, -0.7150789291, -0.2869670592, 0.6843944621], [0.1369581003, 0.1028003661, 0.002197911721, -1.345812039, -1.703932478, 0.383023004], [0.1408289675, 0.1026869436, 0.002212193707, 0.08813920874, 0.02486051335, 0.4209336469], [0.1386585584, 0.1023836805, 0.002243755483, -2.131895489, -1.915450314, 0.1201267368], [0.1350495138, 0.1023499723, 0.00223725915, 0.3372199643, 0.1715785205, 0.275123969], [0.1403060042, 0.102814134, 0.002195478774, 1.810856875, 1.964424071, 0.6611639917], [0.1387006818, 0.1024820167, 0.002214225612, -1.315806998, -1.522734864, 0.6587998535], [0.1404003983, 0.1029445047, 0.002224535961, -0.2623023774, -0.02656373496, 0.4496715966], [0.1412800408, 0.1027194146, 0.002175568477, 0.0113294027, -0.7744654811, 0.02979406519], [0.1358472739, 0.1026832507, 0.002290702165, 1.168732832, 1.319626029, 0.9539444059], [0.1383756267, 0.1023363988, 0.00228706304, -2.013307036, -2.077442278, 0.8051966324], [0.1379409465, 0.1027879975, 0.002346853467, -0.244002729, -0.7543020102, 0.5711232386], [0.1373264481, 0.1024526059, 0.002288591839, -0.4425966868, -0.1924485806, 0.2562458573], [0.1383428955, 0.1029146365, 0.002476597109, 0.2773688706, 0.4806371778, 0.9670430192], [0.1405500791, 0.1023922515, 0.002297318436, 1.258997969, 1.734911794, 0.2246418533], [0.1439725988, 0.1029644386, 0.00234711952, -0.4870361423, -0.5667247316, 0.0211981968], [0.1353969696, 0.102622351, 0.002327364578, -0.9806735643, -0.7211078304, 0.5542208039], [0.1373723037, 0.1030234588, 0.002416439963, -0.695435082, -0.9242691828, 0.8158458108], [0.1413065386, 0.1035170295, 0.00251657704, 1.205522151, 1.044776228, 0.004847092992], [0.1381922555, 0.1016492317, 0.002345351783, -1.418738724, -0.1890474413, 0.8641376994], [0.1394123769, 0.1031859849, 0.002304284461, 0.2695340851, -0.01962267867, 0.6885086583], [0.1353297518, 0.102750028, 0.002413020303, -1.081085912, -1.032847691, 0.3053322843], [0.1363119184, 0.1030469092, 0.002193461619, 0.03699663958, -0.4947659687, 0.2388771938], [0.1402102825, 0.1027235366, 0.002259510715, -0.4047084286, -0.2681929459, 0.2818369332], [0.1361310002, 0.1031660111, 0.002153944061, 0.149305318, 0.4604340148, 0.3400374494], [0.1408236849, 0.1024284805, 0.002220699975, -0.2056322205, 0.1842438344, 0.3332509953], [0.1379581214, 0.1025952004, 0.002202954941, -1.409591374, -1.648149183, 0.6461634836], [0.1371422423, 0.1025797833, 0.002328665563, -1.229024616, -1.216378031, 0.878181145], [0.1379174358, 0.1024561358, 0.002103894611, 0.2193996896, 0.8695667568, 0.1552947224], [0.1383283756, 0.1023585248, 0.002290525699, -0.04379861228, -0.1019053225, 0.6036318655], [0.1357597815, 0.102416935, 0.002214366266, -2.123797718, -2.689851537, 0.5872271027], [0.1386848976, 0.1031896793, 0.002168455505, -0.2018476796, -0.2197906328, 0.7894215714], [0.1386703016, 0.1027160055, 0.002299020858, -1.404434624, -1.712104127, 0.4657623858], [0.1363254739, 0.1028032028, 0.002257775742, -0.7979741094, -0.7297893594, 0.3664148593], [0.1377574549, 0.1022076168, 0.002275077945, 0.1528801277, 0.02483167066, 0.1389575379], [0.14387699, 0.1022738246, 0.002217613972, -0.6305770613, 0.1155886804, 0.5362019557], [0.1414824106, 0.1024732401, 0.002347133359, 0.297208156, 0.2870386718, 0.09879155623], [0.1374291439, 0.1024620249, 0.002269689936, -1.578659123, -1.130542018, 0.2804854846], [0.1392814952, 0.10257808, 0.002205483313, 1.894196204, 1.819851028, 0.1475376057], [0.1391062652, 0.1028040301, 0.0024294762, -0.7273124286, -0.6929860236, 0.1356723414], [0.1388592715, 0.1034502849, 0.002211119269, 0.9779718937, 1.148816168, 0.9554234548], [0.1393349519, 0.1033392884, 0.002227719391, -0.2511630276, -0.2324117047, 0.1569777525], [0.1387456985, 0.1022878715, 0.002244358436, -0.1991442152, 0.3707454671, 0.3808365606], [0.1386003358, 0.1034537512, 0.002460561127, 0.6172294454, 0.4172444729, 0.7158776641], [0.1395389801, 0.1026371479, 0.002250894185, 0.4135925368, 0.7968226685, 0.765814946], [0.1358151813, 0.1025880794, 0.002311769555, -1.383204612, -1.463816855, 0.8486176854], [0.134520042, 0.1039117586, 0.002117441517, 1.548127954, 1.363442698, 0.8116573316], [0.1419791542, 0.1029472059, 0.002180284719, 0.4597037904, 0.2351218463, 0.866417561], [0.1372703784, 0.1026628097, 0.002357227056, -1.311576947, -1.301691608, 0.5479327319], [0.1388729422, 0.1026191892, 0.002283013228, -2.589939632, -2.915378293, 0.6209417727], [0.1391912449, 0.1029751401, 0.002007518809, 0.9054904619, 0.3696040179, 0.242213307], [0.1341653498, 0.1028659835, 0.002037487044, -0.9203187294, -1.333410108, 0.7437927252], [0.1408011617, 0.1026196239, 0.002270999912, 0.7325399211, 0.03350095236, 0.4852435908], [0.138543135, 0.1026296543, 0.002079187758, 0.8262101779, 0.9770467338, 0.9762784193], [0.1374764364, 0.1027055262, 0.002229921392, -0.9373824131, -0.8045959626, 0.8129936089], [0.1396839462, 0.1029119796, 0.002306610178, 0.4259399589, 0.4334202717, 0.764612147], [0.1397607258, 0.1021076682, 0.002276352214, 1.264644944, 0.7780929412, 0.9066868554], [0.1361387698, 0.1028301668, 0.002171852137, -1.043960209, -1.198886046, 0.3153872295], [0.141715075, 0.1024461433, 0.002214419241, -1.593785611, -1.472812013, 0.8302316387], [0.1342064009, 0.1025864221, 0.002233731066, 1.365041713, 1.045184204, 0.2475631072], [0.1432429973, 0.1034908512, 0.002195106734, 0.4128213572, 0.6065804945, 0.268683959], [0.1392894362, 0.1030407124, 0.002261890647, 0.6066084347, 0.6679828538, 0.275463866], [0.1374825182, 0.1033373027, 0.00230933266, 1.438726579, 1.026736889, 0.1263030898], [0.1410859197, 0.1028465202, 0.002226733754, 1.068436428, 0.8236808554, 0.5905045114], [0.1380190039, 0.1035111849, 0.002320083608, 0.6007558558, 0.638493418, 0.4766452551], [0.1420191981, 0.1035278064, 0.002263326656, 1.105603601, 1.056610451, 0.5524729814], [0.1389873604, 0.1031792145, 0.002212246467, -0.394918109, -0.8776038048, 0.1554149996], [0.1392444045, 0.1025845707, 0.002197097908, -1.769891553, -1.982829079, 0.5567953577], [0.1392356129, 0.1028345624, 0.002327337474, -0.9767030828, -0.5072934968, 0.7274705903], [0.1358752981, 0.1024459047, 0.002236823773, 0.7985369246, 0.5373205585, 0.6956275971], [0.1399897858, 0.1021764021, 0.002316894226, 0.599299285, -0.3323095336, 0.8276721784], [0.1401936713, 0.1028007386, 0.002267483746, 0.1498084294, 0.2710754967, 0.2189685227], [0.1374206376, 0.1027491976, 0.002180609397, -0.7797009499, -1.08996952, 0.08671763503], [0.1389411379, 0.1025373782, 0.002283974579, -0.6970312317, -0.634169083, 0.4914115791], [0.1345039783, 0.1028184927, 0.002157126586, -0.05081917677, -0.7506991411, 0.8404925099], [0.1383802762, 0.1020240814, 0.002255991687, -0.6148199001, -0.2585672829, 0.8241715772], [0.1360713439, 0.1025505855, 0.002389692272, -1.403523347, -1.03523237, 0.8382056169], [0.1376836283, 0.1031559664, 0.002251177848, -0.07674162624, 0.2253022124, 0.819845533], [0.1376551255, 0.1029525731, 0.001995890835, 0.1921701669, 0.5179747828, 0.6961830441], [0.1387625239, 0.1023678586, 0.002341479496, 1.066052535, 0.9604271019, 0.1470024315], [0.1356890267, 0.1030315622, 0.002166167644, 0.1683109804, 0.9114227404, 0.4646774156], [0.1441177885, 0.1025765864, 0.002183599599, 0.3554214127, -0.2869347516, 0.04974633367], [0.1409649602, 0.1029511854, 0.002130637041, -0.3610014067, -0.4967406276, 0.6826631316], [0.1395319001, 0.1028737386, 0.002046431214, 1.696912919, 1.85893803, 0.7582563461], [0.1386363163, 0.1029509235, 0.002355822516, -0.6187745745, -0.6189856115, 0.9038490849], [0.1405875881, 0.1028003558, 0.00233963922, -0.9965345045, -0.3902982741, 0.9032073092], [0.1410792677, 0.1030393404, 0.002400726868, 0.5165656864, -0.07067672262, 0.008335311499], [0.1383208176, 0.1027777229, 0.00216862313, -1.20097341, -1.344332068, 0.806709799], [0.138861734, 0.1026263313, 0.002049305926, -0.7708333076, -0.6831104484, 0.3109821466], [0.1380968771, 0.1026983823, 0.002307610839, 2.003149245, 1.715598905, 0.2344029632], [0.142215107, 0.1022018961, 0.002465262692, 1.01243934, 0.5929523016, 0.2966667916], [0.1366494307, 0.1028580917, 0.002268322336, -1.67263157, -1.647620659, 0.732320806], [0.1396593172, 0.1027874129, 0.002294632645, -1.623583674, -1.70579114, 0.8431778874], [0.1377908258, 0.1030163728, 0.002097792985, -0.7058864917, -0.5318948542, 0.1900394511], [0.138646821, 0.1028726621, 0.002112266213, -0.0315216394, 0.2229416739, 0.1083261048], [0.1352227603, 0.1023363381, 0.002426188069, 0.03519867254, 0.09245411094, 0.4348777594], [0.1380971661, 0.1036761048, 0.002130106025, -0.3541788657, -0.4980120721, 0.9506637909], [0.1370944804, 0.1029518727, 0.001994204993, -0.1335963894, 0.1702536437, 0.4050863632], [0.1348418561, 0.1029866551, 0.002197463551, -0.9632924769, -1.358808804, 0.3882293392], [0.1359881259, 0.1026264655, 0.002217503529, 0.007245933198, 0.6604738031, 0.8409378214], [0.1386747418, 0.1027983944, 0.002312191849, -0.4614266319, -0.6656756417, 0.7363952399], [0.1379620452, 0.103380163, 0.002014272235, -0.0667680651, 0.283233571, 0.7897795704], [0.1382152671, 0.1026434879, 0.002363102974, -1.375295982, -1.724246155, 0.0620696422], [0.1360433972, 0.1025144168, 0.002184959998, -0.4244351044, -0.5155618581, 0.9150523183], [0.1390674754, 0.102874325, 0.002462274663, -0.2621737939, 0.01367385785, 0.148353798], [0.1363043357, 0.1026211314, 0.002268476593, 1.263346179, 1.247184111, 0.1432890372], [0.1411583761, 0.1028706776, 0.002261270367, 1.261679974, 0.6095412912, 0.2008375959], [0.1372881662, 0.1030810234, 0.002306494168, -0.5852133878, -0.7349945713, 0.6765077395], [0.1403738438, 0.1026236476, 0.002211294488, -0.2656255808, -0.9440500468, 0.3188481782], [0.1394485463, 0.102385925, 0.002456007453, 1.504871334, 0.9492483351, 0.09616480398], [0.138921554, 0.1022582811, 0.002321655891, -1.252788589, -0.9103609134, 0.328135792], [0.1400637995, 0.1026910124, 0.002183524561, 0.3090691957, 0.3319325563, 0.4621460195], [0.1401850067, 0.1022748953, 0.002189177497, -0.3802751704, -0.7082664063, 0.5038021187], [0.1387426793, 0.1028867424, 0.002394023791, -1.625288599, -1.27517691, 0.7205036215], [0.1399805877, 0.1025198195, 0.00221818349, -0.471531983, -0.007708045932, 0.8507821033], [0.1427951675, 0.1028999809, 0.002258067926, -1.420992537, -2.430580268, 0.5726666609], [0.1398215159, 0.1024353584, 0.002128362206, 0.1902392446, 0.4924698708, 0.2253207068], [0.1382529933, 0.1026205575, 0.002023703539, 1.550081968, 1.708993277, 0.1098696918], [0.1394970556, 0.1024129197, 0.002306092858, 0.151655511, 0.08456956, 0.6622337185], [0.1366469607, 0.1016335222, 0.002231365515, 1.759554959, 1.651819347, 0.001073431352], [0.1426988801, 0.1031125366, 0.002014393376, 0.9706274454, 0.1654203951, 0.6798480857], [0.1369298217, 0.1034642725, 0.002320009017, -0.03949088097, -0.2482863871, 0.1409627533], [0.1393015319, 0.1026799578, 0.002331118582, -0.1879454076, 0.03883976073, 0.4788914068], [0.140572804, 0.1025205175, 0.002280520475, -0.8606552407, -1.030489237, 0.7087411379], [0.1399500847, 0.1025571378, 0.002226426787, 0.4396486483, 0.886203259, 0.01485391153], [0.1406948935, 0.1027989666, 0.002217489421, -0.3959868995, -0.2838525713, 0.6789979296], [0.1373355881, 0.1029752084, 0.00220582374, 1.074115752, 0.9459479589, 0.2555420604], [0.1409391782, 0.1033244942, 0.002263084203, 2.398887683, 2.357390713, 0.7525719066], [0.1387096854, 0.1027161064, 0.002202241147, -0.2758221214, -0.3874642019, 0.9727049676], [0.141735916, 0.1034616656, 0.002219828742, 1.396430951, 1.153295335, 0.617241944], [0.1412932948, 0.1026795204, 0.00220034388, -1.854879763, -1.632879703, 0.6309881421], [0.1380767257, 0.1028704254, 0.002298652011, 0.3855445198, -0.1940949711, 0.7322393297], [0.1411338626, 0.1023872132, 0.002339537972, 0.1489988093, 0.366311028, 0.4841130551], [0.1393219128, 0.1024244526, 0.002310962243, 0.1009416757, -0.1013561933, 0.8866582023], [0.1423618722, 0.1022944144, 0.002173239539, 0.07344531774, 0.1751146331, 0.542225696], [0.1394405393, 0.1026234951, 0.002355819482, -0.5413041373, -0.3355561971, 0.3832776599], [0.1389740037, 0.1022740281, 0.002243502433, -0.2936371905, -0.04588623388, 0.3407051186], [0.1378322413, 0.1019625444, 0.002269554343, 0.1845289719, 0.4706364424, 0.3081128162], [0.1406075638, 0.1027289469, 0.002394052797, -0.1723482554, -0.001325777699, 0.3862067575], [0.1404350759, 0.1027133953, 0.002228283278, -1.170780075, -0.7274501769, 0.8359611237], [0.1392063566, 0.1032689838, 0.002175902518, 0.6162669892, 0.7683713864, 0.009690047123], [0.1358537937, 0.1030025094, 0.002151854077, -0.7991055943, -2.239925039, 0.844900743], [0.1377760591, 0.1024928305, 0.002052751862, 0.3378968794, 0.3614236759, 0.3544473465], [0.1418239841, 0.1029081296, 0.002259130187, 1.455941618, 0.8324586499, 0.2351238928], [0.1346840169, 0.1029111781, 0.002105414679, 0.4168007425, 0.4926372367, 0.6780820582], [0.1404500314, 0.1024678816, 0.002272480133, -0.2144071319, 0.2304869508, 0.1084936745], [0.1384744618, 0.1028125797, 0.002435416756, -1.769794734, -2.448235524, 0.7347494798], [0.1393383724, 0.1018002415, 0.002088497495, -1.417148749, -0.5973064432, 0.4022120577], [0.1379896597, 0.1028126785, 0.00226937234, 1.269913901, 1.518332928, 0.8977566472], [0.1367244971, 0.102516651, 0.002201455487, 0.01744119155, 0.03605663015, 0.9479620753], [0.1424345864, 0.1036020901, 0.002256822663, 0.1196861387, -0.4276852286, 0.4878839262], [0.1406361183, 0.1025800198, 0.002264020788, 1.092246303, 1.198866687, 0.3558712368], [0.1391630188, 0.1029765283, 0.002375919593, -1.516377055, -1.288799421, 0.7779389367], [0.1415590298, 0.1029821757, 0.002154372243, -0.7659857023, -0.5464176886, 0.9014269008], [0.1376471569, 0.1027257677, 0.002167700933, -1.294517681, -1.584707422, 0.7608291215], [0.1399644525, 0.1026054809, 0.002215148574, -0.6476891658, -0.1834230973, 0.6205282321], [0.1395413576, 0.1022937832, 0.002432016614, -0.1863326002, -0.3821409307, 0.7617745081], [0.1399219726, 0.1030403212, 0.00193176329, -0.9009800674, -1.052579067, 0.7922123493], [0.139579321, 0.1024146879, 0.002511098363, 1.107837512, 1.33387309, 0.3764076581], [0.1406157502, 0.1027030092, 0.002185895757, 0.4475324191, 0.5461023379, 0.4460744544], [0.1408385397, 0.10301932, 0.00245128428, 0.5129993143, 0.4762087864, 0.05806209322], [0.1393655504, 0.1031112205, 0.002211019198, -0.4226995735, -0.6970584809, 0.2406099224], [0.1419497875, 0.1030111591, 0.002333629665, 1.126276841, 1.373688277, 0.7443052446], [0.141140174, 0.1026869547, 0.002302819982, -0.1498834137, 0.08786436595, 0.2330518824], [0.1359782835, 0.1025606458, 0.002328773622, -0.6773657741, -0.9845281851, 0.5198689518], [0.1391738656, 0.1028050592, 0.002285968185, 0.04721048309, -0.4596278371, 0.4648895442], [0.1386049347, 0.1026158228, 0.002367555153, 0.480960133, 0.1000203907, 0.5953610164], [0.1378731356, 0.1023914573, 0.002108760733, -1.690286531, -1.632776826, 0.9142819557], [0.1406930493, 0.1022572585, 0.002348196886, -0.9254693134, -0.1525347689, 0.9009010883], [0.1417845503, 0.1030613873, 0.002257031227, -0.34098584, -1.059662105, 0.4084980633], [0.1359618285, 0.1023185898, 0.002254142079, -1.688335827, -1.999785948, 0.7071318719], [0.1398557366, 0.1023972013, 0.002155561026, -0.4524409798, -0.1033138481, 0.6431030333], [0.1379261863, 0.1024507312, 0.00241300223, -1.59119676, -1.047393931, 0.5041860482], [0.138250362, 0.1029895048, 0.002301514188, -0.1289547182, -0.2816361115, 0.9065185918], [0.1444867924, 0.10340232, 0.002239874113, 0.6874328793, 1.211130456, 0.7745434393], [0.1369087852, 0.1028483387, 0.002162538206, -1.14929839, -1.548967023, 0.6617760053], [0.1392165512, 0.1023995314, 0.002166275605, 0.5148865046, 0.8246129219, 0.3931549248], [0.1358396925, 0.1032903538, 0.002293867471, -1.495765384, -1.29158791, 0.9945463931], [0.1364997928, 0.1032855101, 0.002290713658, -0.3654940074, -0.5871098712, 0.007284429333], [0.1386089481, 0.1030381636, 0.002088804579, 0.4041912193, 0.6193501805, 0.339881736], [0.1413911858, 0.102939447, 0.002270840841, -0.2257022684, -0.403570097, 0.7659561859], [0.1359775456, 0.1024034471, 0.002286067296, -0.6885179398, -0.4241809706, 0.894587066], [0.1421066872, 0.1027157841, 0.002359299092, -0.2103432522, -0.3155214745, 0.3180410407], [0.1368387429, 0.1028778414, 0.002339213863, 0.1791025993, 0.1256983011, 0.7122531085], [0.1357949064, 0.1030552222, 0.002149086043, -0.7241821249, -0.8450456437, 0.9166694993], [0.1362150456, 0.1028506624, 0.002408753902, 0.4894271248, 0.6589522458, 0.9589049992], [0.1406266841, 0.1024148997, 0.002306462581, -0.9116160903, -0.4476938239, 0.1031140959], [0.1408253598, 0.1028212841, 0.00211539573, 0.04950858299, -0.8216674593, 0.4843513932], [0.137500302, 0.1024683537, 0.002179586398, -1.65075088, -1.514766195, 0.4693764357], [0.1366745683, 0.1024227927, 0.002199419414, -1.11750419, -1.587872565, 0.5366029506], [0.1364286505, 0.1023034391, 0.002282730244, 1.269112779, 1.209409176, 0.1301900997], [0.138010139, 0.1022329712, 0.002396763865, -0.8300968426, -0.5386544588, 0.3985772982], [0.1391073754, 0.1029393809, 0.002346036207, 0.3831980861, -0.02708365257, 0.9035936986], [0.1370550242, 0.1032659679, 0.002023830465, -0.1682166269, -0.812341167, 0.846558732], [0.1389119414, 0.1026225648, 0.002193522543, -0.4603833309, 0.4868852447, 0.815079206], [0.1361783197, 0.102754391, 0.002294550463, 0.506003158, 0.4824729444, 0.01789551326], [0.1355225093, 0.1027452088, 0.002299078752, 0.4496784326, 0.7790186805, 0.3234050469], [0.1384909254, 0.1028976135, 0.002439222307, -0.3596514981, -0.5150942495, 0.1885748884], [0.1393978843, 0.1032548318, 0.002252656947, 0.5911450299, 0.2987990007, 0.1596255813], [0.1381085966, 0.10296221, 0.002341470107, -1.588841561, -1.760902471, 0.6960635724], [0.1351502125, 0.1022249581, 0.002308331168, -1.109832486, -2.0719864, 0.9179432447], [0.1366881146, 0.1027952139, 0.002428904255, 1.229191652, 1.248081009, 0.7737140986], [0.1338687845, 0.1020516779, 0.002355641601, -1.689530925, -1.783368971, 0.05018409187], [0.1387235766, 0.1027226917, 0.002293621088, 0.4962413913, -0.2022964493, 0.4731814235], [0.1388110385, 0.1025540646, 0.002233863599, 0.5516334055, 0.4469549516, 0.6225941749], [0.1398476578, 0.1025324598, 0.002242786778, -0.2970793161, -1.063734413, 0.2016937925], [0.1422633618, 0.1031899217, 0.002207013689, 0.5024239603, 0.3233031598, 0.4821041383], [0.1354083835, 0.1035593674, 0.002257584608, -0.4610994128, -1.011185952, 0.3818023139], [0.1378777695, 0.1024513905, 0.002211222786, -1.482086293, -2.335912107, 0.7899304428], [0.1402340565, 0.1029683115, 0.002259258768, 1.817988295, 1.53779889, 0.4232461637], [0.1376885914, 0.1029966499, 0.002247710724, -0.437270402, -0.7052787148, 0.9369300575], [0.1382432525, 0.1028780592, 0.002348186536, -0.1316925945, -0.1484757929, 0.8675936343], [0.1413301606, 0.1029942535, 0.002193903569, -0.193329546, -0.618337431, 0.8891543805], [0.137711635, 0.1025286292, 0.002553895182, -0.9773813768, -0.2547855548, 0.1721925289], [0.136348636, 0.1031318856, 0.002348768341, -0.1367575743, -0.1315996712, 0.199446372], [0.1415924329, 0.102397976, 0.00198410416, -1.114062457, -1.380153273, 0.3668635132], [0.1394673193, 0.1025444616, 0.002356397705, -0.6732894703, -0.8198744126, 0.5039605401], [0.1370629008, 0.1031654148, 0.002301201339, 0.6305540138, 0.8629116707, 0.4933229862], [0.1363407039, 0.1034088704, 0.002169829164, 1.200850788, 1.13692248, 0.8373958151], [0.1369553913, 0.1030578325, 0.002125792413, 0.1971642464, 0.449860406, 0.3192049297], [0.1397403674, 0.1025664942, 0.002245677018, -1.182473047, -1.553515362, 0.5824838224], [0.1367001582, 0.1024305594, 0.002203574526, 0.1278171527, 0.1238879935, 0.5285709641], [0.1418967979, 0.1017025866, 0.002270978435, -0.7890294187, -0.7603697459, 0.0852108758], [0.137573708, 0.102644395, 0.002470781742, 1.294548987, 0.8613951576, 0.7971889739], [0.1411063053, 0.1029783313, 0.002439442105, 0.05822811506, 0.140739967, 0.6823388735], [0.1413556489, 0.1024976901, 0.002436524277, 0.3193075418, 0.3858689055, 0.01893120908], [0.1380894193, 0.1024107628, 0.00217963689, -0.8022049258, -1.277743069, 0.675865621], [0.1421161655, 0.1031141082, 0.002435300945, -0.2828561795, -0.2782666116, 0.7766269323], [0.1374679606, 0.102566669, 0.002251679014, -0.5833292074, -0.4106130184, 0.635600581], [0.1396217591, 0.1028419243, 0.002127009413, 1.171539289, 1.065746157, 0.6039576936], [0.1360557738, 0.1024443668, 0.002200903157, -0.5762956736, -0.1071124211, 0.6725505362], [0.1360909647, 0.1031633949, 0.002275375263, -1.973753812, -2.809902564, 0.005960861791], [0.1388927481, 0.1028610984, 0.002022770591, 0.1848477267, -1.245856997, 0.04472247116], [0.1402785119, 0.1023114796, 0.002388284626, 0.7727617771, 0.6222009721, 0.4671526005], [0.1415913961, 0.1028991086, 0.002243236972, 1.952234661, 1.300188039, 0.4230184502], [0.1393756083, 0.1027913016, 0.002352554603, 0.4030696476, 0.3702376533, 0.6727514867], [0.1390360609, 0.1030695626, 0.002209131069, 1.131686544, 0.8958161315, 0.7715409163], [0.1357779648, 0.1024912978, 0.002219946944, -1.26607134, -1.833124937, 0.5808128211], [0.1411620079, 0.1024305844, 0.002146378686, 1.038381799, 0.5592645931, 0.5387919344], [0.1364121237, 0.1021211933, 0.00216671931, 1.161277574, 1.180574723, 0.2743023336], [0.1401890606, 0.1022082569, 0.002362786748, 0.007042494802, -0.07985276328, 0.4488319702], [0.1363543189, 0.1019340616, 0.00203312622, 0.01606892572, 0.2588214549, 0.4079605185], [0.1391712816, 0.1034260733, 0.002260256162, 1.480902596, 0.7456204438, 0.1745182897], [0.1379130095, 0.1019040087, 0.002114263803, -1.163197127, -0.7371555242, 0.817310712], [0.1371512096, 0.1021441007, 0.002176479441, 0.8749031435, 1.048348196, 0.9756136244], [0.1373719567, 0.1027052361, 0.002118926781, 0.3448805881, 0.2028817059, 0.1113977444], [0.1362202823, 0.1024245742, 0.002312872368, -0.5635187518, -0.6744553375, 0.8324731501], [0.1351186052, 0.1032506332, 0.002139332978, 1.425214869, 1.265335248, 0.3378558398], [0.1371362652, 0.1030397107, 0.002057958764, -0.1219962465, 0.3715835147, 0.01419270572], [0.1393066173, 0.1028996114, 0.002224043913, -0.8812412312, -0.5801953113, 0.01441970321], [0.1375956228, 0.1028760578, 0.002232010936, 1.19776285, 1.001421316, 0.7082190512], [0.1407358041, 0.1034433154, 0.002215421144, -1.220512008, -1.824122315, 0.8679607962], [0.1405507895, 0.1029367202, 0.002087787805, -0.6981217292, -1.207558915, 0.6560565598], [0.1359707394, 0.1028143239, 0.002196680743, 1.342769811, 0.9376923621, 0.3935101996], [0.141172064, 0.1021390299, 0.002312247984, 0.08098546285, 0.04716577046, 0.865501594], [0.1390587083, 0.1018414487, 0.002137508143, -1.290803913, -1.093143832, 0.3236802638], [0.1375320889, 0.1029653439, 0.002533536711, -0.7421216947, -1.471566415, 0.1257745757], [0.1351106171, 0.1031575276, 0.002040219475, -0.8902014145, -0.1413278489, 0.5579137191], [0.1405473063, 0.1019777488, 0.002338675411, 0.01024733345, -0.06277105164, 0.4441466297], [0.1403632358, 0.1027318047, 0.002079820838, -1.14724803, -1.114270501, 0.2015142004], [0.1367175312, 0.1028937928, 0.002381465944, 1.370892019, 1.183065701, 0.2996796861], [0.1385102134, 0.1032249756, 0.002119887917, 0.5972857896, 0.4953882255, 0.8619453449], [0.137001504, 0.1026851249, 0.002159085355, 0.8887341538, 0.843295403, 0.17409614], [0.1407738773, 0.1027296015, 0.002091802568, -0.8513583962, -0.7584600298, 0.6343568408], [0.1403719048, 0.1023495097, 0.002198848415, 0.5976413273, 0.5531014413, 0.4975576495], [0.1366681863, 0.102293082, 0.002105402696, -0.8772725554, -1.135162225, 0.5465235568], [0.1383555316, 0.1029380937, 0.002403282649, 0.6972154708, 0.4251334895, 0.07116604373], [0.1385112359, 0.1027819005, 0.002289800021, 0.7898851464, 1.030737467, 0.4881857632], [0.140419499, 0.1032235892, 0.002102682248, 0.6128899172, 0.2663222409, 0.747990354], [0.1398575047, 0.1027138158, 0.002287933444, 0.8751727992, 0.963640325, 0.6015086329], [0.1394371096, 0.1029776494, 0.002297912005, 0.1256595509, 0.2542697115, 0.4241738932], [0.1387467941, 0.1022152913, 0.002068160517, -2.112918456, -2.601640376, 0.01463293195], [0.1399984983, 0.102697911, 0.002289181823, 1.325131871, 1.184816737, 0.07574718218], [0.1382962997, 0.1030373732, 0.002291952562, -1.52305198, -0.5945004722, 0.2311436319], [0.1382106415, 0.1027634448, 0.002361930017, 0.07318455573, -0.264440025, 0.1478315854], [0.1405969616, 0.102922009, 0.002409119827, -0.3278063377, -0.1304918625, 0.8904063308], [0.1369357421, 0.1029359677, 0.002464901251, 0.7773263955, 0.8229211756, 0.6357090134], [0.1354376222, 0.1025777072, 0.002301562279, -1.81269485, -2.235209698, 0.3228824687], [0.1406747935, 0.1032023021, 0.002243754274, 0.4284101789, 0.8382293273, 0.904622986], [0.1372780231, 0.1031972949, 0.002237927687, -1.224040466, -0.91464644, 0.2641982344], [0.1390945971, 0.1021064755, 0.002146595746, -0.2884247907, 0.1491099575, 0.5196170841], [0.139100925, 0.102758955, 0.002326543053, -0.7650557423, 0.1302807854, 0.6242984844], [0.1377888911, 0.1026072255, 0.00241441205, -1.842073997, -1.348466149, 0.4377504429], [0.1404459275, 0.1026801808, 0.001978871689, 0.6847566486, 0.4872817668, 0.5366130436], [0.1430515077, 0.102625681, 0.002326323568, 0.7258185772, 0.2783901119, 0.3342618953], [0.1421407671, 0.1025585338, 0.002475612304, -0.5049793003, -0.4194467697, 0.9003463973], [0.1390135797, 0.10247699, 0.002209797642, -1.183993669, -1.741553868, 0.1101460573], [0.1411143249, 0.1031927244, 0.002278783756, 0.179237357, -0.2914103686, 0.6835141445], [0.1414014806, 0.1026484027, 0.002231251145, 0.1034440049, 0.1618959149, 0.5926185726], [0.1399273182, 0.1025361766, 0.002272348321, 0.5887411768, 0.7294005383, 0.04159244006], [0.1409018815, 0.1026391283, 0.002289634996, 0.3057936021, 0.953002662, 0.4280844416], [0.1409057982, 0.1026895152, 0.002322883732, -0.8516263461, -0.9249408065, 0.9067803221], [0.1388969921, 0.1036810217, 0.002119490284, 0.7774825398, 0.8946086469, 0.4285568888], [0.1396736881, 0.102453319, 0.002334672653, -2.401080382, -2.083471347, 0.01526847641], [0.1346710945, 0.1026662542, 0.002281936948, -1.130044908, -2.104964219, 0.1699272983], [0.1383411171, 0.1025754325, 0.002201160246, -0.7477838177, -0.6537958539, 0.3831560715], [0.1360842386, 0.1030329275, 0.002293427142, 0.03509964289, -0.5235328282, 0.7406971307], [0.1389834956, 0.1029017584, 0.002233526498, 0.6216073118, 0.5276520957, 0.3845827956], [0.1413630751, 0.1027388473, 0.002081341732, -1.69668372, -2.20888572, 0.8738526964], [0.1356973421, 0.1021355632, 0.002186146581, 0.3556470109, 0.507097992, 0.356569575], [0.1385871873, 0.1035914605, 0.00219800784, 0.4625257063, 0.339200531, 0.509829912], [0.1394743737, 0.1029574065, 0.002155009641, -1.633545492, -2.156987224, 0.3697651767], [0.1373541256, 0.1029494959, 0.002327597967, -0.4338363172, -0.7113210563, 0.7890198231], [0.1355722809, 0.103124166, 0.002187922008, -1.263547965, -1.032455634, 0.1100319381], [0.140355709, 0.1030842553, 0.002186972197, 1.840260655, 1.212058481, 0.03574365949], [0.1368945095, 0.1023574829, 0.002438250368, -0.1424476311, -0.0139401049, 0.9929248627], [0.1388082552, 0.1034744191, 0.00222315255, -1.857580589, -2.902815805, 0.7564793752], [0.1377666144, 0.1023633762, 0.002273821496, 2.199788867, 1.407912016, 0.1778795916], [0.1360058287, 0.1026602929, 0.002309749809, -0.9590570713, -0.8752777247, 0.5503921386], [0.1391304762, 0.102341092, 0.002219918592, -0.7378808715, -0.5570976023, 0.6718722161], [0.1366804595, 0.1029473492, 0.002218459617, -0.6299913348, -1.011735102, 0.3307169255], [0.1387784937, 0.1023664314, 0.002215618917, -0.1000078772, -0.4512916689, 0.7430618735], [0.1351221874, 0.1025082067, 0.002135461234, -2.589427776, -3.277305488, 0.8802217917], [0.1362416922, 0.102747269, 0.002208722651, 0.35516606, 0.8125240935, 0.4765814394], [0.1387655701, 0.1033217645, 0.002166111263, 0.4442000691, 0.1300256974, 0.7935855767], [0.1380447704, 0.1024753393, 0.002178307089, 1.113546355, 1.288223669, 0.8685011964], [0.1406225996, 0.1024743307, 0.002372953359, 1.323985781, 1.227146698, 0.0834066661], [0.1365946145, 0.1025021133, 0.002287946799, 0.1310179859, 0.2857423366, 0.9837686089], [0.1374448805, 0.1029809236, 0.002106527033, -0.4100695273, -0.1509686644, 0.03310581231], [0.1374460453, 0.102673334, 0.002083437203, -0.4964884367, -0.3662359217, 0.2457383899], [0.1387096126, 0.1022676554, 0.002140059052, -0.5424244291, 0.0335813741, 0.248875854], [0.1384416715, 0.1027035676, 0.002289277016, -0.08430540411, -0.2395108337, 0.1616973423], [0.1403034593, 0.1027240398, 0.002292747748, 0.2124203822, 0.3545920772, 0.802565314], [0.1392608463, 0.1032399665, 0.002386252882, -1.022577012, -1.337164131, 0.005710814395], [0.1376394034, 0.1028490634, 0.00227690955, 1.688196676, 1.674810836, 0.4224017545], [0.1391315701, 0.1028672441, 0.002136203506, -0.3963942343, -0.5883935968, 0.3780415909], [0.1383744052, 0.1026241876, 0.002009080196, -0.2203196468, -0.01722690359, 0.89363767], [0.1377457301, 0.1028055607, 0.002136217039, 1.310178402, 1.424105278, 0.4953395782], [0.1395731427, 0.1021495513, 0.002231778891, -0.09497661294, -0.2160771589, 0.6959163109], [0.1371695435, 0.1023855043, 0.00216151647, -1.274271633, -0.9764676175, 0.4176546789], [0.1380441018, 0.103356827, 0.002238553648, 0.2408045052, 0.1015372485, 0.3755108119], [0.1392648808, 0.1023185702, 0.00243330566, -0.4667196371, -0.7003829734, 0.5236192911], [0.1364982581, 0.1027419636, 0.002388531086, -1.532332538, -1.277195579, 0.2633466485], [0.1388628143, 0.1025139577, 0.002024581994, -0.06542868687, -0.6686761393, 0.995311374], [0.139890612, 0.1032731261, 0.002207597803, 1.801851915, 1.324256809, 0.9148617556], [0.1396061594, 0.1021716045, 0.002303306145, 0.3505008634, 0.5520303893, 0.6871651996], [0.1385248639, 0.1031356274, 0.002340476372, 2.120369513, 1.904815682, 0.1654748203], [0.1364774441, 0.1027263474, 0.002287313387, -1.574081716, -1.949253205, 0.4923446526], [0.1409951919, 0.1027549886, 0.002328243973, -1.097150992, -1.171300238, 0.4643601975], [0.1414685887, 0.1021755698, 0.002421271594, 1.016752863, 0.5926438061, 0.2920184743], [0.1373939399, 0.1028534545, 0.002238735635, 0.3514368939, 0.3462471521, 0.2788529056], [0.1359238937, 0.1026287963, 0.002177000555, 0.112914506, -0.4081795518, 0.8658386232], [0.1388582283, 0.1024960294, 0.002190140119, -2.482804845, -2.882655545, 0.895294743], [0.140911142, 0.1023720251, 0.002319122643, 1.154513655, 0.8652844847, 0.449189074], [0.1389021011, 0.1035130913, 0.002238864455, 1.475653317, 1.080583168, 0.3270695594], [0.1413662151, 0.1020288406, 0.002063311045, -0.09133808517, 0.2916296122, 0.1390082023], [0.1398031029, 0.1033755913, 0.002309601648, 0.1125549146, -0.1444422595, 0.1846743182], [0.135826866, 0.1033513596, 0.002307368574, -0.4520269731, -0.8660764765, 0.05293225542], [0.136787789, 0.1027533314, 0.002207863442, -1.035346759, -0.9946468453, 0.6745531919], [0.1415377035, 0.1027226889, 0.002341608932, 0.3248534234, 0.3598732897, 0.5324044814], [0.1369810457, 0.1030469412, 0.002197645646, -1.34162541, -1.308462814, 0.5259116678], [0.1369571666, 0.1026491509, 0.002299326266, -0.2294595225, 0.2847507639, 0.5878124159], [0.1368145191, 0.102478328, 0.002292742555, -0.7725006108, -0.2029908822, 0.3848434959], [0.13742635, 0.1031836112, 0.002197120632, 0.3260836652, -0.1425397173, 0.6875511834], [0.1380030724, 0.1026238372, 0.002154707621, -0.6016389972, -0.5249033469, 0.3532109397], [0.1387861461, 0.1019867889, 0.002140627933, -1.152485296, -1.418348561, 0.440058849], [0.1345775083, 0.1021632122, 0.002251615279, -1.856326758, -2.276040432, 0.3004965244], [0.1397897271, 0.1028377035, 0.002082134032, -0.8513585967, -1.31941431, 0.2326575681], [0.1402998389, 0.1025859938, 0.002002245427, -0.4382901029, -0.5814143229, 0.06579461071], [0.1374525816, 0.1027895156, 0.002209168066, 0.4394014904, 0.6030105387, 0.6353969974], [0.1375212837, 0.1031144598, 0.002407304983, -1.273215772, -1.351563864, 0.9126736949], [0.1378690642, 0.1029697599, 0.002220565835, 0.02962124307, -0.4145219496, 0.8744647022], [0.1385659328, 0.1026330635, 0.002364196025, 1.311290547, 1.239889288, 0.2707136319], [0.1365556229, 0.1026505191, 0.002333175112, -0.3240268425, -0.6739560845, 0.8307434163], [0.13981665, 0.10279668, 0.002240723648, -1.006692449, -0.8884286311, 0.3469168935], [0.1372992883, 0.1021539467, 0.002343103296, -1.102484873, -1.312067613, 0.3459934495], [0.1390815329, 0.1023342485, 0.002122020091, 0.02609153167, 0.3874967014, 0.3296970387], [0.1397197534, 0.1032890103, 0.00229110771, -1.958981012, -1.644029039, 0.7452998853], [0.1385197796, 0.1027811323, 0.002532596505, -0.1856424589, 0.08840001059, 0.7234710317], [0.1359755003, 0.1030184175, 0.002064375923, -0.2272991183, 0.1942580392, 0.8274802472], [0.1379200448, 0.1023444336, 0.002102310009, -1.387752172, -0.9115415865, 0.2380237158], [0.1345317279, 0.1030953181, 0.002385190692, -0.5378887978, -0.9543728076, 0.1816456284], [0.1441634986, 0.1027857325, 0.002396087276, 0.05942164362, -0.1520416505, 0.6006819181], [0.1364269533, 0.1034053416, 0.002039833248, 1.07731547, 0.7599789907, 0.1440429206], [0.1381359243, 0.1021644938, 0.002201928861, 0.03673750893, -0.1378082778, 0.4890833204], [0.1373957574, 0.102801852, 0.002385341065, 0.5353343406, 0.1491417743, 0.4755348253], [0.1395671186, 0.1033932946, 0.002428148635, -0.8123535856, -1.119178091, 0.8965527915], [0.1386074132, 0.1027521382, 0.002470631501, -1.62460964, -2.258590146, 0.2679302448], [0.1366196177, 0.1027740395, 0.002357827388, -0.1663495142, 0.1508192035, 0.5584990833], [0.1353867586, 0.1024554793, 0.001930273178, -0.7268332675, -0.2025302737, 0.7496330958], [0.1370941697, 0.1023273771, 0.002116667885, 1.673050259, 1.295895854, 0.8498494428], [0.1416840583, 0.1021607653, 0.002395956807, -1.063415267, -1.608711354, 0.967473752], [0.13984366, 0.1030287649, 0.002626022962, 0.7706155257, 1.147120772, 0.006487361658], [0.1415292122, 0.1032402338, 0.002084219952, 0.3226837727, 0.7775729147, 0.5018467443], [0.1368962856, 0.1027199195, 0.002359349577, -0.6308032864, -0.3769987977, 0.9455305724], [0.1393189128, 0.1027265267, 0.002359496483, -0.4776414552, -0.130202678, 0.8666900923], [0.140205785, 0.1029605869, 0.002304552982, -0.8985244785, -1.051456302, 0.3788749387], [0.1381376877, 0.1030730357, 0.002394530386, 0.1416138715, 0.601953611, 0.9878942084], [0.139959253, 0.1024349954, 0.002199723801, -0.2416417966, -0.625660973, 0.8561654701], [0.1412036341, 0.1032673692, 0.002308293269, -0.6156945765, 0.04939833636, 0.5320974657], [0.1393052929, 0.102970699, 0.002292196653, 0.6472879961, 0.2655910893, 0.2736657803], [0.1391327184, 0.1026819276, 0.002112935695, -0.8067683949, -0.9141710428, 0.08816350429], [0.1360291807, 0.1026210024, 0.002135427328, 0.939473076, 0.1055444093, 0.3626654321], [0.1373597563, 0.1030578894, 0.002310765934, -1.160015332, -1.717909135, 0.2720827687], [0.1377353827, 0.1029868791, 0.002162540205, 1.221769819, 1.505074989, 0.8201684425], [0.1372006188, 0.1032188229, 0.00208241933, 0.383089134, 0.6072893153, 0.1144385753], [0.137627737, 0.1028021565, 0.002153255935, -0.7365172491, -0.3884764094, 0.9029645041], [0.1366170656, 0.1030387349, 0.002436509821, -0.7134601006, -0.4066298505, 0.2347139341], [0.1413686801, 0.1021834774, 0.002249477306, -0.5262831642, -0.6458051673, 0.980936348], [0.1391438657, 0.1021421573, 0.002233409595, -0.8099403529, -0.2183830196, 0.7921905278], [0.1368158352, 0.1024681207, 0.002152921434, -1.478813411, -0.7238861167, 0.409130026], [0.1393267615, 0.1030947486, 0.002418830449, 0.4788724597, 0.5592512604, 0.8622742943], [0.1395881214, 0.102709445, 0.002262027337, 0.06661453196, -0.2786175687, 0.3191620747], [0.1384182842, 0.102640252, 0.002117305431, 2.408428204, 1.972642115, 0.7288951461], [0.1380777595, 0.1028199673, 0.002330410448, -0.3688326577, -0.3798122913, 0.5952343007], [0.1328543857, 0.102808282, 0.002452877377, -0.9946255749, -0.8819959867, 0.5336003748], [0.1397010689, 0.1024793836, 0.002350017502, 0.6717925216, 0.644720782, 0.1167494828], [0.1389855442, 0.1027001615, 0.002401678849, -0.0551737612, 0.2184454863, 0.5399412614], [0.138492441, 0.1030876093, 0.002324910793, 1.94862632, 1.334924064, 0.3825432946], [0.1401047306, 0.1033799499, 0.002319654902, 0.7863332924, 0.9523365346, 0.2493333174], [0.1424140801, 0.1022993932, 0.00223653153, 0.3016496645, 0.6728207044, 0.4397235931], [0.1374106393, 0.1031269283, 0.002310132392, 0.3894201466, 0.1537163735, 0.2421382935], [0.1417044143, 0.1028445759, 0.002288682876, -0.02516988495, 0.6751072845, 0.01131448287], [0.1394900711, 0.1028435966, 0.002207226139, -0.4399227399, 0.351391637, 0.6143154576], [0.1394174587, 0.10341081, 0.0022090464, -1.025654826, -1.425041914, 0.7453632421], [0.1394079261, 0.1024070706, 0.00219921289, -1.961006005, -1.542673853, 0.3438983729], [0.139493001, 0.1026278522, 0.002218068133, -1.027288085, -0.8087735488, 0.9383011628], [0.1412379001, 0.1032538836, 0.00243819614, -0.539126922, -0.9757525705, 0.9962294775], [0.1376625418, 0.1025937054, 0.002343257984, -0.8465886212, -0.4696474456, 0.9365920541], [0.1395853289, 0.1024980517, 0.002292786302, -2.852584324, -3.124916104, 0.545557533], [0.1397287564, 0.1023643859, 0.002313514988, -1.471097166, -2.605259842, 0.3070618945], [0.1386767207, 0.1022542357, 0.00219042664, -1.795025076, -2.417259566, 0.1416283663], [0.1390107741, 0.1031172891, 0.0023119147, -0.7872108279, -1.441268026, 0.7237170722], [0.1316149556, 0.1027605477, 0.002227606167, 0.4628564103, 0.2725925685, 0.6914908806], [0.1362753715, 0.1021313658, 0.002332987402, 0.5869387513, 0.4450069163, 0.3148076154], [0.1352761439, 0.1024162075, 0.002197697404, -2.409882487, -1.599945736, 0.6211567961], [0.1388977667, 0.1028894328, 0.002309286873, -1.295708284, -1.479009378, 0.5173840066], [0.1409979964, 0.1034967929, 0.002289730117, -0.4492003367, -0.4304174975, 0.554097867], [0.1360195274, 0.1033678503, 0.002075286032, 0.4103513259, 0.01919418669, 0.2741146076], [0.1356721282, 0.1026184078, 0.002233007654, -0.3462418106, -0.6338798941, 0.8909319394], [0.1415599331, 0.1028416324, 0.002274322729, 1.406227157, 1.334971389, 0.830066027], [0.1386980868, 0.1025250825, 0.002173036412, -0.2785388636, -0.1313228422, 0.8144151903], [0.1415778437, 0.1027164681, 0.002321092187, 0.8951378289, 0.1507582316, 0.3341943485], [0.1372437085, 0.1025942418, 0.002353721814, -0.5060834504, -0.4280760651, 0.1171141427], [0.1376313703, 0.1026510748, 0.002311406388, 0.001726341498, 0.1786757641, 0.4778366404], [0.14093949, 0.1023468338, 0.002149069729, -0.4869722303, 0.03072337317, 0.9816680197], [0.1357757292, 0.1028548048, 0.002390555468, 0.2709478356, -0.09434405916, 0.343204242], [0.1378319111, 0.102298183, 0.002243288039, 0.4154877635, 0.7951080437, 0.3237209891], [0.1387465999, 0.1033430866, 0.002225556717, 0.05884828564, 0.2901459591, 0.8960713627], [0.1388986678, 0.1028478248, 0.002411445015, -0.6011790258, -0.4475855101, 0.4574063363], [0.1405596892, 0.1023705576, 0.00219510474, -0.8985484819, -1.0769994, 0.7855986591], [0.1366964679, 0.1023012311, 0.002101556059, -0.8421952497, -0.2783889119, 0.4824427305], [0.1377515862, 0.1027545955, 0.002368205931, -1.987904396, -1.993696748, 0.463378992], [0.1350657659, 0.102864847, 0.002127996874, -0.2026586366, -0.3658609429, 0.1408615001], [0.1390072261, 0.1028881152, 0.00239557051, 1.404388908, 1.044775102, 0.1124753633], [0.1389380072, 0.1028551551, 0.002479250651, 0.3948497955, 0.9820156974, 0.9747149962], [0.1365602124, 0.1023984214, 0.002143123352, 0.2828858476, 0.6323751819, 0.4783040233], [0.1358773657, 0.1027145349, 0.002107587998, -0.6810364464, -0.07635083206, 0.8763795698], [0.1386022928, 0.1030162098, 0.002192703521, 0.1221730768, 0.9187946104, 0.2620136854], [0.135591281, 0.1023114234, 0.002409266249, -0.3122660989, -0.1964224257, 0.5005339583], [0.1387205153, 0.1023826681, 0.002196700295, 0.3597132011, 0.3699133498, 0.06934077094], [0.1375893059, 0.1032435899, 0.002320492411, 0.1831959893, -0.2400942089, 0.1654218056], [0.1373920864, 0.102460037, 0.002196623823, 0.06194773029, 0.1842041764, 0.4649671293], [0.1377670617, 0.1030161042, 0.002231761036, -1.548218037, -0.8709374608, 0.2115903241], [0.139710037, 0.1022800736, 0.002247701426, 0.01364854997, 0.3955740866, 0.1633302663], [0.139213259, 0.1023481721, 0.002220602867, 0.5631482839, 0.5592590607, 0.9703902321], [0.1386177302, 0.1032727587, 0.002225350082, 1.425622315, 1.453512188, 0.4079299958], [0.1361888536, 0.102901468, 0.002174606066, -1.363123372, -1.405023579, 0.6708793101], [0.1407200242, 0.1026713231, 0.002098441722, -0.5407423029, -1.743942859, 0.524982795], [0.1374358556, 0.1032590568, 0.002198842842, 0.9448232347, 1.003457714, 0.3824506829], [0.1397909683, 0.1030863397, 0.002013606398, -1.049788038, -1.45550514, 0.97184511], [0.1383819748, 0.1031691365, 0.002254648491, 1.729414843, 1.4909853, 0.2201951284], [0.1390549286, 0.1032224623, 0.002358990588, -0.8300394189, -0.534660421, 0.2980162723], [0.1371116509, 0.1023171725, 0.002305086342, -0.77710164, -1.490424369, 0.7150276851], [0.1360887817, 0.1024703086, 0.002100232785, 0.3845700125, 0.2166467336, 0.8196069479], [0.1382148651, 0.1024981168, 0.002259330974, -1.40729633, -0.8716441614, 0.9820938262], [0.1353257108, 0.1029768771, 0.002377728532, 0.1189599175, 0.8620782495, 0.986483667], [0.1421022208, 0.1022164212, 0.002189198683, -0.6156411376, -0.2391663469, 0.03209827185], [0.1362057014, 0.1029687232, 0.001981457172, -0.294256886, -0.5252459017, 0.2158180679], [0.1392779533, 0.1027632871, 0.002504253095, -1.332412596, -0.9156976616, 0.5509894739], [0.1397656259, 0.1028143824, 0.00234401751, 0.2278146708, -0.2315608817, 0.1693476996], [0.1415693154, 0.102741689, 0.002060240748, 2.786791746, 2.382632114, 0.0007227673421], [0.1387894094, 0.1025820882, 0.002209933458, -0.6098379827, 0.005701890584, 0.9488303891], [0.1379262589, 0.1031041373, 0.002160692342, -1.874642335, -1.518167901, 0.7761394478], [0.1380322431, 0.1031051764, 0.002216109256, -0.06413154434, 0.4989775185, 0.604037304], [0.139957628, 0.1019999221, 0.002334466056, -0.05549948624, 0.002313206919, 0.8328005234], [0.1386538065, 0.1027933838, 0.002242303583, -0.8082066768, -0.9113145028, 0.05442083269], [0.1386517941, 0.1034364212, 0.002506914031, 0.3431715469, 0.4447601593, 0.04365047816], [0.1367007442, 0.1021423975, 0.002328039701, 0.5330023647, 0.5649490694, 0.2396451409], [0.1368397382, 0.1027161474, 0.002116961688, -0.2874499292, -1.18715252, 0.6947599865], [0.140111207, 0.1025019072, 0.002243192644, -0.1295972789, -0.05851773223, 0.488660421], [0.1382064949, 0.1028983384, 0.002211175223, 0.1113632631, 0.3807183127, 0.4597268077], [0.1395548353, 0.1023680344, 0.002304787102, -0.08846922132, -1.152280284, 0.3556582913], [0.1389819319, 0.1024811123, 0.002293823441, 0.2560092736, 0.0239854439, 0.05599185899], [0.1365165448, 0.103506966, 0.002222800788, -0.5984105084, -0.9177682124, 0.3615804676], [0.1365092723, 0.1023312186, 0.002041532013, 0.8907250865, 0.8167923418, 0.6187032074], [0.1398024256, 0.1033040002, 0.002321662952, 1.379023284, 1.246323061, 0.3194136563], [0.1342247778, 0.1026965275, 0.00235038401, -0.5280329355, 0.2003949939, 0.4299662906], [0.1407780064, 0.1028462032, 0.002338606566, -1.986674011, -2.411643398, 0.5812890101], [0.1417571003, 0.1033851062, 0.002352916582, 1.208203495, 1.203053383, 0.5657154563], [0.1396520366, 0.1031145957, 0.002156820165, 0.3761779798, 0.3477639518, 0.1693893624], [0.1408837004, 0.103111369, 0.002517408885, -0.07926316646, 0.165024921, 0.9765469374], [0.1385188099, 0.102806726, 0.002098525602, 0.03963579806, 0.1849139551, 0.9639092418], [0.1365568093, 0.1027258112, 0.002210250726, 0.004100961821, -0.2189293833, 0.3759006551], [0.1400714477, 0.1029696107, 0.002252533419, 1.118691896, 0.7474006811, 0.3749487045], [0.1403278286, 0.1026032765, 0.002343677742, -1.34894796, -1.925953865, 0.6582363735], [0.1360840284, 0.1026463146, 0.002291196006, 0.5652857729, 0.7756242744, 0.5190822189], [0.1417706228, 0.1027489359, 0.0023387862, 0.882140914, 0.8719228309, 0.5586650945], [0.1370752091, 0.1024975119, 0.00245029869, 0.8648270564, 1.019784401, 0.8444467525], [0.137208178, 0.1030386257, 0.002438219271, -0.2646077793, -0.1053284487, 0.9540814005], [0.1428839476, 0.1036043553, 0.002220328591, 2.359690965, 2.059272347, 0.1278168022], [0.139252981, 0.1025772674, 0.002158540128, 1.45595648, 1.050093108, 0.7561599608], [0.137522335, 0.1030329576, 0.002199119886, -3.013573147, -3.808152035, 0.6342193598], [0.139894623, 0.1027333614, 0.002155473741, 0.5171136962, 0.3127980382, 0.7500940893], [0.1373825636, 0.1024568296, 0.002244117468, -0.8407910491, -1.421300827, 0.7382934785], [0.1398231875, 0.1031679483, 0.002341204081, -0.9474732223, -0.9832377467, 0.3775180114], [0.1402726451, 0.1024803968, 0.002139883937, 1.892352538, 1.463703784, 0.8929578027], [0.1355177842, 0.1033012323, 0.002306107173, -0.132510086, -0.08724451057, 0.2597433298], [0.139136032, 0.1022553727, 0.002288288987, 0.4549214739, 0.7714751262, 0.9766446397], [0.1377569851, 0.1025292594, 0.002311884466, 0.06939577221, 0.3131446944, 0.5570877061], [0.1385524128, 0.1028587673, 0.002156832783, 0.4533330732, 0.2464070144, 0.9921576749], [0.1379145872, 0.102700077, 0.002081610391, 0.3503375026, 0.3331367934, 0.2921383384], [0.1364004571, 0.1027097664, 0.002158031384, -0.2376430407, -0.06683349093, 0.6840534533], [0.1403637666, 0.1022343267, 0.002099156725, -1.571367414, -0.9422475911, 0.1242298234], [0.1380175618, 0.1023847673, 0.002195193967, -0.1828157895, -0.3974076274, 0.2723846893], [0.1396278537, 0.1027425886, 0.002525410774, 0.8816511965, 1.069700417, 0.3959037324], [0.1389609325, 0.1024179016, 0.002077489866, 0.06389591912, 0.2361315486, 0.03127407843], [0.1407882162, 0.1030410812, 0.002109474726, -0.3071058135, -0.2759585712, 0.10282741], [0.1387258014, 0.1030135377, 0.00222201619, 1.154495948, 0.6954311413, 0.118307869], [0.1418352386, 0.1022885136, 0.002192703001, -0.7752242322, -0.8194905488, 0.7933796764], [0.139349979, 0.1029977771, 0.002223175431, -0.9795672938, -1.292820158, 0.1421480961], [0.1394832778, 0.1026827583, 0.00220891715, 0.5251499077, 0.754612241, 0.9682300306], [0.141047021, 0.1027047916, 0.002275625451, 0.387311534, 0.8251541132, 0.3370531668], [0.136256813, 0.1031713944, 0.002254701531, -0.7466716073, -0.318204857, 0.2856982457], [0.1427506554, 0.1029239946, 0.002002967232, 0.0765118784, -0.6578505741, 0.366745902], [0.1385406985, 0.1033258406, 0.002317121119, 0.009335388918, -0.4792670652, 0.7604747884], [0.1407223936, 0.1030135793, 0.00221451592, 0.8578615028, 0.7571520086, 0.1518132594], [0.1357476687, 0.102660155, 0.002337856344, 0.5034235094, 0.9730135241, 0.5606946338], [0.136722117, 0.1028656389, 0.002299839897, 0.6606661222, 0.8257223218, 0.406268298], [0.1374148346, 0.1027775796, 0.002208034197, -0.3037546454, -0.3288115926, 0.220616871], [0.1378865724, 0.1028640808, 0.002242746227, -1.21627238, -1.635499861, 0.8524277053], [0.1385859638, 0.1031015029, 0.002317600008, 0.4516298054, 0.3026913783, 0.1095326456], [0.1377240311, 0.1018186033, 0.002109606883, -0.6087321726, -1.194257837, 0.1631473403], [0.1371321498, 0.1033601417, 0.002265744591, 0.7675707211, -0.1975909868, 0.4820145374], [0.1408835552, 0.1026359372, 0.002300778396, -1.188601623, -1.116733302, 0.8424962567], [0.137034011, 0.1023203068, 0.002187615569, -1.083889674, -1.128296277, 0.1060323942], [0.138363635, 0.1031092275, 0.002402958215, 0.4139061095, 0.1290576049, 0.7620840575], [0.1417503421, 0.1026367052, 0.002318002884, -0.5645276935, -0.5392586506, 0.5927093343], [0.1422329757, 0.1031965607, 0.002432352564, -0.7468855765, -1.170166448, 0.8593190378], [0.1395979644, 0.1029103786, 0.002176225849, 0.5178668959, 0.7947424976, 0.9693083003], [0.1397267073, 0.1024077882, 0.002463063622, -2.396684645, -1.688256643, 0.4419892723], [0.139312839, 0.1027361903, 0.002394093896, -0.4368567391, -0.1994290932, 0.9794902962], [0.1389695157, 0.1029498067, 0.002458807896, -0.4966495845, -0.2067393578, 0.840217941], [0.1399008306, 0.1029583208, 0.002227228847, 0.5573966939, 0.5841398371, 0.6754404645], [0.1392335114, 0.10251162, 0.002269280196, 0.07120597098, -0.3518303384, 0.7237087149], [0.136656451, 0.1021302864, 0.002363299898, -1.29822132, -1.716805233, 0.7878185584], [0.1407059624, 0.1024614574, 0.002309081347, 0.1133238741, 0.09425087984, 0.3047835747], [0.1379595972, 0.1025666798, 0.002214392086, -1.621389037, -1.225701581, 0.9238759469], [0.1380971669, 0.1026779832, 0.002186406684, -0.791271634, -0.6579118615, 0.1991318809], [0.1361048763, 0.1021004, 0.00237037523, -0.2657726603, -0.1814193534, 0.07299503803], [0.1383983287, 0.1026286118, 0.002384375128, 0.9310518884, 1.250984097, 0.3846700935], [0.1372563055, 0.1028908665, 0.002068286638, 1.461483496, 1.13538654, 0.1277520028], [0.1388118147, 0.1025849977, 0.002346513793, -0.2254569139, 0.1640074955, 0.1773472299], [0.1351253394, 0.1027477869, 0.002022036847, -2.305468134, -2.775698598, 0.4473325972], [0.1389359732, 0.1027246625, 0.002198234941, 1.116255786, 1.294771871, 0.2555454795], [0.1374799384, 0.1037972475, 0.002288796487, -0.6694884212, -0.6226877202, 0.001591808008], [0.1375852958, 0.1027913061, 0.002276384224, -1.165929043, -0.8035122801, 0.8427189379], [0.1376325628, 0.1028738275, 0.002431167167, 0.06078961702, 0.4743691733, 0.01163042143], [0.1397177877, 0.1027475955, 0.002067319617, 0.1240304218, -0.02192717981, 0.8595380777], [0.1373594267, 0.1029616804, 0.002265089219, 0.3837597366, 0.6484042072, 0.3418658819], [0.1387440335, 0.1029297849, 0.002198177039, -0.8298809954, -0.6796480819, 0.332956601], [0.1381594062, 0.102057842, 0.002354142416, 0.3324267411, 0.2824443712, 0.1768778588], [0.1367745375, 0.103142095, 0.002167988309, 1.084120842, 1.08846337, 0.2660328051], [0.1370916217, 0.1026660423, 0.002269898895, 0.8689509902, 1.216199002, 0.5888091602], [0.1390482702, 0.102630851, 0.002255545231, 0.2585063986, 0.353334023, 0.6772257766], [0.1371542952, 0.1023634681, 0.002206241786, -1.340466796, -1.63916267, 0.5491087169], [0.1346942079, 0.1023008836, 0.002042191171, 0.2471104193, 0.3853692563, 0.7550625598], [0.1353670244, 0.102912099, 0.002111043134, -0.6278755666, -0.9779793889, 0.9148120195], [0.1425987093, 0.1024645972, 0.002206400731, -0.2450517072, -0.804818997, 0.5310306714], [0.1349645134, 0.1030435804, 0.00217948715, -0.9411732627, -0.2600667139, 0.3497058994], [0.1376544843, 0.1029433411, 0.002231807278, 0.5032242778, 0.4774234349, 0.2398625954], [0.1411082873, 0.1031939897, 0.002320400219, -1.655813145, -1.466102039, 0.2204093637], [0.1360188098, 0.1028452826, 0.002096240687, -1.009721946, -1.195861334, 0.6094603425], [0.1390797216, 0.1027523375, 0.002299317301, -0.4527098217, -0.3774569075, 0.0594450713], [0.1339352365, 0.1028049408, 0.002269727575, -0.7456058366, -0.5902925024, 0.5771589213], [0.1376945598, 0.1025453637, 0.002324766299, -0.3049928463, 0.4779142061, 0.3286034943], [0.1382027652, 0.1029789183, 0.002302732892, 0.05209949133, -0.3867176426, 0.6156132597], [0.1380058658, 0.1021998774, 0.002243220455, 0.5806765799, 0.6526709461, 0.9757373165], [0.1423024043, 0.1032987614, 0.002207017232, 0.8887110089, 0.7652480994, 0.2045743356], [0.1395802632, 0.1026728786, 0.002257048807, -0.2304090815, -0.7765237882, 0.8958621276], [0.1392767851, 0.1024940158, 0.002292114325, -0.09683709906, 0.283549736, 0.2009948749], [0.136243068, 0.1021036488, 0.002129056806, -0.7763240436, -0.473187213, 0.7423065069], [0.139305307, 0.1023582703, 0.002132051531, 0.2170670886, 0.1203237956, 0.4463769789], [0.1373986293, 0.1026960876, 0.002227248904, 0.772815855, 0.8355680778, 0.9376089806], [0.1394511042, 0.1029794912, 0.002209838313, 1.044794941, 0.7223022206, 0.9633012917], [0.1388029054, 0.1028971939, 0.002311382412, -0.6142364959, -1.117527968, 0.9673735985], [0.1363315366, 0.1026576304, 0.002296862283, 1.167367842, 0.7949344427, 0.07913693927], [0.1356823747, 0.1022901111, 0.002249575727, -1.230045804, -1.179616805, 0.9860190167], [0.1371931241, 0.1026929922, 0.002126351368, -1.336143251, -1.539776902, 0.01249542076], [0.1352686034, 0.1020120204, 0.002199562849, -1.181040635, -1.462337166, 0.06542808058], [0.1419213086, 0.1031672261, 0.002268290798, 2.198528728, 2.151164433, 0.7114584895], [0.1396752459, 0.1028107286, 0.002248019175, -1.277977741, -1.029923834, 0.9792650602], [0.142297671, 0.1024484936, 0.002403600542, 0.4031392925, 0.5400022012, 0.4812264257], [0.1393363866, 0.1027731305, 0.002123101364, -0.381878949, -0.6877464388, 0.6802213293], [0.1363410244, 0.10254576, 0.001936541028, -0.2558109214, 0.09427731292, 0.3299643465], [0.1383332714, 0.1026035618, 0.002085120983, 1.115256957, 1.392499806, 0.145453312], [0.1391248029, 0.1026310079, 0.002113547148, 0.7155158061, 0.8872975486, 0.4738511218], [0.1396840631, 0.10302551, 0.002327382996, 0.3686620766, 0.05937555721, 0.4657553275], [0.1368048752, 0.1024535696, 0.002267133207, 0.1575403655, 0.2583860505, 0.1753173177], [0.1390929259, 0.1030067426, 0.002269560753, 0.9673681679, 0.8043943368, 0.1792649568], [0.137267507, 0.1018033017, 0.00232565235, -0.3624989813, -0.5952337218, 0.9667111961], [0.1387091509, 0.1023603208, 0.001981641187, 1.217507102, 0.9691900136, 0.8619915482], [0.1383308881, 0.1028645922, 0.002536547446, 0.5140328024, 0.6211353745, 0.7021618702], [0.1355990599, 0.1027324578, 0.002308927498, -2.100679347, -2.29952651, 0.9691385164], [0.1364726921, 0.1031081316, 0.002195315504, -1.173181745, -2.028347834, 0.213157231], [0.1386250552, 0.1023015011, 0.002347490133, 0.183323001, 0.2479763657, 0.1465110204], [0.1363970645, 0.1032739048, 0.002264783647, 1.500100716, 1.442359234, 0.6480023065], [0.1375579241, 0.1029926969, 0.002278234085, -1.035732437, -1.881603942, 0.6483849739], [0.1378186414, 0.1027392517, 0.002311336516, -0.01279992985, 0.1895231664, 0.2571667857], [0.1374781451, 0.1022339557, 0.002128195116, 1.212095344, 0.8158124882, 0.3255084594]], "cuts3|gamma null|1000000": [[0.1069679564, 0.1026629139, 0.0004671371815, -0.147380663, -0.2239899006, 0.8724229604], [0.1068406637, 0.1026724781, 0.0005277477532, -0.09697130587, 0.1106749854, 0.877273966], [0.1068649376, 0.1026475125, 0.0005112163306, 1.273931856, 1.294170179, 0.9786133435], [0.1066578525, 0.1027487602, 0.000552482246, 0.2332918244, 0.2287563219, 0.4427528765], [0.1065889685, 0.102890895, 0.000470623025, 0.1925661062, -0.3338917553, 0.08307642935], [0.1063460533, 0.1028277333, 0.0005522691831, -0.4070057104, -0.02659856244, 0.8157021228], [0.1062390455, 0.1027331513, 0.0005429968061, -1.090899705, -0.7456856162, 0.3077371743], [0.1068500299, 0.1027372528, 0.0005289113269, -0.4666002509, -0.4625257578, 0.427183338], [0.1067373695, 0.1028057922, 0.000499867443, 0.2325387825, 0.4149014232, 0.09028569175], [0.106860844, 0.1027402971, 0.0005235378725, 1.126695115, 1.342616196, 0.9441034785], [0.1065198607, 0.1027469985, 0.0005291981277, 0.03585535535, 0.5657485157, 0.3546054079], [0.1070520479, 0.1027468128, 0.0005258388844, -0.6572943487, -0.5478052156, 0.467512344], [0.1073810943, 0.1030082678, 0.0005404668607, -0.9354508395, -0.4427008404, 0.3133905387], [0.1067065246, 0.1027888539, 0.0005029143338, -0.04503778119, -0.07888935971, 0.401632005], [0.1067326786, 0.1027684773, 0.0005069540569, 2.306966188, 1.829649153, 0.801700353], [0.1073337892, 0.102770077, 0.0005161032067, 0.7620057472, 0.4555595896, 0.1210648827], [0.1063188214, 0.1025347204, 0.0005181733077, -1.331565685, -1.375682579, 0.872994166], [0.1075735717, 0.1025937808, 0.0005148463326, 0.2562818681, 0.3242334384, 0.8378359311], [0.1056111513, 0.1025777815, 0.0005511803947, -0.1456324249, -0.3150012624, 0.7378376146], [0.1062520055, 0.1025542124, 0.0005020210119, -1.509387799, -1.107053101, 0.9538093115], [0.1068044415, 0.1025652924, 0.0004830307198, 0.7781161799, 0.6793212864, 0.2001159717], [0.1056706162, 0.1028848482, 0.0005354555244, 0.3567709945, 0.8629496674, 0.7054767202], [0.1066705317, 0.1027521485, 0.0004965865597, 2.186353792, 2.386271719, 0.3749096599], [0.1068713006, 0.1027483106, 0.0005823065088, 0.3166275013, -0.4510811564, 0.6201693421], [0.1070759842, 0.1026577114, 0.0005108583541, 0.3027329997, 0.7275387713, 0.3765795131], [0.1067347777, 0.1029374438, 0.0005675945288, 0.2383200248, 0.3613213822, 0.06766058321], [0.1065087172, 0.1029430454, 0.0004668530924, -0.0400514194, -0.3159684079, 0.315975044], [0.1059908376, 0.1031198748, 0.0005296220409, 0.5834343, 0.4657125233, 0.516126961], [0.1070140051, 0.1028200719, 0.000545840517, -0.4229055984, -0.5033796415, 0.4933180428], [0.1069311568, 0.102568007, 0.0004957832486, -1.283151533, -0.8191846864, 0.2503407937], [0.1073949941, 0.1029450285, 0.0005108555719, -0.4683972414, 0.01149986493, 0.2291895279], [0.1069881069, 0.1025329438, 0.0004847470319, -0.5935261609, -1.018087779, 0.1924435349], [0.1061451134, 0.1026536082, 0.0004719409314, 0.6543382577, 0.1142329072, 0.6451978565], [0.1069428329, 0.1026928243, 0.0004797039479, 1.613611717, 1.367903463, 0.6920438645], [0.1068982075, 0.1028135817, 0.0005555627576, 0.4636675286, 0.1812422338, 0.7421956857], [0.1071398283, 0.1028828837, 0.0005034706619, -0.472053359, -0.6591436646, 0.4302391254], [0.1069046874, 0.1027345233, 0.0005167935686, -0.08821723516, -0.08207061807, 0.4784835531], [0.1058264489, 0.1028015704, 0.0004753379994, -0.06873455296, 0.05866254914, 0.6984075268], [0.106436686, 0.102913138, 0.0004756262266, 1.875294838, 1.655468642, 0.2986176507], [0.1067059649, 0.1028735476, 0.0004763346132, -0.7104534265, -1.142336332, 0.9233757119], [0.1072785502, 0.1028552742, 0.0005011365196, -0.4646947828, 0.02361019256, 0.7133838488], [0.1066057385, 0.102641706, 0.0004944719908, -0.8911639509, -0.2068963143, 0.1582028385], [0.1072181724, 0.1027179342, 0.0005251928492, 1.786877481, 1.390357484, 0.9146244331], [0.1061103711, 0.1025539201, 0.0004931588404, -0.2836846689, 0.02987337123, 0.9245256127], [0.1069727232, 0.102871487, 0.0005431745955, 0.8552333026, 1.009218399, 0.1677950491], [0.1058009427, 0.1028288214, 0.0004674175152, -1.499369978, -0.6091775467, 0.7989123897], [0.1076413567, 0.1027403047, 0.0005233581685, 2.024769611, 1.556650617, 0.05555962766], [0.1065733861, 0.102722594, 0.0004767726353, 2.113950698, 1.829069721, 0.7494874137], [0.1071869985, 0.1028242035, 0.0005189025405, 1.305869815, 0.8968721977, 0.07893970356], [0.1059788464, 0.1026478308, 0.0005171654975, 1.481311595, 1.609324069, 0.3698964426], [0.1072130965, 0.1027895627, 0.0005728226481, 0.02419519664, -0.7189742044, 0.131789296], [0.1065085111, 0.1028390979, 0.0005171368609, 1.010436973, 0.4682035624, 0.08040330446], [0.1077653824, 0.1027527394, 0.0005062546579, 0.3715487771, 0.3490790198, 0.3803726396], [0.1063158784, 0.1027761873, 0.0005159814466, 0.3981544375, 0.5024604419, 0.5865283757], [0.1071053189, 0.1027693363, 0.0005208249711, 0.2851745593, 0.2179059081, 0.8367658025], [0.1062567599, 0.1027648124, 0.0005032094297, 0.5273374925, -0.6996660242, 0.7700007122], [0.1067522782, 0.1026413628, 0.0005312468618, -0.02112255406, 0.1540056808, 0.3947731743], [0.1056807211, 0.1027966087, 0.0005108688936, -0.8084875364, -0.8921373876, 0.6470837546], [0.1061467012, 0.1029608034, 0.0005010513015, -0.5867118279, -1.30454054, 0.6402439934], [0.1061707186, 0.1025820977, 0.0005041153182, 2.261521752, 2.472424239, 0.2924139352], [0.1067314002, 0.1026293755, 0.0005154181206, -0.3577213791, -0.1522325442, 0.1030094231], [0.1074521235, 0.1028142217, 0.0005019445992, 0.8986442163, 0.406814563, 0.3532588909], [0.1062063795, 0.1026224075, 0.0005059390415, -1.072457553, -1.16520625, 0.7193305264], [0.1057847785, 0.1026848273, 0.0005223268283, -0.6171284368, -1.054808767, 0.2163432709], [0.1072505869, 0.1025427748, 0.0005444605799, 0.2408510008, 0.5230880669, 0.8889427737], [0.1071876435, 0.1026830659, 0.0005149035117, -1.39660691, -1.915430706, 0.9534392881], [0.1065449839, 0.1026547191, 0.000566745964, -0.6918683142, -0.1664315474, 0.3200458714], [0.1070110969, 0.103000657, 0.0004758041617, 0.7763161142, 0.4061447483, 0.8304973121], [0.1062200298, 0.1026891414, 0.0005093761036, -2.298202958, -2.797898746, 0.4839397912], [0.1056458417, 0.1027356794, 0.0005078164965, -0.09947465704, -1.326130493, 0.3276251666], [0.1071650908, 0.1025985758, 0.0004913813935, 1.027264246, 1.018285221, 0.1707626571], [0.1070471892, 0.1025289596, 0.0004890881827, -1.559823893, -2.058957153, 0.2357883709], [0.1071407339, 0.1028081167, 0.0005123882837, 0.9737727806, 0.5010221677, 0.1244951167], [0.1069506806, 0.1028931962, 0.0005157428264, 0.7928754116, 0.2151094264, 0.1289739512], [0.1068329912, 0.1027887198, 0.0005342549567, -0.0923424971, 0.01121443094, 0.900399655], [0.10636927, 0.1026534384, 0.0005055858689, -0.1829835336, 0.1645693517, 0.7333093015], [0.1065056859, 0.1024924334, 0.0004734291389, 1.126104882, 1.484786496, 0.7993965441], [0.1066437825, 0.1027991204, 0.0005315420331, -1.227718854, -1.288735492, 0.459905525], [0.1071760963, 0.1027992871, 0.0004961505537, 0.08423758543, 0.3920055815, 0.2494441324], [0.1062963895, 0.1028120344, 0.0005263366744, -0.4345385903, -0.2386112281, 0.4705467739], [0.1069661561, 0.1026568484, 0.0005169984311, 0.06536042053, 0.4546636569, 0.5083040235], [0.105894034, 0.1026452138, 0.0004894778944, -1.361981935, -1.141399973, 0.918225021], [0.1075827368, 0.1028068574, 0.000524355994, -1.521063413, -2.219692069, 0.2383212682], [0.1067110008, 0.1026261958, 0.0005198223431, -0.5237487595, -0.660468248, 0.7405161881], [0.1072808722, 0.1026967567, 0.0005203234141, 0.6689611598, 0.5299932011, 0.07918739912], [0.1062706742, 0.1029142612, 0.0005491556306, 0.6317717561, 0.4158169531, 0.7525481249], [0.1063033842, 0.1028383161, 0.0004708039818, 0.5069227395, 0.4097370249, 0.2624557724], [0.1060889145, 0.1025984212, 0.0005371682527, 1.377428966, 1.867391295, 0.9710417268], [0.1068757121, 0.1024398599, 0.000525523605, -1.622323998, -0.7375248666, 0.2429895198], [0.1068496955, 0.1027900145, 0.0005605334035, 0.4112793356, 1.040148007, 0.01912794044], [0.1057050594, 0.1027735217, 0.0005440984873, -1.578157792, -1.065312075, 0.3951814351], [0.1067930345, 0.1027117159, 0.0004679995953, 0.3868212447, 0.1738263413, 0.6299872672], [0.1063364229, 0.102820257, 0.0005123911432, 0.3006747085, 0.3547174569, 0.9116581106], [0.1064669648, 0.1027588416, 0.0004665651604, -1.523390821, -1.642422063, 0.6373750287], [0.1074900698, 0.1028911405, 0.0004629613041, -0.4685305175, -0.2288674427, 0.7792131728], [0.1064632583, 0.102578886, 0.0005263929398, 0.9893865396, 0.9971710515, 0.4670510046], [0.1063920338, 0.102817669, 0.0004942935984, 2.244879492, 2.139454967, 0.6650528084], [0.1063234141, 0.102735603, 0.0005188949422, 0.6389379457, 0.7673439749, 0.8372866246], [0.1060294091, 0.1027639032, 0.0004943506541, -1.852089114, -2.011441953, 0.2724950662], [0.1070143382, 0.1025962334, 0.000457852364, 0.2281841062, 0.146457785, 0.6172758527], [0.1069548733, 0.1028205887, 0.0005068057304, 0.04529102507, -0.1216541464, 0.8477068928], [0.1061821333, 0.1027860974, 0.000501324487, 0.4013886779, 0.3171320728, 0.9194764752], [0.1068382554, 0.10272067, 0.0005063127452, 0.5597988491, 0.1840707653, 0.2426457808], [0.1068494295, 0.1027387776, 0.0004766631787, 1.115906128, 1.158512186, 0.7362081724], [0.1062680731, 0.1028975116, 0.0004692379221, -0.3638171635, -0.08891437034, 0.9038368099], [0.1060403846, 0.1029143371, 0.0004889500491, 0.8419108338, 0.08428254758, 0.3995119224], [0.1070908932, 0.1026555161, 0.0005179764295, -0.5776824572, -0.777367281, 0.88936672], [0.1064377063, 0.1027945996, 0.0004645174409, 0.4694610451, 0.02057261158, 0.2743648727], [0.1062920658, 0.1027045859, 0.0005098199982, -1.030662885, -0.7367706966, 0.8368283865], [0.1061902984, 0.1027867446, 0.0004820942521, 0.5841203945, 0.6465427718, 0.868225932], [0.1071478415, 0.1027480973, 0.0005494834803, -1.196514068, -0.3063788508, 0.2451859816], [0.1066944676, 0.1027697176, 0.0005203871896, 0.1589979981, 0.7199378801, 0.5868292092], [0.107097368, 0.1027531797, 0.000487639226, -0.8914695592, -0.5260392045, 0.6197690023], [0.1064226109, 0.1027621918, 0.0004948587081, -1.962599555, -1.253277686, 0.8979432547], [0.1065587679, 0.1026976622, 0.0005355997627, 0.5105631329, 0.3280562905, 0.3555895612], [0.1071524236, 0.1026978003, 0.000531314566, 1.257165479, 0.4551064207, 0.4098555216], [0.1062480951, 0.1026711491, 0.0005518754253, 0.9329263276, 0.5657564145, 0.304785195], [0.1062993673, 0.1026703087, 0.0005016191705, 1.345148901, 0.9444907673, 0.2942136081], [0.106245336, 0.1029121706, 0.000470775047, 0.3910551212, 0.5819295945, 0.5547368996], [0.1065729732, 0.102729416, 0.0004759605189, 0.8866496094, 0.3018308172, 0.7620680713], [0.1064688755, 0.1025412201, 0.0005349753331, -1.107633564, -1.039812427, 0.7931881725], [0.1067197676, 0.102727077, 0.0005038613468, 1.802227425, 1.68626962, 0.09174397945], [0.106151652, 0.1026137525, 0.0005144507048, -0.4355415672, -0.2504203952, 0.6145091369], [0.106984081, 0.1026144574, 0.0005176197368, 1.079990511, 1.238021088, 0.92770474], [0.1063137365, 0.1026635679, 0.0005097470251, -0.6603101674, -0.6743796078, 0.7819369077], [0.1065488329, 0.1027556271, 0.0005112662669, -0.3209585962, -0.3626326962, 0.2723703824], [0.1067768578, 0.1028078526, 0.0005607013552, 0.554214923, 0.5843343706, 0.6820098123], [0.1067696007, 0.1027532868, 0.0004974102897, 0.0861223153, -0.4523107651, 0.1871307593], [0.1064352283, 0.1027280941, 0.0004955749278, -0.9489099339, -1.1518264, 0.6748979811], [0.1069818426, 0.1025113451, 0.0004899682298, -0.1695206568, 0.1209901801, 0.8021190421], [0.1066116437, 0.1028737078, 0.0004820795884, 0.2264207825, -0.1443808327, 0.7161543439], [0.1064978204, 0.1028208567, 0.0005235376456, -0.8427219786, -0.8305390791, 0.1012250985], [0.1069238315, 0.1029050602, 0.0004925445741, 1.061386156, 0.9609475863, 0.4130341153], [0.106956267, 0.1028521915, 0.0005075100572, -0.5528016871, -0.400130494, 0.5420064815], [0.1071128625, 0.1027654266, 0.0005189559122, 0.8305515665, 0.1228798067, 0.5699962717], [0.1064869738, 0.1027143913, 0.0005407504226, -1.124404867, -1.193662402, 0.3552966236], [0.1060908256, 0.1028426168, 0.0005214674896, 0.05660286931, 0.3420508859, 0.8627816837], [0.1064321906, 0.1026585093, 0.0004789116614, -0.1376923776, 0.509838756, 0.5435331979], [0.1063017247, 0.1025420826, 0.0005192711843, -0.06792568374, 0.3480728413, 0.5254612983], [0.1065029179, 0.1026182611, 0.0004882315673, -0.007409101037, 0.1431100871, 0.9911227827], [0.1066156568, 0.1027902924, 0.0005631133085, 1.63779657, 1.432056698, 0.44293883], [0.1068215234, 0.1026560055, 0.000519334066, -0.6886224042, -0.849204623, 0.7976393271], [0.1060249932, 0.1029961911, 0.0005080941167, 1.404027078, 1.248802462, 0.4635557802], [0.1067357504, 0.1026864703, 0.000522557545, 1.777650015, 1.585429863, 0.4375970502], [0.1071428797, 0.1026267101, 0.0005017628514, -0.1998824636, -0.2457338992, 0.1643120974], [0.1072911848, 0.1025190176, 0.000512840042, 0.2873209363, 0.5240876035, 0.8502603298], [0.1068622923, 0.1026815893, 0.0005423362068, -1.089506263, -0.6083847187, 0.1421102973], [0.106459705, 0.1027634809, 0.0005285438582, -1.073988933, -0.8315769521, 0.8376067751], [0.1059017807, 0.1028965936, 0.0005113353335, 0.960204637, 0.5129810531, 0.371429451], [0.1072499018, 0.1028563827, 0.000471211449, -0.4393218241, 0.06006623418, 0.3633886238], [0.1063772957, 0.1026115404, 0.0004994516472, -1.208813284, -1.397970757, 0.446422076], [0.1063792365, 0.1028599519, 0.0005319706735, 0.3875441111, -0.1940142986, 0.8206464566], [0.1066859244, 0.1027394446, 0.0005611911843, -1.194847476, -1.347671133, 0.110556478], [0.1064197525, 0.1028038395, 0.0005077169256, -1.427162234, -2.636990046, 0.1845724885], [0.1071471515, 0.102710279, 0.0004905652589, 0.4042936898, 0.5275048591, 0.6007055783], [0.1062684874, 0.1025187167, 0.0005355548365, 0.3481456398, 0.07716806346, 0.6328445652], [0.1061348553, 0.1026888855, 0.0005201167669, 0.9998345448, 1.257356058, 0.4912805089], [0.1062642025, 0.1029543577, 0.0005502633311, -0.6914729745, -0.9959293492, 0.4058501231], [0.1060327984, 0.1025134916, 0.0005482587058, -1.560900059, -1.584153732, 0.9344847864], [0.1069915381, 0.1027983975, 0.000491574026, 0.1417078662, 0.1658384813, 0.8210871032], [0.1064372339, 0.1027315823, 0.0004788325631, 1.875680535, 1.108852413, 0.3465866298], [0.1069566792, 0.1027589172, 0.0005485693797, 0.0090902201, -0.2713883097, 0.1551566651], [0.1072557828, 0.1025946661, 0.0005317989467, -1.173948795, -1.01509569, 0.7149305135], [0.1057768745, 0.1026177936, 0.000524871861, -1.48859252, -1.094084832, 0.4653042718], [0.1064903074, 0.1027057684, 0.0005140943298, -1.552840798, -1.861543865, 0.4376311872], [0.1066319082, 0.1025422203, 0.0005038561604, -2.622562472, -1.852457957, 0.7506176367], [0.1063427366, 0.1027072443, 0.0004957878351, -0.6579345423, -0.2958874126, 0.2598745415], [0.1071693882, 0.1026963849, 0.0004990683536, 0.2537759143, 0.04732972361, 0.6498750756], [0.1068182432, 0.1026414659, 0.0004900688136, 0.2766928759, -0.6456971222, 0.3240194459], [0.1063666513, 0.1026906717, 0.0004997041417, -0.09642891067, -0.08179109805, 0.8663716663], [0.1062634944, 0.102694785, 0.0005112571278, -0.8070877925, -0.4005016228, 0.5937525591], [0.1073404736, 0.1027608806, 0.0005023443227, -1.364162706, -0.6107051784, 0.06094555929], [0.1064313862, 0.1026285894, 0.000496227943, -0.7599536608, -0.430281984, 0.7037152677], [0.1071272341, 0.1028397941, 0.0005332009837, 0.5138572653, 0.4022042555, 0.4852833321], [0.1065173529, 0.1028541704, 0.0004799548939, 0.04279601201, 0.1258021458, 0.9416622576], [0.1065994714, 0.1027346366, 0.0005404871527, -0.2987962691, -0.08536484573, 0.3032603936], [0.106334498, 0.1025724755, 0.0005005595256, -0.9068970798, -0.9218274873, 0.02489740275], [0.106724827, 0.1030471502, 0.0005084601931, 1.447999123, 1.008173688, 0.03879795668], [0.106172933, 0.1028679636, 0.0004935219764, -0.3187318604, 0.06786189227, 0.8443671535], [0.1067561228, 0.1028576831, 0.0005292658273, -0.1017929118, 0.09363354529, 0.8285079281], [0.1069521886, 0.1028888072, 0.0005388723447, 0.8565533327, 1.102317711, 0.5502999922], [0.1067007743, 0.1027228059, 0.0004744149105, -1.970528503, -2.549652439, 0.9662371412], [0.1069312211, 0.1028728795, 0.0004865504899, -0.5272944855, -0.3862953188, 0.4069008433], [0.1072559216, 0.102719984, 0.0005123469313, 0.2423515819, 0.4656051281, 0.4894516792], [0.1063943822, 0.1027501901, 0.0005345892722, 0.8198512201, 0.6952981607, 0.3388504514], [0.1063462521, 0.1028291697, 0.0005140356868, -0.1769436835, 0.2187615051, 0.6262423578], [0.1071989103, 0.102709877, 0.0005240488643, 0.2859207148, 0.4300056083, 0.8230659953], [0.1063961656, 0.1028017897, 0.0004464337371, 1.494498339, 1.515160506, 0.3312666688], [0.1069903509, 0.1027814142, 0.0005409822645, 0.401076216, 0.308117779, 0.5954929035], [0.1070203359, 0.1026870692, 0.0004872964956, -0.2720739694, -0.2100469362, 0.2521252682], [0.1062331438, 0.1027154828, 0.0004821178942, 0.8050956649, 0.295500819, 0.3170797366], [0.1062395655, 0.1028340311, 0.0005347164013, 0.9445217435, 1.274273661, 0.4212972506], [0.1068542144, 0.1027268562, 0.0005095854638, 0.112464355, -0.004489994759, 0.05906764149], [0.1069362894, 0.1028222752, 0.0005191456636, -0.4156193751, -0.7137401539, 0.5517200058], [0.106053112, 0.1027292312, 0.0005064649666, 0.2838392342, 0.4908732583, 0.2169094273], [0.1061547658, 0.1026613091, 0.0004998976421, -1.061408269, -1.418288808, 0.5421681863], [0.1061833395, 0.1028828898, 0.0005280763196, -0.2779642976, -0.4929583358, 0.4097169102], [0.106630688, 0.1026334546, 0.0004721014647, 1.246849973, 1.268616882, 0.0138438588], [0.1068959593, 0.1027681643, 0.0004939544152, 0.1658761662, -0.4372168257, 0.2417770026], [0.1069418515, 0.1027837737, 0.0005134698653, 0.4477878151, 0.4890905197, 0.0373729101]], "cuts3|sbeta L=2.667|100000": [[0.1323228668, 0.1027951544, 0.002146591262, -92.21985977, -74.61190868, 0.0], [0.1306850131, 0.102369212, 0.002293763175, -90.15243156, -73.00101027, 0.0], [0.1314632458, 0.1025266005, 0.002346095117, -90.8139998, -73.58012187, 0.0], [0.1289283891, 0.1029807569, 0.002313141675, -92.60856805, -74.6822917, 0.0], [0.1318949522, 0.102451171, 0.002252988164, -91.10429101, -73.69790835, 0.0], [0.13148993, 0.1031141961, 0.002082310771, -92.11513729, -74.36371524, 0.0], [0.1317987747, 0.1028871089, 0.002265021705, -91.86792854, -74.41637561, 0.0], [0.1292371098, 0.1028402306, 0.002090955854, -91.14523109, -73.89167353, 0.0], [0.1317618763, 0.1023133691, 0.002257706124, -91.74045216, -74.58320803, 0.0], [0.1311919098, 0.1031494196, 0.002077616781, -90.93835635, -73.72391042, 0.0], [0.1304445251, 0.1029409619, 0.002344679404, -91.15846486, -73.74431609, 0.0], [0.1309419504, 0.102899607, 0.002217416524, -92.29079899, -75.01251977, 0.0], [0.1311363731, 0.102090748, 0.002234833454, -91.07096567, -73.91099456, 0.0], [0.1316592688, 0.1028527676, 0.00216629142, -92.33372982, -74.55584336, 0.0], [0.1280264353, 0.1022391923, 0.002120852836, -91.84802875, -74.20574143, 0.0], [0.1321206491, 0.1030224462, 0.002262635319, -92.58946813, -74.55191757, 0.0], [0.1325591776, 0.1027948757, 0.001960144495, -92.41368076, -74.6916297, 0.0], [0.1296480201, 0.1026621971, 0.002255689011, -92.55164856, -74.97346915, 0.0], [0.129407778, 0.1029746249, 0.002164889633, -92.24852194, -74.76220726, 0.0], [0.1274994419, 0.1032069684, 0.002080337666, -92.60020316, -74.72012726, 0.0], [0.1316104255, 0.1032078481, 0.002139147709, -90.50080405, -73.21540113, 0.0], [0.1317102032, 0.1029656545, 0.002106530852, -91.93733298, -74.46557217, 0.0], [0.1327528078, 0.1025287859, 0.002174121862, -91.4125854, -73.93677624, 0.0], [0.1281979457, 0.1025680804, 0.002366039029, -92.2807267, -74.31919531, 0.0], [0.129605067, 0.1026022619, 0.00218767755, -91.60590071, -74.49583325, 0.0], [0.1286435568, 0.10269948, 0.002349154448, -91.47141753, -74.18797648, 0.0], [0.1287124999, 0.1026533806, 0.002022270995, -91.17393463, -73.69298003, 0.0], [0.1289579648, 0.1026011826, 0.002080130908, -91.76124928, -74.29685581, 0.0], [0.1326073574, 0.1024358877, 0.002233471694, -92.00940835, -74.33947883, 0.0], [0.1306013479, 0.1032436704, 0.00219297066, -90.52770844, -73.51637007, 0.0], [0.1319241528, 0.1030364158, 0.002045340265, -90.74366946, -73.86273059, 0.0], [0.1290399097, 0.1028446196, 0.002153153365, -91.4721604, -74.05179832, 0.0], [0.1294523367, 0.102842752, 0.002173681321, -91.83732039, -74.35830437, 0.0], [0.1323161229, 0.1025557455, 0.002223470652, -91.61839368, -74.27844904, 0.0], [0.1313556658, 0.1024284589, 0.002466974668, -91.58167634, -73.89166505, 0.0], [0.1322018874, 0.1031602569, 0.00232104203, -92.92080004, -75.190484, 0.0], [0.1313718397, 0.1030208002, 0.002237094955, -91.22111977, -73.9685982, 0.0], [0.1289919334, 0.1024949419, 0.002355421522, -91.45149848, -74.36701515, 0.0], [0.1314313779, 0.102819092, 0.002184956283, -92.25409537, -74.46231195, 0.0], [0.1293744506, 0.1025194866, 0.002162282712, -91.0258646, -73.97869522, 0.0], [0.1275794362, 0.1024748258, 0.001932144615, -91.3361263, -74.17294227, 0.0], [0.1270192287, 0.1032230613, 0.002114004144, -92.15345862, -74.52339179, 0.0], [0.1307278645, 0.1028939611, 0.002194735287, -91.20529261, -73.5835605, 0.0], [0.1321266542, 0.1029698038, 0.002401177139, -90.85232247, -73.5543164, 0.0], [0.1294448646, 0.1023591722, 0.002010354266, -91.86781438, -74.34639942, 0.0], [0.1295892558, 0.1025801442, 0.002020465885, -91.35941208, -74.34181819, 0.0], [0.1279853016, 0.1026040751, 0.002129292171, -91.64769266, -74.36754113, 0.0], [0.1285491069, 0.1028820626, 0.002100882929, -91.55503472, -74.10303073, 0.0], [0.1309405535, 0.1026451751, 0.002113207596, -90.75091635, -73.53324998, 0.0], [0.1307852069, 0.1023723526, 0.002337927817, -92.34697148, -74.64888849, 0.0], [0.1308590849, 0.1028584215, 0.002302589933, -91.91747711, -74.47155154, 0.0], [0.1288857758, 0.1022806826, 0.00218892975, -91.57020471, -73.96174484, 0.0], [0.1283592278, 0.1023008702, 0.002173905106, -91.78010057, -74.52594432, 0.0], [0.125955621, 0.1022131983, 0.002304890178, -92.9558179, -75.26074842, 0.0], [0.1322468867, 0.1028601854, 0.002133393442, -91.01289283, -73.51340825, 0.0], [0.1298619603, 0.1022484952, 0.00212693264, -91.34770521, -74.14336798, 0.0], [0.1312332854, 0.1029216025, 0.002140221802, -92.3417541, -74.80934723, 0.0], [0.127539436, 0.1030198411, 0.002153563302, -91.65266593, -74.23494878, 0.0], [0.1282357183, 0.1029257635, 0.002133869906, -92.01166117, -74.19063689, 0.0], [0.1332405679, 0.10234705, 0.00195105698, -91.22363833, -73.85552755, 0.0], [0.1313199881, 0.1029430962, 0.00235159376, -92.11349843, -74.64010224, 0.0], [0.127612471, 0.103249105, 0.002345916247, -92.11595037, -74.6774109, 0.0], [0.1323745999, 0.1022604216, 0.002058603026, -91.30301242, -74.11979778, 0.0], [0.1302292494, 0.1025883268, 0.002272476894, -91.68145788, -74.39558726, 0.0], [0.1301430531, 0.1026964068, 0.002187213786, -91.88122169, -74.15254647, 0.0], [0.1304883637, 0.1025613189, 0.002191568401, -91.14405653, -73.75636581, 0.0], [0.1278030749, 0.1029866118, 0.002004472352, -92.16801389, -74.46266871, 0.0], [0.1281021972, 0.1026497174, 0.002238450962, -91.40891633, -74.14530575, 0.0], [0.1295033139, 0.1033575987, 0.002155418021, -92.3978415, -74.73315552, 0.0], [0.1307956796, 0.1027290515, 0.002290825493, -91.57253162, -74.34992836, 0.0], [0.127227514, 0.1026544884, 0.002309492938, -92.01889799, -74.69022443, 0.0], [0.1269521103, 0.1029570484, 0.002199918508, -92.12889009, -74.3269641, 0.0], [0.1283217682, 0.1028124736, 0.002050982238, -91.05236518, -73.91976172, 0.0], [0.1284487644, 0.1026134678, 0.002223983488, -91.5492153, -73.96042714, 0.0], [0.1316860887, 0.1024570745, 0.002044495481, -92.16196377, -74.81486551, 0.0], [0.130731287, 0.1029834035, 0.002141083552, -92.1942141, -74.43192237, 0.0], [0.1288472135, 0.1026459292, 0.002135694839, -92.37226719, -74.5557528, 0.0], [0.1314605748, 0.1025580344, 0.002170358812, -91.58844018, -74.27501547, 0.0], [0.1311567929, 0.1024550715, 0.002225588409, -90.41131971, -73.60155644, 0.0], [0.1312528125, 0.1029470565, 0.002361226652, -91.28724393, -73.64412964, 0.0], [0.1311295563, 0.1023183508, 0.002175281313, -91.8814513, -74.41289982, 0.0], [0.1284677103, 0.1029495653, 0.002135148355, -92.95881901, -74.979476, 0.0], [0.1310359702, 0.1025619747, 0.002112573826, -92.54897305, -74.66664238, 0.0], [0.1272300313, 0.1022315654, 0.002191896836, -91.8628323, -74.20872494, 0.0], [0.1296014786, 0.1027956809, 0.002018600951, -92.18450977, -74.56989428, 0.0], [0.1272624208, 0.1024917727, 0.002146662596, -92.02496489, -74.57788562, 0.0], [0.1346947672, 0.1025207112, 0.002243749926, -90.90308897, -73.58990652, 0.0], [0.1271214975, 0.1023178991, 0.002235763377, -91.53680138, -73.83622374, 0.0], [0.1302470383, 0.1030659152, 0.002061351015, -92.46443797, -74.86754873, 0.0], [0.1327274115, 0.1024587267, 0.001980345478, -90.49000947, -73.31026852, 0.0], [0.1286185484, 0.102429926, 0.00205926631, -92.09023883, -74.57802193, 0.0], [0.1322254325, 0.1029811762, 0.002074196258, -91.93154396, -74.27844341, 0.0], [0.1292147961, 0.1028576437, 0.002154205878, -91.6691453, -74.42410974, 0.0], [0.1337408471, 0.1028367336, 0.002089231879, -92.27654834, -74.51697221, 0.0], [0.1290887921, 0.1027697393, 0.002266338491, -92.10591861, -74.76114771, 0.0], [0.1298025095, 0.1026519933, 0.002325695049, -91.25163233, -74.05290954, 0.0], [0.1266175261, 0.1030285602, 0.002094385483, -91.55968099, -73.74997405, 0.0], [0.1303257112, 0.1030092946, 0.002155062158, -90.1392569, -73.26645533, 0.0], [0.1297025669, 0.1026177288, 0.002210200986, -90.9504945, -73.85187985, 0.0], [0.1318426459, 0.1026936309, 0.002228094541, -91.80458969, -74.30953673, 0.0], [0.1303436111, 0.1027681828, 0.002149281468, -92.296246, -74.69468218, 0.0], [0.1327385081, 0.102858331, 0.002300693488, -92.22850135, -74.89085853, 0.0], [0.1310370277, 0.1027248894, 0.002046676004, -91.49400274, -74.35660064, 0.0], [0.1279954348, 0.1030417302, 0.002129829482, -92.0405274, -74.59376095, 0.0], [0.1289159198, 0.1031103313, 0.00225537687, -91.31394442, -74.25626121, 0.0], [0.125361526, 0.102668303, 0.00230085981, -91.5363028, -73.84914157, 0.0], [0.1336168549, 0.1034296855, 0.002267241832, -92.62451594, -74.8765531, 0.0], [0.1282264693, 0.1021003773, 0.002289490393, -92.02215305, -74.59925402, 0.0], [0.1307616739, 0.1029093624, 0.002439861524, -91.4795883, -74.29809207, 0.0], [0.1288537859, 0.1022150878, 0.002341576932, -92.29631666, -74.30610584, 0.0], [0.126843976, 0.1033507288, 0.002083945381, -91.5102885, -74.49180348, 0.0], [0.1283546802, 0.1024658289, 0.002338336406, -91.44064467, -74.16536743, 0.0], [0.1283087931, 0.1028939705, 0.002096998776, -91.10997129, -73.77416744, 0.0], [0.1317908568, 0.1027061253, 0.002123888419, -91.80645976, -74.36125845, 0.0], [0.1311648605, 0.1032223223, 0.002357390593, -92.30152806, -74.74687437, 0.0], [0.1303064766, 0.102765255, 0.002119940347, -91.9243032, -74.40762341, 0.0], [0.1325245122, 0.1029055789, 0.002004586082, -92.08202629, -74.53937098, 0.0], [0.1339240104, 0.1026361782, 0.002083702878, -92.35240736, -74.2936164, 0.0], [0.1308721319, 0.1029622543, 0.002179577357, -91.43288424, -73.99117879, 0.0], [0.1285389148, 0.1026573685, 0.002282435836, -91.35575602, -73.99088616, 0.0], [0.1295319404, 0.1024847012, 0.002142783488, -92.341739, -74.53145959, 0.0], [0.1255719622, 0.1030933186, 0.002239222241, -92.12413005, -74.25791807, 0.0], [0.1292713443, 0.102189932, 0.002196523791, -92.03717773, -74.29713409, 0.0], [0.1308498147, 0.103190162, 0.002384495431, -92.02344469, -74.24552275, 0.0], [0.129327014, 0.1022303935, 0.00239920832, -91.71191637, -74.1041696, 0.0], [0.1263629725, 0.1032839358, 0.002443062355, -91.89370644, -74.45518549, 0.0], [0.1262535668, 0.1031875966, 0.002074652753, -92.01592644, -74.51193181, 0.0], [0.1304091502, 0.1028524431, 0.002136824443, -92.2603976, -74.14448539, 0.0], [0.1287592288, 0.1028417445, 0.00237571307, -91.61297264, -74.19200123, 0.0], [0.1278829348, 0.1029094456, 0.0020302619, -91.82616741, -74.74402394, 0.0], [0.1320810066, 0.1027533825, 0.002288648323, -92.25357437, -74.71089903, 0.0], [0.1312197487, 0.1023707729, 0.001952328066, -92.4179425, -75.03771415, 0.0], [0.1278934256, 0.1035048274, 0.002238043918, -90.75501727, -74.09610067, 0.0], [0.1295660718, 0.102877438, 0.002294293605, -92.524416, -74.74797955, 0.0], [0.1317093998, 0.1023640197, 0.002031837414, -92.22709617, -74.62563844, 0.0], [0.1294287489, 0.1028957263, 0.002245125618, -91.12497766, -73.992335, 0.0], [0.1324149131, 0.1029506377, 0.002199371711, -91.87594972, -74.16651042, 0.0], [0.1293685621, 0.1027244992, 0.002148977275, -92.17473271, -74.48807037, 0.0], [0.1310613637, 0.1025901367, 0.002287035807, -91.27810856, -73.86791662, 0.0], [0.130687308, 0.1032548056, 0.001903923942, -91.71579225, -74.35883779, 0.0], [0.128368553, 0.1025488752, 0.002060350765, -92.07621916, -74.71758349, 0.0], [0.1296388944, 0.1029685841, 0.002316609128, -91.07497501, -73.72355178, 0.0], [0.1276036588, 0.1028421011, 0.002342898571, -92.49100183, -74.67361607, 0.0], [0.1320200792, 0.1029246928, 0.002253507831, -91.44918054, -74.51320676, 0.0], [0.1310966578, 0.1029105891, 0.002095291195, -91.96186961, -74.40865711, 0.0], [0.133255609, 0.1025343536, 0.002202773242, -92.2905471, -74.46401965, 0.0], [0.1264773041, 0.1029037458, 0.002141715663, -91.63641392, -73.84244648, 0.0], [0.1323725535, 0.102517942, 0.002155467153, -92.05184624, -74.66670247, 0.0], [0.1257875857, 0.1023642371, 0.002252233235, -92.22055565, -74.44841222, 0.0], [0.1322919476, 0.1026529542, 0.002139658959, -91.3858208, -74.21809284, 0.0], [0.1262024359, 0.1030323801, 0.002269266769, -91.64874413, -74.10361306, 0.0], [0.1295692564, 0.103004314, 0.002232088558, -91.02266846, -74.05502735, 0.0], [0.1329026556, 0.1027911393, 0.00214927667, -92.75085655, -75.4635427, 0.0], [0.1309828491, 0.1027483349, 0.002218053843, -93.0746312, -75.23059493, 0.0], [0.1290601792, 0.1027459579, 0.002096923385, -91.77517984, -74.31678644, 0.0], [0.1301265435, 0.1030713687, 0.002105103184, -92.68158481, -75.20278087, 0.0], [0.1297831051, 0.1027757437, 0.002217646392, -91.39661148, -73.79272694, 0.0], [0.1295763012, 0.1028886804, 0.002271557928, -90.97081013, -73.70488845, 0.0], [0.1314407242, 0.1026100141, 0.002277021354, -91.36971838, -73.81654715, 0.0], [0.1281926435, 0.1029186964, 0.002091758305, -91.78263881, -74.18164747, 0.0], [0.1317603327, 0.1023158337, 0.002246567111, -91.83982077, -74.3431427, 0.0], [0.1298337278, 0.1024507375, 0.002072640109, -92.17750992, -74.75061971, 0.0], [0.1312782165, 0.1026489899, 0.002160916093, -92.29845909, -74.44828483, 0.0], [0.1271427993, 0.103040897, 0.002119942707, -91.03491125, -73.88722112, 0.0], [0.1295292479, 0.1025985885, 0.002342977798, -90.62017705, -73.61652866, 0.0], [0.130569022, 0.10291432, 0.002251720327, -91.58529321, -73.77663579, 0.0], [0.1295554001, 0.1032227666, 0.002355931521, -91.61946095, -74.37670007, 0.0], [0.1267883422, 0.1028978231, 0.002300058716, -92.23941995, -74.89517772, 0.0], [0.1322395042, 0.1031799472, 0.002220466939, -91.09438654, -73.6016754, 0.0], [0.1305972102, 0.1021138708, 0.002313798973, -91.31424356, -73.77876842, 0.0], [0.1306467871, 0.1027825998, 0.002232250983, -92.83830479, -74.80510117, 0.0], [0.1283440424, 0.102856233, 0.002090949204, -92.45586075, -74.50020868, 0.0], [0.1301697973, 0.1020452907, 0.002369255203, -92.37910934, -74.45440839, 0.0], [0.1295747242, 0.1024116582, 0.002246112389, -92.04623159, -74.76874967, 0.0], [0.1326105636, 0.1022766527, 0.002129192641, -91.7835595, -74.21208608, 0.0], [0.1303141019, 0.1025241242, 0.00195302527, -91.097428, -74.11993738, 0.0], [0.1302046083, 0.1027333871, 0.002207496108, -92.40278666, -74.49277693, 0.0], [0.1303998745, 0.1025206925, 0.002240875438, -90.92325754, -73.66722436, 0.0], [0.1323065949, 0.1027596684, 0.002099119706, -91.42484532, -74.33786803, 0.0], [0.1313223717, 0.1029513956, 0.002163103908, -92.91573001, -75.12316914, 0.0], [0.12488622, 0.1030602448, 0.002204844469, -91.61303495, -74.33179218, 0.0], [0.1305940164, 0.1022695249, 0.002036574697, -91.56255929, -74.25095601, 0.0], [0.1277614933, 0.1025019744, 0.002152136863, -90.42191086, -73.57866042, 0.0], [0.1335227566, 0.102224335, 0.002202521302, -91.83373296, -74.44172579, 0.0], [0.130090931, 0.1028407826, 0.002142283116, -91.29388904, -74.10518995, 0.0], [0.1292784427, 0.1031190352, 0.002043652696, -92.30240503, -74.50872201, 0.0], [0.1295090768, 0.1026887911, 0.002311348112, -93.41693328, -75.10947604, 0.0], [0.1298622545, 0.1024851173, 0.002063285233, -90.55033166, -73.45646298, 0.0], [0.1313043575, 0.1024508252, 0.002243106977, -92.176671, -74.09273503, 0.0], [0.1303794824, 0.1031254633, 0.002123003934, -91.45065364, -74.3194173, 0.0], [0.1314505734, 0.102352328, 0.002174638021, -92.2387314, -74.45236354, 0.0], [0.1315431569, 0.1027404716, 0.00221059593, -92.27761308, -74.56597134, 0.0], [0.1278027037, 0.102548705, 0.002224055658, -91.43799925, -73.87434042, 0.0], [0.1292512348, 0.1027861143, 0.002358018461, -91.72386454, -74.00522415, 0.0], [0.1289698087, 0.103104758, 0.002144962677, -91.4994577, -74.1864453, 0.0], [0.1310879547, 0.1031384404, 0.0021410226, -90.94392442, -73.97818849, 0.0], [0.1313555377, 0.1028165807, 0.002109417426, -91.84153416, -74.3343523, 0.0], [0.1328137466, 0.1025542935, 0.002165896214, -91.39271612, -73.91791573, 0.0], [0.1293794802, 0.1027019991, 0.002074317272, -92.25743341, -74.29334642, 0.0], [0.1291063121, 0.1025454315, 0.002226927793, -91.44860586, -74.19283922, 0.0], [0.1304106331, 0.1029875948, 0.002119699303, -90.96679553, -73.6739416, 0.0], [0.1324516166, 0.1031461232, 0.002243755077, -91.57589643, -74.25199915, 0.0], [0.1330717873, 0.1025406933, 0.002203058002, -92.07219369, -74.53272336, 0.0], [0.1300285069, 0.1029257612, 0.002270792695, -92.49794908, -74.64985888, 0.0], [0.1285724631, 0.1027545822, 0.002239587905, -91.99047776, -74.45516145, 0.0], [0.1272384206, 0.1022903505, 0.002254551193, -92.30157749, -74.75881935, 0.0], [0.1297980317, 0.1024485815, 0.001985929366, -90.97163059, -73.73459529, 0.0], [0.1304298326, 0.1031852763, 0.002177661388, -92.22581024, -74.56139726, 0.0], [0.1299972724, 0.1027790481, 0.002117862454, -91.01185872, -73.50150977, 0.0], [0.13002848, 0.102788895, 0.001963374642, -92.82477051, -75.17116987, 0.0], [0.132754421, 0.1028144827, 0.002273846645, -92.45613651, -74.60152568, 0.0], [0.1303363914, 0.1030642165, 0.00219749572, -91.37125022, -74.12623743, 0.0], [0.1265072842, 0.1026971824, 0.002110443813, -91.50147523, -73.99659203, 0.0], [0.1261413915, 0.1029559209, 0.002223582746, -91.82330006, -74.48909739, 0.0], [0.129111844, 0.1029121493, 0.00248659418, -92.87563685, -75.04901162, 0.0], [0.1269480793, 0.1027246698, 0.002277213487, -92.08056798, -74.47295946, 0.0], [0.1294077342, 0.1019759596, 0.00241253041, -92.28210413, -74.51994309, 0.0], [0.1300914428, 0.1027330122, 0.002363119143, -92.01569809, -74.90556441, 0.0], [0.1277944642, 0.1027017787, 0.002306585172, -91.90456731, -74.37146423, 0.0], [0.1320336651, 0.1027165334, 0.00221779696, -91.71548529, -73.88240374, 0.0], [0.1314690091, 0.1028151904, 0.002313659572, -93.12442837, -75.4272953, 0.0], [0.1295667712, 0.1026712641, 0.002149885648, -90.86868647, -73.70254841, 0.0], [0.1294326628, 0.1028063181, 0.002126792191, -91.8302313, -74.42850809, 0.0], [0.1309908966, 0.1028665119, 0.002090863295, -92.03155504, -74.43434686, 0.0], [0.1299677259, 0.1024178563, 0.002266534183, -92.31492727, -74.5176495, 0.0], [0.1345203221, 0.1029776732, 0.002265936106, -91.76449998, -73.93677359, 0.0], [0.1314013839, 0.1033240754, 0.002167025034, -91.32019923, -73.77676668, 0.0], [0.1307426757, 0.1022495149, 0.002208024808, -92.39075818, -74.50091716, 0.0], [0.1331899338, 0.1027671672, 0.002278910706, -91.86574447, -74.41751477, 0.0], [0.1297727508, 0.1024168885, 0.00220659309, -93.04122731, -75.26697123, 0.0], [0.1282574436, 0.1023427698, 0.002176831778, -92.45858496, -74.67434896, 0.0], [0.1309438395, 0.1032607998, 0.002043367597, -92.61726796, -74.85014899, 0.0], [0.1313217645, 0.1031128993, 0.001964602429, -91.5207357, -73.8417494, 0.0], [0.1343410883, 0.1023676179, 0.002284984519, -91.10806397, -74.10194067, 0.0], [0.1300653459, 0.1029549728, 0.002257651328, -92.74119139, -74.57570935, 0.0], [0.1285671903, 0.1028667674, 0.002262106938, -90.92954201, -73.74754957, 0.0], [0.1293765803, 0.1025744206, 0.002216269725, -92.27120493, -74.48175212, 0.0], [0.1308209557, 0.1030480795, 0.00206231407, -91.7091714, -74.32418504, 0.0], [0.131450809, 0.1024434082, 0.002252106307, -92.48214023, -74.67755683, 0.0], [0.1281134286, 0.1033429875, 0.001999299805, -93.47104265, -75.31660009, 0.0], [0.1293480044, 0.1030061055, 0.002152384872, -92.20771519, -74.56938375, 0.0], [0.1289748081, 0.1027807966, 0.002425945276, -92.07697894, -74.53640968, 0.0], [0.1283655223, 0.1029305242, 0.002057939137, -91.69390378, -74.63817797, 0.0], [0.1278037139, 0.1026156982, 0.002066873157, -91.86957142, -74.19982998, 0.0], [0.1302571316, 0.102845168, 0.002273187534, -91.16500756, -73.63881524, 0.0], [0.125967371, 0.1033612512, 0.00219101982, -91.76338348, -74.20219595, 0.0], [0.1310162559, 0.1027482189, 0.002184219934, -90.38635223, -73.39541024, 0.0], [0.1304970578, 0.1028298991, 0.00218768378, -91.22874388, -73.81040783, 0.0], [0.1286456642, 0.1024428646, 0.001967411183, -91.92715039, -74.34845373, 0.0], [0.1340595172, 0.1028826751, 0.002255970732, -91.23939687, -73.74653295, 0.0], [0.1318501094, 0.1029096739, 0.002214565632, -92.9584807, -74.6662838, 0.0], [0.1319988055, 0.1029822413, 0.001949407727, -91.12127483, -73.66583909, 0.0], [0.1278210717, 0.1027972911, 0.002154023006, -91.13042786, -74.08029738, 0.0], [0.1344025885, 0.1028648675, 0.002077725073, -92.02172086, -73.97397964, 0.0], [0.1299517918, 0.1024603099, 0.002259268566, -92.44068475, -74.74234574, 0.0], [0.1310688876, 0.1032707386, 0.0021169623, -92.80070153, -74.57290971, 0.0], [0.129318909, 0.1033644054, 0.002073486159, -91.14946605, -73.87204139, 0.0], [0.1297500979, 0.1028902178, 0.002171512864, -90.42802988, -73.69443329, 0.0], [0.1338630388, 0.1029936604, 0.00217935579, -92.35698394, -74.68857185, 0.0], [0.1304068189, 0.1029095535, 0.002354231091, -92.49204918, -74.41282284, 0.0], [0.1306110763, 0.1030815331, 0.002351875487, -91.33115993, -73.99045601, 0.0], [0.1285970429, 0.1032276151, 0.002361281402, -91.41390353, -74.26962883, 0.0], [0.1310762659, 0.102595109, 0.002318097346, -91.40222768, -74.25884265, 0.0], [0.1336176772, 0.102763484, 0.00222213593, -91.74278141, -73.95410902, 0.0], [0.1328016747, 0.1026961205, 0.002288500368, -91.21315701, -73.82039884, 0.0], [0.1291599027, 0.1034804858, 0.002140944955, -91.79236954, -74.43998511, 0.0], [0.1339214914, 0.102437199, 0.00214533504, -92.34068556, -74.88088144, 0.0], [0.1313340529, 0.1030502642, 0.002291861692, -92.30067461, -74.70819654, 0.0], [0.1285758386, 0.1029791469, 0.00236854225, -90.95040461, -73.80070417, 0.0], [0.1336921222, 0.1024412701, 0.002260880084, -92.32623917, -74.54231745, 0.0], [0.1338673891, 0.103267335, 0.002263034637, -92.63023347, -74.88466646, 0.0], [0.1307619331, 0.102639184, 0.00242572234, -91.20798207, -74.01221935, 0.0], [0.1273365056, 0.102518203, 0.00231750412, -93.1996316, -75.08141694, 0.0], [0.1312801569, 0.1028997969, 0.002173956863, -92.67236937, -74.66827204, 0.0], [0.1299564394, 0.1032211916, 0.002329085011, -91.8015978, -74.48100375, 0.0], [0.1289761709, 0.103458658, 0.002130049581, -91.73935607, -74.32187496, 0.0], [0.1272156217, 0.1023162193, 0.002255818981, -91.79529466, -74.65532229, 0.0], [0.1282425596, 0.1027201499, 0.002315236229, -92.06769543, -74.27951618, 0.0], [0.129324224, 0.1031334352, 0.00222099622, -91.5103778, -74.16332052, 0.0], [0.1291524534, 0.1020049636, 0.002307702684, -92.26784326, -74.60639102, 0.0], [0.1314247063, 0.1029638321, 0.002188418702, -92.21202237, -74.66148386, 0.0], [0.1318758675, 0.1025966145, 0.002160085021, -92.56490886, -74.68140548, 0.0], [0.1293226237, 0.1024485681, 0.002152948684, -91.20050456, -73.84616708, 0.0], [0.1290360879, 0.1027641537, 0.002192047086, -91.24337642, -74.11259292, 0.0], [0.1293237638, 0.1029691507, 0.002380934006, -92.64199203, -75.03599991, 0.0], [0.1300839253, 0.1028235523, 0.002130252396, -92.15202558, -74.17111783, 0.0], [0.1303970854, 0.1026845643, 0.00217504394, -91.57504167, -74.07788617, 0.0], [0.1319068655, 0.1028630285, 0.002127121708, -90.85620809, -73.75962337, 0.0], [0.1330572318, 0.1027898628, 0.002213072692, -91.90068296, -74.46791988, 0.0], [0.1333750871, 0.1032115913, 0.002255335858, -93.04798801, -75.06232517, 0.0], [0.129407537, 0.1027006591, 0.001940298375, -91.27506443, -74.0059733, 0.0], [0.1291593217, 0.1026057943, 0.002131258696, -92.42821975, -74.78525996, 0.0], [0.1302767101, 0.1023496853, 0.002121566257, -92.62443087, -74.57576501, 0.0], [0.1306126772, 0.1029707664, 0.002211834063, -90.77987024, -73.89617803, 0.0], [0.1293468098, 0.1028221801, 0.002082656602, -92.17718264, -74.75412194, 0.0], [0.1332133809, 0.1026980064, 0.002267366361, -92.06439568, -74.22962683, 0.0], [0.1283450176, 0.1031911131, 0.002310903379, -92.10023678, -74.13197125, 0.0], [0.1304708307, 0.1027083135, 0.002121005171, -91.26006167, -74.16844515, 0.0], [0.1304308848, 0.1034630314, 0.002191270464, -92.18423398, -74.34997909, 0.0], [0.1264429438, 0.1030287889, 0.002119363006, -92.70441043, -75.01453142, 0.0], [0.1327745197, 0.1027233652, 0.002154424495, -91.58198147, -73.94846567, 0.0], [0.1303338044, 0.1026316694, 0.002203914965, -91.6915805, -74.13781547, 0.0], [0.1323418485, 0.1027208871, 0.002390678589, -92.258265, -74.57260948, 0.0], [0.1278147829, 0.1030756991, 0.002224996635, -91.80474162, -74.53807296, 0.0], [0.1334672606, 0.1025245902, 0.002272023777, -91.63515843, -74.10086612, 0.0], [0.1310948939, 0.1024131783, 0.002127533594, -92.10641992, -74.15532096, 0.0], [0.132094913, 0.1024781186, 0.002305770872, -91.24663997, -73.92285809, 0.0], [0.1301976175, 0.1029030814, 0.002226904211, -91.62620713, -74.25310014, 0.0], [0.1296517913, 0.1027958526, 0.002218969591, -92.01756745, -74.45193254, 0.0], [0.1306433584, 0.1027275346, 0.00202400002, -92.09023735, -74.39392052, 0.0], [0.1285920326, 0.1029135196, 0.002273187482, -92.70700286, -74.93576291, 0.0], [0.129229424, 0.1032048753, 0.002277066475, -91.23462731, -73.93238763, 0.0], [0.1299253456, 0.1026606862, 0.002200658372, -91.67991939, -74.26536509, 0.0], [0.1329457248, 0.102356008, 0.002143958435, -91.2842106, -73.91705947, 0.0], [0.1284130861, 0.1025169917, 0.002161029025, -92.29356755, -74.50084169, 0.0], [0.1293907994, 0.1029782903, 0.00224394985, -91.47844822, -74.10703723, 0.0], [0.1298204049, 0.1027910471, 0.002294180183, -92.2125709, -74.34053367, 0.0], [0.1318478789, 0.1026402257, 0.002070068629, -92.20430005, -74.71865659, 0.0], [0.131259651, 0.1023070825, 0.001945371934, -92.57318768, -74.85949469, 0.0], [0.130722999, 0.1028135632, 0.002304997818, -91.77750779, -74.34239252, 0.0], [0.1307908232, 0.102636481, 0.002232561818, -91.26986806, -74.08707029, 0.0], [0.1312195296, 0.1028372955, 0.00230060458, -91.75140311, -74.15758971, 0.0], [0.128736066, 0.1030916824, 0.002079971813, -92.44543903, -74.85965024, 0.0], [0.1293447954, 0.1031891616, 0.002297604856, -90.99658855, -74.00589196, 0.0], [0.1325490141, 0.1022137282, 0.002171525322, -92.07865521, -74.58904526, 0.0], [0.1285900815, 0.102789923, 0.002319450665, -91.6470045, -74.05754528, 0.0], [0.1305822322, 0.1028165039, 0.00199894032, -92.50962588, -74.59712914, 0.0], [0.127567322, 0.1032513592, 0.00235629096, -91.75244998, -74.48326385, 0.0], [0.1329680769, 0.1033882201, 0.002225454675, -91.27984245, -74.25997321, 0.0], [0.1291248409, 0.1032755067, 0.00218330005, -92.02041931, -74.49656239, 0.0], [0.1309973878, 0.1030976388, 0.002201245064, -92.46901983, -74.84868129, 0.0], [0.1292167024, 0.1024017412, 0.002195907137, -91.94091202, -74.21466774, 0.0], [0.1282033513, 0.102253887, 0.002247678946, -91.28670614, -73.87608584, 0.0], [0.1325848083, 0.1023099521, 0.002169219357, -93.25129435, -74.67517658, 0.0], [0.1276599504, 0.1030988834, 0.002222583035, -92.40268371, -74.57801033, 0.0], [0.12823835, 0.1027096755, 0.00211947247, -91.58389914, -74.41695227, 0.0], [0.1307856276, 0.1029478105, 0.002304601008, -91.57697875, -74.30266123, 0.0], [0.1293118732, 0.1030002232, 0.002144417634, -90.9458993, -73.81632344, 0.0], [0.1279861253, 0.102982743, 0.002186617547, -92.6092363, -74.69324741, 0.0], [0.130607766, 0.1027312063, 0.002330099596, -92.29549815, -74.75982518, 0.0], [0.1311597207, 0.1025375737, 0.002308772691, -91.73513409, -74.08289731, 0.0], [0.130275693, 0.1024803559, 0.002176264528, -91.80337818, -74.23569169, 0.0], [0.1290586008, 0.1030804504, 0.002220207928, -91.37205332, -73.79650895, 0.0], [0.1279080905, 0.1029175661, 0.002134921797, -91.52329104, -73.91716395, 0.0], [0.1288082939, 0.102874832, 0.002218972744, -92.15638586, -74.61489191, 0.0], [0.1272441263, 0.1027523747, 0.002266040609, -91.41380058, -73.71098077, 0.0], [0.1323226992, 0.102423526, 0.002248065004, -91.68535941, -74.18205237, 0.0], [0.1308186547, 0.102465591, 0.002101519731, -91.5808357, -74.28802268, 0.0], [0.1276531145, 0.1028864112, 0.002075617493, -92.22678799, -74.44875515, 0.0], [0.1295759777, 0.1025626839, 0.002064482166, -91.49335659, -74.33392994, 0.0], [0.1283032941, 0.102814279, 0.002122952692, -92.05686273, -74.27566167, 0.0], [0.1310460102, 0.1032906755, 0.002021471528, -91.37701138, -74.14431102, 0.0], [0.1296500615, 0.1027989549, 0.00214152453, -91.49998422, -73.75551722, 0.0], [0.1305138213, 0.1026823204, 0.002199399095, -91.18415499, -73.9237168, 0.0], [0.1282241017, 0.1022317079, 0.002423059373, -92.37393613, -74.85528208, 0.0], [0.1294870879, 0.1027025597, 0.002015275528, -92.22652971, -74.73244936, 0.0], [0.1302710049, 0.1034184057, 0.002214076434, -92.18429258, -74.53596743, 0.0], [0.131138853, 0.1024235878, 0.002194980239, -90.92406127, -73.78069122, 0.0], [0.1327687162, 0.1027319244, 0.002157383317, -91.74024379, -74.70029414, 0.0], [0.1303856219, 0.1030318603, 0.002324196974, -91.80327028, -74.03304946, 0.0], [0.1301476944, 0.1025562518, 0.002160134148, -92.03527188, -74.40472126, 0.0], [0.1290748921, 0.102780563, 0.002178692737, -91.13146455, -73.79756193, 0.0], [0.1295108148, 0.1032263211, 0.002199460715, -92.22876059, -74.65952168, 0.0], [0.1299885655, 0.1034056058, 0.00231285125, -91.28905523, -73.86934682, 0.0], [0.1289433941, 0.1029512049, 0.002421995709, -92.94025096, -75.12700936, 0.0], [0.1337792784, 0.1026997041, 0.002235385938, -92.15926964, -74.55719114, 0.0], [0.1322989055, 0.1024952081, 0.001900106814, -90.93120531, -73.57734092, 0.0], [0.1288405406, 0.102952332, 0.002031164495, -91.79564472, -73.87606141, 0.0], [0.1290992473, 0.1028391971, 0.002140117319, -92.08891526, -74.53102339, 0.0], [0.1300230554, 0.1029950169, 0.002225576156, -91.53917196, -73.84938975, 0.0], [0.1290402173, 0.1028333553, 0.002153703582, -91.93724195, -74.28156385, 0.0], [0.1284580527, 0.1026694251, 0.002177496874, -92.49485113, -74.44491929, 0.0], [0.1296282864, 0.1031710241, 0.002131843873, -91.30067601, -73.94700554, 0.0], [0.131270905, 0.102493491, 0.002328530683, -90.15028954, -73.36542468, 0.0], [0.1300378837, 0.1026059182, 0.002341335519, -91.4860692, -74.07045147, 0.0], [0.1284091382, 0.1021435343, 0.002272515247, -92.05125709, -74.59389887, 0.0], [0.1291635516, 0.1023598204, 0.00190239938, -91.74068443, -74.22754105, 0.0], [0.1268371795, 0.1033778487, 0.002142106848, -92.650391, -74.75929784, 0.0], [0.1318630571, 0.1028093965, 0.002345938537, -93.54853853, -75.49024652, 0.0], [0.1291476238, 0.1025964775, 0.002223242098, -91.33227063, -74.16407444, 0.0], [0.1315227407, 0.1025393114, 0.002210650339, -91.81196797, -74.16684501, 0.0], [0.1293672075, 0.1026530839, 0.002101076822, -90.45983914, -73.58699749, 0.0], [0.1315326512, 0.1033416548, 0.002323556236, -91.36054187, -74.23289293, 0.0], [0.1302417453, 0.1030485138, 0.00212659053, -91.79342749, -74.11195719, 0.0], [0.1299155348, 0.1029602165, 0.002175365864, -91.73508172, -74.05243741, 0.0], [0.1304806677, 0.1023634452, 0.002129779915, -91.75916796, -74.07362583, 0.0], [0.1297758555, 0.1028677102, 0.002346622201, -92.00768176, -74.29419355, 0.0], [0.1310159359, 0.1027087032, 0.002015835263, -91.14088927, -73.94937991, 0.0], [0.1300644173, 0.1030200276, 0.002156971541, -92.31684587, -74.90635356, 0.0], [0.1311958793, 0.1027103939, 0.002534206054, -92.36311516, -74.84052824, 0.0], [0.1308822531, 0.1028442004, 0.002063249845, -92.67708913, -74.71306625, 0.0], [0.1287161393, 0.1027679171, 0.002169498052, -92.53314846, -74.63349847, 0.0], [0.132032834, 0.1023969444, 0.002139955304, -92.16490237, -74.64234294, 0.0], [0.1295561016, 0.102639274, 0.002185906285, -92.45249428, -74.62456405, 0.0], [0.1289739427, 0.1026938519, 0.002310663613, -91.3406835, -73.92473871, 0.0], [0.126866869, 0.1027624342, 0.001969543383, -91.32471345, -73.73841075, 0.0], [0.1284329404, 0.103170633, 0.002117724622, -91.64167998, -74.44807314, 0.0], [0.1320906312, 0.1020437799, 0.002267649606, -92.48685234, -74.40187092, 0.0], [0.1302140227, 0.1027840758, 0.002093727845, -92.17310696, -74.25527792, 0.0], [0.1297678814, 0.1032299987, 0.002092679987, -92.06787541, -74.56042989, 0.0], [0.1330882192, 0.103369984, 0.002246180639, -92.06695129, -74.30794877, 0.0], [0.1290674135, 0.1029910241, 0.002117045194, -91.99080798, -74.16528824, 0.0], [0.1305991876, 0.1029719361, 0.002191271532, -91.93521096, -74.74478417, 0.0], [0.1299769324, 0.1026708385, 0.00209073271, -91.73343511, -74.32405127, 0.0], [0.1321656227, 0.1026952995, 0.002088387366, -92.23717389, -74.4708357, 0.0], [0.1308755484, 0.1020219387, 0.002120250993, -92.80598176, -74.6323202, 0.0], [0.1278880159, 0.1020149348, 0.00214206586, -91.70957283, -73.90856222, 0.0], [0.1336294188, 0.1030240144, 0.002226452074, -92.62886287, -74.92143387, 0.0], [0.1336740487, 0.1031228154, 0.002109573372, -92.22809859, -74.71905772, 0.0], [0.1290732283, 0.1024221617, 0.002276089109, -92.15368301, -74.53130621, 0.0], [0.1294518218, 0.1031002746, 0.002051462681, -91.62151074, -74.01685132, 0.0], [0.1296139598, 0.1029509322, 0.002022621865, -91.58591883, -74.36334102, 0.0], [0.1317594919, 0.1025718364, 0.002060225594, -93.08189344, -75.15493137, 0.0], [0.1298841178, 0.1022847143, 0.002134725856, -93.19736917, -74.97396529, 0.0], [0.1288138616, 0.1030947378, 0.001959717246, -91.68170766, -74.55322259, 0.0], [0.1311446334, 0.1027183744, 0.001987654404, -91.55380496, -74.51347707, 0.0], [0.1283467122, 0.102995408, 0.001881351123, -92.36190281, -74.70055931, 0.0], [0.1277454323, 0.1030667409, 0.002389269897, -91.68184755, -74.65695811, 0.0], [0.1332016337, 0.1032114065, 0.002235108399, -92.11434275, -74.23901848, 0.0], [0.1318035214, 0.1028419466, 0.002176290359, -91.53230734, -74.21303164, 0.0], [0.1293428985, 0.1031386329, 0.002245740152, -92.74799222, -74.98067265, 0.0], [0.1307630732, 0.1026864015, 0.002074230785, -91.41780553, -74.03247523, 0.0], [0.1324369316, 0.1026441473, 0.002167810934, -91.16228122, -73.84424175, 0.0], [0.1290370791, 0.1034078623, 0.002242738899, -91.65303075, -74.38836194, 0.0], [0.1292974477, 0.1028204038, 0.002196482516, -91.12376576, -73.79779066, 0.0], [0.1337443977, 0.1026927694, 0.00219573235, -92.08195879, -74.41537322, 0.0], [0.1300772722, 0.1029222387, 0.0021477114, -92.61211331, -74.47349987, 0.0], [0.1284560301, 0.102930492, 0.002230843179, -92.3870432, -74.68731944, 0.0], [0.1276679391, 0.102938623, 0.002121749605, -90.79199117, -73.65064718, 0.0], [0.1326227796, 0.1024312365, 0.002172699882, -91.20516143, -73.91250274, 0.0], [0.1270208917, 0.102550131, 0.00220808385, -92.0518963, -74.5068128, 0.0], [0.1310671972, 0.1032411444, 0.002216426731, -91.74285638, -74.2376098, 0.0], [0.1296668612, 0.1029543681, 0.00239724207, -91.47026378, -74.240867, 0.0], [0.1309309296, 0.1026083108, 0.002173934393, -91.702958, -74.24291867, 0.0], [0.1314252152, 0.1033877234, 0.002188882226, -92.24403819, -74.46079837, 0.0], [0.1275098116, 0.1034059308, 0.002203701151, -91.51284361, -74.20117015, 0.0], [0.1310476659, 0.1031174463, 0.002038544055, -92.60330111, -74.82290354, 0.0], [0.1302040408, 0.1023423761, 0.002337895216, -91.22911452, -73.90951504, 0.0], [0.1283481645, 0.1031568639, 0.002346168427, -91.68996055, -74.35545079, 0.0], [0.127265853, 0.1028512485, 0.002232692119, -91.54980669, -74.37332753, 0.0], [0.131716103, 0.1027775833, 0.002353741975, -92.27508227, -74.65219652, 0.0], [0.1313798127, 0.1026671167, 0.002237941309, -91.74923465, -74.19545084, 0.0], [0.1273787684, 0.1028921377, 0.002371784802, -92.00499494, -74.26054203, 0.0], [0.1278776734, 0.1028107192, 0.002175013705, -92.30976666, -74.58414999, 0.0], [0.1312467484, 0.1023324639, 0.002311961868, -90.90816251, -73.59674976, 0.0], [0.1301331419, 0.1025334033, 0.0022862687, -90.65892408, -73.46130324, 0.0], [0.1299076492, 0.103077004, 0.002138619067, -91.19029154, -73.74559627, 0.0], [0.1346684683, 0.1030112907, 0.002216967931, -91.49833264, -74.5593152, 0.0], [0.1306261054, 0.1029599417, 0.002196340476, -91.59286272, -74.20669754, 0.0], [0.1294284943, 0.1023923886, 0.002279123328, -90.89378768, -73.35778409, 0.0], [0.1326346961, 0.1028719391, 0.002239895579, -92.18058278, -74.79506144, 0.0], [0.1328247677, 0.1027761445, 0.002404800284, -92.35122582, -74.42561813, 0.0], [0.1276539819, 0.1034801972, 0.002035314095, -91.99231363, -74.75803103, 0.0], [0.1281416689, 0.1025159618, 0.002175039129, -91.26646573, -74.03182048, 0.0], [0.1316674942, 0.1027159879, 0.002085705078, -92.63569756, -74.48008547, 0.0], [0.1306660446, 0.1032275401, 0.002236284267, -92.05462244, -74.34930262, 0.0], [0.1319863762, 0.1029065616, 0.002278404564, -91.56111998, -74.00079858, 0.0], [0.1302445286, 0.1032745476, 0.002127429808, -92.02232245, -74.2897156, 0.0], [0.1301709309, 0.1026664637, 0.002335144863, -91.89286235, -74.23182109, 0.0], [0.1295786933, 0.1029056255, 0.002142925374, -92.42883363, -74.64354048, 0.0], [0.1293426315, 0.1028210139, 0.002278489648, -91.78582461, -74.11856288, 0.0], [0.1280177994, 0.1030633366, 0.002122030821, -92.65927342, -74.77982232, 0.0], [0.1289528886, 0.1026934348, 0.002363501995, -91.87645911, -74.33996518, 0.0], [0.1274372384, 0.1027647441, 0.002124903843, -91.65650119, -74.14305913, 0.0], [0.130236797, 0.1027078402, 0.002164540133, -92.0586058, -73.93865317, 0.0], [0.1294970252, 0.1029972032, 0.002183118437, -90.73279654, -73.85355346, 0.0], [0.1307264165, 0.102405983, 0.002251500274, -91.8109847, -73.89604955, 0.0], [0.1326504667, 0.1027399608, 0.002326049915, -91.54294535, -74.14484488, 0.0], [0.12759932, 0.1025466049, 0.002171370787, -92.17204359, -74.52325526, 0.0], [0.1279431148, 0.1030157171, 0.002170160471, -90.7405766, -73.82910879, 0.0], [0.1309322115, 0.1017961583, 0.00214743548, -92.23751872, -74.79159295, 0.0], [0.1328348434, 0.1025006281, 0.002265704117, -92.05315964, -74.15498704, 0.0], [0.1271051922, 0.1035452466, 0.002198645344, -91.95945231, -74.47168851, 0.0], [0.1316872373, 0.1025591542, 0.002116892261, -92.36782173, -74.74258405, 0.0], [0.1310983109, 0.1019702173, 0.001987578571, -92.24602751, -74.60714473, 0.0], [0.1295681361, 0.1025743691, 0.002309201746, -91.79790851, -74.29908411, 0.0], [0.1327542039, 0.1024256594, 0.002094715267, -91.18223813, -73.97146999, 0.0], [0.1320808092, 0.1031245914, 0.002095148295, -92.01391427, -74.57236147, 0.0], [0.1310000254, 0.1021202817, 0.002162384294, -92.48570927, -74.40105457, 0.0], [0.1291226392, 0.1025337483, 0.002240010199, -91.82011389, -74.13997526, 0.0], [0.1290981353, 0.1027309126, 0.002103113214, -91.47200497, -73.81873665, 0.0], [0.1297113532, 0.1034348501, 0.002086581838, -91.93914729, -74.51398324, 0.0], [0.1291130161, 0.1027819387, 0.002139663516, -91.80152309, -74.30670334, 0.0], [0.1285098317, 0.10259355, 0.002074943492, -91.61776272, -73.90471395, 0.0], [0.12917208, 0.1025903681, 0.002102992509, -91.46224777, -73.99615, 0.0], [0.1281339175, 0.1029599895, 0.002098762869, -91.00227787, -73.92648606, 0.0], [0.130785093, 0.1033971929, 0.002136355611, -91.56246192, -74.37352514, 0.0], [0.1284595723, 0.103025062, 0.002000974434, -92.593976, -74.64584207, 0.0], [0.1302693679, 0.1029010871, 0.002068841737, -91.7441904, -74.23018234, 0.0], [0.1337439515, 0.1027083441, 0.002116426419, -92.13122923, -74.36482444, 0.0], [0.1316174538, 0.1031722673, 0.002409147345, -90.94505618, -73.7827853, 0.0], [0.1277964912, 0.1026876211, 0.002177490196, -91.89606756, -74.34079428, 0.0], [0.1314348942, 0.1026294653, 0.002143672952, -90.75797392, -73.86872643, 0.0], [0.1315673591, 0.1026794104, 0.002358069706, -91.85789368, -74.18399414, 0.0], [0.1295098452, 0.1030337574, 0.002259046813, -91.63976543, -74.29946215, 0.0], [0.1293706047, 0.1025839485, 0.00227224477, -91.64451355, -74.37153609, 0.0], [0.1289016993, 0.1030061509, 0.002100468273, -92.72034365, -75.07868992, 0.0], [0.1270521407, 0.1032465078, 0.002223220912, -91.79150321, -74.60102281, 0.0], [0.1302210656, 0.102970373, 0.002257736052, -91.94982384, -74.38654874, 0.0], [0.1295725033, 0.1024433745, 0.00212643701, -92.10375235, -74.36379338, 0.0], [0.1321521991, 0.102401769, 0.002003921061, -91.73326131, -74.26117633, 0.0], [0.1362630398, 0.1026735533, 0.002281692973, -92.26379269, -74.32210534, 0.0], [0.1332518522, 0.1025773641, 0.002100403121, -90.82935323, -73.48894314, 0.0], [0.1289826736, 0.1029112972, 0.002149782003, -91.59645255, -73.99761318, 0.0], [0.1308653924, 0.103063899, 0.002270586097, -92.4946695, -74.6541525, 0.0], [0.1308440699, 0.1029295576, 0.002036420788, -92.3457646, -74.45173451, 0.0], [0.1297772275, 0.1028472026, 0.00203722003, -91.95511426, -74.31478063, 0.0], [0.1276349905, 0.1032246097, 0.002115783792, -91.41783067, -73.99846868, 0.0], [0.1277582674, 0.1031609058, 0.002187572224, -91.70655811, -74.2566469, 0.0], [0.1311947795, 0.1029044565, 0.002380000646, -91.94512786, -74.59882498, 0.0], [0.1296816177, 0.1032017661, 0.002131114119, -92.8061399, -75.0371174, 0.0], [0.1294095818, 0.1032243645, 0.002347817235, -92.19458304, -74.27288191, 0.0], [0.1339003068, 0.1029338509, 0.002186669136, -90.91200193, -73.85748569, 0.0], [0.1265865401, 0.1032580469, 0.002147221797, -91.10227217, -73.73680707, 0.0], [0.1288947216, 0.1023570399, 0.002250280859, -92.36405008, -74.73407974, 0.0], [0.1300767979, 0.1023783138, 0.002145469336, -91.99607812, -74.24471826, 0.0], [0.1300440345, 0.1027586258, 0.002297965176, -92.3813637, -74.55905592, 0.0], [0.1291787602, 0.1029358419, 0.002055657196, -90.86774546, -73.84217301, 0.0], [0.1276518162, 0.1027881255, 0.002236129123, -91.78878482, -74.45603087, 0.0], [0.1320124399, 0.10213037, 0.002247815539, -91.50894686, -74.06976087, 0.0], [0.1290914339, 0.1021535272, 0.002082677799, -92.82273679, -74.95110893, 0.0], [0.1274684148, 0.1031728917, 0.002261820856, -92.07483589, -74.50783431, 0.0], [0.1305907465, 0.1026597223, 0.002269645562, -91.35256992, -73.95831261, 0.0], [0.1303902708, 0.1023239919, 0.002009832973, -92.46475415, -74.61412405, 0.0], [0.1324485056, 0.1025301506, 0.00215282603, -91.04511694, -73.59671489, 0.0], [0.1308956899, 0.1030682331, 0.002321916829, -92.25060455, -74.30153183, 0.0], [0.1296529955, 0.1025550753, 0.002048238258, -91.64699355, -74.24244998, 0.0], [0.1278820309, 0.1025656501, 0.002323214246, -91.81683843, -74.79883475, 0.0], [0.1336149842, 0.1030507495, 0.002152171297, -91.39137332, -73.87522199, 0.0], [0.1312898877, 0.1028764634, 0.002081989828, -91.06616555, -73.91838008, 0.0], [0.1305677703, 0.103018028, 0.002281669437, -92.22507208, -74.46465311, 0.0], [0.1301408096, 0.1033090137, 0.002060363898, -91.97005083, -74.391243, 0.0], [0.1295951147, 0.1028813388, 0.002093061201, -92.72491217, -74.96549523, 0.0], [0.1325166653, 0.1023293705, 0.002230974897, -91.23593419, -73.53302208, 0.0], [0.129987414, 0.1025052526, 0.002262643666, -91.72073141, -74.19498113, 0.0], [0.129402311, 0.1025069527, 0.002283832294, -91.95567469, -74.21659413, 0.0], [0.1311440252, 0.1023343925, 0.002285969714, -92.3995424, -74.79106222, 0.0], [0.1309252176, 0.1029823332, 0.002159042862, -92.26218885, -74.33306363, 0.0], [0.1301748051, 0.1029738481, 0.002524894387, -91.28115046, -73.90088645, 0.0], [0.1316834023, 0.1027411219, 0.002163356148, -91.92364459, -74.20804337, 0.0], [0.1252371806, 0.1029395046, 0.002097335457, -92.10322697, -74.45228116, 0.0], [0.1297059824, 0.1031873791, 0.002405653491, -92.12784937, -74.47392657, 0.0], [0.128298979, 0.1028348087, 0.002148717061, -91.22774453, -73.64219553, 0.0], [0.1287262473, 0.1023823919, 0.002245710749, -91.69734301, -74.04701012, 0.0], [0.1285274352, 0.1027949651, 0.002144179121, -93.50171916, -75.2676077, 0.0], [0.1283201704, 0.103123339, 0.002244825304, -92.23777576, -74.64052386, 0.0], [0.1344854908, 0.1027602196, 0.002140936181, -90.58691107, -73.68582764, 0.0], [0.1284014912, 0.1029226742, 0.002004433034, -91.40758673, -74.32514022, 0.0], [0.1313787155, 0.1030250046, 0.002201206241, -92.6707213, -74.70975055, 0.0], [0.1278038268, 0.1031492053, 0.002088093028, -92.623248, -74.97914408, 0.0], [0.1308726802, 0.1024354477, 0.002216803714, -91.45099466, -74.05959295, 0.0], [0.1309263152, 0.1031223853, 0.002122981325, -92.38359341, -75.02967912, 0.0], [0.1320854705, 0.1024995436, 0.002109256784, -91.38606779, -74.09581845, 0.0], [0.1325785208, 0.1025826604, 0.002185837427, -91.94913173, -74.25865047, 0.0], [0.1316057888, 0.1028574588, 0.002162302383, -91.18775167, -73.66060119, 0.0], [0.1311080104, 0.103009067, 0.002241853026, -92.4535616, -74.92020674, 0.0], [0.1284990553, 0.1026854736, 0.00216479077, -92.03552517, -74.32830733, 0.0], [0.1288441025, 0.1031001471, 0.002259122329, -92.28309748, -74.27791243, 0.0], [0.1302073285, 0.1026081416, 0.002004329484, -91.36664353, -73.72384121, 0.0], [0.1281972769, 0.1025837245, 0.00228357391, -91.04875914, -73.6612075, 0.0], [0.127473832, 0.1024920975, 0.002199187685, -91.29818728, -73.72419307, 0.0], [0.1299606286, 0.1027534127, 0.002091188539, -93.45082765, -75.38199507, 0.0], [0.1300698369, 0.1029915998, 0.002093918733, -90.69050615, -73.74966211, 0.0], [0.1302810521, 0.1025728371, 0.002298615582, -92.06054029, -74.03292674, 0.0], [0.1322219666, 0.1025747311, 0.002184088164, -91.89772296, -74.2520777, 0.0], [0.1298759614, 0.1030183147, 0.002077469305, -91.62549469, -74.18124418, 0.0], [0.1296453008, 0.1032540025, 0.002195514611, -92.73113838, -74.9149076, 0.0], [0.1273082688, 0.1025200689, 0.002152556477, -90.75035936, -73.85593481, 0.0], [0.1314374727, 0.1027222057, 0.002008683162, -91.66845003, -73.84796599, 0.0], [0.1240256537, 0.1024448418, 0.002234969348, -93.49054611, -75.02578508, 0.0], [0.1324607701, 0.1029296311, 0.002077093131, -91.62312228, -74.24249327, 0.0], [0.1284656908, 0.1026055931, 0.001877979795, -92.36632302, -74.92329748, 0.0], [0.1295505615, 0.1025072755, 0.002448959613, -92.20702814, -74.38513506, 0.0], [0.131578217, 0.1032832583, 0.002288168767, -91.64231763, -74.38527201, 0.0], [0.1325079261, 0.1030230351, 0.002138817152, -90.73767668, -73.73119704, 0.0], [0.1276026513, 0.103002081, 0.002200056911, -91.74504642, -74.17970087, 0.0], [0.1320482309, 0.1020435412, 0.002219004364, -91.06836123, -73.7447769, 0.0], [0.1301755748, 0.1024360993, 0.002103212404, -90.51133426, -73.52513469, 0.0], [0.1290083973, 0.1025020606, 0.002220478398, -91.38939041, -73.9660024, 0.0], [0.1305847318, 0.1027225071, 0.002198746168, -93.33681199, -75.12274365, 0.0], [0.1301168148, 0.1028626871, 0.002150086645, -92.75522755, -74.71024368, 0.0], [0.1304265294, 0.1030276651, 0.00221977728, -93.34749548, -75.10723739, 0.0], [0.1327088616, 0.1023078537, 0.002107050867, -92.05638349, -74.45279926, 0.0], [0.1264404108, 0.1025927057, 0.002270117671, -92.66961242, -75.06061748, 0.0], [0.1304637579, 0.1030294187, 0.002256720103, -92.04224064, -74.70291656, 0.0], [0.1290411485, 0.1016817917, 0.002087759652, -91.20990049, -73.81487284, 0.0], [0.1275782394, 0.1024200483, 0.002079243537, -91.79573104, -74.44784909, 0.0], [0.1289679365, 0.1029267053, 0.002118657926, -91.36030142, -74.25820821, 0.0], [0.1292300938, 0.1027772779, 0.002139008473, -92.13090578, -74.45863064, 0.0], [0.1320752409, 0.1028667555, 0.002277952623, -91.98616466, -74.53835541, 0.0], [0.1324979342, 0.1027033546, 0.002246590341, -91.58878951, -74.11018886, 0.0], [0.1320091749, 0.1027456153, 0.002563666155, -93.34371368, -75.1980504, 0.0], [0.13427791, 0.1025677706, 0.002126692605, -92.28671191, -74.54847876, 0.0], [0.1294756432, 0.10322342, 0.002134589299, -92.70817138, -74.81456731, 0.0], [0.1297781639, 0.1029958833, 0.002092624741, -91.67543707, -74.58022867, 0.0], [0.1337071278, 0.1026692965, 0.002155450215, -91.76525768, -74.19903562, 0.0], [0.1301354242, 0.1026112262, 0.002249537925, -90.58733391, -73.37292231, 0.0], [0.1308011314, 0.1026462943, 0.002359815234, -92.03191549, -74.58856712, 0.0], [0.1287359087, 0.1029138075, 0.002127848929, -92.1128485, -74.67139166, 0.0], [0.1284142194, 0.102910708, 0.002154032219, -92.9896306, -75.21711625, 0.0], [0.1316837477, 0.1026695034, 0.002197061169, -92.65940638, -74.80109757, 0.0], [0.1311052645, 0.1030249336, 0.00215908703, -92.00518276, -74.49238466, 0.0], [0.1298442184, 0.1028251557, 0.002144186075, -92.21588944, -74.96967983, 0.0], [0.1296936439, 0.1026626905, 0.002114292675, -92.33010744, -74.56710731, 0.0], [0.1300069177, 0.102775476, 0.00217730281, -91.79844584, -73.87621098, 0.0], [0.1303750088, 0.1027609355, 0.002115709676, -91.30367242, -74.01307869, 0.0], [0.129289209, 0.1024143108, 0.002388887101, -91.59182912, -74.55215268, 0.0], [0.1272146777, 0.1032508876, 0.002164366334, -92.18221707, -74.61282918, 0.0], [0.1320153252, 0.1027423282, 0.00209613237, -91.43790631, -74.1330982, 0.0], [0.1286237701, 0.1024489671, 0.002054656475, -90.93573851, -73.68151773, 0.0], [0.1330259823, 0.1028211963, 0.002178268386, -92.26292228, -73.98173312, 0.0], [0.1291615289, 0.1033303066, 0.002162468632, -92.94444257, -75.24152226, 0.0], [0.129847427, 0.1029444088, 0.002297090777, -91.98933938, -74.34566177, 0.0], [0.1280246618, 0.1024291794, 0.002163124345, -92.81387548, -74.59957196, 0.0], [0.1287767026, 0.1024449583, 0.002180679522, -92.98686043, -75.01852981, 0.0], [0.1292346985, 0.1023681757, 0.00223885224, -91.28863175, -73.53844276, 0.0], [0.1296136192, 0.1029752256, 0.002345914951, -92.50798768, -75.10469579, 0.0], [0.1329860807, 0.1022165785, 0.002327174422, -91.46754401, -73.84295396, 0.0], [0.1294209498, 0.1032438437, 0.002212368848, -91.50934534, -74.14671461, 0.0], [0.1282612754, 0.1024220706, 0.002345982768, -92.48941883, -74.77704156, 0.0], [0.1283804133, 0.1025391544, 0.002200574637, -91.43269459, -73.8292668, 0.0], [0.1298738036, 0.1028013224, 0.002168174926, -92.32200014, -74.65608612, 0.0], [0.1314877198, 0.1025577544, 0.00203869979, -92.63748994, -74.79558639, 0.0], [0.1293638675, 0.1026164034, 0.002170199228, -92.3237872, -74.66150858, 0.0], [0.1298956626, 0.1021600431, 0.002286872661, -91.62869257, -73.9755251, 0.0], [0.1335610149, 0.1029066679, 0.002187738357, -92.66836028, -74.61559085, 0.0], [0.1309597947, 0.1026375116, 0.002233285342, -92.93738495, -75.31625362, 0.0], [0.1309730001, 0.1026924208, 0.002231698014, -91.64665176, -74.38806963, 0.0], [0.1264782255, 0.1034838907, 0.002064376815, -91.18349637, -74.04513844, 0.0], [0.1285691208, 0.1024215235, 0.002267069691, -91.80502123, -74.4326507, 0.0], [0.1276537148, 0.1028853582, 0.002301730057, -91.6916304, -74.37344001, 0.0], [0.1312258799, 0.1029934513, 0.0023144463, -91.28239286, -74.00470119, 0.0], [0.1306580872, 0.1030692472, 0.002249697498, -91.87411428, -74.43569231, 0.0], [0.1268669218, 0.1029611837, 0.002261162729, -91.67231747, -74.21107323, 0.0], [0.1330635154, 0.1026856899, 0.00226939349, -92.09945402, -74.14833272, 0.0], [0.1306767324, 0.1033117482, 0.001961074152, -92.26087057, -74.57619677, 0.0], [0.1312988176, 0.1024764852, 0.002056623225, -92.20650334, -74.47933946, 0.0], [0.1290888606, 0.1024988229, 0.001908030331, -92.20958485, -74.99478113, 0.0], [0.1299937594, 0.1026509595, 0.00228300869, -91.58965927, -74.22710823, 0.0], [0.1283502451, 0.1024221166, 0.002193473984, -91.7130939, -73.84445186, 0.0], [0.1312810457, 0.1027173315, 0.002141765407, -92.15630865, -74.61807623, 0.0], [0.1288438868, 0.1031222796, 0.002025273776, -91.69940493, -74.10823103, 0.0], [0.1311216602, 0.1031398916, 0.00224146241, -91.62508098, -74.27551391, 0.0], [0.1285861827, 0.1027834289, 0.002102880868, -90.4497654, -73.62899844, 0.0], [0.1290822591, 0.102724634, 0.002207121303, -93.15902088, -75.25501446, 0.0], [0.1271688915, 0.1025545567, 0.002073972477, -93.0863924, -75.08416698, 0.0], [0.1338819686, 0.1030517928, 0.002081271562, -91.77007163, -74.15505537, 0.0], [0.1309196604, 0.1026038334, 0.002173286425, -91.82441142, -74.07015689, 0.0], [0.1274449778, 0.1030726981, 0.002129131532, -92.72719472, -74.77644663, 0.0], [0.1299144546, 0.1027275596, 0.002094188149, -91.02872519, -73.91209681, 0.0], [0.1301633772, 0.1021603021, 0.002204191336, -91.29128394, -74.05478975, 0.0], [0.1295140587, 0.1027408478, 0.002025989353, -91.00728081, -73.62010475, 0.0], [0.1323847249, 0.1024231231, 0.002076085295, -91.72258004, -74.05716858, 0.0], [0.131636601, 0.1023231483, 0.002187546819, -91.27447098, -74.07505656, 0.0], [0.1324288252, 0.1019658172, 0.002231244599, -91.2633249, -73.59540695, 0.0], [0.1323775258, 0.1027293697, 0.002108511932, -92.51502461, -75.03463355, 0.0], [0.1308845224, 0.103029944, 0.002354494756, -91.38243478, -73.95603791, 0.0], [0.1292159977, 0.1028033824, 0.002128999663, -91.42887377, -73.89055889, 0.0], [0.1281841101, 0.1029148213, 0.002385979023, -91.82859724, -74.27593404, 0.0], [0.1284406524, 0.1033834972, 0.002272505574, -91.74385278, -74.6615554, 0.0], [0.1286538494, 0.1025957068, 0.002247044384, -92.58490266, -74.80696653, 0.0], [0.1307282814, 0.1028766148, 0.002191872858, -91.29663856, -74.09255084, 0.0], [0.1289188048, 0.1030706463, 0.002368472665, -92.33273601, -74.86024373, 0.0], [0.1282404995, 0.1029000038, 0.00209966044, -91.87918663, -74.2196488, 0.0], [0.1285357325, 0.1023402646, 0.0020959743, -91.37568114, -74.10888084, 0.0], [0.1319643618, 0.1027206058, 0.00220962774, -91.37020174, -73.88731097, 0.0], [0.1279893981, 0.1026017987, 0.002218326491, -92.15096911, -74.34771866, 0.0], [0.1320039813, 0.1026020986, 0.002197602791, -91.81765001, -74.43263836, 0.0], [0.1305377224, 0.1026517777, 0.002072762434, -92.75517297, -75.10242136, 0.0], [0.1277485257, 0.1025990107, 0.002050613225, -90.4079471, -73.30690074, 0.0], [0.1311817581, 0.103073022, 0.002189117604, -92.2813282, -74.66413157, 0.0], [0.1299967675, 0.1024358479, 0.002310940761, -91.8883792, -74.37578392, 0.0], [0.1319545665, 0.1027340125, 0.002040146991, -91.10730999, -74.03432809, 0.0], [0.1301723535, 0.1025230751, 0.002100808296, -91.95987986, -74.73662489, 0.0], [0.1321489998, 0.1027718595, 0.002149864629, -92.44589845, -74.85905066, 0.0], [0.1296442809, 0.1028455076, 0.002313184461, -92.224762, -74.68666799, 0.0], [0.1352338894, 0.1028808063, 0.002262124737, -92.82526241, -75.04125626, 0.0], [0.1300586658, 0.1029207086, 0.002190402207, -91.81533781, -74.26754572, 0.0], [0.1315380502, 0.1026850672, 0.002144161786, -92.26545533, -74.8645143, 0.0], [0.1291173922, 0.1025087744, 0.002154772369, -91.88589836, -74.19031798, 0.0], [0.1318365971, 0.1028896567, 0.002096241117, -92.06041291, -74.39396855, 0.0], [0.1291331175, 0.1027020378, 0.002173739715, -92.28682617, -74.41568393, 0.0], [0.1302280171, 0.1024785498, 0.002367501366, -91.52890969, -74.08457586, 0.0], [0.1299861276, 0.1033354016, 0.002215663417, -90.25442846, -73.69879316, 0.0], [0.1307847959, 0.1022779285, 0.002136829327, -92.25147839, -74.71121865, 0.0], [0.1274384155, 0.1029334074, 0.002228494888, -92.09446587, -74.56932726, 0.0], [0.1304542791, 0.1022251163, 0.002224307323, -91.74718388, -73.9097107, 0.0], [0.1298746988, 0.1027261279, 0.001994610088, -92.55122985, -74.81872231, 0.0], [0.1306143688, 0.1026148506, 0.002241612256, -90.77316621, -73.89402061, 0.0], [0.1309313289, 0.102847991, 0.002385687709, -91.25438972, -73.93458423, 0.0], [0.1291026738, 0.1028939843, 0.001945705879, -92.17695287, -74.83208548, 0.0], [0.1309919875, 0.1026540036, 0.002255154162, -90.84518927, -73.34089876, 0.0], [0.1302797789, 0.1026519556, 0.002057195338, -91.85701223, -74.44359172, 0.0], [0.129191894, 0.1026726562, 0.002199917115, -91.50257269, -74.24296272, 0.0], [0.1337638969, 0.1031544781, 0.00225025358, -91.86768311, -74.47344959, 0.0], [0.1313330625, 0.102690775, 0.002219038829, -90.9468753, -73.91528662, 0.0], [0.1297815927, 0.1030673409, 0.0023401543, -91.65865933, -74.19524284, 0.0], [0.1288120789, 0.1031384428, 0.002357679324, -91.37867073, -73.72102574, 0.0], [0.1336338676, 0.1027637616, 0.002230822893, -91.95787296, -74.50013623, 0.0], [0.1296764668, 0.1022612924, 0.002120965772, -91.48816397, -74.07595385, 0.0], [0.1276766411, 0.102256381, 0.002118114298, -90.33698821, -73.28193308, 0.0], [0.1295525782, 0.1022531328, 0.002175174742, -92.04480661, -74.11343903, 0.0], [0.1275206294, 0.1024446806, 0.002101465753, -92.48410194, -74.66858501, 0.0], [0.1344622667, 0.1025171291, 0.002352276654, -91.23013156, -73.75340597, 0.0], [0.1250939014, 0.1028801423, 0.00217189031, -92.23676209, -74.61017476, 0.0], [0.1286156614, 0.1028124701, 0.002138465493, -91.81706905, -74.38791568, 0.0], [0.1278687497, 0.1031497024, 0.002211352327, -91.92965317, -74.29279481, 0.0], [0.1293199063, 0.1024230506, 0.002169628875, -91.51677274, -73.97264257, 0.0], [0.1292425111, 0.1028151795, 0.002236565927, -92.33391727, -74.272856, 0.0], [0.1315943313, 0.1023502765, 0.002053562405, -91.61454558, -74.41386815, 0.0], [0.130873466, 0.1028909629, 0.002005031843, -91.36351557, -73.97657549, 0.0], [0.129453347, 0.102582708, 0.002309618919, -91.66495405, -74.31966595, 0.0], [0.1295761108, 0.1024799708, 0.002352589751, -91.77014534, -74.32683632, 0.0], [0.1292874292, 0.1027896846, 0.002140965883, -91.86588083, -74.66141969, 0.0], [0.1313731174, 0.102815822, 0.002342377744, -91.55088425, -73.98173146, 0.0], [0.1318784856, 0.1032309028, 0.00227619015, -91.21661189, -73.80140091, 0.0], [0.1267990905, 0.1031343619, 0.002227046605, -91.52140519, -74.11064938, 0.0], [0.12971479, 0.1022092055, 0.002250615246, -93.13729271, -75.31770682, 0.0], [0.1281975519, 0.1026217439, 0.002441598274, -91.67877831, -74.60903159, 0.0], [0.1275141698, 0.102847896, 0.002164453656, -91.43065688, -74.08106596, 0.0], [0.1282584581, 0.1027513584, 0.002182949563, -91.73409832, -74.25689343, 0.0], [0.1296621524, 0.102643411, 0.002061165565, -92.49677, -74.85486063, 0.0], [0.1309355859, 0.1027325312, 0.002194148271, -92.04212445, -74.68205209, 0.0], [0.1306912688, 0.102903176, 0.002368918554, -92.56550909, -74.88473096, 0.0], [0.1294557657, 0.1024979504, 0.002259215594, -90.74336701, -73.74232036, 0.0], [0.130155691, 0.1028154376, 0.002356857443, -91.05047119, -73.98164611, 0.0], [0.1294771134, 0.1024188023, 0.00208083832, -91.74802677, -74.28034885, 0.0], [0.1316394435, 0.1031959244, 0.002046366524, -91.94165461, -74.20217461, 0.0], [0.1308174526, 0.1029321687, 0.002232958086, -92.79661461, -74.87997069, 0.0], [0.1317617332, 0.1029768011, 0.002304418484, -90.96391442, -73.98535197, 0.0], [0.1331774075, 0.102057805, 0.002084642326, -92.1298999, -74.56282378, 0.0], [0.1317370694, 0.1025547025, 0.002256784811, -91.89414979, -74.26036871, 0.0], [0.1302626689, 0.1028135003, 0.002397994758, -92.38747366, -74.6735906, 0.0], [0.1297504665, 0.1032878181, 0.002085205518, -91.5077412, -74.11304273, 0.0], [0.1331927175, 0.1033778017, 0.002135643926, -91.71662814, -74.50597183, 0.0], [0.1325910329, 0.1032703557, 0.002230316615, -92.43853434, -74.46477625, 0.0], [0.1313379026, 0.1027275673, 0.002012006744, -92.21566579, -74.57800413, 0.0], [0.1271527595, 0.1026711976, 0.002063835467, -91.96162719, -74.5972096, 0.0], [0.1311413803, 0.1028884897, 0.002144847116, -91.50727724, -73.93835192, 0.0], [0.1298220712, 0.1024326454, 0.002150375491, -91.96735546, -74.27123105, 0.0], [0.1310452932, 0.1027682022, 0.002060515479, -91.90121127, -74.55166199, 0.0], [0.1312967469, 0.1026720395, 0.002291156306, -90.58811107, -73.73936853, 0.0], [0.1289335311, 0.1031451956, 0.002222703515, -92.03343045, -74.16004906, 0.0], [0.1314465338, 0.1031881554, 0.002073950645, -90.79646549, -73.50620274, 0.0], [0.1299194166, 0.1026444954, 0.002303306154, -91.70594264, -74.16842971, 0.0], [0.1324369104, 0.1026003243, 0.002310738877, -91.82964066, -74.36911459, 0.0], [0.1322067106, 0.1030824474, 0.00218574716, -91.70173714, -74.06389672, 0.0], [0.1320079286, 0.1025325658, 0.002152045269, -92.21394146, -74.39580633, 0.0], [0.1296684621, 0.1028460623, 0.002096358072, -92.04305495, -74.30558439, 0.0], [0.1311048889, 0.1026929738, 0.002191377424, -92.4275256, -74.74627302, 0.0], [0.129123373, 0.1032072916, 0.002094405853, -92.19294752, -74.54821078, 0.0], [0.1290628643, 0.1030303141, 0.002293078574, -91.38129453, -74.2903014, 0.0], [0.1268536943, 0.1026096695, 0.002170068143, -91.48031009, -74.49594162, 0.0], [0.129101462, 0.103280786, 0.002006558217, -91.65536881, -74.48895745, 0.0], [0.13179268, 0.1030006996, 0.002232187348, -92.64125966, -74.62418945, 0.0], [0.1302833123, 0.1028997292, 0.002030773802, -92.65183257, -74.74264162, 0.0], [0.1256946916, 0.1026127108, 0.002084367688, -91.58073811, -74.27095466, 0.0], [0.1298805463, 0.1025738865, 0.002306389437, -91.43314351, -73.6716147, 0.0], [0.1284494193, 0.1026768998, 0.002234830617, -91.55383066, -74.21597209, 0.0], [0.1297483293, 0.1027796743, 0.002173517936, -91.35389065, -74.04008341, 0.0], [0.1285524974, 0.1024952476, 0.001958048883, -91.54072349, -74.00058749, 0.0], [0.1306180769, 0.1025332692, 0.002250023693, -92.80824029, -74.79272603, 0.0], [0.1336980875, 0.1024606191, 0.002292128508, -92.04448872, -74.27517939, 0.0], [0.127259953, 0.1026003344, 0.002266078385, -92.44024952, -74.62293946, 0.0], [0.1308090848, 0.1025507765, 0.002120517861, -91.7555981, -74.18425078, 0.0], [0.1280012607, 0.1032053442, 0.00216321807, -91.72806117, -74.39214221, 0.0], [0.1310706079, 0.1028232197, 0.002268788241, -91.11929145, -73.88909639, 0.0], [0.1317228524, 0.1026731223, 0.002028097608, -93.24380951, -75.08786822, 0.0], [0.1277378081, 0.1029100524, 0.002154118658, -92.19401458, -74.31157188, 0.0], [0.1293903215, 0.1026380972, 0.002072163712, -91.52965657, -74.1233315, 0.0], [0.1279983356, 0.1030548328, 0.002357918196, -92.01881032, -74.30994934, 0.0], [0.1322479077, 0.1026732291, 0.002324169601, -92.0776316, -74.54669408, 0.0], [0.130500133, 0.1022885652, 0.002165566706, -91.28375419, -74.30065829, 0.0], [0.1283174689, 0.1026633805, 0.002129831571, -92.28478169, -74.95624467, 0.0], [0.1278688619, 0.1034273436, 0.002343657796, -90.17236044, -73.28879764, 0.0], [0.1309879509, 0.1025853031, 0.002316468527, -91.112457, -73.84506734, 0.0], [0.1320259825, 0.1023947502, 0.002231241937, -93.29119317, -74.7571487, 0.0], [0.1309178943, 0.1028161422, 0.002206452324, -91.91666419, -74.20989837, 0.0], [0.1343902657, 0.1034605714, 0.002160130165, -91.89327634, -74.58897151, 0.0], [0.1278400977, 0.1027025094, 0.002212137372, -90.77622781, -73.31028777, 0.0], [0.1291021427, 0.1025305603, 0.002175828043, -90.16750709, -73.16964428, 0.0], [0.1314907769, 0.1020493086, 0.002161875496, -91.38961456, -73.98827997, 0.0], [0.1302054323, 0.1029222298, 0.002277760893, -91.54198094, -74.12592783, 0.0], [0.1286893648, 0.1029359651, 0.002049843576, -92.21265127, -74.78318167, 0.0], [0.1298671074, 0.1026392319, 0.002453075833, -91.73371622, -74.16089863, 0.0], [0.1301615113, 0.1029361807, 0.002232000161, -92.03406022, -74.06590921, 0.0], [0.1274215459, 0.1026343279, 0.002291221692, -92.24169493, -74.47560733, 0.0], [0.1299855324, 0.102917248, 0.002195347941, -91.71835864, -74.33025829, 0.0], [0.1300703612, 0.1026046761, 0.002107033945, -92.68070574, -74.84914458, 0.0], [0.1323929518, 0.1023832945, 0.0022420781, -92.26194693, -74.52392695, 0.0], [0.13018117, 0.1025720215, 0.002370305537, -93.64779265, -75.77603152, 0.0], [0.1305514583, 0.1025299498, 0.002155954981, -90.72868546, -73.32008197, 0.0], [0.1288470229, 0.1029085149, 0.002330200456, -91.82292336, -74.43981633, 0.0], [0.1300722298, 0.1028317289, 0.002178807687, -91.72746988, -74.2248979, 0.0], [0.1288569261, 0.1023713892, 0.002368825968, -92.71649668, -74.77198663, 0.0], [0.1312335289, 0.1023321887, 0.00238232453, -91.40820616, -74.08992374, 0.0], [0.1297570292, 0.1024341672, 0.002087569166, -92.12078126, -74.32321391, 0.0], [0.1311356112, 0.1030993047, 0.002270953828, -91.50867972, -74.29123363, 0.0], [0.1246193785, 0.1026909609, 0.002195850529, -91.10061576, -73.78664872, 0.0], [0.1329586985, 0.1026752941, 0.002308110694, -91.22437344, -73.96862059, 0.0], [0.1257217215, 0.1029711871, 0.002225076748, -91.90611577, -74.43531084, 0.0], [0.1305199814, 0.1028539576, 0.002204118411, -91.17862121, -73.50525642, 0.0], [0.1298605564, 0.1028586702, 0.002150750802, -92.02179167, -73.99438765, 0.0], [0.1312226612, 0.1030078251, 0.002167726778, -90.74249944, -73.35809491, 0.0], [0.1308607653, 0.1030304697, 0.002323333896, -92.2330889, -74.75265915, 0.0], [0.1321226542, 0.1029395359, 0.002038637023, -91.6230769, -73.95685223, 0.0], [0.1313241152, 0.102668013, 0.002050924171, -92.42153742, -74.76694423, 0.0], [0.1328016713, 0.10273136, 0.00223512592, -91.42302952, -74.09630267, 0.0], [0.1312059679, 0.102789115, 0.002095550203, -90.88826891, -73.59883086, 0.0], [0.1297507944, 0.1035560029, 0.002276287047, -91.29637488, -74.23591853, 0.0], [0.1278671745, 0.1028807141, 0.002166544533, -91.64953081, -74.3815354, 0.0], [0.1349431192, 0.1028637406, 0.002287583834, -91.81115743, -74.24413667, 0.0], [0.1316122944, 0.1026553703, 0.002366195647, -91.47241372, -74.08039977, 0.0], [0.130404, 0.1028013941, 0.002219595308, -91.1298446, -74.00291023, 0.0], [0.1323806201, 0.1025227103, 0.002186821632, -92.13027286, -74.16911589, 0.0], [0.1281711925, 0.1025505643, 0.00203744938, -91.46865278, -74.17845263, 0.0], [0.1267317158, 0.10283762, 0.00217809096, -93.1568232, -74.94307801, 0.0], [0.1294202043, 0.103103718, 0.002256478734, -92.57590376, -75.1406136, 0.0], [0.1279569424, 0.1026217641, 0.002093896666, -93.30042468, -75.45155187, 0.0], [0.1307636236, 0.1026425079, 0.002053319083, -92.08668021, -74.75290915, 0.0], [0.1303038547, 0.1025031645, 0.002139866963, -92.64362244, -74.90552417, 0.0], [0.1294912266, 0.1027599994, 0.002214332052, -92.23047311, -74.39006918, 0.0], [0.130002045, 0.1028727473, 0.002210044178, -91.73153849, -74.07879827, 0.0], [0.1299377403, 0.1028818091, 0.002262240727, -92.2462427, -74.63516036, 0.0], [0.1313433762, 0.102847138, 0.002074390462, -91.8353292, -74.13516694, 0.0], [0.1264368317, 0.1027310983, 0.002140639532, -92.82634035, -74.89283553, 0.0], [0.1295016525, 0.1025735604, 0.002256230477, -91.06389157, -73.62867927, 0.0], [0.1279334965, 0.1025457463, 0.002423146781, -92.21309583, -74.31263885, 0.0], [0.1346538365, 0.1022052277, 0.002341530434, -92.32407542, -74.58283493, 0.0], [0.1314837978, 0.1024761036, 0.002223355486, -91.28841567, -73.97873738, 0.0], [0.130132714, 0.1025429753, 0.002275766969, -91.85153691, -74.56176994, 0.0], [0.1275621247, 0.1026915657, 0.002152558515, -91.5225145, -74.03377462, 0.0], [0.1331824351, 0.1025490328, 0.002219313786, -91.60165401, -74.29411702, 0.0], [0.130166415, 0.1033248422, 0.002205993342, -91.92191631, -73.99209091, 0.0], [0.1286902404, 0.103269229, 0.002103828753, -91.92701855, -74.42220913, 0.0], [0.1328625613, 0.1028545493, 0.002141843238, -92.81316991, -75.37253295, 0.0], [0.128263872, 0.1024235367, 0.002217367899, -92.45008522, -74.62624319, 0.0], [0.1318249806, 0.1029742667, 0.002221797604, -92.03390089, -74.56563099, 0.0], [0.1310795671, 0.1024057324, 0.00225477597, -92.48224075, -74.89527149, 0.0], [0.1290411866, 0.1029059874, 0.002251260259, -91.70044023, -74.22217542, 0.0], [0.12949578, 0.1030202066, 0.002156335786, -92.18142794, -74.38114824, 0.0], [0.1321437526, 0.1025204833, 0.002171429843, -92.00159217, -74.39866572, 0.0], [0.1302524193, 0.1027337144, 0.002235332559, -92.55866497, -74.62514032, 0.0], [0.1325530717, 0.1033228303, 0.00226193908, -90.80371767, -73.75319238, 0.0], [0.1318555077, 0.1030096389, 0.002126609877, -91.48509514, -73.92731676, 0.0], [0.1277447246, 0.1025451842, 0.002358577593, -91.3136937, -74.22977866, 0.0], [0.1312167143, 0.1032776614, 0.002037147104, -91.42488806, -74.11775056, 0.0], [0.1289201801, 0.1031493873, 0.00228738363, -91.36159485, -74.13225315, 0.0], [0.129881831, 0.1027285518, 0.002088965054, -91.7522019, -74.38317245, 0.0], [0.1309768287, 0.1027335811, 0.002333830232, -92.21321381, -74.54026562, 0.0], [0.1301286329, 0.1030551207, 0.002152860939, -92.09534154, -73.99935019, 0.0], [0.1283275902, 0.102982186, 0.002291379261, -92.81938773, -75.2587254, 0.0], [0.1273395356, 0.1026380555, 0.002170595704, -91.88466494, -74.46573019, 0.0], [0.1291072028, 0.102258642, 0.002163657238, -91.29291327, -73.98506845, 0.0], [0.1302624921, 0.1030799233, 0.002048478981, -91.64212657, -73.93158257, 0.0], [0.1308242598, 0.1031839085, 0.002174467264, -91.7486768, -74.44689737, 0.0], [0.1304712105, 0.103018597, 0.002366955318, -90.82561733, -73.60615369, 0.0], [0.1283038867, 0.1025180303, 0.002013507112, -92.76599685, -74.81426555, 0.0], [0.1301872162, 0.1029686653, 0.002255039488, -92.05275084, -74.15093064, 0.0], [0.1351712119, 0.1028824004, 0.002208983002, -91.86823935, -74.41069714, 0.0], [0.129774694, 0.1024095575, 0.002012680195, -92.24425973, -74.79242816, 0.0], [0.1305113699, 0.1028595608, 0.002293428507, -91.72329616, -74.59206269, 0.0], [0.1326639093, 0.1026377782, 0.00215071322, -91.53416534, -74.12655361, 0.0], [0.1303849649, 0.1022391377, 0.002262433698, -91.77248149, -74.24354797, 0.0], [0.1306152443, 0.1024247792, 0.002050436047, -92.46341942, -74.69625614, 0.0], [0.1268341951, 0.1028020696, 0.001940014318, -92.03720336, -74.33029849, 0.0], [0.1294290201, 0.1024767602, 0.002157377693, -92.6895527, -74.80642461, 0.0], [0.1295519179, 0.1025453261, 0.002152602452, -92.65485818, -74.95981451, 0.0], [0.1300304778, 0.102713338, 0.002174811143, -93.00104199, -74.85906101, 0.0], [0.1274179024, 0.1025484389, 0.001995994813, -92.13867684, -74.19294648, 0.0], [0.1325662578, 0.103035428, 0.002351082857, -92.65859961, -75.21421168, 0.0], [0.130242343, 0.1024532986, 0.002247120394, -91.31570996, -73.96471916, 0.0], [0.1297750798, 0.1025793151, 0.002042647927, -92.19976772, -75.08088396, 0.0], [0.1291592183, 0.1030573122, 0.002401150197, -91.93488441, -74.48122529, 0.0], [0.1271612049, 0.1028968367, 0.002030881048, -92.19852614, -74.52823458, 0.0], [0.1337928026, 0.1023191177, 0.002158595603, -91.99846234, -74.51005053, 0.0], [0.1289578797, 0.1026494596, 0.002155934851, -92.96932208, -75.18262741, 0.0], [0.1317920535, 0.1023766693, 0.002274124158, -91.34017664, -73.73263281, 0.0], [0.132146636, 0.1023192072, 0.002082156901, -91.81716708, -74.59538996, 0.0], [0.1286837711, 0.1025713563, 0.001978663458, -91.94875439, -74.16931796, 0.0], [0.1280922596, 0.1025960682, 0.00203704446, -91.67907216, -74.14905868, 0.0], [0.1306029726, 0.1031299972, 0.002227781242, -91.31813533, -73.85074636, 0.0], [0.1295784817, 0.1021613297, 0.002153106705, -91.45684013, -73.77554447, 0.0], [0.1335308357, 0.1023655164, 0.002118751702, -91.38153811, -74.12297842, 0.0], [0.1294691102, 0.1026885426, 0.001979664126, -91.45898719, -73.80161534, 0.0], [0.1287114448, 0.1033720147, 0.002275730285, -92.11280628, -74.48744468, 0.0], [0.1300675203, 0.1022995106, 0.002111710696, -91.72127761, -74.38178247, 0.0], [0.1290976584, 0.1028616562, 0.002434224747, -92.09037367, -74.63852925, 0.0], [0.1308071829, 0.1031594431, 0.00242958783, -91.0338525, -73.81072647, 0.0], [0.1273147175, 0.1025916834, 0.002059935497, -92.30954791, -74.39049119, 0.0], [0.131358026, 0.1025424425, 0.002424537714, -91.0333426, -74.06636957, 0.0], [0.1297253757, 0.1031598901, 0.002266038703, -92.7094151, -74.88429031, 0.0], [0.1307640379, 0.1024859216, 0.002060426498, -90.93060711, -73.89268996, 0.0], [0.1311470421, 0.1022102891, 0.002171252325, -93.56150812, -75.50283713, 0.0], [0.1310604521, 0.1026062657, 0.002302302835, -91.18525245, -74.11099482, 0.0], [0.1303615001, 0.1024202241, 0.002464504898, -93.18331182, -74.73704367, 0.0], [0.1296034473, 0.1030125325, 0.002209625012, -91.12414346, -73.95673228, 0.0], [0.1263260531, 0.1029342824, 0.002268104167, -92.78626959, -75.07921599, 0.0], [0.1290700119, 0.1026536125, 0.002187997263, -91.56258636, -74.39935432, 0.0], [0.1307605524, 0.1027823702, 0.002256725955, -90.65649304, -73.9610129, 0.0], [0.1284909146, 0.1024469575, 0.002382632884, -91.73347145, -74.34339227, 0.0], [0.128057277, 0.1023125175, 0.002181647134, -91.96832602, -74.3697727, 0.0], [0.1303808757, 0.1026432794, 0.002277339446, -91.99681333, -74.55449822, 0.0], [0.1299260914, 0.1028126172, 0.002044689655, -91.82611769, -74.16936489, 0.0], [0.1304238756, 0.1026731061, 0.002039377675, -91.48258476, -73.87788093, 0.0], [0.1309367306, 0.1024441743, 0.002350339606, -91.82088878, -74.27136454, 0.0], [0.1280598473, 0.1028909725, 0.002139792507, -91.28063368, -74.29226483, 0.0], [0.1320669793, 0.1031288769, 0.00219856562, -92.46566108, -74.94862989, 0.0], [0.129215311, 0.1029786233, 0.00224201725, -92.23405299, -74.63854625, 0.0], [0.1271051966, 0.1028458195, 0.002118335163, -91.21707742, -73.88355008, 0.0], [0.1287760131, 0.1032294262, 0.00214007289, -92.54388778, -74.6667772, 0.0], [0.1285234974, 0.1026132314, 0.002334278256, -90.93064447, -73.6559529, 0.0], [0.1336200367, 0.1027643806, 0.002339605031, -90.8981686, -73.74509754, 0.0], [0.1291860564, 0.1025466386, 0.002297074596, -92.2914294, -74.82982934, 0.0], [0.1262947474, 0.1032299231, 0.002295238723, -91.9594084, -74.55496756, 0.0], [0.1312756548, 0.1028856961, 0.002038711886, -91.51222427, -74.21839651, 0.0], [0.1322087371, 0.1027663507, 0.002212527237, -91.34984391, -74.12754045, 0.0], [0.1284960377, 0.1028388617, 0.002020309831, -90.79205316, -73.99591477, 0.0], [0.1302649856, 0.1029684664, 0.001977204143, -90.7302754, -73.5423296, 0.0], [0.1289965297, 0.1029429383, 0.002336626936, -92.94401032, -75.1227031, 0.0], [0.129060695, 0.1023667482, 0.002218038206, -91.73799954, -74.43223801, 0.0], [0.1291816563, 0.1021958431, 0.00229567743, -92.44786542, -74.53466936, 0.0], [0.1324622871, 0.1026054113, 0.002456547249, -91.64574787, -74.35818925, 0.0], [0.1314128683, 0.1020719275, 0.00240018532, -91.99566537, -74.41701858, 0.0], [0.1285586457, 0.1028711299, 0.002242203033, -90.74628308, -73.66921218, 0.0], [0.1275194808, 0.1031749806, 0.002047769585, -91.32678237, -74.00488084, 0.0], [0.1290282005, 0.1026896989, 0.00228881698, -91.75440293, -74.22689564, 0.0], [0.1292496501, 0.1027889624, 0.002160798652, -92.34377529, -74.95629263, 0.0], [0.132831288, 0.1027781269, 0.002213560908, -90.75040734, -73.55262787, 0.0], [0.1270020829, 0.1028193442, 0.002046241114, -92.22398206, -74.64981357, 0.0], [0.1327867044, 0.1029859037, 0.002162924528, -92.16306777, -74.2426355, 0.0], [0.1303337045, 0.1019047958, 0.002256599316, -92.44878978, -74.8595909, 0.0], [0.1311922946, 0.1023959225, 0.002251533539, -91.81355275, -74.4387079, 0.0], [0.1272381147, 0.1027370295, 0.002233376184, -90.96972684, -73.68566622, 0.0], [0.1310573335, 0.1028191351, 0.002335702024, -91.34398247, -74.33589508, 0.0], [0.1322643049, 0.1031034283, 0.002156884845, -92.93916225, -75.16218133, 0.0], [0.1296065685, 0.1023650963, 0.002201991526, -91.61115935, -74.57406735, 0.0], [0.1284523515, 0.1028695104, 0.002166143874, -91.46806681, -74.31239927, 0.0], [0.1294052753, 0.1024424615, 0.002284957567, -91.73585, -74.37673633, 0.0], [0.129319757, 0.1026636497, 0.002042033872, -92.33373847, -74.668776, 0.0], [0.1295910387, 0.1029670681, 0.00209999286, -92.81656893, -74.82391482, 0.0], [0.1311218008, 0.1024321525, 0.002000777003, -91.81192797, -73.91071953, 0.0], [0.1312426756, 0.1030864167, 0.002170686809, -92.24168889, -74.43034686, 0.0], [0.1316188417, 0.1025286536, 0.002127067916, -91.66243985, -74.18935974, 0.0], [0.1315053456, 0.1027402751, 0.002199687863, -91.88339399, -74.24970344, 0.0], [0.1288379398, 0.1028461537, 0.002241887098, -92.41077235, -74.65499391, 0.0], [0.131331535, 0.1029750123, 0.002049591837, -93.24179578, -75.2161588, 0.0], [0.1324679835, 0.102861859, 0.002098055846, -91.85182758, -74.06887217, 0.0], [0.1294263227, 0.1031453361, 0.002198876217, -91.51427143, -74.31432591, 0.0], [0.1315370155, 0.1030085364, 0.002216308672, -92.25150202, -74.45088263, 0.0], [0.131897994, 0.1027236809, 0.002215646223, -92.22404583, -74.65778693, 0.0], [0.1272699788, 0.1027503221, 0.002082481886, -92.66502763, -74.64953319, 0.0], [0.1269059543, 0.1028038692, 0.002107081492, -91.81517271, -74.25681793, 0.0], [0.1291689431, 0.1030274462, 0.002298025864, -92.49115455, -74.73953474, 0.0], [0.1327778143, 0.1031672668, 0.00204290224, -92.00529735, -74.09943718, 0.0], [0.1318349484, 0.1030279779, 0.002303536339, -92.12048074, -74.89295759, 0.0], [0.1276355972, 0.1028658722, 0.002112138063, -91.18398204, -73.85909149, 0.0], [0.1298377882, 0.1034068546, 0.00215791911, -92.19601139, -74.74550666, 0.0], [0.1285855801, 0.1031032979, 0.00225077236, -91.77703879, -74.38257816, 0.0], [0.128767107, 0.1021534493, 0.002140660688, -91.00776115, -74.11105638, 0.0], [0.1281639086, 0.1029882117, 0.002242391456, -91.25941088, -74.02345229, 0.0], [0.1280589867, 0.102407318, 0.002141396753, -91.85153534, -74.03610322, 0.0], [0.1280932941, 0.1028590561, 0.002408890611, -92.03474087, -74.27385738, 0.0], [0.1246538223, 0.1033211093, 0.002139432311, -91.76274148, -74.14879959, 0.0], [0.1318554039, 0.102130111, 0.002298070245, -92.2328444, -74.61257132, 0.0], [0.1294366535, 0.103268362, 0.002213053845, -92.21984949, -74.89765628, 0.0], [0.1292189761, 0.1029174357, 0.002098109951, -91.83651077, -74.44025473, 0.0], [0.1303601344, 0.1022741456, 0.002182301616, -91.2103019, -74.04772445, 0.0], [0.1311137652, 0.1034904913, 0.002348593426, -91.24328042, -73.98932964, 0.0], [0.1329567963, 0.1031979833, 0.002193367114, -92.5040726, -75.02810019, 0.0], [0.1300821706, 0.102646291, 0.002144452286, -92.28550784, -74.46295832, 0.0], [0.1278890592, 0.1030558882, 0.002196329073, -90.89308283, -73.69262351, 0.0], [0.1299720302, 0.1029282242, 0.002421155577, -91.7862443, -74.45149568, 0.0], [0.1314144699, 0.1024802486, 0.002070914825, -92.68366372, -74.81756538, 0.0], [0.123878345, 0.103265184, 0.002135490998, -92.73504185, -75.23864052, 0.0], [0.1318659077, 0.1023115281, 0.002128219724, -91.67667347, -74.12171261, 0.0], [0.1312502015, 0.1033182697, 0.002164097693, -91.14329196, -73.69077092, 0.0], [0.1278863362, 0.1027611722, 0.002095421795, -91.62944594, -74.47704673, 0.0], [0.1289993706, 0.1027324836, 0.002407390523, -91.25952784, -74.03225913, 0.0], [0.1315592083, 0.1029894862, 0.002454869331, -92.23453065, -74.51003496, 0.0], [0.1307923493, 0.1022741181, 0.002185459781, -92.69278946, -74.8965439, 0.0], [0.1282392075, 0.1025798553, 0.002434520721, -91.53916189, -73.94313637, 0.0], [0.1288599216, 0.1026977282, 0.002254235281, -92.13435805, -74.7625369, 0.0], [0.1304554815, 0.1024825454, 0.002240813561, -92.82285881, -75.10636142, 0.0], [0.1295536799, 0.1030744529, 0.002050999236, -92.53831754, -74.79931552, 0.0], [0.1263843805, 0.1026042997, 0.002039189158, -91.27962992, -74.31059601, 0.0], [0.1270255443, 0.1031025794, 0.002190799991, -92.60990402, -74.9530292, 0.0], [0.126437641, 0.1027056626, 0.002268380859, -91.76260318, -74.25865538, 0.0], [0.1276943054, 0.1021816404, 0.002154739896, -91.78317649, -74.11297648, 0.0], [0.1309644782, 0.1030926219, 0.0023372145, -91.60950561, -74.24600077, 0.0], [0.1367884012, 0.1026463781, 0.002272261397, -92.76831878, -74.66762233, 0.0], [0.1299682067, 0.1027076734, 0.002058953543, -92.03547488, -74.15894186, 0.0], [0.13048359, 0.1024927722, 0.002224813009, -91.27070807, -74.29749001, 0.0], [0.1306668038, 0.102713451, 0.002153402006, -92.39599679, -74.99429715, 0.0], [0.1267481379, 0.1029366752, 0.002197222327, -92.82140317, -75.14804346, 0.0], [0.1287032424, 0.1028308913, 0.002072517236, -91.42858993, -74.30502616, 0.0], [0.1341569286, 0.102840749, 0.002058427987, -91.71456638, -74.25547236, 0.0], [0.1314812631, 0.1029005239, 0.002163974495, -91.98305867, -74.67884746, 0.0], [0.1334298897, 0.1022513279, 0.002236599765, -92.34579248, -74.90495363, 0.0], [0.1328032135, 0.1028596834, 0.002308158083, -92.57888357, -74.74454662, 0.0]], "cuts3|sbeta L=2.667|1000000": [[0.1088020621, 0.1024447898, 0.0005173211005, -290.1446896, -235.1753196, 0.0], [0.1082339987, 0.1028508974, 0.0004904851423, -290.9292855, -235.2514969, 0.0], [0.1074349373, 0.1026378165, 0.000486654241, -289.6538198, -234.3540801, 0.0], [0.1080454462, 0.1027171355, 0.0005289124628, -290.5956553, -235.3291085, 0.0], [0.1090632533, 0.1026163419, 0.0005000188934, -290.1081008, -234.7034193, 0.0], [0.1077506276, 0.1027356861, 0.0005122763405, -289.7016244, -234.5874905, 0.0], [0.1083336663, 0.1028412431, 0.0005019818695, -289.9797441, -234.6890868, 0.0], [0.106963118, 0.1028222504, 0.0004845399818, -290.1099216, -234.8299483, 0.0], [0.1082858321, 0.1029175072, 0.0004786814149, -290.6925668, -235.5140963, 0.0], [0.1086940797, 0.1026388566, 0.0005057806147, -289.8736684, -234.8119877, 0.0], [0.1075491848, 0.1028665427, 0.0005273417311, -290.7676207, -235.0833236, 0.0], [0.1085635744, 0.1028088839, 0.0005385801298, -289.9399818, -235.0777744, 0.0], [0.1075842225, 0.1026897433, 0.000506206068, -290.1435025, -234.6819082, 0.0], [0.1083897355, 0.1027455381, 0.0005321536386, -291.5067704, -235.9081369, 0.0], [0.1076598107, 0.1027491999, 0.0005156220567, -290.77113, -235.3166803, 0.0], [0.1081684384, 0.1028476638, 0.0005146709109, -289.9912711, -234.5019449, 0.0], [0.1069164973, 0.1028436433, 0.0005069790936, -290.559884, -234.9403649, 0.0], [0.1079678416, 0.1027421163, 0.0004801811771, -290.3249453, -234.7002762, 0.0], [0.1092221015, 0.1027959236, 0.0005086823946, -289.7688988, -234.6419989, 0.0], [0.1078091844, 0.1027407961, 0.0004935846479, -289.6800814, -234.9191222, 0.0], [0.1079405752, 0.1026946307, 0.0004697448803, -291.5047279, -235.6852267, 0.0], [0.1075362132, 0.1027670543, 0.0005035092039, -290.3816915, -234.9463269, 0.0], [0.107550017, 0.1027172354, 0.000491768718, -291.8896865, -236.113286, 0.0], [0.1080232206, 0.1027936312, 0.0005298886129, -290.3568062, -234.6437733, 0.0], [0.1080543175, 0.1026379997, 0.0005395848278, -290.7611755, -235.0138184, 0.0], [0.1087080041, 0.102722227, 0.0005052095433, -289.7956674, -234.4105612, 0.0], [0.1081594213, 0.1027244756, 0.0005138410382, -290.4865321, -235.6549997, 0.0], [0.108056685, 0.1026710925, 0.000481177219, -290.5311118, -234.9417999, 0.0], [0.1076906523, 0.1027527615, 0.0004965301398, -289.8808943, -234.7162095, 0.0], [0.1075901784, 0.1027134072, 0.0004607969924, -290.0856965, -234.7185083, 0.0], [0.1072527929, 0.1029301445, 0.0004774365355, -289.3069394, -233.9684297, 0.0], [0.1081405262, 0.1028463624, 0.0005212828478, -291.1811905, -235.4565043, 0.0], [0.1086966397, 0.1028595131, 0.0004687041133, -291.4147562, -235.7267564, 0.0], [0.107201456, 0.1027135086, 0.0005432025421, -291.0331955, -235.1440881, 0.0], [0.1080461234, 0.1028769135, 0.0005014218863, -290.2842683, -234.9622905, 0.0], [0.1079982481, 0.1027673353, 0.0005028312042, -290.3002771, -234.8122026, 0.0], [0.1073972832, 0.1029156125, 0.0004717003964, -290.8490188, -235.5910823, 0.0], [0.1078870262, 0.1028894217, 0.0005220934299, -291.2281449, -235.399472, 0.0], [0.1068842741, 0.1028304598, 0.0004995392862, -290.6351066, -235.1810278, 0.0], [0.1074937802, 0.1027395787, 0.0004669257851, -289.66766, -234.37532, 0.0], [0.1087640609, 0.1027715829, 0.0004971924067, -290.2265604, -234.5141751, 0.0], [0.1080722648, 0.1028062985, 0.0005122740781, -291.6112427, -235.6308793, 0.0], [0.1085860575, 0.1027752756, 0.0004451245006, -290.4118915, -234.8983998, 0.0], [0.1080308042, 0.1026592234, 0.0005208349592, -290.4553638, -234.8034439, 0.0], [0.1085581547, 0.102825743, 0.0005184040311, -290.5911581, -235.3064977, 0.0], [0.1078525876, 0.1026990672, 0.0004885155251, -290.7600934, -235.4522024, 0.0], [0.1071257907, 0.1028080297, 0.0004991069098, -290.4005022, -235.1322685, 0.0], [0.107690123, 0.1026981185, 0.0005004720145, -291.6373332, -235.637729, 0.0], [0.1080564751, 0.1026383923, 0.0004896885681, -290.5248892, -234.953017, 0.0], [0.1079576959, 0.1028006749, 0.0004961650053, -290.339201, -235.0005147, 0.0], [0.1084806122, 0.1028423407, 0.0005271515388, -290.6787627, -234.9976157, 0.0], [0.108044455, 0.1026450979, 0.0005343739934, -289.772051, -234.644374, 0.0], [0.1083756025, 0.1026636928, 0.0005204677955, -291.0358177, -235.7082763, 0.0], [0.1080276285, 0.1028237849, 0.0004738151749, -289.16033, -234.3884206, 0.0], [0.1085240293, 0.1026626897, 0.0004867282305, -291.1626481, -235.4816547, 0.0], [0.1083233643, 0.1026709026, 0.0005126874427, -289.8930043, -234.7260107, 0.0], [0.1074843554, 0.1027649729, 0.000492375134, -290.7164467, -235.5668975, 0.0], [0.1081006889, 0.1027282249, 0.0005055281647, -290.0969618, -234.9227476, 0.0], [0.1080923437, 0.1027560941, 0.0005004288634, -290.0066634, -234.7573743, 0.0], [0.1085951541, 0.1027601747, 0.0004535443881, -290.7093769, -234.9521856, 0.0], [0.1074391002, 0.1029035725, 0.000505928306, -290.7267872, -235.3310928, 0.0], [0.1075253802, 0.1027865677, 0.0004605390525, -289.6374435, -234.4902984, 0.0], [0.10834238, 0.1028550928, 0.0004684577047, -290.1956938, -234.7513727, 0.0], [0.1082277708, 0.1029476844, 0.0005187941039, -291.50294, -236.0070395, 0.0], [0.1089613459, 0.102769919, 0.0004487293601, -290.5182316, -235.1572479, 0.0], [0.1080959452, 0.1026732366, 0.0005165910105, -289.9998399, -234.5837124, 0.0], [0.107411244, 0.1028604808, 0.0005106208807, -290.649515, -235.1328294, 0.0], [0.1079730238, 0.1028127401, 0.0004861498369, -289.7772196, -234.4452016, 0.0], [0.1082088268, 0.1027750676, 0.0005171907483, -291.3002281, -235.8247583, 0.0], [0.1069515137, 0.1027187423, 0.0005017534063, -289.5140291, -234.7715626, 0.0], [0.1084943445, 0.1028507356, 0.0004741394963, -290.2976963, -234.8825773, 0.0], [0.1081362091, 0.1027982012, 0.0005427241731, -290.0541907, -234.8396524, 0.0], [0.1087827676, 0.1027831124, 0.0005260008325, -290.1295436, -234.7876354, 0.0], [0.1076333398, 0.1026554659, 0.0004878488275, -290.7762071, -235.5117643, 0.0], [0.1077953942, 0.1026317785, 0.0005033538056, -290.3276877, -235.0321077, 0.0], [0.1086198222, 0.1028021134, 0.0005190033559, -290.8230081, -235.1084487, 0.0], [0.1083833492, 0.1027843082, 0.0005189293375, -289.7750391, -234.8180153, 0.0], [0.1074475184, 0.1028162721, 0.0005008652877, -289.5106326, -234.3411865, 0.0], [0.1083319464, 0.1027446956, 0.0004836313795, -291.0977489, -235.4361232, 0.0], [0.108858953, 0.1026275751, 0.0005297497857, -291.0183392, -235.4856174, 0.0], [0.1072381498, 0.1027769091, 0.0005309060016, -290.4706433, -235.4581296, 0.0], [0.1078124824, 0.1026996426, 0.0005732686548, -290.2867197, -234.7099463, 0.0], [0.1076648443, 0.1027267375, 0.0005331421244, -290.527863, -235.3282007, 0.0], [0.1083756001, 0.1029052505, 0.0004916709364, -290.6371718, -235.1457605, 0.0], [0.1078604686, 0.102941404, 0.0005268641018, -290.0314068, -234.5011202, 0.0], [0.1076314307, 0.1029235893, 0.0005115458659, -291.055443, -235.5590541, 0.0], [0.107588363, 0.1026321296, 0.0005263862797, -289.9671032, -234.7110769, 0.0], [0.1085936301, 0.1027011955, 0.0004923848341, -289.8190371, -234.4856235, 0.0], [0.1077631349, 0.1026589694, 0.0004929116462, -291.1839794, -235.6021948, 0.0], [0.1087351709, 0.1027753209, 0.000478620219, -290.4608326, -235.2270736, 0.0], [0.1077756101, 0.102598302, 0.0005050810726, -289.9592599, -234.7085284, 0.0], [0.1075525694, 0.1027101464, 0.0005041074589, -289.854918, -234.7193497, 0.0], [0.1087829903, 0.1027783645, 0.0005162843683, -290.4040207, -234.7117534, 0.0], [0.1080380126, 0.1028697932, 0.0005019227964, -290.5169946, -235.0876491, 0.0], [0.1085249968, 0.1027000656, 0.0004916960441, -290.1089002, -234.6452981, 0.0], [0.1079217407, 0.1026610894, 0.000505826628, -289.2460492, -234.711588, 0.0], [0.1086167828, 0.1028266493, 0.0004597932386, -290.4128789, -235.0281607, 0.0], [0.1075517749, 0.1027913319, 0.0004683633909, -291.1806713, -235.7332586, 0.0], [0.1077880603, 0.1029171632, 0.0005323203482, -290.2675958, -235.0569619, 0.0], [0.1085614706, 0.102711581, 0.0004706873837, -290.5272898, -235.303684, 0.0], [0.1081553845, 0.1026914444, 0.0005232753113, -289.8491655, -234.6181173, 0.0], [0.1080973782, 0.1028395987, 0.0005206182721, -290.0359764, -234.986272, 0.0], [0.1077874332, 0.1027661802, 0.0005390408777, -290.440991, -235.1963479, 0.0], [0.1078418777, 0.1027197699, 0.0004897697234, -290.2992627, -234.9633483, 0.0], [0.107938483, 0.1028751524, 0.0004607718477, -290.1798097, -234.6987032, 0.0], [0.1082311716, 0.1028890468, 0.0004906682995, -290.149184, -234.679041, 0.0], [0.1072315164, 0.1026880553, 0.0004760376427, -289.6617504, -234.6207689, 0.0], [0.1073163128, 0.1027297651, 0.0004622725251, -290.4250911, -234.846993, 0.0], [0.1085662218, 0.1027574186, 0.0005012668494, -290.3958309, -235.0191266, 0.0], [0.107245142, 0.1028233783, 0.0005038432333, -289.8860672, -234.6657771, 0.0], [0.1068219011, 0.102816561, 0.0004242384073, -290.5565093, -235.2268592, 0.0], [0.1082442891, 0.1026108942, 0.0004914055745, -289.528128, -234.1119878, 0.0], [0.107257483, 0.1026688922, 0.0004990537611, -290.0305961, -234.8157397, 0.0], [0.1085572995, 0.1029284872, 0.0005047320583, -289.9392703, -234.7485478, 0.0], [0.107667474, 0.1028599331, 0.0005106061518, -290.3678879, -235.1493873, 0.0], [0.1077984807, 0.1027661429, 0.0005051603996, -290.0438253, -234.5950587, 0.0], [0.1077708165, 0.1028626742, 0.0005047222982, -290.4231322, -235.0403742, 0.0], [0.1081218148, 0.1026352499, 0.0005158574225, -290.9532599, -235.1919114, 0.0], [0.1084251555, 0.1029823979, 0.000505515918, -291.0937665, -235.8139144, 0.0], [0.1073187916, 0.102675759, 0.0005163409835, -291.5256713, -235.8908321, 0.0], [0.1078251935, 0.1026884361, 0.0005018485997, -291.0005164, -235.5298075, 0.0], [0.1081524807, 0.1025173115, 0.0005098595542, -290.3841372, -234.9069255, 0.0], [0.1084742567, 0.1027038192, 0.0004800678925, -290.2841217, -234.9113053, 0.0], [0.1073510615, 0.1027579956, 0.0004997066769, -289.9098303, -235.049654, 0.0], [0.1074726667, 0.1026683762, 0.0005033771854, -291.3266405, -235.9648815, 0.0], [0.1073779536, 0.1027157248, 0.000466875099, -290.1052293, -235.0171969, 0.0], [0.1075633324, 0.1026827327, 0.0005444107406, -290.6536663, -234.9675376, 0.0], [0.1075860944, 0.1028146303, 0.0005227913075, -290.0899172, -234.8535223, 0.0], [0.1080513309, 0.1027919618, 0.0005385456706, -290.7147979, -235.4660311, 0.0], [0.1077204063, 0.1027871031, 0.000476061487, -290.0116874, -235.0189978, 0.0], [0.107598134, 0.1027911856, 0.0004822755609, -289.8038124, -234.7404851, 0.0], [0.1074673154, 0.1027592666, 0.0004688228814, -290.6102198, -235.3743674, 0.0], [0.1087751795, 0.1026398592, 0.0005197632735, -289.2440584, -233.9459123, 0.0], [0.1079378389, 0.1028445773, 0.0005017846987, -290.2733052, -234.794048, 0.0], [0.1073670549, 0.1028725447, 0.0005157622663, -289.8186591, -234.6663617, 0.0], [0.107308459, 0.1027667244, 0.0004804138767, -290.2193968, -235.2506303, 0.0], [0.1073435949, 0.1027089963, 0.0004989206985, -290.177973, -235.2444016, 0.0], [0.1081276214, 0.1026420193, 0.0005366002243, -288.8356971, -233.9953196, 0.0], [0.1080914062, 0.1026600036, 0.0004946319276, -291.1693289, -235.6785666, 0.0], [0.1085449866, 0.1026845419, 0.000478691731, -289.7729449, -234.5067723, 0.0], [0.1080762668, 0.1025886352, 0.0004769635342, -290.4739926, -234.9636993, 0.0], [0.1078757169, 0.1027670432, 0.0004921787935, -290.1427474, -234.7705482, 0.0], [0.1079816107, 0.1028168087, 0.000489890869, -290.5986429, -235.3415625, 0.0], [0.1087512093, 0.1026443732, 0.0004722530288, -288.9355574, -234.0772222, 0.0], [0.1075063722, 0.1028282905, 0.0005182760547, -290.8509266, -235.2419807, 0.0], [0.1075228103, 0.102775823, 0.0004985790637, -290.3869279, -234.9950232, 0.0], [0.1074208251, 0.1027640585, 0.0004891328872, -291.0496895, -235.4751903, 0.0], [0.1081280594, 0.1027793308, 0.0004841694253, -290.0979247, -235.0419659, 0.0], [0.1081234709, 0.1027505621, 0.0005126333136, -291.1245371, -235.3225119, 0.0], [0.108020548, 0.1026956444, 0.0004971899668, -289.6883943, -234.7835813, 0.0], [0.1081749026, 0.102730932, 0.0005002129735, -289.9272888, -234.7061628, 0.0], [0.1086690776, 0.1027858642, 0.0004922042948, -291.0797808, -235.4872276, 0.0], [0.1082995636, 0.1027093634, 0.0004572999056, -290.1418632, -234.8461062, 0.0], [0.1083510981, 0.1028446137, 0.0004728352671, -290.6057892, -235.2328248, 0.0], [0.1081975714, 0.1027405255, 0.0004837673983, -290.0391292, -234.990481, 0.0], [0.1078473709, 0.1028132961, 0.0004829601854, -291.3705404, -235.9094134, 0.0], [0.1074909776, 0.1029792804, 0.0005565399467, -289.8472997, -234.3707846, 0.0], [0.1082582226, 0.1027335225, 0.0004767651455, -290.6436159, -235.0796895, 0.0], [0.108048775, 0.1027118625, 0.0004775332195, -289.8678323, -234.6609286, 0.0], [0.1077415174, 0.1027069105, 0.0004969608464, -291.0293596, -235.463082, 0.0], [0.1078829702, 0.1027192355, 0.0005102565483, -290.6620783, -235.1581791, 0.0], [0.1072574738, 0.1027996678, 0.0004705351294, -289.5457077, -234.4733747, 0.0], [0.1077730504, 0.102603023, 0.0004816531822, -290.8064651, -235.3281532, 0.0], [0.1081617247, 0.1027732914, 0.0005431162739, -290.4450935, -235.1134159, 0.0], [0.107407028, 0.1026679652, 0.0005297167148, -290.2776432, -234.716766, 0.0], [0.1081326438, 0.1025918365, 0.0005198144894, -289.682725, -234.596968, 0.0], [0.1076578735, 0.10272281, 0.0005486284061, -290.078963, -234.9149817, 0.0], [0.10857199, 0.1025795624, 0.0005064155672, -291.1627234, -235.3985273, 0.0], [0.1086463581, 0.1027411696, 0.0004779632912, -290.2279325, -234.6959297, 0.0], [0.1079880069, 0.1027736163, 0.0005046386961, -290.8937527, -235.2219285, 0.0], [0.1078582274, 0.1027259655, 0.000513713749, -290.8062914, -235.3669637, 0.0], [0.1072992569, 0.1028253463, 0.000533796544, -290.4709756, -234.7726668, 0.0], [0.1072957276, 0.102712943, 0.0004801497296, -291.0024592, -235.3221713, 0.0], [0.1088245849, 0.1026520901, 0.000498698776, -290.4179678, -234.773061, 0.0], [0.1078527078, 0.1028693106, 0.0005058792771, -289.920103, -234.7001401, 0.0], [0.1077390414, 0.1026183392, 0.0004991571862, -290.0888309, -234.9211143, 0.0], [0.1076071578, 0.1027827516, 0.0004833847626, -289.680441, -234.48547, 0.0], [0.1084519436, 0.102760688, 0.0004705615328, -290.5537022, -235.040038, 0.0], [0.1077523938, 0.1026676134, 0.0005449403895, -289.6137126, -234.2848445, 0.0], [0.1077672962, 0.102583308, 0.0005230931174, -289.9784798, -234.2794957, 0.0], [0.1084149124, 0.102758107, 0.0005073872271, -290.5514001, -234.9352828, 0.0], [0.1082983694, 0.1028385379, 0.0005055941031, -290.4590175, -235.2206416, 0.0], [0.1079922162, 0.1027741997, 0.0005154377212, -290.9443018, -234.8533726, 0.0], [0.1088102654, 0.1027961664, 0.0005270397648, -290.589283, -234.9939861, 0.0], [0.1070062609, 0.1026812735, 0.0004987004881, -289.4616549, -234.5411128, 0.0], [0.1075951683, 0.1026350296, 0.0004968120202, -289.8724493, -234.7604403, 0.0], [0.108245386, 0.1028174732, 0.0005220339955, -289.2368482, -234.3946999, 0.0], [0.107974344, 0.1028774872, 0.0004899774588, -290.9996273, -235.843504, 0.0], [0.1074785926, 0.1027204005, 0.0005476798364, -290.0134909, -234.9198015, 0.0], [0.1076443667, 0.1026930458, 0.0005186483919, -290.8910255, -235.5674278, 0.0], [0.1074843464, 0.1026942213, 0.000491481172, -290.56358, -234.6880112, 0.0], [0.1079544701, 0.1027612456, 0.0004828758643, -290.8571772, -235.263734, 0.0], [0.107232087, 0.1027394268, 0.0005285837578, -290.4268125, -234.8756605, 0.0], [0.1078871616, 0.1028205378, 0.0004723137977, -289.3000713, -234.5404943, 0.0], [0.10860883, 0.1026116274, 0.0004841394181, -290.4127736, -234.7851221, 0.0], [0.1082901807, 0.1026502954, 0.0005367519567, -289.9123244, -234.6815162, 0.0], [0.1077680762, 0.102741774, 0.0005412245272, -290.9814176, -235.2638128, 0.0], [0.1082299289, 0.1026767007, 0.0004938769961, -290.6395313, -235.4252415, 0.0], [0.1081240995, 0.1027046017, 0.0004638652902, -289.6914139, -234.4679423, 0.0], [0.1080874917, 0.1028498083, 0.0004323874392, -290.509889, -235.3919084, 0.0]], "cuts3|gengamma c=3|100000": [[0.1310430233, 0.1020300621, 0.002262306489, -83.39866842, -64.39939122, 0.0], [0.1337794003, 0.1026815725, 0.002157458295, -82.63461419, -63.984372, 0.0], [0.1367204227, 0.1025915754, 0.00232061916, -83.97870751, -65.21904488, 0.0], [0.1360817057, 0.1026752396, 0.002315701522, -82.45160033, -64.5423145, 0.0], [0.1331950017, 0.1031579094, 0.002318392989, -81.71045338, -63.58847857, 0.0], [0.1328788219, 0.1032536331, 0.00220360389, -81.22820273, -62.69847611, 0.0], [0.1370933632, 0.1030965029, 0.002296168435, -81.2466253, -62.27216403, 0.0], [0.1346734686, 0.1024439946, 0.002127020222, -80.72230011, -62.04936765, 0.0], [0.1351608948, 0.1025799557, 0.002190536265, -82.37122682, -63.70965455, 0.0], [0.1359634314, 0.1023566867, 0.002308109536, -82.85768496, -64.54894673, 0.0], [0.135380536, 0.1026574936, 0.00206689552, -82.01505991, -63.4749101, 0.0], [0.1339722877, 0.1025026459, 0.001977717334, -82.10095343, -64.41767364, 0.0], [0.1346381449, 0.1030272032, 0.002138507416, -83.6464271, -64.93835261, 0.0], [0.1354313983, 0.1029590161, 0.002033214233, -81.62224657, -63.45721881, 0.0], [0.1351135199, 0.1027755575, 0.002275266379, -81.79842514, -63.73417422, 0.0], [0.1357335022, 0.1030583995, 0.002331266983, -81.45550663, -63.71393739, 0.0], [0.1340294477, 0.1024991122, 0.002193055127, -81.48703078, -63.52004145, 0.0], [0.1363623931, 0.1033702756, 0.00205147107, -81.32816544, -63.10975347, 0.0], [0.1367568083, 0.1032329316, 0.002265816338, -82.74778066, -64.54671053, 0.0], [0.1360878623, 0.1025628484, 0.002107945693, -82.54661392, -63.8879907, 0.0], [0.1361115024, 0.1030719928, 0.00221203004, -81.87953499, -63.50936101, 0.0], [0.1335475829, 0.1029617741, 0.002182799164, -82.55392073, -64.04734873, 0.0], [0.1320980782, 0.1027233555, 0.002086626289, -82.28804759, -64.10028468, 0.0], [0.134035209, 0.1027935067, 0.002059533266, -81.14922396, -62.46486804, 0.0], [0.134592876, 0.1030229942, 0.002307554272, -82.41115738, -64.44644138, 0.0], [0.1348610856, 0.1031403262, 0.002173414494, -79.91449971, -61.93794395, 0.0], [0.1333740102, 0.102742276, 0.002166012295, -81.97609328, -63.61071783, 0.0], [0.1306838415, 0.1024072715, 0.002159305524, -82.98910896, -64.28597969, 0.0], [0.1354280675, 0.1029551097, 0.002263696918, -81.09918808, -63.28349757, 0.0], [0.1334155658, 0.1028348489, 0.002337221965, -81.87253536, -63.8250641, 0.0], [0.1328821907, 0.1031007614, 0.002201748059, -82.98692516, -63.52091017, 0.0], [0.1358641412, 0.103023586, 0.002281120839, -81.6740821, -63.58688466, 0.0], [0.1333134051, 0.1018568355, 0.002378744085, -83.31461556, -64.7709785, 0.0], [0.1325051517, 0.1032165226, 0.002387469712, -82.64888844, -64.47038756, 0.0], [0.136279784, 0.1026026941, 0.002146057179, -81.03648205, -63.51733559, 0.0], [0.1370569466, 0.1026753471, 0.002194968858, -82.3602038, -64.23846693, 0.0], [0.1349152782, 0.1023962096, 0.002356478108, -80.52724116, -61.73645874, 0.0], [0.1332583188, 0.1026777843, 0.002229731734, -82.35559702, -64.29861343, 0.0], [0.1338131742, 0.1025823211, 0.002258608193, -81.83632075, -62.58960378, 0.0], [0.1315329258, 0.10302594, 0.002139170919, -82.34949682, -64.17670324, 0.0], [0.1338635657, 0.1029770442, 0.002165265704, -82.50192775, -64.11492349, 0.0], [0.1348441959, 0.1021171622, 0.002336591705, -83.20733171, -64.89866467, 0.0], [0.1304163536, 0.1029162068, 0.002209735676, -81.43451171, -63.25523422, 0.0], [0.1345459619, 0.1030724663, 0.00208268165, -81.50387895, -62.60191965, 0.0], [0.1333193269, 0.1024798161, 0.002406670848, -80.53349986, -62.6983365, 0.0], [0.1314680848, 0.1026952297, 0.002376254726, -79.98957678, -61.67322015, 0.0], [0.1308695494, 0.1031052222, 0.002155624375, -83.38327976, -64.99595183, 0.0], [0.1346557275, 0.102709434, 0.00232781741, -82.14143618, -63.59626947, 0.0], [0.1346817613, 0.1024926826, 0.002039025666, -81.13655683, -62.91107242, 0.0], [0.1370015657, 0.1027372904, 0.002289639606, -80.29758183, -61.563142, 0.0], [0.1354552069, 0.1026739759, 0.002201481374, -81.54327825, -63.39762977, 0.0], [0.137233568, 0.1030892279, 0.002069046424, -81.25408176, -63.25029099, 0.0], [0.1308661048, 0.1022830324, 0.002030800829, -82.42375116, -64.47737447, 0.0], [0.1390792729, 0.1028753862, 0.002281001218, -81.08712057, -62.98395272, 0.0], [0.1348495303, 0.1022472077, 0.002257799394, -80.63359817, -62.43621303, 0.0], [0.135203207, 0.1026064787, 0.002155786213, -81.70387047, -63.2909304, 0.0], [0.1351446343, 0.1031988696, 0.002214141283, -81.88662398, -63.95800192, 0.0], [0.1335934608, 0.1025368936, 0.00221833638, -83.21453754, -65.01763832, 0.0], [0.1343456412, 0.1025396943, 0.002246409583, -81.33113815, -62.74524267, 0.0], [0.1304078085, 0.1023921847, 0.002390898384, -82.80938664, -64.3190278, 0.0], [0.1336292111, 0.1029182682, 0.002357971417, -80.84868778, -63.2300018, 0.0], [0.1327360696, 0.1031395858, 0.002215435922, -81.5108022, -63.8876931, 0.0], [0.1338017703, 0.1022502616, 0.00217245955, -82.2725591, -64.31646887, 0.0], [0.1344950412, 0.1025583486, 0.002307142145, -81.57803307, -63.1094461, 0.0], [0.1353295251, 0.1029175371, 0.002164189314, -82.1348729, -63.91845865, 0.0], [0.1350903383, 0.1030534577, 0.002208390848, -81.66661593, -63.685391, 0.0], [0.1326864534, 0.1027888638, 0.002282202096, -81.06014292, -62.59329228, 0.0], [0.1340229541, 0.1031738284, 0.00225689269, -80.04820845, -62.67397646, 0.0], [0.1365459807, 0.1025686704, 0.002348128256, -81.45115021, -63.45480159, 0.0], [0.1314441196, 0.1028040446, 0.002199199122, -80.91580358, -62.87403534, 0.0], [0.1330985057, 0.1026150142, 0.002552096691, -80.86875937, -62.4964843, 0.0], [0.1341838241, 0.1031002725, 0.002159032428, -80.96179956, -63.3202013, 0.0], [0.1350471289, 0.1025266687, 0.00220728289, -80.50515821, -62.4289379, 0.0], [0.1366251582, 0.1020849763, 0.002206784769, -80.95865572, -63.35518883, 0.0], [0.132690568, 0.1026948483, 0.002210109491, -81.41174845, -62.77816108, 0.0], [0.1335696967, 0.1028445883, 0.00225858457, -79.87730853, -62.24073198, 0.0], [0.1333672254, 0.1030394469, 0.002145092568, -81.23507618, -62.92282038, 0.0], [0.1343393492, 0.1024943847, 0.002008539576, -81.42299715, -62.92728509, 0.0], [0.1348240414, 0.1030719455, 0.002338502586, -81.80263845, -62.75050234, 0.0], [0.1350798667, 0.102045167, 0.002182421822, -81.11727236, -62.81700548, 0.0], [0.137778037, 0.1029582327, 0.002174120719, -81.8793228, -63.94768619, 0.0], [0.1324465362, 0.102425097, 0.002306664175, -82.53024789, -63.90450055, 0.0], [0.1347998637, 0.1029285519, 0.002131866337, -81.37877278, -63.01897982, 0.0], [0.1337761199, 0.1031484018, 0.002265044601, -82.75672891, -64.55626779, 0.0], [0.1357680106, 0.102739852, 0.002033697554, -80.96363179, -62.20823199, 0.0], [0.1332925927, 0.1034402628, 0.002203373369, -82.13195282, -64.55926963, 0.0], [0.1291544239, 0.103304397, 0.002381994544, -82.3877808, -64.65782717, 0.0], [0.1351383404, 0.1023718768, 0.00227883264, -80.31304551, -61.98734968, 0.0], [0.1329961919, 0.1029850582, 0.002483305612, -83.62757659, -64.00470034, 0.0], [0.134288733, 0.1030415746, 0.002144215799, -81.48459891, -63.82834878, 0.0], [0.1318392353, 0.1035694134, 0.002206657332, -82.10420601, -64.14054712, 0.0], [0.1382702698, 0.1029236263, 0.002558842388, -82.03951753, -64.06082823, 0.0], [0.1371888645, 0.1033645226, 0.00225073121, -80.69059219, -63.23004599, 0.0], [0.1376540288, 0.102982673, 0.002273361651, -81.01157212, -63.17259783, 0.0], [0.1350042771, 0.1026455935, 0.002384285661, -81.60138984, -63.57372697, 0.0], [0.1338007496, 0.1033938596, 0.002318799157, -81.29321431, -63.17122187, 0.0], [0.1365863299, 0.1032452604, 0.002126015583, -81.89364441, -62.90792349, 0.0], [0.1286842135, 0.1025874707, 0.002043368377, -82.24281823, -63.83207638, 0.0], [0.1353363677, 0.1026969855, 0.002191784402, -82.94447067, -64.83930877, 0.0], [0.1337488021, 0.1025851553, 0.002396689827, -82.23237943, -64.47777589, 0.0], [0.1324497674, 0.1030042387, 0.002118035494, -82.05532078, -63.73394074, 0.0], [0.1370474703, 0.1032105477, 0.002084632378, -81.43996284, -63.02778998, 0.0], [0.134363655, 0.1025892724, 0.002358273247, -80.27174983, -60.90821552, 0.0], [0.1351981553, 0.102812942, 0.002224822887, -84.46888332, -65.76542764, 0.0], [0.1336749055, 0.1030094669, 0.002164707921, -82.32596578, -64.82319702, 0.0], [0.1342971842, 0.102869896, 0.002451684602, -82.26884732, -63.57751265, 0.0], [0.1392854962, 0.1028932173, 0.002271680858, -81.6113128, -64.21441637, 0.0], [0.1337801504, 0.1029977728, 0.002382413505, -79.96717766, -62.2110788, 0.0], [0.1329030237, 0.1026900982, 0.002447518101, -81.1622407, -63.43918599, 0.0], [0.133551598, 0.1025447892, 0.002280998028, -83.06189857, -64.54337369, 0.0], [0.1384317227, 0.1033826992, 0.00236185549, -81.58857572, -63.61462078, 0.0], [0.1339321106, 0.1025901345, 0.00219407332, -80.66194363, -62.58238797, 0.0], [0.1362986525, 0.1028028337, 0.002003895784, -82.2327921, -63.99480237, 0.0], [0.1374314394, 0.1030104114, 0.00234102566, -82.74071871, -64.13434254, 0.0], [0.1315363664, 0.1023645737, 0.002162828907, -79.86736663, -62.10783123, 0.0], [0.1351976863, 0.1020431047, 0.002175198805, -81.06492867, -63.14530953, 0.0], [0.1342445439, 0.1025494065, 0.002106761223, -82.00313066, -63.59565746, 0.0], [0.1339503832, 0.1028258257, 0.002266066358, -83.06673449, -65.19316221, 0.0], [0.1374441652, 0.1028906312, 0.002210896722, -80.87765965, -62.46492613, 0.0], [0.1347569248, 0.102737628, 0.00215424493, -81.32985299, -62.6127767, 0.0], [0.1349446873, 0.1025884921, 0.00224757652, -81.49843714, -63.68791526, 0.0], [0.1354173672, 0.1024565601, 0.00201385647, -82.66003521, -64.16269635, 0.0], [0.1333975403, 0.1026394817, 0.002298386893, -82.37799045, -64.96479731, 0.0], [0.1331730853, 0.1027899623, 0.002188711814, -81.05555274, -62.72029469, 0.0], [0.1383327695, 0.1029648474, 0.00235767206, -81.89263659, -63.81601285, 0.0], [0.1328189868, 0.1028484401, 0.002171772299, -80.87936283, -62.25707624, 0.0], [0.1338523647, 0.1028154776, 0.002336652503, -81.61353642, -63.67985826, 0.0], [0.1301804407, 0.1019301332, 0.002102282654, -81.72795613, -64.04276663, 0.0], [0.1361277377, 0.1032021912, 0.002212081081, -82.03692062, -63.38914167, 0.0], [0.1360913683, 0.1030184024, 0.002262775217, -83.82273013, -65.07376422, 0.0], [0.1321719447, 0.1027961017, 0.00232864925, -81.51327351, -63.49917783, 0.0], [0.1331811248, 0.1023655668, 0.001943712261, -82.89384375, -64.73020465, 0.0], [0.1310354703, 0.103052953, 0.002174041957, -81.8169583, -63.02662918, 0.0], [0.1367411074, 0.1029608854, 0.002199491092, -81.64896003, -63.0477014, 0.0], [0.1331369603, 0.1028114954, 0.002068309185, -82.06645508, -63.59490807, 0.0], [0.1346884494, 0.1028091819, 0.002187096462, -81.1453876, -63.28114482, 0.0], [0.1323349668, 0.1027478374, 0.002167833773, -83.03809179, -64.69002919, 0.0], [0.1341391889, 0.1032709897, 0.002219030442, -83.14131861, -64.5305678, 0.0], [0.1306414047, 0.1027754801, 0.001947870126, -82.57161376, -63.93307346, 0.0], [0.1355074147, 0.1027854472, 0.0021952715, -80.0809917, -61.3358381, 0.0], [0.1342933214, 0.1028372869, 0.002342310945, -82.0571094, -64.39804801, 0.0], [0.1364386148, 0.1026140813, 0.002357490519, -83.30457573, -64.65762858, 0.0], [0.1329737935, 0.1032711014, 0.002203439717, -81.04729932, -62.54525453, 0.0], [0.1342485356, 0.1026192286, 0.00236668481, -80.51409464, -62.35963166, 0.0], [0.1361439803, 0.1020585667, 0.002236253395, -81.4547166, -63.35951886, 0.0], [0.1317654146, 0.1029859445, 0.002228921288, -81.88111177, -63.72118843, 0.0], [0.1347793757, 0.1030230143, 0.002260070489, -83.26797011, -65.05267034, 0.0], [0.1353664556, 0.1028723337, 0.002234923796, -82.93508528, -64.42644687, 0.0], [0.1338037832, 0.1029220206, 0.00217161734, -81.80228893, -63.56400516, 0.0], [0.1316006357, 0.1029254893, 0.002234983052, -81.13666299, -62.86659879, 0.0], [0.1365648814, 0.1030573461, 0.002249272429, -82.13170128, -63.69936406, 0.0], [0.136909367, 0.1024278174, 0.002272444296, -83.486517, -65.12164527, 0.0], [0.1332172417, 0.1022187831, 0.002119370249, -83.20513161, -64.4801355, 0.0], [0.1326047675, 0.103043808, 0.00216547915, -80.78772309, -62.72220564, 0.0], [0.137673882, 0.1032676455, 0.002202627067, -81.02875404, -62.83752983, 0.0], [0.1327117169, 0.1032851799, 0.002181586902, -81.76114866, -63.67043312, 0.0], [0.1395308862, 0.1028190534, 0.00223689898, -81.153617, -62.80887591, 0.0], [0.1329986561, 0.1024366763, 0.002007509214, -81.73201581, -62.83469634, 0.0], [0.1317166797, 0.1027687126, 0.00243329725, -81.87781433, -63.43836663, 0.0], [0.1346095862, 0.1030185398, 0.002285175796, -82.75215414, -64.6412906, 0.0], [0.1343864162, 0.1029410695, 0.002203854554, -81.67288645, -63.53076588, 0.0], [0.136819306, 0.1030453152, 0.002251646804, -80.56167893, -62.93758893, 0.0], [0.1325814326, 0.1027596367, 0.002184941561, -81.49784767, -63.10718829, 0.0], [0.1352569661, 0.102496731, 0.00207839956, -80.96277136, -62.51428196, 0.0], [0.136238847, 0.1028740075, 0.002165041607, -83.53761336, -64.73165426, 0.0], [0.1338572962, 0.1023531893, 0.00222103716, -80.45927821, -61.29348451, 0.0], [0.1317229303, 0.10270289, 0.002195962921, -80.42150659, -62.53856813, 0.0], [0.1328283898, 0.1028808224, 0.002083555837, -82.09064458, -63.63561161, 0.0], [0.1313797112, 0.103105766, 0.002165876903, -82.05814613, -63.83128579, 0.0], [0.1350099686, 0.1027166359, 0.002272565137, -81.575443, -63.32328931, 0.0], [0.1338501512, 0.1026602434, 0.002146890545, -82.75140813, -63.41198953, 0.0], [0.1334173234, 0.1032567305, 0.002203070163, -81.88547278, -63.8551061, 0.0], [0.1356561789, 0.1019688177, 0.002259478521, -82.4688692, -64.23274773, 0.0], [0.131363255, 0.1028432434, 0.002523406694, -81.36637946, -62.59969632, 0.0], [0.134888198, 0.1031715182, 0.002120074763, -81.73332579, -63.64857089, 0.0], [0.1355978455, 0.1024724647, 0.002188880765, -81.89619549, -63.57782155, 0.0], [0.1331184266, 0.1030077073, 0.002137355586, -81.6122813, -63.48013755, 0.0], [0.1340822605, 0.1027888449, 0.002213643769, -80.14958299, -61.62627875, 0.0], [0.1367329671, 0.1029613512, 0.001827844157, -81.49646998, -63.87368635, 0.0], [0.1330200219, 0.1025803343, 0.002341995967, -83.04196794, -64.68387527, 0.0], [0.1347302121, 0.1025434751, 0.002201403615, -82.76426205, -65.43516766, 0.0], [0.1339208499, 0.1029971943, 0.002064329916, -81.76154837, -63.36375053, 0.0], [0.1332152341, 0.1033150121, 0.00215326203, -81.11210159, -61.71343909, 0.0], [0.1354554542, 0.1029697028, 0.002417406703, -82.45439464, -64.25568423, 0.0], [0.1367348846, 0.1028299788, 0.002234124215, -81.66657727, -63.60894754, 0.0], [0.1310424886, 0.1024458679, 0.002259521013, -81.64986789, -62.71362053, 0.0], [0.1348108686, 0.1027825144, 0.002256835629, -81.58419116, -63.54626194, 0.0], [0.1356099399, 0.1021043794, 0.002341330483, -81.78220446, -63.83424439, 0.0], [0.1358510499, 0.1030929189, 0.0021425634, -83.36477651, -64.92661986, 0.0], [0.1338770134, 0.1027516075, 0.002147598367, -83.32361446, -64.97273103, 0.0], [0.1331240517, 0.1023787749, 0.002320091872, -82.2363784, -64.16443365, 0.0], [0.1367893544, 0.1030452066, 0.002357725303, -81.85533149, -63.34746035, 0.0], [0.1387476066, 0.1029467182, 0.002374508915, -80.77858871, -62.98267572, 0.0], [0.129627508, 0.1027026345, 0.002354419609, -83.44290295, -65.15777692, 0.0], [0.1347185919, 0.1025517265, 0.002106432265, -82.41271413, -63.35994988, 0.0], [0.1325664612, 0.1029359455, 0.002241853354, -80.06217232, -62.23520995, 0.0], [0.1320664842, 0.1032640907, 0.002161166322, -80.72741942, -63.13602324, 0.0], [0.1347823063, 0.1025643307, 0.002193001483, -81.29744346, -63.52813544, 0.0], [0.1326379963, 0.1024278083, 0.002127066687, -81.47224678, -62.33084363, 0.0], [0.1335645568, 0.102467149, 0.002261455091, -83.08544523, -64.47781712, 0.0], [0.1321378286, 0.1030881811, 0.002320004019, -83.79033138, -65.13136664, 0.0], [0.1366534649, 0.1027998698, 0.00212655397, -82.36826559, -64.0728649, 0.0], [0.1334332658, 0.1025666919, 0.002346732787, -82.43776967, -64.49918208, 0.0], [0.1382176429, 0.1028282291, 0.002230295012, -82.2716572, -64.3262127, 0.0], [0.1314999945, 0.1022743034, 0.002405527076, -82.38921798, -64.25044402, 0.0], [0.1376539145, 0.1027090322, 0.002361116671, -81.15056003, -62.70616697, 0.0], [0.1351709866, 0.1028503998, 0.002340132946, -81.14318808, -62.63014957, 0.0], [0.1375186325, 0.1026471236, 0.002185964882, -79.86119886, -60.99912883, 0.0], [0.1341346986, 0.1029699315, 0.002171151752, -81.18181974, -63.53943327, 0.0], [0.1348491319, 0.102979303, 0.002199311414, -81.12024281, -62.65456434, 0.0], [0.1335387465, 0.10268881, 0.002305334797, -81.0667941, -62.95726859, 0.0], [0.1354777375, 0.1031532692, 0.002398927654, -81.06794652, -62.65751766, 0.0], [0.135432485, 0.1025963127, 0.002060850937, -79.83364732, -61.51023772, 0.0], [0.1349175341, 0.102708837, 0.002194489122, -81.2111856, -62.44528487, 0.0], [0.1343848708, 0.1024818985, 0.002236455388, -82.78738851, -64.26290009, 0.0], [0.1359665218, 0.1027447023, 0.002315294739, -82.93147511, -64.89511764, 0.0], [0.1315155713, 0.1026635708, 0.002043864125, -83.39879913, -64.93799352, 0.0], [0.1326118803, 0.1029481256, 0.00207036507, -81.0400846, -62.65632777, 0.0], [0.1348526238, 0.1022461654, 0.002414046875, -81.81325465, -63.67566096, 0.0], [0.1327160616, 0.1030800854, 0.002195493456, -81.97440842, -63.47493215, 0.0], [0.1324682026, 0.1027733505, 0.002371275037, -82.92219658, -64.37882409, 0.0], [0.1321306653, 0.1027761118, 0.00217735372, -81.52655383, -63.36763308, 0.0], [0.1369571737, 0.1029375143, 0.002412801514, -83.64877749, -65.31983655, 0.0], [0.1357266305, 0.1027542239, 0.002200202838, -82.98677098, -64.75065889, 0.0], [0.1353575904, 0.1031929553, 0.002125076735, -81.99037898, -63.45150353, 0.0], [0.1371415176, 0.1031233871, 0.002244828389, -82.56742382, -64.49056593, 0.0], [0.1347156342, 0.1026919825, 0.002248260967, -80.64576955, -61.61884892, 0.0], [0.1353485725, 0.1032677218, 0.002154511195, -81.82964955, -63.18973137, 0.0], [0.1363352997, 0.1030607619, 0.00224659179, -80.45551089, -62.54832059, 0.0], [0.1353405212, 0.1023506241, 0.002244220353, -80.31693864, -62.26377893, 0.0], [0.1357803602, 0.1034594537, 0.002260905113, -79.54155348, -61.43878456, 0.0], [0.1360444208, 0.1023784729, 0.00215839922, -80.93490195, -62.72913234, 0.0], [0.135226047, 0.1033603921, 0.002071806092, -82.42689901, -64.36552848, 0.0], [0.136837637, 0.102793475, 0.002389547442, -81.45770657, -63.27161251, 0.0], [0.135234054, 0.1025054002, 0.001954510799, -83.22641297, -65.27485086, 0.0], [0.133623258, 0.1034066973, 0.002430254836, -82.57681811, -64.07814604, 0.0], [0.1346634229, 0.102064315, 0.002329317761, -82.93461265, -64.35706817, 0.0], [0.1357808662, 0.102961549, 0.002309978565, -82.44189761, -64.46510867, 0.0], [0.1346115077, 0.1029023932, 0.002244445333, -80.67641911, -63.14784311, 0.0], [0.1346162863, 0.1028984888, 0.002182551806, -79.69022292, -61.53580125, 0.0], [0.1350986301, 0.1030728889, 0.002343211975, -80.66085113, -61.92132892, 0.0], [0.1336700271, 0.1025259263, 0.002240934528, -81.49745433, -62.59001283, 0.0], [0.1325272454, 0.1023071456, 0.002101417109, -82.01954567, -63.48540108, 0.0], [0.1327739328, 0.1028619513, 0.002377306497, -83.45150448, -65.1421982, 0.0], [0.1326266861, 0.1026383496, 0.002092947986, -83.27874359, -64.65473199, 0.0], [0.134513356, 0.1027149288, 0.002145889167, -82.95344528, -64.5774764, 0.0], [0.1352080033, 0.1023022822, 0.002386714679, -82.69112948, -64.48645621, 0.0], [0.1342302928, 0.1023113142, 0.002190941606, -82.62234116, -64.26520919, 0.0], [0.1309214133, 0.10260342, 0.002176347087, -81.05855392, -63.18156622, 0.0], [0.1365538432, 0.1024096956, 0.002334977339, -81.38391205, -62.14449833, 0.0], [0.1327711717, 0.1023579092, 0.002212776692, -80.75874455, -62.37232069, 0.0], [0.1337392765, 0.1026481793, 0.002210943224, -80.442153, -62.63967856, 0.0], [0.1344588635, 0.1028809158, 0.002209980238, -81.87441558, -63.99854342, 0.0], [0.1382216949, 0.102691247, 0.002204294896, -82.01984996, -64.22429389, 0.0], [0.1323800686, 0.1027749145, 0.002213863932, -81.36784188, -62.14195951, 0.0], [0.1335160105, 0.1028871138, 0.002297783142, -81.26006293, -63.34030412, 0.0], [0.1356974744, 0.1025213393, 0.002101488373, -82.58196808, -64.71066474, 0.0], [0.1361235676, 0.103159098, 0.00222232488, -81.34028028, -62.67834942, 0.0], [0.1323221196, 0.1029179625, 0.002165357705, -80.44345985, -62.49608649, 0.0], [0.135686771, 0.1022979281, 0.002277071818, -81.65588083, -63.7157625, 0.0], [0.1301960783, 0.1028443197, 0.002094860718, -81.32305773, -63.24333738, 0.0], [0.1328063108, 0.102922274, 0.002130606202, -80.42824901, -61.56502421, 0.0], [0.1343724407, 0.10250034, 0.002286899277, -82.39668828, -64.20388971, 0.0], [0.1359683997, 0.1020641138, 0.00215578574, -81.74869985, -62.88513156, 0.0], [0.1344474725, 0.1028092327, 0.002279797779, -82.86141943, -64.53934953, 0.0], [0.1342979071, 0.1029694508, 0.002116296544, -81.15585228, -62.98252948, 0.0], [0.1357326656, 0.1030099772, 0.002342538552, -81.74432197, -63.99966434, 0.0], [0.1356014553, 0.1029370706, 0.002228575297, -81.50276352, -62.55505562, 0.0], [0.131119992, 0.102417196, 0.002211210676, -81.78456993, -63.36077866, 0.0], [0.1334497643, 0.1028595337, 0.00226692529, -81.60408566, -62.94071233, 0.0], [0.1322847542, 0.1026244233, 0.002290055112, -83.28871756, -64.797938, 0.0], [0.1345946106, 0.1026156182, 0.002244521951, -82.62764203, -64.36389004, 0.0], [0.1367709019, 0.1023717378, 0.002184962432, -81.02490453, -62.87308139, 0.0], [0.1348433609, 0.1025947376, 0.002045686017, -80.4460711, -62.10773246, 0.0], [0.1337894834, 0.1025045456, 0.002243024762, -82.3807407, -64.59069906, 0.0], [0.1352835783, 0.1027452669, 0.002233265296, -81.65608952, -63.41697904, 0.0], [0.1376382536, 0.1023411009, 0.00213939957, -82.6302938, -64.64517814, 0.0], [0.1336176953, 0.1029698788, 0.002183517714, -81.62287201, -63.61964369, 0.0], [0.1344798747, 0.1030623365, 0.002177329692, -82.72826074, -64.94541611, 0.0], [0.1365966736, 0.1022377541, 0.002416041674, -82.53784075, -64.08598431, 0.0], [0.1362335549, 0.1019751616, 0.002251475881, -81.3722524, -63.61689466, 0.0], [0.1378811215, 0.1028272177, 0.002257772503, -82.16035456, -63.65614724, 0.0], [0.1368910211, 0.1026881583, 0.002525646461, -81.382679, -62.9561673, 0.0], [0.1376645104, 0.1025879078, 0.002144257285, -80.5700749, -61.60527202, 0.0], [0.1361601254, 0.1029914388, 0.002064491926, -81.70535379, -63.97155329, 0.0], [0.1352128712, 0.1028526398, 0.00228388679, -80.526311, -62.38804804, 0.0], [0.1360638596, 0.1028527384, 0.002141190331, -81.38006226, -63.15329127, 0.0], [0.1343424629, 0.1026869771, 0.002160935083, -82.42441442, -64.26986239, 0.0], [0.134486404, 0.1032233777, 0.002111286031, -82.93421118, -64.90917282, 0.0], [0.134342903, 0.1030926883, 0.002128697279, -80.40860109, -62.35801039, 0.0], [0.1366783304, 0.1023933992, 0.002337489116, -81.70620191, -63.96377436, 0.0], [0.1345707136, 0.1030654481, 0.001928972134, -83.13318345, -64.55190692, 0.0], [0.1358301276, 0.1029430546, 0.002133987458, -80.7025379, -62.30847751, 0.0], [0.1310612816, 0.1027935367, 0.001801581646, -82.77799529, -64.16124591, 0.0], [0.1361495592, 0.1027280413, 0.002261844187, -80.56134657, -61.81338111, 0.0], [0.1365314717, 0.1026385994, 0.002145983471, -82.85894631, -64.57324982, 0.0], [0.1351756797, 0.1026553101, 0.002179619995, -81.43847798, -62.97635626, 0.0], [0.1351520891, 0.1027889522, 0.00213766952, -83.18330511, -64.4774994, 0.0], [0.134870991, 0.1028258075, 0.002400106126, -80.70584981, -61.71140718, 0.0], [0.1361768652, 0.1030124171, 0.002243592683, -80.68885424, -62.59463721, 0.0], [0.134802681, 0.1023993367, 0.002211572053, -82.63797144, -64.48153569, 0.0], [0.1328164879, 0.1027548942, 0.002351140301, -81.8762659, -63.20500067, 0.0], [0.1348022218, 0.1031213424, 0.002261154064, -81.1079952, -63.73168207, 0.0], [0.1345880643, 0.1028530976, 0.002265575108, -81.49287746, -63.36929873, 0.0], [0.1363980424, 0.1032825899, 0.002351061771, -80.69586638, -63.00966884, 0.0], [0.1322006853, 0.1031233857, 0.002106243923, -80.42948331, -62.12652691, 0.0], [0.136559922, 0.1024761582, 0.002247125218, -82.36926482, -63.81925831, 0.0], [0.1373832299, 0.1030096716, 0.002325103819, -81.75834541, -63.98358127, 0.0], [0.1341550685, 0.1027703441, 0.002219244838, -81.75023321, -63.84526753, 0.0], [0.1347095067, 0.1029495163, 0.002334775433, -82.01119901, -63.44062134, 0.0], [0.1334049007, 0.1028179005, 0.002195006979, -82.74773251, -64.20854087, 0.0], [0.1369203858, 0.1029331117, 0.002402005063, -82.86270818, -64.43238831, 0.0], [0.133729427, 0.1032663223, 0.002235325587, -81.09651566, -62.52808332, 0.0], [0.1357627305, 0.1029548099, 0.002146517788, -81.92401194, -63.29174658, 0.0], [0.1339971321, 0.1027649347, 0.002343625904, -81.10584998, -63.77644917, 0.0], [0.1365941727, 0.1023726254, 0.002139113142, -81.40152692, -62.94106017, 0.0], [0.1323319953, 0.1028789835, 0.002254419013, -80.73685661, -63.14626162, 0.0], [0.1339188883, 0.1023628031, 0.00216489893, -81.70247113, -63.3192298, 0.0], [0.1341865671, 0.1031413698, 0.002093885935, -81.13737647, -63.13122406, 0.0], [0.1334973951, 0.1030089832, 0.002153262731, -82.09339768, -64.04310818, 0.0], [0.134933829, 0.1028140946, 0.002285190883, -81.3089796, -63.06144567, 0.0], [0.1370004107, 0.1028927512, 0.002078680369, -80.66763965, -62.78767738, 0.0], [0.131736789, 0.1030690768, 0.002085700209, -81.66704516, -63.77896214, 0.0], [0.1339113342, 0.1030904565, 0.002208787516, -81.54242856, -62.94530785, 0.0], [0.135536512, 0.1032217855, 0.0020974615, -83.36897614, -64.7430469, 0.0], [0.1320483755, 0.1027750224, 0.002186235096, -83.39209696, -65.02375935, 0.0], [0.1374728998, 0.1028303367, 0.002386821889, -80.97589285, -63.33335268, 0.0], [0.1329862715, 0.1023878594, 0.002244589664, -81.15763282, -63.02270969, 0.0], [0.1351184316, 0.1028372659, 0.002170089896, -81.3816727, -63.12039209, 0.0], [0.1333074529, 0.1032151335, 0.002180353051, -81.61512733, -63.25354088, 0.0], [0.1312409106, 0.1027313727, 0.002051088737, -83.47001379, -65.35985163, 0.0], [0.1344337851, 0.1029517746, 0.002164240415, -82.0870478, -63.62036178, 0.0], [0.1329884777, 0.1030583483, 0.002125681693, -81.51725078, -63.16892501, 0.0], [0.1341286948, 0.1027295855, 0.002189815106, -80.83763219, -62.66195174, 0.0], [0.1342576996, 0.1031571716, 0.002202473928, -80.36054795, -62.81757032, 0.0], [0.1300107944, 0.1025411884, 0.002390154407, -81.48776617, -62.47833041, 0.0], [0.1328447742, 0.1024970212, 0.002198387873, -81.21032478, -63.12984139, 0.0], [0.1334182759, 0.102774912, 0.002260841394, -82.79051412, -64.66502262, 0.0], [0.1326841212, 0.1019658117, 0.002420377456, -81.43158864, -63.24148294, 0.0], [0.1354336542, 0.1027882905, 0.002248134329, -82.05131792, -63.80320234, 0.0], [0.1327948496, 0.1025115405, 0.002389241277, -82.55086676, -64.02622082, 0.0], [0.1348454006, 0.1025678621, 0.002433757487, -81.4540954, -62.43207144, 0.0], [0.133562118, 0.1024580105, 0.002122168888, -81.90366663, -64.23943759, 0.0], [0.1323121715, 0.1034976678, 0.002372658824, -81.26330869, -61.77164479, 0.0], [0.1377404615, 0.1024933063, 0.002197434955, -80.67694554, -62.71453624, 0.0], [0.1342018889, 0.1025800998, 0.002181109219, -83.39265511, -64.63043009, 0.0], [0.1345533566, 0.1028503531, 0.002386267626, -80.77962975, -63.22076207, 0.0], [0.1323660895, 0.1025698618, 0.002345067443, -82.6163039, -64.03549407, 0.0], [0.1334431108, 0.1031934854, 0.002114111442, -82.30923643, -63.77885442, 0.0], [0.1362425241, 0.1023324181, 0.00209592947, -80.41639015, -61.84880414, 0.0], [0.1326034437, 0.1027130853, 0.002182070038, -82.42958567, -64.21936399, 0.0], [0.1351626294, 0.1027107147, 0.002223053014, -82.9510774, -64.43485868, 0.0], [0.1359640979, 0.1022511204, 0.002299940413, -81.01687123, -63.08493297, 0.0], [0.1347137564, 0.1023435852, 0.002355177773, -80.79693179, -61.31980952, 0.0], [0.1373546905, 0.1027447449, 0.002207869151, -81.44308533, -63.51999544, 0.0], [0.1344119133, 0.1034016779, 0.00239124452, -82.33182767, -63.8237423, 0.0], [0.1332884438, 0.1023633365, 0.002161711443, -82.73571978, -64.06301583, 0.0], [0.1342624808, 0.1024950734, 0.002348930963, -81.16638261, -62.74625158, 0.0], [0.1356929548, 0.1029258987, 0.002272271743, -82.71867233, -64.22933904, 0.0], [0.138212293, 0.1023642516, 0.002195284138, -81.81555211, -63.09883658, 0.0], [0.1354737408, 0.1029744128, 0.002177011241, -81.9506994, -62.81724325, 0.0], [0.1347612796, 0.1030303108, 0.002504910564, -82.1225246, -64.01844279, 0.0], [0.1326021704, 0.1024087127, 0.002321925598, -80.58013002, -62.69305833, 0.0], [0.1379607072, 0.1028609138, 0.002340393699, -79.74002077, -61.02944633, 0.0], [0.133306252, 0.1021853909, 0.002039522755, -83.01869878, -64.35681498, 0.0], [0.1330308551, 0.1029446408, 0.002092566528, -80.47477184, -62.12656376, 0.0], [0.1328163127, 0.1026409162, 0.001861405616, -79.87359071, -61.31544808, 0.0], [0.1367704346, 0.102582712, 0.002270848094, -79.87796133, -61.65020148, 0.0], [0.1336555818, 0.1028962088, 0.002208736011, -81.20095898, -62.76300092, 0.0], [0.1364795111, 0.1026524606, 0.00215605328, -80.71826207, -62.49782501, 0.0], [0.1347766138, 0.1033516892, 0.002201161477, -80.86013534, -62.69312473, 0.0], [0.1346288088, 0.1030905465, 0.002293465526, -80.99201744, -62.63627939, 0.0], [0.1362275871, 0.1026763641, 0.002156001386, -81.19238805, -63.33048385, 0.0], [0.1355559535, 0.1030481967, 0.002419305873, -82.55954628, -64.02808055, 0.0], [0.133737161, 0.1025814424, 0.002268222856, -81.46546541, -62.71382612, 0.0], [0.1311175667, 0.1030799848, 0.002287048301, -82.90441095, -64.37377777, 0.0], [0.1353331624, 0.1024180391, 0.002189516034, -80.79787527, -62.87785527, 0.0], [0.1355859908, 0.102366569, 0.002115228897, -81.54915727, -63.16400007, 0.0], [0.1390485049, 0.1026874803, 0.002251890274, -81.92114844, -63.80793207, 0.0], [0.135147816, 0.1033840193, 0.002109747584, -81.12106145, -63.08216595, 0.0], [0.1336989126, 0.1028816748, 0.002275229079, -81.99911301, -63.97312422, 0.0], [0.1332254981, 0.1025266635, 0.002242151589, -83.26254157, -64.55330108, 0.0], [0.1360485081, 0.1027031531, 0.002103552284, -81.16893879, -62.05411695, 0.0], [0.1358306749, 0.1033234506, 0.002115274141, -79.39822793, -60.98279887, 0.0], [0.1357580349, 0.1024253993, 0.002086243829, -82.9831025, -64.91984182, 0.0], [0.1301824315, 0.1030268983, 0.00234529568, -82.35953876, -63.96215447, 0.0], [0.1326416727, 0.1024609538, 0.002178361618, -79.44841346, -60.10391113, 0.0], [0.1332481707, 0.1024781862, 0.002108629144, -82.12807038, -63.73596672, 0.0], [0.1335704766, 0.1027550499, 0.002135761284, -80.68666028, -61.79879861, 0.0], [0.1342590365, 0.1023305034, 0.002100885454, -83.27985407, -64.92439861, 0.0], [0.1333032611, 0.1028366638, 0.00202451951, -83.19053767, -64.74690275, 0.0], [0.1327002924, 0.1027775595, 0.002240749754, -81.78978645, -63.28594019, 0.0], [0.1299976597, 0.1026320153, 0.002262708982, -82.08046627, -63.73280821, 0.0], [0.1318125584, 0.1029412971, 0.002325414147, -83.00184981, -64.6479269, 0.0], [0.1296122012, 0.1028488485, 0.002284776409, -82.04416675, -63.9048557, 0.0], [0.1357740413, 0.1026560563, 0.002458340872, -82.5983392, -64.79789522, 0.0], [0.1357968748, 0.1026470678, 0.002178648323, -81.84857272, -63.19338558, 0.0], [0.1376333137, 0.1025204879, 0.002214612805, -80.67579712, -62.85019367, 0.0], [0.1343732662, 0.1021536092, 0.002184056735, -82.4556956, -64.32569142, 0.0], [0.1352635776, 0.1032326618, 0.002226168713, -81.85812491, -63.92753329, 0.0], [0.1337034299, 0.1021093234, 0.002217020726, -80.66828201, -63.17584916, 0.0], [0.1363444268, 0.1026025538, 0.001996694521, -81.974793, -63.80538017, 0.0], [0.1313322872, 0.1027796471, 0.00232688923, -78.19150789, -57.03614221, 0.0], [0.1346577934, 0.1024224174, 0.002127896189, -81.23833215, -62.96640163, 0.0], [0.1303083739, 0.103052154, 0.002137534513, -82.69365709, -64.10670248, 0.0], [0.1345913133, 0.1028574613, 0.002222670772, -81.99342742, -64.31301909, 0.0], [0.1311665183, 0.1023104039, 0.002209699353, -82.43612565, -64.69992342, 0.0], [0.137901409, 0.1026233351, 0.0022536348, -81.19145004, -62.60391107, 0.0], [0.1358380707, 0.1024260056, 0.002461083186, -82.51213549, -64.32125279, 0.0], [0.1360506126, 0.1026895656, 0.002198322733, -82.6976368, -64.40953501, 0.0], [0.1368791254, 0.1026077674, 0.002161801619, -81.49964524, -63.65064176, 0.0], [0.1341679623, 0.102990823, 0.002304763428, -80.37712709, -62.07637156, 0.0], [0.136372912, 0.1026783766, 0.002018814269, -80.81307999, -62.83706061, 0.0], [0.1350470276, 0.1033288804, 0.002123536973, -82.84922395, -64.28566013, 0.0], [0.1349962096, 0.1029131619, 0.002260392844, -80.16153001, -61.68146686, 0.0], [0.1319199161, 0.1025854717, 0.002058071143, -82.14956632, -63.66140356, 0.0], [0.1329981789, 0.1023585594, 0.002193461883, -81.59859508, -62.75731565, 0.0], [0.134742202, 0.1026714518, 0.002427799929, -81.79207127, -63.76283257, 0.0], [0.1347893095, 0.1029579667, 0.002210447625, -82.51340256, -64.61620299, 0.0], [0.1348097991, 0.1025483895, 0.002177477709, -81.07301999, -63.13742686, 0.0], [0.133942269, 0.1030980202, 0.002296392162, -81.03493027, -63.18883257, 0.0], [0.1361477315, 0.1029714559, 0.002391431012, -82.94058325, -64.17510495, 0.0], [0.1355196451, 0.1024797607, 0.002089050772, -80.94068323, -62.92029584, 0.0], [0.1325594876, 0.1025726891, 0.00222573528, -81.40825567, -63.6870353, 0.0], [0.1332193176, 0.1030989215, 0.002067975824, -80.49640518, -62.60292674, 0.0], [0.1323712849, 0.1027780718, 0.002146480467, -81.9169503, -62.88383261, 0.0], [0.1309806008, 0.1022274673, 0.002296988346, -82.04726253, -63.84266849, 0.0], [0.1325303231, 0.1025873691, 0.002238565523, -82.60044142, -64.56374537, 0.0], [0.1334692539, 0.1025570989, 0.002190557409, -81.07375838, -63.35996227, 0.0], [0.1332281263, 0.1025583476, 0.002304351698, -82.27547957, -64.07886928, 0.0], [0.1326933502, 0.1029019554, 0.002096923623, -81.91318914, -64.02458302, 0.0], [0.1329026395, 0.10267605, 0.002043958715, -79.83498064, -61.49218022, 0.0], [0.1341636081, 0.1024925541, 0.002073356712, -80.574787, -62.70243861, 0.0], [0.1343781283, 0.1026098292, 0.002318561411, -82.42371693, -64.06101275, 0.0], [0.1382529063, 0.102660349, 0.002167645558, -81.83621318, -63.33814603, 0.0], [0.1382760608, 0.1031082709, 0.002252406373, -81.79230685, -64.13306377, 0.0], [0.1363517368, 0.1024856502, 0.002217163545, -82.29055546, -63.31452365, 0.0], [0.1353650122, 0.1022466039, 0.002091920551, -81.88374545, -63.42274505, 0.0], [0.1324119706, 0.1025680301, 0.002044135281, -81.66661427, -63.79120873, 0.0], [0.1325989191, 0.102626151, 0.002198910308, -80.734235, -62.75465311, 0.0], [0.1318694066, 0.1030960523, 0.002229395776, -79.91238474, -62.00266468, 0.0], [0.1362784828, 0.1026716057, 0.002228051382, -82.09592298, -64.35877174, 0.0], [0.1347686317, 0.1026007122, 0.002330651199, -80.65805302, -63.08788029, 0.0], [0.1340012352, 0.10281923, 0.002330187873, -81.24532139, -63.084296, 0.0], [0.1372076304, 0.1025215893, 0.002293413984, -82.15547959, -63.59627963, 0.0], [0.1337085349, 0.1027101506, 0.002127260477, -82.16825493, -63.8818871, 0.0], [0.1310219664, 0.1028990318, 0.002177474483, -81.29001133, -63.50459003, 0.0], [0.1364272369, 0.1028620197, 0.002239007888, -78.24741383, -58.34655703, 0.0], [0.1350137397, 0.1026309987, 0.002206808159, -79.03171235, -60.66735933, 0.0], [0.1374878954, 0.1023218508, 0.002540165762, -81.43595344, -63.61441428, 0.0], [0.135926325, 0.1026179973, 0.002465728786, -81.44637614, -63.19732033, 0.0], [0.1339789996, 0.1032037392, 0.00235195877, -82.47372248, -64.22807157, 0.0], [0.1360456454, 0.102636852, 0.002134659441, -81.66834749, -63.73306897, 0.0], [0.1333238445, 0.1026853876, 0.002496975584, -82.27724615, -63.95315091, 0.0], [0.1346978477, 0.1028779394, 0.002261808168, -81.05903473, -63.66314518, 0.0], [0.1324166209, 0.1029888846, 0.002116606087, -82.63130573, -63.85871328, 0.0], [0.1335402016, 0.1025137076, 0.002034871278, -80.73822487, -62.46296027, 0.0], [0.1336791792, 0.1027512434, 0.00249000113, -83.02656459, -64.91913299, 0.0], [0.1331116188, 0.1026464214, 0.002145727326, -81.57495698, -63.59057103, 0.0], [0.1386764121, 0.1025472639, 0.002197135427, -81.81411504, -63.89081406, 0.0], [0.1326969077, 0.1022630997, 0.002131198214, -80.83140241, -62.28816863, 0.0], [0.1342683035, 0.1026767804, 0.002413059542, -82.2927911, -64.74021359, 0.0], [0.1345325727, 0.1029070512, 0.00205937511, -81.40916505, -63.20627657, 0.0], [0.1350578973, 0.1027760289, 0.002115996641, -82.56387897, -63.96218379, 0.0], [0.1359209777, 0.1027743715, 0.002412767868, -81.19095443, -61.78584121, 0.0], [0.1338572246, 0.1034196445, 0.002345800196, -80.759157, -62.82459358, 0.0], [0.1310463637, 0.1023463909, 0.002258628327, -81.0796853, -63.36637277, 0.0], [0.1377524264, 0.1024757209, 0.001999709435, -82.92246805, -64.46204923, 0.0], [0.1325852317, 0.1026224001, 0.002253844544, -81.20685918, -63.61752335, 0.0], [0.1369812198, 0.1029081167, 0.002282584032, -83.33424887, -65.21462959, 0.0], [0.1308171678, 0.1029116861, 0.002303062444, -82.10596313, -64.1910301, 0.0], [0.1322061793, 0.1032075846, 0.002107364543, -82.10901986, -64.09360276, 0.0], [0.1333163896, 0.102472953, 0.002427493758, -81.96449002, -63.6619472, 0.0], [0.1359143863, 0.1033444078, 0.002016553611, -81.44473495, -63.27827298, 0.0], [0.1356538712, 0.1027394584, 0.002128427527, -81.13604848, -63.11335139, 0.0], [0.1345116689, 0.103126033, 0.002267527077, -81.47853966, -63.10663255, 0.0], [0.1307392317, 0.102759829, 0.002155038067, -82.60352137, -63.98501817, 0.0], [0.1345633191, 0.1030055357, 0.002226250162, -82.13486245, -63.58862373, 0.0], [0.1381985497, 0.1031496485, 0.002301956764, -80.90592548, -62.86584701, 0.0], [0.1348784603, 0.1027257431, 0.0023968703, -83.50901832, -65.1757852, 0.0], [0.134578278, 0.1028089308, 0.002136850887, -81.08395066, -62.85997182, 0.0], [0.1335370335, 0.1020740779, 0.00222577539, -81.87090525, -63.45902902, 0.0], [0.1354567689, 0.1026539385, 0.002332396415, -82.12705479, -63.97167709, 0.0], [0.1375622013, 0.1032491229, 0.002271119048, -82.18697386, -64.13626087, 0.0], [0.1373670039, 0.1032620035, 0.002241957718, -81.38863859, -63.05451681, 0.0], [0.1342611307, 0.102824231, 0.002000724438, -80.98770372, -63.26847714, 0.0], [0.1337630888, 0.1027832897, 0.00219259417, -83.56624385, -64.68653637, 0.0], [0.1360302766, 0.1029864028, 0.002252822491, -82.67912367, -64.47629542, 0.0], [0.1353702184, 0.102983923, 0.002301627797, -81.21127428, -62.95357179, 0.0], [0.1353630468, 0.1028042208, 0.002273384348, -81.53730197, -63.52432243, 0.0], [0.1349197221, 0.1027608401, 0.002297211987, -80.92531205, -61.57159412, 0.0], [0.1370870705, 0.1024075881, 0.002006799522, -81.80050405, -63.17194969, 0.0], [0.138481277, 0.1027319183, 0.002438185408, -82.78220964, -63.90060775, 0.0], [0.1379578274, 0.1031395769, 0.002202597904, -80.6230411, -62.9064856, 0.0], [0.1337019237, 0.1028963852, 0.002052352769, -82.52208175, -63.88027646, 0.0], [0.1297564924, 0.1023058572, 0.00225775351, -81.58572579, -63.34625928, 0.0], [0.1348089372, 0.1030099549, 0.002015793548, -81.31450325, -62.70774745, 0.0], [0.1368339707, 0.1027994882, 0.002198531862, -81.58586311, -63.53038164, 0.0], [0.1365364826, 0.1028114347, 0.002325932884, -81.39594271, -62.99097277, 0.0], [0.1346029069, 0.1033259883, 0.002398170461, -80.78011557, -62.31370208, 0.0], [0.1336982859, 0.1030719171, 0.002162914701, -83.05133508, -64.08785726, 0.0], [0.1339701475, 0.1028935005, 0.002217653764, -82.32738082, -64.3997204, 0.0], [0.1337429266, 0.1025000021, 0.002210655488, -80.94024677, -62.82096691, 0.0], [0.1325571185, 0.103168699, 0.002318021246, -81.75542187, -63.61963655, 0.0], [0.1353572432, 0.1024992808, 0.002310755373, -81.45525968, -63.06366525, 0.0], [0.1335904049, 0.1025703838, 0.002248837642, -81.22218166, -62.47648364, 0.0], [0.134212032, 0.1026150014, 0.002207427797, -81.1481876, -63.27497409, 0.0], [0.1343185478, 0.102572413, 0.002038969443, -82.40251618, -64.16449724, 0.0], [0.1357523855, 0.1027049149, 0.002249834602, -81.27115145, -63.71832146, 0.0], [0.1335365043, 0.1031023863, 0.002247552216, -82.97611507, -64.84483284, 0.0], [0.1344747804, 0.1032297824, 0.00224197544, -81.30337866, -63.51693251, 0.0], [0.134567483, 0.1033455229, 0.002339431378, -81.8922714, -64.00959206, 0.0], [0.1362355975, 0.102648462, 0.002204544978, -80.01710073, -61.27868389, 0.0], [0.1334335633, 0.1028329101, 0.002146476906, -83.18542319, -65.13124145, 0.0], [0.1324272038, 0.1027301669, 0.00202991607, -82.44475831, -64.15974677, 0.0], [0.1361248843, 0.1024494092, 0.002231668012, -81.68910219, -63.91571485, 0.0], [0.139284159, 0.1027602547, 0.002046213014, -81.81692635, -64.20516272, 0.0], [0.1353332906, 0.1027285349, 0.00212185914, -83.52800922, -65.25632247, 0.0], [0.1349113716, 0.102774063, 0.002361062617, -82.18725029, -63.16201171, 0.0], [0.1347916542, 0.1029447431, 0.002285097358, -81.59994917, -62.62579915, 0.0], [0.1314754733, 0.1028409846, 0.002033444767, -81.49337177, -62.61654336, 0.0], [0.1314545242, 0.1032502059, 0.002265395117, -84.06402551, -65.44174842, 0.0], [0.1353204372, 0.1031500228, 0.002376895891, -81.72758545, -63.26670981, 0.0], [0.1323265693, 0.1027154073, 0.002213380214, -82.71007923, -64.41363023, 0.0], [0.1345581173, 0.102435873, 0.002080664212, -82.02562742, -64.20992019, 0.0], [0.1346124306, 0.1026239512, 0.002386278087, -81.53511572, -62.90337424, 0.0], [0.137062613, 0.1034271101, 0.00236676179, -81.55729257, -63.39082893, 0.0], [0.1329988112, 0.1036123601, 0.002227695709, -80.15660279, -61.93570972, 0.0], [0.135799545, 0.1028845254, 0.002333742687, -80.37051384, -61.81215928, 0.0], [0.1342756127, 0.1024813432, 0.002273088179, -81.89949175, -63.44710364, 0.0], [0.1332500896, 0.1030737733, 0.002037109782, -81.60553249, -63.53225958, 0.0], [0.1318973551, 0.1025511265, 0.002174648893, -80.81653343, -62.14239686, 0.0], [0.1331043986, 0.1027688618, 0.002170203456, -80.1199438, -61.48109473, 0.0], [0.1320378666, 0.1021734378, 0.002267835756, -83.66080224, -65.41015065, 0.0], [0.1332877673, 0.1024211593, 0.001990677911, -81.90930823, -64.25598432, 0.0], [0.1326278284, 0.1031262787, 0.002151692596, -81.15644559, -63.54917387, 0.0], [0.1323306522, 0.1032448192, 0.002076643581, -81.8911511, -64.08895208, 0.0], [0.1356943221, 0.1026250855, 0.002290862469, -80.36442071, -62.18250174, 0.0], [0.1366528758, 0.1028228749, 0.002475188917, -81.54530125, -63.91980603, 0.0], [0.1369704374, 0.1029798334, 0.002130435345, -80.50712882, -62.17939352, 0.0], [0.1358433333, 0.1031251125, 0.002296335535, -82.42775955, -64.50469578, 0.0], [0.1385464054, 0.1024437658, 0.002217753555, -80.6615861, -61.14478227, 0.0], [0.1351076762, 0.1024363264, 0.002116592552, -81.08634499, -62.71186549, 0.0], [0.1287594348, 0.1032850757, 0.002266703015, -79.35667724, -61.9977013, 0.0], [0.1335455173, 0.1023232435, 0.002394949025, -81.65820811, -63.84944055, 0.0], [0.1341156851, 0.103064659, 0.002271733146, -82.1466174, -64.04424635, 0.0], [0.1332690428, 0.1027152047, 0.002179758069, -81.60023878, -63.4381528, 0.0], [0.1353526448, 0.1024099753, 0.002184371937, -82.02680487, -63.77889518, 0.0], [0.1335781572, 0.1021685296, 0.00211295942, -81.76061713, -63.16369232, 0.0], [0.1354801012, 0.1027719369, 0.00222949056, -80.01946534, -62.38127849, 0.0], [0.1342039429, 0.1028608923, 0.00204642618, -80.10841839, -62.60383163, 0.0], [0.1354520916, 0.1027115118, 0.002295964481, -80.08148724, -61.74029892, 0.0], [0.1353773771, 0.1026350847, 0.002346583265, -80.7091815, -62.56853687, 0.0], [0.1336700026, 0.1031663069, 0.002424440558, -80.31884129, -62.57752164, 0.0], [0.1360085711, 0.1030902265, 0.002098458866, -81.36513211, -63.01888085, 0.0], [0.1334677614, 0.1032547578, 0.00220010055, -82.46540211, -64.74171419, 0.0], [0.1336252342, 0.1031965556, 0.002377187115, -81.91394882, -63.73412002, 0.0], [0.1335950474, 0.1027348608, 0.002116266343, -80.83224138, -62.86549712, 0.0], [0.1359505358, 0.1025742007, 0.002274192632, -82.16132568, -63.76923124, 0.0], [0.1365327268, 0.1023710568, 0.002436688279, -81.91045733, -64.03831587, 0.0], [0.1376819021, 0.1027813798, 0.002352741502, -79.77111017, -61.611821, 0.0], [0.1315909445, 0.1025858137, 0.002364731155, -82.67334755, -64.52091907, 0.0], [0.1364673785, 0.1025400063, 0.002297805515, -81.89893458, -63.2114059, 0.0], [0.1368490396, 0.1025254983, 0.002248428466, -81.60711401, -63.74200424, 0.0], [0.135413318, 0.1031381433, 0.002312368281, -82.87394279, -64.60081582, 0.0], [0.1340033762, 0.1025285051, 0.002398679433, -82.25194734, -63.46099019, 0.0], [0.1336291338, 0.1028902343, 0.002213522463, -80.19186753, -62.17131209, 0.0], [0.1331627326, 0.1029073806, 0.002161315238, -81.76071648, -63.65443269, 0.0], [0.1329396365, 0.1022653412, 0.002245736084, -82.29744606, -64.22285773, 0.0], [0.133817178, 0.1028654584, 0.002113667825, -81.46161786, -62.62372775, 0.0], [0.1337665155, 0.1024419084, 0.002116601931, -81.92487024, -63.96555733, 0.0], [0.1357334641, 0.1029856809, 0.002493223431, -80.50443392, -63.00228207, 0.0], [0.1301552891, 0.1023500163, 0.002234799742, -80.56740946, -61.15000654, 0.0], [0.1377914503, 0.1024651673, 0.002336333451, -81.35113113, -63.2723658, 0.0], [0.1337673308, 0.1025389293, 0.002117473173, -83.75743159, -65.46235491, 0.0], [0.1351823148, 0.1026218946, 0.002239235209, -82.39419985, -64.23606744, 0.0], [0.1323759523, 0.1020961052, 0.002408282193, -83.17130406, -64.23550183, 0.0], [0.1362642884, 0.102030188, 0.002114488237, -83.10635891, -65.20225469, 0.0], [0.1358309829, 0.1021353051, 0.002058883192, -81.53114394, -63.00303705, 0.0], [0.1344075659, 0.102834438, 0.002333705063, -79.92679371, -62.3443205, 0.0], [0.1332932063, 0.1027433683, 0.002368177935, -80.25989214, -61.83681056, 0.0], [0.1343100804, 0.1024971242, 0.002256485679, -81.61467, -63.40741329, 0.0], [0.1328134967, 0.1028485029, 0.002274249804, -80.12487148, -62.12938288, 0.0], [0.135545885, 0.101872568, 0.002261505048, -81.0223579, -62.56252649, 0.0], [0.129442147, 0.1030667549, 0.002337201512, -82.25189011, -63.59627643, 0.0], [0.132160641, 0.1029742535, 0.002337689733, -81.04836287, -62.93949339, 0.0], [0.1350884651, 0.1030635734, 0.002172842017, -80.78631557, -62.51676341, 0.0], [0.1347847366, 0.1028056632, 0.002299754362, -80.95945416, -63.19144037, 0.0], [0.1336647432, 0.102689451, 0.002197111615, -81.96860941, -63.57277265, 0.0], [0.1346684559, 0.1025233269, 0.002048618224, -81.79776423, -64.31409429, 0.0], [0.1341637998, 0.1024036243, 0.002102860358, -80.79694473, -61.61457144, 0.0], [0.1332883159, 0.1030693587, 0.002275357264, -80.51492477, -63.00580396, 0.0], [0.1366145534, 0.1028287554, 0.002447757335, -81.71863212, -63.49920654, 0.0], [0.1344887943, 0.1028190674, 0.002443614237, -82.96507657, -64.57708724, 0.0], [0.1343287533, 0.1028345336, 0.002494411608, -82.18934095, -64.17954768, 0.0], [0.1356427612, 0.1024208407, 0.002425734795, -81.65490988, -63.65301473, 0.0], [0.1352449272, 0.1029998714, 0.001893747816, -81.3207703, -63.35078102, 0.0], [0.1348522289, 0.1032114244, 0.002147740666, -82.19138755, -63.97278558, 0.0], [0.1378579452, 0.1030449398, 0.002091278405, -81.82946383, -63.36922247, 0.0], [0.1329346541, 0.1025255258, 0.002223358387, -81.24625789, -63.16912065, 0.0], [0.1343538796, 0.1018238153, 0.002267274439, -81.16055615, -63.36710135, 0.0], [0.1387273823, 0.102816087, 0.002394724261, -81.48767511, -63.52401158, 0.0], [0.1289639136, 0.1030526181, 0.002270498676, -83.10378544, -64.85293449, 0.0], [0.1328230265, 0.1034455871, 0.002140171581, -80.60332427, -62.44038236, 0.0], [0.135058468, 0.102822224, 0.002504379195, -83.05273711, -64.8181742, 0.0], [0.1333022987, 0.1029887454, 0.002132176564, -81.71606465, -63.01043918, 0.0], [0.1350495032, 0.1024769882, 0.002121611842, -82.29266294, -64.04777713, 0.0], [0.1344866411, 0.1027703594, 0.002347880103, -81.99848055, -63.93900985, 0.0], [0.1346963039, 0.103363419, 0.002132336836, -81.17601955, -63.39492671, 0.0], [0.1328604991, 0.102774111, 0.002204971605, -80.31051091, -60.1568879, 0.0], [0.134902866, 0.1029727031, 0.002331938081, -81.7717369, -63.09742463, 0.0], [0.1346575601, 0.1030478468, 0.002219646602, -80.82129243, -62.62871606, 0.0], [0.1370696714, 0.1031623928, 0.002092091301, -81.77221873, -62.60047881, 0.0], [0.1308230983, 0.1028032474, 0.002266770613, -83.01043162, -64.64315204, 0.0], [0.137066856, 0.1023368283, 0.002331472498, -81.41048672, -63.2728674, 0.0], [0.1353872151, 0.1028075876, 0.002189545955, -82.25642254, -64.19955922, 0.0], [0.1339438435, 0.1020774498, 0.002127477098, -80.45614817, -62.01315339, 0.0], [0.1331760102, 0.1024541333, 0.002169917853, -81.460105, -63.37172936, 0.0], [0.1378145288, 0.1033397751, 0.002308905822, -82.08894694, -63.91487167, 0.0], [0.1370803597, 0.1028962859, 0.002100353783, -82.51548968, -64.21392643, 0.0], [0.1343837442, 0.1030545657, 0.002097303726, -80.04043045, -61.4948166, 0.0], [0.131427394, 0.1028104542, 0.002367115461, -81.32511747, -63.55414985, 0.0], [0.1360775385, 0.1028156577, 0.002157579679, -81.21208155, -63.40109107, 0.0], [0.1308686282, 0.1024586878, 0.002182362333, -81.22132406, -62.81407131, 0.0], [0.1330756504, 0.1026263345, 0.002097520126, -83.02875233, -64.83702987, 0.0], [0.1360768208, 0.1026392521, 0.002184751895, -81.99912829, -63.76714996, 0.0], [0.1337193472, 0.1028451035, 0.002119981212, -81.36896704, -63.66794241, 0.0], [0.1371891199, 0.1031359605, 0.002182220846, -81.07189283, -62.74954379, 0.0], [0.1305566427, 0.1019837863, 0.002275155891, -80.7507976, -62.6338328, 0.0], [0.1324013574, 0.1026910259, 0.00199972941, -83.23958322, -65.07235102, 0.0], [0.1337902968, 0.1027648946, 0.002357798207, -82.99985788, -64.78821264, 0.0], [0.1348539009, 0.1031589504, 0.002148710307, -83.47854047, -65.64815609, 0.0], [0.1357093287, 0.1025359555, 0.00224931103, -81.56932079, -63.18709588, 0.0], [0.1319537371, 0.1030035596, 0.002308105249, -82.00370229, -63.9152898, 0.0], [0.1370554866, 0.1028430951, 0.002206695429, -82.8752777, -65.01038661, 0.0], [0.1344639564, 0.1022208406, 0.002132385271, -81.37751922, -63.02778512, 0.0], [0.132762003, 0.1024109496, 0.002157701951, -81.91846081, -63.79640857, 0.0], [0.1360515442, 0.102194111, 0.002212555476, -82.31770856, -64.16475358, 0.0], [0.1325859422, 0.1025024338, 0.002229714933, -82.88935496, -63.99479713, 0.0], [0.1348416195, 0.1029248195, 0.002160595117, -82.49563861, -64.3561595, 0.0], [0.1357463532, 0.1027314891, 0.002003672509, -81.09489349, -63.03392934, 0.0], [0.1363525741, 0.1026206906, 0.002232857942, -82.74375045, -64.44646944, 0.0], [0.1358180887, 0.1027076013, 0.002124989737, -81.34825745, -63.79409942, 0.0], [0.1330873853, 0.1029560301, 0.002225572454, -81.62302867, -63.70988331, 0.0], [0.1340936117, 0.1031325627, 0.002163464699, -82.6681943, -64.71461991, 0.0], [0.1337721293, 0.1028766148, 0.002291168983, -82.33333073, -63.54399611, 0.0], [0.1327128396, 0.1028083524, 0.002164892484, -82.20275344, -64.23548112, 0.0], [0.1360390538, 0.1027475957, 0.002216839355, -80.54885034, -61.97546685, 0.0], [0.1350409884, 0.102396818, 0.002054685929, -81.21462147, -62.65501194, 0.0], [0.134795778, 0.102914428, 0.002201264788, -82.62797265, -64.55314411, 0.0], [0.1317576193, 0.1027345241, 0.002253977257, -81.1133572, -63.27749081, 0.0], [0.1322472158, 0.1029352368, 0.002411960167, -81.0895918, -63.1690885, 0.0], [0.1314678463, 0.1026724331, 0.002060091262, -80.52664269, -61.77834173, 0.0], [0.1347801656, 0.1024161349, 0.002365487799, -82.46320652, -64.20859205, 0.0], [0.134693898, 0.1027003997, 0.002549873456, -82.10217494, -64.0557891, 0.0], [0.1348489369, 0.1032749228, 0.002133524566, -81.78375289, -63.91665388, 0.0], [0.1320013287, 0.1030574236, 0.002200274279, -80.88830152, -62.93766278, 0.0], [0.136097336, 0.1022000793, 0.002025417744, -80.78441113, -62.56447775, 0.0], [0.1338469173, 0.1024577736, 0.002231685001, -81.42578063, -62.59076137, 0.0], [0.1360562437, 0.1032895581, 0.002341702344, -81.55716419, -63.47229216, 0.0], [0.1366172527, 0.1026337942, 0.002253450002, -81.6094882, -63.31529937, 0.0], [0.1332315599, 0.1030091725, 0.00223229652, -83.32439148, -65.08065668, 0.0], [0.1347275725, 0.1030350417, 0.002334231815, -81.14486359, -62.61422869, 0.0], [0.1331342719, 0.1023892785, 0.00214863276, -82.76739593, -64.17678337, 0.0], [0.1343740946, 0.1026787732, 0.002149882809, -82.82050917, -63.82768494, 0.0], [0.1347760088, 0.1026028393, 0.002126499848, -81.91724497, -64.02661064, 0.0], [0.1333989052, 0.1024342587, 0.002233370324, -81.99864847, -63.61852636, 0.0], [0.1372012069, 0.1024426371, 0.00230678622, -80.21887498, -61.95816832, 0.0], [0.1310438341, 0.1028200354, 0.002200565429, -83.16194585, -64.88686527, 0.0], [0.1363178096, 0.1027810734, 0.00237593854, -81.4454486, -63.09729873, 0.0], [0.1332352624, 0.1030320048, 0.002404689664, -82.96887716, -64.63515076, 0.0], [0.1353090411, 0.1024757864, 0.002018634961, -80.87999963, -63.44135742, 0.0], [0.1337967502, 0.1027614363, 0.002283168341, -83.54153259, -64.52930585, 0.0], [0.1341432455, 0.1025696109, 0.002049361711, -82.80195971, -64.2188664, 0.0], [0.1366825856, 0.102504837, 0.002261676375, -81.33496895, -62.91381713, 0.0], [0.1365968475, 0.1020890972, 0.002282286817, -81.41419321, -63.62962406, 0.0], [0.1359395054, 0.1024854757, 0.002317367404, -84.17735454, -65.50152806, 0.0], [0.1314031598, 0.1024962597, 0.002216217808, -81.58605837, -63.13413091, 0.0], [0.1355888111, 0.102731564, 0.002379342376, -82.15812155, -63.76339645, 0.0], [0.1327261988, 0.1030660335, 0.002226280121, -81.36807288, -62.58925169, 0.0], [0.1346479043, 0.1026940394, 0.002243790006, -82.37691621, -64.0722633, 0.0], [0.1350422031, 0.1027957779, 0.002051069992, -82.59246401, -64.38364589, 0.0], [0.1330293141, 0.103008978, 0.002233832405, -80.39214361, -62.40056089, 0.0], [0.1359331308, 0.1029537957, 0.002367178999, -82.50793656, -63.77225329, 0.0], [0.1349114859, 0.1024587397, 0.002282100206, -82.76244715, -64.6655786, 0.0], [0.1328299951, 0.1031687937, 0.002244857285, -81.09440395, -62.06982331, 0.0], [0.1323439749, 0.1028593124, 0.002190275179, -80.77582186, -62.85603343, 0.0], [0.134202704, 0.1026348959, 0.00214462612, -81.65113249, -63.1180309, 0.0], [0.1333305194, 0.1024461691, 0.002213627007, -81.68214175, -63.39480913, 0.0], [0.1330481065, 0.1028869521, 0.002178020563, -82.45813573, -64.37186966, 0.0], [0.1315238068, 0.1026636843, 0.002055545743, -82.62700341, -63.6005501, 0.0], [0.1338474645, 0.1029618065, 0.00240363743, -82.61510598, -64.3920964, 0.0], [0.1349935142, 0.1022933019, 0.002250526161, -81.22260283, -63.1431924, 0.0], [0.1323178988, 0.1028321862, 0.002022302655, -82.56133854, -64.30722414, 0.0], [0.1371012825, 0.1028524714, 0.002390723047, -81.45161041, -63.22378847, 0.0], [0.1356993469, 0.1029663367, 0.002407310629, -80.31534431, -62.58920606, 0.0], [0.1373443236, 0.1029776244, 0.002083177603, -81.14463376, -62.84588659, 0.0], [0.1340782531, 0.1025811471, 0.002174540472, -82.47882557, -64.19356148, 0.0], [0.1362330745, 0.1029601518, 0.002263894686, -82.27251104, -64.25212045, 0.0], [0.1333277718, 0.103099567, 0.002295560023, -81.89567933, -63.41976328, 0.0], [0.1347670774, 0.1031642316, 0.002114048987, -81.33056862, -63.51793334, 0.0], [0.1377362191, 0.1025827545, 0.002212399455, -81.7289431, -63.78500921, 0.0], [0.1317800834, 0.1031959855, 0.002147454536, -81.29062568, -62.74701668, 0.0], [0.1336682918, 0.1024758025, 0.002299719251, -82.34878177, -64.15463349, 0.0], [0.1334111081, 0.102577846, 0.002288827999, -81.76695661, -63.78382442, 0.0], [0.1320688879, 0.1033231657, 0.002112684752, -81.60677336, -63.59569197, 0.0], [0.1356710587, 0.1027848335, 0.002370156799, -82.16803267, -63.98430741, 0.0], [0.1349869326, 0.1027470077, 0.002222261227, -80.46648194, -62.22919202, 0.0], [0.134361626, 0.1021707425, 0.0021823822, -82.9979713, -64.68438017, 0.0], [0.1344104767, 0.1025179947, 0.002171577197, -82.47565199, -64.77864795, 0.0], [0.1330022183, 0.1027808773, 0.002033293901, -80.37728313, -62.42267279, 0.0], [0.1322744383, 0.1031934281, 0.002263098859, -81.771787, -63.7947976, 0.0], [0.1353167256, 0.1024826537, 0.002164252438, -82.09565676, -63.56765004, 0.0], [0.1361291453, 0.1027831671, 0.00234833248, -81.81667241, -63.66992337, 0.0], [0.1371226553, 0.1025691245, 0.002107549173, -81.55991259, -62.87939336, 0.0], [0.1340126034, 0.1029238469, 0.002273630859, -81.47745297, -61.7853557, 0.0], [0.136777492, 0.102503019, 0.002169031883, -81.17958455, -63.15557205, 0.0], [0.1346372303, 0.1023711947, 0.002293367408, -80.71261698, -62.55417058, 0.0], [0.1321214214, 0.1031558594, 0.002241417799, -80.53294991, -62.48453751, 0.0], [0.1339287471, 0.1028385759, 0.002219791253, -81.25994576, -63.24773954, 0.0], [0.1356426744, 0.1030074107, 0.002189559933, -81.43758006, -63.12576308, 0.0], [0.1335166592, 0.102468123, 0.002422094025, -82.85019955, -64.07360761, 0.0], [0.1305783475, 0.1030743585, 0.00234384467, -82.70748767, -64.24836541, 0.0], [0.1329817524, 0.1029640613, 0.002215244118, -82.75856016, -64.50337249, 0.0], [0.1362244743, 0.1028321876, 0.002220735256, -81.41057914, -63.61753903, 0.0], [0.136298687, 0.1033638394, 0.002428212749, -81.29237894, -63.54772125, 0.0], [0.1333645831, 0.1022560889, 0.00214850903, -83.01227276, -64.24889766, 0.0], [0.1338907112, 0.1028107475, 0.002248421713, -80.79609643, -62.30424084, 0.0], [0.1375003077, 0.1025520888, 0.002172600656, -80.48421819, -62.72086064, 0.0], [0.1340982176, 0.1027545471, 0.002147925388, -83.52883933, -65.29997083, 0.0], [0.132646832, 0.1026298956, 0.002305083613, -82.79526211, -64.4440432, 0.0], [0.1372566551, 0.1026073927, 0.002430010065, -80.8902394, -63.11098882, 0.0], [0.1371957568, 0.1031017619, 0.002191341712, -80.65516938, -62.80400137, 0.0], [0.1389803604, 0.1038264885, 0.002117828657, -81.59932034, -63.27402903, 0.0], [0.1349668138, 0.1018153967, 0.001981922182, -81.23632431, -62.96890545, 0.0], [0.1376060432, 0.1022827291, 0.002488287226, -83.03678484, -64.88669254, 0.0], [0.1372158442, 0.1027081558, 0.002162244533, -81.65396644, -63.45381601, 0.0], [0.1306165649, 0.1025937218, 0.002287664143, -82.3014233, -64.04659349, 0.0], [0.1289606055, 0.1031234033, 0.002198029407, -82.61439731, -64.37331638, 0.0], [0.1325138838, 0.1031675984, 0.002241295965, -81.23179687, -63.22970929, 0.0], [0.1356847261, 0.1025734678, 0.002172151769, -81.90997126, -63.74220497, 0.0], [0.135990414, 0.1032840819, 0.002092465705, -82.8746501, -64.53541446, 0.0], [0.1342063349, 0.1032184256, 0.002238001066, -82.57654831, -64.19899549, 0.0], [0.1334620868, 0.1031498204, 0.002026809915, -79.58674813, -61.43573616, 0.0], [0.1366571689, 0.101964646, 0.002127949663, -82.16870649, -63.72994254, 0.0], [0.1336671494, 0.1026813042, 0.002341513033, -81.82778387, -63.65809974, 0.0], [0.1348294508, 0.1031331137, 0.002023350006, -82.01572879, -63.50287064, 0.0], [0.1345553975, 0.1026168022, 0.002260392235, -82.35480066, -64.17969912, 0.0], [0.1330413975, 0.1021851077, 0.002123834518, -82.27540966, -64.16801866, 0.0], [0.1339870337, 0.1025564627, 0.002236954996, -80.91808652, -62.3149685, 0.0], [0.1342342628, 0.1030532521, 0.002233041917, -81.27527018, -62.7027236, 0.0], [0.1367765645, 0.1031504591, 0.002121934423, -81.72421867, -63.23372622, 0.0], [0.1349983846, 0.1028547524, 0.00223030565, -80.7690057, -62.45152637, 0.0], [0.1360618807, 0.102807133, 0.002181126167, -81.41472372, -63.12702962, 0.0], [0.1327480079, 0.1029894118, 0.002209249969, -82.61843384, -64.15448099, 0.0], [0.1308649828, 0.102905555, 0.002157947435, -81.76475522, -62.97358281, 0.0], [0.1379088486, 0.1030048459, 0.002284789815, -80.47957313, -62.81838535, 0.0], [0.1344867192, 0.1030565933, 0.002162214703, -82.48740896, -63.65513988, 0.0], [0.1361364607, 0.1029370576, 0.002089972005, -82.0234468, -63.96034858, 0.0], [0.1339985883, 0.1027142179, 0.002174650304, -81.58494128, -63.29692537, 0.0], [0.1349074076, 0.1024928425, 0.002112637988, -80.58713007, -62.35415745, 0.0], [0.132756521, 0.1026574081, 0.00224398229, -82.51323435, -64.47731211, 0.0], [0.1350375791, 0.1029509487, 0.002020620752, -81.49134268, -63.7137369, 0.0], [0.1327417457, 0.1027873911, 0.00224820539, -84.17122319, -65.67740848, 0.0], [0.1327370504, 0.1030735839, 0.002388489819, -81.90330089, -63.48349096, 0.0], [0.1352688224, 0.1032588234, 0.002262111652, -80.66879163, -62.93069695, 0.0], [0.1314881134, 0.1031251199, 0.002117948848, -82.30643941, -63.84202086, 0.0], [0.1377198461, 0.1027469007, 0.002247610606, -80.83251332, -62.65479213, 0.0], [0.1341797363, 0.1022889757, 0.002034493691, -81.23744887, -62.59617215, 0.0], [0.1354730468, 0.1023454852, 0.002237542118, -82.49376812, -64.43710391, 0.0], [0.1344843699, 0.1026093262, 0.002080252301, -82.07942023, -63.87189562, 0.0], [0.1349206693, 0.1023370476, 0.002160978875, -83.08058444, -64.80556455, 0.0], [0.1350018804, 0.1025461503, 0.002219406185, -83.30494236, -64.71003435, 0.0], [0.1354609162, 0.1028749825, 0.002333694803, -80.88797361, -63.09368571, 0.0], [0.1334546814, 0.1029555524, 0.002223566279, -81.93947672, -63.58338555, 0.0], [0.1342528412, 0.1026705373, 0.002028230693, -80.04798028, -62.26816358, 0.0], [0.1324460859, 0.1029803164, 0.002173400894, -82.52806865, -64.63964135, 0.0], [0.1325700125, 0.1026725997, 0.002302612619, -81.95672179, -63.54145568, 0.0], [0.1339650776, 0.1033186488, 0.00234751308, -81.36287283, -63.28238642, 0.0], [0.1359203536, 0.1026898585, 0.002130844078, -81.66233578, -63.86575158, 0.0], [0.1338375893, 0.1027113147, 0.002219579557, -80.92536318, -62.84494254, 0.0], [0.1341552866, 0.1026486227, 0.002164673836, -83.21987826, -64.42393152, 0.0], [0.1342729083, 0.1028014209, 0.002282128739, -82.29502466, -63.88718531, 0.0], [0.137403991, 0.102524689, 0.002277936554, -81.60008703, -63.24983327, 0.0], [0.1338153697, 0.1027961543, 0.002328269577, -82.35627251, -64.09573928, 0.0], [0.1343608855, 0.1026375402, 0.002203241598, -82.48583768, -64.12490856, 0.0], [0.1332168778, 0.102493503, 0.002127998424, -80.55649138, -62.67642354, 0.0], [0.1382809094, 0.1024421476, 0.00221286425, -82.06755687, -64.27743593, 0.0], [0.1368045401, 0.1029019276, 0.002174266981, -82.75215064, -64.43601838, 0.0], [0.1367313717, 0.1024493915, 0.002274580222, -82.60806754, -64.23710613, 0.0], [0.1340735991, 0.1025409218, 0.002339303372, -81.23794774, -62.91829935, 0.0], [0.136526194, 0.1029659267, 0.00213748365, -82.22737053, -64.00214173, 0.0], [0.134347803, 0.102426956, 0.002267569223, -82.87971302, -64.47381723, 0.0], [0.1315037169, 0.1025819221, 0.002360509831, -78.82604623, -59.26384542, 0.0], [0.1315562762, 0.102499548, 0.002139477403, -81.88249875, -63.95367401, 0.0], [0.1323048643, 0.1023486096, 0.002328852035, -82.17720752, -63.24350019, 0.0], [0.1324365854, 0.1024533682, 0.002175916655, -82.10696619, -63.91698469, 0.0], [0.1333509921, 0.1029924017, 0.001938837253, -81.98961538, -63.45869957, 0.0], [0.1357419282, 0.1029155922, 0.002253611569, -81.70639025, -63.65147263, 0.0], [0.1358304111, 0.1028447733, 0.002165046898, -80.07091428, -61.52314914, 0.0], [0.1344772453, 0.1032352218, 0.002155934309, -83.39487703, -65.03608721, 0.0], [0.1351104485, 0.1031069949, 0.002212184919, -84.27992625, -65.60849978, 0.0], [0.1344130133, 0.1023755154, 0.002219746764, -82.25404906, -63.65718566, 0.0], [0.1395166285, 0.1025697179, 0.002227929647, -81.48123673, -63.4012701, 0.0], [0.1339297095, 0.1020789637, 0.002434043708, -82.42882951, -64.2058348, 0.0], [0.1374417239, 0.1019587069, 0.002100252272, -81.07258412, -62.16118505, 0.0], [0.1339035203, 0.1024467405, 0.002114630377, -83.13068999, -64.68351117, 0.0], [0.1321408173, 0.1027784494, 0.002179323491, -81.37361923, -63.61851256, 0.0], [0.1332166876, 0.1019944815, 0.00230516143, -81.92826179, -64.02928585, 0.0], [0.1348142062, 0.1025820216, 0.002409623749, -82.10599719, -63.7472241, 0.0], [0.1326947292, 0.1029144939, 0.002011225013, -82.51358907, -64.91138921, 0.0], [0.135642506, 0.1027072969, 0.002146976843, -80.86173517, -62.2367668, 0.0], [0.1350505761, 0.1028391309, 0.002279194671, -81.40336773, -63.39474013, 0.0], [0.1333739672, 0.1025223112, 0.002011315693, -81.68626439, -63.69410057, 0.0], [0.1357272115, 0.1029584085, 0.002169937236, -81.22845562, -63.33000609, 0.0], [0.1320527697, 0.1026093194, 0.002229150542, -83.61672679, -65.53706858, 0.0], [0.1305361047, 0.1028270457, 0.002206125414, -82.32494035, -64.34491212, 0.0], [0.1313569539, 0.1021161863, 0.002224467471, -81.29572851, -63.14759282, 0.0], [0.1346617862, 0.1025743449, 0.002122229245, -81.94583204, -63.86732413, 0.0], [0.1373704114, 0.1024974166, 0.002230098931, -82.2459486, -63.9989992, 0.0], [0.1374326688, 0.1023222101, 0.002073724678, -80.85110575, -62.77641929, 0.0], [0.1340088998, 0.1029659893, 0.002098696048, -82.60872845, -63.91505154, 0.0], [0.1355027209, 0.1032646507, 0.001974414837, -83.51214188, -64.70413028, 0.0], [0.132221903, 0.1032694627, 0.002300691323, -82.37949768, -63.90748713, 0.0], [0.1331664752, 0.1030288215, 0.002219985108, -81.85223257, -63.47740963, 0.0], [0.1359871588, 0.102741901, 0.002210107363, -81.50138475, -63.28060336, 0.0], [0.1370235154, 0.1026974411, 0.002063266884, -82.0615696, -64.36729906, 0.0], [0.1323145542, 0.1026351064, 0.002414036694, -82.07585804, -63.78329295, 0.0], [0.1351367046, 0.1030111547, 0.00208884447, -82.99754475, -64.52419339, 0.0], [0.1386779011, 0.1030796154, 0.002134443006, -81.81782345, -64.31150328, 0.0], [0.1334342426, 0.1028449399, 0.002334964861, -84.20799688, -65.51320692, 0.0], [0.1350556589, 0.1026130044, 0.002125905365, -80.4656486, -62.10878149, 0.0], [0.1327607448, 0.1032272097, 0.002160779844, -82.84024397, -64.72442129, 0.0], [0.1336661868, 0.1026849276, 0.002277886145, -80.19370319, -61.8704217, 0.0], [0.1352208229, 0.1030572813, 0.002367110698, -82.7707642, -64.23279442, 0.0], [0.1302934689, 0.1028192662, 0.002332695829, -81.92509757, -63.2849004, 0.0], [0.1377310869, 0.1018128317, 0.002301366249, -82.05268835, -64.10004707, 0.0], [0.1359574786, 0.1029357588, 0.002237810707, -81.7491058, -63.67863159, 0.0], [0.1320006278, 0.1023622427, 0.002113032707, -81.81243405, -63.30759138, 0.0], [0.138186916, 0.1024865819, 0.002266908084, -82.11052911, -64.08437699, 0.0], [0.1355791083, 0.1032361493, 0.002105975838, -82.02923376, -63.75825331, 0.0], [0.1343636839, 0.1024797236, 0.002142075981, -79.56995341, -61.79307567, 0.0], [0.1315536497, 0.1029072879, 0.002134078298, -82.94931075, -64.49662582, 0.0], [0.1327999569, 0.1027632049, 0.00230132044, -81.27776997, -63.60971964, 0.0], [0.134312357, 0.1027957123, 0.002250251886, -82.17509763, -63.77998103, 0.0], [0.1327215194, 0.1029913683, 0.002431952617, -81.81118239, -63.6201813, 0.0], [0.1338201608, 0.1027929428, 0.002370243845, -82.74266715, -64.86692856, 0.0], [0.1354776305, 0.1037314936, 0.002046381555, -81.43502411, -62.70710439, 0.0], [0.1294487675, 0.1029096362, 0.002260378687, -82.03073708, -63.6839487, 0.0], [0.1366943463, 0.102877034, 0.002305211704, -83.40091415, -65.04079507, 0.0], [0.1330565806, 0.1032345384, 0.002189896541, -80.73745072, -63.03462974, 0.0], [0.1349282346, 0.1027427022, 0.002158018594, -83.55070764, -64.62762965, 0.0], [0.1355183996, 0.1026619558, 0.002296068781, -81.32850236, -62.65045399, 0.0], [0.1365946029, 0.1020569431, 0.002124631007, -82.47009082, -64.21174403, 0.0], [0.1346379052, 0.1029845577, 0.00208608005, -80.79058418, -61.94671454, 0.0], [0.131872557, 0.1023757312, 0.002188911118, -82.75315434, -65.20279781, 0.0], [0.1353082865, 0.1025801376, 0.002357790088, -82.13670653, -63.83590519, 0.0], [0.1301594053, 0.1029848366, 0.002303314368, -81.87661364, -63.4590321, 0.0], [0.1328199013, 0.102433204, 0.002104749789, -81.48775225, -63.0092393, 0.0], [0.1326577618, 0.1028071584, 0.002232033708, -81.58667037, -63.3634076, 0.0], [0.1349892331, 0.1024604073, 0.002283860513, -81.57729971, -63.69888569, 0.0], [0.1331745565, 0.1024060221, 0.002161931409, -83.46238729, -65.18222674, 0.0], [0.1390286147, 0.1028501453, 0.002325953547, -82.99415877, -64.85481793, 0.0], [0.1353941715, 0.1026871661, 0.002373426742, -82.6259838, -64.45261361, 0.0], [0.1350134351, 0.1022113012, 0.002268783033, -83.20246248, -64.63977083, 0.0], [0.1332276851, 0.102490324, 0.002145188512, -81.29397481, -62.64414485, 0.0], [0.1306655179, 0.1033593131, 0.002268891504, -81.8679114, -63.53860307, 0.0], [0.1349106854, 0.1029221289, 0.002195967038, -81.38490642, -63.97849515, 0.0], [0.1331711415, 0.1031536734, 0.002214146724, -83.90556844, -65.12506039, 0.0], [0.1362234343, 0.1022640507, 0.002230183001, -80.9315162, -62.80479245, 0.0], [0.137489058, 0.1030842106, 0.002179258876, -80.31981753, -62.58455933, 0.0], [0.1350023123, 0.1027205744, 0.002231250659, -79.83436488, -60.14791557, 0.0], [0.1364416172, 0.1022332089, 0.002408421589, -81.42173479, -62.88233475, 0.0], [0.1342714649, 0.1024781455, 0.0023654052, -83.15652663, -64.60722438, 0.0], [0.1344816377, 0.1032046613, 0.00233278452, -82.05945382, -63.36408086, 0.0], [0.1359956154, 0.1026810376, 0.002239958964, -83.04546436, -64.68395695, 0.0], [0.1350760575, 0.1026164468, 0.002054294754, -81.31365523, -63.44645689, 0.0], [0.1322030085, 0.1026945396, 0.002232125626, -82.5608873, -63.62680583, 0.0], [0.1365738407, 0.1026617831, 0.002185541689, -81.13061474, -63.50593293, 0.0], [0.1339179265, 0.1026050835, 0.002505115051, -81.97219784, -63.28094182, 0.0], [0.1352400993, 0.1025252277, 0.002287762327, -82.41857678, -64.63985234, 0.0], [0.1293982164, 0.1029447502, 0.002391103502, -82.28397451, -63.57734753, 0.0], [0.1386531487, 0.1023801006, 0.002169416125, -81.02525216, -63.12927353, 0.0], [0.1291911179, 0.1027647052, 0.002311539309, -81.93002911, -64.34558242, 0.0], [0.1348984207, 0.1028576141, 0.002378315776, -82.42751558, -64.05344321, 0.0], [0.1318928888, 0.1026600522, 0.002380298512, -83.21772562, -64.52277104, 0.0], [0.1334892531, 0.1023675827, 0.002170103507, -82.34962154, -64.30233932, 0.0], [0.1337693025, 0.1028598457, 0.002153026892, -82.72207708, -63.91379105, 0.0], [0.1340458615, 0.1030332248, 0.002399470186, -82.10191704, -63.6883372, 0.0], [0.1384347912, 0.1028296411, 0.002263213242, -80.55958075, -62.75580896, 0.0], [0.1324113479, 0.1022446718, 0.002379564692, -82.85627447, -64.37707231, 0.0], [0.1312855261, 0.103325565, 0.001918885434, -80.02992444, -60.9928828, 0.0], [0.1339877601, 0.1032365115, 0.002314508071, -83.2498323, -65.16537701, 0.0], [0.1368070004, 0.1022767442, 0.002377915948, -80.82601488, -62.13915259, 0.0], [0.136163489, 0.1028122363, 0.001984225872, -81.14533047, -61.91412197, 0.0], [0.1317838741, 0.1023159469, 0.002250854146, -82.78620502, -64.49793357, 0.0], [0.1390014546, 0.102051026, 0.002206772234, -81.68671116, -63.0039428, 0.0], [0.1315165744, 0.1033111513, 0.00210645099, -82.55110917, -64.45217915, 0.0], [0.1378358059, 0.1027465783, 0.002120785225, -82.83484081, -64.25096974, 0.0], [0.1348682266, 0.1034871713, 0.002356539188, -80.44196736, -61.58370831, 0.0], [0.1347476706, 0.1028374181, 0.002452056393, -81.69711876, -63.31713418, 0.0], [0.1341310295, 0.1025689299, 0.002180539255, -81.24385283, -62.78817261, 0.0], [0.1363362879, 0.1029050736, 0.002456702964, -80.23534908, -60.85503513, 0.0], [0.134129887, 0.1026339024, 0.002353591762, -81.05110128, -63.16766189, 0.0], [0.1390209499, 0.1030422552, 0.002337312355, -81.50982199, -64.13529564, 0.0], [0.1363052439, 0.102334483, 0.002207009996, -81.41999835, -63.34822037, 0.0], [0.1327513696, 0.1021662961, 0.002379655521, -80.5375937, -61.12922241, 0.0], [0.1333953817, 0.1029733233, 0.002059368959, -81.78464935, -63.65121066, 0.0], [0.1320487846, 0.1024507774, 0.002288453799, -82.13327477, -64.04048798, 0.0], [0.1331766476, 0.1030027112, 0.00221419608, -82.18536993, -64.0331052, 0.0], [0.1319133442, 0.1025179631, 0.002037850914, -81.19520503, -63.17831773, 0.0], [0.1361558223, 0.1026140883, 0.002255293326, -82.9932529, -64.79563901, 0.0], [0.1343568891, 0.1027272563, 0.002386745472, -83.33188401, -64.97230455, 0.0], [0.1304697812, 0.1027654903, 0.002398990104, -81.05889257, -62.9238503, 0.0], [0.1351357588, 0.1027836261, 0.002324496863, -82.54540859, -64.80680897, 0.0], [0.1346074527, 0.1027160714, 0.002261561395, -80.72039951, -62.49807314, 0.0], [0.1319693722, 0.1026981677, 0.002378660447, -81.6082968, -63.63155877, 0.0], [0.1350598018, 0.1027549281, 0.00236283857, -80.94762636, -62.76441133, 0.0], [0.133413181, 0.1023730421, 0.002226892275, -82.26723242, -64.24301737, 0.0], [0.1344169785, 0.1031779336, 0.002098283894, -80.60607103, -62.68198114, 0.0], [0.1359423939, 0.1029567932, 0.002121409869, -81.41542792, -63.47944324, 0.0], [0.1337403333, 0.1027536131, 0.00227716209, -81.56830099, -63.7283191, 0.0], [0.1347705824, 0.1029051242, 0.002185157099, -80.56915669, -62.42734112, 0.0], [0.1354782484, 0.1025105068, 0.002422331007, -81.09560219, -63.23890723, 0.0], [0.135376991, 0.1025761152, 0.002176659356, -82.5162671, -64.39860647, 0.0], [0.1370323683, 0.1026900512, 0.00223528397, -80.86357234, -62.63981299, 0.0], [0.1374975592, 0.1030029944, 0.002272181608, -80.53250442, -63.24029154, 0.0], [0.1374482718, 0.1029518385, 0.002075248483, -81.97290928, -64.06952121, 0.0], [0.1343912356, 0.1026012148, 0.002235906601, -82.52610354, -64.19923791, 0.0], [0.1340527215, 0.1027037377, 0.002058311589, -82.87303167, -64.66019313, 0.0], [0.133459495, 0.1027410231, 0.002116389127, -81.26152006, -63.16362123, 0.0], [0.1330542766, 0.1026799681, 0.001960510697, -81.08018309, -62.97135931, 0.0], [0.1378170509, 0.1026280525, 0.002132785126, -80.95165727, -62.87007832, 0.0], [0.1326515233, 0.1026383379, 0.00231774154, -82.32532048, -64.04538429, 0.0], [0.1350488848, 0.1030105892, 0.002192646335, -82.0460341, -63.994427, 0.0], [0.1348879058, 0.102561414, 0.002229018202, -80.49612159, -62.30965453, 0.0], [0.1326777123, 0.1026503585, 0.002186042372, -80.57245086, -62.40049082, 0.0], [0.1344333831, 0.1028616365, 0.002261405388, -82.56669256, -64.37774029, 0.0], [0.1367455771, 0.1025183987, 0.002239660899, -80.61819103, -62.64142805, 0.0], [0.1378849554, 0.1028934198, 0.002181127545, -80.67763335, -62.13452749, 0.0], [0.1362108238, 0.1033720774, 0.002345351443, -83.82533039, -65.5017907, 0.0], [0.1319849272, 0.1030792386, 0.002143180486, -81.79329347, -63.58698388, 0.0], [0.1333274654, 0.1026960228, 0.002186421137, -81.90000368, -64.03149192, 0.0], [0.1365143042, 0.1031227794, 0.002184614192, -82.2541115, -64.47837853, 0.0], [0.1345762456, 0.1022415462, 0.002044479085, -82.32273186, -64.73382767, 0.0], [0.1350362982, 0.1027019708, 0.002062622001, -82.24376441, -63.99419464, 0.0], [0.136009309, 0.1028351836, 0.002236169901, -80.16248301, -62.59454091, 0.0], [0.135482263, 0.1023361501, 0.002418479122, -82.66571939, -64.04446191, 0.0], [0.1376472985, 0.1028291233, 0.002078188327, -82.32397062, -63.76135945, 0.0], [0.136022066, 0.1031238931, 0.002322026457, -81.91939531, -64.09910653, 0.0], [0.1350839839, 0.103175048, 0.002278907343, -81.04190096, -61.91675934, 0.0], [0.132636545, 0.1025799417, 0.002189421362, -82.88032156, -64.48246949, 0.0], [0.13544461, 0.1031300899, 0.002366665922, -80.67244982, -63.15953414, 0.0], [0.1341946302, 0.1024193433, 0.002392830743, -82.17643982, -64.20631614, 0.0], [0.1328953118, 0.102759681, 0.002193831701, -81.36934827, -63.53402501, 0.0], [0.1352789775, 0.1027770419, 0.002327819303, -80.81634391, -63.15484347, 0.0], [0.1341129912, 0.1026446091, 0.002256406623, -81.48710237, -63.38978872, 0.0], [0.1371930346, 0.1024548411, 0.002409334261, -81.83313285, -63.52201178, 0.0], [0.1360392628, 0.1018021228, 0.00216410305, -82.21830642, -64.09815865, 0.0], [0.137159272, 0.1024069164, 0.002132732457, -83.51607838, -64.32086416, 0.0], [0.1363711112, 0.1027544883, 0.00211075848, -84.13334964, -65.28212249, 0.0], [0.1344929383, 0.1028207271, 0.002274134881, -81.98407569, -63.86072016, 0.0], [0.1338953017, 0.1031463491, 0.002062451741, -80.49991744, -62.09124047, 0.0], [0.1345290705, 0.1027010908, 0.001969353397, -81.23065756, -63.60846352, 0.0], [0.1362258523, 0.1025620533, 0.002118062572, -81.9787719, -63.20299258, 0.0], [0.1307219695, 0.1026648443, 0.002332746698, -81.31054742, -62.60748302, 0.0], [0.1346199429, 0.1031612012, 0.002174104672, -80.86763434, -62.49015899, 0.0], [0.1328441452, 0.102614623, 0.002325461988, -82.44392842, -64.0296279, 0.0], [0.1365940286, 0.101928783, 0.002135031093, -81.78430251, -63.66024681, 0.0], [0.1318923721, 0.1022732017, 0.002063256033, -81.86094453, -62.84360159, 0.0], [0.1341594017, 0.1027193107, 0.00219101236, -82.19741999, -63.85546386, 0.0], [0.131372733, 0.1028331418, 0.002298737014, -81.37514497, -63.28954514, 0.0], [0.1365172019, 0.1027584887, 0.002219061382, -81.59289881, -63.34084662, 0.0], [0.1347185337, 0.1022087056, 0.002139981885, -81.58857927, -64.26286777, 0.0], [0.133786243, 0.1023465414, 0.002188910187, -81.98579097, -63.25637072, 0.0], [0.1324021483, 0.1023400497, 0.002005141214, -81.92019739, -63.92386422, 0.0], [0.136480741, 0.1029287995, 0.002154883839, -80.97855712, -63.22195601, 0.0], [0.1352614313, 0.1026681802, 0.002115529256, -81.52630144, -63.75733226, 0.0], [0.1350396105, 0.1022203674, 0.002365754709, -81.09805625, -63.59783766, 0.0], [0.1310857198, 0.1025371399, 0.002294444956, -81.65509481, -63.45245827, 0.0], [0.1342453249, 0.1027586702, 0.00230972221, -83.1279806, -64.95447404, 0.0], [0.1354407419, 0.1031416267, 0.002288305477, -81.72234952, -63.65689832, 0.0], [0.1358572415, 0.1027010957, 0.00242028696, -81.26627702, -62.58657934, 0.0], [0.1342774058, 0.1023598306, 0.00232753617, -81.39387566, -62.7018102, 0.0], [0.1344975386, 0.1022674658, 0.002342576557, -81.90833516, -63.72099837, 0.0], [0.1337538969, 0.1028614004, 0.002455009127, -81.19447986, -62.58435082, 0.0], [0.1342141049, 0.1032092768, 0.002376722752, -82.27335497, -64.11406395, 0.0], [0.1328866791, 0.1029405494, 0.002266385838, -80.45427897, -62.37159015, 0.0], [0.1343474094, 0.10289957, 0.002102581667, -81.65967501, -63.0034481, 0.0], [0.1374540045, 0.1024456032, 0.002407598077, -81.23855999, -62.74815361, 0.0], [0.1325616885, 0.1023825795, 0.002203840814, -81.74074837, -63.65019694, 0.0], [0.1339970714, 0.1029569172, 0.002245219602, -81.83801162, -63.48740983, 0.0], [0.1344218124, 0.1026308111, 0.00236497266, -82.84674907, -64.71863952, 0.0], [0.1349010639, 0.103092669, 0.002163819131, -82.40882519, -63.74774056, 0.0], [0.1338673597, 0.102743718, 0.002331332377, -81.05526011, -62.380487, 0.0], [0.1334728406, 0.1031710728, 0.002324311988, -82.80583658, -64.51134063, 0.0], [0.1348877407, 0.1024819614, 0.002370000545, -80.81840328, -63.57200525, 0.0], [0.1333784153, 0.1029223665, 0.002295635829, -80.97289208, -63.20780363, 0.0], [0.1344509019, 0.1030576916, 0.002284352073, -81.95530275, -64.16190169, 0.0], [0.135654651, 0.1026600989, 0.002353306728, -80.36777946, -62.32308747, 0.0]], "cuts3|gengamma c=3|1000000": [[0.1093541388, 0.1027573207, 0.0005224573816, -258.1974826, -200.3867871, 0.0], [0.1093149526, 0.1028514749, 0.0005181567339, -259.1856353, -200.5200305, 0.0], [0.1093282344, 0.1026032496, 0.0005250979455, -257.2500752, -199.2714458, 0.0], [0.1088754224, 0.1028502447, 0.0005276483535, -259.204378, -201.536598, 0.0], [0.1102657947, 0.1027597446, 0.0004796618101, -257.5190334, -199.7629722, 0.0], [0.1093522606, 0.1027979507, 0.0004810501195, -258.2492817, -200.2889038, 0.0], [0.1097119807, 0.1028012371, 0.000502348313, -258.6507952, -201.583567, 0.0], [0.1094012254, 0.1028373214, 0.0005166230971, -258.8005371, -201.3967689, 0.0], [0.1089047202, 0.1027319745, 0.0005172489879, -257.5634611, -199.6348269, 0.0], [0.1088789048, 0.1028891289, 0.000451317082, -257.7238526, -198.59734, 0.0], [0.1091565961, 0.1028094955, 0.0004711998253, -256.8182785, -199.5706745, 0.0], [0.1094367383, 0.1026946704, 0.0005378413235, -258.5959101, -200.6643551, 0.0], [0.110134424, 0.1028109171, 0.0005153303436, -257.7377808, -200.2644603, 0.0], [0.110100674, 0.1028595291, 0.0004854816777, -258.2096579, -200.6697234, 0.0], [0.1102433117, 0.1025202758, 0.0004716735756, -256.9657644, -199.6702853, 0.0], [0.1098789175, 0.1027825799, 0.0004535785279, -258.4732082, -200.1223867, 0.0], [0.1096428354, 0.1027344217, 0.0005133539849, -257.9397265, -200.1080599, 0.0], [0.1095972101, 0.1026085775, 0.0005260594743, -258.1430551, -200.2559454, 0.0], [0.109433723, 0.1026349196, 0.0005058134639, -259.0140364, -201.2500249, 0.0], [0.1093800516, 0.1027449151, 0.0004968593789, -257.8160937, -199.5895837, 0.0], [0.1097141353, 0.1027871489, 0.000521724818, -258.4513174, -200.5240865, 0.0], [0.1090854696, 0.1028192919, 0.0004892238655, -258.8268204, -201.4457009, 0.0], [0.1094176127, 0.1026344748, 0.000477814976, -258.0675535, -200.302414, 0.0], [0.1101833654, 0.1027413343, 0.0005083945405, -258.2427984, -200.1802171, 0.0], [0.1095505032, 0.1028227529, 0.0005333166346, -257.8223602, -200.3636271, 0.0], [0.1100705593, 0.1025529632, 0.0005025252132, -259.6735065, -202.3211516, 0.0], [0.1094053716, 0.1026945703, 0.000518558631, -256.2235922, -197.7861228, 0.0], [0.1098154569, 0.1027206081, 0.0005477187102, -259.6389759, -201.5350166, 0.0], [0.1102758952, 0.102776082, 0.0004985407788, -258.0327726, -200.1612857, 0.0], [0.1094471655, 0.1026989708, 0.0004968322843, -259.5470258, -202.4253662, 0.0], [0.1099292269, 0.1027580527, 0.0005112761901, -258.4422778, -200.8568122, 0.0], [0.1102586513, 0.1027555458, 0.0005010685747, -261.396034, -203.0795554, 0.0], [0.1086871289, 0.1028809675, 0.0005220004725, -258.5681343, -200.7917341, 0.0], [0.1102461406, 0.1028372472, 0.0005462575542, -257.9208121, -200.5571987, 0.0], [0.1093692618, 0.1027889231, 0.0005156142336, -258.6235482, -201.0953466, 0.0], [0.1094476411, 0.1026940695, 0.0004789010189, -258.2243899, -199.8701789, 0.0], [0.1089794075, 0.1027714793, 0.0004903254201, -258.9301466, -200.8273869, 0.0], [0.1085770101, 0.102771654, 0.0004775472131, -257.7566778, -200.5683157, 0.0], [0.109643619, 0.1027125066, 0.0005291914523, -258.8653498, -201.1801318, 0.0], [0.1086853609, 0.1029256425, 0.0005024341801, -258.8404382, -201.1319226, 0.0], [0.1084084813, 0.1027337985, 0.0004984995921, -260.0209679, -202.1743048, 0.0], [0.1091982816, 0.1027502069, 0.0005100478787, -258.8578651, -201.3323265, 0.0], [0.1089399094, 0.1031036659, 0.0005172073222, -256.740894, -199.4981968, 0.0], [0.1097781201, 0.1026969837, 0.0005393028668, -260.1478476, -202.748236, 0.0], [0.1095182208, 0.1027829033, 0.0005215189938, -259.4037361, -201.4057604, 0.0], [0.1102524399, 0.1027557571, 0.0005356538797, -257.7878147, -199.21227, 0.0], [0.109192637, 0.1027413614, 0.0005229724655, -257.8736411, -200.2631847, 0.0], [0.1098942232, 0.1028353413, 0.0005334231936, -258.4116798, -200.455666, 0.0], [0.1095418688, 0.1027708806, 0.0005154595148, -258.1238325, -200.6580453, 0.0], [0.1094718954, 0.1026681572, 0.0005519104851, -259.0067572, -201.2486566, 0.0], [0.1095651199, 0.102898422, 0.000528561238, -257.6833072, -199.4184916, 0.0], [0.1091625754, 0.1026726585, 0.0005365378379, -258.65662, -200.6999894, 0.0], [0.1097872583, 0.1028424561, 0.0005108790152, -259.5135466, -201.496449, 0.0], [0.1097416389, 0.1028390953, 0.0005599885572, -258.7155179, -201.2138356, 0.0], [0.1090124048, 0.1029569595, 0.0004886502398, -259.5755088, -202.2916887, 0.0], [0.1096303322, 0.1026235617, 0.0004965009724, -258.5748252, -200.7627748, 0.0], [0.109637435, 0.1026609508, 0.0004723355772, -257.7451922, -199.1590923, 0.0], [0.1101108756, 0.1026762712, 0.0005158683747, -258.1244594, -199.6481143, 0.0], [0.1096227727, 0.1026814843, 0.0005153924938, -259.6802178, -201.421624, 0.0], [0.1093206603, 0.1026574617, 0.0005214749452, -258.3428009, -200.6731562, 0.0], [0.1100031013, 0.1027778774, 0.0005182864279, -257.4689422, -199.9503889, 0.0], [0.1097055288, 0.1025952946, 0.0004853281767, -257.8458837, -199.7352774, 0.0], [0.1093464043, 0.1027818421, 0.000514255399, -259.1348626, -201.591778, 0.0], [0.1096262252, 0.1026522174, 0.000474930366, -258.0833882, -199.4772549, 0.0], [0.1097575655, 0.1026636746, 0.0004919534547, -258.5956931, -200.742007, 0.0], [0.109871261, 0.1028614537, 0.0005036368964, -257.6450369, -200.474114, 0.0], [0.1085556914, 0.1027247231, 0.0005062349802, -257.8354202, -200.5209643, 0.0], [0.1092440274, 0.1028953427, 0.0005217249399, -258.9840621, -201.5502823, 0.0], [0.1094897734, 0.1026637433, 0.0005053915701, -258.8967584, -200.8723682, 0.0], [0.1099157252, 0.1029053091, 0.0004871197449, -258.866553, -201.5944705, 0.0], [0.1095799916, 0.1028309165, 0.0004831160541, -257.2436301, -199.6210991, 0.0], [0.1086901849, 0.1026720937, 0.0005081734552, -259.5683778, -202.1303735, 0.0], [0.1092409758, 0.102707489, 0.0005088273762, -259.7514015, -201.349612, 0.0], [0.1098139078, 0.102775422, 0.0004821003336, -258.1827873, -200.0758036, 0.0], [0.1101537847, 0.1026162916, 0.0005215624239, -257.6285322, -199.8620667, 0.0], [0.1101261567, 0.1026304534, 0.0005186747704, -258.3368113, -200.6084163, 0.0], [0.1105939196, 0.1028535988, 0.0004675838472, -258.440396, -201.5100218, 0.0], [0.1092532484, 0.1026381412, 0.0005423980635, -257.9639452, -200.2595095, 0.0], [0.1095695175, 0.102860472, 0.0004962870417, -257.8324096, -199.9526787, 0.0], [0.1092066892, 0.1026496066, 0.000489773716, -259.0183098, -201.2994587, 0.0], [0.1101424716, 0.1028416162, 0.0004755184078, -259.0436498, -201.3065278, 0.0], [0.1084671936, 0.1027684987, 0.0005184503057, -258.7608125, -201.2513501, 0.0], [0.1091327717, 0.1027766957, 0.0004477156765, -258.8594871, -201.1441474, 0.0], [0.1090347422, 0.1028051572, 0.0005176286682, -258.9174231, -201.1067967, 0.0], [0.1084245115, 0.1027109603, 0.0004871852142, -257.4878443, -198.5623298, 0.0], [0.1092560451, 0.1027177718, 0.0004934078548, -259.4750383, -201.9426922, 0.0], [0.110883781, 0.1027372541, 0.0005584227496, -258.0935855, -200.910772, 0.0], [0.1097728968, 0.1027162275, 0.0005683931507, -259.1131773, -201.4232967, 0.0], [0.1095431536, 0.1027552865, 0.0005353855714, -258.9016196, -201.0063039, 0.0], [0.1093426036, 0.1027097471, 0.0005169342609, -260.0055447, -201.6225705, 0.0], [0.1095932074, 0.1028322137, 0.0004830144729, -259.2096508, -201.5380122, 0.0], [0.1095658552, 0.1027905546, 0.0005095524623, -259.0600575, -200.8646676, 0.0], [0.1102442782, 0.1027014551, 0.0004956239073, -259.4044506, -200.4674449, 0.0], [0.1103774836, 0.102771069, 0.0005057377018, -258.7894937, -200.2947648, 0.0], [0.1101783777, 0.1025923447, 0.0005271672394, -259.3687556, -201.5644467, 0.0], [0.1104373347, 0.1028067984, 0.0005007947605, -257.4335338, -199.7069795, 0.0], [0.1100325053, 0.1027481054, 0.0004891670802, -259.8986816, -202.4606299, 0.0], [0.1110044354, 0.1026188688, 0.0005511597995, -257.9645305, -200.4193628, 0.0], [0.1093543636, 0.1029125122, 0.0004927462052, -260.3078827, -202.3716535, 0.0], [0.1089187688, 0.1027697125, 0.0004712607426, -258.7082939, -200.6416437, 0.0], [0.1096738714, 0.1027138102, 0.0004953666208, -258.5166545, -200.3648602, 0.0], [0.1092521599, 0.1026129713, 0.0005018579363, -258.8056832, -200.901984, 0.0], [0.1098753362, 0.1028502916, 0.000538540089, -258.2143072, -200.9614409, 0.0], [0.1094267529, 0.1028316688, 0.000506489262, -258.5744919, -200.7422944, 0.0], [0.109100749, 0.1026725497, 0.0004965216014, -259.7732329, -201.9511885, 0.0], [0.1099186295, 0.1027493332, 0.0005155826548, -259.6116825, -202.4541037, 0.0], [0.1099138186, 0.1027732243, 0.000477314332, -257.5692273, -200.2007664, 0.0], [0.1099506313, 0.1026606024, 0.0005003243829, -256.6420009, -198.558964, 0.0], [0.1092888061, 0.1028865288, 0.0004965075511, -257.2622389, -199.4570539, 0.0], [0.1100577926, 0.1027777702, 0.0005476856162, -259.6894135, -201.4268702, 0.0], [0.1100284417, 0.1027704099, 0.0005058222668, -258.0549537, -200.7866618, 0.0], [0.1089380328, 0.1027828221, 0.0005177512426, -258.1052903, -200.4399152, 0.0], [0.1096678058, 0.1027040221, 0.0005035412434, -258.1988975, -201.0439487, 0.0], [0.1104841287, 0.1026451164, 0.000497960429, -260.277497, -202.1211009, 0.0], [0.1102370558, 0.1028266064, 0.000518319229, -257.8590094, -199.5662499, 0.0], [0.109877, 0.1026238531, 0.0005395470501, -257.3933827, -200.1045565, 0.0], [0.1094376715, 0.1026343271, 0.000502825019, -260.5493215, -202.6779649, 0.0], [0.1090540923, 0.1027502189, 0.0005149523141, -256.455617, -198.1364069, 0.0], [0.1099858997, 0.1026572067, 0.0004861924818, -257.6364627, -199.2676076, 0.0], [0.1101021103, 0.1027208882, 0.0005087312822, -258.3164264, -201.245647, 0.0], [0.109599288, 0.1028015391, 0.000477255364, -260.213312, -202.5354081, 0.0], [0.1093711558, 0.1029054029, 0.0004853602714, -258.1896276, -200.0534293, 0.0], [0.1101094283, 0.1026503401, 0.0005314824693, -258.3130281, -201.5096803, 0.0], [0.1094193882, 0.1026407567, 0.0005043255986, -260.6880103, -203.1847804, 0.0], [0.1096836499, 0.1027243479, 0.0004703530923, -259.3545185, -201.816398, 0.0], [0.1096002963, 0.1027979621, 0.0005136023027, -257.9507071, -200.6611189, 0.0], [0.1099400787, 0.102546457, 0.0004891726074, -259.536865, -201.3417045, 0.0], [0.1097689982, 0.1026804364, 0.0004954931831, -258.2026349, -200.3350527, 0.0], [0.1093120707, 0.1028272525, 0.0005092779684, -259.6852344, -201.578957, 0.0], [0.1092546316, 0.1027139828, 0.0005098540006, -258.6996716, -200.2017628, 0.0], [0.1100016293, 0.1028389771, 0.0005162965437, -258.1915938, -200.2287996, 0.0], [0.1092892892, 0.1028737108, 0.000489571742, -258.250182, -200.3603009, 0.0], [0.1094142663, 0.1028362043, 0.0004993140466, -258.4986577, -200.1146383, 0.0], [0.1098151021, 0.1028126361, 0.0004887607233, -258.2097075, -200.9396974, 0.0], [0.1094897077, 0.1027460276, 0.0004986430787, -259.1281774, -201.0928955, 0.0], [0.1095330545, 0.102719009, 0.000499944458, -258.948196, -201.2747977, 0.0], [0.1094257182, 0.1027467874, 0.0004859232663, -259.3372406, -201.4187959, 0.0], [0.1098832442, 0.1027527931, 0.0005325994811, -259.3664977, -201.7147944, 0.0], [0.1099876275, 0.1028385569, 0.0004989444024, -258.1213005, -200.5779103, 0.0], [0.110270595, 0.1029071237, 0.0004832090047, -257.5085058, -200.2837147, 0.0], [0.1091288681, 0.1028714224, 0.0005292402029, -259.3561462, -200.7927395, 0.0], [0.1091642947, 0.102550431, 0.0004831551256, -258.6133813, -200.8696727, 0.0], [0.1088576406, 0.1028575178, 0.0004875666564, -257.7483888, -199.6797801, 0.0], [0.1100603612, 0.1028465916, 0.0004870884184, -258.5915704, -200.7155726, 0.0], [0.1095260982, 0.1026439489, 0.0005221630244, -258.9069259, -201.2507336, 0.0], [0.1092769965, 0.1026898228, 0.0005184726455, -260.0740757, -202.3890978, 0.0], [0.109222708, 0.1030199651, 0.0005030302822, -259.4838782, -201.3171951, 0.0], [0.1097036413, 0.1025857079, 0.0005415488763, -258.409151, -201.1280242, 0.0], [0.1086975699, 0.1026972433, 0.0004636994259, -258.4164309, -201.2267633, 0.0], [0.1098728004, 0.1027488018, 0.0005120019853, -257.9774999, -200.2696176, 0.0], [0.1104990633, 0.1026628309, 0.0004814297751, -257.5908234, -199.651488, 0.0], [0.1092357373, 0.102715142, 0.0005181575416, -259.1463019, -200.6072476, 0.0], [0.1091890043, 0.102609108, 0.0005263487881, -258.6832096, -200.8818588, 0.0], [0.1102785054, 0.10270223, 0.0005096259087, -259.3074408, -201.9682663, 0.0], [0.1099309832, 0.102811173, 0.000548867775, -259.0276494, -200.9820982, 0.0], [0.1094575126, 0.1028659925, 0.0004678581144, -258.201708, -200.5575719, 0.0], [0.1097986675, 0.1028740324, 0.0005093150834, -258.7381592, -201.142093, 0.0], [0.109145169, 0.102646288, 0.0004766910662, -258.3663406, -200.7262594, 0.0], [0.1097243414, 0.1027544572, 0.0005229270358, -256.6394741, -198.7314359, 0.0], [0.1095967828, 0.1027390701, 0.0005321397131, -259.1338201, -200.8449686, 0.0], [0.1095476729, 0.102829146, 0.0004781780897, -260.1707375, -202.0860489, 0.0], [0.1102171125, 0.1028503224, 0.0005058219808, -259.1218256, -201.315205, 0.0], [0.1100298079, 0.1028217503, 0.0005191209374, -260.1457415, -202.359355, 0.0], [0.1088443068, 0.1028071312, 0.0004993700029, -257.4719429, -199.2637902, 0.0], [0.1100930099, 0.1026299872, 0.0005115258091, -257.5882628, -199.9964595, 0.0], [0.1098052914, 0.1027389769, 0.000481884975, -257.1645247, -198.9508518, 0.0], [0.1090171704, 0.1026550582, 0.0004757300053, -259.6092125, -201.3294856, 0.0], [0.1089562164, 0.1027461482, 0.0004843137252, -258.9370201, -201.4839562, 0.0], [0.1093289906, 0.10269268, 0.0004899866291, -259.2694945, -201.6618744, 0.0], [0.1099776454, 0.1026472178, 0.0005358875171, -258.1475194, -200.4599288, 0.0], [0.1095594506, 0.1028657144, 0.0005289152085, -259.1984214, -201.1376546, 0.0], [0.1092593399, 0.1027227609, 0.0004904715817, -257.7922694, -199.5994021, 0.0], [0.10931905, 0.1028139938, 0.0004921885088, -258.8719909, -201.5661637, 0.0], [0.1088967106, 0.1026520098, 0.0004981760398, -259.8895197, -202.1147488, 0.0], [0.1091928587, 0.1027509075, 0.000479580262, -257.6837914, -199.464078, 0.0], [0.1096745965, 0.1027490941, 0.0005330995014, -257.8806183, -200.0475028, 0.0], [0.1095927119, 0.1027381048, 0.0004630455072, -259.569288, -201.7217059, 0.0], [0.1091831975, 0.1027847508, 0.000509779273, -258.3624588, -200.4417683, 0.0], [0.1097166359, 0.1026476757, 0.0005165396235, -258.9999767, -201.7831155, 0.0], [0.1096455453, 0.1028484615, 0.000485419576, -256.86799, -199.3190028, 0.0], [0.1094868357, 0.1028683813, 0.0004994250794, -258.6521988, -200.7832116, 0.0], [0.1097975357, 0.1029395903, 0.0005140578092, -258.5512257, -201.5733948, 0.0], [0.1093726999, 0.1028674458, 0.0005577436271, -258.6449229, -200.5592003, 0.0], [0.1096499143, 0.1028026, 0.000500575596, -256.9738458, -199.6099643, 0.0], [0.1100006195, 0.1025902944, 0.0004838601307, -258.3332779, -200.4016851, 0.0], [0.1090856013, 0.1026869275, 0.0004683249055, -258.8240304, -201.0184315, 0.0], [0.109315551, 0.1027028816, 0.0005206235773, -258.3687314, -199.6312797, 0.0], [0.1100978501, 0.1029703705, 0.0005040340367, -259.0524823, -201.6273379, 0.0], [0.1095049601, 0.1027625333, 0.0005157554733, -258.4338689, -201.5884769, 0.0], [0.1089107544, 0.1027702168, 0.0005140316555, -258.6642827, -201.0082671, 0.0], [0.1102992569, 0.1028155807, 0.0004936518439, -258.645231, -201.2811598, 0.0], [0.1093773881, 0.1028236236, 0.0005123531961, -257.9452933, -200.503223, 0.0], [0.1098274545, 0.1025713107, 0.0005176655353, -258.2770631, -200.4552387, 0.0], [0.1100717217, 0.1027261376, 0.0004937368619, -259.4400873, -201.8482656, 0.0], [0.1083934006, 0.102779277, 0.0005132858601, -258.2041033, -200.1763397, 0.0], [0.1101986653, 0.1028259004, 0.000478521959, -258.031804, -200.8782583, 0.0], [0.1092966543, 0.102955957, 0.0004505716693, -257.2317566, -199.3955344, 0.0], [0.1092169749, 0.1026742269, 0.0004866150589, -257.8470528, -200.9995484, 0.0], [0.1093719145, 0.102819648, 0.0004992007599, -259.3590008, -201.5920397, 0.0], [0.1091606122, 0.1027648493, 0.0005208663742, -256.8986137, -199.8295801, 0.0]]}}

==> anc/calc_SHORT/item5/verify/v_mc_summary.log <==
config    law                    events     n     <est>   <Delta>     <sd>   direct nom / adj      z3 nom / adj        z4 nom / adj        fit nom / adj
T1        gamma null             100000  1000  0.042485  -0.00010  0.00111     3.8(0.6) /   5.0     4.1(0.6) /   5.0     5.6(0.7) /   5.0     5.4(0.7) /   5.0
T1        gengamma c=1.5         100000  1000  0.044605  +0.00200  0.00113    54.8(1.6) /  58.1   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        gengamma c=2           100000  1000  0.046471  +0.00389  0.00114    97.1(0.5) /  97.8   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        gengamma c=5           100000  1000  0.052336  +0.00976  0.00117   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        gmix 600 R3=1          100000  1000  0.048582  +0.00601  0.00117   100.0(0.0) / 100.0     4.6(0.7) /   5.6   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        threepoint t=0         100000  1000  0.090925  +0.04835  0.00140   100.0(0.0) / 100.0     4.3(0.6) /   5.2     5.1(0.7) /   4.3   100.0(0.0) / 100.0
T1        threepoint t=0.35      100000  1000  0.049207  +0.00662  0.00117   100.0(0.0) / 100.0     4.7(0.7) /   5.8     4.9(0.7) /   4.4   100.0(0.0) / 100.0
T1        twopoint p=0.25        100000  1000  0.049052  +0.00649  0.00117   100.0(0.0) / 100.0     4.7(0.7) /   5.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        uniform[0,2]           100000  1000  0.055616  +0.01303  0.00119   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        gamma null            1000000   200  0.040642  -0.00195  0.00032     0.0(0.0) /   5.0     3.5(1.3) /   5.0     3.0(1.2) /   5.0     6.0(1.7) /   5.0
T1        gengamma c=1.5        1000000   200  0.042984  +0.00040  0.00033    33.5(3.3) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        gengamma c=2          1000000   200  0.045059  +0.00248  0.00033   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        gengamma c=5          1000000   200  0.051226  +0.00865  0.00035   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        gmix 600 R3=1         1000000   200  0.047508  +0.00494  0.00034   100.0(0.0) / 100.0     4.0(1.4) /   5.5   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        threepoint t=0        1000000   200  0.089513  +0.04694  0.00042   100.0(0.0) / 100.0     2.0(1.0) /   2.0     5.5(1.6) /   6.0   100.0(0.0) / 100.0
T1        threepoint t=0.35     1000000   200  0.047668  +0.00509  0.00034   100.0(0.0) / 100.0     8.0(1.9) /  10.0     9.0(2.0) /   9.5   100.0(0.0) / 100.0
T1        twopoint p=0.25       1000000   200  0.047939  +0.00536  0.00034   100.0(0.0) / 100.0     2.0(1.0) /   4.5   100.0(0.0) / 100.0   100.0(0.0) / 100.0
T1        uniform[0,2]          1000000   200  0.054688  +0.01210  0.00035   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts1     gamma null             100000  1000  0.110286  +0.00754  0.00178    99.4(0.2) /   5.0     6.6(0.8) /   5.0     8.2(0.9) /   5.0     5.2(0.7) /   5.0
cuts1     zinf pi=0.125          100000  1000  0.123472  +0.02073  0.00184   100.0(0.0) / 100.0   100.0(0.0) / 100.0    99.6(0.2) /  99.6   100.0(0.0) / 100.0
cuts1     zinf pi=0.25           100000  1000  0.126939  +0.02416  0.00190   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts1     gamma null            1000000   200  0.097092  -0.00566  0.00047     0.0(0.0) /   5.0     3.0(1.2) /   5.0     5.0(1.5) /   5.0     5.5(1.6) /   5.0
cuts1     zinf pi=0.125         1000000   200  0.111178  +0.00842  0.00050   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts1     zinf pi=0.25          1000000   200  0.115922  +0.01317  0.00052   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts1.84  gamma null             100000  1000  0.123750  +0.02099  0.00199   100.0(0.0) /   5.0     6.4(0.8) /   5.0     8.2(0.9) /   5.0     5.4(0.7) /   5.0
cuts1.84  gengamma c=3           100000  1000  0.122803  +0.02004  0.00197   100.0(0.0) /   2.6   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts1.84  zinf pi=0.088          100000  1000  0.134897  +0.03214  0.00203   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts1.84  gamma null            1000000   200  0.103086  +0.00034  0.00049    18.0(2.7) /   5.0     6.0(1.7) /   5.0     8.5(2.0) /   5.0     3.5(1.3) /   5.0
cuts1.84  gengamma c=3          1000000   200  0.107798  +0.00504  0.00049   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts1.84  zinf pi=0.088         1000000   200  0.115845  +0.01310  0.00051   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts3     gamma null             100000  1000  0.138637  +0.03588  0.00225   100.0(0.0) /   5.0     4.5(0.7) /   5.0     6.6(0.8) /   5.0     5.2(0.7) /   5.0
cuts3     gengamma c=3           100000  1000  0.134458  +0.03170  0.00222   100.0(0.0) /   0.1   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts3     sbeta L=2.667          100000  1000  0.130077  +0.02731  0.00219   100.0(0.0) /   0.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts3     gamma null            1000000   200  0.106643  +0.00390  0.00051   100.0(0.0) /   5.0     5.0(1.5) /   5.0     4.5(1.5) /   5.0     2.5(1.1) /   5.0
cuts3     gengamma c=3          1000000   200  0.109573  +0.00682  0.00051   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0
cuts3     sbeta L=2.667         1000000   200  0.107963  +0.00521  0.00050   100.0(0.0) /  85.5   100.0(0.0) / 100.0   100.0(0.0) / 100.0   100.0(0.0) / 100.0


==> anc/calc_SHORT/item5/verify/v_mc_summary.py <==
#!/usr/bin/env python3
"""Rejection rates from v_mc_results_*.json: nominal (direct one-sided 5 percent, z3 and z4 two-sided
5 percent, NBD fit p < 0.05) and size-adjusted (threshold = 95th percentile of the null's z_direct at the
same configuration and size; for z3, z4 the null's two-sided 95 percent |z| quantile; for the fit the
null's 5th percentile of p). Binomial standard errors in brackets."""
import json, glob, numpy as np
from scipy.stats import norm
Z = norm.ppf(0.95)
cells = {}
for f in sorted(glob.glob('v_mc_results_*.json')):
    cells.update(json.load(open(f))['cells'])
def rate(x):
    p = x.mean(); return 100*p, 100*np.sqrt(p*(1-p)/x.size)
order = sorted(cells, key=lambda s: (s.split('|')[0], int(s.split('|')[2]), s.split('|')[1] != 'gamma null', s.split('|')[1]))
print(f"{'config':9s} {'law':20s} {'events':>8s} {'n':>5s} {'<est>':>9s} {'<Delta>':>9s} {'<sd>':>8s}   direct nom / adj      z3 nom / adj        z4 nom / adj        fit nom / adj")
for key in order:
    cfg, law, N = key.split('|')
    a = np.array(cells[key]); null = np.array(cells[f"{cfg}|gamma null|{N}"])
    zd = (a[:, 0]-a[:, 1])/a[:, 2]; zdn = (null[:, 0]-null[:, 1])/null[:, 2]
    thr_d = np.quantile(zdn, 0.95); thr3 = np.quantile(abs(null[:, 3]), 0.95); thr4 = np.quantile(abs(null[:, 4]), 0.95); thrf = np.quantile(null[:, 5], 0.05)
    cols = []
    for nom, adj in ((zd > Z, zd > thr_d), (abs(a[:, 3]) > 1.96, abs(a[:, 3]) > thr3), (abs(a[:, 4]) > 1.96, abs(a[:, 4]) > thr4), (a[:, 5] < 0.05, a[:, 5] < thrf)):
        r, s = rate(nom); cols.append(f"{r:5.1f}({s:3.1f}) / {100*adj.mean():5.1f}")
    print(f"{cfg:9s} {law:20s} {int(N):8d} {a.shape[0]:5d} {a[:,0].mean():9.6f} {(a[:,0]-a[:,1]).mean():+9.5f} {a[:,2].mean():8.5f}   " + "   ".join(cols))


==> anc/calc_SHORT/item5/verify/v_power_analytic.log <==
T1, total mean 6.0; events n = 1e5 and 1e6
gamma k=3                                                    R3=1.0000 R4=1.0000  KL=-1.945e-16 (best k 3.000) | n=1e+05: LR noncentr     -0.0, E z3   -0.00 (power   5.0%), E z4   +0.00 (power   5.0%) | n=1e+06: LR noncentr     -0.0, E z3   -0.00 (power   5.0%), E z4   +0.00 (power   5.0%)
gen. gamma c=1.5 d=2.06 s=0.87367                            R3=0.7816 R4=0.4848  KL=1.188e-03 (best k 2.851) | n=1e+05: LR noncentr    237.6, E z3  -13.98 (power 100.0%), E z4   -9.44 (power 100.0%) | n=1e+06: LR noncentr   2375.6, E z3  -44.21 (power 100.0%), E z4  -29.85 (power 100.0%)
gen. gamma c=2 d=1.6583 s=1.2681                             R3=0.6182 R4=0.1758  KL=4.098e-03 (best k 2.732) | n=1e+05: LR noncentr    819.6, E z3  -27.89 (power 100.0%), E z4  -19.63 (power 100.0%) | n=1e+06: LR noncentr   8195.7, E z3  -88.20 (power 100.0%), E z4  -62.07 (power 100.0%)
uniform[0,2]                                                 R3=0.0000 R4=-0.6000  KL=3.836e-02 (best k 2.270) | n=1e+05: LR noncentr   7671.5, E z3  -85.02 (power 100.0%), E z4  -57.59 (power 100.0%) | n=1e+06: LR noncentr  76715.2, E z3 -268.85 (power 100.0%), E z4 -182.13 (power 100.0%)
two-point p=0.25 (0.6667,2)                                  R3=1.0000 R4=-0.3333  KL=5.057e-02 (best k 3.350) | n=1e+05: LR noncentr  10113.7, E z3   +0.00 (power   5.0%), E z4  -36.39 (power 100.0%) | n=1e+06: LR noncentr 101136.6, E z3   +0.00 (power   5.0%), E z4 -115.09 (power 100.0%)
gamma-mix alpha=600 w=0.2519 means (1.992,0.6661)            R3=1.0000 R4=-0.3157  KL=4.876e-02 (best k 3.345) | n=1e+05: LR noncentr   9752.2, E z3   +0.00 (power   5.0%), E z4  -35.95 (power 100.0%) | n=1e+06: LR noncentr  97521.6, E z3   +0.00 (power   5.0%), E z4 -113.68 (power 100.0%)
three-point t=0 atoms (0,0.9213,2.412) w (0.1,0.785,0.115)   R3=1.0000 R4=1.0000  KL=1.145e-01 (best k 2.723) | n=1e+05: LR noncentr  22899.7, E z3   +0.00 (power   5.0%), E z4   -0.00 (power   5.0%) | n=1e+06: LR noncentr 228996.6, E z3   +0.00 (power   5.0%), E z4   -0.00 (power   5.0%)
three-point t=0.35 atoms (0.35,1.143,2.629) w (0.314,0.615,0.0709) R3=1.0000 R4=1.0000  KL=1.259e-02 (best k 2.940) | n=1e+05: LR noncentr   2517.6, E z3   +0.00 (power   5.0%), E z4   -0.00 (power   5.0%) | n=1e+06: LR noncentr  25175.8, E z3   +0.00 (power   5.0%), E z4   -0.00 (power   5.0%)
three-point t=0.45 atoms (0.45,1.301,2.821) w (0.437,0.516,0.0465) R3=1.0000 R4=1.0000  KL=9.689e-03 (best k 3.006) | n=1e+05: LR noncentr   1937.7, E z3   +0.00 (power   5.0%), E z4   -0.00 (power   5.0%) | n=1e+06: LR noncentr  19377.3, E z3   +0.00 (power   5.0%), E z4   -0.00 (power   5.0%)
three-point t=0.66 atoms (0.66,1.98,34.52) w (0.742,0.258,2.44e-07) R3=1.0000 R4=1.0000  KL=4.929e-02 (best k 3.322) | n=1e+05: LR noncentr   9857.7, E z3   -0.00 (power   5.0%), E z4   -0.00 (power   5.0%) | n=1e+06: LR noncentr  98576.8, E z3   -0.00 (power   5.0%), E z4   -0.00 (power   5.0%)


==> anc/calc_SHORT/item5/verify/v_power_analytic.py <==
#!/usr/bin/env python3
"""Large-sample power of tests on the total N, from exact P(N) (no sampling):
  - fit of the total to an NBD: KL(P || best NBD) and the likelihood-ratio noncentrality 2 n KL;
  - the studentized third- and fourth-order statistics D3 = f1 f3 - 2 f2^2, D4 = f1^2 f4 - 6 f2^3:
    population value and per-event delta-method standard deviation, hence the expected z at n events.
Configuration T1 (means 2,2,2; total mean 6), source variance 1/3."""
import numpy as np
from scipy import optimize
from scipy.special import gammaln
from scipy.stats import norm, ncx2, chi2
from v_exact import *

T1 = np.array([2.0, 2.0, 2.0]); Lam = 6.0; v = 1/3.

def nbd(nmax, k, mu):
    n = np.arange(nmax+1.0)
    return np.exp(gammaln(k+n) - gammaln(k) - gammaln(n+1) + k*np.log(k/(k+mu)) + n*np.log(mu/(k+mu)))

def D(F, which):
    F1, F2, F3, F4 = F
    f1 = F1; f2 = F2 - F1**2; f3 = F3 - 3*F2*F1 + 2*F1**3; f4 = F4 - 4*F3*F1 - 3*F2**2 + 12*F2*F1**2 - 6*F1**4
    return f1*f3 - 2*f2**2 if which == 3 else f1**2*f4 - 6*f2**3

def zstats(p):
    n = np.arange(p.size, dtype=float)
    X = np.array([n, n*(n-1), n*(n-1)*(n-2), n*(n-1)*(n-2)*(n-3)])
    F = (X*p).sum(1); C = ((X-F[:, None])[:, None, :]*(X-F[:, None])[None, :, :]*p).sum(2)
    out = []
    for w in (3, 4):
        g = np.zeros(4)
        for i in range(4):
            e = 1e-6*max(abs(F[i]), 1); Fp = F.copy(); Fm = F.copy(); Fp[i] += e; Fm[i] -= e
            g[i] = (D(Fp, w) - D(Fm, w))/(2*e)
        out.append((D(F, w), np.sqrt(g @ C @ g)))
    return out

laws = [Gamma(3.0), gen_gamma(1.5, v), gen_gamma(2.0, v), Uniform(2.0), two_point(0.25, v),
        gamma_mix_two(600, 0.25187995727469675, v), three_point_matched(0.0, 3.0), three_point_matched(0.35, 3.0),
        three_point_matched(0.45, 3.0), three_point_matched(0.66, 3.0)]
print(f"T1, total mean {Lam}; events n = 1e5 and 1e6")
for law in laws:
    nmax = 400
    p = law.pN(nmax, Lam); p = p/p.sum()
    nn = np.arange(nmax+1.0)
    def kl(lk):
        q = nbd(nmax, np.exp(lk), Lam)
        m = p > 1e-300
        return (p[m]*np.log(p[m]/q[m])).sum()
    r = optimize.minimize_scalar(kl, bounds=(np.log(0.5), np.log(1e4)), method='bounded', options={'xatol': 1e-12})
    KL = r.fun
    (d3, s3), (d4, s4) = zstats(p)
    line = f"{law.name:60s} R3={law.R3():.4f} R4={law.R4():.4f}  KL={KL:.3e} (best k {np.exp(r.x):.3f})"
    for n in (1e5, 1e6):
        lr = 2*n*KL
        z3 = d3/(s3/np.sqrt(n)); z4 = d4/(s4/np.sqrt(n))
        p3 = norm.cdf(-1.96 - z3) + norm.sf(1.96 - z3); p4 = norm.cdf(-1.96 - z4) + norm.sf(1.96 - z4)
        line += f" | n={n:.0e}: LR noncentr {lr:8.1f}, E z3 {z3:+7.2f} (power {100*p3:5.1f}%), E z4 {z4:+7.2f} (power {100*p4:5.1f}%)"
    print(line, flush=True)


==> anc/calc_SHORT/item5/verify/v_route_check.log <==
gamma k=3                                     lam0=2.000  per-b 0.040309300111 (nmax 175, 0.0s)  1-D 0.040309300111 (nmax 125, deficit 6.7e-16, 0.0s)  diff +2.7e-15
uniform[0,2]                                  lam0=2.000  per-b 0.054552625233 (nmax 117, 0.0s)  1-D 0.054552625233 (nmax 125, deficit 1.1e-16, 0.0s)  diff +1.8e-15
two-point p=0.2 (0.7113,2.155)                lam0=2.000  per-b 0.045866943384 (nmax 117, 0.0s)  1-D 0.045866943384 (nmax 125, deficit 8.9e-16, 0.0s)  diff +6.2e-15
gen. gamma c=1.25 d=2.4192 s=0.6131           lam0=2.000  per-b 0.041541386282 (nmax 175, 1.1s)  1-D 0.041541386282 (nmax 125, deficit 2.2e-16, 1.5s)  diff -2.7e-15
lognormal v=0.333333                          lam0=2.000  per-b 0.035198911749 (nmax 883, 11.7s)  1-D 0.035198911749 (nmax 341, deficit 4.3e-15, 5.9s)  diff -1.8e-13
scaled beta[0,6.667] a=2.4 b=13.6             lam0=2.000  per-b 0.042449783778 (nmax 175, 0.1s)  1-D 0.042449783778 (nmax 125, deficit 1.1e-16, 0.1s)  diff +8.9e-16
gamma k=1                                     lam0=2.436  per-b 0.094395330703 (nmax 711, 2.2s)  1-D 0.094395330703 (nmax 467, deficit 7.8e-16, 0.0s)  diff -9.8e-15
uniform[0,2]                                  lam0=7.308  per-b 0.101941716028 (nmax 244, 0.1s)  1-D 0.101941716028 (nmax 385, deficit 0.0e+00, 0.0s)  diff +2.0e-14
zero-infl gamma pi=0.25 shape=2               lam0=2.436  per-b 0.113898893860 (nmax 474, 0.6s)  1-D 0.113898893860 (nmax 334, deficit 6.7e-16, 0.0s)  diff +5.3e-15
gen. gamma c=3 d=1.3298 s=1.6769              lam0=7.308  per-b 0.105905292833 (nmax 366, 3.5s)  1-D 0.105905292833 (nmax 385, deficit 1.1e-15, 6.6s)  diff +3.6e-15


==> anc/calc_SHORT/item5/verify/v_route_check.py <==
#!/usr/bin/env python3
"""Cross-check of the two routes of v_exact.py: per-b 2-D tables (O(nmax^3)) against 1-D sums (O(nmax^2))."""
import numpy as np, time
from v_exact import *
T1 = np.array([2.0, 2.0, 2.0])
cases = [(Gamma(3.0), T1), (Uniform(2.0), T1), (two_point(0.2, 1/3.), T1), (gen_gamma(1.25, 1/3.), T1),
         (lognormal(1/3.), T1), (ScaledBeta(16/2.4, 2.4, 13.6), T1), (Gamma(1.0), cuts(1.0)), (Uniform(2.0), cuts(3.0)),
         (ZeroInflGamma(0.25, 1.0), cuts(1.0)), (gen_gamma(3.0, 1/3.), cuts(3.0))]
for law, lam in cases:
    t0 = time.time(); Ia, da, na = cmi(law, lam); t1 = time.time()
    Ib, db, nb = cmi_1d(law, lam); t2 = time.time()
    print(f"{law.name:45s} lam0={lam[0]:.3f}  per-b {Ia:.12f} (nmax {na}, {t1-t0:.1f}s)  1-D {Ib:.12f} (nmax {nb}, deficit {db:.1e}, {t2-t1:.1f}s)  diff {Ia-Ib:+.1e}", flush=True)


==> anc/calc_SHORT/item5/verify/v_special.json <==
{
 "threepoint_T1": [
  {
   "t": 0.0,
   "diff": 0.04679181735519692,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999958
  },
  {
   "t": 0.01,
   "diff": 0.04133919859991967,
   "R3": 1.0000000000000029,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.02,
   "diff": 0.03716444278892287,
   "R3": 1.000000000000003,
   "R4": 1.000000000000003
  },
  {
   "t": 0.03,
   "diff": 0.03385412339453823,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.04,
   "diff": 0.031151878078044683,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.05,
   "diff": 0.028889148432777824,
   "R3": 1.0000000000000016,
   "R4": 1.0000000000000044
  },
  {
   "t": 0.06,
   "diff": 0.02695109933817478,
   "R3": 1.0000000000000016,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.07,
   "diff": 0.025257670867277406,
   "R3": 1.000000000000001,
   "R4": 0.9999999999999938
  },
  {
   "t": 0.08,
   "diff": 0.023752140001953394,
   "R3": 1.0000000000000047,
   "R4": 0.9999999999999944
  },
  {
   "t": 0.09,
   "diff": 0.02239381463406013,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000036
  },
  {
   "t": 0.1,
   "diff": 0.021153183667230104,
   "R3": 1.0000000000000029,
   "R4": 0.9999999999999974
  },
  {
   "t": 0.11,
   "diff": 0.02000861356317011,
   "R3": 1.0000000000000067,
   "R4": 0.9999999999999942
  },
  {
   "t": 0.12,
   "diff": 0.018944060563514754,
   "R3": 1.0000000000000013,
   "R4": 1.0000000000000027
  },
  {
   "t": 0.13,
   "diff": 0.017947470213372875,
   "R3": 1.0000000000000022,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.14,
   "diff": 0.017009651437623043,
   "R3": 1.0000000000000038,
   "R4": 0.9999999999999994
  },
  {
   "t": 0.15,
   "diff": 0.016123482434023097,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000056
  },
  {
   "t": 0.16,
   "diff": 0.015283350183822798,
   "R3": 0.9999999999999988,
   "R4": 1.0000000000000036
  },
  {
   "t": 0.17,
   "diff": 0.014484754871417573,
   "R3": 0.9999999999999986,
   "R4": 0.9999999999999961
  },
  {
   "t": 0.18,
   "diff": 0.013724030649478615,
   "R3": 1.0000000000000018,
   "R4": 0.999999999999998
  },
  {
   "t": 0.19,
   "diff": 0.012998148263143862,
   "R3": 1.000000000000005,
   "R4": 1.000000000000003
  },
  {
   "t": 0.2,
   "diff": 0.012304575038872202,
   "R3": 1.000000000000002,
   "R4": 0.9999999999999981
  },
  {
   "t": 0.21,
   "diff": 0.01164117490150688,
   "R3": 0.9999999999999986,
   "R4": 0.9999999999999947
  },
  {
   "t": 0.22,
   "diff": 0.011006136233095355,
   "R3": 1.0000000000000013,
   "R4": 1.0000000000000033
  },
  {
   "t": 0.23,
   "diff": 0.010397919090615639,
   "R3": 1.000000000000003,
   "R4": 0.9999999999999992
  },
  {
   "t": 0.24,
   "diff": 0.009815215952002888,
   "R3": 1.0000000000000007,
   "R4": 0.999999999999996
  },
  {
   "t": 0.25,
   "diff": 0.009256922042251405,
   "R3": 0.999999999999999,
   "R4": 0.9999999999999954
  },
  {
   "t": 0.26,
   "diff": 0.008722112612317624,
   "R3": 1.0000000000000004,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.27,
   "diff": 0.008210025453159,
   "R3": 1.000000000000004,
   "R4": 0.9999999999999974
  },
  {
   "t": 0.28,
   "diff": 0.007720047541382592,
   "R3": 1.0000000000000053,
   "R4": 1.000000000000001
  },
  {
   "t": 0.29,
   "diff": 0.007251705115009423,
   "R3": 0.9999999999999972,
   "R4": 0.999999999999998
  },
  {
   "t": 0.3,
   "diff": 0.006804656732135407,
   "R3": 1.0000000000000047,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.31,
   "diff": 0.0063786890188784265,
   "R3": 1.0000000000000007,
   "R4": 0.9999999999999932
  },
  {
   "t": 0.32,
   "diff": 0.005973714900055861,
   "R3": 1.0000000000000016,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.33,
   "diff": 0.005589774152382966,
   "R3": 1.0000000000000022,
   "R4": 0.9999999999999972
  },
  {
   "t": 0.34,
   "diff": 0.005227036141274767,
   "R3": 1.0000000000000009,
   "R4": 0.9999999999999938
  },
  {
   "t": 0.35000000000000003,
   "diff": 0.004885804609759327,
   "R3": 0.999999999999998,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.36,
   "diff": 0.004566524386663752,
   "R3": 1.0000000000000069,
   "R4": 1.0000000000000042
  },
  {
   "t": 0.37,
   "diff": 0.004269789869871844,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999921
  },
  {
   "t": 0.38,
   "diff": 0.003996355114423346,
   "R3": 1.0000000000000033,
   "R4": 0.999999999999998
  },
  {
   "t": 0.39,
   "diff": 0.003747145302224454,
   "R3": 1.0000000000000029,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.4,
   "diff": 0.0035232692713685135,
   "R3": 1.0000000000000013,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.41000000000000003,
   "diff": 0.0033260326097955054,
   "R3": 1.0000000000000044,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.42,
   "diff": 0.0031569505277773482,
   "R3": 1.0000000000000009,
   "R4": 0.9999999999999998
  },
  {
   "t": 0.43,
   "diff": 0.003017759256305909,
   "R3": 1.000000000000003,
   "R4": 1.0000000000000022
  },
  {
   "t": 0.44,
   "diff": 0.0029104239874196206,
   "R3": 1.0000000000000033,
   "R4": 1.0000000000000016
  },
  {
   "t": 0.45,
   "diff": 0.0028371402550091754,
   "R3": 1.0000000000000013,
   "R4": 0.9999999999999992
  },
  {
   "t": 0.46,
   "diff": 0.0028003239774865643,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.47000000000000003,
   "diff": 0.002802582904870378,
   "R3": 1.0000000000000033,
   "R4": 1.0000000000000038
  },
  {
   "t": 0.48,
   "diff": 0.0028466585959059723,
   "R3": 1.000000000000005,
   "R4": 1.0000000000000042
  },
  {
   "t": 0.49,
   "diff": 0.002935322848087986,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.5,
   "diff": 0.0030712051403470123,
   "R3": 1.0000000000000007,
   "R4": 0.9999999999999928
  },
  {
   "t": 0.51,
   "diff": 0.003256517481432554,
   "R3": 0.9999999999999999,
   "R4": 0.9999999999999931
  },
  {
   "t": 0.52,
   "diff": 0.0034926295783359942,
   "R3": 1.0,
   "R4": 0.999999999999994
  },
  {
   "t": 0.53,
   "diff": 0.0037794306906369438,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999964
  },
  {
   "t": 0.54,
   "diff": 0.004114397463778098,
   "R3": 1.0000000000000016,
   "R4": 0.9999999999999968
  },
  {
   "t": 0.55,
   "diff": 0.00449127797211827,
   "R3": 1.0000000000000042,
   "R4": 1.0000000000000058
  },
  {
   "t": 0.56,
   "diff": 0.004898324025771651,
   "R3": 1.0000000000000053,
   "R4": 1.0000000000000073
  },
  {
   "t": 0.5700000000000001,
   "diff": 0.005316111852311324,
   "R3": 1.000000000000002,
   "R4": 0.9999999999999974
  },
  {
   "t": 0.58,
   "diff": 0.00571531057840894,
   "R3": 1.0000000000000022,
   "R4": 0.9999999999999968
  },
  {
   "t": 0.59,
   "diff": 0.006055548516303667,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000022
  },
  {
   "t": 0.6,
   "diff": 0.006288239085596538,
   "R3": 0.9999999999999992,
   "R4": 0.9999999999999818
  },
  {
   "t": 0.61,
   "diff": 0.0063691809045549955,
   "R3": 0.9999999999999987,
   "R4": 0.9999999999999822
  },
  {
   "t": 0.62,
   "diff": 0.006288560822691282,
   "R3": 0.9999999999999983,
   "R4": 0.9999999999999792
  },
  {
   "t": 0.63,
   "diff": 0.006111306364620796,
   "R3": 1.000000000000005,
   "R4": 1.0000000000000115
  },
  {
   "t": 0.64,
   "diff": 0.005953916871481092,
   "R3": 1.0000000000000009,
   "R4": 0.9999999999999934
  },
  {
   "t": 0.65,
   "diff": 0.0058069396378617535,
   "R3": 1.0000000000000222,
   "R4": 1.0000000000002873
  },
  {
   "t": 0.66,
   "diff": 0.005533418715251849,
   "R3": 0.9999999999999719,
   "R4": 0.9999999999989131
  }
 ],
 "threepoint_cuts1": [
  {
   "t": 0.0,
   "diff": -0.062288791901128626,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.01,
   "diff": -0.04798789801981257,
   "R3": 0.9999999999999999,
   "R4": 1.0
  },
  {
   "t": 0.02,
   "diff": -0.04083794495585941,
   "R3": 0.9999999999999988,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.03,
   "diff": -0.036109038358868084,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.04,
   "diff": -0.03242393162398943,
   "R3": 0.9999999999999998,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.05,
   "diff": -0.029350472055502508,
   "R3": 1.0000000000000007,
   "R4": 1.0
  },
  {
   "t": 0.06,
   "diff": -0.026720801335704022,
   "R3": 0.9999999999999996,
   "R4": 0.999999999999999
  },
  {
   "t": 0.07,
   "diff": -0.02444313331781639,
   "R3": 0.9999999999999998,
   "R4": 0.9999999999999986
  },
  {
   "t": 0.08,
   "diff": -0.02245569081798343,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.09,
   "diff": -0.020713321346846947,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000009
  },
  {
   "t": 0.1,
   "diff": -0.019183350371715868,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000016
  },
  {
   "t": 0.11,
   "diff": -0.017843300838237416,
   "R3": 1.0000000000000013,
   "R4": 1.0000000000000016
  },
  {
   "t": 0.12,
   "diff": -0.016677315455010444,
   "R3": 1.0000000000000002,
   "R4": 0.9999999999999997
  },
  {
   "t": 0.13,
   "diff": -0.01567245361163422,
   "R3": 0.9999999999999999,
   "R4": 0.9999999999999991
  },
  {
   "t": 0.14,
   "diff": -0.014816991748811167,
   "R3": 0.9999999999999997,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.15,
   "diff": -0.014100666694038033,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.16,
   "diff": -0.013515110641696915,
   "R3": 0.9999999999999989,
   "R4": 0.9999999999999991
  },
  {
   "t": 0.17,
   "diff": -0.013053407717249776,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000009
  },
  {
   "t": 0.18,
   "diff": -0.012709302834270908,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000009
  },
  {
   "t": 0.19,
   "diff": -0.012477059071232255,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.2,
   "diff": -0.012352077203448275,
   "R3": 0.9999999999999991,
   "R4": 0.9999999999999991
  },
  {
   "t": 0.21,
   "diff": -0.012331490528113165,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.22,
   "diff": -0.012414070631582341,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000018
  },
  {
   "t": 0.23,
   "diff": -0.012599597993143086,
   "R3": 0.9999999999999989,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.24,
   "diff": -0.012888333978385014,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.25,
   "diff": -0.013280939301559436,
   "R3": 0.9999999999999998,
   "R4": 0.9999999999999991
  },
  {
   "t": 0.26,
   "diff": -0.013778638822845066,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999996
  },
  {
   "t": 0.27,
   "diff": -0.014383302089401362,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.28,
   "diff": -0.015097388437041837,
   "R3": 0.9999999999999994,
   "R4": 1.0
  },
  {
   "t": 0.29,
   "diff": -0.015923897201266357,
   "R3": 1.0,
   "R4": 1.0000000000000009
  },
  {
   "t": 0.3,
   "diff": -0.016866353898207287,
   "R3": 1.0,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.31,
   "diff": -0.01792874336094591,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999997
  },
  {
   "t": 0.32,
   "diff": -0.019115389265253413,
   "R3": 0.9999999999999994,
   "R4": 0.9999999999999977
  },
  {
   "t": 0.33,
   "diff": -0.02043085967709618,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.34,
   "diff": -0.021879864098142854,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000016
  },
  {
   "t": 0.35000000000000003,
   "diff": -0.023467043431559198,
   "R3": 1.0000000000000002,
   "R4": 1.0
  },
  {
   "t": 0.36,
   "diff": -0.025196705528038266,
   "R3": 1.000000000000001,
   "R4": 1.0000000000000018
  },
  {
   "t": 0.37,
   "diff": -0.027072578877585685,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.38,
   "diff": -0.02909741415356787,
   "R3": 1.0,
   "R4": 0.9999999999999997
  },
  {
   "t": 0.39,
   "diff": -0.031272304232549175,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.4,
   "diff": -0.033595981286271226,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.41000000000000003,
   "diff": -0.036064258770755864,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.42,
   "diff": -0.03866930763702686,
   "R3": 1.0000000000000004,
   "R4": 1.000000000000001
  },
  {
   "t": 0.43,
   "diff": -0.04139862949937828,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999997
  },
  {
   "t": 0.44,
   "diff": -0.044234019533120617,
   "R3": 1.0,
   "R4": 1.0
  },
  {
   "t": 0.45,
   "diff": -0.047150637740051515,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000027
  },
  {
   "t": 0.46,
   "diff": -0.05011632565488294,
   "R3": 1.0000000000000016,
   "R4": 1.0000000000000033
  },
  {
   "t": 0.47000000000000003,
   "diff": -0.05309172329052131,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000029
  },
  {
   "t": 0.48,
   "diff": -0.056031828402728856,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.49,
   "diff": -0.05888972418608002,
   "R3": 1.0000000000000013,
   "R4": 1.0000000000000042
  },
  {
   "t": 0.5,
   "diff": -0.061622969434921,
   "R3": 0.9999999999999982,
   "R4": 0.9999999999999939
  },
  {
   "t": 0.51,
   "diff": -0.06420174321678422,
   "R3": 1.0000000000000022,
   "R4": 1.0000000000000069
  },
  {
   "t": 0.52,
   "diff": -0.06661501167519762,
   "R3": 0.9999999999999998,
   "R4": 0.9999999999999991
  },
  {
   "t": 0.53,
   "diff": -0.06886861154288254,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000064
  },
  {
   "t": 0.54,
   "diff": -0.07097324367280794,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.55,
   "diff": -0.07293209605813493,
   "R3": 1.000000000000002,
   "R4": 1.000000000000009
  },
  {
   "t": 0.56,
   "diff": -0.0747411947861239,
   "R3": 0.9999999999999957,
   "R4": 0.9999999999999595
  },
  {
   "t": 0.5700000000000001,
   "diff": -0.07640841198499287,
   "R3": 1.0000000000000095,
   "R4": 1.0000000000001403
  },
  {
   "t": 0.58,
   "diff": -0.07790236868902084,
   "R3": 1.00000000000006,
   "R4": 1.0000000000021132
  }
 ],
 "threepoint_cuts1.84": [
  {
   "t": 0.0,
   "diff": -0.07885552015110912,
   "R3": 1.0000000000000007,
   "R4": 1.000000000000001
  },
  {
   "t": 0.01,
   "diff": -0.06845249330652364,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000013
  },
  {
   "t": 0.02,
   "diff": -0.06368295516206006,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.03,
   "diff": -0.05960708334282422,
   "R3": 1.0000000000000024,
   "R4": 1.0000000000000027
  },
  {
   "t": 0.04,
   "diff": -0.05587828641189346,
   "R3": 1.0000000000000018,
   "R4": 1.0000000000000016
  },
  {
   "t": 0.05,
   "diff": -0.05240891127286533,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000018
  },
  {
   "t": 0.06,
   "diff": -0.049161987938673254,
   "R3": 1.0000000000000018,
   "R4": 1.0000000000000029
  },
  {
   "t": 0.07,
   "diff": -0.0461108652602608,
   "R3": 1.000000000000001,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.08,
   "diff": -0.043228017339830435,
   "R3": 1.0000000000000038,
   "R4": 1.0000000000000038
  },
  {
   "t": 0.09,
   "diff": -0.04049114174879913,
   "R3": 1.000000000000004,
   "R4": 1.0000000000000062
  },
  {
   "t": 0.1,
   "diff": -0.037887686808524654,
   "R3": 1.0000000000000018,
   "R4": 1.000000000000001
  },
  {
   "t": 0.11,
   "diff": -0.035411050739369385,
   "R3": 1.0000000000000024,
   "R4": 1.0000000000000038
  },
  {
   "t": 0.12,
   "diff": -0.03305694111360885,
   "R3": 1.000000000000001,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.13,
   "diff": -0.030822140355647162,
   "R3": 1.0000000000000009,
   "R4": 1.000000000000001
  },
  {
   "t": 0.14,
   "diff": -0.028704026008320505,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000013
  },
  {
   "t": 0.15,
   "diff": -0.026700448758642026,
   "R3": 0.9999999999999987,
   "R4": 0.9999999999999977
  },
  {
   "t": 0.16,
   "diff": -0.02480964804796343,
   "R3": 1.0,
   "R4": 1.000000000000001
  },
  {
   "t": 0.17,
   "diff": -0.023030080096460737,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000004
  },
  {
   "t": 0.18,
   "diff": -0.021360413795569244,
   "R3": 1.0000000000000004,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.19,
   "diff": -0.01979954587861893,
   "R3": 1.0000000000000007,
   "R4": 0.9999999999999998
  },
  {
   "t": 0.2,
   "diff": -0.018346470288566882,
   "R3": 1.0000000000000024,
   "R4": 1.0000000000000018
  },
  {
   "t": 0.21,
   "diff": -0.017000296169557158,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000038
  },
  {
   "t": 0.22,
   "diff": -0.01576048976637205,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000018
  },
  {
   "t": 0.23,
   "diff": -0.01462697575815268,
   "R3": 1.000000000000001,
   "R4": 1.0000000000000022
  },
  {
   "t": 0.24,
   "diff": -0.013600009231220886,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000009
  },
  {
   "t": 0.25,
   "diff": -0.012680105151071805,
   "R3": 1.000000000000001,
   "R4": 1.0000000000000024
  },
  {
   "t": 0.26,
   "diff": -0.01186810989440483,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000022
  },
  {
   "t": 0.27,
   "diff": -0.011165266368965573,
   "R3": 1.0000000000000013,
   "R4": 1.0000000000000022
  },
  {
   "t": 0.28,
   "diff": -0.01057325178832473,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000016
  },
  {
   "t": 0.29,
   "diff": -0.010094247509132181,
   "R3": 1.0000000000000022,
   "R4": 1.000000000000005
  },
  {
   "t": 0.3,
   "diff": -0.009731009904474439,
   "R3": 1.0000000000000016,
   "R4": 1.0000000000000027
  },
  {
   "t": 0.31,
   "diff": -0.009486917833914907,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000004
  },
  {
   "t": 0.32,
   "diff": -0.009366022340719857,
   "R3": 0.9999999999999991,
   "R4": 0.9999999999999966
  },
  {
   "t": 0.33,
   "diff": -0.009373097460354016,
   "R3": 1.000000000000002,
   "R4": 1.0000000000000024
  },
  {
   "t": 0.34,
   "diff": -0.009513691935092716,
   "R3": 1.000000000000002,
   "R4": 1.0000000000000038
  },
  {
   "t": 0.35000000000000003,
   "diff": -0.009794178680137142,
   "R3": 1.000000000000001,
   "R4": 0.9999999999999996
  },
  {
   "t": 0.36,
   "diff": -0.010221761063834045,
   "R3": 0.9999999999999992,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.37,
   "diff": -0.010804448227469898,
   "R3": 1.0000000000000022,
   "R4": 1.0000000000000004
  },
  {
   "t": 0.38,
   "diff": -0.011551033236387218,
   "R3": 0.9999999999999997,
   "R4": 1.0000000000000018
  },
  {
   "t": 0.39,
   "diff": -0.012471017842337437,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.4,
   "diff": -0.013574449668223132,
   "R3": 0.9999999999999987,
   "R4": 0.9999999999999996
  },
  {
   "t": 0.41000000000000003,
   "diff": -0.014871677283851803,
   "R3": 1.000000000000003,
   "R4": 1.0000000000000033
  },
  {
   "t": 0.42,
   "diff": -0.016372971404335523,
   "R3": 1.000000000000002,
   "R4": 1.0000000000000042
  },
  {
   "t": 0.43,
   "diff": -0.01808798627186141,
   "R3": 1.000000000000001,
   "R4": 1.0000000000000013
  },
  {
   "t": 0.44,
   "diff": -0.020025030742201563,
   "R3": 0.9999999999999994,
   "R4": 0.9999999999999972
  },
  {
   "t": 0.45,
   "diff": -0.022190073232056504,
   "R3": 1.000000000000002,
   "R4": 1.0000000000000053
  },
  {
   "t": 0.46,
   "diff": -0.024585425064152233,
   "R3": 1.0000000000000018,
   "R4": 1.0000000000000033
  },
  {
   "t": 0.47000000000000003,
   "diff": -0.02720806556184778,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000007
  },
  {
   "t": 0.48,
   "diff": -0.0300475761409537,
   "R3": 1.0,
   "R4": 1.0
  },
  {
   "t": 0.49,
   "diff": -0.03308369787289005,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000044
  },
  {
   "t": 0.5,
   "diff": -0.03628374941819461,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000004
  },
  {
   "t": 0.51,
   "diff": -0.03960043050394228,
   "R3": 1.0000000000000036,
   "R4": 1.0000000000000113
  },
  {
   "t": 0.52,
   "diff": -0.042971128932399,
   "R3": 1.0000000000000022,
   "R4": 1.0000000000000064
  },
  {
   "t": 0.53,
   "diff": -0.04632061286298354,
   "R3": 1.000000000000003,
   "R4": 1.0000000000000078
  },
  {
   "t": 0.54,
   "diff": -0.04956958873912437,
   "R3": 1.0000000000000007,
   "R4": 0.9999999999999996
  },
  {
   "t": 0.55,
   "diff": -0.05265042410515035,
   "R3": 1.0000000000000007,
   "R4": 1.000000000000002
  },
  {
   "t": 0.56,
   "diff": -0.05552607608722965,
   "R3": 1.0000000000000007,
   "R4": 1.0000000000000004
  },
  {
   "t": 0.5700000000000001,
   "diff": -0.05819930487223994,
   "R3": 1.0000000000000009,
   "R4": 1.0000000000000042
  },
  {
   "t": 0.58,
   "diff": -0.06069704577733087,
   "R3": 1.0000000000000018,
   "R4": 1.0000000000000093
  },
  {
   "t": 0.59,
   "diff": -0.06303719220906451,
   "R3": 0.999999999999996,
   "R4": 0.9999999999999715
  },
  {
   "t": 0.6,
   "diff": -0.06521481974314397,
   "R3": 0.9999999999999992,
   "R4": 0.9999999999999897
  },
  {
   "t": 0.61,
   "diff": -0.06719125792063646,
   "R3": 1.0000000000000069,
   "R4": 1.0000000000000795
  },
  {
   "t": 0.62,
   "diff": -0.06904442220772317,
   "R3": 1.000000000000052,
   "R4": 1.0000000000015263
  }
 ],
 "threepoint_cuts3": [
  {
   "t": 0.0,
   "diff": -0.07694300612059052,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999958
  },
  {
   "t": 0.01,
   "diff": -0.0742865633087127,
   "R3": 1.0000000000000029,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.02,
   "diff": -0.07249224473966935,
   "R3": 1.000000000000003,
   "R4": 1.000000000000003
  },
  {
   "t": 0.03,
   "diff": -0.07073902264286708,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.04,
   "diff": -0.06893299226497734,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.05,
   "diff": -0.06705881207138413,
   "R3": 1.0000000000000016,
   "R4": 1.0000000000000044
  },
  {
   "t": 0.06,
   "diff": -0.06512174427537892,
   "R3": 1.0000000000000016,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.07,
   "diff": -0.06313010343346043,
   "R3": 1.000000000000001,
   "R4": 0.9999999999999938
  },
  {
   "t": 0.08,
   "diff": -0.06109091294097484,
   "R3": 1.0000000000000047,
   "R4": 0.9999999999999944
  },
  {
   "t": 0.09,
   "diff": -0.059008832959842314,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000036
  },
  {
   "t": 0.1,
   "diff": -0.05688914622064305,
   "R3": 1.0000000000000029,
   "R4": 0.9999999999999974
  },
  {
   "t": 0.11,
   "diff": -0.054738988400066566,
   "R3": 1.0000000000000067,
   "R4": 0.9999999999999942
  },
  {
   "t": 0.12,
   "diff": -0.0525662344915932,
   "R3": 1.0000000000000013,
   "R4": 1.0000000000000027
  },
  {
   "t": 0.13,
   "diff": -0.050378704550063366,
   "R3": 1.0000000000000022,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.14,
   "diff": -0.04818389740030177,
   "R3": 1.0000000000000038,
   "R4": 0.9999999999999994
  },
  {
   "t": 0.15,
   "diff": -0.0459890879915526,
   "R3": 1.0000000000000002,
   "R4": 1.0000000000000056
  },
  {
   "t": 0.16,
   "diff": -0.04380139365521735,
   "R3": 0.9999999999999988,
   "R4": 1.0000000000000036
  },
  {
   "t": 0.17,
   "diff": -0.0416276870514099,
   "R3": 0.9999999999999986,
   "R4": 0.9999999999999961
  },
  {
   "t": 0.18,
   "diff": -0.03947455186917309,
   "R3": 1.0000000000000018,
   "R4": 0.999999999999998
  },
  {
   "t": 0.19,
   "diff": -0.03734841513265891,
   "R3": 1.000000000000005,
   "R4": 1.000000000000003
  },
  {
   "t": 0.2,
   "diff": -0.03525555359109794,
   "R3": 1.000000000000002,
   "R4": 0.9999999999999981
  },
  {
   "t": 0.21,
   "diff": -0.03320199563176934,
   "R3": 0.9999999999999986,
   "R4": 0.9999999999999947
  },
  {
   "t": 0.22,
   "diff": -0.03119350503373247,
   "R3": 1.0000000000000013,
   "R4": 1.0000000000000033
  },
  {
   "t": 0.23,
   "diff": -0.02923557910893343,
   "R3": 1.000000000000003,
   "R4": 0.9999999999999992
  },
  {
   "t": 0.24,
   "diff": -0.027333473102457637,
   "R3": 1.0000000000000007,
   "R4": 0.999999999999996
  },
  {
   "t": 0.25,
   "diff": -0.025492247118221123,
   "R3": 0.999999999999999,
   "R4": 0.9999999999999954
  },
  {
   "t": 0.26,
   "diff": -0.02371679115497144,
   "R3": 1.0000000000000004,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.27,
   "diff": -0.02201184964658369,
   "R3": 1.000000000000004,
   "R4": 0.9999999999999974
  },
  {
   "t": 0.28,
   "diff": -0.02038206269440261,
   "R3": 1.0000000000000053,
   "R4": 1.000000000000001
  },
  {
   "t": 0.29,
   "diff": -0.018832022443966798,
   "R3": 0.9999999999999972,
   "R4": 0.999999999999998
  },
  {
   "t": 0.3,
   "diff": -0.01736632567149271,
   "R3": 1.0000000000000047,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.31,
   "diff": -0.015989631974127783,
   "R3": 1.0000000000000007,
   "R4": 0.9999999999999932
  },
  {
   "t": 0.32,
   "diff": -0.014706741519756428,
   "R3": 1.0000000000000016,
   "R4": 0.9999999999999982
  },
  {
   "t": 0.33,
   "diff": -0.013522678989030645,
   "R3": 1.0000000000000022,
   "R4": 0.9999999999999972
  },
  {
   "t": 0.34,
   "diff": -0.012442788235381308,
   "R3": 1.0000000000000009,
   "R4": 0.9999999999999938
  },
  {
   "t": 0.35000000000000003,
   "diff": -0.011472835075752308,
   "R3": 0.999999999999998,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.36,
   "diff": -0.010619115266003398,
   "R3": 1.0000000000000069,
   "R4": 1.0000000000000042
  },
  {
   "t": 0.37,
   "diff": -0.009888574853326226,
   "R3": 0.9999999999999996,
   "R4": 0.9999999999999921
  },
  {
   "t": 0.38,
   "diff": -0.00928893848312412,
   "R3": 1.0000000000000033,
   "R4": 0.999999999999998
  },
  {
   "t": 0.39,
   "diff": -0.008828841152487776,
   "R3": 1.0000000000000029,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.4,
   "diff": -0.008517960728362362,
   "R3": 1.0000000000000013,
   "R4": 0.9999999999999988
  },
  {
   "t": 0.41000000000000003,
   "diff": -0.008367145909357554,
   "R3": 1.0000000000000044,
   "R4": 0.9999999999999978
  },
  {
   "t": 0.42,
   "diff": -0.008388527426428205,
   "R3": 1.0000000000000009,
   "R4": 0.9999999999999998
  },
  {
   "t": 0.43,
   "diff": -0.008595599272075483,
   "R3": 1.000000000000003,
   "R4": 1.0000000000000022
  },
  {
   "t": 0.44,
   "diff": -0.009003248437155442,
   "R3": 1.0000000000000033,
   "R4": 1.0000000000000016
  },
  {
   "t": 0.45,
   "diff": -0.009627705443558121,
   "R3": 1.0000000000000013,
   "R4": 0.9999999999999992
  },
  {
   "t": 0.46,
   "diff": -0.010486372429154678,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.47000000000000003,
   "diff": -0.011597471360161926,
   "R3": 1.0000000000000033,
   "R4": 1.0000000000000038
  },
  {
   "t": 0.48,
   "diff": -0.012979436354802865,
   "R3": 1.000000000000005,
   "R4": 1.0000000000000042
  },
  {
   "t": 0.49,
   "diff": -0.014649946970300143,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000002
  },
  {
   "t": 0.5,
   "diff": -0.016624470381677192,
   "R3": 1.0000000000000007,
   "R4": 0.9999999999999928
  },
  {
   "t": 0.51,
   "diff": -0.01891414915055406,
   "R3": 0.9999999999999999,
   "R4": 0.9999999999999931
  },
  {
   "t": 0.52,
   "diff": -0.02152284859518111,
   "R3": 1.0,
   "R4": 0.999999999999994
  },
  {
   "t": 0.53,
   "diff": -0.024443192462792418,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999964
  },
  {
   "t": 0.54,
   "diff": -0.027651539028685612,
   "R3": 1.0000000000000016,
   "R4": 0.9999999999999968
  },
  {
   "t": 0.55,
   "diff": -0.031102219339960435,
   "R3": 1.0000000000000042,
   "R4": 1.0000000000000058
  },
  {
   "t": 0.56,
   "diff": -0.03472225573470339,
   "R3": 1.0000000000000053,
   "R4": 1.0000000000000073
  },
  {
   "t": 0.5700000000000001,
   "diff": -0.03840952914991319,
   "R3": 1.000000000000002,
   "R4": 0.9999999999999974
  },
  {
   "t": 0.58,
   "diff": -0.04203987191911224,
   "R3": 1.0000000000000022,
   "R4": 0.9999999999999968
  },
  {
   "t": 0.59,
   "diff": -0.04548977225023193,
   "R3": 1.0000000000000027,
   "R4": 1.0000000000000022
  },
  {
   "t": 0.6,
   "diff": -0.04867513093251069,
   "R3": 0.9999999999999992,
   "R4": 0.9999999999999818
  },
  {
   "t": 0.61,
   "diff": -0.051585917698130423,
   "R3": 0.9999999999999987,
   "R4": 0.9999999999999822
  },
  {
   "t": 0.62,
   "diff": -0.05427525882733192,
   "R3": 0.9999999999999983,
   "R4": 0.9999999999999792
  },
  {
   "t": 0.63,
   "diff": -0.05679296647334936,
   "R3": 1.000000000000005,
   "R4": 1.0000000000000115
  },
  {
   "t": 0.64,
   "diff": -0.059140553032495824,
   "R3": 1.0000000000000009,
   "R4": 0.9999999999999934
  },
  {
   "t": 0.65,
   "diff": -0.061200827729793794,
   "R3": 1.0000000000000222,
   "R4": 1.0000000000002873
  },
  {
   "t": 0.66,
   "diff": -0.06325681772856157,
   "R3": 0.9999999999999719,
   "R4": 0.9999999999989131
  }
 ],
 "uniform_equal_mean_roots": [
  0.10322362426573162,
  10.012408179191894
 ],
 "depth_0_uniform[0,2]": {
  "I": 0.05619392289788827,
  "IG": 0.0447029302677317,
  "rel": 0.25705233552555756
 },
 "depth_0_two-point p=0.5 (0.4226,1.577)": {
  "I": 0.06417328735085182,
  "IG": 0.0447029302677317,
  "rel": 0.43554990615849115
 },
 "depth_3_uniform[0,2]": {
  "I": 0.0934693199787695,
  "IG": 0.09051144079829458,
  "rel": 0.03267961656987186
 },
 "depth_3_two-point p=0.5 (0.4226,1.577)": {
  "I": 0.07457848582263527,
  "IG": 0.09051144079829458,
  "rel": -0.17603249749571465
 },
 "depth_4_uniform[0,2]": {
  "I": 0.1019417160277154,
  "IG": 0.10275282897219845,
  "rel": -0.007893825917946363
 },
 "depth_4_two-point p=0.5 (0.4226,1.577)": {
  "I": 0.04470037051761899,
  "IG": 0.10275282897219845,
  "rel": -0.5649718750837172
 },
 "depth_8_uniform[0,2]": {
  "I": 0.12238051318370324,
  "IG": 0.129032894390355,
  "rel": -0.05155570010331426
 },
 "depth_8_two-point p=0.5 (0.4226,1.577)": {
  "I": 1.1388371280673937e-05,
  "IG": 0.129032894390355,
  "rel": -0.9999117405578285
 },
 "depth_10_uniform[0,2]": {
  "I": 0.12757464217891368,
  "IG": 0.1335313868031077,
  "rel": -0.04460932194898304
 },
 "depth_10_two-point p=0.5 (0.4226,1.577)": {
  "I": 3.696776218475861e-11,
  "IG": 0.1335313868031077,
  "rel": -0.999999999723153
 },
 "smallmean_0.3333_gamma k=3": 0.9043739395715787,
 "smallmean_0.3333_two-point p=0.3 (0.622,1.882)": 0.9043888627118286,
 "smallmean_0.3333_gen. gamma c=3 d=1.3298 s=1.6769": 0.9044191928120959,
 "smallmean_0.3333_lognormal v=0.333333": 0.9043568553450274,
 "smallmean_0.3333_uniform[0,2]": 0.9044668643231019,
 "smallmean_1.0000_gamma k=1": 0.7726073427524874,
 "smallmean_1.0000_two-point p=0.3 (0.3453,2.528)": 0.7727823132334238,
 "smallmean_1.0000_gen. gamma c=3 d=0.5 s=3.1405": 0.7727282604900744,
 "smallmean_1.0000_lognormal v=1": 0.7724977515696451,
 "fano": [
  9.54097911787244e-16,
  9.020562075079397e-16,
  6.999609225566417e-16
 ],
 "split_uniform_T1": {
  "A": 0.00112375827941065,
  "B": 0.010849962782959945,
  "I": 0.05455262523252398,
  "IG": 0.042578904170153385
 }
}

==> anc/calc_SHORT/item5/verify/v_special.log <==
1. three-point laws matching Gamma(k,1/k) moments through order 4
  T1: admissible t in [0.00, 0.66] (67 values); I-I_G from +0.0028003 to +0.0467918; above I_G: 67/67; R3,R4 range 1.000000..1.000000, 1.000000..1.000000
     t=0.00 three-point t=0 atoms (0,0.9213,2.412) w (0.1,0.785,0.115)  I-I_G=+0.0467918
     t=0.35 three-point t=0.35 atoms (0.35,1.143,2.629) w (0.314,0.615,0.0709)  I-I_G=+0.0048858
     t=0.66 three-point t=0.66 atoms (0.66,1.98,34.52) w (0.742,0.258,2.44e-07)  I-I_G=+0.0055334
  cuts1: admissible t in [0.00, 0.58] (59 values); I-I_G from -0.0779024 to -0.0123315; above I_G: 0/59; R3,R4 range 1.000000..1.000000, 1.000000..1.000000
     t=0.00 three-point t=0 atoms (0,1.268,4.732) w (0.333,0.622,0.0447)  I-I_G=-0.0622888
     t=0.35 three-point t=0.35 atoms (0.35,1.983,5.616) w (0.644,0.337,0.0189)  I-I_G=-0.0234670
     t=0.58 three-point t=0.58 atoms (0.58,3.38,103.1) w (0.85,0.15,3.83e-08)  I-I_G=-0.0779024
  cuts1.84: admissible t in [0.00, 0.62] (63 values); I-I_G from -0.0788555 to -0.0093660; above I_G: 0/63; R3,R4 range 1.000000..1.000000, 1.000000..1.000000
     t=0.00 three-point t=0 atoms (0,1.022,3.152) w (0.183,0.739,0.0777)  I-I_G=-0.0788555
     t=0.35 three-point t=0.35 atoms (0.35,1.397,3.552) w (0.464,0.494,0.0413)  I-I_G=-0.0097942
     t=0.62 three-point t=0.62 atoms (0.62,2.429,46.31) w (0.79,0.21,2.27e-07)  I-I_G=-0.0690444
  cuts3: admissible t in [0.00, 0.66] (67 values); I-I_G from -0.0769430 to -0.0083671; above I_G: 0/67; R3,R4 range 1.000000..1.000000, 1.000000..1.000000
     t=0.00 three-point t=0 atoms (0,0.9213,2.412) w (0.1,0.785,0.115)  I-I_G=-0.0769430
     t=0.35 three-point t=0.35 atoms (0.35,1.143,2.629) w (0.314,0.615,0.0709)  I-I_G=-0.0114728
     t=0.66 three-point t=0.66 atoms (0.66,1.98,34.52) w (0.742,0.258,2.44e-07)  I-I_G=-0.0632568
2. uniform source, equal means eps, k = 3 (v = 1/3)
  sign changes of I - I_G at eps = ['0.103224', '10.0124']
  signs on the grid: -----------+++++++++++++++++++++--------
3. depth scans, unit windows at Delta = 0.4, k = 3
  y0= 0 uniform[0,2]                     I=0.05619392 I_G=0.04470293 rel=+0.25705 deficit 1.1e-16
  y0= 0 two-point p=0.5 (0.4226,1.577)   I=0.06417329 I_G=0.04470293 rel=+0.43555 deficit 3.3e-16
  y0= 3 uniform[0,2]                     I=0.09346932 I_G=0.09051144 rel=+0.03268 deficit 1.1e-16
  y0= 3 two-point p=0.5 (0.4226,1.577)   I=0.07457849 I_G=0.09051144 rel=-0.17603 deficit 9.3e-15
  y0= 4 uniform[0,2]                     I=0.10194172 I_G=0.10275283 rel=-0.00789 deficit 0.0e+00
  y0= 4 two-point p=0.5 (0.4226,1.577)   I=0.04470037 I_G=0.10275283 rel=-0.56497 deficit 3.3e-15
  y0= 8 uniform[0,2]                     I=0.12238051 I_G=0.12903289 rel=-0.05156 deficit 0.0e+00
  y0= 8 two-point p=0.5 (0.4226,1.577)   I=0.00001139 I_G=0.12903289 rel=-0.99991 deficit 2.4e-14
  y0=10 uniform[0,2]                     I=0.12757464 I_G=0.13353139 rel=-0.04461 deficit 2.2e-16
  y0=10 two-point p=0.5 (0.4226,1.577)   I=0.00000000 I_G=0.13353139 rel=-1.00000 deficit 6.5e-14
4. small means: I/I_G at equal means 1e-4, and the limit 2 phi(v)/v^2
  v=0.3333 gamma k=3                                     I=5.023629e-10 (entropy route 5.023631e-10) I_G=5.554814e-10 ratio=0.904374 limit 0.904370
  v=0.3333 two-point p=0.3 (0.622,1.882)                 I=5.023712e-10 (entropy route 5.023713e-10) I_G=5.554814e-10 ratio=0.904389 limit 0.904370
  v=0.3333 gen. gamma c=3 d=1.3298 s=1.6769              I=5.023881e-10 (entropy route 5.023881e-10) I_G=5.554814e-10 ratio=0.904419 limit 0.904370
  v=0.3333 lognormal v=0.333333                          I=5.023534e-10 (entropy route 5.023535e-10) I_G=5.554814e-10 ratio=0.904357 limit 0.904370
  v=0.3333 uniform[0,2]                                  I=5.024146e-10 (entropy route 5.024147e-10) I_G=5.554814e-10 ratio=0.904467 limit 0.904370
  v=1.0000 gamma k=1                                     I=3.861492e-09 (entropy route 3.861492e-09) I_G=4.998001e-09 ratio=0.772607 limit 0.772589
  v=1.0000 two-point p=0.3 (0.3453,2.528)                I=3.862366e-09 (entropy route 3.862366e-09) I_G=4.998001e-09 ratio=0.772782 limit 0.772589
  v=1.0000 gen. gamma c=3 d=0.5 s=3.1405                 I=3.862096e-09 (entropy route 3.862096e-09) I_G=4.998001e-09 ratio=0.772728 limit 0.772589
  v=1.0000 lognormal v=1                                 I=3.860944e-09 (entropy route 3.860944e-09) I_G=4.998001e-09 ratio=0.772498 limit 0.772589
5. posterior Fano identity Var(W|b)/E(W|b) = m_{b+1} - m_b, moments of W|n2=b by quadrature
  uniform[0,2]                             lambda2=2: largest absolute mismatch over b=0..24: 9.5e-16
  Gamma(3) truncated to [0,3], renormalized lambda2=2: largest absolute mismatch over b=0..24: 9.0e-16
  two-point 0.5/1.5                        lambda2=3: largest absolute mismatch over b=0..24: 7.0e-16
6. split I - I_G = A + B for the uniform at T1
  max |p2(table) - p2(closed form)| = 5.6e-17
  I = 0.0545526252, I_G = 0.0425789042, I - I_G = +0.0119737; A = +0.0011238, B = +0.0108500, A + B = +0.0119737
  local slope at b = 0, 2, 4, 8, 16: [0.37602, 0.19494, 0.09795, 0.03301, 0.00864]; Gamma value 1/(k+lambda2) = 0.20000
  Gamma: local slope constant? max |slope - 1/5| = 4.8e-13
7. two-point p=0.5, k=3: I(n1:n3|n2) against H(W|n2) along the depth scan
  y0= 0: I=6.417e-02  H(W|n2)=4.036e-01  I <= H: True
  y0= 4: I=4.470e-02  H(W|n2)=5.952e-02  I <= H: True
  y0= 8: I=1.139e-05  H(W|n2)=1.140e-05  I <= H: True
  y0=10: I=3.697e-11  H(W|n2)=3.700e-11  I <= H: True


==> anc/calc_SHORT/item5/verify/v_special.py <==
#!/usr/bin/env python3
"""Special checks: three-point family with R3 = R4 = 1, uniform crossing points at equal means,
depth scans, small-mean ratio, posterior Fano identity, split A + B for the uniform at T1,
and the bound I <= H(W|n2) for a two-point source."""
import numpy as np, json
from scipy import optimize
from scipy.special import gammainc, gammaln
from numpy.polynomial.legendre import leggauss
from v_exact import *

out = {}
T1 = np.array([2.0, 2.0, 2.0])

def diff(law, lam):
    I, dfc, nmax = cmi_1d(law, lam)
    ig = IG(lam, law.v)[0]
    return I, ig, {'Isum': I}, dfc

# ---------------------------------------------------------------- 1. three-point family, R3 = R4 = 1
print("1. three-point laws matching Gamma(k,1/k) moments through order 4")
for k, lamf, tag in ((3.0, lambda: T1, 'T1'), (1.0, lambda: cuts(1.0), 'cuts1'), (1.84, lambda: cuts(1.84), 'cuts1.84'), (3.0, lambda: cuts(3.0), 'cuts3')):
    rows = []
    for t in np.linspace(0, 0.95, 96):
        try:
            law = three_point_matched(t, k)
        except Exception as e:
            continue
        if not (np.all(law.w > 0) and np.all(np.diff(law.x) > 0) and np.isfinite(law.x).all()):
            continue
        I, ig, parts, dfc = diff(law, lamf())
        rows.append((t, I-ig, law.R3(), law.R4(), law.name))
    ts = np.array([r[0] for r in rows]); ds = np.array([r[1] for r in rows])
    print(f"  {tag}: admissible t in [{ts.min():.2f}, {ts.max():.2f}] ({len(ts)} values); I-I_G from {ds.min():+.7f} to {ds.max():+.7f}; above I_G: {int((ds>0).sum())}/{len(ds)}; R3,R4 range {min(r[2] for r in rows):.6f}..{max(r[2] for r in rows):.6f}, {min(r[3] for r in rows):.6f}..{max(r[3] for r in rows):.6f}")
    for r in rows:
        if abs(r[0]-0.0) < 1e-9 or abs(r[0]-0.35) < 1e-9 or r is rows[-1]:
            print(f"     t={r[0]:.2f} {r[4]}  I-I_G={r[1]:+.7f}")
    out[f'threepoint_{tag}'] = [dict(t=r[0], diff=r[1], R3=r[2], R4=r[3]) for r in rows]

# ---------------------------------------------------------------- 2. uniform at equal means, k = 3
print("2. uniform source, equal means eps, k = 3 (v = 1/3)")
U = Uniform(2.0)
def f_eps(le):
    e = np.exp(le); lam = np.array([e, e, e])
    I, dfc, nmax = cmi_1d(U, lam)
    return I - IG(lam, 1/3.)[0]
grid = np.linspace(np.log(0.01), np.log(50), 40)
vals = [f_eps(g) for g in grid]
roots = []
for i in range(len(grid)-1):
    if vals[i]*vals[i+1] < 0:
        r = optimize.brentq(f_eps, grid[i], grid[i+1], xtol=1e-12)
        roots.append(np.exp(r))
print("  sign changes of I - I_G at eps =", [f"{r:.6g}" for r in roots])
print("  signs on the grid:", ''.join('+' if v > 0 else '-' for v in vals))
out['uniform_equal_mean_roots'] = roots

# ---------------------------------------------------------------- 3. depth scans at k = 3
print("3. depth scans, unit windows at Delta = 0.4, k = 3")
tp = two_point(0.5, 1/3.)
for y0 in (0, 3, 4, 8, 10):
    lam = cuts(3.0, y0=y0)
    for law in (U, tp):
        I, ig, parts, dfc = diff(law, lam)
        print(f"  y0={y0:2d} {law.name:32s} I={parts['Isum']:.8f} I_G={ig:.8f} rel={(parts['Isum']-ig)/ig:+.5f} deficit {dfc:.1e}")
        out[f'depth_{y0}_{law.name}'] = dict(I=parts['Isum'], IG=ig, rel=(parts['Isum']-ig)/ig)

# ---------------------------------------------------------------- 4. small means
print("4. small means: I/I_G at equal means 1e-4, and the limit 2 phi(v)/v^2")
phi = lambda v: (1+v)*np.log1p(v) - v
for v in (1/3., 1.0):
    lim = 2*phi(v)/v**2
    for law in (Gamma(1/v), two_point(0.3, v), gen_gamma(3.0, v), lognormal(v), Uniform(2.0) if abs(v-1/3.) < 1e-12 else None):
        if law is None:
            continue
        lam = np.array([1e-4, 1e-4, 1e-4])
        (I, parts), dfc, nmax = cmi(law, lam, parts=True)
        ig = IG(lam, v)[0]
        print(f"  v={v:.4f} {law.name:45s} I={parts['Isum']:.6e} (entropy route {I:.6e}) I_G={ig:.6e} ratio={parts['Isum']/ig:.6f} limit {lim:.6f}")
        out[f'smallmean_{v:.4f}_{law.name}'] = parts['Isum']/ig

# ---------------------------------------------------------------- 5. posterior Fano identity, by quadrature over W
print("5. posterior Fano identity Var(W|b)/E(W|b) = m_{b+1} - m_b, moments of W|n2=b by quadrature")
x, w = leggauss(400)
def check_fano(nodes, weights, lam2, name):
    worst = 0
    for b in range(0, 25):
        pb = weights*np.exp(pois_logpmf(b, lam2*nodes))
        pb1 = weights*np.exp(pois_logpmf(b+1, lam2*nodes))
        m0 = pb.sum(); m1 = (pb*nodes).sum()/m0; m2 = (pb*nodes**2).sum()/m0
        mb1 = (pb1*nodes).sum()/pb1.sum()
        lhs = (m2 - m1**2)/m1; rhs = mb1 - m1
        worst = max(worst, abs(lhs-rhs))
    print(f"  {name:40s} lambda2={lam2:g}: largest absolute mismatch over b=0..24: {worst:.1e}")
    return worst
out['fano'] = [
    check_fano(1+x, w/2, 2.0, 'uniform[0,2]'),
    check_fano(3*(1+x)/2, w/2*(9*(1+x)**2/4*np.exp(-9*(1+x)/2))/ (w/2*(9*(1+x)**2/4*np.exp(-9*(1+x)/2))).sum(), 2.0, 'Gamma(3) truncated to [0,3], renormalized'),
    check_fano(np.array([0.5, 1.5]), np.array([0.5, 0.5]), 3.0, 'two-point 0.5/1.5'),
]

# ---------------------------------------------------------------- 6. split A + B for the uniform at T1
print("6. split I - I_G = A + B for the uniform at T1")
lam = T1
(I, parts), dfc, nmax = cmi(U, lam, parts=True)
p2 = parts['p2']; Ib = parts['Ib']
# marginal of n2 in closed form, independent of the table: mixed Poisson with lambda2 W, W ~ U(0,2)
bb = np.arange(p2.size + 2.0)
p2c = gammainc(bb+1, 2*lam[1])/(2*lam[1])
print(f"  max |p2(table) - p2(closed form)| = {abs(p2 - p2c[:p2.size]).max():.1e}")
m = (bb[:-1]+1)*p2c[1:]/(lam[1]*p2c[:-1])          # m_b = E(W | n2 = b)
slope = m[1:] - m[:-1]                                 # local slope m_{b+1} - m_b
nb = p2.size
c1 = lam[0]*slope[:nb]; c3 = lam[2]*slope[:nb]
IGloc = 0.5*np.log((1+c1)*(1+c3)/(1+c1+c3))
ig = IG(lam, 1/3.)[0]
A = (p2*(Ib - IGloc)).sum(); B = (p2*IGloc).sum() - ig
print(f"  I = {parts['Isum']:.10f}, I_G = {ig:.10f}, I - I_G = {parts['Isum']-ig:+.7f}; A = {A:+.7f}, B = {B:+.7f}, A + B = {A+B:+.7f}")
print(f"  local slope at b = 0, 2, 4, 8, 16: {[round(float(slope[i]),5) for i in (0,2,4,8,16)]}; Gamma value 1/(k+lambda2) = {1/(3+2):.5f}")
out['split_uniform_T1'] = dict(A=A, B=B, I=parts['Isum'], IG=ig)
# the same split for the Gamma must give B = 0
G = Gamma(3.0)
(I, parts), dfc, nmax = cmi(G, lam, parts=True)
p2 = parts['p2']; Ib = parts['Ib']; bb = np.arange(p2.size + 2.0)
p2c = G.pN.__func__  # not used
from scipy.special import gammaln as gl
p2g = np.exp(gl(3+bb) - gl(3) - gl(bb+1) + 3*np.log(3/5.) + bb*np.log(2/5.))
m = (bb[:-1]+1)*p2g[1:]/(lam[1]*p2g[:-1]); slope = m[1:]-m[:-1]
print(f"  Gamma: local slope constant? max |slope - 1/5| = {abs(slope[:40]-0.2).max():.1e}")

# ---------------------------------------------------------------- 7. I <= H(W|n2) for a two-point source
print("7. two-point p=0.5, k=3: I(n1:n3|n2) against H(W|n2) along the depth scan")
for y0 in (0, 4, 8, 10):
    lam = cuts(3.0, y0=y0)
    I, dfc, nmax = cmi_1d(tp, lam); parts = {'Isum': I}
    bmax = 3000
    b = np.arange(bmax+1.0)
    lp = np.array([np.log(wt) + pois_logpmf(b, lam[1]*xx) for xx, wt in zip(tp.x, tp.w)])
    from scipy.special import logsumexp
    lpb = logsumexp(lp, axis=0); pb = np.exp(lpb)
    post = np.exp(lp - lpb[None, :])
    Hc = -(post*np.log(np.where(post > 0, post, 1))).sum(0)
    HW = (pb*Hc).sum()
    print(f"  y0={y0:2d}: I={parts['Isum']:.3e}  H(W|n2)={HW:.3e}  I <= H: {parts['Isum'] <= HW + 1e-15}")
json.dump(out, open('v_special.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item5/verify_counterexamples.json <==
{
 "a": [
  {
   "config": "T1",
   "law": "twopoint p=0.25 (0.667,2)",
   "I_1d": 0.047853755674978515,
   "I_2index": 0.04785375567498118,
   "diff_routes": -2.6645352591003757e-15,
   "deficit_2index": 2.220446049250313e-16,
   "deficit_1d": 4.440892098500626e-16,
   "I_G": 0.042578904170153385,
   "I_minus_IG": 0.00527485150482513,
   "R3": 0.9999999999999996,
   "R4": -0.33333333333333715,
   "nodes_mass_err": 0.0
  },
  {
   "config": "T1",
   "law": "twopoint p=0.2 (0.711,2.15)",
   "I_1d": 0.04586694338361674,
   "I_2index": 0.04586694338362296,
   "diff_routes": -6.217248937900877e-15,
   "deficit_2index": -4.440892098500626e-16,
   "deficit_1d": 8.881784197001252e-16,
   "I_G": 0.042578904170153385,
   "I_minus_IG": 0.0032880392134633576,
   "R3": 1.2990381056766556,
   "R4": 0.12500000000000466,
   "nodes_mass_err": 0.0
  },
  {
   "config": "T1",
   "law": "threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)",
   "I_1d": 0.08937072152536363,
   "I_2index": 0.08937072152535475,
   "diff_routes": 8.881784197001252e-15,
   "deficit_2index": 0.0,
   "deficit_1d": 4.440892098500626e-16,
   "I_G": 0.042578904170153385,
   "I_minus_IG": 0.04679181735521024,
   "R3": 0.9999999999999969,
   "R4": 1.0000000000000082,
   "nodes_mass_err": 0.0
  },
  {
   "config": "T1",
   "law": "threepoint t=0.35 atoms (0.35,1.14,2.63) w (0.314,0.615,0.0709)",
   "I_1d": 0.04746470877991893,
   "I_2index": 0.0474647087799136,
   "diff_routes": 5.329070518200751e-15,
   "deficit_2index": 2.220446049250313e-16,
   "deficit_1d": 3.3306690738754696e-16,
   "I_G": 0.042578904170153385,
   "I_minus_IG": 0.004885804609765544,
   "R3": 1.0000000000000024,
   "R4": 0.9999999999999986,
   "nodes_mass_err": 0.0
  },
  {
   "config": "T1",
   "law": "uniform[0,2]",
   "I_1d": 0.05455262523249971,
   "I_2index": 0.05455262523252191,
   "diff_routes": -2.220446049250313e-14,
   "deficit_2index": 2.220446049250313e-16,
   "deficit_1d": 5.120348589571222e-13,
   "I_G": 0.042578904170153385,
   "I_minus_IG": 0.011973721062346322,
   "R3": 0.0,
   "R4": -0.599999999999999,
   "nodes_mass_err": 0.0
  },
  {
   "config": "cuts k=3",
   "law": "uniform[0,2]",
   "I_1d": 0.10194171602720914,
   "I_2index": 0.10194171602773139,
   "diff_routes": -5.222489107836736e-13,
   "deficit_2index": 0.0,
   "deficit_1d": 5.118128143521972e-13,
   "I_G": 0.10275282897219845,
   "I_minus_IG": -0.0008111129449893117,
   "R3": 0.0,
   "R4": -0.599999999999999,
   "nodes_mass_err": 0.0
  },
  {
   "config": "T1",
   "law": "beta[0,6.667] a=2.4 b=13.6",
   "I_1d": 0.042449783777978034,
   "I_2index": 0.04244978377796915,
   "diff_routes": 8.881784197001252e-15,
   "deficit_2index": -1.3322676295501878e-15,
   "deficit_1d": 1.942890293094024e-13,
   "I_G": 0.042578904170153385,
   "I_minus_IG": -0.00012912039217535115,
   "R3": 0.7777777777777695,
   "R4": 0.4152046783625512,
   "nodes_mass_err": 1.3322676295501878e-15
  },
  {
   "config": "cuts k=3",
   "law": "beta[0,6.667] a=2.4 b=13.6",
   "I_1d": 0.1030104726215324,
   "I_2index": 0.10301047262166563,
   "diff_routes": -1.3322676295501878e-13,
   "deficit_2index": -1.9984014443252818e-15,
   "deficit_1d": 1.949551631241775e-13,
   "I_G": 0.10275282897219845,
   "I_minus_IG": 0.00025764364933394956,
   "R3": 0.7777777777777695,
   "R4": 0.4152046783625512,
   "nodes_mass_err": 1.3322676295501878e-15
  },
  {
   "config": "T1",
   "law": "gamma mix alpha=600 pi=0.252 means (1.99,0.666)",
   "I_1d": 0.04736007496817152,
   "I_2index": 0.047360074968172405,
   "diff_routes": -8.881784197001252e-16,
   "deficit_2index": 1.1102230246251565e-13,
   "deficit_1d": 3.352873534367973e-13,
   "I_G": 0.042578904170153385,
   "I_minus_IG": 0.004781170798018132,
   "R3": 1.0000000000000322,
   "R4": -0.31565884102351816,
   "nodes_mass_err": 1.1080025785759062e-13
  },
  {
   "config": "T1",
   "law": "gamma mix alpha=600 pi=0.2 means (2.15,0.712)",
   "I_1d": 0.04529719922157227,
   "I_2index": 0.04529719922156872,
   "diff_routes": 3.552713678800501e-15,
   "deficit_2index": 1.6853185513809876e-13,
   "deficit_1d": 3.523847880160247e-13,
   "I_G": 0.042578904170153385,
   "I_minus_IG": 0.0027182950514188856,
   "R3": 1.3074785415323305,
   "R4": 0.16048726451825218,
   "nodes_mass_err": 1.680877659282487e-13
  },
  {
   "config": "cuts k=1",
   "law": "zero-infl gamma pi=0.25 shape=2",
   "I_1d": 0.11389889385953733,
   "I_2index": 0.11389889385953378,
   "diff_routes": 3.552713678800501e-15,
   "deficit_2index": 2.220446049250313e-16,
   "deficit_1d": 1.4854784069484595e-13,
   "I_G": 0.10275282897219845,
   "I_minus_IG": 0.01114606488733888,
   "R3": 0.6666666666666661,
   "R4": 0.4074074074074077,
   "nodes_mass_err": 0.0
  },
  {
   "config": "T1",
   "law": "twopoint p=0.1 (0.808,2.73)",
   "I_1d": 0.03935374494374422,
   "I_2index": 0.039353744943738,
   "diff_routes": 6.217248937900877e-15,
   "deficit_2index": -4.440892098500626e-16,
   "deficit_1d": 0.0,
   "I_G": 0.042578904170153385,
   "I_minus_IG": -0.0032251592264091675,
   "R3": 2.309401076758503,
   "R4": 2.5555555555555594,
   "nodes_mass_err": 0.0
  }
 ],
 "b": [
  {
   "config": "T1",
   "max_change": 2.0268231537556858e-12
  },
  {
   "config": "cuts k=1",
   "max_change": 6.270539643082884e-13
  },
  {
   "config": "cuts k=3",
   "max_change": 1.1439738045737613e-12
  }
 ],
 "c": [
  {
   "v": 0.3333333333333333,
   "law": "gamma",
   "ratio": 0.9043734190250092,
   "limit": 0.9043697388427416
  },
  {
   "v": 0.3333333333333333,
   "law": "twopoint p=0.3 (0.622,1.88)",
   "ratio": 0.9043890164433983,
   "limit": 0.9043697388427416
  },
  {
   "v": 0.3333333333333333,
   "law": "gen. gamma c=3 a=0.443",
   "ratio": 0.9044172538759889,
   "limit": 0.9043697388427416
  },
  {
   "v": 0.3333333333333333,
   "law": "lognormal",
   "ratio": 0.9043553162449418,
   "limit": 0.9043697388427416
  },
  {
   "v": 1.0,
   "law": "gamma",
   "ratio": 0.772608002696633,
   "limit": 0.7725887222397811
  },
  {
   "v": 1.0,
   "law": "twopoint p=0.3 (0.345,2.53)",
   "ratio": 0.7727822284568374,
   "limit": 0.7725887222397811
  },
  {
   "v": 1.0,
   "law": "gen. gamma c=3 a=0.167",
   "ratio": 0.7727287039307787,
   "limit": 0.7725887222397811
  },
  {
   "v": 1.0,
   "law": "lognormal",
   "ratio": 0.7724977452914972,
   "limit": 0.7725887222397811
  }
 ]
}

==> anc/calc_SHORT/item5/verify_counterexamples.log <==
(a) two-index summation with independent source nodes
  T1        twopoint p=0.25 (0.667,2)                                  1D 0.0478537557  2-index 0.0478537557  diff -2.7e-15  mass out 2.2e-16  I-I_G +0.0052749  R3 1.0000
  T1        twopoint p=0.2 (0.711,2.15)                                1D 0.0458669434  2-index 0.0458669434  diff -6.2e-15  mass out -4.4e-16  I-I_G +0.0032880  R3 1.2990
  T1        threepoint t=0 atoms (0,0.921,2.41) w (0.1,0.785,0.115)    1D 0.0893707215  2-index 0.0893707215  diff +8.9e-15  mass out 0.0e+00  I-I_G +0.0467918  R3 1.0000
  T1        threepoint t=0.35 atoms (0.35,1.14,2.63) w (0.314,0.615,0. 1D 0.0474647088  2-index 0.0474647088  diff +5.3e-15  mass out 2.2e-16  I-I_G +0.0048858  R3 1.0000
  T1        uniform[0,2]                                               1D 0.0545526252  2-index 0.0545526252  diff -2.2e-14  mass out 2.2e-16  I-I_G +0.0119737  R3 0.0000
  cuts k=3  uniform[0,2]                                               1D 0.1019417160  2-index 0.1019417160  diff -5.2e-13  mass out 0.0e+00  I-I_G -0.0008111  R3 0.0000
  T1        beta[0,6.667] a=2.4 b=13.6                                 1D 0.0424497838  2-index 0.0424497838  diff +8.9e-15  mass out -1.3e-15  I-I_G -0.0001291  R3 0.7778
  cuts k=3  beta[0,6.667] a=2.4 b=13.6                                 1D 0.1030104726  2-index 0.1030104726  diff -1.3e-13  mass out -2.0e-15  I-I_G +0.0002576  R3 0.7778
  T1        gamma mix alpha=600 pi=0.252 means (1.99,0.666)            1D 0.0473600750  2-index 0.0473600750  diff -8.9e-16  mass out 1.1e-13  I-I_G +0.0047812  R3 1.0000
  T1        gamma mix alpha=600 pi=0.2 means (2.15,0.712)              1D 0.0452971992  2-index 0.0452971992  diff +3.6e-15  mass out 1.7e-13  I-I_G +0.0027183  R3 1.3075
  cuts k=1  zero-infl gamma pi=0.25 shape=2                            1D 0.1138988939  2-index 0.1138988939  diff +3.6e-15  mass out 2.2e-16  I-I_G +0.0111461  R3 0.6667
  T1        twopoint p=0.1 (0.808,2.73)                                1D 0.0393537449  2-index 0.0393537449  diff +6.2e-15  mass out -4.4e-16  I-I_G -0.0032252  R3 2.3094

(b) trapezoid step halving
  T1        largest change of I over the continuous laws: 2.0e-12
  cuts k=1  largest change of I over the continuous laws: 6.3e-13
  cuts k=3  largest change of I over the continuous laws: 1.1e-12

(c) small means
  v=0.3333 gamma                                    I/I_G = 0.904373   limit 0.904370
  v=0.3333 twopoint p=0.3 (0.622,1.88)              I/I_G = 0.904389   limit 0.904370
  v=0.3333 gen. gamma c=3 a=0.443                   I/I_G = 0.904417   limit 0.904370
  v=0.3333 lognormal                                I/I_G = 0.904355   limit 0.904370
  v=1.0000 gamma                                    I/I_G = 0.772608   limit 0.772589
  v=1.0000 twopoint p=0.3 (0.345,2.53)              I/I_G = 0.772782   limit 0.772589
  v=1.0000 gen. gamma c=3 a=0.167                   I/I_G = 0.772729   limit 0.772589
  v=1.0000 lognormal                                I/I_G = 0.772498   limit 0.772589


==> anc/calc_SHORT/item5/verify_counterexamples.py <==
#!/usr/bin/env python3
"""Independent checks of the values the conclusions rest on.

(a) Two-index summation (exact_cmi.cmi_direct, P(n1,b,n3) slice by slice in b, per-window cutoffs
    from the window means) with source nodes that do not use the trapezoid rule of exact_cmi.nodes:
    exact atoms for the two- and three-point laws, Gauss-Legendre for the uniform, Gauss-Jacobi for
    the scaled beta, Gauss-Laguerre (generalized) per component for the Gamma mixture.
(b) Step halving of the trapezoid (h = 0.005 -> 0.0025) for the continuous laws of the map.
(c) The small-mean limit: I/I_G at equal means 1e-4 against 2 phi(v)/v^2.

Run:  ( ulimit -v 1500000; python3 verify_counterexamples.py ) > verify_counterexamples.log
"""
import numpy as np, json, io
from scipy.special import roots_jacobi, roots_genlaguerre, betaln, gammaln
from exact_cmi import cmi, cmi_direct, IG, H_STEP
import catalogue as C

LAMU = np.diff(np.exp(0.4*(4.0 + np.arange(4.0))))
T1 = np.array([2.0, 2.0, 2.0])
out = {}


def cut(lam, wmax):
    return tuple(int(np.ceil(l*wmax + 12*np.sqrt(l*wmax) + 25)) for l in lam)


def nodes_indep(src, n=240):
    W, G = [], []
    for c, pi in zip(src.comps, src.pi):
        if c[0] == 'atom':
            W.append([c[1]]); G.append([pi])
        elif c[0] == 'beta':
            a, b, lo, hi = c[1:]
            x, w = roots_jacobi(n, b - 1, a - 1)          # weight (1-x)^(b-1) (1+x)^(a-1)
            B = (1 + x)/2
            W.append(lo + (hi - lo)*B); G.append(pi*w/(2**(a + b - 1)*np.exp(betaln(a, b))))
        elif c[0] == 'semi':
            D = c[1]; al = D.args[0]; th = D.kwds['scale']      # Gamma(al, scale th) components only
            if al < 40:
                x, w = roots_genlaguerre(n, al - 1)               # weights sum to Gamma(al)
                W.append(c[2] + th*x); G.append(pi*w/w.sum())
            else:                                                 # narrow component: Gauss-Legendre
                m, sd = al*th, np.sqrt(al)*th                     # on mean +- 15 sd, log density
                x, w = np.polynomial.legendre.leggauss(400)
                lo, hi = max(0.0, m - 15*sd), m + 15*sd
                y = lo + (hi - lo)*(x + 1)/2
                g = w*(hi - lo)/2*np.exp((al - 1)*np.log(y/th) - y/th - gammaln(al))/th
                W.append(c[2] + y); G.append(pi*g)
    return np.concatenate(W), np.concatenate(G)


print("(a) two-index summation with independent source nodes")
cases = [('T1', 1/3, T1, C.two_point(1/3, 0.25)), ('T1', 1/3, T1, C.two_point(1/3, 0.2)),
         ('T1', 1/3, T1, C.three_point(1/3, 0.0)), ('T1', 1/3, T1, C.three_point(1/3, 0.35)),
         ('T1', 1/3, T1, C.uniform(1/3)), ('cuts k=3', 1/3, 3*LAMU, C.uniform(1/3)),
         ('T1', 1/3, T1, C.beta0L(1/3, (4/3)*5.0)), ('cuts k=3', 1/3, 3*LAMU, C.beta0L(1/3, (4/3)*5.0)),
         ('T1', 1/3, T1, C.gamma_mix_R3one(1/3, 600.0)), ('T1', 1/3, T1, C.gamma_mix(1/3, 600.0, 0.2)),
         ('cuts k=1', 1.0, LAMU, C.zero_inflated_gamma(1.0, 0.5)), ('T1', 1/3, T1, C.two_point(1/3, 0.1))]
out['a'] = []
for cname, v, lam, src in cases:
    W, G = nodes_indep(src)
    keep = G > 1e-300; W, G = W[keep], G[keep]
    wmax = W[G > 1e-18].max()
    I2, d2 = cmi_direct(W, G, lam, cut(lam, wmax))
    r = cmi(src, lam); ig = IG(v, lam)
    mu, c2, c3, c4 = src.cumulants()
    out['a'].append(dict(config=cname, law=src.name, I_1d=r['I'], I_2index=I2, diff_routes=r['I'] - I2,
                         deficit_2index=d2, deficit_1d=r['max_deficit'], I_G=ig, I_minus_IG=r['I'] - ig,
                         R3=c3/(2*c2*c2), R4=c4/(6*c2**3), nodes_mass_err=abs(G.sum() - 1)))
    print(f"  {cname:9s} {src.name[:58]:58s} 1D {r['I']:.10f}  2-index {I2:.10f}  diff {r['I'] - I2:+.1e}  "
          f"mass out {d2:.1e}  I-I_G {r['I'] - ig:+.7f}  R3 {c3/(2*c2*c2):.4f}")

print("\n(b) trapezoid step halving")
out['b'] = []
for cname, k, lam in (('T1', 3.0, T1), ('cuts k=1', 1.0, LAMU), ('cuts k=3', 3.0, 3*LAMU)):
    worst = 0.0
    for src in C.catalogue(1/k):
        if all(c[0] == 'atom' for c in src.comps):
            continue
        a = cmi(src, lam, h=H_STEP)['I']
        src._nodes = None
        b = cmi(src, lam, h=H_STEP/2)['I']
        src._nodes = None
        worst = max(worst, abs(a - b))
    out['b'].append(dict(config=cname, max_change=worst))
    print(f"  {cname:9s} largest change of I over the continuous laws: {worst:.1e}")

print("\n(c) small means")
phi = lambda v: (1 + v)*np.log1p(v) - v
out['c'] = []
for v in (1/3, 1.0):
    for src in (C.gamma(v), C.two_point(v, 0.3), C.gengamma(v, 3.0), C.lognormal(v)):
        lam = np.array([1e-4]*3)
        r = cmi(src, lam)['I']; ig = IG(v, lam)
        out['c'].append(dict(v=v, law=src.name, ratio=r/ig, limit=2*phi(v)/v**2))
        print(f"  v={v:.4f} {src.name:40s} I/I_G = {r/ig:.6f}   limit {2*phi(v)/v**2:.6f}")
json.dump(out, io.open('verify_counterexamples.json', 'w'), indent=1, default=float)


==> anc/calc_SHORT/item6/README.md <==
# Item 6: the electron-ion comparison restated as a measurement of k

Configuration throughout: the Sec. 8 cuts of XS6, three unit windows [4,5], [5,6], [6,7] at splitting
rate Delta = 0.4, window means lambda_j = k * LAMU with
LAMU = diff(exp(0.4*(4+arange(4)))) = (2.436024, 3.634120, 5.421470). True k = 1, 1.84, 3, 5, 15, 40.

All python runs under `( ulimit -v 1500000; ... )` (the replica studies use a parent and two
workers, `NPROC=2`). `analyse.py` reads `../../XS6/measure_spread_and_residual.json`.

## Files and the commands that reproduce them

| file | what it is | command |
|---|---|---|
| `common.py` | estimators (`k_reg`, `k_mle`), samplers (`draw_nm`, `draw_compound`), closed-form moments and large-sample variances | imported |
| `cascade.py` | event-by-event cascade (numba), hadron rapidity optionally smeared | imported |
| `check_mle.py`, `check_mle.log`, `check_mle.json` | checks M1 to M5 of the tools, with mutations | `( ulimit -v 1500000; python3 check_mle.py ) > check_mle.log` |
| `check_cascade.py`, `check_cascade.log`, `check_cascade.json` | checks K1, K2 of the event-by-event cascade (means, second-order ratios 1/k), with a mutation | `( ulimit -v 1500000; python3 check_cascade.py ) > check_cascade.log` |
| `asymptotics.py`, `asymptotics.log`, `asymptotics.json` | population values and sd*sqrt(n) of both estimators for the three models, asymptotic five-sd sizes | `( ulimit -v 1500000; python3 asymptotics.py ) > asymptotics.log` |
| `study.py` | replica study, one model per run | see below |
| `study_nm.{npz,json,log,time}` | counts from Eq. (mixture) | `( ulimit -v 1500000; NPROC=2 /usr/bin/time -v python3 study.py nm ) > study_nm.log 2> study_nm.time` |
| `study_compound.{npz,json,log,time}` | one-plus-geometric counting of each birth | same with `compound` |
| `study_smear.{npz,json,log,time}` | cascade event by event, hadron rapidity smeared by N(0, 0.5) | same with `smear` |
| `study_cascade0.{npz,json,log,time}` | cascade event by event, no smearing (control against `nm`) | same with `cascade0` |
| `study_smear2.{npz,json,log,time}` | more replicas of `smear` at 1e5 (200) and 1e6 (40) events, own seeds, appended to `smear` by `analyse.py` | same with `smear2` |
| `study_cascade0b.{npz,json,log,time}` | more replicas of `cascade0` at 1e3 (16000) and 1e4 (2000) events, own seeds, appended to `cascade0` | same with `cascade0b` |
| `study_nm_smeared.{npz,json,log,time}` | counts from Eq. (mixture) at the smeared window means 1.020201 k LAMU, the law the smearing result predicts, set against `smear` cell by cell | same with `nm_smeared` (needs `asymptotics.json`) |
| `analyse.py`, `analyse.log`, `analyse.json` | bias, spread, resolution, separation from k = 40, regression minus MLE, the XS6 Sec. 8 comparison recomputed from its replicas | `( ulimit -v 1500000; python3 analyse.py ) > analyse_rerun.log` (`SHORT8/make_numbers.py` reads `analyse.log`, the log of the original run, and the rerun log goes beside it). It needs the seven `study_*.npz` files, which are left out of the package |

Order: `check_mle.py`, `asymptotics.py`, `check_cascade.py` (needs `asymptotics.json`), the seven
`study.py` runs (`nm`, `compound`, `smear`, `cascade0`, `cascade0b`, `smear2`, `nm_smeared`), `analyse.py`.
Wall times with two workers: nm 5 min, compound 12 min, smear 49 min, cascade0 1 min, cascade0b 3 min,
smear2 56 min, nm_smeared 6 min. Peak resident memory per process below 220 MB. Seeds are fixed per (model, k, N, chunk) through `numpy` seed sequences,
so the output does not depend on `NPROC`.

## The two estimators

* `k_reg`: least-squares regression of n1 and of n3 on n2, intercept over slope for each, averaged,
  as `four()` in XS6 `mc_calibrate.py` and `measure_spread_and_residual.py`. Undefined when a
  slope is not positive (never happened in any run here).
* `k_mle`: maximum likelihood of Eq. (nm) for (k, lambda_1, lambda_2, lambda_3). Eq. (nm) factorises as
  NB(N; k, Lambda) times Multinomial(n | N; lambda/Lambda), N = n1+n2+n3. The multinomial factor does not
  contain k, and the MLE of each lambda_j is the sample mean at every k (score equations, derived in
  `common.py` docstring). The fitted k is therefore the negative binomial MLE of the totals, the root of
  sum_e [psi(k+N_e) - psi(k)] + n ln(k/(k+m)) = 0. Check M1 confirms against a direct four-parameter
  maximisation to relative 5e-8 and fails (8e-3) when the profile is built from n1+n2.

## Large-sample formulas used by asymptotics.py

* Regression: delta method on z = (n2, n1, n3, n2^2, n2 n1, n2 n3) with the covariance of z in closed form from the
  moments of the Gamma-mixed (compound) Poisson law up to fourth order. Checked against 4e6 sampled events
  (M2) and against the replica spread (analyse.log).
* MLE under Eq. (nm): n Var = 1/I(k), I(k) = psi'(k) - E psi'(k+N) - 1/k + 1/(k+Lambda) (k and the mean
  are orthogonal for the negative binomial).
* MLE under compound counting: the limit k* solves E[psi(k*+N)] - psi(k*) + ln(k*/(k*+m)) = 0 with m = E N,
  and n Var = B11/a11^2 with a11 = I(k*) above evaluated on the true law and B11 = E[s_k^2],
  s_k = psi(k+N) - psi(k) + ln(k/(k+m)) + (m-N)/(k+m). The law of N is
  P(N=n) = sum_{b=1}^{n} P(B=b) C(n-1,b-1) 2^-n with B ~ NB(k, Lambda) the total births.
* Regression under compound counting: population intercept/slope = k E[X^2]/E[X] (both windows), which is
  3k for P(X=m) = 2^-m. Derivation: Cov(X1,X2) = mu^2 l1 l2/k, Var X2 = l2 E[X^2] + mu^2 l2^2/k with mu = E X,
  so slope = mu^2 l1/(k E[X^2] + mu^2 l2), intercept = mu l1 - slope mu l2, ratio k E[X^2]/mu. Check M5.
* Smearing: the smeared window means are k * int_0^10 Delta e^{Delta y} [Phi((y_j - y)/0.5) - Phi((y_{j-1}-y)/0.5)] dy
  = 1.020201 k LAMU = e^{Delta^2 sigma^2/2} k LAMU (the lower limit y = 0 and the cutoff y = 10 change
  nothing at 1e-6). The expected number of hadrons per event lost by stopping the simulation at y = 10
  is below 1e-7 at k = 40 (Gaussian tail beyond 6 sigma).

## Replicas and Monte Carlo uncertainties

Replicas per (k, N): nm and compound 20000 at N = 50 to 1000, 10000 at 1e4, 2000 at 1e5, 400 at 1e6;
nm_smeared the same from N = 100; smear 4000 at N = 100 to 1000, 500 at 1e4, 300 at 1e5, 70 at 1e6;
cascade0 20000 at 1e3 and 2500 at 1e4. The standard error of a mean is sd/sqrt(R); that of a spread is
sd/2 sqrt((kurt-1)/R); Z carries a bootstrap standard error over replicas (400 resamples); five-sd
sizes n5 are log-log interpolations of Z between bracketing sizes.

Results: `analyse.log` (tables per model and estimator, separation, cascade against Eq. (nm), regression
minus MLE, XS6 Sec. 8 recomputed), `asymptotics.log` (large-sample values), `check_*.log`.


==> anc/calc_SHORT/item6/analyse.json <==
{
 "nm": {
  "reg|1|50": {
   "R": 20000,
   "mean": 1.1197464122667846,
   "se_mean": 0.0046951816248891705,
   "sd": 0.663998953172321,
   "se_sd": 0.0049577041138823405,
   "kurt": 5.459810491433022,
   "median": 1.038008732067412,
   "rsd": 0.6143577673388917,
   "undefined": 0,
   "bias_vs_true": 0.11974641226678462,
   "bias_vs_limit": 0.1197464122667855,
   "sd_sqrtN": 4.6951816248891705,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|100": {
   "R": 20000,
   "mean": 1.058345712455761,
   "se_mean": 0.003170477932536047,
   "sd": 0.44837328913970886,
   "se_sd": 0.0026097187200454057,
   "kurt": 3.7101786743314675,
   "median": 1.0242600299255966,
   "rsd": 0.4286261541012194,
   "undefined": 0,
   "bias_vs_true": 0.05834571245576092,
   "bias_vs_limit": 0.05834571245576181,
   "sd_sqrtN": 4.483732891397088,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|150": {
   "R": 20000,
   "mean": 1.03587101161747,
   "se_mean": 0.0025832805527758883,
   "sd": 0.36533103931503275,
   "se_sd": 0.002003327051594347,
   "kurt": 3.405584147819991,
   "median": 1.0106046082916,
   "rsd": 0.3563716449459668,
   "undefined": 0,
   "bias_vs_true": 0.03587101161747008,
   "bias_vs_limit": 0.03587101161747097,
   "sd_sqrtN": 4.474373167612454,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|200": {
   "R": 20000,
   "mean": 1.0290384384926885,
   "se_mean": 0.0022544809287975962,
   "sd": 0.31883175056170526,
   "se_sd": 0.0016614643216317161,
   "kurt": 3.172445543939313,
   "median": 1.0089366538454465,
   "rsd": 0.3148888325724991,
   "undefined": 0,
   "bias_vs_true": 0.0290384384926885,
   "bias_vs_limit": 0.02903843849268939,
   "sd_sqrtN": 4.508961857595192,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|300": {
   "R": 20000,
   "mean": 1.0209442939034659,
   "se_mean": 0.0018027570473690187,
   "sd": 0.25494834660529425,
   "se_sd": 0.001323907574449766,
   "kurt": 3.1572522028894006,
   "median": 1.0075679470927783,
   "rsd": 0.25307214743588685,
   "undefined": 0,
   "bias_vs_true": 0.02094429390346586,
   "bias_vs_limit": 0.02094429390346675,
   "sd_sqrtN": 4.4158348962605,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|500": {
   "R": 20000,
   "mean": 1.0091438185843238,
   "se_mean": 0.0014024732115300671,
   "sd": 0.19833966366107716,
   "se_sd": 0.001031729689173653,
   "kurt": 3.1647248276659057,
   "median": 1.003143699286621,
   "rsd": 0.19758405867596895,
   "undefined": 0,
   "bias_vs_true": 0.009143818584323782,
   "bias_vs_limit": 0.00914381858432467,
   "sd_sqrtN": 4.4350097058061335,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|1000": {
   "R": 20000,
   "mean": 1.0059489205210244,
   "se_mean": 0.0010025712845758105,
   "sd": 0.14178499078929271,
   "se_sd": 0.0007181758694910148,
   "kurt": 3.052537432035963,
   "median": 1.0025641056960843,
   "rsd": 0.14096807132936112,
   "undefined": 0,
   "bias_vs_true": 0.005948920521024359,
   "bias_vs_limit": 0.005948920521025247,
   "sd_sqrtN": 4.483635089201598,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|10000": {
   "R": 10000,
   "mean": 1.0007910140358065,
   "se_mean": 0.00044724258271739,
   "sd": 0.044724258271739,
   "se_sd": 0.00032341728691482545,
   "kurt": 3.091703663180487,
   "median": 1.0004969876725633,
   "rsd": 0.04456010911791165,
   "undefined": 0,
   "bias_vs_true": 0.0007910140358065032,
   "bias_vs_limit": 0.0007910140358073914,
   "sd_sqrtN": 4.4724258271739,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|100000": {
   "R": 2000,
   "mean": 1.0003280550321128,
   "se_mean": 0.00032011734883057746,
   "sd": 0.01431608305524368,
   "se_sd": 0.00021909550973851462,
   "kurt": 2.8737365238480375,
   "median": 1.0002619090928007,
   "rsd": 0.014521001451803118,
   "undefined": 0,
   "bias_vs_true": 0.00032805503211275067,
   "bias_vs_limit": 0.00032805503211363884,
   "sd_sqrtN": 4.527142962671217,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|1000000": {
   "R": 400,
   "mean": 0.9998657020597619,
   "se_mean": 0.00022208900736487495,
   "sd": 0.004441780147297499,
   "se_sd": 0.00015257246356307808,
   "kurt": 2.887809567790482,
   "median": 0.9996949367811975,
   "rsd": 0.0041322818835349134,
   "undefined": 0,
   "bias_vs_true": -0.00013429794023811503,
   "bias_vs_limit": -0.00013429794023722685,
   "sd_sqrtN": 4.441780147297499,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1.84|50": {
   "R": 20000,
   "mean": 2.01387191257503,
   "se_mean": 0.007621558047171824,
   "sd": 1.0778510756724196,
   "se_sd": 0.0070878555705757105,
   "kurt": 4.4594111967046635,
   "median": 1.891954219573488,
   "rsd": 1.005349445828733,
   "undefined": 0,
   "bias_vs_true": 0.1738719125750301,
   "bias_vs_limit": 0.17387191257503387,
   "sd_sqrtN": 7.621558047171825,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|100": {
   "R": 20000,
   "mean": 1.9260698872283417,
   "se_mean": 0.005194505516875234,
   "sd": 0.734614015178682,
   "se_sd": 0.004057799635821408,
   "kurt": 3.4409156128899383,
   "median": 1.8651604457284776,
   "rsd": 0.7200729087832817,
   "undefined": 0,
   "bias_vs_true": 0.08606988722834163,
   "bias_vs_limit": 0.08606988722834541,
   "sd_sqrtN": 7.34614015178682,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|150": {
   "R": 20000,
   "mean": 1.8919687325342465,
   "se_mean": 0.004222869782846973,
   "sd": 0.5972039719037716,
   "se_sd": 0.0031971799313984363,
   "kurt": 3.292866497125365,
   "median": 1.853970990370612,
   "rsd": 0.585817142931731,
   "undefined": 0,
   "bias_vs_true": 0.05196873253424639,
   "bias_vs_limit": 0.05196873253425016,
   "sd_sqrtN": 7.314225017638309,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|200": {
   "R": 20000,
   "mean": 1.8904287796724093,
   "se_mean": 0.003674250701446774,
   "sd": 0.5196175173544886,
   "se_sd": 0.002753049965464136,
   "kurt": 3.245694145922895,
   "median": 1.8633549042204152,
   "rsd": 0.511094672940926,
   "undefined": 0,
   "bias_vs_true": 0.05042877967240922,
   "bias_vs_limit": 0.05042877967241299,
   "sd_sqrtN": 7.3485014028935485,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|300": {
   "R": 20000,
   "mean": 1.8717539823524951,
   "se_mean": 0.0029662092957482597,
   "sd": 0.4194853414884336,
   "se_sd": 0.0021819097950722933,
   "kurt": 3.1643624567766553,
   "median": 1.8570896106469958,
   "rsd": 0.4167855797915817,
   "undefined": 0,
   "bias_vs_true": 0.03175398235249505,
   "bias_vs_limit": 0.03175398235249882,
   "sd_sqrtN": 7.265699244883478,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|500": {
   "R": 20000,
   "mean": 1.8586255425622813,
   "se_mean": 0.00230609437942433,
   "sd": 0.32613099474942536,
   "se_sd": 0.0016639984361279943,
   "kurt": 3.0826278145632093,
   "median": 1.8487598557747185,
   "rsd": 0.32425010701510637,
   "undefined": 0,
   "bias_vs_true": 0.018625542562281217,
   "bias_vs_limit": 0.01862554256228499,
   "sd_sqrtN": 7.292510738293421,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|1000": {
   "R": 20000,
   "mean": 1.8495886965867423,
   "se_mean": 0.001623951462633899,
   "sd": 0.22966141830924847,
   "se_sd": 0.0011551540021202662,
   "kurt": 3.0239215567435918,
   "median": 1.8437997482637243,
   "rsd": 0.2295591331069485,
   "undefined": 0,
   "bias_vs_true": 0.009588696586742218,
   "bias_vs_limit": 0.009588696586745993,
   "sd_sqrtN": 7.262531725219216,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|10000": {
   "R": 10000,
   "mean": 1.8424859026549325,
   "se_mean": 0.0007193814321767404,
   "sd": 0.07193814321767404,
   "se_sd": 0.0005008504813391003,
   "kurt": 2.9389103727848664,
   "median": 1.8417312529347325,
   "rsd": 0.0732982580988566,
   "undefined": 0,
   "bias_vs_true": 0.002485902654932426,
   "bias_vs_limit": 0.0024859026549362007,
   "sd_sqrtN": 7.193814321767404,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|100000": {
   "R": 2000,
   "mean": 1.8394307542240003,
   "se_mean": 0.0005233151372041374,
   "sd": 0.023403364408861607,
   "se_sd": 0.0003811567396191419,
   "kurt": 3.1219766652302114,
   "median": 1.8394388238342236,
   "rsd": 0.02331220699993863,
   "undefined": 0,
   "bias_vs_true": -0.000569245775999816,
   "bias_vs_limit": -0.0005692457759960412,
   "sd_sqrtN": 7.400793644292282,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|1000000": {
   "R": 400,
   "mean": 1.8402975674782744,
   "se_mean": 0.00035609932528300704,
   "sd": 0.007121986505660141,
   "se_sd": 0.0002633257148778093,
   "kurt": 3.1872792526818494,
   "median": 1.8400845256277008,
   "rsd": 0.006576930262839543,
   "undefined": 0,
   "bias_vs_true": 0.00029756747827436314,
   "bias_vs_limit": 0.0002975674782781379,
   "sd_sqrtN": 7.121986505660141,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|3|50": {
   "R": 20000,
   "mean": 3.273294283734503,
   "se_mean": 0.011750205207663839,
   "sd": 1.6617299565345172,
   "se_sd": 0.010995017152241965,
   "kurt": 4.502361023802915,
   "median": 3.0902355955600096,
   "rsd": 1.5468096566584724,
   "undefined": 0,
   "bias_vs_true": 0.27329428373450293,
   "bias_vs_limit": 0.2732942837345145,
   "sd_sqrtN": 11.75020520766384,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|100": {
   "R": 20000,
   "mean": 3.1222487441719795,
   "se_mean": 0.007924853219224613,
   "sd": 1.1207434902443532,
   "se_sd": 0.0062523093169124236,
   "kurt": 3.489765518641289,
   "median": 3.0425737414058576,
   "rsd": 1.0871873267348855,
   "undefined": 0,
   "bias_vs_true": 0.1222487441719795,
   "bias_vs_limit": 0.12224874417199105,
   "sd_sqrtN": 11.20743490244353,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|150": {
   "R": 20000,
   "mean": 3.0931991962983405,
   "se_mean": 0.0064059553377973245,
   "sd": 0.9059388918669298,
   "se_sd": 0.0049551550734735035,
   "kurt": 3.3933525652246073,
   "median": 3.052837152843362,
   "rsd": 0.8894307604292273,
   "undefined": 0,
   "bias_vs_true": 0.0931991962983405,
   "bias_vs_limit": 0.09319919629835205,
   "sd_sqrtN": 11.095440116082015,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|200": {
   "R": 20000,
   "mean": 3.0569625615295144,
   "se_mean": 0.005547142324753389,
   "sd": 0.7844843908080062,
   "se_sd": 0.004170323654002281,
   "kurt": 3.2607935026534753,
   "median": 3.0194263242075143,
   "rsd": 0.7715096400173367,
   "undefined": 0,
   "bias_vs_true": 0.0569625615295144,
   "bias_vs_limit": 0.056962561529525946,
   "sd_sqrtN": 11.094284649506779,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|300": {
   "R": 20000,
   "mean": 3.0418151552636203,
   "se_mean": 0.004494499705824284,
   "sd": 0.6356182440058589,
   "se_sd": 0.003304530134845703,
   "kurt": 3.1623038022128953,
   "median": 3.014570916242007,
   "rsd": 0.6294659641649973,
   "undefined": 0,
   "bias_vs_true": 0.04181515526362034,
   "bias_vs_limit": 0.04181515526363189,
   "sd_sqrtN": 11.009230928358596,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|500": {
   "R": 20000,
   "mean": 3.0239029117200875,
   "se_mean": 0.003511413656409331,
   "sd": 0.49658888159961756,
   "se_sd": 0.002552139726709087,
   "kurt": 3.113026284036166,
   "median": 3.0099046882394718,
   "rsd": 0.4913456465046973,
   "undefined": 0,
   "bias_vs_true": 0.023902911720087516,
   "bias_vs_limit": 0.023902911720099063,
   "sd_sqrtN": 11.104064961273394,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|1000": {
   "R": 20000,
   "mean": 3.0136335700754526,
   "se_mean": 0.0024546414071299635,
   "sd": 0.34713871687257725,
   "se_sd": 0.0017512398660374925,
   "kurt": 3.035987698240943,
   "median": 3.0091129557204037,
   "rsd": 0.34736314906905996,
   "undefined": 0,
   "bias_vs_true": 0.013633570075452628,
   "bias_vs_limit": 0.013633570075464174,
   "sd_sqrtN": 10.977490093456671,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|10000": {
   "R": 10000,
   "mean": 3.0028269842651416,
   "se_mean": 0.0010814866236921478,
   "sd": 0.10814866236921479,
   "se_sd": 0.0007750085818810253,
   "kurt": 3.0541431707165527,
   "median": 3.001349995988536,
   "rsd": 0.1076288475009163,
   "undefined": 0,
   "bias_vs_true": 0.0028269842651416077,
   "bias_vs_limit": 0.002826984265153154,
   "sd_sqrtN": 10.814866236921478,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|100000": {
   "R": 2000,
   "mean": 3.000574297294854,
   "se_mean": 0.0007957122152779594,
   "sd": 0.03558533207776928,
   "se_sd": 0.0005608483826971878,
   "kurt": 2.987187674337789,
   "median": 2.9999936159848684,
   "rsd": 0.035048069179015956,
   "undefined": 0,
   "bias_vs_true": 0.0005742972948539204,
   "bias_vs_limit": 0.0005742972948654668,
   "sd_sqrtN": 11.253070065920303,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|1000000": {
   "R": 400,
   "mean": 3.0002703249068214,
   "se_mean": 0.0005381699231607715,
   "sd": 0.01076339846321543,
   "se_sd": 0.0003581599377595605,
   "kurt": 2.7716386977666936,
   "median": 3.0000527423460834,
   "rsd": 0.010914509031330384,
   "undefined": 0,
   "bias_vs_true": 0.0002703249068214397,
   "bias_vs_limit": 0.00027032490683298604,
   "sd_sqrtN": 10.76339846321543,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|5|50": {
   "R": 20000,
   "mean": 5.406413498230221,
   "se_mean": 0.018827585141372505,
   "sd": 2.6626226253663163,
   "se_sd": 0.017682995103519505,
   "kurt": 4.528437297950846,
   "median": 5.139942310422816,
   "rsd": 2.5074124718379043,
   "undefined": 0,
   "bias_vs_true": 0.4064134982302212,
   "bias_vs_limit": 0.40641349823024253,
   "sd_sqrtN": 18.827585141372506,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|100": {
   "R": 20000,
   "mean": 5.190637652661173,
   "se_mean": 0.012550973294748552,
   "sd": 1.7749756654415931,
   "se_sd": 0.009747965020474016,
   "kurt": 3.4128654484922434,
   "median": 5.075736683217538,
   "rsd": 1.7263272869805515,
   "undefined": 0,
   "bias_vs_true": 0.19063765266117283,
   "bias_vs_limit": 0.19063765266119415,
   "sd_sqrtN": 17.749756654415933,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|150": {
   "R": 20000,
   "mean": 5.111612870319357,
   "se_mean": 0.010142621296620021,
   "sd": 1.4343832595694221,
   "se_sd": 0.0076123043275672184,
   "kurt": 3.2531590817205207,
   "median": 5.035193785567982,
   "rsd": 1.3999981678001554,
   "undefined": 0,
   "bias_vs_true": 0.11161287031935707,
   "bias_vs_limit": 0.11161287031937839,
   "sd_sqrtN": 17.567535407676,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|200": {
   "R": 20000,
   "mean": 5.099084251188091,
   "se_mean": 0.008783910246493026,
   "sd": 1.2422325001258434,
   "se_sd": 0.006581935181319463,
   "kurt": 3.2459051674799184,
   "median": 5.035976381621243,
   "rsd": 1.2221203350761627,
   "undefined": 0,
   "bias_vs_true": 0.09908425118809117,
   "bias_vs_limit": 0.09908425118811248,
   "sd_sqrtN": 17.567820492986055,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|300": {
   "R": 20000,
   "mean": 5.065450880221548,
   "se_mean": 0.007145408936873813,
   "sd": 1.0105134227228865,
   "se_sd": 0.005141680951470098,
   "kurt": 3.0711715065296077,
   "median": 5.035354624002498,
   "rsd": 1.0108017085732515,
   "undefined": 0,
   "bias_vs_true": 0.06545088022154832,
   "bias_vs_limit": 0.06545088022156964,
   "sd_sqrtN": 17.50260589886366,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|500": {
   "R": 20000,
   "mean": 5.046444476701573,
   "se_mean": 0.005522346222090105,
   "sd": 0.7809776923399651,
   "se_sd": 0.003976702168926187,
   "kurt": 3.0742393139261672,
   "median": 5.020942898884959,
   "rsd": 0.7856371811034176,
   "undefined": 0,
   "bias_vs_true": 0.04644447670157259,
   "bias_vs_limit": 0.046444476701593906,
   "sd_sqrtN": 17.463192089830788,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|1000": {
   "R": 20000,
   "mean": 5.0126572092687125,
   "se_mean": 0.0038861567318579206,
   "sd": 0.5495855555700975,
   "se_sd": 0.0027302674723755724,
   "kurt": 2.974375518544732,
   "median": 4.9947578835618165,
   "rsd": 0.5482649825020469,
   "undefined": 0,
   "bias_vs_true": 0.0126572092687125,
   "bias_vs_limit": 0.012657209268733816,
   "sd_sqrtN": 17.379421247305466,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|10000": {
   "R": 10000,
   "mean": 5.001536547360931,
   "se_mean": 0.0017204060992986208,
   "sd": 0.1720406099298621,
   "se_sd": 0.001200876364977724,
   "kurt": 2.94892281136972,
   "median": 5.000915117930375,
   "rsd": 0.17303311696617352,
   "undefined": 0,
   "bias_vs_true": 0.0015365473609305624,
   "bias_vs_limit": 0.0015365473609518787,
   "sd_sqrtN": 17.204060992986207,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|100000": {
   "R": 2000,
   "mean": 5.001036753259727,
   "se_mean": 0.0011984076091046633,
   "sd": 0.05359441757422046,
   "se_sd": 0.0008656727922806895,
   "kurt": 3.0871728255056587,
   "median": 5.001245273527971,
   "rsd": 0.05393293946940052,
   "undefined": 0,
   "bias_vs_true": 0.0010367532597266305,
   "bias_vs_limit": 0.0010367532597479467,
   "sd_sqrtN": 16.948042940469296,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|1000000": {
   "R": 400,
   "mean": 4.9994159318891676,
   "se_mean": 0.0008644136653337259,
   "sd": 0.01728827330667452,
   "se_sd": 0.000616910446356055,
   "kurt": 3.0373281793607667,
   "median": 5.000161641021599,
   "rsd": 0.017769967993130045,
   "undefined": 0,
   "bias_vs_true": -0.0005840681108324475,
   "bias_vs_limit": -0.0005840681108111312,
   "sd_sqrtN": 17.28827330667452,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|15|50": {
   "R": 20000,
   "mean": 16.05899056717355,
   "se_mean": 0.05333374913644934,
   "sd": 7.5425311360971,
   "se_sd": 0.048605573416894934,
   "kurt": 4.3222163078562215,
   "median": 15.24288537799806,
   "rsd": 7.106791185801948,
   "undefined": 0,
   "bias_vs_true": 1.0589905671735487,
   "bias_vs_limit": 1.0589905671733852,
   "sd_sqrtN": 53.33374913644934,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|100": {
   "R": 20000,
   "mean": 15.471553018265503,
   "se_mean": 0.03602929863308684,
   "sd": 5.095312276970183,
   "se_sd": 0.02805172982525058,
   "kurt": 3.424753920594577,
   "median": 15.12963432355593,
   "rsd": 4.9557252931937565,
   "undefined": 0,
   "bias_vs_true": 0.471553018265503,
   "bias_vs_limit": 0.4715530182653396,
   "sd_sqrtN": 50.95312276970183,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|150": {
   "R": 20000,
   "mean": 15.27472652565589,
   "se_mean": 0.028776395598627085,
   "sd": 4.069596893179186,
   "se_sd": 0.02178288477798819,
   "kurt": 3.2920178172940306,
   "median": 15.034253528567358,
   "rsd": 4.046816811847088,
   "undefined": 0,
   "bias_vs_true": 0.27472652565588973,
   "bias_vs_limit": 0.2747265256557263,
   "sd_sqrtN": 49.84217923552353,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|200": {
   "R": 20000,
   "mean": 15.246562855070456,
   "se_mean": 0.025041711115064445,
   "sd": 3.541432748395322,
   "se_sd": 0.018976235047991546,
   "kurt": 3.296952906814101,
   "median": 15.111866634656836,
   "rsd": 3.472473572681758,
   "undefined": 0,
   "bias_vs_true": 0.24656285507045617,
   "bias_vs_limit": 0.24656285507029274,
   "sd_sqrtN": 50.083422230128896,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|300": {
   "R": 20000,
   "mean": 15.170313670010056,
   "se_mean": 0.020448471286935447,
   "sd": 2.891850542378093,
   "se_sd": 0.014969169600508763,
   "kurt": 3.1435504886688106,
   "median": 15.032009207976847,
   "rsd": 2.8538897033375266,
   "undefined": 0,
   "bias_vs_true": 0.17031367001005648,
   "bias_vs_limit": 0.17031367000989306,
   "sd_sqrtN": 50.08832067294472,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|500": {
   "R": 20000,
   "mean": 15.096246498205838,
   "se_mean": 0.015533870774163296,
   "sd": 2.1968210724972783,
   "se_sd": 0.01122231787347831,
   "kurt": 3.0876887330455074,
   "median": 15.034140387373238,
   "rsd": 2.215405442926943,
   "undefined": 0,
   "bias_vs_true": 0.0962464982058382,
   "bias_vs_limit": 0.09624649820567477,
   "sd_sqrtN": 49.122412525079085,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|1000": {
   "R": 20000,
   "mean": 15.06207421525388,
   "se_mean": 0.010972033586537413,
   "sd": 1.5516798704894323,
   "se_sd": 0.007959627485261606,
   "kurt": 3.1050926777630052,
   "median": 15.03688061963771,
   "rsd": 1.545494380958699,
   "undefined": 0,
   "bias_vs_true": 0.06207421525387957,
   "bias_vs_limit": 0.06207421525371615,
   "sd_sqrtN": 49.06842590181696,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|10000": {
   "R": 10000,
   "mean": 14.996338802630932,
   "se_mean": 0.004894539443633286,
   "sd": 0.4894539443633286,
   "se_sd": 0.0035250198871771003,
   "kurt": 3.0747198825621522,
   "median": 14.99645065232139,
   "rsd": 0.4796971519998843,
   "undefined": 0,
   "bias_vs_true": -0.0036611973690678923,
   "bias_vs_limit": -0.003661197369231317,
   "sd_sqrtN": 48.94539443633286,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|100000": {
   "R": 2000,
   "mean": 15.003042411117923,
   "se_mean": 0.003460478019537844,
   "sd": 0.1547572817266093,
   "se_sd": 0.0024635779415817863,
   "kurt": 3.0273111781907445,
   "median": 15.004470562193838,
   "rsd": 0.15777396890301565,
   "undefined": 0,
   "bias_vs_true": 0.0030424111179225832,
   "bias_vs_limit": 0.0030424111177591584,
   "sd_sqrtN": 48.93854947524408,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|1000000": {
   "R": 400,
   "mean": 14.999970732985771,
   "se_mean": 0.002368475140070308,
   "sd": 0.04736950280140616,
   "se_sd": 0.0016304582403362468,
   "kurt": 2.8955781328354075,
   "median": 14.996807164619414,
   "rsd": 0.048444825587488055,
   "undefined": 0,
   "bias_vs_true": -2.926701422900635e-05,
   "bias_vs_limit": -2.926701439243118e-05,
   "sd_sqrtN": 47.369502801406156,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|40|50": {
   "R": 20000,
   "mean": 42.781068931482416,
   "se_mean": 0.13983801194812284,
   "sd": 19.776081303232623,
   "se_sd": 0.1291143893589866,
   "kurt": 4.410034716580895,
   "median": 40.69171337937717,
   "rsd": 18.73595553757943,
   "undefined": 0,
   "bias_vs_true": 2.781068931482416,
   "bias_vs_limit": 2.781068931458485,
   "sd_sqrtN": 139.83801194812284,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|100": {
   "R": 20000,
   "mean": 41.45499184140147,
   "se_mean": 0.09491813647839782,
   "sd": 13.42345159229306,
   "se_sd": 0.07676383592571508,
   "kurt": 3.616223980024054,
   "median": 40.605626008460916,
   "rsd": 12.959080142729656,
   "undefined": 0,
   "bias_vs_true": 1.4549918414014726,
   "bias_vs_limit": 1.4549918413775416,
   "sd_sqrtN": 134.2345159229306,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|150": {
   "R": 20000,
   "mean": 40.830666318430396,
   "se_mean": 0.07560540129293811,
   "sd": 10.692218389713341,
   "se_sd": 0.05846553216251064,
   "kurt": 3.3919613599455163,
   "median": 40.23846905114201,
   "rsd": 10.555485978382979,
   "undefined": 0,
   "bias_vs_true": 0.8306663184303957,
   "bias_vs_limit": 0.8306663184064647,
   "sd_sqrtN": 130.9523963660025,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|200": {
   "R": 20000,
   "mean": 40.7870615212956,
   "se_mean": 0.06513729846836394,
   "sd": 9.211805091030453,
   "se_sd": 0.04758583672628188,
   "kurt": 3.134793769494832,
   "median": 40.372584389398035,
   "rsd": 9.05718022121129,
   "undefined": 0,
   "bias_vs_true": 0.7870615212955983,
   "bias_vs_limit": 0.7870615212716672,
   "sd_sqrtN": 130.2745969367279,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|300": {
   "R": 20000,
   "mean": 40.41875614843996,
   "se_mean": 0.05362159230516333,
   "sd": 7.583238307400277,
   "se_sd": 0.0390036766580212,
   "kurt": 3.116370374978476,
   "median": 40.12340205337301,
   "rsd": 7.546353314699078,
   "undefined": 0,
   "bias_vs_true": 0.4187561484399609,
   "bias_vs_limit": 0.4187561484160298,
   "sd_sqrtN": 131.345540343199,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|500": {
   "R": 20000,
   "mean": 40.266288653606715,
   "se_mean": 0.04083177694139722,
   "sd": 5.774485272631696,
   "se_sd": 0.029485063517784814,
   "kurt": 3.08577552131525,
   "median": 40.09704243799748,
   "rsd": 5.7112821589595955,
   "undefined": 0,
   "bias_vs_true": 0.26628865360671483,
   "bias_vs_limit": 0.26628865358278375,
   "sd_sqrtN": 129.12141604675878,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|1000": {
   "R": 20000,
   "mean": 40.10795393731109,
   "se_mean": 0.028642649639452143,
   "sd": 4.050682358241406,
   "se_sd": 0.020489077136891107,
   "kurt": 3.0468141228936756,
   "median": 40.00350470250633,
   "rsd": 4.054219251036479,
   "undefined": 0,
   "bias_vs_true": 0.1079539373110876,
   "bias_vs_limit": 0.10795393728715652,
   "sd_sqrtN": 128.09382329904966,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|10000": {
   "R": 10000,
   "mean": 40.01657001701861,
   "se_mean": 0.01292782292097959,
   "sd": 1.292782292097959,
   "se_sd": 0.009224861206557473,
   "kurt": 3.0367085344313423,
   "median": 40.00375492317127,
   "rsd": 1.2730152960124488,
   "undefined": 0,
   "bias_vs_true": 0.016570017018608496,
   "bias_vs_limit": 0.016570016994677417,
   "sd_sqrtN": 129.2782292097959,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|100000": {
   "R": 2000,
   "mean": 39.98914486202873,
   "se_mean": 0.00888820647333658,
   "sd": 0.39749267744868527,
   "se_sd": 0.0062391010798366784,
   "kurt": 2.9709507182022934,
   "median": 39.991219594289156,
   "rsd": 0.3968449754584527,
   "undefined": 0,
   "bias_vs_true": -0.010855137971269357,
   "bias_vs_limit": -0.010855137995200437,
   "sd_sqrtN": 125.69822139764929,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|1000000": {
   "R": 400,
   "mean": 40.002182997934966,
   "se_mean": 0.006549203857015855,
   "sd": 0.1309840771403171,
   "se_sd": 0.004988864316064038,
   "kurt": 3.3210599526256237,
   "median": 40.00239448582671,
   "rsd": 0.13037473335713146,
   "undefined": 0,
   "bias_vs_true": 0.0021829979349661244,
   "bias_vs_limit": 0.002182997911035045,
   "sd_sqrtN": 130.98407714031708,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "mle|1|50": {
   "R": 20000,
   "mean": 1.0681254892049927,
   "se_mean": 0.0017290675198195983,
   "sd": 0.24452707367876864,
   "se_sd": 0.0016689197553818474,
   "kurt": 4.7265503799759605,
   "median": 1.036453098989296,
   "rsd": 0.22886816001465363,
   "undefined": 0,
   "bias_vs_true": 0.06812548920499273,
   "bias_vs_limit": 0.06812548920499273,
   "sd_sqrtN": 1.7290675198195984,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|100": {
   "R": 20000,
   "mean": 1.0312582983221095,
   "se_mean": 0.0011462633259914207,
   "sd": 0.16210611416679596,
   "se_sd": 0.0009547099588944126,
   "kurt": 3.7748154359883634,
   "median": 1.0150803746278763,
   "rsd": 0.156800425561604,
   "undefined": 0,
   "bias_vs_true": 0.03125829832210947,
   "bias_vs_limit": 0.03125829832210947,
   "sd_sqrtN": 1.6210611416679597,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|150": {
   "R": 20000,
   "mean": 1.0184331289881883,
   "se_mean": 0.0009158280921084467,
   "sd": 0.12951765086620415,
   "se_sd": 0.0007129985558978104,
   "kurt": 3.4244284400523863,
   "median": 1.0074340285372583,
   "rsd": 0.12822794319678985,
   "undefined": 0,
   "bias_vs_true": 0.018433128988188274,
   "bias_vs_limit": 0.018433128988188274,
   "sd_sqrtN": 1.5862607865306992,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|200": {
   "R": 20000,
   "mean": 1.014492558994316,
   "se_mean": 0.0007815557639016456,
   "sd": 0.11052867610605718,
   "se_sd": 0.0005916207982750817,
   "kurt": 3.292064933515583,
   "median": 1.0071153518393294,
   "rsd": 0.10912053402673375,
   "undefined": 0,
   "bias_vs_true": 0.014492558994315896,
   "bias_vs_limit": 0.014492558994315896,
   "sd_sqrtN": 1.5631115278032912,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|300": {
   "R": 20000,
   "mean": 1.0096368827121955,
   "se_mean": 0.0006281404971165761,
   "sd": 0.088832481009804,
   "se_sd": 0.0004726171365310881,
   "kurt": 3.2644635409168146,
   "median": 1.0049509270965449,
   "rsd": 0.08779458911523583,
   "undefined": 0,
   "bias_vs_true": 0.009636882712195538,
   "bias_vs_limit": 0.009636882712195538,
   "sd_sqrtN": 1.5386237047137798,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|500": {
   "R": 20000,
   "mean": 1.0057230096183924,
   "se_mean": 0.0004838256375908746,
   "sd": 0.06842327785048248,
   "se_sd": 0.0003561823945126392,
   "kurt": 3.167839546438577,
   "median": 1.002617730351853,
   "rsd": 0.06787460430118028,
   "undefined": 0,
   "bias_vs_true": 0.0057230096183924495,
   "bias_vs_limit": 0.0057230096183924495,
   "sd_sqrtN": 1.5299910051703454,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|1000": {
   "R": 20000,
   "mean": 1.0028488881199829,
   "se_mean": 0.00034337385691229807,
   "sd": 0.04856039654097305,
   "se_sd": 0.00024632887952856606,
   "kurt": 3.0585252609644105,
   "median": 1.0010599678317058,
   "rsd": 0.04842914221049059,
   "undefined": 0,
   "bias_vs_true": 0.002848888119982851,
   "bias_vs_limit": 0.002848888119982851,
   "sd_sqrtN": 1.5356145715043692,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|10000": {
   "R": 10000,
   "mean": 1.0004195993612015,
   "se_mean": 0.0001518915687158452,
   "sd": 0.01518915687158452,
   "se_sd": 0.00010914907437063878,
   "kurt": 3.065536008921185,
   "median": 1.0004533092608305,
   "rsd": 0.015178411081478067,
   "undefined": 0,
   "bias_vs_true": 0.00041959936120150587,
   "bias_vs_limit": 0.00041959936120150587,
   "sd_sqrtN": 1.518915687158452,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|100000": {
   "R": 2000,
   "mean": 1.0000561823530907,
   "se_mean": 0.0001069512736941079,
   "sd": 0.0047830063652042065,
   "se_sd": 7.450775075821295e-05,
   "kurt": 2.941292494857694,
   "median": 1.0001103601254542,
   "rsd": 0.004744987516514018,
   "undefined": 0,
   "bias_vs_true": 5.6182353090683534e-05,
   "bias_vs_limit": 5.6182353090683534e-05,
   "sd_sqrtN": 1.5125194177128425,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|1000000": {
   "R": 400,
   "mean": 0.9999224873902506,
   "se_mean": 7.298387475261926e-05,
   "sd": 0.0014596774950523853,
   "se_sd": 4.896780122672688e-05,
   "kurt": 2.8006419564782155,
   "median": 0.9999372936189954,
   "rsd": 0.0014552758260047063,
   "undefined": 0,
   "bias_vs_true": -7.751260974941943e-05,
   "bias_vs_limit": -7.751260974941943e-05,
   "sd_sqrtN": 1.4596774950523852,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1.84|50": {
   "R": 20000,
   "mean": 1.9651798434088739,
   "se_mean": 0.00314400653638313,
   "sd": 0.44462966839426826,
   "se_sd": 0.0034139026755631054,
   "kurt": 5.716234411497364,
   "median": 1.9031867205049517,
   "rsd": 0.4083083856814151,
   "undefined": 0,
   "bias_vs_true": 0.12517984340887378,
   "bias_vs_limit": 0.12517984340887378,
   "sd_sqrtN": 3.1440065363831304,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|100": {
   "R": 20000,
   "mean": 1.899242499341644,
   "se_mean": 0.0020675005604485906,
   "sd": 0.2923887332800372,
   "se_sd": 0.0017319295915846921,
   "kurt": 3.8069145039156185,
   "median": 1.870513383408384,
   "rsd": 0.2790616326215923,
   "undefined": 0,
   "bias_vs_true": 0.05924249934164383,
   "bias_vs_limit": 0.05924249934164383,
   "sd_sqrtN": 2.9238873328003723,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|150": {
   "R": 20000,
   "mean": 1.877889724126285,
   "se_mean": 0.0016483291694106945,
   "sd": 0.23310894666357831,
   "se_sd": 0.0013249661988893895,
   "kurt": 3.584530736666198,
   "median": 1.8592511838637544,
   "rsd": 0.22807699775868406,
   "undefined": 0,
   "bias_vs_true": 0.037889724126284996,
   "bias_vs_limit": 0.037889724126284996,
   "sd_sqrtN": 2.85498986901713,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|200": {
   "R": 20000,
   "mean": 1.8711719349471834,
   "se_mean": 0.0014130279349458261,
   "sd": 0.19983232696124348,
   "se_sd": 0.001065296388961106,
   "kurt": 3.273523280278094,
   "median": 1.8582993780128638,
   "rsd": 0.1975702826461359,
   "undefined": 0,
   "bias_vs_true": 0.03117193494718329,
   "bias_vs_limit": 0.03117193494718329,
   "sd_sqrtN": 2.8260558698916523,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|300": {
   "R": 20000,
   "mean": 1.857561385342732,
   "se_mean": 0.0011493268934349822,
   "sd": 0.16253936802958888,
   "se_sd": 0.0008673967554304648,
   "kurt": 3.2782870412206555,
   "median": 1.848272263618523,
   "rsd": 0.15923569757279551,
   "undefined": 0,
   "bias_vs_true": 0.017561385342731883,
   "bias_vs_limit": 0.017561385342731883,
   "sd_sqrtN": 2.815264436573844,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|500": {
   "R": 20000,
   "mean": 1.8517131292882896,
   "se_mean": 0.0008819379365535354,
   "sd": 0.12472485910453521,
   "se_sd": 0.0006470611164761799,
   "kurt": 3.153151300588665,
   "median": 1.8462519364891903,
   "rsd": 0.12461187692219694,
   "undefined": 0,
   "bias_vs_true": 0.011713129288289492,
   "bias_vs_limit": 0.011713129288289492,
   "sd_sqrtN": 2.788932634418243,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|1000": {
   "R": 20000,
   "mean": 1.845480644712957,
   "se_mean": 0.0006175618051317917,
   "sd": 0.08733642804209904,
   "se_sd": 0.0004455226054334568,
   "kurt": 3.081798180806525,
   "median": 1.84208915173265,
   "rsd": 0.08618739334024975,
   "undefined": 0,
   "bias_vs_true": 0.00548064471295695,
   "bias_vs_limit": 0.00548064471295695,
   "sd_sqrtN": 2.76182035316433,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|10000": {
   "R": 10000,
   "mean": 1.8404259968474006,
   "se_mean": 0.0002728855068715012,
   "sd": 0.02728855068715012,
   "se_sd": 0.00019451843406408814,
   "kurt": 3.0324533185590092,
   "median": 1.8402827501246621,
   "rsd": 0.027014405484375656,
   "undefined": 0,
   "bias_vs_true": 0.0004259968474005227,
   "bias_vs_limit": 0.0004259968474005227,
   "sd_sqrtN": 2.728855068715012,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|100000": {
   "R": 2000,
   "mean": 1.8396774709617025,
   "se_mean": 0.00018980663510560758,
   "sd": 0.008488410773532731,
   "se_sd": 0.0001347757321439417,
   "kurt": 3.016789681302809,
   "median": 1.8399378185256943,
   "rsd": 0.008508662037337005,
   "undefined": 0,
   "bias_vs_true": -0.00032252903829754764,
   "bias_vs_limit": -0.00032252903829754764,
   "sd_sqrtN": 2.684271175947515,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|1000000": {
   "R": 400,
   "mean": 1.8399649711600348,
   "se_mean": 0.00014497938631731057,
   "sd": 0.0028995877263462114,
   "se_sd": 0.00010391843948417512,
   "kurt": 3.055098820498862,
   "median": 1.8399255864797868,
   "rsd": 0.002759590323190116,
   "undefined": 0,
   "bias_vs_true": -3.502883996531203e-05,
   "bias_vs_limit": -3.502883996531203e-05,
   "sd_sqrtN": 2.8995877263462115,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|3|50": {
   "R": 20000,
   "mean": 3.2147188211528452,
   "se_mean": 0.005183143241624728,
   "sd": 0.7330071468028139,
   "se_sd": 0.005279634005052124,
   "kurt": 5.150316373913997,
   "median": 3.10733212821157,
   "rsd": 0.6736560970528043,
   "undefined": 0,
   "bias_vs_true": 0.21471882115284524,
   "bias_vs_limit": 0.21471882115284524,
   "sd_sqrtN": 5.1831432416247285,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|100": {
   "R": 20000,
   "mean": 3.1017501956455713,
   "se_mean": 0.0033895657698380334,
   "sd": 0.47935698822605477,
   "se_sd": 0.0028465090074337273,
   "kurt": 3.82096037452872,
   "median": 3.0507817051436357,
   "rsd": 0.4599868922352423,
   "undefined": 0,
   "bias_vs_true": 0.1017501956455713,
   "bias_vs_limit": 0.1017501956455713,
   "sd_sqrtN": 4.793569882260548,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|150": {
   "R": 20000,
   "mean": 3.071108871290556,
   "se_mean": 0.00271180161457304,
   "sd": 0.38350666217944496,
   "se_sd": 0.0021259688955470872,
   "kurt": 3.458430717983986,
   "median": 3.0366585364421246,
   "rsd": 0.3731837962112817,
   "undefined": 0,
   "bias_vs_true": 0.07110887129055588,
   "bias_vs_limit": 0.07110887129055588,
   "sd_sqrtN": 4.696978176487819,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|200": {
   "R": 20000,
   "mean": 3.0512380751443544,
   "se_mean": 0.0023284841176677332,
   "sd": 0.3292973818976058,
   "se_sd": 0.0018036869283511211,
   "kurt": 3.4001354254822678,
   "median": 3.026951653709472,
   "rsd": 0.32330090048958904,
   "undefined": 0,
   "bias_vs_true": 0.05123807514435441,
   "bias_vs_limit": 0.05123807514435441,
   "sd_sqrtN": 4.656968235335467,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|300": {
   "R": 20000,
   "mean": 3.032145281964315,
   "se_mean": 0.0018649617209072803,
   "sd": 0.2637454159013743,
   "se_sd": 0.0013965167054175074,
   "kurt": 3.242912944430799,
   "median": 3.0161189672959354,
   "rsd": 0.25926389708058906,
   "undefined": 0,
   "bias_vs_true": 0.032145281964314876,
   "bias_vs_limit": 0.032145281964314876,
   "sd_sqrtN": 4.568204606045648,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|500": {
   "R": 20000,
   "mean": 3.020960895579664,
   "se_mean": 0.001446498727692433,
   "sd": 0.20456581186580655,
   "se_sd": 0.0010671043062371558,
   "kurt": 3.17689571403939,
   "median": 3.011685943450357,
   "rsd": 0.20281461655910027,
   "undefined": 0,
   "bias_vs_true": 0.020960895579663852,
   "bias_vs_limit": 0.020960895579663852,
   "sd_sqrtN": 4.574230612043766,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|1000": {
   "R": 20000,
   "mean": 3.0082727566756375,
   "se_mean": 0.0010150088393628195,
   "sd": 0.14354392665554735,
   "se_sd": 0.0007266696873537791,
   "kurt": 3.0501915110488844,
   "median": 3.0041279902035094,
   "rsd": 0.14333056802325453,
   "undefined": 0,
   "bias_vs_true": 0.008272756675637538,
   "bias_vs_limit": 0.008272756675637538,
   "sd_sqrtN": 4.539257525156858,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|10000": {
   "R": 10000,
   "mean": 3.001021265065777,
   "se_mean": 0.0004464671404320071,
   "sd": 0.04464671404320071,
   "se_sd": 0.00031101510832177797,
   "kurt": 2.9410823596485676,
   "median": 3.000664587842228,
   "rsd": 0.045272937073834105,
   "undefined": 0,
   "bias_vs_true": 0.001021265065777044,
   "bias_vs_limit": 0.001021265065777044,
   "sd_sqrtN": 4.464671404320071,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|100000": {
   "R": 2000,
   "mean": 2.9996779086604155,
   "se_mean": 0.0003173970934883552,
   "sd": 0.014194429538016364,
   "se_sd": 0.00023562455859169453,
   "kurt": 3.2044243944542363,
   "median": 2.9995162320327005,
   "rsd": 0.01458031095723107,
   "undefined": 0,
   "bias_vs_true": -0.000322091339584496,
   "bias_vs_limit": -0.000322091339584496,
   "sd_sqrtN": 4.488672742690332,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|1000000": {
   "R": 400,
   "mean": 2.9999386242237653,
   "se_mean": 0.00022547337548221613,
   "sd": 0.004509467509644323,
   "se_sd": 0.00016561073659893198,
   "kurt": 3.1579751329439794,
   "median": 3.0001503229481967,
   "rsd": 0.0046762736524211404,
   "undefined": 0,
   "bias_vs_true": -6.137577623466228e-05,
   "bias_vs_limit": -6.137577623466228e-05,
   "sd_sqrtN": 4.509467509644323,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|5|50": {
   "R": 20000,
   "mean": 5.365174096498047,
   "se_mean": 0.008705178123510253,
   "sd": 1.2310980965141771,
   "se_sd": 0.009087567267003445,
   "kurt": 5.359131240068004,
   "median": 5.180857487540488,
   "rsd": 1.1375390603690856,
   "undefined": 0,
   "bias_vs_true": 0.36517409649804744,
   "bias_vs_limit": 0.36517409649804744,
   "sd_sqrtN": 8.705178123510255,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|100": {
   "R": 20000,
   "mean": 5.175035557336352,
   "se_mean": 0.005656601091906687,
   "sd": 0.7999641981108895,
   "se_sd": 0.004759554331055307,
   "kurt": 3.8319231436076078,
   "median": 5.093838403026906,
   "rsd": 0.773259735604055,
   "undefined": 0,
   "bias_vs_true": 0.17503555733635157,
   "bias_vs_limit": 0.17503555733635157,
   "sd_sqrtN": 7.999641981108895,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|150": {
   "R": 20000,
   "mean": 5.11389641361267,
   "se_mean": 0.004591001371028806,
   "sd": 0.6492656403782411,
   "se_sd": 0.003770434935808459,
   "kurt": 3.6979136662454493,
   "median": 5.059279030583012,
   "rsd": 0.6360180501388589,
   "undefined": 0,
   "bias_vs_true": 0.11389641361266989,
   "bias_vs_limit": 0.11389641361266989,
   "sd_sqrtN": 7.951847632240265,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|200": {
   "R": 20000,
   "mean": 5.0814302229749035,
   "se_mean": 0.003888912290030819,
   "sd": 0.5499752503440996,
   "se_sd": 0.00298892758222594,
   "kurt": 3.3628409036204174,
   "median": 5.040644229649727,
   "rsd": 0.5476825917758359,
   "undefined": 0,
   "bias_vs_true": 0.08143022297490354,
   "bias_vs_limit": 0.08143022297490354,
   "sd_sqrtN": 7.777824580061639,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|300": {
   "R": 20000,
   "mean": 5.058066543906604,
   "se_mean": 0.003151493440744333,
   "sd": 0.44568847656304855,
   "se_sd": 0.0023778377069567035,
   "kurt": 3.2771497704873878,
   "median": 5.031123210471509,
   "rsd": 0.44088436467848874,
   "undefined": 0,
   "bias_vs_true": 0.05806654390660437,
   "bias_vs_limit": 0.05806654390660437,
   "sd_sqrtN": 7.7195508575517096,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|500": {
   "R": 20000,
   "mean": 5.0343999357518845,
   "se_mean": 0.0024389433291705266,
   "sd": 0.3449186733972347,
   "se_sd": 0.0017789132956566363,
   "kurt": 3.12797310624564,
   "median": 5.0186661252740965,
   "rsd": 0.34271053882555275,
   "undefined": 0,
   "bias_vs_true": 0.03439993575188449,
   "bias_vs_limit": 0.03439993575188449,
   "sd_sqrtN": 7.712616004252651,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|1000": {
   "R": 20000,
   "mean": 5.016314366992792,
   "se_mean": 0.0017063714086605747,
   "sd": 0.2413173588573468,
   "se_sd": 0.0012401453123730207,
   "kurt": 3.1127981704407586,
   "median": 5.008711568320104,
   "rsd": 0.23939832959266955,
   "undefined": 0,
   "bias_vs_true": 0.016314366992792095,
   "bias_vs_limit": 0.016314366992792095,
   "sd_sqrtN": 7.631124929254237,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|10000": {
   "R": 10000,
   "mean": 5.000173221642828,
   "se_mean": 0.000757191019912949,
   "sd": 0.0757191019912949,
   "se_sd": 0.0005349169054495708,
   "kurt": 2.9962812556715632,
   "median": 4.999778688506745,
   "rsd": 0.076379661363526,
   "undefined": 0,
   "bias_vs_true": 0.0001732216428278477,
   "bias_vs_limit": 0.0001732216428278477,
   "sd_sqrtN": 7.571910199129491,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|100000": {
   "R": 2000,
   "mean": 5.000891356345687,
   "se_mean": 0.0005336236367282834,
   "sd": 0.023864374522501904,
   "se_sd": 0.0003725998061335914,
   "kurt": 2.950181911484654,
   "median": 5.00109565821901,
   "rsd": 0.02385493072999533,
   "undefined": 0,
   "bias_vs_true": 0.0008913563456873774,
   "bias_vs_limit": 0.0008913563456873774,
   "sd_sqrtN": 7.5465778426399215,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|1000000": {
   "R": 400,
   "mean": 5.000642938810528,
   "se_mean": 0.0003948179368759005,
   "sd": 0.00789635873751801,
   "se_sd": 0.00031727242744982744,
   "kurt": 3.5830386500103204,
   "median": 5.000868482478933,
   "rsd": 0.007244022442166672,
   "undefined": 0,
   "bias_vs_true": 0.0006429388105280154,
   "bias_vs_limit": 0.0006429388105280154,
   "sd_sqrtN": 7.8963587375180095,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|15|50": {
   "R": 20000,
   "mean": 16.10162262050712,
   "se_mean": 0.0265938142347851,
   "sd": 3.7609332766063766,
   "se_sd": 0.027030151764478563,
   "kurt": 5.132336678267413,
   "median": 15.57010682085019,
   "rsd": 3.4730619580086355,
   "undefined": 0,
   "bias_vs_true": 1.1016226205071185,
   "bias_vs_limit": 1.1016226205071185,
   "sd_sqrtN": 26.593814234785103,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|100": {
   "R": 20000,
   "mean": 15.520742462632398,
   "se_mean": 0.017203093851738988,
   "sd": 2.4328848639906484,
   "se_sd": 0.015088011898324516,
   "kurt": 4.076882486266632,
   "median": 15.2821554583585,
   "rsd": 2.3519353878662765,
   "undefined": 0,
   "bias_vs_true": 0.5207424626323984,
   "bias_vs_limit": 0.5207424626323984,
   "sd_sqrtN": 24.328848639906482,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|150": {
   "R": 20000,
   "mean": 15.33216483281192,
   "se_mean": 0.013797751197743208,
   "sd": 1.951296687409806,
   "se_sd": 0.010992919413565476,
   "kurt": 3.5390395216962367,
   "median": 15.170567723157198,
   "rsd": 1.9025868232597152,
   "undefined": 0,
   "bias_vs_true": 0.33216483281191955,
   "bias_vs_limit": 0.33216483281191955,
   "sd_sqrtN": 23.898406104685566,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|200": {
   "R": 20000,
   "mean": 15.259267751804774,
   "se_mean": 0.011852665796166697,
   "sd": 1.6762200719214642,
   "se_sd": 0.009254680299493436,
   "kurt": 3.438657192615721,
   "median": 15.126883537074992,
   "rsd": 1.6504445383002506,
   "undefined": 0,
   "bias_vs_true": 0.25926775180477435,
   "bias_vs_limit": 0.25926775180477435,
   "sd_sqrtN": 23.705331592333394,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|300": {
   "R": 20000,
   "mean": 15.168493399151577,
   "se_mean": 0.009616466777214132,
   "sd": 1.3599737738446516,
   "se_sd": 0.007238010293503166,
   "kurt": 3.2660386501622747,
   "median": 15.096956134699901,
   "rsd": 1.34137810138013,
   "undefined": 0,
   "bias_vs_true": 0.16849339915157735,
   "bias_vs_limit": 0.16849339915157735,
   "sd_sqrtN": 23.555436732601226,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|500": {
   "R": 20000,
   "mean": 15.10576383203966,
   "se_mean": 0.007299214588430752,
   "sd": 1.0322648265630319,
   "se_sd": 0.005338676791087328,
   "kurt": 3.1398088835865483,
   "median": 15.05232759794211,
   "rsd": 1.0369264698903629,
   "undefined": 0,
   "bias_vs_true": 0.10576383203965989,
   "bias_vs_limit": 0.10576383203965989,
   "sd_sqrtN": 23.0821432297697,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|1000": {
   "R": 20000,
   "mean": 15.056285151681845,
   "se_mean": 0.005116503396033383,
   "sd": 0.723582849459841,
   "se_sd": 0.0037068978762237565,
   "kurt": 3.099590992584328,
   "median": 15.028036697918438,
   "rsd": 0.7175330389270469,
   "undefined": 0,
   "bias_vs_true": 0.05628515168184478,
   "bias_vs_limit": 0.05628515168184478,
   "sd_sqrtN": 22.881698801278347,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|10000": {
   "R": 10000,
   "mean": 15.004665966483001,
   "se_mean": 0.0022965662415281615,
   "sd": 0.22965662415281615,
   "se_sd": 0.0016605136919940564,
   "kurt": 3.0911585411004543,
   "median": 15.002609276797717,
   "rsd": 0.22995081894526057,
   "undefined": 0,
   "bias_vs_true": 0.004665966483001327,
   "bias_vs_limit": 0.004665966483001327,
   "sd_sqrtN": 22.965662415281614,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|100000": {
   "R": 2000,
   "mean": 15.001689380193595,
   "se_mean": 0.0016246583061044967,
   "sd": 0.07265692825318633,
   "se_sd": 0.00116260771768954,
   "kurt": 3.0483413113820137,
   "median": 15.00104312683379,
   "rsd": 0.07310749457216481,
   "undefined": 0,
   "bias_vs_true": 0.0016893801935946584,
   "bias_vs_limit": 0.0016893801935946584,
   "sd_sqrtN": 22.97613810715079,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|1000000": {
   "R": 400,
   "mean": 15.000213325327204,
   "se_mean": 0.001117253112177571,
   "sd": 0.02234506224355142,
   "se_sd": 0.0007728046952352728,
   "kurt": 2.9137991138880763,
   "median": 14.999307598814312,
   "rsd": 0.021642817094259477,
   "undefined": 0,
   "bias_vs_true": 0.00021332532720386155,
   "bias_vs_limit": 0.00021332532720386155,
   "sd_sqrtN": 22.34506224355142,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|40|50": {
   "R": 20000,
   "mean": 42.927817122372815,
   "se_mean": 0.07138619283282906,
   "sd": 10.095532207036788,
   "se_sd": 0.07790032169605794,
   "kurt": 5.763323220214786,
   "median": 41.4183108490628,
   "rsd": 9.311771081277728,
   "undefined": 0,
   "bias_vs_true": 2.927817122372815,
   "bias_vs_limit": 2.927817122372815,
   "sd_sqrtN": 71.38619283282905,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|100": {
   "R": 20000,
   "mean": 41.4591410611048,
   "se_mean": 0.04632452958084721,
   "sd": 6.5512778003787755,
   "se_sd": 0.03830320056345249,
   "kurt": 3.7346898881730346,
   "median": 40.808752744800536,
   "rsd": 6.381979394393577,
   "undefined": 0,
   "bias_vs_true": 1.459141061104802,
   "bias_vs_limit": 1.459141061104802,
   "sd_sqrtN": 65.51277800378776,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|150": {
   "R": 20000,
   "mean": 40.93766855226779,
   "se_mean": 0.03691058753186171,
   "sd": 5.21994534827181,
   "se_sd": 0.029756598461608653,
   "kurt": 3.5997084398652492,
   "median": 40.495822171636775,
   "rsd": 5.056080372749168,
   "undefined": 0,
   "bias_vs_true": 0.9376685522677874,
   "bias_vs_limit": 0.9376685522677874,
   "sd_sqrtN": 63.93101294240281,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|200": {
   "R": 20000,
   "mean": 40.711922055266136,
   "se_mean": 0.03195125082026254,
   "sd": 4.518589224479976,
   "se_sd": 0.024709165636732474,
   "kurt": 3.3922161813438128,
   "median": 40.388273265341184,
   "rsd": 4.43339578489443,
   "undefined": 0,
   "bias_vs_true": 0.7119220552661361,
   "bias_vs_limit": 0.7119220552661361,
   "sd_sqrtN": 63.90250164052509,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|300": {
   "R": 20000,
   "mean": 40.459525284234374,
   "se_mean": 0.025904820898240644,
   "sd": 3.66349490451379,
   "se_sd": 0.019868052773100272,
   "kurt": 3.3529322000490547,
   "median": 40.20567714378578,
   "rsd": 3.60663237419902,
   "undefined": 0,
   "bias_vs_true": 0.459525284234374,
   "bias_vs_limit": 0.459525284234374,
   "sd_sqrtN": 63.45359307887578,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|500": {
   "R": 20000,
   "mean": 40.283182364702746,
   "se_mean": 0.019728635157637398,
   "sd": 2.7900503407041475,
   "se_sd": 0.014620677792198535,
   "kurt": 3.196852612931004,
   "median": 40.146873318300095,
   "rsd": 2.7859735290753,
   "undefined": 0,
   "bias_vs_true": 0.28318236470274627,
   "bias_vs_limit": 0.28318236470274627,
   "sd_sqrtN": 62.387422224609224,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|1000": {
   "R": 20000,
   "mean": 40.139994961723154,
   "se_mean": 0.01376295588651992,
   "sd": 1.9463758873059096,
   "se_sd": 0.009911939178816389,
   "kurt": 3.0746928610681064,
   "median": 40.068872464709045,
   "rsd": 1.9185428719765274,
   "undefined": 0,
   "bias_vs_true": 0.13999496172315418,
   "bias_vs_limit": 0.13999496172315418,
   "sd_sqrtN": 61.54980986717885,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|10000": {
   "R": 10000,
   "mean": 40.0184109519462,
   "se_mean": 0.006147161785003589,
   "sd": 0.6147161785003589,
   "se_sd": 0.0043964616143623405,
   "kurt": 3.0460548692119054,
   "median": 40.01247678874734,
   "rsd": 0.6065280740912968,
   "undefined": 0,
   "bias_vs_true": 0.018410951946201237,
   "bias_vs_limit": 0.018410951946201237,
   "sd_sqrtN": 61.471617850035884,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|100000": {
   "R": 2000,
   "mean": 39.99418296297679,
   "se_mean": 0.004358190972519744,
   "sd": 0.19490422546960132,
   "se_sd": 0.003096490079399459,
   "kurt": 3.0192349920582546,
   "median": 39.9899286244693,
   "rsd": 0.19615017596786347,
   "undefined": 0,
   "bias_vs_true": -0.005817037023213345,
   "bias_vs_limit": -0.005817037023213345,
   "sd_sqrtN": 61.63412780749412,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|1000000": {
   "R": 400,
   "mean": 40.00003235215645,
   "se_mean": 0.0030448341413727856,
   "sd": 0.06089668282745571,
   "se_sd": 0.002293319365227833,
   "kurt": 3.269142586938578,
   "median": 39.995644432611506,
   "rsd": 0.056540880288518294,
   "undefined": 0,
   "bias_vs_true": 3.2352156452475356e-05,
   "bias_vs_limit": 3.2352156452475356e-05,
   "sd_sqrtN": 60.896682827455706,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "sep|reg|1": {
   "Z": [
    [
     50,
     2.105465613350536,
     0.012581965573503634
    ],
    [
     100,
     3.007730853253192,
     0.016523340969812395
    ],
    [
     150,
     3.7196758429105854,
     0.01946641276511488
    ],
    [
     200,
     4.3134033209698455,
     0.022150974191418902
    ],
    [
     300,
     5.19244726035666,
     0.027527531380714315
    ],
    [
     500,
     6.794373265343423,
     0.03457242069265085
    ],
    [
     1000,
     9.64728157331362,
     0.048316266180937026
    ],
    [
     10000,
     30.161653967115907,
     0.2003527113762263
    ],
    [
     100000,
     98.02332576868015,
     1.53135341784249
    ],
    [
     1000000,
     297.592747205264,
     11.672800811185013
    ]
   ],
   "Zrobust": [
    [
     50,
     2.11531265781488
    ],
    [
     100,
     3.0526652122774807
    ],
    [
     150,
     3.714232255001751
    ],
    [
     200,
     4.343501879471884
    ],
    [
     300,
     5.1804965060433075
    ],
    [
     500,
     6.840937644742866
    ],
    [
     1000,
     9.614030083250166
    ],
    [
     10000,
     30.619730644475865
    ],
    [
     100000,
     98.18665621866135
    ],
    [
     1000000,
     299.00826828230055
    ]
   ],
   "n5": 276.2265148245677,
   "n5_asymptotic": 269.4137215546028
  },
  "sep|reg|1.84": {
   "Z": [
    [
     50,
     2.0583845929894737,
     0.01296953445209307
    ],
    [
     100,
     2.9403660214300213,
     0.016126107170604427
    ],
    [
     150,
     3.6361117795105162,
     0.019422157678226325
    ],
    [
     200,
     4.215775110804258,
     0.020238536287905975
    ],
    [
     300,
     5.075425343294443,
     0.025719632185425185
    ],
    [
     500,
     6.640687766868284,
     0.03400889134970867
    ],
    [
     1000,
     9.42977455918837,
     0.04836017264161781
    ],
    [
     10000,
     29.483014032438817,
     0.20072596735531517
    ],
    [
     100000,
     95.80996987965607,
     1.5104752750152748
    ],
    [
     1000000,
     290.91779600681093,
     10.82035562606926
    ]
   ],
   "Zrobust": [
    [
     50,
     2.067896773335702
    ],
    [
     100,
     2.9848413622241936
    ],
    [
     150,
     3.6308626540281566
    ],
    [
     200,
     4.245036726189401
    ],
    [
     300,
     5.063118703469234
    ],
    [
     500,
     6.686202569580152
    ],
    [
     1000,
     9.397291491566985
    ],
    [
     10000,
     29.928094164922232
    ],
    [
     100000,
     95.97229430807931
    ],
    [
     1000000,
     292.3407248771934
    ]
   ],
   "n5": 290.34485658130995,
   "n5_asymptotic": 281.95805033013244
  },
  "sep|reg|3": {
   "Z": [
    [
     50,
     1.9907399441231368,
     0.011934582679471607
    ],
    [
     100,
     2.8457533388358236,
     0.014799783210875949
    ],
    [
     150,
     3.5168318371000087,
     0.01876280932582958
    ],
    [
     200,
     4.081070130949027,
     0.01948798440700119
    ],
    [
     300,
     4.911665651143117,
     0.025458141393398075
    ],
    [
     500,
     6.425755744322808,
     0.032006464985314786
    ],
    [
     1000,
     9.124104816299642,
     0.0459307761300388
    ],
    [
     10000,
     28.531410728011032,
     0.20048412530432597
    ],
    [
     100000,
     92.68404870142227,
     1.4798549421827902
    ],
    [
     1000000,
     281.54273175443967,
     10.768880388435255
    ]
   ],
   "Zrobust": [
    [
     50,
     2.000110720448001
    ],
    [
     100,
     2.8884425271055547
    ],
    [
     150,
     3.5104322951726505
    ],
    [
     200,
     4.109267247774433
    ],
    [
     300,
     4.90043362399123
    ],
    [
     500,
     6.469764180075679
    ],
    [
     1000,
     9.091601933698852
    ],
    [
     10000,
     28.963408012373748
    ],
    [
     100000,
     92.85187835986615
    ],
    [
     1000000,
     282.8259279710732
    ]
   ],
   "n5": 310.34017896403685,
   "n5_asymptotic": 301.1496530716338
  },
  "sep|mle|1": {
   "Z": [
    [
     50,
     4.145142347893534,
     0.029566642805310985
    ],
    [
     100,
     6.169103673687268,
     0.03309902339937914
    ],
    [
     150,
     7.645090229065175,
     0.04249214013623116
    ],
    [
     200,
     8.782732104234965,
     0.040781908594237255
    ],
    [
     300,
     10.765211072941923,
     0.056161619939777085
    ],
    [
     500,
     14.073456964052255,
     0.07745599653357918
    ],
    [
     1000,
     20.10144667861977,
     0.09999006807901033
    ],
    [
     10000,
     63.45381338309718,
     0.4550934152956644
    ],
    [
     100000,
     200.00792877319236,
     3.2023519073632363
    ],
    [
     1000000,
     640.2468764534178,
     25.215477404431596
    ]
   ],
   "Zrobust": [
    [
     50,
     4.335337032641223
    ],
    [
     100,
     6.233437099013183
    ],
    [
     150,
     7.807568737442205
    ],
    [
     200,
     8.880153362035381
    ],
    [
     300,
     10.865847398419168
    ],
    [
     500,
     14.046308488836164
    ],
    [
     1000,
     20.356788559334593
    ],
    [
     10000,
     64.30009616027796
    ],
    [
     100000,
     198.71720715848772
    ],
    [
     1000000,
     689.4621490238126
    ]
   ],
   "n5": 69.33049487282041,
   "n5_asymptotic": 61.84272989249152
  },
  "sep|mle|1.84": {
   "Z": [
    [
     50,
     4.053572033069976,
     0.028713084559058896
    ],
    [
     100,
     6.032496055495055,
     0.03420668052000887
    ],
    [
     150,
     7.4753443436070395,
     0.04008761564698251
    ],
    [
     200,
     8.587375689922851,
     0.04531445062300309
    ],
    [
     300,
     10.526567594202744,
     0.05406434348794385
    ],
    [
     500,
     13.760728776367761,
     0.0707002346167611
    ],
    [
     1000,
     19.6550013512353,
     0.09751367601938855
    ],
    [
     10000,
     62.045581175717,
     0.4361699706443996
    ],
    [
     100000,
     195.5748881301274,
     3.04116347043519
    ],
    [
     1000000,
     625.9270822826721,
     22.726452988620878
    ]
   ],
   "Zrobust": [
    [
     50,
     4.239493278820916
    ],
    [
     100,
     6.095454899075667
    ],
    [
     150,
     7.63384241976471
    ],
    [
     200,
     8.682232125609648
    ],
    [
     300,
     10.624890635229026
    ],
    [
     500,
     13.733930294969547
    ],
    [
     1000,
     19.90482947294923
    ],
    [
     10000,
     62.87324475329552
    ],
    [
     100000,
     194.31105889743347
    ],
    [
     1000000,
     674.0318489084415
    ]
   ],
   "n5": 72.08720465006913,
   "n5_asymptotic": 64.68507996908036
  },
  "sep|mle|3": {
   "Z": [
    [
     50,
     3.9234019601164776,
     0.024682891327746512
    ],
    [
     100,
     5.839337403417741,
     0.029555628935420707
    ],
    [
     150,
     7.234706813163123,
     0.04101144434261458
    ],
    [
     200,
     8.312566604150156,
     0.042961189962812625
    ],
    [
     300,
     10.18993171841902,
     0.0548312990999149
    ],
    [
     500,
     13.319640174761163,
     0.06562495980478299
    ],
    [
     1000,
     19.025694598698784,
     0.09801068087460127
    ],
    [
     10000,
     60.06046459725479,
     0.42341511742080834
    ],
    [
     100000,
     189.30726808182615,
     2.9640277448937877
    ],
    [
     1000000,
     605.9289449548095,
     23.108573722219944
    ]
   ],
   "Zrobust": [
    [
     50,
     4.103528256102574
    ],
    [
     100,
     5.901033845997408
    ],
    [
     150,
     7.38863738421122
    ],
    [
     200,
     8.404928378828131
    ],
    [
     300,
     10.284896448083472
    ],
    [
     500,
     13.294159201373619
    ],
    [
     1000,
     19.26552772477324
    ],
    [
     10000,
     60.85313470674179
    ],
    [
     100000,
     188.0632638495906
    ],
    [
     1000000,
     652.0876463297278
    ]
   ],
   "n5": 76.30062809777434,
   "n5_asymptotic": 69.0353903800919
  }
 },
 "smear": {
  "reg|1|100": {
   "R": 4000,
   "mean": 1.0516660204796189,
   "se_mean": 0.007158137842186147,
   "sd": 0.4527203877350228,
   "se_sd": 0.005736686500733597,
   "kurt": 3.5691065192480464,
   "median": 1.0121076302916252,
   "rsd": 0.44122643819946955,
   "undefined": 0,
   "bias_vs_true": 0.05166602047961888,
   "bias_vs_limit": 0.05166602047961977,
   "sd_sqrtN": 4.527203877350228,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|200": {
   "R": 4000,
   "mean": 1.0311376512998682,
   "se_mean": 0.0049423937847821765,
   "sd": 0.31258442906743444,
   "se_sd": 0.003643101361975369,
   "kurt": 3.1733406908521857,
   "median": 1.0202265993039759,
   "rsd": 0.3119826133951554,
   "undefined": 0,
   "bias_vs_true": 0.03113765129986823,
   "bias_vs_limit": 0.031137651299869118,
   "sd_sqrtN": 4.420611389738165,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|300": {
   "R": 4000,
   "mean": 1.014966178227917,
   "se_mean": 0.004174576860484369,
   "sd": 0.26402342293131137,
   "se_sd": 0.0031700129605139802,
   "kurt": 3.306519570914644,
   "median": 0.9997293956918487,
   "rsd": 0.2561575392926297,
   "undefined": 0,
   "bias_vs_true": 0.014966178227916904,
   "bias_vs_limit": 0.014966178227917792,
   "sd_sqrtN": 4.573019829052772,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|500": {
   "R": 4000,
   "mean": 1.008724760631436,
   "se_mean": 0.0031252125687014614,
   "sd": 0.19765579778564135,
   "se_sd": 0.0021953756837543616,
   "kurt": 2.9738700890448895,
   "median": 1.0017857825001877,
   "rsd": 0.20043278602744588,
   "undefined": 0,
   "bias_vs_true": 0.008724760631436013,
   "bias_vs_limit": 0.0087247606314369,
   "sd_sqrtN": 4.419717999956465,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|1000": {
   "R": 4000,
   "mean": 1.0056921538051231,
   "se_mean": 0.0022440958851425844,
   "sd": 0.1419290856972436,
   "se_sd": 0.0016217714926253838,
   "kurt": 3.0890868570795527,
   "median": 1.0023229887062208,
   "rsd": 0.14004634133258978,
   "undefined": 0,
   "bias_vs_true": 0.005692153805123112,
   "bias_vs_limit": 0.005692153805124001,
   "sd_sqrtN": 4.488191770285169,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|10000": {
   "R": 500,
   "mean": 0.9998588996107235,
   "se_mean": 0.002009905289508081,
   "sd": 0.044942848556764635,
   "se_sd": 0.0013745812962895707,
   "kurt": 2.870896082145795,
   "median": 0.999570914120003,
   "rsd": 0.04716519345704714,
   "undefined": 0,
   "bias_vs_true": -0.00014110038927650503,
   "bias_vs_limit": -0.00014110038927561686,
   "sd_sqrtN": 4.494284855676463,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|100000": {
   "R": 300,
   "mean": 1.0006825755085378,
   "se_mean": 0.0008243711168594361,
   "sd": 0.014278526586928438,
   "se_sd": 0.0005495782007259101,
   "kurt": 2.7777613201986897,
   "median": 1.0009074660686226,
   "rsd": 0.013396372604252664,
   "undefined": 0,
   "bias_vs_true": 0.000682575508537786,
   "bias_vs_limit": 0.0006825755085386742,
   "sd_sqrtN": 4.515266564596406,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|1000000": {
   "R": 70,
   "mean": 0.9993321579363128,
   "se_mean": 0.0005538469609435926,
   "sd": 0.004633816130388833,
   "se_sd": 0.00041102514001702383,
   "kurt": 3.2030137573338977,
   "median": 0.9981398836007265,
   "rsd": 0.004458281775379071,
   "undefined": 0,
   "bias_vs_true": -0.0006678420636871962,
   "bias_vs_limit": -0.000667842063686308,
   "sd_sqrtN": 4.633816130388833,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1.84|100": {
   "R": 4000,
   "mean": 1.9389060372594535,
   "se_mean": 0.011570777522167775,
   "sd": 0.7318002253825918,
   "se_sd": 0.008905117040462453,
   "kurt": 3.369267889057096,
   "median": 1.878847002494911,
   "rsd": 0.7124299986614964,
   "undefined": 0,
   "bias_vs_true": 0.09890603725945346,
   "bias_vs_limit": 0.09890603725945635,
   "sd_sqrtN": 7.318002253825918,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|200": {
   "R": 4000,
   "mean": 1.8787458681524514,
   "se_mean": 0.008279137516914056,
   "sd": 0.5236186323039845,
   "se_sd": 0.006170233378364763,
   "kurt": 3.2217387014985435,
   "median": 1.8554802726571293,
   "rsd": 0.5148186995702634,
   "undefined": 0,
   "bias_vs_true": 0.03874586815245129,
   "bias_vs_limit": 0.03874586815245418,
   "sd_sqrtN": 7.405085713155458,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|300": {
   "R": 4000,
   "mean": 1.8643647241124421,
   "se_mean": 0.006680257529817408,
   "sd": 0.4224965830142638,
   "se_sd": 0.0052808416324966806,
   "kurt": 3.499653826764168,
   "median": 1.8374329998389654,
   "rsd": 0.4137438959470242,
   "undefined": 0,
   "bias_vs_true": 0.02436472411244206,
   "bias_vs_limit": 0.024364724112444947,
   "sd_sqrtN": 7.317855478049469,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|500": {
   "R": 4000,
   "mean": 1.854534139044425,
   "se_mean": 0.005165507623589632,
   "sd": 0.3266953872301389,
   "se_sd": 0.003970644623769236,
   "kurt": 3.363502226534643,
   "median": 1.841835285741425,
   "rsd": 0.3158001283204313,
   "undefined": 0,
   "bias_vs_true": 0.01453413904442491,
   "bias_vs_limit": 0.014534139044427796,
   "sd_sqrtN": 7.3051309378220735,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|1000": {
   "R": 4000,
   "mean": 1.849927327468032,
   "se_mean": 0.0036839774647853475,
   "sd": 0.23299519274908892,
   "se_sd": 0.0025997609425779246,
   "kurt": 2.9920163157138937,
   "median": 1.8433745687120693,
   "rsd": 0.23166406963867042,
   "undefined": 0,
   "bias_vs_true": 0.009927327468031821,
   "bias_vs_limit": 0.009927327468034708,
   "sd_sqrtN": 7.367954929570694,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|10000": {
   "R": 500,
   "mean": 1.8418002268737654,
   "se_mean": 0.003119959433236419,
   "sd": 0.0697644137975835,
   "se_sd": 0.002200993890180551,
   "kurt": 2.9906722887077595,
   "median": 1.8421322745471236,
   "rsd": 0.07151055669284101,
   "undefined": 0,
   "bias_vs_true": 0.0018002268737653537,
   "bias_vs_limit": 0.0018002268737682403,
   "sd_sqrtN": 6.9764413797583495,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|100000": {
   "R": 300,
   "mean": 1.8422924072691467,
   "se_mean": 0.0013973414875738336,
   "sd": 0.024202664520017552,
   "se_sd": 0.0009473592800721108,
   "kurt": 2.8385875354378056,
   "median": 1.8423998863878324,
   "rsd": 0.023033310741203954,
   "undefined": 0,
   "bias_vs_true": 0.00229240726914659,
   "bias_vs_limit": 0.002292407269149477,
   "sd_sqrtN": 7.653554532820136,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|1000000": {
   "R": 70,
   "mean": 1.8400442010864477,
   "se_mean": 0.000733622284819142,
   "sd": 0.006137924402827725,
   "se_sd": 0.0005342155180257011,
   "kurt": 3.121035608884403,
   "median": 1.8398900536273837,
   "rsd": 0.006511123905000131,
   "undefined": 0,
   "bias_vs_true": 4.420108644764831e-05,
   "bias_vs_limit": 4.420108645053489e-05,
   "sd_sqrtN": 6.137924402827725,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|3|100": {
   "R": 4000,
   "mean": 3.1254474849610525,
   "se_mean": 0.01785982666807746,
   "sd": 1.1295546177388163,
   "se_sd": 0.014453736448869294,
   "kurt": 3.6197857462950105,
   "median": 3.048033761092243,
   "rsd": 1.073303748776439,
   "undefined": 0,
   "bias_vs_true": 0.1254474849610525,
   "bias_vs_limit": 0.12544748496105695,
   "sd_sqrtN": 11.295546177388163,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|200": {
   "R": 4000,
   "mean": 3.0608349136299187,
   "se_mean": 0.012405526156380431,
   "sd": 0.7845943645391268,
   "se_sd": 0.009200304867972072,
   "kurt": 3.2000575993902007,
   "median": 3.0254973024010434,
   "rsd": 0.7814439748168615,
   "undefined": 0,
   "bias_vs_true": 0.06083491362991866,
   "bias_vs_limit": 0.060834913629923104,
   "sd_sqrtN": 11.095839912927334,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|300": {
   "R": 4000,
   "mean": 3.0464805467890437,
   "se_mean": 0.010204090666294149,
   "sd": 0.6453633591270932,
   "se_sd": 0.007863120067775165,
   "kurt": 3.3752054894791215,
   "median": 3.006279142806256,
   "rsd": 0.6263562277585472,
   "undefined": 0,
   "bias_vs_true": 0.046480546789043675,
   "bias_vs_limit": 0.046480546789048116,
   "sd_sqrtN": 11.178021273514453,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|500": {
   "R": 4000,
   "mean": 3.0246672412522657,
   "se_mean": 0.007780170104241171,
   "sd": 0.4920611622590349,
   "se_sd": 0.0058815134870745505,
   "kurt": 3.2859145974350166,
   "median": 3.005496509987113,
   "rsd": 0.48321819528982757,
   "undefined": 0,
   "bias_vs_true": 0.024667241252265715,
   "bias_vs_limit": 0.024667241252270156,
   "sd_sqrtN": 11.002822078987561,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|1000": {
   "R": 4000,
   "mean": 3.010130832997843,
   "se_mean": 0.005432851705984035,
   "sd": 0.34360371161681963,
   "se_sd": 0.003823706536193134,
   "kurt": 2.981405648002082,
   "median": 2.9995902665882346,
   "rsd": 0.34892374762418826,
   "undefined": 0,
   "bias_vs_true": 0.010130832997842898,
   "bias_vs_limit": 0.010130832997847339,
   "sd_sqrtN": 10.865703411968068,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|10000": {
   "R": 500,
   "mean": 3.0067453719698323,
   "se_mean": 0.005044719076308118,
   "sd": 0.11280334782014902,
   "se_sd": 0.0036798226778050696,
   "kurt": 3.1283340872891485,
   "median": 3.0096932322916694,
   "rsd": 0.11414759892693004,
   "undefined": 0,
   "bias_vs_true": 0.00674537196983227,
   "bias_vs_limit": 0.006745371969836711,
   "sd_sqrtN": 11.280334782014902,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|100000": {
   "R": 300,
   "mean": 2.999660041543766,
   "se_mean": 0.001960947673974007,
   "sd": 0.033964610023069906,
   "se_sd": 0.0014233654035408735,
   "kurt": 3.1074670460102682,
   "median": 2.9984892761853374,
   "rsd": 0.035132631287264855,
   "undefined": 0,
   "bias_vs_true": -0.00033995845623380205,
   "bias_vs_limit": -0.00033995845622936116,
   "sd_sqrtN": 10.740552751228499,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|1000000": {
   "R": 70,
   "mean": 3.0026747309246735,
   "se_mean": 0.0014744582238889333,
   "sd": 0.012336202567223009,
   "se_sd": 0.0011132330108649263,
   "kurt": 3.280169851985615,
   "median": 3.001076646969354,
   "rsd": 0.010034412661817909,
   "undefined": 0,
   "bias_vs_true": 0.0026747309246735185,
   "bias_vs_limit": 0.0026747309246779594,
   "sd_sqrtN": 12.336202567223008,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|5|100": {
   "R": 4000,
   "mean": 5.218988748166414,
   "se_mean": 0.028809378996944565,
   "sd": 1.8220651121072382,
   "se_sd": 0.024190062146152467,
   "kurt": 3.8201107607520486,
   "median": 5.119590793204255,
   "rsd": 1.7614769604583225,
   "undefined": 0,
   "bias_vs_true": 0.21898874816641367,
   "bias_vs_limit": 0.2189887481664492,
   "sd_sqrtN": 18.220651121072382,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|200": {
   "R": 4000,
   "mean": 5.133811953263772,
   "se_mean": 0.01968844656562546,
   "sd": 1.245206694757925,
   "se_sd": 0.013903798460805557,
   "kurt": 2.9948213908646673,
   "median": 5.065887159381809,
   "rsd": 1.2542171687515313,
   "undefined": 0,
   "bias_vs_true": 0.1338119532637716,
   "bias_vs_limit": 0.13381195326380713,
   "sd_sqrtN": 17.609881956844323,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|300": {
   "R": 4000,
   "mean": 5.080599331613486,
   "se_mean": 0.016249803054917435,
   "sd": 1.0277277836540257,
   "se_sd": 0.012005241533762416,
   "kurt": 3.183260673063965,
   "median": 5.033511380692056,
   "rsd": 0.9870592640316588,
   "undefined": 0,
   "bias_vs_true": 0.08059933161348631,
   "bias_vs_limit": 0.08059933161352184,
   "sd_sqrtN": 17.800767376389278,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|500": {
   "R": 4000,
   "mean": 5.024870282202255,
   "se_mean": 0.01242452541677947,
   "sd": 0.7857959832735188,
   "se_sd": 0.008892934224031767,
   "kurt": 3.049229191522836,
   "median": 5.017632063985179,
   "rsd": 0.7987311737082543,
   "undefined": 0,
   "bias_vs_true": 0.02487028220225529,
   "bias_vs_limit": 0.024870282202290817,
   "sd_sqrtN": 17.570932350458758,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|1000": {
   "R": 4000,
   "mean": 5.0008991954793895,
   "se_mean": 0.008680189108147562,
   "sd": 0.5489833620546385,
   "se_sd": 0.006150564737955034,
   "kurt": 3.0083139531310032,
   "median": 4.98449666717803,
   "rsd": 0.5405922237157297,
   "undefined": 0,
   "bias_vs_true": 0.0008991954793895474,
   "bias_vs_limit": 0.0008991954794250745,
   "sd_sqrtN": 17.360378216295125,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|10000": {
   "R": 500,
   "mean": 4.991579030817246,
   "se_mean": 0.00815647923524215,
   "sd": 0.18238442027066948,
   "se_sd": 0.005427425043579614,
   "kurt": 2.771096358299602,
   "median": 4.980642270107847,
   "rsd": 0.18426428047853863,
   "undefined": 0,
   "bias_vs_true": -0.008420969182753701,
   "bias_vs_limit": -0.008420969182718174,
   "sd_sqrtN": 18.23844202706695,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|100000": {
   "R": 300,
   "mean": 5.00007618694744,
   "se_mean": 0.0032187601974574304,
   "sd": 0.05575056199376702,
   "se_sd": 0.002377261737411309,
   "kurt": 3.1819095715158796,
   "median": 4.997838334171124,
   "rsd": 0.05364353213789871,
   "undefined": 0,
   "bias_vs_true": 7.618694743971588e-05,
   "bias_vs_limit": 7.618694747524302e-05,
   "sd_sqrtN": 17.629875673472174,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|1000000": {
   "R": 70,
   "mean": 5.001800035855512,
   "se_mean": 0.0018342222832978207,
   "sd": 0.015346204642133474,
   "se_sd": 0.001291947122684314,
   "kurt": 2.9844745743340475,
   "median": 5.002339074843773,
   "rsd": 0.012564779176914136,
   "undefined": 0,
   "bias_vs_true": 0.0018000358555116946,
   "bias_vs_limit": 0.0018000358555472218,
   "sd_sqrtN": 15.346204642133474,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|15|100": {
   "R": 4000,
   "mean": 15.55926181501837,
   "se_mean": 0.08200317983507197,
   "sd": 5.1863364731043635,
   "se_sd": 0.06829461552279464,
   "kurt": 3.774415700675047,
   "median": 15.093918211501844,
   "rsd": 5.047714128347066,
   "undefined": 0,
   "bias_vs_true": 0.5592618150183704,
   "bias_vs_limit": 0.5592618150185835,
   "sd_sqrtN": 51.86336473104363,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|200": {
   "R": 4000,
   "mean": 15.1660411251976,
   "se_mean": 0.05590408934605026,
   "sd": 3.535685057021437,
   "se_sd": 0.03899758674686991,
   "kurt": 2.946472633570846,
   "median": 15.008110428283286,
   "rsd": 3.565554706904382,
   "undefined": 0,
   "bias_vs_true": 0.16604112519759973,
   "bias_vs_limit": 0.1660411251978129,
   "sd_sqrtN": 50.00213759919606,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|300": {
   "R": 4000,
   "mean": 15.13935433667918,
   "se_mean": 0.04620899290047382,
   "sd": 2.922513318960952,
   "se_sd": 0.03382111236057597,
   "kurt": 3.142805532376127,
   "median": 15.01078754580313,
   "rsd": 2.9318649994712205,
   "undefined": 0,
   "bias_vs_true": 0.13935433667917962,
   "bias_vs_limit": 0.1393543366793928,
   "sd_sqrtN": 50.61941554237117,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|500": {
   "R": 4000,
   "mean": 15.09170466714188,
   "se_mean": 0.03506794185423691,
   "sd": 2.2178913822747415,
   "se_sd": 0.025475359031249832,
   "kurt": 3.1109602838990544,
   "median": 14.999756362440932,
   "rsd": 2.2647343122196277,
   "undefined": 0,
   "bias_vs_true": 0.09170466714187953,
   "bias_vs_limit": 0.09170466714209269,
   "sd_sqrtN": 49.59355897477295,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|1000": {
   "R": 4000,
   "mean": 15.023612318234052,
   "se_mean": 0.025011531870632174,
   "sd": 1.581868169621791,
   "se_sd": 0.017756186156367575,
   "kurt": 3.0159455008861666,
   "median": 14.994158604446106,
   "rsd": 1.5927827665187126,
   "undefined": 0,
   "bias_vs_true": 0.02361231823405241,
   "bias_vs_limit": 0.023612318234265572,
   "sd_sqrtN": 50.023063741264345,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|10000": {
   "R": 500,
   "mean": 15.001131503504054,
   "se_mean": 0.021115524082181,
   "sd": 0.4721574722829058,
   "se_sd": 0.013650923685135317,
   "kurt": 2.671784671501745,
   "median": 14.999444237779482,
   "rsd": 0.4827198183177769,
   "undefined": 0,
   "bias_vs_true": 0.0011315035040535548,
   "bias_vs_limit": 0.0011315035042667176,
   "sd_sqrtN": 47.215747228290574,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|100000": {
   "R": 300,
   "mean": 15.003199199519825,
   "se_mean": 0.008904763508396136,
   "sd": 0.15423502825927396,
   "se_sd": 0.006169550782940684,
   "kurt": 2.9200931488852,
   "median": 15.000996976679485,
   "rsd": 0.154650720542081,
   "undefined": 0,
   "bias_vs_true": 0.003199199519825058,
   "bias_vs_limit": 0.0031991995200382206,
   "sd_sqrtN": 48.77339842797408,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|1000000": {
   "R": 70,
   "mean": 15.004298436347712,
   "se_mean": 0.005995787139528887,
   "sd": 0.05016435427250908,
   "se_sd": 0.004345939241497556,
   "kurt": 3.1015265422789318,
   "median": 15.005065197403592,
   "rsd": 0.05273745350304379,
   "undefined": 0,
   "bias_vs_true": 0.004298436347712098,
   "bias_vs_limit": 0.004298436347925261,
   "sd_sqrtN": 50.16435427250908,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|40|100": {
   "R": 4000,
   "mean": 41.42292026135715,
   "se_mean": 0.2122924146159683,
   "sd": 13.426551203265593,
   "se_sd": 0.16706677874866954,
   "kurt": 3.47725797823807,
   "median": 40.71540089654707,
   "rsd": 12.939976043472917,
   "undefined": 0,
   "bias_vs_true": 1.4229202613571488,
   "bias_vs_limit": 1.4229202613338998,
   "sd_sqrtN": 134.26551203265592,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|200": {
   "R": 4000,
   "mean": 40.40623974268701,
   "se_mean": 0.14597417075352753,
   "sd": 9.23221718270969,
   "se_sd": 0.1088082808682782,
   "kurt": 3.2224492626547465,
   "median": 39.80085520598598,
   "rsd": 9.07981563646261,
   "undefined": 0,
   "bias_vs_true": 0.40623974268701346,
   "bias_vs_limit": 0.4062397426637645,
   "sd_sqrtN": 130.5632675056197,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|300": {
   "R": 4000,
   "mean": 40.56915120277519,
   "se_mean": 0.11759469311726677,
   "sd": 7.437341419981779,
   "se_sd": 0.08507397133453719,
   "kurt": 3.0935240689613077,
   "median": 40.12429114989283,
   "rsd": 7.305922818418025,
   "undefined": 0,
   "bias_vs_true": 0.5691512027751884,
   "bias_vs_limit": 0.5691512027519394,
   "sd_sqrtN": 128.818532126449,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|500": {
   "R": 4000,
   "mean": 40.27263903349974,
   "se_mean": 0.09273329444258684,
   "sd": 5.864968507392177,
   "se_sd": 0.06672345777329203,
   "kurt": 3.0708359823076137,
   "median": 40.09528147116477,
   "rsd": 5.773705371816916,
   "undefined": 0,
   "bias_vs_true": 0.2726390334997433,
   "bias_vs_limit": 0.2726390334764943,
   "sd_sqrtN": 131.14468268424386,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|1000": {
   "R": 4000,
   "mean": 40.06633388107501,
   "se_mean": 0.06600385129963734,
   "sd": 4.174450088998376,
   "se_sd": 0.04735659603978412,
   "kurt": 3.0591234902558435,
   "median": 39.89783507005356,
   "rsd": 4.091367972072891,
   "undefined": 0,
   "bias_vs_true": 0.06633388107501048,
   "bias_vs_limit": 0.06633388105176152,
   "sd_sqrtN": 132.00770259927467,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|10000": {
   "R": 500,
   "mean": 40.0127393145128,
   "se_mean": 0.05845887117310239,
   "sd": 1.3071800983095982,
   "se_sd": 0.04025252289677543,
   "kurt": 2.8964672740682316,
   "median": 39.86623947695954,
   "rsd": 1.3110030615203028,
   "undefined": 0,
   "bias_vs_true": 0.012739314512799638,
   "bias_vs_limit": 0.01273931448955068,
   "sd_sqrtN": 130.71800983095983,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|100000": {
   "R": 300,
   "mean": 39.99027925012874,
   "se_mean": 0.023908461245828468,
   "sd": 0.4141066960856641,
   "se_sd": 0.016710803718835272,
   "kurt": 2.9541208389735902,
   "median": 39.986669350798294,
   "rsd": 0.41146652749967166,
   "undefined": 0,
   "bias_vs_true": -0.009720749871263479,
   "bias_vs_limit": -0.009720749894512437,
   "sd_sqrtN": 130.9520353957832,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|1000000": {
   "R": 70,
   "mean": 39.99831220730922,
   "se_mean": 0.017460627937139022,
   "sd": 0.14608609433188355,
   "se_sd": 0.011516723478870394,
   "kurt": 2.7401959504534577,
   "median": 40.02618451759833,
   "rsd": 0.14751359473540168,
   "undefined": 0,
   "bias_vs_true": -0.0016877926907810092,
   "bias_vs_limit": -0.0016877927140299676,
   "sd_sqrtN": 146.08609433188354,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "mle|1|100": {
   "R": 4000,
   "mean": 1.0308869751142558,
   "se_mean": 0.0025393391468792295,
   "sd": 0.16060190911534436,
   "se_sd": 0.0021640702976013244,
   "kurt": 3.9051014566236693,
   "median": 1.0156768563161027,
   "rsd": 0.15512728466856945,
   "undefined": 0,
   "bias_vs_true": 0.030886975114255755,
   "bias_vs_limit": 0.030886975114255755,
   "sd_sqrtN": 1.6060190911534435,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|200": {
   "R": 4000,
   "mean": 1.0125353832010424,
   "se_mean": 0.0017288143066454072,
   "sd": 0.10933981720968514,
   "se_sd": 0.0013321076787750125,
   "kurt": 3.3748815803931644,
   "median": 1.0048264150113493,
   "rsd": 0.10748836495516813,
   "undefined": 0,
   "bias_vs_true": 0.012535383201042416,
   "bias_vs_limit": 0.012535383201042416,
   "sd_sqrtN": 1.5462985240533187,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|300": {
   "R": 4000,
   "mean": 1.011428683446613,
   "se_mean": 0.0013959475721954005,
   "sd": 0.08828747644639601,
   "se_sd": 0.0010376511063835006,
   "kurt": 3.2101639090425245,
   "median": 1.0075131265549426,
   "rsd": 0.08774733768120214,
   "undefined": 0,
   "bias_vs_true": 0.011428683446613075,
   "bias_vs_limit": 0.011428683446613075,
   "sd_sqrtN": 1.5291839487719845,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|500": {
   "R": 4000,
   "mean": 1.0046800298591336,
   "se_mean": 0.0010859470212976395,
   "sd": 0.06868132011151841,
   "se_sd": 0.0008195348977258444,
   "kurt": 3.2781253550662393,
   "median": 1.0014990302164821,
   "rsd": 0.06722267485276091,
   "undefined": 0,
   "bias_vs_true": 0.004680029859133628,
   "bias_vs_limit": 0.004680029859133628,
   "sd_sqrtN": 1.5357610055377862,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|1000": {
   "R": 4000,
   "mean": 1.0021967831318133,
   "se_mean": 0.0007596778699405178,
   "sd": 0.04804624714074398,
   "se_sd": 0.000549716027222154,
   "kurt": 3.094487820599666,
   "median": 1.0003844942740412,
   "rsd": 0.04840906525707882,
   "undefined": 0,
   "bias_vs_true": 0.0021967831318132625,
   "bias_vs_limit": 0.0021967831318132625,
   "sd_sqrtN": 1.5193557398810356,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|10000": {
   "R": 500,
   "mean": 0.9998999425875734,
   "se_mean": 0.0006839760480855002,
   "sd": 0.015294169385008435,
   "se_sd": 0.0004496283360233655,
   "kurt": 2.7285643440434844,
   "median": 0.9998507588782755,
   "rsd": 0.016401690085662904,
   "undefined": 0,
   "bias_vs_true": -0.00010005741242657962,
   "bias_vs_limit": -0.00010005741242657962,
   "sd_sqrtN": 1.5294169385008434,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|100000": {
   "R": 300,
   "mean": 1.0000064014571455,
   "se_mean": 0.0002542844648330739,
   "sd": 0.004404336126663455,
   "se_sd": 0.00016228908932436442,
   "kurt": 2.6292922101992233,
   "median": 0.9998111794728325,
   "rsd": 0.004320945853623249,
   "undefined": 0,
   "bias_vs_true": 6.401457145477352e-06,
   "bias_vs_limit": 6.401457145477352e-06,
   "sd_sqrtN": 1.3927733741220374,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|1000000": {
   "R": 70,
   "mean": 0.9996391913441891,
   "se_mean": 0.00016823309375865028,
   "sd": 0.0014075390468802197,
   "se_sd": 0.0001141242881490034,
   "kurt": 2.8407435674715034,
   "median": 0.9996364886487644,
   "rsd": 0.0016088281467204508,
   "undefined": 0,
   "bias_vs_true": -0.00036080865581089583,
   "bias_vs_limit": -0.00036080865581089583,
   "sd_sqrtN": 1.4075390468802198,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1.84|100": {
   "R": 4000,
   "mean": 1.896264563998436,
   "se_mean": 0.004581173496866234,
   "sd": 0.2897388521299109,
   "se_sd": 0.0037511818366459206,
   "kurt": 3.6819010229920863,
   "median": 1.8645314044161965,
   "rsd": 0.2763619385194577,
   "undefined": 0,
   "bias_vs_true": 0.056264563998435824,
   "bias_vs_limit": 0.056264563998435824,
   "sd_sqrtN": 2.897388521299109,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|200": {
   "R": 4000,
   "mean": 1.8699397062234633,
   "se_mean": 0.0032305154182548567,
   "sd": 0.20431573475953682,
   "se_sd": 0.002551752340168848,
   "kurt": 3.495705858600689,
   "median": 1.8580671807418265,
   "rsd": 0.19616977043413586,
   "undefined": 0,
   "bias_vs_true": 0.029939706223463203,
   "bias_vs_limit": 0.029939706223463203,
   "sd_sqrtN": 2.88946083103161,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|300": {
   "R": 4000,
   "mean": 1.8593912258026801,
   "se_mean": 0.0025713532894586833,
   "sd": 0.1626266612731134,
   "se_sd": 0.001828073640796483,
   "kurt": 3.0217332967446486,
   "median": 1.8468231621373534,
   "rsd": 0.16507334356759815,
   "undefined": 0,
   "bias_vs_true": 0.019391225802680045,
   "bias_vs_limit": 0.019391225802680045,
   "sd_sqrtN": 2.8167763999032633,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|500": {
   "R": 4000,
   "mean": 1.8480800033427502,
   "se_mean": 0.001985251589836164,
   "sd": 0.1255583350470532,
   "se_sd": 0.001400079131232466,
   "kurt": 2.98945468302179,
   "median": 1.8421798052973544,
   "rsd": 0.12674571771287405,
   "undefined": 0,
   "bias_vs_true": 0.008080003342750164,
   "bias_vs_limit": 0.008080003342750164,
   "sd_sqrtN": 2.807569723069052,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|1000": {
   "R": 4000,
   "mean": 1.8455927506245475,
   "se_mean": 0.0013931061322429213,
   "sd": 0.08810776800470732,
   "se_sd": 0.0009969740306440232,
   "kurt": 3.0486099382046827,
   "median": 1.8439368566764915,
   "rsd": 0.08918274201211918,
   "undefined": 0,
   "bias_vs_true": 0.005592750624547449,
   "bias_vs_limit": 0.005592750624547449,
   "sd_sqrtN": 2.7862122644858425,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|10000": {
   "R": 500,
   "mean": 1.8404033590923687,
   "se_mean": 0.0012342626690840346,
   "sd": 0.027598952301622296,
   "se_sd": 0.0009339769622788314,
   "kurt": 3.2904305712806954,
   "median": 1.8386419029434742,
   "rsd": 0.025683702928967246,
   "undefined": 0,
   "bias_vs_true": 0.0004033590923686603,
   "bias_vs_limit": 0.0004033590923686603,
   "sd_sqrtN": 2.7598952301622295,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|100000": {
   "R": 300,
   "mean": 1.8401815528907528,
   "se_mean": 0.00047606493412403024,
   "sd": 0.00824568653604751,
   "se_sd": 0.00031630744246663857,
   "kurt": 2.765819976498046,
   "median": 1.8405413692936095,
   "rsd": 0.00835322026437369,
   "undefined": 0,
   "bias_vs_true": 0.00018155289075272307,
   "bias_vs_limit": 0.00018155289075272307,
   "sd_sqrtN": 2.6075150325694234,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|1000000": {
   "R": 70,
   "mean": 1.8403758849669682,
   "se_mean": 0.00030325557839837314,
   "sd": 0.002537218202693893,
   "se_sd": 0.00018221614846632774,
   "kurt": 2.444162686249958,
   "median": 1.8404016551824218,
   "rsd": 0.0027248901074585735,
   "undefined": 0,
   "bias_vs_true": 0.0003758849669681652,
   "bias_vs_limit": 0.0003758849669681652,
   "sd_sqrtN": 2.537218202693893,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|3|100": {
   "R": 4000,
   "mean": 3.0984959956854436,
   "se_mean": 0.007522422509989944,
   "sd": 0.475759773073779,
   "se_sd": 0.006267595300814873,
   "kurt": 3.7768117508637777,
   "median": 3.042380146728726,
   "rsd": 0.4645231763385151,
   "undefined": 0,
   "bias_vs_true": 0.09849599568544365,
   "bias_vs_limit": 0.09849599568544365,
   "sd_sqrtN": 4.75759773073779,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|200": {
   "R": 4000,
   "mean": 3.0414840245174326,
   "se_mean": 0.005121467896178483,
   "sd": 0.3239100703070953,
   "se_sd": 0.003996091869842615,
   "kurt": 3.4352413537332533,
   "median": 3.024418392637342,
   "rsd": 0.31371751353286526,
   "undefined": 0,
   "bias_vs_true": 0.041484024517432605,
   "bias_vs_limit": 0.041484024517432605,
   "sd_sqrtN": 4.580780144175169,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|300": {
   "R": 4000,
   "mean": 3.0322254505700785,
   "se_mean": 0.004274448438301424,
   "sd": 0.2703398561196442,
   "se_sd": 0.0033168531893653826,
   "kurt": 3.4085314655820165,
   "median": 3.016454945594395,
   "rsd": 0.26520308272262566,
   "undefined": 0,
   "bias_vs_true": 0.03222545057007853,
   "bias_vs_limit": 0.03222545057007853,
   "sd_sqrtN": 4.682423661100838,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|500": {
   "R": 4000,
   "mean": 3.0208753443541276,
   "se_mean": 0.0032798793807457343,
   "sd": 0.20743778587558268,
   "se_sd": 0.002383219295058792,
   "kurt": 3.1118946930124505,
   "median": 3.0088540587596713,
   "rsd": 0.2062155222336302,
   "undefined": 0,
   "bias_vs_true": 0.020875344354127634,
   "bias_vs_limit": 0.020875344354127634,
   "sd_sqrtN": 4.638449903198486,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|1000": {
   "R": 4000,
   "mean": 3.009143452795354,
   "se_mean": 0.0022377706797444266,
   "sd": 0.14152904458271218,
   "se_sd": 0.001597613213590601,
   "kurt": 3.0387882433600475,
   "median": 3.0037278029834242,
   "rsd": 0.14125572271081765,
   "undefined": 0,
   "bias_vs_true": 0.009143452795354001,
   "bias_vs_limit": 0.009143452795354001,
   "sd_sqrtN": 4.475541359488853,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|10000": {
   "R": 500,
   "mean": 3.0026275080398115,
   "se_mean": 0.0020335188585522243,
   "sd": 0.04547086401250553,
   "se_sd": 0.0013572094443451764,
   "kurt": 2.7817933298436768,
   "median": 3.001502787017452,
   "rsd": 0.045543573053762214,
   "undefined": 0,
   "bias_vs_true": 0.002627508039811488,
   "bias_vs_limit": 0.002627508039811488,
   "sd_sqrtN": 4.547086401250553,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|100000": {
   "R": 300,
   "mean": 2.999751387022892,
   "se_mean": 0.0008081408589550483,
   "sd": 0.013997410273824977,
   "se_sd": 0.000543919333075843,
   "kurt": 2.81198606253351,
   "median": 2.9987167698351955,
   "rsd": 0.013965873020364363,
   "undefined": 0,
   "bias_vs_true": -0.00024861297710820907,
   "bias_vs_limit": -0.00024861297710820907,
   "sd_sqrtN": 4.426369780912808,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|1000000": {
   "R": 70,
   "mean": 3.000971631256941,
   "se_mean": 0.000589434384434706,
   "sd": 0.004931561877212376,
   "se_sd": 0.0003466794359965868,
   "kurt": 2.3837104496757595,
   "median": 3.0012143431387295,
   "rsd": 0.0054096432912614555,
   "undefined": 0,
   "bias_vs_true": 0.0009716312569412189,
   "bias_vs_limit": 0.0009716312569412189,
   "sd_sqrtN": 4.931561877212376,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|5|100": {
   "R": 4000,
   "mean": 5.184219843051017,
   "se_mean": 0.012849536911161332,
   "sd": 0.8126760703534897,
   "se_sd": 0.011315748065207852,
   "kurt": 4.102069889676482,
   "median": 5.105704771711293,
   "rsd": 0.7793232593962643,
   "undefined": 0,
   "bias_vs_true": 0.18421984305101713,
   "bias_vs_limit": 0.18421984305101713,
   "sd_sqrtN": 8.126760703534897,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|200": {
   "R": 4000,
   "mean": 5.090621467161591,
   "se_mean": 0.008662940133185852,
   "sd": 0.5478924410909941,
   "se_sd": 0.006694638665417136,
   "kurt": 3.388821218766268,
   "median": 5.051495549194076,
   "rsd": 0.539850890256599,
   "undefined": 0,
   "bias_vs_true": 0.09062146716159081,
   "bias_vs_limit": 0.09062146716159081,
   "sd_sqrtN": 7.748369209125859,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|300": {
   "R": 4000,
   "mean": 5.065417333509644,
   "se_mean": 0.00722468862267384,
   "sd": 0.45692942866308284,
   "se_sd": 0.005509242206782874,
   "kurt": 3.3259772091584234,
   "median": 5.034713546403906,
   "rsd": 0.43817173372043766,
   "undefined": 0,
   "bias_vs_true": 0.06541733350964396,
   "bias_vs_limit": 0.06541733350964396,
   "sd_sqrtN": 7.914249859178784,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|500": {
   "R": 4000,
   "mean": 5.02913524030056,
   "se_mean": 0.005304376966671496,
   "sd": 0.33547825565633965,
   "se_sd": 0.003880810132671119,
   "kurt": 3.1410954143809158,
   "median": 5.011162561293206,
   "rsd": 0.3384895511516533,
   "undefined": 0,
   "bias_vs_true": 0.029135240300560028,
   "bias_vs_limit": 0.029135240300560028,
   "sd_sqrtN": 7.5015218462062885,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|1000": {
   "R": 4000,
   "mean": 5.013742576160912,
   "se_mean": 0.0038958053657631476,
   "sd": 0.24639236553033808,
   "se_sd": 0.0028710946977451544,
   "kurt": 3.172503689925167,
   "median": 4.998341428666468,
   "rsd": 0.2449686398043292,
   "undefined": 0,
   "bias_vs_true": 0.013742576160911568,
   "bias_vs_limit": 0.013742576160911568,
   "sd_sqrtN": 7.791610731526295,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|10000": {
   "R": 500,
   "mean": 5.006756547737579,
   "se_mean": 0.003442628312224292,
   "sd": 0.07697950927398887,
   "se_sd": 0.0025738204678315358,
   "kurt": 3.235816822910124,
   "median": 5.008783881100795,
   "rsd": 0.07557214944035556,
   "undefined": 0,
   "bias_vs_true": 0.006756547737579055,
   "bias_vs_limit": 0.006756547737579055,
   "sd_sqrtN": 7.697950927398887,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|100000": {
   "R": 300,
   "mean": 4.999205472414006,
   "se_mean": 0.0013230357678198482,
   "sd": 0.02291565170094878,
   "se_sd": 0.0009500906646508479,
   "kurt": 3.0627515509225782,
   "median": 4.99976781387924,
   "rsd": 0.021522533551648577,
   "undefined": 0,
   "bias_vs_true": -0.000794527585994409,
   "bias_vs_limit": -0.000794527585994409,
   "sd_sqrtN": 7.246565344210985,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|1000000": {
   "R": 70,
   "mean": 5.000953283338944,
   "se_mean": 0.0008808309866090787,
   "sd": 0.007369560766283877,
   "se_sd": 0.0005505608816581829,
   "kurt": 2.5627356671908554,
   "median": 5.000695393389865,
   "rsd": 0.007483112569493056,
   "undefined": 0,
   "bias_vs_true": 0.0009532833389442885,
   "bias_vs_limit": 0.0009532833389442885,
   "sd_sqrtN": 7.369560766283877,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|15|100": {
   "R": 4000,
   "mean": 15.554830449793899,
   "se_mean": 0.03921249118004186,
   "sd": 2.4800156971639193,
   "se_sd": 0.03434628917451774,
   "kurt": 4.068815418277186,
   "median": 15.265134130949225,
   "rsd": 2.426800101349523,
   "undefined": 0,
   "bias_vs_true": 0.554830449793899,
   "bias_vs_limit": 0.554830449793899,
   "sd_sqrtN": 24.800156971639193,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|200": {
   "R": 4000,
   "mean": 15.219269708669835,
   "se_mean": 0.02693999339564814,
   "sd": 1.703834785602836,
   "se_sd": 0.021311305078330914,
   "kurt": 3.503139847865268,
   "median": 15.082849286029726,
   "rsd": 1.6604738068576226,
   "undefined": 0,
   "bias_vs_true": 0.21926970866983453,
   "bias_vs_limit": 0.21926970866983453,
   "sd_sqrtN": 24.095862618425855,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|300": {
   "R": 4000,
   "mean": 15.14915921396311,
   "se_mean": 0.021740792259552593,
   "sd": 1.3750084335348958,
   "se_sd": 0.016547237135295288,
   "kurt": 3.3171825021956844,
   "median": 15.067311893012679,
   "rsd": 1.3201345528515085,
   "undefined": 0,
   "bias_vs_true": 0.1491592139631095,
   "bias_vs_limit": 0.1491592139631095,
   "sd_sqrtN": 23.815844677181335,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|500": {
   "R": 4000,
   "mean": 15.081469943717178,
   "se_mean": 0.01652876077426887,
   "sd": 1.0453706189347571,
   "se_sd": 0.012204861369684013,
   "kurt": 3.1809469652948743,
   "median": 15.024946933609101,
   "rsd": 1.0176702125370103,
   "undefined": 0,
   "bias_vs_true": 0.08146994371717753,
   "bias_vs_limit": 0.08146994371717753,
   "sd_sqrtN": 23.37519765619146,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|1000": {
   "R": 4000,
   "mean": 15.05459147271365,
   "se_mean": 0.01163232402411213,
   "sd": 0.7356927679457946,
   "se_sd": 0.00867933615832523,
   "kurt": 3.226896473821212,
   "median": 15.022091095195089,
   "rsd": 0.7150084172714447,
   "undefined": 0,
   "bias_vs_true": 0.054591472713649836,
   "bias_vs_limit": 0.054591472713649836,
   "sd_sqrtN": 23.26464804822426,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|10000": {
   "R": 500,
   "mean": 15.002526486108493,
   "se_mean": 0.010815548029009114,
   "sd": 0.24184300606778247,
   "se_sd": 0.007683652685193902,
   "kurt": 3.018823643490267,
   "median": 14.991519415351949,
   "rsd": 0.24337089638988504,
   "undefined": 0,
   "bias_vs_true": 0.0025264861084934864,
   "bias_vs_limit": 0.0025264861084934864,
   "sd_sqrtN": 24.184300606778248,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|100000": {
   "R": 300,
   "mean": 15.000222528409838,
   "se_mean": 0.004434991547648182,
   "sd": 0.0768163069166518,
   "se_sd": 0.0033671403670649737,
   "kurt": 3.3056683660545487,
   "median": 15.003665424167824,
   "rsd": 0.0691613172985844,
   "undefined": 0,
   "bias_vs_true": 0.0002225284098376079,
   "bias_vs_limit": 0.0002225284098376079,
   "sd_sqrtN": 24.291449129916575,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|1000000": {
   "R": 70,
   "mean": 15.000415325176654,
   "se_mean": 0.002963005336442097,
   "sd": 0.024790281234082525,
   "se_sd": 0.002165935706612904,
   "kurt": 3.1374021695611254,
   "median": 14.998491732998215,
   "rsd": 0.023312571716461984,
   "undefined": 0,
   "bias_vs_true": 0.00041532517665388013,
   "bias_vs_limit": 0.00041532517665388013,
   "sd_sqrtN": 24.790281234082524,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|40|100": {
   "R": 4000,
   "mean": 41.33252862274037,
   "se_mean": 0.10427105984783894,
   "sd": 6.594680863178023,
   "se_sd": 0.11019066018913108,
   "kurt": 5.467062056186024,
   "median": 40.63559764045121,
   "rsd": 6.374602433220995,
   "undefined": 0,
   "bias_vs_true": 1.3325286227403694,
   "bias_vs_limit": 1.3325286227403694,
   "sd_sqrtN": 65.94680863178023,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|200": {
   "R": 4000,
   "mean": 40.6668714382222,
   "se_mean": 0.07126697648490343,
   "sd": 4.507319352919106,
   "se_sd": 0.05596386465611047,
   "kurt": 3.4665999492902646,
   "median": 40.3466026319426,
   "rsd": 4.437564960688792,
   "undefined": 0,
   "bias_vs_true": 0.6668714382222021,
   "bias_vs_limit": 0.6668714382222021,
   "sd_sqrtN": 63.74312158844923,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|300": {
   "R": 4000,
   "mean": 40.50746089240836,
   "se_mean": 0.05681674748790038,
   "sd": 3.593406626088305,
   "se_sd": 0.04216539656141861,
   "kurt": 3.203026049378345,
   "median": 40.28272199977229,
   "rsd": 3.5860133194905823,
   "undefined": 0,
   "bias_vs_true": 0.5074608924083606,
   "bias_vs_limit": 0.5074608924083606,
   "sd_sqrtN": 62.23962848639604,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|500": {
   "R": 4000,
   "mean": 40.30801226387755,
   "se_mean": 0.0431366386318985,
   "sd": 2.728200573608178,
   "se_sd": 0.031911434582278145,
   "kurt": 3.1890720081109807,
   "median": 40.190615507391044,
   "rsd": 2.6783825941820765,
   "undefined": 0,
   "bias_vs_true": 0.30801226387755065,
   "bias_vs_limit": 0.30801226387755065,
   "sd_sqrtN": 61.00441938841805,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|1000": {
   "R": 4000,
   "mean": 40.12641014488616,
   "se_mean": 0.030023566165009903,
   "sd": 1.8988570512439606,
   "se_sd": 0.021129177099037253,
   "kurt": 2.981073578779393,
   "median": 40.086567973230515,
   "rsd": 1.8814479388556733,
   "undefined": 0,
   "bias_vs_true": 0.1264101448861581,
   "bias_vs_limit": 0.1264101448861581,
   "sd_sqrtN": 60.0471323300198,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|10000": {
   "R": 500,
   "mean": 40.00783545419815,
   "se_mean": 0.027502645320849433,
   "sd": 0.6149778449848585,
   "se_sd": 0.01832398529148637,
   "kurt": 2.775623663125671,
   "median": 40.02297024031779,
   "rsd": 0.6138801642054241,
   "undefined": 0,
   "bias_vs_true": 0.007835454198151126,
   "bias_vs_limit": 0.007835454198151126,
   "sd_sqrtN": 61.49778449848585,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|100000": {
   "R": 300,
   "mean": 40.00263169687233,
   "se_mean": 0.011422501557652953,
   "sd": 0.19784353047389558,
   "se_sd": 0.008292535311044999,
   "kurt": 3.1082018903759256,
   "median": 40.00954101858804,
   "rsd": 0.19211113934927304,
   "undefined": 0,
   "bias_vs_true": 0.0026316968723278933,
   "bias_vs_limit": 0.0026316968723278933,
   "sd_sqrtN": 62.563617662644205,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|1000000": {
   "R": 70,
   "mean": 39.99617753156503,
   "se_mean": 0.007634945743062072,
   "sd": 0.0638785390797654,
   "se_sd": 0.004630324276529434,
   "kurt": 2.471197219074781,
   "median": 40.00217641269726,
   "rsd": 0.060158917582035565,
   "undefined": 0,
   "bias_vs_true": -0.0038224684349685845,
   "bias_vs_limit": -0.0038224684349685845,
   "sd_sqrtN": 63.8785390797654,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "sep|reg|1": {
   "Z": [
    [
     100,
     3.005114542886887,
     0.036112801132413885
    ],
    [
     200,
     4.262524547737285,
     0.048167217795094155
    ],
    [
     300,
     5.314975158303519,
     0.05776166910203613
    ],
    [
     500,
     6.690851953706367,
     0.07040024316976383
    ],
    [
     1000,
     9.351671262975682,
     0.10373906005572381
    ],
    [
     10000,
     29.827444994821775,
     0.8791999148180519
    ],
    [
     100000,
     94.09758520110573,
     3.5154755326206906
    ],
    [
     1000000,
     266.8246812877146,
     22.11700025881366
    ]
   ],
   "Zrobust": [
    [
     100,
     3.066484230341823
    ],
    [
     200,
     4.268562049700251
    ],
    [
     300,
     5.3518955261239896
    ],
    [
     500,
     6.766878178575614
    ],
    [
     1000,
     9.501160965856977
    ],
    [
     10000,
     29.627345257640194
    ],
    [
     100000,
     94.69814252279353
    ],
    [
     1000000,
     264.4517774123386
    ]
   ],
   "n5": 268.14599557975066,
   "n5_asymptotic": 272.03724619188074
  },
  "sep|reg|1.84": {
   "Z": [
    [
     100,
     2.936383048065358,
     0.03499678792510313
    ],
    [
     200,
     4.166461363887081,
     0.04970548780094711
    ],
    [
     300,
     5.195739061336126,
     0.053249247495513845
    ],
    [
     500,
     6.540297910110148,
     0.07380976100874856
    ],
    [
     1000,
     9.140609491888014,
     0.10562316849909109
    ],
    [
     10000,
     29.159480347396286,
     0.8720474789928137
    ],
    [
     100000,
     91.96421909680747,
     3.83252065937727
    ],
    [
     1000000,
     260.9737209173047,
     22.798006891099053
    ]
   ],
   "Zrobust": [
    [
     100,
     2.9967463752352543
    ],
    [
     200,
     4.17238957684522
    ],
    [
     300,
     5.232139924578607
    ],
    [
     500,
     6.615570198273567
    ],
    [
     1000,
     9.286283561908897
    ],
    [
     10000,
     28.960776210563353
    ],
    [
     100000,
     92.55830681110449
    ],
    [
     1000000,
     258.6144707912491
    ]
   ],
   "n5": 279.570926170226,
   "n5_asymptotic": 284.70373042189414
  },
  "sep|reg|3": {
   "Z": [
    [
     100,
     2.842327894988053,
     0.033750344588949925
    ],
    [
     200,
     4.030588697989532,
     0.04801295976772031
    ],
    [
     300,
     5.0262850080688795,
     0.055418210845835245
    ],
    [
     500,
     6.328689880461038,
     0.07337902478619825
    ],
    [
     1000,
     8.846987360281014,
     0.10139840866258569
    ],
    [
     10000,
     28.204965490784534,
     0.8817972486767591
    ],
    [
     100000,
     89.02735394400644,
     3.6946886549605975
    ],
    [
     1000000,
     252.34730639595386,
     22.039763466552287
    ]
   ],
   "Zrobust": [
    [
     100,
     2.900968212499361
    ],
    [
     200,
     4.035314594974796
    ],
    [
     300,
     5.061968208803594
    ],
    [
     500,
     6.401533031247028
    ],
    [
     1000,
     8.985940381204664
    ],
    [
     10000,
     28.007280864078353
    ],
    [
     100000,
     89.56763373736466
    ],
    [
     1000000,
     250.41585137194897
    ]
   ],
   "n5": 297.124940046402,
   "n5_asymptotic": 304.08221912573794
  },
  "sep|mle|1": {
   "Z": [
    [
     100,
     6.109423144593144,
     0.09929164136600072
    ],
    [
     200,
     8.795177470228515,
     0.10892922467643316
    ],
    [
     300,
     10.987934518518042,
     0.12111237863180241
    ],
    [
     500,
     14.401757735545333,
     0.16560204205031362
    ],
    [
     1000,
     20.597493184595177,
     0.22791418144999742
    ],
    [
     10000,
     63.41021617067498,
     1.9296115601806993
    ],
    [
     100000,
     197.0899137100734,
     8.239288105339288
    ],
    [
     1000000,
     610.3313485980931,
     43.566275257144504
    ]
   ],
   "Zrobust": [
    [
     100,
     6.213437606612258
    ],
    [
     200,
     8.863022912272688
    ],
    [
     300,
     10.949054751186075
    ],
    [
     500,
     14.627028774509155
    ],
    [
     1000,
     20.76764987117822
    ],
    [
     10000,
     63.54529887816407
    ],
    [
     100000,
     203.00679324357358
    ],
    [
     1000000,
     648.0934485436958
    ]
   ],
   "n5": null,
   "n5_asymptotic": 61.6436509485216
  },
  "sep|mle|1.84": {
   "Z": [
    [
     100,
     5.974247713437236,
     0.09515501713832171
    ],
    [
     200,
     8.598710295363352,
     0.10065656665465449
    ],
    [
     300,
     10.744275568431107,
     0.12519447808576034
    ],
    [
     500,
     14.082273486391356,
     0.16389818574245293
    ],
    [
     1000,
     20.13825870108972,
     0.22032544900998535
    ],
    [
     10000,
     62.000696710413976,
     1.7736721414167542
    ],
    [
     100000,
     192.7247674497146,
     7.814301243711824
    ],
    [
     1000000,
     596.8473896899108,
     44.45473193671109
    ]
   ],
   "Zrobust": [
    [
     100,
     6.076407454279661
    ],
    [
     200,
     8.664883371852937
    ],
    [
     300,
     10.706943133467613
    ],
    [
     500,
     14.301754365266012
    ],
    [
     1000,
     20.303373562416233
    ],
    [
     10000,
     62.14723103891461
    ],
    [
     100000,
     198.4943166002483
    ],
    [
     1000000,
     633.6997007197431
    ]
   ],
   "n5": null,
   "n5_asymptotic": 64.47677140999339
  },
  "sep|mle|3": {
   "Z": [
    [
     100,
     5.782679038030081,
     0.0879547244801025
    ],
    [
     200,
     8.326147893478376,
     0.09938936203161212
    ],
    [
     300,
     10.399499606966064,
     0.11170877784240896
    ],
    [
     500,
     13.62796375993103,
     0.15895551348284473
    ],
    [
     1000,
     19.493092271389816,
     0.20771558787506694
    ],
    [
     10000,
     60.00942595932416,
     1.679053228641301
    ],
    [
     100000,
     186.5646887364055,
     7.544982231454651
    ],
    [
     1000000,
     577.4309787027787,
     46.14142158074031
    ]
   ],
   "Zrobust": [
    [
     100,
     5.881747204522595
    ],
    [
     200,
     8.389570933188299
    ],
    [
     300,
     10.363813324660292
    ],
    [
     500,
     13.841205903600844
    ],
    [
     1000,
     19.654419389705136
    ],
    [
     10000,
     60.142032902456265
    ],
    [
     100000,
     192.14613133767773
    ],
    [
     1000000,
     612.5819516062792
    ]
   ],
   "n5": null,
   "n5_asymptotic": 68.81297858311167
  }
 },
 "nm_smeared": {
  "reg|1|100": {
   "R": 20000,
   "mean": 1.0559142095459675,
   "se_mean": 0.003202653134725144,
   "sd": 0.4529235498705006,
   "se_sd": 0.002575742643019807,
   "kurt": 3.587290048239559,
   "median": 1.0159509983901076,
   "rsd": 0.4402000707156412,
   "undefined": 0,
   "bias_vs_true": 0.055914209545967486,
   "bias_vs_limit": 0.055914209545968374,
   "sd_sqrtN": 4.529235498705006,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|200": {
   "R": 20000,
   "mean": 1.027079416712015,
   "se_mean": 0.002247015785754832,
   "sd": 0.31777601990809207,
   "se_sd": 0.0017057862017321526,
   "kurt": 3.305138044770118,
   "median": 1.0112705108154827,
   "rsd": 0.31372355354307513,
   "undefined": 0,
   "bias_vs_true": 0.02707941671201497,
   "bias_vs_limit": 0.027079416712015858,
   "sd_sqrtN": 4.494031571509665,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|300": {
   "R": 20000,
   "mean": 1.0190976255459308,
   "se_mean": 0.0018209623031478995,
   "sd": 0.2575229585681907,
   "se_sd": 0.001312206387722638,
   "kurt": 3.077123770577957,
   "median": 1.0109557845884276,
   "rsd": 0.257381760524362,
   "undefined": 0,
   "bias_vs_true": 0.019097625545930752,
   "bias_vs_limit": 0.01909762554593164,
   "sd_sqrtN": 4.460428483555613,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|500": {
   "R": 20000,
   "mean": 1.0130395231875318,
   "se_mean": 0.0014113299758561355,
   "sd": 0.19959219928394398,
   "se_sd": 0.0010295278172097935,
   "kurt": 3.1285263490864663,
   "median": 1.0080377567387073,
   "rsd": 0.1977267406045014,
   "undefined": 0,
   "bias_vs_true": 0.013039523187531765,
   "bias_vs_limit": 0.013039523187532653,
   "sd_sqrtN": 4.463017253775836,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|1000": {
   "R": 20000,
   "mean": 1.004456969699105,
   "se_mean": 0.00100104696984943,
   "sd": 0.14156942013335547,
   "se_sd": 0.0007168672438727208,
   "kurt": 3.051297040522609,
   "median": 1.0005307752569603,
   "rsd": 0.1411856445597815,
   "undefined": 0,
   "bias_vs_true": 0.004456969699105029,
   "bias_vs_limit": 0.004456969699105917,
   "sd_sqrtN": 4.476818146507016,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|10000": {
   "R": 10000,
   "mean": 1.0011367319735864,
   "se_mean": 0.0004479018544591349,
   "sd": 0.04479018544591349,
   "se_sd": 0.00031616470393945286,
   "kurt": 2.993063056320172,
   "median": 1.0011947684974436,
   "rsd": 0.04500201831224348,
   "undefined": 0,
   "bias_vs_true": 0.0011367319735864356,
   "bias_vs_limit": 0.0011367319735873238,
   "sd_sqrtN": 4.479018544591349,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|100000": {
   "R": 2000,
   "mean": 1.0002796013226807,
   "se_mean": 0.00030699532439617443,
   "sd": 0.013729248282488914,
   "se_sd": 0.00022941414182264783,
   "kurt": 3.2337617009569772,
   "median": 1.0005545242033496,
   "rsd": 0.013725845531271567,
   "undefined": 0,
   "bias_vs_true": 0.00027960132268067817,
   "bias_vs_limit": 0.00027960132268156634,
   "sd_sqrtN": 4.3415695134619785,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1|1000000": {
   "R": 400,
   "mean": 1.000214479505842,
   "se_mean": 0.0002249956507247474,
   "sd": 0.004499913014494948,
   "se_sd": 0.00015477824533442885,
   "kurt": 2.8929170498209937,
   "median": 1.0000116272483068,
   "rsd": 0.004560242735653097,
   "undefined": 0,
   "bias_vs_true": 0.0002144795058420801,
   "bias_vs_limit": 0.00021447950584296827,
   "sd_sqrtN": 4.499913014494948,
   "asy_sd_sqrtN": 4.489905589488184,
   "limit": 0.9999999999999991
  },
  "reg|1.84|100": {
   "R": 20000,
   "mean": 1.9206325674025047,
   "se_mean": 0.005212432359675595,
   "sd": 0.7371492536005622,
   "se_sd": 0.004164483589129176,
   "kurt": 3.553297598485461,
   "median": 1.8648247550197623,
   "rsd": 0.7191842779967975,
   "undefined": 0,
   "bias_vs_true": 0.08063256740250457,
   "bias_vs_limit": 0.08063256740250746,
   "sd_sqrtN": 7.371492536005622,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|200": {
   "R": 20000,
   "mean": 1.8841599882136995,
   "se_mean": 0.003647379993490404,
   "sd": 0.5158174253922421,
   "se_sd": 0.0027235468446482622,
   "kurt": 3.230322507362204,
   "median": 1.859703058526787,
   "rsd": 0.5128023768378198,
   "undefined": 0,
   "bias_vs_true": 0.044159988213699375,
   "bias_vs_limit": 0.04415998821370226,
   "sd_sqrtN": 7.294759986980808,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|300": {
   "R": 20000,
   "mean": 1.8703286220095972,
   "se_mean": 0.003000028203537078,
   "sd": 0.42426805729439276,
   "se_sd": 0.002239062343055455,
   "kurt": 3.228135961632482,
   "median": 1.8508988435996017,
   "rsd": 0.41937374844238406,
   "undefined": 0,
   "bias_vs_true": 0.030328622009597073,
   "bias_vs_limit": 0.03032862200959996,
   "sd_sqrtN": 7.348538312624318,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|500": {
   "R": 20000,
   "mean": 1.8564336802031598,
   "se_mean": 0.0022783522642531332,
   "sd": 0.3222076671970231,
   "se_sd": 0.0016258821515716911,
   "kurt": 3.0370250648127497,
   "median": 1.8452591120001212,
   "rsd": 0.3201266289339336,
   "undefined": 0,
   "bias_vs_true": 0.016433680203159717,
   "bias_vs_limit": 0.016433680203162604,
   "sd_sqrtN": 7.204782467241728,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|1000": {
   "R": 20000,
   "mean": 1.849805398449436,
   "se_mean": 0.0016266860195252955,
   "sd": 0.23004814305353782,
   "se_sd": 0.0011676510367939457,
   "kurt": 3.0610031785907577,
   "median": 1.8447200588495518,
   "rsd": 0.23089908867619152,
   "undefined": 0,
   "bias_vs_true": 0.009805398449435954,
   "bias_vs_limit": 0.00980539844943884,
   "sd_sqrtN": 7.274761035414222,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|10000": {
   "R": 10000,
   "mean": 1.8418272057575555,
   "se_mean": 0.0007257326567409933,
   "sd": 0.07257326567409933,
   "se_sd": 0.0005324879161683479,
   "kurt": 3.1534072588695894,
   "median": 1.8407010469868708,
   "rsd": 0.0725267441655541,
   "undefined": 0,
   "bias_vs_true": 0.0018272057575554612,
   "bias_vs_limit": 0.0018272057575583478,
   "sd_sqrtN": 7.257326567409933,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|100000": {
   "R": 2000,
   "mean": 1.8404835173299845,
   "se_mean": 0.0005021305447261752,
   "sd": 0.022455960631734526,
   "se_sd": 0.0003771210020088908,
   "kurt": 3.256254828639113,
   "median": 1.8403682809267519,
   "rsd": 0.022573358249595124,
   "undefined": 0,
   "bias_vs_true": 0.00048351732998441754,
   "bias_vs_limit": 0.0004835173299873041,
   "sd_sqrtN": 7.101198264335471,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|1.84|1000000": {
   "R": 400,
   "mean": 1.8407754919816575,
   "se_mean": 0.00036202058659678054,
   "sd": 0.007240411731935611,
   "se_sd": 0.00027312793646474734,
   "kurt": 3.2768042998453835,
   "median": 1.8406524496706984,
   "rsd": 0.007066836705673052,
   "undefined": 0,
   "bias_vs_true": 0.0007754919816573835,
   "bias_vs_limit": 0.0007754919816602701,
   "sd_sqrtN": 7.240411731935611,
   "asy_sd_sqrtN": 7.25755428190089,
   "limit": 1.8399999999999972
  },
  "reg|3|100": {
   "R": 20000,
   "mean": 3.1220386042850916,
   "se_mean": 0.00805238246220933,
   "sd": 1.1387788487471693,
   "se_sd": 0.006351639771414175,
   "kurt": 3.48875944714942,
   "median": 3.035935643434236,
   "rsd": 1.1143158322831654,
   "undefined": 0,
   "bias_vs_true": 0.12203860428509161,
   "bias_vs_limit": 0.12203860428509605,
   "sd_sqrtN": 11.387788487471692,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|200": {
   "R": 20000,
   "mean": 3.063497416552732,
   "se_mean": 0.005560737853925238,
   "sd": 0.7864070889822531,
   "se_sd": 0.004188934345672988,
   "kurt": 3.2698766362351552,
   "median": 3.023508452878828,
   "rsd": 0.7670534379987931,
   "undefined": 0,
   "bias_vs_true": 0.06349741655273178,
   "bias_vs_limit": 0.06349741655273622,
   "sd_sqrtN": 11.121475707850477,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|300": {
   "R": 20000,
   "mean": 3.0415010966854528,
   "se_mean": 0.004497195873184546,
   "sd": 0.63599953965059,
   "se_sd": 0.0031910380780281063,
   "kurt": 3.01391138727827,
   "median": 3.018176250792491,
   "rsd": 0.6365709326059604,
   "undefined": 0,
   "bias_vs_true": 0.041501096685452765,
   "bias_vs_limit": 0.041501096685457206,
   "sd_sqrtN": 11.015835162652387,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|500": {
   "R": 20000,
   "mean": 3.0282692100423594,
   "se_mean": 0.0034837914005874946,
   "sd": 0.4926825047189595,
   "se_sd": 0.0025557306859616703,
   "kurt": 3.152711746571366,
   "median": 3.0108836358574322,
   "rsd": 0.4869295954304449,
   "undefined": 0,
   "bias_vs_true": 0.028269210042359383,
   "bias_vs_limit": 0.028269210042363824,
   "sd_sqrtN": 11.016715718764544,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|1000": {
   "R": 20000,
   "mean": 3.0157726708179466,
   "se_mean": 0.002504188313678281,
   "sd": 0.35414570759400354,
   "se_sd": 0.001800526510872176,
   "kurt": 3.067878714754329,
   "median": 3.0075689288779857,
   "rsd": 0.3517987178478989,
   "undefined": 0,
   "bias_vs_true": 0.015772670817946643,
   "bias_vs_limit": 0.015772670817951084,
   "sd_sqrtN": 11.199070595690406,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|10000": {
   "R": 10000,
   "mean": 3.0016360027088265,
   "se_mean": 0.0011041685006165133,
   "sd": 0.11041685006165132,
   "se_sd": 0.0007840576226120242,
   "kurt": 3.0169040914791516,
   "median": 3.0000047824709473,
   "rsd": 0.11034682837742668,
   "undefined": 0,
   "bias_vs_true": 0.0016360027088264673,
   "bias_vs_limit": 0.0016360027088309081,
   "sd_sqrtN": 11.041685006165132,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|100000": {
   "R": 2000,
   "mean": 3.0009290973573,
   "se_mean": 0.0008075843336853189,
   "sd": 0.03611626935368493,
   "se_sd": 0.0005764907388565641,
   "kurt": 3.038303687341475,
   "median": 2.9998427216856998,
   "rsd": 0.03615568611675442,
   "undefined": 0,
   "bias_vs_true": 0.0009290973573001793,
   "bias_vs_limit": 0.0009290973573046202,
   "sd_sqrtN": 11.420967174578173,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|3|1000000": {
   "R": 400,
   "mean": 3.0007812207527866,
   "se_mean": 0.0005594538199984936,
   "sd": 0.011189076399969872,
   "se_sd": 0.0004053395445841517,
   "kurt": 3.0997590152364443,
   "median": 2.999468111216669,
   "rsd": 0.011068849880894637,
   "undefined": 0,
   "bias_vs_true": 0.0007812207527866377,
   "bias_vs_limit": 0.0007812207527910786,
   "sd_sqrtN": 11.189076399969872,
   "asy_sd_sqrtN": 10.997977687516173,
   "limit": 2.9999999999999956
  },
  "reg|5|100": {
   "R": 20000,
   "mean": 5.186189092195015,
   "se_mean": 0.012673700627362412,
   "sd": 1.7923319312672326,
   "se_sd": 0.010016772192713469,
   "kurt": 3.4986688160909885,
   "median": 5.057076366829749,
   "rsd": 1.7267085309671018,
   "undefined": 0,
   "bias_vs_true": 0.1861890921950149,
   "bias_vs_limit": 0.18618909219505042,
   "sd_sqrtN": 17.923319312672326,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|200": {
   "R": 20000,
   "mean": 5.082146822176598,
   "se_mean": 0.008891432784130312,
   "sd": 1.2574384832245855,
   "se_sd": 0.006524482572535038,
   "kurt": 3.1538162174487825,
   "median": 5.017945243510313,
   "rsd": 1.2474594560009642,
   "undefined": 0,
   "bias_vs_true": 0.08214682217659774,
   "bias_vs_limit": 0.08214682217663327,
   "sd_sqrtN": 17.782865568260625,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|300": {
   "R": 20000,
   "mean": 5.0607268273078825,
   "se_mean": 0.00719467650138544,
   "sd": 1.01748090851463,
   "se_sd": 0.005377464983812419,
   "kurt": 3.2345631418282523,
   "median": 5.0235547440117525,
   "rsd": 0.9970889407741416,
   "undefined": 0,
   "bias_vs_true": 0.06072682730788248,
   "bias_vs_limit": 0.06072682730791801,
   "sd_sqrtN": 17.623286292786798,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|500": {
   "R": 20000,
   "mean": 5.0410268676968935,
   "se_mean": 0.005522095510192537,
   "sd": 0.7809422363233862,
   "se_sd": 0.003949422031083462,
   "kurt": 3.046064180322728,
   "median": 5.014485500814392,
   "rsd": 0.7822546290918543,
   "undefined": 0,
   "bias_vs_true": 0.041026867696893454,
   "bias_vs_limit": 0.04102686769692898,
   "sd_sqrtN": 17.46239926919797,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|1000": {
   "R": 20000,
   "mean": 5.014090018594865,
   "se_mean": 0.003914329160470149,
   "sd": 0.5535697386329376,
   "se_sd": 0.002797586920225862,
   "kurt": 3.0432075400157665,
   "median": 5.0009231270779235,
   "rsd": 0.5570617696868864,
   "undefined": 0,
   "bias_vs_true": 0.014090018594864695,
   "bias_vs_limit": 0.014090018594900222,
   "sd_sqrtN": 17.50541217824187,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|10000": {
   "R": 10000,
   "mean": 5.002783712201316,
   "se_mean": 0.0017388646671397082,
   "sd": 0.17388646671397082,
   "se_sd": 0.0012260251004352694,
   "kurt": 2.9885071123097355,
   "median": 5.002536610798021,
   "rsd": 0.1744476568360065,
   "undefined": 0,
   "bias_vs_true": 0.00278371220131568,
   "bias_vs_limit": 0.0027837122013512072,
   "sd_sqrtN": 17.388646671397083,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|100000": {
   "R": 2000,
   "mean": 4.9963170404871,
   "se_mean": 0.0012322506380370313,
   "sd": 0.0551079238393658,
   "se_sd": 0.000904529914312827,
   "kurt": 3.1553001368212894,
   "median": 4.995768926222697,
   "rsd": 0.052401152878540073,
   "undefined": 0,
   "bias_vs_true": -0.003682959512899764,
   "bias_vs_limit": -0.0036829595128642367,
   "sd_sqrtN": 17.426655645548696,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|5|1000000": {
   "R": 400,
   "mean": 5.000745348182426,
   "se_mean": 0.0008832891029829243,
   "sd": 0.017665782059658484,
   "se_sd": 0.0006329203918338777,
   "kurt": 3.053772917313191,
   "median": 5.000740201894588,
   "rsd": 0.016293866075001457,
   "undefined": 0,
   "bias_vs_true": 0.0007453481824262198,
   "bias_vs_limit": 0.0007453481824617469,
   "sd_sqrtN": 17.665782059658483,
   "asy_sd_sqrtN": 17.38932957413123,
   "limit": 4.9999999999999645
  },
  "reg|15|100": {
   "R": 20000,
   "mean": 15.488174878505385,
   "se_mean": 0.03613671915115925,
   "sd": 5.1105038323236975,
   "se_sd": 0.028157284916610358,
   "kurt": 3.4285335139836413,
   "median": 15.181054778193225,
   "rsd": 5.034996269228199,
   "undefined": 0,
   "bias_vs_true": 0.48817487850538477,
   "bias_vs_limit": 0.48817487850559793,
   "sd_sqrtN": 51.105038323236975,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|200": {
   "R": 20000,
   "mean": 15.245663032235386,
   "se_mean": 0.025001394842204535,
   "sd": 3.53573116640904,
   "se_sd": 0.018799619877165205,
   "kurt": 3.261672147064269,
   "median": 15.054471864655593,
   "rsd": 3.443481979873422,
   "undefined": 0,
   "bias_vs_true": 0.24566303223538632,
   "bias_vs_limit": 0.2456630322355995,
   "sd_sqrtN": 50.00278968440907,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|300": {
   "R": 20000,
   "mean": 15.164960744380805,
   "se_mean": 0.020244309258039623,
   "sd": 2.8629776713594843,
   "se_sd": 0.014897330076191309,
   "kurt": 3.166062311885045,
   "median": 15.023191299823937,
   "rsd": 2.84650346412208,
   "undefined": 0,
   "bias_vs_true": 0.16496074438080477,
   "bias_vs_limit": 0.16496074438101793,
   "sd_sqrtN": 49.58822787729859,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|500": {
   "R": 20000,
   "mean": 15.100698034758723,
   "se_mean": 0.015647187697373593,
   "sd": 2.2128465054623176,
   "se_sd": 0.011283966531057503,
   "kurt": 3.080228229270771,
   "median": 15.055116965809002,
   "rsd": 2.2056665267113185,
   "undefined": 0,
   "bias_vs_true": 0.10069803475872341,
   "bias_vs_limit": 0.10069803475893657,
   "sd_sqrtN": 49.480752099866024,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|1000": {
   "R": 20000,
   "mean": 15.055419357436255,
   "se_mean": 0.011031168719018575,
   "sd": 1.560042841126191,
   "se_sd": 0.007971117416510189,
   "kurt": 3.088600367461902,
   "median": 15.008187649967553,
   "rsd": 1.534787933442344,
   "undefined": 0,
   "bias_vs_true": 0.05541935743625537,
   "bias_vs_limit": 0.05541935743646853,
   "sd_sqrtN": 49.33288625398962,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|10000": {
   "R": 10000,
   "mean": 15.01071206610336,
   "se_mean": 0.0049359186247118925,
   "sd": 0.49359186247118925,
   "se_sd": 0.003456170457302281,
   "kurt": 2.9611658230000697,
   "median": 15.00725460251837,
   "rsd": 0.49120079773049596,
   "undefined": 0,
   "bias_vs_true": 0.01071206610336084,
   "bias_vs_limit": 0.010712066103574003,
   "sd_sqrtN": 49.35918624711893,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|100000": {
   "R": 2000,
   "mean": 15.001094682485702,
   "se_mean": 0.003468703002605916,
   "sd": 0.15512511415168917,
   "se_sd": 0.0024413709615586613,
   "kurt": 2.9814964932238466,
   "median": 14.999951700153975,
   "rsd": 0.1549721854276915,
   "undefined": 0,
   "bias_vs_true": 0.001094682485701881,
   "bias_vs_limit": 0.001094682485915044,
   "sd_sqrtN": 49.05486830129564,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|15|1000000": {
   "R": 400,
   "mean": 14.999947275655613,
   "se_mean": 0.002297949035724773,
   "sd": 0.04595898071449546,
   "se_sd": 0.0016748927126664325,
   "kurt": 3.1249719031923946,
   "median": 14.999974388339638,
   "rsd": 0.04500486463198626,
   "undefined": 0,
   "bias_vs_true": -5.272434438730045e-05,
   "bias_vs_limit": -5.272434417413763e-05,
   "sd_sqrtN": 45.95898071449546,
   "asy_sd_sqrtN": 49.184451448617196,
   "limit": 14.999999999999787
  },
  "reg|40|100": {
   "R": 20000,
   "mean": 41.30442196655454,
   "se_mean": 0.09640863382333421,
   "sd": 13.634239748282075,
   "se_sd": 0.07635661127559609,
   "kurt": 3.509119965111381,
   "median": 40.211664824451205,
   "rsd": 13.289311157331507,
   "undefined": 0,
   "bias_vs_true": 1.3044219665545427,
   "bias_vs_limit": 1.3044219665312937,
   "sd_sqrtN": 136.34239748282076,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|200": {
   "R": 20000,
   "mean": 40.69542085877375,
   "se_mean": 0.0656770356821454,
   "sd": 9.288135459815173,
   "se_sd": 0.04858287623320369,
   "kurt": 3.18876608648216,
   "median": 40.23167326020618,
   "rsd": 9.247022649268644,
   "undefined": 0,
   "bias_vs_true": 0.6954208587737511,
   "bias_vs_limit": 0.6954208587505022,
   "sd_sqrtN": 131.3540713642908,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|300": {
   "R": 20000,
   "mean": 40.39315690771588,
   "se_mean": 0.052771601272079686,
   "sd": 7.463031422712037,
   "se_sd": 0.03869142406025184,
   "kurt": 3.150249599978766,
   "median": 40.148199975234164,
   "rsd": 7.42668060163559,
   "undefined": 0,
   "bias_vs_true": 0.39315690771587697,
   "bias_vs_limit": 0.393156907692628,
   "sd_sqrtN": 129.26349602620292,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|500": {
   "R": 20000,
   "mean": 40.24727518414503,
   "se_mean": 0.04065128656078403,
   "sd": 5.748960078217591,
   "se_sd": 0.029398120349132414,
   "kurt": 3.091946281693026,
   "median": 40.06113797736415,
   "rsd": 5.697325906040191,
   "undefined": 0,
   "bias_vs_true": 0.2472751841450318,
   "bias_vs_limit": 0.24727518412178284,
   "sd_sqrtN": 128.55065534827042,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|1000": {
   "R": 20000,
   "mean": 40.142619663099836,
   "se_mean": 0.029070236357144258,
   "sd": 4.111152251766485,
   "se_sd": 0.020608708902965976,
   "kurt": 3.0103164917872043,
   "median": 40.088743230360095,
   "rsd": 4.116234537043279,
   "undefined": 0,
   "bias_vs_true": 0.1426196630998362,
   "bias_vs_limit": 0.14261966307658724,
   "sd_sqrtN": 130.00604923312082,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|10000": {
   "R": 10000,
   "mean": 40.002464895047225,
   "se_mean": 0.012627627579169586,
   "sd": 1.2627627579169587,
   "se_sd": 0.008918285268825685,
   "kurt": 2.995166671160348,
   "median": 39.996354873486695,
   "rsd": 1.2482867759836613,
   "undefined": 0,
   "bias_vs_true": 0.0024648950472254683,
   "bias_vs_limit": 0.00246489502397651,
   "sd_sqrtN": 126.27627579169587,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|100000": {
   "R": 2000,
   "mean": 39.99382602004871,
   "se_mean": 0.009084319984261534,
   "sd": 0.4062631402833722,
   "se_sd": 0.006221210647844864,
   "kurt": 2.8759659784255596,
   "median": 40.00082908762846,
   "rsd": 0.4194431277570273,
   "undefined": 0,
   "bias_vs_true": -0.006173979951292097,
   "bias_vs_limit": -0.006173979974541055,
   "sd_sqrtN": 128.47168526679604,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "reg|40|1000000": {
   "R": 400,
   "mean": 39.99911588323909,
   "se_mean": 0.006479465011592319,
   "sd": 0.1295893002318464,
   "se_sd": 0.004756233830899709,
   "kurt": 3.155301785087957,
   "median": 40.000054281899864,
   "rsd": 0.11870053717113119,
   "undefined": 0,
   "bias_vs_true": -0.0008841167609077161,
   "bias_vs_limit": -0.0008841167841566744,
   "sd_sqrtN": 129.58930023184638,
   "asy_sd_sqrtN": 128.57132964285327,
   "limit": 40.00000000002325
  },
  "mle|1|100": {
   "R": 20000,
   "mean": 1.0295503413764433,
   "se_mean": 0.0011404801020316324,
   "sd": 0.1612882427909786,
   "se_sd": 0.0009790634909000394,
   "kurt": 3.947856092570745,
   "median": 1.0133114777316121,
   "rsd": 0.15626183684465628,
   "undefined": 0,
   "bias_vs_true": 0.0295503413764433,
   "bias_vs_limit": 0.0295503413764433,
   "sd_sqrtN": 1.6128824279097858,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|200": {
   "R": 20000,
   "mean": 1.014829127935879,
   "se_mean": 0.0007824528615451843,
   "sd": 0.11065554487148371,
   "se_sd": 0.0005863154379460802,
   "kurt": 3.2459820653132123,
   "median": 1.0073061030144657,
   "rsd": 0.11003881809690516,
   "undefined": 0,
   "bias_vs_true": 0.014829127935878983,
   "bias_vs_limit": 0.014829127935878983,
   "sd_sqrtN": 1.5649057230903685,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|300": {
   "R": 20000,
   "mean": 1.0095369785321076,
   "se_mean": 0.0006267132994357228,
   "sd": 0.08863064477815899,
   "se_sd": 0.00047164580405688046,
   "kurt": 3.2654481132423228,
   "median": 1.0043481542785728,
   "rsd": 0.08743975161328751,
   "undefined": 0,
   "bias_vs_true": 0.009536978532107554,
   "bias_vs_limit": 0.009536978532107554,
   "sd_sqrtN": 1.5351277986336058,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|500": {
   "R": 20000,
   "mean": 1.0059015517985612,
   "se_mean": 0.0004915388390229527,
   "sd": 0.06951408925793853,
   "se_sd": 0.00035533832839547533,
   "kurt": 3.0903953109444373,
   "median": 1.002086480046525,
   "rsd": 0.06923318613108323,
   "undefined": 0,
   "bias_vs_true": 0.005901551798561222,
   "bias_vs_limit": 0.005901551798561222,
   "sd_sqrtN": 1.5543822897473847,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|1000": {
   "R": 20000,
   "mean": 1.0029918519754837,
   "se_mean": 0.0003394647899580516,
   "sd": 0.048007570990681064,
   "se_sd": 0.00024508526426461705,
   "kurt": 3.0849945380798522,
   "median": 1.0013682619508653,
   "rsd": 0.04778263816678974,
   "undefined": 0,
   "bias_vs_true": 0.0029918519754836836,
   "bias_vs_limit": 0.0029918519754836836,
   "sd_sqrtN": 1.5181326926277827,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|10000": {
   "R": 10000,
   "mean": 1.000243583495713,
   "se_mean": 0.00015253012808457046,
   "sd": 0.015253012808457046,
   "se_sd": 0.00010941428450718412,
   "kurt": 3.058243586686042,
   "median": 1.0001773340368414,
   "rsd": 0.01519241175401389,
   "undefined": 0,
   "bias_vs_true": 0.00024358349571307336,
   "bias_vs_limit": 0.00024358349571307336,
   "sd_sqrtN": 1.5253012808457045,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|100000": {
   "R": 2000,
   "mean": 1.0000439430589354,
   "se_mean": 0.00010696885384038447,
   "sd": 0.004783792573246783,
   "se_sd": 7.768375446889869e-05,
   "kurt": 3.1096272197791452,
   "median": 0.9999779257477658,
   "rsd": 0.004665272762766354,
   "undefined": 0,
   "bias_vs_true": 4.3943058935402846e-05,
   "bias_vs_limit": 4.3943058935402846e-05,
   "sd_sqrtN": 1.5127680385257707,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1|1000000": {
   "R": 400,
   "mean": 1.0000367082962414,
   "se_mean": 7.520868647968664e-05,
   "sd": 0.0015041737295937328,
   "se_sd": 4.795595017112584e-05,
   "kurt": 2.6263311647338186,
   "median": 1.0000535616903998,
   "rsd": 0.001555454230428832,
   "undefined": 0,
   "bias_vs_true": 3.670829624136118e-05,
   "bias_vs_limit": 3.670829624136118e-05,
   "sd_sqrtN": 1.5041737295937327,
   "asy_sd_sqrtN": 1.5159500100366632,
   "limit": 1.0
  },
  "mle|1.84|100": {
   "R": 20000,
   "mean": 1.8984267528310177,
   "se_mean": 0.0020730783427079006,
   "sd": 0.29317755081194524,
   "se_sd": 0.0018050048893413794,
   "kurt": 4.032391896407641,
   "median": 1.8684455364317842,
   "rsd": 0.2796015871210631,
   "undefined": 0,
   "bias_vs_true": 0.058426752831017614,
   "bias_vs_limit": 0.058426752831017614,
   "sd_sqrtN": 2.9317755081194523,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|200": {
   "R": 20000,
   "mean": 1.8683019708168438,
   "se_mean": 0.0013948612365977846,
   "sd": 0.19726316784250936,
   "se_sd": 0.0010873931086288246,
   "kurt": 3.4309226116790614,
   "median": 1.8534184891972398,
   "rsd": 0.19640459527319784,
   "undefined": 0,
   "bias_vs_true": 0.028301970816843713,
   "bias_vs_limit": 0.028301970816843713,
   "sd_sqrtN": 2.789722473195569,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|300": {
   "R": 20000,
   "mean": 1.8592468855714472,
   "se_mean": 0.0011372877890805586,
   "sd": 0.1608367815639038,
   "se_sd": 0.0008603494352474638,
   "kurt": 3.2891222930051582,
   "median": 1.8500054817465204,
   "rsd": 0.15805110377676845,
   "undefined": 0,
   "bias_vs_true": 0.01924688557144716,
   "bias_vs_limit": 0.01924688557144716,
   "sd_sqrtN": 2.7857747739453873,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|500": {
   "R": 20000,
   "mean": 1.8521512823588135,
   "se_mean": 0.0008808707157620308,
   "sd": 0.12457393129279597,
   "se_sd": 0.0006311471680921488,
   "kurt": 3.053510475426987,
   "median": 1.8465158814647062,
   "rsd": 0.1251516953763142,
   "undefined": 0,
   "bias_vs_true": 0.012151282358813464,
   "bias_vs_limit": 0.012151282358813464,
   "sd_sqrtN": 2.7855577859508007,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|1000": {
   "R": 20000,
   "mean": 1.8463410050411804,
   "se_mean": 0.0006154199893145051,
   "sd": 0.08703352954440784,
   "se_sd": 0.0004484696209597721,
   "kurt": 3.1241386130652447,
   "median": 1.842742313408422,
   "rsd": 0.08638496857769763,
   "undefined": 0,
   "bias_vs_true": 0.006341005041180292,
   "bias_vs_limit": 0.006341005041180292,
   "sd_sqrtN": 2.752241861638855,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|10000": {
   "R": 10000,
   "mean": 1.8407875670417684,
   "se_mean": 0.0002736450213550359,
   "sd": 0.027364502135503586,
   "se_sd": 0.00019619953650753556,
   "kurt": 3.0562733329285443,
   "median": 1.840932815804663,
   "rsd": 0.027223508310314264,
   "undefined": 0,
   "bias_vs_true": 0.0007875670417683001,
   "bias_vs_limit": 0.0007875670417683001,
   "sd_sqrtN": 2.736450213550359,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|100000": {
   "R": 2000,
   "mean": 1.840274072992784,
   "se_mean": 0.0001910909467018207,
   "sd": 0.008545846934201207,
   "se_sd": 0.00013581719117209995,
   "kurt": 3.0206414451448396,
   "median": 1.8403943815630104,
   "rsd": 0.00856608336981001,
   "undefined": 0,
   "bias_vs_true": 0.0002740729927839247,
   "bias_vs_limit": 0.0002740729927839247,
   "sd_sqrtN": 2.7024340847242914,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|1.84|1000000": {
   "R": 400,
   "mean": 1.8401232162893144,
   "se_mean": 0.00013733993559518286,
   "sd": 0.0027467987119036575,
   "se_sd": 0.00010810769210225082,
   "kurt": 3.4784462491989374,
   "median": 1.840067513097295,
   "rsd": 0.0026017300317468404,
   "undefined": 0,
   "bias_vs_true": 0.00012321628931433182,
   "bias_vs_limit": 0.00012321628931433182,
   "sd_sqrtN": 2.7467987119036574,
   "asy_sd_sqrtN": 2.739383725190414,
   "limit": 1.84
  },
  "mle|3|100": {
   "R": 20000,
   "mean": 3.0981242036012024,
   "se_mean": 0.003436001522940538,
   "sd": 0.4859239954077118,
   "se_sd": 0.002949226373719924,
   "kurt": 3.9469279236985164,
   "median": 3.0464580671963954,
   "rsd": 0.4687654272531677,
   "undefined": 0,
   "bias_vs_true": 0.09812420360120244,
   "bias_vs_limit": 0.09812420360120244,
   "sd_sqrtN": 4.859239954077118,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|200": {
   "R": 20000,
   "mean": 3.0510314367010745,
   "se_mean": 0.002311290094676094,
   "sd": 0.3268657798469527,
   "se_sd": 0.0017885532700672626,
   "kurt": 3.3952719820200277,
   "median": 3.027198940226074,
   "rsd": 0.32040990751633985,
   "undefined": 0,
   "bias_vs_true": 0.05103143670107446,
   "bias_vs_limit": 0.05103143670107446,
   "sd_sqrtN": 4.622580189352188,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|300": {
   "R": 20000,
   "mean": 3.0342705868992716,
   "se_mean": 0.0018870012480880724,
   "sd": 0.26686227572611093,
   "se_sd": 0.0014076414773338908,
   "kurt": 3.225869645113304,
   "median": 3.017315719087194,
   "rsd": 0.26349126631240666,
   "undefined": 0,
   "bias_vs_true": 0.03427058689927165,
   "bias_vs_limit": 0.03427058689927165,
   "sd_sqrtN": 4.622190201810789,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|500": {
   "R": 20000,
   "mean": 3.02087771878141,
   "se_mean": 0.001435981786148806,
   "sd": 0.2030784917292383,
   "se_sd": 0.0010468711653364429,
   "kurt": 3.1259282566075344,
   "median": 3.0125090504516887,
   "rsd": 0.20095428490450032,
   "undefined": 0,
   "bias_vs_true": 0.020877718781409982,
   "bias_vs_limit": 0.020877718781409982,
   "sd_sqrtN": 4.540973122747057,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|1000": {
   "R": 20000,
   "mean": 3.0101082935562533,
   "se_mean": 0.001011911919270258,
   "sd": 0.14310595601589873,
   "se_sd": 0.0007289803628642151,
   "kurt": 3.075899037036056,
   "median": 3.0062041366729337,
   "rsd": 0.1428402472743271,
   "undefined": 0,
   "bias_vs_true": 0.010108293556253312,
   "bias_vs_limit": 0.010108293556253312,
   "sd_sqrtN": 4.5254076774611525,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|10000": {
   "R": 10000,
   "mean": 3.0011626112957632,
   "se_mean": 0.0004487035621633857,
   "sd": 0.04487035621633857,
   "se_sd": 0.00031200598224133717,
   "kurt": 2.934045997708251,
   "median": 3.0004793256603537,
   "rsd": 0.044727371860679335,
   "undefined": 0,
   "bias_vs_true": 0.0011626112957632273,
   "bias_vs_limit": 0.0011626112957632273,
   "sd_sqrtN": 4.487035621633857,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|100000": {
   "R": 2000,
   "mean": 3.000363983855213,
   "se_mean": 0.0003168059163501587,
   "sd": 0.01416799129266134,
   "se_sd": 0.0002184967224117569,
   "kurt": 2.9026691553272683,
   "median": 3.0003808330717208,
   "rsd": 0.01437078072744569,
   "undefined": 0,
   "bias_vs_true": 0.00036398385521296817,
   "bias_vs_limit": 0.00036398385521296817,
   "sd_sqrtN": 4.480312235424307,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|3|1000000": {
   "R": 400,
   "mean": 3.0000606527443368,
   "se_mean": 0.0002111977843995696,
   "sd": 0.004223955687991392,
   "se_sd": 0.00016481745968561918,
   "kurt": 3.436058469326675,
   "median": 3.000228397477575,
   "rsd": 0.004254166052005819,
   "undefined": 0,
   "bias_vs_true": 6.065274433675327e-05,
   "bias_vs_limit": 6.065274433675327e-05,
   "sd_sqrtN": 4.223955687991392,
   "asy_sd_sqrtN": 4.482977574790149,
   "limit": 3.0
  },
  "mle|5|100": {
   "R": 20000,
   "mean": 5.176899785616787,
   "se_mean": 0.005656445922094794,
   "sd": 0.7999422537856445,
   "se_sd": 0.004718759296929338,
   "kurt": 3.7837380241220044,
   "median": 5.098118305915785,
   "rsd": 0.7783361326768117,
   "undefined": 0,
   "bias_vs_true": 0.17689978561678732,
   "bias_vs_limit": 0.17689978561678732,
   "sd_sqrtN": 7.999422537856446,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|200": {
   "R": 20000,
   "mean": 5.077810706308843,
   "se_mean": 0.003914815227077062,
   "sd": 0.5536384788317089,
   "se_sd": 0.0029943977817792878,
   "kurt": 3.340218662217356,
   "median": 5.041256460308263,
   "rsd": 0.549176482648648,
   "undefined": 0,
   "bias_vs_true": 0.0778107063088429,
   "bias_vs_limit": 0.0778107063088429,
   "sd_sqrtN": 7.829630454154125,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|300": {
   "R": 20000,
   "mean": 5.050676089242692,
   "se_mean": 0.00314537079873346,
   "sd": 0.4448226042261154,
   "se_sd": 0.0023926566137663823,
   "kurt": 3.31460581250138,
   "median": 5.0204123785735355,
   "rsd": 0.4355064751741267,
   "undefined": 0,
   "bias_vs_true": 0.050676089242691624,
   "bias_vs_limit": 0.050676089242691624,
   "sd_sqrtN": 7.704553508747344,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|500": {
   "R": 20000,
   "mean": 5.037024893288839,
   "se_mean": 0.0024129796269612884,
   "sd": 0.3412468514178626,
   "se_sd": 0.0017731010811566686,
   "kurt": 3.1598305026955487,
   "median": 5.019068526839511,
   "rsd": 0.33541891973206966,
   "undefined": 0,
   "bias_vs_true": 0.03702489328883907,
   "bias_vs_limit": 0.03702489328883907,
   "sd_sqrtN": 7.630511568781113,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|1000": {
   "R": 20000,
   "mean": 5.016442446784179,
   "se_mean": 0.0017014552455971274,
   "sd": 0.2406221084094303,
   "se_sd": 0.0012316905449835075,
   "kurt": 3.096148981297858,
   "median": 5.010512754528519,
   "rsd": 0.23940822521550448,
   "undefined": 0,
   "bias_vs_true": 0.016442446784179054,
   "bias_vs_limit": 0.016442446784179054,
   "sd_sqrtN": 7.609139179657554,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|10000": {
   "R": 10000,
   "mean": 5.002294152209477,
   "se_mean": 0.000749840836108038,
   "sd": 0.0749840836108038,
   "se_sd": 0.0005287157892655865,
   "kurt": 2.988686726354008,
   "median": 5.001921246187382,
   "rsd": 0.07420964146247468,
   "undefined": 0,
   "bias_vs_true": 0.0022941522094770406,
   "bias_vs_limit": 0.0022941522094770406,
   "sd_sqrtN": 7.49840836108038,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|100000": {
   "R": 2000,
   "mean": 4.99996337383513,
   "se_mean": 0.0005449193946454516,
   "sd": 0.024369536173705294,
   "se_sd": 0.0004129939556397538,
   "kurt": 3.2976445933163228,
   "median": 4.999677843898478,
   "rsd": 0.02359310509757025,
   "undefined": 0,
   "bias_vs_true": -3.6626164869879574e-05,
   "bias_vs_limit": -3.6626164869879574e-05,
   "sd_sqrtN": 7.706323983077346,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|5|1000000": {
   "R": 400,
   "mean": 4.999946204114466,
   "se_mean": 0.00038577640631427097,
   "sd": 0.00771552812628542,
   "se_sd": 0.00028647766981793656,
   "kurt": 3.2058207414854274,
   "median": 4.999841996442317,
   "rsd": 0.007264406118437979,
   "undefined": 0,
   "bias_vs_true": -5.379588553378056e-05,
   "bias_vs_limit": -5.379588553378056e-05,
   "sd_sqrtN": 7.715528126285419,
   "asy_sd_sqrtN": 7.529486475382742,
   "limit": 5.0
  },
  "mle|15|100": {
   "R": 20000,
   "mean": 15.51161285215505,
   "se_mean": 0.017060524519894843,
   "sd": 2.4127225157234022,
   "se_sd": 0.014176722726446713,
   "kurt": 3.762020664461716,
   "median": 15.276950578394773,
   "rsd": 2.326229647196133,
   "undefined": 0,
   "bias_vs_true": 0.51161285215505,
   "bias_vs_limit": 0.51161285215505,
   "sd_sqrtN": 24.127225157234022,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|200": {
   "R": 20000,
   "mean": 15.263860687751922,
   "se_mean": 0.01176900084180009,
   "sd": 1.664388060605406,
   "se_sd": 0.008904137569358863,
   "kurt": 3.289625883473376,
   "median": 15.142081082078032,
   "rsd": 1.6464719375148285,
   "undefined": 0,
   "bias_vs_true": 0.2638606877519223,
   "bias_vs_limit": 0.2638606877519223,
   "sd_sqrtN": 23.538001683600182,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|300": {
   "R": 20000,
   "mean": 15.17969820476012,
   "se_mean": 0.00956760613795044,
   "sd": 1.3530638359733582,
   "se_sd": 0.007210694783423375,
   "kurt": 3.2719964047651646,
   "median": 15.101170124160294,
   "rsd": 1.330248833430135,
   "undefined": 0,
   "bias_vs_true": 0.1796982047601201,
   "bias_vs_limit": 0.1796982047601201,
   "sd_sqrtN": 23.43575309789898,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|500": {
   "R": 20000,
   "mean": 15.101158608837812,
   "se_mean": 0.007295173652029579,
   "sd": 1.0316933518567093,
   "se_sd": 0.005325674450286259,
   "kurt": 3.131758255008267,
   "median": 15.055952388092194,
   "rsd": 1.0112061994049202,
   "undefined": 0,
   "bias_vs_true": 0.10115860883781203,
   "bias_vs_limit": 0.10115860883781203,
   "sd_sqrtN": 23.06936466686211,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|1000": {
   "R": 20000,
   "mean": 15.067054746339076,
   "se_mean": 0.005188218893146821,
   "sd": 0.7337249523248562,
   "se_sd": 0.003714166771215858,
   "kurt": 3.0499638856211746,
   "median": 15.038797316443702,
   "rsd": 0.7311303146822024,
   "undefined": 0,
   "bias_vs_true": 0.06705474633907649,
   "bias_vs_limit": 0.06705474633907649,
   "sd_sqrtN": 23.20242025445002,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|10000": {
   "R": 10000,
   "mean": 15.005254212232222,
   "se_mean": 0.002284422101111237,
   "sd": 0.2284422101111237,
   "se_sd": 0.001662406509265723,
   "kurt": 3.118272101466686,
   "median": 15.001789796231161,
   "rsd": 0.2281171922214828,
   "undefined": 0,
   "bias_vs_true": 0.005254212232221889,
   "bias_vs_limit": 0.005254212232221889,
   "sd_sqrtN": 22.84422101111237,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|100000": {
   "R": 2000,
   "mean": 14.999905122475983,
   "se_mean": 0.0016353054636075114,
   "sd": 0.07313308361206408,
   "se_sd": 0.0011884306051332763,
   "kurt": 3.1125639807441194,
   "median": 14.999785632762444,
   "rsd": 0.07204539585282502,
   "undefined": 0,
   "bias_vs_true": -9.487752401682314e-05,
   "bias_vs_limit": -9.487752401682314e-05,
   "sd_sqrtN": 23.126711652565646,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|15|1000000": {
   "R": 400,
   "mean": 14.999574092862684,
   "se_mean": 0.0011420475205004645,
   "sd": 0.022840950410009293,
   "se_sd": 0.0007796885959748745,
   "kurt": 2.864378152503283,
   "median": 14.999273460999238,
   "rsd": 0.024745024164497656,
   "undefined": 0,
   "bias_vs_true": -0.0004259071373162726,
   "bias_vs_limit": -0.0004259071373162726,
   "sd_sqrtN": 22.84095041000929,
   "asy_sd_sqrtN": 22.85672896385295,
   "limit": 15.0
  },
  "mle|40|100": {
   "R": 20000,
   "mean": 41.352813516578465,
   "se_mean": 0.04632059684203341,
   "sd": 6.550721627122001,
   "se_sd": 0.04202522532422964,
   "kurt": 4.292545606849194,
   "median": 40.65847482520664,
   "rsd": 6.24832731406978,
   "undefined": 0,
   "bias_vs_true": 1.3528135165784647,
   "bias_vs_limit": 1.3528135165784647,
   "sd_sqrtN": 65.50721627122,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|200": {
   "R": 20000,
   "mean": 40.68238134760867,
   "se_mean": 0.03149465058591218,
   "sd": 4.454016200079875,
   "se_sd": 0.024139620589975635,
   "kurt": 3.3498886418679765,
   "median": 40.35627325698925,
   "rsd": 4.3516300983941045,
   "undefined": 0,
   "bias_vs_true": 0.6823813476086684,
   "bias_vs_limit": 0.6823813476086684,
   "sd_sqrtN": 62.98930117182436,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|300": {
   "R": 20000,
   "mean": 40.4660579172739,
   "se_mean": 0.025419623033369733,
   "sd": 3.5948775644202993,
   "se_sd": 0.01930963990578674,
   "kurt": 3.3081824237385202,
   "median": 40.24210880511431,
   "rsd": 3.5578141837742963,
   "undefined": 0,
   "bias_vs_true": 0.46605791727390056,
   "bias_vs_limit": 0.46605791727390056,
   "sd_sqrtN": 62.26510588565419,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|500": {
   "R": 20000,
   "mean": 40.265961113067675,
   "se_mean": 0.01936406203422103,
   "sd": 2.7384919151429328,
   "se_sd": 0.013990621720898471,
   "kurt": 3.0880509393067164,
   "median": 40.113726377268975,
   "rsd": 2.754911951358398,
   "undefined": 0,
   "bias_vs_true": 0.2659611130676751,
   "bias_vs_limit": 0.2659611130676751,
   "sd_sqrtN": 61.23454078093184,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|1000": {
   "R": 20000,
   "mean": 40.16342617930145,
   "se_mean": 0.013714426734187815,
   "sd": 1.9395128287660561,
   "se_sd": 0.009927284366856902,
   "kurt": 3.095876068303427,
   "median": 40.10103464236213,
   "rsd": 1.943347789476026,
   "undefined": 0,
   "bias_vs_true": 0.1634261793014531,
   "bias_vs_limit": 0.1634261793014531,
   "sd_sqrtN": 61.332780900168785,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|10000": {
   "R": 10000,
   "mean": 40.01423400757525,
   "se_mean": 0.0060615107973987625,
   "sd": 0.6061510797398763,
   "se_sd": 0.004355799959650898,
   "kurt": 3.065542228309724,
   "median": 40.007434828295715,
   "rsd": 0.6073812719934241,
   "undefined": 0,
   "bias_vs_true": 0.014234007575247176,
   "bias_vs_limit": 0.014234007575247176,
   "sd_sqrtN": 60.61510797398763,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|100000": {
   "R": 2000,
   "mean": 40.00225222408783,
   "se_mean": 0.0043455979432494895,
   "sd": 0.19434104807978264,
   "se_sd": 0.003061404847515127,
   "kurt": 2.9851916369746396,
   "median": 40.002684082889914,
   "rsd": 0.19368042461367463,
   "undefined": 0,
   "bias_vs_true": 0.002252224087833099,
   "bias_vs_limit": 0.002252224087833099,
   "sd_sqrtN": 61.45603547964056,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "mle|40|1000000": {
   "R": 400,
   "mean": 40.0009757163109,
   "se_mean": 0.0030977694569332107,
   "sd": 0.06195538913866421,
   "se_sd": 0.0021316638662051443,
   "kurt": 2.8940840701374904,
   "median": 40.00248744699077,
   "rsd": 0.06663368672441523,
   "undefined": 0,
   "bias_vs_true": 0.0009757163108972122,
   "bias_vs_limit": 0.0009757163108972122,
   "sd_sqrtN": 61.95538913866421,
   "asy_sd_sqrtN": 61.22174139368403,
   "limit": 40.0
  },
  "sep|reg|1": {
   "Z": [
    [
     100,
     2.950389530378763,
     0.016137264010907468
    ],
    [
     200,
     4.268364231352888,
     0.021536240602731235
    ],
    [
     300,
     5.272741956090474,
     0.026382978532192045
    ],
    [
     500,
     6.820470352991543,
     0.03266936625716734
    ],
    [
     1000,
     9.514358963197868,
     0.04690596431528647
    ],
    [
     10000,
     30.86630236924944,
     0.215261100709327
    ],
    [
     100000,
     95.92624988134367,
     1.5099376697943219
    ],
    [
     1000000,
     300.7610229131418,
     10.777361295963889
    ]
   ],
   "Zrobust": [
    [
     100,
     2.9477997620564778
    ],
    [
     200,
     4.23896983685777
    ],
    [
     300,
     5.266654684304203
    ],
    [
     500,
     6.850512563232668
    ],
    [
     1000,
     9.490528131231287
    ],
    [
     10000,
     31.21866303767203
    ],
    [
     100000,
     92.93133408159851
    ],
    [
     1000000,
     328.31606679857447
    ]
   ],
   "n5": 270.9336278912435,
   "n5_asymptotic": 272.03724619188074
  },
  "sep|reg|1.84": {
   "Z": [
    [
     100,
     2.8843818159656025,
     0.016349062545296354
    ],
    [
     200,
     4.172155899730114,
     0.021104233515649443
    ],
    [
     300,
     5.153499528500435,
     0.025378439671076395
    ],
    [
     500,
     6.667412252837466,
     0.03333157969426619
    ],
    [
     1000,
     9.299826710454912,
     0.048200698194382684
    ],
    [
     10000,
     30.170173037959902,
     0.22003873691228384
    ],
    [
     100000,
     93.76974604857479,
     1.5173626823428172
    ],
    [
     1000000,
     293.99742386377824,
     10.692590006192596
    ]
   ],
   "Zrobust": [
    [
     100,
     2.881323899539967
    ],
    [
     200,
     4.143290608759794
    ],
    [
     300,
     5.148516492431447
    ],
    [
     500,
     6.6971232589766005
    ],
    [
     1000,
     9.276438153040138
    ],
    [
     10000,
     30.514955035062297
    ],
    [
     100000,
     90.84740130957103
    ],
    [
     1000000,
     320.9080226340323
    ]
   ],
   "n5": 283.0837389531558,
   "n5_asymptotic": 284.70373042189414
  },
  "sep|reg|3": {
   "Z": [
    [
     100,
     2.7907601384293383,
     0.015540198341993204
    ],
    [
     200,
     4.037167561322828,
     0.0202216392931316
    ],
    [
     300,
     4.9868151143364585,
     0.026811294286705957
    ],
    [
     500,
     6.450397689826132,
     0.03315772787929403
    ],
    [
     1000,
     8.9974429576497,
     0.0449299387586621
    ],
    [
     10000,
     29.19010939998275,
     0.19740229060734127
    ],
    [
     100000,
     90.698803193907,
     1.3583873174940317
    ],
    [
     1000000,
     284.44623779241607,
     10.374287554176638
    ]
   ],
   "Zrobust": [
    [
     100,
     2.7876331767525393
    ],
    [
     200,
     4.010026753724845
    ],
    [
     300,
     4.981279984629617
    ],
    [
     500,
     6.479473892926859
    ],
    [
     1000,
     8.975796296370392
    ],
    [
     10000,
     29.522575988251454
    ],
    [
     100000,
     87.88863335815408
    ],
    [
     1000000,
     310.36722732605466
    ]
   ],
   "n5": 301.5765129833016,
   "n5_asymptotic": 304.08221912573794
  },
  "sep|mle|1": {
   "Z": [
    [
     100,
     6.153680270315417,
     0.036979277167812886
    ],
    [
     200,
     8.903271613870832,
     0.04355662119832265
    ],
    [
     300,
     10.972427790638399,
     0.05364153245724927
    ],
    [
     500,
     14.331762974080606,
     0.0750598885827564
    ],
    [
     1000,
     20.184678769075976,
     0.10257004021185545
    ],
    [
     10000,
     64.34310771160521,
     0.4787849812639902
    ],
    [
     100000,
     200.62872931781993,
     3.4745496587091926
    ],
    [
     1000000,
     629.3149041497993,
     21.69560639991846
    ]
   ],
   "Zrobust": [
    [
     100,
     6.342941005156884
    ],
    [
     200,
     9.039461532264026
    ],
    [
     300,
     11.025285131415686
    ],
    [
     500,
     14.192575226174014
    ],
    [
     1000,
     20.113668231319238
    ],
    [
     10000,
     64.20194792342147
    ],
    [
     100000,
     201.31820933131817
    ],
    [
     1000000,
     585.1666579723639
    ]
   ],
   "n5": null,
   "n5_asymptotic": 61.6436509485216
  },
  "sep|mle|1.84": {
   "Z": [
    [
     100,
     6.0168840169016296,
     0.035924392543849826
    ],
    [
     200,
     8.705866037936556,
     0.04354680452361879
    ],
    [
     300,
     10.728662746032247,
     0.05558902025318808
    ],
    [
     500,
     14.012868039205577,
     0.06755516300782229
    ],
    [
     1000,
     19.7361748928583,
     0.10132120738126263
    ],
    [
     10000,
     62.9127085829683,
     0.4653969951801665
    ],
    [
     100000,
     196.17644197143053,
     3.179793530492636
    ],
    [
     1000000,
     615.3363527031069,
     21.681526920940474
    ]
   ],
   "Zrobust": [
    [
     100,
     6.201859939849206
    ],
    [
     200,
     8.838917325524674
    ],
    [
     300,
     10.780292241632303
    ],
    [
     500,
     13.876227306380922
    ],
    [
     1000,
     19.66737517583087
    ],
    [
     10000,
     62.77477503689327
    ],
    [
     100000,
     196.84498131552263
    ],
    [
     1000000,
     572.2835565172552
    ]
   ],
   "n5": null,
   "n5_asymptotic": 64.47677140999339
  },
  "sep|mle|3": {
   "Z": [
    [
     100,
     5.82376660634759,
     0.036451840382035944
    ],
    [
     200,
     8.426198226345152,
     0.04538850325309802
    ],
    [
     300,
     10.383962583231835,
     0.05598445979904907
    ],
    [
     500,
     13.563338745044671,
     0.06916266578433085
    ],
    [
     1000,
     19.104073090185747,
     0.09972386154552024
    ],
    [
     10000,
     60.895834608135075,
     0.42039009438704966
    ],
    [
     100000,
     189.89271635078327,
     2.806659120787353
    ],
    [
     1000000,
     595.8355071616027,
     21.10037436578451
    ]
   ],
   "Zrobust": [
    [
     100,
     6.002664743876392
    ],
    [
     200,
     8.555023279177949
    ],
    [
     300,
     10.434250561685946
    ],
    [
     500,
     13.431610724561372
    ],
    [
     1000,
     19.036752587001466
    ],
    [
     10000,
     60.764173540297726
    ],
    [
     100000,
     190.5244974642059
    ],
    [
     1000000,
     554.180307291938
    ]
   ],
   "n5": null,
   "n5_asymptotic": 68.81297858311167
  }
 },
 "cascade0": {
  "reg|1|1000": {
   "R": 20000,
   "mean": 1.006899314767767,
   "se_mean": 0.000986146057386416,
   "sd": 0.1394621128836626,
   "se_sd": 0.0007033574311402364,
   "kurt": 3.034837189242536,
   "median": 1.003011597268444,
   "rsd": 0.13932035397893588,
   "undefined": 0,
   "bias_vs_true": 0.006899314767766951,
   "bias_vs_limit": 0.006899314767767839,
   "sd_sqrtN": 4.410179240118869,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1|10000": {
   "R": 2500,
   "mean": 1.0005473857094418,
   "se_mean": 0.0008810238218228885,
   "sd": 0.04405119109114442,
   "se_sd": 0.000629345745371308,
   "kurt": 3.0410953328859534,
   "median": 1.0008353648664827,
   "rsd": 0.04459406485070731,
   "undefined": 0,
   "bias_vs_true": 0.0005473857094417944,
   "bias_vs_limit": 0.0005473857094426826,
   "sd_sqrtN": 4.405119109114442,
   "asy_sd_sqrtN": 4.46820283384416,
   "limit": 0.9999999999999991
  },
  "reg|1.84|1000": {
   "R": 20000,
   "mean": 1.8496135712307886,
   "se_mean": 0.001621851151727082,
   "sd": 0.22936438949228638,
   "se_sd": 0.0011646400869495164,
   "kurt": 3.062630679460693,
   "median": 1.84252104503269,
   "rsd": 0.22692858160942134,
   "undefined": 0,
   "bias_vs_true": 0.009613571230788542,
   "bias_vs_limit": 0.009613571230792317,
   "sd_sqrtN": 7.253138849296161,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|1.84|10000": {
   "R": 2500,
   "mean": 1.8390832630656295,
   "se_mean": 0.0014717493606254085,
   "sd": 0.07358746803127042,
   "se_sd": 0.001027653271561194,
   "kurt": 2.9502284966168424,
   "median": 1.840203130919822,
   "rsd": 0.0736319964531302,
   "undefined": 0,
   "bias_vs_true": -0.0009167369343705545,
   "bias_vs_limit": -0.0009167369343667797,
   "sd_sqrtN": 7.358746803127042,
   "asy_sd_sqrtN": 7.222473605032615,
   "limit": 1.8399999999999963
  },
  "reg|3|1000": {
   "R": 20000,
   "mean": 3.016030669681596,
   "se_mean": 0.002432662429892119,
   "sd": 0.3440304201028923,
   "se_sd": 0.0017157737099133357,
   "kurt": 2.989831554245205,
   "median": 3.0092387454389593,
   "rsd": 0.34378380664441344,
   "undefined": 0,
   "bias_vs_true": 0.016030669681596166,
   "bias_vs_limit": 0.016030669681607712,
   "sd_sqrtN": 10.879197119097189,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|3|10000": {
   "R": 2500,
   "mean": 3.0068043433216016,
   "se_mean": 0.0022064413723671666,
   "sd": 0.11032206861835832,
   "se_sd": 0.0016110575659316953,
   "kurt": 3.1325406800143063,
   "median": 3.002413107401026,
   "rsd": 0.10732420238482761,
   "undefined": 0,
   "bias_vs_true": 0.006804343321601625,
   "bias_vs_limit": 0.006804343321613171,
   "sd_sqrtN": 11.032206861835832,
   "asy_sd_sqrtN": 10.944817010175921,
   "limit": 2.9999999999999885
  },
  "reg|5|1000": {
   "R": 20000,
   "mean": 5.02152853581399,
   "se_mean": 0.0038793525058742366,
   "sd": 0.5486232927033398,
   "se_sd": 0.002853370427929911,
   "kurt": 3.164002779147924,
   "median": 5.008793592655042,
   "rsd": 0.542465410561655,
   "undefined": 0,
   "bias_vs_true": 0.021528535813989613,
   "bias_vs_limit": 0.02152853581401093,
   "sd_sqrtN": 17.348991823637892,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|5|10000": {
   "R": 2500,
   "mean": 5.0048243008513325,
   "se_mean": 0.003500706221890011,
   "sd": 0.17503531109450055,
   "se_sd": 0.0025207348085420724,
   "kurt": 3.073972414086808,
   "median": 5.002751026774796,
   "rsd": 0.1741585290266984,
   "undefined": 0,
   "bias_vs_true": 0.004824300851332453,
   "bias_vs_limit": 0.004824300851353769,
   "sd_sqrtN": 17.503531109450055,
   "asy_sd_sqrtN": 17.305275162955144,
   "limit": 4.999999999999979
  },
  "reg|15|1000": {
   "R": 20000,
   "mean": 15.052100776112534,
   "se_mean": 0.010962824131065203,
   "sd": 1.550377456806345,
   "se_sd": 0.007787300433109452,
   "kurt": 3.018315043644981,
   "median": 15.025764479181793,
   "rsd": 1.5500589479424471,
   "undefined": 0,
   "bias_vs_true": 0.05210077611253361,
   "bias_vs_limit": 0.052100776112370184,
   "sd_sqrtN": 49.027239964873715,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|15|10000": {
   "R": 2500,
   "mean": 14.995609320261815,
   "se_mean": 0.009849149397204503,
   "sd": 0.4924574698602252,
   "se_sd": 0.006955385209254779,
   "kurt": 2.9948255222782345,
   "median": 14.984450091789537,
   "rsd": 0.4909558141409525,
   "undefined": 0,
   "bias_vs_true": -0.004390679738184744,
   "bias_vs_limit": -0.004390679738348169,
   "sd_sqrtN": 49.24574698602252,
   "asy_sd_sqrtN": 48.94670967209623,
   "limit": 15.000000000000163
  },
  "reg|40|1000": {
   "R": 20000,
   "mean": 40.18242819086506,
   "se_mean": 0.028952402018597775,
   "sd": 4.094487959797915,
   "se_sd": 0.020863695419776594,
   "kurt": 3.07717581938559,
   "median": 40.089054518896305,
   "rsd": 4.100875278797223,
   "undefined": 0,
   "bias_vs_true": 0.18242819086506046,
   "bias_vs_limit": 0.18242819084112938,
   "sd_sqrtN": 129.4790780509735,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "reg|40|10000": {
   "R": 2500,
   "mean": 40.00730678475242,
   "se_mean": 0.02562270243087263,
   "sd": 1.2811351215436315,
   "se_sd": 0.01768404768990874,
   "kurt": 2.9053443667654375,
   "median": 39.98085331140379,
   "rsd": 1.3127387928223848,
   "undefined": 0,
   "bias_vs_true": 0.007306784752422857,
   "bias_vs_limit": 0.0073067847284917775,
   "sd_sqrtN": 128.11351215436315,
   "asy_sd_sqrtN": 127.94985729901293,
   "limit": 40.00000000002393
  },
  "mle|1|1000": {
   "R": 20000,
   "mean": 1.0035500283037286,
   "se_mean": 0.00033918359705166533,
   "sd": 0.04796780430849561,
   "se_sd": 0.00024133425081001537,
   "kurt": 3.0250149473504226,
   "median": 1.0021460881210236,
   "rsd": 0.04797503730919728,
   "undefined": 0,
   "bias_vs_true": 0.003550028303728636,
   "bias_vs_limit": 0.003550028303728636,
   "sd_sqrtN": 1.5168751597208419,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1|10000": {
   "R": 2500,
   "mean": 1.0000584967575057,
   "se_mean": 0.0003070966872745714,
   "sd": 0.01535483436372857,
   "se_sd": 0.00023237145698707195,
   "kurt": 3.2902099131908678,
   "median": 1.0000428361745413,
   "rsd": 0.014484677477138318,
   "undefined": 0,
   "bias_vs_true": 5.849675750568828e-05,
   "bias_vs_limit": 5.849675750568828e-05,
   "sd_sqrtN": 1.535483436372857,
   "asy_sd_sqrtN": 1.5204286946738987,
   "limit": 1.0
  },
  "mle|1.84|1000": {
   "R": 20000,
   "mean": 1.8454727288469912,
   "se_mean": 0.00062024937246996,
   "sd": 0.08771650746004188,
   "se_sd": 0.000444127533671558,
   "kurt": 3.0508916664445573,
   "median": 1.8422696861673522,
   "rsd": 0.08784333558272253,
   "undefined": 0,
   "bias_vs_true": 0.005472728846991126,
   "bias_vs_limit": 0.005472728846991126,
   "sd_sqrtN": 2.7738395196888344,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|1.84|10000": {
   "R": 2500,
   "mean": 1.8408750709561668,
   "se_mean": 0.0005597813350753679,
   "sd": 0.0279890667537684,
   "se_sd": 0.00039734006572830966,
   "kurt": 3.0153379487786873,
   "median": 1.8405474794313197,
   "rsd": 0.02809883887753148,
   "undefined": 0,
   "bias_vs_true": 0.0008750709561666792,
   "bias_vs_limit": 0.0008750709561666792,
   "sd_sqrtN": 2.79890667537684,
   "asy_sd_sqrtN": 2.745777884195094,
   "limit": 1.84
  },
  "mle|3|1000": {
   "R": 20000,
   "mean": 3.0101975275228496,
   "se_mean": 0.0010105830199697214,
   "sd": 0.14291802127451406,
   "se_sd": 0.0007255417991655189,
   "kurt": 3.0617731179528693,
   "median": 3.0046144803902184,
   "rsd": 0.14234835431183926,
   "undefined": 0,
   "bias_vs_true": 0.010197527522849636,
   "bias_vs_limit": 0.010197527522849636,
   "sd_sqrtN": 4.51946465911865,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|3|10000": {
   "R": 2500,
   "mean": 3.001729302342867,
   "se_mean": 0.0009174124768480444,
   "sd": 0.04587062384240222,
   "se_sd": 0.0006312846695520054,
   "kurt": 2.894005310876736,
   "median": 3.001143129094692,
   "rsd": 0.04557136002244275,
   "undefined": 0,
   "bias_vs_true": 0.0017293023428668342,
   "bias_vs_limit": 0.0017293023428668342,
   "sd_sqrtN": 4.587062384240221,
   "asy_sd_sqrtN": 4.4919922050507335,
   "limit": 3.0
  },
  "mle|5|1000": {
   "R": 20000,
   "mean": 5.017147902738672,
   "se_mean": 0.001684189271221414,
   "sd": 0.2381803308964583,
   "se_sd": 0.001219913499785313,
   "kurt": 3.098631914760676,
   "median": 5.00995833577827,
   "rsd": 0.2361268069405407,
   "undefined": 0,
   "bias_vs_true": 0.01714790273867184,
   "bias_vs_limit": 0.01714790273867184,
   "sd_sqrtN": 7.531923394853824,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|5|10000": {
   "R": 2500,
   "mean": 5.000991496109223,
   "se_mean": 0.0015308036501358064,
   "sd": 0.07654018250679032,
   "se_sd": 0.0010786496059764865,
   "kurt": 2.9860116485604524,
   "median": 4.999222473546693,
   "rsd": 0.07511364011861664,
   "undefined": 0,
   "bias_vs_true": 0.0009914961092230001,
   "bias_vs_limit": 0.0009914961092230001,
   "sd_sqrtN": 7.654018250679032,
   "asy_sd_sqrtN": 7.543188678162572,
   "limit": 5.0
  },
  "mle|15|1000": {
   "R": 20000,
   "mean": 15.057952160807803,
   "se_mean": 0.0051444187434009836,
   "sd": 0.7275306757444027,
   "se_sd": 0.0037915199779911027,
   "kurt": 3.1727715443537337,
   "median": 15.033545330340525,
   "rsd": 0.7213856807428289,
   "undefined": 0,
   "bias_vs_true": 0.057952160807802855,
   "bias_vs_limit": 0.057952160807802855,
   "sd_sqrtN": 23.006540029937295,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|15|10000": {
   "R": 2500,
   "mean": 15.00102445248632,
   "se_mean": 0.004619832528436329,
   "sd": 0.23099162642181648,
   "se_sd": 0.0032884805989820422,
   "kurt": 3.026740259555295,
   "median": 14.998068546338633,
   "rsd": 0.22614560911232298,
   "undefined": 0,
   "bias_vs_true": 0.0010244524863196602,
   "bias_vs_limit": 0.0010244524863196602,
   "sd_sqrtN": 23.099162642181646,
   "asy_sd_sqrtN": 22.89459731110634,
   "limit": 15.0
  },
  "mle|40|1000": {
   "R": 20000,
   "mean": 40.15626098021501,
   "se_mean": 0.013968911084077773,
   "sd": 1.9755023506686642,
   "se_sd": 0.010179103000050822,
   "kurt": 3.1239970207644627,
   "median": 40.073020386246725,
   "rsd": 1.9606419487472226,
   "undefined": 0,
   "bias_vs_true": 0.15626098021500923,
   "bias_vs_limit": 0.15626098021500923,
   "sd_sqrtN": 62.470869511296364,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "mle|40|10000": {
   "R": 2500,
   "mean": 40.02382402405152,
   "se_mean": 0.012631062832255846,
   "sd": 0.6315531416127923,
   "se_sd": 0.009184402677523709,
   "kurt": 3.1148619975728584,
   "median": 40.005888277967514,
   "rsd": 0.6294516039575533,
   "undefined": 0,
   "bias_vs_true": 0.023824024051521064,
   "bias_vs_limit": 0.023824024051521064,
   "sd_sqrtN": 63.15531416127923,
   "asy_sd_sqrtN": 61.32046952889056,
   "limit": 40.0
  },
  "sep|reg|1": {
   "Z": [
    [
     1000,
     9.562324841229538,
     0.048290227027259464
    ],
    [
     10000,
     30.429047212740265,
     0.41345055190452573
    ]
   ],
   "Zrobust": [
    [
     1000,
     9.525650862288106
    ],
    [
     10000,
     29.676540807095538
    ]
   ],
   "n5": null,
   "n5_asymptotic": 269.4137215546028
  },
  "sep|reg|1.84": {
   "Z": [
    [
     1000,
     9.34739874939283,
     0.043473192515056464
    ],
    [
     10000,
     29.74347874683593,
     0.40604147799859364
    ]
   ],
   "Zrobust": [
    [
     1000,
     9.31218505052543
    ],
    [
     10000,
     29.008660281718978
    ]
   ],
   "n5": null,
   "n5_asymptotic": 281.95805033013244
  },
  "sep|reg|3": {
   "Z": [
    [
     1000,
     9.045305342341566,
     0.04446540485959532
    ],
    [
     10000,
     28.77454004679741,
     0.38026785312110506
    ]
   ],
   "Zrobust": [
    [
     1000,
     9.010321398073735
    ],
    [
     10000,
     28.07525298063585
    ]
   ],
   "n5": null,
   "n5_asymptotic": 301.1496530716338
  },
  "sep|mle|1": {
   "Z": [
    [
     1000,
     19.81327643746327,
     0.10165587698747935
    ],
    [
     10000,
     61.771899054949216,
     0.9155317432082895
    ]
   ],
   "Zrobust": [
    [
     1000,
     19.92162976956743
    ],
    [
     10000,
     61.95158111696622
    ]
   ],
   "n5": null,
   "n5_asymptotic": 61.84272989249152
  },
  "sep|mle|1.84": {
   "Z": [
    [
     1000,
     19.37384594493436,
     0.10231755566160416
    ],
    [
     10000,
     60.39952077797021,
     0.8937635002546459
    ]
   ],
   "Zrobust": [
    [
     1000,
     19.479557360251434
    ],
    [
     10000,
     60.57236231209459
    ]
   ],
   "n5": null,
   "n5_asymptotic": 64.68507996908036
  },
  "sep|mle|3": {
   "Z": [
    [
     1000,
     18.754336299161185,
     0.09566590602752378
    ],
    [
     10000,
     58.466699165886986,
     0.8657265545640296
    ]
   ],
   "Zrobust": [
    [
     1000,
     18.85662665195447
    ],
    [
     10000,
     58.63539546920694
    ]
   ],
   "n5": null,
   "n5_asymptotic": 69.0353903800919
  }
 },
 "compound": {
  "reg|1|50": {
   "R": 20000,
   "mean": 3.4208632519651028,
   "se_mean": 0.013859858801709252,
   "sd": 1.960080028995334,
   "se_sd": 0.01634887821775995,
   "kurt": 6.5656808237646676,
   "median": 3.1178875874105394,
   "rsd": 1.749327599837726,
   "undefined": 0,
   "bias_vs_true": 2.4208632519651028,
   "bias_vs_limit": 0.4208632519651019,
   "sd_sqrtN": 13.859858801709255,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|100": {
   "R": 20000,
   "mean": 3.208127295974439,
   "se_mean": 0.00916772028134155,
   "sd": 1.2965114357916108,
   "se_sd": 0.008546162147093377,
   "kurt": 4.475998179737074,
   "median": 3.0578728335167735,
   "rsd": 1.213426414194459,
   "undefined": 0,
   "bias_vs_true": 2.208127295974439,
   "bias_vs_limit": 0.20812729597443802,
   "sd_sqrtN": 12.965114357916107,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|150": {
   "R": 20000,
   "mean": 3.145849946149257,
   "se_mean": 0.007399397195921933,
   "sd": 1.0464327867858247,
   "se_sd": 0.006066126309640208,
   "kurt": 3.688377227895317,
   "median": 3.05793585504399,
   "rsd": 1.0137372716595665,
   "undefined": 0,
   "bias_vs_true": 2.145849946149257,
   "bias_vs_limit": 0.14584994614925595,
   "sd_sqrtN": 12.81613188871947,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|200": {
   "R": 20000,
   "mean": 3.096360121777922,
   "se_mean": 0.006336668610254778,
   "sd": 0.896140268888618,
   "se_sd": 0.0049490129573095615,
   "kurt": 3.4399177269677845,
   "median": 3.0286951454622777,
   "rsd": 0.8789977347937271,
   "undefined": 0,
   "bias_vs_true": 2.096360121777922,
   "bias_vs_limit": 0.0963601217779213,
   "sd_sqrtN": 12.673337220509557,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|300": {
   "R": 20000,
   "mean": 3.0703514336290376,
   "se_mean": 0.005129000167346795,
   "sd": 0.7253501598075712,
   "se_sd": 0.00391771789529793,
   "kurt": 3.333785222608748,
   "median": 3.024766098626797,
   "rsd": 0.7142756434021216,
   "undefined": 0,
   "bias_vs_true": 2.0703514336290376,
   "bias_vs_limit": 0.07035143362903673,
   "sd_sqrtN": 12.56343330064918,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|500": {
   "R": 20000,
   "mean": 3.045897289683131,
   "se_mean": 0.004014097863977929,
   "sd": 0.5676791639930459,
   "se_sd": 0.0029953705025154774,
   "kurt": 3.22733312450211,
   "median": 3.017521339895543,
   "rsd": 0.5589901333235228,
   "undefined": 0,
   "bias_vs_true": 2.045897289683131,
   "bias_vs_limit": 0.045897289683130005,
   "sd_sqrtN": 12.693692000987015,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|1000": {
   "R": 20000,
   "mean": 3.0205315271847337,
   "se_mean": 0.0027774643343532646,
   "sd": 0.39279277306499477,
   "se_sd": 0.0019688991944653454,
   "kurt": 3.010064401546058,
   "median": 3.0075993900073836,
   "rsd": 0.3931232186630857,
   "undefined": 0,
   "bias_vs_true": 2.0205315271847337,
   "bias_vs_limit": 0.020531527184732834,
   "sd_sqrtN": 12.421198113390208,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|10000": {
   "R": 10000,
   "mean": 3.000639647672671,
   "se_mean": 0.0012493636395209293,
   "sd": 0.12493636395209293,
   "se_sd": 0.0008814374521585464,
   "kurt": 2.990972520053821,
   "median": 2.999317160046169,
   "rsd": 0.12380197967817207,
   "undefined": 0,
   "bias_vs_true": 2.000639647672671,
   "bias_vs_limit": 0.0006396476726702183,
   "sd_sqrtN": 12.493636395209293,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|100000": {
   "R": 2000,
   "mean": 3.0005471369860035,
   "se_mean": 0.000882976479862301,
   "sd": 0.03948790863011158,
   "se_sd": 0.0006389196134532681,
   "kurt": 3.0943736306977776,
   "median": 3.0008808380905045,
   "rsd": 0.0386955240322243,
   "undefined": 0,
   "bias_vs_true": 2.0005471369860035,
   "bias_vs_limit": 0.0005471369860026165,
   "sd_sqrtN": 12.487173130777203,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1|1000000": {
   "R": 400,
   "mean": 2.9994051854555916,
   "se_mean": 0.0005998463896091814,
   "sd": 0.011996927792183629,
   "se_sd": 0.00042283278098042176,
   "kurt": 2.9875460140335934,
   "median": 2.998597881717912,
   "rsd": 0.012660172979866385,
   "undefined": 0,
   "bias_vs_true": 1.9994051854555916,
   "bias_vs_limit": -0.000594814544409239,
   "sd_sqrtN": 11.996927792183628,
   "asy_sd_sqrtN": 12.522299386524711,
   "limit": 3.000000000000001
  },
  "reg|1.84|50": {
   "R": 20000,
   "mean": 6.1848385761685,
   "se_mean": 0.02265791855182859,
   "sd": 3.2043135711140946,
   "se_sd": 0.03661313878359678,
   "kurt": 11.4446500238618,
   "median": 5.7480757858598865,
   "rsd": 2.879030926454299,
   "undefined": 0,
   "bias_vs_true": 4.3448385761685,
   "bias_vs_limit": 0.6648385761685089,
   "sd_sqrtN": 22.65791855182859,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|100": {
   "R": 20000,
   "mean": 5.815144331081363,
   "se_mean": 0.014928616537173253,
   "sd": 2.1112251974337686,
   "se_sd": 0.013079831319586909,
   "kurt": 4.070613482141562,
   "median": 5.593201255470245,
   "rsd": 2.039523377054511,
   "undefined": 0,
   "bias_vs_true": 3.9751443310813634,
   "bias_vs_limit": 0.2951443310813726,
   "sd_sqrtN": 21.112251974337685,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|150": {
   "R": 20000,
   "mean": 5.7076324416803415,
   "se_mean": 0.011909054828818991,
   "sd": 1.6841946853960617,
   "se_sd": 0.009698220568812194,
   "kurt": 3.652708421567406,
   "median": 5.570433718091703,
   "rsd": 1.6226726430528564,
   "undefined": 0,
   "bias_vs_true": 3.8676324416803416,
   "bias_vs_limit": 0.18763244168035076,
   "sd_sqrtN": 20.62708803363797,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|200": {
   "R": 20000,
   "mean": 5.6824759855111315,
   "se_mean": 0.010351198461633761,
   "sd": 1.4638805251257985,
   "se_sd": 0.008048628099113157,
   "kurt": 3.4183683015254176,
   "median": 5.577086407166752,
   "rsd": 1.4481037063212572,
   "undefined": 0,
   "bias_vs_true": 3.8424759855111317,
   "bias_vs_limit": 0.16247598551114084,
   "sd_sqrtN": 20.702396923267525,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|300": {
   "R": 20000,
   "mean": 5.619783725799886,
   "se_mean": 0.00835038648667,
   "sd": 1.1809229820505736,
   "se_sd": 0.006273542175541217,
   "kurt": 3.257732485658382,
   "median": 5.539626474330713,
   "rsd": 1.1618393333790347,
   "undefined": 0,
   "bias_vs_true": 3.779783725799886,
   "bias_vs_limit": 0.09978372579989525,
   "sd_sqrtN": 20.45418604737343,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|500": {
   "R": 20000,
   "mean": 5.58350893061581,
   "se_mean": 0.006410867305193063,
   "sd": 0.9066335489578287,
   "se_sd": 0.0046593726102671,
   "kurt": 3.112911469372548,
   "median": 5.545473959978624,
   "rsd": 0.9045525929958673,
   "undefined": 0,
   "bias_vs_true": 3.7435089306158105,
   "bias_vs_limit": 0.06350893061581964,
   "sd_sqrtN": 20.272942461515886,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|1000": {
   "R": 20000,
   "mean": 5.550308763405387,
   "se_mean": 0.004528914427476738,
   "sd": 0.6404852206164785,
   "se_sd": 0.003250221921816242,
   "kurt": 3.0601450157654835,
   "median": 5.533932403420059,
   "rsd": 0.6347802962218102,
   "undefined": 0,
   "bias_vs_true": 3.7103087634053873,
   "bias_vs_limit": 0.030308763405396455,
   "sd_sqrtN": 20.253921048235057,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|10000": {
   "R": 10000,
   "mean": 5.520550452508016,
   "se_mean": 0.0020073216443463318,
   "sd": 0.20073216443463318,
   "se_sd": 0.001408272574365379,
   "kurt": 2.968790475078913,
   "median": 5.516831416944406,
   "rsd": 0.2004267844614869,
   "undefined": 0,
   "bias_vs_true": 3.680550452508016,
   "bias_vs_limit": 0.0005504525080253231,
   "sd_sqrtN": 20.07321644346332,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|100000": {
   "R": 2000,
   "mean": 5.520752710634709,
   "se_mean": 0.0014083325130634363,
   "sd": 0.06298254468265908,
   "se_sd": 0.0010095961845494573,
   "kurt": 3.055630161704798,
   "median": 5.519899231068612,
   "rsd": 0.06201883798218124,
   "undefined": 0,
   "bias_vs_true": 3.6807527106347093,
   "bias_vs_limit": 0.0007527106347184898,
   "sd_sqrtN": 19.916829403052958,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|1.84|1000000": {
   "R": 400,
   "mean": 5.5210340872494275,
   "se_mean": 0.000995807834550833,
   "sd": 0.01991615669101666,
   "se_sd": 0.0005995211510978458,
   "kurt": 2.449832841014604,
   "median": 5.522313656880683,
   "rsd": 0.022196794402801864,
   "undefined": 0,
   "bias_vs_true": 3.6810340872494276,
   "bias_vs_limit": 0.0010340872494367659,
   "sd_sqrtN": 19.91615669101666,
   "asy_sd_sqrtN": 20.17810895262239,
   "limit": 5.519999999999991
  },
  "reg|3|50": {
   "R": 20000,
   "mean": 9.903265533892485,
   "se_mean": 0.03382113806318229,
   "sd": 4.783031214384532,
   "se_sd": 0.03585878485966039,
   "kurt": 5.496500996421003,
   "median": 9.290705983688241,
   "rsd": 4.367504245323582,
   "undefined": 0,
   "bias_vs_true": 6.903265533892485,
   "bias_vs_limit": 0.9032655338925082,
   "sd_sqrtN": 33.821138063182296,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|100": {
   "R": 20000,
   "mean": 9.440649984332698,
   "se_mean": 0.02269960340267478,
   "sd": 3.2102086992553134,
   "se_sd": 0.019713772297952806,
   "kurt": 4.0169139581359605,
   "median": 9.12620046960287,
   "rsd": 3.0528822739763313,
   "undefined": 0,
   "bias_vs_true": 6.440649984332698,
   "bias_vs_limit": 0.44064998433272073,
   "sd_sqrtN": 32.10208699255313,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|150": {
   "R": 20000,
   "mean": 9.304446207817957,
   "se_mean": 0.01819417839757892,
   "sd": 2.5730453846091694,
   "se_sd": 0.014157451762888672,
   "kurt": 3.421950568299279,
   "median": 9.10572788897967,
   "rsd": 2.5285039972171046,
   "undefined": 0,
   "bias_vs_true": 6.304446207817957,
   "bias_vs_limit": 0.30444620781798015,
   "sd_sqrtN": 31.51324138657879,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|200": {
   "R": 20000,
   "mean": 9.203292240967974,
   "se_mean": 0.015613643772955469,
   "sd": 2.2081026781775845,
   "se_sd": 0.012110688751808723,
   "kurt": 3.406518161514291,
   "median": 9.04902099905389,
   "rsd": 2.1682106596957054,
   "undefined": 0,
   "bias_vs_true": 6.203292240967974,
   "bias_vs_limit": 0.20329224096799692,
   "sd_sqrtN": 31.227287545910936,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|300": {
   "R": 20000,
   "mean": 9.123823535680154,
   "se_mean": 0.012624206873987794,
   "sd": 1.7853324575397194,
   "se_sd": 0.009281185270878425,
   "kurt": 3.1620148375237336,
   "median": 9.04016713276603,
   "rsd": 1.7770362078018933,
   "undefined": 0,
   "bias_vs_true": 6.123823535680154,
   "bias_vs_limit": 0.12382353568017734,
   "sd_sqrtN": 30.922865248605994,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|500": {
   "R": 20000,
   "mean": 9.105094896570959,
   "se_mean": 0.009672069498459241,
   "sd": 1.3678371860936198,
   "se_sd": 0.007032977814193681,
   "kurt": 3.1149478797841805,
   "median": 9.045792106925738,
   "rsd": 1.369841570697778,
   "undefined": 0,
   "bias_vs_true": 6.105094896570959,
   "bias_vs_limit": 0.10509489657098214,
   "sd_sqrtN": 30.58576930257364,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|1000": {
   "R": 20000,
   "mean": 9.040302917492506,
   "se_mean": 0.006872375979037423,
   "sd": 0.9719007315281801,
   "se_sd": 0.004868518860345719,
   "kurt": 3.007427561088409,
   "median": 9.020421472798946,
   "rsd": 0.9739530611250722,
   "undefined": 0,
   "bias_vs_true": 6.040302917492506,
   "bias_vs_limit": 0.04030291749252868,
   "sd_sqrtN": 30.734199712128696,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|10000": {
   "R": 10000,
   "mean": 9.003758807438762,
   "se_mean": 0.0030427639772786365,
   "sd": 0.30427639772786363,
   "se_sd": 0.0021446621387918685,
   "kurt": 2.987198401127046,
   "median": 8.998627553430936,
   "rsd": 0.303039034542729,
   "undefined": 0,
   "bias_vs_true": 6.0037588074387624,
   "bias_vs_limit": 0.0037588074387855386,
   "sd_sqrtN": 30.427639772786364,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|100000": {
   "R": 2000,
   "mean": 9.001804935051206,
   "se_mean": 0.0021697998077208525,
   "sd": 0.09703639735259599,
   "se_sd": 0.001590641950575999,
   "kurt": 3.1496389505069926,
   "median": 9.002651197246253,
   "rsd": 0.09841519123071445,
   "undefined": 0,
   "bias_vs_true": 6.001804935051206,
   "bias_vs_limit": 0.0018049350512292506,
   "sd_sqrtN": 30.685603157133638,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|3|1000000": {
   "R": 400,
   "mean": 8.999559689800403,
   "se_mean": 0.0015764353455553642,
   "sd": 0.03152870691110728,
   "se_sd": 0.0011366316315505642,
   "kurt": 3.079443572075878,
   "median": 8.998623428041338,
   "rsd": 0.03053388007111441,
   "undefined": 0,
   "bias_vs_true": 5.999559689800403,
   "bias_vs_limit": -0.00044031019957380124,
   "sd_sqrtN": 31.52870691110728,
   "asy_sd_sqrtN": 30.51133855227079,
   "limit": 8.999999999999977
  },
  "reg|5|50": {
   "R": 20000,
   "mean": 16.464094169355786,
   "se_mean": 0.054408010445818014,
   "sd": 7.694454627421287,
   "se_sd": 0.05796340394988927,
   "kurt": 5.5398558635683335,
   "median": 15.408031540116607,
   "rsd": 6.966181021927753,
   "undefined": 0,
   "bias_vs_true": 11.464094169355786,
   "bias_vs_limit": 1.4640941693558673,
   "sd_sqrtN": 54.40801044581802,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|100": {
   "R": 20000,
   "mean": 15.669809876172533,
   "se_mean": 0.03637392819707785,
   "sd": 5.144050257309264,
   "se_sd": 0.03078065921449507,
   "kurt": 3.8644115375746506,
   "median": 15.132292678181631,
   "rsd": 4.92153925372077,
   "undefined": 0,
   "bias_vs_true": 10.669809876172533,
   "bias_vs_limit": 0.6698098761726143,
   "sd_sqrtN": 51.44050257309264,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|150": {
   "R": 20000,
   "mean": 15.46150352595468,
   "se_mean": 0.02866035070462367,
   "sd": 4.053185666884809,
   "se_sd": 0.02337359941962678,
   "kurt": 3.6604076262892287,
   "median": 15.131676040472538,
   "rsd": 3.9553674622677946,
   "undefined": 0,
   "bias_vs_true": 10.46150352595468,
   "bias_vs_limit": 0.4615035259547611,
   "sd_sqrtN": 49.64118358315067,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|200": {
   "R": 20000,
   "mean": 15.275313687297306,
   "se_mean": 0.024625924283850614,
   "sd": 3.482631610819449,
   "se_sd": 0.01905991914077528,
   "kurt": 3.396166650352171,
   "median": 15.03776282771924,
   "rsd": 3.426800188346751,
   "undefined": 0,
   "bias_vs_true": 10.275313687297306,
   "bias_vs_limit": 0.2753136872973876,
   "sd_sqrtN": 49.25184856770123,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|300": {
   "R": 20000,
   "mean": 15.242476031871382,
   "se_mean": 0.019947023271810214,
   "sd": 2.8209350839965754,
   "se_sd": 0.014873067279973173,
   "kurt": 3.2238469132384897,
   "median": 15.092150101780412,
   "rsd": 2.791180352663227,
   "undefined": 0,
   "bias_vs_true": 10.242476031871382,
   "bias_vs_limit": 0.2424760318714636,
   "sd_sqrtN": 48.86002890335648,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|500": {
   "R": 20000,
   "mean": 15.150914604882878,
   "se_mean": 0.015463385292328257,
   "sd": 2.186852920061127,
   "se_sd": 0.01144620393913054,
   "kurt": 3.19166310284711,
   "median": 15.049150220118786,
   "rsd": 2.144942485317607,
   "undefined": 0,
   "bias_vs_true": 10.150914604882878,
   "bias_vs_limit": 0.15091460488295994,
   "sd_sqrtN": 48.89951786050594,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|1000": {
   "R": 20000,
   "mean": 15.060355210636443,
   "se_mean": 0.01079818933829918,
   "sd": 1.5270945811295258,
   "se_sd": 0.007686811513186641,
   "kurt": 3.026985204872341,
   "median": 15.016357530054465,
   "rsd": 1.5194792557465546,
   "undefined": 0,
   "bias_vs_true": 10.060355210636443,
   "bias_vs_limit": 0.0603552106365246,
   "sd_sqrtN": 48.29097078870088,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|10000": {
   "R": 10000,
   "mean": 15.012567354256907,
   "se_mean": 0.004750895497819988,
   "sd": 0.4750895497819988,
   "se_sd": 0.003311654148364742,
   "kurt": 2.9435646264834205,
   "median": 15.008497466314765,
   "rsd": 0.47805552703198617,
   "undefined": 0,
   "bias_vs_true": 10.012567354256907,
   "bias_vs_limit": 0.01256735425698885,
   "sd_sqrtN": 47.50895497819988,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|100000": {
   "R": 2000,
   "mean": 15.003854076179099,
   "se_mean": 0.003360245077792528,
   "sd": 0.15027472830006325,
   "se_sd": 0.002313215496951109,
   "kurt": 2.895615583813625,
   "median": 15.004746820799983,
   "rsd": 0.15326848994402625,
   "undefined": 0,
   "bias_vs_true": 10.003854076179099,
   "bias_vs_limit": 0.0038540761791807654,
   "sd_sqrtN": 47.521041619116296,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|5|1000000": {
   "R": 400,
   "mean": 14.998114064931954,
   "se_mean": 0.002214514246210081,
   "sd": 0.04429028492420162,
   "se_sd": 0.0015034995758783564,
   "kurt": 2.843782353869192,
   "median": 14.999422756166213,
   "rsd": 0.043218527115695175,
   "undefined": 0,
   "bias_vs_true": 9.998114064931954,
   "bias_vs_limit": -0.001885935067964084,
   "sd_sqrtN": 44.290284924201615,
   "asy_sd_sqrtN": 48.157028125451305,
   "limit": 14.999999999999918
  },
  "reg|15|50": {
   "R": 20000,
   "mean": 48.64824493901248,
   "se_mean": 0.1532175466479345,
   "sd": 21.66823324630413,
   "se_sd": 0.1838401015676132,
   "kurt": 6.758687155117599,
   "median": 45.88115953081889,
   "rsd": 19.817069808000177,
   "undefined": 0,
   "bias_vs_true": 33.64824493901248,
   "bias_vs_limit": 3.6482449390120806,
   "sd_sqrtN": 153.21754664793448,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|100": {
   "R": 20000,
   "mean": 46.81703282877434,
   "se_mean": 0.10152836198556346,
   "sd": 14.358278648550883,
   "se_sd": 0.0867782859337625,
   "kurt": 3.922182714484002,
   "median": 45.52917234185034,
   "rsd": 13.654948381443875,
   "undefined": 0,
   "bias_vs_true": 31.817032828774337,
   "bias_vs_limit": 1.8170328287739395,
   "sd_sqrtN": 143.58278648550882,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|150": {
   "R": 20000,
   "mean": 46.26157044057391,
   "se_mean": 0.08149256561228432,
   "sd": 11.52478915214718,
   "se_sd": 0.06290018441033458,
   "kurt": 3.3830208770810355,
   "median": 45.38279022508663,
   "rsd": 11.248628078725218,
   "undefined": 0,
   "bias_vs_true": 31.261570440573912,
   "bias_vs_limit": 1.2615704405735144,
   "sd_sqrtN": 141.14926407961678,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|200": {
   "R": 20000,
   "mean": 45.86891011053037,
   "se_mean": 0.07004135473003013,
   "sd": 9.905343378619355,
   "se_sd": 0.05368688709716914,
   "kurt": 3.3501055200915304,
   "median": 45.15073444113653,
   "rsd": 9.806987264455499,
   "undefined": 0,
   "bias_vs_true": 30.868910110530372,
   "bias_vs_limit": 0.8689101105299741,
   "sd_sqrtN": 140.08270946006027,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|300": {
   "R": 20000,
   "mean": 45.465874320540145,
   "se_mean": 0.05653617180669508,
   "sd": 7.99542209336836,
   "se_sd": 0.04221453604137856,
   "kurt": 3.2301354241501814,
   "median": 45.016781183079694,
   "rsd": 7.804683945014264,
   "undefined": 0,
   "bias_vs_true": 30.465874320540145,
   "bias_vs_limit": 0.4658743205397471,
   "sd_sqrtN": 138.48477293672713,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|500": {
   "R": 20000,
   "mean": 45.3226026489132,
   "se_mean": 0.04325396819323656,
   "sd": 6.117034844532963,
   "se_sd": 0.03146325653836415,
   "kurt": 3.116486101658542,
   "median": 45.136814089284,
   "rsd": 6.054203825195587,
   "undefined": 0,
   "bias_vs_true": 30.322602648913197,
   "bias_vs_limit": 0.3226026489127989,
   "sd_sqrtN": 136.78105733110564,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|1000": {
   "R": 20000,
   "mean": 45.1683063160637,
   "se_mean": 0.03028719923306811,
   "sd": 4.283256792170093,
   "se_sd": 0.021854096961640188,
   "kurt": 3.0826078149212375,
   "median": 45.03782338613219,
   "rsd": 4.296012215292078,
   "undefined": 0,
   "bias_vs_true": 30.1683063160637,
   "bias_vs_limit": 0.16830631606330115,
   "sd_sqrtN": 135.44847266643959,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|10000": {
   "R": 10000,
   "mean": 45.006949236412204,
   "se_mean": 0.01356139391764256,
   "sd": 1.3561393917642561,
   "se_sd": 0.009577321512518715,
   "kurt": 2.994984212303837,
   "median": 44.966996392258054,
   "rsd": 1.356673218952068,
   "undefined": 0,
   "bias_vs_true": 30.006949236412204,
   "bias_vs_limit": 0.0069492364118062255,
   "sd_sqrtN": 135.61393917642562,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|100000": {
   "R": 2000,
   "mean": 45.01391060859835,
   "se_mean": 0.009588254432476812,
   "sd": 0.4287997739316364,
   "se_sd": 0.0066803431854306865,
   "kurt": 2.9416834958936944,
   "median": 45.018183431928335,
   "rsd": 0.42392296098127963,
   "undefined": 0,
   "bias_vs_true": 30.01391060859835,
   "bias_vs_limit": 0.013910608597953456,
   "sd_sqrtN": 135.59839457892653,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|15|1000000": {
   "R": 400,
   "mean": 44.996152670060546,
   "se_mean": 0.007057011807433264,
   "sd": 0.14114023614866528,
   "se_sd": 0.00477425680361214,
   "kurt": 2.830753421702882,
   "median": 44.99588803411612,
   "rsd": 0.13130378574031631,
   "undefined": 0,
   "bias_vs_true": 29.996152670060546,
   "bias_vs_limit": -0.003847329939851818,
   "sd_sqrtN": 141.14023614866528,
   "asy_sd_sqrtN": 135.90527559838847,
   "limit": 45.0000000000004
  },
  "reg|40|50": {
   "R": 20000,
   "mean": 130.10784974917135,
   "se_mean": 0.4105202506154509,
   "sd": 58.05633060491726,
   "se_sd": 0.5434268678691402,
   "kurt": 8.009273949450733,
   "median": 122.3519927689889,
   "rsd": 52.92773170735606,
   "undefined": 0,
   "bias_vs_true": 90.10784974917135,
   "bias_vs_limit": 10.107849749100154,
   "sd_sqrtN": 410.5202506154509,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|100": {
   "R": 20000,
   "mean": 125.08903841199805,
   "se_mean": 0.2665902650049971,
   "sd": 37.70155683667044,
   "se_sd": 0.22741719751512715,
   "kurt": 3.910837929538419,
   "median": 121.8382303271295,
   "rsd": 36.02181994133938,
   "undefined": 0,
   "bias_vs_true": 85.08903841199805,
   "bias_vs_limit": 5.08903841192685,
   "sd_sqrtN": 377.01556836670443,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|150": {
   "R": 20000,
   "mean": 122.9161228452406,
   "se_mean": 0.21364641076337104,
   "sd": 30.214165165389254,
   "se_sd": 0.16759216178750277,
   "kurt": 3.461365988213213,
   "median": 120.59881991275017,
   "rsd": 29.610754745395667,
   "undefined": 0,
   "bias_vs_true": 82.9161228452406,
   "bias_vs_limit": 2.9161228451693972,
   "sd_sqrtN": 370.04643829688894,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|200": {
   "R": 20000,
   "mean": 122.49918716427959,
   "se_mean": 0.18358812064730673,
   "sd": 25.963281011000923,
   "se_sd": 0.14090085929802273,
   "kurt": 3.356123888580988,
   "median": 120.83164632506592,
   "rsd": 25.545911335788624,
   "undefined": 0,
   "bias_vs_true": 82.49918716427959,
   "bias_vs_limit": 2.4991871642083936,
   "sd_sqrtN": 367.1762412946135,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|300": {
   "R": 20000,
   "mean": 121.4477285441373,
   "se_mean": 0.14740308394371507,
   "sd": 20.845944044882167,
   "se_sd": 0.11139785778224241,
   "kurt": 3.284549277570077,
   "median": 120.31871380291884,
   "rsd": 20.55787188993043,
   "undefined": 0,
   "bias_vs_true": 81.4477285441373,
   "bias_vs_limit": 1.4477285440661092,
   "sd_sqrtN": 361.06234217473786,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|500": {
   "R": 20000,
   "mean": 121.01611621234348,
   "se_mean": 0.11361844541082765,
   "sd": 16.06807464357396,
   "se_sd": 0.08404715947397896,
   "kurt": 3.188811623743183,
   "median": 120.24519262592301,
   "rsd": 15.913016019962733,
   "undefined": 0,
   "bias_vs_true": 81.01611621234348,
   "bias_vs_limit": 1.01611621227228,
   "sd_sqrtN": 359.2930717057208,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|1000": {
   "R": 20000,
   "mean": 120.4844753326499,
   "se_mean": 0.07994078114859099,
   "sd": 11.305333688703683,
   "se_sd": 0.05776430400184623,
   "kurt": 3.0885376360977164,
   "median": 120.1999431331379,
   "rsd": 11.277510880268597,
   "undefined": 0,
   "bias_vs_true": 80.4844753326499,
   "bias_vs_limit": 0.4844753325786968,
   "sd_sqrtN": 357.50604164536634,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|10000": {
   "R": 10000,
   "mean": 120.04503607724025,
   "se_mean": 0.036000972064177766,
   "sd": 3.600097206417777,
   "se_sd": 0.024821586969509334,
   "kurt": 2.9014750272594902,
   "median": 119.99610504912943,
   "rsd": 3.658884476255864,
   "undefined": 0,
   "bias_vs_true": 80.04503607724025,
   "bias_vs_limit": 0.04503607716905833,
   "sd_sqrtN": 360.0097206417777,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|100000": {
   "R": 2000,
   "mean": 119.99246629769242,
   "se_mean": 0.025549455772305073,
   "sd": 1.1426063978999708,
   "se_sd": 0.01848759476616104,
   "kurt": 3.0943897815715875,
   "median": 119.97322064282113,
   "rsd": 1.086121264745815,
   "undefined": 0,
   "bias_vs_true": 79.99246629769242,
   "bias_vs_limit": -0.007533702378779594,
   "sd_sqrtN": 361.323868644454,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "reg|40|1000000": {
   "R": 400,
   "mean": 120.00797942747263,
   "se_mean": 0.018868031485491203,
   "sd": 0.37736062970982404,
   "se_sd": 0.012387694610107622,
   "kurt": 2.7242005819218593,
   "median": 119.99316894656052,
   "rsd": 0.3861390539626118,
   "undefined": 0,
   "bias_vs_true": 80.00797942747263,
   "bias_vs_limit": 0.007979427401437533,
   "sd_sqrtN": 377.360629709824,
   "asy_sd_sqrtN": 354.97458534503113,
   "limit": 120.0000000000712
  },
  "mle|1|50": {
   "R": 20000,
   "mean": 0.88330260671888,
   "se_mean": 0.0013911333235688795,
   "sd": 0.19673596132602686,
   "se_sd": 0.001259099218040287,
   "kurt": 4.276743087047727,
   "median": 0.8588688019144685,
   "rsd": 0.18410524273568052,
   "undefined": 0,
   "bias_vs_true": -0.11669739328112005,
   "bias_vs_limit": 0.04667320866177371,
   "sd_sqrtN": 1.3911333235688796,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|100": {
   "R": 20000,
   "mean": 0.8597148972925647,
   "se_mean": 0.0009432974808579923,
   "sd": 0.13340240907817477,
   "se_sd": 0.0007800045070233756,
   "kurt": 3.734997075934828,
   "median": 0.8468378343563816,
   "rsd": 0.12978011061869946,
   "undefined": 0,
   "bias_vs_true": -0.14028510270743533,
   "bias_vs_limit": 0.02308549923545844,
   "sd_sqrtN": 1.3340240907817478,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|150": {
   "R": 20000,
   "mean": 0.8529272462443193,
   "se_mean": 0.0007589383177199593,
   "sd": 0.10733008619241875,
   "se_sd": 0.0006009732049400795,
   "kurt": 3.5081716148809856,
   "median": 0.8447005699514848,
   "rsd": 0.1049020764902415,
   "undefined": 0,
   "bias_vs_true": -0.14707275375568074,
   "bias_vs_limit": 0.016297848187213027,
   "sd_sqrtN": 1.3145197261018207,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|200": {
   "R": 20000,
   "mean": 0.8476213920943277,
   "se_mean": 0.0006425892330943737,
   "sd": 0.09087584084769894,
   "se_sd": 0.0004896958235341697,
   "kurt": 3.3229823099439013,
   "median": 0.8417575663912351,
   "rsd": 0.08939789169228425,
   "undefined": 0,
   "bias_vs_true": -0.15237860790567226,
   "bias_vs_limit": 0.010991994037221509,
   "sd_sqrtN": 1.2851784661887475,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|300": {
   "R": 20000,
   "mean": 0.8446707006522669,
   "se_mean": 0.000526533591279627,
   "sd": 0.07446309458326605,
   "se_sd": 0.0003901005287714003,
   "kurt": 3.195638831995717,
   "median": 0.8407003333322423,
   "rsd": 0.0741323908955466,
   "undefined": 0,
   "bias_vs_true": -0.1553292993477331,
   "bias_vs_limit": 0.008041302595160671,
   "sd_sqrtN": 1.2897386310702368,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|500": {
   "R": 20000,
   "mean": 0.8415158956918324,
   "se_mean": 0.00040036426082862704,
   "sd": 0.05662005675533237,
   "se_sd": 0.0002905061275889722,
   "kurt": 3.1060078269025677,
   "median": 0.8393443773722082,
   "rsd": 0.056774216027090776,
   "undefined": 0,
   "bias_vs_true": -0.15848410430816762,
   "bias_vs_limit": 0.00488649763472615,
   "sd_sqrtN": 1.2660629579481937,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|1000": {
   "R": 20000,
   "mean": 0.8387627580222697,
   "se_mean": 0.00028172230714040733,
   "sd": 0.039841550758100266,
   "se_sd": 0.0002037022956008419,
   "kurt": 3.091266425845535,
   "median": 0.8379603683105885,
   "rsd": 0.039896951059911756,
   "undefined": 0,
   "bias_vs_true": -0.16123724197773026,
   "bias_vs_limit": 0.002133359965163506,
   "sd_sqrtN": 1.2599004590880503,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|10000": {
   "R": 10000,
   "mean": 0.8368063659644548,
   "se_mean": 0.00012657556893911378,
   "sd": 0.012657556893911378,
   "se_sd": 8.840884253925963e-05,
   "kurt": 2.9514239217990905,
   "median": 0.8366356923056346,
   "rsd": 0.01250626801164567,
   "undefined": 0,
   "bias_vs_true": -0.1631936340355452,
   "bias_vs_limit": 0.0001769679073485575,
   "sd_sqrtN": 1.2657556893911377,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|100000": {
   "R": 2000,
   "mean": 0.8367048124994297,
   "se_mean": 8.89527172253057e-05,
   "sd": 0.003978086449982001,
   "se_sd": 6.607841774616112e-05,
   "kurt": 3.2072972583398314,
   "median": 0.836599682400722,
   "rsd": 0.003873888655835896,
   "undefined": 0,
   "bias_vs_true": -0.16329518750057026,
   "bias_vs_limit": 7.541444232350702e-05,
   "sd_sqrtN": 1.2579813910996618,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1|1000000": {
   "R": 400,
   "mean": 0.8365888715390345,
   "se_mean": 6.236962705087083e-05,
   "sd": 0.0012473925410174168,
   "se_sd": 4.1015724316716685e-05,
   "kurt": 2.7298739862269747,
   "median": 0.8365094749557307,
   "rsd": 0.0013151305473295596,
   "undefined": 0,
   "bias_vs_true": -0.1634111284609655,
   "bias_vs_limit": -4.052651807173735e-05,
   "sd_sqrtN": 1.2473925410174167,
   "asy_sd_sqrtN": 1.2581546463885975,
   "limit": 0.8366293980571062
  },
  "mle|1.84|50": {
   "R": 20000,
   "mean": 1.7110392337686353,
   "se_mean": 0.002667775524273465,
   "sd": 0.3772804327794529,
   "se_sd": 0.0024161262173277615,
   "kurt": 4.280957913999969,
   "median": 1.6616240300166338,
   "rsd": 0.3572872438653926,
   "undefined": 0,
   "bias_vs_true": -0.12896076623136477,
   "bias_vs_limit": 0.09951848362312399,
   "sd_sqrtN": 2.6677755242734658,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|100": {
   "R": 20000,
   "mean": 1.6588386641536768,
   "se_mean": 0.0017808174156720127,
   "sd": 0.2518456141353566,
   "se_sd": 0.0014653278647976129,
   "kurt": 3.708262893377191,
   "median": 1.634311120400982,
   "rsd": 0.24395901477559928,
   "undefined": 0,
   "bias_vs_true": -0.18116133584632332,
   "bias_vs_limit": 0.04731791400816543,
   "sd_sqrtN": 2.518456141353566,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|150": {
   "R": 20000,
   "mean": 1.6437960855312368,
   "se_mean": 0.0014147431885711884,
   "sd": 0.20007490045523318,
   "se_sd": 0.0010772133556701347,
   "kurt": 3.319039930553317,
   "median": 1.627244118106968,
   "rsd": 0.19535944081469656,
   "undefined": 0,
   "bias_vs_true": -0.19620391446876329,
   "bias_vs_limit": 0.03227533538572547,
   "sd_sqrtN": 2.4504070822672954,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|200": {
   "R": 20000,
   "mean": 1.634341514999251,
   "se_mean": 0.001213969968584363,
   "sd": 0.17168127938856462,
   "se_sd": 0.0009153040708719639,
   "kurt": 3.2739184882026295,
   "median": 1.6237039123561179,
   "rsd": 0.1670046433329519,
   "undefined": 0,
   "bias_vs_true": -0.20565848500074901,
   "bias_vs_limit": 0.02282076485373974,
   "sd_sqrtN": 2.427939937168726,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|300": {
   "R": 20000,
   "mean": 1.6286004605504698,
   "se_mean": 0.0009959610820379275,
   "sd": 0.140850166981382,
   "se_sd": 0.0007435419348608216,
   "kurt": 3.2293907203007723,
   "median": 1.6205097304531448,
   "rsd": 0.13694710728975662,
   "undefined": 0,
   "bias_vs_true": -0.21139953944953027,
   "bias_vs_limit": 0.01707971040495848,
   "sd_sqrtN": 2.4395964546631395,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|500": {
   "R": 20000,
   "mean": 1.6204478272544736,
   "se_mean": 0.0007560901259944334,
   "sd": 0.10692729105577099,
   "se_sd": 0.0005571284312693742,
   "kurt": 3.171818368905642,
   "median": 1.6158538833349276,
   "rsd": 0.10611511260718282,
   "undefined": 0,
   "bias_vs_true": -0.21955217274552652,
   "bias_vs_limit": 0.008927077108962234,
   "sd_sqrtN": 2.390966914506092,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|1000": {
   "R": 20000,
   "mean": 1.6161742525993286,
   "se_mean": 0.0005326124301428633,
   "sd": 0.075322772219653,
   "se_sd": 0.0003831234005819869,
   "kurt": 3.0697350454633385,
   "median": 1.6139425315956872,
   "rsd": 0.07532973219329024,
   "undefined": 0,
   "bias_vs_true": -0.22382574740067152,
   "bias_vs_limit": 0.004653502453817238,
   "sd_sqrtN": 2.3819151989216008,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|10000": {
   "R": 10000,
   "mean": 1.6122872327165187,
   "se_mean": 0.00023611052009006115,
   "sd": 0.023611052009006116,
   "se_sd": 0.00016683937577835711,
   "kurt": 2.997222399720543,
   "median": 1.6121590961226524,
   "rsd": 0.023480473446298503,
   "undefined": 0,
   "bias_vs_true": -0.22771276728348133,
   "bias_vs_limit": 0.0007664825710074208,
   "sd_sqrtN": 2.3611052009006115,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|100000": {
   "R": 2000,
   "mean": 1.6114852833201139,
   "se_mean": 0.00016998586079088895,
   "sd": 0.007601998798844878,
   "se_sd": 0.0001239496203461098,
   "kurt": 3.126790909988819,
   "median": 1.6115866699326924,
   "rsd": 0.007467351705488991,
   "undefined": 0,
   "bias_vs_true": -0.2285147166798862,
   "bias_vs_limit": -3.54668253974566e-05,
   "sd_sqrtN": 2.4039630974214012,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|1.84|1000000": {
   "R": 400,
   "mean": 1.611539735100252,
   "se_mean": 0.00011590722089339236,
   "sd": 0.0023181444178678474,
   "se_sd": 8.683323247466994e-05,
   "kurt": 3.24497207135054,
   "median": 1.6114367798896372,
   "rsd": 0.0021753092455029242,
   "undefined": 0,
   "bias_vs_true": -0.22846026489974802,
   "bias_vs_limit": 1.8984954740730586e-05,
   "sd_sqrtN": 2.318144417867847,
   "asy_sd_sqrtN": 2.376868011981537,
   "limit": 1.6115207501455113
  },
  "mle|3|50": {
   "R": 20000,
   "mean": 2.8606022329742897,
   "se_mean": 0.004438446694680847,
   "sd": 0.6276911511487689,
   "se_sd": 0.004287401296246033,
   "kurt": 4.732383358162506,
   "median": 2.776665779639404,
   "rsd": 0.5842837662257948,
   "undefined": 0,
   "bias_vs_true": -0.13939776702571027,
   "bias_vs_limit": 0.1716385323341676,
   "sd_sqrtN": 4.438446694680847,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|100": {
   "R": 20000,
   "mean": 2.7711130028268895,
   "se_mean": 0.0029317875538708515,
   "sd": 0.4146173720680799,
   "se_sd": 0.0023579996579441887,
   "kurt": 3.5875125994500734,
   "median": 2.7336774632838527,
   "rsd": 0.4003208222857781,
   "undefined": 0,
   "bias_vs_true": -0.22888699717311045,
   "bias_vs_limit": 0.08214930218676741,
   "sd_sqrtN": 4.1461737206808,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|150": {
   "R": 20000,
   "mean": 2.744449723290412,
   "se_mean": 0.002360480715028283,
   "sd": 0.3338223840913139,
   "se_sd": 0.0018868396071021294,
   "kurt": 3.5558128314157424,
   "median": 2.7168262126455422,
   "rsd": 0.32261617314791785,
   "undefined": 0,
   "bias_vs_true": -0.2555502767095881,
   "bias_vs_limit": 0.05548602265028979,
   "sd_sqrtN": 4.088472528715498,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|200": {
   "R": 20000,
   "mean": 2.7271152948047073,
   "se_mean": 0.0020266624885184993,
   "sd": 0.2866133577615669,
   "se_sd": 0.0015027790354912012,
   "kurt": 3.199314758242543,
   "median": 2.709059763419357,
   "rsd": 0.28617209699990087,
   "undefined": 0,
   "bias_vs_true": -0.27288470519529273,
   "bias_vs_limit": 0.038151594164585134,
   "sd_sqrtN": 4.053324977036999,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|300": {
   "R": 20000,
   "mean": 2.7186455038652357,
   "se_mean": 0.0016462949359784193,
   "sd": 0.23282126261268268,
   "se_sd": 0.001241482606171817,
   "kurt": 3.274709729557885,
   "median": 2.7052788944954704,
   "rsd": 0.23058893688389892,
   "undefined": 0,
   "bias_vs_true": -0.28135449613476426,
   "bias_vs_limit": 0.0296818032251136,
   "sd_sqrtN": 4.032582559275028,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|500": {
   "R": 20000,
   "mean": 2.7077277894750424,
   "se_mean": 0.001268885358678982,
   "sd": 0.17944748833404656,
   "se_sd": 0.0009171663032013854,
   "kurt": 3.089832118584466,
   "median": 2.7010626556898245,
   "rsd": 0.17875794276473958,
   "undefined": 0,
   "bias_vs_true": -0.29227221052495755,
   "bias_vs_limit": 0.01876408883492031,
   "sd_sqrtN": 4.012567823065286,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|1000": {
   "R": 20000,
   "mean": 2.6980978276936614,
   "se_mean": 0.0008816214183438756,
   "sd": 0.1246800966700513,
   "se_sd": 0.0006308793047606712,
   "kurt": 3.0482751145476388,
   "median": 2.6940299380488435,
   "rsd": 0.12467179436025723,
   "undefined": 0,
   "bias_vs_true": -0.30190217230633865,
   "bias_vs_limit": 0.00913412705353922,
   "sd_sqrtN": 3.9427308436733717,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|10000": {
   "R": 10000,
   "mean": 2.6900257229189046,
   "se_mean": 0.0003933446922883125,
   "sd": 0.03933446922883125,
   "se_sd": 0.0002763445820587237,
   "kurt": 2.9743098464080697,
   "median": 2.6896711941749136,
   "rsd": 0.03874689673080177,
   "undefined": 0,
   "bias_vs_true": -0.3099742770810954,
   "bias_vs_limit": 0.0010620222787824929,
   "sd_sqrtN": 3.933446922883125,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|100000": {
   "R": 2000,
   "mean": 2.6893245751987553,
   "se_mean": 0.00027780676005154825,
   "sd": 0.012423896001684698,
   "se_sd": 0.00019911150472808067,
   "kurt": 3.054788285861449,
   "median": 2.6891850748833757,
   "rsd": 0.012017237905331697,
   "undefined": 0,
   "bias_vs_true": -0.31067542480124466,
   "bias_vs_limit": 0.0003608745586332063,
   "sd_sqrtN": 3.9287808778382773,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|3|1000000": {
   "R": 400,
   "mean": 2.6888625634698395,
   "se_mean": 0.0001836678048515085,
   "sd": 0.00367335609703017,
   "se_sd": 0.00013033757486825335,
   "kurt": 3.0143419275408396,
   "median": 2.6888253198381458,
   "rsd": 0.0036118101469837416,
   "undefined": 0,
   "bias_vs_true": -0.31113743653016046,
   "bias_vs_limit": -0.00010113717028259472,
   "sd_sqrtN": 3.6733560970301697,
   "asy_sd_sqrtN": 3.9263789222471526,
   "limit": 2.688963700640122
  },
  "mle|5|50": {
   "R": 20000,
   "mean": 4.836536626760583,
   "se_mean": 0.007543383797898902,
   "sd": 1.0667955673174094,
   "se_sd": 0.007575320823608365,
   "kurt": 5.033941937712393,
   "median": 4.68592824349713,
   "rsd": 0.9836500692026805,
   "undefined": 0,
   "bias_vs_true": -0.1634633732394173,
   "bias_vs_limit": 0.2985342444451806,
   "sd_sqrtN": 7.543383797898903,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|100": {
   "R": 20000,
   "mean": 4.68737093585501,
   "se_mean": 0.004984613803307938,
   "sd": 0.7049308443830221,
   "se_sd": 0.00408081957406986,
   "kurt": 3.6809687210342905,
   "median": 4.621879142344792,
   "rsd": 0.6899027021189893,
   "undefined": 0,
   "bias_vs_true": -0.31262906414499003,
   "bias_vs_limit": 0.14936855353960787,
   "sd_sqrtN": 7.049308443830221,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|150": {
   "R": 20000,
   "mean": 4.63878199044621,
   "se_mean": 0.003991666698507541,
   "sd": 0.5645069181502401,
   "se_sd": 0.003157900939329029,
   "kurt": 3.5035049506005302,
   "median": 4.594628259130596,
   "rsd": 0.5536631487480059,
   "undefined": 0,
   "bias_vs_true": -0.3612180095537898,
   "bias_vs_limit": 0.10077960813080811,
   "sd_sqrtN": 6.913769528695781,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|200": {
   "R": 20000,
   "mean": 4.6097033823849225,
   "se_mean": 0.0033866873531622826,
   "sd": 0.478949918635954,
   "se_sd": 0.0025634372431652536,
   "kurt": 3.291686248859997,
   "median": 4.579931917503986,
   "rsd": 0.472099182232449,
   "undefined": 0,
   "bias_vs_true": -0.3902966176150775,
   "bias_vs_limit": 0.0717010000695204,
   "sd_sqrtN": 6.7733747063245655,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|300": {
   "R": 20000,
   "mean": 4.586831476027518,
   "se_mean": 0.0027541137197848197,
   "sd": 0.3894904974837506,
   "se_sd": 0.002071638413241323,
   "kurt": 3.263206410300436,
   "median": 4.564892250066599,
   "rsd": 0.38321425814732296,
   "undefined": 0,
   "bias_vs_true": -0.41316852397248205,
   "bias_vs_limit": 0.048829093712115856,
   "sd_sqrtN": 6.7461733070713406,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|500": {
   "R": 20000,
   "mean": 4.567656986750268,
   "se_mean": 0.0021290292436794735,
   "sd": 0.3010902031100445,
   "se_sd": 0.0015594272723368165,
   "kurt": 3.145986512419907,
   "median": 4.554659023937062,
   "rsd": 0.2991250983113437,
   "undefined": 0,
   "bias_vs_true": -0.43234301324973234,
   "bias_vs_limit": 0.02965460443486556,
   "sd_sqrtN": 6.732581615132781,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|1000": {
   "R": 20000,
   "mean": 4.5484578677119485,
   "se_mean": 0.0014855765747920188,
   "sd": 0.21009225400146417,
   "se_sd": 0.0010644724789341954,
   "kurt": 3.053708408394228,
   "median": 4.542792469293978,
   "rsd": 0.210774005525969,
   "undefined": 0,
   "bias_vs_true": -0.4515421322880515,
   "bias_vs_limit": 0.010455485396546393,
   "sd_sqrtN": 6.6437004140325095,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|10000": {
   "R": 10000,
   "mean": 4.53920676226172,
   "se_mean": 0.0006586819239886958,
   "sd": 0.06586819239886958,
   "se_sd": 0.0004646911372707009,
   "kurt": 2.9908442249530784,
   "median": 4.538046711914241,
   "rsd": 0.06581801597430893,
   "undefined": 0,
   "bias_vs_true": -0.4607932377382804,
   "bias_vs_limit": 0.001204379946317502,
   "sd_sqrtN": 6.5868192398869585,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|100000": {
   "R": 2000,
   "mean": 4.538605197386743,
   "se_mean": 0.0004630114778641649,
   "sd": 0.020706502777338237,
   "se_sd": 0.00032546059185969636,
   "kurt": 2.9763929535399005,
   "median": 4.538959196744551,
   "rsd": 0.021022397947150582,
   "undefined": 0,
   "bias_vs_true": -0.46139480261325705,
   "bias_vs_limit": 0.0006028150713408564,
   "sd_sqrtN": 6.547971115299122,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|5|1000000": {
   "R": 400,
   "mean": 4.537966229515099,
   "se_mean": 0.000334619018559334,
   "sd": 0.00669238037118668,
   "se_sd": 0.00024126869924247986,
   "kurt": 3.079508571149722,
   "median": 4.5379270937808185,
   "rsd": 0.006420813264696116,
   "undefined": 0,
   "bias_vs_true": -0.4620337704849007,
   "bias_vs_limit": -3.615280030278001e-05,
   "sd_sqrtN": 6.69238037118668,
   "asy_sd_sqrtN": 6.6073273112777295,
   "limit": 4.538002382315402
  },
  "mle|15|50": {
   "R": 20000,
   "mean": 14.677452393604652,
   "se_mean": 0.02281385984562828,
   "sd": 3.2263670003766483,
   "se_sd": 0.02222694332457457,
   "kurt": 4.796836861231114,
   "median": 14.2252263207122,
   "rsd": 3.011854042901482,
   "undefined": 0,
   "bias_vs_true": -0.3225476063953483,
   "bias_vs_limit": 0.9312852444731039,
   "sd_sqrtN": 22.813859845628283,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|100": {
   "R": 20000,
   "mean": 14.190913275123341,
   "se_mean": 0.01523040407144928,
   "sd": 2.153904399826598,
   "se_sd": 0.013017746969390124,
   "kurt": 3.9221922975249894,
   "median": 13.965467416948108,
   "rsd": 2.064282793317707,
   "undefined": 0,
   "bias_vs_true": -0.8090867248766589,
   "bias_vs_limit": 0.4447461259917933,
   "sd_sqrtN": 21.539043998265978,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|150": {
   "R": 20000,
   "mean": 14.053172299556131,
   "se_mean": 0.012084848291125704,
   "sd": 1.7090556352531292,
   "se_sd": 0.009765908035169892,
   "kurt": 3.6121784737136293,
   "median": 13.918851100624664,
   "rsd": 1.6609227973581597,
   "undefined": 0,
   "bias_vs_true": -0.946827700443869,
   "bias_vs_limit": 0.3070051504245832,
   "sd_sqrtN": 20.93157124199164,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|200": {
   "R": 20000,
   "mean": 13.967476154500432,
   "se_mean": 0.010368237589188459,
   "sd": 1.4662902216536842,
   "se_sd": 0.008118409483614945,
   "kurt": 3.452404000950147,
   "median": 13.861566439949598,
   "rsd": 1.4149731392756508,
   "undefined": 0,
   "bias_vs_true": -1.0325238454995684,
   "bias_vs_limit": 0.22130900536888376,
   "sd_sqrtN": 20.73647517837692,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|300": {
   "R": 20000,
   "mean": 13.882565953514483,
   "se_mean": 0.008400747849699955,
   "sd": 1.188045154312229,
   "se_sd": 0.006298523899399334,
   "kurt": 3.248545373366534,
   "median": 13.813582058243718,
   "rsd": 1.1613824941906534,
   "undefined": 0,
   "bias_vs_true": -1.117434046485517,
   "bias_vs_limit": 0.13639880438293517,
   "sd_sqrtN": 20.57754568954788,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|500": {
   "R": 20000,
   "mean": 13.839287422695138,
   "se_mean": 0.0064349946750801145,
   "sd": 0.9100456743296946,
   "se_sd": 0.004708578978802204,
   "kurt": 3.141624499555825,
   "median": 13.796756900882752,
   "rsd": 0.904540090265522,
   "undefined": 0,
   "bias_vs_true": -1.1607125773048619,
   "bias_vs_limit": 0.09312027356359032,
   "sd_sqrtN": 20.349239904308327,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|1000": {
   "R": 20000,
   "mean": 13.791287354479119,
   "se_mean": 0.004516559879813313,
   "sd": 0.6387380237302184,
   "se_sd": 0.003182141207885865,
   "kurt": 2.985561492877666,
   "median": 13.768555484593165,
   "rsd": 0.643586139385707,
   "undefined": 0,
   "bias_vs_true": -1.2087126455208814,
   "bias_vs_limit": 0.045120205347570774,
   "sd_sqrtN": 20.198669831421697,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|10000": {
   "R": 10000,
   "mean": 13.750692219921275,
   "se_mean": 0.002017351032637517,
   "sd": 0.2017351032637517,
   "se_sd": 0.0014225666153143714,
   "kurt": 2.9890342725902443,
   "median": 13.747644739950033,
   "rsd": 0.2036760709381022,
   "undefined": 0,
   "bias_vs_true": -1.2493077800787251,
   "bias_vs_limit": 0.004525070789727081,
   "sd_sqrtN": 20.173510326375172,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|100000": {
   "R": 2000,
   "mean": 13.747570997466799,
   "se_mean": 0.0014423886776503655,
   "sd": 0.06450558266404498,
   "se_sd": 0.0010416673528617884,
   "kurt": 3.0861882170976798,
   "median": 13.745506027107957,
   "rsd": 0.06499725666829605,
   "undefined": 0,
   "bias_vs_true": -1.2524290025332014,
   "bias_vs_limit": 0.001403848335250757,
   "sd_sqrtN": 20.398456301465416,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|15|1000000": {
   "R": 400,
   "mean": 13.745538822622184,
   "se_mean": 0.0010188255661947754,
   "sd": 0.020376511323895508,
   "se_sd": 0.000739492962677676,
   "kurt": 3.1073099275975333,
   "median": 13.746689408843977,
   "rsd": 0.020497339904332435,
   "undefined": 0,
   "bias_vs_true": -1.2544611773778165,
   "bias_vs_limit": -0.0006283265093642854,
   "sd_sqrtN": 20.376511323895507,
   "asy_sd_sqrtN": 20.11074268771697,
   "limit": 13.746167149131548
  },
  "mle|40|50": {
   "R": 20000,
   "mean": 39.243852823695434,
   "se_mean": 0.06189214601832355,
   "sd": 8.752871230348912,
   "se_sd": 0.061636440396222146,
   "kurt": 4.96701650618968,
   "median": 37.913304676013894,
   "rsd": 8.184093024797496,
   "undefined": 0,
   "bias_vs_true": -0.756147176304566,
   "bias_vs_limit": 2.4966259734947087,
   "sd_sqrtN": 61.89214601832356,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|100": {
   "R": 20000,
   "mean": 37.96839084733478,
   "se_mean": 0.040717816836781634,
   "sd": 5.758368880080014,
   "se_sd": 0.03356961425137027,
   "kurt": 3.718840459253107,
   "median": 37.401826785588305,
   "rsd": 5.575399351189239,
   "undefined": 0,
   "bias_vs_true": -2.0316091526652187,
   "bias_vs_limit": 1.221163997134056,
   "sd_sqrtN": 57.58368880080014,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|150": {
   "R": 20000,
   "mean": 37.55041892633909,
   "se_mean": 0.0326418320100515,
   "sd": 4.616252152931906,
   "se_sd": 0.026063636838254058,
   "kurt": 3.5502395225278898,
   "median": 37.17852960226594,
   "rsd": 4.532185226956926,
   "undefined": 0,
   "bias_vs_true": -2.4495810736609087,
   "bias_vs_limit": 0.803192076138366,
   "sd_sqrtN": 56.537311493537324,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|200": {
   "R": 20000,
   "mean": 37.38214205126326,
   "se_mean": 0.027710137458560765,
   "sd": 3.918805220911936,
   "se_sd": 0.020938412423679702,
   "kurt": 3.283863431245988,
   "median": 37.128368795961265,
   "rsd": 3.846039083565094,
   "undefined": 0,
   "bias_vs_true": -2.6178579487367415,
   "bias_vs_limit": 0.6349152010625332,
   "sd_sqrtN": 55.42027491712153,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|300": {
   "R": 20000,
   "mean": 37.14829503970953,
   "se_mean": 0.022432903070330686,
   "sd": 3.1724915765462702,
   "se_sd": 0.01688051203526475,
   "kurt": 3.264958575671046,
   "median": 36.97027182873457,
   "rsd": 3.1385381262598164,
   "undefined": 0,
   "bias_vs_true": -2.851704960290469,
   "bias_vs_limit": 0.4010681895088055,
   "sd_sqrtN": 54.94916597162429,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|500": {
   "R": 20000,
   "mean": 36.98956248681387,
   "se_mean": 0.017354661023774153,
   "sd": 2.4543196990209153,
   "se_sd": 0.012579773742167899,
   "kurt": 3.101712855753518,
   "median": 36.87748240369481,
   "rsd": 2.4452981900582413,
   "undefined": 0,
   "bias_vs_true": -3.010437513186133,
   "bias_vs_limit": 0.2423356366131415,
   "sd_sqrtN": 54.88025685527591,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|1000": {
   "R": 20000,
   "mean": 36.857830311420585,
   "se_mean": 0.012188702450529946,
   "sd": 1.723742831326963,
   "se_sd": 0.00880297184242805,
   "kurt": 3.086429268058167,
   "median": 36.789451421847644,
   "rsd": 1.7210711691609635,
   "undefined": 0,
   "bias_vs_true": -3.142169688579415,
   "bias_vs_limit": 0.11060346121985987,
   "sd_sqrtN": 54.509534473806454,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|10000": {
   "R": 10000,
   "mean": 36.75429994486039,
   "se_mean": 0.0054766578674308,
   "sd": 0.54766578674308,
   "se_sd": 0.003939879107260332,
   "kurt": 3.0701154248507145,
   "median": 36.7483290094879,
   "rsd": 0.5440097436395914,
   "undefined": 0,
   "bias_vs_true": -3.245700055139608,
   "bias_vs_limit": 0.007073094659666879,
   "sd_sqrtN": 54.766578674308,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|100000": {
   "R": 2000,
   "mean": 36.753627498937654,
   "se_mean": 0.0039007606023414134,
   "sd": 0.17444731741576852,
   "se_sd": 0.0026958931610669887,
   "kurt": 2.910586699792965,
   "median": 36.75370358386331,
   "rsd": 0.17267210938495273,
   "undefined": 0,
   "bias_vs_true": -3.2463725010623463,
   "bias_vs_limit": 0.0064006487369283604,
   "sd_sqrtN": 55.16508547401871,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "mle|40|1000000": {
   "R": 400,
   "mean": 36.750198198217134,
   "se_mean": 0.0028435511099248164,
   "sd": 0.056871022198496324,
   "se_sd": 0.00209279727258704,
   "kurt": 3.1666673321914924,
   "median": 36.75162718885558,
   "rsd": 0.05977571290178401,
   "undefined": 0,
   "bias_vs_true": -3.2498018017828656,
   "bias_vs_limit": 0.002971348016409081,
   "sd_sqrtN": 56.87102219849633,
   "asy_sd_sqrtN": 53.930207058881564,
   "limit": 36.747226850200725
  },
  "sep|reg|1": {
   "Z": [
    [
     50,
     2.180896461089575,
     0.01927532406484129
    ],
    [
     100,
     3.2308720814465097,
     0.0175400891804623
    ],
    [
     150,
     3.9616684551001846,
     0.021140233564477067
    ],
    [
     200,
     4.596174353651751,
     0.023929459597742463
    ],
    [
     300,
     5.675242124828838,
     0.027850083799456814
    ],
    [
     500,
     7.3373236174105365,
     0.03825476208902673
    ],
    [
     1000,
     10.383869510661107,
     0.047731295369464265
    ],
    [
     10000,
     32.49189471028456,
     0.22167828802900824
    ],
    [
     100000,
     102.32930316891886,
     1.7146498121800646
    ],
    [
     1000000,
     309.9143866745169,
     10.246173016132795
    ]
   ],
   "Zrobust": [
    [
     50,
     2.2515424309758107
    ],
    [
     100,
     3.295586472209265
    ],
    [
     150,
     3.967209304655398
    ],
    [
     200,
     4.608693547733494
    ],
    [
     300,
     5.7021083879257795
    ],
    [
     500,
     7.362237963695816
    ],
    [
     1000,
     10.385377279854223
    ],
    [
     10000,
     31.957792817940543
    ],
    [
     100000,
     107.62902597174906
    ],
    [
     1000000,
     302.82287777926973
    ]
   ],
   "n5": 235.15161560677427,
   "n5_asymptotic": 230.41084853285304
  },
  "sep|reg|1.84": {
   "Z": [
    [
     50,
     2.131286760525287,
     0.019134383342989458
    ],
    [
     100,
     3.158684475257499,
     0.017154421893670686
    ],
    [
     150,
     3.8732435710281417,
     0.019426499130122808
    ],
    [
     200,
     4.4921699930182655,
     0.023396074937091074
    ],
    [
     300,
     5.54748356902653,
     0.028196314021483055
    ],
    [
     500,
     7.172563885734134,
     0.03811254524375961
    ],
    [
     1000,
     10.150090741584222,
     0.05405747647768252
    ],
    [
     10000,
     31.762163913729818,
     0.20446481695642202
    ],
    [
     100000,
     100.03287466722968,
     1.5846664722718622
    ],
    [
     1000000,
     302.9670265414882,
     10.089321842084143
    ]
   ],
   "Zrobust": [
    [
     50,
     2.19982582112601
    ],
    [
     100,
     3.2219124777827766
    ],
    [
     150,
     3.8788628355164936
    ],
    [
     200,
     4.5044323339725
    ],
    [
     300,
     5.574323222018632
    ],
    [
     500,
     7.196301319350445
    ],
    [
     1000,
     10.15160142640383
    ],
    [
     10000,
     31.241189578024926
    ],
    [
     100000,
     105.20665591628836
    ],
    [
     1000000,
     295.96124143899476
    ]
   ],
   "n5": 245.70217204135457,
   "n5_asymptotic": 241.14392561257958
  },
  "sep|reg|3": {
   "Z": [
    [
     50,
     2.0634908557211475,
     0.016615776789042042
    ],
    [
     100,
     3.056410106909779,
     0.017870594884537905
    ],
    [
     150,
     3.7466510271409024,
     0.019585761723720344
    ],
    [
     200,
     4.348000886759198,
     0.021903235737221468
    ],
    [
     300,
     5.368632576703845,
     0.02712264989006932
    ],
    [
     500,
     6.939706271261875,
     0.03677213854601031
    ],
    [
     1000,
     9.821437122992473,
     0.04532432546509144
    ],
    [
     10000,
     30.734386949680992,
     0.2064223467501774
    ],
    [
     100000,
     96.78972798862861,
     1.630139852503391
    ],
    [
     1000000,
     293.1492303648534,
     9.100442171508499
    ]
   ],
   "Zrobust": [
    [
     50,
     2.128908718961461
    ],
    [
     100,
     3.1178160438851394
    ],
    [
     150,
     3.751637399228889
    ],
    [
     200,
     4.36007773489204
    ],
    [
     300,
     5.392830861878901
    ],
    [
     500,
     6.962204136112321
    ],
    [
     1000,
     9.82195569885107
    ],
    [
     10000,
     30.232909971732983
    ],
    [
     100000,
     101.7545640317261
    ],
    [
     1000000,
     286.5525990588352
    ]
   ],
   "n5": 261.6463133082539,
   "n5_asymptotic": 257.56411415665366
  },
  "sep|mle|1": {
   "Z": [
    [
     50,
     4.381518125187239,
     0.028338612136250385
    ],
    [
     100,
     6.442574744636551,
     0.034559052321454065
    ],
    [
     150,
     7.947481079782758,
     0.03957112179784658
    ],
    [
     200,
     9.320366574788899,
     0.05084962280298937
    ],
    [
     300,
     11.440102381922308,
     0.05838141198521186
    ],
    [
     500,
     14.724418897584771,
     0.07506244845544535
    ],
    [
     1000,
     20.890268278767547,
     0.1008275669309032
    ],
    [
     10000,
     65.56536031147627,
     0.49180481867225706
    ],
    [
     100000,
     205.83628401035702,
     3.310053074896862
    ],
    [
     1000000,
     631.3403954652854,
     23.379759041377184
    ]
   ],
   "Zrobust": [
    [
     50,
     4.526471493943644
    ],
    [
     100,
     6.55470350159366
    ],
    [
     150,
     8.014698960092234
    ],
    [
     200,
     9.432252704621447
    ],
    [
     300,
     11.508382502089546
    ],
    [
     500,
     14.733756686411658
    ],
    [
     1000,
     20.883410155950017
    ],
    [
     10000,
     65.99552286478185
    ],
    [
     100000,
     207.9552304266167
    ],
    [
     1000000,
     600.685910870761
    ]
   ],
   "n5": 63.39731983736581,
   "n5_asymptotic": 56.41508232939313
  },
  "sep|mle|1.84": {
   "Z": [
    [
     50,
     4.2840794285467165,
     0.026126436776999336
    ],
    [
     100,
     6.299505328983465,
     0.035948079834509095
    ],
    [
     150,
     7.7710108084648715,
     0.04267718638886865
    ],
    [
     200,
     9.11337583541918,
     0.04419164383962791
    ],
    [
     300,
     11.18513273955203,
     0.06173644418641157
    ],
    [
     500,
     14.397307592371726,
     0.07106927032803412
    ],
    [
     1000,
     20.425354343083242,
     0.108236840245956
    ],
    [
     10000,
     64.10734526086414,
     0.4443461285629584
    ],
    [
     100000,
     201.25744874781108,
     3.002676205633219
    ],
    [
     1000000,
     617.3531279657267,
     21.461203085861385
    ]
   ],
   "Zrobust": [
    [
     50,
     4.425314361875409
    ],
    [
     100,
     6.409105781958241
    ],
    [
     150,
     7.836904698789958
    ],
    [
     200,
     9.222797560263285
    ],
    [
     300,
     11.252422918997233
    ],
    [
     500,
     14.406616568941384
    ],
    [
     1000,
     20.418599995090982
    ],
    [
     10000,
     64.5273133101535
    ],
    [
     100000,
     203.32931362533395
    ],
    [
     1000000,
     587.4784822421059
    ]
   ],
   "n5": 66.01170536983243,
   "n5_asymptotic": 59.0132566963518
  },
  "sep|mle|3": {
   "Z": [
    [
     50,
     4.14607446174189,
     0.026361188090728366
    ],
    [
     100,
     6.096586367564441,
     0.03294805106023502
    ],
    [
     150,
     7.520238555343915,
     0.04170583295539067
    ],
    [
     200,
     8.819705850797902,
     0.04482892325874977
    ],
    [
     300,
     10.823451281342416,
     0.05700756165968229
    ],
    [
     500,
     13.930772178256932,
     0.06932356790105952
    ],
    [
     1000,
     19.765549070942054,
     0.0975847062450338
    ],
    [
     10000,
     62.03921232722608,
     0.4445670339171777
    ],
    [
     100000,
     194.776520801953,
     2.8074459842698434
    ],
    [
     1000000,
     597.6770589979341,
     21.285532012783307
    ]
   ],
   "Zrobust": [
    [
     50,
     4.282384815077321
    ],
    [
     100,
     6.20209005554417
    ],
    [
     150,
     7.5845805351850135
    ],
    [
     200,
     8.924616372307941
    ],
    [
     300,
     10.888154086736526
    ],
    [
     500,
     13.939185312839582
    ],
    [
     1000,
     19.758809262547878
    ],
    [
     10000,
     62.448506846602214
    ],
    [
     100000,
     196.8026005658437
    ],
    [
     1000000,
     568.8061249052067
    ]
   ],
   "n5": 70.01401499977112,
   "n5_asymptotic": 63.0166202638839
  }
 },
 "cascade_vs_nm": {
  "smear|nm_smeared|reg": {
   "cells": [
    {
     "cell": "k1_N100",
     "mean_a": 1.0516660204796189,
     "se_a": 0.007158137842186147,
     "mean_b": 1.0559142095459675,
     "se_b": 0.003202653134725144,
     "z_mean": -0.5417272343817633,
     "sd_a": 0.4527203877350228,
     "sd_b": 0.4529235498705006,
     "z_sd": -0.03230742528699362,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N200",
     "mean_a": 1.0311376512998682,
     "se_a": 0.0049423937847821765,
     "mean_b": 1.027079416712015,
     "se_b": 0.002247015785754832,
     "z_mean": 0.7474814111878438,
     "sd_a": 0.31258442906743444,
     "sd_b": 0.31777601990809207,
     "z_sd": -1.2905825247895355,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N300",
     "mean_a": 1.014966178227917,
     "se_a": 0.004174576860484369,
     "mean_b": 1.0190976255459308,
     "se_b": 0.0018209623031478995,
     "z_mean": -0.9071236313928341,
     "sd_a": 0.26402342293131137,
     "sd_b": 0.2575229585681907,
     "z_sd": 1.89469863031897,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N500",
     "mean_a": 1.008724760631436,
     "se_a": 0.0031252125687014614,
     "mean_b": 1.0130395231875318,
     "se_b": 0.0014113299758561355,
     "z_mean": -1.2582741959745745,
     "sd_a": 0.19765579778564135,
     "sd_b": 0.19959219928394398,
     "z_sd": -0.7985855516912002,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N1000",
     "mean_a": 1.0056921538051231,
     "se_a": 0.0022440958851425844,
     "mean_b": 1.004456969699105,
     "se_b": 0.00100104696984943,
     "z_mean": 0.5026699609173149,
     "sd_a": 0.1419290856972436,
     "sd_b": 0.14156942013335547,
     "z_sd": 0.20284052641398115,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N10000",
     "mean_a": 0.9998588996107235,
     "se_a": 0.002009905289508081,
     "mean_b": 1.0011367319735864,
     "se_b": 0.0004479018544591349,
     "z_mean": -0.6205457150834417,
     "sd_a": 0.044942848556764635,
     "sd_b": 0.04479018544591349,
     "z_sd": 0.10823540715096504,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k1_N100000",
     "mean_a": 1.0006825755085378,
     "se_a": 0.0008243711168594361,
     "mean_b": 1.0002796013226807,
     "se_b": 0.00030699532439617443,
     "z_mean": 0.4580926883245931,
     "sd_a": 0.014278526586928438,
     "sd_b": 0.013729248282488914,
     "z_sd": 0.9223208488450855,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k1_N1000000",
     "mean_a": 0.9993321579363128,
     "se_a": 0.0005538469609435926,
     "mean_b": 1.000214479505842,
     "se_b": 0.0002249956507247474,
     "z_mean": -1.4759381367349573,
     "sd_a": 0.004633816130388833,
     "sd_b": 0.004499913014494948,
     "z_sd": 0.304878538118469,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k1.84_N100",
     "mean_a": 1.9389060372594535,
     "se_a": 0.011570777522167775,
     "mean_b": 1.9206325674025047,
     "se_b": 0.005212432359675595,
     "z_mean": 1.4399171246760778,
     "sd_a": 0.7318002253825918,
     "sd_b": 0.7371492536005622,
     "z_sd": -0.5441108251324874,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N200",
     "mean_a": 1.8787458681524514,
     "se_a": 0.008279137516914056,
     "mean_b": 1.8841599882136995,
     "se_b": 0.003647379993490404,
     "z_mean": -0.5984462859854869,
     "sd_a": 0.5236186323039845,
     "sd_b": 0.5158174253922421,
     "z_sd": 1.1566614878330788,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N300",
     "mean_a": 1.8643647241124421,
     "se_a": 0.006680257529817408,
     "mean_b": 1.8703286220095972,
     "se_b": 0.003000028203537078,
     "z_mean": -0.8144087999273507,
     "sd_a": 0.4224965830142638,
     "sd_b": 0.42426805729439276,
     "z_sd": -0.30883915668334383,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N500",
     "mean_a": 1.854534139044425,
     "se_a": 0.005165507623589632,
     "mean_b": 1.8564336802031598,
     "se_b": 0.0022783522642531332,
     "z_mean": -0.3364610512063718,
     "sd_a": 0.3266953872301389,
     "sd_b": 0.3222076671970231,
     "z_sd": 1.0459348249795417,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N1000",
     "mean_a": 1.849927327468032,
     "se_a": 0.0036839774647853475,
     "mean_b": 1.849805398449436,
     "se_b": 0.0016266860195252955,
     "z_mean": 0.030276881653434257,
     "sd_a": 0.23299519274908892,
     "sd_b": 0.23004814305353782,
     "z_sd": 1.0340737919292406,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N10000",
     "mean_a": 1.8418002268737654,
     "se_a": 0.003119959433236419,
     "mean_b": 1.8418272057575555,
     "se_b": 0.0007257326567409933,
     "z_mean": -0.008422337309456487,
     "sd_a": 0.0697644137975835,
     "sd_b": 0.07257326567409933,
     "z_sd": -1.2403901915527864,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k1.84_N100000",
     "mean_a": 1.8422924072691467,
     "se_a": 0.0013973414875738336,
     "mean_b": 1.8404835173299845,
     "se_b": 0.0005021305447261752,
     "z_mean": 1.2182531920927826,
     "sd_a": 0.024202664520017552,
     "sd_b": 0.022455960631734526,
     "z_sd": 1.7130230494625165,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k1.84_N1000000",
     "mean_a": 1.8400442010864477,
     "se_a": 0.000733622284819142,
     "mean_b": 1.8407754919816575,
     "se_b": 0.00036202058659678054,
     "z_mean": -0.893907435012391,
     "sd_a": 0.006137924402827725,
     "sd_b": 0.007240411731935611,
     "z_sd": -1.837516935743791,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k3_N100",
     "mean_a": 3.1254474849610525,
     "se_a": 0.01785982666807746,
     "mean_b": 3.1220386042850916,
     "se_b": 0.00805238246220933,
     "z_mean": 0.17400079784232422,
     "sd_a": 1.1295546177388163,
     "sd_b": 1.1387788487471693,
     "z_sd": -0.5842641710777844,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N200",
     "mean_a": 3.0608349136299187,
     "se_a": 0.012405526156380431,
     "mean_b": 3.063497416552732,
     "se_b": 0.005560737853925238,
     "z_mean": -0.19584699876344325,
     "sd_a": 0.7845943645391268,
     "sd_b": 0.7864070889822531,
     "z_sd": -0.17931709014613947,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N300",
     "mean_a": 3.0464805467890437,
     "se_a": 0.010204090666294149,
     "mean_b": 3.0415010966854528,
     "se_b": 0.004497195873184546,
     "z_mean": 0.4465412344979531,
     "sd_a": 0.6453633591270932,
     "sd_b": 0.63599953965059,
     "z_sd": 1.1034494992425488,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N500",
     "mean_a": 3.0246672412522657,
     "se_a": 0.007780170104241171,
     "mean_b": 3.0282692100423594,
     "se_b": 0.0034837914005874946,
     "z_mean": -0.4225409377586734,
     "sd_a": 0.4920611622590349,
     "sd_b": 0.4926825047189595,
     "z_sd": -0.09689102877332827,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N1000",
     "mean_a": 3.010130832997843,
     "se_a": 0.005432851705984035,
     "mean_b": 3.0157726708179466,
     "se_b": 0.002504188313678281,
     "z_mean": -0.9431025988056067,
     "sd_a": 0.34360371161681963,
     "sd_b": 0.35414570759400354,
     "z_sd": -2.4943085570002985,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N10000",
     "mean_a": 3.0067453719698323,
     "se_a": 0.005044719076308118,
     "mean_b": 3.0016360027088265,
     "se_b": 0.0011041685006165133,
     "z_mean": 0.9893933444157144,
     "sd_a": 0.11280334782014902,
     "sd_b": 0.11041685006165132,
     "z_sd": 0.6342977754523234,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k3_N100000",
     "mean_a": 2.999660041543766,
     "se_a": 0.001960947673974007,
     "mean_b": 3.0009290973573,
     "se_b": 0.0008075843336853189,
     "z_mean": -0.5984043463950347,
     "sd_a": 0.033964610023069906,
     "sd_b": 0.03611626935368493,
     "z_sd": -1.4011124933993089,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k3_N1000000",
     "mean_a": 3.0026747309246735,
     "se_a": 0.0014744582238889333,
     "mean_b": 3.0007812207527866,
     "se_b": 0.0005594538199984936,
     "z_mean": 1.2006830647391065,
     "sd_a": 0.012336202567223009,
     "sd_b": 0.011189076399969872,
     "z_sd": 0.9682586410771399,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k5_N100",
     "mean_a": 5.218988748166414,
     "se_a": 0.028809378996944565,
     "mean_b": 5.186189092195015,
     "se_b": 0.012673700627362412,
     "z_mean": 1.0421241680540096,
     "sd_a": 1.8220651121072382,
     "sd_b": 1.7923319312672326,
     "z_sd": 1.1356363361044708,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N200",
     "mean_a": 5.133811953263772,
     "se_a": 0.01968844656562546,
     "mean_b": 5.082146822176598,
     "se_b": 0.008891432784130312,
     "z_mean": 2.3915646335932883,
     "sd_a": 1.245206694757925,
     "sd_b": 1.2574384832245855,
     "z_sd": -0.7964165457871071,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N300",
     "mean_a": 5.080599331613486,
     "se_a": 0.016249803054917435,
     "mean_b": 5.0607268273078825,
     "se_b": 0.00719467650138544,
     "z_mean": 1.1182351771326209,
     "sd_a": 1.0277277836540257,
     "sd_b": 1.01748090851463,
     "z_sd": 0.7789587932381499,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N500",
     "mean_a": 5.024870282202255,
     "se_a": 0.01242452541677947,
     "mean_b": 5.0410268676968935,
     "se_b": 0.005522095510192537,
     "z_mean": -1.1882978847057317,
     "sd_a": 0.7857959832735188,
     "sd_b": 0.7809422363233862,
     "z_sd": 0.49881893349313766,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N1000",
     "mean_a": 5.0008991954793895,
     "se_a": 0.008680189108147562,
     "mean_b": 5.014090018594865,
     "se_b": 0.003914329160470149,
     "z_mean": -1.3853059615593606,
     "sd_a": 0.5489833620546385,
     "sd_b": 0.5535697386329376,
     "z_sd": -0.6787675480181118,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N10000",
     "mean_a": 4.991579030817246,
     "se_a": 0.00815647923524215,
     "mean_b": 5.002783712201316,
     "se_b": 0.0017388646671397082,
     "z_mean": -1.3435236399304644,
     "sd_a": 0.18238442027066948,
     "sd_b": 0.17388646671397082,
     "z_sd": 1.527261187369796,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k5_N100000",
     "mean_a": 5.00007618694744,
     "se_a": 0.0032187601974574304,
     "mean_b": 4.9963170404871,
     "se_b": 0.0012322506380370313,
     "z_mean": 1.0906913925078237,
     "sd_a": 0.05575056199376702,
     "sd_b": 0.0551079238393658,
     "z_sd": 0.252655959120742,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k5_N1000000",
     "mean_a": 5.001800035855512,
     "se_a": 0.0018342222832978207,
     "mean_b": 5.000745348182426,
     "se_b": 0.0008832891029829243,
     "z_mean": 0.5180647902790623,
     "sd_a": 0.015346204642133474,
     "sd_b": 0.017665782059658484,
     "z_sd": -1.6123285211605072,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k15_N100",
     "mean_a": 15.55926181501837,
     "se_a": 0.08200317983507197,
     "mean_b": 15.488174878505385,
     "se_b": 0.03613671915115925,
     "z_mean": 0.7932711188423246,
     "sd_a": 5.1863364731043635,
     "sd_b": 5.1105038323236975,
     "z_sd": 1.0265490663892005,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N200",
     "mean_a": 15.1660411251976,
     "se_a": 0.05590408934605026,
     "mean_b": 15.245663032235386,
     "se_b": 0.025001394842204535,
     "z_mean": -1.3001618866960596,
     "sd_a": 3.535685057021437,
     "sd_b": 3.53573116640904,
     "z_sd": -0.0010650672852914756,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N300",
     "mean_a": 15.13935433667918,
     "se_a": 0.04620899290047382,
     "mean_b": 15.164960744380805,
     "se_b": 0.020244309258039623,
     "z_mean": -0.5075700261720674,
     "sd_a": 2.922513318960952,
     "sd_b": 2.8629776713594843,
     "z_sd": 1.6109565699712705,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N500",
     "mean_a": 15.09170466714188,
     "se_a": 0.03506794185423691,
     "mean_b": 15.100698034758723,
     "se_b": 0.015647187697373593,
     "z_mean": -0.23419949995643413,
     "sd_a": 2.2178913822747415,
     "sd_b": 2.2128465054623176,
     "z_sd": 0.18106298250550967,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N1000",
     "mean_a": 15.023612318234052,
     "se_a": 0.025011531870632174,
     "mean_b": 15.055419357436255,
     "se_b": 0.011031168719018575,
     "z_mean": -1.1635535766920428,
     "sd_a": 1.581868169621791,
     "sd_b": 1.560042841126191,
     "z_sd": 1.1213568655569315,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N10000",
     "mean_a": 15.001131503504054,
     "se_a": 0.021115524082181,
     "mean_b": 15.01071206610336,
     "se_b": 0.0049359186247118925,
     "z_mean": -0.44181094435253054,
     "sd_a": 0.4721574722829058,
     "sd_b": 0.49359186247118925,
     "z_sd": -1.5221506060611454,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k15_N100000",
     "mean_a": 15.003199199519825,
     "se_a": 0.008904763508396136,
     "mean_b": 15.001094682485702,
     "se_b": 0.003468703002605916,
     "z_mean": 0.22021836314867776,
     "sd_a": 0.15423502825927396,
     "sd_b": 0.15512511415168917,
     "z_sd": -0.13414945075462056,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k15_N1000000",
     "mean_a": 15.004298436347712,
     "se_a": 0.005995787139528887,
     "mean_b": 14.999947275655613,
     "se_b": 0.002297949035724773,
     "z_mean": 0.6776388242214245,
     "sd_a": 0.05016435427250908,
     "sd_b": 0.04595898071449546,
     "z_sd": 0.9029220151989925,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k40_N100",
     "mean_a": 41.42292026135715,
     "se_a": 0.2122924146159683,
     "mean_b": 41.30442196655454,
     "se_b": 0.09640863382333421,
     "z_mean": 0.5082315429912025,
     "sd_a": 13.426551203265593,
     "sd_b": 13.634239748282075,
     "z_sd": -1.1306532773623814,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N200",
     "mean_a": 40.40623974268701,
     "se_a": 0.14597417075352753,
     "mean_b": 40.69542085877375,
     "se_b": 0.0656770356821454,
     "z_mean": -1.8066082797387877,
     "sd_a": 9.23221718270969,
     "sd_b": 9.288135459815173,
     "z_sd": -0.46926339370548587,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N300",
     "mean_a": 40.56915120277519,
     "se_a": 0.11759469311726677,
     "mean_b": 40.39315690771588,
     "se_b": 0.052771601272079686,
     "z_mean": 1.365431550945743,
     "sd_a": 7.437341419981779,
     "sd_b": 7.463031422712037,
     "z_sd": -0.2748795735395838,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N500",
     "mean_a": 40.27263903349974,
     "se_a": 0.09273329444258684,
     "mean_b": 40.24727518414503,
     "se_b": 0.04065128656078403,
     "z_mean": 0.2505019189062263,
     "sd_a": 5.864968507392177,
     "sd_b": 5.748960078217591,
     "z_sd": 1.5910581778786286,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N1000",
     "mean_a": 40.06633388107501,
     "se_a": 0.06600385129963734,
     "mean_b": 40.142619663099836,
     "se_b": 0.029070236357144258,
     "z_mean": -1.057732060055853,
     "sd_a": 4.174450088998376,
     "sd_b": 4.111152251766485,
     "z_sd": 1.225596635084708,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N10000",
     "mean_a": 40.0127393145128,
     "se_a": 0.05845887117310239,
     "mean_b": 40.002464895047225,
     "se_b": 0.012627627579169586,
     "z_mean": 0.1717924603707851,
     "sd_a": 1.3071800983095982,
     "sd_b": 1.2627627579169587,
     "z_sd": 1.0773416690192625,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k40_N100000",
     "mean_a": 39.99027925012874,
     "se_a": 0.023908461245828468,
     "mean_b": 39.99382602004871,
     "se_b": 0.009084319984261534,
     "z_mean": -0.13867490153565626,
     "sd_a": 0.4141066960856641,
     "sd_b": 0.4062631402833722,
     "z_sd": 0.43987629192227645,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k40_N1000000",
     "mean_a": 39.99831220730922,
     "se_a": 0.017460627937139022,
     "mean_b": 39.99911588323909,
     "se_b": 0.006479465011592319,
     "z_mean": -0.043152477311235116,
     "sd_a": 0.14608609433188355,
     "sd_b": 0.1295893002318464,
     "z_sd": 1.3239586045932852,
     "R_a": 70,
     "R_b": 400
    }
   ],
   "chi2_mean": 41.84897215412272,
   "chi2_sd": 54.798262252807916,
   "ncell": 48
  },
  "smear|nm_smeared|mle": {
   "cells": [
    {
     "cell": "k1_N100",
     "mean_a": 1.0308869751142558,
     "se_a": 0.0025393391468792295,
     "mean_b": 1.0295503413764433,
     "se_b": 0.0011404801020316324,
     "z_mean": 0.48016590745149434,
     "sd_a": 0.16060190911534436,
     "sd_b": 0.1612882427909786,
     "z_sd": -0.2889533875880732,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N200",
     "mean_a": 1.0125353832010424,
     "se_a": 0.0017288143066454072,
     "mean_b": 1.014829127935879,
     "se_b": 0.0007824528615451843,
     "z_mean": -1.208736485197084,
     "sd_a": 0.10933981720968514,
     "sd_b": 0.11065554487148371,
     "z_sd": -0.904012977075063,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N300",
     "mean_a": 1.011428683446613,
     "se_a": 0.0013959475721954005,
     "mean_b": 1.0095369785321076,
     "se_b": 0.0006267132994357228,
     "z_mean": 1.2362660732773068,
     "sd_a": 0.08828747644639601,
     "sd_b": 0.08863064477815899,
     "z_sd": -0.3010747132990032,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N500",
     "mean_a": 1.0046800298591336,
     "se_a": 0.0010859470212976395,
     "mean_b": 1.0059015517985612,
     "se_b": 0.0004915388390229527,
     "z_mean": -1.0247568602508483,
     "sd_a": 0.06868132011151841,
     "sd_b": 0.06951408925793853,
     "z_sd": -0.9322870214857479,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N1000",
     "mean_a": 1.0021967831318133,
     "se_a": 0.0007596778699405178,
     "mean_b": 1.0029918519754837,
     "se_b": 0.0003394647899580516,
     "z_mean": -0.9555268331562329,
     "sd_a": 0.04804624714074398,
     "sd_b": 0.048007570990681064,
     "z_sd": 0.0642593522843925,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1_N10000",
     "mean_a": 0.9998999425875734,
     "se_a": 0.0006839760480855002,
     "mean_b": 1.000243583495713,
     "se_b": 0.00015253012808457046,
     "z_mean": -0.49037113584395303,
     "sd_a": 0.015294169385008435,
     "sd_b": 0.015253012808457046,
     "z_sd": 0.08893920794880175,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k1_N100000",
     "mean_a": 1.0000064014571455,
     "se_a": 0.0002542844648330739,
     "mean_b": 1.0000439430589354,
     "se_b": 0.00010696885384038447,
     "z_mean": -0.13608558510961008,
     "sd_a": 0.004404336126663455,
     "sd_b": 0.004783792573246783,
     "z_sd": -2.108986114087497,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k1_N1000000",
     "mean_a": 0.9996391913441891,
     "se_a": 0.00016823309375865028,
     "mean_b": 1.0000367082962414,
     "se_b": 7.520868647968664e-05,
     "z_mean": -2.1571482622374716,
     "sd_a": 0.0014075390468802197,
     "sd_b": 0.0015041737295937328,
     "z_sd": -0.7806298673905632,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k1.84_N100",
     "mean_a": 1.896264563998436,
     "se_a": 0.004581173496866234,
     "mean_b": 1.8984267528310177,
     "se_b": 0.0020730783427079006,
     "z_mean": -0.42999541085354637,
     "sd_a": 0.2897388521299109,
     "sd_b": 0.29317755081194524,
     "z_sd": -0.8260422501034684,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N200",
     "mean_a": 1.8699397062234633,
     "se_a": 0.0032305154182548567,
     "mean_b": 1.8683019708168438,
     "se_b": 0.0013948612365977846,
     "z_mean": 0.4654260186802079,
     "sd_a": 0.20431573475953682,
     "sd_b": 0.19726316784250936,
     "z_sd": 2.54258200635516,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N300",
     "mean_a": 1.8593912258026801,
     "se_a": 0.0025713532894586833,
     "mean_b": 1.8592468855714472,
     "se_b": 0.0011372877890805586,
     "z_mean": 0.051336792866493224,
     "sd_a": 0.1626266612731134,
     "sd_b": 0.1608367815639038,
     "z_sd": 0.8858994894152189,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N500",
     "mean_a": 1.8480800033427502,
     "se_a": 0.001985251589836164,
     "mean_b": 1.8521512823588135,
     "se_b": 0.0008808707157620308,
     "z_mean": -1.8745226699772954,
     "sd_a": 0.1255583350470532,
     "sd_b": 0.12457393129279597,
     "z_sd": 0.6409867183474957,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N1000",
     "mean_a": 1.8455927506245475,
     "se_a": 0.0013931061322429213,
     "mean_b": 1.8463410050411804,
     "se_b": 0.0006154199893145051,
     "z_mean": -0.491307471020999,
     "sd_a": 0.08810776800470732,
     "sd_b": 0.08703352954440784,
     "z_sd": 0.9826566663327237,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N10000",
     "mean_a": 1.8404033590923687,
     "se_a": 0.0012342626690840346,
     "mean_b": 1.8407875670417684,
     "se_b": 0.0002736450213550359,
     "z_mean": -0.3039058832886757,
     "sd_a": 0.027598952301622296,
     "sd_b": 0.027364502135503586,
     "z_sd": 0.24566162001814024,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k1.84_N100000",
     "mean_a": 1.8401815528907528,
     "se_a": 0.00047606493412403024,
     "mean_b": 1.840274072992784,
     "se_b": 0.0001910909467018207,
     "z_mean": -0.1803563629615758,
     "sd_a": 0.00824568653604751,
     "sd_b": 0.008545846934201207,
     "z_sd": -0.8719674051213436,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k1.84_N1000000",
     "mean_a": 1.8403758849669682,
     "se_a": 0.00030325557839837314,
     "mean_b": 1.8401232162893144,
     "se_b": 0.00013733993559518286,
     "z_mean": 0.7589797326891556,
     "sd_a": 0.002537218202693893,
     "sd_b": 0.0027467987119036575,
     "z_sd": -0.989181758396329,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k3_N100",
     "mean_a": 3.0984959956854436,
     "se_a": 0.007522422509989944,
     "mean_b": 3.0981242036012024,
     "se_b": 0.003436001522940538,
     "z_mean": 0.04495670578071233,
     "sd_a": 0.475759773073779,
     "sd_b": 0.4859239954077118,
     "z_sd": -1.4673743560524484,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N200",
     "mean_a": 3.0414840245174326,
     "se_a": 0.005121467896178483,
     "mean_b": 3.0510314367010745,
     "se_b": 0.002311290094676094,
     "z_mean": -1.6991749487824712,
     "sd_a": 0.3239100703070953,
     "sd_b": 0.3268657798469527,
     "z_sd": -0.6751139113152864,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N300",
     "mean_a": 3.0322254505700785,
     "se_a": 0.004274448438301424,
     "mean_b": 3.0342705868992716,
     "se_b": 0.0018870012480880724,
     "z_mean": -0.43770212343027126,
     "sd_a": 0.2703398561196442,
     "sd_b": 0.26686227572611093,
     "z_sd": 0.9651396515247187,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N500",
     "mean_a": 3.0208753443541276,
     "se_a": 0.0032798793807457343,
     "mean_b": 3.02087771878141,
     "se_b": 0.001435981786148806,
     "z_mean": -0.0006631637034070193,
     "sd_a": 0.20743778587558268,
     "sd_b": 0.2030784917292383,
     "z_sd": 1.6747112620504823,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N1000",
     "mean_a": 3.009143452795354,
     "se_a": 0.0022377706797444266,
     "mean_b": 3.0101082935562533,
     "se_b": 0.001011911919270258,
     "z_mean": -0.39286195703333154,
     "sd_a": 0.14152904458271218,
     "sd_b": 0.14310595601589873,
     "z_sd": -0.8979777659669487,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k3_N10000",
     "mean_a": 3.0026275080398115,
     "se_a": 0.0020335188585522243,
     "mean_b": 3.0011626112957632,
     "se_b": 0.0004487035621633857,
     "z_mean": 0.7034539038395384,
     "sd_a": 0.04547086401250553,
     "sd_b": 0.04487035621633857,
     "z_sd": 0.43121002588513185,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k3_N100000",
     "mean_a": 2.999751387022892,
     "se_a": 0.0008081408589550483,
     "mean_b": 3.000363983855213,
     "se_b": 0.0003168059163501587,
     "z_mean": -0.705740965568727,
     "sd_a": 0.013997410273824977,
     "sd_b": 0.01416799129266134,
     "z_sd": -0.2910120962141236,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k3_N1000000",
     "mean_a": 3.000971631256941,
     "se_a": 0.000589434384434706,
     "mean_b": 3.0000606527443368,
     "se_b": 0.0002111977843995696,
     "z_mean": 1.4549376567825314,
     "sd_a": 0.004931561877212376,
     "sd_b": 0.004223955687991392,
     "z_sd": 1.8433782154699812,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k5_N100",
     "mean_a": 5.184219843051017,
     "se_a": 0.012849536911161332,
     "mean_b": 5.176899785616787,
     "se_b": 0.005656445922094794,
     "z_mean": 0.5213922711319333,
     "sd_a": 0.8126760703534897,
     "sd_b": 0.7999422537856445,
     "z_sd": 1.0386292381690565,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N200",
     "mean_a": 5.090621467161591,
     "se_a": 0.008662940133185852,
     "mean_b": 5.077810706308843,
     "se_b": 0.003914815227077062,
     "z_mean": 1.3475883017448942,
     "sd_a": 0.5478924410909941,
     "sd_b": 0.5536384788317089,
     "z_sd": -0.7835008693619725,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N300",
     "mean_a": 5.065417333509644,
     "se_a": 0.00722468862267384,
     "mean_b": 5.050676089242692,
     "se_b": 0.00314537079873346,
     "z_mean": 1.870790346740903,
     "sd_a": 0.45692942866308284,
     "sd_b": 0.4448226042261154,
     "z_sd": 2.0156620201724826,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N500",
     "mean_a": 5.02913524030056,
     "se_a": 0.005304376966671496,
     "mean_b": 5.037024893288839,
     "se_b": 0.0024129796269612884,
     "z_mean": -1.3538831603019155,
     "sd_a": 0.33547825565633965,
     "sd_b": 0.3412468514178626,
     "z_sd": -1.352009793590088,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N1000",
     "mean_a": 5.013742576160912,
     "se_a": 0.0038958053657631476,
     "mean_b": 5.016442446784179,
     "se_b": 0.0017014552455971274,
     "z_mean": -0.6350923007268225,
     "sd_a": 0.24639236553033808,
     "sd_b": 0.2406221084094303,
     "z_sd": 1.8469909846932422,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k5_N10000",
     "mean_a": 5.006756547737579,
     "se_a": 0.003442628312224292,
     "mean_b": 5.002294152209477,
     "se_b": 0.000749840836108038,
     "z_mean": 1.2665229059624374,
     "sd_a": 0.07697950927398887,
     "sd_b": 0.0749840836108038,
     "z_sd": 0.7594204058223991,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k5_N100000",
     "mean_a": 4.999205472414006,
     "se_a": 0.0013230357678198482,
     "mean_b": 4.99996337383513,
     "se_b": 0.0005449193946454516,
     "z_mean": -0.5296823853029502,
     "sd_a": 0.02291565170094878,
     "sd_b": 0.024369536173705294,
     "z_sd": -1.4034024360865336,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k5_N1000000",
     "mean_a": 5.000953283338944,
     "se_a": 0.0008808309866090787,
     "mean_b": 4.999946204114466,
     "se_b": 0.00038577640631427097,
     "z_mean": 1.0472885128376397,
     "sd_a": 0.007369560766283877,
     "sd_b": 0.00771552812628542,
     "z_sd": -0.5574417131046164,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k15_N100",
     "mean_a": 15.554830449793899,
     "se_a": 0.03921249118004186,
     "mean_b": 15.51161285215505,
     "se_b": 0.017060524519894843,
     "z_mean": 1.0106287532496494,
     "sd_a": 2.4800156971639193,
     "sd_b": 2.4127225157234022,
     "z_sd": 1.811047023511405,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N200",
     "mean_a": 15.219269708669835,
     "se_a": 0.02693999339564814,
     "mean_b": 15.263860687751922,
     "se_b": 0.01176900084180009,
     "z_mean": -1.5167766334497017,
     "sd_a": 1.703834785602836,
     "sd_b": 1.664388060605406,
     "z_sd": 1.7078978768288529,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N300",
     "mean_a": 15.14915921396311,
     "se_a": 0.021740792259552593,
     "mean_b": 15.17969820476012,
     "se_b": 0.00956760613795044,
     "z_mean": -1.2856942548216377,
     "sd_a": 1.3750084335348958,
     "sd_b": 1.3530638359733582,
     "z_sd": 1.215762184930737,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N500",
     "mean_a": 15.081469943717178,
     "se_a": 0.01652876077426887,
     "mean_b": 15.101158608837812,
     "se_b": 0.007295173652029579,
     "z_mean": -1.0897533942586544,
     "sd_a": 1.0453706189347571,
     "sd_b": 1.0316933518567093,
     "z_sd": 1.027114100287038,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N1000",
     "mean_a": 15.05459147271365,
     "se_a": 0.01163232402411213,
     "mean_b": 15.067054746339076,
     "se_b": 0.005188218893146821,
     "z_mean": -0.9785171682576798,
     "sd_a": 0.7356927679457946,
     "sd_b": 0.7337249523248562,
     "z_sd": 0.2084406471559792,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k15_N10000",
     "mean_a": 15.002526486108493,
     "se_a": 0.010815548029009114,
     "mean_b": 15.005254212232222,
     "se_b": 0.002284422101111237,
     "z_mean": -0.24675993269696178,
     "sd_a": 0.24184300606778247,
     "sd_b": 0.2284422101111237,
     "z_sd": 1.7046252971835332,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k15_N100000",
     "mean_a": 15.000222528409838,
     "se_a": 0.004434991547648182,
     "mean_b": 14.999905122475983,
     "se_b": 0.0016353054636075114,
     "z_mean": 0.06714917235060211,
     "sd_a": 0.0768163069166518,
     "sd_b": 0.07313308361206408,
     "z_sd": 1.0315087847972773,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k15_N1000000",
     "mean_a": 15.000415325176654,
     "se_a": 0.002963005336442097,
     "mean_b": 14.999574092862684,
     "se_b": 0.0011420475205004645,
     "z_mean": 0.26491501026212966,
     "sd_a": 0.024790281234082525,
     "sd_b": 0.022840950410009293,
     "z_sd": 0.846799769538726,
     "R_a": 70,
     "R_b": 400
    },
    {
     "cell": "k40_N100",
     "mean_a": 41.33252862274037,
     "se_a": 0.10427105984783894,
     "mean_b": 41.352813516578465,
     "se_b": 0.04632059684203341,
     "z_mean": -0.17778689476922924,
     "sd_a": 6.594680863178023,
     "sd_b": 6.550721627122001,
     "z_sd": 0.37274876745969876,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N200",
     "mean_a": 40.6668714382222,
     "se_a": 0.07126697648490343,
     "mean_b": 40.68238134760867,
     "se_b": 0.03149465058591218,
     "z_mean": -0.199059496604619,
     "sd_a": 4.507319352919106,
     "sd_b": 4.454016200079875,
     "z_sd": 0.8745657419325077,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N300",
     "mean_a": 40.50746089240836,
     "se_a": 0.05681674748790038,
     "mean_b": 40.4660579172739,
     "se_b": 0.025419623033369733,
     "z_mean": 0.6651734783424148,
     "sd_a": 3.593406626088305,
     "sd_b": 3.5948775644202993,
     "z_sd": -0.031717297966082886,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N500",
     "mean_a": 40.30801226387755,
     "se_a": 0.0431366386318985,
     "mean_b": 40.265961113067675,
     "se_b": 0.01936406203422103,
     "z_mean": 0.8893394918640025,
     "sd_a": 2.728200573608178,
     "sd_b": 2.7384919151429328,
     "z_sd": -0.29535807438532735,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N1000",
     "mean_a": 40.12641014488616,
     "se_a": 0.030023566165009903,
     "mean_b": 40.16342617930145,
     "se_b": 0.013714426734187815,
     "z_mean": -1.1214405814570958,
     "sd_a": 1.8988570512439606,
     "sd_b": 1.9395128287660561,
     "z_sd": -1.741513194904868,
     "R_a": 4000,
     "R_b": 20000
    },
    {
     "cell": "k40_N10000",
     "mean_a": 40.00783545419815,
     "se_a": 0.027502645320849433,
     "mean_b": 40.01423400757525,
     "se_b": 0.0060615107973987625,
     "z_mean": -0.22719960869522893,
     "sd_a": 0.6149778449848585,
     "sd_b": 0.6061510797398763,
     "z_sd": 0.46864676120238186,
     "R_a": 500,
     "R_b": 10000
    },
    {
     "cell": "k40_N100000",
     "mean_a": 40.00263169687233,
     "se_a": 0.011422501557652953,
     "mean_b": 40.00225222408783,
     "se_b": 0.0043455979432494895,
     "z_mean": 0.031050366695309143,
     "sd_a": 0.19784353047389558,
     "sd_b": 0.19434104807978264,
     "z_sd": 0.39622681761370915,
     "R_a": 300,
     "R_b": 2000
    },
    {
     "cell": "k40_N1000000",
     "mean_a": 39.99617753156503,
     "se_a": 0.007634945743062072,
     "mean_b": 40.0009757163109,
     "se_b": 0.0030977694569332107,
     "z_mean": -0.5823426904166322,
     "sd_a": 0.0638785390797654,
     "sd_b": 0.06195538913866421,
     "z_sd": 0.3772776081818559,
     "R_a": 70,
     "R_b": 400
    }
   ],
   "chi2_mean": 42.315675370889,
   "chi2_sd": 60.713288846676626,
   "ncell": 48
  },
  "cascade0|nm|reg": {
   "cells": [
    {
     "cell": "k1_N1000",
     "mean_a": 1.006899314767767,
     "se_a": 0.000986146057386416,
     "mean_b": 1.0059489205210244,
     "se_b": 0.0010025712845758105,
     "z_mean": 0.6758198186998341,
     "sd_a": 0.1394621128836626,
     "sd_b": 0.14178499078929271,
     "z_sd": -2.310791429068642,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k1_N10000",
     "mean_a": 1.0005473857094418,
     "se_a": 0.0008810238218228885,
     "mean_b": 1.0007910140358065,
     "se_b": 0.00044724258271739,
     "z_mean": -0.24657665180475855,
     "sd_a": 0.04405119109114442,
     "sd_b": 0.044724258271739,
     "z_sd": -0.9512190607253563,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k1.84_N1000",
     "mean_a": 1.8496135712307886,
     "se_a": 0.001621851151727082,
     "mean_b": 1.8495886965867423,
     "se_b": 0.001623951462633899,
     "z_mean": 0.010838013207891014,
     "sd_a": 0.22936438949228638,
     "sd_b": 0.22966141830924847,
     "z_sd": -0.1810758426157681,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N10000",
     "mean_a": 1.8390832630656295,
     "se_a": 0.0014717493606254085,
     "mean_b": 1.8424859026549325,
     "se_b": 0.0007193814321767404,
     "z_mean": -2.077115437667872,
     "sd_a": 0.07358746803127042,
     "sd_b": 0.07193814321767404,
     "z_sd": 1.4427174460834447,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k3_N1000",
     "mean_a": 3.016030669681596,
     "se_a": 0.002432662429892119,
     "mean_b": 3.0136335700754526,
     "se_b": 0.0024546414071299635,
     "z_mean": 0.6936291678227199,
     "sd_a": 0.3440304201028923,
     "sd_b": 0.34713871687257725,
     "z_sd": -1.267824705908942,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k3_N10000",
     "mean_a": 3.0068043433216016,
     "se_a": 0.0022064413723671666,
     "mean_b": 3.0028269842651416,
     "se_b": 0.0010814866236921478,
     "z_mean": 1.6186328785920867,
     "sd_a": 0.11032206861835832,
     "sd_b": 0.10814866236921479,
     "z_sd": 1.2157035623622583,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k5_N1000",
     "mean_a": 5.02152853581399,
     "se_a": 0.0038793525058742366,
     "mean_b": 5.0126572092687125,
     "se_b": 0.0038861567318579206,
     "z_mean": 1.6155985546398373,
     "sd_a": 0.5486232927033398,
     "sd_b": 0.5495855555700975,
     "z_sd": -0.2436609618602696,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k5_N10000",
     "mean_a": 5.0048243008513325,
     "se_a": 0.003500706221890011,
     "mean_b": 5.001536547360931,
     "se_b": 0.0017204060992986208,
     "z_mean": 0.8428823558173762,
     "sd_a": 0.17503531109450055,
     "sd_b": 0.1720406099298621,
     "z_sd": 1.0725357627336336,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k15_N1000",
     "mean_a": 15.052100776112534,
     "se_a": 0.010962824131065203,
     "mean_b": 15.06207421525388,
     "se_b": 0.010972033586537413,
     "z_mean": -0.6430208864638352,
     "sd_a": 1.550377456806345,
     "sd_b": 1.5516798704894323,
     "z_sd": -0.1169612778174924,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k15_N10000",
     "mean_a": 14.995609320261815,
     "se_a": 0.009849149397204503,
     "mean_b": 14.996338802630932,
     "se_b": 0.004894539443633286,
     "z_mean": -0.06632692346983517,
     "sd_a": 0.4924574698602252,
     "sd_b": 0.4894539443633286,
     "z_sd": 0.3851840439474485,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k40_N1000",
     "mean_a": 40.18242819086506,
     "se_a": 0.028952402018597775,
     "mean_b": 40.10795393731109,
     "se_b": 0.028642649639452143,
     "z_mean": 1.828646268187791,
     "sd_a": 4.094487959797915,
     "sd_b": 4.050682358241406,
     "z_sd": 1.4980358053421823,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k40_N10000",
     "mean_a": 40.00730678475242,
     "se_a": 0.02562270243087263,
     "mean_b": 40.01657001701861,
     "se_b": 0.01292782292097959,
     "z_mean": -0.32276825233689965,
     "sd_a": 1.2811351215436315,
     "sd_b": 1.292782292097959,
     "z_sd": -0.5839493235813635,
     "R_a": 2500,
     "R_b": 10000
    }
   ],
   "chi2_mean": 15.119763290186999,
   "chi2_sd": 15.400969858106286,
   "ncell": 12
  },
  "cascade0|nm|mle": {
   "cells": [
    {
     "cell": "k1_N1000",
     "mean_a": 1.0035500283037286,
     "se_a": 0.00033918359705166533,
     "mean_b": 1.0028488881199829,
     "se_b": 0.00034337385691229807,
     "z_mean": 1.4526883659936414,
     "sd_a": 0.04796780430849561,
     "sd_b": 0.04856039654097305,
     "z_sd": -1.7184157844342327,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k1_N10000",
     "mean_a": 1.0000584967575057,
     "se_a": 0.0003070966872745714,
     "mean_b": 1.0004195993612015,
     "se_b": 0.0001518915687158452,
     "z_mean": -1.0539854919910738,
     "sd_a": 0.01535483436372857,
     "sd_b": 0.01518915687158452,
     "z_sd": 0.6453388466564022,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k1.84_N1000",
     "mean_a": 1.8454727288469912,
     "se_a": 0.00062024937246996,
     "mean_b": 1.845480644712957,
     "se_b": 0.0006175618051317917,
     "z_mean": -0.009043946946235231,
     "sd_a": 0.08771650746004188,
     "sd_b": 0.08733642804209904,
     "z_sd": 0.6041844801022207,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k1.84_N10000",
     "mean_a": 1.8408750709561668,
     "se_a": 0.0005597813350753679,
     "mean_b": 1.8404259968474006,
     "se_b": 0.0002728855068715012,
     "z_mean": 0.7211107929295526,
     "sd_a": 0.0279890667537684,
     "sd_b": 0.02728855068715012,
     "z_sd": 1.5834498955717642,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k3_N1000",
     "mean_a": 3.0101975275228496,
     "se_a": 0.0010105830199697214,
     "mean_b": 3.0082727566756375,
     "se_b": 0.0010150088393628195,
     "z_mean": 1.3438198453213726,
     "sd_a": 0.14291802127451406,
     "sd_b": 0.14354392665554735,
     "z_sd": -0.6095280335298068,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k3_N10000",
     "mean_a": 3.001729302342867,
     "se_a": 0.0009174124768480444,
     "mean_b": 3.001021265065777,
     "se_b": 0.0004464671404320071,
     "z_mean": 0.6939612662066333,
     "sd_a": 0.04587062384240222,
     "sd_b": 0.04464671404320071,
     "z_sd": 1.739149231052024,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k5_N1000",
     "mean_a": 5.017147902738672,
     "se_a": 0.001684189271221414,
     "mean_b": 5.016314366992792,
     "se_b": 0.0017063714086605747,
     "z_mean": 0.3476629505326858,
     "sd_a": 0.2381803308964583,
     "sd_b": 0.2413173588573468,
     "z_sd": -1.8033217101043444,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k5_N10000",
     "mean_a": 5.000991496109223,
     "se_a": 0.0015308036501358064,
     "mean_b": 5.000173221642828,
     "se_b": 0.000757191019912949,
     "z_mean": 0.4791298886712144,
     "sd_a": 0.07654018250679032,
     "sd_b": 0.0757191019912949,
     "z_sd": 0.6819593688961006,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k15_N1000",
     "mean_a": 15.057952160807803,
     "se_a": 0.0051444187434009836,
     "mean_b": 15.056285151681845,
     "se_b": 0.005116503396033383,
     "z_mean": 0.22975500234075197,
     "sd_a": 0.7275306757444027,
     "sd_b": 0.723582849459841,
     "z_sd": 0.7445189225258451,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k15_N10000",
     "mean_a": 15.00102445248632,
     "se_a": 0.004619832528436329,
     "mean_b": 15.004665966483001,
     "se_b": 0.0022965662415281615,
     "z_mean": -0.70583285114505,
     "sd_a": 0.23099162642181648,
     "sd_b": 0.22965662415281615,
     "z_sd": 0.3623844155235336,
     "R_a": 2500,
     "R_b": 10000
    },
    {
     "cell": "k40_N1000",
     "mean_a": 40.15626098021501,
     "se_a": 0.013968911084077773,
     "mean_b": 40.139994961723154,
     "se_b": 0.01376295588651992,
     "z_mean": 0.8294785786209884,
     "sd_a": 1.9755023506686642,
     "sd_b": 1.9463758873059096,
     "z_sd": 2.0500379108696483,
     "R_a": 20000,
     "R_b": 20000
    },
    {
     "cell": "k40_N10000",
     "mean_a": 40.02382402405152,
     "se_a": 0.012631062832255846,
     "mean_b": 40.0184109519462,
     "se_b": 0.006147161785003589,
     "z_mean": 0.3853414903810214,
     "sd_a": 0.6315531416127923,
     "sd_b": 0.6147161785003589,
     "z_sd": 1.653528980074979,
     "R_a": 2500,
     "R_b": 10000
    }
   ],
   "chi2_mean": 7.766650619198962,
   "chi2_sd": 20.977414150029514,
   "ncell": 12
  }
 },
 "reg_minus_mle": {
  "1|1000": {
   "nm": {
    "mean": 0.0031000324010415805,
    "se": 0.0009402966988804497,
    "sd": 0.13297803442113823,
    "R": 20000
   },
   "compound": {
    "mean": 2.181768769162464,
    "se": 0.0026934531171693863,
    "sd": 0.38091179279170356,
    "R": 20000
   },
   "Z_compound": 5.7277532763485075
  },
  "1|10000": {
   "nm": {
    "mean": 0.0003714146746050767,
    "se": 0.000423378459699636,
    "sd": 0.0423378459699636,
    "R": 10000
   },
   "compound": {
    "mean": 2.1638332817082158,
    "se": 0.001214135537969479,
    "sd": 0.12141355379694789,
    "R": 10000
   },
   "Z_compound": 17.82200762632327
  },
  "1|100000": {
   "nm": {
    "mean": 0.00027187267902221296,
    "se": 0.00030275418824480583,
    "sd": 0.013539578907763071,
    "R": 2000
   },
   "compound": {
    "mean": 2.1638423244865734,
    "se": 0.0008544656609080061,
    "sd": 0.038212866044591724,
    "R": 2000
   },
   "Z_compound": 56.62601496473784
  },
  "1|1000000": {
   "nm": {
    "mean": -5.678533048848633e-05,
    "se": 0.00021161313633004942,
    "sd": 0.004232262726600988,
    "R": 400
   },
   "compound": {
    "mean": 2.1628163139165566,
    "se": 0.0005850463748083565,
    "sd": 0.011700927496167132,
    "R": 400
   },
   "Z_compound": 184.84144223823535
  },
  "1.84|1000": {
   "nm": {
    "mean": 0.004108051873785271,
    "se": 0.0015014984561346522,
    "sd": 0.2123439480547889,
    "R": 20000
   },
   "compound": {
    "mean": 3.9341345108060572,
    "se": 0.0043405946215800215,
    "sd": 0.6138527782602179,
    "R": 20000
   },
   "Z_compound": 6.4089218948494215
  },
  "1.84|10000": {
   "nm": {
    "mean": 0.002059905807531975,
    "se": 0.0006645539144426916,
    "sd": 0.06645539144426917,
    "R": 10000
   },
   "compound": {
    "mean": 3.908263219791498,
    "se": 0.0019293340078722575,
    "sd": 0.19293340078722576,
    "R": 10000
   },
   "Z_compound": 20.25705867332779
  },
  "1.84|100000": {
   "nm": {
    "mean": -0.00024671673770221324,
    "se": 0.00048355341686793016,
    "sd": 0.021625166217379706,
    "R": 2000
   },
   "compound": {
    "mean": 3.909267427314595,
    "se": 0.0013529979857561923,
    "sd": 0.06050790939142277,
    "R": 2000
   },
   "Z_compound": 64.6075441480837
  },
  "1.84|1000000": {
   "nm": {
    "mean": 0.0003325963182396063,
    "se": 0.00033337565717621667,
    "sd": 0.006667513143524333,
    "R": 400
   },
   "compound": {
    "mean": 3.909494352149175,
    "se": 0.0009566346811896159,
    "sd": 0.01913269362379232,
    "R": 400
   },
   "Z_compound": 204.33580493274363
  },
  "3|1000": {
   "nm": {
    "mean": 0.005360813399815247,
    "se": 0.0022277657323972995,
    "sd": 0.3150536512546292,
    "R": 20000
   },
   "compound": {
    "mean": 6.342205089798845,
    "se": 0.006525113170788357,
    "sd": 0.9227903542148205,
    "R": 20000
   },
   "Z_compound": 6.872855855970959
  },
  "3|10000": {
   "nm": {
    "mean": 0.0018057191993650914,
    "se": 0.0009854222361374303,
    "sd": 0.09854222361374303,
    "R": 10000
   },
   "compound": {
    "mean": 6.31373308451986,
    "se": 0.002891297358473994,
    "sd": 0.2891297358473994,
    "R": 10000
   },
   "Z_compound": 21.837024358685134
  },
  "3|100000": {
   "nm": {
    "mean": 0.0008963886344387239,
    "se": 0.0007214722294829125,
    "sd": 0.03226521898004241,
    "R": 2000
   },
   "compound": {
    "mean": 6.312480359852451,
    "se": 0.002057737957058907,
    "sd": 0.0920248390373052,
    "R": 2000
   },
   "Z_compound": 68.59539691553806
  },
  "3|1000000": {
   "nm": {
    "mean": 0.0003317006830560443,
    "se": 0.0004948502544916839,
    "sd": 0.009897005089833679,
    "R": 400
   },
   "compound": {
    "mean": 6.310697126330563,
    "se": 0.0015123200843922783,
    "sd": 0.030246401687845564,
    "R": 400
   },
   "Z_compound": 208.6429054093565
  },
  "5|1000": {
   "nm": {
    "mean": -0.0036571577240795015,
    "se": 0.003483377381108454,
    "sd": 0.4926239535227249,
    "R": 20000
   },
   "compound": {
    "mean": 10.511897342924495,
    "se": 0.010162617668677777,
    "sd": 1.4372111736256556,
    "R": 20000
   },
   "Z_compound": 7.314093805996588
  },
  "5|10000": {
   "nm": {
    "mean": 0.0013633257181009549,
    "se": 0.0015437933657483974,
    "sd": 0.15437933657483974,
    "R": 10000
   },
   "compound": {
    "mean": 10.473360591995187,
    "se": 0.004491773870013252,
    "sd": 0.4491773870013252,
    "R": 10000
   },
   "Z_compound": 23.316758356680783
  },
  "5|100000": {
   "nm": {
    "mean": 0.0001453969140397948,
    "se": 0.0010997598100021112,
    "sd": 0.04918275388173948,
    "R": 2000
   },
   "compound": {
    "mean": 10.465248878792355,
    "se": 0.003161463282675277,
    "sd": 0.14138493616863107,
    "R": 2000
   },
   "Z_compound": 74.01954665319055
  },
  "5|1000000": {
   "nm": {
    "mean": -0.0012270069213601985,
    "se": 0.0007450112175669819,
    "sd": 0.014900224351339636,
    "R": 400
   },
   "compound": {
    "mean": 10.460147835416855,
    "se": 0.0020855168107936557,
    "sd": 0.04171033621587311,
    "R": 400
   },
   "Z_compound": 250.7807125140407
  },
  "15|1000": {
   "nm": {
    "mean": 0.005789063572037278,
    "se": 0.009715569428262287,
    "sd": 1.3739890051625945,
    "R": 20000
   },
   "compound": {
    "mean": 31.377018961584586,
    "se": 0.028204212237625724,
    "sd": 3.9886779462499518,
    "R": 20000
   },
   "Z_compound": 7.866521033889041
  },
  "15|10000": {
   "nm": {
    "mean": -0.008327163852068933,
    "se": 0.004339759647381206,
    "sd": 0.4339759647381206,
    "R": 10000
   },
   "compound": {
    "mean": 31.256257016490924,
    "se": 0.012636066904230905,
    "sd": 1.2636066904230905,
    "R": 10000
   },
   "Z_compound": 24.73574827783277
  },
  "15|100000": {
   "nm": {
    "mean": 0.0013530309243265774,
    "se": 0.0030202017942595294,
    "sd": 0.13506753035462285,
    "R": 2000
   },
   "compound": {
    "mean": 31.266339611131553,
    "se": 0.008894936123975442,
    "sd": 0.3977936365745517,
    "R": 2000
   },
   "Z_compound": 78.59939610992706
  },
  "15|1000000": {
   "nm": {
    "mean": -0.0002425923414360076,
    "se": 0.002164501963522193,
    "sd": 0.043290039270443864,
    "R": 400
   },
   "compound": {
    "mean": 31.250613847438366,
    "se": 0.0065226519977927885,
    "sd": 0.13045303995585578,
    "R": 400
   },
   "Z_compound": 239.55450833505537
  },
  "40|1000": {
   "nm": {
    "mean": -0.032041024412064106,
    "se": 0.025087305173726097,
    "sd": 3.547880722007616,
    "R": 20000
   },
   "compound": {
    "mean": 83.62664502122931,
    "se": 0.07409867943343952,
    "sd": 10.47913574087065,
    "R": 20000
   },
   "Z_compound": 7.980299815667935
  },
  "40|10000": {
   "nm": {
    "mean": -0.0018409349275903964,
    "se": 0.011328873255429977,
    "sd": 1.1328873255429976,
    "R": 10000
   },
   "compound": {
    "mean": 83.29073613237985,
    "se": 0.033362538225951796,
    "sd": 3.3362538225951797,
    "R": 10000
   },
   "Z_compound": 24.96534753089928
  },
  "40|100000": {
   "nm": {
    "mean": -0.00503810094805527,
    "se": 0.007899160144369347,
    "sd": 0.3532611809593383,
    "R": 2000
   },
   "compound": {
    "mean": 83.23883879875477,
    "se": 0.023631823847528113,
    "sd": 1.0568472911074698,
    "R": 2000
   },
   "Z_compound": 78.76146298442875
  },
  "40|1000000": {
   "nm": {
    "mean": 0.0021506457785255505,
    "se": 0.005990688327447134,
    "sd": 0.11981376654894267,
    "R": 400
   },
   "compound": {
    "mean": 83.25778122925553,
    "se": 0.017224418258100463,
    "sd": 0.34448836516200926,
    "R": 400
   },
   "Z_compound": 241.68532133182572
  }
 },
 "paper_information": {
  "100000": {
   "signal": 0.008240710370615065,
   "resolution": 0.006005320228665286,
   "Z": 1.3722349611398834,
   "Z_se": 0.024977628587179987,
   "n5_scaled": 1327648.3159306662,
   "R1": 1000,
   "R40": 1000
  },
  "1000000": {
   "signal": 0.008240710370615065,
   "resolution": 0.00128757819937933,
   "Z": 6.40016301502111,
   "Z_se": 0.02878692703525171,
   "n5_scaled": 610320.4710401412,
   "R1": 8000,
   "R40": 16000
  },
  "interp": {
   "slope": 0.6687625559234088,
   "n5": 691309.453568224
  }
 }
}

==> anc/calc_SHORT/item6/analyse.log <==

==================== nm ====================

  estimator reg
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1       50  20000     0     1.1197    +0.1197   0.0047    0.6640  0.0050     4.695     4.468   0.5930    1.0380    0.6144
      1      100  20000     0     1.0583    +0.0583   0.0032    0.4484  0.0026     4.484     4.468   0.4237    1.0243    0.4286
      1      150  20000     0     1.0359    +0.0359   0.0026    0.3653  0.0020     4.474     4.468   0.3527    1.0106    0.3564
      1      200  20000     0     1.0290    +0.0290   0.0023    0.3188  0.0017     4.509     4.468   0.3098    1.0089    0.3149
      1      300  20000     0     1.0209    +0.0209   0.0018    0.2549  0.0013     4.416     4.468   0.2497    1.0076    0.2531
      1      500  20000     0     1.0091    +0.0091   0.0014    0.1983  0.0010     4.435     4.468   0.1965    1.0031    0.1976
      1     1000  20000     0     1.0059    +0.0059   0.0010    0.1418  0.0007     4.484     4.468   0.1409    1.0026    0.1410
      1    10000  10000     0     1.0008    +0.0008   0.0004    0.0447  0.0003     4.472     4.468   0.0447    1.0005    0.0446
      1   100000   2000     0     1.0003    +0.0003   0.0003    0.0143  0.0002     4.527     4.468   0.0143    1.0003    0.0145
      1  1000000    400     0     0.9999    -0.0001   0.0002    0.0044  0.0002     4.442     4.468   0.0044    0.9997    0.0041
   1.84       50  20000     0     2.0139    +0.1739   0.0076    1.0779  0.0071     7.622     7.222   0.5352    1.8920    1.0053
   1.84      100  20000     0     1.9261    +0.0861   0.0052    0.7346  0.0041     7.346     7.222   0.3814    1.8652    0.7201
   1.84      150  20000     0     1.8920    +0.0520   0.0042    0.5972  0.0032     7.314     7.222   0.3157    1.8540    0.5858
   1.84      200  20000     0     1.8904    +0.0504   0.0037    0.5196  0.0028     7.349     7.222   0.2749    1.8634    0.5111
   1.84      300  20000     0     1.8718    +0.0318   0.0030    0.4195  0.0022     7.266     7.222   0.2241    1.8571    0.4168
   1.84      500  20000     0     1.8586    +0.0186   0.0023    0.3261  0.0017     7.293     7.222   0.1755    1.8488    0.3243
   1.84     1000  20000     0     1.8496    +0.0096   0.0016    0.2297  0.0012     7.263     7.222   0.1242    1.8438    0.2296
   1.84    10000  10000     0     1.8425    +0.0025   0.0007    0.0719  0.0005     7.194     7.222   0.0390    1.8417    0.0733
   1.84   100000   2000     0     1.8394    -0.0006   0.0005    0.0234  0.0004     7.401     7.222   0.0127    1.8394    0.0233
   1.84  1000000    400     0     1.8403    +0.0003   0.0004    0.0071  0.0003     7.122     7.222   0.0039    1.8401    0.0066
      3       50  20000     0     3.2733    +0.2733   0.0118    1.6617  0.0110    11.750    10.945   0.5077    3.0902    1.5468
      3      100  20000     0     3.1222    +0.1222   0.0079    1.1207  0.0063    11.207    10.945   0.3590    3.0426    1.0872
      3      150  20000     0     3.0932    +0.0932   0.0064    0.9059  0.0050    11.095    10.945   0.2929    3.0528    0.8894
      3      200  20000     0     3.0570    +0.0570   0.0055    0.7845  0.0042    11.094    10.945   0.2566    3.0194    0.7715
      3      300  20000     0     3.0418    +0.0418   0.0045    0.6356  0.0033    11.009    10.945   0.2090    3.0146    0.6295
      3      500  20000     0     3.0239    +0.0239   0.0035    0.4966  0.0026    11.104    10.945   0.1642    3.0099    0.4913
      3     1000  20000     0     3.0136    +0.0136   0.0025    0.3471  0.0018    10.977    10.945   0.1152    3.0091    0.3474
      3    10000  10000     0     3.0028    +0.0028   0.0011    0.1081  0.0008    10.815    10.945   0.0360    3.0013    0.1076
      3   100000   2000     0     3.0006    +0.0006   0.0008    0.0356  0.0006    11.253    10.945   0.0119    3.0000    0.0350
      3  1000000    400     0     3.0003    +0.0003   0.0005    0.0108  0.0004    10.763    10.945   0.0036    3.0001    0.0109
      5       50  20000     0     5.4064    +0.4064   0.0188    2.6626  0.0177    18.828    17.305   0.4925    5.1399    2.5074
      5      100  20000     0     5.1906    +0.1906   0.0126    1.7750  0.0097    17.750    17.305   0.3420    5.0757    1.7263
      5      150  20000     0     5.1116    +0.1116   0.0101    1.4344  0.0076    17.568    17.305   0.2806    5.0352    1.4000
      5      200  20000     0     5.0991    +0.0991   0.0088    1.2422  0.0066    17.568    17.305   0.2436    5.0360    1.2221
      5      300  20000     0     5.0655    +0.0655   0.0071    1.0105  0.0051    17.503    17.305   0.1995    5.0354    1.0108
      5      500  20000     0     5.0464    +0.0464   0.0055    0.7810  0.0040    17.463    17.305   0.1548    5.0209    0.7856
      5     1000  20000     0     5.0127    +0.0127   0.0039    0.5496  0.0027    17.379    17.305   0.1096    4.9948    0.5483
      5    10000  10000     0     5.0015    +0.0015   0.0017    0.1720  0.0012    17.204    17.305   0.0344    5.0009    0.1730
      5   100000   2000     0     5.0010    +0.0010   0.0012    0.0536  0.0009    16.948    17.305   0.0107    5.0012    0.0539
      5  1000000    400     0     4.9994    -0.0006   0.0009    0.0173  0.0006    17.288    17.305   0.0035    5.0002    0.0178
     15       50  20000     0    16.0590    +1.0590   0.0533    7.5425  0.0486    53.334    48.947   0.4697   15.2429    7.1068
     15      100  20000     0    15.4716    +0.4716   0.0360    5.0953  0.0281    50.953    48.947   0.3293   15.1296    4.9557
     15      150  20000     0    15.2747    +0.2747   0.0288    4.0696  0.0218    49.842    48.947   0.2664   15.0343    4.0468
     15      200  20000     0    15.2466    +0.2466   0.0250    3.5414  0.0190    50.083    48.947   0.2323   15.1119    3.4725
     15      300  20000     0    15.1703    +0.1703   0.0204    2.8919  0.0150    50.088    48.947   0.1906   15.0320    2.8539
     15      500  20000     0    15.0962    +0.0962   0.0155    2.1968  0.0112    49.122    48.947   0.1455   15.0341    2.2154
     15     1000  20000     0    15.0621    +0.0621   0.0110    1.5517  0.0080    49.068    48.947   0.1030   15.0369    1.5455
     15    10000  10000     0    14.9963    -0.0037   0.0049    0.4895  0.0035    48.945    48.947   0.0326   14.9965    0.4797
     15   100000   2000     0    15.0030    +0.0030   0.0035    0.1548  0.0025    48.939    48.947   0.0103   15.0045    0.1578
     15  1000000    400     0    15.0000    -0.0000   0.0024    0.0474  0.0016    47.370    48.947   0.0032   14.9968    0.0484
     40       50  20000     0    42.7811    +2.7811   0.1398   19.7761  0.1291   139.838   127.950   0.4623   40.6917   18.7360
     40      100  20000     0    41.4550    +1.4550   0.0949   13.4235  0.0768   134.235   127.950   0.3238   40.6056   12.9591
     40      150  20000     0    40.8307    +0.8307   0.0756   10.6922  0.0585   130.952   127.950   0.2619   40.2385   10.5555
     40      200  20000     0    40.7871    +0.7871   0.0651    9.2118  0.0476   130.275   127.950   0.2259   40.3726    9.0572
     40      300  20000     0    40.4188    +0.4188   0.0536    7.5832  0.0390   131.346   127.950   0.1876   40.1234    7.5464
     40      500  20000     0    40.2663    +0.2663   0.0408    5.7745  0.0295   129.121   127.950   0.1434   40.0970    5.7113
     40     1000  20000     0    40.1080    +0.1080   0.0286    4.0507  0.0205   128.094   127.950   0.1010   40.0035    4.0542
     40    10000  10000     0    40.0166    +0.0166   0.0129    1.2928  0.0092   129.278   127.950   0.0323   40.0038    1.2730
     40   100000   2000     0    39.9891    -0.0109   0.0089    0.3975  0.0062   125.698   127.950   0.0099   39.9912    0.3968
     40  1000000    400     0    40.0022    +0.0022   0.0065    0.1310  0.0050   130.984   127.950   0.0033   40.0024    0.1304

  estimator mle
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1       50  20000     0     1.0681    +0.0681   0.0017    0.2445  0.0017     1.729     1.520   0.2289    1.0365    0.2289
      1      100  20000     0     1.0313    +0.0313   0.0011    0.1621  0.0010     1.621     1.520   0.1572    1.0151    0.1568
      1      150  20000     0     1.0184    +0.0184   0.0009    0.1295  0.0007     1.586     1.520   0.1272    1.0074    0.1282
      1      200  20000     0     1.0145    +0.0145   0.0008    0.1105  0.0006     1.563     1.520   0.1089    1.0071    0.1091
      1      300  20000     0     1.0096    +0.0096   0.0006    0.0888  0.0005     1.539     1.520   0.0880    1.0050    0.0878
      1      500  20000     0     1.0057    +0.0057   0.0005    0.0684  0.0004     1.530     1.520   0.0680    1.0026    0.0679
      1     1000  20000     0     1.0028    +0.0028   0.0003    0.0486  0.0002     1.536     1.520   0.0484    1.0011    0.0484
      1    10000  10000     0     1.0004    +0.0004   0.0002    0.0152  0.0001     1.519     1.520   0.0152    1.0005    0.0152
      1   100000   2000     0     1.0001    +0.0001   0.0001    0.0048  0.0001     1.513     1.520   0.0048    1.0001    0.0047
      1  1000000    400     0     0.9999    -0.0001   0.0001    0.0015  0.0000     1.460     1.520   0.0015    0.9999    0.0015
   1.84       50  20000     0     1.9652    +0.1252   0.0031    0.4446  0.0034     3.144     2.746   0.2263    1.9032    0.4083
   1.84      100  20000     0     1.8992    +0.0592   0.0021    0.2924  0.0017     2.924     2.746   0.1540    1.8705    0.2791
   1.84      150  20000     0     1.8779    +0.0379   0.0016    0.2331  0.0013     2.855     2.746   0.1241    1.8593    0.2281
   1.84      200  20000     0     1.8712    +0.0312   0.0014    0.1998  0.0011     2.826     2.746   0.1068    1.8583    0.1976
   1.84      300  20000     0     1.8576    +0.0176   0.0011    0.1625  0.0009     2.815     2.746   0.0875    1.8483    0.1592
   1.84      500  20000     0     1.8517    +0.0117   0.0009    0.1247  0.0006     2.789     2.746   0.0674    1.8463    0.1246
   1.84     1000  20000     0     1.8455    +0.0055   0.0006    0.0873  0.0004     2.762     2.746   0.0473    1.8421    0.0862
   1.84    10000  10000     0     1.8404    +0.0004   0.0003    0.0273  0.0002     2.729     2.746   0.0148    1.8403    0.0270
   1.84   100000   2000     0     1.8397    -0.0003   0.0002    0.0085  0.0001     2.684     2.746   0.0046    1.8399    0.0085
   1.84  1000000    400     0     1.8400    -0.0000   0.0001    0.0029  0.0001     2.900     2.746   0.0016    1.8399    0.0028
      3       50  20000     0     3.2147    +0.2147   0.0052    0.7330  0.0053     5.183     4.492   0.2280    3.1073    0.6737
      3      100  20000     0     3.1018    +0.1018   0.0034    0.4794  0.0028     4.794     4.492   0.1545    3.0508    0.4600
      3      150  20000     0     3.0711    +0.0711   0.0027    0.3835  0.0021     4.697     4.492   0.1249    3.0367    0.3732
      3      200  20000     0     3.0512    +0.0512   0.0023    0.3293  0.0018     4.657     4.492   0.1079    3.0270    0.3233
      3      300  20000     0     3.0321    +0.0321   0.0019    0.2637  0.0014     4.568     4.492   0.0870    3.0161    0.2593
      3      500  20000     0     3.0210    +0.0210   0.0014    0.2046  0.0011     4.574     4.492   0.0677    3.0117    0.2028
      3     1000  20000     0     3.0083    +0.0083   0.0010    0.1435  0.0007     4.539     4.492   0.0477    3.0041    0.1433
      3    10000  10000     0     3.0010    +0.0010   0.0004    0.0446  0.0003     4.465     4.492   0.0149    3.0007    0.0453
      3   100000   2000     0     2.9997    -0.0003   0.0003    0.0142  0.0002     4.489     4.492   0.0047    2.9995    0.0146
      3  1000000    400     0     2.9999    -0.0001   0.0002    0.0045  0.0002     4.509     4.492   0.0015    3.0002    0.0047
      5       50  20000     0     5.3652    +0.3652   0.0087    1.2311  0.0091     8.705     7.543   0.2295    5.1809    1.1375
      5      100  20000     0     5.1750    +0.1750   0.0057    0.8000  0.0048     8.000     7.543   0.1546    5.0938    0.7733
      5      150  20000     0     5.1139    +0.1139   0.0046    0.6493  0.0038     7.952     7.543   0.1270    5.0593    0.6360
      5      200  20000     0     5.0814    +0.0814   0.0039    0.5500  0.0030     7.778     7.543   0.1082    5.0406    0.5477
      5      300  20000     0     5.0581    +0.0581   0.0032    0.4457  0.0024     7.720     7.543   0.0881    5.0311    0.4409
      5      500  20000     0     5.0344    +0.0344   0.0024    0.3449  0.0018     7.713     7.543   0.0685    5.0187    0.3427
      5     1000  20000     0     5.0163    +0.0163   0.0017    0.2413  0.0012     7.631     7.543   0.0481    5.0087    0.2394
      5    10000  10000     0     5.0002    +0.0002   0.0008    0.0757  0.0005     7.572     7.543   0.0151    4.9998    0.0764
      5   100000   2000     0     5.0009    +0.0009   0.0005    0.0239  0.0004     7.547     7.543   0.0048    5.0011    0.0239
      5  1000000    400     0     5.0006    +0.0006   0.0004    0.0079  0.0003     7.896     7.543   0.0016    5.0009    0.0072
     15       50  20000     0    16.1016    +1.1016   0.0266    3.7609  0.0270    26.594    22.895   0.2336   15.5701    3.4731
     15      100  20000     0    15.5207    +0.5207   0.0172    2.4329  0.0151    24.329    22.895   0.1568   15.2822    2.3519
     15      150  20000     0    15.3322    +0.3322   0.0138    1.9513  0.0110    23.898    22.895   0.1273   15.1706    1.9026
     15      200  20000     0    15.2593    +0.2593   0.0119    1.6762  0.0093    23.705    22.895   0.1098   15.1269    1.6504
     15      300  20000     0    15.1685    +0.1685   0.0096    1.3600  0.0072    23.555    22.895   0.0897   15.0970    1.3414
     15      500  20000     0    15.1058    +0.1058   0.0073    1.0323  0.0053    23.082    22.895   0.0683   15.0523    1.0369
     15     1000  20000     0    15.0563    +0.0563   0.0051    0.7236  0.0037    22.882    22.895   0.0481   15.0280    0.7175
     15    10000  10000     0    15.0047    +0.0047   0.0023    0.2297  0.0017    22.966    22.895   0.0153   15.0026    0.2300
     15   100000   2000     0    15.0017    +0.0017   0.0016    0.0727  0.0012    22.976    22.895   0.0048   15.0010    0.0731
     15  1000000    400     0    15.0002    +0.0002   0.0011    0.0223  0.0008    22.345    22.895   0.0015   14.9993    0.0216
     40       50  20000     0    42.9278    +2.9278   0.0714   10.0955  0.0779    71.386    61.320   0.2352   41.4183    9.3118
     40      100  20000     0    41.4591    +1.4591   0.0463    6.5513  0.0383    65.513    61.320   0.1580   40.8088    6.3820
     40      150  20000     0    40.9377    +0.9377   0.0369    5.2199  0.0298    63.931    61.320   0.1275   40.4958    5.0561
     40      200  20000     0    40.7119    +0.7119   0.0320    4.5186  0.0247    63.903    61.320   0.1110   40.3883    4.4334
     40      300  20000     0    40.4595    +0.4595   0.0259    3.6635  0.0199    63.454    61.320   0.0905   40.2057    3.6066
     40      500  20000     0    40.2832    +0.2832   0.0197    2.7901  0.0146    62.387    61.320   0.0693   40.1469    2.7860
     40     1000  20000     0    40.1400    +0.1400   0.0138    1.9464  0.0099    61.550    61.320   0.0485   40.0689    1.9185
     40    10000  10000     0    40.0184    +0.0184   0.0061    0.6147  0.0044    61.472    61.320   0.0154   40.0125    0.6065
     40   100000   2000     0    39.9942    -0.0058   0.0044    0.1949  0.0031    61.634    61.320   0.0049   39.9899    0.1962
     40  1000000    400     0    40.0000    +0.0000   0.0030    0.0609  0.0023    60.897    61.320   0.0015   39.9956    0.0565

  separation from k = 40 (nm); Z = (mean_40 - mean_k)/sqrt(var_k + var_40)
  reg k=    1: N=50: 2.11+-0.01 (robust 2.12), N=100: 3.01+-0.02 (robust 3.05), N=150: 3.72+-0.02 (robust 3.71), N=200: 4.31+-0.02 (robust 4.34), N=300: 5.19+-0.03 (robust 5.18), N=500: 6.79+-0.03 (robust 6.84), N=1000: 9.65+-0.05 (robust 9.61), N=10000: 30.16+-0.20 (robust 30.62), N=100000: 98.02+-1.53 (robust 98.19), N=1000000: 297.59+-11.67 (robust 299.01)
           n5 from the replicas 276.2, asymptotic 269.4
  reg k= 1.84: N=50: 2.06+-0.01 (robust 2.07), N=100: 2.94+-0.02 (robust 2.98), N=150: 3.64+-0.02 (robust 3.63), N=200: 4.22+-0.02 (robust 4.25), N=300: 5.08+-0.03 (robust 5.06), N=500: 6.64+-0.03 (robust 6.69), N=1000: 9.43+-0.05 (robust 9.40), N=10000: 29.48+-0.20 (robust 29.93), N=100000: 95.81+-1.51 (robust 95.97), N=1000000: 290.92+-10.82 (robust 292.34)
           n5 from the replicas 290.3, asymptotic 282.0
  reg k=    3: N=50: 1.99+-0.01 (robust 2.00), N=100: 2.85+-0.01 (robust 2.89), N=150: 3.52+-0.02 (robust 3.51), N=200: 4.08+-0.02 (robust 4.11), N=300: 4.91+-0.03 (robust 4.90), N=500: 6.43+-0.03 (robust 6.47), N=1000: 9.12+-0.05 (robust 9.09), N=10000: 28.53+-0.20 (robust 28.96), N=100000: 92.68+-1.48 (robust 92.85), N=1000000: 281.54+-10.77 (robust 282.83)
           n5 from the replicas 310.3, asymptotic 301.1
  mle k=    1: N=50: 4.15+-0.03 (robust 4.34), N=100: 6.17+-0.03 (robust 6.23), N=150: 7.65+-0.04 (robust 7.81), N=200: 8.78+-0.04 (robust 8.88), N=300: 10.77+-0.06 (robust 10.87), N=500: 14.07+-0.08 (robust 14.05), N=1000: 20.10+-0.10 (robust 20.36), N=10000: 63.45+-0.46 (robust 64.30), N=100000: 200.01+-3.20 (robust 198.72), N=1000000: 640.25+-25.22 (robust 689.46)
           n5 from the replicas 69.3, asymptotic 61.8
  mle k= 1.84: N=50: 4.05+-0.03 (robust 4.24), N=100: 6.03+-0.03 (robust 6.10), N=150: 7.48+-0.04 (robust 7.63), N=200: 8.59+-0.05 (robust 8.68), N=300: 10.53+-0.05 (robust 10.62), N=500: 13.76+-0.07 (robust 13.73), N=1000: 19.66+-0.10 (robust 19.90), N=10000: 62.05+-0.44 (robust 62.87), N=100000: 195.57+-3.04 (robust 194.31), N=1000000: 625.93+-22.73 (robust 674.03)
           n5 from the replicas 72.1, asymptotic 64.7
  mle k=    3: N=50: 3.92+-0.02 (robust 4.10), N=100: 5.84+-0.03 (robust 5.90), N=150: 7.23+-0.04 (robust 7.39), N=200: 8.31+-0.04 (robust 8.40), N=300: 10.19+-0.05 (robust 10.28), N=500: 13.32+-0.07 (robust 13.29), N=1000: 19.03+-0.10 (robust 19.27), N=10000: 60.06+-0.42 (robust 60.85), N=100000: 189.31+-2.96 (robust 188.06), N=1000000: 605.93+-23.11 (robust 652.09)
           n5 from the replicas 76.3, asymptotic 69.0

==================== smear ====================

  estimator reg
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1      100   4000     0     1.0517    +0.0517   0.0072    0.4527  0.0057     4.527     4.490   0.4305    1.0121    0.4412
      1      200   4000     0     1.0311    +0.0311   0.0049    0.3126  0.0036     4.421     4.490   0.3031    1.0202    0.3120
      1      300   4000     0     1.0150    +0.0150   0.0042    0.2640  0.0032     4.573     4.490   0.2601    0.9997    0.2562
      1      500   4000     0     1.0087    +0.0087   0.0031    0.1977  0.0022     4.420     4.490   0.1959    1.0018    0.2004
      1     1000   4000     0     1.0057    +0.0057   0.0022    0.1419  0.0016     4.488     4.490   0.1411    1.0023    0.1400
      1    10000    500     0     0.9999    -0.0001   0.0020    0.0449  0.0014     4.494     4.490   0.0449    0.9996    0.0472
      1   100000    300     0     1.0007    +0.0007   0.0008    0.0143  0.0005     4.515     4.490   0.0143    1.0009    0.0134
      1  1000000     70     0     0.9993    -0.0007   0.0006    0.0046  0.0004     4.634     4.490   0.0046    0.9981    0.0045
   1.84      100   4000     0     1.9389    +0.0989   0.0116    0.7318  0.0089     7.318     7.258   0.3774    1.8788    0.7124
   1.84      200   4000     0     1.8787    +0.0387   0.0083    0.5236  0.0062     7.405     7.258   0.2787    1.8555    0.5148
   1.84      300   4000     0     1.8644    +0.0244   0.0067    0.4225  0.0053     7.318     7.258   0.2266    1.8374    0.4137
   1.84      500   4000     0     1.8545    +0.0145   0.0052    0.3267  0.0040     7.305     7.258   0.1762    1.8418    0.3158
   1.84     1000   4000     0     1.8499    +0.0099   0.0037    0.2330  0.0026     7.368     7.258   0.1259    1.8434    0.2317
   1.84    10000    500     0     1.8418    +0.0018   0.0031    0.0698  0.0022     6.976     7.258   0.0379    1.8421    0.0715
   1.84   100000    300     0     1.8423    +0.0023   0.0014    0.0242  0.0009     7.654     7.258   0.0131    1.8424    0.0230
   1.84  1000000     70     0     1.8400    +0.0000   0.0007    0.0061  0.0005     6.138     7.258   0.0033    1.8399    0.0065
      3      100   4000     0     3.1254    +0.1254   0.0179    1.1296  0.0145    11.296    10.998   0.3614    3.0480    1.0733
      3      200   4000     0     3.0608    +0.0608   0.0124    0.7846  0.0092    11.096    10.998   0.2563    3.0255    0.7814
      3      300   4000     0     3.0465    +0.0465   0.0102    0.6454  0.0079    11.178    10.998   0.2118    3.0063    0.6264
      3      500   4000     0     3.0247    +0.0247   0.0078    0.4921  0.0059    11.003    10.998   0.1627    3.0055    0.4832
      3     1000   4000     0     3.0101    +0.0101   0.0054    0.3436  0.0038    10.866    10.998   0.1141    2.9996    0.3489
      3    10000    500     0     3.0067    +0.0067   0.0050    0.1128  0.0037    11.280    10.998   0.0375    3.0097    0.1141
      3   100000    300     0     2.9997    -0.0003   0.0020    0.0340  0.0014    10.741    10.998   0.0113    2.9985    0.0351
      3  1000000     70     0     3.0027    +0.0027   0.0015    0.0123  0.0011    12.336    10.998   0.0041    3.0011    0.0100
      5      100   4000     0     5.2190    +0.2190   0.0288    1.8221  0.0242    18.221    17.389   0.3491    5.1196    1.7615
      5      200   4000     0     5.1338    +0.1338   0.0197    1.2452  0.0139    17.610    17.389   0.2426    5.0659    1.2542
      5      300   4000     0     5.0806    +0.0806   0.0162    1.0277  0.0120    17.801    17.389   0.2023    5.0335    0.9871
      5      500   4000     0     5.0249    +0.0249   0.0124    0.7858  0.0089    17.571    17.389   0.1564    5.0176    0.7987
      5     1000   4000     0     5.0009    +0.0009   0.0087    0.5490  0.0062    17.360    17.389   0.1098    4.9845    0.5406
      5    10000    500     0     4.9916    -0.0084   0.0082    0.1824  0.0054    18.238    17.389   0.0365    4.9806    0.1843
      5   100000    300     0     5.0001    +0.0001   0.0032    0.0558  0.0024    17.630    17.389   0.0111    4.9978    0.0536
      5  1000000     70     0     5.0018    +0.0018   0.0018    0.0153  0.0013    15.346    17.389   0.0031    5.0023    0.0126
     15      100   4000     0    15.5593    +0.5593   0.0820    5.1863  0.0683    51.863    49.184   0.3333   15.0939    5.0477
     15      200   4000     0    15.1660    +0.1660   0.0559    3.5357  0.0390    50.002    49.184   0.2331   15.0081    3.5656
     15      300   4000     0    15.1394    +0.1394   0.0462    2.9225  0.0338    50.619    49.184   0.1930   15.0108    2.9319
     15      500   4000     0    15.0917    +0.0917   0.0351    2.2179  0.0255    49.594    49.184   0.1470   14.9998    2.2647
     15     1000   4000     0    15.0236    +0.0236   0.0250    1.5819  0.0178    50.023    49.184   0.1053   14.9942    1.5928
     15    10000    500     0    15.0011    +0.0011   0.0211    0.4722  0.0137    47.216    49.184   0.0315   14.9994    0.4827
     15   100000    300     0    15.0032    +0.0032   0.0089    0.1542  0.0062    48.773    49.184   0.0103   15.0010    0.1547
     15  1000000     70     0    15.0043    +0.0043   0.0060    0.0502  0.0043    50.164    49.184   0.0033   15.0051    0.0527
     40      100   4000     0    41.4229    +1.4229   0.2123   13.4266  0.1671   134.266   128.571   0.3241   40.7154   12.9400
     40      200   4000     0    40.4062    +0.4062   0.1460    9.2322  0.1088   130.563   128.571   0.2285   39.8009    9.0798
     40      300   4000     0    40.5692    +0.5692   0.1176    7.4373  0.0851   128.819   128.571   0.1833   40.1243    7.3059
     40      500   4000     0    40.2726    +0.2726   0.0927    5.8650  0.0667   131.145   128.571   0.1456   40.0953    5.7737
     40     1000   4000     0    40.0663    +0.0663   0.0660    4.1745  0.0474   132.008   128.571   0.1042   39.8978    4.0914
     40    10000    500     0    40.0127    +0.0127   0.0585    1.3072  0.0403   130.718   128.571   0.0327   39.8662    1.3110
     40   100000    300     0    39.9903    -0.0097   0.0239    0.4141  0.0167   130.952   128.571   0.0104   39.9867    0.4115
     40  1000000     70     0    39.9983    -0.0017   0.0175    0.1461  0.0115   146.086   128.571   0.0037   40.0262    0.1475

  estimator mle
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1      100   4000     0     1.0309    +0.0309   0.0025    0.1606  0.0022     1.606     1.516   0.1558    1.0157    0.1551
      1      200   4000     0     1.0125    +0.0125   0.0017    0.1093  0.0013     1.546     1.516   0.1080    1.0048    0.1075
      1      300   4000     0     1.0114    +0.0114   0.0014    0.0883  0.0010     1.529     1.516   0.0873    1.0075    0.0877
      1      500   4000     0     1.0047    +0.0047   0.0011    0.0687  0.0008     1.536     1.516   0.0684    1.0015    0.0672
      1     1000   4000     0     1.0022    +0.0022   0.0008    0.0480  0.0005     1.519     1.516   0.0479    1.0004    0.0484
      1    10000    500     0     0.9999    -0.0001   0.0007    0.0153  0.0004     1.529     1.516   0.0153    0.9999    0.0164
      1   100000    300     0     1.0000    +0.0000   0.0003    0.0044  0.0002     1.393     1.516   0.0044    0.9998    0.0043
      1  1000000     70     0     0.9996    -0.0004   0.0002    0.0014  0.0001     1.408     1.516   0.0014    0.9996    0.0016
   1.84      100   4000     0     1.8963    +0.0563   0.0046    0.2897  0.0038     2.897     2.739   0.1528    1.8645    0.2764
   1.84      200   4000     0     1.8699    +0.0299   0.0032    0.2043  0.0026     2.889     2.739   0.1093    1.8581    0.1962
   1.84      300   4000     0     1.8594    +0.0194   0.0026    0.1626  0.0018     2.817     2.739   0.0875    1.8468    0.1651
   1.84      500   4000     0     1.8481    +0.0081   0.0020    0.1256  0.0014     2.808     2.739   0.0679    1.8422    0.1267
   1.84     1000   4000     0     1.8456    +0.0056   0.0014    0.0881  0.0010     2.786     2.739   0.0477    1.8439    0.0892
   1.84    10000    500     0     1.8404    +0.0004   0.0012    0.0276  0.0009     2.760     2.739   0.0150    1.8386    0.0257
   1.84   100000    300     0     1.8402    +0.0002   0.0005    0.0082  0.0003     2.608     2.739   0.0045    1.8405    0.0084
   1.84  1000000     70     0     1.8404    +0.0004   0.0003    0.0025  0.0002     2.537     2.739   0.0014    1.8404    0.0027
      3      100   4000     0     3.0985    +0.0985   0.0075    0.4758  0.0063     4.758     4.483   0.1535    3.0424    0.4645
      3      200   4000     0     3.0415    +0.0415   0.0051    0.3239  0.0040     4.581     4.483   0.1065    3.0244    0.3137
      3      300   4000     0     3.0322    +0.0322   0.0043    0.2703  0.0033     4.682     4.483   0.0892    3.0165    0.2652
      3      500   4000     0     3.0209    +0.0209   0.0033    0.2074  0.0024     4.638     4.483   0.0687    3.0089    0.2062
      3     1000   4000     0     3.0091    +0.0091   0.0022    0.1415  0.0016     4.476     4.483   0.0470    3.0037    0.1413
      3    10000    500     0     3.0026    +0.0026   0.0020    0.0455  0.0014     4.547     4.483   0.0151    3.0015    0.0455
      3   100000    300     0     2.9998    -0.0002   0.0008    0.0140  0.0005     4.426     4.483   0.0047    2.9987    0.0140
      3  1000000     70     0     3.0010    +0.0010   0.0006    0.0049  0.0003     4.932     4.483   0.0016    3.0012    0.0054
      5      100   4000     0     5.1842    +0.1842   0.0128    0.8127  0.0113     8.127     7.529   0.1568    5.1057    0.7793
      5      200   4000     0     5.0906    +0.0906   0.0087    0.5479  0.0067     7.748     7.529   0.1076    5.0515    0.5399
      5      300   4000     0     5.0654    +0.0654   0.0072    0.4569  0.0055     7.914     7.529   0.0902    5.0347    0.4382
      5      500   4000     0     5.0291    +0.0291   0.0053    0.3355  0.0039     7.502     7.529   0.0667    5.0112    0.3385
      5     1000   4000     0     5.0137    +0.0137   0.0039    0.2464  0.0029     7.792     7.529   0.0491    4.9983    0.2450
      5    10000    500     0     5.0068    +0.0068   0.0034    0.0770  0.0026     7.698     7.529   0.0154    5.0088    0.0756
      5   100000    300     0     4.9992    -0.0008   0.0013    0.0229  0.0010     7.247     7.529   0.0046    4.9998    0.0215
      5  1000000     70     0     5.0010    +0.0010   0.0009    0.0074  0.0006     7.370     7.529   0.0015    5.0007    0.0075
     15      100   4000     0    15.5548    +0.5548   0.0392    2.4800  0.0343    24.800    22.857   0.1594   15.2651    2.4268
     15      200   4000     0    15.2193    +0.2193   0.0269    1.7038  0.0213    24.096    22.857   0.1120   15.0828    1.6605
     15      300   4000     0    15.1492    +0.1492   0.0217    1.3750  0.0165    23.816    22.857   0.0908   15.0673    1.3201
     15      500   4000     0    15.0815    +0.0815   0.0165    1.0454  0.0122    23.375    22.857   0.0693   15.0249    1.0177
     15     1000   4000     0    15.0546    +0.0546   0.0116    0.7357  0.0087    23.265    22.857   0.0489   15.0221    0.7150
     15    10000    500     0    15.0025    +0.0025   0.0108    0.2418  0.0077    24.184    22.857   0.0161   14.9915    0.2434
     15   100000    300     0    15.0002    +0.0002   0.0044    0.0768  0.0034    24.291    22.857   0.0051   15.0037    0.0692
     15  1000000     70     0    15.0004    +0.0004   0.0030    0.0248  0.0022    24.790    22.857   0.0017   14.9985    0.0233
     40      100   4000     0    41.3325    +1.3325   0.1043    6.5947  0.1102    65.947    61.222   0.1596   40.6356    6.3746
     40      200   4000     0    40.6669    +0.6669   0.0713    4.5073  0.0560    63.743    61.222   0.1108   40.3466    4.4376
     40      300   4000     0    40.5075    +0.5075   0.0568    3.5934  0.0422    62.240    61.222   0.0887   40.2827    3.5860
     40      500   4000     0    40.3080    +0.3080   0.0431    2.7282  0.0319    61.004    61.222   0.0677   40.1906    2.6784
     40     1000   4000     0    40.1264    +0.1264   0.0300    1.8989  0.0211    60.047    61.222   0.0473   40.0866    1.8814
     40    10000    500     0    40.0078    +0.0078   0.0275    0.6150  0.0183    61.498    61.222   0.0154   40.0230    0.6139
     40   100000    300     0    40.0026    +0.0026   0.0114    0.1978  0.0083    62.564    61.222   0.0049   40.0095    0.1921
     40  1000000     70     0    39.9962    -0.0038   0.0076    0.0639  0.0046    63.879    61.222   0.0016   40.0022    0.0602

  separation from k = 40 (smear); Z = (mean_40 - mean_k)/sqrt(var_k + var_40)
  reg k=    1: N=100: 3.01+-0.04 (robust 3.07), N=200: 4.26+-0.05 (robust 4.27), N=300: 5.31+-0.06 (robust 5.35), N=500: 6.69+-0.07 (robust 6.77), N=1000: 9.35+-0.10 (robust 9.50), N=10000: 29.83+-0.88 (robust 29.63), N=100000: 94.10+-3.52 (robust 94.70), N=1000000: 266.82+-22.12 (robust 264.45)
           n5 from the replicas 268.1, asymptotic 272.0
  reg k= 1.84: N=100: 2.94+-0.03 (robust 3.00), N=200: 4.17+-0.05 (robust 4.17), N=300: 5.20+-0.05 (robust 5.23), N=500: 6.54+-0.07 (robust 6.62), N=1000: 9.14+-0.11 (robust 9.29), N=10000: 29.16+-0.87 (robust 28.96), N=100000: 91.96+-3.83 (robust 92.56), N=1000000: 260.97+-22.80 (robust 258.61)
           n5 from the replicas 279.6, asymptotic 284.7
  reg k=    3: N=100: 2.84+-0.03 (robust 2.90), N=200: 4.03+-0.05 (robust 4.04), N=300: 5.03+-0.06 (robust 5.06), N=500: 6.33+-0.07 (robust 6.40), N=1000: 8.85+-0.10 (robust 8.99), N=10000: 28.20+-0.88 (robust 28.01), N=100000: 89.03+-3.69 (robust 89.57), N=1000000: 252.35+-22.04 (robust 250.42)
           n5 from the replicas 297.1, asymptotic 304.1
  mle k=    1: N=100: 6.11+-0.10 (robust 6.21), N=200: 8.80+-0.11 (robust 8.86), N=300: 10.99+-0.12 (robust 10.95), N=500: 14.40+-0.17 (robust 14.63), N=1000: 20.60+-0.23 (robust 20.77), N=10000: 63.41+-1.93 (robust 63.55), N=100000: 197.09+-8.24 (robust 203.01), N=1000000: 610.33+-43.57 (robust 648.09)
           Z already exceeds 5 at the smallest size N = 100
           n5 from the replicas None, asymptotic 61.6
  mle k= 1.84: N=100: 5.97+-0.10 (robust 6.08), N=200: 8.60+-0.10 (robust 8.66), N=300: 10.74+-0.13 (robust 10.71), N=500: 14.08+-0.16 (robust 14.30), N=1000: 20.14+-0.22 (robust 20.30), N=10000: 62.00+-1.77 (robust 62.15), N=100000: 192.72+-7.81 (robust 198.49), N=1000000: 596.85+-44.45 (robust 633.70)
           Z already exceeds 5 at the smallest size N = 100
           n5 from the replicas None, asymptotic 64.5
  mle k=    3: N=100: 5.78+-0.09 (robust 5.88), N=200: 8.33+-0.10 (robust 8.39), N=300: 10.40+-0.11 (robust 10.36), N=500: 13.63+-0.16 (robust 13.84), N=1000: 19.49+-0.21 (robust 19.65), N=10000: 60.01+-1.68 (robust 60.14), N=100000: 186.56+-7.54 (robust 192.15), N=1000000: 577.43+-46.14 (robust 612.58)
           Z already exceeds 5 at the smallest size N = 100
           n5 from the replicas None, asymptotic 68.8

==================== nm_smeared ====================

  estimator reg
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1      100  20000     0     1.0559    +0.0559   0.0032    0.4529  0.0026     4.529     4.490   0.4289    1.0160    0.4402
      1      200  20000     0     1.0271    +0.0271   0.0022    0.3178  0.0017     4.494     4.490   0.3094    1.0113    0.3137
      1      300  20000     0     1.0191    +0.0191   0.0018    0.2575  0.0013     4.460     4.490   0.2527    1.0110    0.2574
      1      500  20000     0     1.0130    +0.0130   0.0014    0.1996  0.0010     4.463     4.490   0.1970    1.0080    0.1977
      1     1000  20000     0     1.0045    +0.0045   0.0010    0.1416  0.0007     4.477     4.490   0.1409    1.0005    0.1412
      1    10000  10000     0     1.0011    +0.0011   0.0004    0.0448  0.0003     4.479     4.490   0.0447    1.0012    0.0450
      1   100000   2000     0     1.0003    +0.0003   0.0003    0.0137  0.0002     4.342     4.490   0.0137    1.0006    0.0137
      1  1000000    400     0     1.0002    +0.0002   0.0002    0.0045  0.0002     4.500     4.490   0.0045    1.0000    0.0046
   1.84      100  20000     0     1.9206    +0.0806   0.0052    0.7371  0.0042     7.371     7.258   0.3838    1.8648    0.7192
   1.84      200  20000     0     1.8842    +0.0442   0.0036    0.5158  0.0027     7.295     7.258   0.2738    1.8597    0.5128
   1.84      300  20000     0     1.8703    +0.0303   0.0030    0.4243  0.0022     7.349     7.258   0.2268    1.8509    0.4194
   1.84      500  20000     0     1.8564    +0.0164   0.0023    0.3222  0.0016     7.205     7.258   0.1736    1.8453    0.3201
   1.84     1000  20000     0     1.8498    +0.0098   0.0016    0.2300  0.0012     7.275     7.258   0.1244    1.8447    0.2309
   1.84    10000  10000     0     1.8418    +0.0018   0.0007    0.0726  0.0005     7.257     7.258   0.0394    1.8407    0.0725
   1.84   100000   2000     0     1.8405    +0.0005   0.0005    0.0225  0.0004     7.101     7.258   0.0122    1.8404    0.0226
   1.84  1000000    400     0     1.8408    +0.0008   0.0004    0.0072  0.0003     7.240     7.258   0.0039    1.8407    0.0071
      3      100  20000     0     3.1220    +0.1220   0.0081    1.1388  0.0064    11.388    10.998   0.3648    3.0359    1.1143
      3      200  20000     0     3.0635    +0.0635   0.0056    0.7864  0.0042    11.121    10.998   0.2567    3.0235    0.7671
      3      300  20000     0     3.0415    +0.0415   0.0045    0.6360  0.0032    11.016    10.998   0.2091    3.0182    0.6366
      3      500  20000     0     3.0283    +0.0283   0.0035    0.4927  0.0026    11.017    10.998   0.1627    3.0109    0.4869
      3     1000  20000     0     3.0158    +0.0158   0.0025    0.3541  0.0018    11.199    10.998   0.1174    3.0076    0.3518
      3    10000  10000     0     3.0016    +0.0016   0.0011    0.1104  0.0008    11.042    10.998   0.0368    3.0000    0.1103
      3   100000   2000     0     3.0009    +0.0009   0.0008    0.0361  0.0006    11.421    10.998   0.0120    2.9998    0.0362
      3  1000000    400     0     3.0008    +0.0008   0.0006    0.0112  0.0004    11.189    10.998   0.0037    2.9995    0.0111
      5      100  20000     0     5.1862    +0.1862   0.0127    1.7923  0.0100    17.923    17.389   0.3456    5.0571    1.7267
      5      200  20000     0     5.0821    +0.0821   0.0089    1.2574  0.0065    17.783    17.389   0.2474    5.0179    1.2475
      5      300  20000     0     5.0607    +0.0607   0.0072    1.0175  0.0054    17.623    17.389   0.2011    5.0236    0.9971
      5      500  20000     0     5.0410    +0.0410   0.0055    0.7809  0.0039    17.462    17.389   0.1549    5.0145    0.7823
      5     1000  20000     0     5.0141    +0.0141   0.0039    0.5536  0.0028    17.505    17.389   0.1104    5.0009    0.5571
      5    10000  10000     0     5.0028    +0.0028   0.0017    0.1739  0.0012    17.389    17.389   0.0348    5.0025    0.1744
      5   100000   2000     0     4.9963    -0.0037   0.0012    0.0551  0.0009    17.427    17.389   0.0110    4.9958    0.0524
      5  1000000    400     0     5.0007    +0.0007   0.0009    0.0177  0.0006    17.666    17.389   0.0035    5.0007    0.0163
     15      100  20000     0    15.4882    +0.4882   0.0361    5.1105  0.0282    51.105    49.184   0.3300   15.1811    5.0350
     15      200  20000     0    15.2457    +0.2457   0.0250    3.5357  0.0188    50.003    49.184   0.2319   15.0545    3.4435
     15      300  20000     0    15.1650    +0.1650   0.0202    2.8630  0.0149    49.588    49.184   0.1888   15.0232    2.8465
     15      500  20000     0    15.1007    +0.1007   0.0156    2.2128  0.0113    49.481    49.184   0.1465   15.0551    2.2057
     15     1000  20000     0    15.0554    +0.0554   0.0110    1.5600  0.0080    49.333    49.184   0.1036   15.0082    1.5348
     15    10000  10000     0    15.0107    +0.0107   0.0049    0.4936  0.0035    49.359    49.184   0.0329   15.0073    0.4912
     15   100000   2000     0    15.0011    +0.0011   0.0035    0.1551  0.0024    49.055    49.184   0.0103   15.0000    0.1550
     15  1000000    400     0    14.9999    -0.0001   0.0023    0.0460  0.0017    45.959    49.184   0.0031   15.0000    0.0450
     40      100  20000     0    41.3044    +1.3044   0.0964   13.6342  0.0764   136.342   128.571   0.3301   40.2117   13.2893
     40      200  20000     0    40.6954    +0.6954   0.0657    9.2881  0.0486   131.354   128.571   0.2282   40.2317    9.2470
     40      300  20000     0    40.3932    +0.3932   0.0528    7.4630  0.0387   129.263   128.571   0.1848   40.1482    7.4267
     40      500  20000     0    40.2473    +0.2473   0.0407    5.7490  0.0294   128.551   128.571   0.1428   40.0611    5.6973
     40     1000  20000     0    40.1426    +0.1426   0.0291    4.1112  0.0206   130.006   128.571   0.1024   40.0887    4.1162
     40    10000  10000     0    40.0025    +0.0025   0.0126    1.2628  0.0089   126.276   128.571   0.0316   39.9964    1.2483
     40   100000   2000     0    39.9938    -0.0062   0.0091    0.4063  0.0062   128.472   128.571   0.0102   40.0008    0.4194
     40  1000000    400     0    39.9991    -0.0009   0.0065    0.1296  0.0048   129.589   128.571   0.0032   40.0001    0.1187

  estimator mle
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1      100  20000     0     1.0296    +0.0296   0.0011    0.1613  0.0010     1.613     1.516   0.1567    1.0133    0.1563
      1      200  20000     0     1.0148    +0.0148   0.0008    0.1107  0.0006     1.565     1.516   0.1090    1.0073    0.1100
      1      300  20000     0     1.0095    +0.0095   0.0006    0.0886  0.0005     1.535     1.516   0.0878    1.0043    0.0874
      1      500  20000     0     1.0059    +0.0059   0.0005    0.0695  0.0004     1.554     1.516   0.0691    1.0021    0.0692
      1     1000  20000     0     1.0030    +0.0030   0.0003    0.0480  0.0002     1.518     1.516   0.0479    1.0014    0.0478
      1    10000  10000     0     1.0002    +0.0002   0.0002    0.0153  0.0001     1.525     1.516   0.0152    1.0002    0.0152
      1   100000   2000     0     1.0000    +0.0000   0.0001    0.0048  0.0001     1.513     1.516   0.0048    1.0000    0.0047
      1  1000000    400     0     1.0000    +0.0000   0.0001    0.0015  0.0000     1.504     1.516   0.0015    1.0001    0.0016
   1.84      100  20000     0     1.8984    +0.0584   0.0021    0.2932  0.0018     2.932     2.739   0.1544    1.8684    0.2796
   1.84      200  20000     0     1.8683    +0.0283   0.0014    0.1973  0.0011     2.790     2.739   0.1056    1.8534    0.1964
   1.84      300  20000     0     1.8592    +0.0192   0.0011    0.1608  0.0009     2.786     2.739   0.0865    1.8500    0.1581
   1.84      500  20000     0     1.8522    +0.0122   0.0009    0.1246  0.0006     2.786     2.739   0.0673    1.8465    0.1252
   1.84     1000  20000     0     1.8463    +0.0063   0.0006    0.0870  0.0004     2.752     2.739   0.0471    1.8427    0.0864
   1.84    10000  10000     0     1.8408    +0.0008   0.0003    0.0274  0.0002     2.736     2.739   0.0149    1.8409    0.0272
   1.84   100000   2000     0     1.8403    +0.0003   0.0002    0.0085  0.0001     2.702     2.739   0.0046    1.8404    0.0086
   1.84  1000000    400     0     1.8401    +0.0001   0.0001    0.0027  0.0001     2.747     2.739   0.0015    1.8401    0.0026
      3      100  20000     0     3.0981    +0.0981   0.0034    0.4859  0.0029     4.859     4.483   0.1568    3.0465    0.4688
      3      200  20000     0     3.0510    +0.0510   0.0023    0.3269  0.0018     4.623     4.483   0.1071    3.0272    0.3204
      3      300  20000     0     3.0343    +0.0343   0.0019    0.2669  0.0014     4.622     4.483   0.0879    3.0173    0.2635
      3      500  20000     0     3.0209    +0.0209   0.0014    0.2031  0.0010     4.541     4.483   0.0672    3.0125    0.2010
      3     1000  20000     0     3.0101    +0.0101   0.0010    0.1431  0.0007     4.525     4.483   0.0475    3.0062    0.1428
      3    10000  10000     0     3.0012    +0.0012   0.0004    0.0449  0.0003     4.487     4.483   0.0150    3.0005    0.0447
      3   100000   2000     0     3.0004    +0.0004   0.0003    0.0142  0.0002     4.480     4.483   0.0047    3.0004    0.0144
      3  1000000    400     0     3.0001    +0.0001   0.0002    0.0042  0.0002     4.224     4.483   0.0014    3.0002    0.0043
      5      100  20000     0     5.1769    +0.1769   0.0057    0.7999  0.0047     7.999     7.529   0.1545    5.0981    0.7783
      5      200  20000     0     5.0778    +0.0778   0.0039    0.5536  0.0030     7.830     7.529   0.1090    5.0413    0.5492
      5      300  20000     0     5.0507    +0.0507   0.0031    0.4448  0.0024     7.705     7.529   0.0881    5.0204    0.4355
      5      500  20000     0     5.0370    +0.0370   0.0024    0.3412  0.0018     7.631     7.529   0.0677    5.0191    0.3354
      5     1000  20000     0     5.0164    +0.0164   0.0017    0.2406  0.0012     7.609     7.529   0.0480    5.0105    0.2394
      5    10000  10000     0     5.0023    +0.0023   0.0007    0.0750  0.0005     7.498     7.529   0.0150    5.0019    0.0742
      5   100000   2000     0     5.0000    -0.0000   0.0005    0.0244  0.0004     7.706     7.529   0.0049    4.9997    0.0236
      5  1000000    400     0     4.9999    -0.0001   0.0004    0.0077  0.0003     7.716     7.529   0.0015    4.9998    0.0073
     15      100  20000     0    15.5116    +0.5116   0.0171    2.4127  0.0142    24.127    22.857   0.1555   15.2770    2.3262
     15      200  20000     0    15.2639    +0.2639   0.0118    1.6644  0.0089    23.538    22.857   0.1090   15.1421    1.6465
     15      300  20000     0    15.1797    +0.1797   0.0096    1.3531  0.0072    23.436    22.857   0.0891   15.1012    1.3302
     15      500  20000     0    15.1012    +0.1012   0.0073    1.0317  0.0053    23.069    22.857   0.0683   15.0560    1.0112
     15     1000  20000     0    15.0671    +0.0671   0.0052    0.7337  0.0037    23.202    22.857   0.0487   15.0388    0.7311
     15    10000  10000     0    15.0053    +0.0053   0.0023    0.2284  0.0017    22.844    22.857   0.0152   15.0018    0.2281
     15   100000   2000     0    14.9999    -0.0001   0.0016    0.0731  0.0012    23.127    22.857   0.0049   14.9998    0.0720
     15  1000000    400     0    14.9996    -0.0004   0.0011    0.0228  0.0008    22.841    22.857   0.0015   14.9993    0.0247
     40      100  20000     0    41.3528    +1.3528   0.0463    6.5507  0.0420    65.507    61.222   0.1584   40.6585    6.2483
     40      200  20000     0    40.6824    +0.6824   0.0315    4.4540  0.0241    62.989    61.222   0.1095   40.3563    4.3516
     40      300  20000     0    40.4661    +0.4661   0.0254    3.5949  0.0193    62.265    61.222   0.0888   40.2421    3.5578
     40      500  20000     0    40.2660    +0.2660   0.0194    2.7385  0.0140    61.235    61.222   0.0680   40.1137    2.7549
     40     1000  20000     0    40.1634    +0.1634   0.0137    1.9395  0.0099    61.333    61.222   0.0483   40.1010    1.9433
     40    10000  10000     0    40.0142    +0.0142   0.0061    0.6062  0.0044    60.615    61.222   0.0151   40.0074    0.6074
     40   100000   2000     0    40.0023    +0.0023   0.0043    0.1943  0.0031    61.456    61.222   0.0049   40.0027    0.1937
     40  1000000    400     0    40.0010    +0.0010   0.0031    0.0620  0.0021    61.955    61.222   0.0015   40.0025    0.0666

  separation from k = 40 (nm_smeared); Z = (mean_40 - mean_k)/sqrt(var_k + var_40)
  reg k=    1: N=100: 2.95+-0.02 (robust 2.95), N=200: 4.27+-0.02 (robust 4.24), N=300: 5.27+-0.03 (robust 5.27), N=500: 6.82+-0.03 (robust 6.85), N=1000: 9.51+-0.05 (robust 9.49), N=10000: 30.87+-0.22 (robust 31.22), N=100000: 95.93+-1.51 (robust 92.93), N=1000000: 300.76+-10.78 (robust 328.32)
           n5 from the replicas 270.9, asymptotic 272.0
  reg k= 1.84: N=100: 2.88+-0.02 (robust 2.88), N=200: 4.17+-0.02 (robust 4.14), N=300: 5.15+-0.03 (robust 5.15), N=500: 6.67+-0.03 (robust 6.70), N=1000: 9.30+-0.05 (robust 9.28), N=10000: 30.17+-0.22 (robust 30.51), N=100000: 93.77+-1.52 (robust 90.85), N=1000000: 294.00+-10.69 (robust 320.91)
           n5 from the replicas 283.1, asymptotic 284.7
  reg k=    3: N=100: 2.79+-0.02 (robust 2.79), N=200: 4.04+-0.02 (robust 4.01), N=300: 4.99+-0.03 (robust 4.98), N=500: 6.45+-0.03 (robust 6.48), N=1000: 9.00+-0.04 (robust 8.98), N=10000: 29.19+-0.20 (robust 29.52), N=100000: 90.70+-1.36 (robust 87.89), N=1000000: 284.45+-10.37 (robust 310.37)
           n5 from the replicas 301.6, asymptotic 304.1
  mle k=    1: N=100: 6.15+-0.04 (robust 6.34), N=200: 8.90+-0.04 (robust 9.04), N=300: 10.97+-0.05 (robust 11.03), N=500: 14.33+-0.08 (robust 14.19), N=1000: 20.18+-0.10 (robust 20.11), N=10000: 64.34+-0.48 (robust 64.20), N=100000: 200.63+-3.47 (robust 201.32), N=1000000: 629.31+-21.70 (robust 585.17)
           Z already exceeds 5 at the smallest size N = 100
           n5 from the replicas None, asymptotic 61.6
  mle k= 1.84: N=100: 6.02+-0.04 (robust 6.20), N=200: 8.71+-0.04 (robust 8.84), N=300: 10.73+-0.06 (robust 10.78), N=500: 14.01+-0.07 (robust 13.88), N=1000: 19.74+-0.10 (robust 19.67), N=10000: 62.91+-0.47 (robust 62.77), N=100000: 196.18+-3.18 (robust 196.84), N=1000000: 615.34+-21.68 (robust 572.28)
           Z already exceeds 5 at the smallest size N = 100
           n5 from the replicas None, asymptotic 64.5
  mle k=    3: N=100: 5.82+-0.04 (robust 6.00), N=200: 8.43+-0.05 (robust 8.56), N=300: 10.38+-0.06 (robust 10.43), N=500: 13.56+-0.07 (robust 13.43), N=1000: 19.10+-0.10 (robust 19.04), N=10000: 60.90+-0.42 (robust 60.76), N=100000: 189.89+-2.81 (robust 190.52), N=1000000: 595.84+-21.10 (robust 554.18)
           Z already exceeds 5 at the smallest size N = 100
           n5 from the replicas None, asymptotic 68.8

==================== cascade0 ====================

  estimator reg
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1     1000  20000     0     1.0069    +0.0069   0.0010    0.1395  0.0007     4.410     4.468   0.1385    1.0030    0.1393
      1    10000   2500     0     1.0005    +0.0005   0.0009    0.0441  0.0006     4.405     4.468   0.0440    1.0008    0.0446
   1.84     1000  20000     0     1.8496    +0.0096   0.0016    0.2294  0.0012     7.253     7.222   0.1240    1.8425    0.2269
   1.84    10000   2500     0     1.8391    -0.0009   0.0015    0.0736  0.0010     7.359     7.222   0.0400    1.8402    0.0736
      3     1000  20000     0     3.0160    +0.0160   0.0024    0.3440  0.0017    10.879    10.945   0.1141    3.0092    0.3438
      3    10000   2500     0     3.0068    +0.0068   0.0022    0.1103  0.0016    11.032    10.945   0.0367    3.0024    0.1073
      5     1000  20000     0     5.0215    +0.0215   0.0039    0.5486  0.0029    17.349    17.305   0.1093    5.0088    0.5425
      5    10000   2500     0     5.0048    +0.0048   0.0035    0.1750  0.0025    17.504    17.305   0.0350    5.0028    0.1742
     15     1000  20000     0    15.0521    +0.0521   0.0110    1.5504  0.0078    49.027    48.947   0.1030   15.0258    1.5501
     15    10000   2500     0    14.9956    -0.0044   0.0098    0.4925  0.0070    49.246    48.947   0.0328   14.9845    0.4910
     40     1000  20000     0    40.1824    +0.1824   0.0290    4.0945  0.0209   129.479   127.950   0.1019   40.0891    4.1009
     40    10000   2500     0    40.0073    +0.0073   0.0256    1.2811  0.0177   128.114   127.950   0.0320   39.9809    1.3127

  estimator mle
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1     1000  20000     0     1.0036    +0.0036   0.0003    0.0480  0.0002     1.517     1.520   0.0478    1.0021    0.0480
      1    10000   2500     0     1.0001    +0.0001   0.0003    0.0154  0.0002     1.535     1.520   0.0154    1.0000    0.0145
   1.84     1000  20000     0     1.8455    +0.0055   0.0006    0.0877  0.0004     2.774     2.746   0.0475    1.8423    0.0878
   1.84    10000   2500     0     1.8409    +0.0009   0.0006    0.0280  0.0004     2.799     2.746   0.0152    1.8405    0.0281
      3     1000  20000     0     3.0102    +0.0102   0.0010    0.1429  0.0007     4.519     4.492   0.0475    3.0046    0.1423
      3    10000   2500     0     3.0017    +0.0017   0.0009    0.0459  0.0006     4.587     4.492   0.0153    3.0011    0.0456
      5     1000  20000     0     5.0171    +0.0171   0.0017    0.2382  0.0012     7.532     7.543   0.0475    5.0100    0.2361
      5    10000   2500     0     5.0010    +0.0010   0.0015    0.0765  0.0011     7.654     7.543   0.0153    4.9992    0.0751
     15     1000  20000     0    15.0580    +0.0580   0.0051    0.7275  0.0038    23.007    22.895   0.0483   15.0335    0.7214
     15    10000   2500     0    15.0010    +0.0010   0.0046    0.2310  0.0033    23.099    22.895   0.0154   14.9981    0.2261
     40     1000  20000     0    40.1563    +0.1563   0.0140    1.9755  0.0102    62.471    61.320   0.0492   40.0730    1.9606
     40    10000   2500     0    40.0238    +0.0238   0.0126    0.6316  0.0092    63.155    61.320   0.0158   40.0059    0.6295

  separation from k = 40 (cascade0); Z = (mean_40 - mean_k)/sqrt(var_k + var_40)
  reg k=    1: N=1000: 9.56+-0.05 (robust 9.53), N=10000: 30.43+-0.41 (robust 29.68)
           Z already exceeds 5 at the smallest size N = 1000
           n5 from the replicas None, asymptotic 269.4
  reg k= 1.84: N=1000: 9.35+-0.04 (robust 9.31), N=10000: 29.74+-0.41 (robust 29.01)
           Z already exceeds 5 at the smallest size N = 1000
           n5 from the replicas None, asymptotic 282.0
  reg k=    3: N=1000: 9.05+-0.04 (robust 9.01), N=10000: 28.77+-0.38 (robust 28.08)
           Z already exceeds 5 at the smallest size N = 1000
           n5 from the replicas None, asymptotic 301.1
  mle k=    1: N=1000: 19.81+-0.10 (robust 19.92), N=10000: 61.77+-0.92 (robust 61.95)
           Z already exceeds 5 at the smallest size N = 1000
           n5 from the replicas None, asymptotic 61.8
  mle k= 1.84: N=1000: 19.37+-0.10 (robust 19.48), N=10000: 60.40+-0.89 (robust 60.57)
           Z already exceeds 5 at the smallest size N = 1000
           n5 from the replicas None, asymptotic 64.7
  mle k=    3: N=1000: 18.75+-0.10 (robust 18.86), N=10000: 58.47+-0.87 (robust 58.64)
           Z already exceeds 5 at the smallest size N = 1000
           n5 from the replicas None, asymptotic 69.0

==================== compound ====================

  estimator reg
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1       50  20000     0     3.4209    +0.4209   0.0139    1.9601  0.0163    13.860    12.522   0.5730    3.1179    1.7493
      1      100  20000     0     3.2081    +0.2081   0.0092    1.2965  0.0085    12.965    12.522   0.4041    3.0579    1.2134
      1      150  20000     0     3.1458    +0.1458   0.0074    1.0464  0.0061    12.816    12.522   0.3326    3.0579    1.0137
      1      200  20000     0     3.0964    +0.0964   0.0063    0.8961  0.0049    12.673    12.522   0.2894    3.0287    0.8790
      1      300  20000     0     3.0704    +0.0704   0.0051    0.7254  0.0039    12.563    12.522   0.2362    3.0248    0.7143
      1      500  20000     0     3.0459    +0.0459   0.0040    0.5677  0.0030    12.694    12.522   0.1864    3.0175    0.5590
      1     1000  20000     0     3.0205    +0.0205   0.0028    0.3928  0.0020    12.421    12.522   0.1300    3.0076    0.3931
      1    10000  10000     0     3.0006    +0.0006   0.0012    0.1249  0.0009    12.494    12.522   0.0416    2.9993    0.1238
      1   100000   2000     0     3.0005    +0.0005   0.0009    0.0395  0.0006    12.487    12.522   0.0132    3.0009    0.0387
      1  1000000    400     0     2.9994    -0.0006   0.0006    0.0120  0.0004    11.997    12.522   0.0040    2.9986    0.0127
   1.84       50  20000     0     6.1848    +0.6648   0.0227    3.2043  0.0366    22.658    20.178   0.5181    5.7481    2.8790
   1.84      100  20000     0     5.8151    +0.2951   0.0149    2.1112  0.0131    21.112    20.178   0.3631    5.5932    2.0395
   1.84      150  20000     0     5.7076    +0.1876   0.0119    1.6842  0.0097    20.627    20.178   0.2951    5.5704    1.6227
   1.84      200  20000     0     5.6825    +0.1625   0.0104    1.4639  0.0080    20.702    20.178   0.2576    5.5771    1.4481
   1.84      300  20000     0     5.6198    +0.0998   0.0084    1.1809  0.0063    20.454    20.178   0.2101    5.5396    1.1618
   1.84      500  20000     0     5.5835    +0.0635   0.0064    0.9066  0.0047    20.273    20.178   0.1624    5.5455    0.9046
   1.84     1000  20000     0     5.5503    +0.0303   0.0045    0.6405  0.0033    20.254    20.178   0.1154    5.5339    0.6348
   1.84    10000  10000     0     5.5206    +0.0006   0.0020    0.2007  0.0014    20.073    20.178   0.0364    5.5168    0.2004
   1.84   100000   2000     0     5.5208    +0.0008   0.0014    0.0630  0.0010    19.917    20.178   0.0114    5.5199    0.0620
   1.84  1000000    400     0     5.5210    +0.0010   0.0010    0.0199  0.0006    19.916    20.178   0.0036    5.5223    0.0222
      3       50  20000     0     9.9033    +0.9033   0.0338    4.7830  0.0359    33.821    30.511   0.4830    9.2907    4.3675
      3      100  20000     0     9.4406    +0.4406   0.0227    3.2102  0.0197    32.102    30.511   0.3400    9.1262    3.0529
      3      150  20000     0     9.3044    +0.3044   0.0182    2.5730  0.0142    31.513    30.511   0.2765    9.1057    2.5285
      3      200  20000     0     9.2033    +0.2033   0.0156    2.2081  0.0121    31.227    30.511   0.2399    9.0490    2.1682
      3      300  20000     0     9.1238    +0.1238   0.0126    1.7853  0.0093    30.923    30.511   0.1957    9.0402    1.7770
      3      500  20000     0     9.1051    +0.1051   0.0097    1.3678  0.0070    30.586    30.511   0.1502    9.0458    1.3698
      3     1000  20000     0     9.0403    +0.0403   0.0069    0.9719  0.0049    30.734    30.511   0.1075    9.0204    0.9740
      3    10000  10000     0     9.0038    +0.0038   0.0030    0.3043  0.0021    30.428    30.511   0.0338    8.9986    0.3030
      3   100000   2000     0     9.0018    +0.0018   0.0022    0.0970  0.0016    30.686    30.511   0.0108    9.0027    0.0984
      3  1000000    400     0     8.9996    -0.0004   0.0016    0.0315  0.0011    31.529    30.511   0.0035    8.9986    0.0305
      5       50  20000     0    16.4641    +1.4641   0.0544    7.6945  0.0580    54.408    48.157   0.4673   15.4080    6.9662
      5      100  20000     0    15.6698    +0.6698   0.0364    5.1441  0.0308    51.441    48.157   0.3283   15.1323    4.9215
      5      150  20000     0    15.4615    +0.4615   0.0287    4.0532  0.0234    49.641    48.157   0.2621   15.1317    3.9554
      5      200  20000     0    15.2753    +0.2753   0.0246    3.4826  0.0191    49.252    48.157   0.2280   15.0378    3.4268
      5      300  20000     0    15.2425    +0.2425   0.0199    2.8209  0.0149    48.860    48.157   0.1851   15.0922    2.7912
      5      500  20000     0    15.1509    +0.1509   0.0155    2.1869  0.0114    48.900    48.157   0.1443   15.0492    2.1449
      5     1000  20000     0    15.0604    +0.0604   0.0108    1.5271  0.0077    48.291    48.157   0.1014   15.0164    1.5195
      5    10000  10000     0    15.0126    +0.0126   0.0048    0.4751  0.0033    47.509    48.157   0.0316   15.0085    0.4781
      5   100000   2000     0    15.0039    +0.0039   0.0034    0.1503  0.0023    47.521    48.157   0.0100   15.0047    0.1533
      5  1000000    400     0    14.9981    -0.0019   0.0022    0.0443  0.0015    44.290    48.157   0.0030   14.9994    0.0432
     15       50  20000     0    48.6482    +3.6482   0.1532   21.6682  0.1838   153.218   135.905   0.4454   45.8812   19.8171
     15      100  20000     0    46.8170    +1.8170   0.1015   14.3583  0.0868   143.583   135.905   0.3067   45.5292   13.6549
     15      150  20000     0    46.2616    +1.2616   0.0815   11.5248  0.0629   141.149   135.905   0.2491   45.3828   11.2486
     15      200  20000     0    45.8689    +0.8689   0.0700    9.9053  0.0537   140.083   135.905   0.2159   45.1507    9.8070
     15      300  20000     0    45.4659    +0.4659   0.0565    7.9954  0.0422   138.485   135.905   0.1759   45.0168    7.8047
     15      500  20000     0    45.3226    +0.3226   0.0433    6.1170  0.0315   136.781   135.905   0.1350   45.1368    6.0542
     15     1000  20000     0    45.1683    +0.1683   0.0303    4.2833  0.0219   135.448   135.905   0.0948   45.0378    4.2960
     15    10000  10000     0    45.0069    +0.0069   0.0136    1.3561  0.0096   135.614   135.905   0.0301   44.9670    1.3567
     15   100000   2000     0    45.0139    +0.0139   0.0096    0.4288  0.0067   135.598   135.905   0.0095   45.0182    0.4239
     15  1000000    400     0    44.9962    -0.0038   0.0071    0.1411  0.0048   141.140   135.905   0.0031   44.9959    0.1313
     40       50  20000     0   130.1078   +10.1078   0.4105   58.0563  0.5434   410.520   354.975   0.4462  122.3520   52.9277
     40      100  20000     0   125.0890    +5.0890   0.2666   37.7016  0.2274   377.016   354.975   0.3014  121.8382   36.0218
     40      150  20000     0   122.9161    +2.9161   0.2136   30.2142  0.1676   370.046   354.975   0.2458  120.5988   29.6108
     40      200  20000     0   122.4992    +2.4992   0.1836   25.9633  0.1409   367.176   354.975   0.2119  120.8316   25.5459
     40      300  20000     0   121.4477    +1.4477   0.1474   20.8459  0.1114   361.062   354.975   0.1716  120.3187   20.5579
     40      500  20000     0   121.0161    +1.0161   0.1136   16.0681  0.0840   359.293   354.975   0.1328  120.2452   15.9130
     40     1000  20000     0   120.4845    +0.4845   0.0799   11.3053  0.0578   357.506   354.975   0.0938  120.1999   11.2775
     40    10000  10000     0   120.0450    +0.0450   0.0360    3.6001  0.0248   360.010   354.975   0.0300  119.9961    3.6589
     40   100000   2000     0   119.9925    -0.0075   0.0255    1.1426  0.0185   361.324   354.975   0.0095  119.9732    1.0861
     40  1000000    400     0   120.0080    +0.0080   0.0189    0.3774  0.0124   377.361   354.975   0.0031  119.9932    0.3861

  estimator mle
      k        N      R undef       mean       bias       +-        sd      +-  sd*sqrtN       asy   rel sd    median       rsd
      1       50  20000     0     0.8833    +0.0467   0.0014    0.1967  0.0013     1.391     1.258   0.2227    0.8589    0.1841
      1      100  20000     0     0.8597    +0.0231   0.0009    0.1334  0.0008     1.334     1.258   0.1552    0.8468    0.1298
      1      150  20000     0     0.8529    +0.0163   0.0008    0.1073  0.0006     1.315     1.258   0.1258    0.8447    0.1049
      1      200  20000     0     0.8476    +0.0110   0.0006    0.0909  0.0005     1.285     1.258   0.1072    0.8418    0.0894
      1      300  20000     0     0.8447    +0.0080   0.0005    0.0745  0.0004     1.290     1.258   0.0882    0.8407    0.0741
      1      500  20000     0     0.8415    +0.0049   0.0004    0.0566  0.0003     1.266     1.258   0.0673    0.8393    0.0568
      1     1000  20000     0     0.8388    +0.0021   0.0003    0.0398  0.0002     1.260     1.258   0.0475    0.8380    0.0399
      1    10000  10000     0     0.8368    +0.0002   0.0001    0.0127  0.0001     1.266     1.258   0.0151    0.8366    0.0125
      1   100000   2000     0     0.8367    +0.0001   0.0001    0.0040  0.0001     1.258     1.258   0.0048    0.8366    0.0039
      1  1000000    400     0     0.8366    -0.0000   0.0001    0.0012  0.0000     1.247     1.258   0.0015    0.8365    0.0013
   1.84       50  20000     0     1.7110    +0.0995   0.0027    0.3773  0.0024     2.668     2.377   0.2205    1.6616    0.3573
   1.84      100  20000     0     1.6588    +0.0473   0.0018    0.2518  0.0015     2.518     2.377   0.1518    1.6343    0.2440
   1.84      150  20000     0     1.6438    +0.0323   0.0014    0.2001  0.0011     2.450     2.377   0.1217    1.6272    0.1954
   1.84      200  20000     0     1.6343    +0.0228   0.0012    0.1717  0.0009     2.428     2.377   0.1050    1.6237    0.1670
   1.84      300  20000     0     1.6286    +0.0171   0.0010    0.1409  0.0007     2.440     2.377   0.0865    1.6205    0.1369
   1.84      500  20000     0     1.6204    +0.0089   0.0008    0.1069  0.0006     2.391     2.377   0.0660    1.6159    0.1061
   1.84     1000  20000     0     1.6162    +0.0047   0.0005    0.0753  0.0004     2.382     2.377   0.0466    1.6139    0.0753
   1.84    10000  10000     0     1.6123    +0.0008   0.0002    0.0236  0.0002     2.361     2.377   0.0146    1.6122    0.0235
   1.84   100000   2000     0     1.6115    -0.0000   0.0002    0.0076  0.0001     2.404     2.377   0.0047    1.6116    0.0075
   1.84  1000000    400     0     1.6115    +0.0000   0.0001    0.0023  0.0001     2.318     2.377   0.0014    1.6114    0.0022
      3       50  20000     0     2.8606    +0.1716   0.0044    0.6277  0.0043     4.438     3.926   0.2194    2.7767    0.5843
      3      100  20000     0     2.7711    +0.0821   0.0029    0.4146  0.0024     4.146     3.926   0.1496    2.7337    0.4003
      3      150  20000     0     2.7444    +0.0555   0.0024    0.3338  0.0019     4.088     3.926   0.1216    2.7168    0.3226
      3      200  20000     0     2.7271    +0.0382   0.0020    0.2866  0.0015     4.053     3.926   0.1051    2.7091    0.2862
      3      300  20000     0     2.7186    +0.0297   0.0016    0.2328  0.0012     4.033     3.926   0.0856    2.7053    0.2306
      3      500  20000     0     2.7077    +0.0188   0.0013    0.1794  0.0009     4.013     3.926   0.0663    2.7011    0.1788
      3     1000  20000     0     2.6981    +0.0091   0.0009    0.1247  0.0006     3.943     3.926   0.0462    2.6940    0.1247
      3    10000  10000     0     2.6900    +0.0011   0.0004    0.0393  0.0003     3.933     3.926   0.0146    2.6897    0.0387
      3   100000   2000     0     2.6893    +0.0004   0.0003    0.0124  0.0002     3.929     3.926   0.0046    2.6892    0.0120
      3  1000000    400     0     2.6889    -0.0001   0.0002    0.0037  0.0001     3.673     3.926   0.0014    2.6888    0.0036
      5       50  20000     0     4.8365    +0.2985   0.0075    1.0668  0.0076     7.543     6.607   0.2206    4.6859    0.9837
      5      100  20000     0     4.6874    +0.1494   0.0050    0.7049  0.0041     7.049     6.607   0.1504    4.6219    0.6899
      5      150  20000     0     4.6388    +0.1008   0.0040    0.5645  0.0032     6.914     6.607   0.1217    4.5946    0.5537
      5      200  20000     0     4.6097    +0.0717   0.0034    0.4789  0.0026     6.773     6.607   0.1039    4.5799    0.4721
      5      300  20000     0     4.5868    +0.0488   0.0028    0.3895  0.0021     6.746     6.607   0.0849    4.5649    0.3832
      5      500  20000     0     4.5677    +0.0297   0.0021    0.3011  0.0016     6.733     6.607   0.0659    4.5547    0.2991
      5     1000  20000     0     4.5485    +0.0105   0.0015    0.2101  0.0011     6.644     6.607   0.0462    4.5428    0.2108
      5    10000  10000     0     4.5392    +0.0012   0.0007    0.0659  0.0005     6.587     6.607   0.0145    4.5380    0.0658
      5   100000   2000     0     4.5386    +0.0006   0.0005    0.0207  0.0003     6.548     6.607   0.0046    4.5390    0.0210
      5  1000000    400     0     4.5380    -0.0000   0.0003    0.0067  0.0002     6.692     6.607   0.0015    4.5379    0.0064
     15       50  20000     0    14.6775    +0.9313   0.0228    3.2264  0.0222    22.814    20.111   0.2198   14.2252    3.0119
     15      100  20000     0    14.1909    +0.4447   0.0152    2.1539  0.0130    21.539    20.111   0.1518   13.9655    2.0643
     15      150  20000     0    14.0532    +0.3070   0.0121    1.7091  0.0098    20.932    20.111   0.1216   13.9189    1.6609
     15      200  20000     0    13.9675    +0.2213   0.0104    1.4663  0.0081    20.736    20.111   0.1050   13.8616    1.4150
     15      300  20000     0    13.8826    +0.1364   0.0084    1.1880  0.0063    20.578    20.111   0.0856   13.8136    1.1614
     15      500  20000     0    13.8393    +0.0931   0.0064    0.9100  0.0047    20.349    20.111   0.0658   13.7968    0.9045
     15     1000  20000     0    13.7913    +0.0451   0.0045    0.6387  0.0032    20.199    20.111   0.0463   13.7686    0.6436
     15    10000  10000     0    13.7507    +0.0045   0.0020    0.2017  0.0014    20.174    20.111   0.0147   13.7476    0.2037
     15   100000   2000     0    13.7476    +0.0014   0.0014    0.0645  0.0010    20.398    20.111   0.0047   13.7455    0.0650
     15  1000000    400     0    13.7455    -0.0006   0.0010    0.0204  0.0007    20.377    20.111   0.0015   13.7467    0.0205
     40       50  20000     0    39.2439    +2.4966   0.0619    8.7529  0.0616    61.892    53.930   0.2230   37.9133    8.1841
     40      100  20000     0    37.9684    +1.2212   0.0407    5.7584  0.0336    57.584    53.930   0.1517   37.4018    5.5754
     40      150  20000     0    37.5504    +0.8032   0.0326    4.6163  0.0261    56.537    53.930   0.1229   37.1785    4.5322
     40      200  20000     0    37.3821    +0.6349   0.0277    3.9188  0.0209    55.420    53.930   0.1048   37.1284    3.8460
     40      300  20000     0    37.1483    +0.4011   0.0224    3.1725  0.0169    54.949    53.930   0.0854   36.9703    3.1385
     40      500  20000     0    36.9896    +0.2423   0.0174    2.4543  0.0126    54.880    53.930   0.0664   36.8775    2.4453
     40     1000  20000     0    36.8578    +0.1106   0.0122    1.7237  0.0088    54.510    53.930   0.0468   36.7895    1.7211
     40    10000  10000     0    36.7543    +0.0071   0.0055    0.5477  0.0039    54.767    53.930   0.0149   36.7483    0.5440
     40   100000   2000     0    36.7536    +0.0064   0.0039    0.1744  0.0027    55.165    53.930   0.0047   36.7537    0.1727
     40  1000000    400     0    36.7502    +0.0030   0.0028    0.0569  0.0021    56.871    53.930   0.0015   36.7516    0.0598

  separation from k = 40 (compound); Z = (mean_40 - mean_k)/sqrt(var_k + var_40)
  reg k=    1: N=50: 2.18+-0.02 (robust 2.25), N=100: 3.23+-0.02 (robust 3.30), N=150: 3.96+-0.02 (robust 3.97), N=200: 4.60+-0.02 (robust 4.61), N=300: 5.68+-0.03 (robust 5.70), N=500: 7.34+-0.04 (robust 7.36), N=1000: 10.38+-0.05 (robust 10.39), N=10000: 32.49+-0.22 (robust 31.96), N=100000: 102.33+-1.71 (robust 107.63), N=1000000: 309.91+-10.25 (robust 302.82)
           n5 from the replicas 235.2, asymptotic 230.4
  reg k= 1.84: N=50: 2.13+-0.02 (robust 2.20), N=100: 3.16+-0.02 (robust 3.22), N=150: 3.87+-0.02 (robust 3.88), N=200: 4.49+-0.02 (robust 4.50), N=300: 5.55+-0.03 (robust 5.57), N=500: 7.17+-0.04 (robust 7.20), N=1000: 10.15+-0.05 (robust 10.15), N=10000: 31.76+-0.20 (robust 31.24), N=100000: 100.03+-1.58 (robust 105.21), N=1000000: 302.97+-10.09 (robust 295.96)
           n5 from the replicas 245.7, asymptotic 241.1
  reg k=    3: N=50: 2.06+-0.02 (robust 2.13), N=100: 3.06+-0.02 (robust 3.12), N=150: 3.75+-0.02 (robust 3.75), N=200: 4.35+-0.02 (robust 4.36), N=300: 5.37+-0.03 (robust 5.39), N=500: 6.94+-0.04 (robust 6.96), N=1000: 9.82+-0.05 (robust 9.82), N=10000: 30.73+-0.21 (robust 30.23), N=100000: 96.79+-1.63 (robust 101.75), N=1000000: 293.15+-9.10 (robust 286.55)
           n5 from the replicas 261.6, asymptotic 257.6
  mle k=    1: N=50: 4.38+-0.03 (robust 4.53), N=100: 6.44+-0.03 (robust 6.55), N=150: 7.95+-0.04 (robust 8.01), N=200: 9.32+-0.05 (robust 9.43), N=300: 11.44+-0.06 (robust 11.51), N=500: 14.72+-0.08 (robust 14.73), N=1000: 20.89+-0.10 (robust 20.88), N=10000: 65.57+-0.49 (robust 66.00), N=100000: 205.84+-3.31 (robust 207.96), N=1000000: 631.34+-23.38 (robust 600.69)
           n5 from the replicas 63.4, asymptotic 56.4
  mle k= 1.84: N=50: 4.28+-0.03 (robust 4.43), N=100: 6.30+-0.04 (robust 6.41), N=150: 7.77+-0.04 (robust 7.84), N=200: 9.11+-0.04 (robust 9.22), N=300: 11.19+-0.06 (robust 11.25), N=500: 14.40+-0.07 (robust 14.41), N=1000: 20.43+-0.11 (robust 20.42), N=10000: 64.11+-0.44 (robust 64.53), N=100000: 201.26+-3.00 (robust 203.33), N=1000000: 617.35+-21.46 (robust 587.48)
           n5 from the replicas 66.0, asymptotic 59.0
  mle k=    3: N=50: 4.15+-0.03 (robust 4.28), N=100: 6.10+-0.03 (robust 6.20), N=150: 7.52+-0.04 (robust 7.58), N=200: 8.82+-0.04 (robust 8.92), N=300: 10.82+-0.06 (robust 10.89), N=500: 13.93+-0.07 (robust 13.94), N=1000: 19.77+-0.10 (robust 19.76), N=10000: 62.04+-0.44 (robust 62.45), N=100000: 194.78+-2.81 (robust 196.80), N=1000000: 597.68+-21.29 (robust 568.81)
           n5 from the replicas 70.0, asymptotic 63.0

==================== event-by-event cascade against Eq. (nm), cell by cell
  smear against nm_smeared, reg: 48 cells, chi2 of means 41.8, largest |z| 2.39; chi2 of spreads 54.8, largest |z| 2.49
               k1_N100: mean 1.0517+-0.0072 vs 1.0559+-0.0032 (z -0.54); sd 0.4527 vs 0.4529 (z -0.03); replicas 4000, 20000
               k1_N200: mean 1.0311+-0.0049 vs 1.0271+-0.0022 (z +0.75); sd 0.3126 vs 0.3178 (z -1.29); replicas 4000, 20000
               k1_N300: mean 1.0150+-0.0042 vs 1.0191+-0.0018 (z -0.91); sd 0.2640 vs 0.2575 (z +1.89); replicas 4000, 20000
               k1_N500: mean 1.0087+-0.0031 vs 1.0130+-0.0014 (z -1.26); sd 0.1977 vs 0.1996 (z -0.80); replicas 4000, 20000
              k1_N1000: mean 1.0057+-0.0022 vs 1.0045+-0.0010 (z +0.50); sd 0.1419 vs 0.1416 (z +0.20); replicas 4000, 20000
             k1_N10000: mean 0.9999+-0.0020 vs 1.0011+-0.0004 (z -0.62); sd 0.0449 vs 0.0448 (z +0.11); replicas 500, 10000
            k1_N100000: mean 1.0007+-0.0008 vs 1.0003+-0.0003 (z +0.46); sd 0.0143 vs 0.0137 (z +0.92); replicas 300, 2000
           k1_N1000000: mean 0.9993+-0.0006 vs 1.0002+-0.0002 (z -1.48); sd 0.0046 vs 0.0045 (z +0.30); replicas 70, 400
            k1.84_N100: mean 1.9389+-0.0116 vs 1.9206+-0.0052 (z +1.44); sd 0.7318 vs 0.7371 (z -0.54); replicas 4000, 20000
            k1.84_N200: mean 1.8787+-0.0083 vs 1.8842+-0.0036 (z -0.60); sd 0.5236 vs 0.5158 (z +1.16); replicas 4000, 20000
            k1.84_N300: mean 1.8644+-0.0067 vs 1.8703+-0.0030 (z -0.81); sd 0.4225 vs 0.4243 (z -0.31); replicas 4000, 20000
            k1.84_N500: mean 1.8545+-0.0052 vs 1.8564+-0.0023 (z -0.34); sd 0.3267 vs 0.3222 (z +1.05); replicas 4000, 20000
           k1.84_N1000: mean 1.8499+-0.0037 vs 1.8498+-0.0016 (z +0.03); sd 0.2330 vs 0.2300 (z +1.03); replicas 4000, 20000
          k1.84_N10000: mean 1.8418+-0.0031 vs 1.8418+-0.0007 (z -0.01); sd 0.0698 vs 0.0726 (z -1.24); replicas 500, 10000
         k1.84_N100000: mean 1.8423+-0.0014 vs 1.8405+-0.0005 (z +1.22); sd 0.0242 vs 0.0225 (z +1.71); replicas 300, 2000
        k1.84_N1000000: mean 1.8400+-0.0007 vs 1.8408+-0.0004 (z -0.89); sd 0.0061 vs 0.0072 (z -1.84); replicas 70, 400
               k3_N100: mean 3.1254+-0.0179 vs 3.1220+-0.0081 (z +0.17); sd 1.1296 vs 1.1388 (z -0.58); replicas 4000, 20000
               k3_N200: mean 3.0608+-0.0124 vs 3.0635+-0.0056 (z -0.20); sd 0.7846 vs 0.7864 (z -0.18); replicas 4000, 20000
               k3_N300: mean 3.0465+-0.0102 vs 3.0415+-0.0045 (z +0.45); sd 0.6454 vs 0.6360 (z +1.10); replicas 4000, 20000
               k3_N500: mean 3.0247+-0.0078 vs 3.0283+-0.0035 (z -0.42); sd 0.4921 vs 0.4927 (z -0.10); replicas 4000, 20000
              k3_N1000: mean 3.0101+-0.0054 vs 3.0158+-0.0025 (z -0.94); sd 0.3436 vs 0.3541 (z -2.49); replicas 4000, 20000
             k3_N10000: mean 3.0067+-0.0050 vs 3.0016+-0.0011 (z +0.99); sd 0.1128 vs 0.1104 (z +0.63); replicas 500, 10000
            k3_N100000: mean 2.9997+-0.0020 vs 3.0009+-0.0008 (z -0.60); sd 0.0340 vs 0.0361 (z -1.40); replicas 300, 2000
           k3_N1000000: mean 3.0027+-0.0015 vs 3.0008+-0.0006 (z +1.20); sd 0.0123 vs 0.0112 (z +0.97); replicas 70, 400
               k5_N100: mean 5.2190+-0.0288 vs 5.1862+-0.0127 (z +1.04); sd 1.8221 vs 1.7923 (z +1.14); replicas 4000, 20000
               k5_N200: mean 5.1338+-0.0197 vs 5.0821+-0.0089 (z +2.39); sd 1.2452 vs 1.2574 (z -0.80); replicas 4000, 20000
               k5_N300: mean 5.0806+-0.0162 vs 5.0607+-0.0072 (z +1.12); sd 1.0277 vs 1.0175 (z +0.78); replicas 4000, 20000
               k5_N500: mean 5.0249+-0.0124 vs 5.0410+-0.0055 (z -1.19); sd 0.7858 vs 0.7809 (z +0.50); replicas 4000, 20000
              k5_N1000: mean 5.0009+-0.0087 vs 5.0141+-0.0039 (z -1.39); sd 0.5490 vs 0.5536 (z -0.68); replicas 4000, 20000
             k5_N10000: mean 4.9916+-0.0082 vs 5.0028+-0.0017 (z -1.34); sd 0.1824 vs 0.1739 (z +1.53); replicas 500, 10000
            k5_N100000: mean 5.0001+-0.0032 vs 4.9963+-0.0012 (z +1.09); sd 0.0558 vs 0.0551 (z +0.25); replicas 300, 2000
           k5_N1000000: mean 5.0018+-0.0018 vs 5.0007+-0.0009 (z +0.52); sd 0.0153 vs 0.0177 (z -1.61); replicas 70, 400
              k15_N100: mean 15.5593+-0.0820 vs 15.4882+-0.0361 (z +0.79); sd 5.1863 vs 5.1105 (z +1.03); replicas 4000, 20000
              k15_N200: mean 15.1660+-0.0559 vs 15.2457+-0.0250 (z -1.30); sd 3.5357 vs 3.5357 (z -0.00); replicas 4000, 20000
              k15_N300: mean 15.1394+-0.0462 vs 15.1650+-0.0202 (z -0.51); sd 2.9225 vs 2.8630 (z +1.61); replicas 4000, 20000
              k15_N500: mean 15.0917+-0.0351 vs 15.1007+-0.0156 (z -0.23); sd 2.2179 vs 2.2128 (z +0.18); replicas 4000, 20000
             k15_N1000: mean 15.0236+-0.0250 vs 15.0554+-0.0110 (z -1.16); sd 1.5819 vs 1.5600 (z +1.12); replicas 4000, 20000
            k15_N10000: mean 15.0011+-0.0211 vs 15.0107+-0.0049 (z -0.44); sd 0.4722 vs 0.4936 (z -1.52); replicas 500, 10000
           k15_N100000: mean 15.0032+-0.0089 vs 15.0011+-0.0035 (z +0.22); sd 0.1542 vs 0.1551 (z -0.13); replicas 300, 2000
          k15_N1000000: mean 15.0043+-0.0060 vs 14.9999+-0.0023 (z +0.68); sd 0.0502 vs 0.0460 (z +0.90); replicas 70, 400
              k40_N100: mean 41.4229+-0.2123 vs 41.3044+-0.0964 (z +0.51); sd 13.4266 vs 13.6342 (z -1.13); replicas 4000, 20000
              k40_N200: mean 40.4062+-0.1460 vs 40.6954+-0.0657 (z -1.81); sd 9.2322 vs 9.2881 (z -0.47); replicas 4000, 20000
              k40_N300: mean 40.5692+-0.1176 vs 40.3932+-0.0528 (z +1.37); sd 7.4373 vs 7.4630 (z -0.27); replicas 4000, 20000
              k40_N500: mean 40.2726+-0.0927 vs 40.2473+-0.0407 (z +0.25); sd 5.8650 vs 5.7490 (z +1.59); replicas 4000, 20000
             k40_N1000: mean 40.0663+-0.0660 vs 40.1426+-0.0291 (z -1.06); sd 4.1745 vs 4.1112 (z +1.23); replicas 4000, 20000
            k40_N10000: mean 40.0127+-0.0585 vs 40.0025+-0.0126 (z +0.17); sd 1.3072 vs 1.2628 (z +1.08); replicas 500, 10000
           k40_N100000: mean 39.9903+-0.0239 vs 39.9938+-0.0091 (z -0.14); sd 0.4141 vs 0.4063 (z +0.44); replicas 300, 2000
          k40_N1000000: mean 39.9983+-0.0175 vs 39.9991+-0.0065 (z -0.04); sd 0.1461 vs 0.1296 (z +1.32); replicas 70, 400
  smear against nm_smeared, mle: 48 cells, chi2 of means 42.3, largest |z| 2.16; chi2 of spreads 60.7, largest |z| 2.54
               k1_N100: mean 1.0309+-0.0025 vs 1.0296+-0.0011 (z +0.48); sd 0.1606 vs 0.1613 (z -0.29); replicas 4000, 20000
               k1_N200: mean 1.0125+-0.0017 vs 1.0148+-0.0008 (z -1.21); sd 0.1093 vs 0.1107 (z -0.90); replicas 4000, 20000
               k1_N300: mean 1.0114+-0.0014 vs 1.0095+-0.0006 (z +1.24); sd 0.0883 vs 0.0886 (z -0.30); replicas 4000, 20000
               k1_N500: mean 1.0047+-0.0011 vs 1.0059+-0.0005 (z -1.02); sd 0.0687 vs 0.0695 (z -0.93); replicas 4000, 20000
              k1_N1000: mean 1.0022+-0.0008 vs 1.0030+-0.0003 (z -0.96); sd 0.0480 vs 0.0480 (z +0.06); replicas 4000, 20000
             k1_N10000: mean 0.9999+-0.0007 vs 1.0002+-0.0002 (z -0.49); sd 0.0153 vs 0.0153 (z +0.09); replicas 500, 10000
            k1_N100000: mean 1.0000+-0.0003 vs 1.0000+-0.0001 (z -0.14); sd 0.0044 vs 0.0048 (z -2.11); replicas 300, 2000
           k1_N1000000: mean 0.9996+-0.0002 vs 1.0000+-0.0001 (z -2.16); sd 0.0014 vs 0.0015 (z -0.78); replicas 70, 400
            k1.84_N100: mean 1.8963+-0.0046 vs 1.8984+-0.0021 (z -0.43); sd 0.2897 vs 0.2932 (z -0.83); replicas 4000, 20000
            k1.84_N200: mean 1.8699+-0.0032 vs 1.8683+-0.0014 (z +0.47); sd 0.2043 vs 0.1973 (z +2.54); replicas 4000, 20000
            k1.84_N300: mean 1.8594+-0.0026 vs 1.8592+-0.0011 (z +0.05); sd 0.1626 vs 0.1608 (z +0.89); replicas 4000, 20000
            k1.84_N500: mean 1.8481+-0.0020 vs 1.8522+-0.0009 (z -1.87); sd 0.1256 vs 0.1246 (z +0.64); replicas 4000, 20000
           k1.84_N1000: mean 1.8456+-0.0014 vs 1.8463+-0.0006 (z -0.49); sd 0.0881 vs 0.0870 (z +0.98); replicas 4000, 20000
          k1.84_N10000: mean 1.8404+-0.0012 vs 1.8408+-0.0003 (z -0.30); sd 0.0276 vs 0.0274 (z +0.25); replicas 500, 10000
         k1.84_N100000: mean 1.8402+-0.0005 vs 1.8403+-0.0002 (z -0.18); sd 0.0082 vs 0.0085 (z -0.87); replicas 300, 2000
        k1.84_N1000000: mean 1.8404+-0.0003 vs 1.8401+-0.0001 (z +0.76); sd 0.0025 vs 0.0027 (z -0.99); replicas 70, 400
               k3_N100: mean 3.0985+-0.0075 vs 3.0981+-0.0034 (z +0.04); sd 0.4758 vs 0.4859 (z -1.47); replicas 4000, 20000
               k3_N200: mean 3.0415+-0.0051 vs 3.0510+-0.0023 (z -1.70); sd 0.3239 vs 0.3269 (z -0.68); replicas 4000, 20000
               k3_N300: mean 3.0322+-0.0043 vs 3.0343+-0.0019 (z -0.44); sd 0.2703 vs 0.2669 (z +0.97); replicas 4000, 20000
               k3_N500: mean 3.0209+-0.0033 vs 3.0209+-0.0014 (z -0.00); sd 0.2074 vs 0.2031 (z +1.67); replicas 4000, 20000
              k3_N1000: mean 3.0091+-0.0022 vs 3.0101+-0.0010 (z -0.39); sd 0.1415 vs 0.1431 (z -0.90); replicas 4000, 20000
             k3_N10000: mean 3.0026+-0.0020 vs 3.0012+-0.0004 (z +0.70); sd 0.0455 vs 0.0449 (z +0.43); replicas 500, 10000
            k3_N100000: mean 2.9998+-0.0008 vs 3.0004+-0.0003 (z -0.71); sd 0.0140 vs 0.0142 (z -0.29); replicas 300, 2000
           k3_N1000000: mean 3.0010+-0.0006 vs 3.0001+-0.0002 (z +1.45); sd 0.0049 vs 0.0042 (z +1.84); replicas 70, 400
               k5_N100: mean 5.1842+-0.0128 vs 5.1769+-0.0057 (z +0.52); sd 0.8127 vs 0.7999 (z +1.04); replicas 4000, 20000
               k5_N200: mean 5.0906+-0.0087 vs 5.0778+-0.0039 (z +1.35); sd 0.5479 vs 0.5536 (z -0.78); replicas 4000, 20000
               k5_N300: mean 5.0654+-0.0072 vs 5.0507+-0.0031 (z +1.87); sd 0.4569 vs 0.4448 (z +2.02); replicas 4000, 20000
               k5_N500: mean 5.0291+-0.0053 vs 5.0370+-0.0024 (z -1.35); sd 0.3355 vs 0.3412 (z -1.35); replicas 4000, 20000
              k5_N1000: mean 5.0137+-0.0039 vs 5.0164+-0.0017 (z -0.64); sd 0.2464 vs 0.2406 (z +1.85); replicas 4000, 20000
             k5_N10000: mean 5.0068+-0.0034 vs 5.0023+-0.0007 (z +1.27); sd 0.0770 vs 0.0750 (z +0.76); replicas 500, 10000
            k5_N100000: mean 4.9992+-0.0013 vs 5.0000+-0.0005 (z -0.53); sd 0.0229 vs 0.0244 (z -1.40); replicas 300, 2000
           k5_N1000000: mean 5.0010+-0.0009 vs 4.9999+-0.0004 (z +1.05); sd 0.0074 vs 0.0077 (z -0.56); replicas 70, 400
              k15_N100: mean 15.5548+-0.0392 vs 15.5116+-0.0171 (z +1.01); sd 2.4800 vs 2.4127 (z +1.81); replicas 4000, 20000
              k15_N200: mean 15.2193+-0.0269 vs 15.2639+-0.0118 (z -1.52); sd 1.7038 vs 1.6644 (z +1.71); replicas 4000, 20000
              k15_N300: mean 15.1492+-0.0217 vs 15.1797+-0.0096 (z -1.29); sd 1.3750 vs 1.3531 (z +1.22); replicas 4000, 20000
              k15_N500: mean 15.0815+-0.0165 vs 15.1012+-0.0073 (z -1.09); sd 1.0454 vs 1.0317 (z +1.03); replicas 4000, 20000
             k15_N1000: mean 15.0546+-0.0116 vs 15.0671+-0.0052 (z -0.98); sd 0.7357 vs 0.7337 (z +0.21); replicas 4000, 20000
            k15_N10000: mean 15.0025+-0.0108 vs 15.0053+-0.0023 (z -0.25); sd 0.2418 vs 0.2284 (z +1.70); replicas 500, 10000
           k15_N100000: mean 15.0002+-0.0044 vs 14.9999+-0.0016 (z +0.07); sd 0.0768 vs 0.0731 (z +1.03); replicas 300, 2000
          k15_N1000000: mean 15.0004+-0.0030 vs 14.9996+-0.0011 (z +0.26); sd 0.0248 vs 0.0228 (z +0.85); replicas 70, 400
              k40_N100: mean 41.3325+-0.1043 vs 41.3528+-0.0463 (z -0.18); sd 6.5947 vs 6.5507 (z +0.37); replicas 4000, 20000
              k40_N200: mean 40.6669+-0.0713 vs 40.6824+-0.0315 (z -0.20); sd 4.5073 vs 4.4540 (z +0.87); replicas 4000, 20000
              k40_N300: mean 40.5075+-0.0568 vs 40.4661+-0.0254 (z +0.67); sd 3.5934 vs 3.5949 (z -0.03); replicas 4000, 20000
              k40_N500: mean 40.3080+-0.0431 vs 40.2660+-0.0194 (z +0.89); sd 2.7282 vs 2.7385 (z -0.30); replicas 4000, 20000
             k40_N1000: mean 40.1264+-0.0300 vs 40.1634+-0.0137 (z -1.12); sd 1.8989 vs 1.9395 (z -1.74); replicas 4000, 20000
            k40_N10000: mean 40.0078+-0.0275 vs 40.0142+-0.0061 (z -0.23); sd 0.6150 vs 0.6062 (z +0.47); replicas 500, 10000
           k40_N100000: mean 40.0026+-0.0114 vs 40.0023+-0.0043 (z +0.03); sd 0.1978 vs 0.1943 (z +0.40); replicas 300, 2000
          k40_N1000000: mean 39.9962+-0.0076 vs 40.0010+-0.0031 (z -0.58); sd 0.0639 vs 0.0620 (z +0.38); replicas 70, 400
  cascade0 against nm, reg: 12 cells, chi2 of means 15.1, largest |z| 2.08; chi2 of spreads 15.4, largest |z| 2.31
              k1_N1000: mean 1.0069+-0.0010 vs 1.0059+-0.0010 (z +0.68); sd 0.1395 vs 0.1418 (z -2.31); replicas 20000, 20000
             k1_N10000: mean 1.0005+-0.0009 vs 1.0008+-0.0004 (z -0.25); sd 0.0441 vs 0.0447 (z -0.95); replicas 2500, 10000
           k1.84_N1000: mean 1.8496+-0.0016 vs 1.8496+-0.0016 (z +0.01); sd 0.2294 vs 0.2297 (z -0.18); replicas 20000, 20000
          k1.84_N10000: mean 1.8391+-0.0015 vs 1.8425+-0.0007 (z -2.08); sd 0.0736 vs 0.0719 (z +1.44); replicas 2500, 10000
              k3_N1000: mean 3.0160+-0.0024 vs 3.0136+-0.0025 (z +0.69); sd 0.3440 vs 0.3471 (z -1.27); replicas 20000, 20000
             k3_N10000: mean 3.0068+-0.0022 vs 3.0028+-0.0011 (z +1.62); sd 0.1103 vs 0.1081 (z +1.22); replicas 2500, 10000
              k5_N1000: mean 5.0215+-0.0039 vs 5.0127+-0.0039 (z +1.62); sd 0.5486 vs 0.5496 (z -0.24); replicas 20000, 20000
             k5_N10000: mean 5.0048+-0.0035 vs 5.0015+-0.0017 (z +0.84); sd 0.1750 vs 0.1720 (z +1.07); replicas 2500, 10000
             k15_N1000: mean 15.0521+-0.0110 vs 15.0621+-0.0110 (z -0.64); sd 1.5504 vs 1.5517 (z -0.12); replicas 20000, 20000
            k15_N10000: mean 14.9956+-0.0098 vs 14.9963+-0.0049 (z -0.07); sd 0.4925 vs 0.4895 (z +0.39); replicas 2500, 10000
             k40_N1000: mean 40.1824+-0.0290 vs 40.1080+-0.0286 (z +1.83); sd 4.0945 vs 4.0507 (z +1.50); replicas 20000, 20000
            k40_N10000: mean 40.0073+-0.0256 vs 40.0166+-0.0129 (z -0.32); sd 1.2811 vs 1.2928 (z -0.58); replicas 2500, 10000
  cascade0 against nm, mle: 12 cells, chi2 of means 7.8, largest |z| 1.45; chi2 of spreads 21.0, largest |z| 2.05
              k1_N1000: mean 1.0036+-0.0003 vs 1.0028+-0.0003 (z +1.45); sd 0.0480 vs 0.0486 (z -1.72); replicas 20000, 20000
             k1_N10000: mean 1.0001+-0.0003 vs 1.0004+-0.0002 (z -1.05); sd 0.0154 vs 0.0152 (z +0.65); replicas 2500, 10000
           k1.84_N1000: mean 1.8455+-0.0006 vs 1.8455+-0.0006 (z -0.01); sd 0.0877 vs 0.0873 (z +0.60); replicas 20000, 20000
          k1.84_N10000: mean 1.8409+-0.0006 vs 1.8404+-0.0003 (z +0.72); sd 0.0280 vs 0.0273 (z +1.58); replicas 2500, 10000
              k3_N1000: mean 3.0102+-0.0010 vs 3.0083+-0.0010 (z +1.34); sd 0.1429 vs 0.1435 (z -0.61); replicas 20000, 20000
             k3_N10000: mean 3.0017+-0.0009 vs 3.0010+-0.0004 (z +0.69); sd 0.0459 vs 0.0446 (z +1.74); replicas 2500, 10000
              k5_N1000: mean 5.0171+-0.0017 vs 5.0163+-0.0017 (z +0.35); sd 0.2382 vs 0.2413 (z -1.80); replicas 20000, 20000
             k5_N10000: mean 5.0010+-0.0015 vs 5.0002+-0.0008 (z +0.48); sd 0.0765 vs 0.0757 (z +0.68); replicas 2500, 10000
             k15_N1000: mean 15.0580+-0.0051 vs 15.0563+-0.0051 (z +0.23); sd 0.7275 vs 0.7236 (z +0.74); replicas 20000, 20000
            k15_N10000: mean 15.0010+-0.0046 vs 15.0047+-0.0023 (z -0.71); sd 0.2310 vs 0.2297 (z +0.36); replicas 2500, 10000
             k40_N1000: mean 40.1563+-0.0140 vs 40.1400+-0.0138 (z +0.83); sd 1.9755 vs 1.9464 (z +2.05); replicas 20000, 20000
            k40_N10000: mean 40.0238+-0.0126 vs 40.0184+-0.0061 (z +0.39); sd 0.6316 vs 0.6147 (z +1.65); replicas 2500, 10000

==================== k_reg - k_mle on the same sample
  k=    1 N=    1000: nm mean   +0.0031 +- 0.0009 sd   0.1330 | compound mean   +2.1818 sd   0.3809, mean/sd    5.73
  k=    1 N=   10000: nm mean   +0.0004 +- 0.0004 sd   0.0423 | compound mean   +2.1638 sd   0.1214, mean/sd   17.82
  k=    1 N=  100000: nm mean   +0.0003 +- 0.0003 sd   0.0135 | compound mean   +2.1638 sd   0.0382, mean/sd   56.63
  k=    1 N= 1000000: nm mean   -0.0001 +- 0.0002 sd   0.0042 | compound mean   +2.1628 sd   0.0117, mean/sd  184.84
  k= 1.84 N=    1000: nm mean   +0.0041 +- 0.0015 sd   0.2123 | compound mean   +3.9341 sd   0.6139, mean/sd    6.41
  k= 1.84 N=   10000: nm mean   +0.0021 +- 0.0007 sd   0.0665 | compound mean   +3.9083 sd   0.1929, mean/sd   20.26
  k= 1.84 N=  100000: nm mean   -0.0002 +- 0.0005 sd   0.0216 | compound mean   +3.9093 sd   0.0605, mean/sd   64.61
  k= 1.84 N= 1000000: nm mean   +0.0003 +- 0.0003 sd   0.0067 | compound mean   +3.9095 sd   0.0191, mean/sd  204.34
  k=    3 N=    1000: nm mean   +0.0054 +- 0.0022 sd   0.3151 | compound mean   +6.3422 sd   0.9228, mean/sd    6.87
  k=    3 N=   10000: nm mean   +0.0018 +- 0.0010 sd   0.0985 | compound mean   +6.3137 sd   0.2891, mean/sd   21.84
  k=    3 N=  100000: nm mean   +0.0009 +- 0.0007 sd   0.0323 | compound mean   +6.3125 sd   0.0920, mean/sd   68.60
  k=    3 N= 1000000: nm mean   +0.0003 +- 0.0005 sd   0.0099 | compound mean   +6.3107 sd   0.0302, mean/sd  208.64
  k=    5 N=    1000: nm mean   -0.0037 +- 0.0035 sd   0.4926 | compound mean  +10.5119 sd   1.4372, mean/sd    7.31
  k=    5 N=   10000: nm mean   +0.0014 +- 0.0015 sd   0.1544 | compound mean  +10.4734 sd   0.4492, mean/sd   23.32
  k=    5 N=  100000: nm mean   +0.0001 +- 0.0011 sd   0.0492 | compound mean  +10.4652 sd   0.1414, mean/sd   74.02
  k=    5 N= 1000000: nm mean   -0.0012 +- 0.0007 sd   0.0149 | compound mean  +10.4601 sd   0.0417, mean/sd  250.78
  k=   15 N=    1000: nm mean   +0.0058 +- 0.0097 sd   1.3740 | compound mean  +31.3770 sd   3.9887, mean/sd    7.87
  k=   15 N=   10000: nm mean   -0.0083 +- 0.0043 sd   0.4340 | compound mean  +31.2563 sd   1.2636, mean/sd   24.74
  k=   15 N=  100000: nm mean   +0.0014 +- 0.0030 sd   0.1351 | compound mean  +31.2663 sd   0.3978, mean/sd   78.60
  k=   15 N= 1000000: nm mean   -0.0002 +- 0.0022 sd   0.0433 | compound mean  +31.2506 sd   0.1305, mean/sd  239.55
  k=   40 N=    1000: nm mean   -0.0320 +- 0.0251 sd   3.5479 | compound mean  +83.6266 sd  10.4791, mean/sd    7.98
  k=   40 N=   10000: nm mean   -0.0018 +- 0.0113 sd   1.1329 | compound mean  +83.2907 sd   3.3363, mean/sd   24.97
  k=   40 N=  100000: nm mean   -0.0050 +- 0.0079 sd   0.3533 | compound mean  +83.2388 sd   1.0568, mean/sd   78.76
  k=   40 N= 1000000: nm mean   +0.0022 +- 0.0060 sd   0.1198 | compound mean  +83.2578 sd   0.3445, mean/sd  241.69

==================== XS6 Sec. 8 information comparison, recomputed from its replicas
  N = 100000: signal 0.008241, resolution 0.006005, Z = 1.372 +- 0.025 (1000 and 1000 replicas); 5 sd at N = 1.33e+06 by 1/sqrt(N) scaling
  N = 1000000: signal 0.008241, resolution 0.001288, Z = 6.400 +- 0.029 (8000 and 16000 replicas); 5 sd at N = 6.1e+05 by 1/sqrt(N) scaling
  log-log interpolation between the two sizes: Z grows as N^0.669, Z = 5 at N = 6.91e+05


==> anc/calc_SHORT/item6/analyse.py <==
#!/usr/bin/env python3
"""Summarise the replica studies: bias, spread and resolution of the two estimators of k, the size at
which a proton of k = 1, 1.84, 3 is separated from k = 40 at five standard deviations, and the
comparison with the information-based resolution of XS6 Sec. 8.

Inputs: study_{nm,smear,smear2,nm_smeared,cascade0,cascade0b,compound}.npz (smear2 and cascade0b
        are appended to smear and cascade0), asymptotics.json, and
(read only) ../../XS6/measure_spread_and_residual.json for the paper's own comparison.
Output: analyse.json and the log.

Definitions
  bias        mean over replicas minus the true k (nm, smear, nm_smeared, cascade0); for compound the mean is also
              compared with the population limit from asymptotics.json.
  se(mean)    sd/sqrt(R)
  sd, se(sd)  sample standard deviation over replicas, and its standard error sd/2*sqrt((kurt-1)/R)
              (kurt the non-excess kurtosis of the replicas; valid to first order for any law)
  rsd         IQR/1.349, a spread insensitive to tails
  Z(N)        (mean_40 - mean_k)/sqrt(var_k + var_40), proton and nucleus on separate samples of N
              events each; its uncertainty from 400 bootstrap resamples of the replicas
  n5          the N at which Z = 5, from log-log interpolation of Z between the two sizes that bracket 5
Run:  ( ulimit -v 1500000; python3 analyse.py ) > analyse_rerun.log
(analyse.log is the log of the original run, which SHORT8/make_numbers.py reads; the program needs the
study_*.npz files)
"""
import numpy as np, json, io, os
from common import KS

HERE = os.path.dirname(os.path.abspath(__file__))
ASY = json.load(io.open(os.path.join(HERE, 'asymptotics.json')))
EST = {'reg': 0, 'mle': 3}
BASE = {'cascade0': 'nm', 'nm_smeared': 'smear'}      # the asymptotic rows each model is set against
out = {}


def stats(v):
    v = v[np.isfinite(v)]
    R = v.size
    m = v.mean(); sd = v.std(ddof=1)
    kurt = ((v - m)**4).mean()/((v - m)**2).mean()**2
    q1, med, q3 = np.quantile(v, [0.25, 0.5, 0.75])
    return dict(R=int(R), mean=float(m), se_mean=float(sd/np.sqrt(R)), sd=float(sd),
                se_sd=float(sd/2*np.sqrt((kurt - 1)/R)), kurt=float(kurt), median=float(med),
                rsd=float((q3 - q1)/1.349))


def load(model):
    """A study file, with the replicas of its top-up run appended where one exists."""
    f = os.path.join(HERE, f'study_{model}.npz')
    if not os.path.exists(f):
        return None
    d = dict(np.load(f))
    extra = {'smear': 'smear2', 'cascade0': 'cascade0b'}.get(model)
    if extra and os.path.exists(os.path.join(HERE, f'study_{extra}.npz')):
        for key, a in np.load(os.path.join(HERE, f'study_{extra}.npz')).items():
            d[key] = np.concatenate([d[key], a]) if key in d else a
    return d


def sizes_of(d):
    return sorted({int(key.split('_N')[1]) for key in d})


rng = np.random.default_rng(606999)
if not any(os.path.exists(os.path.join(HERE, f'study_{m}.npz')) for m in ('nm', 'smear', 'nm_smeared', 'cascade0', 'compound')):
    raise SystemExit('no study file: the study_*.npz files are left out of the package and regenerated by the study '
                     'programs of the README. analyse.json is unchanged, and a log named in a > redirection was emptied by '
                     'the shell before this program started')
for model in ('nm', 'smear', 'nm_smeared', 'cascade0', 'compound'):
    d = load(model)
    if d is None:
        print(f"{model}: no study file, skipped")
        continue
    out[model] = {}
    print(f"\n==================== {model} ====================")
    for est, col in EST.items():
        print(f"\n  estimator {est}")
        print(f"  {'k':>5} {'N':>8} {'R':>6} {'undef':>5} {'mean':>10} {'bias':>10} {'+-':>8} "
              f"{'sd':>9} {'+-':>7} {'sd*sqrtN':>9} {'asy':>9} {'rel sd':>8} {'median':>9} {'rsd':>9}")
        for k in KS:
            a = ASY['rows'].get(f"{BASE.get(model, model)}|{k:g}")
            lim = a[f'{est}_limit']; asy = np.sqrt(a[f'{est}_nvar'])
            for N in sizes_of(d):
                v = d[f"k{k:g}_N{N}"][:, col]
                s = stats(v)
                s['undefined'] = int((~np.isfinite(v)).sum())
                s['bias_vs_true'] = s['mean'] - k
                s['bias_vs_limit'] = s['mean'] - lim
                s['sd_sqrtN'] = s['sd']*np.sqrt(N); s['asy_sd_sqrtN'] = asy
                s['limit'] = lim
                out[model][f"{est}|{k:g}|{N}"] = s
                print(f"  {k:5g} {N:8d} {s['R']:6d} {s['undefined']:5d} {s['mean']:10.4f} "
                      f"{s['mean'] - (k if model != 'compound' else lim):+10.4f} {s['se_mean']:8.4f} "
                      f"{s['sd']:9.4f} {s['se_sd']:7.4f} {s['sd_sqrtN']:9.3f} {asy:9.3f} "
                      f"{s['sd']/s['mean']:8.4f} {s['median']:9.4f} {s['rsd']:9.4f}")

    print(f"\n  separation from k = 40 ({model}); Z = (mean_40 - mean_k)/sqrt(var_k + var_40)")
    for est, col in EST.items():
        for k in (1.0, 1.84, 3.0):
            zs = []
            for N in sizes_of(d):
                v = d[f"k{k:g}_N{N}"][:, col]; w = d[f"k40_N{N}"][:, col]
                v = v[np.isfinite(v)]; w = w[np.isfinite(w)]
                Z = (w.mean() - v.mean())/np.sqrt(v.var(ddof=1) + w.var(ddof=1))
                Zr = (np.median(w) - np.median(v))/np.hypot(stats(v)['rsd'], stats(w)['rsd'])
                bz = []
                for _ in range(400):
                    vb = v[rng.integers(0, v.size, v.size)]; wb = w[rng.integers(0, w.size, w.size)]
                    bz.append((wb.mean() - vb.mean())/np.sqrt(vb.var(ddof=1) + wb.var(ddof=1)))
                zs.append((N, Z, float(np.std(bz, ddof=1)), Zr))
            n5 = None
            for (N1, Z1, _, _), (N2, Z2, _, _) in zip(zs[:-1], zs[1:]):
                if Z1 < 5.0 <= Z2:
                    n5 = float(np.exp(np.log(N1) + (np.log(5.0) - np.log(Z1))
                                      * (np.log(N2) - np.log(N1))/(np.log(Z2) - np.log(Z1))))
                    break
            key = f"{BASE.get(model, model)}|{est}|{k:g}"
            n5a = ASY['separation'][key]['n5'] if key in ASY['separation'] else None
            out[model][f"sep|{est}|{k:g}"] = dict(Z=[z[:3] for z in zs], Zrobust=[(z[0], z[3]) for z in zs],
                                                   n5=n5, n5_asymptotic=n5a)
            print(f"  {est} k={k:5g}: " + ", ".join(f"N={N}: {Z:.2f}+-{e:.2f} (robust {Zr:.2f})"
                                                     for N, Z, e, Zr in zs))
            if n5 is None and zs[0][1] >= 5.0:
                print(f"           Z already exceeds 5 at the smallest size N = {zs[0][0]}")
            print(f"           n5 from the replicas {n5 if n5 is None else round(n5, 1)}, "
                  f"asymptotic {n5a if n5a is None else round(n5a, 1)}")

# ------------------------------------------------------------------ event-by-event cascade against Eq. (nm)
# smear (cascade, sigma 0.5) is compared with nm_smeared (Eq. (nm) of shape k at the smeared means), and
# cascade0 (cascade, no smearing) with nm, cell by cell: z of the difference of the means and of the
# spreads, and the chi-square of each set of z over all common cells.
print("\n==================== event-by-event cascade against Eq. (nm), cell by cell")
comp = {}
for a_name, b_name in (('smear', 'nm_smeared'), ('cascade0', 'nm')):
    A_, B_ = load(a_name), load(b_name)
    if A_ is None or B_ is None:
        print(f"  {a_name} against {b_name}: a file is missing, skipped")
        continue
    for est, col in EST.items():
        zm, zs_, rows = [], [], []
        for key in sorted(set(A_) & set(B_), key=lambda x: (float(x.split('_N')[0][1:]), int(x.split('_N')[1]))):
            sa, sb = stats(A_[key][:, col]), stats(B_[key][:, col])
            z1 = (sa['mean'] - sb['mean'])/np.hypot(sa['se_mean'], sb['se_mean'])
            z2 = (sa['sd'] - sb['sd'])/np.hypot(sa['se_sd'], sb['se_sd'])
            zm.append(z1); zs_.append(z2)
            rows.append(dict(cell=key, mean_a=sa['mean'], se_a=sa['se_mean'], mean_b=sb['mean'],
                             se_b=sb['se_mean'], z_mean=z1, sd_a=sa['sd'], sd_b=sb['sd'], z_sd=z2,
                             R_a=sa['R'], R_b=sb['R']))
        zm, zs_ = np.array(zm), np.array(zs_)
        comp[f"{a_name}|{b_name}|{est}"] = dict(cells=rows, chi2_mean=float((zm**2).sum()),
                                                 chi2_sd=float((zs_**2).sum()), ncell=int(zm.size))
        print(f"  {a_name} against {b_name}, {est}: {zm.size} cells, chi2 of means {(zm**2).sum():.1f}, "
              f"largest |z| {np.abs(zm).max():.2f}; chi2 of spreads {(zs_**2).sum():.1f}, largest |z| "
              f"{np.abs(zs_).max():.2f}")
        for r in rows:
            print(f"      {r['cell']:>16}: mean {r['mean_a']:.4f}+-{r['se_a']:.4f} vs {r['mean_b']:.4f}+-"
                  f"{r['se_b']:.4f} (z {r['z_mean']:+.2f}); sd {r['sd_a']:.4f} vs {r['sd_b']:.4f} "
                  f"(z {r['z_sd']:+.2f}); replicas {r['R_a']}, {r['R_b']}")
out['cascade_vs_nm'] = comp

# ------------------------------------------------------------------ regression minus MLE on one sample
# Under Eq. (nm) both estimators tend to k; under compound counting they tend to 3k and to k*. Their
# difference on the same sample is therefore a check of the counting that needs no second target.
dn, dc = load('nm'), load('compound')
if dn is not None and dc is not None:
    print("\n==================== k_reg - k_mle on the same sample")
    cons = {}
    for k in KS:
        for N in sizes_of(dn):
            if N < 1000:
                continue
            row = {}
            for tag, dd in (('nm', dn), ('compound', dc)):
                a = dd[f"k{k:g}_N{N}"]; ok = np.isfinite(a[:, 0]) & np.isfinite(a[:, 3])
                df = a[ok, 0] - a[ok, 3]
                row[tag] = dict(mean=float(df.mean()), se=float(df.std(ddof=1)/np.sqrt(df.size)),
                                sd=float(df.std(ddof=1)), R=int(df.size))
            row['Z_compound'] = row['compound']['mean']/row['compound']['sd']
            cons[f"{k:g}|{N}"] = row
            print(f"  k={k:5g} N={N:8d}: nm mean {row['nm']['mean']:+9.4f} +- {row['nm']['se']:.4f} sd "
                  f"{row['nm']['sd']:8.4f} | compound mean {row['compound']['mean']:+9.4f} sd "
                  f"{row['compound']['sd']:8.4f}, mean/sd {row['Z_compound']:7.2f}")
    out['reg_minus_mle'] = cons

# ------------------------------------------------------------------ the paper's comparison
P = os.path.join(HERE, '..', '..', 'XS6', 'measure_spread_and_residual.json')
if os.path.exists(P):
    C = json.load(io.open(P))['corrected']
    print("\n==================== XS6 Sec. 8 information comparison, recomputed from its replicas")
    pap = {}
    for N in (100000, 1000000):
        T = {}
        for k in (1, 40):
            c = C[f"{k}|{N}"]
            T[k] = np.array(c['pd']) - np.array(c['ps']) + np.array(c['A'])
        S = C[f"40|{N}"]['truth'] - C[f"1|{N}"]['truth']
        R = np.sqrt(T[1].var(ddof=1) + T[40].var(ddof=1))
        bz = []
        for _ in range(400):
            t1 = T[1][rng.integers(0, T[1].size, T[1].size)]; t4 = T[40][rng.integers(0, T[40].size, T[40].size)]
            bz.append(S/np.sqrt(t1.var(ddof=1) + t4.var(ddof=1)))
        pap[N] = dict(signal=S, resolution=R, Z=S/R, Z_se=float(np.std(bz, ddof=1)),
                      n5_scaled=N*(5.0/(S/R))**2, R1=T[1].size, R40=T[40].size)
        print(f"  N = {N}: signal {S:.6f}, resolution {R:.6f}, Z = {S/R:.3f} +- {np.std(bz, ddof=1):.3f} "
              f"({T[1].size} and {T[40].size} replicas); 5 sd at N = {N*(5.0/(S/R))**2:.3g} by 1/sqrt(N) scaling")
    zl, zh = pap[100000]['Z'], pap[1000000]['Z']
    slope = np.log(zh/zl)/np.log(10.0)
    n5i = 1e6*(5.0/zh)**(1.0/slope)
    print(f"  log-log interpolation between the two sizes: Z grows as N^{slope:.3f}, Z = 5 at N = {n5i:.3g}")
    pap['interp'] = dict(slope=slope, n5=n5i)
    out['paper_information'] = {str(k): v for k, v in pap.items()}

json.dump(out, io.open(os.path.join(HERE, 'analyse.json'), 'w'), indent=1)


==> anc/calc_SHORT/item6/asymptotics.json <==
{
 "config": {
  "Delta": 0.4,
  "edges": [
   4.0,
   5.0,
   6.0,
   7.0
  ],
  "LAMU": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "sigma": 0.5,
  "ymax": 10.0
 },
 "smeared_unit_means": [
  2.4852346170980555,
  3.7075343812199235,
  5.530991355496113
 ],
 "smeared_unit_means_ymax60": [
  2.485234617098055,
  3.707534381219924,
  5.530991357258028
 ],
 "lost_per_event_k40": 7.04765952204655e-08,
 "rows": {
  "nm|1": {
   "model": "nm",
   "k": 1.0,
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "reg_limit": 0.9999999999999991,
   "reg_nvar": 19.96483656437298,
   "mle_limit": 1.0,
   "mle_nvar": 2.311703415587776,
   "mle_nvar_modelbased": 2.311703415587776,
   "deficit_total_law": 6.661338147750939e-16
  },
  "nm|1.84": {
   "model": "nm",
   "k": 1.84,
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "reg_limit": 1.8399999999999963,
   "reg_nvar": 52.16412497539282,
   "mle_limit": 1.84,
   "mle_nvar": 7.539296189334887,
   "mle_nvar_modelbased": 7.539296189334887,
   "deficit_total_law": 3.3306690738754696e-15
  },
  "nm|3": {
   "model": "nm",
   "k": 3.0,
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "reg_limit": 2.9999999999999885,
   "reg_nvar": 119.7890193862362,
   "mle_limit": 3.0,
   "mle_nvar": 20.17799397023655,
   "mle_nvar_modelbased": 20.17799397023655,
   "deficit_total_law": 3.3306690738754696e-16
  },
  "nm|5": {
   "model": "nm",
   "k": 5.0,
   "means": [
    12.180118372677677,
    18.170601408554774,
    27.107351952277252
   ],
   "reg_limit": 4.999999999999979,
   "reg_nvar": 299.47254846559224,
   "mle_limit": 5.0,
   "mle_nvar": 56.899695434360005,
   "mle_nvar_modelbased": 56.899695434360005,
   "deficit_total_law": 4.884981308350689e-15
  },
  "nm|15": {
   "model": "nm",
   "k": 15.0,
   "means": [
    36.540355118033034,
    54.511804225664314,
    81.32205585683175
   ],
   "reg_limit": 15.000000000000163,
   "reg_nvar": 2395.7803877244787,
   "mle_limit": 15.0,
   "mle_nvar": 524.1625860377178,
   "mle_nvar_modelbased": 524.1625860377178,
   "deficit_total_law": 2.220446049250313e-15
  },
  "nm|40": {
   "model": "nm",
   "k": 40.0,
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "reg_limit": 40.00000000002393,
   "reg_nvar": 16371.165982837774,
   "mle_limit": 40.0,
   "mle_nvar": 3760.199983243596,
   "mle_nvar_modelbased": 3760.199983243596,
   "deficit_total_law": 1.7108536809473662e-13
  },
  "smear|1": {
   "model": "smear",
   "k": 1.0,
   "means": [
    2.4852346170980555,
    3.7075343812199235,
    5.530991355496113
   ],
   "reg_limit": 0.9999999999999991,
   "reg_nvar": 20.159252202517234,
   "mle_limit": 1.0,
   "mle_nvar": 2.298104432930159,
   "mle_nvar_modelbased": 2.298104432930159,
   "deficit_total_law": 4.440892098500626e-16
  },
  "smear|1.84": {
   "model": "smear",
   "k": 1.84,
   "means": [
    4.5728316954604225,
    6.821863261444659,
    10.177024094112848
   ],
   "reg_limit": 1.8399999999999972,
   "reg_nvar": 52.67209415473794,
   "mle_limit": 1.84,
   "mle_nvar": 7.5042231938381105,
   "mle_nvar_modelbased": 7.5042231938381105,
   "deficit_total_law": 2.220446049250313e-15
  },
  "smear|3": {
   "model": "smear",
   "k": 3.0,
   "means": [
    7.4557038512941665,
    11.12260314365977,
    16.59297406648834
   ],
   "reg_limit": 2.9999999999999956,
   "reg_nvar": 120.95551321510357,
   "mle_limit": 3.0,
   "mle_nvar": 20.09708793607136,
   "mle_nvar_modelbased": 20.09708793607136,
   "deficit_total_law": 1.5543122344752192e-15
  },
  "smear|5": {
   "model": "smear",
   "k": 5.0,
   "means": [
    12.426173085490277,
    18.537671906099618,
    27.654956777480564
   ],
   "reg_limit": 4.9999999999999645,
   "reg_nvar": 302.3887830377551,
   "mle_limit": 5.0,
   "mle_nvar": 56.693166582971635,
   "mle_nvar_modelbased": 56.693166582971635,
   "deficit_total_law": 2.3314683517128287e-15
  },
  "smear|15": {
   "model": "smear",
   "k": 15.0,
   "means": [
    37.27851925647083,
    55.613015718298854,
    82.96487033244169
   ],
   "reg_limit": 14.999999999999787,
   "reg_nvar": 2419.1102643013824,
   "mle_limit": 15.0,
   "mle_nvar": 522.4300589270345,
   "mle_nvar_modelbased": 522.4300589270345,
   "deficit_total_law": 1.4876988529977098e-14
  },
  "smear|40": {
   "model": "smear",
   "k": 40.0,
   "means": [
    99.40938468392221,
    148.30137524879694,
    221.2396542198445
   ],
   "reg_limit": 40.00000000002325,
   "reg_nvar": 16530.58680613124,
   "mle_limit": 40.0,
   "mle_nvar": 3748.101619275124,
   "mle_nvar_modelbased": 3748.101619275124,
   "deficit_total_law": 1.5687451337953462e-13
  },
  "compound|1": {
   "model": "compound",
   "k": 1.0,
   "means": [
    2.4360236745355355,
    3.6341202817109544,
    5.42147039045545
   ],
   "reg_limit": 3.000000000000001,
   "reg_nvar": 156.80798192575716,
   "mle_limit": 0.8366293980571062,
   "mle_nvar": 1.582953114229217,
   "mle_nvar_modelbased": 1.398563724407168,
   "deficit_total_law": 7.771561172376096e-16,
   "deficit_births": 7.771561172376096e-16,
   "mean_total": 22.98322869340336
  },
  "compound|1.84": {
   "model": "compound",
   "k": 1.84,
   "means": [
    4.482283561145385,
    6.686781318348157,
    9.975505518438029
   ],
   "reg_limit": 5.519999999999991,
   "reg_nvar": 407.1560809038999,
   "mle_limit": 1.6115207501455113,
   "mle_nvar": 5.649501546381065,
   "mle_nvar_modelbased": 5.071711424937149,
   "deficit_total_law": 5.10702591327572e-15,
   "deficit_births": 3.3306690738754696e-15,
   "mean_total": 42.28914079586362
  },
  "compound|3": {
   "model": "compound",
   "k": 3.0,
   "means": [
    7.308071023606606,
    10.902360845132863,
    16.26441117136635
   ],
   "reg_limit": 8.999999999999977,
   "reg_nvar": 930.9417802512858,
   "mle_limit": 2.688963700640122,
   "mle_nvar": 15.41645144106671,
   "mle_nvar_modelbased": 14.410238737973861,
   "deficit_total_law": 2.4424906541753444e-15,
   "deficit_births": 0.0,
   "mean_total": 68.94968608021203
  },
  "compound|5": {
   "model": "compound",
   "k": 5.0,
   "means": [
    12.180118372677677,
    18.170601408554774,
    27.107351952277252
   ],
   "reg_limit": 14.999999999999918,
   "reg_nvar": 2319.099357875508,
   "mle_limit": 4.538002382315402,
   "mle_nvar": 43.65677419835659,
   "mle_nvar_modelbased": 42.14833719140808,
   "deficit_total_law": 7.327471962526033e-15,
   "deficit_births": 4.884981308350689e-15,
   "mean_total": 114.91614346702107
  },
  "compound|15": {
   "model": "compound",
   "k": 15.0,
   "means": [
    36.540355118033034,
    54.511804225664314,
    81.32205585683175
   ],
   "reg_limit": 45.0000000000004,
   "reg_nvar": 18470.24393547392,
   "mle_limit": 13.746167149131548,
   "mle_nvar": 404.4419714515616,
   "mle_nvar_modelbased": 400.6817845912358,
   "deficit_total_law": 5.440092820663267e-15,
   "deficit_births": 2.220446049250313e-15,
   "mean_total": 344.74843040105276
  },
  "compound|40": {
   "model": "compound",
   "k": 40.0,
   "means": [
    97.44094698142142,
    145.3648112684382,
    216.85881561821802
   ],
   "reg_limit": 120.0000000000712,
   "reg_nvar": 126006.9562408768,
   "mle_limit": 36.747226850200725,
   "mle_nvar": 2908.467233413839,
   "mle_nvar_modelbased": 2899.0189974638406,
   "deficit_total_law": 1.8174350913113813e-13,
   "deficit_births": 1.7108536809473662e-13,
   "mean_total": 919.3291477359783
  }
 },
 "separation": {
  "nm|reg|1": {
   "n5": 269.4137215546028,
   "z_at_1e6": 304.621216962353
  },
  "nm|mle|1": {
   "n5": 61.84272989249152,
   "z_at_1e6": 635.8075463960046
  },
  "nm|reg|1.84": {
   "n5": 281.95805033013244,
   "z_at_1e6": 297.7678155383033
  },
  "nm|mle|1.84": {
   "n5": 64.68507996908036,
   "z_at_1e6": 621.6815011652441
  },
  "nm|reg|3": {
   "n5": 301.1496530716338,
   "z_at_1e6": 288.12359220357325
  },
  "nm|mle|3": {
   "n5": 69.0353903800919,
   "z_at_1e6": 601.7749588028549
  },
  "nm|reg|5": {
   "n5": 340.21711288327657,
   "z_at_1e6": 271.0765357796774
  },
  "nm|mle|5": {
   "n5": 77.89999344240726,
   "z_at_1e6": 566.5017995465537
  },
  "nm|reg|15": {
   "n5": 750.6778548210629,
   "z_at_1e6": 182.49173585858196
  },
  "nm|mle|15": {
   "n5": 171.37450277125257,
   "z_at_1e6": 381.94154494037696
  },
  "smear|reg|1": {
   "n5": 272.03724619188074,
   "z_at_1e6": 303.1487762384714
  },
  "smear|mle|1": {
   "n5": 61.6436509485216,
   "z_at_1e6": 636.8333930406753
  },
  "smear|reg|1.84": {
   "n5": 284.70373042189414,
   "z_at_1e6": 296.3285019467158
  },
  "smear|mle|1.84": {
   "n5": 64.47677140999339,
   "z_at_1e6": 622.6849412149793
  },
  "smear|reg|3": {
   "n5": 304.08221912573794,
   "z_at_1e6": 286.73089567736935
  },
  "smear|mle|3": {
   "n5": 68.81297858311167,
   "z_at_1e6": 602.7466786652558
  },
  "smear|reg|5": {
   "n5": 343.53011406421626,
   "z_at_1e6": 269.766239226632
  },
  "smear|mle|5": {
   "n5": 77.64887318077747,
   "z_at_1e6": 567.417107398997
  },
  "smear|reg|15": {
   "n5": 757.9878828158821,
   "z_at_1e6": 181.60962966018394
  },
  "smear|mle|15": {
   "n5": 170.82126712808633,
   "z_at_1e6": 382.55953844314155
  },
  "compound|reg|1": {
   "n5": 230.41084853285304,
   "z_at_1e6": 329.3961681097972
  },
  "compound|mle|1": {
   "n5": 56.41508232939313,
   "z_at_1e6": 665.690549016654
  },
  "compound|reg|1.84": {
   "n5": 241.14392561257958,
   "z_at_1e6": 321.9821833949242
  },
  "compound|mle|1.84": {
   "n5": 59.0132566963518,
   "z_at_1e6": 650.8714369348027
  },
  "compound|reg|3": {
   "n5": 257.56411415665366,
   "z_at_1e6": 311.54969292466575
  },
  "compound|mle|3": {
   "n5": 63.0166202638839,
   "z_at_1e6": 629.8577112770071
  },
  "compound|reg|5": {
   "n5": 290.9887882053925,
   "z_at_1e6": 293.110837495673
  },
  "compound|mle|5": {
   "n5": 71.1400341343919,
   "z_at_1e6": 592.8065174356946
  },
  "compound|reg|15": {
   "n5": 642.1208896714575,
   "z_at_1e6": 197.31568292922134
  },
  "compound|mle|15": {
   "n5": 156.550281109304,
   "z_at_1e6": 399.61619329112165
  }
 },
 "k_at_z_1e6": {
  "reg|5": 39.105198118985925,
  "reg|1": 39.81945451351442,
  "mle|5": 39.5687362513891,
  "mle|1": 39.913373868031194
 }
}

==> anc/calc_SHORT/item6/asymptotics.log <==
smeared window means per unit k (sigma 0.5), births on [0, 10]: [2.485235 3.707534 5.530991]  on [0, 60]: [2.485235 3.707534 5.530991]  ratio to LAMU: [1.020201 1.020201 1.020201]  exp(Delta^2 sigma^2/2) = 1.020201
expected hadrons per event in [4,7) from births above y = 10.0 (not simulated), k = 40: 7.05e-08

model        k |  reg limit reg sd*sqrt(n) |  mle limit mle sd*sqrt(n) (model-based)
nm           1 |    1.00000         4.4682 |    1.00000         1.5204        1.5204   (mass left out 6.7e-16)
nm        1.84 |    1.84000         7.2225 |    1.84000         2.7458        2.7458   (mass left out 3.3e-15)
nm           3 |    3.00000        10.9448 |    3.00000         4.4920        4.4920   (mass left out 3.3e-16)
nm           5 |    5.00000        17.3053 |    5.00000         7.5432        7.5432   (mass left out 4.9e-15)
nm          15 |   15.00000        48.9467 |   15.00000        22.8946       22.8946   (mass left out 2.2e-15)
nm          40 |   40.00000       127.9499 |   40.00000        61.3205       61.3205   (mass left out 1.7e-13)
smear        1 |    1.00000         4.4899 |    1.00000         1.5160        1.5160   (mass left out 4.4e-16)
smear     1.84 |    1.84000         7.2576 |    1.84000         2.7394        2.7394   (mass left out 2.2e-15)
smear        3 |    3.00000        10.9980 |    3.00000         4.4830        4.4830   (mass left out 1.6e-15)
smear        5 |    5.00000        17.3893 |    5.00000         7.5295        7.5295   (mass left out 2.3e-15)
smear       15 |   15.00000        49.1845 |   15.00000        22.8567       22.8567   (mass left out 1.5e-14)
smear       40 |   40.00000       128.5713 |   40.00000        61.2217       61.2217   (mass left out 1.6e-13)
compound     1 |    3.00000        12.5223 |    0.83663         1.2582        1.1826   (mass left out 7.8e-16)
compound  1.84 |    5.52000        20.1781 |    1.61152         2.3769        2.2520   (mass left out 5.1e-15)
compound     3 |    9.00000        30.5113 |    2.68896         3.9264        3.7961   (mass left out 2.4e-15)
compound     5 |   15.00000        48.1570 |    4.53800         6.6073        6.4922   (mass left out 7.3e-15)
compound    15 |   45.00000       135.9053 |   13.74617        20.1107       20.0170   (mass left out 5.4e-15)
compound    40 |  120.00000       354.9746 |   36.74723        53.9302       53.8425   (mass left out 1.8e-13)

separation from k = 40 at five standard deviations, events per target (asymptotic)
  nm       k=    1: regression n5 =    269.4 (Z at 1e6   304.6),  MLE n5 =     61.8 (Z at 1e6   635.8)
  nm       k= 1.84: regression n5 =    282.0 (Z at 1e6   297.8),  MLE n5 =     64.7 (Z at 1e6   621.7)
  nm       k=    3: regression n5 =    301.1 (Z at 1e6   288.1),  MLE n5 =     69.0 (Z at 1e6   601.8)
  nm       k=    5: regression n5 =    340.2 (Z at 1e6   271.1),  MLE n5 =     77.9 (Z at 1e6   566.5)
  nm       k=   15: regression n5 =    750.7 (Z at 1e6   182.5),  MLE n5 =    171.4 (Z at 1e6   381.9)
  smear    k=    1: regression n5 =    272.0 (Z at 1e6   303.1),  MLE n5 =     61.6 (Z at 1e6   636.8)
  smear    k= 1.84: regression n5 =    284.7 (Z at 1e6   296.3),  MLE n5 =     64.5 (Z at 1e6   622.7)
  smear    k=    3: regression n5 =    304.1 (Z at 1e6   286.7),  MLE n5 =     68.8 (Z at 1e6   602.7)
  smear    k=    5: regression n5 =    343.5 (Z at 1e6   269.8),  MLE n5 =     77.6 (Z at 1e6   567.4)
  smear    k=   15: regression n5 =    758.0 (Z at 1e6   181.6),  MLE n5 =    170.8 (Z at 1e6   382.6)
  compound k=    1: regression n5 =    230.4 (Z at 1e6   329.4),  MLE n5 =     56.4 (Z at 1e6   665.7)
  compound k= 1.84: regression n5 =    241.1 (Z at 1e6   322.0),  MLE n5 =     59.0 (Z at 1e6   650.9)
  compound k=    3: regression n5 =    257.6 (Z at 1e6   311.5),  MLE n5 =     63.0 (Z at 1e6   629.9)
  compound k=    5: regression n5 =    291.0 (Z at 1e6   293.1),  MLE n5 =     71.1 (Z at 1e6   592.8)
  compound k=   15: regression n5 =    642.1 (Z at 1e6   197.3),  MLE n5 =    156.6 (Z at 1e6   399.6)

nm: the k at which (40 - k) equals 5 and 1 standard deviations of the difference, 1e6 events each
  reg: Z = 5 at k = 39.105
  reg: Z = 1 at k = 39.819
  mle: Z = 5 at k = 39.569
  mle: Z = 1 at k = 39.913


==> anc/calc_SHORT/item6/asymptotics.py <==
#!/usr/bin/env python3
"""Large-sample values of the two estimators of k at the Sec. 8 cuts, from the full laws.

For each model and true k this gives the population value (the limit of the estimator as the number
of events grows) and the asymptotic standard deviation times sqrt(n):
  regression  delta method on six sample means with the moments up to fourth order in closed form
              (common.reg_asymptotic)
  MLE         the NB fit of the total N = n1+n2+n3 with the mean estimated. Under the negative
              multinomial the limit is k and n*Var = 1/I(k). Under compound counting the limit k* solves
              E[psi(k*+N)] - psi(k*) + ln(k*/(k*+m)) = 0 with m = E N, and n*Var is the sandwich
              B11/a11^2 (see README), both evaluated on the full law of N.
Models
  nm        Eq. (nm) at lambda_j = k*LAMU
  smear     Eq. (nm) at the smeared means lambda'_j = k * int_0^YMAX Delta e^{Delta y}
            [Phi((y_j-y)/s) - Phi((y_{j-1}-y)/s)] dy, s = 0.5, YMAX = 10 (the simulation cutoff). That
            the smeared counts remain negative multinomial of shape k is the smearing result under test;
            these numbers are what the event-by-event study.py smear must reproduce if it holds.
  compound  one-plus-geometric counting at the birth-window means k*LAMU. The law of the total hadron
            count is P(N=n) = sum_{b=1}^n P(B=b) C(n-1,b-1) 2^-n, P(N=0) = P(B=0), with B ~ NB(k, Lambda).
Separation: n5 = 25 (v_k + v_40)/(mu_40 - mu_k)^2 events per target, where v is n*Var; this is the size
at which the difference of the two estimates is five times its standard deviation, proton and nucleus
measured on separate samples of n events each (the resolution convention of XS6 Sec. 8).
Run:  ( ulimit -v 1500000; python3 asymptotics.py ) > asymptotics.log
"""
import numpy as np, json, io
from scipy.special import gammaln, digamma, polygamma, ndtr
from scipy.integrate import quad
from scipy.optimize import brentq
from common import LAMU, KS, D, reg_asymptotic, mle_asymptotic_var, nb_pmf_range

SIG, YMAX = 0.5, 10.0
EDGES = 4.0 + np.arange(4.0)
E_GEO = (1.0, 2.0, 6.0, 26.0, 150.0)


def smeared_unit_means(ymax):
    out = []
    for a, b in zip(EDGES[:-1], EDGES[1:]):
        f = lambda y: D*np.exp(D*y)*(ndtr((b - y)/SIG) - ndtr((a - y)/SIG))
        v, err = quad(f, 0.0, ymax, points=[a, b], limit=400, epsabs=1e-13, epsrel=1e-13)
        out.append(v)
    return np.array(out)


def compound_total_law(k, Lam, tol=1e-14):
    """Law of the total hadron count under one-plus-geometric counting."""
    nb_n, nb_p, dB = nb_pmf_range(k, Lam, tol=1e-16)
    mean, var = 2*Lam, 6*Lam + 4*Lam*Lam/k
    w = 30.0
    while True:
        nmax = int(mean + w*np.sqrt(var) + 100)
        p = np.zeros(nmax + 1)
        p[0] = nb_p[0]
        n = np.arange(nmax + 1, dtype=float)
        for b in range(1, min(int(nb_n[-1]), nmax) + 1):
            if nb_p[b] < 1e-300:
                continue
            nn = n[b:]
            p[b:] += np.exp(np.log(nb_p[b]) + gammaln(nn) - gammaln(b) - gammaln(nn - b + 1)
                            - nn*np.log(2.0))
        d = abs(1.0 - p.sum())
        if d < tol or w > 300:
            return n, p, d, dB
        w *= 1.5


def mle_limit_and_sandwich(n, p):
    m = (n*p).sum()
    f = lambda t: (p*digamma(np.exp(t) + n)).sum() - digamma(np.exp(t)) + np.log(np.exp(t)/(np.exp(t) + m))
    t = brentq(f, np.log(1e-3), np.log(1e5), xtol=1e-14)
    k = np.exp(t)
    s = digamma(k + n) - digamma(k) + np.log(k/(k + m)) + (m - n)/(k + m)
    a11 = polygamma(1, k) - (p*polygamma(1, k + n)).sum() - 1.0/k + 1.0/(k + m)
    B11 = (p*s*s).sum()
    return k, B11/a11**2, 1.0/a11, m


if __name__ == '__main__':
    out = {'config': dict(Delta=D, edges=EDGES.tolist(), LAMU=LAMU.tolist(), sigma=SIG, ymax=YMAX)}
    su = smeared_unit_means(YMAX); su_inf = smeared_unit_means(60.0)
    print("smeared window means per unit k (sigma 0.5), births on [0, 10]:", su.round(6),
          " on [0, 60]:", su_inf.round(6), " ratio to LAMU:", (su/LAMU).round(6),
          " exp(Delta^2 sigma^2/2) =", round(float(np.exp(D*D*SIG*SIG/2)), 6))
    out['smeared_unit_means'] = su.tolist(); out['smeared_unit_means_ymax60'] = su_inf.tolist()
    lost = quad(lambda y: 40.0*D*np.exp(D*y)*(ndtr((7.0 - y)/SIG) - ndtr((4.0 - y)/SIG)),
                YMAX, 60.0, epsabs=1e-20, epsrel=1e-10)[0]
    print(f"expected hadrons per event in [4,7) from births above y = {YMAX} (not simulated), k = 40: "
          f"{lost:.2e}")
    out['lost_per_event_k40'] = lost
    rows = {}
    print(f"\n{'model':8s} {'k':>5s} | {'reg limit':>10s} {'reg sd*sqrt(n)':>14s} | "
          f"{'mle limit':>10s} {'mle sd*sqrt(n)':>14s} {'(model-based)':>13s}")
    for model in ('nm', 'smear', 'compound'):
        for k in KS:
            lam = k*(su if model == 'smear' else LAMU)
            e = E_GEO if model == 'compound' else (1.0,)*5
            rv, rvar = reg_asymptotic(k, lam, e)
            if model == 'compound':
                n, p, d, dB = compound_total_law(k, lam.sum())
                mk, mvar, mvar_model, m = mle_limit_and_sandwich(n, p)
                extra = dict(deficit_total_law=d, deficit_births=dB, mean_total=m)
            else:
                mvar, d = mle_asymptotic_var(k, lam.sum()); mk = k; mvar_model = mvar
                extra = dict(deficit_total_law=d)
            rows[f"{model}|{k:g}"] = dict(model=model, k=k, means=lam.tolist(), reg_limit=rv,
                                          reg_nvar=rvar, mle_limit=mk, mle_nvar=mvar,
                                          mle_nvar_modelbased=mvar_model, **extra)
            print(f"{model:8s} {k:5g} | {rv:10.5f} {np.sqrt(rvar):14.4f} | {mk:10.5f} "
                  f"{np.sqrt(mvar):14.4f} {np.sqrt(mvar_model):13.4f}   (mass left out {d:.1e})")
    out['rows'] = rows

    print("\nseparation from k = 40 at five standard deviations, events per target (asymptotic)")
    sep = {}
    for model in ('nm', 'smear', 'compound'):
        r40 = rows[f"{model}|40"]
        for k in KS[:-1]:
            r = rows[f"{model}|{k:g}"]
            for est in ('reg', 'mle'):
                dmu = r40[f'{est}_limit'] - r[f'{est}_limit']
                n5 = 25*(r[f'{est}_nvar'] + r40[f'{est}_nvar'])/dmu**2
                z6 = dmu/np.sqrt((r[f'{est}_nvar'] + r40[f'{est}_nvar'])/1e6)
                sep[f"{model}|{est}|{k:g}"] = dict(n5=n5, z_at_1e6=z6)
            print(f"  {model:8s} k={k:5g}: regression n5 = {sep[f'{model}|reg|{k:g}']['n5']:8.1f} "
                  f"(Z at 1e6 {sep[f'{model}|reg|{k:g}']['z_at_1e6']:7.1f}),  MLE n5 = "
                  f"{sep[f'{model}|mle|{k:g}']['n5']:8.1f} (Z at 1e6 {sep[f'{model}|mle|{k:g}']['z_at_1e6']:7.1f})")
    out['separation'] = sep

    # the largest k below 40 still separated from 40 at 5 sd with 1e6 events per target (nm)
    print("\nnm: the k at which (40 - k) equals 5 and 1 standard deviations of the difference, 1e6 events each")
    kx = {}
    r40 = rows["nm|40"]
    for est in ('reg', 'mle'):
        for z in (5.0, 1.0):
            def g(kk):
                if est == 'reg':
                    v = reg_asymptotic(kk, kk*LAMU)[1]
                else:
                    v = mle_asymptotic_var(kk, kk*LAMU.sum())[0]
                return (40.0 - kk) - z*np.sqrt((v + r40[f'{est}_nvar'])/1e6)
            kx[f"{est}|{z:g}"] = brentq(g, 20.0, 39.999, xtol=1e-6)
            print(f"  {est}: Z = {z:g} at k = {kx[f'{est}|{z:g}']:.3f}")
    out['k_at_z_1e6'] = kx
    json.dump(out, io.open('asymptotics.json', 'w'), indent=1)


==> anc/calc_SHORT/item6/cascade.py <==
#!/usr/bin/env python3
"""Event-by-event simulation of the 1+0 cascade (numba), counted in the Sec. 8 windows.

Each event starts at y = 0 with k initial dipoles and no births. With n births so far the next birth
comes after an exponential waiting time of rate Delta*(k + n). For integer k this is the Yule cascade
of XS6 (each of the N = k + n dipoles splits at rate Delta; each split is one birth, one new dipole),
the same loop as scratch_check/cascade_hadronize.py. For non-integer k (1.84) it is the pure-birth
process with the same linear rate, whose birth count in any interval is negative binomial of shape k;
it is the only event-by-event process available at a non-integer shape and is labelled as such.

Each birth is one hadron. Its rapidity is the birth rapidity (sigma = 0) or the birth rapidity plus
a Gaussian of standard deviation sigma. A hadron is counted in window j if 4+j-1 <= y_h < 4+j.
The simulation stops at YMAX = 7 + 6 sigma (7 when sigma = 0); a hadron born above YMAX would need a
fluctuation beyond 6 sigma to reach y < 7 (expected number lost per event at k = 40 below 1e-7, see
README). Births below y = 4 - 6 sigma are simulated, not truncated.
"""
import numpy as np
from numba import njit

DELTA = 0.4


@njit(cache=True)
def cascade_counts(nev, k, sigma, seed):
    np.random.seed(seed)
    ymax = 7.0 + 6.0*sigma
    out = np.zeros((3, nev), dtype=np.int64)
    for e in range(nev):
        y = 0.0
        nb = 0
        while True:
            y += np.random.exponential(1.0/(DELTA*(k + nb)))
            if y > ymax:
                break
            nb += 1
            if sigma > 0.0:
                yh = y + sigma*np.random.standard_normal()
            else:
                yh = y
            if yh >= 4.0 and yh < 7.0:
                out[int(yh - 4.0), e] += 1
    return out


==> anc/calc_SHORT/item6/check_cascade.json <==
{
 "0.0|1.0": {
  "means": [
   2.4342175000000004,
   3.6334674999999996,
   5.420914999999999
  ],
  "means_se": [
   0.004547878734843531,
   0.005498827955262738,
   0.008320786510774964
  ],
  "target": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "ratios": [
   0.9999843415461639,
   0.9995087963379709,
   0.9988721240709006,
   1.000848305102177,
   1.0021713249528572,
   1.0005910735617078
  ],
  "ratios_se": [
   0.004723728519895326,
   0.004386439372177255,
   0.0025103390401816773,
   0.003363939830022753,
   0.0030610070606905504,
   0.0030200851022028
  ],
  "inv_k": 1.0
 },
 "0.0|1.84": {
  "means": [
   4.4898050000000005,
   6.69234,
   9.98053
  ],
  "means_se": [
   0.005738550270802384,
   0.007722644931423576,
   0.009230477549372725
  ],
  "target": [
   4.482283561145385,
   6.686781318348157,
   9.975505518438029
  ],
  "ratios": [
   0.5430847703155498,
   0.5427596314069775,
   0.5436448012686537,
   0.543528631976311,
   0.5432147884919509,
   0.5430695906220306
  ],
  "ratios_se": [
   0.001721599516554692,
   0.002253944294500743,
   0.002237570614207114,
   0.001718317833331972,
   0.0019082524655320288,
   0.0021033441650331495
  ],
  "inv_k": 0.5434782608695652
 },
 "0.0|40.0": {
  "means": [
   97.43550249999998,
   145.30224,
   216.8284975
  ],
  "means_se": [
   0.024979066097276563,
   0.042287078964719484,
   0.06524105277182621
  ],
  "target": [
   97.44094698142142,
   145.3648112684382,
   216.85881561821802
  ],
  "ratios": [
   0.02517726474300431,
   0.02509844865427514,
   0.025127252399315875,
   0.025123412666007483,
   0.02513910126827109,
   0.025097901412143
  ],
  "ratios_se": [
   6.954109236609168e-05,
   9.186735999052561e-05,
   8.198633074916299e-05,
   6.735576497257626e-05,
   6.193577179961159e-05,
   7.588035940690917e-05
  ],
  "inv_k": 0.025
 },
 "0.5|1.0": {
  "means": [
   2.481397500000001,
   3.7087125,
   5.5268375
  ],
  "means_se": [
   0.0053432181252696985,
   0.006789106866110861,
   0.010717527991565959
  ],
  "target": [
   2.4852346170980555,
   3.7075343812199235,
   5.530991355496113
  ],
  "ratios": [
   0.9957476489127846,
   0.9983258766911769,
   0.9996702830517975,
   0.9978701193589317,
   0.9983566293651795,
   0.998951323025081
  ],
  "ratios_se": [
   0.003990468048816161,
   0.002953605001655785,
   0.0037411351576391214,
   0.0030049379638407868,
   0.0036416836505519853,
   0.0030660419018134037
  ],
  "inv_k": 1.0
 },
 "0.5|1.84": {
  "means": [
   4.563977500000001,
   6.803264999999999,
   10.1497
  ],
  "means_se": [
   0.005044254776475887,
   0.007644429602486273,
   0.010485363859359338
  ],
  "target": [
   4.5728316954604225,
   6.821863261444659,
   10.177024094112848
  ],
  "ratios": [
   0.5451040095068411,
   0.5418589305983439,
   0.5416981639738889,
   0.5435795080282058,
   0.5431533262133328,
   0.5418175513954895
  ],
  "ratios_se": [
   0.0012734057278182566,
   0.001911190591766927,
   0.0014824337222683224,
   0.0011649167316722662,
   0.0013271933915495252,
   0.001464859849105999
  ],
  "inv_k": 0.5434782608695652
 },
 "0.5|40.0": {
  "means": [
   99.46006750000001,
   148.36254749999998,
   221.29459749999995
  ],
  "means_se": [
   0.02979885026813305,
   0.050727190683803776,
   0.07036085423644019
  ],
  "target": [
   99.40938468392221,
   148.30137524879694,
   221.2396542198445
  ],
  "ratios": [
   0.025060608053815225,
   0.024970626006920158,
   0.02509516395274431,
   0.025022898622643796,
   0.0250696998005804,
   0.02507286742044947
  ],
  "ratios_se": [
   7.079150899990606e-05,
   7.571285208667109e-05,
   8.766348731176171e-05,
   6.495441537587592e-05,
   7.685739294219869e-05,
   7.662746919519508e-05
  ],
  "inv_k": 0.025
 }
}

==> anc/calc_SHORT/item6/check_cascade.log <==
  K1 pass: sigma=0.0 k=1: means [2.4342 3.6335 5.4209] target [2.436  3.6341 5.4215], largest |z| 0.40
  K2 pass: sigma=0.0 k=1: ratios [0.99998 0.99951 0.99887 1.00085 1.00217 1.00059] against 1/k = 1.00000, largest |z| 0.71
  K2x pass: mutation 1/(1.05k): largest |z| 18.5
  K1 pass: sigma=0.0 k=1.84: means [4.4898 6.6923 9.9805] target [4.4823 6.6868 9.9755], largest |z| 1.31
  K2 pass: sigma=0.0 k=1.84: ratios [0.54308 0.54276 0.54364 0.54353 0.54321 0.54307] against 1/k = 0.54348, largest |z| 0.32
  K1 pass: sigma=0.0 k=40: means [ 97.4355 145.3022 216.8285] target [ 97.4409 145.3648 216.8588], largest |z| 1.48
  K2 pass: sigma=0.0 k=40: ratios [0.02518 0.0251  0.02513 0.02512 0.02514 0.0251 ] against 1/k = 0.02500, largest |z| 2.55
  K1 pass: sigma=0.5 k=1: means [2.4814 3.7087 5.5268] target [2.4852 3.7075 5.531 ], largest |z| 0.72
  K2 pass: sigma=0.5 k=1: ratios [0.99575 0.99833 0.99967 0.99787 0.99836 0.99895] against 1/k = 1.00000, largest |z| 1.07
  K2x pass: mutation 1/(1.05k): largest |z| 15.6
  K1 pass: sigma=0.5 k=1.84: means [ 4.564   6.8033 10.1497] target [ 4.5728  6.8219 10.177 ], largest |z| 2.61
  K2 pass: sigma=0.5 k=1.84: ratios [0.5451  0.54186 0.5417  0.54358 0.54315 0.54182] against 1/k = 0.54348, largest |z| 1.28
  K1 pass: sigma=0.5 k=40: means [ 99.4601 148.3625 221.2946] target [ 99.4094 148.3014 221.2397], largest |z| 1.70
  K2 pass: sigma=0.5 k=40: ratios [0.02506 0.02497 0.0251  0.02502 0.02507 0.02507] against 1/k = 0.02500, largest |z| 1.09

failed checks: none

real	0m31.540s
user	0m31.496s
sys	0m0.042s


==> anc/calc_SHORT/item6/check_cascade.py <==
#!/usr/bin/env python3
"""Checks of the event-by-event cascade of cascade.py, independent of the two estimators.

 K1  window means against k*LAMU (sigma = 0) and against k * smeared means of asymptotics.py
     (sigma = 0.5), within 4 standard errors, at k = 1, 1.84, 40, 4e5 events each.
 K2  the six second-order ratios (Var_j - m_j)/m_j^2 and Cov_ij/(m_i m_j), all equal to 1/k under
     Eq. (nm), within 4 standard errors (standard errors from 20 batches).
 K2x mutation: the same ratios compared with 1/(1.05 k) must fail at k = 1 (the case with the
     smallest relative errors).
Run:  ( ulimit -v 1500000; python3 check_cascade.py ) > check_cascade.log
"""
import numpy as np, json, io, sys
from cascade import cascade_counts
from common import LAMU

A = json.load(io.open('asymptotics.json'))
SU = np.array(A['smeared_unit_means'])
fails = []
out = {}


def check(name, ok, msg):
    print(f"  {name} {'pass' if ok else 'FAIL'}: {msg}", flush=True)
    if not ok:
        fails.append(name)


NB, PER = 20, 20000
for sigma in (0.0, 0.5):
    for k in (1.0, 1.84, 40.0):
        m_b, r_b = [], []
        for b in range(NB):
            seed = int(np.random.SeedSequence([6066, int(100*k), int(10*sigma), b]).generate_state(1)[0])
            c = cascade_counts(PER, k, sigma, seed).astype(float)
            m = c.mean(1); d = c - m[:, None]; C = d @ d.T/(PER - 1)
            R = [(C[j, j] - m[j])/m[j]**2 for j in range(3)] + \
                [C[0, 1]/(m[0]*m[1]), C[0, 2]/(m[0]*m[2]), C[1, 2]/(m[1]*m[2])]
            m_b.append(m); r_b.append(R)
        m_b = np.array(m_b); r_b = np.array(r_b)
        mm = m_b.mean(0); mse = m_b.std(0, ddof=1)/np.sqrt(NB)
        rr = r_b.mean(0); rse = r_b.std(0, ddof=1)/np.sqrt(NB)
        target = k*(LAMU if sigma == 0 else SU)
        zm = np.abs(mm - target)/mse
        zr = np.abs(rr - 1/k)/rse
        zbad = np.abs(rr - 1/(1.05*k))/rse
        out[f"{sigma}|{k}"] = dict(means=mm.tolist(), means_se=mse.tolist(), target=target.tolist(),
                                   ratios=rr.tolist(), ratios_se=rse.tolist(), inv_k=1/k)
        check('K1', zm.max() < 4, f"sigma={sigma} k={k:g}: means {np.round(mm, 4)} target "
              f"{np.round(target, 4)}, largest |z| {zm.max():.2f}")
        check('K2', zr.max() < 4, f"sigma={sigma} k={k:g}: ratios {np.round(rr, 5)} against 1/k = "
              f"{1/k:.5f}, largest |z| {zr.max():.2f}")
        if k == 1.0:
            check('K2x', zbad.max() > 4, f"mutation 1/(1.05k): largest |z| {zbad.max():.1f}")
json.dump(out, io.open('check_cascade.json', 'w'), indent=1)
print(f"\nfailed checks: {sorted(set(fails)) if fails else 'none'}")
sys.exit(1 if fails else 0)


==> anc/calc_SHORT/item6/check_mle.json <==
{
 "M1": [
  {
   "k": 1.0,
   "n": 20000,
   "k_profile": 1.0078335700120507,
   "k_full": 1.0078336242491854,
   "rel": 5.3815563894055174e-08,
   "lam_full": [
    2.4615000112507373,
    3.6775000626744547,
    5.499999973603932
   ],
   "means": [
    2.4615,
    3.6775,
    5.5
   ],
   "relm": 1.7042679711920528e-08
  },
  {
   "k": 3.0,
   "n": 20000,
   "k_profile": 3.0352353512096033,
   "k_full": 3.0352354279738996,
   "rel": 2.5291051697351463e-08,
   "lam_full": [
    7.327449896333033,
    10.980699759623779,
    16.37225000610579
   ],
   "means": [
    7.32745,
    10.9807,
    16.37225
   ],
   "relm": 2.1890792178957952e-08
  },
  {
   "k": 40.0,
   "n": 5000,
   "k_profile": 37.13879577230838,
   "k_full": 37.13879607200051,
   "rel": 8.069516610476057e-09,
   "lam_full": [
    97.19859732492206,
    144.86879172789466,
    216.2731913076602
   ],
   "means": [
    97.1986,
    144.8688,
    216.2732
   ],
   "relm": 5.710066852682161e-08
  }
 ],
 "M2": {
  "worst_z": 0.8625388300367482,
  "worst_z_mutation": 52.03297686921718
 },
 "M3": {
  "1.0": [
   0.9999999999999991,
   19.96483656437298
  ],
  "1.84": [
   1.8399999999999963,
   52.16412497539282
  ],
  "3.0": [
   2.9999999999999885,
   119.7890193862362
  ],
  "5.0": [
   4.999999999999979,
   299.47254846559224
  ],
  "15.0": [
   15.000000000000163,
   2395.7803877244787
  ],
  "40.0": [
   40.00000000002393,
   16371.165982837774
  ]
 },
 "M4": {
  "sd": 0.1438481831224863,
  "mean": 1.0096158232270738,
  "n": 4000
 },
 "M5": {
  "1.0": [
   3.000000000000001,
   156.80798192575716
  ],
  "1.84": [
   5.519999999999991,
   407.1560809038999
  ],
  "3.0": [
   8.999999999999977,
   930.9417802512858
  ],
  "5.0": [
   14.999999999999918,
   2319.099357875508
  ],
  "15.0": [
   45.0000000000004,
   18470.24393547392
  ],
  "40.0": [
   120.0000000000712,
   126006.9562408768
  ]
 }
}

==> anc/calc_SHORT/item6/check_mle.log <==
M1  profile MLE against the four-parameter maximisation of Eq. (nm)
  M1 pass: k=1 n=20000: profile 1.00783357, full 1.00783362, rel diff 5.4e-08; fitted means vs sample means rel diff 1.7e-08
  M1x pass: mutation (totals n1+n2): 0.999290 differs from full 1.007834 by 8.5e-03, so M1 can fail
  M1 pass: k=3 n=20000: profile 3.03523535, full 3.03523543, rel diff 2.5e-08; fitted means vs sample means rel diff 2.2e-08
  M1x pass: mutation (totals n1+n2): 3.060642 differs from full 3.035235 by 8.4e-03, so M1 can fail
  M1 pass: k=40 n=5000: profile 37.13879577, full 37.13879607, rel diff 8.1e-09; fitted means vs sample means rel diff 5.7e-08
  M1x pass: mutation (totals n1+n2): 37.475452 differs from full 37.138796 by 9.1e-03, so M1 can fail

M2  closed-form moments against 4e6 sampled events, k = 3
  M2 pass: largest |sample - closed form|/se over 35 moments: 0.86
  M2x pass: mutation (shape 3.3 in the closed-form moments): largest z 52.0

M3  population value of the regression estimator for the negative multinomial
  M3 pass: k=1: population 1.000000000000, asymptotic n*Var 19.9648, sd at 1e6 events 0.00447
  M3 pass: k=1.84: population 1.840000000000, asymptotic n*Var 52.1641, sd at 1e6 events 0.00722
  M3 pass: k=3: population 3.000000000000, asymptotic n*Var 119.789, sd at 1e6 events 0.01094
  M3 pass: k=5: population 5.000000000000, asymptotic n*Var 299.473, sd at 1e6 events 0.01731
  M3 pass: k=15: population 15.000000000000, asymptotic n*Var 2395.78, sd at 1e6 events 0.04895
  M3 pass: k=40: population 40.000000000024, asymptotic n*Var 16371.2, sd at 1e6 events 0.12795

M4  reproduce NumRegSdOne of XS6 (make_numbers_more.py, seed 20260918)
  M4 pass: spread 0.14385 over 4000 replicas (0 undefined), XS6 prints 0.14; mean 1.00962

M5  regression population value under one-plus-geometric counting
  M5a pass: E[X^r] r=0..4 by summation [1.0, 2.0, 6.0, 26.0, 150.0]
  M5 pass: k=1: population 3.0000000000 = 3.0000000000 k, asymptotic n*Var 156.808
  M5 pass: k=1.84: population 5.5200000000 = 3.0000000000 k, asymptotic n*Var 407.156
  M5 pass: k=3: population 9.0000000000 = 3.0000000000 k, asymptotic n*Var 930.942
  M5 pass: k=5: population 15.0000000000 = 3.0000000000 k, asymptotic n*Var 2319.1
  M5 pass: k=15: population 45.0000000000 = 3.0000000000 k, asymptotic n*Var 18470.2
  M5 pass: k=40: population 120.0000000001 = 3.0000000000 k, asymptotic n*Var 126007

failed checks: none


==> anc/calc_SHORT/item6/check_mle.py <==
#!/usr/bin/env python3
"""Checks of the tools in common.py, each printed with pass/fail, every check evaluated before exit.

 M1  k_mle (profile likelihood of the totals) equals the k of a direct four-parameter maximisation of
     the negative multinomial Eq. (nm) over the packed three-count table, on samples at k = 1, 3, 40.
 M1x mutation: the same comparison with a wrong profile (totals n1+n2 only) must fail.
 M2  closed-form moments from make_moment agree with sample moments of 4e6 events (k = 3, Sec. 8 cuts) within
     5 standard errors, for all 35 moments of total order <= 4.
 M3  reg_asymptotic returns k to 1e-9 for the negative multinomial, at every k.
 M4  reproduce XS6 NumRegSdOne = 0.14 (spread of k_reg over 4000 replicas of 1000 events at k = 1),
     with the seed and loop of make_numbers_more.py.
 M5  under compound counting, the regression population value from closed-form moments equals
     k * E[X^2]/E[X] = 3k (derived in README), at every k.
Run:  ( ulimit -v 1500000; python3 check_mle.py ) > check_mle.log
"""
import numpy as np, sys, json, io
from scipy.optimize import minimize
from scipy.special import gammaln
from common import (LAMU, KS, draw_nm, k_reg, k_mle, k_mle_from_totals, make_moment,
                    reg_asymptotic)

fails = []
res = {}


def check(name, ok, msg):
    print(f"  {name} {'pass' if ok else 'FAIL'}: {msg}", flush=True)
    if not ok:
        fails.append(name)


def nm_full_mle(s):
    """Direct maximisation of Eq. (nm) over (ln k, ln lambda_1..3) on the packed table."""
    n1, n2, n3 = s
    b1, b2 = int(n2.max()) + 1, int(n3.max()) + 1
    key = (n1*b1 + n2)*b2 + n3
    u, c = np.unique(key, return_counts=True)
    t3 = u % b2; t2 = (u // b2) % b1; t1 = u // (b1*b2)
    N = t1 + t2 + t3
    const = -(gammaln(t1 + 1) + gammaln(t2 + 1) + gammaln(t3 + 1))
    c = c.astype(float)

    def nll(p):
        k = np.exp(p[0]); lam = np.exp(p[1:]); L = lam.sum()
        ll = (gammaln(k + N) - gammaln(k) + const + t1*np.log(lam[0]/(k + L))
              + t2*np.log(lam[1]/(k + L)) + t3*np.log(lam[2]/(k + L)) + k*np.log(k/(k + L)))
        return -(c*ll).sum()
    x0 = np.r_[np.log(max(k_reg(s), 0.3)) if np.isfinite(k_reg(s)) else 0.0,
               np.log([n1.mean(), n2.mean(), n3.mean()])]
    r = minimize(nll, x0, method='Nelder-Mead',
                 options=dict(xatol=1e-10, fatol=1e-10, maxiter=40000, maxfev=40000))
    r = minimize(nll, r.x, method='BFGS', options=dict(gtol=1e-8))
    return float(np.exp(r.x[0])), np.exp(r.x[1:])


print("M1  profile MLE against the four-parameter maximisation of Eq. (nm)")
rng = np.random.default_rng(606001)
m1 = []
for k, n in ((1.0, 20000), (3.0, 20000), (40.0, 5000)):
    s = draw_nm(k, n, rng)
    kp = k_mle(s); kf, lf = nm_full_mle(s)
    means = np.array([x.mean() for x in s])
    rel = abs(kp/kf - 1); relm = np.max(abs(lf/means - 1))
    m1.append(dict(k=k, n=n, k_profile=kp, k_full=kf, rel=rel, lam_full=lf.tolist(),
                   means=means.tolist(), relm=relm))
    check('M1', rel < 1e-5 and relm < 1e-5,
          f"k={k:g} n={n}: profile {kp:.8f}, full {kf:.8f}, rel diff {rel:.1e}; "
          f"fitted means vs sample means rel diff {relm:.1e}")
    kw = k_mle_from_totals(s[0] + s[1])
    check('M1x', abs(kw/kf - 1) > 1e-3,
          f"mutation (totals n1+n2): {kw:.6f} differs from full {kf:.6f} by {abs(kw/kf-1):.1e}, "
          f"so M1 can fail")
res['M1'] = m1

print("\nM2  closed-form moments against 4e6 sampled events, k = 3")
k = 3.0; lam = k*LAMU
mom = make_moment(k, lam)
rng = np.random.default_rng(606002)
worst = 0.0
acc = {}
nch, nper = 8, 500000
for _ in range(nch):
    s = [x.astype(float) for x in draw_nm(k, nper, rng)]
    for a1 in range(5):
        for a2 in range(5 - a1):
            for a3 in range(5 - a1 - a2):
                v = s[0]**a1*s[1]**a2*s[2]**a3
                acc.setdefault((a1, a2, a3), []).append((v.mean(), (v*v).mean()))
for key, lst in acc.items():
    a = np.array(lst); mu = a[:, 0].mean(); m2 = a[:, 1].mean()
    se = np.sqrt(max(m2 - mu*mu, 0)/(nch*nper))
    z = (mu - mom(*key))/se if se > 0 else 0.0
    worst = max(worst, abs(z))
check('M2', worst < 5, f"largest |sample - closed form|/se over {len(acc)} moments: {worst:.2f}")
# mutation: closed-form moments with the wrong shape must fail
mom_bad = make_moment(3.3, lam)
worst_bad = 0.0
for key, lst in acc.items():
    a = np.array(lst); mu = a[:, 0].mean(); m2 = a[:, 1].mean()
    se = np.sqrt(max(m2 - mu*mu, 0)/(nch*nper))
    if se > 0:
        worst_bad = max(worst_bad, abs((mu - mom_bad(*key))/se))
check('M2x', worst_bad > 5, f"mutation (shape 3.3 in the closed-form moments): largest z {worst_bad:.1f}")
res['M2'] = dict(worst_z=worst, worst_z_mutation=worst_bad)

print("\nM3  population value of the regression estimator for the negative multinomial")
m3 = {}
for k in KS:
    v, var = reg_asymptotic(k, k*LAMU)
    m3[k] = (v, var)
    check('M3', abs(v - k) < 1e-9*k, f"k={k:g}: population {v:.12f}, asymptotic n*Var {var:.6g}, "
          f"sd at 1e6 events {np.sqrt(var/1e6):.5f}")
res['M3'] = {str(k): v for k, v in m3.items()}

print("\nM4  reproduce NumRegSdOne of XS6 (make_numbers_more.py, seed 20260918)")
_rng = np.random.default_rng(20260918)
_v = []
for _ in range(4000):
    _w = _rng.gamma(1.0, 1.0, size=1000)
    _v.append(k_reg([_rng.poisson(l*_w) for l in LAMU]))
_v = np.array(_v); nbad = int((~np.isfinite(_v)).sum()); _v = _v[np.isfinite(_v)]
sd = _v.std(ddof=1)
check('M4', f"{sd:.2f}" == "0.14", f"spread {sd:.5f} over {_v.size} replicas ({nbad} undefined), "
      f"XS6 prints 0.14; mean {_v.mean():.5f}")
res['M4'] = dict(sd=sd, mean=_v.mean(), n=_v.size)

print("\nM5  regression population value under one-plus-geometric counting")
e_geo = (1.0, 2.0, 6.0, 26.0, 150.0)          # E[X^r], P(X=m) = 2^-m
m = np.arange(1, 400); px = 0.5**m
e_chk = [float((m**r*px).sum()) for r in range(5)]
check('M5a', np.allclose(e_chk, e_geo, rtol=1e-12), f"E[X^r] r=0..4 by summation {e_chk}")
m5 = {}
for k in KS:
    v, var = reg_asymptotic(k, k*LAMU, e_geo)
    m5[k] = (v, var)
    check('M5', abs(v - 3*k) < 1e-9*k, f"k={k:g}: population {v:.10f} = {v/k:.10f} k, "
          f"asymptotic n*Var {var:.6g}")
res['M5'] = {str(k): v for k, v in m5.items()}

json.dump(res, io.open('check_mle.json', 'w'), indent=1, default=float)
print(f"\nfailed checks: {sorted(set(fails)) if fails else 'none'}")
sys.exit(1 if fails else 0)


==> anc/calc_SHORT/item6/common.py <==
#!/usr/bin/env python3
"""Shared definitions for item 6: the two estimators of k, the samplers, and the asymptotic
variances computed from the moments in closed form.

Configuration (the Sec. 8 cuts of XS6): three unit windows [4,5], [5,6], [6,7] at splitting rate
Delta = 0.4, window means lambda_j = k * LAMU with LAMU = diff(exp(0.4*(4+arange(4)))).

Estimators
  k_reg  the paper's regression estimator, XS6 Eq. (reg): regress n1 and n3 on n2 by least squares,
         take intercept/slope for each, and average the two (as in XS6 mc_calibrate.py four(),
         measure_spread_and_residual.py four(), make_numbers_more.py _khat()). Returns nan when a
         slope is not positive (as make_numbers_more.py does).
  k_mle  the maximum-likelihood fit of the negative multinomial Eq. (nm) to the three-count table.
         The likelihood factorises into NB(N; k, Lambda) for the total N = n1+n2+n3 times a
         multinomial split of N that does not involve k, and the MLE of each lambda_j is the sample
         mean at every k. The profile likelihood in k is therefore the negative binomial likelihood
         of the totals, and k_mle solves its score equation
             sum_e [psi(k+N_e) - psi(k)] + n ln(k/(k+m)) = 0,   m = mean of N.
         Returns inf when the sample variance of N does not exceed its mean (no finite maximum).
         check_mle.py verifies against a direct four-parameter maximisation of Eq. (nm).
"""
import numpy as np
from scipy.special import gammaln, digamma, polygamma
from scipy.optimize import brentq

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0 + np.arange(4.0))))        # lambda_j / k at the Sec. 8 cuts
KS = (1.0, 1.84, 3.0, 5.0, 15.0, 40.0)


# ------------------------------------------------------------------ samplers
def draw_nm(k, n, rng, lam=None):
    """Eq. (mixture): W ~ Gamma(k, 1/k), n_j | W ~ Poisson(lambda_j W), lambda_j = k*LAMU."""
    lam = k*LAMU if lam is None else lam
    w = rng.gamma(k, 1.0/k, size=n)
    return [rng.poisson(l*w).astype(np.int64) for l in lam]


def draw_compound(k, n, rng):
    """Births from Eq. (mixture) at the Sec. 8 cuts, each birth counted as 1 + Geometric(mean 1)
    hadrons (P(X=m) = 2^-m, m >= 1), the law 'geometric2' of XS6 compound_counting.py.  Given b
    births in a window, the hadron count is b + NB(b, 1/2) = b + Poisson(Gamma(b, 1))."""
    births = draw_nm(k, n, rng)
    out = []
    for b in births:
        g = np.zeros_like(b)
        pos = b > 0
        g[pos] = rng.poisson(rng.gamma(b[pos].astype(float), 1.0))
        out.append(b + g)
    return out


# ------------------------------------------------------------------ estimators
def k_reg(s, per_window=False):
    x = s[1].astype(np.float64); xm = x.mean(); vx = ((x - xm)**2).mean()
    o = []
    for y in (s[0].astype(np.float64), s[2].astype(np.float64)):
        ym = y.mean(); b = ((x - xm)*(y - ym)).mean()/vx if vx > 0 else np.nan
        o.append((b, ym - b*xm))
    (c1, a1), (c3, a3) = o
    kk = 0.5*(a1/c1 + a3/c3) if (c1 > 0 and c3 > 0) else np.nan
    if per_window:
        return kk, (a1/c1 if c1 > 0 else np.nan), (a3/c3 if c3 > 0 else np.nan), c1, c3
    return kk


def nb_score(k, u, c, n, m):
    """Score of the NB profile likelihood in k, from the table (u = distinct totals, c = counts)."""
    return (c*(digamma(k + u) - digamma(k))).sum() + n*np.log(k/(k + m))


def k_mle_from_totals(N):
    N = np.asarray(N)
    n = N.size
    m = N.mean()
    v = N.var()
    if v <= m:
        return np.inf
    bc = np.bincount(N)
    u = np.nonzero(bc)[0]
    c = bc[u].astype(np.float64); u = u.astype(np.float64)
    f = lambda t: nb_score(np.exp(t), u, c, n, m)
    # bracket: the moment estimate m^2/(v-m) is a good centre
    t0 = np.log(m*m/(v - m))
    lo, hi = t0 - 1.0, t0 + 1.0
    flo, fhi = f(lo), f(hi)
    it = 0
    while flo < 0 and it < 60:          # score is positive at small k when overdispersed
        lo -= 1.0; flo = f(lo); it += 1
    it = 0
    while fhi > 0 and it < 60:
        hi += 1.0; fhi = f(hi); it += 1
    if flo < 0 or fhi > 0:
        return np.nan
    return float(np.exp(brentq(f, lo, hi, xtol=1e-12, rtol=1e-12)))


def k_mle(s):
    return k_mle_from_totals(s[0] + s[1] + s[2])


# ------------------------------------------------------------------ closed-form moments and large-sample variances
def gamma_wmoment(k, r):
    """E[W^r] for W ~ Gamma(shape k, mean 1)."""
    return float(np.exp(gammaln(k + r) - gammaln(k) - r*np.log(k)))


def cond_raw_moments(lam, e):
    """Raw moments m_0..m_4 of a compound Poisson count with rate lam*W and per-birth moments
    e[r] = E[X^r] (e = (1,1,1,1,1) is plain Poisson), each returned as a polynomial in W
    (numpy coefficient arrays, lowest order first)."""
    P = np.polynomial.polynomial
    kap = [None] + [np.array([0.0, lam*e[r]]) for r in range(1, 5)]   # kappa_r = lam*W*E[X^r]
    k1, k2, k3, k4 = kap[1], kap[2], kap[3], kap[4]
    m0 = np.array([1.0])
    m1 = k1
    m2 = P.polyadd(k2, P.polymul(k1, k1))
    m3 = P.polyadd(P.polyadd(k3, 3*P.polymul(k2, k1)), P.polypow(k1, 3))
    m4 = k4
    m4 = P.polyadd(m4, 4*P.polymul(k3, k1))
    m4 = P.polyadd(m4, 3*P.polymul(k2, k2))
    m4 = P.polyadd(m4, 6*P.polymul(k2, P.polymul(k1, k1)))
    m4 = P.polyadd(m4, P.polypow(k1, 4))
    return [m0, m1, m2, m3, m4]


def make_moment(k, lam, e=(1.0, 1.0, 1.0, 1.0, 1.0)):
    """Returns mom(a1, a2, a3) = E[n1^a1 n2^a2 n3^a3] in closed form (a1+a2+a3 <= 4)."""
    P = np.polynomial.polynomial
    C = [cond_raw_moments(l, e) for l in lam]
    EW = [gamma_wmoment(k, r) for r in range(13)]

    def mom(a1, a2, a3):
        p = P.polymul(P.polymul(C[0][a1], C[1][a2]), C[2][a3])
        return float(sum(p[r]*EW[r] for r in range(p.size)))
    return mom


def reg_asymptotic(k, lam, e=(1.0, 1.0, 1.0, 1.0, 1.0)):
    """Population value of k_reg and its asymptotic variance times n (delta method on the six sample
    means z = (x, y1, y3, x^2, x y1, x y3), x = n2, y1 = n1, y3 = n3), from the closed-form moments."""
    mom = make_moment(k, lam, e)
    # index map: variable -> exponent vector (n1, n2, n3)
    ex = {'x': (0, 1, 0), 'y1': (1, 0, 0), 'y3': (0, 0, 1)}

    def E(*vars_):
        a = [0, 0, 0]
        for v in vars_:
            for i in range(3):
                a[i] += ex[v][i]
        return mom(*a)
    Z = [('x',), ('y1',), ('y3',), ('x', 'x'), ('x', 'y1'), ('x', 'y3')]
    mu = np.array([E(*z) for z in Z])
    S = np.array([[E(*(zi + zj)) for zj in Z] for zi in Z]) - np.outer(mu, mu)
    xb, V = mu[0], mu[3] - mu[0]**2
    grad = np.zeros(6); val = 0.0
    for j, (iy, ixy) in enumerate(((1, 4), (2, 5))):
        yb = mu[iy]; C = mu[ixy] - xb*yb
        val += 0.5*(yb*V/C - xb)
        grad[iy] += 0.5*(V/C + yb*V*xb/C**2)
        grad[0] += 0.5*(-2*xb*yb/C + yb*yb*V/C**2 - 1.0)
        grad[3] += 0.5*(yb/C)
        grad[ixy] += 0.5*(-yb*V/C**2)
    return val, float(grad @ S @ grad)


def nb_pmf_range(k, m, tol=1e-15):
    """NB(shape k, mean m) on 0..nmax with the mass left out below tol; returns n, p, deficit."""
    sd = np.sqrt(m + m*m/k)
    w = 20.0
    while True:
        nmax = int(m + w*sd + 50)
        n = np.arange(nmax + 1, dtype=float)
        p = np.exp(gammaln(k + n) - gammaln(k) - gammaln(n + 1) + k*np.log(k/(k + m))
                   + n*np.log(m/(k + m)))
        d = abs(1.0 - p.sum())
        if d < tol or w > 200:
            return n, p, d
        w *= 1.5


def mle_asymptotic_var(k, Lam):
    """Asymptotic variance times n of the NB MLE of k with the mean estimated (orthogonal):
    1/I(k), I(k) = psi'(k) - E psi'(k+N) - 1/k + 1/(k+Lam), N ~ NB(k, Lam)."""
    n, p, d = nb_pmf_range(k, Lam)
    I = float(polygamma(1, k) - (p*polygamma(1, k + n)).sum() - 1.0/k + 1.0/(k + Lam))
    return 1.0/I, d


==> anc/calc_SHORT/item6/study.py <==
#!/usr/bin/env python3
"""Replica study of the two estimators of k at the Sec. 8 cuts.

  python3 study.py MODEL      MODEL in  nm | compound | smear | cascade0

  nm        counts drawn from Eq. (mixture) of XS6 (negative multinomial, lambda_j = k*LAMU)
  compound  births drawn from Eq. (mixture), each birth counted as 1 + Geometric(mean 1) hadrons
            (the law of XS6 Sec. 5 / compound_counting.py 'geometric2'), all in the birth window
  smear     the cascade simulated event by event (cascade.py), each birth one hadron whose rapidity is
            smeared by a Gaussian of sigma = 0.5
  cascade0  the same event-by-event cascade without smearing (control: must match nm)
  smear2    more replicas of smear at 1e5 and 1e6 events, on seeds of their own (merged by analyse.py)
  cascade0b more replicas of cascade0 at 1e3 and 1e4 events, on seeds of their own (merged)
  nm_smeared counts drawn from Eq. (mixture) at the smeared window means k*SU of asymptotics.json:
            the law that the Gamma-mixed Poisson property of the births predicts for 'smear', compared with it cell by cell

For each true k in (1, 1.84, 3, 5, 15, 40) and each size N, every replica returns k_reg (the paper's
combined regression estimator), the two per-window intercept/slope values, and k_mle (profile MLE of
Eq. (nm) = NB MLE of the totals). Replicas are grouped in chunks with their own seeds, fixed by
(model, k, N, chunk), so the output does not depend on NPROC (default 3, the project maximum).
Output: study_MODEL.npz with one array per (k, N) of shape (replicas, 4), columns
k_reg, k_reg_window1, k_reg_window3, k_mle; and study_MODEL.json with the run configuration.
Run:  ( ulimit -v 1500000; NPROC=3 python3 study.py nm ) > study_nm.log
"""
import numpy as np, sys, os, json, io, time
from common import KS, draw_nm, draw_compound, k_reg, k_mle

MODEL = sys.argv[1]
MCODE = {'nm': 1, 'compound': 2, 'smear': 3, 'cascade0': 4, 'smear2': 5, 'cascade0b': 6,
         'nm_smeared': 7}[MODEL]
SIGMA = {'smear': 0.5, 'cascade0': 0.0, 'smear2': 0.5, 'cascade0b': 0.0}.get(MODEL)

if MODEL in ('nm', 'compound'):
    SIZES = ((50, 20000), (100, 20000), (150, 20000), (200, 20000), (300, 20000), (500, 20000),
             (10**3, 20000), (10**4, 10000), (10**5, 2000), (10**6, 400))
elif MODEL == 'smear':
    SIZES = ((100, 4000), (200, 4000), (300, 4000), (500, 4000), (10**3, 4000), (10**4, 500),
             (10**5, 100), (10**6, 30))
elif MODEL == 'nm_smeared':
    SIZES = ((100, 20000), (200, 20000), (300, 20000), (500, 20000), (10**3, 20000), (10**4, 10000),
             (10**5, 2000), (10**6, 400))
elif MODEL == 'smear2':
    SIZES = ((10**5, 200), (10**6, 40))
elif MODEL == 'cascade0b':
    SIZES = ((10**3, 16000), (10**4, 2000))
else:
    SIZES = ((10**3, 4000), (10**4, 500))


def tasks():
    out = []
    for ki, k in enumerate(KS):
        for Ni, (N, reps) in enumerate(SIZES):
            per = int(max(1, min(1000, 2*10**6 // N)))
            nch = -(-reps // per)
            for c in range(nch):
                n = min(per, reps - c*per)
                out.append((ki, k, Ni, N, c, n))
    return out


def run_chunk(t):
    ki, k, Ni, N, c, n = t
    res = np.empty((n, 4))
    if SIGMA is None:
        rng = np.random.default_rng([606, MCODE, ki, Ni, c])
        if MODEL == 'nm_smeared':
            su = np.array(json.load(io.open('asymptotics.json'))['smeared_unit_means'])
            draw = lambda kk, NN, rr: draw_nm(kk, NN, rr, lam=kk*su)
        else:
            draw = draw_nm if MODEL == 'nm' else draw_compound
        for i in range(n):
            s = draw(k, N, rng)
            kk, k1, k3, _, _ = k_reg(s, per_window=True)
            res[i] = (kk, k1, k3, k_mle(s))
    else:
        from cascade import cascade_counts
        for i in range(n):
            seed = int(np.random.SeedSequence([606, MCODE, ki, Ni, c, i]).generate_state(1)[0])
            s = cascade_counts(N, k, SIGMA, seed)
            kk, k1, k3, _, _ = k_reg(s, per_window=True)
            res[i] = (kk, k1, k3, k_mle(s))
    return t, res


if __name__ == '__main__':
    import multiprocessing as mp
    nproc = int(os.environ.get('NPROC', '3'))
    T = tasks()
    cost = lambda t: t[5]*t[3]*(t[1] + 1.0 if SIGMA is not None else 1.0)
    order = sorted(T, key=cost, reverse=True)
    if SIGMA is not None:
        from cascade import cascade_counts
        cascade_counts(10, 1.0, 0.5, 1)          # compile once, cached for the workers
    t0 = time.time()
    got = {}
    with mp.Pool(nproc) as pool:
        for t, r in pool.imap_unordered(run_chunk, order, chunksize=1):
            got[t] = r
    arrays = {}
    for ki, k in enumerate(KS):
        for Ni, (N, reps) in enumerate(SIZES):
            parts = [got[t] for t in T if t[0] == ki and t[2] == Ni]
            arrays[f"k{k:g}_N{N}"] = np.concatenate(parts)
    np.savez_compressed(f"study_{MODEL}.npz", **arrays)
    json.dump(dict(model=MODEL, sigma=SIGMA, ks=KS, sizes=SIZES, nproc=nproc,
                   wall_s=time.time() - t0), io.open(f"study_{MODEL}.json", 'w'), indent=1)
    print(f"{MODEL}: {len(T)} chunks, wall {time.time()-t0:.0f} s")
    for key, a in arrays.items():
        f = np.isfinite(a)
        print(f"  {key:>14} reps {a.shape[0]:6d}  k_reg mean {np.nanmean(a[:,0]):10.4f} sd "
              f"{np.nanstd(a[:,0], ddof=1):9.4f} undefined {int((~f[:,0]).sum()):5d} | k_mle mean "
              f"{np.mean(a[f[:,3],3]):10.4f} sd {np.std(a[f[:,3],3], ddof=1):9.4f} "
              f"non-finite {int((~f[:,3]).sum()):5d}", flush=True)


==> anc/calc_SHORT/item6/study_cascade0.json <==
{
 "model": "cascade0",
 "sigma": 0.0,
 "ks": [
  1.0,
  1.84,
  3.0,
  5.0,
  15.0,
  40.0
 ],
 "sizes": [
  [
   1000,
   4000
  ],
  [
   10000,
   500
  ]
 ],
 "nproc": 2,
 "wall_s": 48.424784421920776
}

==> anc/calc_SHORT/item6/study_cascade0.log <==
cascade0: 42 chunks, wall 48 s
        k1_N1000 reps   4000  k_reg mean     1.0090 sd    0.1397 undefined     0 | k_mle mean     1.0033 sd    0.0478 non-finite     0
       k1_N10000 reps    500  k_reg mean     0.9992 sd    0.0424 undefined     0 | k_mle mean     0.9993 sd    0.0147 non-finite     0
     k1.84_N1000 reps   4000  k_reg mean     1.8469 sd    0.2301 undefined     0 | k_mle mean     1.8449 sd    0.0867 non-finite     0
    k1.84_N10000 reps    500  k_reg mean     1.8385 sd    0.0708 undefined     0 | k_mle mean     1.8413 sd    0.0277 non-finite     0
        k3_N1000 reps   4000  k_reg mean     3.0125 sd    0.3381 undefined     0 | k_mle mean     3.0085 sd    0.1413 non-finite     0
       k3_N10000 reps    500  k_reg mean     3.0124 sd    0.1089 undefined     0 | k_mle mean     3.0016 sd    0.0454 non-finite     0
        k5_N1000 reps   4000  k_reg mean     5.0394 sd    0.5571 undefined     0 | k_mle mean     5.0199 sd    0.2431 non-finite     0
       k5_N10000 reps    500  k_reg mean     5.0141 sd    0.1740 undefined     0 | k_mle mean     5.0048 sd    0.0744 non-finite     0
       k15_N1000 reps   4000  k_reg mean    15.0441 sd    1.5555 undefined     0 | k_mle mean    15.0627 sd    0.7304 non-finite     0
      k15_N10000 reps    500  k_reg mean    14.9926 sd    0.4887 undefined     0 | k_mle mean    14.9886 sd    0.2329 non-finite     0
       k40_N1000 reps   4000  k_reg mean    40.1785 sd    4.0848 undefined     0 | k_mle mean    40.1584 sd    1.9905 non-finite     0
      k40_N10000 reps    500  k_reg mean    40.0635 sd    1.2726 undefined     0 | k_mle mean    40.0258 sd    0.6450 non-finite     0


==> anc/calc_SHORT/item6/study_cascade0.time <==
	Command being timed: "python3 study.py cascade0"
	User time (seconds): 0.44
	System time (seconds): 0.05
	Percent of CPU this job got: 1%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 0:48.86
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 159732
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 24500
	Voluntary context switches: 548
	Involuntary context switches: 6
	Swaps: 0
	File system inputs: 0
	File system outputs: 1592
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item6/study_cascade0b.json <==
{
 "model": "cascade0b",
 "sigma": 0.0,
 "ks": [
  1.0,
  1.84,
  3.0,
  5.0,
  15.0,
  40.0
 ],
 "sizes": [
  [
   1000,
   16000
  ],
  [
   10000,
   2000
  ]
 ],
 "nproc": 2,
 "wall_s": 194.41098880767822
}

==> anc/calc_SHORT/item6/study_cascade0b.log <==
cascade0b: 156 chunks, wall 194 s
        k1_N1000 reps  16000  k_reg mean     1.0064 sd    0.1394 undefined     0 | k_mle mean     1.0036 sd    0.0480 non-finite     0
       k1_N10000 reps   2000  k_reg mean     1.0009 sd    0.0445 undefined     0 | k_mle mean     1.0002 sd    0.0155 non-finite     0
     k1.84_N1000 reps  16000  k_reg mean     1.8503 sd    0.2292 undefined     0 | k_mle mean     1.8456 sd    0.0880 non-finite     0
    k1.84_N10000 reps   2000  k_reg mean     1.8392 sd    0.0743 undefined     0 | k_mle mean     1.8408 sd    0.0281 non-finite     0
        k3_N1000 reps  16000  k_reg mean     3.0169 sd    0.3455 undefined     0 | k_mle mean     3.0106 sd    0.1433 non-finite     0
       k3_N10000 reps   2000  k_reg mean     3.0054 sd    0.1107 undefined     0 | k_mle mean     3.0018 sd    0.0460 non-finite     0
        k5_N1000 reps  16000  k_reg mean     5.0171 sd    0.5464 undefined     0 | k_mle mean     5.0164 sd    0.2369 non-finite     0
       k5_N10000 reps   2000  k_reg mean     5.0025 sd    0.1753 undefined     0 | k_mle mean     5.0000 sd    0.0770 non-finite     0
       k15_N1000 reps  16000  k_reg mean    15.0541 sd    1.5491 undefined     0 | k_mle mean    15.0568 sd    0.7268 non-finite     0
      k15_N10000 reps   2000  k_reg mean    14.9964 sd    0.4935 undefined     0 | k_mle mean    15.0041 sd    0.2305 non-finite     0
       k40_N1000 reps  16000  k_reg mean    40.1834 sd    4.0970 undefined     0 | k_mle mean    40.1557 sd    1.9718 non-finite     0
      k40_N10000 reps   2000  k_reg mean    39.9933 sd    1.2832 undefined     0 | k_mle mean    40.0233 sd    0.6283 non-finite     0


==> anc/calc_SHORT/item6/study_cascade0b.time <==
	Command being timed: "python3 study.py cascade0b"
	User time (seconds): 0.59
	System time (seconds): 0.07
	Percent of CPU this job got: 0%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 3:14.94
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 166312
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 27487
	Voluntary context switches: 925
	Involuntary context switches: 5
	Swaps: 0
	File system inputs: 0
	File system outputs: 6288
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item6/study_compound.json <==
{
 "model": "compound",
 "sigma": null,
 "ks": [
  1.0,
  1.84,
  3.0,
  5.0,
  15.0,
  40.0
 ],
 "sizes": [
  [
   50,
   20000
  ],
  [
   100,
   20000
  ],
  [
   150,
   20000
  ],
  [
   200,
   20000
  ],
  [
   300,
   20000
  ],
  [
   500,
   20000
  ],
  [
   1000,
   20000
  ],
  [
   10000,
   10000
  ],
  [
   100000,
   2000
  ],
  [
   1000000,
   400
  ]
 ],
 "nproc": 2,
 "wall_s": 740.2161264419556
}

==> anc/calc_SHORT/item6/study_compound.log <==
compound: 2940 chunks, wall 740 s
          k1_N50 reps  20000  k_reg mean     3.4209 sd    1.9601 undefined     0 | k_mle mean     0.8833 sd    0.1967 non-finite     0
         k1_N100 reps  20000  k_reg mean     3.2081 sd    1.2965 undefined     0 | k_mle mean     0.8597 sd    0.1334 non-finite     0
         k1_N150 reps  20000  k_reg mean     3.1458 sd    1.0464 undefined     0 | k_mle mean     0.8529 sd    0.1073 non-finite     0
         k1_N200 reps  20000  k_reg mean     3.0964 sd    0.8961 undefined     0 | k_mle mean     0.8476 sd    0.0909 non-finite     0
         k1_N300 reps  20000  k_reg mean     3.0704 sd    0.7254 undefined     0 | k_mle mean     0.8447 sd    0.0745 non-finite     0
         k1_N500 reps  20000  k_reg mean     3.0459 sd    0.5677 undefined     0 | k_mle mean     0.8415 sd    0.0566 non-finite     0
        k1_N1000 reps  20000  k_reg mean     3.0205 sd    0.3928 undefined     0 | k_mle mean     0.8388 sd    0.0398 non-finite     0
       k1_N10000 reps  10000  k_reg mean     3.0006 sd    0.1249 undefined     0 | k_mle mean     0.8368 sd    0.0127 non-finite     0
      k1_N100000 reps   2000  k_reg mean     3.0005 sd    0.0395 undefined     0 | k_mle mean     0.8367 sd    0.0040 non-finite     0
     k1_N1000000 reps    400  k_reg mean     2.9994 sd    0.0120 undefined     0 | k_mle mean     0.8366 sd    0.0012 non-finite     0
       k1.84_N50 reps  20000  k_reg mean     6.1848 sd    3.2043 undefined     0 | k_mle mean     1.7110 sd    0.3773 non-finite     0
      k1.84_N100 reps  20000  k_reg mean     5.8151 sd    2.1112 undefined     0 | k_mle mean     1.6588 sd    0.2518 non-finite     0
      k1.84_N150 reps  20000  k_reg mean     5.7076 sd    1.6842 undefined     0 | k_mle mean     1.6438 sd    0.2001 non-finite     0
      k1.84_N200 reps  20000  k_reg mean     5.6825 sd    1.4639 undefined     0 | k_mle mean     1.6343 sd    0.1717 non-finite     0
      k1.84_N300 reps  20000  k_reg mean     5.6198 sd    1.1809 undefined     0 | k_mle mean     1.6286 sd    0.1409 non-finite     0
      k1.84_N500 reps  20000  k_reg mean     5.5835 sd    0.9066 undefined     0 | k_mle mean     1.6204 sd    0.1069 non-finite     0
     k1.84_N1000 reps  20000  k_reg mean     5.5503 sd    0.6405 undefined     0 | k_mle mean     1.6162 sd    0.0753 non-finite     0
    k1.84_N10000 reps  10000  k_reg mean     5.5206 sd    0.2007 undefined     0 | k_mle mean     1.6123 sd    0.0236 non-finite     0
   k1.84_N100000 reps   2000  k_reg mean     5.5208 sd    0.0630 undefined     0 | k_mle mean     1.6115 sd    0.0076 non-finite     0
  k1.84_N1000000 reps    400  k_reg mean     5.5210 sd    0.0199 undefined     0 | k_mle mean     1.6115 sd    0.0023 non-finite     0
          k3_N50 reps  20000  k_reg mean     9.9033 sd    4.7830 undefined     0 | k_mle mean     2.8606 sd    0.6277 non-finite     0
         k3_N100 reps  20000  k_reg mean     9.4406 sd    3.2102 undefined     0 | k_mle mean     2.7711 sd    0.4146 non-finite     0
         k3_N150 reps  20000  k_reg mean     9.3044 sd    2.5730 undefined     0 | k_mle mean     2.7444 sd    0.3338 non-finite     0
         k3_N200 reps  20000  k_reg mean     9.2033 sd    2.2081 undefined     0 | k_mle mean     2.7271 sd    0.2866 non-finite     0
         k3_N300 reps  20000  k_reg mean     9.1238 sd    1.7853 undefined     0 | k_mle mean     2.7186 sd    0.2328 non-finite     0
         k3_N500 reps  20000  k_reg mean     9.1051 sd    1.3678 undefined     0 | k_mle mean     2.7077 sd    0.1794 non-finite     0
        k3_N1000 reps  20000  k_reg mean     9.0403 sd    0.9719 undefined     0 | k_mle mean     2.6981 sd    0.1247 non-finite     0
       k3_N10000 reps  10000  k_reg mean     9.0038 sd    0.3043 undefined     0 | k_mle mean     2.6900 sd    0.0393 non-finite     0
      k3_N100000 reps   2000  k_reg mean     9.0018 sd    0.0970 undefined     0 | k_mle mean     2.6893 sd    0.0124 non-finite     0
     k3_N1000000 reps    400  k_reg mean     8.9996 sd    0.0315 undefined     0 | k_mle mean     2.6889 sd    0.0037 non-finite     0
          k5_N50 reps  20000  k_reg mean    16.4641 sd    7.6945 undefined     0 | k_mle mean     4.8365 sd    1.0668 non-finite     0
         k5_N100 reps  20000  k_reg mean    15.6698 sd    5.1441 undefined     0 | k_mle mean     4.6874 sd    0.7049 non-finite     0
         k5_N150 reps  20000  k_reg mean    15.4615 sd    4.0532 undefined     0 | k_mle mean     4.6388 sd    0.5645 non-finite     0
         k5_N200 reps  20000  k_reg mean    15.2753 sd    3.4826 undefined     0 | k_mle mean     4.6097 sd    0.4789 non-finite     0
         k5_N300 reps  20000  k_reg mean    15.2425 sd    2.8209 undefined     0 | k_mle mean     4.5868 sd    0.3895 non-finite     0
         k5_N500 reps  20000  k_reg mean    15.1509 sd    2.1869 undefined     0 | k_mle mean     4.5677 sd    0.3011 non-finite     0
        k5_N1000 reps  20000  k_reg mean    15.0604 sd    1.5271 undefined     0 | k_mle mean     4.5485 sd    0.2101 non-finite     0
       k5_N10000 reps  10000  k_reg mean    15.0126 sd    0.4751 undefined     0 | k_mle mean     4.5392 sd    0.0659 non-finite     0
      k5_N100000 reps   2000  k_reg mean    15.0039 sd    0.1503 undefined     0 | k_mle mean     4.5386 sd    0.0207 non-finite     0
     k5_N1000000 reps    400  k_reg mean    14.9981 sd    0.0443 undefined     0 | k_mle mean     4.5380 sd    0.0067 non-finite     0
         k15_N50 reps  20000  k_reg mean    48.6482 sd   21.6682 undefined     0 | k_mle mean    14.6775 sd    3.2264 non-finite     0
        k15_N100 reps  20000  k_reg mean    46.8170 sd   14.3583 undefined     0 | k_mle mean    14.1909 sd    2.1539 non-finite     0
        k15_N150 reps  20000  k_reg mean    46.2616 sd   11.5248 undefined     0 | k_mle mean    14.0532 sd    1.7091 non-finite     0
        k15_N200 reps  20000  k_reg mean    45.8689 sd    9.9053 undefined     0 | k_mle mean    13.9675 sd    1.4663 non-finite     0
        k15_N300 reps  20000  k_reg mean    45.4659 sd    7.9954 undefined     0 | k_mle mean    13.8826 sd    1.1880 non-finite     0
        k15_N500 reps  20000  k_reg mean    45.3226 sd    6.1170 undefined     0 | k_mle mean    13.8393 sd    0.9100 non-finite     0
       k15_N1000 reps  20000  k_reg mean    45.1683 sd    4.2833 undefined     0 | k_mle mean    13.7913 sd    0.6387 non-finite     0
      k15_N10000 reps  10000  k_reg mean    45.0069 sd    1.3561 undefined     0 | k_mle mean    13.7507 sd    0.2017 non-finite     0
     k15_N100000 reps   2000  k_reg mean    45.0139 sd    0.4288 undefined     0 | k_mle mean    13.7476 sd    0.0645 non-finite     0
    k15_N1000000 reps    400  k_reg mean    44.9962 sd    0.1411 undefined     0 | k_mle mean    13.7455 sd    0.0204 non-finite     0
         k40_N50 reps  20000  k_reg mean   130.1078 sd   58.0563 undefined     0 | k_mle mean    39.2439 sd    8.7529 non-finite     0
        k40_N100 reps  20000  k_reg mean   125.0890 sd   37.7016 undefined     0 | k_mle mean    37.9684 sd    5.7584 non-finite     0
        k40_N150 reps  20000  k_reg mean   122.9161 sd   30.2142 undefined     0 | k_mle mean    37.5504 sd    4.6163 non-finite     0
        k40_N200 reps  20000  k_reg mean   122.4992 sd   25.9633 undefined     0 | k_mle mean    37.3821 sd    3.9188 non-finite     0
        k40_N300 reps  20000  k_reg mean   121.4477 sd   20.8459 undefined     0 | k_mle mean    37.1483 sd    3.1725 non-finite     0
        k40_N500 reps  20000  k_reg mean   121.0161 sd   16.0681 undefined     0 | k_mle mean    36.9896 sd    2.4543 non-finite     0
       k40_N1000 reps  20000  k_reg mean   120.4845 sd   11.3053 undefined     0 | k_mle mean    36.8578 sd    1.7237 non-finite     0
      k40_N10000 reps  10000  k_reg mean   120.0450 sd    3.6001 undefined     0 | k_mle mean    36.7543 sd    0.5477 non-finite     0
     k40_N100000 reps   2000  k_reg mean   119.9925 sd    1.1426 undefined     0 | k_mle mean    36.7536 sd    0.1744 non-finite     0
    k40_N1000000 reps    400  k_reg mean   120.0080 sd    0.3774 undefined     0 | k_mle mean    36.7502 sd    0.0569 non-finite     0


==> anc/calc_SHORT/item6/study_compound.time <==
	Command being timed: "python3 study.py compound"
	User time (seconds): 3.38
	System time (seconds): 0.96
	Percent of CPU this job got: 0%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 12:20.44
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 134172
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 45978
	Voluntary context switches: 551197
	Involuntary context switches: 36
	Swaps: 0
	File system inputs: 0
	File system outputs: 53816
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item6/study_nm.json <==
{
 "model": "nm",
 "sigma": null,
 "ks": [
  1.0,
  1.84,
  3.0,
  5.0,
  15.0,
  40.0
 ],
 "sizes": [
  [
   50,
   20000
  ],
  [
   100,
   20000
  ],
  [
   150,
   20000
  ],
  [
   200,
   20000
  ],
  [
   300,
   20000
  ],
  [
   500,
   20000
  ],
  [
   1000,
   20000
  ],
  [
   10000,
   10000
  ],
  [
   100000,
   2000
  ],
  [
   1000000,
   400
  ]
 ],
 "nproc": 2,
 "wall_s": 295.99881982803345
}

==> anc/calc_SHORT/item6/study_nm.log <==
nm: 2940 chunks, wall 296 s
          k1_N50 reps  20000  k_reg mean     1.1197 sd    0.6640 undefined     0 | k_mle mean     1.0681 sd    0.2445 non-finite     0
         k1_N100 reps  20000  k_reg mean     1.0583 sd    0.4484 undefined     0 | k_mle mean     1.0313 sd    0.1621 non-finite     0
         k1_N150 reps  20000  k_reg mean     1.0359 sd    0.3653 undefined     0 | k_mle mean     1.0184 sd    0.1295 non-finite     0
         k1_N200 reps  20000  k_reg mean     1.0290 sd    0.3188 undefined     0 | k_mle mean     1.0145 sd    0.1105 non-finite     0
         k1_N300 reps  20000  k_reg mean     1.0209 sd    0.2549 undefined     0 | k_mle mean     1.0096 sd    0.0888 non-finite     0
         k1_N500 reps  20000  k_reg mean     1.0091 sd    0.1983 undefined     0 | k_mle mean     1.0057 sd    0.0684 non-finite     0
        k1_N1000 reps  20000  k_reg mean     1.0059 sd    0.1418 undefined     0 | k_mle mean     1.0028 sd    0.0486 non-finite     0
       k1_N10000 reps  10000  k_reg mean     1.0008 sd    0.0447 undefined     0 | k_mle mean     1.0004 sd    0.0152 non-finite     0
      k1_N100000 reps   2000  k_reg mean     1.0003 sd    0.0143 undefined     0 | k_mle mean     1.0001 sd    0.0048 non-finite     0
     k1_N1000000 reps    400  k_reg mean     0.9999 sd    0.0044 undefined     0 | k_mle mean     0.9999 sd    0.0015 non-finite     0
       k1.84_N50 reps  20000  k_reg mean     2.0139 sd    1.0779 undefined     0 | k_mle mean     1.9652 sd    0.4446 non-finite     0
      k1.84_N100 reps  20000  k_reg mean     1.9261 sd    0.7346 undefined     0 | k_mle mean     1.8992 sd    0.2924 non-finite     0
      k1.84_N150 reps  20000  k_reg mean     1.8920 sd    0.5972 undefined     0 | k_mle mean     1.8779 sd    0.2331 non-finite     0
      k1.84_N200 reps  20000  k_reg mean     1.8904 sd    0.5196 undefined     0 | k_mle mean     1.8712 sd    0.1998 non-finite     0
      k1.84_N300 reps  20000  k_reg mean     1.8718 sd    0.4195 undefined     0 | k_mle mean     1.8576 sd    0.1625 non-finite     0
      k1.84_N500 reps  20000  k_reg mean     1.8586 sd    0.3261 undefined     0 | k_mle mean     1.8517 sd    0.1247 non-finite     0
     k1.84_N1000 reps  20000  k_reg mean     1.8496 sd    0.2297 undefined     0 | k_mle mean     1.8455 sd    0.0873 non-finite     0
    k1.84_N10000 reps  10000  k_reg mean     1.8425 sd    0.0719 undefined     0 | k_mle mean     1.8404 sd    0.0273 non-finite     0
   k1.84_N100000 reps   2000  k_reg mean     1.8394 sd    0.0234 undefined     0 | k_mle mean     1.8397 sd    0.0085 non-finite     0
  k1.84_N1000000 reps    400  k_reg mean     1.8403 sd    0.0071 undefined     0 | k_mle mean     1.8400 sd    0.0029 non-finite     0
          k3_N50 reps  20000  k_reg mean     3.2733 sd    1.6617 undefined     0 | k_mle mean     3.2147 sd    0.7330 non-finite     0
         k3_N100 reps  20000  k_reg mean     3.1222 sd    1.1207 undefined     0 | k_mle mean     3.1018 sd    0.4794 non-finite     0
         k3_N150 reps  20000  k_reg mean     3.0932 sd    0.9059 undefined     0 | k_mle mean     3.0711 sd    0.3835 non-finite     0
         k3_N200 reps  20000  k_reg mean     3.0570 sd    0.7845 undefined     0 | k_mle mean     3.0512 sd    0.3293 non-finite     0
         k3_N300 reps  20000  k_reg mean     3.0418 sd    0.6356 undefined     0 | k_mle mean     3.0321 sd    0.2637 non-finite     0
         k3_N500 reps  20000  k_reg mean     3.0239 sd    0.4966 undefined     0 | k_mle mean     3.0210 sd    0.2046 non-finite     0
        k3_N1000 reps  20000  k_reg mean     3.0136 sd    0.3471 undefined     0 | k_mle mean     3.0083 sd    0.1435 non-finite     0
       k3_N10000 reps  10000  k_reg mean     3.0028 sd    0.1081 undefined     0 | k_mle mean     3.0010 sd    0.0446 non-finite     0
      k3_N100000 reps   2000  k_reg mean     3.0006 sd    0.0356 undefined     0 | k_mle mean     2.9997 sd    0.0142 non-finite     0
     k3_N1000000 reps    400  k_reg mean     3.0003 sd    0.0108 undefined     0 | k_mle mean     2.9999 sd    0.0045 non-finite     0
          k5_N50 reps  20000  k_reg mean     5.4064 sd    2.6626 undefined     0 | k_mle mean     5.3652 sd    1.2311 non-finite     0
         k5_N100 reps  20000  k_reg mean     5.1906 sd    1.7750 undefined     0 | k_mle mean     5.1750 sd    0.8000 non-finite     0
         k5_N150 reps  20000  k_reg mean     5.1116 sd    1.4344 undefined     0 | k_mle mean     5.1139 sd    0.6493 non-finite     0
         k5_N200 reps  20000  k_reg mean     5.0991 sd    1.2422 undefined     0 | k_mle mean     5.0814 sd    0.5500 non-finite     0
         k5_N300 reps  20000  k_reg mean     5.0655 sd    1.0105 undefined     0 | k_mle mean     5.0581 sd    0.4457 non-finite     0
         k5_N500 reps  20000  k_reg mean     5.0464 sd    0.7810 undefined     0 | k_mle mean     5.0344 sd    0.3449 non-finite     0
        k5_N1000 reps  20000  k_reg mean     5.0127 sd    0.5496 undefined     0 | k_mle mean     5.0163 sd    0.2413 non-finite     0
       k5_N10000 reps  10000  k_reg mean     5.0015 sd    0.1720 undefined     0 | k_mle mean     5.0002 sd    0.0757 non-finite     0
      k5_N100000 reps   2000  k_reg mean     5.0010 sd    0.0536 undefined     0 | k_mle mean     5.0009 sd    0.0239 non-finite     0
     k5_N1000000 reps    400  k_reg mean     4.9994 sd    0.0173 undefined     0 | k_mle mean     5.0006 sd    0.0079 non-finite     0
         k15_N50 reps  20000  k_reg mean    16.0590 sd    7.5425 undefined     0 | k_mle mean    16.1016 sd    3.7609 non-finite     0
        k15_N100 reps  20000  k_reg mean    15.4716 sd    5.0953 undefined     0 | k_mle mean    15.5207 sd    2.4329 non-finite     0
        k15_N150 reps  20000  k_reg mean    15.2747 sd    4.0696 undefined     0 | k_mle mean    15.3322 sd    1.9513 non-finite     0
        k15_N200 reps  20000  k_reg mean    15.2466 sd    3.5414 undefined     0 | k_mle mean    15.2593 sd    1.6762 non-finite     0
        k15_N300 reps  20000  k_reg mean    15.1703 sd    2.8919 undefined     0 | k_mle mean    15.1685 sd    1.3600 non-finite     0
        k15_N500 reps  20000  k_reg mean    15.0962 sd    2.1968 undefined     0 | k_mle mean    15.1058 sd    1.0323 non-finite     0
       k15_N1000 reps  20000  k_reg mean    15.0621 sd    1.5517 undefined     0 | k_mle mean    15.0563 sd    0.7236 non-finite     0
      k15_N10000 reps  10000  k_reg mean    14.9963 sd    0.4895 undefined     0 | k_mle mean    15.0047 sd    0.2297 non-finite     0
     k15_N100000 reps   2000  k_reg mean    15.0030 sd    0.1548 undefined     0 | k_mle mean    15.0017 sd    0.0727 non-finite     0
    k15_N1000000 reps    400  k_reg mean    15.0000 sd    0.0474 undefined     0 | k_mle mean    15.0002 sd    0.0223 non-finite     0
         k40_N50 reps  20000  k_reg mean    42.7811 sd   19.7761 undefined     0 | k_mle mean    42.9278 sd   10.0955 non-finite     0
        k40_N100 reps  20000  k_reg mean    41.4550 sd   13.4235 undefined     0 | k_mle mean    41.4591 sd    6.5513 non-finite     0
        k40_N150 reps  20000  k_reg mean    40.8307 sd   10.6922 undefined     0 | k_mle mean    40.9377 sd    5.2199 non-finite     0
        k40_N200 reps  20000  k_reg mean    40.7871 sd    9.2118 undefined     0 | k_mle mean    40.7119 sd    4.5186 non-finite     0
        k40_N300 reps  20000  k_reg mean    40.4188 sd    7.5832 undefined     0 | k_mle mean    40.4595 sd    3.6635 non-finite     0
        k40_N500 reps  20000  k_reg mean    40.2663 sd    5.7745 undefined     0 | k_mle mean    40.2832 sd    2.7901 non-finite     0
       k40_N1000 reps  20000  k_reg mean    40.1080 sd    4.0507 undefined     0 | k_mle mean    40.1400 sd    1.9464 non-finite     0
      k40_N10000 reps  10000  k_reg mean    40.0166 sd    1.2928 undefined     0 | k_mle mean    40.0184 sd    0.6147 non-finite     0
     k40_N100000 reps   2000  k_reg mean    39.9891 sd    0.3975 undefined     0 | k_mle mean    39.9942 sd    0.1949 non-finite     0
    k40_N1000000 reps    400  k_reg mean    40.0022 sd    0.1310 undefined     0 | k_mle mean    40.0000 sd    0.0609 non-finite     0


==> anc/calc_SHORT/item6/study_nm.time <==
	Command being timed: "python3 study.py nm"
	User time (seconds): 1.44
	System time (seconds): 0.27
	Percent of CPU this job got: 0%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 4:56.18
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 134564
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 46005
	Voluntary context switches: 44008
	Involuntary context switches: 30
	Swaps: 0
	File system inputs: 0
	File system outputs: 53576
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item6/study_nm_smeared.json <==
{
 "model": "nm_smeared",
 "sigma": null,
 "ks": [
  1.0,
  1.84,
  3.0,
  5.0,
  15.0,
  40.0
 ],
 "sizes": [
  [
   100,
   20000
  ],
  [
   200,
   20000
  ],
  [
   300,
   20000
  ],
  [
   500,
   20000
  ],
  [
   1000,
   20000
  ],
  [
   10000,
   10000
  ],
  [
   100000,
   2000
  ],
  [
   1000000,
   400
  ]
 ],
 "nproc": 2,
 "wall_s": 359.66056275367737
}

==> anc/calc_SHORT/item6/study_nm_smeared.log <==
nm_smeared: 2700 chunks, wall 360 s
         k1_N100 reps  20000  k_reg mean     1.0559 sd    0.4529 undefined     0 | k_mle mean     1.0296 sd    0.1613 non-finite     0
         k1_N200 reps  20000  k_reg mean     1.0271 sd    0.3178 undefined     0 | k_mle mean     1.0148 sd    0.1107 non-finite     0
         k1_N300 reps  20000  k_reg mean     1.0191 sd    0.2575 undefined     0 | k_mle mean     1.0095 sd    0.0886 non-finite     0
         k1_N500 reps  20000  k_reg mean     1.0130 sd    0.1996 undefined     0 | k_mle mean     1.0059 sd    0.0695 non-finite     0
        k1_N1000 reps  20000  k_reg mean     1.0045 sd    0.1416 undefined     0 | k_mle mean     1.0030 sd    0.0480 non-finite     0
       k1_N10000 reps  10000  k_reg mean     1.0011 sd    0.0448 undefined     0 | k_mle mean     1.0002 sd    0.0153 non-finite     0
      k1_N100000 reps   2000  k_reg mean     1.0003 sd    0.0137 undefined     0 | k_mle mean     1.0000 sd    0.0048 non-finite     0
     k1_N1000000 reps    400  k_reg mean     1.0002 sd    0.0045 undefined     0 | k_mle mean     1.0000 sd    0.0015 non-finite     0
      k1.84_N100 reps  20000  k_reg mean     1.9206 sd    0.7371 undefined     0 | k_mle mean     1.8984 sd    0.2932 non-finite     0
      k1.84_N200 reps  20000  k_reg mean     1.8842 sd    0.5158 undefined     0 | k_mle mean     1.8683 sd    0.1973 non-finite     0
      k1.84_N300 reps  20000  k_reg mean     1.8703 sd    0.4243 undefined     0 | k_mle mean     1.8592 sd    0.1608 non-finite     0
      k1.84_N500 reps  20000  k_reg mean     1.8564 sd    0.3222 undefined     0 | k_mle mean     1.8522 sd    0.1246 non-finite     0
     k1.84_N1000 reps  20000  k_reg mean     1.8498 sd    0.2300 undefined     0 | k_mle mean     1.8463 sd    0.0870 non-finite     0
    k1.84_N10000 reps  10000  k_reg mean     1.8418 sd    0.0726 undefined     0 | k_mle mean     1.8408 sd    0.0274 non-finite     0
   k1.84_N100000 reps   2000  k_reg mean     1.8405 sd    0.0225 undefined     0 | k_mle mean     1.8403 sd    0.0085 non-finite     0
  k1.84_N1000000 reps    400  k_reg mean     1.8408 sd    0.0072 undefined     0 | k_mle mean     1.8401 sd    0.0027 non-finite     0
         k3_N100 reps  20000  k_reg mean     3.1220 sd    1.1388 undefined     0 | k_mle mean     3.0981 sd    0.4859 non-finite     0
         k3_N200 reps  20000  k_reg mean     3.0635 sd    0.7864 undefined     0 | k_mle mean     3.0510 sd    0.3269 non-finite     0
         k3_N300 reps  20000  k_reg mean     3.0415 sd    0.6360 undefined     0 | k_mle mean     3.0343 sd    0.2669 non-finite     0
         k3_N500 reps  20000  k_reg mean     3.0283 sd    0.4927 undefined     0 | k_mle mean     3.0209 sd    0.2031 non-finite     0
        k3_N1000 reps  20000  k_reg mean     3.0158 sd    0.3541 undefined     0 | k_mle mean     3.0101 sd    0.1431 non-finite     0
       k3_N10000 reps  10000  k_reg mean     3.0016 sd    0.1104 undefined     0 | k_mle mean     3.0012 sd    0.0449 non-finite     0
      k3_N100000 reps   2000  k_reg mean     3.0009 sd    0.0361 undefined     0 | k_mle mean     3.0004 sd    0.0142 non-finite     0
     k3_N1000000 reps    400  k_reg mean     3.0008 sd    0.0112 undefined     0 | k_mle mean     3.0001 sd    0.0042 non-finite     0
         k5_N100 reps  20000  k_reg mean     5.1862 sd    1.7923 undefined     0 | k_mle mean     5.1769 sd    0.7999 non-finite     0
         k5_N200 reps  20000  k_reg mean     5.0821 sd    1.2574 undefined     0 | k_mle mean     5.0778 sd    0.5536 non-finite     0
         k5_N300 reps  20000  k_reg mean     5.0607 sd    1.0175 undefined     0 | k_mle mean     5.0507 sd    0.4448 non-finite     0
         k5_N500 reps  20000  k_reg mean     5.0410 sd    0.7809 undefined     0 | k_mle mean     5.0370 sd    0.3412 non-finite     0
        k5_N1000 reps  20000  k_reg mean     5.0141 sd    0.5536 undefined     0 | k_mle mean     5.0164 sd    0.2406 non-finite     0
       k5_N10000 reps  10000  k_reg mean     5.0028 sd    0.1739 undefined     0 | k_mle mean     5.0023 sd    0.0750 non-finite     0
      k5_N100000 reps   2000  k_reg mean     4.9963 sd    0.0551 undefined     0 | k_mle mean     5.0000 sd    0.0244 non-finite     0
     k5_N1000000 reps    400  k_reg mean     5.0007 sd    0.0177 undefined     0 | k_mle mean     4.9999 sd    0.0077 non-finite     0
        k15_N100 reps  20000  k_reg mean    15.4882 sd    5.1105 undefined     0 | k_mle mean    15.5116 sd    2.4127 non-finite     0
        k15_N200 reps  20000  k_reg mean    15.2457 sd    3.5357 undefined     0 | k_mle mean    15.2639 sd    1.6644 non-finite     0
        k15_N300 reps  20000  k_reg mean    15.1650 sd    2.8630 undefined     0 | k_mle mean    15.1797 sd    1.3531 non-finite     0
        k15_N500 reps  20000  k_reg mean    15.1007 sd    2.2128 undefined     0 | k_mle mean    15.1012 sd    1.0317 non-finite     0
       k15_N1000 reps  20000  k_reg mean    15.0554 sd    1.5600 undefined     0 | k_mle mean    15.0671 sd    0.7337 non-finite     0
      k15_N10000 reps  10000  k_reg mean    15.0107 sd    0.4936 undefined     0 | k_mle mean    15.0053 sd    0.2284 non-finite     0
     k15_N100000 reps   2000  k_reg mean    15.0011 sd    0.1551 undefined     0 | k_mle mean    14.9999 sd    0.0731 non-finite     0
    k15_N1000000 reps    400  k_reg mean    14.9999 sd    0.0460 undefined     0 | k_mle mean    14.9996 sd    0.0228 non-finite     0
        k40_N100 reps  20000  k_reg mean    41.3044 sd   13.6342 undefined     0 | k_mle mean    41.3528 sd    6.5507 non-finite     0
        k40_N200 reps  20000  k_reg mean    40.6954 sd    9.2881 undefined     0 | k_mle mean    40.6824 sd    4.4540 non-finite     0
        k40_N300 reps  20000  k_reg mean    40.3932 sd    7.4630 undefined     0 | k_mle mean    40.4661 sd    3.5949 non-finite     0
        k40_N500 reps  20000  k_reg mean    40.2473 sd    5.7490 undefined     0 | k_mle mean    40.2660 sd    2.7385 non-finite     0
       k40_N1000 reps  20000  k_reg mean    40.1426 sd    4.1112 undefined     0 | k_mle mean    40.1634 sd    1.9395 non-finite     0
      k40_N10000 reps  10000  k_reg mean    40.0025 sd    1.2628 undefined     0 | k_mle mean    40.0142 sd    0.6062 non-finite     0
     k40_N100000 reps   2000  k_reg mean    39.9938 sd    0.4063 undefined     0 | k_mle mean    40.0023 sd    0.1943 non-finite     0
    k40_N1000000 reps    400  k_reg mean    39.9991 sd    0.1296 undefined     0 | k_mle mean    40.0010 sd    0.0620 non-finite     0


==> anc/calc_SHORT/item6/study_nm_smeared.time <==
	Command being timed: "python3 study.py nm_smeared"
	User time (seconds): 1.83
	System time (seconds): 0.45
	Percent of CPU this job got: 0%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 5:59.90
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 119544
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 37159
	Voluntary context switches: 101844
	Involuntary context switches: 12
	Swaps: 0
	File system inputs: 0
	File system outputs: 39408
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item6/study_smear.json <==
{
 "model": "smear",
 "sigma": 0.5,
 "ks": [
  1.0,
  1.84,
  3.0,
  5.0,
  15.0,
  40.0
 ],
 "sizes": [
  [
   100,
   4000
  ],
  [
   200,
   4000
  ],
  [
   300,
   4000
  ],
  [
   500,
   4000
  ],
  [
   1000,
   4000
  ],
  [
   10000,
   500
  ],
  [
   100000,
   100
  ],
  [
   1000000,
   30
  ]
 ],
 "nproc": 2,
 "wall_s": 2927.274998188019
}

==> anc/calc_SHORT/item6/study_smear.log <==
smear: 258 chunks, wall 2927 s
         k1_N100 reps   4000  k_reg mean     1.0517 sd    0.4527 undefined     0 | k_mle mean     1.0309 sd    0.1606 non-finite     0
         k1_N200 reps   4000  k_reg mean     1.0311 sd    0.3126 undefined     0 | k_mle mean     1.0125 sd    0.1093 non-finite     0
         k1_N300 reps   4000  k_reg mean     1.0150 sd    0.2640 undefined     0 | k_mle mean     1.0114 sd    0.0883 non-finite     0
         k1_N500 reps   4000  k_reg mean     1.0087 sd    0.1977 undefined     0 | k_mle mean     1.0047 sd    0.0687 non-finite     0
        k1_N1000 reps   4000  k_reg mean     1.0057 sd    0.1419 undefined     0 | k_mle mean     1.0022 sd    0.0480 non-finite     0
       k1_N10000 reps    500  k_reg mean     0.9999 sd    0.0449 undefined     0 | k_mle mean     0.9999 sd    0.0153 non-finite     0
      k1_N100000 reps    100  k_reg mean     1.0007 sd    0.0155 undefined     0 | k_mle mean     0.9997 sd    0.0041 non-finite     0
     k1_N1000000 reps     30  k_reg mean     1.0001 sd    0.0050 undefined     0 | k_mle mean     1.0001 sd    0.0016 non-finite     0
      k1.84_N100 reps   4000  k_reg mean     1.9389 sd    0.7318 undefined     0 | k_mle mean     1.8963 sd    0.2897 non-finite     0
      k1.84_N200 reps   4000  k_reg mean     1.8787 sd    0.5236 undefined     0 | k_mle mean     1.8699 sd    0.2043 non-finite     0
      k1.84_N300 reps   4000  k_reg mean     1.8644 sd    0.4225 undefined     0 | k_mle mean     1.8594 sd    0.1626 non-finite     0
      k1.84_N500 reps   4000  k_reg mean     1.8545 sd    0.3267 undefined     0 | k_mle mean     1.8481 sd    0.1256 non-finite     0
     k1.84_N1000 reps   4000  k_reg mean     1.8499 sd    0.2330 undefined     0 | k_mle mean     1.8456 sd    0.0881 non-finite     0
    k1.84_N10000 reps    500  k_reg mean     1.8418 sd    0.0698 undefined     0 | k_mle mean     1.8404 sd    0.0276 non-finite     0
   k1.84_N100000 reps    100  k_reg mean     1.8421 sd    0.0218 undefined     0 | k_mle mean     1.8410 sd    0.0078 non-finite     0
  k1.84_N1000000 reps     30  k_reg mean     1.8400 sd    0.0054 undefined     0 | k_mle mean     1.8400 sd    0.0028 non-finite     0
         k3_N100 reps   4000  k_reg mean     3.1254 sd    1.1296 undefined     0 | k_mle mean     3.0985 sd    0.4758 non-finite     0
         k3_N200 reps   4000  k_reg mean     3.0608 sd    0.7846 undefined     0 | k_mle mean     3.0415 sd    0.3239 non-finite     0
         k3_N300 reps   4000  k_reg mean     3.0465 sd    0.6454 undefined     0 | k_mle mean     3.0322 sd    0.2703 non-finite     0
         k3_N500 reps   4000  k_reg mean     3.0247 sd    0.4921 undefined     0 | k_mle mean     3.0209 sd    0.2074 non-finite     0
        k3_N1000 reps   4000  k_reg mean     3.0101 sd    0.3436 undefined     0 | k_mle mean     3.0091 sd    0.1415 non-finite     0
       k3_N10000 reps    500  k_reg mean     3.0067 sd    0.1128 undefined     0 | k_mle mean     3.0026 sd    0.0455 non-finite     0
      k3_N100000 reps    100  k_reg mean     3.0015 sd    0.0351 undefined     0 | k_mle mean     3.0000 sd    0.0141 non-finite     0
     k3_N1000000 reps     30  k_reg mean     3.0049 sd    0.0125 undefined     0 | k_mle mean     3.0021 sd    0.0055 non-finite     0
         k5_N100 reps   4000  k_reg mean     5.2190 sd    1.8221 undefined     0 | k_mle mean     5.1842 sd    0.8127 non-finite     0
         k5_N200 reps   4000  k_reg mean     5.1338 sd    1.2452 undefined     0 | k_mle mean     5.0906 sd    0.5479 non-finite     0
         k5_N300 reps   4000  k_reg mean     5.0806 sd    1.0277 undefined     0 | k_mle mean     5.0654 sd    0.4569 non-finite     0
         k5_N500 reps   4000  k_reg mean     5.0249 sd    0.7858 undefined     0 | k_mle mean     5.0291 sd    0.3355 non-finite     0
        k5_N1000 reps   4000  k_reg mean     5.0009 sd    0.5490 undefined     0 | k_mle mean     5.0137 sd    0.2464 non-finite     0
       k5_N10000 reps    500  k_reg mean     4.9916 sd    0.1824 undefined     0 | k_mle mean     5.0068 sd    0.0770 non-finite     0
      k5_N100000 reps    100  k_reg mean     4.9977 sd    0.0574 undefined     0 | k_mle mean     4.9970 sd    0.0236 non-finite     0
     k5_N1000000 reps     30  k_reg mean     4.9983 sd    0.0171 undefined     0 | k_mle mean     4.9995 sd    0.0064 non-finite     0
        k15_N100 reps   4000  k_reg mean    15.5593 sd    5.1863 undefined     0 | k_mle mean    15.5548 sd    2.4800 non-finite     0
        k15_N200 reps   4000  k_reg mean    15.1660 sd    3.5357 undefined     0 | k_mle mean    15.2193 sd    1.7038 non-finite     0
        k15_N300 reps   4000  k_reg mean    15.1394 sd    2.9225 undefined     0 | k_mle mean    15.1492 sd    1.3750 non-finite     0
        k15_N500 reps   4000  k_reg mean    15.0917 sd    2.2179 undefined     0 | k_mle mean    15.0815 sd    1.0454 non-finite     0
       k15_N1000 reps   4000  k_reg mean    15.0236 sd    1.5819 undefined     0 | k_mle mean    15.0546 sd    0.7357 non-finite     0
      k15_N10000 reps    500  k_reg mean    15.0011 sd    0.4722 undefined     0 | k_mle mean    15.0025 sd    0.2418 non-finite     0
     k15_N100000 reps    100  k_reg mean    14.9984 sd    0.1502 undefined     0 | k_mle mean    14.9927 sd    0.0778 non-finite     0
    k15_N1000000 reps     30  k_reg mean    15.0042 sd    0.0458 undefined     0 | k_mle mean    15.0001 sd    0.0257 non-finite     0
        k40_N100 reps   4000  k_reg mean    41.4229 sd   13.4266 undefined     0 | k_mle mean    41.3325 sd    6.5947 non-finite     0
        k40_N200 reps   4000  k_reg mean    40.4062 sd    9.2322 undefined     0 | k_mle mean    40.6669 sd    4.5073 non-finite     0
        k40_N300 reps   4000  k_reg mean    40.5692 sd    7.4373 undefined     0 | k_mle mean    40.5075 sd    3.5934 non-finite     0
        k40_N500 reps   4000  k_reg mean    40.2726 sd    5.8650 undefined     0 | k_mle mean    40.3080 sd    2.7282 non-finite     0
       k40_N1000 reps   4000  k_reg mean    40.0663 sd    4.1745 undefined     0 | k_mle mean    40.1264 sd    1.8989 non-finite     0
      k40_N10000 reps    500  k_reg mean    40.0127 sd    1.3072 undefined     0 | k_mle mean    40.0078 sd    0.6150 non-finite     0
     k40_N100000 reps    100  k_reg mean    39.9552 sd    0.4363 undefined     0 | k_mle mean    39.9981 sd    0.2050 non-finite     0
    k40_N1000000 reps     30  k_reg mean    40.0017 sd    0.1567 undefined     0 | k_mle mean    39.9847 sd    0.0709 non-finite     0


==> anc/calc_SHORT/item6/study_smear.time <==
	Command being timed: "python3 study.py smear"
	User time (seconds): 0.65
	System time (seconds): 0.08
	Percent of CPU this job got: 0%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 48:47.80
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 166212
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 26107
	Voluntary context switches: 3229
	Involuntary context switches: 4
	Swaps: 0
	File system inputs: 0
	File system outputs: 7296
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item6/study_smear2.json <==
{
 "model": "smear2",
 "sigma": 0.5,
 "ks": [
  1.0,
  1.84,
  3.0,
  5.0,
  15.0,
  40.0
 ],
 "sizes": [
  [
   100000,
   200
  ],
  [
   1000000,
   40
  ]
 ],
 "nproc": 2,
 "wall_s": 3356.5681536197662
}

==> anc/calc_SHORT/item6/study_smear2.log <==
smear2: 180 chunks, wall 3357 s
      k1_N100000 reps    200  k_reg mean     1.0007 sd    0.0136 undefined     0 | k_mle mean     1.0002 sd    0.0046 non-finite     0
     k1_N1000000 reps     40  k_reg mean     0.9987 sd    0.0043 undefined     0 | k_mle mean     0.9993 sd    0.0012 non-finite     0
   k1.84_N100000 reps    200  k_reg mean     1.8424 sd    0.0254 undefined     0 | k_mle mean     1.8398 sd    0.0085 non-finite     0
  k1.84_N1000000 reps     40  k_reg mean     1.8400 sd    0.0067 undefined     0 | k_mle mean     1.8407 sd    0.0023 non-finite     0
      k3_N100000 reps    200  k_reg mean     2.9987 sd    0.0334 undefined     0 | k_mle mean     2.9996 sd    0.0140 non-finite     0
     k3_N1000000 reps     40  k_reg mean     3.0010 sd    0.0121 undefined     0 | k_mle mean     3.0001 sd    0.0044 non-finite     0
      k5_N100000 reps    200  k_reg mean     5.0013 sd    0.0550 undefined     0 | k_mle mean     5.0003 sd    0.0225 non-finite     0
     k5_N1000000 reps     40  k_reg mean     5.0044 sd    0.0135 undefined     0 | k_mle mean     5.0021 sd    0.0079 non-finite     0
     k15_N100000 reps    200  k_reg mean    15.0056 sd    0.1565 undefined     0 | k_mle mean    15.0040 sd    0.0763 non-finite     0
    k15_N1000000 reps     40  k_reg mean    15.0044 sd    0.0538 undefined     0 | k_mle mean    15.0007 sd    0.0244 non-finite     0
     k40_N100000 reps    200  k_reg mean    40.0078 sd    0.4025 undefined     0 | k_mle mean    40.0049 sd    0.1946 non-finite     0
    k40_N1000000 reps     40  k_reg mean    39.9958 sd    0.1396 undefined     0 | k_mle mean    40.0048 sd    0.0575 non-finite     0


==> anc/calc_SHORT/item6/study_smear2.time <==
	Command being timed: "python3 study.py smear2"
	User time (seconds): 0.52
	System time (seconds): 0.06
	Percent of CPU this job got: 0%
	Elapsed (wall clock) time (h:mm:ss or m:ss): 55:57.06
	Average shared text size (kbytes): 0
	Average unshared data size (kbytes): 0
	Average stack size (kbytes): 0
	Average total size (kbytes): 0
	Maximum resident set size (kbytes): 158436
	Average resident set size (kbytes): 0
	Major (requiring I/O) page faults: 0
	Minor (reclaiming a frame) page faults: 24090
	Voluntary context switches: 3432
	Involuntary context switches: 4
	Swaps: 0
	File system inputs: 0
	File system outputs: 104
	Socket messages sent: 0
	Socket messages received: 0
	Signals delivered: 0
	Page size (bytes): 4096
	Exit status: 0


==> anc/calc_SHORT/item6/verify/README.md <==
# Item 6, independent verification

Verifier's own programs. None imports anything from the worker's files in `..`; the worker's code was
read only after the verifier's numbers existed (for the definitions of the cascade stop and of n5).
`v_xs6.py` reads `XS6/measure_spread_and_residual.json`.

Configuration everywhere: Sec. 8 cuts of XS6, unit windows [4,5], [5,6], [6,7], Delta = 0.4,
lambda_j = k LAMU, LAMU = diff(exp(0.4*(4+arange(4)))) = (2.436024, 3.634120, 5.421470).
True k = 1, 1.84, 3, 5, 15, 40.

All runs from this folder, under `( ulimit -v 1500000; ... )`.

| file | what it is | command |
|---|---|---|
| `v_asym.py`, `v_asym.log`, `v_asym.json` | large-sample values: regression population value and n Var by the delta method with all moments to fourth order from the Gamma mixture (Stirling/Bell polynomials in W); ML n Var = 1/I_kk; five-sd sizes; k at which 40-k is 5 and 1 sd at 1e6; smeared means by quadrature; compound counting: regression limit, ML pseudo-true k* by Panjer recursion of the compound NB, sandwich variance | `python3 v_asym.py > v_asym.log` |
| `v_bias.py`, `v_bias.log` | leading 1/N bias of both estimators under Eq. (nm): second-order delta method for the regression, Cox-Snell for the NB fit | `python3 v_bias.py > v_bias.log` |
| `v_mc.py` | replica study, own sampler (NB total split by binomials) and own estimators | `python3 v_mc.py MODEL SET > v_mc_MODEL_SET.log` for MODEL in nm, comp and SET in small, mid, big, sep, x40 (nm only), big2 |
| `v_mc_*.npz`, `v_mc_*.log` | per-replica k_reg and k_ml per (k, N) | as above |
| `v_sampler_check.py`, `.log` | sampler moments against closed form, with a mutation (shape 3.3) that must fail | `python3 v_sampler_check.py > v_sampler_check.log` |
| `v_m1.py`, `v_m1.log` | direct four-parameter ML of Eq. (nm) on packed tables against the NB fit of totals; mutation with n1+n2; hadrons lost by the cascade stop | `python3 v_m1.py > v_m1.log` |
| `v_cascade.py` | event-by-event cascade (numba), rate Delta(k+m), one hadron per birth, optional N(0, sigma) shift, births to y = 11 | `python3 v_cascade.py SIGMA K NREP NEV SEED > v_casc_sSIGMA_kK.log` |
| `v_casc_*.npz`, `v_casc_*.log` | per-replica k_reg, k_ml, means; pooled moment sums; the file `v_casc_sSIGMA_kK_SEED.npz` | sigma 0.5: K in 40 (seed 11), 15 5 3 1.84 1 (seed 12), NREP 24, NEV 1e6, and for K 1 and 1.84 a second run with NREP 96 and seed 13 (logs `v_casc_s0.5_k1_b.log`, `v_casc_s0.5_k1.84_b.log`), so 120 replicas at these two K; sigma 0: K 1 (8 reps, seed 21), K 40 (4 reps, seed 22) |
| `v_xs6.py`, `v_xs6.log` | I(1), I(40) by 2-D tables per middle count (own route); resolution and Z of the XS6 Sec. 8 comparison from its replicas with bootstrap errors; five-sd size; NumRegSdOne re-derived | `python3 v_xs6.py > v_xs6.log` |
| `v_regsd_paperseed.py`, `v_regsd_paperseed.log` | NumRegSdOne re-derived with the seed and loop of XS6/make_numbers_more.py (default_rng(20260918), 4000 replicas of 1000 events at k = 1) and the k_reg of `v_mc.py`: sd 0.14385, printed 0.14 | `python3 v_regsd_paperseed.py > v_regsd_paperseed.log` |
| `v_analyse.py`, `v_analyse.log` | tables of bias, spread, separation, regression minus ML, compound, cascade | `python3 v_analyse.py > v_analyse.log` (after all runs) |

Order: v_asym, v_bias, v_sampler_check, v_m1, the v_mc runs, the v_cascade runs, v_xs6, v_regsd_paperseed,
v_analyse.


==> anc/calc_SHORT/item6/verify/v_analyse.log <==
== Eq. (nm): bias and spread (bias +- se, sd, sd*sqrt(N)/large-sample) ==
  N=1000     k=1     reg: bias +0.00630 +- 0.00050 (+0.630 % of k, z +12.58), sd 0.14163, sd*sqrtN/asym 1.0023, R 80000
  N=1000     k=1     ml: bias +0.00285 +- 0.00017 (+0.285 % of k, z +16.69), sd 0.04836, sd*sqrtN/asym 1.0058, R 80000
  N=1000     k=1.84  reg: bias +0.00884 +- 0.00162 (+0.480 % of k, z +5.46), sd 0.22877, sd*sqrtN/asym 1.0016, R 20000
  N=1000     k=1.84  ml: bias +0.00628 +- 0.00062 (+0.342 % of k, z +10.20), sd 0.08709, sd*sqrtN/asym 1.0030, R 20000
  N=1000     k=3     reg: bias +0.01055 +- 0.00244 (+0.352 % of k, z +4.33), sd 0.34477, sd*sqrtN/asym 0.9961, R 20000
  N=1000     k=3     ml: bias +0.00891 +- 0.00101 (+0.297 % of k, z +8.84), sd 0.14260, sd*sqrtN/asym 1.0039, R 20000
  N=1000     k=5     reg: bias +0.01800 +- 0.00389 (+0.360 % of k, z +4.62), sd 0.55058, sd*sqrtN/asym 1.0061, R 20000
  N=1000     k=5     ml: bias +0.01667 +- 0.00170 (+0.333 % of k, z +9.84), sd 0.23973, sd*sqrtN/asym 1.0050, R 20000
  N=1000     k=15    reg: bias +0.06766 +- 0.01093 (+0.451 % of k, z +6.19), sd 1.54608, sd*sqrtN/asym 0.9989, R 20000
  N=1000     k=15    ml: bias +0.05675 +- 0.00515 (+0.378 % of k, z +11.01), sd 0.72885, sd*sqrtN/asym 1.0067, R 20000
  N=1000     k=40    reg: bias +0.13747 +- 0.01440 (+0.344 % of k, z +9.55), sd 4.07186, sd*sqrtN/asym 1.0064, R 80000
  N=1000     k=40    ml: bias +0.14382 +- 0.00692 (+0.360 % of k, z +20.77), sd 1.95840, sd*sqrtN/asym 1.0099, R 80000
  N=10000    k=1     reg: bias +0.00062 +- 0.00070 (+0.062 % of k, z +0.88), sd 0.04443, sd*sqrtN/asym 0.9944, R 4000
  N=10000    k=1     ml: bias +0.00059 +- 0.00024 (+0.059 % of k, z +2.46), sd 0.01522, sd*sqrtN/asym 1.0012, R 4000
  N=10000    k=1.84  reg: bias +0.00117 +- 0.00115 (+0.064 % of k, z +1.02), sd 0.07265, sd*sqrtN/asym 1.0059, R 4000
  N=10000    k=1.84  ml: bias +0.00030 +- 0.00044 (+0.016 % of k, z +0.69), sd 0.02762, sd*sqrtN/asym 1.0061, R 4000
  N=10000    k=3     reg: bias +0.00050 +- 0.00174 (+0.017 % of k, z +0.29), sd 0.10997, sd*sqrtN/asym 1.0048, R 4000
  N=10000    k=3     ml: bias +0.00027 +- 0.00071 (+0.009 % of k, z +0.39), sd 0.04472, sd*sqrtN/asym 0.9956, R 4000
  N=10000    k=5     reg: bias +0.00252 +- 0.00268 (+0.050 % of k, z +0.94), sd 0.16942, sd*sqrtN/asym 0.9790, R 4000
  N=10000    k=5     ml: bias +0.00209 +- 0.00118 (+0.042 % of k, z +1.76), sd 0.07487, sd*sqrtN/asym 0.9926, R 4000
  N=10000    k=15    reg: bias +0.00886 +- 0.00768 (+0.059 % of k, z +1.15), sd 0.48596, sd*sqrtN/asym 0.9928, R 4000
  N=10000    k=15    ml: bias +0.00114 +- 0.00357 (+0.008 % of k, z +0.32), sd 0.22594, sd*sqrtN/asym 0.9869, R 4000
  N=10000    k=40    reg: bias +0.01734 +- 0.02029 (+0.043 % of k, z +0.85), sd 1.28319, sd*sqrtN/asym 1.0029, R 4000
  N=10000    k=40    ml: bias +0.00316 +- 0.00962 (+0.008 % of k, z +0.33), sd 0.60833, sd*sqrtN/asym 0.9921, R 4000
  N=100000   k=1     reg: bias +0.00043 +- 0.00072 (+0.043 % of k, z +0.59), sd 0.01447, sd*sqrtN/asym 1.0240, R 400
  N=100000   k=1     ml: bias +0.00008 +- 0.00023 (+0.008 % of k, z +0.35), sd 0.00457, sd*sqrtN/asym 0.9500, R 400
  N=100000   k=1.84  reg: bias -0.00232 +- 0.00117 (-0.126 % of k, z -1.98), sd 0.02342, sd*sqrtN/asym 1.0255, R 400
  N=100000   k=1.84  ml: bias +0.00044 +- 0.00043 (+0.024 % of k, z +1.02), sd 0.00867, sd*sqrtN/asym 0.9990, R 400
  N=100000   k=3     reg: bias +0.00053 +- 0.00170 (+0.018 % of k, z +0.31), sd 0.03404, sd*sqrtN/asym 0.9834, R 400
  N=100000   k=3     ml: bias +0.00072 +- 0.00070 (+0.024 % of k, z +1.04), sd 0.01396, sd*sqrtN/asym 0.9827, R 400
  N=100000   k=5     reg: bias +0.00374 +- 0.00273 (+0.075 % of k, z +1.37), sd 0.05464, sd*sqrtN/asym 0.9984, R 400
  N=100000   k=5     ml: bias -0.00049 +- 0.00117 (-0.010 % of k, z -0.42), sd 0.02350, sd*sqrtN/asym 0.9850, R 400
  N=100000   k=15    reg: bias -0.00719 +- 0.00758 (-0.048 % of k, z -0.95), sd 0.15166, sd*sqrtN/asym 0.9798, R 400
  N=100000   k=15    ml: bias -0.00151 +- 0.00365 (-0.010 % of k, z -0.41), sd 0.07300, sd*sqrtN/asym 1.0083, R 400
  N=100000   k=40    reg: bias +0.00602 +- 0.01994 (+0.015 % of k, z +0.30), sd 0.39876, sd*sqrtN/asym 0.9855, R 400
  N=100000   k=40    ml: bias +0.00622 +- 0.00922 (+0.016 % of k, z +0.67), sd 0.18437, sd*sqrtN/asym 0.9508, R 400
  N=1000000  k=1     reg: bias -0.00030 +- 0.00022 (-0.030 % of k, z -1.41), sd 0.00433, sd*sqrtN/asym 0.9694, R 400
  N=1000000  k=1     ml: bias -0.00006 +- 0.00007 (-0.006 % of k, z -0.86), sd 0.00146, sd*sqrtN/asym 0.9604, R 400
  N=1000000  k=1.84  reg: bias -0.00055 +- 0.00069 (-0.030 % of k, z -0.80), sd 0.00686, sd*sqrtN/asym 0.9502, R 100
  N=1000000  k=1.84  ml: bias -0.00059 +- 0.00027 (-0.032 % of k, z -2.18), sd 0.00271, sd*sqrtN/asym 0.9884, R 100
  N=1000000  k=3     reg: bias +0.00080 +- 0.00105 (+0.027 % of k, z +0.76), sd 0.01048, sd*sqrtN/asym 0.9578, R 100
  N=1000000  k=3     ml: bias +0.00015 +- 0.00045 (+0.005 % of k, z +0.33), sd 0.00446, sd*sqrtN/asym 0.9923, R 100
  N=1000000  k=5     reg: bias -0.00385 +- 0.00191 (-0.077 % of k, z -2.01), sd 0.01909, sd*sqrtN/asym 1.1034, R 100
  N=1000000  k=5     ml: bias -0.00090 +- 0.00085 (-0.018 % of k, z -1.06), sd 0.00855, sd*sqrtN/asym 1.1329, R 100
  N=1000000  k=15    reg: bias +0.00444 +- 0.00243 (+0.030 % of k, z +1.83), sd 0.04860, sd*sqrtN/asym 0.9930, R 400
  N=1000000  k=15    ml: bias +0.00224 +- 0.00120 (+0.015 % of k, z +1.87), sd 0.02398, sd*sqrtN/asym 1.0472, R 400
  N=1000000  k=40    reg: bias +0.01473 +- 0.01293 (+0.037 % of k, z +1.14), sd 0.12935, sd*sqrtN/asym 1.0109, R 100
  N=1000000  k=40    ml: bias -0.00343 +- 0.00595 (-0.009 % of k, z -0.58), sd 0.05954, sd*sqrtN/asym 0.9710, R 100

== five-sd separation from k = 40, separate samples of N events each ==
  k=1     reg: n5 (MC, log-log) = 270.2; Z at N = [40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350]: [1.861, 2.085, 2.308, 2.502, 2.678, 3.008, 4.268, 4.791, 5.099, 5.237, 5.655]
  k=1     ml: n5 (MC, log-log) = 68.6; Z at N = [40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350]: [3.666, 4.134, 4.626, 5.058, 5.45, 6.121, 8.855, 9.984, 10.697, 10.841, 11.715]
  k=1.84  reg: n5 (MC, log-log) = 282.2; Z at N = [40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350]: [1.818, 2.038, 2.257, 2.445, 2.617, 2.94, 4.172, 4.683, 4.985, 5.12, 5.528]
  k=1.84  ml: n5 (MC, log-log) = 71.4; Z at N = [40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350]: [3.585, 4.042, 4.524, 4.945, 5.328, 5.985, 8.658, 9.762, 10.459, 10.6, 11.454]
  k=3     reg: n5 (MC, log-log) = 305.6; Z at N = [40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350]: [1.761, 1.973, 2.184, 2.367, 2.534, 2.846, 4.037, 4.53, 4.824, 4.954, 5.349]
  k=3     ml: n5 (MC, log-log) = 75.7; Z at N = [40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350]: [3.47, 3.914, 4.379, 4.787, 5.158, 5.794, 8.383, 9.449, 10.123, 10.261, 11.088]
  bootstrap sd of n5 (k=1, reg): 1.95
  bootstrap sd of n5 (k=1, ml): 0.65
  Z(1 vs 40) at 1e6 from MC (reg): 301.5
  Z(1 vs 40) at 1e6 from MC (ml): 654.8

== regression minus ML on one sample, N = 1000 ==
  nm    k=1    : mean +0.0034 +- 0.0005 (z +7.32), sd 0.1330, mean/sd 0.03
  nm    k=1.84 : mean +0.0026 +- 0.0015 (z +1.71), sd 0.2114, mean/sd 0.01
  nm    k=3    : mean +0.0016 +- 0.0022 (z +0.73), sd 0.3154, mean/sd 0.01
  nm    k=5    : mean +0.0013 +- 0.0035 (z +0.38), sd 0.4943, mean/sd 0.00
  nm    k=15   : mean +0.0109 +- 0.0096 (z +1.13), sd 1.3603, mean/sd 0.01
  nm    k=40   : mean -0.0064 +- 0.0126 (z -0.50), sd 3.5690, mean/sd -0.00
  comp  k=1    : mean +2.1825 +- 0.0027 (z +800.65), sd 0.3855, mean/sd 5.66
  comp  k=1.84 : mean +3.9370 +- 0.0043 (z +909.43), sd 0.6122, mean/sd 6.43
  comp  k=3    : mean +6.3468 +- 0.0066 (z +968.63), sd 0.9266, mean/sd 6.85
  comp  k=5    : mean +10.5133 +- 0.0101 (z +1036.61), sd 1.4343, mean/sd 7.33
  comp  k=15   : mean +31.3611 +- 0.0283 (z +1106.78), sd 4.0072, mean/sd 7.83
  comp  k=40   : mean +83.4575 +- 0.0736 (z +1133.53), sd 10.4123, mean/sd 8.02

== one plus geometric counting ==
  N=1000     k=1     reg 3.0211 +- 0.0028 (3k=3, z +7.52) sd 0.3976 | ml 0.83866 +- 0.00028 (k*=0.83663, z +7.18) sd 0.03989
  N=1000     k=1.84  reg 5.5529 +- 0.0045 (3k=5.52, z +7.30) sd 0.6380 | ml 1.61594 +- 0.00053 (k*=1.61152, z +8.31) sd 0.07517
  N=1000     k=3     reg 9.0458 +- 0.0069 (3k=9, z +6.64) sd 0.9758 | ml 2.69905 +- 0.00089 (k*=2.68896, z +11.31) sd 0.12605
  N=1000     k=5     reg 15.0615 +- 0.0108 (3k=15, z +5.72) sd 1.5210 | ml 4.54824 +- 0.00147 (k*=4.53800, z +6.96) sd 0.20805
  N=1000     k=15    reg 45.1490 +- 0.0305 (3k=45, z +4.89) sd 4.3068 | ml 13.78796 +- 0.00455 (k*=13.74617, z +9.19) sd 0.64301
  N=1000     k=40    reg 120.3177 +- 0.0794 (3k=120, z +4.00) sd 11.2225 | ml 36.86017 +- 0.01206 (k*=36.74723, z +9.36) sd 1.70584
  N=1000000  k=1     reg 2.9987 +- 0.0006 (3k=3, z -1.98) sd 0.0127 | ml 0.83661 +- 0.00007 (k*=0.83663, z -0.37) sd 0.00131
  N=1000000  k=1.84  reg 5.5216 +- 0.0020 (3k=5.52, z +0.82) sd 0.0195 | ml 1.61154 +- 0.00023 (k*=1.61152, z +0.09) sd 0.00233
  N=1000000  k=3     reg 8.9984 +- 0.0029 (3k=9, z -0.55) sd 0.0286 | ml 2.68822 +- 0.00038 (k*=2.68896, z -1.95) sd 0.00383
  N=1000000  k=5     reg 14.9975 +- 0.0050 (3k=15, z -0.49) sd 0.0504 | ml 4.53728 +- 0.00066 (k*=4.53800, z -1.10) sd 0.00657
  N=1000000  k=15    reg 44.9925 +- 0.0068 (3k=45, z -1.11) sd 0.1363 | ml 13.74425 +- 0.00102 (k*=13.74617, z -1.88) sd 0.02036
  N=1000000  k=40    reg 120.0241 +- 0.0367 (3k=120, z +0.66) sd 0.3674 | ml 36.74803 +- 0.00584 (k*=36.74723, z +0.14) sd 0.05836
  compound k=1     reg: n5 (MC) = 232.3
  compound k=1     ml: n5 (MC) = 62.4
  compound k=1.84  reg: n5 (MC) = 243.0
  compound k=1.84  ml: n5 (MC) = 64.8
  compound k=3     reg: n5 (MC) = 258.8
  compound k=3     ml: n5 (MC) = 68.5

== event-by-event cascade ==
  sigma=0 k=1: 8 x 1000000 events from ['v_casc_s0_k1_21.npz']
     k_reg 1.00186 +- 0.00106 (z +1.76; se 0.106 % of k), sd*sqrtN/asym 0.670
     k_ml  1.00046 +- 0.00050 (z +0.93; se 0.050 % of k), sd*sqrtN/asym 0.928
     means/(k LAMU) [0.999909, 0.999626, 0.99983]  z vs 1.000000: [-0.22, -0.94, -0.44]
     k x second-order ratios [0.99904, 0.9994, 0.99972, 0.99874, 0.99972, 0.99984]  (approx. relative se of the first three [0.00059, 0.00058, 0.00056])
     third factorial moment / NM value [0.99834, 0.99968, 0.99974]
     z with the large-sample se instead of the replica se: reg +1.18, ml +0.86
  sigma=0 k=40: 4 x 1000000 events from ['v_casc_s0_k40_22.npz']
     k_reg 39.93155 +- 0.03862 (z -1.77; se 0.097 % of k), sd*sqrtN/asym 0.604
     k_ml  39.98137 +- 0.02473 (z -0.75; se 0.062 % of k), sd*sqrtN/asym 0.807
     means/(k LAMU) [0.999953, 0.999904, 0.999982]  z vs 1.000000: [-0.5, -1.08, -0.21]
     k x second-order ratios [1.00047, 1.00049, 1.00049, 1.00079, 1.00014, 1.00118]  (approx. relative se of the first three [0.00084, 0.00082, 0.00079])
     third factorial moment / NM value [0.99992, 0.99973, 1.00004]
     z with the large-sample se instead of the replica se: reg -1.07, ml -0.61
  sigma=0.5 k=1: 120 x 1000000 events from ['v_casc_s0.5_k1_12.npz', 'v_casc_s0.5_k1_13.npz']
     k_reg 1.00000 +- 0.00045 (z -0.01; se 0.045 % of k), sd*sqrtN/asym 1.087
     k_ml  0.99998 +- 0.00012 (z -0.14; se 0.012 % of k), sd*sqrtN/asym 0.902
     means/(k LAMU) [1.020079, 1.020097, 1.020117]  z vs 1.020201: [-1.11, -0.99, -0.83]
     k x second-order ratios [1.00035, 1.00015, 1.00038, 1.00032, 1.00046, 1.00011]  (approx. relative se of the first three [0.00015, 0.00015, 0.00014])
     third factorial moment / NM value [0.99999, 1.0005, 0.99975]
     z with the large-sample se instead of the replica se: reg -0.01, ml -0.12
  sigma=0.5 k=1.84: 120 x 1000000 events from ['v_casc_s0.5_k1.84_12.npz', 'v_casc_s0.5_k1.84_13.npz']
     k_reg 1.83973 +- 0.00068 (z -0.39; se 0.037 % of k), sd*sqrtN/asym 1.026
     k_ml  1.83976 +- 0.00024 (z -1.01; se 0.013 % of k), sd*sqrtN/asym 0.961
     means/(k LAMU) [1.020257, 1.020333, 1.020272]  z vs 1.020201: [0.68, 1.7, 0.95]
     k x second-order ratios [1.00002, 1.00015, 1.00003, 0.99989, 0.99999, 1.00015]  (approx. relative se of the first three [0.00015, 0.00015, 0.00014])
     third factorial moment / NM value [0.99987, 1.00029, 1.00032]
     z with the large-sample se instead of the replica se: reg -0.40, ml -0.97
  sigma=0.5 k=3: 24 x 1000000 events from ['v_casc_s0.5_k3_12.npz']
     k_reg 3.00264 +- 0.00252 (z +1.05; se 0.084 % of k), sd*sqrtN/asym 1.122
     k_ml  3.00000 +- 0.00099 (z +0.00; se 0.033 % of k), sd*sqrtN/asym 1.085
     means/(k LAMU) [1.020034, 1.020257, 1.020179]  z vs 1.020201: [-1.18, 0.41, -0.17]
     k x second-order ratios [0.99987, 0.99952, 0.99979, 0.99961, 1.00002, 0.99964]  (approx. relative se of the first three [0.00034, 0.00033, 0.00032])
     third factorial moment / NM value [0.99921, 1.0, 0.99955]
     z with the large-sample se instead of the replica se: reg +1.17, ml +0.01
  sigma=0.5 k=5: 24 x 1000000 events from ['v_casc_s0.5_k5_12.npz']
     k_reg 5.00176 +- 0.00436 (z +0.40; se 0.087 % of k), sd*sqrtN/asym 1.228
     k_ml  5.00091 +- 0.00122 (z +0.75; se 0.024 % of k), sd*sqrtN/asym 0.794
     means/(k LAMU) [1.020108, 1.020125, 1.020075]  z vs 1.020201: [-0.85, -0.72, -1.25]
     k x second-order ratios [1.00014, 0.9999, 0.99969, 1.00029, 0.99998, 0.99966]  (approx. relative se of the first three [0.00034, 0.00033, 0.00032])
     third factorial moment / NM value [0.99986, 0.99979, 0.99946]
     z with the large-sample se instead of the replica se: reg +0.50, ml +0.59
  sigma=0.5 k=15: 24 x 1000000 events from ['v_casc_s0.5_k15_12.npz']
     k_reg 15.00009 +- 0.00774 (z +0.01; se 0.052 % of k), sd*sqrtN/asym 0.771
     k_ml  15.00326 +- 0.00520 (z +0.63; se 0.035 % of k), sd*sqrtN/asym 1.114
     means/(k LAMU) [1.020148, 1.020203, 1.020173]  z vs 1.020201: [-0.84, 0.03, -0.49]
     k x second-order ratios [0.99978, 0.99982, 0.99959, 0.99998, 0.9996, 0.99965]  (approx. relative se of the first three [0.00034, 0.00033, 0.00032])
     third factorial moment / NM value [0.99983, 0.99993, 0.99983]
     z with the large-sample se instead of the replica se: reg +0.01, ml +0.70
  sigma=0.5 k=40: 24 x 1000000 events from ['v_casc_s0.5_k40_11.npz']
     k_reg 40.01979 +- 0.02464 (z +0.80; se 0.062 % of k), sd*sqrtN/asym 0.939
     k_ml  39.99302 +- 0.01271 (z -0.55; se 0.032 % of k), sd*sqrtN/asym 1.017
     means/(k LAMU) [1.020219, 1.020211, 1.02018]  z vs 1.020201: [0.46, 0.26, -0.61]
     k x second-order ratios [1.00021, 1.00008, 1.00018, 0.99993, 1.00038, 1.00005]  (approx. relative se of the first three [0.00034, 0.00033, 0.00032])
     third factorial moment / NM value [1.00004, 1.00006, 0.99994]
     z with the large-sample se instead of the replica se: reg +0.75, ml -0.56
  sigma = 0.5, both estimators, 12 cells: chi2 4.3, p 0.98, largest |z| 1.05 (replica se)
  sigma = 0.5, both estimators, 12 cells: chi2 4.5, p 0.97, largest |z| 1.17 (large-sample se)


==> anc/calc_SHORT/item6/verify/v_analyse.py <==
#!/usr/bin/env python3
"""Tables from the verifier's replica runs (v_mc_*.npz, v_casc_*.npz) set against the large-sample
values of v_asym.json and the 1/N biases of v_bias.py.
Run: ( ulimit -v 1500000; python3 v_analyse.py ) > v_analyse.log"""
import numpy as np, json, glob, os

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))
A = json.load(open('v_asym.json'))
KS = [1.0, 1.84, 3.0, 5.0, 15.0, 40.0]


def load(model, sets):
    out = {}
    for s in sets:
        f = f"v_mc_{model}_{s}.npz"
        if not os.path.exists(f):
            continue
        z = np.load(f)
        for key in z.files:
            v = z[key]
            out[key] = np.hstack([out[key], v]) if key in out else v
    return out


def stats(x):
    x = x[np.isfinite(x)]
    return x.mean(), x.std(ddof=1)/np.sqrt(x.size), x.std(ddof=1), x.size


# ---------------- Eq. (nm) ----------------
nm = load('nm', ['small', 'x40', 'mid', 'big', 'big2', 'sep'])
print("== Eq. (nm): bias and spread (bias +- se, sd, sd*sqrt(N)/large-sample) ==")
for N in (1000, 10**4, 10**5, 10**6):
    for k in KS:
        key = f"{k:g}|{N}"
        if key not in nm:
            continue
        for i, name in ((0, 'reg'), (1, 'ml')):
            m, se, sd, R = stats(nm[key][i])
            ls = A['nm'][str(k)]['reg_s' if i == 0 else 'ml_s']
            print(f"  N={N:<8d} k={k:<5g} {name}: bias {m-k:+.5f} +- {se:.5f} ({100*(m-k)/k:+.3f} % of k, z {(m-k)/se:+.2f}), "
                  f"sd {sd:.5f}, sd*sqrtN/asym {sd*np.sqrt(N)/ls:.4f}, R {R}")


def z_of(dat, k, N, i):
    a = dat[f"{k:g}|{N}"][i]; b = dat[f"40|{N}"][i]
    return (b.mean() - a.mean())/np.sqrt(a.var(ddof=1) + b.var(ddof=1))


def n5(dat, k, i, Ns):
    zs = np.array([z_of(dat, k, N, i) for N in Ns])
    j = np.searchsorted(zs, 5.0)
    if j == 0 or j == len(Ns):
        return np.nan, zs
    lz0, lz1 = np.log(zs[j-1]), np.log(zs[j]); ln0, ln1 = np.log(Ns[j-1]), np.log(Ns[j])
    return float(np.exp(ln0 + (np.log(5.0)-lz0)*(ln1-ln0)/(lz1-lz0))), zs


NS = [40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350]
print("\n== five-sd separation from k = 40, separate samples of N events each ==")
for k in (1.0, 1.84, 3.0):
    for i, name in ((0, 'reg'), (1, 'ml')):
        v, zs = n5(nm, k, i, NS)
        print(f"  k={k:<5g} {name}: n5 (MC, log-log) = {v:.1f}; Z at N = {NS}: {np.round(zs, 3).tolist()}")
# bootstrap uncertainty of n5 for k = 1
rng = np.random.default_rng(1)
for i, name in ((0, 'reg'), (1, 'ml')):
    bs = []
    for _ in range(200):
        d = {key: (v[0][rng.integers(0, v.shape[1], v.shape[1])], v[1][rng.integers(0, v.shape[1], v.shape[1])])
             for key, v in nm.items() if int(key.split('|')[1]) in NS}
        bs.append(n5(d, 1.0, i, NS)[0])
    print(f"  bootstrap sd of n5 (k=1, {name}): {np.nanstd(bs):.2f}")
for i, name in ((0, 'reg'), (1, 'ml')):
    print(f"  Z(1 vs 40) at 1e6 from MC ({name}): {z_of(nm, 1.0, 10**6, i):.1f}")

print("\n== regression minus ML on one sample, N = 1000 ==")
comp = load('comp', ['small', 'big', 'big2', 'sep'])
for tag, dat in (('nm', nm), ('comp', comp)):
    for k in KS:
        key = f"{k:g}|1000"
        if key not in dat:
            continue
        d = dat[key][0] - dat[key][1]
        d = d[np.isfinite(d)]
        print(f"  {tag:5s} k={k:<5g}: mean {d.mean():+.4f} +- {d.std(ddof=1)/np.sqrt(d.size):.4f} "
              f"(z {d.mean()/(d.std(ddof=1)/np.sqrt(d.size)):+.2f}), sd {d.std(ddof=1):.4f}, mean/sd {d.mean()/d.std(ddof=1):.2f}")

print("\n== one plus geometric counting ==")
for N in (1000, 10**6):
    for k in KS:
        key = f"{k:g}|{N}"
        if key not in comp:
            continue
        mr, ser, sdr, _ = stats(comp[key][0]); mm, sem, sdm, _ = stats(comp[key][1])
        ks = A['compound'][str(k)]['kstar']
        print(f"  N={N:<8d} k={k:<5g} reg {mr:.4f} +- {ser:.4f} (3k={3*k:g}, z {(mr-3*k)/ser:+.2f}) sd {sdr:.4f} | "
              f"ml {mm:.5f} +- {sem:.5f} (k*={ks:.5f}, z {(mm-ks)/sem:+.2f}) sd {sdm:.5f}")
if all(f"{k:g}|{N}" in comp for k in (1.0, 40.0) for N in NS):
    for k in (1.0, 1.84, 3.0):
        for i, name in ((0, 'reg'), (1, 'ml')):
            v, zs = n5(comp, k, i, NS)
            print(f"  compound k={k:<5g} {name}: n5 (MC) = {v:.1f}")

# ---------------- cascade ----------------
print("\n== event-by-event cascade ==")
F = 1.0202013
groups = {}
ZS = []
for f in sorted(glob.glob('v_casc_s*_k*_*.npz')):
    z = np.load(f)
    key = (float(z['sigma']), float(z['k']))
    g = groups.setdefault(key, dict(kr=[], km=[], S1=0.0, S2=0.0, S3d=0.0, Ntot=0.0, nev=int(z['nev']), files=[]))
    g['kr'].append(z['kr']); g['km'].append(z['km']); g['files'].append(f)
    g['S1'] = g['S1'] + z['S1']; g['S2'] = g['S2'] + z['S2']; g['S3d'] = g['S3d'] + z['S3d']; g['Ntot'] += float(z['Ntot'])
    assert int(z['nev']) == g['nev']
for (sg, k), g in sorted(groups.items()):
    kr, km = np.concatenate(g['kr']), np.concatenate(g['km'])
    R, nev = kr.size, g['nev']
    if R < 2:
        continue
    fac = F if sg > 0 else 1.0
    lam = fac*k*LAMU
    Nt = g['Ntot']; S1, S2, S3d = g['S1'], g['S2'], g['S3d']
    mu = S1/Nt
    C = S2/Nt - np.outer(mu, mu)
    # mean check against the smeared or unsmeared law, se from the NM variance
    var_th = lam + lam**2/k
    zmean = (mu - lam)/np.sqrt(var_th/Nt)
    # second-order ratios: C_ij/(mu_i mu_j) for i != j, (C_ii - mu_i)/mu_i^2, all 1/k under NM
    rat = [C[0, 1]/(mu[0]*mu[1]), C[0, 2]/(mu[0]*mu[2]), C[1, 2]/(mu[1]*mu[2])] + \
          [(C[i, i]-mu[i])/mu[i]**2 for i in range(3)]
    # third factorial moment E[n(n-1)(n-2)] against NM: m^3 (k+1)(k+2)/k^2
    f3 = S3d/Nt; f3_th = lam**3*(k+1)*(k+2)/k**2
    ls_r = A['smear' if sg > 0 else 'nm'][str(k)]['reg_s']; ls_m = A['smear' if sg > 0 else 'nm'][str(k)]['ml_s']
    mr, ser = kr.mean(), kr.std(ddof=1)/np.sqrt(R); mm, sem = km.mean(), km.std(ddof=1)/np.sqrt(R)
    print(f"  sigma={sg:g} k={k:g}: {R} x {nev} events from {g['files']}")
    print(f"     k_reg {mr:.5f} +- {ser:.5f} (z {(mr-k)/ser:+.2f}; se {100*ser/k:.3f} % of k), sd*sqrtN/asym {kr.std(ddof=1)*np.sqrt(nev)/ls_r:.3f}")
    print(f"     k_ml  {mm:.5f} +- {sem:.5f} (z {(mm-k)/sem:+.2f}; se {100*sem/k:.3f} % of k), sd*sqrtN/asym {km.std(ddof=1)*np.sqrt(nev)/ls_m:.3f}")
    print(f"     means/(k LAMU) {np.round(mu/(k*LAMU), 6).tolist()}  z vs {fac:.6f}: {np.round(zmean, 2).tolist()}")
    # approximate relative se of an off-diagonal ratio (Gaussian fourth moments): sqrt(Cii Cjj + Cij^2)/(Cij sqrt(N))
    rse = [np.sqrt(C[i, i]*C[j, j] + C[i, j]**2)/(C[i, j]*np.sqrt(Nt)) for i, j in ((0, 1), (0, 2), (1, 2))]
    print(f"     k x second-order ratios {np.round(np.array(rat)*k, 5).tolist()}  "
          f"(approx. relative se of the first three {np.round(rse, 5).tolist()})")
    print(f"     third factorial moment / NM value {np.round(f3/f3_th, 5).tolist()}")
    zr_t = (mr-k)/(ls_r/np.sqrt(nev*R)); zm_t = (mm-k)/(ls_m/np.sqrt(nev*R))
    print(f"     z with the large-sample se instead of the replica se: reg {zr_t:+.2f}, ml {zm_t:+.2f}")
    if sg > 0:
        ZS += [((mr-k)/ser, zr_t), ((mm-k)/sem, zm_t)]
if ZS:
    from scipy.stats import chi2
    Z = np.array(ZS)
    for j, lab in ((0, 'replica se'), (1, 'large-sample se')):
        c2 = (Z[:, j]**2).sum()
        print(f"  sigma = 0.5, both estimators, {len(Z)} cells: chi2 {c2:.1f}, p {chi2.sf(c2, len(Z)):.2f}, "
              f"largest |z| {np.abs(Z[:, j]).max():.2f} ({lab})")


==> anc/calc_SHORT/item6/verify/v_asym.json <==
{
 "LAMU": [
  2.4360236745355355,
  3.6341202817109544,
  5.42147039045545
 ],
 "nm": {
  "1.0": {
   "reg_s": 4.468202833864806,
   "ml_s": 1.5204286946738987,
   "n5_reg": 269.4137224510043,
   "n5_ml": 61.84272989249152
  },
  "1.84": {
   "reg_s": 7.222473605226705,
   "ml_s": 2.7457778841950926,
   "n5_reg": 281.9580512664859,
   "n5_ml": 64.68507996908036
  },
  "3.0": {
   "reg_s": 10.94481701068459,
   "ml_s": 4.4919922050507335,
   "n5_reg": 301.1496540677851,
   "n5_ml": 69.0353903800919
  },
  "5.0": {
   "reg_s": 17.305275163180088,
   "ml_s": 7.543188678162572
  },
  "15.0": {
   "reg_s": 48.946709683892344,
   "ml_s": 22.89459731110634
  },
  "40.0": {
   "reg_s": 127.94985751205252,
   "ml_s": 61.32046952889056
  }
 },
 "kx_reg_5": 39.10519840816681,
 "kx_reg_1": 39.81945451536076,
 "kx_ml_5": 39.56873628394125,
 "kx_ml_1": 39.913373868281454,
 "smear": {
  "1.0": {
   "reg_s": 4.489905589410423,
   "ml_s": 1.5159500100032899
  },
  "1.84": {
   "reg_s": 7.257554281972742,
   "ml_s": 2.739383725142813
  },
  "3.0": {
   "reg_s": 10.997977687418391,
   "ml_s": 4.482977574723069
  },
  "5.0": {
   "reg_s": 17.38932957485162,
   "ml_s": 7.529486475280793
  },
  "15.0": {
   "reg_s": 49.18445146127253,
   "ml_s": 22.8567289635714
  },
  "40.0": {
   "reg_s": 128.57132985854867,
   "ml_s": 61.22174139294901
  }
 },
 "compound": {
  "1.0": {
   "reg_s": 12.522299385863189,
   "ml_s": 1.2581546463889925,
   "kstar": 0.8366293980570811
  },
  "1.84": {
   "reg_s": 20.17810895271029,
   "ml_s": 2.3768680119812617,
   "kstar": 1.6115207501454294
  },
  "3.0": {
   "reg_s": 30.51133855324001,
   "ml_s": 3.926378922247044,
   "kstar": 2.688963700640094
  },
  "5.0": {
   "reg_s": 48.157028125889546,
   "ml_s": 6.607327311272146,
   "kstar": 4.538002382313622
  },
  "15.0": {
   "reg_s": 135.90527562777692,
   "ml_s": 20.110742687682126,
   "kstar": 13.74616714912036
  },
  "40.0": {
   "reg_s": 354.9745858772591,
   "ml_s": 53.93020706727042,
   "kstar": 36.74722685292412
  }
 }
}

==> anc/calc_SHORT/item6/verify/v_asym.log <==
LAMU = 2.436024, 3.634120, 5.421470  sum 11.491614
geometric X: E[X], E[X^2], E[X^3] = 2.0 6.0 26.0

== Poisson counting, Eq. (nm) ==
     k      reg pop  reg sd*sqrtn        w1        w3  ML sd*sqrtn  ratio rel reg 1e6 % rel ML 1e6 %  deficit
     1   1.00000000        4.4682    5.8567    4.6820       1.5204  2.939        0.4468       0.1520  7.8e-16
  1.84   1.84000000        7.2225    9.4669    7.5680       2.7458  2.630        0.3925       0.1492 -3.3e-15
     3   3.00000000       10.9448   14.3460   11.4684       4.4920  2.437        0.3648       0.1497 -2.2e-16
     5   5.00000000       17.3053   22.6831   18.1332       7.5432  2.294        0.3461       0.1509  4.9e-15
    15  15.00000000       48.9467   64.1574   51.2883      22.8946  2.138        0.3263       0.1526 -2.2e-15
    40  40.00000000      127.9499  167.7115  134.0710      61.3205  2.087        0.3199       0.1533  1.7e-13

five-sd sizes (large sample): k, regression, ML
  k = 1: 269.4  61.8
  k = 1.84: 282.0  64.7
  k = 3: 301.1  69.0
Z at 1e6, k=1 vs 40: regression 304.6, ML 635.8
  reg: 40-k = 5 sd at 1e6 events per target for k = 39.1052
  reg: 40-k = 1 sd at 1e6 events per target for k = 39.8195
  reg: Z(39 vs 40) at 1e6 = 5.595
  ml: 40-k = 5 sd at 1e6 events per target for k = 39.5687
  ml: 40-k = 1 sd at 1e6 events per target for k = 39.9134
  ml: Z(39 vs 40) at 1e6 = 11.677

== smearing sigma = 0.5: window means by quadrature ==
  births on [0,10]: smeared/unsmeared = 1.0202013, 1.0202013, 1.0202013; exp(D^2 s^2/2) = 1.0202013
  births on [0,1000]: smeared/unsmeared = 1.0202013, 1.0202013, 1.0202013; exp(D^2 s^2/2) = 1.0202013
  smeared sd*sqrt(n): reg 4.490, 7.258, 10.998, 17.389, 49.184, 128.571
                      ML  1.516, 2.739, 4.483, 7.529, 22.857, 61.222
  smeared n5: reg 272.0, 284.7, 304.1  ML 61.6, 64.5, 68.8

== one plus geometric counting, P(X=m) = 2^-m ==
     k      reg pop    reg/k  reg sd*sqrtn      ML k*     k*/k  ML sd*sqrtn  deficit  mean chk
     1     3.000000  3.00000       12.5223    0.83663  0.83663       1.2582  6.7e-16  -1.7e-15
  1.84     5.520000  3.00000       20.1781    1.61152  0.87583       2.3769  1.6e-15  -2.6e-15
     3     9.000000  3.00000       30.5113    2.68896  0.89632       3.9264 -1.3e-15   2.2e-15
     5    15.000000  3.00000       48.1570    4.53800  0.90760       6.6073  4.4e-15  -5.2e-15
    15    45.000000  3.00000      135.9053   13.74617  0.91641      20.1107  1.2e-14  -1.3e-14
    40   120.000000  3.00000      354.9746   36.74723  0.91868      53.9302  2.2e-14  -2.3e-14
  k*(40)/k*(1) = 43.923
  compound n5: reg 230.4, 241.1, 257.6  ML 56.4, 59.0, 63.0
  control: NB moment shape of H at k = 1: 0.91995
  control: NB moment shape of H at k = 40: 36.79785


==> anc/calc_SHORT/item6/verify/v_asym.py <==
#!/usr/bin/env python3
"""Independent large-sample values for item 6 (verifier's own code, imports nothing of the worker).

Configuration: Sec. 8 cuts, three unit windows [4,5],[5,6],[6,7], Delta = 0.4, lambda_j = k*LAMU.

1. Regression estimator khat = 0.5*sum_{j=1,3} (m_j v2/s_j2 - m2), m = sample means, v2 = sample
   variance of n2, s_j2 = sample covariance. Its population value and n*Var by the delta method,
   with all moments up to fourth order computed exactly from the Gamma mixture: raw moments of a
   window given W are polynomials in W (Poisson: Stirling numbers of the second kind; compound
   Poisson: Bell polynomials of the cumulants lambda W E[X^r]), multiplied as polynomials in W and
   averaged with E[W^m] = prod_{t<m} (k+t)/k.
2. ML estimator of k: under Eq. (nm) it is the NB fit to the total (factorisation, derived in the
   notes), n*Var = 1/I_kk, I_kk = psi'(k) - E psi'(k+N) - 1/k + 1/(k+Lambda). Under compound counting
   the pseudo-true k* solves E psi(k*+H) - psi(k*) + ln(k*/(k*+m)) = 0, law of H by Panjer's
   recursion for a compound NB, and n*Var by the sandwich.
3. Five-sd sizes n5 = 25 (s_k^2 + s_40^2)/(40-k)^2 from the large-sample s = sd*sqrt(n).
4. Smeared window means by direct quadrature of the smeared birth intensity.

Run: ( ulimit -v 1500000; python3 v_asym.py ) > v_asym.log
"""
import numpy as np, json
from scipy.special import digamma, polygamma, gammaln
from scipy.optimize import brentq
from scipy.integrate import quad
from scipy.stats import norm
from math import comb

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))
KS = [1.0, 1.84, 3.0, 5.0, 15.0, 40.0]


def stirling2(n, j):
    if n == j:
        return 1
    if j == 0 or j > n:
        return 0
    return j*stirling2(n-1, j) + stirling2(n-1, j-1)


def bell_moment_poly(a, EXr):
    """Raw moment E[h^a | W] for compound Poisson of rate mu = c*W with E[X^r] = EXr[r], as a
    polynomial in mu (coefficient array, index = power of mu). Uses moment recursion
    m_{a} = sum_{i=0}^{a-1} C(a-1,i) kappa_{a-i} m_i, kappa_r = mu EXr[r]."""
    m = [np.array([1.0])]
    for n in range(1, a+1):
        acc = np.zeros(n+1)
        for i in range(n):
            term = comb(n-1, i)*EXr[n-i]*np.concatenate(([0.0], m[i]))   # times mu
            acc[:term.size] += term
        m.append(acc)
    return m[a]


def joint_raw(lam, k, EXr, maxdeg=4):
    """E[h1^a h2^b h3^c] for a+b+c <= maxdeg under the Gamma(k, mean 1) mixture."""
    EW = np.cumprod(np.concatenate(([1.0], [(k+t)/k for t in range(3*maxdeg+1)])))
    polys = [[bell_moment_poly(a, EXr)*lam[j]**np.arange(a+1) for a in range(maxdeg+1)]
             for j in range(3)]
    out = {}
    for a in range(maxdeg+1):
        for b in range(maxdeg+1-a):
            for c in range(maxdeg+1-a-b):
                p = np.convolve(np.convolve(polys[0][a], polys[1][b]), polys[2][c])
                out[(a, b, c)] = float((p*EW[:p.size]).sum())
    return out


def reg_asym(lam, k, EXr):
    """Population value and n*Var of the regression estimator (delta method)."""
    M = joint_raw(lam, k, EXr)
    e = lambda a, b, c: M[(a, b, c)]
    # z = (n1, n2, n3, n2^2, n1 n2, n3 n2) as exponent triples
    Z = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (0, 2, 0), (1, 1, 0), (0, 1, 1)]
    mu = np.array([e(*z) for z in Z])
    S = np.array([[e(*(np.add(za, zb))) - e(*za)*e(*zb) for zb in Z] for za in Z])
    def g(t):
        m1, m2, m3, q22, q12, q32 = t
        v2 = q22 - m2*m2; s1 = q12 - m1*m2; s3 = q32 - m3*m2
        return 0.5*(m1*v2/s1 + m3*v2/s3) - m2
    def g1(t):
        m1, m2, m3, q22, q12, q32 = t
        v2 = q22 - m2*m2; s1 = q12 - m1*m2
        return m1*v2/s1 - m2
    def g3(t):
        m1, m2, m3, q22, q12, q32 = t
        v2 = q22 - m2*m2; s3 = q32 - m3*m2
        return m3*v2/s3 - m2
    out = []
    for f in (g, g1, g3):
        grad = np.zeros(6)
        for i in range(6):
            h = 1e-6*max(1.0, abs(mu[i]))
            up = mu.copy(); dn = mu.copy(); up[i] += h; dn[i] -= h
            grad[i] = (f(up) - f(dn))/(2*h)
        out.append((f(mu), float(grad @ S @ grad)))
    return out


def nb_pmf(k, m, tail=1e-17):
    s = np.sqrt(m + m*m/k)
    nmax = int(m + 60*s + 200)
    n = np.arange(nmax+1, dtype=float)
    lp = gammaln(k+n) - gammaln(k) - gammaln(n+1) + k*np.log(k/(k+m)) + n*np.log(m/(k+m))
    p = np.exp(lp)
    return n, p


def ml_nvar_nm(k, Lam):
    n, p = nb_pmf(k, Lam)
    I = polygamma(1, k) - (p*polygamma(1, k+n)).sum() - 1/k + 1/(k+Lam)
    return 1/I, 1 - p.sum()


def compound_nb_pmf(k, Lam, fx, nmax):
    """Panjer recursion, NB counting law (mean Lam, shape k) compounded with severity fx, fx[0] = 0."""
    beta = Lam/k; a = beta/(1+beta); b = (k-1)*beta/(1+beta)
    f = np.zeros(nmax+1); f[0] = (1+beta)**(-k)
    fxx = np.zeros(nmax+1); fxx[:min(fx.size, nmax+1)] = fx[:nmax+1]
    j = np.arange(nmax+1, dtype=float)
    for n in range(1, nmax+1):
        jj = j[1:n+1]
        f[n] = ((a + b*jj/n)*fxx[1:n+1]*f[n-1::-1][:n]).sum()
    return f


def ml_compound(k, Lam, fx):
    EX = (np.arange(fx.size)*fx).sum(); EX2 = (np.arange(fx.size)**2*fx).sum()
    m = Lam*EX; var = Lam*EX2 + EX**2*Lam**2/k
    nmax = int(m + 40*np.sqrt(var) + 400)
    f = compound_nb_pmf(k, Lam, fx, nmax)
    n = np.arange(nmax+1, dtype=float)
    deficit = 1 - f.sum()
    mm = (n*f).sum()
    score = lambda kk: (f*digamma(kk+n)).sum() - digamma(kk) + np.log(kk/(kk+mm))
    ks = brentq(score, 1e-3*k, 50*k, xtol=1e-14, rtol=1e-14)
    sk = digamma(ks+n) - digamma(ks) + np.log(ks/(ks+mm)) + (mm-n)/(ks+mm)
    A = polygamma(1, ks) - (f*polygamma(1, ks+n)).sum() - 1/ks + 1/(ks+mm)
    B = (f*sk*sk).sum()
    return ks, B/A**2, deficit, mm/m - 1


if __name__ == '__main__':
    print("LAMU =", ", ".join(f"{x:.6f}" for x in LAMU), " sum", f"{LAMU.sum():.6f}")
    res = {'LAMU': list(LAMU)}
    EX_pois = np.array([1.0]*6)                                   # X = 1: E[X^r] = 1
    r = np.arange(6)
    # X = 1 + geometric of mean one: P(X=m) = 2^-m, m >= 1; E[X^r] by summation
    mgrid = np.arange(1, 400, dtype=float)
    EX_geo = np.array([(mgrid**rr*0.5**mgrid).sum() for rr in r])
    print("geometric X: E[X], E[X^2], E[X^3] =", EX_geo[1], EX_geo[2], EX_geo[3])

    print("\n== Poisson counting, Eq. (nm) ==")
    print(f"{'k':>6} {'reg pop':>12} {'reg sd*sqrtn':>13} {'w1':>9} {'w3':>9} {'ML sd*sqrtn':>12} {'ratio':>6} {'rel reg 1e6 %':>13} {'rel ML 1e6 %':>12} {'deficit':>8}")
    sreg, sml = {}, {}
    for k in KS:
        lam = k*LAMU
        (v, nv), (v1, nv1), (v3, nv3) = reg_asym(lam, k, EX_pois)
        nvml, dfc = ml_nvar_nm(k, lam.sum())
        sreg[k] = np.sqrt(nv); sml[k] = np.sqrt(nvml)
        print(f"{k:6g} {v:12.8f} {np.sqrt(nv):13.4f} {np.sqrt(nv1):9.4f} {np.sqrt(nv3):9.4f} {np.sqrt(nvml):12.4f} "
              f"{np.sqrt(nv)/np.sqrt(nvml):6.3f} {100*np.sqrt(nv)/1000/k:13.4f} {100*np.sqrt(nvml)/1000/k:12.4f} {dfc:8.1e}")
    res['nm'] = {str(k): dict(reg_s=sreg[k], ml_s=sml[k]) for k in KS}

    def n5(s, k):
        return 25*(s[k]**2 + s[40.0]**2)/(40-k)**2
    print("\nfive-sd sizes (large sample): k, regression, ML")
    for k in (1.0, 1.84, 3.0):
        print(f"  k = {k:g}: {n5(sreg, k):.1f}  {n5(sml, k):.1f}")
        res['nm'][str(k)].update(n5_reg=n5(sreg, k), n5_ml=n5(sml, k))
    N = 1e6
    print(f"Z at 1e6, k=1 vs 40: regression {39*np.sqrt(N)/np.hypot(sreg[1.0], sreg[40.0]):.1f}, "
          f"ML {39*np.sqrt(N)/np.hypot(sml[1.0], sml[40.0]):.1f}")

    # k at which 40 - k is five and one sd of the difference at 1e6 events per target
    def sd_at(k, which):
        lam = k*LAMU
        if which == 'reg':
            return np.sqrt(reg_asym(lam, k, EX_pois)[0][1])
        return np.sqrt(ml_nvar_nm(k, lam.sum())[0])
    for which in ('reg', 'ml'):
        for z in (5.0, 1.0):
            f = lambda k: (40-k)*1e3/np.hypot(sd_at(k, which), sd_at(40.0, which)) - z
            kx = brentq(f, 30.0, 39.9999, xtol=1e-6)
            print(f"  {which}: 40-k = {z:g} sd at 1e6 events per target for k = {kx:.4f}")
            res[f'kx_{which}_{z:g}'] = kx
        zz = (40-39.0)*1e3/np.hypot(sd_at(39.0, which), sd_at(40.0, which))
        print(f"  {which}: Z(39 vs 40) at 1e6 = {zz:.3f}")

    print("\n== smearing sigma = 0.5: window means by quadrature ==")
    sig = 0.5
    edges = Y0 + np.arange(4.0)
    for ymax in (10.0, 1e3):
        sm = []
        for j in range(3):
            f = lambda y: D*np.exp(D*y)*(norm.cdf((edges[j+1]-y)/sig) - norm.cdf((edges[j]-y)/sig))
            val = quad(f, 0.0, min(ymax, 30.0), points=[edges[j], edges[j+1]], limit=400, epsabs=1e-13, epsrel=1e-13)[0]
            sm.append(val)
        sm = np.array(sm)
        print(f"  births on [0,{ymax:g}]: smeared/unsmeared = {', '.join(f'{x:.7f}' for x in sm/LAMU)}; "
              f"exp(D^2 s^2/2) = {np.exp(D*D*sig*sig/2):.7f}")
    LAMS = LAMU*np.exp(D*D*sig*sig/2)
    sregs, smls = {}, {}
    for k in KS:
        lam = k*LAMS
        sregs[k] = np.sqrt(reg_asym(lam, k, EX_pois)[0][1]); smls[k] = np.sqrt(ml_nvar_nm(k, lam.sum())[0])
    print("  smeared sd*sqrt(n): reg", ", ".join(f"{sregs[k]:.3f}" for k in KS))
    print("                      ML ", ", ".join(f"{smls[k]:.3f}" for k in KS))
    print("  smeared n5: reg", ", ".join(f"{n5(sregs, k):.1f}" for k in (1.0, 1.84, 3.0)),
          " ML", ", ".join(f"{n5(smls, k):.1f}" for k in (1.0, 1.84, 3.0)))
    res['smear'] = {str(k): dict(reg_s=sregs[k], ml_s=smls[k]) for k in KS}

    print("\n== one plus geometric counting, P(X=m) = 2^-m ==")
    fx = np.zeros(400); fx[1:] = 0.5**np.arange(1, 400)
    print(f"{'k':>6} {'reg pop':>12} {'reg/k':>8} {'reg sd*sqrtn':>13} {'ML k*':>10} {'k*/k':>8} {'ML sd*sqrtn':>12} {'deficit':>8} {'mean chk':>9}")
    creg, cml, kst = {}, {}, {}
    for k in KS:
        lam = k*LAMU
        (v, nv), _, _ = reg_asym(lam, k, EX_geo)
        ks, nvml, dfc, mchk = ml_compound(k, lam.sum(), fx)
        creg[k] = np.sqrt(nv); cml[k] = np.sqrt(nvml); kst[k] = ks
        print(f"{k:6g} {v:12.6f} {v/k:8.5f} {np.sqrt(nv):13.4f} {ks:10.5f} {ks/k:8.5f} {np.sqrt(nvml):12.4f} {dfc:8.1e} {mchk:9.1e}")
    res['compound'] = {str(k): dict(reg_s=creg[k], ml_s=cml[k], kstar=kst[k]) for k in KS}
    print("  k*(40)/k*(1) =", f"{kst[40.0]/kst[1.0]:.3f}")
    # five-sd sizes under compound counting, separating the returned values
    def n5c(s, val, k):
        return 25*(s[k]**2 + s[40.0]**2)/(val[40.0]-val[k])**2
    regval = {k: 3*k for k in KS}
    print("  compound n5: reg", ", ".join(f"{n5c(creg, regval, k):.1f}" for k in (1.0, 1.84, 3.0)),
          " ML", ", ".join(f"{n5c(cml, kst, k):.1f}" for k in (1.0, 1.84, 3.0)))

    # method-of-moments control for the compound fit
    for k in (1.0, 40.0):
        Lam = k*LAMU.sum()
        print(f"  control: NB moment shape of H at k = {k:g}: {k*Lam/(k+Lam):.5f}")

    json.dump(res, open('v_asym.json', 'w'), indent=1)


==> anc/calc_SHORT/item6/verify/v_bias.log <==
     k  reg N*bias  reg bias@1e3 %k  reg bias@1e4 %k  ML N*bias  ML bias@1e3 %k
     1      6.0661            0.607           0.0607     2.9561           0.296
  1.84      8.6139            0.468           0.0468     5.7114           0.310
     3     12.1323            0.404           0.0404     9.6791           0.323
     5     18.1985            0.364           0.0364    16.5735           0.331
    15     48.5325            0.324           0.0324    51.0747           0.340
    40    124.4151            0.311           0.0311   137.3300           0.343


==> anc/calc_SHORT/item6/verify/v_bias.py <==
#!/usr/bin/env python3
"""Leading 1/N bias of the regression estimator under Eq. (nm) at the Sec. 8 cuts.
khat = g(tbar) with tbar the sample means of z = (n1, n2, n3, n2^2, n1 n2, n3 n2), g as in v_asym.py.
E g(tbar) = g(t) + tr(H Sigma)/(2N) + O(N^-2), H the Hessian of g (central differences), Sigma = Cov z
from the exact mixture moments of v_asym.joint_raw (needs moments to order 4).
Also the ML estimator's leading bias by the Cox-Snell formula for the NB (k, mu) model, with the
expectations summed over the NB law.
Run: ( ulimit -v 1500000; python3 v_bias.py ) > v_bias.log"""
import numpy as np
from v_asym import joint_raw, LAMU, KS, nb_pmf
from scipy.special import polygamma, digamma

def reg_bias(k):
    lam = k*LAMU; EX = np.ones(6)
    M = joint_raw(lam, k, EX)
    e = lambda a, b, c: M[(a, b, c)]
    Z = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (0, 2, 0), (1, 1, 0), (0, 1, 1)]
    mu = np.array([e(*z) for z in Z])
    S = np.array([[e(*(np.add(za, zb))) - e(*za)*e(*zb) for zb in Z] for za in Z])
    def g(t):
        m1, m2, m3, q22, q12, q32 = t
        v2 = q22 - m2*m2; s1 = q12 - m1*m2; s3 = q32 - m3*m2
        return 0.5*(m1*v2/s1 + m3*v2/s3) - m2
    H = np.zeros((6, 6)); h = 1e-4*np.maximum(1.0, np.abs(mu))
    for i in range(6):
        for j in range(6):
            def f(di, dj):
                t = mu.copy(); t[i] += di*h[i]; t[j] += dj*h[j]; return g(t)
            H[i, j] = (f(1, 1) - f(1, -1) - f(-1, 1) + f(-1, -1))/(4*h[i]*h[j])
    return 0.5*np.trace(H @ S)

def ml_bias(k):
    """Cox-Snell O(1/N) bias for the two-parameter NB (k, mu), mu = Lambda."""
    mu = k*LAMU.sum()
    n, p = nb_pmf(k, mu)
    # log f = lgamma(k+n) - lgamma(k) - lgamma(n+1) + k ln k + n ln mu - (k+n) ln(k+mu)
    # derivatives wrt theta = (k, mu), per observation, as arrays over n
    a = k + mu
    l_k = digamma(k+n) - digamma(k) + np.log(k) + 1 - np.log(a) - (k+n)/a
    l_m = n/mu - (k+n)/a
    l_kk = polygamma(1, k+n) - polygamma(1, k) + 1/k - 2/a + (k+n)/a**2
    l_km = -1/a + (k+n)/a**2
    l_mm = -n/mu**2 + (k+n)/a**2
    l_kkk = polygamma(2, k+n) - polygamma(2, k) - 1/k**2 + 3/a**2 - 2*(k+n)/a**3
    l_kkm = 2/a**2 - 2*(k+n)/a**3
    l_kmm = 1/a**2 - 2*(k+n)/a**3
    l_mmm = 2*n/mu**3 - 2*(k+n)/a**3
    E = lambda x: (p*x).sum()
    d1 = [l_k, l_m]
    d2 = [[l_kk, l_km], [l_km, l_mm]]
    d3 = {(0,0,0): l_kkk, (0,0,1): l_kkm, (0,1,1): l_kmm, (1,1,1): l_mmm}
    def D3(r, s, t):
        return d3[tuple(sorted((r, s, t)))]
    K2 = np.array([[E(d2[r][s]) for s in range(2)] for r in range(2)])      # kappa_rs
    Kinv = np.linalg.inv(-K2)
    K3 = np.zeros((2, 2, 2)); K21 = np.zeros((2, 2, 2))
    for r in range(2):
        for s in range(2):
            for t in range(2):
                K3[r, s, t] = E(D3(r, s, t))
                K21[r, s, t] = E(d2[r][s]*d1[t])        # kappa_{rs,t}
    # Cox-Snell: b^a = sum K^{ar} K^{st} (kappa_{rs,t} + kappa_{rst}/2) / N
    b = np.zeros(2)
    for aa in range(2):
        for r in range(2):
            for s in range(2):
                for t in range(2):
                    b[aa] += Kinv[aa, r]*Kinv[s, t]*(K21[r, s, t] + 0.5*K3[r, s, t])
    return b[0], 1 - p.sum()

print(f"{'k':>6} {'reg N*bias':>11} {'reg bias@1e3 %k':>16} {'reg bias@1e4 %k':>16} {'ML N*bias':>10} {'ML bias@1e3 %k':>15}")
for k in KS:
    br = reg_bias(k); bm, dfc = ml_bias(k)
    print(f"{k:6g} {br:11.4f} {100*br/1e3/k:16.3f} {100*br/1e4/k:16.4f} {bm:10.4f} {100*bm/1e3/k:15.3f}")


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k1.84.log <==
  rep 0: k_reg 1.82969 k_ml 1.83665 means [ 4.577807  6.82883  10.190351] [5 s]
  rep 2: k_reg 1.82210 k_ml 1.83745 means [ 4.579723  6.82484  10.18197 ] [14 s]
  rep 4: k_reg 1.83767 k_ml 1.83600 means [ 4.575241  6.818381 10.185246] [22 s]
  rep 6: k_reg 1.83263 k_ml 1.84033 means [ 4.572997  6.819021 10.180946] [31 s]
  rep 8: k_reg 1.82922 k_ml 1.84484 means [ 4.57331   6.815253 10.174133] [40 s]
  rep 10: k_reg 1.83956 k_ml 1.83878 means [ 4.580158  6.832544 10.187391] [49 s]
  rep 12: k_reg 1.82574 k_ml 1.83830 means [ 4.568276  6.825733 10.176034] [57 s]
  rep 14: k_reg 1.83143 k_ml 1.84108 means [ 4.571381  6.823063 10.178634] [66 s]
  rep 16: k_reg 1.84633 k_ml 1.84467 means [ 4.568213  6.819754 10.165404] [75 s]
  rep 18: k_reg 1.84024 k_ml 1.83928 means [ 4.567363  6.819487 10.168999] [84 s]
  rep 20: k_reg 1.84162 k_ml 1.83816 means [ 4.568555  6.820058 10.171174] [92 s]
  rep 22: k_reg 1.83809 k_ml 1.84311 means [ 4.570782  6.818183 10.177269] [101 s]
sigma=0.5 k=1.84 24 x 1000000: k_reg 1.836137 +- 0.001258 k_ml 1.839858 +- 0.000656 [106 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k1.84_b.log <==
  rep 0: k_reg 1.83301 k_ml 1.84010 means [ 4.574846  6.821997 10.178333] [5 s]
  rep 9: k_reg 1.84207 k_ml 1.83745 means [ 4.573855  6.83091  10.183033] [44 s]
  rep 18: k_reg 1.83640 k_ml 1.83741 means [ 4.575106  6.828674 10.174806] [84 s]
  rep 27: k_reg 1.84640 k_ml 1.83916 means [ 4.571008  6.817408 10.169142] [123 s]
  rep 36: k_reg 1.83864 k_ml 1.83793 means [ 4.573913  6.822196 10.184976] [163 s]
  rep 45: k_reg 1.83432 k_ml 1.83971 means [ 4.574204  6.829946 10.184232] [202 s]
  rep 54: k_reg 1.83831 k_ml 1.84067 means [ 4.576074  6.828358 10.18825 ] [242 s]
  rep 63: k_reg 1.84461 k_ml 1.84068 means [ 4.572386  6.819831 10.178281] [281 s]
  rep 72: k_reg 1.83017 k_ml 1.84166 means [ 4.572281  6.821465 10.175838] [321 s]
  rep 81: k_reg 1.85000 k_ml 1.84350 means [ 4.572805  6.825885 10.185465] [360 s]
  rep 90: k_reg 1.84490 k_ml 1.83960 means [ 4.570492  6.813538 10.167712] [399 s]
sigma=0.5 k=1.84 96 x 1000000: k_reg 1.840632 +- 0.000765 k_ml 1.839733 +- 0.000254 [421 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k1.log <==
  rep 0: k_reg 0.99849 k_ml 1.00096 means [2.4858   3.703292 5.534034] [3 s]
  rep 2: k_reg 1.00103 k_ml 0.99933 means [2.481461 3.703122 5.523966] [8 s]
  rep 4: k_reg 0.99292 k_ml 1.00150 means [2.482289 3.706805 5.534716] [13 s]
  rep 6: k_reg 0.99535 k_ml 1.00018 means [2.483586 3.707198 5.527612] [18 s]
  rep 8: k_reg 1.01307 k_ml 0.99921 means [2.484563 3.705352 5.520566] [22 s]
  rep 10: k_reg 0.99145 k_ml 1.00040 means [2.480705 3.701103 5.524148] [27 s]
  rep 12: k_reg 1.01183 k_ml 1.00126 means [2.484545 3.702025 5.526571] [32 s]
  rep 14: k_reg 0.99169 k_ml 0.99872 means [2.484836 3.710828 5.536198] [37 s]
  rep 16: k_reg 0.99317 k_ml 0.99966 means [2.48639  3.705771 5.534501] [42 s]
  rep 18: k_reg 0.99949 k_ml 0.99904 means [2.48544  3.711167 5.53246 ] [47 s]
  rep 20: k_reg 0.99801 k_ml 1.00173 means [2.488563 3.711018 5.542413] [52 s]
  rep 22: k_reg 0.99249 k_ml 0.99704 means [2.481732 3.700372 5.521066] [57 s]
sigma=0.5 k=1 24 x 1000000: k_reg 0.999579 +- 0.001214 k_ml 1.000504 +- 0.000289 [59 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k15.log <==
  rep 0: k_reg 15.02399 k_ml 15.03168 means [37.287438 55.627505 82.972365] [38 s]
  rep 2: k_reg 15.01844 k_ml 15.04972 means [37.291441 55.626112 82.98602 ] [109 s]
  rep 4: k_reg 14.95415 k_ml 14.99602 means [37.261511 55.609835 82.951415] [184 s]
  rep 6: k_reg 14.95692 k_ml 14.98269 means [37.279296 55.609431 82.993077] [260 s]
  rep 8: k_reg 15.02083 k_ml 15.00684 means [37.274891 55.611544 82.960269] [333 s]
  rep 10: k_reg 14.98047 k_ml 14.99676 means [37.271837 55.618599 82.958682] [404 s]
  rep 12: k_reg 14.99066 k_ml 14.93385 means [37.271248 55.601229 82.948211] [479 s]
  rep 14: k_reg 14.92846 k_ml 14.99138 means [37.267077 55.610309 82.944084] [553 s]
  rep 16: k_reg 15.11138 k_ml 14.99284 means [37.279267 55.614287 82.979423] [623 s]
  rep 18: k_reg 15.01258 k_ml 15.00312 means [37.285687 55.619116 82.958757] [694 s]
  rep 20: k_reg 15.02090 k_ml 15.03603 means [37.279124 55.60986  82.982039] [769 s]
  rep 22: k_reg 15.01178 k_ml 15.03012 means [37.273447 55.611358 82.935931] [844 s]
sigma=0.5 k=15 24 x 1000000: k_reg 15.000094 +- 0.007744 k_ml 15.003264 +- 0.005198 [881 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k1_b.log <==
  rep 0: k_reg 0.99816 k_ml 1.00122 means [2.48927  3.713372 5.536564] [3 s]
  rep 9: k_reg 1.00100 k_ml 0.99935 means [2.483106 3.709234 5.536946] [24 s]
  rep 18: k_reg 1.00618 k_ml 0.99840 means [2.489757 3.712992 5.538897] [46 s]
  rep 27: k_reg 1.00368 k_ml 0.99924 means [2.482596 3.702229 5.523332] [67 s]
  rep 36: k_reg 0.99340 k_ml 0.99902 means [2.48448  3.707243 5.526237] [89 s]
  rep 45: k_reg 0.99932 k_ml 0.99872 means [2.48303  3.705191 5.520956] [110 s]
  rep 54: k_reg 0.99759 k_ml 1.00042 means [2.484794 3.706296 5.537554] [132 s]
  rep 63: k_reg 0.99900 k_ml 0.99792 means [2.483491 3.706233 5.528814] [153 s]
  rep 72: k_reg 0.99879 k_ml 1.00131 means [2.48617  3.709057 5.535255] [175 s]
  rep 81: k_reg 0.99709 k_ml 1.00026 means [2.488203 3.70426  5.528073] [196 s]
  rep 90: k_reg 0.99939 k_ml 1.00142 means [2.481159 3.702671 5.52624 ] [218 s]
sigma=0.5 k=1 96 x 1000000: k_reg 1.000101 +- 0.000470 k_ml 0.999852 +- 0.000136 [230 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k3.log <==
  rep 0: k_reg 3.01880 k_ml 3.00356 means [ 7.46424  11.134227 16.611676] [7 s]
  rep 2: k_reg 2.98789 k_ml 3.00034 means [ 7.459141 11.136104 16.609142] [22 s]
  rep 4: k_reg 3.00610 k_ml 3.00243 means [ 7.455859 11.129294 16.598274] [36 s]
  rep 6: k_reg 3.00434 k_ml 2.99916 means [ 7.452014 11.120667 16.576796] [50 s]
  rep 8: k_reg 2.98792 k_ml 2.99687 means [ 7.451717 11.11802  16.57423 ] [64 s]
  rep 10: k_reg 2.98923 k_ml 2.99911 means [ 7.453382 11.123084 16.605969] [79 s]
  rep 12: k_reg 2.97687 k_ml 2.99307 means [ 7.456013 11.128363 16.59744 ] [93 s]
  rep 14: k_reg 3.01208 k_ml 3.00715 means [ 7.451892 11.12323  16.588833] [107 s]
  rep 16: k_reg 3.01161 k_ml 2.99679 means [ 7.453511 11.118625 16.592363] [121 s]
  rep 18: k_reg 3.01826 k_ml 3.00484 means [ 7.451639 11.124737 16.595622] [136 s]
  rep 20: k_reg 3.02189 k_ml 2.99472 means [ 7.447176 11.116735 16.580031] [150 s]
  rep 22: k_reg 2.98543 k_ml 2.98981 means [ 7.455084 11.114311 16.591979] [164 s]
sigma=0.5 k=3 24 x 1000000: k_reg 3.002636 +- 0.002519 k_ml 3.000005 +- 0.000993 [171 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k40.log <==
  rep 0: k_reg 40.10977 k_ml 39.92630 means [ 99.430754 148.30213  221.243283] [97 s]
  rep 2: k_reg 39.78017 k_ml 39.96606 means [ 99.433808 148.305507 221.237664] [294 s]
  rep 4: k_reg 39.90617 k_ml 40.01726 means [ 99.403537 148.313848 221.249982] [487 s]
  rep 6: k_reg 40.09293 k_ml 40.01143 means [ 99.407493 148.286247 221.244092] [678 s]
  rep 8: k_reg 40.15864 k_ml 39.99758 means [ 99.429597 148.347748 221.267448] [874 s]
  rep 10: k_reg 39.81188 k_ml 39.94652 means [ 99.415894 148.31545  221.240409] [1071 s]
  rep 12: k_reg 40.02155 k_ml 40.11041 means [ 99.416866 148.320084 221.235538] [1256 s]
  rep 14: k_reg 40.18465 k_ml 40.06566 means [ 99.417415 148.298928 221.218597] [1441 s]
  rep 16: k_reg 40.18035 k_ml 40.00715 means [ 99.406245 148.307566 221.231115] [1623 s]
  rep 18: k_reg 39.98075 k_ml 40.00738 means [ 99.443354 148.327098 221.269401] [1801 s]
  rep 20: k_reg 39.97785 k_ml 39.97593 means [ 99.399831 148.285414 221.199044] [1983 s]
  rep 22: k_reg 39.97109 k_ml 39.97872 means [ 99.414189 148.290036 221.237163] [2169 s]
sigma=0.5 k=40 24 x 1000000: k_reg 40.019785 +- 0.024639 k_ml 39.993019 +- 0.012707 [2261 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0.5_k5.log <==
  rep 0: k_reg 4.98848 k_ml 5.00389 means [12.426479 18.537614 27.661714] [13 s]
  rep 2: k_reg 5.01000 k_ml 4.99451 means [12.427893 18.539229 27.65434 ] [38 s]
  rep 4: k_reg 5.02706 k_ml 5.00494 means [12.431782 18.559591 27.66898 ] [64 s]
  rep 6: k_reg 5.03418 k_ml 5.00836 means [12.423462 18.537583 27.651528] [89 s]
  rep 8: k_reg 4.98311 k_ml 4.99356 means [12.420985 18.52378  27.666756] [114 s]
  rep 10: k_reg 4.99198 k_ml 5.00650 means [12.42283  18.543152 27.647372] [139 s]
  rep 12: k_reg 4.99008 k_ml 5.00301 means [12.438626 18.54972  27.677968] [163 s]
  rep 14: k_reg 4.97600 k_ml 4.99606 means [12.413135 18.521336 27.629598] [186 s]
  rep 16: k_reg 5.01522 k_ml 4.99665 means [12.423327 18.530947 27.652955] [210 s]
  rep 18: k_reg 5.02303 k_ml 5.00489 means [12.429099 18.538652 27.65766 ] [233 s]
  rep 20: k_reg 4.98241 k_ml 4.99509 means [12.416937 18.518714 27.627984] [257 s]
  rep 22: k_reg 4.95971 k_ml 4.99672 means [12.421519 18.526478 27.633359] [280 s]
sigma=0.5 k=5 24 x 1000000: k_reg 5.001760 +- 0.004357 k_ml 5.000910 +- 0.001220 [292 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0_k1.log <==
  rep 0: k_reg 1.00411 k_ml 0.99974 means [2.439132 3.63335  5.423254] [1 s]
  rep 1: k_reg 1.00665 k_ml 1.00100 means [2.43294  3.629271 5.418729] [2 s]
  rep 2: k_reg 1.00042 k_ml 1.00159 means [2.441867 3.639413 5.432793] [3 s]
  rep 3: k_reg 0.99920 k_ml 0.99927 means [2.436222 3.63504  5.418551] [4 s]
  rep 4: k_reg 1.00180 k_ml 1.00244 means [2.431348 3.625838 5.412119] [5 s]
  rep 5: k_reg 0.99792 k_ml 1.00102 means [2.433378 3.63069  5.417702] [6 s]
  rep 6: k_reg 1.00456 k_ml 0.99797 means [2.433388 3.628752 5.416139] [8 s]
  rep 7: k_reg 1.00022 k_ml 1.00068 means [2.438141 3.639733 5.425117] [9 s]
sigma=0 k=1 8 x 1000000: k_reg 1.001861 +- 0.001058 k_ml 1.000464 +- 0.000499 [9 s]


==> anc/calc_SHORT/item6/verify/v_casc_s0_k40.log <==
  rep 0: k_reg 39.95558 k_ml 39.95731 means [ 97.425714 145.332127 216.834462] [34 s]
  rep 1: k_reg 39.96009 k_ml 40.03245 means [ 97.441578 145.349539 216.834269] [68 s]
  rep 2: k_reg 39.99224 k_ml 39.92435 means [ 97.427715 145.362845 216.877242] [102 s]
  rep 3: k_reg 39.81831 k_ml 40.01137 means [ 97.450527 145.358805 216.873728] [136 s]
sigma=0 k=40 4 x 1000000: k_reg 39.931553 +- 0.038620 k_ml 39.981370 +- 0.024729 [136 s]


==> anc/calc_SHORT/item6/verify/v_cascade.py <==
#!/usr/bin/env python3
"""Verifier's event-by-event cascade for item 6, with and without Gaussian smearing of each hadron.

The cascade: k dipoles at y = 0, each splits at rate Delta = 0.4 in y, so with k+m dipoles present
the next birth comes after an exponential interval of rate Delta*(k+m) (for non-integer k this is
the Polya birth process of the same rates). Each birth is one hadron at the birth rapidity, then
shifted by N(0, sigma). Births are followed to YMAX = 11 (a hadron born above 11 lands below 7 only
beyond 8 sigma at sigma = 0.5). Hadrons are counted in [4,5), [5,6), [6,7).

Written independently of the worker's cascade.py (numba, own loop, own seeding).
Usage: python3 v_cascade.py SIGMA K NREP NEV SEED  -> v_casc_s{SIGMA}_k{K}.npz with per-replica
k_reg, k_ml, the three means, and the pooled second- and third-order factorial moments.
Run under ( ulimit -v 1500000; ... ), at most three at a time.
"""
import numpy as np, sys, time
import numba
from v_mc import k_reg, k_ml

YMAX = 11.0
D = 0.4


@numba.njit(cache=False)
def simulate(k, sigma, nev, seed):
    np.random.seed(seed)
    out = np.zeros((nev, 3), dtype=np.int64)
    for e in range(nev):
        y = 0.0
        pop = k
        while True:
            y += -np.log(1.0 - np.random.random())/(D*pop)
            if y > YMAX:
                break
            pop += 1.0
            yy = y + sigma*np.random.standard_normal() if sigma > 0 else y
            if yy >= 4.0 and yy < 7.0:
                out[e, int(yy - 4.0)] += 1
    return out


if __name__ == '__main__':
    sigma, k, nrep, nev, seed = float(sys.argv[1]), float(sys.argv[2]), int(sys.argv[3]), int(sys.argv[4]), int(sys.argv[5])
    t0 = time.time()
    kr, km, means = [], [], []
    S1 = np.zeros(3); S2 = np.zeros((3, 3)); S3d = np.zeros(3)   # pooled raw sums
    Ntot = 0
    for r in range(nrep):
        c = simulate(k, sigma, nev, seed*100000 + r)
        n1, n2, n3 = c[:, 0], c[:, 1], c[:, 2]
        kr.append(k_reg(n1, n2, n3)); km.append(k_ml(n1+n2+n3)); means.append(c.mean(0))
        cf = c.astype(float)
        S1 += cf.sum(0); S2 += cf.T @ cf; S3d += (cf*(cf-1)*(cf-2)).sum(0)
        Ntot += nev
        if r % max(1, nrep//10) == 0:
            print(f"  rep {r}: k_reg {kr[-1]:.5f} k_ml {km[-1]:.5f} means {c.mean(0)} [{time.time()-t0:.0f} s]", flush=True)
    kr, km, means = np.array(kr), np.array(km), np.array(means)
    np.savez(f"v_casc_s{sigma:g}_k{k:g}_{seed}.npz", kr=kr, km=km, means=means, S1=S1, S2=S2, S3d=S3d,
             Ntot=Ntot, nev=nev, k=k, sigma=sigma)
    print(f"sigma={sigma:g} k={k:g} {nrep} x {nev}: k_reg {kr.mean():.6f} +- {kr.std(ddof=1)/np.sqrt(nrep):.6f} "
          f"k_ml {km.mean():.6f} +- {km.std(ddof=1)/np.sqrt(nrep):.6f} [{time.time()-t0:.0f} s]")


==> anc/calc_SHORT/item6/verify/v_m1.log <==
k=1: four-parameter ML k = 0.95950844, NB fit of totals 0.95950843, rel diff +4.6e-09; lambda_hat/means [0.9999999, 1.0, 1.0]; mutation (NB of n1+n2) 0.96793, rel diff +8.8e-03
k=3: four-parameter ML k = 3.16099192, NB fit of totals 3.16099167, rel diff +8.0e-08; lambda_hat/means [1.0, 1.0, 1.0]; mutation (NB of n1+n2) 3.09832, rel diff -2.0e-02
k=40: four-parameter ML k = 41.42698181, NB fit of totals 41.42699097, rel diff -2.2e-07; lambda_hat/means [0.9999999, 1.0, 0.9999999]; mutation (NB of n1+n2) 40.68061, rel diff -1.8e-02
k=40, sigma=0.5: expected hadrons per event born above y=10 that land in [4,7]: 7.048e-08
k=40, sigma=0.5: expected hadrons per event born above y=11 that land in [4,7]: 5.040e-14


==> anc/calc_SHORT/item6/verify/v_m1.py <==
#!/usr/bin/env python3
"""Direct four-parameter maximum likelihood of Eq. (nm) on packed three-count tables, set against the
NB fit of the totals (the factorisation claim), at k = 1, 3, 40 with N = 2000 events.
Also: expected number of hadrons per event lost when births are followed only to y = 10 (worker's
YMAX) or 11 (verifier's), at k = 40, sigma = 0.5.
Run: ( ulimit -v 1500000; python3 v_m1.py ) > v_m1.log"""
import numpy as np
from scipy.special import gammaln
from scipy.optimize import minimize
from scipy.integrate import quad
from scipy.stats import norm
from v_mc import draw, k_ml, LAMU

for k in (1.0, 3.0, 40.0):
    rng = np.random.default_rng([31, int(k)])
    n1, n2, n3 = draw('nm', k, 2000, rng)
    base = int(max(n1.max(), n2.max(), n3.max())) + 1
    key = (n1.astype(np.int64)*base + n2)*base + n3
    u, c = np.unique(key, return_counts=True)
    a3 = u % base; a2 = (u//base) % base; a1 = u//(base*base)
    def nll(p):
        kk = np.exp(p[0]); lam = np.exp(p[1:])
        Lam = lam.sum(); Nn = a1+a2+a3
        lp = (gammaln(kk+Nn) - gammaln(kk) - gammaln(a1+1) - gammaln(a2+1) - gammaln(a3+1)
              + a1*np.log(lam[0]/(kk+Lam)) + a2*np.log(lam[1]/(kk+Lam)) + a3*np.log(lam[2]/(kk+Lam))
              + kk*np.log(kk/(kk+Lam)))
        return -(c*lp).sum()
    p0 = np.log(np.concatenate(([k*1.3], [n1.mean()*0.9, n2.mean()*1.1, n3.mean()])))
    r = minimize(nll, p0, method='Nelder-Mead', options=dict(xatol=1e-12, fatol=1e-12, maxiter=40000, maxfev=40000))
    r = minimize(nll, r.x, method='BFGS', options=dict(gtol=1e-10))
    k4 = np.exp(r.x[0]); ktot = k_ml(n1+n2+n3); kmut = k_ml(n1+n2)
    print(f"k={k:g}: four-parameter ML k = {k4:.8f}, NB fit of totals {ktot:.8f}, rel diff {k4/ktot-1:+.1e}; "
          f"lambda_hat/means {np.round(np.exp(r.x[1:])/np.array([n1.mean(), n2.mean(), n3.mean()]), 7).tolist()}; "
          f"mutation (NB of n1+n2) {kmut:.5f}, rel diff {kmut/k4-1:+.1e}")

D, sig = 0.4, 0.5
for ymax in (10.0, 11.0):
    f = lambda y: 40*D*np.exp(D*y)*(norm.cdf((7-y)/sig) - norm.cdf((4-y)/sig))
    lost = quad(f, ymax, 40.0, limit=200, epsabs=1e-16)[0]
    print(f"k=40, sigma=0.5: expected hadrons per event born above y={ymax:g} that land in [4,7]: {lost:.3e}")


==> anc/calc_SHORT/item6/verify/v_mc.py <==
#!/usr/bin/env python3
"""Verifier's replica study for item 6. Own samplers and estimators, nothing imported from the worker.

Sampler for Eq. (nm): total N ~ NB(shape k, mean Lambda) (numpy negative_binomial, p = k/(k+Lambda)),
split among the windows by two binomials with probabilities lambda_j/Lambda. This is a different
route from the Gamma-Poisson mixture used by the worker and by XS6; the two are the same law by the
factorisation NB x multinomial.
Compound counting (Sec. 5, X = 1 + geometric of mean one): hadron count of window j is
n_j + NB(n_j, 1/2) failures, the sum of n_j independent X with P(X=m) = 2^-m.

Estimators: k_reg = 0.5*sum_{j=1,3}(m_j v2/s_j2 - m2); k_ml = NB maximum likelihood on the totals
(root of sum_e[psi(k+N_e)-psi(k)] + n ln(k/(k+mean)) = 0 in ln k), inf if the totals are not
overdispersed (flagged and counted).

Usage: python3 v_mc.py MODEL SET   (MODEL = nm | comp, SET = small | mid | big | sep | x40;
x40 is 60000 more replicas at N = 1000 for k = 1 and 40 on their own seeds, big2 300 more at 1e6
for k = 1 and 15 on their own seeds)
Output: v_mc_MODEL_SET.npz with per-replica k_reg, k_ml for each (k, N).
Run under ( ulimit -v 1500000; ... ), at most three at a time.
"""
import numpy as np, sys, time, json
from scipy.special import digamma
from scipy.optimize import brentq

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))
PI = LAMU/LAMU.sum()


def draw(model, k, N, rng):
    Lam = k*LAMU.sum()
    tot = rng.negative_binomial(k, k/(k+Lam), size=N)
    n1 = rng.binomial(tot, PI[0])
    n2 = rng.binomial(tot-n1, PI[1]/(PI[1]+PI[2]))
    n3 = tot - n1 - n2
    if model == 'nm':
        return n1, n2, n3
    out = []
    for n in (n1, n2, n3):
        f = rng.negative_binomial(np.maximum(n, 1), 0.5)
        out.append(n + np.where(n > 0, f, 0))
    return tuple(out)


def k_reg(n1, n2, n3):
    x = n2.astype(float); xm = x.mean(); v2 = ((x-xm)**2).mean()
    r = []
    for y in (n1, n3):
        y = y.astype(float); ym = y.mean(); s = ((x-xm)*(y-ym)).mean()
        if s <= 0:
            return np.nan
        r.append(ym*v2/s - xm)
    return 0.5*(r[0]+r[1])


def k_ml(tot):
    u, c = np.unique(tot, return_counts=True)
    n = tot.size; m = (u*c).sum()/n
    uf = u.astype(float)
    S = lambda t: (c*(digamma(np.exp(t)+uf) - digamma(np.exp(t)))).sum() + n*np.log(np.exp(t)/(np.exp(t)+m))
    lo, hi = np.log(1e-4), np.log(1e7)
    if S(hi) > 0:
        return np.inf
    return float(np.exp(brentq(S, lo, hi, xtol=1e-13, rtol=1e-13)))


KS = [1.0, 1.84, 3.0, 5.0, 15.0, 40.0]
SETS = {
    'small': [(N, 20000) for N in (1000,)],
    'mid':   [(10**4, 4000), (10**5, 400)],
    'big':   [(10**6, 100)],
    'sep':   [(N, 20000) for N in (40, 50, 60, 70, 80, 100, 200, 250, 280, 300, 350)],
    'x40':   [(1000, 60000)],
    'big2':  [(10**6, 300)],
}

if __name__ == '__main__':
    model, sset = sys.argv[1], sys.argv[2]
    ks = {'sep': [1.0, 1.84, 3.0, 40.0], 'x40': [1.0, 40.0], 'big2': [1.0, 15.0]}.get(sset, KS)
    out = {}; t0 = time.time()
    for N, R in SETS[sset]:
        for k in ks:
            rng = np.random.default_rng([4242, 1 if model == 'nm' else 2, int(round(100*k)), N]
                                        + ({'x40': [7], 'big2': [8]}.get(sset, [])))
            kr = np.empty(R); km = np.empty(R)
            for i in range(R):
                s = draw(model, k, N, rng)
                kr[i] = k_reg(*s); km[i] = k_ml(s[0]+s[1]+s[2])
            out[f"{k:g}|{N}"] = (kr, km)
            fr, fm = np.isfinite(kr), np.isfinite(km)
            print(f"{model} k={k:<5g} N={N:<8d} R={R:<6d} reg mean {kr[fr].mean():.6f} sd {kr[fr].std(ddof=1):.5f} "
                  f"undef {(~fr).sum()} | ml mean {km[fm].mean():.6f} sd {km[fm].std(ddof=1):.5f} nonfinite {(~fm).sum()} "
                  f"[{time.time()-t0:.0f} s]", flush=True)
    np.savez(f"v_mc_{model}_{sset}.npz", **{key: np.vstack(v) for key, v in out.items()})


==> anc/calc_SHORT/item6/verify/v_mc_comp_big.log <==
comp k=1     N=1000000  R=100    reg mean 2.999365 sd 0.01305 undef 0 | ml mean 0.836861 sd 0.00129 nonfinite 0 [32 s]
comp k=1.84  N=1000000  R=100    reg mean 5.521594 sd 0.01954 undef 0 | ml mean 1.611541 sd 0.00233 nonfinite 0 [65 s]
comp k=3     N=1000000  R=100    reg mean 8.998437 sd 0.02864 undef 0 | ml mean 2.688216 sd 0.00383 nonfinite 0 [101 s]
comp k=5     N=1000000  R=100    reg mean 14.997531 sd 0.05035 undef 0 | ml mean 4.537280 sd 0.00657 nonfinite 0 [139 s]
comp k=15    N=1000000  R=100    reg mean 44.954509 sd 0.14338 undef 0 | ml mean 13.742649 sd 0.01960 nonfinite 0 [176 s]
comp k=40    N=1000000  R=100    reg mean 120.024076 sd 0.36741 undef 0 | ml mean 36.748034 sd 0.05836 nonfinite 0 [206 s]


==> anc/calc_SHORT/item6/verify/v_mc_comp_big2.log <==
comp k=1     N=1000000  R=300    reg mean 2.998533 sd 0.01265 undef 0 | ml mean 0.836520 sd 0.00131 nonfinite 0 [98 s]
comp k=15    N=1000000  R=300    reg mean 45.005112 sd 0.13169 undef 0 | ml mean 13.744787 sd 0.02061 nonfinite 0 [212 s]


==> anc/calc_SHORT/item6/verify/v_mc_comp_sep.log <==
comp k=1     N=40       R=20000  reg mean 3.552453 sd 2.32356 undef 0 | ml mean 0.896559 sd 0.22729 nonfinite 0 [3 s]
comp k=1.84  N=40       R=20000  reg mean 6.317219 sd 3.75494 undef 0 | ml mean 1.736199 sd 0.43695 nonfinite 0 [7 s]
comp k=3     N=40       R=20000  reg mean 10.251133 sd 5.69305 undef 0 | ml mean 2.909375 sd 0.72210 nonfinite 0 [10 s]
comp k=40    N=40       R=20000  reg mean 133.254540 sd 73.85766 undef 0 | ml mean 39.955636 sd 9.99985 nonfinite 0 [14 s]
comp k=1     N=50       R=20000  reg mean 3.428037 sd 1.96922 undef 0 | ml mean 0.888554 sd 0.19951 nonfinite 0 [17 s]
comp k=1.84  N=50       R=20000  reg mean 6.114278 sd 3.15137 undef 0 | ml mean 1.710040 sd 0.37515 nonfinite 0 [21 s]
comp k=3     N=50       R=20000  reg mean 9.913544 sd 4.90556 undef 0 | ml mean 2.861845 sd 0.62579 nonfinite 0 [25 s]
comp k=40    N=50       R=20000  reg mean 130.103700 sd 57.43678 undef 0 | ml mean 39.298724 sd 8.69706 nonfinite 0 [28 s]
comp k=1     N=60       R=20000  reg mean 3.325788 sd 1.94583 undef 0 | ml mean 0.874786 sd 0.17749 nonfinite 0 [32 s]
comp k=1.84  N=60       R=20000  reg mean 6.066740 sd 2.84633 undef 0 | ml mean 1.696669 sd 0.33905 nonfinite 0 [35 s]
comp k=3     N=60       R=20000  reg mean 9.732554 sd 4.30162 undef 0 | ml mean 2.836163 sd 0.56480 nonfinite 0 [39 s]
comp k=40    N=60       R=20000  reg mean 128.607874 sd 51.03283 undef 0 | ml mean 38.891302 sd 7.77513 nonfinite 0 [43 s]
comp k=1     N=70       R=20000  reg mean 3.304176 sd 1.59355 undef 0 | ml mean 0.870252 sd 0.16379 nonfinite 0 [46 s]
comp k=1.84  N=70       R=20000  reg mean 5.955051 sd 2.59539 undef 0 | ml mean 1.679361 sd 0.30739 nonfinite 0 [50 s]
comp k=3     N=70       R=20000  reg mean 9.678186 sd 3.96917 undef 0 | ml mean 2.812584 sd 0.51119 nonfinite 0 [54 s]
comp k=40    N=70       R=20000  reg mean 126.939029 sd 46.34588 undef 0 | ml mean 38.476218 sd 7.02590 nonfinite 0 [58 s]
comp k=1     N=80       R=20000  reg mean 3.266969 sd 1.47013 undef 0 | ml mean 0.866691 sd 0.15054 nonfinite 0 [61 s]
comp k=1.84  N=80       R=20000  reg mean 5.931801 sd 2.43449 undef 0 | ml mean 1.675760 sd 0.28551 nonfinite 0 [65 s]
comp k=3     N=80       R=20000  reg mean 9.547731 sd 3.60355 undef 0 | ml mean 2.795385 sd 0.47127 nonfinite 0 [69 s]
comp k=40    N=80       R=20000  reg mean 126.140185 sd 42.97150 undef 0 | ml mean 38.304213 sd 6.53340 nonfinite 0 [73 s]
comp k=1     N=100      R=20000  reg mean 3.219323 sd 1.31308 undef 0 | ml mean 0.861315 sd 0.13331 nonfinite 0 [77 s]
comp k=1.84  N=100      R=20000  reg mean 5.793952 sd 2.08822 undef 0 | ml mean 1.660480 sd 0.25329 nonfinite 0 [81 s]
comp k=3     N=100      R=20000  reg mean 9.407116 sd 3.20226 undef 0 | ml mean 2.774757 sd 0.41671 nonfinite 0 [85 s]
comp k=40    N=100      R=20000  reg mean 124.767597 sd 37.27870 undef 0 | ml mean 37.971103 sd 5.75584 nonfinite 0 [89 s]
comp k=1     N=200      R=20000  reg mean 3.097756 sd 0.89318 undef 0 | ml mean 0.848316 sd 0.09130 nonfinite 0 [93 s]
comp k=1.84  N=200      R=20000  reg mean 5.668577 sd 1.45667 undef 0 | ml mean 1.634934 sd 0.17215 nonfinite 0 [98 s]
comp k=3     N=200      R=20000  reg mean 9.202887 sd 2.22135 undef 0 | ml mean 2.731324 sd 0.28583 nonfinite 0 [103 s]
comp k=40    N=200      R=20000  reg mean 122.209970 sd 25.67676 undef 0 | ml mean 37.352190 sd 3.90752 nonfinite 0 [108 s]
comp k=1     N=250      R=20000  reg mean 3.084862 sd 0.80249 undef 0 | ml mean 0.846093 sd 0.08097 nonfinite 0 [113 s]
comp k=1.84  N=250      R=20000  reg mean 5.634143 sd 1.29289 undef 0 | ml mean 1.631263 sd 0.15432 nonfinite 0 [118 s]
comp k=3     N=250      R=20000  reg mean 9.183229 sd 1.95291 undef 0 | ml mean 2.722328 sd 0.25110 nonfinite 0 [124 s]
comp k=40    N=250      R=20000  reg mean 121.629978 sd 22.83479 undef 0 | ml mean 37.206307 sd 3.49368 nonfinite 0 [129 s]
comp k=1     N=280      R=20000  reg mean 3.068270 sd 0.75196 undef 0 | ml mean 0.844328 sd 0.07715 nonfinite 0 [134 s]
comp k=1.84  N=280      R=20000  reg mean 5.616677 sd 1.21822 undef 0 | ml mean 1.625235 sd 0.14414 nonfinite 0 [140 s]
comp k=3     N=280      R=20000  reg mean 9.141355 sd 1.85370 undef 0 | ml mean 2.717912 sd 0.23858 nonfinite 0 [145 s]
comp k=40    N=280      R=20000  reg mean 121.796729 sd 21.50093 undef 0 | ml mean 37.182875 sd 3.29178 nonfinite 0 [151 s]
comp k=1     N=300      R=20000  reg mean 3.057113 sd 0.72272 undef 0 | ml mean 0.843123 sd 0.07428 nonfinite 0 [156 s]
comp k=1.84  N=300      R=20000  reg mean 5.613151 sd 1.17800 undef 0 | ml mean 1.627384 sd 0.13805 nonfinite 0 [162 s]
comp k=3     N=300      R=20000  reg mean 9.157944 sd 1.78266 undef 0 | ml mean 2.716147 sd 0.23311 nonfinite 0 [167 s]
comp k=40    N=300      R=20000  reg mean 121.542365 sd 20.92487 undef 0 | ml mean 37.161747 sd 3.18667 nonfinite 0 [173 s]
comp k=1     N=350      R=20000  reg mean 3.059908 sd 0.66875 undef 0 | ml mean 0.842641 sd 0.06842 nonfinite 0 [179 s]
comp k=1.84  N=350      R=20000  reg mean 5.612463 sd 1.09329 undef 0 | ml mean 1.624419 sd 0.12874 nonfinite 0 [185 s]
comp k=3     N=350      R=20000  reg mean 9.127670 sd 1.65523 undef 0 | ml mean 2.712893 sd 0.21485 nonfinite 0 [192 s]
comp k=40    N=350      R=20000  reg mean 121.565270 sd 19.49293 undef 0 | ml mean 37.107415 sd 2.96476 nonfinite 0 [198 s]


==> anc/calc_SHORT/item6/verify/v_mc_comp_small.log <==
comp k=1     N=1000     R=20000  reg mean 3.021136 sd 0.39765 undef 0 | ml mean 0.838655 sd 0.03989 nonfinite 0 [9 s]
comp k=1.84  N=1000     R=20000  reg mean 5.552942 sd 0.63801 undef 0 | ml mean 1.615936 sd 0.07517 nonfinite 0 [20 s]
comp k=3     N=1000     R=20000  reg mean 9.045847 sd 0.97585 undef 0 | ml mean 2.699046 sd 0.12605 nonfinite 0 [32 s]
comp k=5     N=1000     R=20000  reg mean 15.061525 sd 1.52103 undef 0 | ml mean 4.548240 sd 0.20805 nonfinite 0 [43 s]
comp k=15    N=1000     R=20000  reg mean 45.149045 sd 4.30681 undef 0 | ml mean 13.787962 sd 0.64301 nonfinite 0 [53 s]
comp k=40    N=1000     R=20000  reg mean 120.317681 sd 11.22248 undef 0 | ml mean 36.860168 sd 1.70584 nonfinite 0 [62 s]


==> anc/calc_SHORT/item6/verify/v_mc_nm_big.log <==
nm k=1     N=1000000  R=100    reg mean 0.998815 sd 0.00417 undef 0 | ml mean 0.999812 sd 0.00149 nonfinite 0 [17 s]
nm k=1.84  N=1000000  R=100    reg mean 1.839452 sd 0.00686 undef 0 | ml mean 1.839409 sd 0.00271 nonfinite 0 [36 s]
nm k=3     N=1000000  R=100    reg mean 3.000796 sd 0.01048 undef 0 | ml mean 3.000147 sd 0.00446 nonfinite 0 [55 s]
nm k=5     N=1000000  R=100    reg mean 4.996153 sd 0.01909 undef 0 | ml mean 4.999097 sd 0.00855 nonfinite 0 [76 s]
nm k=15    N=1000000  R=100    reg mean 15.007511 sd 0.05329 undef 0 | ml mean 15.004117 sd 0.02543 nonfinite 0 [96 s]
nm k=40    N=1000000  R=100    reg mean 40.014731 sd 0.12935 undef 0 | ml mean 39.996568 sd 0.05954 nonfinite 0 [112 s]


==> anc/calc_SHORT/item6/verify/v_mc_nm_big2.log <==
nm k=1     N=1000000  R=300    reg mean 0.999988 sd 0.00435 undef 0 | ml mean 0.999979 sd 0.00145 nonfinite 0 [44 s]
nm k=15    N=1000000  R=300    reg mean 15.003410 sd 0.04699 undef 0 | ml mean 15.001616 sd 0.02348 nonfinite 0 [108 s]


==> anc/calc_SHORT/item6/verify/v_mc_nm_mid.log <==
nm k=1     N=10000    R=4000   reg mean 1.000621 sd 0.04443 undef 0 | ml mean 1.000592 sd 0.01522 nonfinite 0 [6 s]
nm k=1.84  N=10000    R=4000   reg mean 1.841173 sd 0.07265 undef 0 | ml mean 1.840301 sd 0.02762 nonfinite 0 [14 s]
nm k=3     N=10000    R=4000   reg mean 3.000503 sd 0.10997 undef 0 | ml mean 3.000274 sd 0.04472 nonfinite 0 [22 s]
nm k=5     N=10000    R=4000   reg mean 5.002522 sd 0.16942 undef 0 | ml mean 5.002088 sd 0.07487 nonfinite 0 [32 s]
nm k=15    N=10000    R=4000   reg mean 15.008856 sd 0.48596 undef 0 | ml mean 15.001142 sd 0.22594 nonfinite 0 [41 s]
nm k=40    N=10000    R=4000   reg mean 40.017345 sd 1.28319 undef 0 | ml mean 40.003156 sd 0.60833 nonfinite 0 [48 s]
nm k=1     N=100000   R=400    reg mean 1.000428 sd 0.01447 undef 0 | ml mean 1.000081 sd 0.00457 nonfinite 0 [54 s]
nm k=1.84  N=100000   R=400    reg mean 1.837680 sd 0.02342 undef 0 | ml mean 1.840442 sd 0.00867 nonfinite 0 [62 s]
nm k=3     N=100000   R=400    reg mean 3.000526 sd 0.03404 undef 0 | ml mean 3.000724 sd 0.01396 nonfinite 0 [70 s]
nm k=5     N=100000   R=400    reg mean 5.003743 sd 0.05464 undef 0 | ml mean 4.999507 sd 0.02350 nonfinite 0 [79 s]
nm k=15    N=100000   R=400    reg mean 14.992808 sd 0.15166 undef 0 | ml mean 14.998494 sd 0.07300 nonfinite 0 [88 s]
nm k=40    N=100000   R=400    reg mean 40.006017 sd 0.39876 undef 0 | ml mean 40.006217 sd 0.18437 nonfinite 0 [94 s]


==> anc/calc_SHORT/item6/verify/v_mc_nm_sep.log <==
nm k=1     N=40       R=20000  reg mean 1.145140 sd 0.74763 undef 0 | ml mean 1.080103 sd 0.28181 nonfinite 0 [3 s]
nm k=1.84  N=40       R=20000  reg mean 2.086768 sd 1.23654 undef 0 | ml mean 2.004006 sd 0.51373 nonfinite 0 [5 s]
nm k=3     N=40       R=20000  reg mean 3.320228 sd 1.88541 undef 0 | ml mean 3.274622 sd 0.85101 nonfinite 0 [8 s]
nm k=40    N=40       R=20000  reg mean 43.806707 sd 22.91279 undef 0 | ml mean 43.933114 sd 11.68601 nonfinite 0 [11 s]
nm k=1     N=50       R=20000  reg mean 1.115097 sd 0.65691 undef 0 | ml mean 1.063686 sd 0.24265 nonfinite 0 [13 s]
nm k=1.84  N=50       R=20000  reg mean 2.017531 sd 1.09094 undef 0 | ml mean 1.970164 sd 0.44957 nonfinite 0 [16 s]
nm k=3     N=50       R=20000  reg mean 3.250714 sd 1.64108 undef 0 | ml mean 3.208303 sd 0.73345 nonfinite 0 [19 s]
nm k=40    N=50       R=20000  reg mean 43.003380 sd 20.07792 undef 0 | ml mean 43.094797 sd 10.16493 nonfinite 0 [22 s]
nm k=1     N=60       R=20000  reg mean 1.103215 sd 0.59491 undef 0 | ml mean 1.050609 sd 0.21603 nonfinite 0 [24 s]
nm k=1.84  N=60       R=20000  reg mean 1.981579 sd 0.97187 undef 0 | ml mean 1.937740 sd 0.39251 nonfinite 0 [27 s]
nm k=3     N=60       R=20000  reg mean 3.207902 sd 1.49528 undef 0 | ml mean 3.171949 sd 0.65262 nonfinite 0 [30 s]
nm k=40    N=60       R=20000  reg mean 42.392160 sd 17.87792 undef 0 | ml mean 42.479231 sd 8.95243 nonfinite 0 [33 s]
nm k=1     N=70       R=20000  reg mean 1.084117 sd 0.54596 undef 0 | ml mean 1.043851 sd 0.19816 nonfinite 0 [36 s]
nm k=1.84  N=70       R=20000  reg mean 1.975353 sd 0.89987 undef 0 | ml mean 1.928320 sd 0.35939 nonfinite 0 [39 s]
nm k=3     N=70       R=20000  reg mean 3.180456 sd 1.36429 undef 0 | ml mean 3.149211 sd 0.59045 nonfinite 0 [42 s]
nm k=40    N=70       R=20000  reg mean 41.912621 sd 16.30834 undef 0 | ml mean 42.014928 sd 8.09833 nonfinite 0 [44 s]
nm k=1     N=80       R=20000  reg mean 1.080580 sd 0.51051 undef 0 | ml mean 1.041032 sd 0.18329 nonfinite 0 [47 s]
nm k=1.84  N=80       R=20000  reg mean 1.955427 sd 0.83738 undef 0 | ml mean 1.919715 sd 0.33051 nonfinite 0 [50 s]
nm k=3     N=80       R=20000  reg mean 3.140142 sd 1.25859 undef 0 | ml mean 3.125633 sd 0.54083 nonfinite 0 [53 s]
nm k=40    N=80       R=20000  reg mean 41.600999 sd 15.12358 undef 0 | ml mean 41.720444 sd 7.46252 nonfinite 0 [56 s]
nm k=1     N=100      R=20000  reg mean 1.052914 sd 0.44309 undef 0 | ml mean 1.030440 sd 0.16115 nonfinite 0 [58 s]
nm k=1.84  N=100      R=20000  reg mean 1.932533 sd 0.73682 undef 0 | ml mean 1.901918 sd 0.29673 nonfinite 0 [61 s]
nm k=3     N=100      R=20000  reg mean 3.108936 sd 1.12922 undef 0 | ml mean 3.101764 sd 0.48378 nonfinite 0 [64 s]
nm k=40    N=100      R=20000  reg mean 41.362244 sd 13.39141 undef 0 | ml mean 41.480849 sd 6.60646 nonfinite 0 [67 s]
nm k=1     N=200      R=20000  reg mean 1.028844 sd 0.31593 undef 0 | ml mean 1.013513 sd 0.11030 nonfinite 0 [70 s]
nm k=1.84  N=200      R=20000  reg mean 1.887319 sd 0.51493 undef 0 | ml mean 1.869126 sd 0.20142 nonfinite 0 [74 s]
nm k=3     N=200      R=20000  reg mean 3.057516 sd 0.78473 undef 0 | ml mean 3.044954 sd 0.32469 nonfinite 0 [77 s]
nm k=40    N=200      R=20000  reg mean 40.614788 sd 9.26931 undef 0 | ml mean 40.739744 sd 4.48503 nonfinite 0 [81 s]
nm k=1     N=250      R=20000  reg mean 1.024037 sd 0.28232 undef 0 | ml mean 1.012078 sd 0.09877 nonfinite 0 [84 s]
nm k=1.84  N=250      R=20000  reg mean 1.876341 sd 0.46320 undef 0 | ml mean 1.864131 sd 0.17786 nonfinite 0 [88 s]
nm k=3     N=250      R=20000  reg mean 3.053963 sd 0.70288 undef 0 | ml mean 3.042001 sd 0.29232 nonfinite 0 [91 s]
nm k=40    N=250      R=20000  reg mean 40.484456 sd 8.23203 undef 0 | ml mean 40.578359 sd 3.96188 nonfinite 0 [95 s]
nm k=1     N=280      R=20000  reg mean 1.024995 sd 0.26632 undef 0 | ml mean 1.010711 sd 0.09345 nonfinite 0 [98 s]
nm k=1.84  N=280      R=20000  reg mean 1.869474 sd 0.43429 undef 0 | ml mean 1.862213 sd 0.16733 nonfinite 0 [101 s]
nm k=3     N=280      R=20000  reg mean 3.042449 sd 0.65649 undef 0 | ml mean 3.036629 sd 0.27570 nonfinite 0 [105 s]
nm k=40    N=280      R=20000  reg mean 40.467439 sd 7.73050 undef 0 | ml mean 40.517174 sd 3.69217 nonfinite 0 [108 s]
nm k=1     N=300      R=20000  reg mean 1.018400 sd 0.25484 undef 0 | ml mean 1.008429 sd 0.08909 nonfinite 0 [111 s]
nm k=1.84  N=300      R=20000  reg mean 1.861589 sd 0.41810 undef 0 | ml mean 1.859247 sd 0.16301 nonfinite 0 [115 s]
nm k=3     N=300      R=20000  reg mean 3.035323 sd 0.63544 undef 0 | ml mean 3.032042 sd 0.26652 nonfinite 0 [118 s]
nm k=40    N=300      R=20000  reg mean 40.377957 sd 7.51088 undef 0 | ml mean 40.436275 sd 3.63567 nonfinite 0 [122 s]
nm k=1     N=350      R=20000  reg mean 1.013233 sd 0.23880 undef 0 | ml mean 1.007582 sd 0.08283 nonfinite 0 [125 s]
nm k=1.84  N=350      R=20000  reg mean 1.861364 sd 0.38758 undef 0 | ml mean 1.857060 sd 0.14983 nonfinite 0 [128 s]
nm k=3     N=350      R=20000  reg mean 3.031451 sd 0.59086 undef 0 | ml mean 3.027878 sd 0.24572 nonfinite 0 [132 s]
nm k=40    N=350      R=20000  reg mean 40.363369 sd 6.95462 undef 0 | ml mean 40.393715 sd 3.36101 nonfinite 0 [136 s]


==> anc/calc_SHORT/item6/verify/v_mc_nm_small.log <==
nm k=1     N=1000     R=20000  reg mean 1.007223 sd 0.14196 undef 0 | ml mean 1.003244 sd 0.04862 nonfinite 0 [6 s]
nm k=1.84  N=1000     R=20000  reg mean 1.848835 sd 0.22877 undef 0 | ml mean 1.846284 sd 0.08709 nonfinite 0 [12 s]
nm k=3     N=1000     R=20000  reg mean 3.010546 sd 0.34477 undef 0 | ml mean 3.008910 sd 0.14260 nonfinite 0 [19 s]
nm k=5     N=1000     R=20000  reg mean 5.018000 sd 0.55058 undef 0 | ml mean 5.016674 sd 0.23973 nonfinite 0 [27 s]
nm k=15    N=1000     R=20000  reg mean 15.067661 sd 1.54608 undef 0 | ml mean 15.056754 sd 0.72885 nonfinite 0 [34 s]
nm k=40    N=1000     R=20000  reg mean 40.170779 sd 4.07352 undef 0 | ml mean 40.181906 sd 1.95914 nonfinite 0 [41 s]


==> anc/calc_SHORT/item6/verify/v_mc_nm_x40.log <==
nm k=1     N=1000     R=60000  reg mean 1.005989 sd 0.14152 undef 0 | ml mean 1.002724 sd 0.04828 nonfinite 0 [16 s]
nm k=40    N=1000     R=60000  reg mean 40.126368 sd 4.07128 undef 0 | ml mean 40.131127 sd 1.95801 nonfinite 0 [36 s]


==> anc/calc_SHORT/item6/verify/v_regsd_paperseed.log <==
paper seed: sd 0.14385 over 4000 replicas (printed to two decimals: 0.14)


==> anc/calc_SHORT/item6/verify/v_regsd_paperseed.py <==
#!/usr/bin/env python3
"""NumRegSdOne of XS6 re-derived with the seed and loop that XS6 make_numbers_more.py states
(default_rng(20260918), 4000 replicas of 1000 events, k = 1, W ~ Gamma(1,1), n_j ~ Poisson(LAMU_j W)),
using the verifier's own k_reg. Run: ( ulimit -v 1500000; python3 v_regsd_paperseed.py ) > v_regsd_paperseed.log"""
import numpy as np
from v_mc import k_reg, LAMU
rng = np.random.default_rng(20260918)
v = []
for _ in range(4000):
    w = rng.gamma(1.0, 1.0, size=1000)
    v.append(k_reg(*[rng.poisson(l*w) for l in LAMU]))
v = np.array(v); v = v[np.isfinite(v)]
print(f"paper seed: sd {v.std(ddof=1):.5f} over {v.size} replicas (printed to two decimals: {v.std(ddof=1):.2f})")


==> anc/calc_SHORT/item6/verify/v_sampler_check.log <==
nm      k=3: max|z| means 1.04, max|z| cov 1.93
         pooled 4e6: k_ml 3.0033, k_reg 3.0079
nm      k=40: max|z| means 1.02, max|z| cov 2.27
         pooled 4e6: k_ml 39.9398, k_reg 39.9397
comp    k=1: max|z| means 0.36, max|z| cov 1.23
comp    k=40: max|z| means 1.22, max|z| cov 1.83
nm_mut  k=3: max|z| means 0.69, max|z| cov 114.91
         pooled 4e6: k_ml 2.9995, k_reg 2.9934


==> anc/calc_SHORT/item6/verify/v_sampler_check.py <==
#!/usr/bin/env python3
"""Check of the verifier's samplers against closed-form first and second moments, with a mutation.
NM: E n_j = lam_j, Cov(n_i,n_j) = lam_i lam_j/k + delta_ij lam_j.
Compound (X = 1+geometric, E X = 2, E X^2 = 6): E h_j = 2 lam_j, Cov = 4 lam_i lam_j/k + delta_ij 6 lam_j.
Also the ML fit on 4e6 NB totals (should return k within its se 1.52..61.3/sqrt(4e6))."""
import numpy as np
from v_mc import draw, k_ml, k_reg, LAMU
rng = np.random.default_rng(99)
for model, k in (('nm', 3.0), ('nm', 40.0), ('comp', 1.0), ('comp', 40.0), ('nm_mut', 3.0)):
    N = 4*10**6
    m = 'nm' if model == 'nm_mut' else model
    s = np.vstack(draw(m, k, N, rng)).astype(float)
    kt = 3.3 if model == 'nm_mut' else k
    lam = k*LAMU
    EX, EX2 = (1.0, 1.0) if m == 'nm' else (2.0, 6.0)
    mean_th = EX*lam
    cov_th = EX**2*np.outer(lam, lam)/kt + np.diag(EX2*lam)
    mu = s.mean(1); C = np.cov(s)
    zm = (mu-mean_th)/np.sqrt(np.diag(cov_th)/N)
    # se of a covariance entry approx sqrt((Cii Cjj + Cij^2)/N) (Gaussian approx; fine for a check)
    se = np.sqrt((np.outer(np.diag(C), np.diag(C)) + C**2)/N)
    zc = (C-cov_th)/se
    print(f"{model:7s} k={k:g}: max|z| means {np.abs(zm).max():.2f}, max|z| cov {np.abs(zc).max():.2f}")
    if m == 'nm':
        km = k_ml(s.sum(0).astype(np.int64)); kr = k_reg(*s)
        print(f"         pooled 4e6: k_ml {km:.4f}, k_reg {kr:.4f}")


==> anc/calc_SHORT/item6/verify/v_xs6.log <==
I(1) = 0.09439533   mass left out: b-sum 0.0e+00, worst inner table 2.2e-13
I(40) = 0.10263604   mass left out: b-sum -5.0e-14, worst inner table 8.0e-13
signal I(40) - I(1) = 0.008241
  N=100000: k=1: 1000 replicas, mean D+A 0.094401 (I = 0.094395, diff +0.08 se), sd 0.002234; stored truth 0.09439533
  N=100000: k=40: 1000 replicas, mean D+A 0.102379 (I = 0.102636, diff -1.46 se), sd 0.005575; stored truth 0.10263604
  N=100000: resolution 0.006005, Z = 1.372 +- 0.026
  N=1000000: k=1: 8000 replicas, mean D+A 0.094391 (I = 0.094395, diff -0.58 se), sd 0.000619; stored truth 0.09439533
  N=1000000: k=40: 16000 replicas, mean D+A 0.102631 (I = 0.102636, diff -0.59 se), sd 0.001129; stored truth 0.10263604
  N=1000000: resolution 0.001288, Z = 6.400 +- 0.030
growth exponent of Z between 1e5 and 1e6: 0.669
  +- 0.009
five-sd size: 1/sqrt(N) from 1e6: 6.103e+05; log-log between 1e5 and 1e6: 6.913e+05
regression k at 1e3 events, k = 1: sd 0.1415 +- 0.0007 over 20000 replicas, mean 1.0070


==> anc/calc_SHORT/item6/verify/v_xs6.py <==
#!/usr/bin/env python3
"""XS6 Sec. 8 comparison recomputed by the verifier, and NumRegSdOne re-derived.

1. I(k) = I(n1:n3|n2) at the Sec. 8 cuts computed independently of XS6: for each middle count b the
   law of (n1, n3) is the two-window negative multinomial of shape k+b, means (k+b) c_j,
   c_j = lambda_j/(k+lambda_2) (Eq. cj); its mutual information is formed from a 2-D table
   (never three count indices), and averaged over the NB(k, lambda_2) law of b.
   (XS6's own route uses its M(K) closed form; this one uses the entropies of the 2-D table.)
2. Replicas of the adjusted estimate D + A from XS6/measure_spread_and_residual.json (read only):
   resolution sqrt(Var_1 + Var_40), Z = (I(40)-I(1))/resolution at 1e5 and 1e6 events per target,
   bootstrap standard error of Z over replicas.
3. Five-sd size by the two extrapolations.
4. NumRegSdOne: replica spread of the regression's k at 1e3 events, k = 1 (own sampler, own seed).
Run: ( ulimit -v 1500000; python3 v_xs6.py ) > v_xs6.log
"""
import numpy as np, json, io
from scipy.special import gammaln

D, Y0 = 0.4, 4.0
LAMU = np.diff(np.exp(D*(Y0+np.arange(4.0))))


def nb_logpmf(n, K, mean):
    return (gammaln(K+n) - gammaln(K) - gammaln(n+1) + K*np.log(K/(K+mean)) + n*np.log(mean/(K+mean)))


def cmi(k, tail=1e-15):
    lam = k*LAMU
    c1, c3 = lam[0]/(k+lam[1]), lam[2]/(k+lam[1])
    s2 = np.sqrt(lam[1] + lam[1]**2/k)
    b = np.arange(0, int(lam[1] + 40*s2 + 100))
    pb = np.exp(nb_logpmf(b.astype(float), k, lam[1]))
    tot = 0.0; wsum = 0.0; worst = 0.0
    for bb, p in zip(b, pb):
        if p < 1e-18:
            continue
        K = k + bb
        # two-window NM of shape K, weights a_j = c_j/(1+c1+c3): P(n1,n3) =
        # Gamma(K+n1+n3)/(Gamma(K) n1! n3!) a1^n1 a3^n3 (1-a1-a3)^K
        a1, a3 = c1/(1+c1+c3), c3/(1+c1+c3)
        m1, m3 = K*c1, K*c3
        s1, s3 = np.sqrt(m1*(1+c1)), np.sqrt(m3*(1+c3))
        n1 = np.arange(0, int(m1 + 30*s1 + 60), dtype=float)
        n3 = np.arange(0, int(m3 + 30*s3 + 60), dtype=float)
        L = (gammaln(K + n1[:, None] + n3[None, :]) - gammaln(K) - gammaln(n1+1)[:, None]
             - gammaln(n3+1)[None, :] + n1[:, None]*np.log(a1) + n3[None, :]*np.log(a3)
             + K*np.log(1-a1-a3))
        P = np.exp(L)
        mass = P.sum(); worst = max(worst, abs(1-mass))
        p1 = P.sum(1); p3 = P.sum(0)
        H = lambda q: -(q[q > 0]*np.log(q[q > 0])).sum()
        mi = H(p1) + H(p3) - H(P.ravel())
        tot += p*mi; wsum += p
    return tot, 1-wsum, worst


if __name__ == '__main__':
    I = {k: cmi(k) for k in (1.0, 40.0)}
    for k, (v, d2, dn) in I.items():
        print(f"I({k:g}) = {v:.8f}   mass left out: b-sum {d2:.1e}, worst inner table {dn:.1e}")
    S = I[40.0][0] - I[1.0][0]
    print(f"signal I(40) - I(1) = {S:.6f}")

    C = json.load(io.open('../../../XS6/measure_spread_and_residual.json'))['corrected']
    rng = np.random.default_rng(5150)
    Z = {}
    for N in (100000, 1000000):
        T = {}
        for k in (1, 40):
            c = C[f"{k}|{N}"]
            T[k] = np.array(c['pd']) - np.array(c['ps']) + np.array(c['A'])
            print(f"  N={N}: k={k}: {T[k].size} replicas, mean D+A {T[k].mean():.6f} (I = {I[float(k)][0]:.6f}, "
                  f"diff {(T[k].mean()-I[float(k)][0])/(T[k].std(ddof=1)/np.sqrt(T[k].size)):+.2f} se), sd {T[k].std(ddof=1):.6f}; "
                  f"stored truth {c['truth']:.8f}")
        R = np.sqrt(T[1].var(ddof=1) + T[40].var(ddof=1))
        bz = []
        for _ in range(4000):
            a = T[1][rng.integers(0, T[1].size, T[1].size)]; b = T[40][rng.integers(0, T[40].size, T[40].size)]
            bz.append(S/np.sqrt(a.var(ddof=1) + b.var(ddof=1)))
        Z[N] = (S/R, np.std(bz, ddof=1))
        print(f"  N={N}: resolution {R:.6f}, Z = {S/R:.3f} +- {np.std(bz, ddof=1):.3f}")
    alpha = np.log(Z[1000000][0]/Z[100000][0])/np.log(10.0)
    print(f"growth exponent of Z between 1e5 and 1e6: {alpha:.3f}")
    # uncertainty of alpha from the two Z errors
    ea = np.hypot(Z[1000000][1]/Z[1000000][0], Z[100000][1]/Z[100000][0])/np.log(10.0)
    print(f"  +- {ea:.3f}")
    n_sqrt = 1e6*(5/Z[1000000][0])**2
    n_loglog = 1e5*10**(np.log(5/Z[100000][0])/np.log(Z[1000000][0]/Z[100000][0]))
    print(f"five-sd size: 1/sqrt(N) from 1e6: {n_sqrt:.3e}; log-log between 1e5 and 1e6: {n_loglog:.3e}")

    # NumRegSdOne: own sampler (Gamma-Poisson here), own seed
    from v_mc import k_reg
    rng = np.random.default_rng(8080)
    v = []
    for _ in range(20000):
        w = rng.gamma(1.0, 1.0, size=1000)
        v.append(k_reg(*[rng.poisson(l*w) for l in LAMU]))
    v = np.array(v); v = v[np.isfinite(v)]
    print(f"regression k at 1e3 events, k = 1: sd {v.std(ddof=1):.4f} +- {v.std(ddof=1)/np.sqrt(2*(v.size-1)):.4f} over {v.size} replicas, mean {v.mean():.4f}")


==> anc/calc_SHORT/item7/README.md <==
# Item 7: C_0 of HKKT, the Caputa-Kutak / Kutak-Lokos attribution, H1 variances

Written 2026-09-22. Every program runs with
`( ulimit -v 1500000; python3 <program> [args] )` from this folder, one process at a time.

## (a) HKKT constant C_0 and migration across a window edge

| file | what it is | reproduce |
|---|---|---|
| `hkkt_c0_check.py` | C_0 at which the HKKT local law (arXiv:2408.01259, Eqs. (14)-(17)) reproduces (i) the no-emission probability and (ii) the entropy of the window law of the 1+0 cascade with no migration (k = 1, C = 1), for the Sec. 8 cuts and for H1-like points (Delta = 0.28, 0.36; y = 4.6, 6.9, 9.2; widths 1.4, 3.2) | `python3 hkkt_c0_check.py` |
| `hkkt_c0_check.log`, `.json` | output | |
| `cascade_displacement.py` | event-by-event branching simulation of the cascade (Delta = 0.4, YMAX = 9.5), hadrons displaced independently (Gaussian, one-sided exponential with thinning), displaced by one common shift per event, or produced in pairs; counts in [4,5],[5,6],[6,7]; tests means against quadrature, second-order ratios (1/k), third-order factorial-cumulant ratios (2/k^2), chi-square against the negative multinomial. Written independently of scratch_check/cascade_hadronize.py | `python3 cascade_displacement.py 2000000` (23 s) |
| `cascade_displacement_2000000.log`, `.json` | output, 2e6 events per variant, errors from 40 batches | |
| `chi2_k3_control.py` | the k = 3 chi-square with and without displacement, three seeds each, pooling thresholds 5 and 20, to calibrate the Pearson statistic | `python3 chi2_k3_control.py 2000000` (35 s) |
| `chi2_k3_control.log`, `chi2_k3_control_2000000.json` | output | |

## (b) Attribution to Caputa-Kutak and Kutak-Lokos

| file | what it is | reproduce |
|---|---|---|
| `window_equation_check.py` | the count in a window [y0, y0+tau] is NB of shape k and obeys the Caputa-Kutak / Kutak-Lokos equation only with a width-dependent rate; the constant-(alpha, C) form of Kutak-Lokos Eq. (10) fits it only at y0 = 0 | `python3 window_equation_check.py` |
| `window_equation_check.log` | output | |

## (c) H1 variances, restricted against full acceptance

| file | what it is | reproduce |
|---|---|---|
| `hepdata/` | HEPData ins1827840 v1 (record JSON, Tables 3, 4, 5, 6, 9-12, 25-28 as CSV), downloaded 2026-09-22 | `curl -sS "https://www.hepdata.net/download/table/ins1827840/Table%205/csv"` etc. |
| `h1_variance_compare.py` | cell-by-cell Var_in (Table 6) against Var_full (Table 5); VoR text and HEPData cross-checked entry by entry; printing-precision intervals; significance with systematics uncorrelated and fully correlated; covariance bounds; the event-to-event variance of the expected restricted count that the numbers require; moments regenerated from P(N); the nesting test P(N_in <= n) >= P(N_full <= n) | `python3 h1_variance_compare.py` |
| `h1_variance_compare.log`, `.json` | output | |
| `h1_edge_positions.py` | laboratory pseudorapidity of the HCM edges eta* = 0 and eta* = 4 per H1 cell, over events and azimuths | `python3 h1_edge_positions.py` (11 s) |
| `h1_edge_positions.log`, `.json` | output | |
| `h1_frame_toy.py` | kinematic toy: one positive (Gamma-mixed Poisson) source fixed in the HCM frame, H1 cuts applied event by event; kinematic variance of the expected restricted count against the required one, toy Var_in - Var_full | `python3 h1_frame_toy.py 1500 20000` (37 s) |
| `h1_frame_toy.log`, `.json`; `h1_frame_toy_summary.py`, `.log` | output and summary | `python3 h1_frame_toy_summary.py` |
| `mutation_checks.py`, `.log` | mutation tests: M1 the two-route assertion fires; M2 C_0 = 1 is recovered at y0 = 0; M3/M3b the toy can report Var_in > Var_full when an artificial event-by-event boost of 3 units is added (it does), and does not with the real kinematics | `python3 mutation_checks.py` |

The imports create `__pycache__/`, which holds the numba cache and byte code.


==> anc/calc_SHORT/item7/cascade_displacement.py <==
#!/usr/bin/env python3
"""Item 7(a), robustness check written independently of scratch_check/cascade_hadronize.py.

The 1+0 cascade (each dipole splits at rate DELTA in y; k dipoles at y = 0) is simulated event by
event as a branching history up to YMAX = 9.5.  Every birth produces hadrons that are displaced in
rapidity and counted in the Sec. 8 cuts of XS6, [4,5], [5,6], [6,7], at DELTA = 0.4.

Variants (sigma = rapidity displacement of a hadron from its parent's birth rapidity):
  D0  k=1  one hadron at the birth rapidity (control, the observation model of XS6)
  D1  k=1  one hadron, independent N(0, 0.5) displacement
  D2  k=3  one hadron, independent N(0, 0.5)
  D3  k=1  one hadron, independent one-sided Exp(mean 0.3) displacement, kept with prob. 0.7
  D4  k=1  one hadron, ONE common N(0, 0.5) shift per event for all hadrons (correlated)
  D5  k=1  two hadrons per birth, each independently N(0, 0.5) (cluster; must fail)

Claim under test (VERIFIED if it survives): the birth rapidities form a mixed Poisson process
with intensity k W DELTA e^{DELTA y}, W ~ Gamma(k, 1/k), so an independent displacement or thinning
of single hadrons leaves the counts in fixed windows negative multinomial of the same shape k,
with window means lambda'_j = k int_0^YMAX DELTA e^{DELTA y} P(y + d in window j) dy.

Tests per variant, errors from 40 batches:
  T1  the three means against lambda'_j computed by quadrature;
  T2  the six second-order ratios Cov(n_i,n_j)/(m_i m_j), (Var n_j - m_j)/m_j^2: all 1/k for NM;
  T3  the ten third-order factorial cumulants over m_i m_j m_l: all 2/k^2 for NM;
  T4  chi-square of the joint law of (n1,n2,n3) against the negative multinomial with shape k and
      the sample's own means (cells with expectation < 5 pooled); counts packed into one integer
      key, no array indexed by three counts.
"""
import json, math, os, sys, time
import numpy as np
from numba import njit
from scipy import stats, special, integrate

HERE = os.path.dirname(os.path.abspath(__file__))
DELTA, YMAX = 0.4, 9.5
EDGES = (4.0, 5.0, 6.0, 7.0)


@njit(cache=True)
def simulate(nev, k, mode, sigma, keep, seed):
    np.random.seed(seed)
    out = np.zeros((nev, 3), dtype=np.int32)
    for e in range(nev):
        shift = sigma * np.random.standard_normal() if mode == 4 else 0.0
        y = 0.0
        n = k
        while True:
            y += np.random.exponential(1.0 / (DELTA * n))
            if y > YMAX:
                break
            n += 1
            nh = 2 if mode == 5 else 1
            for h in range(nh):
                if keep < 1.0 and np.random.random() > keep:
                    continue
                if mode == 0:
                    yh = y
                elif mode == 3:
                    yh = y + np.random.exponential(sigma)
                elif mode == 4:
                    yh = y + shift
                else:
                    yh = y + sigma * np.random.standard_normal()
                if yh >= 4.0 and yh < 7.0:
                    out[e, int(yh - 4.0)] += 1
    return out


def predicted_means(k, mode, sigma, keep):
    lam = []
    for a, b in zip(EDGES[:-1], EDGES[1:]):
        dens = lambda y: k * DELTA * math.exp(DELTA * y)
        if mode == 0:
            f = lambda y: dens(y) * (a <= y < b)
            val = k * (math.exp(DELTA * b) - math.exp(DELTA * a))
        elif mode in (1, 2, 5):
            f = lambda y: dens(y) * (stats.norm.cdf((b - y) / sigma) - stats.norm.cdf((a - y) / sigma))
            val = integrate.quad(f, 0, YMAX, limit=400, points=[a, b])[0]
        elif mode == 3:   # one-sided exponential displacement of mean sigma
            cdf = lambda t: 0.0 if t <= 0 else 1 - math.exp(-t / sigma)
            f = lambda y: dens(y) * (cdf(b - y) - cdf(a - y))
            val = integrate.quad(f, 0, YMAX, limit=400, points=[a, b])[0]
        elif mode == 4:   # common shift: the MEAN is the same as for independent displacement
            f = lambda y: dens(y) * (stats.norm.cdf((b - y) / sigma) - stats.norm.cdf((a - y) / sigma))
            val = integrate.quad(f, 0, YMAX, limit=400, points=[a, b])[0]
        lam.append(val * keep * (2 if mode == 5 else 1))
    return np.array(lam)


def ratios(c):
    x = c.astype(np.float64); m = x.mean(0); d = x - m
    C = d.T @ d / (len(x) - 1)
    r2 = [C[0, 1] / (m[0] * m[1]), C[0, 2] / (m[0] * m[2]), C[1, 2] / (m[1] * m[2]),
          (C[0, 0] - m[0]) / m[0] ** 2, (C[1, 1] - m[1]) / m[1] ** 2, (C[2, 2] - m[2]) / m[2] ** 2]
    # third-order factorial cumulants via factorial moments
    idx = [(i, j, l) for i in range(3) for j in range(i, 3) for l in range(j, 3)]
    r3 = []
    for i, j, l in idx:
        # factorial moment F_ijl = E[ n_i n_j n_l ] with falling factorials on repeated indices
        a, b, cc = x[:, i], x[:, j], x[:, l]
        if i == j == l:
            F = np.mean(a * (a - 1) * (a - 2))
            F2 = lambda p, q: np.mean(x[:, p] * (x[:, p] - 1)) if p == q else np.mean(x[:, p] * x[:, q])
            k3 = F - 3 * F2(i, i) * m[i] + 2 * m[i] ** 3
        else:
            # general: E[:n_i n_j n_l:] with at most two equal indices
            if i == j:
                F = np.mean(a * (a - 1) * cc)
            elif j == l:
                F = np.mean(a * b * (b - 1))
            else:
                F = np.mean(a * b * cc)
            def F2(p, q):
                return np.mean(x[:, p] * (x[:, p] - 1)) if p == q else np.mean(x[:, p] * x[:, q])
            k3 = F - F2(i, j) * m[l] - F2(i, l) * m[j] - F2(j, l) * m[i] + 2 * m[i] * m[j] * m[l]
        r3.append(k3 / (m[i] * m[j] * m[l]))
    return m, np.array(r2), np.array(r3)


def chi2_nm(c, k):
    m = c.mean(0).astype(np.float64)
    L = m.sum(); a = m / (k + L)
    B = int(c.max()) + 1
    key = (c[:, 0].astype(np.int64) * B + c[:, 1]) * B + c[:, 2]
    u, cnt = np.unique(key, return_counts=True)
    n1, n2, n3 = u // (B * B), (u // B) % B, u % B
    N = n1 + n2 + n3
    logp = (special.gammaln(k + N) - special.gammaln(k) - special.gammaln(n1 + 1) - special.gammaln(n2 + 1)
            - special.gammaln(n3 + 1) + n1 * np.log(a[0]) + n2 * np.log(a[1]) + n3 * np.log(a[2])
            + k * np.log(1 - a.sum()))
    E = len(c) * np.exp(logp)
    big = E >= 5
    obs_small = cnt[~big].sum(); exp_small = len(c) - E[big].sum()   # everything else pooled
    chi = np.sum((cnt[big] - E[big]) ** 2 / E[big]) + (obs_small - exp_small) ** 2 / exp_small
    dof = int(big.sum()) + 1 - 1 - 3
    return float(chi), dof, float(stats.chi2.sf(chi, dof))


VARIANTS = [('D0', 1, 0, 0.0, 1.0), ('D1', 1, 1, 0.5, 1.0), ('D2', 3, 2, 0.5, 1.0),
            ('D3', 1, 3, 0.3, 0.7), ('D4', 1, 4, 0.5, 1.0), ('D5', 1, 5, 0.5, 1.0)]

if __name__ == '__main__':
    nev = int(sys.argv[1]) if len(sys.argv) > 1 else 2_000_000
    nb = 40
    simulate(10, 1, 0, 0.0, 1.0, 1)
    res = {}
    for iv, (name, k, mode, sigma, keep) in enumerate(VARIANTS):
        t0 = time.time()
        c = simulate(nev, k, mode, sigma, keep, 7919 * (iv + 1))
        lam = predicted_means(k, mode, sigma, keep)
        m, r2, r3 = ratios(c)
        bs = np.array_split(np.arange(nev), nb)
        br2 = np.array([ratios(c[b])[1] for b in bs]); br3 = np.array([ratios(c[b])[2] for b in bs])
        bm = np.array([c[b].mean(0) for b in bs])
        e2 = br2.std(0, ddof=1) / math.sqrt(nb); e3 = br3.std(0, ddof=1) / math.sqrt(nb)
        em = bm.std(0, ddof=1) / math.sqrt(nb)
        chi, dof, pv = chi2_nm(c, k)
        res[name] = dict(k=k, mode=mode, sigma=sigma, keep=keep, nev=nev, means=m.tolist(), means_err=em.tolist(),
                         means_pred=lam.tolist(), r2=r2.tolist(), r2_err=e2.tolist(), r2_nm=1 / k,
                         r3=r3.tolist(), r3_err=e3.tolist(), r3_nm=2 / k ** 2, chi2=chi, dof=dof, p=pv,
                         geom_ratio=float(m[0] * m[2] / m[1] ** 2))
        print(f'{name} k={k} mode={mode} sigma={sigma} keep={keep}  ({time.time() - t0:.0f} s)')
        print('   means ' + ' '.join(f'{a:.4f}+-{b:.4f}' for a, b in zip(m, em)) + '   predicted ' + ' '.join(f'{x:.4f}' for x in lam)
              + f'   m1 m3/m2^2 = {m[0] * m[2] / m[1] ** 2:.4f}')
        print('   R2 (12 13 23 11 22 33) ' + ' '.join(f'{a:.4f}' for a in r2) + f'  max err {e2.max():.4f}  [NM: {1 / k:.4f}]')
        print('   R3 (10 ratios)        ' + ' '.join(f'{a:.3f}' for a in r3) + f'  max err {e3.max():.3f}  [NM: {2 / k ** 2:.4f}]')
        print(f'   chi2 against NM(k={k}, own means) = {chi:.1f} on {dof} dof, p = {pv:.3g}', flush=True)
    # analytic expectation for D4 (common shift of an exponential density, edge effects neglected)
    s = 0.5; e1 = math.exp(DELTA ** 2 * s ** 2 / 2)
    R2 = 2 * math.exp(DELTA ** 2 * s ** 2) - 1
    R3 = 6 * math.exp(3 * DELTA ** 2 * s ** 2) - 3 * 2 * math.exp(DELTA ** 2 * s ** 2) + 2
    res['D4_analytic'] = dict(R2=R2, R3=R3, R3_if_NM_with_same_R2=2 * R2 ** 2)
    print(f'D4 analytic (exponential density, common Gaussian shift s=0.5, k=1): R2 = {R2:.4f}, R3 = {R3:.4f}, '
          f'an NM with the same R2 would have R3 = {2 * R2 ** 2:.4f}')
    json.dump(res, open(os.path.join(HERE, f'cascade_displacement_{nev}.json'), 'w'), indent=1)


==> anc/calc_SHORT/item7/cascade_displacement_2000000.json <==
{
 "D0": {
  "k": 1,
  "mode": 0,
  "sigma": 0.0,
  "keep": 1.0,
  "nev": 2000000,
  "means": [
   2.4368555,
   3.637894,
   5.4237675
  ],
  "means_err": [
   0.0015750149348091244,
   0.0022713811679804918,
   0.004194356140039532
  ],
  "means_pred": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "r2": [
   0.9983499669350991,
   0.9984094100504831,
   0.9987112908203326,
   0.9996424428060074,
   0.9980382686828834,
   0.9988661285557949
  ],
  "r2_err": [
   0.0015473930337565399,
   0.0016469744622290348,
   0.0015827663949618321,
   0.0016412045543691054,
   0.0015449453218292027,
   0.001756441710609529
  ],
  "r2_nm": 1.0,
  "r3": [
   2.0102611209169288,
   2.002721866498073,
   2.0011671799129016,
   1.995445292390148,
   1.9959609826841185,
   1.9951725495728216,
   1.9900930940781512,
   1.9910706277748529,
   1.9914285005497538,
   1.9912531406354228
  ],
  "r3_err": [
   0.013298825601870722,
   0.011149190085193432,
   0.011346449007447296,
   0.010583504802970326,
   0.010462869842552392,
   0.011376939096350038,
   0.011109413642632156,
   0.010521223372747128,
   0.011152980473196275,
   0.01243464657706585
  ],
  "r3_nm": 2.0,
  "chi2": 6906.2774913279,
  "dof": 6786,
  "p": 0.15101005371235385,
  "geom_ratio": 0.9986901364011188
 },
 "D1": {
  "k": 1,
  "mode": 1,
  "sigma": 0.5,
  "keep": 1.0,
  "nev": 2000000,
  "means": [
   2.4885295,
   3.714035,
   5.535399
  ],
  "means_err": [
   0.002011805795222866,
   0.0029884127293641383,
   0.004169916309189065
  ],
  "means_pred": [
   2.4852346170980546,
   3.707534381218309,
   5.530990861376506
  ],
  "r2": [
   1.0002996271383744,
   0.9984309234763572,
   0.9987488252442344,
   1.0002755139025592,
   1.0002822080387943,
   0.9971063552018087
  ],
  "r2_err": [
   0.001761590710760705,
   0.0017591737075586921,
   0.0016170015030703055,
   0.00200316931426644,
   0.0018914099263882286,
   0.0017006104699536497
  ],
  "r2_nm": 1.0,
  "r3": [
   1.9940044564484687,
   1.993557184112356,
   1.982795596523348,
   1.9946725722904095,
   1.9862173625483837,
   1.975210315526856,
   1.9965708162816858,
   1.9903638357789686,
   1.9816580129833106,
   1.971718236864097
  ],
  "r3_err": [
   0.013140188754109798,
   0.011733983720456096,
   0.011076314604926606,
   0.011794188435806754,
   0.010509191497325774,
   0.010344604666311945,
   0.012944316715942645,
   0.0114660475485972,
   0.010611455903112058,
   0.01105155529590603
  ],
  "r3_nm": 2.0,
  "chi2": 6809.668705546882,
  "dof": 6962,
  "p": 0.9023089253332965,
  "geom_ratio": 0.9986188054129669
 },
 "D2": {
  "k": 3,
  "mode": 2,
  "sigma": 0.5,
  "keep": 1.0,
  "nev": 2000000,
  "means": [
   7.4614805,
   11.1275545,
   16.602403
  ],
  "means_err": [
   0.003309088687585695,
   0.005214127455461259,
   0.007825926914872331
  ],
  "means_pred": [
   7.455703851294166,
   11.122603143654926,
   16.59297258412952
  ],
  "r2": [
   0.33300756510208274,
   0.33283837229153734,
   0.33305491393785847,
   0.3328953465954026,
   0.33306582655694156,
   0.3328541657334156
  ],
  "r2_err": [
   0.0006222464423906365,
   0.0005991538793336221,
   0.000566903716628734,
   0.0007223164515156841,
   0.0006445005757380294,
   0.0005978429791104143
  ],
  "r2_nm": 0.3333333333333333,
  "r3": [
   0.22023934989160546,
   0.22098010206833196,
   0.22041470909334204,
   0.2215089058030252,
   0.22100299888124933,
   0.22049286346938876,
   0.22190207025958233,
   0.22153331655983569,
   0.2210470391573296,
   0.22049068353995924
  ],
  "r3_err": [
   0.0014681448794014102,
   0.0012821669723007108,
   0.0012803839959001264,
   0.0012042285571374504,
   0.0011556583305037955,
   0.0012187600760682465,
   0.0013261247772654852,
   0.0011589961414305214,
   0.00115496525097817,
   0.001246486349456901
  ],
  "r3_nm": 0.2222222222222222,
  "chi2": 18445.974924707734,
  "dof": 17992,
  "p": 0.00873036343280821,
  "geom_ratio": 1.0004525599235399
 },
 "D3": {
  "k": 1,
  "mode": 3,
  "sigma": 0.3,
  "keep": 0.7,
  "nev": 2000000,
  "means": [
   1.5251845,
   2.2705325,
   3.387846
  ],
  "means_err": [
   0.0012641544224682962,
   0.0022562505415866896,
   0.002838857950221966
  ],
  "means_pred": [
   1.5225146794482618,
   2.2713251718906204,
   3.3884189938855833
  ],
  "r2": [
   0.9994271637456451,
   1.0007144582414453,
   0.9991363276224415,
   0.9999172067784725,
   0.9978170192237297,
   1.000106067871358
  ],
  "r2_err": [
   0.0020376592765171436,
   0.0017581613824878758,
   0.0013163152017541876,
   0.002669317791226794,
   0.0018749878600384173,
   0.0014838446249894515
  ],
  "r2_nm": 1.0,
  "r3": [
   2.0041624866437258,
   1.9951096233189032,
   2.0045151143307494,
   1.991265842266409,
   1.9984453046015282,
   2.0032434243782253,
   1.9853578129571448,
   1.9919021767817455,
   1.9958367965592092,
   1.9985247961042016
  ],
  "r3_err": [
   0.01836820941654495,
   0.014101864676633734,
   0.012580299722670175,
   0.01296208370461762,
   0.010367064430407308,
   0.010195967120410815,
   0.013506654726494073,
   0.009469286437768674,
   0.008232498519164978,
   0.00990705363122631
  ],
  "r3_nm": 2.0,
  "chi2": 3722.2368127681466,
  "dof": 3766,
  "p": 0.690947048937325,
  "geom_ratio": 1.0022835399117633
 },
 "D4": {
  "k": 1,
  "mode": 4,
  "sigma": 0.5,
  "keep": 1.0,
  "nev": 2000000,
  "means": [
   2.485799,
   3.7081695,
   5.531739
  ],
  "means_err": [
   0.001785624066731943,
   0.002997020142938562,
   0.004115088742539385
  ],
  "means_pred": [
   2.4852346170980546,
   3.707534381218309,
   5.530990861376506
  ],
  "r2": [
   1.079940960158829,
   1.0808382485108252,
   1.0799391265339804,
   1.0818116456796993,
   1.0788123727492236,
   1.0814935448251475
  ],
  "r2_err": [
   0.0019468395724954438,
   0.00205746873761599,
   0.001978416950670641,
   0.002239690728098958,
   0.001881668052391039,
   0.0022716466356409097
  ],
  "r2_nm": 1.0,
  "r3": [
   2.5176807508022465,
   2.5107543594689137,
   2.512738952328345,
   2.503707184198255,
   2.5074651649168787,
   2.510785990234762,
   2.4976233042408906,
   2.5009592514894137,
   2.5063286061781938,
   2.512885548670808
  ],
  "r3_err": [
   0.01652764898046544,
   0.014612124185521134,
   0.01489379150292617,
   0.014185013003310687,
   0.013939824147256,
   0.015277447139073858,
   0.015367361361225088,
   0.014655119143616698,
   0.015395956641102713,
   0.017104045201811816
  ],
  "r3_nm": 2.0,
  "chi2": 8674.41233893632,
  "dof": 6958,
  "p": 7.164284336386553e-42,
  "geom_ratio": 1.0000196526175227
 },
 "D5": {
  "k": 1,
  "mode": 5,
  "sigma": 0.5,
  "keep": 1.0,
  "nev": 2000000,
  "means": [
   4.969203,
   7.4162225,
   11.0629455
  ],
  "means_err": [
   0.004572588536384716,
   0.006031227548118181,
   0.007892882057466518
  ],
  "means_pred": [
   4.970469234196109,
   7.415068762436618,
   11.061981722753012
  ],
  "r2": [
   1.0405646633811547,
   1.0052199963762316,
   1.0287152466932827,
   1.0979945021750948,
   1.068669787266959,
   1.0466599560178464
  ],
  "r2_err": [
   0.0014759120191966796,
   0.0014466744932298589,
   0.0015341292470620626,
   0.0015216882835179322,
   0.0015815119151396623,
   0.0016211455032419761
  ],
  "r2_nm": 1.0,
  "r3": [
   2.2837698369486503,
   2.176890103763227,
   2.103673237008117,
   2.1547670875540486,
   2.0770636091697723,
   2.057884326156939,
   2.2175658574263264,
   2.1352763588645884,
   2.1119440972170254,
   2.1470670024697265
  ],
  "r3_err": [
   0.011304570723026909,
   0.00949402510221405,
   0.009421400546852149,
   0.00903329918883591,
   0.008804967551512527,
   0.009236290855056515,
   0.010124394319673834,
   0.009513709919158479,
   0.009770988530581828,
   0.010479895668356623
  ],
  "r3_nm": 2.0,
  "chi2": 341403.5755102776,
  "dof": 15433,
  "p": 0.0,
  "geom_ratio": 0.9995211994266258
 },
 "D4_analytic": {
  "R2": 1.0816215483847764,
  "R3": 2.5201164643219247,
  "R3_if_NM_with_same_R2": 2.3398103478605625
 }
}

==> anc/calc_SHORT/item7/cascade_displacement_2000000.log <==
D0 k=1 mode=0 sigma=0.0 keep=1.0  (2 s)
   means 2.4369+-0.0016 3.6379+-0.0023 5.4238+-0.0042   predicted 2.4360 3.6341 5.4215   m1 m3/m2^2 = 0.9987
   R2 (12 13 23 11 22 33) 0.9983 0.9984 0.9987 0.9996 0.9980 0.9989  max err 0.0018  [NM: 1.0000]
   R3 (10 ratios)        2.010 2.003 2.001 1.995 1.996 1.995 1.990 1.991 1.991 1.991  max err 0.013  [NM: 2.0000]
   chi2 against NM(k=1, own means) = 6906.3 on 6786 dof, p = 0.151
D1 k=1 mode=1 sigma=0.5 keep=1.0  (3 s)
   means 2.4885+-0.0020 3.7140+-0.0030 5.5354+-0.0042   predicted 2.4852 3.7075 5.5310   m1 m3/m2^2 = 0.9986
   R2 (12 13 23 11 22 33) 1.0003 0.9984 0.9987 1.0003 1.0003 0.9971  max err 0.0020  [NM: 1.0000]
   R3 (10 ratios)        1.994 1.994 1.983 1.995 1.986 1.975 1.997 1.990 1.982 1.972  max err 0.013  [NM: 2.0000]
   chi2 against NM(k=1, own means) = 6809.7 on 6962 dof, p = 0.902
D2 k=3 mode=2 sigma=0.5 keep=1.0  (8 s)
   means 7.4615+-0.0033 11.1276+-0.0052 16.6024+-0.0078   predicted 7.4557 11.1226 16.5930   m1 m3/m2^2 = 1.0005
   R2 (12 13 23 11 22 33) 0.3330 0.3328 0.3331 0.3329 0.3331 0.3329  max err 0.0007  [NM: 0.3333]
   R3 (10 ratios)        0.220 0.221 0.220 0.222 0.221 0.220 0.222 0.222 0.221 0.220  max err 0.001  [NM: 0.2222]
   chi2 against NM(k=3, own means) = 18446.0 on 17992 dof, p = 0.00873
D3 k=1 mode=3 sigma=0.3 keep=0.7  (3 s)
   means 1.5252+-0.0013 2.2705+-0.0023 3.3878+-0.0028   predicted 1.5225 2.2713 3.3884   m1 m3/m2^2 = 1.0023
   R2 (12 13 23 11 22 33) 0.9994 1.0007 0.9991 0.9999 0.9978 1.0001  max err 0.0027  [NM: 1.0000]
   R3 (10 ratios)        2.004 1.995 2.005 1.991 1.998 2.003 1.985 1.992 1.996 1.999  max err 0.018  [NM: 2.0000]
   chi2 against NM(k=1, own means) = 3722.2 on 3766 dof, p = 0.691
D4 k=1 mode=4 sigma=0.5 keep=1.0  (2 s)
   means 2.4858+-0.0018 3.7082+-0.0030 5.5317+-0.0041   predicted 2.4852 3.7075 5.5310   m1 m3/m2^2 = 1.0000
   R2 (12 13 23 11 22 33) 1.0799 1.0808 1.0799 1.0818 1.0788 1.0815  max err 0.0023  [NM: 1.0000]
   R3 (10 ratios)        2.518 2.511 2.513 2.504 2.507 2.511 2.498 2.501 2.506 2.513  max err 0.017  [NM: 2.0000]
   chi2 against NM(k=1, own means) = 8674.4 on 6958 dof, p = 7.16e-42
D5 k=1 mode=5 sigma=0.5 keep=1.0  (5 s)
   means 4.9692+-0.0046 7.4162+-0.0060 11.0629+-0.0079   predicted 4.9705 7.4151 11.0620   m1 m3/m2^2 = 0.9995
   R2 (12 13 23 11 22 33) 1.0406 1.0052 1.0287 1.0980 1.0687 1.0467  max err 0.0016  [NM: 1.0000]
   R3 (10 ratios)        2.284 2.177 2.104 2.155 2.077 2.058 2.218 2.135 2.112 2.147  max err 0.011  [NM: 2.0000]
   chi2 against NM(k=1, own means) = 341403.6 on 15433 dof, p = 0
D4 analytic (exponential density, common Gaussian shift s=0.5, k=1): R2 = 1.0816, R3 = 2.5201, an NM with the same R2 would have R3 = 2.3398


==> anc/calc_SHORT/item7/chi2_k3_control.log <==
k3 no displacement (control)     seed 101: E>=5 chi2/dof 17916/17541 z=+2.00 p=0.0231 | E>=20 9909/9792 z=+0.84 p=0.201
k3 no displacement (control)     seed 202: E>=5 chi2/dof 17374/17542 z=-0.90 p=0.815 | E>=20 9848/9785 z=+0.45 p=0.326
k3 no displacement (control)     seed 303: E>=5 chi2/dof 17261/17530 z=-1.44 p=0.925 | E>=20 9810/9789 z=+0.15 p=0.44
k3 N(0,0.5) displacement         seed 101: E>=5 chi2/dof 17884/17971 z=-0.46 p=0.676 | E>=20 10049/10006 z=+0.30 p=0.379
k3 N(0,0.5) displacement         seed 202: E>=5 chi2/dof 17878/17976 z=-0.52 p=0.697 | E>=20 9906/10008 z=-0.72 p=0.764
k3 N(0,0.5) displacement         seed 303: E>=5 chi2/dof 18020/17938 z=+0.43 p=0.331 | E>=20 10229/9993 z=+1.67 p=0.0481


==> anc/calc_SHORT/item7/chi2_k3_control.py <==
#!/usr/bin/env python3
"""Item 7(a), follow-up to cascade_displacement.py: the D2 variant (k=3, independent N(0,0.5)
displacement) gave chi2 p = 0.0087 at 2e6 events.  This program separates a real failure from the
behaviour of the Pearson statistic with many cells of expectation near 5, by running the k=3
cascade WITHOUT displacement (the exact negative multinomial, a control that must pass) and WITH
displacement, three seeds each, and computing chi2 with pooling thresholds E >= 5 and E >= 20.
"""
import sys, os, json, math
import numpy as np
from scipy import stats, special
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from cascade_displacement import simulate

HERE = os.path.dirname(os.path.abspath(__file__))


def chi2(c, k, thr):
    m = c.mean(0).astype(np.float64); a = m / (k + m.sum())
    B = int(c.max()) + 1
    key = (c[:, 0].astype(np.int64) * B + c[:, 1]) * B + c[:, 2]
    u, cnt = np.unique(key, return_counts=True)
    n1, n2, n3 = u // (B * B), (u // B) % B, u % B
    N = n1 + n2 + n3
    logp = (special.gammaln(k + N) - special.gammaln(k) - special.gammaln(n1 + 1) - special.gammaln(n2 + 1)
            - special.gammaln(n3 + 1) + n1 * np.log(a[0]) + n2 * np.log(a[1]) + n3 * np.log(a[2])
            + k * np.log(1 - a.sum()))
    E = len(c) * np.exp(logp); big = E >= thr
    os_, es = cnt[~big].sum(), len(c) - E[big].sum()
    ch = float(np.sum((cnt[big] - E[big]) ** 2 / E[big]) + (os_ - es) ** 2 / es)
    dof = int(big.sum()) - 3
    return ch, dof, float(stats.chi2.sf(ch, dof)), (ch - dof) / math.sqrt(2 * dof)


if __name__ == '__main__':
    nev = int(sys.argv[1]) if len(sys.argv) > 1 else 2_000_000
    out = []
    for mode, sig, lab in ((0, 0.0, 'k3 no displacement (control)'), (2, 0.5, 'k3 N(0,0.5) displacement')):
        for seed in (101, 202, 303):
            c = simulate(nev, 3, mode, sig, 1.0, seed)
            row = dict(label=lab, seed=seed, nev=nev)
            for thr in (5, 20):
                ch, dof, p, z = chi2(c, 3, thr)
                row[f'thr{thr}'] = dict(chi2=ch, dof=dof, p=p, z=z)
            out.append(row)
            print(f"{lab:32s} seed {seed}: E>=5 chi2/dof {row['thr5']['chi2']:.0f}/{row['thr5']['dof']} "
                  f"z={row['thr5']['z']:+.2f} p={row['thr5']['p']:.3g} | E>=20 {row['thr20']['chi2']:.0f}/"
                  f"{row['thr20']['dof']} z={row['thr20']['z']:+.2f} p={row['thr20']['p']:.3g}", flush=True)
    json.dump(out, open(os.path.join(HERE, f'chi2_k3_control_{nev}.json'), 'w'), indent=1)


==> anc/calc_SHORT/item7/chi2_k3_control_2000000.json <==
[
 {
  "label": "k3 no displacement (control)",
  "seed": 101,
  "nev": 2000000,
  "thr5": {
   "chi2": 17916.450695265383,
   "dof": 17541,
   "p": 0.023078821709009795,
   "z": 2.0045216017323777
  },
  "thr20": {
   "chi2": 9909.009122340502,
   "dof": 9792,
   "p": 0.2011354042243368,
   "z": 0.8361207887567809
  }
 },
 {
  "label": "k3 no displacement (control)",
  "seed": 202,
  "nev": 2000000,
  "thr5": {
   "chi2": 17373.81917546929,
   "dof": 17542,
   "p": 0.815196838636068,
   "z": -0.8978875013014936
  },
  "thr20": {
   "chi2": 9847.731763714608,
   "dof": 9785,
   "p": 0.3255496124821644,
   "z": 0.4484273421444082
  }
 },
 {
  "label": "k3 no displacement (control)",
  "seed": 303,
  "nev": 2000000,
  "thr5": {
   "chi2": 17261.251972037815,
   "dof": 17530,
   "p": 0.9249424288680227,
   "z": -1.435288913451214
  },
  "thr20": {
   "chi2": 9809.61597281835,
   "dof": 9789,
   "p": 0.43959341947660296,
   "z": 0.14733966254647504
  }
 },
 {
  "label": "k3 N(0,0.5) displacement",
  "seed": 101,
  "nev": 2000000,
  "thr5": {
   "chi2": 17883.66777683039,
   "dof": 17971,
   "p": 0.6764817031801144,
   "z": -0.46065246130331383
  },
  "thr20": {
   "chi2": 10048.896475152802,
   "dof": 10006,
   "p": 0.37922697678793876,
   "z": 0.3032329284583171
  }
 },
 {
  "label": "k3 N(0,0.5) displacement",
  "seed": 202,
  "nev": 2000000,
  "thr5": {
   "chi2": 17877.535822671685,
   "dof": 17976,
   "p": 0.697328264543877,
   "z": -0.5192980946933483
  },
  "thr20": {
   "chi2": 9906.152226106424,
   "dof": 10008,
   "p": 0.7635057394646917,
   "z": -0.719884619409001
  }
 },
 {
  "label": "k3 N(0,0.5) displacement",
  "seed": 303,
  "nev": 2000000,
  "thr5": {
   "chi2": 18020.25505770517,
   "dof": 17938,
   "p": 0.3310095749345848,
   "z": 0.4342707749531303
  },
  "thr20": {
   "chi2": 10229.422602325061,
   "dof": 9993,
   "p": 0.04805195183054417,
   "z": 1.6723456767521145
  }
 }
]

==> anc/calc_SHORT/item7/h1_edge_positions.json <==
[
 {
  "Q2": [
   5,
   10
  ],
  "W": 72,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   3.262688483189522,
   3.4195236814438172,
   3.575785839559726
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -0.9545635784234258,
   0.006818602484585529,
   0.49671352728710055
  ],
  "eta4_in_acc": 0.966015625,
  "eta4_event_sd": 0.22870363924358408,
  "eta0_event_sd": 0.10041498245403492
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 72,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   3.099977375336832,
   3.2587185242432573,
   3.4213246216230013
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -1.0248152823169467,
   -0.035942876428981696,
   0.46613534227697695
  ],
  "eta4_in_acc": 0.996765625,
  "eta4_event_sd": 0.2285147403956347,
  "eta0_event_sd": 0.10026603997696495
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 101,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.917794768056848,
   3.0771980597247346,
   3.2274490342541777
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.0978894934462797,
   -0.6152186893061546,
   -0.09631567508147046
  ],
  "eta4_in_acc": 0.825859375,
  "eta4_event_sd": 0.2524879186241778,
  "eta0_event_sd": 0.09946741069187227
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 101,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.756926641491265,
   2.916187465032721,
   3.0687864901799284
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.1373313587306497,
   -0.6469080981187627,
   -0.12738239005851873
  ],
  "eta4_in_acc": 0.86503125,
  "eta4_event_sd": 0.24900315700900114,
  "eta0_event_sd": 0.09927125741817527
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 147,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.5716640031481584,
   2.728987853699115,
   2.8834805765861837
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.8648626152774264,
   -1.1912445278863797,
   -0.6656747079418468
  ],
  "eta4_in_acc": 0.695875,
  "eta4_event_sd": 0.1233417282693684,
  "eta0_event_sd": 0.10013561944394118
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 147,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.412850637890286,
   2.569190323752385,
   2.723269286740978
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.883452357619132,
   -1.210889238516969,
   -0.6879779015586134
  ],
  "eta4_in_acc": 0.6888125,
  "eta4_event_sd": 0.11999581164015424,
  "eta0_event_sd": 0.09979514012148256
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 205,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.222490165762785,
   2.3893738710127743,
   2.534619675517263
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.5015506626623214,
   -1.709735363978968,
   -1.2265820988375529
  ],
  "eta4_in_acc": 0.386,
  "eta4_event_sd": 0.10129611892099549,
  "eta0_event_sd": 0.09979407764060912
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 205,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.065928036627097,
   2.2321090078165167,
   2.3754934257854856
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.5130039079655435,
   -1.72024924979086,
   -1.2393025608140864
  ],
  "eta4_in_acc": 0.375484375,
  "eta4_event_sd": 0.09927176145289357,
  "eta0_event_sd": 0.09914533357435744
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 72,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   3.264874068349261,
   3.4206276963667506,
   3.5778789110280065
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -0.4089903942298926,
   0.2857529390866581,
   0.7448844868272666
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.22689357569965926,
  "eta0_event_sd": 0.09979384827559279
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 72,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   3.0965529021418132,
   3.25821360159041,
   3.4292283146018323
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -0.46125461090697123,
   0.254213111471145,
   0.7245627823485169
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.22960065837940724,
  "eta0_event_sd": 0.09957625464839746
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 101,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.9175571621754357,
   3.0742819813782747,
   3.2292538293719675
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -1.4005058442333385,
   -0.3767425118901939,
   0.12706923879907814
  ],
  "eta4_in_acc": 0.9565625,
  "eta4_event_sd": 0.2347738031687037,
  "eta0_event_sd": 0.09898972203475742
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 101,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.756209388067052,
   2.913413823223583,
   3.074672793305971
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -1.4366962787263706,
   -0.40486394647248425,
   0.10235107311331866
  ],
  "eta4_in_acc": 0.971734375,
  "eta4_event_sd": 0.23287265054207074,
  "eta0_event_sd": 0.09876144058677759
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 147,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.5688183684809363,
   2.729078364386706,
   2.8816956421999027
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.5419140806033655,
   -1.0185695314488652,
   -0.4797350713012587
  ],
  "eta4_in_acc": 0.762,
  "eta4_event_sd": 0.25920242401993593,
  "eta0_event_sd": 0.1002863229726763
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 147,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.4096483434709906,
   2.569520728051228,
   2.7231601776704104
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.5590149256317485,
   -1.0370087761423892,
   -0.4996387579187393
  ],
  "eta4_in_acc": 0.7563125,
  "eta4_event_sd": 0.25645880639343804,
  "eta0_event_sd": 0.09992677203432089
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 205,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.217807511678738,
   2.388063125358646,
   2.5344605267347236
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.8215984006703367,
   -1.6171502953658894,
   -1.0789201830985726
  ],
  "eta4_in_acc": 0.4853125,
  "eta4_event_sd": 0.10188643614630301,
  "eta0_event_sd": 0.10188285519204061
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 205,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.0611815468790384,
   2.2299984908383452,
   2.3758775342437515
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.8306073791957087,
   -1.62674540707817,
   -1.0912643764472274
  ],
  "eta4_in_acc": 0.476078125,
  "eta4_event_sd": 0.09994782694875837,
  "eta0_event_sd": 0.10120947054241317
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 72,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   3.2602432332705513,
   3.419844506450647,
   3.580271238566603
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   0.050116421706749514,
   0.5954015770754681,
   1.0221462902510337
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.22488440089235276,
  "eta0_event_sd": 0.10026022661403862
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 72,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   3.084834976183063,
   3.256036384696533,
   3.441019640367247
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   0.016639126272959732,
   0.5748924050539086,
   1.0093862451942794
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.22816341625427494,
  "eta0_event_sd": 0.09990725606511912
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 101,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.9170297957584115,
   3.075830496215391,
   3.2304383907119627
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -0.8250887207374491,
   -0.09346465029296383,
   0.379592908852542
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.23498655884883232,
  "eta0_event_sd": 0.0999280924849211
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 101,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.7511254536263365,
   2.914149851360251,
   3.082776206810306
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -0.8556890701876065,
   -0.1167381696989362,
   0.36135836418194506
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.23509827866559652,
  "eta0_event_sd": 0.09962915569074282
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 147,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.5696649927762816,
   2.726678761032415,
   2.8828846138768567
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -1.911307230063311,
   -0.7890003428873242,
   -0.26302828890905017
  ],
  "eta4_in_acc": 0.8913125,
  "eta4_event_sd": 0.24655722807955888,
  "eta0_event_sd": 0.10009361638374933
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 147,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.4098118249226976,
   2.5668833954889365,
   2.7285142636057564
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -1.931148855918286,
   -0.8063262732688157,
   -0.28043473757364157
  ],
  "eta4_in_acc": 0.886390625,
  "eta4_event_sd": 0.24450165120766978,
  "eta0_event_sd": 0.09970497248388709
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 205,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.222260151022783,
   2.391119489335255,
   2.5353629246405425
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -3.032776292460182,
   -1.4572626577871421,
   -0.8866981157076125
  ],
  "eta4_in_acc": 0.58796875,
  "eta4_event_sd": 0.23070836523705887,
  "eta0_event_sd": 0.10106927370827615
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 205,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.0657585558021543,
   2.232122774863509,
   2.3788660649784217
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -3.0442328538258816,
   -1.4674010487651992,
   -0.8989087509992016
  ],
  "eta4_in_acc": 0.5826875,
  "eta4_event_sd": 0.22903185804234433,
  "eta0_event_sd": 0.10038922160545519
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 72,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   3.254115521603977,
   3.4155146625168884,
   3.585553916823565
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   0.4792062972667136,
   0.9531191558083658,
   1.3835015224440153
  ],
  "eta4_in_acc": 0.9989375,
  "eta4_event_sd": 0.24107652006485233,
  "eta0_event_sd": 0.0992214693692255
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 72,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   3.064582024854201,
   3.2483142234595226,
   3.4588117239776532
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   0.45908174946385744,
   0.9418088053933609,
   1.3772333326852009
  ],
  "eta4_in_acc": 0.999171875,
  "eta4_event_sd": 0.24395982047737222,
  "eta0_event_sd": 0.09852658851877186
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 101,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.9142477832215143,
   3.071837404239539,
   3.2342142305796973
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -0.31729416357801615,
   0.2604977175819844,
   0.711885396385257
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.2456318228280645,
  "eta0_event_sd": 0.09973018137492067
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 101,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.7396003753178824,
   2.910490616519017,
   3.096588769841154
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -0.33935103293624724,
   0.2440908668057924,
   0.7012151095392091
  ],
  "eta4_in_acc": 1.0,
  "eta4_event_sd": 0.24761328620046194,
  "eta0_event_sd": 0.09927055359184468
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 147,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.5695293363243916,
   2.7322166168976345,
   2.881942644714782
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -1.260023625793665,
   -0.46601886370453893,
   0.029980496736662227
  ],
  "eta4_in_acc": 0.990828125,
  "eta4_event_sd": 0.2584569267223155,
  "eta0_event_sd": 0.09909655170319784
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 147,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.4064528663711995,
   2.571647365795406,
   2.734826952777428
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -1.2770478557453013,
   -0.4813517140423265,
   0.016801580682751893
  ],
  "eta4_in_acc": 0.989625,
  "eta4_event_sd": 0.257823021849355,
  "eta0_event_sd": 0.09863258151389642
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 205,
  "ptstar": 0.2,
  "eta0_p5_50_95": [
   2.2214368013664694,
   2.3848309350807657,
   2.5349409648038335
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.5895114305730536,
   -1.2328113794736326,
   -0.6501738168952359
  ],
  "eta4_in_acc": 0.72084375,
  "eta4_event_sd": 0.3137072666087776,
  "eta0_event_sd": 0.10104371318237786
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 205,
  "ptstar": 0.5,
  "eta0_p5_50_95": [
   2.0640653063621053,
   2.2272663909477544,
   2.3805649787040895
  ],
  "eta0_in_acc": 0.0,
  "eta4_p5_50_95": [
   -2.598466235338845,
   -1.242595559156909,
   -0.661005953182364
  ],
  "eta4_in_acc": 0.716015625,
  "eta4_event_sd": 0.31217314444450167,
  "eta0_event_sd": 0.10032353743861629
 }
]

==> anc/calc_SHORT/item7/h1_edge_positions.log <==
 Q2 bin   W  pT* | eta*=0 -> eta_lab p5 p50 p95 (in acc) | eta*=4 -> eta_lab p5 p50 p95 (in acc) | sd over events of azimuth-mean edge: eta*=4
  5-10   72 0.2 | +3.26 +3.42 +3.58 (0.000) | -0.95 +0.01 +0.50 (0.966) | 0.229
  5-10   72 0.5 | +3.10 +3.26 +3.42 (0.000) | -1.02 -0.04 +0.47 (0.997) | 0.229
  5-10  101 0.2 | +2.92 +3.08 +3.23 (0.000) | -2.10 -0.62 -0.10 (0.826) | 0.252
  5-10  101 0.5 | +2.76 +2.92 +3.07 (0.000) | -2.14 -0.65 -0.13 (0.865) | 0.249
  5-10  147 0.2 | +2.57 +2.73 +2.88 (0.000) | -2.86 -1.19 -0.67 (0.696) | 0.123
  5-10  147 0.5 | +2.41 +2.57 +2.72 (0.000) | -2.88 -1.21 -0.69 (0.689) | 0.120
  5-10  205 0.2 | +2.22 +2.39 +2.53 (0.000) | -2.50 -1.71 -1.23 (0.386) | 0.101
  5-10  205 0.5 | +2.07 +2.23 +2.38 (0.000) | -2.51 -1.72 -1.24 (0.375) | 0.099
 10-20   72 0.2 | +3.26 +3.42 +3.58 (0.000) | -0.41 +0.29 +0.74 (1.000) | 0.227
 10-20   72 0.5 | +3.10 +3.26 +3.43 (0.000) | -0.46 +0.25 +0.72 (1.000) | 0.230
 10-20  101 0.2 | +2.92 +3.07 +3.23 (0.000) | -1.40 -0.38 +0.13 (0.957) | 0.235
 10-20  101 0.5 | +2.76 +2.91 +3.07 (0.000) | -1.44 -0.40 +0.10 (0.972) | 0.233
 10-20  147 0.2 | +2.57 +2.73 +2.88 (0.000) | -2.54 -1.02 -0.48 (0.762) | 0.259
 10-20  147 0.5 | +2.41 +2.57 +2.72 (0.000) | -2.56 -1.04 -0.50 (0.756) | 0.256
 10-20  205 0.2 | +2.22 +2.39 +2.53 (0.000) | -2.82 -1.62 -1.08 (0.485) | 0.102
 10-20  205 0.5 | +2.06 +2.23 +2.38 (0.000) | -2.83 -1.63 -1.09 (0.476) | 0.100
 20-40   72 0.2 | +3.26 +3.42 +3.58 (0.000) | +0.05 +0.60 +1.02 (1.000) | 0.225
 20-40   72 0.5 | +3.08 +3.26 +3.44 (0.000) | +0.02 +0.57 +1.01 (1.000) | 0.228
 20-40  101 0.2 | +2.92 +3.08 +3.23 (0.000) | -0.83 -0.09 +0.38 (1.000) | 0.235
 20-40  101 0.5 | +2.75 +2.91 +3.08 (0.000) | -0.86 -0.12 +0.36 (1.000) | 0.235
 20-40  147 0.2 | +2.57 +2.73 +2.88 (0.000) | -1.91 -0.79 -0.26 (0.891) | 0.247
 20-40  147 0.5 | +2.41 +2.57 +2.73 (0.000) | -1.93 -0.81 -0.28 (0.886) | 0.245
 20-40  205 0.2 | +2.22 +2.39 +2.54 (0.000) | -3.03 -1.46 -0.89 (0.588) | 0.231
 20-40  205 0.5 | +2.07 +2.23 +2.38 (0.000) | -3.04 -1.47 -0.90 (0.583) | 0.229
 40-100  72 0.2 | +3.25 +3.42 +3.59 (0.000) | +0.48 +0.95 +1.38 (0.999) | 0.241
 40-100  72 0.5 | +3.06 +3.25 +3.46 (0.000) | +0.46 +0.94 +1.38 (0.999) | 0.244
 40-100 101 0.2 | +2.91 +3.07 +3.23 (0.000) | -0.32 +0.26 +0.71 (1.000) | 0.246
 40-100 101 0.5 | +2.74 +2.91 +3.10 (0.000) | -0.34 +0.24 +0.70 (1.000) | 0.248
 40-100 147 0.2 | +2.57 +2.73 +2.88 (0.000) | -1.26 -0.47 +0.03 (0.991) | 0.258
 40-100 147 0.5 | +2.41 +2.57 +2.73 (0.000) | -1.28 -0.48 +0.02 (0.990) | 0.258
 40-100 205 0.2 | +2.22 +2.38 +2.53 (0.000) | -2.59 -1.23 -0.65 (0.721) | 0.314
 40-100 205 0.5 | +2.06 +2.23 +2.38 (0.000) | -2.60 -1.24 -0.66 (0.716) | 0.312


==> anc/calc_SHORT/item7/h1_edge_positions.py <==
#!/usr/bin/env python3
"""Item 7(c).  Where do the HCM edges eta* = 0 and eta* = 4 lie in the laboratory, per H1 cell?

For each (Q^2, y) cell, 4000 events are drawn as in h1_frame_toy.py (dQ^2/Q^4, (1+(1-y)^2)/y dy,
phi_e uniform).  For each event, a charged pion with transverse momentum pT* in the HCM frame
(0.2 and 0.5 GeV) placed on the edge eta* = 0 or eta* = 4, at 16 azimuths, is transformed to the
laboratory.  Reported: the 5th, 50th and 95th percentiles of its eta_lab over events and azimuths,
the spread over events of the azimuth-averaged edge position (the event-level part), and the
fraction of edge points inside |eta_lab| < 1.6 with pT_lab > 0.15 GeV.
"""
import math, os, sys, json
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import h1_frame_toy as T

rng = np.random.default_rng(7)
T.rng = rng
out = []
print(' Q2 bin   W  pT* | eta*=0 -> eta_lab p5 p50 p95 (in acc) | eta*=4 -> eta_lab p5 p50 p95 (in acc) | sd over events of azimuth-mean edge: eta*=4')
for q in T.QBINS:
    for yb in T.YBINS:
        Q2, y, phi = T.sample_kin(4000, q[0], q[1], yb[0], yb[1])
        for ptS in (0.2, 0.5):
            res = {}
            for es in (0.0, 4.0):
                az = np.linspace(0, 2 * math.pi, 16, endpoint=False)
                mt = math.hypot(ptS, T.MPI)
                pz = ptS * math.sinh(es)              # eta* = es for this pT*
                E = math.sqrt(mt ** 2 + pz ** 2)
                P = np.vstack([np.full(16, E), ptS * np.cos(az), ptS * np.sin(az), np.full(16, pz)])
                etas = np.empty((len(Q2), 16)); pts = np.empty((len(Q2), 16))
                for i in range(len(Q2)):
                    L, W = T.lorentz_to_hcm(Q2[i], y[i], phi[i])
                    pl = np.linalg.solve(L, P)
                    etas[i], pts[i] = T.eta_of(pl)
                inacc = np.mean((np.abs(etas) < 1.6) & (pts > 0.15))
                res[es] = (np.percentile(etas, [5, 50, 95]), inacc, float(np.std(etas.mean(1))))
            out.append(dict(Q2=list(q), W=yb[2], ptstar=ptS,
                            eta0_p5_50_95=res[0.0][0].tolist(), eta0_in_acc=float(res[0.0][1]),
                            eta4_p5_50_95=res[4.0][0].tolist(), eta4_in_acc=float(res[4.0][1]),
                            eta4_event_sd=res[4.0][2], eta0_event_sd=res[0.0][2]))
            a, b = res[0.0], res[4.0]
            print(f'{q[0]:>3}-{q[1]:<3} {yb[2]:3d} {ptS:.1f} | {a[0][0]:+.2f} {a[0][1]:+.2f} {a[0][2]:+.2f} ({a[1]:.3f}) | '
                  f'{b[0][0]:+.2f} {b[0][1]:+.2f} {b[0][2]:+.2f} ({b[1]:.3f}) | {b[2]:.3f}')
json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'h1_edge_positions.json'), 'w'), indent=1)


==> anc/calc_SHORT/item7/h1_frame_toy.json <==
[
 {
  "Q2": [
   5,
   10
  ],
  "W": 72,
  "shape": "F",
  "W_mean_GeV": 74.14435183387846,
  "frac_in_over_full_toy": 0.815175746840166,
  "frac_in_over_full_pub": 0.8823529411764706,
  "mean_in_toy": 2.7715975392565646,
  "s2_kin": 0.016677428013205108,
  "s_kin_over_mean": 0.04659446937543591,
  "var_mfull_kin": 0.01451704084942008,
  "v": 0.016025114352155125,
  "var_full_toy": 3.6000000000000014,
  "var_in_toy": 2.911643193922578,
  "diff_toy": -0.6883568060774232,
  "cov_in_rest_toy": 0.026726561120319348,
  "s2_required": 0.33843537414965974,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 101,
  "shape": "F",
  "W_mean_GeV": 105.01315148832768,
  "frac_in_over_full_toy": 0.7529013639006414,
  "frac_in_over_full_pub": 0.8750000000000001,
  "mean_in_toy": 3.6139265467230786,
  "s2_kin": 0.019203959929380322,
  "s_kin_over_mean": 0.038345647384229645,
  "var_mfull_kin": 0.0058932781981021285,
  "v": 0.043135959617687875,
  "var_full_toy": 5.800000000000004,
  "var_in_toy": 4.197334582391994,
  "diff_toy": -1.6026654176080104,
  "cov_in_rest_toy": 0.1727109214167859,
  "s2_required": 1.5663893510815303,
  "diff_pub": 0.7999999999999998
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 147,
  "shape": "F",
  "W_mean_GeV": 147.60871140270288,
  "frac_in_over_full_toy": 0.7915574765180453,
  "frac_in_over_full_pub": 0.8813559322033898,
  "mean_in_toy": 4.670189111456468,
  "s2_kin": 0.019369222349345884,
  "s_kin_over_mean": 0.02980036787976861,
  "var_mfull_kin": 0.034919161342872956,
  "v": 0.11666208263633876,
  "var_full_toy": 10.0,
  "var_in_toy": 7.236295746157609,
  "diff_toy": -2.7637042538423913,
  "cov_in_rest_toy": 0.6242717259609121,
  "s2_required": 2.3396042148547935,
  "diff_pub": 1.0
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 205,
  "shape": "F",
  "W_mean_GeV": 208.90272902313026,
  "frac_in_over_full_toy": 0.9560407604164524,
  "frac_in_over_full_pub": 0.9682539682539683,
  "mean_in_toy": 6.023056790623649,
  "s2_kin": 0.00558995930937093,
  "s_kin_over_mean": 0.012413303252793172,
  "var_mfull_kin": 0.0368125511567674,
  "v": 0.2432409455553429,
  "var_full_toy": 16.0,
  "var_in_toy": 14.854110074226334,
  "diff_toy": -1.145889925773666,
  "cov_in_rest_toy": 0.38277962281992206,
  "s2_required": 0.6477829520145783,
  "diff_pub": 0.0
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 72,
  "shape": "F",
  "W_mean_GeV": 74.05560184397572,
  "frac_in_over_full_toy": 0.793722443941292,
  "frac_in_over_full_pub": 0.8823529411764706,
  "mean_in_toy": 2.6986563094003935,
  "s2_kin": 0.01655062189870835,
  "s_kin_over_mean": 0.047671583784055144,
  "var_mfull_kin": 0.015299456827756013,
  "v": 0.007317352219538656,
  "var_full_toy": 3.499999999999993,
  "var_in_toy": 2.7686184547310235,
  "diff_toy": -0.7313815452689694,
  "cov_in_rest_toy": 0.013191874539126847,
  "s2_required": 0.3193825042881645,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 101,
  "shape": "F",
  "W_mean_GeV": 104.64715631241104,
  "frac_in_over_full_toy": 0.7427659379506042,
  "frac_in_over_full_pub": 0.86,
  "mean_in_toy": 3.713829689753021,
  "s2_kin": 0.014217900488787962,
  "s_kin_over_mean": 0.032106706005937506,
  "var_mfull_kin": 0.010735869059468677,
  "v": 0.019562164564130045,
  "var_full_toy": 5.4999999999999964,
  "var_in_toy": 3.998137483634162,
  "diff_toy": -1.5018625163658346,
  "cov_in_rest_toy": 0.09112904293986634,
  "s2_required": 1.4021568627450978,
  "diff_pub": 0.5999999999999996
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 147,
  "shape": "F",
  "W_mean_GeV": 146.9771672092378,
  "frac_in_over_full_toy": 0.7275206504012137,
  "frac_in_over_full_pub": 0.8709677419354839,
  "mean_in_toy": 4.510628032487525,
  "s2_kin": 0.016072325456491822,
  "s_kin_over_mean": 0.02810621372660736,
  "var_mfull_kin": 0.04236121548234415,
  "v": 0.08984996438125441,
  "var_full_toy": 9.700000000000003,
  "var_in_toy": 6.356210738607654,
  "diff_toy": -3.3437892613923488,
  "cov_in_rest_toy": 0.6463893015471971,
  "s2_required": 2.6991893180734383,
  "diff_pub": 1.3000000000000007
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 205,
  "shape": "F",
  "W_mean_GeV": 208.05395264064288,
  "frac_in_over_full_toy": 0.893636586317372,
  "frac_in_over_full_pub": 0.9402985074626865,
  "mean_in_toy": 5.9873651283263944,
  "s2_kin": 0.010032238047170473,
  "s_kin_over_mean": 0.016728737664504622,
  "var_mfull_kin": 0.257639623909353,
  "v": 0.20028423304995935,
  "var_full_toy": 15.999999999999979,
  "var_in_toy": 13.179304241652574,
  "diff_toy": -2.820695758347405,
  "cov_in_rest_toy": 0.7864693225026942,
  "s2_required": 1.223768222919359,
  "diff_pub": 0.0
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 72,
  "shape": "F",
  "W_mean_GeV": 73.8585955306842,
  "frac_in_over_full_toy": 0.803443740871185,
  "frac_in_over_full_pub": 0.911764705882353,
  "mean_in_toy": 2.731708718962029,
  "s2_kin": 0.023695255544761807,
  "s_kin_over_mean": 0.05635030999804845,
  "var_mfull_kin": 0.02286331704326876,
  "v": 0.023926439894093092,
  "var_full_toy": 3.700000000000001,
  "var_in_toy": 2.9345155756055705,
  "diff_toy": -0.7654844243944305,
  "cov_in_rest_toy": 0.04324569504084663,
  "s2_required": 0.24426644182124765,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 101,
  "shape": "F",
  "W_mean_GeV": 104.74780427717141,
  "frac_in_over_full_toy": 0.7285950502076277,
  "frac_in_over_full_pub": 0.8823529411764707,
  "mean_in_toy": 3.7158347560589013,
  "s2_kin": 0.016352046914134565,
  "s_kin_over_mean": 0.034413565386375224,
  "var_mfull_kin": 0.015513295338145746,
  "v": 0.030142986836012853,
  "var_full_toy": 5.899999999999999,
  "var_in_toy": 4.148876820971779,
  "diff_toy": -1.7511231790282196,
  "cov_in_rest_toy": 0.15458641644034898,
  "s2_required": 1.0450205147333078,
  "diff_pub": 0.2999999999999998
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 147,
  "shape": "F",
  "W_mean_GeV": 147.42740971597226,
  "frac_in_over_full_toy": 0.6957663597211389,
  "frac_in_over_full_pub": 0.8636363636363638,
  "mean_in_toy": 4.592057974159516,
  "s2_kin": 0.011475951876397219,
  "s_kin_over_mean": 0.023328509769991172,
  "var_mfull_kin": 0.010863107975427983,
  "v": 0.061718696858505444,
  "var_full_toy": 9.300000000000004,
  "var_in_toy": 5.9057041476468335,
  "diff_toy": -3.3942958523531708,
  "cov_in_rest_toy": 0.5579553481776891,
  "s2_required": 3.094357976653695,
  "diff_pub": 1.6999999999999993
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 205,
  "shape": "F",
  "W_mean_GeV": 208.43612089515054,
  "frac_in_over_full_toy": 0.8094964858068706,
  "frac_in_over_full_pub": 0.9041095890410958,
  "mean_in_toy": 5.909324346390153,
  "s2_kin": 0.011378816069832643,
  "s_kin_over_mean": 0.01805139256145348,
  "var_mfull_kin": 0.5705951420107855,
  "v": 0.1323677326474313,
  "var_full_toy": 15.000000000000021,
  "var_in_toy": 10.544505695068878,
  "diff_toy": -4.455494304931143,
  "cov_in_rest_toy": 0.9921864426630247,
  "s2_required": 2.713789145761601,
  "diff_pub": 1.0
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 72,
  "shape": "F",
  "W_mean_GeV": 73.66640550720841,
  "frac_in_over_full_toy": 0.7987714207068919,
  "frac_in_over_full_pub": 0.9032258064516128,
  "mean_in_toy": 2.476191404191365,
  "s2_kin": 0.06830502510191606,
  "s_kin_over_mean": 0.10554608189709502,
  "var_mfull_kin": 0.06937845275589805,
  "v": 0.04448855361384243,
  "var_full_toy": 3.599999999999998,
  "var_in_toy": 2.820317849498177,
  "diff_toy": -0.779682150501821,
  "cov_in_rest_toy": 0.06925028251840604,
  "s2_required": 0.2776458951533138,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 101,
  "shape": "F",
  "W_mean_GeV": 104.1390145089111,
  "frac_in_over_full_toy": 0.7307663077193043,
  "frac_in_over_full_pub": 0.8823529411764707,
  "mean_in_toy": 3.7269081693684516,
  "s2_kin": 0.02001951972929271,
  "s_kin_over_mean": 0.03796453940945653,
  "var_mfull_kin": 0.019272766422100227,
  "v": 0.022310543932177837,
  "var_full_toy": 5.699999999999996,
  "var_in_toy": 4.057264321465356,
  "diff_toy": -1.64273567853464,
  "cov_in_rest_toy": 0.11377698063363084,
  "s2_required": 1.0095828635851178,
  "diff_pub": 0.2999999999999998
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 147,
  "shape": "F",
  "W_mean_GeV": 148.14255096793156,
  "frac_in_over_full_toy": 0.6760874227290768,
  "frac_in_over_full_pub": 0.8676470588235294,
  "mean_in_toy": 4.597394474557722,
  "s2_kin": 0.014558320573004121,
  "s_kin_over_mean": 0.026244836383125143,
  "var_mfull_kin": 0.013754402122109804,
  "v": 0.05159031150492746,
  "var_full_toy": 9.200000000000003,
  "var_in_toy": 5.7031185423060755,
  "diff_toy": -3.4968814576939273,
  "cov_in_rest_toy": 0.521759697236396,
  "s2_required": 3.1307565789473686,
  "diff_pub": 1.8000000000000007
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 205,
  "shape": "F",
  "W_mean_GeV": 208.81565659580477,
  "frac_in_over_full_toy": 0.7081096306821324,
  "frac_in_over_full_pub": 0.8717948717948718,
  "mean_in_toy": 5.523255119320632,
  "s2_kin": 0.012535564366921981,
  "s_kin_over_mean": 0.020271077864700143,
  "var_mfull_kin": 0.5374518450767819,
  "v": 0.09225779149672249,
  "var_full_toy": 13.999999999999993,
  "var_in_toy": 8.351395398458354,
  "diff_toy": -5.6486046015416385,
  "cov_in_rest_toy": 1.0816264011217278,
  "s2_required": 4.072792362768497,
  "diff_pub": 2.0
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 72,
  "shape": "G",
  "W_mean_GeV": 73.9102710142845,
  "frac_in_over_full_toy": 0.7901890327744335,
  "frac_in_over_full_pub": 0.8823529411764706,
  "mean_in_toy": 2.6866427114330738,
  "s2_kin": 0.04432365315803824,
  "s_kin_over_mean": 0.07836242354699123,
  "var_mfull_kin": 0.04162416833322056,
  "v": 0.013651177573832161,
  "var_full_toy": 3.5999999999999996,
  "var_in_toy": 2.830106304090723,
  "diff_toy": -0.7698936959092766,
  "cov_in_rest_toy": 0.02475371511730362,
  "s2_required": 0.33843537414965974,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 101,
  "shape": "G",
  "W_mean_GeV": 104.90039406079634,
  "frac_in_over_full_toy": 0.8066858739679765,
  "frac_in_over_full_pub": 0.8750000000000001,
  "mean_in_toy": 3.872092195046287,
  "s2_kin": 0.05641023224753023,
  "s_kin_over_mean": 0.0613385145722767,
  "var_mfull_kin": 0.0384223832776427,
  "v": 0.04166565637602271,
  "var_full_toy": 5.800000000000004,
  "var_in_toy": 4.5555500645492355,
  "diff_toy": -1.2444499354507688,
  "cov_in_rest_toy": 0.13881594274424236,
  "s2_required": 1.5663893510815303,
  "diff_pub": 0.7999999999999998
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 147,
  "shape": "G",
  "W_mean_GeV": 147.5133235027916,
  "frac_in_over_full_toy": 0.877667971020259,
  "frac_in_over_full_pub": 0.8813559322033898,
  "mean_in_toy": 5.178241029019528,
  "s2_kin": 0.0711950552200292,
  "s_kin_over_mean": 0.05152792501413581,
  "var_mfull_kin": 0.011060244155891382,
  "v": 0.11742720431754702,
  "var_full_toy": 10.0,
  "var_in_toy": 8.406510532159508,
  "diff_toy": -1.5934894678404916,
  "cov_in_rest_toy": 0.35849483838203167,
  "s2_required": 2.3396042148547935,
  "diff_pub": 1.0
 },
 {
  "Q2": [
   5,
   10
  ],
  "W": 205,
  "shape": "G",
  "W_mean_GeV": 208.88254496534026,
  "frac_in_over_full_toy": 0.9803260224025906,
  "frac_in_over_full_pub": 0.9682539682539683,
  "mean_in_toy": 6.1760539411363204,
  "s2_kin": 0.04366976455654545,
  "s_kin_over_mean": 0.033836025593645194,
  "var_mfull_kin": 0.011973421389354345,
  "v": 0.24401876641706788,
  "var_full_toy": 15.999999999999993,
  "var_in_toy": 15.538144484522682,
  "diff_toy": -0.4618555154773105,
  "cov_in_rest_toy": 0.15969245983458125,
  "s2_required": 0.6477829520145783,
  "diff_pub": 0.0
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 72,
  "shape": "G",
  "W_mean_GeV": 74.18180501612542,
  "frac_in_over_full_toy": 0.795961648206637,
  "frac_in_over_full_pub": 0.8823529411764706,
  "mean_in_toy": 2.706269603902565,
  "s2_kin": 0.058530940365933794,
  "s_kin_over_mean": 0.0893967419135615,
  "var_mfull_kin": 0.056350862428319694,
  "v": 0.003757560191545066,
  "var_full_toy": 3.5000000000000018,
  "var_in_toy": 2.792540454734101,
  "diff_toy": -0.7074595452659009,
  "cov_in_rest_toy": 0.005940988274665049,
  "s2_required": 0.3193825042881645,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 101,
  "shape": "G",
  "W_mean_GeV": 104.55796338128292,
  "frac_in_over_full_toy": 0.8049361279443131,
  "frac_in_over_full_pub": 0.86,
  "mean_in_toy": 4.0246806397215655,
  "s2_kin": 0.0527428727887913,
  "s_kin_over_mean": 0.057062456786087096,
  "var_mfull_kin": 0.047437709418740835,
  "v": 0.018068207049021998,
  "var_full_toy": 5.5,
  "var_in_toy": 4.3710462796681675,
  "diff_toy": -1.1289537203318325,
  "cov_in_rest_toy": 0.06806463701347498,
  "s2_required": 1.4021568627450978,
  "diff_pub": 0.5999999999999996
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 147,
  "shape": "G",
  "W_mean_GeV": 147.74324157323022,
  "frac_in_over_full_toy": 0.8292453364160407,
  "frac_in_over_full_pub": 0.8709677419354839,
  "mean_in_toy": 5.1413210857794525,
  "s2_kin": 0.0664308888152455,
  "s_kin_over_mean": 0.05013145438514917,
  "var_mfull_kin": 0.018265273171315686,
  "v": 0.09053280750178709,
  "var_full_toy": 9.70000000000001,
  "var_in_toy": 7.606836373037094,
  "diff_toy": -2.093163626962916,
  "cov_in_rest_toy": 0.4435146330696673,
  "s2_required": 2.6991893180734383,
  "diff_pub": 1.3000000000000007
 },
 {
  "Q2": [
   10,
   20
  ],
  "W": 205,
  "shape": "G",
  "W_mean_GeV": 208.48504792021578,
  "frac_in_over_full_toy": 0.9584866665483586,
  "frac_in_over_full_pub": 0.9402985074626865,
  "mean_in_toy": 6.421860665874003,
  "s2_kin": 0.06174968403359002,
  "s_kin_over_mean": 0.038695146152359645,
  "var_mfull_kin": 0.012875701227250085,
  "v": 0.20682693822478113,
  "var_full_toy": 15.999999999999993,
  "var_in_toy": 15.025985672694375,
  "diff_toy": -0.9740143273056177,
  "cov_in_rest_toy": 0.3074443300883667,
  "s2_required": 1.223768222919359,
  "diff_pub": 0.0
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 72,
  "shape": "G",
  "W_mean_GeV": 73.77039051789758,
  "frac_in_over_full_toy": 0.795472662234463,
  "frac_in_over_full_pub": 0.911764705882353,
  "mean_in_toy": 2.7046070515971743,
  "s2_kin": 0.06366594950558539,
  "s_kin_over_mean": 0.09329308064584155,
  "var_mfull_kin": 0.06253589388088278,
  "v": 0.020431350635289443,
  "var_full_toy": 3.6999999999999993,
  "var_in_toy": 2.9190270549732835,
  "diff_toy": -0.7809729450267158,
  "cov_in_rest_toy": 0.037845538457901284,
  "s2_required": 0.24426644182124765,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 101,
  "shape": "G",
  "W_mean_GeV": 104.25893759042268,
  "frac_in_over_full_toy": 0.796092473173831,
  "frac_in_over_full_pub": 0.8823529411764707,
  "mean_in_toy": 4.060071613186538,
  "s2_kin": 0.06207827228798826,
  "s_kin_over_mean": 0.06136717296116702,
  "var_mfull_kin": 0.059682410418899656,
  "v": 0.02839764512379441,
  "var_full_toy": 5.899999999999999,
  "var_in_toy": 4.592024698733432,
  "diff_toy": -1.3079753012665662,
  "cov_in_rest_toy": 0.11864438162375723,
  "s2_required": 1.0450205147333078,
  "diff_pub": 0.2999999999999998
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 147,
  "shape": "G",
  "W_mean_GeV": 147.92439328440437,
  "frac_in_over_full_toy": 0.8017972270309864,
  "frac_in_over_full_pub": 0.8636363636363638,
  "mean_in_toy": 5.291861698404509,
  "s2_kin": 0.0604587828433168,
  "s_kin_over_mean": 0.04646449425130096,
  "var_mfull_kin": 0.0384980718114115,
  "v": 0.06104572510284212,
  "var_full_toy": 9.300000000000004,
  "var_in_toy": 7.065523522468538,
  "diff_toy": -2.234476477531466,
  "cov_in_rest_toy": 0.40824092821481717,
  "s2_required": 3.094357976653695,
  "diff_pub": 1.6999999999999993
 },
 {
  "Q2": [
   20,
   40
  ],
  "W": 205,
  "shape": "G",
  "W_mean_GeV": 207.90529320608604,
  "frac_in_over_full_toy": 0.898469700611673,
  "frac_in_over_full_pub": 0.9041095890410958,
  "mean_in_toy": 6.558828814465213,
  "s2_kin": 0.07285582371940665,
  "s_kin_over_mean": 0.04115341127372298,
  "var_mfull_kin": 0.0720784337381023,
  "v": 0.14294648540974284,
  "var_full_toy": 15.000000000000007,
  "var_in_toy": 12.791404683581668,
  "diff_toy": -2.2085953164183394,
  "cov_in_rest_toy": 0.5522330107015891,
  "s2_required": 2.713789145761601,
  "diff_pub": 1.0
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 72,
  "shape": "G",
  "W_mean_GeV": 73.6792518823797,
  "frac_in_over_full_toy": 0.7729451952149017,
  "frac_in_over_full_pub": 0.9032258064516128,
  "mean_in_toy": 2.396130105166195,
  "s2_kin": 0.11436000867157659,
  "s_kin_over_mean": 0.1411323893425439,
  "var_mfull_kin": 0.1150778318785779,
  "v": 0.03958036889531683,
  "var_full_toy": 3.599999999999998,
  "var_in_toy": 2.742264817811381,
  "diff_toy": -0.857735182188617,
  "cov_in_rest_toy": 0.06711973237516466,
  "s2_required": 0.2776458951533138,
  "diff_pub": -0.10000000000000009
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 101,
  "shape": "G",
  "W_mean_GeV": 104.21027737604575,
  "frac_in_over_full_toy": 0.7874717963928592,
  "frac_in_over_full_pub": 0.8823529411764707,
  "mean_in_toy": 4.016106161603582,
  "s2_kin": 0.07292460100117112,
  "s_kin_over_mean": 0.06724064123317937,
  "var_mfull_kin": 0.0713448907049417,
  "v": 0.020269472740397865,
  "var_full_toy": 5.700000000000003,
  "var_in_toy": 4.41743743496416,
  "diff_toy": -1.2825625650358425,
  "cov_in_rest_toy": 0.0874157266595974,
  "s2_required": 1.0095828635851178,
  "diff_pub": 0.2999999999999998
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 147,
  "shape": "G",
  "W_mean_GeV": 147.61704546667943,
  "frac_in_over_full_toy": 0.7907626614927566,
  "frac_in_over_full_pub": 0.8676470588235294,
  "mean_in_toy": 5.377186098150744,
  "s2_kin": 0.06684138851574965,
  "s_kin_over_mean": 0.0480803548615127,
  "var_mfull_kin": 0.061675920245855186,
  "v": 0.05050193180440995,
  "var_full_toy": 9.199999999999982,
  "var_in_toy": 6.907622544229863,
  "diff_toy": -2.2923774557701186,
  "cov_in_rest_toy": 0.383498992456051,
  "s2_required": 3.1307565789473686,
  "diff_pub": 1.8000000000000007
 },
 {
  "Q2": [
   40,
   100
  ],
  "W": 205,
  "shape": "G",
  "W_mean_GeV": 207.9956328395552,
  "frac_in_over_full_toy": 0.8270678260940043,
  "frac_in_over_full_pub": 0.8717948717948718,
  "mean_in_toy": 6.451129043533234,
  "s2_kin": 0.06493002974519806,
  "s_kin_over_mean": 0.039499088307150355,
  "var_mfull_kin": 0.11359883877620224,
  "v": 0.09985302389318279,
  "var_full_toy": 13.999999999999993,
  "var_in_toy": 10.678132412393296,
  "diff_toy": -3.3218675876066968,
  "cov_in_rest_toy": 0.74056310903641,
  "s2_required": 4.072792362768497,
  "diff_pub": 2.0
 }
]

==> anc/calc_SHORT/item7/h1_frame_toy.log <==
NEV=1500 kinematic points per cell, NH=20000 HCM hadrons (common sample per cell)
 shape Q2 bin   W | frac_in toy/pub | s2_kin  s_kin/mean | s2_required | Var_in-Var_full toy  pub | Cov(in,rest) toy
  F    5-10    72 | 0.815 0.882 | 0.0167 0.0466 |   0.34 |  -0.688 -0.10 | +0.027
  F    5-10   101 | 0.753 0.875 | 0.0192 0.0383 |   1.57 |  -1.603 +0.80 | +0.173
  F    5-10   147 | 0.792 0.881 | 0.0194 0.0298 |   2.34 |  -2.764 +1.00 | +0.624
  F    5-10   205 | 0.956 0.968 | 0.0056 0.0124 |   0.65 |  -1.146 +0.00 | +0.383
  F   10-20    72 | 0.794 0.882 | 0.0166 0.0477 |   0.32 |  -0.731 -0.10 | +0.013
  F   10-20   101 | 0.743 0.860 | 0.0142 0.0321 |   1.40 |  -1.502 +0.60 | +0.091
  F   10-20   147 | 0.728 0.871 | 0.0161 0.0281 |   2.70 |  -3.344 +1.30 | +0.646
  F   10-20   205 | 0.894 0.940 | 0.0100 0.0167 |   1.22 |  -2.821 +0.00 | +0.786
  F   20-40    72 | 0.803 0.912 | 0.0237 0.0564 |   0.24 |  -0.765 -0.10 | +0.043
  F   20-40   101 | 0.729 0.882 | 0.0164 0.0344 |   1.05 |  -1.751 +0.30 | +0.155
  F   20-40   147 | 0.696 0.864 | 0.0115 0.0233 |   3.09 |  -3.394 +1.70 | +0.558
  F   20-40   205 | 0.809 0.904 | 0.0114 0.0181 |   2.71 |  -4.455 +1.00 | +0.992
  F   40-100   72 | 0.799 0.903 | 0.0683 0.1055 |   0.28 |  -0.780 -0.10 | +0.069
  F   40-100  101 | 0.731 0.882 | 0.0200 0.0380 |   1.01 |  -1.643 +0.30 | +0.114
  F   40-100  147 | 0.676 0.868 | 0.0146 0.0262 |   3.13 |  -3.497 +1.80 | +0.522
  F   40-100  205 | 0.708 0.872 | 0.0125 0.0203 |   4.07 |  -5.649 +2.00 | +1.082
  G    5-10    72 | 0.790 0.882 | 0.0443 0.0784 |   0.34 |  -0.770 -0.10 | +0.025
  G    5-10   101 | 0.807 0.875 | 0.0564 0.0613 |   1.57 |  -1.244 +0.80 | +0.139
  G    5-10   147 | 0.878 0.881 | 0.0712 0.0515 |   2.34 |  -1.593 +1.00 | +0.358
  G    5-10   205 | 0.980 0.968 | 0.0437 0.0338 |   0.65 |  -0.462 +0.00 | +0.160
  G   10-20    72 | 0.796 0.882 | 0.0585 0.0894 |   0.32 |  -0.707 -0.10 | +0.006
  G   10-20   101 | 0.805 0.860 | 0.0527 0.0571 |   1.40 |  -1.129 +0.60 | +0.068
  G   10-20   147 | 0.829 0.871 | 0.0664 0.0501 |   2.70 |  -2.093 +1.30 | +0.444
  G   10-20   205 | 0.958 0.940 | 0.0617 0.0387 |   1.22 |  -0.974 +0.00 | +0.307
  G   20-40    72 | 0.795 0.912 | 0.0637 0.0933 |   0.24 |  -0.781 -0.10 | +0.038
  G   20-40   101 | 0.796 0.882 | 0.0621 0.0614 |   1.05 |  -1.308 +0.30 | +0.119
  G   20-40   147 | 0.802 0.864 | 0.0605 0.0465 |   3.09 |  -2.234 +1.70 | +0.408
  G   20-40   205 | 0.898 0.904 | 0.0729 0.0412 |   2.71 |  -2.209 +1.00 | +0.552
  G   40-100   72 | 0.773 0.903 | 0.1144 0.1411 |   0.28 |  -0.858 -0.10 | +0.067
  G   40-100  101 | 0.787 0.882 | 0.0729 0.0672 |   1.01 |  -1.283 +0.30 | +0.087
  G   40-100  147 | 0.791 0.868 | 0.0668 0.0481 |   3.13 |  -2.292 +1.80 | +0.383
  G   40-100  205 | 0.827 0.872 | 0.0649 0.0395 |   4.07 |  -3.322 +2.00 | +0.741


==> anc/calc_SHORT/item7/h1_frame_toy.py <==
#!/usr/bin/env python3
"""Item 7(c), kinematic toy.  How much of the H1 excess Var(N_in) > Var(N_full) can the
event-dependent relation between the laboratory frame and the hadronic centre-of-mass (HCM)
frame produce, for ONE positive source whose rapidity density is fixed in the HCM frame?

Model (all assumptions stated; this is a toy, not an H1 simulation):
  * Positron 27.6 GeV on proton 920 GeV, lab +z along the proton.  Per event (Q^2, y, phi_e) are
    drawn inside one H1 cell with weights dQ^2/Q^4 and (1+(1-y)^2)/y dy; phi_e uniform.
  * The HCM frame: boost to the rest frame of P+q, then rotate so that q points along +z*.
  * Hadrons (charged pions, m = 0.1396 GeV) are generated in the HCM frame: rapidity y* uniform on
    (-Yh, Yh) with Yh = ln(W / 1 GeV) (shape F, flat), or Gaussian in y* of width Yh/2 centred at
    0 (shape G); pT* from pT exp(-pT/0.225) dpT (mean 0.45 GeV); azimuth uniform.
    ONE fixed sample of hadrons (common random numbers) is transformed with every event's
    kinematics, so the spread of the expected counts over events is kinematic only, with no
    Monte Carlo noise from resampling hadrons.
  * Full count: pT_lab > 0.15 GeV and |eta_lab| < 1.6.  Restricted count: in addition 0 < eta* < 4.
  * Counts given (W_src, kinematics) are Poisson with means W_src * m_full(kin), W_src * m_in(kin),
    W_src ~ Gamma with E = 1 and Var = v.  The density is scaled so that E[m_full] equals the
    published <N> of Table 3 in that cell, and v is chosen so that Var(N_full) equals Table 5.
Then, exactly (law of total variance):
    Var(N) = E[m] + (1+v) E[m^2] - E[m]^2 ,   Cov(N_in, N_rest) = (1+v) E[m_in m_rest] - E[m_in]E[m_rest].
Outputs per cell: the toy's fraction E[m_in]/E[m_full] against the published ratio Table4/Table3,
the kinematic variance s2_kin = Var(m_in) against the s2 that the published numbers require
(h1_variance_compare.json, section D), and the toy's Var(N_in) - Var(N_full).
"""
import json, math, os, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
EE, EP, MP, MPI = 27.6, 920.0, 0.938272, 0.13957
S = 4 * EE * EP
QBINS = [(5, 10), (10, 20), (20, 40), (40, 100)]
YBINS = [(0.0375, 0.075, 72), (0.075, 0.15, 101), (0.15, 0.3, 147), (0.3, 0.6, 205)]
NEV, NH = int(sys.argv[1]) if len(sys.argv) > 1 else 1500, int(sys.argv[2]) if len(sys.argv) > 2 else 20000
rng = np.random.default_rng(20260922)


def sample_kin(n, qlo, qhi, ylo, yhi):
    # Q^2 with density 1/Q^4 on [qlo,qhi]: inverse CDF of 1/Q^2
    u = rng.random(n)
    Q2 = 1.0 / (1.0 / qlo - u * (1.0 / qlo - 1.0 / qhi))
    # y with density (1+(1-y)^2)/y by accept-reject
    ys = []
    while sum(len(a) for a in ys) < n:
        yy = np.exp(rng.uniform(math.log(ylo), math.log(yhi), 4 * n))   # proposal ~ 1/y
        acc = rng.random(4 * n) < (1 + (1 - yy) ** 2) / 2.0
        ys.append(yy[acc])
    y = np.concatenate(ys)[:n]
    phi = rng.uniform(0, 2 * math.pi, n)
    return Q2, y, phi


def lorentz_to_hcm(Q2, y, phi):
    """Return (Lambda, W) with Lambda the 4x4 matrix taking lab 4-vectors (E,px,py,pz) to HCM."""
    Ep = EE * (1 - y) + Q2 / (4 * EE)
    cth = (Q2 / (4 * EE) - EE * (1 - y)) / Ep
    sth = math.sqrt(max(0.0, 1 - cth ** 2))
    k = np.array([EE, 0, 0, -EE]); kp = Ep * np.array([1, sth * math.cos(phi), sth * math.sin(phi), cth])
    P = np.array([math.hypot(EP, MP), 0, 0, EP])
    q = k - kp; H = P + q
    W2 = H[0] ** 2 - H[1:] @ H[1:]
    W = math.sqrt(W2)
    beta = H[1:] / H[0]; b2 = beta @ beta; g = 1 / math.sqrt(1 - b2)
    B = np.eye(4)
    B[0, 0] = g; B[0, 1:] = -g * beta; B[1:, 0] = -g * beta
    B[1:, 1:] += (g - 1) * np.outer(beta, beta) / b2
    qs = B @ q
    zax = qs[1:] / np.linalg.norm(qs[1:])
    # x axis in the plane of the incoming lepton (any fixed choice is fine; eta* ignores azimuth)
    ks = (B @ k)[1:]
    xax = ks - (ks @ zax) * zax; xax /= np.linalg.norm(xax)
    yax = np.cross(zax, xax)
    R = np.eye(4); R[1, 1:] = xax; R[2, 1:] = yax; R[3, 1:] = zax
    return R @ B, W


def eta_of(p):
    pt = np.hypot(p[1], p[2]); pz = p[3]
    return np.arcsinh(pz / pt), pt


def hadrons_hcm(W, shape):
    Yh = math.log(W / 1.0)
    if shape == 'F':
        ystar = rng.uniform(-Yh, Yh, NH)
    else:
        ystar = rng.normal(0.0, Yh / 2, NH)
    pt = rng.gamma(2.0, 0.225, NH)               # pT exp(-pT/0.225) dpT
    ph = rng.uniform(0, 2 * math.pi, NH)
    mt = np.hypot(pt, MPI)
    p = np.vstack([mt * np.cosh(ystar), pt * np.cos(ph), pt * np.sin(ph), mt * np.sinh(ystar)])
    etas, _ = eta_of(p)
    return p, (etas > 0) & (etas < 4)


def run_cell(q, yb, shape, pub):
    Q2, y, phi = sample_kin(NEV, q[0], q[1], yb[0], yb[1])
    Wmean = math.sqrt(S * np.mean(y) - np.mean(Q2) + MP ** 2)
    p_h, in_star = hadrons_hcm(Wmean, shape)    # one fixed HCM sample per cell (common numbers)
    frac_full = np.empty(NEV); frac_in = np.empty(NEV)
    for i in range(NEV):
        L, W = lorentz_to_hcm(Q2[i], y[i], phi[i])
        plab = np.linalg.solve(L, p_h)            # HCM -> lab
        eta, pt = eta_of(plab)
        acc = (pt > 0.15) & (np.abs(eta) < 1.6)
        frac_full[i] = acc.mean(); frac_in[i] = (acc & in_star).mean()
    # scale so that E[m_full] = published <N>_full
    Nf, Ni, Vf, Vi = pub
    scale = Nf / frac_full.mean()
    mf = scale * frac_full; mi = scale * frac_in; mr = mf - mi
    # v from Var_full = E m + (1+v) E m^2 - (E m)^2
    v = (Vf - mf.mean() - np.var(mf)) / np.mean(mf ** 2)
    var_full = mf.mean() + (1 + v) * np.mean(mf ** 2) - mf.mean() ** 2
    var_in = mi.mean() + (1 + v) * np.mean(mi ** 2) - mi.mean() ** 2
    cov_ir = (1 + v) * np.mean(mi * mr) - mi.mean() * mr.mean()
    return dict(Q2=list(q), W=yb[2], shape=shape, W_mean_GeV=Wmean,
                frac_in_over_full_toy=float(mi.mean() / mf.mean()), frac_in_over_full_pub=Ni / Nf,
                mean_in_toy=float(mi.mean()), s2_kin=float(np.var(mi)), s_kin_over_mean=float(np.std(mi) / mi.mean()),
                var_mfull_kin=float(np.var(mf)), v=float(v), var_full_toy=float(var_full),
                var_in_toy=float(var_in), diff_toy=float(var_in - var_full), cov_in_rest_toy=float(cov_ir))


if __name__ == '__main__':
    comp = json.load(open(os.path.join(HERE, 'h1_variance_compare.json')))
    req = {(tuple(c['Q2']), c['W']): c for c in comp['cells']}
    out = []
    print(f'NEV={NEV} kinematic points per cell, NH={NH} HCM hadrons (common sample per cell)')
    print(' shape Q2 bin   W | frac_in toy/pub | s2_kin  s_kin/mean | s2_required | Var_in-Var_full toy  pub | Cov(in,rest) toy')
    for shape in ('F', 'G'):
        for q in QBINS:
            for yb in YBINS:
                c = req[(q, yb[2])]
                pub = (c['mean_full'], c['mean_in'], float(c['var_full']), float(c['var_in']))
                r = run_cell(q, yb, shape, pub)
                r['s2_required'] = c['s2_required']; r['diff_pub'] = c['diff']
                out.append(r)
                print(f'  {shape}  {q[0]:>3}-{q[1]:<3} {yb[2]:4d} | {r["frac_in_over_full_toy"]:.3f} {r["frac_in_over_full_pub"]:.3f} | '
                      f'{r["s2_kin"]:.4f} {r["s_kin_over_mean"]:.4f} | {c["s2_required"]:6.2f} | '
                      f'{r["diff_toy"]:+7.3f} {c["diff"]:+5.2f} | {r["cov_in_rest_toy"]:+.3f}', flush=True)
    json.dump(out, open(os.path.join(HERE, 'h1_frame_toy.json'), 'w'), indent=1)


==> anc/calc_SHORT/item7/h1_frame_toy_summary.log <==
F all cells: s2_kin range 0.0056-0.0683; s2_req 0.24-4.07; ratio max 0.246; W>=101 ratio max 0.020; diff_toy range -5.65 to -0.69; cov>0 in 16/16
G all cells: s2_kin range 0.0437-0.1144; s2_req 0.24-4.07; ratio max 0.412; W>=101 ratio max 0.072; diff_toy range -3.32 to -0.46; cov>0 in 16/16


==> anc/calc_SHORT/item7/h1_frame_toy_summary.py <==
#!/usr/bin/env python3
"""Item 7(c).  Summary of h1_frame_toy.json: kinematic variance of the expected restricted count
(s2_kin) against the variance the published H1 numbers require (s2_required), per source shape."""
import json, os
t = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'h1_frame_toy.json')))
for sh in 'FG':
    r = [x for x in t if x['shape'] == sh]
    hi = [x for x in r if x['W'] >= 101]
    print(sh, 'all cells: s2_kin range %.4f-%.4f; s2_req %.2f-%.2f; ratio max %.3f; W>=101 ratio max %.3f; '
          'diff_toy range %.2f to %.2f; cov>0 in %d/%d' % (
              min(x['s2_kin'] for x in r), max(x['s2_kin'] for x in r), min(x['s2_required'] for x in r),
              max(x['s2_required'] for x in r), max(x['s2_kin'] / x['s2_required'] for x in r),
              max(x['s2_kin'] / x['s2_required'] for x in hi), min(x['diff_toy'] for x in r),
              max(x['diff_toy'] for x in r), sum(x['cov_in_rest_toy'] > 0 for x in r), len(r)))


==> anc/calc_SHORT/item7/h1_variance_compare.json <==
{
 "cells": [
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "var_full": "3.6",
   "var_in": "3.5",
   "diff": -0.10000000000000009,
   "diff_interval": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "diff_interval_if_6_is_1sf": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "sign": "<",
   "robust_gt": false,
   "z_uncorrelated_sys": -0.28901251277859846,
   "z_stat_only": -0.7794480867542033,
   "mean_full": 3.4,
   "mean_in": 3.0,
   "mean_rest": 0.3999999999999999,
   "cov_bound": 0.050000000000000044,
   "cov_bound_poisson_rest": -0.1499999999999999,
   "rho_bound_poisson_rest": -0.1267731382092774,
   "v_full": 0.017301038062283756,
   "s2_required": 0.33843537414965974
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "var_full": "5.8",
   "var_in": "6.6",
   "diff": 0.7999999999999998,
   "diff_interval": [
    0.6999999999999997,
    0.8999999999999999
   ],
   "diff_interval_if_6_is_1sf": [
    0.6999999999999997,
    0.8999999999999999
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 2.0047078659820836,
   "z_stat_only": 14.806203723528023,
   "mean_full": 4.8,
   "mean_in": 4.2,
   "mean_rest": 0.5999999999999996,
   "cov_bound": -0.3999999999999999,
   "cov_bound_poisson_rest": -0.6999999999999997,
   "rho_bound_poisson_rest": -0.35176323534072423,
   "v_full": 0.043402777777777776,
   "s2_required": 1.5663893510815303
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "var_full": "10",
   "var_in": "11",
   "diff": 1.0,
   "diff_interval": [
    0.0,
    2.0
   ],
   "diff_interval_if_6_is_1sf": [
    0.0,
    2.0
   ],
   "sign": ">",
   "robust_gt": false,
   "z_uncorrelated_sys": 1.0488532098303815,
   "z_stat_only": 16.22639142196385,
   "mean_full": 5.9,
   "mean_in": 5.2,
   "mean_rest": 0.7000000000000002,
   "cov_bound": -0.5,
   "cov_bound_poisson_rest": -0.8500000000000001,
   "rho_bound_poisson_rest": -0.30631873731649,
   "v_full": 0.11778224648089627,
   "s2_required": 2.3396042148547935
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "var_full": "16",
   "var_in": "16",
   "diff": 0.0,
   "diff_interval": [
    -1.0,
    1.0
   ],
   "diff_interval_if_6_is_1sf": [
    -1.0,
    1.0
   ],
   "sign": "=",
   "robust_gt": false,
   "z_uncorrelated_sys": 0.0,
   "z_stat_only": 0.0,
   "mean_full": 6.3,
   "mean_in": 6.1,
   "mean_rest": 0.20000000000000018,
   "cov_bound": 0.0,
   "cov_bound_poisson_rest": -0.10000000000000009,
   "rho_bound_poisson_rest": -0.05590169943749477,
   "v_full": 0.24439405391786342,
   "s2_required": 0.6477829520145783
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "var_full": "3.5",
   "var_in": "3.4",
   "diff": -0.10000000000000009,
   "diff_interval": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "diff_interval_if_6_is_1sf": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "sign": "<",
   "robust_gt": false,
   "z_uncorrelated_sys": -0.31764105389902786,
   "z_stat_only": -2.5107289069512637,
   "mean_full": 3.4,
   "mean_in": 3.0,
   "mean_rest": 0.3999999999999999,
   "cov_bound": 0.050000000000000044,
   "cov_bound_poisson_rest": -0.1499999999999999,
   "rho_bound_poisson_rest": -0.12862393885688156,
   "v_full": 0.008650519031141878,
   "s2_required": 0.3193825042881645
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "var_full": "5.5",
   "var_in": "6.1",
   "diff": 0.5999999999999996,
   "diff_interval": [
    0.4999999999999996,
    0.6999999999999997
   ],
   "diff_interval_if_6_is_1sf": [
    0.4999999999999996,
    0.6999999999999997
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 1.6061032526934544,
   "z_stat_only": 11.043582649673922,
   "mean_full": 5.0,
   "mean_in": 4.3,
   "mean_rest": 0.7000000000000002,
   "cov_bound": -0.2999999999999998,
   "cov_bound_poisson_rest": -0.6499999999999999,
   "rho_bound_poisson_rest": -0.31455704702228765,
   "v_full": 0.02,
   "s2_required": 1.4021568627450978
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "var_full": "9.7",
   "var_in": "11",
   "diff": 1.3000000000000007,
   "diff_interval": [
    0.7500000000000007,
    1.8500000000000008
   ],
   "diff_interval_if_6_is_1sf": [
    0.7500000000000007,
    1.8500000000000008
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 1.3824019045843186,
   "z_stat_only": 22.531673058547764,
   "mean_full": 6.2,
   "mean_in": 5.4,
   "mean_rest": 0.7999999999999998,
   "cov_bound": -0.6500000000000004,
   "cov_bound_poisson_rest": -1.0500000000000003,
   "rho_bound_poisson_rest": -0.3539549277932022,
   "v_full": 0.09105098855358998,
   "s2_required": 2.6991893180734383
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "var_full": "16",
   "var_in": "16",
   "diff": 0.0,
   "diff_interval": [
    -1.0,
    1.0
   ],
   "diff_interval_if_6_is_1sf": [
    -1.0,
    1.0
   ],
   "sign": "=",
   "robust_gt": false,
   "z_uncorrelated_sys": 0.0,
   "z_stat_only": 0.0,
   "mean_full": 6.7,
   "mean_in": 6.3,
   "mean_rest": 0.40000000000000036,
   "cov_bound": 0.0,
   "cov_bound_poisson_rest": -0.20000000000000018,
   "rho_bound_poisson_rest": -0.07905694150420953,
   "v_full": 0.2071730897750056,
   "s2_required": 1.223768222919359
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "var_full": "3.7",
   "var_in": "3.6",
   "diff": -0.10000000000000009,
   "diff_interval": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "diff_interval_if_6_is_1sf": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "sign": "<",
   "robust_gt": false,
   "z_uncorrelated_sys": -0.29567971890770994,
   "z_stat_only": -1.3836407932608221,
   "mean_full": 3.4,
   "mean_in": 3.1,
   "mean_rest": 0.2999999999999998,
   "cov_bound": 0.050000000000000044,
   "cov_bound_poisson_rest": -0.09999999999999987,
   "rho_bound_poisson_rest": -0.09622504486493753,
   "v_full": 0.025951557093425632,
   "s2_required": 0.24426644182124765
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "var_full": "5.9",
   "var_in": "6.2",
   "diff": 0.2999999999999998,
   "diff_interval": [
    0.19999999999999984,
    0.3999999999999998
   ],
   "diff_interval_if_6_is_1sf": [
    0.19999999999999984,
    0.3999999999999998
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 0.7666217952244526,
   "z_stat_only": 4.327527811767321,
   "mean_full": 5.1,
   "mean_in": 4.5,
   "mean_rest": 0.5999999999999996,
   "cov_bound": -0.1499999999999999,
   "cov_bound_poisson_rest": -0.44999999999999973,
   "rho_bound_poisson_rest": -0.2333141313143456,
   "v_full": 0.03075740099961556,
   "s2_required": 1.0450205147333078
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "var_full": "9.3",
   "var_in": "11",
   "diff": 1.6999999999999993,
   "diff_interval": [
    1.1499999999999992,
    2.249999999999999
   ],
   "diff_interval_if_6_is_1sf": [
    1.1499999999999992,
    2.249999999999999
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 1.8377421541287917,
   "z_stat_only": 22.254931127235995,
   "mean_full": 6.6,
   "mean_in": 5.7,
   "mean_rest": 0.8999999999999995,
   "cov_bound": -0.8499999999999996,
   "cov_bound_poisson_rest": -1.2999999999999994,
   "rho_bound_poisson_rest": -0.41316712200642325,
   "v_full": 0.061983471074380195,
   "s2_required": 3.094357976653695
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "var_full": "15",
   "var_in": "16",
   "diff": 1.0,
   "diff_interval": [
    0.0,
    2.0
   ],
   "diff_interval_if_6_is_1sf": [
    0.0,
    2.0
   ],
   "sign": ">",
   "robust_gt": false,
   "z_uncorrelated_sys": 0.7099093113196552,
   "z_stat_only": 8.43221577223416,
   "mean_full": 7.3,
   "mean_in": 6.6,
   "mean_rest": 0.7000000000000002,
   "cov_bound": -0.5,
   "cov_bound_poisson_rest": -0.8500000000000001,
   "rho_bound_poisson_rest": -0.2539860794835586,
   "v_full": 0.144492400075061,
   "s2_required": 2.713789145761601
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "var_full": "3.6",
   "var_in": "3.5",
   "diff": -0.10000000000000009,
   "diff_interval": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "diff_interval_if_6_is_1sf": [
    -0.20000000000000007,
    -8.326672684688674e-17
   ],
   "sign": "<",
   "robust_gt": false,
   "z_uncorrelated_sys": -0.3066985880720235,
   "z_stat_only": -1.8105932293293718,
   "mean_full": 3.1,
   "mean_in": 2.8,
   "mean_rest": 0.30000000000000027,
   "cov_bound": 0.050000000000000044,
   "cov_bound_poisson_rest": -0.10000000000000009,
   "rho_bound_poisson_rest": -0.09759000729485336,
   "v_full": 0.05202913631633714,
   "s2_required": 0.2776458951533138
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "var_full": "5.7",
   "var_in": "6",
   "diff": 0.2999999999999998,
   "diff_interval": [
    0.19999999999999984,
    0.3999999999999998
   ],
   "diff_interval_if_6_is_1sf": [
    -0.25000000000000017,
    0.8499999999999999
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 0.7880461390470768,
   "z_stat_only": 3.8003969942436076,
   "mean_full": 5.1,
   "mean_in": 4.5,
   "mean_rest": 0.5999999999999996,
   "cov_bound": -0.1499999999999999,
   "cov_bound_poisson_rest": -0.44999999999999973,
   "rho_bound_poisson_rest": -0.2371708245126284,
   "v_full": 0.02306805074971167,
   "s2_required": 1.0095828635851178
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "var_full": "9.2",
   "var_in": "11",
   "diff": 1.8000000000000007,
   "diff_interval": [
    1.2500000000000007,
    2.3500000000000005
   ],
   "diff_interval_if_6_is_1sf": [
    1.2500000000000007,
    2.3500000000000005
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 1.9498025406562978,
   "z_stat_only": 18.052286907521076,
   "mean_full": 6.8,
   "mean_in": 5.9,
   "mean_rest": 0.8999999999999995,
   "cov_bound": -0.9000000000000004,
   "cov_bound_poisson_rest": -1.35,
   "rho_bound_poisson_rest": -0.42905816516051665,
   "v_full": 0.05190311418685121,
   "s2_required": 3.1307565789473686
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "var_full": "14",
   "var_in": "16",
   "diff": 2.0,
   "diff_interval": [
    1.0,
    3.0
   ],
   "diff_interval_if_6_is_1sf": [
    1.0,
    3.0
   ],
   "sign": ">",
   "robust_gt": true,
   "z_uncorrelated_sys": 1.4624619516908999,
   "z_stat_only": 14.578746558675892,
   "mean_full": 7.8,
   "mean_in": 6.8,
   "mean_rest": 1.0,
   "cov_bound": -1.0,
   "cov_bound_poisson_rest": -1.5,
   "rho_bound_poisson_rest": -0.375,
   "v_full": 0.10190664036817884,
   "s2_required": 4.072792362768497
  }
 ],
 "regenerated": [
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "norm_full": 0.9988800000000001,
   "norm_in": 0.9959199999999998,
   "mean_full_centre": 3.4320839340060867,
   "mean_in_centre": 3.0048196642300593,
   "mean_full_unif": 3.4869854236745152,
   "mean_in_unif": 3.0467507430315695,
   "var_full_centre": 3.640229631269996,
   "var_full_unif": 4.054171482568245,
   "var_in_centre": 3.554157829556285,
   "var_in_unif": 3.892585032336381,
   "var_full_pub": 3.6,
   "var_in_pub": 3.5
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "norm_full": 1.0195519999999998,
   "norm_in": 0.9933360000000001,
   "mean_full_centre": 4.876047518910267,
   "mean_in_centre": 4.2027189188753855,
   "mean_full_unif": 4.940169800069051,
   "mean_in_unif": 4.252921468667197,
   "var_full_centre": 5.922741931014606,
   "var_full_unif": 6.713135139555622,
   "var_in_centre": 6.7202264860469185,
   "var_in_unif": 7.406570407090786,
   "var_full_pub": 5.8,
   "var_in_pub": 6.6
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "norm_full": 1.020756,
   "norm_in": 1.0077260000000001,
   "mean_full_centre": 5.9176492717162565,
   "mean_in_centre": 5.27032745012037,
   "mean_full_unif": 5.9911575342197345,
   "mean_in_unif": 5.331047328341235,
   "var_full_centre": 10.356419749460677,
   "var_full_unif": 11.570293182605717,
   "var_in_centre": 11.303721921780326,
   "var_in_unif": 12.398128018954278,
   "var_full_pub": 10.0,
   "var_in_pub": 11.0
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "norm_full": 1.00594,
   "norm_in": 1.002338,
   "mean_full_centre": 6.374058094916197,
   "mean_in_centre": 6.116084594218717,
   "mean_full_unif": 6.451269459411098,
   "mean_in_unif": 6.187187355961761,
   "var_full_centre": 15.762599578548375,
   "var_full_unif": 17.287607838340577,
   "var_in_centre": 15.80205964550391,
   "var_in_unif": 17.253086256669583,
   "var_full_pub": 16.0,
   "var_in_pub": 16.0
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "norm_full": 1.0046,
   "norm_in": 1.0148,
   "mean_full_centre": 3.4803503882142146,
   "mean_in_centre": 3.069767441860466,
   "mean_full_unif": 3.53493927931515,
   "mean_in_unif": 3.1135199054000795,
   "var_full_centre": 3.5681247428462584,
   "var_full_unif": 3.9549309489309596,
   "var_in_centre": 3.40506549577875,
   "var_in_unif": 3.7443067667500074,
   "var_full_pub": 3.5,
   "var_in_pub": 3.4
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "norm_full": 1.017076,
   "norm_in": 0.9914959999999999,
   "mean_full_centre": 5.023510534119378,
   "mean_in_centre": 4.337719970630239,
   "mean_full_unif": 5.089914617983316,
   "mean_in_unif": 4.388398944625092,
   "var_full_centre": 5.602827926436309,
   "var_full_unif": 6.394062300344739,
   "var_in_centre": 6.279459668293576,
   "var_in_unif": 6.959831527329062,
   "var_full_pub": 5.5,
   "var_in_pub": 6.1
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "norm_full": 1.010852,
   "norm_in": 0.9976759999999999,
   "mean_full_centre": 6.247941340572112,
   "mean_in_centre": 5.446529735104383,
   "mean_full_unif": 6.3270092951292565,
   "mean_in_unif": 5.509012946086707,
   "var_full_centre": 9.496751221672142,
   "var_full_unif": 10.742271332915863,
   "var_in_centre": 10.693289780699224,
   "var_in_unif": 11.793245458033248,
   "var_full_pub": 9.7,
   "var_in_pub": 11.0
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "norm_full": 1.006042,
   "norm_in": 1.006764,
   "mean_full_centre": 6.750509422071842,
   "mean_in_centre": 6.359099053998753,
   "mean_full_unif": 6.836113204021303,
   "mean_in_unif": 6.4371530964555745,
   "var_full_centre": 15.262862150806022,
   "var_full_unif": 16.873704911663154,
   "var_in_centre": 15.748508724195474,
   "var_in_unif": 17.282257361922888,
   "var_full_pub": 16.0,
   "var_in_pub": 16.0
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "norm_full": 0.9851999999999999,
   "norm_in": 1.0174,
   "mean_full_centre": 3.4351603735282183,
   "mean_in_centre": 3.0967564379791623,
   "mean_full_unif": 3.4880227365002034,
   "mean_in_unif": 3.141144092785532,
   "var_full_centre": 3.798487662059461,
   "var_full_unif": 4.194639330380333,
   "var_in_centre": 3.6836045766122805,
   "var_in_unif": 4.035906927733434,
   "var_full_pub": 3.7,
   "var_in_pub": 3.6
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "norm_full": 1.01254,
   "norm_in": 1.016296,
   "mean_full_centre": 5.207576984612953,
   "mean_in_centre": 4.527649424970678,
   "mean_full_unif": 5.258458925079503,
   "mean_in_unif": 4.5834874878972265,
   "var_full_centre": 6.078882285513707,
   "var_full_unif": 6.891442608989969,
   "var_in_centre": 6.269780704793018,
   "var_in_unif": 7.003186329206152,
   "var_full_pub": 5.9,
   "var_in_pub": 6.2
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "norm_full": 1.012372,
   "norm_in": 1.000672,
   "mean_full_centre": 6.588992978865476,
   "mean_in_centre": 5.710474561094944,
   "mean_full_unif": 6.676024228248114,
   "mean_in_unif": 5.779736017396309,
   "var_full_centre": 9.085588367282078,
   "var_full_unif": 10.398301346222269,
   "var_in_centre": 10.56050203247461,
   "var_in_unif": 11.74497055485351,
   "var_full_pub": 9.3,
   "var_in_pub": 11.0
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "norm_full": 0.993282,
   "norm_in": 0.9919159999999999,
   "mean_full_centre": 7.29119826997771,
   "mean_in_centre": 6.621455849083996,
   "mean_full_unif": 7.39060709848764,
   "mean_in_unif": 6.7064005419813775,
   "var_full_centre": 14.748294270907046,
   "var_full_unif": 16.499511806423016,
   "var_in_centre": 15.972802866409502,
   "var_in_unif": 17.60621081244691,
   "var_full_pub": 15.0,
   "var_in_pub": 16.0
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "norm_full": 0.9898,
   "norm_in": 0.9835999999999998,
   "mean_full_centre": 3.152556071933725,
   "mean_in_centre": 2.7970719804798705,
   "mean_full_unif": 3.199232168114771,
   "mean_in_unif": 2.8346888979259863,
   "var_full_centre": 3.6860416580501134,
   "var_full_unif": 4.042747440339225,
   "var_in_centre": 3.548002813444268,
   "var_in_unif": 3.850874760881217,
   "var_full_pub": 3.6,
   "var_in_pub": 3.5
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "norm_full": 1.01074,
   "norm_in": 0.994292,
   "mean_full_centre": 5.172230247145655,
   "mean_in_centre": 4.569848696358816,
   "mean_full_unif": 5.2447216890595,
   "mean_in_unif": 4.626216443459265,
   "var_full_centre": 5.734113776616034,
   "var_full_unif": 6.5784653721146285,
   "var_in_centre": 6.149334408843558,
   "var_in_unif": 6.8820561175304995,
   "var_full_pub": 5.7,
   "var_in_pub": 6.0
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "norm_full": 1.008616,
   "norm_in": 1.011774,
   "mean_full_centre": 6.7904296580661025,
   "mean_in_centre": 5.951975441155832,
   "mean_full_unif": 6.884542779412581,
   "mean_in_unif": 6.025965284737501,
   "var_full_centre": 9.034873390272793,
   "var_full_unif": 10.415935079106568,
   "var_in_centre": 10.383520911474065,
   "var_in_unif": 11.620971547010164,
   "var_full_pub": 9.2,
   "var_in_pub": 11.0
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "norm_full": 1.0099534000000003,
   "norm_in": 1.001793,
   "mean_full_centre": 7.800995372657786,
   "mean_in_centre": 6.804809975713548,
   "mean_full_unif": 7.912267932362026,
   "mean_in_unif": 6.8951774468378195,
   "var_full_centre": 13.310535293382642,
   "var_full_unif": 15.133295827141438,
   "var_in_centre": 15.350568972483345,
   "var_in_unif": 17.029449228813903,
   "var_full_pub": 14.0,
   "var_in_pub": 16.0
  }
 ],
 "nesting": [
  {
   "Q2": [
    5,
    10
   ],
   "W": 72,
   "max_gap": -0.00015565670356976202,
   "at_edge": 11.5,
   "sigma": -0.001741307722585756
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 101,
   "max_gap": -0.00020833729416214197,
   "at_edge": 15.5,
   "sigma": -0.0020358218957145548
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 147,
   "max_gap": -2.7793916610785452e-05,
   "at_edge": 19.5,
   "sigma": -0.00030441279520806606
  },
  {
   "Q2": [
    5,
    10
   ],
   "W": 205,
   "max_gap": 1.88153849407513e-05,
   "at_edge": 25.5,
   "sigma": 0.00015088665273232843
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 72,
   "max_gap": -0.008927793011430096,
   "at_edge": 7.5,
   "sigma": -0.12461106254551313
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 101,
   "max_gap": -0.00017454276552009151,
   "at_edge": 15.5,
   "sigma": -0.002245061437621659
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 147,
   "max_gap": 2.7348263731519218e-05,
   "at_edge": 19.5,
   "sigma": 0.00033207608224042925
  },
  {
   "Q2": [
    10,
    20
   ],
   "W": 205,
   "max_gap": -7.759143309427063e-05,
   "at_edge": 25.5,
   "sigma": -0.0008452360279721305
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 72,
   "max_gap": -0.0055917015509507895,
   "at_edge": 7.5,
   "sigma": -0.06479126800186422
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 101,
   "max_gap": -0.00034082006538693754,
   "at_edge": 15.5,
   "sigma": -0.004220154833392607
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 147,
   "max_gap": 8.315463952968116e-07,
   "at_edge": 19.5,
   "sigma": 9.329915342219091e-06
  },
  {
   "Q2": [
    20,
    40
   ],
   "W": 205,
   "max_gap": 0.00024295299587784314,
   "at_edge": 19.5,
   "sigma": 0.0025624590157741077
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 72,
   "max_gap": -0.005179713927937368,
   "at_edge": 7.5,
   "sigma": -0.06260925335749946
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 101,
   "max_gap": -4.5984226386242e-05,
   "at_edge": 15.5,
   "sigma": -0.0005721917051618017
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 147,
   "max_gap": -4.217967746822371e-05,
   "at_edge": 19.5,
   "sigma": -0.0004447412928889902
  },
  {
   "Q2": [
    40,
    100
   ],
   "W": 205,
   "max_gap": -1.9932789749210755e-05,
   "at_edge": 25.5,
   "sigma": -0.00018854596398840392
  }
 ],
 "counts": {
  "gt": 10,
  "eq": 2,
  "lt": 4,
  "gt_robust": 8,
  "lt_robust": 4,
  "gt_from_PN_uniform": 11,
  "gt_from_PN_centre": 12
 }
}

==> anc/calc_SHORT/item7/h1_variance_compare.log <==
VoR text and HEPData agree on all 64 moment entries (32 variance entries with stat and sys)

A-D. Var_in (Table 6, 0<eta*<4 within |eta_lab|<1.6) against Var_full (Table 5, |eta_lab|<1.6)
 Q2 bin    W | Var_full Var_in | diff  [rounding interval] | sign   | z_uncorr z_corr | <N>full <N>in mu_rest | Cov bound  Cov bound(PoisRest)  rho(PoisRest) | v=1/k_full  s2_req  s_req/mu_in
  5-10    72 |    3.6    3.5 | -0.10 [-0.20,-0.00] | <robust< |  -0.29   -0.78 |   3.4   3.0  0.40 |  +0.05  -0.15  -0.13 |  0.0173   0.34  0.194
  5-10   101 |    5.8    6.6 | +0.80 [+0.70,+0.90] | > robust |  +2.00  +14.81 |   4.8   4.2  0.60 |  -0.40  -0.70  -0.35 |  0.0434   1.57  0.298
  5-10   147 |     10     11 | +1.00 [+0.00,+2.00] | >        |  +1.05  +16.23 |   5.9   5.2  0.70 |  -0.50  -0.85  -0.31 |  0.1178   2.34  0.294
  5-10   205 |     16     16 | +0.00 [-1.00,+1.00] | =        |  +0.00   +0.00 |   6.3   6.1  0.20 |  +0.00  -0.10  -0.06 |  0.2444   0.65  0.132
 10-20    72 |    3.5    3.4 | -0.10 [-0.20,-0.00] | <robust< |  -0.32   -2.51 |   3.4   3.0  0.40 |  +0.05  -0.15  -0.13 |  0.0087   0.32  0.188
 10-20   101 |    5.5    6.1 | +0.60 [+0.50,+0.70] | > robust |  +1.61  +11.04 |   5.0   4.3  0.70 |  -0.30  -0.65  -0.31 |  0.0200   1.40  0.275
 10-20   147 |    9.7     11 | +1.30 [+0.75,+1.85] | > robust |  +1.38  +22.53 |   6.2   5.4  0.80 |  -0.65  -1.05  -0.35 |  0.0911   2.70  0.304
 10-20   205 |     16     16 | +0.00 [-1.00,+1.00] | =        |  +0.00   +0.00 |   6.7   6.3  0.40 |  +0.00  -0.20  -0.08 |  0.2072   1.22  0.176
 20-40    72 |    3.7    3.6 | -0.10 [-0.20,-0.00] | <robust< |  -0.30   -1.38 |   3.4   3.1  0.30 |  +0.05  -0.10  -0.10 |  0.0260   0.24  0.159
 20-40   101 |    5.9    6.2 | +0.30 [+0.20,+0.40] | > robust |  +0.77   +4.33 |   5.1   4.5  0.60 |  -0.15  -0.45  -0.23 |  0.0308   1.05  0.227
 20-40   147 |    9.3     11 | +1.70 [+1.15,+2.25] | > robust |  +1.84  +22.25 |   6.6   5.7  0.90 |  -0.85  -1.30  -0.41 |  0.0620   3.09  0.309
 20-40   205 |     15     16 | +1.00 [+0.00,+2.00] | >        |  +0.71   +8.43 |   7.3   6.6  0.70 |  -0.50  -0.85  -0.25 |  0.1445   2.71  0.250
 40-100   72 |    3.6    3.5 | -0.10 [-0.20,-0.00] | <robust< |  -0.31   -1.81 |   3.1   2.8  0.30 |  +0.05  -0.10  -0.10 |  0.0520   0.28  0.188
 40-100  101 |    5.7      6 | +0.30 [+0.20,+0.40] | > robust |  +0.79   +3.80 |   5.1   4.5  0.60 |  -0.15  -0.45  -0.24 |  0.0231   1.01  0.223
 40-100  147 |    9.2     11 | +1.80 [+1.25,+2.35] | > robust |  +1.95  +18.05 |   6.8   5.9  0.90 |  -0.90  -1.35  -0.43 |  0.0519   3.13  0.300
 40-100  205 |     14     16 | +2.00 [+1.00,+3.00] | > robust |  +1.46  +14.58 |   7.8   6.8  1.00 |  -1.00  -1.50  -0.38 |  0.1019   4.07  0.297

Counts over 16 cells (as printed): Var_in > Var_full in 10, equal in 2, smaller in 4.
Sign robust to printing precision (Table 6 "6" read as 6.0): larger in 8, smaller in 4.

E-F. From the published P(N): Tables 9-12 (full) and 25-28 (restricted), HEPData v1
 Q2 bin    W | norm_full norm_in | mean_full(ctr) mean_in | Var_full ctr/unif  Var_in ctr/unif | pub Var_full Var_in | regen diff (unif) | nesting: max[P(Nfull<=n)-P(Nin<=n)] (sigma)
  5-10    72 |  0.999  0.996 |  3.43  3.00 |  3.64/ 4.05   3.55/ 3.89 |   3.6   3.5 | -0.16 | -0.0002 at N<=11.5 (-0.0)
  5-10   101 |  1.020  0.993 |  4.88  4.20 |  5.92/ 6.71   6.72/ 7.41 |   5.8   6.6 | +0.69 | -0.0002 at N<=15.5 (-0.0)
  5-10   147 |  1.021  1.008 |  5.92  5.27 | 10.36/11.57  11.30/12.40 |  10.0  11.0 | +0.83 | -0.0000 at N<=19.5 (-0.0)
  5-10   205 |  1.006  1.002 |  6.37  6.12 | 15.76/17.29  15.80/17.25 |  16.0  16.0 | -0.03 | +0.0000 at N<=25.5 (+0.0)
 10-20    72 |  1.005  1.015 |  3.48  3.07 |  3.57/ 3.95   3.41/ 3.74 |   3.5   3.4 | -0.21 | -0.0089 at N<=7.5 (-0.1)
 10-20   101 |  1.017  0.991 |  5.02  4.34 |  5.60/ 6.39   6.28/ 6.96 |   5.5   6.1 | +0.57 | -0.0002 at N<=15.5 (-0.0)
 10-20   147 |  1.011  0.998 |  6.25  5.45 |  9.50/10.74  10.69/11.79 |   9.7  11.0 | +1.05 | +0.0000 at N<=19.5 (+0.0)
 10-20   205 |  1.006  1.007 |  6.75  6.36 | 15.26/16.87  15.75/17.28 |  16.0  16.0 | +0.41 | -0.0001 at N<=25.5 (-0.0)
 20-40    72 |  0.985  1.017 |  3.44  3.10 |  3.80/ 4.19   3.68/ 4.04 |   3.7   3.6 | -0.16 | -0.0056 at N<=7.5 (-0.1)
 20-40   101 |  1.013  1.016 |  5.21  4.53 |  6.08/ 6.89   6.27/ 7.00 |   5.9   6.2 | +0.11 | -0.0003 at N<=15.5 (-0.0)
 20-40   147 |  1.012  1.001 |  6.59  5.71 |  9.09/10.40  10.56/11.74 |   9.3  11.0 | +1.35 | +0.0000 at N<=19.5 (+0.0)
 20-40   205 |  0.993  0.992 |  7.29  6.62 | 14.75/16.50  15.97/17.61 |  15.0  16.0 | +1.11 | +0.0002 at N<=19.5 (+0.0)
 40-100   72 |  0.990  0.984 |  3.15  2.80 |  3.69/ 4.04   3.55/ 3.85 |   3.6   3.5 | -0.19 | -0.0052 at N<=7.5 (-0.1)
 40-100  101 |  1.011  0.994 |  5.17  4.57 |  5.73/ 6.58   6.15/ 6.88 |   5.7   6.0 | +0.30 | -0.0000 at N<=15.5 (-0.0)
 40-100  147 |  1.009  1.012 |  6.79  5.95 |  9.03/10.42  10.38/11.62 |   9.2  11.0 | +1.21 | -0.0000 at N<=19.5 (-0.0)
 40-100  205 |  1.010  1.002 |  7.80  6.80 | 13.31/15.13  15.35/17.03 |  14.0  16.0 | +1.90 | -0.0000 at N<=25.5 (-0.0)

From P(N): Var_in > Var_full in 11 of 16 cells (uniform within wide bins), 12 of 16 (mass at bin centre).
Nesting test (edges below the top edge): full-sample CDF above restricted CDF in 4 of 16 cells; largest value of P(Nfull<=n)-P(Nin<=n) over all cells and edges +0.0002 (negative means the restricted CDF lies above, as nesting requires).


==> anc/calc_SHORT/item7/h1_variance_compare.py <==
#!/usr/bin/env python3
"""Item 7(c).  H1, Eur. Phys. J. C 81 (2021) 212 (arXiv:2011.01812), version of record.

Compares, cell by cell in (Q^2, W), the published variance of the charged multiplicity in the
restricted sample (|eta_lab| < 1.6 AND 0 < eta* < 4, Table 6) with the variance in the full
laboratory acceptance (|eta_lab| < 1.6, Table 5).  Per Table 1 and Sec. 4.2 of the paper the two
samples are the same events and the restricted tracks are a subset of the full tracks, so
N_in <= N_full event by event and N_rest = N_full - N_in >= 0.

Sources, two independent routes for every moment:
  (1) the VoR text, references/txt/H1_EPJC81_212_VoR.txt, transcribed below by hand (TXT_*),
  (2) the HEPData record ins1827840 v1, CSV files in hepdata/ (downloaded 2026-09-22).
The program asserts that the two agree before using anything.

Computed:
  A. sign of Var_in - Var_full per cell, with the interval allowed by printing precision
     (half a unit in the last printed digit);
  B. significance of the difference with the quoted uncertainties, systematics taken
     (i) uncorrelated between the two tables and (ii) fully correlated (stat only);
  C. the model-free bound Cov(N_in, N_rest) <= (Var_full - Var_in)/2, and the bound
     Cov <= (Var_full - Var_in - <N_rest>)/2 that holds if N_rest is at least Poisson-dispersed;
  D. for a single positive source whose in/rest partition moves from event to event (mixed
     Poisson, N | W,b ~ Poisson(W m(b)), m_full fixed, v = Var W):
         Var_in - Var_full = (1+v) s^2 - mu_r (1 + v (2 mu_in + mu_r)),
     solved for s^2 = Var(m_in), the event-to-event variance of the expected in-count that the
     published numbers require;
  E. mean and variance regenerated from the published P(N) (Tables 9-12 and 25-28), wide bins
     multiplied by the number of distinct N (Sec. 4.3), with two within-bin models (all mass at
     the printed bin centre; mass spread uniformly over the distinct integers), normalization;
  F. the nesting test that needs no model at all: N_in <= N_full pointwise implies
     P(N_in <= n) >= P(N_full <= n) at every n; checked at every common bin edge.
"""
import csv, io, json, math, os, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
HD = os.path.join(HERE, 'hepdata')
QBINS = [(5, 10), (10, 20), (20, 40), (40, 100)]
WS = [72, 101, 147, 205]

# ---- route (1): transcription of the VoR text (Tables 3-6), value and stat %, sys.tot % ----
# Table 3, <N>, |eta_lab| < 1.6 (VoR p.13)
TXT_T3 = {(5, 10): [3.4, 4.8, 5.9, 6.3], (10, 20): [3.4, 5.0, 6.2, 6.7],
          (20, 40): [3.4, 5.1, 6.6, 7.3], (40, 100): [3.1, 5.1, 6.8, 7.8]}
# Table 4, <N>, 0 < eta* < 4 (VoR p.13)
TXT_T4 = {(5, 10): [3.0, 4.2, 5.2, 6.1], (10, 20): [3.0, 4.3, 5.4, 6.3],
          (20, 40): [3.1, 4.5, 5.7, 6.6], (40, 100): [2.8, 4.5, 5.9, 6.8]}
# Table 5, Var(N), |eta_lab| < 1.6 (VoR p.14): value, stat %, sys.tot %
TXT_T5 = {(5, 10): [(3.6, 2.3, 6.4), (5.8, 0.71, 4.5), (10, 0.42, 6.4), (16, 0.46, 6.4)],
          (10, 20): [(3.5, 0.89, 6.4), (5.5, 0.74, 4.5), (9.7, 0.41, 6.4), (16, 0.43, 6.4)],
          (20, 40): [(3.7, 1.4, 6.4), (5.9, 0.89, 4.5), (9.3, 0.57, 6.4), (15, 0.53, 6.4)],
          (40, 100): [(3.6, 1.1, 6.4), (5.7, 0.99, 4.5), (9.2, 0.73, 6.4), (14, 0.7, 6.4)]}
# Table 6, Var(N), 0 < eta* < 4 (VoR p.15)
TXT_T6 = {(5, 10): [(3.5, 2.8, 6.4), (6.6, 0.53, 4.5), (11, 0.41, 6.4), (16, 0.44, 6.4)],
          (10, 20): [(3.4, 0.73, 6.4), (6.1, 0.59, 4.5), (11, 0.38, 6.4), (16, 0.34, 6.4)],
          (20, 40): [(3.6, 1.4, 6.4), (6.2, 0.73, 4.5), (11, 0.5, 6.4), (16, 0.55, 6.4)],
          (40, 100): [(3.5, 1.1, 6.4), (6.0, 0.92, 4.5), (11, 0.67, 6.4), (16, 0.6, 6.4)]}


def read_hd(name):
    raw = open(os.path.join(HD, name), encoding='utf-8').read().replace('−', '-')
    rows = [l for l in raw.splitlines() if l and not l.startswith('#')]
    rd = list(csv.reader(io.StringIO('\n'.join(rows))))
    return rd[0], rd[1:]


def pct(s):
    return float(s.strip().rstrip('%'))


def hd_moment(name):
    hdr, rows = read_hd(name)
    out = {}
    for r in rows:
        if not r or not r[0].strip():
            continue
        W = int(float(r[0])); qlo, qhi = int(float(r[2])), int(float(r[3]))
        out[((qlo, qhi), W)] = (r[4].strip(), pct(r[5]), pct(r[7]))
    return out


def half_ulp(s):
    """Half a unit in the last printed digit of the string s (as printed)."""
    s = s.strip()
    if 'e' in s.lower():
        mant, ex = s.lower().split('e')
        d = len(mant.split('.')[1]) if '.' in mant else 0
        return 0.5 * 10 ** (int(ex) - d)
    if '.' in s:
        return 0.5 * 10 ** (-len(s.split('.')[1]))
    return 0.5          # integer as printed, e.g. '16', '11', '6'


def main():
    log = []
    P = lambda *a: (print(*a), log.append(' '.join(str(x) for x in a)))
    T3, T4, T5, T6 = (hd_moment(f'Table_{i}.csv') for i in (3, 4, 5, 6))
    # ---- agreement of the two routes ----
    nchk = 0
    for q in QBINS:
        for iw, W in enumerate(WS):
            assert abs(float(T3[(q, W)][0]) - TXT_T3[q][iw]) < 1e-9, (q, W)
            assert abs(float(T4[(q, W)][0]) - TXT_T4[q][iw]) < 1e-9, (q, W)
            for T, TT in ((T5, TXT_T5), (T6, TXT_T6)):
                v, st, sy = T[(q, W)]
                assert abs(float(v) - TT[q][iw][0]) < 1e-9 and abs(st - TT[q][iw][1]) < 1e-9 \
                    and abs(sy - TT[q][iw][2]) < 1e-9, (q, W, T[(q, W)], TT[q][iw])
                nchk += 1
    P(f'VoR text and HEPData agree on all 64 moment entries ({nchk} variance entries with stat and sys)')

    # ---- A-D per cell ----
    P('\nA-D. Var_in (Table 6, 0<eta*<4 within |eta_lab|<1.6) against Var_full (Table 5, |eta_lab|<1.6)')
    P(' Q2 bin    W | Var_full Var_in | diff  [rounding interval] | sign   | z_uncorr z_corr | '
      '<N>full <N>in mu_rest | Cov bound  Cov bound(PoisRest)  rho(PoisRest) | v=1/k_full  s2_req  s_req/mu_in')
    cells = []
    n_gt = n_eq = n_lt = n_gt_robust = n_lt_robust = 0
    for q in QBINS:
        for W in WS:
            vf_s, stf, syf = T5[(q, W)]; vi_s, sti, syi = T6[(q, W)]
            vf, vi = float(vf_s), float(vi_s)
            hf, hi = half_ulp(vf_s), half_ulp(vi_s)
            # '6' in Table 6 printed without the decimal; neighbours carry two significant figures
            if vi_s == '6':
                hi_alt = 0.05
            else:
                hi_alt = hi
            d = vi - vf
            dlo, dhi = d - hi - hf, d + hi + hf
            dlo2, dhi2 = d - hi_alt - hf, d + hi_alt + hf
            sign = '>' if d > 0 else ('=' if d == 0 else '<')
            n_gt += d > 0; n_eq += d == 0; n_lt += d < 0
            robust_gt = dlo2 > 0; robust_lt = dhi2 < 0
            n_gt_robust += robust_gt; n_lt_robust += robust_lt
            # significance
            ef = vf * math.hypot(stf, syf) / 100; ei = vi * math.hypot(sti, syi) / 100
            z_unc = d / math.hypot(ef, ei)
            z_cor = d / math.hypot(vf * stf / 100, vi * sti / 100)
            mf, mi = float(T3[(q, W)][0]), float(T4[(q, W)][0])
            mr = mf - mi
            cov_b = (vf - vi) / 2                       # model-free: Var_rest >= 0
            cov_bp = (vf - vi - mr) / 2                 # if Var_rest >= <N_rest>
            rho_bp = cov_bp / math.sqrt(vi * mr) if mr > 0 else float('nan')
            v = (vf - mf) / mf ** 2
            s2 = (d + mr * (1 + v * (2 * mi + mr))) / (1 + v)
            cells.append(dict(Q2=list(q), W=W, var_full=vf_s, var_in=vi_s, diff=d,
                              diff_interval=[dlo2, dhi2], diff_interval_if_6_is_1sf=[dlo, dhi],
                              sign=sign, robust_gt=bool(robust_gt), z_uncorrelated_sys=z_unc,
                              z_stat_only=z_cor, mean_full=mf, mean_in=mi, mean_rest=mr,
                              cov_bound=cov_b, cov_bound_poisson_rest=cov_bp, rho_bound_poisson_rest=rho_bp,
                              v_full=v, s2_required=s2))
            P(f'{q[0]:>3}-{q[1]:<3} {W:4d} | {vf_s:>6} {vi_s:>6} | {d:+5.2f} [{dlo2:+5.2f},{dhi2:+5.2f}] | '
              f'{sign}{" robust" if robust_gt else ("robust<" if robust_lt else "       ")} | {z_unc:+6.2f} {z_cor:+7.2f} | '
              f'{mf:5.1f} {mi:5.1f} {mr:5.2f} | {cov_b:+6.2f} {cov_bp:+6.2f} {rho_bp:+6.2f} | '
              f'{v:7.4f} {s2:6.2f} {math.sqrt(max(s2, 0)) / mi:6.3f}')
    P(f'\nCounts over 16 cells (as printed): Var_in > Var_full in {n_gt}, equal in {n_eq}, smaller in {n_lt}.')
    P(f'Sign robust to printing precision (Table 6 "6" read as 6.0): larger in {n_gt_robust}, smaller in {n_lt_robust}.')

    # ---- E, F from P(N) ----
    P('\nE-F. From the published P(N): Tables 9-12 (full) and 25-28 (restricted), HEPData v1')
    dist = {}
    for name, tag in (('Table_9-12.csv', 'full'), ('Table_25-28.csv', 'in')):
        hdr, rows = read_hd(name)
        for r in rows:
            if not r or not r[0].strip():
                continue
            Nc, lo, hi = float(r[0]), float(r[1]), float(r[2])
            ylo, yhi = float(r[4]), float(r[5]); qlo, qhi = int(float(r[7])), int(float(r[8]))
            p = float(r[9]); st = pct(r[10]); sy = pct(r[12])
            dist.setdefault((tag, (qlo, qhi), ylo), []).append((Nc, lo, hi, p, st, sy, r[9].strip()))
    ymap = {0.0375: 72, 0.075: 101, 0.15: 147, 0.3: 205}
    regen = []
    P(' Q2 bin    W | norm_full norm_in | mean_full(ctr) mean_in | Var_full ctr/unif  Var_in ctr/unif | '
      'pub Var_full Var_in | regen diff (unif) | nesting: max[P(Nfull<=n)-P(Nin<=n)] (sigma)')
    nest_viol = []
    for q in QBINS:
        for ylo, W in ymap.items():
            res = {}
            cdfs = {}
            for tag in ('full', 'in'):
                rows = dist[(tag, q, ylo)]
                norm = m1c = m2c = m1u = m2u = 0.0
                edges = []; cum = 0.0; cumvar = 0.0
                for Nc, lo, hi, p, st, sy, ps in rows:
                    ints = np.arange(math.ceil(lo), math.floor(hi) + 1)
                    dN = len(ints)
                    w = p * dN
                    norm += w
                    m1c += w * Nc; m2c += w * Nc ** 2
                    m1u += p * ints.sum(); m2u += p * (ints ** 2).sum()
                    cum += w
                    # error on the cumulative: stat and sys added in quadrature, taken fully
                    # correlated within the cumulative sum (conservative for sys)
                    cumvar += (w * math.hypot(st, sy) / 100)   # linear sum = fully correlated error of the CDF
                    edges.append((hi, cum, cumvar))
                res[tag] = (norm, m1c / norm, m2c / norm - (m1c / norm) ** 2, m1u / norm,
                            m2u / norm - (m1u / norm) ** 2)
                cdfs[tag] = {round(e, 1): (c / norm, s / norm) for e, c, s in edges}
            nf, mcf, vcf, muf, vuf = res['full']; ni, mci, vci, mui, vui = res['in']
            # nesting: P(N_in <= n) >= P(N_full <= n); violation if full cdf exceeds in cdf
            worst = (-1e9, 0, 0)
            top = max(cdfs['full'])
            for e in cdfs['full']:
                if e in cdfs['in'] and e != top:      # the top edge is 1 by normalization
                    cf, sf = cdfs['full'][e]; ci, si = cdfs['in'][e]
                    gap = cf - ci
                    sig = gap / math.hypot(sf, si) if (sf or si) else 0
                    if gap > worst[0]:
                        worst = (gap, e, sig)
            nest_viol.append(dict(Q2=list(q), W=W, max_gap=worst[0], at_edge=worst[1], sigma=worst[2]))
            vf_pub = float(T5[(q, W)][0]); vi_pub = float(T6[(q, W)][0])
            regen.append(dict(Q2=list(q), W=W, norm_full=nf, norm_in=ni, mean_full_centre=mcf,
                              mean_in_centre=mci, mean_full_unif=muf, mean_in_unif=mui,
                              var_full_centre=vcf, var_full_unif=vuf, var_in_centre=vci, var_in_unif=vui,
                              var_full_pub=vf_pub, var_in_pub=vi_pub))
            P(f'{q[0]:>3}-{q[1]:<3} {W:4d} | {nf:6.3f} {ni:6.3f} | {mcf:5.2f} {mci:5.2f} | '
              f'{vcf:5.2f}/{vuf:5.2f}  {vci:5.2f}/{vui:5.2f} | {vf_pub:5.1f} {vi_pub:5.1f} | '
              f'{vui - vuf:+5.2f} | {worst[0]:+.4f} at N<={worst[1]} ({worst[2]:+.1f})')
    ngt_regen = int(sum(r['var_in_unif'] > r['var_full_unif'] for r in regen))
    ngt_regen_c = int(sum(r['var_in_centre'] > r['var_full_centre'] for r in regen))
    P(f'\nFrom P(N): Var_in > Var_full in {ngt_regen} of 16 cells (uniform within wide bins), '
      f'{ngt_regen_c} of 16 (mass at bin centre).')
    nv = [x for x in nest_viol if x['max_gap'] > 0]
    P(f'Nesting test (edges below the top edge): full-sample CDF above restricted CDF in {len(nv)} of 16 cells; '
      f'largest value of P(Nfull<=n)-P(Nin<=n) over all cells and edges {max(x["max_gap"] for x in nest_viol):+.4f} '
      f'(negative means the restricted CDF lies above, as nesting requires).')
    json.dump(dict(cells=cells, regenerated=regen, nesting=nest_viol,
                   counts=dict(gt=int(n_gt), eq=int(n_eq), lt=int(n_lt), gt_robust=int(n_gt_robust), lt_robust=int(n_lt_robust),
                               gt_from_PN_uniform=ngt_regen, gt_from_PN_centre=ngt_regen_c)),
              open(os.path.join(HERE, 'h1_variance_compare.json'), 'w'), indent=1)


if __name__ == '__main__':
    main()


==> anc/calc_SHORT/item7/hepdata/Table_25-28.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t3
#: name: Table 25-28
#: description: Charged particle multiplicity distribution $P(N)$ measured as a function of the number of charged particles $N$ with the additional  restriction to select only particles from the current region of the Breit frame $0<\eta^{*}<4$, in 4x4 kinematic bins of $Q^2$ and $y$. 

#: data_file: data25-28.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: P(N)
#: keyword cmenergies: 319.0
#: keyword phrases: Neutral Current | Deep Inelastic Scattering
#: RE,,,,,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,,,,,319
#: PIN(E+) [GEV],,,,,,,-27.6
#: PIN(P) [GEV],,,,,,,920
$N$,$N$ LOW,$N$ HIGH,$y$,$y$ LOW,$y$ HIGH,$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$P(N)$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.072,3.5%,-3.5%,6.5%,-6.5%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.15,2.2%,-2.2%,6.5%,-6.5%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.21,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.21,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.13,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.039,2.5%,-2.5%,12%,-12%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.0036,5.2%,-5.2%,12%,-12%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.00038,59%,-59%,12%,-12%,1%,-1%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.064,2.7%,-2.7%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.082,2.4%,-2.4%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.13,1.9%,-1.9%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.16,1.7%,-1.7%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.14,0.86%,-0.86%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.087,1.1%,-1.1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.024,1.2%,-1.2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.0018,4.6%,-4.6%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,7.5,5,10,3.4e-05,90%,-90%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.076,1.7%,-1.7%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.06,2.4%,-2.4%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.09,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.11,1.7%,-1.7%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.12,0.79%,-0.79%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.096,0.84%,-0.84%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.049,0.63%,-0.63%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.0096,1.6%,-1.6%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.0013,8.2%,-8.2%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
21,19.5,25.5,0.22499999999999998,0.15,0.3,7.5,5,10,2.1e-05,56%,-56%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.066,1.5%,-1.5%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.06,2%,-2%,12%,-12%,1%,-1%,10%,-10%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.074,1.8%,-1.8%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.087,1.7%,-1.7%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.099,0.75%,-0.75%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.093,0.75%,-0.75%,13%,-13%,2%,-2%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.059,0.48%,-0.48%,13%,-13%,2%,-2%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.019,0.93%,-0.93%,13%,-13%,2%,-2%,10%,-10%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.0036,2.9%,-2.9%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.00078,6.6%,-6.6%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
28,25.5,31.5,0.44999999999999996,0.3,0.6,7.5,5,10,4.3e-05,41%,-41%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.068,2.6%,-2.6%,7.1%,-7.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,3%,-3%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.14,1.8%,-1.8%,7.1%,-7.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,3%,-3%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.21,1.5%,-1.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.22,1.5%,-1.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.14,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.04,2.1%,-2.1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.0042,4.5%,-4.5%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.041,2.9%,-2.9%,7.1%,-7.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,3%,-3%
1,0.5,1.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.076,2.3%,-2.3%,7.1%,-7.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,3%,-3%
2,1.5,2.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.13,1.7%,-1.7%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.16,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.15,0.79%,-0.79%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.092,1%,-1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.023,1.1%,-1.1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.0021,5.3%,-5.3%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,15.0,10,20,2.4e-05,100%,-100%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.049,1.9%,-1.9%,6.5%,-6.5%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.055,2.3%,-2.3%,6.5%,-6.5%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.089,1.8%,-1.8%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.12,1.6%,-1.6%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.12,0.78%,-0.78%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.1,0.85%,-0.85%,7.6%,-7.6%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.05,0.65%,-0.65%,7.6%,-7.6%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.01,1.6%,-1.6%,7.6%,-7.6%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.0011,6.7%,-6.7%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.22499999999999998,0.15,0.3,15.0,10,20,4.6e-05,22%,-22%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.054,1.6%,-1.6%,6.7%,-6.7%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.052,2.3%,-2.3%,6.7%,-6.7%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.072,2%,-2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.09,1.8%,-1.8%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.1,0.84%,-0.84%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.09,0.88%,-0.88%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.063,0.55%,-0.55%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.021,1.1%,-1.1%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.0048,2.9%,-2.9%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.00058,6.9%,-6.9%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
28,25.5,31.5,0.44999999999999996,0.3,0.6,15.0,10,20,1.4e-05,67%,-67%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.073,3.2%,-3.2%,9.3%,-9.3%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.14,2.7%,-2.7%,9.3%,-9.3%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.21,2.1%,-2.1%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.21,2.2%,-2.2%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.14,1.4%,-1.4%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.041,2.9%,-2.9%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.1,7.5,11.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.0056,6.9%,-6.9%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.03,4.8%,-4.8%,8.1%,-8.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.066,3.5%,-3.5%,8.1%,-8.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.13,2.5%,-2.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.16,2.3%,-2.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.16,1.1%,-1.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.095,1.4%,-1.4%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.028,1.5%,-1.5%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.002,7.2%,-7.2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,30.0,20,40,7.4e-05,41%,-41%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.03,3.5%,-3.5%,9.3%,-9.3%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.048,3.3%,-3.3%,9.3%,-9.3%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.087,2.6%,-2.6%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.11,2.4%,-2.4%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.13,1.1%,-1.1%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.1,1.2%,-1.2%,7.8%,-7.8%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.053,0.85%,-0.85%,7.8%,-7.8%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
13,11.5,15.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.012,2%,-2%,7.8%,-7.8%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
17,15.5,19.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.0014,6.6%,-6.6%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
21,19.5,25.5,0.22499999999999998,0.15,0.3,30.0,20,40,1.2e-05,37%,-37%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.04,2.5%,-2.5%,8.1%,-8.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.039,3.6%,-3.6%,8.1%,-8.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.072,2.6%,-2.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.088,2.5%,-2.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.1,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.093,1.2%,-1.2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.062,0.73%,-0.73%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.023,1.4%,-1.4%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.0054,3.7%,-3.7%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.00087,9.4%,-9.4%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
28,25.5,31.5,0.44999999999999996,0.3,0.6,30.0,20,40,1.6e-05,110%,-110%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.11,2.9%,-2.9%,9.3%,-9.3%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.15,3.6%,-3.6%,9.3%,-9.3%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.22,3%,-3%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.18,3.5%,-3.5%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.12,2.2%,-2.2%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.036,4.1%,-4.1%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.0029,10%,-10%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.032,6.1%,-6.1%,7.9%,-7.9%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.055,5.5%,-5.5%,7.9%,-7.9%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.12,3.7%,-3.7%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.16,3.3%,-3.3%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.16,1.5%,-1.5%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.094,2%,-2%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.028,2%,-2%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.0018,8.5%,-8.5%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,70.0,40,100,2.3e-05,130%,-130%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.02,6%,-6%,8.1%,-8.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.036,5.8%,-5.8%,8.1%,-8.1%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.082,4.1%,-4.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.11,3.5%,-3.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.13,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.11,1.6%,-1.6%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.056,1.1%,-1.1%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.013,2.6%,-2.6%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.0019,7.9%,-7.9%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
21,19.5,25.5,0.22499999999999998,0.15,0.3,70.0,40,100,2.9e-05,63%,-63%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.027,5.3%,-5.3%,9.5%,-9.5%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.035,6.3%,-6.3%,9.5%,-9.5%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.067,4.9%,-4.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.085,4.7%,-4.7%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.11,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.091,2%,-2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.064,1.1%,-1.1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.026,2%,-2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.0053,4.9%,-4.9%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.00076,8.4%,-8.4%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
27,25.5,31.5,0.44999999999999996,0.3,0.6,70.0,40,100,5.5e-06,47%,-47%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%



==> anc/calc_SHORT/item7/hepdata/Table_3.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t4
#: name: Table 3
#: description: Charged particle mean multiplicities measured in 4x4 kinematic bins of $Q^2$ and $y$.

#: data_file: data3.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: MULT
#: keyword cmenergies: 319.0
#: keyword phrases: Double Differential Distribitution | Neutral Current | Deep Inelastic Scattering
#: RE,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,319
#: PIN(E+) [GEV],,,-27.6
#: PIN(P) [GEV],,,920
$W$ [GeV],$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$\langle N\rangle$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -,sys.8 +,sys.8 -
72,7.5,5,10,3.4,0.39%,-0.39%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,7.5,5,10,4.8,0.2%,-0.2%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,7.5,5,10,5.9,0.15%,-0.15%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,7.5,5,10,6.3,0.13%,-0.13%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
72,15.0,10,20,3.4,0.24%,-0.24%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,15.0,10,20,5,0.16%,-0.16%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,15.0,10,20,6.2,0.12%,-0.12%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,15.0,10,20,6.7,0.12%,-0.12%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
72,30.0,20,40,3.4,0.34%,-0.34%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,30.0,20,40,5.1,0.22%,-0.22%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,30.0,20,40,6.6,0.15%,-0.15%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,30.0,20,40,7.3,0.14%,-0.14%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
72,70.0,40,100,3.1,0.38%,-0.38%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,70.0,40,100,5.1,0.24%,-0.24%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,70.0,40,100,6.8,0.18%,-0.18%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,70.0,40,100,7.8,0.21%,-0.21%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%



==> anc/calc_SHORT/item7/hepdata/Table_4.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t5
#: name: Table 4
#: description: Charged particle mean multiplicities measured with the additional  restriction to select only particles from the current region of the Breit frame $0<\eta^{*}<4$, in 4x4 kinematic bins of $Q^2$ and $y$. 

#: data_file: data4.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: MULT
#: keyword cmenergies: 319.0
#: keyword phrases: Double Differential Distribitution | Neutral Current | Deep Inelastic Scattering
#: RE,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,319
#: PIN(E+) [GEV],,,-27.6
#: PIN(P) [GEV],,,920
$W$ [GeV],$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$\langle N\rangle$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -,sys.8 +,sys.8 -
72,7.5,5,10,3,0.44%,-0.44%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,7.5,5,10,4.2,0.21%,-0.21%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,7.5,5,10,5.2,0.17%,-0.17%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,7.5,5,10,6.1,0.13%,-0.13%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
72,15.0,10,20,3,0.23%,-0.23%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,15.0,10,20,4.3,0.17%,-0.17%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,15.0,10,20,5.4,0.14%,-0.14%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,15.0,10,20,6.3,0.12%,-0.12%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
72,30.0,20,40,3.1,0.36%,-0.36%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,30.0,20,40,4.5,0.22%,-0.22%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,30.0,20,40,5.7,0.17%,-0.17%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,30.0,20,40,6.6,0.16%,-0.16%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
72,70.0,40,100,2.8,0.42%,-0.42%,4.7%,-4.7%,1%,-1%,3%,-3%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
101,70.0,40,100,4.5,0.27%,-0.27%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
147,70.0,40,100,5.9,0.2%,-0.2%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%
205,70.0,40,100,6.8,0.22%,-0.22%,3.8%,-3.8%,1%,-1%,1%,-1%,2%,-2%,2%,-2%,1%,-1%,1.5%,-1.5%,0.5%,-0.5%,1%,-1%



==> anc/calc_SHORT/item7/hepdata/Table_5.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t6
#: name: Table 5
#: description: Variance of the charged particle multiplicity measured in 4x4 kinematic bins of $Q^2$ and $y$.

#: data_file: data5.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: WIDTH
#: keyword cmenergies: 319.0
#: keyword phrases: Double Differential Distribitution | Neutral Current | Deep Inelastic Scattering
#: RE,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,319
#: PIN(E+) [GEV],,,-27.6
#: PIN(P) [GEV],,,920
$W$ [GeV],$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$\mathrm{Var}(N)$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -,sys.8 +,sys.8 -
72,7.5,5,10,3.6,2.3%,-2.3%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,7.5,5,10,5.8,0.71%,-0.71%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,7.5,5,10,10,0.42%,-0.42%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,7.5,5,10,16,0.46%,-0.46%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
72,15.0,10,20,3.5,0.89%,-0.89%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,15.0,10,20,5.5,0.74%,-0.74%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,15.0,10,20,9.7,0.41%,-0.41%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,15.0,10,20,16,0.43%,-0.43%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
72,30.0,20,40,3.7,1.4%,-1.4%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,30.0,20,40,5.9,0.89%,-0.89%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,30.0,20,40,9.3,0.57%,-0.57%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,30.0,20,40,15,0.53%,-0.53%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
72,70.0,40,100,3.6,1.1%,-1.1%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,70.0,40,100,5.7,0.99%,-0.99%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,70.0,40,100,9.2,0.73%,-0.73%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,70.0,40,100,14,0.7%,-0.7%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%



==> anc/calc_SHORT/item7/hepdata/Table_6.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t7
#: name: Table 6
#: description: Variance of the charged particle multiplicity measured with the additional  restriction to select only particles from the current region of the Breit frame $0<\eta^{*}<4$, in 4x4 kinematic bins of $Q^2$ and $y$. 

#: data_file: data6.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: WIDTH
#: keyword cmenergies: 319.0
#: keyword phrases: Double Differential Distribitution | Neutral Current | Deep Inelastic Scattering
#: RE,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,319
#: PIN(E+) [GEV],,,-27.6
#: PIN(P) [GEV],,,920
$W$ [GeV],$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$\mathrm{Var}(N)$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -,sys.8 +,sys.8 -
72,7.5,5,10,3.5,2.8%,-2.8%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,7.5,5,10,6.6,0.53%,-0.53%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,7.5,5,10,11,0.41%,-0.41%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,7.5,5,10,16,0.44%,-0.44%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
72,15.0,10,20,3.4,0.73%,-0.73%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,15.0,10,20,6.1,0.59%,-0.59%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,15.0,10,20,11,0.38%,-0.38%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,15.0,10,20,16,0.34%,-0.34%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
72,30.0,20,40,3.6,1.4%,-1.4%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,30.0,20,40,6.2,0.73%,-0.73%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,30.0,20,40,11,0.5%,-0.5%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,30.0,20,40,16,0.55%,-0.55%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
72,70.0,40,100,3.5,1.1%,-1.1%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
101,70.0,40,100,6,0.92%,-0.92%,4.5%,-4.5%,1%,-1%,2%,-2%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
147,70.0,40,100,11,0.67%,-0.67%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%
205,70.0,40,100,16,0.6%,-0.6%,6.4%,-6.4%,1%,-1%,5%,-5%,2%,-2%,2%,-2%,1%,-1%,2%,-2%,1%,-1%,1%,-1%



==> anc/calc_SHORT/item7/hepdata/Table_9-12.csv <==
#: table_doi: 10.17182/hepdata.102570.v1/t1
#: name: Table 9-12
#: description: Charged particle multiplicity distribution $P(N)$ measured as a function of the number of charged particles $N$ in 4x4 kinematic bins of $Q^2$ and $y$.

#: data_file: data9-12.yaml
#: keyword reactions: E+ P --> E+ CHARGED X
#: keyword observables: P(N)
#: keyword cmenergies: 319.0
#: keyword phrases: Triple Differential Distribitution | Neutral Current | Deep Inelastic Scattering
#: RE,,,,,,,E+ P --> E+ CHARGED X
#: SQRT(S) [GEV],,,,,,,319
#: PIN(E+) [GEV],,,,,,,-27.6
#: PIN(P) [GEV],,,,,,,920
$N$,$N$ LOW,$N$ HIGH,$y$,$y$ LOW,$y$ HIGH,$Q^2$ [GeV$^2$],$Q^2$ [GeV$^2$] LOW,$Q^2$ [GeV$^2$] HIGH,$P(N)$,stat. +,stat. -,sys.tot +,sys.tot -,sys.1 +,sys.1 -,sys.2 +,sys.2 -,sys.3 +,sys.3 -,sys.4 +,sys.4 -,sys.5 +,sys.5 -,sys.6 +,sys.6 -,sys.7 +,sys.7 -
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.046,5.9%,-5.9%,23%,-23%,1%,-1%,22%,-22%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.094,2.9%,-2.9%,23%,-23%,1%,-1%,22%,-22%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.2,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.21,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.16,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.052,2%,-2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.0058,3.9%,-3.9%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.056249999999999994,0.0375,0.075,7.5,5,10,0.00042,49%,-49%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.0066,27%,-27%,14%,-14%,1%,-1%,11%,-11%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
1,0.5,1.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.045,4%,-4%,14%,-14%,1%,-1%,11%,-11%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,5%,-5%
2,1.5,2.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.13,1.8%,-1.8%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.14,1.7%,-1.7%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.17,0.74%,-0.74%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.11,0.93%,-0.93%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.032,1%,-1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,7.5,5,10,0.0024,3.9%,-3.9%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,7.5,5,10,8.8e-05,46%,-46%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.025,4.6%,-4.6%,6.7%,-6.7%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.051,2.9%,-2.9%,6.7%,-6.7%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.078,2.1%,-2.1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.093,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.13,0.74%,-0.74%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.11,0.78%,-0.78%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.06,0.56%,-0.56%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.012,1.5%,-1.5%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,7.5,5,10,0.0014,7.6%,-7.6%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
21,19.5,25.5,0.22499999999999998,0.15,0.3,7.5,5,10,2.6e-05,57%,-57%,14%,-14%,2%,-2%,10%,-10%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.053,1.8%,-1.8%,14%,-14%,1%,-1%,13%,-13%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
1,0.5,1.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.056,2.1%,-2.1%,14%,-14%,1%,-1%,13%,-13%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,1%,-1%
2,1.5,2.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.068,1.9%,-1.9%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.086,1.7%,-1.7%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.098,0.75%,-0.75%,5.8%,-5.8%,1%,-1%,5%,-5%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.095,0.73%,-0.73%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.063,0.46%,-0.46%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.021,0.92%,-0.92%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.0039,2.8%,-2.8%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,7.5,5,10,0.00085,6.6%,-6.6%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
28,25.5,31.5,0.44999999999999996,0.3,0.6,7.5,5,10,4e-05,47%,-47%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.044,4.1%,-4.1%,12%,-12%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,10%,-10%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.099,2%,-2%,12%,-12%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,10%,-10%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.18,1.3%,-1.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.21,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.17,0.77%,-0.77%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.053,1.6%,-1.6%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.1,7.5,11.5,0.056249999999999994,0.0375,0.075,15.0,10,20,0.0064,3.8%,-3.8%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.0078,15%,-15%,12%,-12%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,10%,-10%
1,0.5,1.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.031,4.5%,-4.5%,12%,-12%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,10%,-10%
2,1.5,2.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.11,1.7%,-1.7%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.13,1.5%,-1.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.18,0.64%,-0.64%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.12,0.82%,-0.82%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.032,0.93%,-0.93%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,15.0,10,20,0.0025,4.7%,-4.7%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,15.0,10,20,6.9e-05,94%,-94%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.0064,10%,-10%,6.5%,-6.5%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.036,3.2%,-3.2%,6.5%,-6.5%,1%,-1%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.066,2.2%,-2.2%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.089,1.8%,-1.8%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.13,0.72%,-0.72%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.12,0.74%,-0.74%,7.6%,-7.6%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.064,0.55%,-0.55%,7.6%,-7.6%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.013,1.5%,-1.5%,7.6%,-7.6%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,15.0,10,20,0.0013,6.8%,-6.8%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.22499999999999998,0.15,0.3,15.0,10,20,4.2e-05,38%,-38%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.035,2.2%,-2.2%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
1,0.5,1.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.044,2.5%,-2.5%,8.1%,-8.1%,1%,-1%,5%,-5%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,2%,-2%
2,1.5,2.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.062,2.2%,-2.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.082,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.099,0.85%,-0.85%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.096,0.86%,-0.86%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.069,0.51%,-0.51%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.023,1%,-1%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.0052,2.7%,-2.7%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,15.0,10,20,0.00068,6.7%,-6.7%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
28,25.5,31.5,0.44999999999999996,0.3,0.6,15.0,10,20,2.7e-05,72%,-72%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.046,4.4%,-4.4%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.11,2.6%,-2.6%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.18,1.8%,-1.8%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.21,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.15,1%,-1%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.056,2.1%,-2.1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.1,7.5,11.5,0.056249999999999994,0.0375,0.075,30.0,20,40,0.0068,6.5%,-6.5%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.0097,15%,-15%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.03,5.8%,-5.8%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.089,2.4%,-2.4%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.14,1.9%,-1.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.17,0.86%,-0.86%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.12,1.1%,-1.1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.038,1.2%,-1.2%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.0028,6.3%,-6.3%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,30.0,20,40,0.00016,41%,-41%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.0023,34%,-34%,11%,-11%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.023,5.3%,-5.3%,11%,-11%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.051,3.2%,-3.2%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.072,2.8%,-2.8%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.13,0.94%,-0.94%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.13,0.95%,-0.95%,7.8%,-7.8%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.07,0.69%,-0.69%,7.8%,-7.8%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
13,11.5,15.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.014,1.8%,-1.8%,7.8%,-7.8%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,2%,-2%
17,15.5,19.5,0.22499999999999998,0.15,0.3,30.0,20,40,0.002,5.8%,-5.8%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
21,19.5,25.5,0.22499999999999998,0.15,0.3,30.0,20,40,1.2e-05,30%,-30%,9.6%,-9.6%,2%,-2%,1%,-1%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.02,4.5%,-4.5%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.024,5.2%,-5.2%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.048,3.5%,-3.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.071,2.9%,-2.9%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.098,1.2%,-1.2%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.1,1.1%,-1.1%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.074,0.68%,-0.68%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.027,1.3%,-1.3%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.0063,3.4%,-3.4%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,30.0,20,40,0.00083,8.9%,-8.9%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
28,25.5,31.5,0.44999999999999996,0.3,0.6,30.0,20,40,1.7e-05,100%,-100%,9.8%,-9.8%,2%,-2%,2%,-2%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.075,3.4%,-3.4%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.13,2.8%,-2.8%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.19,2.3%,-2.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.2,2.3%,-2.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.4,3.5,5.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.14,1.6%,-1.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.049,2.9%,-2.9%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9,7.5,11.5,0.056249999999999994,0.0375,0.075,70.0,40,100,0.0042,7.4%,-7.4%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
0,-0.5,0.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.011,11%,-11%,11%,-11%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.031,6.4%,-6.4%,11%,-11%,5%,-5%,1%,-1%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.081,3.3%,-3.3%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.13,2.5%,-2.5%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.18,1.1%,-1.1%,3.2%,-3.2%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.4,5.5,7.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.12,1.4%,-1.4%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.2,7.5,11.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.037,1.5%,-1.5%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.11249999999999999,0.075,0.15,70.0,40,100,0.0024,7.5%,-7.5%,7.4%,-7.4%,1%,-1%,1%,-1%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.11249999999999999,0.075,0.15,70.0,40,100,3.5e-05,67%,-67%,11%,-11%,2%,-2%,5%,-5%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.003,30%,-30%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.016,8.3%,-8.3%,9.5%,-9.5%,1%,-1%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.037,5%,-5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.068,3.6%,-3.6%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.13,1.3%,-1.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.13,1.2%,-1.2%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.3,7.5,11.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.073,0.9%,-0.9%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.016,2.3%,-2.3%,7.8%,-7.8%,2%,-2%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.22499999999999998,0.15,0.3,70.0,40,100,0.0021,8%,-8%,18%,-18%,2%,-2%,15%,-15%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
21,19.5,25.5,0.22499999999999998,0.15,0.3,70.0,40,100,3.6e-05,52%,-52%,18%,-18%,2%,-2%,15%,-15%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
0,-0.5,0.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.0071,15%,-15%,11%,-11%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
1,0.5,1.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.014,16%,-16%,11%,-11%,5%,-5%,2%,-2%,5%,-5%,3%,-3%,1%,-1%,1%,-1%,7%,-7%
2,1.5,2.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.036,9.5%,-9.5%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
3,2.5,3.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.051,7.8%,-7.8%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
4.5,3.5,5.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.089,2.3%,-2.3%,3.6%,-3.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,1%,-1%,2%,-2%,1%,-1%
6.5,5.5,7.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.12,1.8%,-1.8%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
9.4,7.5,11.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.081,1%,-1%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
13,11.5,15.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.032,1.8%,-1.8%,7.6%,-7.6%,1%,-1%,2%,-2%,1%,-1%,1%,-1%,5%,-5%,5%,-5%,1%,-1%
17,15.5,19.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.0066,4.3%,-4.3%,18%,-18%,2%,-2%,15%,-15%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
22,19.5,25.5,0.44999999999999996,0.3,0.6,70.0,40,100,0.0009,8.2%,-8.2%,18%,-18%,2%,-2%,15%,-15%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%
27,25.5,31.5,0.44999999999999996,0.3,0.6,70.0,40,100,8.9e-06,45%,-45%,18%,-18%,2%,-2%,15%,-15%,2%,-2%,3%,-3%,5%,-5%,7%,-7%,1%,-1%



==> anc/calc_SHORT/item7/hepdata/record_ins1827840.json <==
{"access_count":{"sum":1756},"additional_resources":true,"breadcrumb_text":"Andreev, V. et al.","coordinator":969,"data_tables":[{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 9-12/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 9-12/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 9-12/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 9-12/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 9-12/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 9-12/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 9-12/yoda1"},"description":"Charged particle multiplicity distribution $P(N)$ measured as a function of the number of charged particles $N$ in 4x4 kinematic bins...","doi":"10.17182/hepdata.102570.v1/t1","id":891699,"location":"Data from Tables 9-12 and Figure 2 of arxiv:2011.01812","messages":false,"name":"Table 9-12","processed_name":"Table9-12","resources":[{"description":"Figure 2 original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017027?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017028?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017029?landing_page=true"},{"description":"Tables 9-12 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017030?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 13-24/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 13-24/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 13-24/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 13-24/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 13-24/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 13-24/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 13-24/yoda1"},"description":"Charged particle multiplicity distribution $P(N)$ measured as a function of the number of charged particles $N$ in three overlapping pseudorapidity...","doi":"10.17182/hepdata.102570.v1/t2","id":891700,"location":"Data from Tables 13-24 and Figure 3-6 of arxiv:2011.01812","messages":false,"name":"Table 13-24","processed_name":"Table13-24","resources":[{"description":"Figure 3-6 tiled pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017032?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017033?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017034?landing_page=true"},{"description":"Tables 13-24 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017035?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 25-28/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 25-28/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 25-28/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 25-28/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 25-28/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 25-28/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 25-28/yoda1"},"description":"Charged particle multiplicity distribution $P(N)$ measured as a function of the number of charged particles $N$ with the additional restriction...","doi":"10.17182/hepdata.102570.v1/t3","id":891701,"location":"Data from Tables 25-28 and Figure 7 of arxiv:2011.01812","messages":false,"name":"Table 25-28","processed_name":"Table25-28","resources":[{"description":"Figure 7 original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017037?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017038?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017039?landing_page=true"},{"description":"Tables 25-28 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017040?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 3/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 3/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 3/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 3/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 3/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 3/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 3/yoda1"},"description":"Charged particle mean multiplicities measured in 4x4 kinematic bins of $Q^2$ and $y$.","doi":"10.17182/hepdata.102570.v1/t4","id":891702,"location":"Data from Table 3 and Figure 8a of arxiv:2011.01812","messages":false,"name":"Table 3","processed_name":"Table3","resources":[{"description":"Figure 8a original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017042?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017043?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017044?landing_page=true"},{"description":"Table 3 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017045?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 4/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 4/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 4/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 4/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 4/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 4/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 4/yoda1"},"description":"Charged particle mean multiplicities measured with the additional restriction to select only particles from the current region of the Breit...","doi":"10.17182/hepdata.102570.v1/t5","id":891703,"location":"Data from Table 4 and Figure 8b of arxiv:2011.01812","messages":false,"name":"Table 4","processed_name":"Table4","resources":[{"description":"Figure 8b original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017047?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017048?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017049?landing_page=true"},{"description":"Table 4 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017050?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 5/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 5/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 5/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 5/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 5/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 5/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 5/yoda1"},"description":"Variance of the charged particle multiplicity measured in 4x4 kinematic bins of $Q^2$ and $y$.","doi":"10.17182/hepdata.102570.v1/t6","id":891704,"location":"Data from Table 5 and Figure 9a of arxiv:2011.01812","messages":false,"name":"Table 5","processed_name":"Table5","resources":[{"description":"Figure 9a original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017052?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017053?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017054?landing_page=true"},{"description":"Table 5 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017055?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 6/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 6/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 6/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 6/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 6/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 6/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 6/yoda1"},"description":"Variance of the charged particle multiplicity measured with the additional restriction to select only particles from the current region of...","doi":"10.17182/hepdata.102570.v1/t7","id":891705,"location":"Data from Table 6 and Figure 9b of arxiv:2011.01812","messages":false,"name":"Table 6","processed_name":"Table6","resources":[{"description":"Figure 9b original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017057?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017058?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017059?landing_page=true"},{"description":"Table 6 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017060?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 29-32/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 29-32/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 29-32/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 29-32/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 29-32/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 29-32/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 29-32/yoda1"},"description":"KNO function for charged particles neasured with the additional restriction to select only particles from the current region of the...","doi":"10.17182/hepdata.102570.v1/t8","id":891706,"location":"Data from Tables 29-32 and Figure 7 of arxiv:2011.01812","messages":false,"name":"Table 29-32","processed_name":"Table29-32","resources":[{"description":"Figure 10 original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017062?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017063?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017064?landing_page=true"},{"description":"Tables 29-32 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017065?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 7/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 7/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 7/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 7/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 7/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 7/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 7/yoda1"},"description":"Hadron entropy for charged particles selected in a sliding pseudorapidity window of 1.4 units size with transverse momenta $P_{T lab}&gt;150$...","doi":"10.17182/hepdata.102570.v1/t9","id":891707,"location":"Data from Table 7 and Figure 10 of arxiv:2011.01812","messages":false,"name":"Table 7","processed_name":"Table7","resources":[{"description":"Figure 11 original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017067?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017068?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017069?landing_page=true"},{"description":"Table 7 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017070?landing_page=true"}]},{"data":{"csv":"https://www.hepdata.net/download/table/ins1827840/Table 8/csv","json":"https://www.hepdata.net/download/table/ins1827840/Table 8/json","root":"https://www.hepdata.net/download/table/ins1827840/Table 8/root","yaml":"https://www.hepdata.net/download/table/ins1827840/Table 8/yaml","yoda":"https://www.hepdata.net/download/table/ins1827840/Table 8/yoda","yoda.h5":"https://www.hepdata.net/download/table/ins1827840/Table 8/yoda.h5","yoda1":"https://www.hepdata.net/download/table/ins1827840/Table 8/yoda1"},"description":"Hadron entropy for charged particles neasured with the additional restriction to select only particles from the current region of the...","doi":"10.17182/hepdata.102570.v1/t10","id":891708,"location":"Data from Table 8 and Figure 12 of arxiv:2011.01812","messages":false,"name":"Table 8","processed_name":"Table8","resources":[{"description":"Figure 12 original pdf","type":"pdf","url":"https://www.hepdata.net/record/resource/2017072?landing_page=true"},{"description":"Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017073?landing_page=true"},{"description":"Thumbnail Image File","type":"gif","url":"https://www.hepdata.net/record/resource/2017074?landing_page=true"},{"description":"Table 8 original csv","type":"csv","url":"https://www.hepdata.net/record/resource/2017075?landing_page=true"}]}],"mode":"record","overall_status":"finished","participant_count":2,"recid":102570,"record":{"abstract":"Charged particle multiplicity distributions in positron-proton deep inelastic scattering at a centre-of-mass energy $\\sqrt{s}=319$ GeV are measured. The data are collected with the H1 detector at HERA corresponding to an integrated luminosity of $136$ pb${}^{-1}$. Charged particle multiplicities are measured as a function of photon virtuality $Q^2$, inelasticity $y$ and pseudorapidity $\\eta$ in the laboratory and the hadronic centre-of-mass frames. Predictions from different Monte Carlo models are compared to the data. The first and second moments of the multiplicity distributions are determined and the KNO scaling behaviour is investigated. The multiplicity distributions as a function of $Q^2$ and the Bjorken variable $x_{\\rm Bj}$ are converted to the hadron entropy $S_{\\rm hadron}$, and predictions from a quantum entanglement model are tested.","access_urls":{"links":{"csv":"https://www.hepdata.net/download/submission/ins1827840/1/csv","json":"https://www.hepdata.net/download/submission/ins1827840/1/json","root":"https://www.hepdata.net/download/submission/ins1827840/1/root","yaml":"https://www.hepdata.net/download/submission/ins1827840/1/yaml","yoda":"https://www.hepdata.net/download/submission/ins1827840/1/yoda","yoda-h5":"https://www.hepdata.net/download/submission/ins1827840/1/yoda.h5"}},"analyses":[],"arxiv_id":"arXiv:2011.01812","collaborations":["H1"],"control_number":"102570","creation_date":"2020-11-03","data_abstract":"H1 collaboration Eur.Phys.J.C81 (2021), 212, [arxiv:2011.01812]. Charged particle multiplicity distribution $P(N)$ measured in deep-inelastic scattering at HERA as a function of the number of charged particles $N$ in the pseudorapidity range $\\vert\\eta_{lab}\\vert&lt;1.6$ for transverse momenta $P_{T,lab}&gt;150$ MeV. The data are binned into a two-dimensional grid of size 4x4 in momentum transfer $Q^2$ and inelasticity $y$. For some of the measurements the bins in $y$ are translated to the equivalent hadronic energy $W$ or to Bjorken-x. The measurements are repeated  for three subregions in the track psedorapidity and further with a restriction to the current regioon of the Breit frame, $0&lt;\\eta^{*}&lt;4$. The analyzed kinematic range is $5&lt;Q^2&lt;100$ GeV$^2$ and $0.0375&lt;y&lt;0.6$. The pseudorapidity is defined with the positive z-axis pointing along the incoming proton direction. The beam energies are 27.6 GeV for the positrons and 920 GeV for the protons.","data_keywords":{"cmenergies":[{"gte":319.0,"lte":319.0}],"observables":["MULT","WIDTH","PSI(Z)","S","P(N)"],"phrases":["Entropy","Double Differential Distribitution","Triple Differential Distribitution","Neutral Current","Deep Inelastic Scattering"],"reactions":["E+ P --> E+ CHARGED X"]},"doc_type":"publication","doi":"10.1140/epjc/s10052-021-08896-1","first_author":{"affiliation":"Lebedev Inst.","full_name":"Andreev, V."},"hepdata_doi":"10.17182/hepdata.102570.v1","id":102570,"inspire_id":"1827840","journal_info":"Eur.Phys.J.C 81 (2021) 212","keywords":[{"schema":"INSPIRE","value":"charged particle: multiplicity"},{"schema":"INSPIRE","value":"entropy: entanglement"},{"schema":"INSPIRE","value":"entanglement: quantum"},{"schema":"INSPIRE","value":"scaling: KNO"},{"schema":"INSPIRE","value":"positron p: deep inelastic scattering"},{"schema":"INSPIRE","value":"DESY HERA Stor"},{"schema":"INSPIRE","value":"H1"},{"schema":"INSPIRE","value":"numerical calculations: Monte Carlo"},{"schema":"INSPIRE","value":"rapidity dependence"},{"schema":"INSPIRE","value":"Bjorken"},{"schema":"INSPIRE","value":"x-dependence"},{"schema":"INSPIRE","value":"photon"},{"schema":"INSPIRE","value":"parton"},{"schema":"INSPIRE","value":"experimental results"},{"schema":"INSPIRE","value":"319 GeV-cms"}],"last_updated":"Mon, 31 May 2021 16:09:05 GMT","parent_child_join":{"name":"parent_publication"},"publication_date":"2021-09-17T00:00:00","recid":102570,"resources":[{"description":"H1 web page","type":"html","url":"http://www-h1.desy.de/h1/www/publications/htmlsplit/DESY-20-176.long.poster.html"},{"description":"conversion from csv","type":"C++","url":"https://www.hepdata.net/record/resource/2017025?landing_page=true"}],"subject_area":["hep-ph","hep-ex"],"summary_authors":[{"affiliation":"Lebedev Inst.","full_name":"Andreev, V."},{"affiliation":"Yerevan Phys. Inst.","full_name":"Baghdasaryan, A."},{"affiliation":"Rice U.","full_name":"Baty, A."},{"affiliation":"Ulan Bator, Inst. Phys. Tech.","full_name":"Begzsuren, K."},{"affiliation":"Lebedev Inst.","full_name":"Belousov, A."},{"affiliation":"Heidelberg U.","full_name":"Bolz, A."},{"affiliation":"Ecole Polytechnique","full_name":"Boudry, V."},{"affiliation":"Gottingen U., II. Phys. Inst.","full_name":"Brandt, G."},{"affiliation":"Munich, Max Planck Inst.","full_name":"Britzger, D."},{"affiliation":"Birmingham U.","full_name":"Buniatyan, A."}],"title":"Measurement of charged particle multiplicity distributions in DIS at HERA and its implication to entanglement entropy of partons","type":["article"],"uuid":"b1e0ba38-4396-4942-820b-db777ba5678f","version":1,"year":"2021"},"record_type":"publication","related_recids":[],"related_to_this_recids":[],"resources_with_doi":[{"description":"conversion from csv","doi":"10.17182/hepdata.102570.v1/r1","filename":"import_csv.C"}],"reviewers_notified":true,"site_url":"https://www.hepdata.net","status":"finished","table_id_to_show":891699,"table_name_to_show":"Table 9-12","version":1,"version_count":1,"watched":false}


==> anc/calc_SHORT/item7/hkkt_c0_check.json <==
[
 {
  "case": "Sec8 window 1 [4,5]",
  "Delta": 0.4,
  "y": 5.0,
  "y0": 4.0,
  "width": 1.0,
  "lam": 2.4360236745355355,
  "P0_cascade": 0.29103408320816504,
  "p0_local_C0_1": 0.6703200460356393,
  "C0_P0": 0.4341718331853251,
  "S_true": 2.0721799407728514,
  "S_loc_C0_1": 1.5996023840151659,
  "C0_S": 0.7886210949455716
 },
 {
  "case": "Sec8 window 2 [5,6]",
  "Delta": 0.4,
  "y": 6.0,
  "y0": 5.0,
  "width": 1.0,
  "lam": 3.6341202817109544,
  "P0_cascade": 0.21579068716593433,
  "p0_local_C0_1": 0.6703200460356393,
  "C0_P0": 0.3219218766351219,
  "S_true": 2.416825845671041,
  "S_loc_C0_1": 1.739435753405231,
  "C0_S": 0.7247896595481185
 },
 {
  "case": "Sec8 window 3 [6,7]",
  "Delta": 0.4,
  "y": 7.0,
  "y0": 6.0,
  "width": 1.0,
  "lam": 5.42147039045545,
  "P0_cascade": 0.15572757315619637,
  "p0_local_C0_1": 0.6703200460356393,
  "C0_P0": 0.23231823973815144,
  "S_true": 2.777393934733759,
  "S_loc_C0_1": 1.8765020498889733,
  "C0_S": 0.6644771259401598
 },
 {
  "case": "H1-like x=e^-4.6",
  "Delta": 0.28,
  "y": 4.6,
  "y0": 3.1999999999999997,
  "width": 1.4,
  "lam": 1.175743894045461,
  "P0_cascade": 0.45961291801704374,
  "p0_local_C0_1": 0.675704113960626,
  "C0_P0": 0.6801984900210714,
  "S_true": 1.5010052243008922,
  "S_loc_C0_1": 1.3225358745303428,
  "C0_S": 0.9030552293361331
 },
 {
  "case": "H1-like x=e^-4.6",
  "Delta": 0.28,
  "y": 4.6,
  "y0": 1.3999999999999995,
  "width": 3.2,
  "lam": 2.145590531970832,
  "P0_cascade": 0.3179053312363138,
  "p0_local_C0_1": 0.40819919527792264,
  "C0_P0": 0.7787995050305472,
  "S_true": 1.9668763002621872,
  "S_loc_C0_1": 1.9398715868185252,
  "C0_S": 0.9617922818755191
 },
 {
  "case": "H1-like x=e^-6.9",
  "Delta": 0.28,
  "y": 6.9,
  "y0": 5.5,
  "width": 1.4000000000000004,
  "lam": 2.2387127792874244,
  "P0_cascade": 0.30876464452028934,
  "p0_local_C0_1": 0.675704113960626,
  "C0_P0": 0.45695244137329816,
  "S_true": 2.001876424934365,
  "S_loc_C0_1": 1.5561881287766428,
  "C0_S": 0.8000165920474016
 },
 {
  "case": "H1-like x=e^-6.9",
  "Delta": 0.28,
  "y": 6.9,
  "y0": 3.7,
  "width": 3.2,
  "lam": 4.085380300393442,
  "P0_cascade": 0.1966421272215635,
  "p0_local_C0_1": 0.40819919527792264,
  "C0_P0": 0.4817308056858848,
  "S_true": 2.5208842370072757,
  "S_loc_C0_1": 2.3662587167227858,
  "C0_S": 0.8384744326855229
 },
 {
  "case": "H1-like x=e^-9.2",
  "Delta": 0.28,
  "y": 9.2,
  "y0": 7.799999999999999,
  "width": 1.4000000000000004,
  "lam": 4.262692694835316,
  "P0_cascade": 0.190016795200939,
  "p0_local_C0_1": 0.675704113960626,
  "C0_P0": 0.28121302101767504,
  "S_true": 2.558970202836239,
  "S_loc_C0_1": 1.7770862151760642,
  "C0_S": 0.6985833208327183
 },
 {
  "case": "H1-like x=e^-9.2",
  "Delta": 0.28,
  "y": 9.2,
  "y0": 5.999999999999999,
  "width": 3.2,
  "lam": 7.778899072374211,
  "P0_cascade": 0.113909499557506,
  "p0_local_C0_1": 0.40819919527792264,
  "C0_P0": 0.27905370925572415,
  "S_true": 3.1131014149027454,
  "S_loc_C0_1": 2.769371031495944,
  "C0_S": 0.7107068281120961
 },
 {
  "case": "H1-like x=e^-4.6",
  "Delta": 0.36,
  "y": 4.6,
  "y0": 3.1999999999999997,
  "width": 1.4,
  "lam": 2.0738000034046085,
  "P0_cascade": 0.3253302098029729,
  "p0_local_C0_1": 0.6041093828558647,
  "C0_P0": 0.5385286490089062,
  "S_true": 1.939021053442983,
  "S_loc_C0_1": 1.6823434687830314,
  "C0_S": 0.84759358083661
 },
 {
  "case": "H1-like x=e^-4.6",
  "Delta": 0.36,
  "y": 4.6,
  "y0": 1.3999999999999995,
  "width": 3.2,
  "lam": 3.58298625635555,
  "P0_cascade": 0.2181983414445613,
  "p0_local_C0_1": 0.31600412869186256,
  "C0_P0": 0.6904920589101788,
  "S_true": 2.4043179371694183,
  "S_loc_C0_1": 2.370622804855845,
  "C0_S": 0.9385854209799267
 },
 {
  "case": "H1-like x=e^-6.9",
  "Delta": 0.36,
  "y": 6.9,
  "y0": 5.5,
  "width": 1.4000000000000004,
  "lam": 4.746382147975792,
  "P0_cascade": 0.17402253700656817,
  "p0_local_C0_1": 0.6041093828558647,
  "C0_P0": 0.2880646153580575,
  "S_true": 2.6560207801330495,
  "S_loc_C0_1": 2.033603542047992,
  "C0_S": 0.7058637262825493
 },
 {
  "case": "H1-like x=e^-6.9",
  "Delta": 0.36,
  "y": 6.9,
  "y0": 3.7,
  "width": 3.2,
  "lam": 8.200512091662198,
  "P0_cascade": 0.10868960227835932,
  "p0_local_C0_1": 0.31600412869186256,
  "C0_P0": 0.3439499437184353,
  "S_true": 3.162830912596622,
  "S_loc_C0_1": 2.977508720975331,
  "C0_S": 0.7642786543522899
 },
 {
  "case": "H1-like x=e^-9.2",
  "Delta": 0.36,
  "y": 9.2,
  "y0": 7.799999999999999,
  "width": 1.4000000000000004,
  "lam": 10.863218949579661,
  "P0_cascade": 0.08429415357249494,
  "p0_local_C0_1": 0.6041093828558647,
  "C0_P0": 0.13953458755102102,
  "S_true": 3.430058853414309,
  "S_loc_C0_1": 2.371087548033737,
  "C0_S": 0.5830531111693888
 },
 {
  "case": "H1-like x=e^-9.2",
  "Delta": 0.36,
  "y": 9.2,
  "y0": 5.999999999999999,
  "width": 3.2,
  "lam": 18.768812871166276,
  "P0_cascade": 0.0505847268886108,
  "p0_local_C0_1": 0.31600412869186256,
  "C0_P0": 0.16007615817556692,
  "S_true": 3.9583756306113855,
  "S_loc_C0_1": 3.560593181001159,
  "C0_S": 0.6075040756889742
 }
]

==> anc/calc_SHORT/item7/hkkt_c0_check.log <==
 case                         Delta    y    y0  width | lambda  P0_cascade  e^-D.w  C0_P0 | S_true  S_loc(C0=1)  C0_S
 Sec8 window 1 [4,5]          0.40  5.00  4.00  1.00 |  2.436     0.2910  0.6703  0.434 | 2.0722      1.5996  0.789
 Sec8 window 2 [5,6]          0.40  6.00  5.00  1.00 |  3.634     0.2158  0.6703  0.322 | 2.4168      1.7394  0.725
 Sec8 window 3 [6,7]          0.40  7.00  6.00  1.00 |  5.421     0.1557  0.6703  0.232 | 2.7774      1.8765  0.664
 H1-like x=e^-4.6             0.28  4.60  3.20  1.40 |  1.176     0.4596  0.6757  0.680 | 1.5010      1.3225  0.903
 H1-like x=e^-4.6             0.28  4.60  1.40  3.20 |  2.146     0.3179  0.4082  0.779 | 1.9669      1.9399  0.962
 H1-like x=e^-6.9             0.28  6.90  5.50  1.40 |  2.239     0.3088  0.6757  0.457 | 2.0019      1.5562  0.800
 H1-like x=e^-6.9             0.28  6.90  3.70  3.20 |  4.085     0.1966  0.4082  0.482 | 2.5209      2.3663  0.838
 H1-like x=e^-9.2             0.28  9.20  7.80  1.40 |  4.263     0.1900  0.6757  0.281 | 2.5590      1.7771  0.699
 H1-like x=e^-9.2             0.28  9.20  6.00  3.20 |  7.779     0.1139  0.4082  0.279 | 3.1131      2.7694  0.711
 H1-like x=e^-4.6             0.36  4.60  3.20  1.40 |  2.074     0.3253  0.6041  0.539 | 1.9390      1.6823  0.848
 H1-like x=e^-4.6             0.36  4.60  1.40  3.20 |  3.583     0.2182  0.3160  0.690 | 2.4043      2.3706  0.939
 H1-like x=e^-6.9             0.36  6.90  5.50  1.40 |  4.746     0.1740  0.6041  0.288 | 2.6560      2.0336  0.706
 H1-like x=e^-6.9             0.36  6.90  3.70  3.20 |  8.201     0.1087  0.3160  0.344 | 3.1628      2.9775  0.764
 H1-like x=e^-9.2             0.36  9.20  7.80  1.40 | 10.863     0.0843  0.6041  0.140 | 3.4301      2.3711  0.583
 H1-like x=e^-9.2             0.36  9.20  6.00  3.20 | 18.769     0.0506  0.3160  0.160 | 3.9584      3.5606  0.608


==> anc/calc_SHORT/item7/hkkt_c0_check.py <==
#!/usr/bin/env python3
"""Item 7(a).  What value of the HKKT constant C_0 does an EXACTLY LOCAL cascade produce?

HKKT (arXiv:2408.01259, Eqs. (14)-(17)) describe the count in [y0, y] by the local law
    p~_0 = C0 exp(-Delta (y - y0)),   p~_{n>=1} = p_n(y) (1 - p~_0),   p_n(y) = q (1-q)^{n-1}, q = e^{-Delta y},
with entropy S_loc = -p~0 ln p~0 - (1-p~0) ln(1-p~0) + (1-p~0) S_inc(nbar),  nbar = e^{Delta y},
S_inc(nbar) = ln nbar - (nbar-1) ln(1 - 1/nbar)   (their Eq. (4), C = 1).
In the 1+0 cascade from one dipole with every dipole counted at its own birth rapidity (no
migration of any kind), the count in [y0, y] is geometric on n >= 0 with mean
lambda = e^{Delta y} - e^{Delta y0} (the k = 1 marginal of Eq. (nm) of XS6), so
    P_0 = 1/(1+lambda),   S_true = (1+lambda) ln(1+lambda) - lambda ln lambda.
Computed here, for the Sec. 8 cuts of XS6 and for H1-like points (Delta from HKKT Table III,
y = ln 1/x over the H1 range, widths y - y0 = 1.4 and 3.2 as HKKT use):
  (i)  C0_P0  = P_0 / exp(-Delta (y-y0)), the C0 at which the local law has the cascade's own
       no-emission probability;
  (ii) C0_S   = the C0 at which S_loc equals S_true (root found by bisection on (0, 1]; if
       S_loc(1) > S_true... the root is reported only when bracketed).
Also checked: the local-law mean at C0 = 1 equals lambda (HKKT Eq. (13)), and S_true agrees with
direct summation of the geometric law.
"""
import json, math, os
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))


def S_inc(nb):
    return math.log(nb) - (nb - 1) * math.log(1 - 1 / nb)


def S_loc(C0, D, y, y0):
    p0 = C0 * math.exp(-D * (y - y0)); nb = math.exp(D * y)
    return -p0 * math.log(p0) - (1 - p0) * math.log(1 - p0) + (1 - p0) * S_inc(nb)


def S_geo(lam):
    return (1 + lam) * math.log(1 + lam) - lam * math.log(lam)


def S_geo_sum(lam):
    q = 1 / (1 + lam); n = np.arange(0, 20000)
    p = q * (1 - q) ** n
    p = p[p > 0]
    return float(-(p * np.log(p)).sum()), float(1 - p.sum())


def root_C0(D, y, y0, target):
    f = lambda c: S_loc(c, D, y, y0) - target
    lo, hi = 1e-9, 1.0
    if f(lo) * f(hi) > 0:
        return None
    for _ in range(200):
        mid = 0.5 * (lo + hi)
        if f(lo) * f(mid) <= 0:
            hi = mid
        else:
            lo = mid
    return 0.5 * (lo + hi)


rows = []
print(' case                         Delta    y    y0  width | lambda  P0_cascade  e^-D.w  C0_P0 | S_true  S_loc(C0=1)  C0_S')
cases = [('Sec8 window 1 [4,5]', 0.4, 5.0, 4.0), ('Sec8 window 2 [5,6]', 0.4, 6.0, 5.0),
         ('Sec8 window 3 [6,7]', 0.4, 7.0, 6.0)]
for D in (0.28, 0.36):
    for y in (4.6, 6.9, 9.2):        # x = 1e-2, 1e-3, 1e-4
        for w in (1.4, 3.2):
            cases.append((f'H1-like x=e^-{y}', D, y, y - w))
for name, D, y, y0 in cases:
    w = y - y0
    lam = math.exp(D * y) - math.exp(D * y0)
    # local-law mean at C0 = 1 equals lambda (HKKT Eq. (13))
    mean_loc = (1 - math.exp(-D * w)) * math.exp(D * y)
    assert abs(mean_loc - lam) < 1e-9 * lam
    St = S_geo(lam); Ss, deficit = S_geo_sum(lam)
    assert abs(St - Ss) < 1e-9, (St, Ss)
    P0 = 1 / (1 + lam); e = math.exp(-D * w)
    c0p = P0 / e
    c0s = root_C0(D, y, y0, St)
    rows.append(dict(case=name, Delta=D, y=y, y0=y0, width=w, lam=lam, P0_cascade=P0, p0_local_C0_1=e,
                     C0_P0=c0p, S_true=St, S_loc_C0_1=S_loc(1.0, D, y, y0), C0_S=c0s))
    print(f' {name:27s} {D:5.2f} {y:5.2f} {y0:5.2f} {w:5.2f} | {lam:6.3f} {P0:10.4f} {e:7.4f} {c0p:6.3f} | '
          f'{St:6.4f} {S_loc(1.0, D, y, y0):11.4f}  {("%.3f" % c0s) if c0s is not None else "no root"}')
json.dump(rows, open(os.path.join(HERE, 'hkkt_c0_check.json'), 'w'), indent=1)


==> anc/calc_SHORT/item7/mutation_checks.log <==
M1 ok: two-route assertion fires on a 0.1 change of one transcribed variance: ((20, 40), 147, ('11', 0.5, 6.4), (11.1, 0.5, 6.4))
 case                         Delta    y    y0  width | lambda  P0_cascade  e^-D.w  C0_P0 | S_true  S_loc(C0=1)  C0_S
 Sec8 window 1 [4,5]          0.40  5.00  4.00  1.00 |  2.436     0.2910  0.6703  0.434 | 2.0722      1.5996  0.789
 Sec8 window 2 [5,6]          0.40  6.00  5.00  1.00 |  3.634     0.2158  0.6703  0.322 | 2.4168      1.7394  0.725
 Sec8 window 3 [6,7]          0.40  7.00  6.00  1.00 |  5.421     0.1557  0.6703  0.232 | 2.7774      1.8765  0.664
 H1-like x=e^-4.6             0.28  4.60  3.20  1.40 |  1.176     0.4596  0.6757  0.680 | 1.5010      1.3225  0.903
 H1-like x=e^-4.6             0.28  4.60  1.40  3.20 |  2.146     0.3179  0.4082  0.779 | 1.9669      1.9399  0.962
 H1-like x=e^-6.9             0.28  6.90  5.50  1.40 |  2.239     0.3088  0.6757  0.457 | 2.0019      1.5562  0.800
 H1-like x=e^-6.9             0.28  6.90  3.70  3.20 |  4.085     0.1966  0.4082  0.482 | 2.5209      2.3663  0.838
 H1-like x=e^-9.2             0.28  9.20  7.80  1.40 |  4.263     0.1900  0.6757  0.281 | 2.5590      1.7771  0.699
 H1-like x=e^-9.2             0.28  9.20  6.00  3.20 |  7.779     0.1139  0.4082  0.279 | 3.1131      2.7694  0.711
 H1-like x=e^-4.6             0.36  4.60  3.20  1.40 |  2.074     0.3253  0.6041  0.539 | 1.9390      1.6823  0.848
 H1-like x=e^-4.6             0.36  4.60  1.40  3.20 |  3.583     0.2182  0.3160  0.690 | 2.4043      2.3706  0.939
 H1-like x=e^-6.9             0.36  6.90  5.50  1.40 |  4.746     0.1740  0.6041  0.288 | 2.6560      2.0336  0.706
 H1-like x=e^-6.9             0.36  6.90  3.70  3.20 |  8.201     0.1087  0.3160  0.344 | 3.1628      2.9775  0.764
 H1-like x=e^-9.2             0.36  9.20  7.80  1.40 | 10.863     0.0843  0.6041  0.140 | 3.4301      2.3711  0.583
 H1-like x=e^-9.2             0.36  9.20  6.00  3.20 | 18.769     0.0506  0.3160  0.160 | 3.9584      3.5606  0.608
M2 y0=0, Delta=0.4, y=5.0: S_loc(C0=1) - S_true = 4.44e-16 (must be 0, so C0 = 1 is the match); at y0=4 the difference is -0.4726
M2 y0=0, Delta=0.28, y=6.9: S_loc(C0=1) - S_true = -1.78e-15 (must be 0, so C0 = 1 is the match); at y0=4 the difference is -0.1905
M3 extra boost sd 0.0: cell (20, 40) W=147: s2_kin=0.014 (required 3.09), Var_in-Var_full toy -3.357 (published +1.70)
M3 extra boost sd 0.0: cell (40, 100) W=205: s2_kin=0.010 (required 4.07), Var_in-Var_full toy -5.542 (published +2.00)
M3 extra boost sd 0.5: cell (20, 40) W=147: s2_kin=0.461 (required 3.09), Var_in-Var_full toy -2.921 (published +1.70)
M3 extra boost sd 0.5: cell (40, 100) W=205: s2_kin=0.378 (required 4.07), Var_in-Var_full toy -5.217 (published +2.00)
M3 extra boost sd 1.0: cell (20, 40) W=147: s2_kin=1.821 (required 3.09), Var_in-Var_full toy -2.238 (published +1.70)
M3 extra boost sd 1.0: cell (40, 100) W=205: s2_kin=1.821 (required 4.07), Var_in-Var_full toy -4.545 (published +2.00)
M3b source fixed in the laboratory frame (flat in eta_lab on (-3,3)), density scaled to the published <N_full>
M3b extra boost sd 0.0: cell (5, 10) W=101: <m_in>/<N_full> = 0.906 (published 0.875), s2_kin = 0.003 (required 1.57), Var_in - Var_full = -0.626 (published +0.80)
M3b extra boost sd 0.0: cell (20, 40) W=147: <m_in>/<N_full> = 0.946 (published 0.864), s2_kin = 0.004 (required 3.09), Var_in - Var_full = -0.638 (published +1.70)
M3b extra boost sd 0.0: cell (40, 100) W=205: <m_in>/<N_full> = 0.962 (published 0.872), s2_kin = 0.005 (required 4.07), Var_in - Var_full = -0.753 (published +2.00)
M3b extra boost sd 1.0: cell (5, 10) W=101: <m_in>/<N_full> = 0.899 (published 0.875), s2_kin = 0.117 (required 1.57), Var_in - Var_full = -0.554 (published +0.80)
M3b extra boost sd 1.0: cell (20, 40) W=147: <m_in>/<N_full> = 0.928 (published 0.864), s2_kin = 0.249 (required 3.09), Var_in - Var_full = -0.584 (published +1.70)
M3b extra boost sd 1.0: cell (40, 100) W=205: <m_in>/<N_full> = 0.910 (published 0.872), s2_kin = 0.705 (required 4.07), Var_in - Var_full = -1.000 (published +2.00)
M3b extra boost sd 3.0: cell (5, 10) W=101: <m_in>/<N_full> = 0.761 (published 0.875), s2_kin = 1.993 (required 1.57), Var_in - Var_full = +0.513 (published +0.80)
M3b extra boost sd 3.0: cell (20, 40) W=147: <m_in>/<N_full> = 0.771 (published 0.864), s2_kin = 4.515 (required 3.09), Var_in - Var_full = +2.189 (published +1.70)
M3b extra boost sd 3.0: cell (40, 100) W=205: <m_in>/<N_full> = 0.727 (published 0.872), s2_kin = 6.919 (required 4.07), Var_in - Var_full = +2.570 (published +2.00)


==> anc/calc_SHORT/item7/mutation_checks.py <==
#!/usr/bin/env python3
"""Item 7, mutation tests of the checks (each must be able to fail).
M1  h1_variance_compare: perturb one transcribed VoR value by 0.1 and confirm the two-route assertion fires.
M2  hkkt_c0_check: at y0 = 0 the local law of HKKT equals the cascade law, so the C0 matching the
    entropy must be 1 (control); at y0 > 0 it must differ.
M3  h1_frame_toy: add an artificial extra longitudinal boost between laboratory and HCM frames with
    standard deviation sb per event; the toy must then be able to give Var_in > Var_full, showing that
    its negative result for the real kinematics is a property of the kinematics and not of the method.
"""
import math, os, sys, importlib
import numpy as np
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

# M1
import h1_variance_compare as hv
orig = hv.TXT_T6[(20, 40)][2]
hv.TXT_T6[(20, 40)][2] = (orig[0] + 0.1, orig[1], orig[2])
try:
    import io, contextlib
    with contextlib.redirect_stdout(io.StringIO()):
        hv.main()
    print('M1 FAILED: assertion did not fire')
except AssertionError as e:
    print('M1 ok: two-route assertion fires on a 0.1 change of one transcribed variance:', e)
hv.TXT_T6[(20, 40)][2] = orig

# M2
import hkkt_c0_check as hk
for D, y in ((0.4, 5.0), (0.28, 6.9)):
    lam = math.exp(D * y) - 1
    d = hk.S_loc(1.0, D, y, 0.0) - hk.S_geo(lam)
    print(f'M2 y0=0, Delta={D}, y={y}: S_loc(C0=1) - S_true = {d:.2e} (must be 0, so C0 = 1 is the match); '
          f'at y0=4 the difference is {hk.S_loc(1.0, D, y, 4.0) - hk.S_geo(math.exp(D*y)-math.exp(D*4.0)):+.4f}')

# M3
import h1_frame_toy as T
T.NEV, T.NH = 1500, 20000
orig_L = T.lorentz_to_hcm
for sb in (0.0, 0.5, 1.0):
    rng2 = np.random.default_rng(11)
    def L_mut(Q2, y, phi, sb=sb):
        L, W = orig_L(Q2, y, phi)
        b = sb * rng2.standard_normal()
        Bz = np.eye(4); Bz[0, 0] = Bz[3, 3] = math.cosh(b); Bz[0, 3] = Bz[3, 0] = -math.sinh(b)
        return L @ Bz, W                    # extra boost applied to the lab vector before L
    T.lorentz_to_hcm = L_mut
    for q, yb in (((20, 40), (0.15, 0.3, 147)), ((40, 100), (0.3, 0.6, 205))):
        import json
        comp = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'h1_variance_compare.json')))
        c = [x for x in comp['cells'] if tuple(x['Q2']) == q and x['W'] == yb[2]][0]
        pub = (c['mean_full'], c['mean_in'], float(c['var_full']), float(c['var_in']))
        r = T.run_cell(q, yb, 'F', pub)
        print(f'M3 extra boost sd {sb}: cell {q} W={yb[2]}: s2_kin={r["s2_kin"]:.3f} (required {c["s2_required"]:.2f}), '
              f'Var_in-Var_full toy {r["diff_toy"]:+.3f} (published {c["diff"]:+.2f})')
T.lorentz_to_hcm = orig_L

# M3b  the most favourable geometry for the frame mechanism: a source FIXED IN THE LABORATORY
# (flat in eta_lab on (-3, 3)), so that the full count has an event-independent expectation and only
# the in/rest boundary eta* = 4 moves with the event.  Real kinematics first, then with an artificial
# extra boost jitter; the second must be able to give Var_in > Var_full.
print('M3b source fixed in the laboratory frame (flat in eta_lab on (-3,3)), density scaled to the published <N_full>')
rng3 = np.random.default_rng(5)
NH = 20000
eta_l = rng3.uniform(-3, 3, NH); pt_l = rng3.gamma(2.0, 0.225, NH); ph_l = rng3.uniform(0, 2 * math.pi, NH)
mt = np.hypot(pt_l, T.MPI); yl = np.arcsinh(pt_l * np.sinh(eta_l) / mt)
p_lab = np.vstack([mt * np.cosh(yl), pt_l * np.cos(ph_l), pt_l * np.sin(ph_l), mt * np.sinh(yl)])
acc = (pt_l > 0.15) & (np.abs(eta_l) < 1.6)
for sb in (0.0, 1.0, 3.0):
    for q, yb in (((5, 10), (0.075, 0.15, 101)), ((20, 40), (0.15, 0.3, 147)), ((40, 100), (0.3, 0.6, 205))):
        T.rng = np.random.default_rng(3)
        Q2, y, phi = T.sample_kin(1500, q[0], q[1], yb[0], yb[1])
        rj = np.random.default_rng(13)
        fin = np.empty(len(Q2))
        for i in range(len(Q2)):
            L, W = orig_L(Q2[i], y[i], phi[i])
            b = sb * rj.standard_normal()
            Bz = np.eye(4); Bz[0, 0] = Bz[3, 3] = math.cosh(b); Bz[0, 3] = Bz[3, 0] = -math.sinh(b)
            ph = (L @ Bz) @ p_lab
            es, _ = T.eta_of(ph)
            fin[i] = (acc & (es > 0) & (es < 4)).mean()
        c = [x for x in comp['cells'] if tuple(x['Q2']) == q and x['W'] == yb[2]][0]
        Nf, Vf = c['mean_full'], float(c['var_full'])
        scale = Nf / acc.mean()
        mi = scale * fin; mf = Nf
        v = (Vf - mf) / mf ** 2
        var_in = mi.mean() + (1 + v) * np.mean(mi ** 2) - mi.mean() ** 2
        print(f'M3b extra boost sd {sb}: cell {q} W={yb[2]}: <m_in>/<N_full> = {mi.mean() / Nf:.3f} (published {c["mean_in"] / Nf:.3f}), '
              f's2_kin = {np.var(mi):.3f} (required {c["s2_required"]:.2f}), Var_in - Var_full = {var_in - Vf:+.3f} (published {c["diff"]:+.2f})')


==> anc/calc_SHORT/item7/verify/README.md <==
# Item 7, independent verification

Programs written by the verifier, sharing no code with the worker's programs in `..`. Each one runs
from this folder as `( ulimit -v 1500000; python3 <program> <args> )`.

| File | What it is | Command |
|---|---|---|
| `v_c0.py`, `v_c0.log`, `v_c0.json` | 7(a): the C0 at which the HKKT local entropy (Eqs. 16, 17 of arXiv:2408.01259) equals the entropy of the 1+0 window law. Covers the Sec. 8 windows, an H1-like grid (Delta 0.28 and 0.36, x from 1e-2 to 1e-4, widths 1.4 and 3.2, k = 1, C = 1) and a sensitivity run with nbar scaled by C' = 1.73 and 2.6. Closed forms are checked against direct summation. | `python3 v_c0.py` |
| `v_disp.py`, `v_disp_k1.log`, `v_disp_k3.log`, `v_disp_k{1,3}_2000000_*.json` | 7(a): direct branching simulation of the cascade (2e6 events, k = 1 and k = 3, windows [4,5], [5,6], [6,7], Delta = 0.4). Variants: D0 no displacement, D1 independent N(0, 0.5) per hadron, D3 forward Exp(0.3) with thinning 0.7, D4 a common N(0, 0.5) shift per event, D5 two hadrons per birth. Reports means, normalised second and third factorial cumulants (errors from 20 batches) and a Pearson chi2 against NM(k) at the predicted means. | `python3 v_disp.py 1 2000000 101` and `python3 v_disp.py 3 2000000 202` |
| `v_window_eq.py`, `v_window_eq.log` | 7(b): the window law NB(k, q(tau)) satisfies the CK (A7) / KL (9) equation with rate a(tau) = -d ln q/d tau, and does not satisfy it with a constant rate once y0 > 0. Also checks the KL identity for the origin shift. | `python3 v_window_eq.py` |
| `v_h1_tables.py`, `v_h1_tables.log`, `v_h1_tables.json` | 7(c): parses the H1 VoR text, Tables 3-6 and the P(N) Tables 9-12 and 25-28. Compares the variances cell by cell with printing precision, recomputes the variances from P(N), runs the nesting test and computes the model-free lower bound s2_min = <N_rest> + (Var_in - Var_full). | `python3 v_h1_tables.py` |
| `v_hepdata_cmp.py`, `v_hepdata_cmp.log` | 7(c): compares my VoR parse of Tables 3-6 with the HEPData v1 CSVs in `../hepdata` (value, stat %, total sys %). | `python3 v_hepdata_cmp.py` |
| `v_h1_kin.py`, `v_h1_kin.log`, `v_h1_kin_400_20000_7.json` | 7(c): HERA kinematics, lab to HCM transformation and the lab positions of the eta* = 0 and eta* = 4 edges. Also a kinematic toy with the source fixed in HCM (flat or Gaussian density) that gives s2_kin = Var over kinematics of the expected restricted count, set against s2_min. Needs `v_h1_tables.json`. | `python3 v_h1_kin.py 400 20000 7` |
| `v_breit.py`, `v_breit.log` | 7(c): the published ratio <N_in>/<N_full> against a flat-density toy read in the HCM frame and in the Breit frame (the HEPData wording). | `python3 v_breit.py` |


==> anc/calc_SHORT/item7/verify/v_breit.log <==
5-10    72: published <N_in>/<N_full> = 0.88;  toy HCM 0.56;  toy Breit 0.59
5-10   101: published <N_in>/<N_full> = 0.88;  toy HCM 0.55;  toy Breit 0.50
5-10   147: published <N_in>/<N_full> = 0.88;  toy HCM 0.67;  toy Breit 0.30
5-10   205: published <N_in>/<N_full> = 0.97;  toy HCM 0.96;  toy Breit 0.01
10-20   72: published <N_in>/<N_full> = 0.88;  toy HCM 0.56;  toy Breit 0.70
10-20  101: published <N_in>/<N_full> = 0.86;  toy HCM 0.54;  toy Breit 0.57
10-20  147: published <N_in>/<N_full> = 0.87;  toy HCM 0.57;  toy Breit 0.46
10-20  205: published <N_in>/<N_full> = 0.94;  toy HCM 0.90;  toy Breit 0.08
20-40   72: published <N_in>/<N_full> = 0.91;  toy HCM 0.56;  toy Breit 0.78
20-40  101: published <N_in>/<N_full> = 0.88;  toy HCM 0.54;  toy Breit 0.66
20-40  147: published <N_in>/<N_full> = 0.86;  toy HCM 0.53;  toy Breit 0.57
20-40  205: published <N_in>/<N_full> = 0.90;  toy HCM 0.76;  toy Breit 0.28
40-100  72: published <N_in>/<N_full> = 0.90;  toy HCM 0.55;  toy Breit 0.90
40-100 101: published <N_in>/<N_full> = 0.88;  toy HCM 0.55;  toy Breit 0.74
40-100 147: published <N_in>/<N_full> = 0.87;  toy HCM 0.53;  toy Breit 0.66
40-100 205: published <N_in>/<N_full> = 0.87;  toy HCM 0.63;  toy Breit 0.46


==> anc/calc_SHORT/item7/verify/v_breit.py <==
"""Which frame does H1's 0 < eta* < 4 cut use?  The paper (Table 1, Sec. 4.2) says the hadronic
centre-of-mass (HCM) frame; the HEPData descriptions say the Breit frame.  For a source flat in HCM
rapidity (variant A of v_h1_kin.py), compare the predicted ratio <N_in>/<N_full> under the two
readings with the published ratio (Tables 3, 4).  Breit frame: boost along the photon axis of the
HCM frame by rapidity ln(W/Q) (massless limit), so eta_Breit ~ eta* - ln(W/Q) with the photon
direction positive; here the exact boost with q0 = 0 is used on each pion."""
import json, sys
import numpy as np
sys.argv = ["x", "1", "1", "1"]
exec(open("v_h1_kin.py").read().split("tab = {")[0])  # reuse my own frame functions only
rng = np.random.default_rng(3)
tab = {(r["Q2"], r["W"]): r for r in json.load(open("v_h1_tables.json"))}
NP = 20000
pt_s = rng.gamma(2.0, 0.2, NP); phi_s = rng.random(NP) * 2 * np.pi; u_s = rng.random(NP)
for qb in QB:
    for w in YB:
        rH, rB = [], []
        for (Q2, y) in sample_kin(qb, w, 100):
            Linv, W = hcm_to_lab(Q2, y)
            ymax = np.log(W / 0.3)
            eta = (2 * u_s - 1) * ymax
            p4 = particles_hcm(eta, pt_s, phi_s)
            el, ptl = lab_eta_pt(Linv, p4)
            acc = (np.abs(el) < 1.6) & (ptl > 0.15)
            # Breit: photon in HCM is (q0, 0, 0, qz) with q0 = (W^2 - Q2)/(2W) (proton mass neglected)
            q0 = (W**2 - Q2) / (2 * W); qz = np.sqrt(q0**2 + Q2)
            bz = q0 / qz
            g = 1 / np.sqrt(1 - bz**2)
            Eb = g * (p4[0] - bz * p4[3]); pzb = g * (p4[3] - bz * p4[0])
            etab = np.arcsinh(pzb / np.hypot(p4[1], p4[2]))
            rH.append((acc & (eta > 0) & (eta < 4)).sum() / max(acc.sum(), 1))
            rB.append((acc & (etab > 0) & (etab < 4)).sum() / max(acc.sum(), 1))
        r = tab[(qb, w)]
        print(f"{qb:6s} {w:3d}: published <N_in>/<N_full> = {r['mean_in']/r['mean_full']:.2f};  toy HCM {np.mean(rH):.2f};  toy Breit {np.mean(rB):.2f}")


==> anc/calc_SHORT/item7/verify/v_c0.json <==
{
 "max_closed_form_vs_sum": 4.884981308350689e-15,
 "control_origin_window_diff": [
  0.0,
  0.0
 ],
 "sec8": [
  {
   "delta": 0.4,
   "y0": 4.0,
   "y": 5.0,
   "tau": 1.0,
   "nbar": 7.38905609893065,
   "lam": 2.4360236745355355,
   "S_true": 2.0721799407728514,
   "S_loc_C0eq1": 1.5996023840151659,
   "p0_loc_C0eq1": 0.6703200460356393,
   "P0_true": 0.29103408320816504,
   "C0_matchP0": 0.4341718331853251,
   "mean_loc_C0eq1": 2.4360236745355355,
   "roots": [
    [
     "upper",
     0.7886210949455716
    ]
   ],
   "max_Sloc": 2.981122893265235
  },
  {
   "delta": 0.4,
   "y0": 5.0,
   "y": 6.0,
   "tau": 1.0,
   "nbar": 11.023176380641605,
   "lam": 3.6341202817109544,
   "S_true": 2.416825845671041,
   "S_loc_C0eq1": 1.739435753405232,
   "p0_loc_C0eq1": 0.6703200460356393,
   "P0_true": 0.21579068716593433,
   "C0_matchP0": 0.3219218766351219,
   "mean_loc_C0eq1": 3.634120281710952,
   "roots": [
    [
     "upper",
     0.724789659548119
    ]
   ],
   "max_Sloc": 3.3875780848902255
  },
  {
   "delta": 0.4,
   "y0": 6.0,
   "y": 7.0,
   "tau": 1.0,
   "nbar": 16.444646771097055,
   "lam": 5.42147039045545,
   "S_true": 2.777393934733759,
   "S_loc_C0eq1": 1.8765020498889746,
   "p0_loc_C0eq1": 0.6703200460356393,
   "P0_true": 0.15572757315619637,
   "C0_matchP0": 0.23231823973815144,
   "mean_loc_C0eq1": 5.4214703904554495,
   "roots": [
    [
     "upper",
     0.6644771259401611
    ]
   ],
   "max_Sloc": 3.791773048623037
  }
 ],
 "grid": [
  {
   "delta": 0.28,
   "y0": 3.205170185988092,
   "y": 4.605170185988092,
   "tau": 1.4,
   "nbar": 3.630780547701014,
   "lam": 1.1774471947312235,
   "S_true": 1.502052987412068,
   "S_loc_C0eq1": 1.3230850907516967,
   "p0_loc_C0eq1": 0.675704113960626,
   "P0_true": 0.45925338737017524,
   "C0_matchP0": 0.6796664070583658,
   "mean_loc_C0eq1": 1.177447194731224,
   "roots": [
    [
     "upper",
     0.9028333051074865
    ]
   ],
   "max_Sloc": 2.2485474873734064
  },
  {
   "delta": 0.28,
   "y0": 1.4051701859880916,
   "y": 4.605170185988092,
   "tau": 3.2,
   "nbar": 3.630780547701014,
   "lam": 2.1486988498987247,
   "S_true": 1.9680647865481968,
   "S_loc_C0eq1": 1.9408738400562497,
   "p0_loc_C0eq1": 0.40819919527792264,
   "P0_true": 0.31759150292577654,
   "C0_matchP0": 0.778030693347017,
   "mean_loc_C0eq1": 2.1486988498987247,
   "roots": [
    [
     "upper",
     0.9615620303923083
    ]
   ],
   "max_Sloc": 2.2485474873734064
  },
  {
   "delta": 0.28,
   "y0": 5.5077552789821365,
   "y": 6.907755278982137,
   "tau": 1.4000000000000004,
   "nbar": 6.918309709189367,
   "lam": 2.2435793770363697,
   "S_true": 2.0036719061479333,
   "S_loc_C0eq1": 1.5569487981291228,
   "p0_loc_C0eq1": 0.675704113960626,
   "P0_true": 0.3083013805919839,
   "C0_matchP0": 0.4562668396154666,
   "mean_loc_C0eq1": 2.2435793770363692,
   "roots": [
    [
     "upper",
     0.799664849215567
    ]
   ],
   "max_Sloc": 2.913931193329529
  },
  {
   "delta": 0.28,
   "y0": 3.7077552789821366,
   "y": 6.907755278982137,
   "tau": 3.2,
   "nbar": 6.918309709189367,
   "lam": 4.094261253214828,
   "S_true": 2.522826870299423,
   "S_loc_C0eq1": 2.3676468463732196,
   "p0_loc_C0eq1": 0.40819919527792264,
   "P0_true": 0.19629931609199106,
   "C0_matchP0": 0.4808909923458829,
   "mean_loc_C0eq1": 4.094261253214828,
   "roots": [
    [
     "upper",
     0.8380301003462156
    ]
   ],
   "max_Sloc": 2.913931193329529
  },
  {
   "delta": 0.28,
   "y0": 7.810340371976183,
   "y": 9.210340371976184,
   "tau": 1.4000000000000004,
   "nbar": 13.182567385564075,
   "lam": 4.275052370575255,
   "S_true": 2.5615715038735436,
   "S_loc_C0eq1": 1.778062730583358,
   "p0_loc_C0eq1": 0.675704113960626,
   "P0_true": 0.18957157763553126,
   "C0_matchP0": 0.2805541267528494,
   "mean_loc_C0eq1": 4.2750523705752554,
   "roots": [
    [
     "upper",
     0.6981465587192577
    ]
   ],
   "max_Sloc": 3.568570513928327
  },
  {
   "delta": 0.28,
   "y0": 6.010340371976183,
   "y": 9.210340371976184,
   "tau": 3.2,
   "nbar": 13.182567385564075,
   "lam": 7.801453987079831,
   "S_true": 3.1158254023731224,
   "S_loc_C0eq1": 2.7711530541139857,
   "p0_loc_C0eq1": 0.40819919527792264,
   "P0_true": 0.11361759107846936,
   "C0_matchP0": 0.27833859643234415,
   "mean_loc_C0eq1": 7.801453987079831,
   "roots": [
    [
     "upper",
     0.7101636436990713
    ]
   ],
   "max_Sloc": 3.568570513928327
  },
  {
   "delta": 0.36,
   "y0": 3.205170185988092,
   "y": 4.605170185988092,
   "tau": 1.4,
   "nbar": 5.248074602497726,
   "lam": 2.0776634932012867,
   "S_true": 1.9405402903567694,
   "S_loc_C0eq1": 1.6831610396046783,
   "p0_loc_C0eq1": 0.6041093828558647,
   "P0_true": 0.3249218123453231,
   "C0_matchP0": 0.5378526167054197,
   "mean_loc_C0eq1": 2.0776634932012876,
   "roots": [
    [
     "upper",
     0.8472683662955677
    ]
   ],
   "max_Sloc": 2.6306429609973474
  },
  {
   "delta": 0.36,
   "y0": 1.4051701859880916,
   "y": 4.605170185988092,
   "tau": 3.2,
   "nbar": 5.248074602497726,
   "lam": 3.5896613604255396,
   "S_true": 2.4059596868720936,
   "S_loc_C0eq1": 2.372035354288167,
   "p0_loc_C0eq1": 0.31600412869186256,
   "P0_true": 0.21788099850296647,
   "C0_matchP0": 0.6894878222158404,
   "mean_loc_C0eq1": 3.589661360425539,
   "roots": [
    [
     "upper",
     0.9382317232843568
    ]
   ],
   "max_Sloc": 2.6306429609973474
  },
  {
   "delta": 0.36,
   "y0": 5.5077552789821365,
   "y": 6.907755278982137,
   "tau": 1.4000000000000004,
   "nbar": 12.022644346174127,
   "lam": 4.7596520899113255,
   "S_true": 2.6585546083637395,
   "S_loc_C0eq1": 2.0347575874982105,
   "p0_loc_C0eq1": 0.6041093828558647,
   "P0_true": 0.17362159803916138,
   "C0_matchP0": 0.2874009293124752,
   "mean_loc_C0eq1": 4.759652089911325,
   "roots": [
    [
     "upper",
     0.7054104099960204
    ]
   ],
   "max_Sloc": 3.4754374785901563
  },
  {
   "delta": 0.36,
   "y0": 3.7077552789821366,
   "y": 6.907755278982137,
   "tau": 3.2,
   "nbar": 12.022644346174127,
   "lam": 8.223439094989224,
   "S_true": 3.1654654745439963,
   "S_loc_C0eq1": 2.979502610926412,
   "p0_loc_C0eq1": 0.31600412869186256,
   "P0_true": 0.10841942898969924,
   "C0_matchP0": 0.34309497612741524,
   "mean_loc_C0eq1": 8.223439094989224,
   "roots": [
    [
     "upper",
     0.7636957000330471
    ]
   ],
   "max_Sloc": 3.4754374785901563
  },
  {
   "delta": 0.36,
   "y0": 7.810340371976183,
   "y": 9.210340371976184,
   "tau": 1.4000000000000004,
   "nbar": 27.542287033381665,
   "lam": 10.903733011206384,
   "S_true": 3.4336201723688866,
   "S_loc_C0eq1": 2.3725887361008793,
   "p0_loc_C0eq1": 0.6041093828558647,
   "P0_true": 0.08400726050043145,
   "C0_matchP0": 0.139059685024748,
   "mean_loc_C0eq1": 10.903733011206384,
   "roots": [
    [
     "upper",
     0.5825570571224331
    ]
   ],
   "max_Sloc": 4.3108577654495175
  },
  {
   "delta": 0.36,
   "y0": 6.010340371976183,
   "y": 9.210340371976184,
   "tau": 3.2,
   "nbar": 27.542287033381665,
   "lam": 18.83881061721671,
   "S_true": 3.9620025558928518,
   "S_loc_C0eq1": 3.5631868429762514,
   "p0_loc_C0eq1": 0.31600412869186256,
   "P0_true": 0.050406247596928536,
   "C0_matchP0": 0.1595113576698865,
   "mean_loc_C0eq1": 18.83881061721671,
   "roots": [
    [
     "upper",
     0.6068810723260463
    ]
   ],
   "max_Sloc": 4.3108577654495175
  }
 ],
 "grid_upper_range": [
  0.5825570571224331,
  0.9615620303923083
 ],
 "grid_upper_range_x1e-3": [
  0.7054104099960204,
  0.8380301003462156
 ],
 "sec8_upper_range": [
  0.6644771259401611,
  0.7886210949455716
 ],
 "sensitivity": [
  {
   "Cp": 1.7333333333333334,
   "delta": 0.28,
   "y": 6.907755278982137,
   "w": 1.4,
   "C0": 0.7125384474913404
  },
  {
   "Cp": 1.7333333333333334,
   "delta": 0.28,
   "y": 6.907755278982137,
   "w": 3.2,
   "C0": 0.7281082371650504
  },
  {
   "Cp": 1.7333333333333334,
   "delta": 0.36,
   "y": 6.907755278982137,
   "w": 1.4,
   "C0": 0.6211405276489086
  },
  {
   "Cp": 1.7333333333333334,
   "delta": 0.36,
   "y": 6.907755278982137,
   "w": 3.2,
   "C0": 0.6556578141175563
  },
  {
   "Cp": 2.6,
   "delta": 0.28,
   "y": 6.907755278982137,
   "w": 1.4,
   "C0": 0.6526056864624704
  },
  {
   "Cp": 2.6,
   "delta": 0.28,
   "y": 6.907755278982137,
   "w": 3.2,
   "C0": 0.6540612023034955
  },
  {
   "Cp": 2.6,
   "delta": 0.36,
   "y": 6.907755278982137,
   "w": 1.4,
   "C0": 0.5659937370176947
  },
  {
   "Cp": 2.6,
   "delta": 0.36,
   "y": 6.907755278982137,
   "w": 3.2,
   "C0": 0.5861467637752479
  }
 ]
}

==> anc/calc_SHORT/item7/verify/v_c0.log <==
closed form vs sum, max abs diff: 4.884981308350689e-15
origin-window control S_loc(C0=1) - S_true: [np.float64(0.0), np.float64(0.0)]

Sec. 8 windows, Delta = 0.4, k = 1, C = 1
 [4.0,5.0] p0_loc(C0=1)=0.6703 P0_true=0.2910 C0(P0)=0.4342 S_true=2.0722 S_loc(1)=1.5996 mean_loc=2.4360 lam=2.4360 roots=[('upper', np.float64(0.7886))]
 [5.0,6.0] p0_loc(C0=1)=0.6703 P0_true=0.2158 C0(P0)=0.3219 S_true=2.4168 S_loc(1)=1.7394 mean_loc=3.6341 lam=3.6341 roots=[('upper', np.float64(0.7248))]
 [6.0,7.0] p0_loc(C0=1)=0.6703 P0_true=0.1557 C0(P0)=0.2323 S_true=2.7774 S_loc(1)=1.8765 mean_loc=5.4215 lam=5.4215 roots=[('upper', np.float64(0.6645))]

H1-like grid, k = 1, C = 1
 Delta=0.28 x=0.01 y=4.605 width=1.4 lam=1.177 S_true=1.5021 S_loc(1)=1.3231 roots=[('upper', np.float64(0.9028))]
 Delta=0.28 x=0.01 y=4.605 width=3.2 lam=2.149 S_true=1.9681 S_loc(1)=1.9409 roots=[('upper', np.float64(0.9616))]
 Delta=0.28 x=0.001 y=6.908 width=1.4 lam=2.244 S_true=2.0037 S_loc(1)=1.5569 roots=[('upper', np.float64(0.7997))]
 Delta=0.28 x=0.001 y=6.908 width=3.2 lam=4.094 S_true=2.5228 S_loc(1)=2.3676 roots=[('upper', np.float64(0.838))]
 Delta=0.28 x=0.0001 y=9.210 width=1.4 lam=4.275 S_true=2.5616 S_loc(1)=1.7781 roots=[('upper', np.float64(0.6981))]
 Delta=0.28 x=0.0001 y=9.210 width=3.2 lam=7.801 S_true=3.1158 S_loc(1)=2.7712 roots=[('upper', np.float64(0.7102))]
 Delta=0.36 x=0.01 y=4.605 width=1.4 lam=2.078 S_true=1.9405 S_loc(1)=1.6832 roots=[('upper', np.float64(0.8473))]
 Delta=0.36 x=0.01 y=4.605 width=3.2 lam=3.590 S_true=2.4060 S_loc(1)=2.3720 roots=[('upper', np.float64(0.9382))]
 Delta=0.36 x=0.001 y=6.908 width=1.4 lam=4.760 S_true=2.6586 S_loc(1)=2.0348 roots=[('upper', np.float64(0.7054))]
 Delta=0.36 x=0.001 y=6.908 width=3.2 lam=8.223 S_true=3.1655 S_loc(1)=2.9795 roots=[('upper', np.float64(0.7637))]
 Delta=0.36 x=0.0001 y=9.210 width=1.4 lam=10.904 S_true=3.4336 S_loc(1)=2.3726 roots=[('upper', np.float64(0.5826))]
 Delta=0.36 x=0.0001 y=9.210 width=3.2 lam=18.839 S_true=3.9620 S_loc(1)=3.5632 roots=[('upper', np.float64(0.6069))]

upper-branch C0 over grid: 0.5826 .. 0.9616; at x=1e-3: 0.7054 .. 0.8380
upper-branch C0 Sec 8: 0.6645 .. 0.7886

Sensitivity: nbar = C' e^{Delta y}, true law from k=1 with the same nbar scaling (lam scaled by C')
 C'=1.733 Delta=0.28 w=1.4: C0=0.7125
 C'=1.733 Delta=0.28 w=3.2: C0=0.7281
 C'=1.733 Delta=0.36 w=1.4: C0=0.6211
 C'=1.733 Delta=0.36 w=3.2: C0=0.6557
 C'=2.600 Delta=0.28 w=1.4: C0=0.6526
 C'=2.600 Delta=0.28 w=3.2: C0=0.6541
 C'=2.600 Delta=0.36 w=1.4: C0=0.566
 C'=2.600 Delta=0.36 w=3.2: C0=0.5861


==> anc/calc_SHORT/item7/verify/v_c0.py <==
"""Independent check of item 7(a): the C0 at which the HKKT local entropy, Eq. (16) of
arXiv:2408.01259 with p0~ = C0 exp(-Delta (y - y0)) (their Eq. 17), equals the entropy of the
true window law of the 1+0 cascade (k initial dipoles at y = 0, no migration).

Written without reference to the worker's hkkt_c0_check.py.

Local law (HKKT Eqs. 14-16): p~0 = C0 e^{-Delta tau};  p~n = (1 - p~0) * pn(y), n >= 1,
pn(y) = (1/nbar)(1 - 1/nbar)^{n-1}, nbar = C e^{Delta y} (C = 1 here, k = 1).
Entropy S_loc = H2(p~0) + (1 - p~0) S_inc(nbar), S_inc = nbar ln nbar - (nbar-1) ln(nbar-1).
True window law (k = 1): geometric on n >= 0 with mean lam = e^{Delta y} - e^{Delta y0},
entropy (1+lam) ln(1+lam) - lam ln lam.
Both entropies are also computed by direct summation as a check of the closed forms.
S_loc as a function of p = p~0 is concave with its maximum at p* = 1/(1+e^{S_inc}); both roots
of S_loc = S_true in (0, e^{-Delta tau}] are reported.
"""
import json
import numpy as np


def H2(p):
    return -p * np.log(p) - (1 - p) * np.log1p(-p)


def S_inc(nb):
    return nb * np.log(nb) - (nb - 1) * np.log(nb - 1)


def S_geom0(lam):
    return (1 + lam) * np.log1p(lam) - lam * np.log(lam)


def S_loc(p0, nb):
    return H2(p0) + (1 - p0) * S_inc(nb)


def S_loc_sum(p0, nb, nmax=200000):
    n = np.arange(1, nmax + 1)
    pn = (1 / nb) * (1 - 1 / nb) ** (n - 1) * (1 - p0)
    pn = pn[pn > 0]
    return -p0 * np.log(p0) - np.sum(pn * np.log(pn))


def S_geom0_sum(lam, nmax=200000):
    n = np.arange(0, nmax + 1)
    q = lam / (1 + lam)
    pn = (1 - q) * q ** n
    pn = pn[pn > 0]
    return -np.sum(pn * np.log(pn))


def bisect(f, a, b, tol=1e-15):
    fa, fb = f(a), f(b)
    if fa * fb > 0:
        return None
    for _ in range(200):
        m = 0.5 * (a + b)
        fm = f(m)
        if fa * fm <= 0:
            b, fb = m, fm
        else:
            a, fa = m, fm
        if b - a < tol:
            break
    return 0.5 * (a + b)


def c0_roots(delta, y0, y, C=1.0):
    tau = y - y0
    nb = C * np.exp(delta * y)
    lam = np.exp(delta * y) - np.exp(delta * y0)
    St = S_geom0(lam)
    pmax = np.exp(-delta * tau)
    pstar = 1 / (1 + np.exp(S_inc(nb)))
    f = lambda p: S_loc(p, nb) - St
    roots = []
    # branch above p* (the branch continuous with C0 = 1)
    if pstar < pmax:
        r = bisect(f, pstar, pmax)
        if r is not None:
            roots.append(("upper", r / pmax))
        r = bisect(f, 1e-300, pstar)
        if r is not None:
            roots.append(("lower", r / pmax))
    else:
        r = bisect(f, 1e-300, pmax)
        if r is not None:
            roots.append(("single", r / pmax))
    return dict(delta=delta, y0=y0, y=y, tau=tau, nbar=nb, lam=lam, S_true=St,
                S_loc_C0eq1=S_loc(pmax, nb), p0_loc_C0eq1=pmax,
                P0_true=1 / (1 + lam), C0_matchP0=(1 / (1 + lam)) / pmax,
                mean_loc_C0eq1=(1 - pmax) * nb, roots=roots,
                max_Sloc=S_loc(pstar, nb))


out = {}
# closed-form checks against direct summation
chk = []
for (p0, nb) in [(0.67, 7.4), (0.3, 16.4), (0.9, 3.0)]:
    chk.append(abs(S_loc(p0, nb) - S_loc_sum(p0, nb)))
for lam in [0.5, 2.436, 5.42, 30.0]:
    chk.append(abs(S_geom0(lam) - S_geom0_sum(lam)))
out["max_closed_form_vs_sum"] = max(chk)
print("closed form vs sum, max abs diff:", max(chk))

# control: window starting at the origin, C0 = 1 must reproduce the true law exactly
ctrl = []
for d, y in [(0.4, 3.0), (0.3, 6.9)]:
    nb = np.exp(d * y)
    lam = nb - 1
    ctrl.append(S_loc(np.exp(-d * y), nb) - S_geom0(lam))
out["control_origin_window_diff"] = ctrl
print("origin-window control S_loc(C0=1) - S_true:", ctrl)

print("\nSec. 8 windows, Delta = 0.4, k = 1, C = 1")
sec8 = []
for y0 in [4.0, 5.0, 6.0]:
    r = c0_roots(0.4, y0, y0 + 1.0)
    sec8.append(r)
    print(f" [{y0},{y0+1}] p0_loc(C0=1)={r['p0_loc_C0eq1']:.4f} P0_true={r['P0_true']:.4f} "
          f"C0(P0)={r['C0_matchP0']:.4f} S_true={r['S_true']:.4f} S_loc(1)={r['S_loc_C0eq1']:.4f} "
          f"mean_loc={r['mean_loc_C0eq1']:.4f} lam={r['lam']:.4f} roots={[(a, round(b, 4)) for a, b in r['roots']]}")
out["sec8"] = sec8

print("\nH1-like grid, k = 1, C = 1")
grid = []
for d in [0.28, 0.36]:
    for x in [1e-2, 1e-3, 1e-4]:
        y = np.log(1 / x)
        for w in [1.4, 3.2]:
            r = c0_roots(d, y - w, y)
            grid.append(r)
            print(f" Delta={d} x={x:g} y={y:.3f} width={w} lam={r['lam']:.3f} S_true={r['S_true']:.4f} "
                  f"S_loc(1)={r['S_loc_C0eq1']:.4f} roots={[(a, round(b, 4)) for a, b in r['roots']]}")
out["grid"] = grid
up = [b for r in grid for a, b in r["roots"] if a in ("upper", "single")]
up3 = [b for r in grid if abs(r["y"] - np.log(1e3)) < 1e-9 for a, b in r["roots"] if a in ("upper", "single")]
print(f"\nupper-branch C0 over grid: {min(up):.4f} .. {max(up):.4f}; at x=1e-3: {min(up3):.4f} .. {max(up3):.4f}")
up8 = [b for r in sec8 for a, b in r["roots"] if a in ("upper", "single")]
print(f"upper-branch C0 Sec 8: {min(up8):.4f} .. {max(up8):.4f}")
out["grid_upper_range"] = [min(up), max(up)]
out["grid_upper_range_x1e-3"] = [min(up3), max(up3)]
out["sec8_upper_range"] = [min(up8), max(up8)]

# sensitivity: C = 2.6 (HERAPDF-like), charged factor 2/3 folded into nbar -> 2C/3
print("\nSensitivity: nbar = C' e^{Delta y}, true law from k=1 with the same nbar scaling (lam scaled by C')")
sens = []
for Cp in [2.6 * 2 / 3, 3.9 * 2 / 3]:
    for d in [0.28, 0.36]:
        for x in [1e-3]:
            y = np.log(1 / x)
            for w in [1.4, 3.2]:
                tau = w
                nb = Cp * np.exp(d * y)
                lam = Cp * (np.exp(d * y) - np.exp(d * (y - w)))
                St = S_geom0(lam)
                pmax = np.exp(-d * tau)
                pstar = 1 / (1 + np.exp(S_inc(nb)))
                f = lambda p: S_loc(p, nb) - St
                r = bisect(f, pstar, pmax)
                sens.append(dict(Cp=Cp, delta=d, y=y, w=w, C0=None if r is None else r / pmax))
                print(f" C'={Cp:.3f} Delta={d} w={w}: C0={None if r is None else round(r / pmax, 4)}")
out["sensitivity"] = sens
json.dump(out, open("v_c0.json", "w"), indent=1, default=float)


==> anc/calc_SHORT/item7/verify/v_disp.py <==
"""Independent Monte Carlo check of item 7(a): does independent displacement (and thinning) of
single hadrons keep the negative multinomial law with the same shape k, and do a common
per-event shift or hadron pairs break it?

Written without reference to the worker's cascade_displacement.py.

Cascade: k dipoles at y = 0; every dipole present splits at rate Delta, each split creates one
new dipole (a "birth").  Simulated generation by generation: a dipole born at t creates children
as a Poisson process of rate Delta on [t, ymax], i.e. Poisson(Delta (ymax - t)) children placed
uniformly in [t, ymax].  One hadron per birth at the birth rapidity (the k initial dipoles give
no hadron).  Windows [4,5], [5,6], [6,7], Delta = 0.4 (the Sec. 8 cuts), ymax = 9.5.

Variants (hadron positions):
 D0  none
 D1  independent N(0, 0.5) per hadron
 D3  independent forward Exp(mean 0.3) per hadron, then independent thinning, keep prob 0.7
 D4  one common N(0, 0.5) shift per event
 D5  each birth gives two hadrons, each displaced independently by N(0, 0.5)

Usage: python3 v_disp.py K NEV SEED
Counts are packed into one integer key per event; no array indexed by three counts is made.
"""
import sys
import json
import numpy as np
from math import lgamma, log, exp

K = int(sys.argv[1])
NEV = int(sys.argv[2])
SEED = int(sys.argv[3])
DELTA = 0.4
YMAX = 9.5
EDGES = np.array([4.0, 5.0, 6.0, 7.0])
BATCH = 50000 if K == 1 else 20000
rng = np.random.default_rng(SEED)


def cascade(nev):
    """return (event index, birth rapidity) of every birth in [0, YMAX]"""
    ev = np.repeat(np.arange(nev), K)
    t = np.zeros(nev * K)
    out_e, out_t = [], []
    while t.size:
        nch = rng.poisson(DELTA * (YMAX - t))
        ce = np.repeat(ev, nch)
        ct = np.repeat(t, nch)
        ct = ct + rng.random(ct.size) * (YMAX - ct)
        out_e.append(ce)
        out_t.append(ct)
        ev, t = ce, ct
    return np.concatenate(out_e), np.concatenate(out_t)


def counts(ev, y, nev):
    w = np.searchsorted(EDGES, y, side="right") - 1  # 0,1,2 inside windows
    ok = (w >= 0) & (w <= 2)
    c = np.zeros((3, nev), dtype=np.int64)
    for j in range(3):
        c[j] = np.bincount(ev[ok & (w == j)], minlength=nev)
    return c


variants = ["D0", "D1", "D3", "D4", "D5"]
store = {v: [] for v in variants}
for b0 in range(0, NEV, BATCH):
    nev = min(BATCH, NEV - b0)
    ev, y = cascade(nev)
    store["D0"].append(counts(ev, y, nev))
    store["D1"].append(counts(ev, y + rng.normal(0, 0.5, y.size), nev))
    keep = rng.random(y.size) < 0.7
    store["D3"].append(counts(ev[keep], (y + rng.exponential(0.3, y.size))[keep], nev))
    s = rng.normal(0, 0.5, nev)
    store["D4"].append(counts(ev, y + s[ev], nev))
    e2 = np.concatenate([ev, ev])
    y2 = np.concatenate([y, y]) + rng.normal(0, 0.5, 2 * y.size)
    store["D5"].append(counts(e2, y2, nev))

lam0 = K * np.diff(np.exp(DELTA * EDGES))
pred_means = {"D0": lam0, "D1": lam0 * exp(DELTA**2 * 0.25 / 2), "D3": lam0 * 0.7 / (1 + DELTA * 0.3),
              "D4": lam0 * exp(DELTA**2 * 0.25 / 2), "D5": 2 * lam0 * exp(DELTA**2 * 0.25 / 2)}


def moments(c):
    n1, n2, n3 = [x.astype(float) for x in c]
    m = np.array([n1.mean(), n2.mean(), n3.mean()])
    n = [n1, n2, n3]
    R2 = {}
    for i in range(3):
        for j in range(i, 3):
            if i == j:
                k2 = np.mean(n[i] * (n[i] - 1)) - m[i] ** 2
            else:
                k2 = np.mean(n[i] * n[j]) - m[i] * m[j]
            R2[f"{i+1}{j+1}"] = k2 / (m[i] * m[j])
    R3 = {}
    for i in range(3):
        f3 = np.mean(n[i] * (n[i] - 1) * (n[i] - 2))
        f2 = np.mean(n[i] * (n[i] - 1))
        R3[f"{i+1}{i+1}{i+1}"] = (f3 - 3 * f2 * m[i] + 2 * m[i] ** 3) / m[i] ** 3
    e123 = np.mean(n1 * n2 * n3)
    k3 = (e123 - m[0] * np.mean(n2 * n3) - m[1] * np.mean(n1 * n3) - m[2] * np.mean(n1 * n2)
          + 2 * m[0] * m[1] * m[2])
    R3["123"] = k3 / (m[0] * m[1] * m[2])
    return m, R2, R3


def nm_logp(n1, n2, n3, k, lam):
    L = lam.sum()
    a = lam / (k + L)
    N = n1 + n2 + n3
    lg = np.vectorize(lgamma)
    return (lg(k + N) - lgamma(k) - lg(n1 + 1) - lg(n2 + 1) - lg(n3 + 1)
            + n1 * log(a[0]) + n2 * log(a[1]) + n3 * log(a[2]) + k * log(1 - a.sum()))


def chi2_nm(c, k, lam):
    nev = c.shape[1]
    B = 1024
    key = c[0] * B * B + c[1] * B + c[2]
    u, cnt = np.unique(key, return_counts=True)
    n1, n2, n3 = u // (B * B), (u // B) % B, u % B
    P = np.exp(nm_logp(n1, n2, n3, k, lam))
    E = nev * P
    big = E >= 5
    chi2 = np.sum((cnt[big] - E[big]) ** 2 / E[big])
    Er = nev * (1 - P[big].sum())
    Or = cnt[~big].sum()
    chi2 += (Or - Er) ** 2 / Er
    dof = int(big.sum())  # (bins = big + 1) - 1, no fitted parameters
    return chi2, dof


from scipy.stats import chi2 as chi2dist

res = {}
print(f"K={K} NEV={NEV} SEED={SEED} Delta={DELTA} windows={EDGES.tolist()} ymax={YMAX}")
for v in variants:
    c = np.concatenate(store[v], axis=1)
    m, R2, R3 = moments(c)
    nb = 20
    parts = np.array_split(np.arange(c.shape[1]), nb)
    bm = [moments(c[:, p]) for p in parts]
    em = np.std([x[0] for x in bm], axis=0, ddof=1) / np.sqrt(nb)
    eR2 = {kk: np.std([x[1][kk] for x in bm], ddof=1) / np.sqrt(nb) for kk in R2}
    eR3 = {kk: np.std([x[2][kk] for x in bm], ddof=1) / np.sqrt(nb) for kk in R3}
    ch, dof = chi2_nm(c, K, pred_means[v])
    p = chi2dist.sf(ch, dof)
    res[v] = dict(means=m.tolist(), err_means=em.tolist(), pred_means=pred_means[v].tolist(),
                  R2=R2, eR2=eR2, R3=R3, eR3=eR3, chi2=ch, dof=dof, p=p)
    print(f"\n{v}: means {np.round(m, 4)} +- {np.round(em, 4)}  predicted {np.round(pred_means[v], 4)}")
    print("  R2 " + " ".join(f"{kk}:{R2[kk]:.4f}({eR2[kk]:.4f})" for kk in R2) + f"   [NM: {1/K:.4f}]")
    print("  R3 " + " ".join(f"{kk}:{R3[kk]:.4f}({eR3[kk]:.4f})" for kk in R3) + f"   [NM: {2/K**2:.4f}]")
    print(f"  Pearson chi2 vs NM(k={K}, predicted means) = {ch:.1f} / {dof}, p = {p:.3g}")
if K == 1:
    r2 = 2 * exp(DELTA**2 * 0.25) - 1
    m3 = 6 * exp(3 * DELTA**2 * 0.25)
    m2 = 2 * exp(DELTA**2 * 0.25)
    r3 = m3 - 3 * m2 + 2
    print(f"\nD4 closed forms: R2 = {r2:.4f}, R3 = {r3:.4f}, NM with that R2 would have R3 = 2 R2^2 = {2*r2**2:.4f}")
    res["D4_closed"] = dict(R2=r2, R3=r3, R3_if_NM=2 * r2**2)
json.dump(res, open(f"v_disp_k{K}_{NEV}_{SEED}.json", "w"), indent=1, default=float)


==> anc/calc_SHORT/item7/verify/v_disp_k1.log <==
K=1 NEV=2000000 SEED=101 Delta=0.4 windows=[4.0, 5.0, 6.0, 7.0] ymax=9.5

D0: means [2.4377 3.6347 5.4265] +- [0.0018 0.002  0.0029]  predicted [2.436  3.6341 5.4215]
  R2 11:0.9980(0.0021) 12:0.9988(0.0017) 13:0.9982(0.0020) 22:0.9999(0.0018) 23:0.9986(0.0018) 33:0.9979(0.0020)   [NM: 1.0000]
  R3 111:1.9838(0.0126) 222:1.9892(0.0119) 333:1.9828(0.0107) 123:1.9861(0.0100)   [NM: 2.0000]
  Pearson chi2 vs NM(k=1, predicted means) = 6769.3 / 6783, p = 0.545

D1: means [2.4871 3.7084 5.5356] +- [0.0015 0.0022 0.0031]  predicted [2.4852 3.7075 5.531 ]
  R2 11:0.9982(0.0019) 12:0.9990(0.0017) 13:0.9982(0.0018) 22:0.9991(0.0019) 23:0.9986(0.0017) 33:0.9975(0.0018)   [NM: 1.0000]
  R3 111:1.9780(0.0097) 222:1.9902(0.0120) 333:1.9742(0.0106) 123:1.9850(0.0092)   [NM: 2.0000]
  Pearson chi2 vs NM(k=1, predicted means) = 6897.3 / 6960, p = 0.701

D3: means [1.524  2.2719 3.3899] +- [0.0011 0.0016 0.0021]  predicted [1.5225 2.2713 3.3884]
  R2 11:0.9971(0.0024) 12:0.9983(0.0018) 13:0.9974(0.0018) 22:1.0016(0.0023) 23:0.9998(0.0020) 33:0.9977(0.0020)   [NM: 1.0000]
  R3 111:1.9690(0.0153) 222:1.9987(0.0155) 333:1.9769(0.0132) 123:1.9850(0.0101)   [NM: 2.0000]
  Pearson chi2 vs NM(k=1, predicted means) = 3731.0 / 3764, p = 0.646

D4: means [2.4868 3.7064 5.5346] +- [0.0015 0.0022 0.0031]  predicted [2.4852 3.7075 5.531 ]
  R2 11:1.0782(0.0024) 12:1.0792(0.0019) 13:1.0774(0.0020) 22:1.0803(0.0019) 23:1.0787(0.0019) 33:1.0768(0.0022)   [NM: 1.0000]
  R3 111:2.4872(0.0203) 222:2.4979(0.0158) 333:2.4810(0.0168) 123:2.4918(0.0151)   [NM: 2.0000]
  Pearson chi2 vs NM(k=1, predicted means) = 8556.6 / 6963, p = 1.07e-36

D5: means [ 4.9733  7.4165 11.0708] +- [0.0035 0.0036 0.0067]  predicted [ 4.9705  7.4151 11.062 ]
  R2 11:1.0946(0.0020) 12:1.0369(0.0018) 13:1.0013(0.0020) 22:1.0644(0.0015) 23:1.0242(0.0016) 33:1.0413(0.0019)   [NM: 1.0000]
  R3 111:2.2693(0.0142) 222:2.1808(0.0087) 333:2.1126(0.0108) 123:2.0519(0.0100)   [NM: 2.0000]
  Pearson chi2 vs NM(k=1, predicted means) = 341588.0 / 15441, p = 0

D4 closed forms: R2 = 1.0816, R3 = 2.5201, NM with that R2 would have R3 = 2 R2^2 = 2.3398


==> anc/calc_SHORT/item7/verify/v_disp_k1_2000000_101.json <==
{
 "D0": {
  "means": [
   2.4376875,
   3.634657,
   5.4264595
  ],
  "err_means": [
   0.0017913073548315808,
   0.002031633915945745,
   0.0029189831029423786
  ],
  "pred_means": [
   2.4360236745355355,
   3.6341202817109544,
   5.42147039045545
  ],
  "R2": {
   "11": 0.998021194647115,
   "12": 0.9988451253973943,
   "13": 0.9982259629081865,
   "22": 0.9999463303528962,
   "23": 0.9985953168544649,
   "33": 0.9979485681901632
  },
  "eR2": {
   "11": 0.002112275144418535,
   "12": 0.0017403639487430305,
   "13": 0.00195449393217228,
   "22": 0.0018449856676045963,
   "23": 0.0018301404538658857,
   "33": 0.0019764100321017727
  },
  "R3": {
   "111": 1.98376495144132,
   "222": 1.9891508823938993,
   "333": 1.9828082108453553,
   "123": 1.9860785261294833
  },
  "eR3": {
   "111": 0.012642320970212504,
   "222": 0.011934913686483375,
   "333": 0.010704072649576993,
   "123": 0.010037054473360956
  },
  "chi2": 6769.257559600475,
  "dof": 6783,
  "p": 0.544724284202164
 },
 "D1": {
  "means": [
   2.48707,
   3.7083965,
   5.535574
  ],
  "err_means": [
   0.0015058632775010847,
   0.0021737360846683963,
   0.0031263622209913734
  ],
  "pred_means": [
   2.485234617098055,
   3.7075343812199266,
   5.53099135725803
  ],
  "R2": {
   "11": 0.9981635537562273,
   "12": 0.9990465871442425,
   "13": 0.9981826903408648,
   "22": 0.9991036199080826,
   "23": 0.9985958033318985,
   "33": 0.9975458326238903
  },
  "eR2": {
   "11": 0.001939657865832302,
   "12": 0.0016676532123516376,
   "13": 0.0017503335932992285,
   "22": 0.0018973150404040233,
   "23": 0.0017117245505775098,
   "33": 0.0018293264708363535
  },
  "R3": {
   "111": 1.9780444107157746,
   "222": 1.9902317567190593,
   "333": 1.97424354649828,
   "123": 1.9850299438421517
  },
  "eR3": {
   "111": 0.009736202893939455,
   "222": 0.011986204686966586,
   "333": 0.010551761784946347,
   "123": 0.00922633475785648
  },
  "chi2": 6897.263883712808,
  "dof": 6960,
  "p": 0.7011426304182219
 },
 "D3": {
  "means": [
   1.523975,
   2.2719095,
   3.389857
  ],
  "err_means": [
   0.001101214042963972,
   0.0016108777396516634,
   0.0020514390456200992
  ],
  "pred_means": [
   1.5225147965847095,
   2.271325176069346,
   3.388418994034656
  ],
  "R2": {
   "11": 0.997053346894515,
   "12": 0.9983354980417818,
   "13": 0.9974049565625194,
   "22": 1.001575962981094,
   "23": 0.9998434523179794,
   "33": 0.9976600247518074
  },
  "eR2": {
   "11": 0.0023987289932733483,
   "12": 0.0018210315334161774,
   "13": 0.0017721306789756554,
   "22": 0.002285353126043692,
   "23": 0.0019798454267040398,
   "33": 0.0020010098529541914
  },
  "R3": {
   "111": 1.9689943522975755,
   "222": 1.9987348844249717,
   "333": 1.976913159164271,
   "123": 1.9850483817973972
  },
  "eR3": {
   "111": 0.015307206769558088,
   "222": 0.015471902796052194,
   "333": 0.013190619307456729,
   "123": 0.010101926343774454
  },
  "chi2": 3730.9526673229275,
  "dof": 3764,
  "p": 0.6459162951463264
 },
 "D4": {
  "means": [
   2.48682,
   3.70638,
   5.534615
  ],
  "err_means": [
   0.0015007904934610887,
   0.0022282719289785265,
   0.0031431936909690184
  ],
  "pred_means": [
   2.485234617098055,
   3.7075343812199266,
   5.53099135725803
  ],
  "R2": {
   "11": 1.0782256086482727,
   "12": 1.0792426776106427,
   "13": 1.0773936780140385,
   "22": 1.080321488942734,
   "23": 1.0786624053953713,
   "33": 1.0767647045125162
  },
  "eR2": {
   "11": 0.002371405685897006,
   "12": 0.0018699322294159508,
   "13": 0.001972817843586962,
   "22": 0.0018748176363240798,
   "23": 0.001917465435579564,
   "33": 0.0022091720737828936
  },
  "R3": {
   "111": 2.4871556052267896,
   "222": 2.497875624734278,
   "333": 2.4810255326273962,
   "123": 2.491803343204447
  },
  "eR3": {
   "111": 0.020265430268779253,
   "222": 0.015765626557332338,
   "333": 0.01679707467539716,
   "123": 0.015099456913076119
  },
  "chi2": 8556.648404188958,
  "dof": 6963,
  "p": 1.0735464046513722e-36
 },
 "D5": {
  "means": [
   4.9733475,
   7.416504,
   11.0708275
  ],
  "err_means": [
   0.0035199379386724166,
   0.0035970930075914422,
   0.006698741589401577
  ],
  "pred_means": [
   4.97046923419611,
   7.415068762439853,
   11.06198271451606
  ],
  "R2": {
   "11": 1.0945962947570043,
   "12": 1.036878601531885,
   "13": 1.0013350471930758,
   "22": 1.064354531056953,
   "23": 1.0241893027677724,
   "33": 1.0412903631865813
  },
  "eR2": {
   "11": 0.002049829433129028,
   "12": 0.001786032441189131,
   "13": 0.001967114739515258,
   "22": 0.0015311964601979577,
   "23": 0.0016155537155609428,
   "33": 0.0018800693771191892
  },
  "R3": {
   "111": 2.2693121962351954,
   "222": 2.1808250995619556,
   "333": 2.112558490777213,
   "123": 2.0518623005075347
  },
  "eR3": {
   "111": 0.014198437608034912,
   "222": 0.008672214270723193,
   "333": 0.010764204816973317,
   "123": 0.009950750862823135
  },
  "chi2": 341587.96817808435,
  "dof": 15441,
  "p": 0.0
 },
 "D4_closed": {
  "R2": 1.0816215483847764,
  "R3": 2.5201164643219247,
  "R3_if_NM": 2.3398103478605625
 }
}

==> anc/calc_SHORT/item7/verify/v_disp_k3.log <==
K=3 NEV=2000000 SEED=202 Delta=0.4 windows=[4.0, 5.0, 6.0, 7.0] ymax=9.5

D0: means [ 7.3127 10.905  16.2703] +- [0.0045 0.0069 0.008 ]  predicted [ 7.3081 10.9024 16.2644]
  R2 11:0.3322(0.0003) 12:0.3329(0.0003) 13:0.3329(0.0003) 22:0.3334(0.0004) 23:0.3334(0.0003) 33:0.3333(0.0003)   [NM: 0.3333]
  R3 111:0.2207(0.0010) 222:0.2221(0.0010) 333:0.2217(0.0009) 123:0.2213(0.0008)   [NM: 0.2222]
  Pearson chi2 vs NM(k=3, predicted means) = 17518.9 / 17549, p = 0.562

D1: means [ 7.4604 11.1239 16.5992] +- [0.0044 0.0066 0.0091]  predicted [ 7.4557 11.1226 16.593 ]
  R2 11:0.3331(0.0004) 12:0.3332(0.0003) 13:0.3332(0.0003) 22:0.3331(0.0004) 23:0.3332(0.0003) 33:0.3333(0.0004)   [NM: 0.3333]
  R3 111:0.2209(0.0008) 222:0.2223(0.0010) 333:0.2217(0.0010) 123:0.2214(0.0007)   [NM: 0.2222]
  Pearson chi2 vs NM(k=3, predicted means) = 17510.5 / 17974, p = 0.993

D3: means [ 4.5707  6.817  10.1703] +- [0.0029 0.0041 0.0058]  predicted [ 4.5675  6.814  10.1653]
  R2 11:0.3333(0.0004) 12:0.3333(0.0003) 13:0.3333(0.0003) 22:0.3330(0.0005) 23:0.3332(0.0003) 33:0.3332(0.0004)   [NM: 0.3333]
  R3 111:0.2212(0.0015) 222:0.2212(0.0010) 333:0.2221(0.0010) 123:0.2217(0.0009)   [NM: 0.2222]
  Pearson chi2 vs NM(k=3, predicted means) = 9093.5 / 9535, p = 0.999

D4: means [ 7.4585 11.1252 16.6   ] +- [0.0042 0.0069 0.0096]  predicted [ 7.4557 11.1226 16.593 ]
  R2 11:0.3867(0.0006) 12:0.3871(0.0004) 13:0.3875(0.0005) 22:0.3875(0.0003) 23:0.3876(0.0003) 33:0.3877(0.0004)   [NM: 0.3333]
  R3 111:0.3385(0.0013) 222:0.3412(0.0011) 333:0.3422(0.0010) 123:0.3407(0.0011)   [NM: 0.2222]
  Pearson chi2 vs NM(k=3, predicted means) = 28619.8 / 17976, p = 0

D5: means [14.9172 22.2492 33.199 ] +- [0.0094 0.0129 0.0166]  predicted [14.9114 22.2452 33.1859]
  R2 11:0.3650(0.0003) 12:0.3458(0.0003) 13:0.3342(0.0002) 22:0.3549(0.0004) 23:0.3418(0.0003) 33:0.3478(0.0003)   [NM: 0.3333]
  R3 111:0.2538(0.0010) 222:0.2434(0.0010) 333:0.2362(0.0008) 123:0.2292(0.0008)   [NM: 0.2222]
  Pearson chi2 vs NM(k=3, predicted means) = 217762.9 / 40014, p = 0


==> anc/calc_SHORT/item7/verify/v_disp_k3_2000000_202.json <==
{
 "D0": {
  "means": [
   7.312749,
   10.905008,
   16.2703055
  ],
  "err_means": [
   0.004476620077222276,
   0.006891032792504201,
   0.007983333048657585
  ],
  "pred_means": [
   7.308071023606606,
   10.902360845132863,
   16.26441117136635
  ],
  "R2": {
   "11": 0.33224184822834796,
   "12": 0.33291739228661926,
   "13": 0.3328650272548723,
   "22": 0.3334318234002517,
   "23": 0.33343116173979476,
   "33": 0.33334007591569803
  },
  "eR2": {
   "11": 0.0003413935444113895,
   "12": 0.0002633907564101066,
   "13": 0.0002632278830592319,
   "22": 0.0003827693366445738,
   "23": 0.0003172443659790401,
   "33": 0.0003419109700887188
  },
  "R3": {
   "111": 0.2206690378995108,
   "222": 0.22211795213978858,
   "333": 0.22165381019779637,
   "123": 0.22128450364329422
  },
  "eR3": {
   "111": 0.000996871165639873,
   "222": 0.0010083877956081873,
   "333": 0.0008831640882318568,
   "123": 0.0007877677792219344
  },
  "chi2": 17518.885752628154,
  "dof": 17549,
  "p": 0.562486157405587
 },
 "D1": {
  "means": [
   7.4603775,
   11.123898,
   16.5991885
  ],
  "err_means": [
   0.004357755450434264,
   0.006573782440798263,
   0.00905801486544552
  ],
  "pred_means": [
   7.455703851294165,
   11.12260314365978,
   16.592974071774087
  ],
  "R2": {
   "11": 0.3330818789210168,
   "12": 0.33323847114503463,
   "13": 0.33316505160749155,
   "22": 0.33307453262658093,
   "23": 0.3331901452770369,
   "33": 0.3333496659964347
  },
  "eR2": {
   "11": 0.00037279110886222737,
   "12": 0.0002699162363760603,
   "13": 0.00032353461289146365,
   "22": 0.00038609764519476655,
   "23": 0.00029771890363767563,
   "33": 0.0003546779989088887
  },
  "R3": {
   "111": 0.22090732533675092,
   "222": 0.22230791861970062,
   "333": 0.22166828025375135,
   "123": 0.2214461366752581
  },
  "eR3": {
   "111": 0.0008493432619430149,
   "222": 0.0009897525025225247,
   "333": 0.000979135258352977,
   "123": 0.0007293694280350422
  },
  "chi2": 17510.506969088405,
  "dof": 17974,
  "p": 0.9930994624928843
 },
 "D3": {
  "means": [
   4.570653,
   6.8169885,
   10.170283
  ],
  "err_means": [
   0.0028589751660341146,
   0.004137870497006884,
   0.005797731048935404
  ],
  "pred_means": [
   4.567544389754128,
   6.813975528208038,
   10.165256982103967
  ],
  "R2": {
   "11": 0.3333283170167421,
   "12": 0.3332664458981599,
   "13": 0.3332513422974913,
   "22": 0.3330250297370748,
   "23": 0.33324610160485685,
   "33": 0.33320747545115936
  },
  "eR2": {
   "11": 0.0003852543890599819,
   "12": 0.00032688561086616664,
   "13": 0.00028495197247858803,
   "22": 0.00045735347411834243,
   "23": 0.0003080785672593643,
   "33": 0.00037952732007368495
  },
  "R3": {
   "111": 0.22117225322396675,
   "222": 0.2211719456876652,
   "333": 0.2221148720877327,
   "123": 0.22167934397711095
  },
  "eR3": {
   "111": 0.0014535978956029558,
   "222": 0.000987545466402124,
   "333": 0.0010423210121203409,
   "123": 0.0008943559151674212
  },
  "chi2": 9093.521053383789,
  "dof": 9535,
  "p": 0.9994082189409196
 },
 "D4": {
  "means": [
   7.458461,
   11.125173,
   16.600022
  ],
  "err_means": [
   0.004227097729001111,
   0.006948894614859366,
   0.009639413079971008
  ],
  "pred_means": [
   7.455703851294165,
   11.12260314365978,
   16.592974071774087
  ],
  "R2": {
   "11": 0.3867120843249454,
   "12": 0.38709801769646357,
   "13": 0.38746167411043575,
   "22": 0.38746741067678475,
   "23": 0.3875862218106361,
   "33": 0.3877061199694381
  },
  "eR2": {
   "11": 0.0005640098055308671,
   "12": 0.0003941046115189553,
   "13": 0.000466762694767496,
   "22": 0.0003305817802308909,
   "23": 0.00027282174121187375,
   "33": 0.00042899945002153507
  },
  "R3": {
   "111": 0.33846446706431393,
   "222": 0.3412202274709217,
   "333": 0.3421566530342605,
   "123": 0.3407180294725165
  },
  "eR3": {
   "111": 0.001258119187174872,
   "222": 0.001071370988811294,
   "333": 0.0010276420764992202,
   "123": 0.0010822863984023985
  },
  "chi2": 28619.75174334073,
  "dof": 17976,
  "p": 0.0
 },
 "D5": {
  "means": [
   14.91717,
   22.249207,
   33.1989565
  ],
  "err_means": [
   0.009370389617243645,
   0.012911174660164152,
   0.01664642092518452
  ],
  "pred_means": [
   14.91140770258833,
   22.24520628731956,
   33.185948143548174
  ],
  "R2": {
   "11": 0.3649954903141025,
   "12": 0.3457789634040627,
   "13": 0.3342489829418834,
   "22": 0.3548842963918207,
   "23": 0.3418234183948527,
   "33": 0.3478018612705703
  },
  "eR2": {
   "11": 0.0003289983894188295,
   "12": 0.00029057363739333107,
   "13": 0.00023855691976770957,
   "22": 0.0003771413277537742,
   "23": 0.000300077592922586,
   "33": 0.0002910281960237687
  },
  "R3": {
   "111": 0.253849334322196,
   "222": 0.24344493493567182,
   "333": 0.23617325765454236,
   "123": 0.2292056089342501
  },
  "eR3": {
   "111": 0.0009609154054098167,
   "222": 0.0009875566196683766,
   "333": 0.0007581817251071846,
   "123": 0.0007503748186681436
  },
  "chi2": 217762.8913941655,
  "dof": 40014,
  "p": 0.0
 }
}

==> anc/calc_SHORT/item7/verify/v_h1_kin.log <==
NKIN=400 NPART=20000 SEED=7
cell        W  | eta*=0: eta_lab p5,p50,p95, frac in acc | eta*=4: p5,p50,p95 | A: s2_kin, <m_rest>, toy Var_in-Var_full | B: s2_kin, <m_rest> | s2_min(pub)  ratioA ratioB
5-10     72 |  3.11  3.35  3.95 0.0000 | -0.95  0.02  0.56 | A 0.0182+-0.0013 2.35 -3.50 | B 0.0258 1.90 -2.73 |   
5-10    101 |  2.77  3.01  3.61 0.0000 | -2.15 -0.60 -0.03 | A 0.0292+-0.0011 3.39 -8.86 | B 0.0039 2.24 -5.48 | 1.40  0.021 0.003
5-10    147 |  2.42  2.63  3.24 0.0000 | -2.87 -1.21 -0.67 | A 0.0277+-0.0003 2.30 -9.42 | B 0.0003 1.52 -5.97 | 1.70  0.016 0.000
5-10    205 |  2.09  2.32  2.92 0.0000 | -2.53 -1.70 -1.20 | A 0.0127+-0.0002 0.32 -1.43 | B 0.0132 0.26 -1.24 |   
10-20    72 |  3.11  3.34  3.95 0.0000 | -0.44  0.30  0.81 | A 0.0187+-0.0000 2.35 -3.29 | B 0.0248 1.91 -2.58 |   
10-20   101 |  2.77  2.99  3.60 0.0000 | -1.43 -0.38  0.18 | A 0.0222+-0.0008 3.64 -8.08 | B 0.0042 2.40 -4.96 | 1.30  0.017 0.003
10-20   147 |  2.44  2.67  3.28 0.0000 | -2.58 -0.98 -0.44 | A 0.0274+-0.0005 3.97 -15.66 | B 0.0006 2.50 -9.21 | 2.10  0.013 0.000
10-20   205 |  2.08  2.31  2.91 0.0000 | -2.98 -1.61 -1.05 | A 0.0184+-0.0004 0.86 -4.24 | B 0.0079 0.62 -3.04 |   
20-40    72 |  3.11  3.33  3.94 0.0000 |  0.04  0.59  1.04 | A 0.0251+-0.0008 2.43 -3.60 | B 0.0338 1.98 -2.82 |   
20-40   101 |  2.78  3.01  3.61 0.0000 | -0.82 -0.07  0.42 | A 0.0265+-0.0005 3.79 -7.97 | B 0.0061 2.51 -4.94 | 0.90  0.029 0.007
20-40   147 |  2.43  2.67  3.27 0.0000 | -1.86 -0.75 -0.20 | A 0.0212+-0.0010 4.93 -18.12 | B 0.0036 3.06 -10.30 | 2.60  0.008 0.001
20-40   205 |  2.09  2.31  2.91 0.0000 | -3.25 -1.44 -0.87 | A 0.0194+-0.0009 2.36 -13.55 | B 0.0069 1.54 -8.00 | 1.70  0.011 0.004
40-100   72 |  3.09  3.34  3.95 0.0000 |  0.53  0.99  1.42 | A 0.0814+-0.0022 2.26 -3.97 | B 0.0964 1.89 -3.16 |   
40-100  101 |  2.77  3.00  3.61 0.0000 | -0.34  0.28  0.75 | A 0.0321+-0.0003 3.74 -7.39 | B 0.0150 2.50 -4.62 | 0.90  0.036 0.017
40-100  147 |  2.42  2.64  3.25 0.0000 | -1.29 -0.48  0.07 | A 0.0229+-0.0008 5.17 -18.15 | B 0.0079 3.20 -10.25 | 2.70  0.008 0.003
40-100  205 |  2.08  2.32  2.91 0.0000 | -2.57 -1.22 -0.60 | A 0.0153+-0.0003 4.68 -25.65 | B 0.0168 2.85 -13.98 | 3.00  0.005 0.006

max s2_kin/s2_min: A 0.036, B 0.017 (cells with Var_in > Var_full)
eta*=0 lab eta p5 min / p95 max over cells: 2.0809905563419844 3.952811233706032
eta*=0 fraction inside acceptance, max over cells: 0.0
eta*=4 lab eta medians: [0.02, -0.6, -1.21, -1.7, 0.3, -0.38, -0.98, -1.61, 0.59, -0.07, -0.75, -1.44, 0.99, 0.28, -0.48, -1.22]
sd over kinematic points of the particle-averaged eta*=4 lab position: [0.21, 0.25, 0.13, 0.1, 0.23, 0.23, 0.24, 0.11, 0.21, 0.23, 0.26, 0.22, 0.24, 0.24, 0.27, 0.32]
toy Var_in - Var_full, all: -25.650477542604598 -1.2423029410494664


==> anc/calc_SHORT/item7/verify/v_h1_kin.py <==
"""Independent check of item 7(c), kinematic part.  Shares no code with the worker's
h1_edge_positions.py, h1_frame_toy.py or mutation_checks.py.

HERA: E_e = 27.6 GeV positron along -z, E_p = 920 GeV proton along +z (H1 convention, +z = proton).
For a DIS point (Q2, y): E' = E_e(1-y) + Q2/(4E_e), E'(1+cos th) = Q2/(2E_e), scattered positron at
azimuth 0.  q = k - k', H = P + q.  HCM frame: boost to the H rest frame, rotate q to +z*, lepton
in the x*-z* half plane.  eta* = pseudorapidity in that frame (photon direction positive).

1. Edge positions: charged pions (m = 0.1396) at eta* = 0 and eta* = 4, pT* ~ Gamma(2, mean 0.4 GeV),
   phi* uniform; lab eta percentiles, and the fraction of eta* = 0 points inside |eta_lab| < 1.6.
2. Kinematic toy: a source fixed in the HCM frame, dN/deta* flat on |eta*| < ln(W/0.3 GeV) (variant
   A) or Gaussian of sd 2.5 about eta* = 1.5 in the current hemisphere plus flat target part
   (variant B), pT* as above, phi* uniform.  For each kinematic point kappa in a cell,
   m_in(kappa) = expected count with 0 < eta* < 4, |eta_lab| < 1.6, pT_lab > 0.15;
   m_rest(kappa) = expected count with |eta_lab| < 1.6, pT_lab > 0.15 and not in the restricted set.
   The density is scaled so the cell average of m_in equals the published <N_in> (Table 4).
   s2_kin = Var_kappa m_in.  Compared with the lower bound s2_min = <N_rest> + (Var_in - Var_full)
   from v_h1_tables.py.  The kinematic points follow dsigma ~ (1 + (1-y)^2)/(y Q^4) dy dQ2.
   Common random numbers: one fixed particle sample for all kappa.

Usage: python3 v_h1_kin.py NKIN NPART SEED
"""
import sys
import json
import numpy as np

NKIN, NPART, SEED = int(sys.argv[1]), int(sys.argv[2]), int(sys.argv[3])
rng = np.random.default_rng(SEED)
EE, EP, MPI = 27.6, 920.0, 0.13957
S = 4 * EE * EP
QB = {"5-10": (5, 10), "10-20": (10, 20), "20-40": (20, 40), "40-100": (40, 100)}
YB = {72: (0.0375, 0.075), 101: (0.075, 0.15), 147: (0.15, 0.3), 205: (0.3, 0.6)}


def mdot(a, b):
    return a[..., 0] * b[..., 0] - a[..., 1] * b[..., 1] - a[..., 2] * b[..., 2] - a[..., 3] * b[..., 3]


def boost_matrix(beta):
    b2 = beta @ beta
    g = 1 / np.sqrt(1 - b2)
    M = np.eye(4)
    M[0, 0] = g
    M[0, 1:] = -g * beta
    M[1:, 0] = -g * beta
    M[1:, 1:] += (g - 1) * np.outer(beta, beta) / b2
    return M


def rot_to_z(v, lep):
    """rotation matrix (3x3) sending unit v to +z and putting lep in the x-z half plane (x>0)"""
    ez = v / np.linalg.norm(v)
    lp = lep - (lep @ ez) * ez
    ex = lp / np.linalg.norm(lp)
    ey = np.cross(ez, ex)
    return np.vstack([ex, ey, ez])


def hcm_to_lab(Q2, y):
    Ep = EE * (1 - y) + Q2 / (4 * EE)
    c = Q2 / (2 * EE * Ep) - 1
    sth = np.sqrt(max(0.0, 1 - c * c))
    k = np.array([EE, 0, 0, -EE])
    kp = np.array([Ep, Ep * sth, 0, Ep * c])
    P = np.array([EP, 0, 0, EP])
    q = k - kp
    H = P + q
    B = boost_matrix(H[1:] / H[0])
    qs = B @ q
    ks = B @ kp
    R3 = rot_to_z(qs[1:], ks[1:])
    R = np.eye(4)
    R[1:, 1:] = R3
    L = R @ B  # lab -> HCM
    W = np.sqrt(mdot(H, H))
    # checks
    assert abs(-mdot(q, q) - Q2) < 1e-6 * Q2
    assert abs(mdot(P, q) / mdot(P, k) - y) < 1e-9
    Ht = L @ H
    assert abs(Ht[1]) + abs(Ht[2]) + abs(Ht[3]) < 1e-6 * W
    return np.linalg.inv(L), W


def particles_hcm(eta, pt, phi):
    px, py, pz = pt * np.cos(phi), pt * np.sin(phi), pt * np.sinh(eta)
    E = np.sqrt(px**2 + py**2 + pz**2 + MPI**2)
    return np.stack([E, px, py, pz])


def lab_eta_pt(Linv, p4):
    pl = Linv @ p4
    pt = np.hypot(pl[1], pl[2])
    return np.arcsinh(pl[3] / pt), pt


def sample_kin(qb, yb, n):
    out = []
    Qlo, Qhi = QB[qb]
    ylo, yhi = YB[yb]
    while len(out) < n:
        Q2 = 1 / (1 / Qlo - rng.random(4 * n) * (1 / Qlo - 1 / Qhi))  # ~ 1/Q^4
        yy = ylo * (yhi / ylo) ** rng.random(4 * n)                  # ~ 1/y
        acc = rng.random(4 * n) < (1 + (1 - yy) ** 2) / 2
        out += list(zip(Q2[acc], yy[acc]))
    return out[:n]


tab = {(r["Q2"], r["W"]): r for r in json.load(open("v_h1_tables.json"))}

# fixed particle samples (common random numbers)
pt_s = rng.gamma(2.0, 0.2, NPART)
phi_s = rng.random(NPART) * 2 * np.pi
u_s = rng.random(NPART)
g_s = rng.normal(size=NPART)
edge_pt = rng.gamma(2.0, 0.2, 4000)
edge_phi = rng.random(4000) * 2 * np.pi

res = []
print(f"NKIN={NKIN} NPART={NPART} SEED={SEED}")
print("cell        W  | eta*=0: eta_lab p5,p50,p95, frac in acc | eta*=4: p5,p50,p95 | "
      "A: s2_kin, <m_rest>, toy Var_in-Var_full | B: s2_kin, <m_rest> | s2_min(pub)  ratioA ratioB")
for qb in QB:
    for w in YB:
        kin = sample_kin(qb, w, NKIN)
        e0, e4, e4mean = [], [], []
        mA_in, mA_rest, mB_in, mB_rest = [], [], [], []
        for (Q2, y) in kin:
            Linv, W = hcm_to_lab(Q2, y)
            ea, _ = lab_eta_pt(Linv, particles_hcm(np.zeros(4000), edge_pt, edge_phi))
            eb, _ = lab_eta_pt(Linv, particles_hcm(np.full(4000, 4.0), edge_pt, edge_phi))
            e4mean.append(eb.mean())
            if len(e0) < 200:
                e0.append(ea)
                e4.append(eb)
            ymax = np.log(W / 0.3)
            # variant A: flat on |eta*| < ymax
            etaA = (2 * u_s - 1) * ymax
            el, ptl = lab_eta_pt(Linv, particles_hcm(etaA, pt_s, phi_s))
            acc = (np.abs(el) < 1.6) & (ptl > 0.15)
            inn = acc & (etaA > 0) & (etaA < 4)
            wA = 2 * ymax / NPART
            mA_in.append(inn.sum() * wA)
            mA_rest.append((acc & ~inn).sum() * wA)
            # variant B: current hemisphere Gaussian sd 2.5 about 1.5 (truncated at ymax), target flat
            etaB = np.where(u_s < 0.5, np.clip(1.5 + 2.5 * np.abs(g_s), None, ymax), -u_s * 2 * ymax)
            el, ptl = lab_eta_pt(Linv, particles_hcm(etaB, pt_s, phi_s))
            acc = (np.abs(el) < 1.6) & (ptl > 0.15)
            inn = acc & (etaB > 0) & (etaB < 4)
            mB_in.append(inn.sum() / NPART)
            mB_rest.append((acc & ~inn).sum() / NPART)
        e0 = np.concatenate(e0)
        e4 = np.concatenate(e4)
        r = tab[(qb, w)]
        out = dict(Q2=qb, W=w)
        out["eta0_pct"] = np.percentile(e0, [5, 50, 95]).tolist()
        out["eta0_frac_in_acc"] = float(np.mean(np.abs(e0) < 1.6))
        out["eta4_pct"] = np.percentile(e4, [5, 50, 95]).tolist()
        out["eta4_eventmean_sd"] = float(np.std(e4mean))
        for tag, mi, mr in [("A", mA_in, mA_rest), ("B", mB_in, mB_rest)]:
            mi, mr = np.array(mi), np.array(mr)
            scale = r["mean_in"] / mi.mean()
            mi, mr = mi * scale, mr * scale
            # toy with a Gamma source of 1/k from the published restricted sample
            v = max((r["var_in"] - r["mean_in"]) / r["mean_in"] ** 2, 0.0)
            EW2 = 1 + v
            var_in = mi.mean() + EW2 * np.mean(mi**2) - mi.mean() ** 2
            var_rest = mr.mean() + EW2 * np.mean(mr**2) - mr.mean() ** 2
            cov = EW2 * np.mean(mi * mr) - mi.mean() * mr.mean()
            var_full = var_in + var_rest + 2 * cov
            # MC error of s2 by halves of the kinematic sample
            h = len(mi) // 2
            s2 = mi.var()
            es2 = abs(mi[:h].var() - mi[h:].var()) / 2
            out[tag] = dict(s2_kin=s2, s2_err=es2, mean_rest=mr.mean(), toy_varin_minus_varfull=var_in - var_full,
                            toy_cov=cov, corr_m=float(np.corrcoef(mi, mr)[0, 1]))
        smin = r.get("s2_min")
        out["s2_min"] = smin
        out["ratioA"] = out["A"]["s2_kin"] / smin if smin else None
        out["ratioB"] = out["B"]["s2_kin"] / smin if smin else None
        res.append(out)
        p0, p4 = out["eta0_pct"], out["eta4_pct"]
        print(f"{qb:6s} {w:4d} | {p0[0]:5.2f} {p0[1]:5.2f} {p0[2]:5.2f} {out['eta0_frac_in_acc']:.4f} | "
              f"{p4[0]:5.2f} {p4[1]:5.2f} {p4[2]:5.2f} | A {out['A']['s2_kin']:.4f}+-{out['A']['s2_err']:.4f} "
              f"{out['A']['mean_rest']:.2f} {out['A']['toy_varin_minus_varfull']:+.2f} | "
              f"B {out['B']['s2_kin']:.4f} {out['B']['mean_rest']:.2f} {out['B']['toy_varin_minus_varfull']:+.2f} | "
              f"{'' if smin is None else f'{smin:.2f}'}  "
              f"{'' if smin is None else f'{out['ratioA']:.3f} {out['ratioB']:.3f}'}")
json.dump(res, open(f"v_h1_kin_{NKIN}_{NPART}_{SEED}.json", "w"), indent=1, default=float)
ra = [o["ratioA"] for o in res if o["ratioA"] is not None]
rb = [o["ratioB"] for o in res if o["ratioB"] is not None]
print(f"\nmax s2_kin/s2_min: A {max(ra):.3f}, B {max(rb):.3f} (cells with Var_in > Var_full)")
print("eta*=0 lab eta p5 min / p95 max over cells:", min(o['eta0_pct'][0] for o in res), max(o['eta0_pct'][2] for o in res))
print("eta*=0 fraction inside acceptance, max over cells:", max(o['eta0_frac_in_acc'] for o in res))
print("eta*=4 lab eta medians:", [round(o['eta4_pct'][1], 2) for o in res])
print("sd over kinematic points of the particle-averaged eta*=4 lab position:", [round(o['eta4_eventmean_sd'], 2) for o in res])
print("toy Var_in - Var_full, all:", min(min(o['A']['toy_varin_minus_varfull'], o['B']['toy_varin_minus_varfull']) for o in res),
      max(max(o['A']['toy_varin_minus_varfull'], o['B']['toy_varin_minus_varfull']) for o in res))


==> anc/calc_SHORT/item7/verify/v_h1_kin_400_20000_7.json <==
[
 {
  "Q2": "5-10",
  "W": 72,
  "eta0_pct": [
   3.113683248219989,
   3.3459067685539248,
   3.952811233706032
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -0.9545368764246651,
   0.015159282325237396,
   0.5593398821106698
  ],
  "eta4_eventmean_sd": 0.2118902356545848,
  "A": {
   "s2_kin": 0.01821185994307394,
   "s2_err": 0.0013072213056970344,
   "mean_rest": 2.3468277301053355,
   "toy_varin_minus_varfull": -3.5031900021758764,
   "toy_cov": 0.41285449526264983,
   "corr_m": 0.9971032169165218
  },
  "B": {
   "s2_kin": 0.02582331307205897,
   "s2_err": 0.0016329678567283522,
   "mean_rest": 1.8970445645510392,
   "toy_varin_minus_varfull": -2.7273086638652115,
   "toy_cov": 0.3151124523835911,
   "corr_m": -0.6214115139087195
  },
  "s2_min": null,
  "ratioA": null,
  "ratioB": null
 },
 {
  "Q2": "5-10",
  "W": 101,
  "eta0_pct": [
   2.7684515734933024,
   3.0064924350995583,
   3.6111586436973093
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -2.1465462651545115,
   -0.6009335020541541,
   -0.03491829349741941
  ],
  "eta4_eventmean_sd": 0.24576439434489156,
  "A": {
   "s2_kin": 0.029187194319308316,
   "s2_err": 0.001074290822255606,
   "mean_rest": 3.388504223454744,
   "toy_varin_minus_varfull": -8.86315178597153,
   "toy_cov": 1.946404329485027,
   "corr_m": 0.39614004663563906
  },
  "B": {
   "s2_kin": 0.003940414950547327,
   "s2_err": 8.368358403726514e-05,
   "mean_rest": 2.2378697158447376,
   "toy_varin_minus_varfull": -5.477710908963992,
   "toy_cov": 1.2734865653881577,
   "corr_m": -0.738165125675617
  },
  "s2_min": 1.3999999999999995,
  "ratioA": 0.02084799594236309,
  "ratioB": 0.002814582107533806
 },
 {
  "Q2": "5-10",
  "W": 147,
  "eta0_pct": [
   2.418027499296004,
   2.633122855888546,
   3.240095191939525
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -2.869235240752441,
   -1.2084351189369036,
   -0.666278751223666
  ],
  "eta4_eventmean_sd": 0.12740842607581204,
  "A": {
   "s2_kin": 0.027697544557539013,
   "s2_err": 0.00029235056544200597,
   "mean_rest": 2.304940607259928,
   "toy_varin_minus_varfull": -9.419205572922518,
   "toy_cov": 2.385330491948734,
   "corr_m": -0.9220559115024212
  },
  "B": {
   "s2_kin": 0.0003208632121571287,
   "s2_err": 5.1629801489629144e-05,
   "mean_rest": 1.5195365101231249,
   "toy_varin_minus_varfull": -5.974961073932544,
   "toy_cov": 1.7026976258974234,
   "corr_m": 0.5325383095793597
  },
  "s2_min": 1.7000000000000002,
  "ratioA": 0.016292673269140592,
  "ratioB": 0.00018874306597478155
 },
 {
  "Q2": "5-10",
  "W": 205,
  "eta0_pct": [
   2.0863811730576813,
   2.3169143620008983,
   2.9150914828153884
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -2.5273256087060205,
   -1.698905502173293,
   -1.2018647451232167
  ],
  "eta4_eventmean_sd": 0.10445075925096793,
  "A": {
   "s2_kin": 0.01268648395100364,
   "s2_err": 0.0002245468965081706,
   "mean_rest": 0.32308945696222907,
   "toy_varin_minus_varfull": -1.4258292078319244,
   "toy_cov": 0.48517946574849313,
   "corr_m": -0.9558106043002742
  },
  "B": {
   "s2_kin": 0.013166723015332277,
   "s2_err": 2.5555850939591382e-05,
   "mean_rest": 0.2611262707806428,
   "toy_varin_minus_varfull": -1.2423029410494664,
   "toy_cov": 0.4503924293505004,
   "corr_m": 0.8256619723780715
  },
  "s2_min": null,
  "ratioA": null,
  "ratioB": null
 },
 {
  "Q2": "10-20",
  "W": 72,
  "eta0_pct": [
   3.112952815239639,
   3.3448656231646465,
   3.9509507219374216
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -0.4371284755174071,
   0.2960733006022909,
   0.8069464751994103
  ],
  "eta4_eventmean_sd": 0.2256992771712048,
  "A": {
   "s2_kin": 0.018740381995926286,
   "s2_err": 4.499974208115737e-05,
   "mean_rest": 2.3490232884998745,
   "toy_varin_minus_varfull": -3.2911799264750004,
   "toy_cov": 0.3355520977977706,
   "corr_m": 0.9942953394296278
  },
  "B": {
   "s2_kin": 0.024768691757097415,
   "s2_err": 0.00020776041864147,
   "mean_rest": 1.9106487192662382,
   "toy_varin_minus_varfull": -2.5811376062222413,
   "toy_cov": 0.2541029656014233,
   "corr_m": -0.6831019009656166
  },
  "s2_min": null,
  "ratioA": null,
  "ratioB": null
 },
 {
  "Q2": "10-20",
  "W": 101,
  "eta0_pct": [
   2.7684930047684175,
   2.986821828420533,
   3.596376244323898
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -1.4320101539057997,
   -0.38025252439895246,
   0.1784076600092778
  ],
  "eta4_eventmean_sd": 0.22581655915313914,
  "A": {
   "s2_kin": 0.02218924931512507,
   "s2_err": 0.0008122171861642234,
   "mean_rest": 3.6423514959233456,
   "toy_varin_minus_varfull": -8.076739419756993,
   "toy_cov": 1.5537479746567975,
   "corr_m": 0.989532230617348
  },
  "B": {
   "s2_kin": 0.004187758034449956,
   "s2_err": 3.7508935151866e-06,
   "mean_rest": 2.3952884083732373,
   "toy_varin_minus_varfull": -4.958379318864642,
   "toy_cov": 1.0020227458838207,
   "corr_m": -0.4288556905938537
  },
  "s2_min": 1.2999999999999998,
  "ratioA": 0.017068653319326978,
  "ratioB": 0.003221352334192274
 },
 {
  "Q2": "10-20",
  "W": 147,
  "eta0_pct": [
   2.4384239228735707,
   2.672870750301592,
   3.2759146064182274
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -2.5774273312070966,
   -0.9781274802865784,
   -0.43570237915706006
  ],
  "eta4_eventmean_sd": 0.24391945501266285,
  "A": {
   "s2_kin": 0.02737415614360147,
   "s2_err": 0.0005336410298387977,
   "mean_rest": 3.9678965324433135,
   "toy_varin_minus_varfull": -15.663549302307615,
   "toy_cov": 4.016189315433785,
   "corr_m": -0.68291352522202
  },
  "B": {
   "s2_kin": 0.0006157164652098136,
   "s2_err": 4.9146524597490414e-05,
   "mean_rest": 2.4999754945886927,
   "toy_varin_minus_varfull": -9.208910519018033,
   "toy_cov": 2.6043101538604265,
   "corr_m": 0.7912882707722677
  },
  "s2_min": 2.1000000000000005,
  "ratioA": 0.01303531244933403,
  "ratioB": 0.0002931983167665778
 },
 {
  "Q2": "10-20",
  "W": 205,
  "eta0_pct": [
   2.0823328273620634,
   2.3106878874619126,
   2.9099560663467163
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -2.984085612348244,
   -1.6068764813854723,
   -1.0538158129050088
  ],
  "eta4_eventmean_sd": 0.1077172028487201,
  "A": {
   "s2_kin": 0.018379603876310394,
   "s2_err": 0.0004284271580170945,
   "mean_rest": 0.8644275471083338,
   "toy_varin_minus_varfull": -4.239813220900416,
   "toy_cov": 1.2140099154430688,
   "corr_m": -0.8841693666362325
  },
  "B": {
   "s2_kin": 0.007900804346850653,
   "s2_err": 0.00023178257561517297,
   "mean_rest": 0.6225624925956638,
   "toy_varin_minus_varfull": -3.0396556585434524,
   "toy_cov": 1.0020008628274026,
   "corr_m": 0.7766635821781657
  },
  "s2_min": null,
  "ratioA": null,
  "ratioB": null
 },
 {
  "Q2": "20-40",
  "W": 72,
  "eta0_pct": [
   3.1057205578032883,
   3.330883744265286,
   3.94054106479017
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   0.04076358088432246,
   0.5877755819226594,
   1.0402095250978565
  ],
  "eta4_eventmean_sd": 0.21435986305662352,
  "A": {
   "s2_kin": 0.025125678809432492,
   "s2_err": 0.0008395029692252632,
   "mean_rest": 2.425270259197763,
   "toy_varin_minus_varfull": -3.5952898288513717,
   "toy_cov": 0.4180707831305561,
   "corr_m": 0.9914451268551194
  },
  "B": {
   "s2_kin": 0.033764298325296364,
   "s2_err": 0.0012032020578679678,
   "mean_rest": 1.9782360117136566,
   "toy_varin_minus_varfull": -2.819252939683267,
   "toy_cov": 0.3186988345386048,
   "corr_m": -0.7190191399279499
  },
  "s2_min": null,
  "ratioA": null,
  "ratioB": null
 },
 {
  "Q2": "20-40",
  "W": 101,
  "eta0_pct": [
   2.7779306041023144,
   3.0063079858185513,
   3.6122109427562274
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -0.8202719451620999,
   -0.06687957337374037,
   0.4249944959043521
  ],
  "eta4_eventmean_sd": 0.23266043038071016,
  "A": {
   "s2_kin": 0.026499176429159946,
   "s2_err": 0.0004532050411400045,
   "mean_rest": 3.7890090222951356,
   "toy_varin_minus_varfull": -7.968734797114648,
   "toy_cov": 1.4660898025732614,
   "corr_m": 0.9950838262198887
  },
  "B": {
   "s2_kin": 0.0060513621303510965,
   "s2_err": 8.612917578141883e-05,
   "mean_rest": 2.510292921722769,
   "toy_varin_minus_varfull": -4.935405857369547,
   "toy_cov": 0.9480095215843143,
   "corr_m": -0.46680314773371495
  },
  "s2_min": 0.8999999999999995,
  "ratioA": 0.02944352936573329,
  "ratioB": 0.006723735700390111
 },
 {
  "Q2": "20-40",
  "W": 147,
  "eta0_pct": [
   2.429392223786819,
   2.6697520179023515,
   3.270681856962318
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -1.8583663043210301,
   -0.7515368519617805,
   -0.19951800604745862
  ],
  "eta4_eventmean_sd": 0.25543716955978935,
  "A": {
   "s2_kin": 0.021174954645437324,
   "s2_err": 0.0010416912627627221,
   "mean_rest": 4.929019231322293,
   "toy_varin_minus_varfull": -18.121188926080027,
   "toy_cov": 4.5984397495990414,
   "corr_m": 0.5449105878299408
  },
  "B": {
   "s2_kin": 0.0036373472591806444,
   "s2_err": 2.739737011805206e-05,
   "mean_rest": 3.056339033279039,
   "toy_varin_minus_varfull": -10.301009692232157,
   "toy_cov": 2.8496465846523975,
   "corr_m": 0.8151446313954469
  },
  "s2_min": 2.5999999999999988,
  "ratioA": 0.008144213325168206,
  "ratioB": 0.0013989797150694792
 },
 {
  "Q2": "20-40",
  "W": 205,
  "eta0_pct": [
   2.0914928772002894,
   2.3125848585520967,
   2.9147144473260833
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -3.2535736125662793,
   -1.441283674414818,
   -0.869707791946139
  ],
  "eta4_eventmean_sd": 0.21678782594262508,
  "A": {
   "s2_kin": 0.019364425920035684,
   "s2_err": 0.0008799660115133921,
   "mean_rest": 2.3631114307728085,
   "toy_varin_minus_varfull": -13.551126438436441,
   "toy_cov": 3.0879058065959235,
   "corr_m": -0.9276900073529714
  },
  "B": {
   "s2_kin": 0.006938946819709476,
   "s2_err": 0.0004065535318689812,
   "mean_rest": 1.5351295617808989,
   "toy_varin_minus_varfull": -7.99889490202753,
   "toy_cov": 2.2833950811250787,
   "corr_m": 0.896243426275883
  },
  "s2_min": 1.7000000000000002,
  "ratioA": 0.011390838776491578,
  "ratioB": 0.004081733423358515
 },
 {
  "Q2": "40-100",
  "W": 72,
  "eta0_pct": [
   3.093959085598304,
   3.3445357405056595,
   3.9506941566546665
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   0.5253012165095544,
   0.9926967123352943,
   1.418469787452661
  ],
  "eta4_eventmean_sd": 0.23722032875482119,
  "A": {
   "s2_kin": 0.08144174697611341,
   "s2_err": 0.002181884129359879,
   "mean_rest": 2.261682568294018,
   "toy_varin_minus_varfull": -3.968558273513702,
   "toy_cov": 0.6109942690417016,
   "corr_m": 0.9116099314571176
  },
  "B": {
   "s2_kin": 0.09636351105901289,
   "s2_err": 0.0031902224172580124,
   "mean_rest": 1.892042970738087,
   "toy_varin_minus_varfull": -3.1581697961668684,
   "toy_cov": 0.4732452784747325,
   "corr_m": 0.24274643734523033
  },
  "s2_min": null,
  "ratioA": null,
  "ratioB": null
 },
 {
  "Q2": "40-100",
  "W": 101,
  "eta0_pct": [
   2.7663627038480616,
   3.001173792872172,
   3.606938119423885
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -0.34250096992137374,
   0.27663837495269306,
   0.7484870764613928
  ],
  "eta4_eventmean_sd": 0.242750737849564,
  "A": {
   "s2_kin": 0.032110059273292184,
   "s2_err": 0.00025155641725489036,
   "mean_rest": 3.7392122829554455,
   "toy_varin_minus_varfull": -7.391270249106007,
   "toy_cov": 1.2854859300930883,
   "corr_m": 0.9876208525463717
  },
  "B": {
   "s2_kin": 0.014950211413118843,
   "s2_err": 5.8542708875793104e-05,
   "mean_rest": 2.495219997675653,
   "toy_varin_minus_varfull": -4.6192562332779055,
   "toy_cov": 0.8314086480015437,
   "corr_m": -0.5266133218327934
  },
  "s2_min": 0.8999999999999995,
  "ratioA": 0.035677843636991335,
  "ratioB": 0.016611346014576502
 },
 {
  "Q2": "40-100",
  "W": 147,
  "eta0_pct": [
   2.423409324177035,
   2.6435962741969323,
   3.2496740938371436
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -1.2881035195813024,
   -0.4789528347930493,
   0.06597634236027015
  ],
  "eta4_eventmean_sd": 0.26777852436360977,
  "A": {
   "s2_kin": 0.022927121143623882,
   "s2_err": 0.00080508248616744,
   "mean_rest": 5.168257400600962,
   "toy_varin_minus_varfull": -18.1474480918221,
   "toy_cov": 4.5040428940366155,
   "corr_m": 0.9388918003797841
  },
  "B": {
   "s2_kin": 0.007870412376614934,
   "s2_err": 0.0006018943756262675,
   "mean_rest": 3.202539820977125,
   "toy_varin_minus_varfull": -10.245776283808038,
   "toy_cov": 2.7700621881808978,
   "corr_m": 0.8560772073262759
  },
  "s2_min": 2.7,
  "ratioA": 0.008491526349490327,
  "ratioB": 0.0029149675468944196
 },
 {
  "Q2": "40-100",
  "W": 205,
  "eta0_pct": [
   2.0809905563419844,
   2.3152549954212636,
   2.91433313222423
  ],
  "eta0_frac_in_acc": 0.0,
  "eta4_pct": [
   -2.5695281687543643,
   -1.2152115334753302,
   -0.5972605878988584
  ],
  "eta4_eventmean_sd": 0.3200252888036521,
  "A": {
   "s2_kin": 0.015326978386752699,
   "s2_err": 0.00032607205717156366,
   "mean_rest": 4.675829149744068,
   "toy_varin_minus_varfull": -25.650477542604598,
   "toy_cov": 6.1239498117672895,
   "corr_m": -0.7128746893367531
  },
  "B": {
   "s2_kin": 0.016754379093237685,
   "s2_err": 0.0003542525749939303,
   "mean_rest": 2.8513752541266046,
   "toy_varin_minus_varfull": -13.975953986510213,
   "toy_cov": 4.002023485579858,
   "corr_m": 0.8303768312717063
  },
  "s2_min": 3.0,
  "ratioA": 0.005108992795584233,
  "ratioB": 0.005584793031079228
 }
]

==> anc/calc_SHORT/item7/verify/v_h1_tables.json <==
[
 {
  "Q2": "5-10",
  "W": 72,
  "var_full": 3.6,
  "var_in": 3.5,
  "raw_full": "3.6",
  "raw_in": "3.5",
  "diff": -0.10000000000000009,
  "diff_interval": [
   -0.19999999999999973,
   -4.440892098500626e-16
  ],
  "z_tot": -0.28901251277859846,
  "z_stat": -0.7794480867542033,
  "mean_full": 3.4,
  "mean_in": 3.0,
  "var_full_a": 3.640229631269994,
  "var_full_b": 4.054171482568245,
  "var_in_a": 3.554157829556287,
  "var_in_b": 3.892585032336381,
  "mean_full_a": 3.432083934006087,
  "mean_in_a": 3.004819664230059,
  "norm_full": 0.99888,
  "norm_in": 0.99592,
  "N_rest": 0.3999999999999999,
  "s2_min": null,
  "cov_bound": 0.050000000000000044,
  "cov_bound_poisson_rest": -0.1499999999999999
 },
 {
  "Q2": "5-10",
  "W": 101,
  "var_full": 5.8,
  "var_in": 6.6,
  "raw_full": "5.8",
  "raw_in": "6.6",
  "diff": 0.7999999999999998,
  "diff_interval": [
   0.7000000000000002,
   0.8999999999999995
  ],
  "z_tot": 2.0047078659820836,
  "z_stat": 14.806203723528023,
  "mean_full": 4.8,
  "mean_in": 4.2,
  "var_full_a": 5.92274193101461,
  "var_full_b": 6.713135139555622,
  "var_in_a": 6.720226486046915,
  "var_in_b": 7.406570407090776,
  "mean_full_a": 4.8760475189102666,
  "mean_in_a": 4.202718918875386,
  "norm_full": 1.019552,
  "norm_in": 0.993336,
  "N_rest": 0.5999999999999996,
  "s2_min": 1.3999999999999995,
  "cov_bound": -0.3999999999999999,
  "cov_bound_poisson_rest": -0.6999999999999997,
  "rho_bound": -0.35176323534072423
 },
 {
  "Q2": "5-10",
  "W": 147,
  "var_full": 10.0,
  "var_in": 11.0,
  "raw_full": "10",
  "raw_in": "11",
  "diff": 1.0,
  "diff_interval": [
   0.0,
   2.0
  ],
  "z_tot": 1.0488532098303815,
  "z_stat": 16.22639142196385,
  "mean_full": 5.9,
  "mean_in": 5.2,
  "var_full_a": 10.356419749460663,
  "var_full_b": 11.570293182605702,
  "var_in_a": 11.30372192178034,
  "var_in_b": 12.398128018954285,
  "mean_full_a": 5.917649271716257,
  "mean_in_a": 5.27032745012037,
  "norm_full": 1.020756,
  "norm_in": 1.007726,
  "N_rest": 0.7000000000000002,
  "s2_min": 1.7000000000000002,
  "cov_bound": -0.5,
  "cov_bound_poisson_rest": -0.8500000000000001,
  "rho_bound": -0.30631873731649
 },
 {
  "Q2": "5-10",
  "W": 205,
  "var_full": 16.0,
  "var_in": 16.0,
  "raw_full": "16",
  "raw_in": "16",
  "diff": 0.0,
  "diff_interval": [
   -1.0,
   1.0
  ],
  "z_tot": 0.0,
  "z_stat": 0.0,
  "mean_full": 6.3,
  "mean_in": 6.1,
  "var_full_a": 15.762599578548368,
  "var_full_b": 17.287607838340598,
  "var_in_a": 15.802059645503896,
  "var_in_b": 17.253086256669576,
  "mean_full_a": 6.374058094916197,
  "mean_in_a": 6.116084594218718,
  "norm_full": 1.00594,
  "norm_in": 1.002338,
  "N_rest": 0.20000000000000018,
  "s2_min": null,
  "cov_bound": -0.0,
  "cov_bound_poisson_rest": -0.10000000000000009
 },
 {
  "Q2": "10-20",
  "W": 72,
  "var_full": 3.5,
  "var_in": 3.4,
  "raw_full": "3.5",
  "raw_in": "3.4",
  "diff": -0.10000000000000009,
  "diff_interval": [
   -0.19999999999999973,
   -4.440892098500626e-16
  ],
  "z_tot": -0.31764105389902786,
  "z_stat": -2.5107289069512637,
  "mean_full": 3.4,
  "mean_in": 3.0,
  "var_full_a": 3.568124742846255,
  "var_full_b": 3.9549309489309525,
  "var_in_a": 3.4050654957787554,
  "var_in_b": 3.744306766750011,
  "mean_full_a": 3.480350388214215,
  "mean_in_a": 3.069767441860465,
  "norm_full": 1.0046,
  "norm_in": 1.0148000000000001,
  "N_rest": 0.3999999999999999,
  "s2_min": null,
  "cov_bound": 0.050000000000000044,
  "cov_bound_poisson_rest": -0.1499999999999999
 },
 {
  "Q2": "10-20",
  "W": 101,
  "var_full": 5.5,
  "var_in": 6.1,
  "raw_full": "5.5",
  "raw_in": "6.1",
  "diff": 0.5999999999999996,
  "diff_interval": [
   0.5,
   0.6999999999999993
  ],
  "z_tot": 1.6061032526934544,
  "z_stat": 11.043582649673922,
  "mean_full": 5.0,
  "mean_in": 4.3,
  "var_full_a": 5.602827926436312,
  "var_full_b": 6.394062300344739,
  "var_in_a": 6.264540702655307,
  "var_in_b": 6.943735898751449,
  "mean_full_a": 5.023510534119377,
  "mean_in_a": 4.33649384708493,
  "norm_full": 1.017076,
  "norm_in": 0.9914,
  "N_rest": 0.7000000000000002,
  "s2_min": 1.2999999999999998,
  "cov_bound": -0.2999999999999998,
  "cov_bound_poisson_rest": -0.6499999999999999,
  "rho_bound": -0.31455704702228765
 },
 {
  "Q2": "10-20",
  "W": 147,
  "var_full": 9.7,
  "var_in": 11.0,
  "raw_full": "9.7",
  "raw_in": "11",
  "diff": 1.3000000000000007,
  "diff_interval": [
   0.75,
   1.8500000000000014
  ],
  "z_tot": 1.3824019045843186,
  "z_stat": 22.531673058547764,
  "mean_full": 6.2,
  "mean_in": 5.4,
  "var_full_a": 9.496751221672142,
  "var_full_b": 10.74227133291587,
  "var_in_a": 10.693289780699224,
  "var_in_b": 11.793245458033251,
  "mean_full_a": 6.247941340572112,
  "mean_in_a": 5.446529735104383,
  "norm_full": 1.010852,
  "norm_in": 0.997676,
  "N_rest": 0.7999999999999998,
  "s2_min": 2.1000000000000005,
  "cov_bound": -0.6500000000000004,
  "cov_bound_poisson_rest": -1.0500000000000003,
  "rho_bound": -0.3539549277932022
 },
 {
  "Q2": "10-20",
  "W": 205,
  "var_full": 16.0,
  "var_in": 16.0,
  "raw_full": "16",
  "raw_in": "16",
  "diff": 0.0,
  "diff_interval": [
   -1.0,
   1.0
  ],
  "z_tot": 0.0,
  "z_stat": 0.0,
  "mean_full": 6.7,
  "mean_in": 6.3,
  "var_full_a": 15.262862150806022,
  "var_full_b": 16.873704911663154,
  "var_in_a": 15.748508724195467,
  "var_in_b": 17.282257361922888,
  "mean_full_a": 6.750509422071842,
  "mean_in_a": 6.3590990539987535,
  "norm_full": 1.006042,
  "norm_in": 1.006764,
  "N_rest": 0.40000000000000036,
  "s2_min": null,
  "cov_bound": -0.0,
  "cov_bound_poisson_rest": -0.20000000000000018
 },
 {
  "Q2": "20-40",
  "W": 72,
  "var_full": 3.7,
  "var_in": 3.6,
  "raw_full": "3.7",
  "raw_in": "3.6",
  "diff": -0.10000000000000009,
  "diff_interval": [
   -0.19999999999999973,
   -4.440892098500626e-16
  ],
  "z_tot": -0.29567971890770994,
  "z_stat": -1.3836407932608221,
  "mean_full": 3.4,
  "mean_in": 3.1,
  "var_full_a": 3.798487662059463,
  "var_full_b": 4.1946393303803315,
  "var_in_a": 3.6836045766122805,
  "var_in_b": 4.035906927733436,
  "mean_full_a": 3.435160373528218,
  "mean_in_a": 3.0967564379791623,
  "norm_full": 0.9852,
  "norm_in": 1.0174,
  "N_rest": 0.2999999999999998,
  "s2_min": null,
  "cov_bound": 0.050000000000000044,
  "cov_bound_poisson_rest": -0.09999999999999987
 },
 {
  "Q2": "20-40",
  "W": 101,
  "var_full": 5.9,
  "var_in": 6.2,
  "raw_full": "5.9",
  "raw_in": "6.2",
  "diff": 0.2999999999999998,
  "diff_interval": [
   0.20000000000000018,
   0.39999999999999947
  ],
  "z_tot": 0.7666217952244526,
  "z_stat": 4.327527811767321,
  "mean_full": 5.1,
  "mean_in": 4.5,
  "var_full_a": 6.078882285513707,
  "var_full_b": 6.891442608989962,
  "var_in_a": 6.269780704793018,
  "var_in_b": 7.003186329206152,
  "mean_full_a": 5.207576984612953,
  "mean_in_a": 4.527649424970678,
  "norm_full": 1.01254,
  "norm_in": 1.016296,
  "N_rest": 0.5999999999999996,
  "s2_min": 0.8999999999999995,
  "cov_bound": -0.1499999999999999,
  "cov_bound_poisson_rest": -0.44999999999999973,
  "rho_bound": -0.2333141313143456
 },
 {
  "Q2": "20-40",
  "W": 147,
  "var_full": 9.3,
  "var_in": 11.0,
  "raw_full": "9.3",
  "raw_in": "11",
  "diff": 1.6999999999999993,
  "diff_interval": [
   1.1499999999999986,
   2.25
  ],
  "z_tot": 1.8377421541287917,
  "z_stat": 22.254931127235995,
  "mean_full": 6.6,
  "mean_in": 5.7,
  "var_full_a": 9.085588367282078,
  "var_full_b": 10.398301346222262,
  "var_in_a": 10.560502032474616,
  "var_in_b": 11.744970554853495,
  "mean_full_a": 6.588992978865477,
  "mean_in_a": 5.7104745610949434,
  "norm_full": 1.012372,
  "norm_in": 1.000672,
  "N_rest": 0.8999999999999995,
  "s2_min": 2.5999999999999988,
  "cov_bound": -0.8499999999999996,
  "cov_bound_poisson_rest": -1.2999999999999994,
  "rho_bound": -0.41316712200642325
 },
 {
  "Q2": "20-40",
  "W": 205,
  "var_full": 15.0,
  "var_in": 16.0,
  "raw_full": "15",
  "raw_in": "16",
  "diff": 1.0,
  "diff_interval": [
   0.0,
   2.0
  ],
  "z_tot": 0.7099093113196552,
  "z_stat": 8.43221577223416,
  "mean_full": 7.3,
  "mean_in": 6.6,
  "var_full_a": 14.705760870846433,
  "var_full_b": 16.455138100221646,
  "var_in_a": 15.930106707665331,
  "var_in_b": 17.561655882189577,
  "mean_full_a": 7.28907146740772,
  "mean_in_a": 6.619386582242746,
  "norm_full": 0.99318,
  "norm_in": 0.99182,
  "N_rest": 0.7000000000000002,
  "s2_min": 1.7000000000000002,
  "cov_bound": -0.5,
  "cov_bound_poisson_rest": -0.8500000000000001,
  "rho_bound": -0.2539860794835586
 },
 {
  "Q2": "40-100",
  "W": 72,
  "var_full": 3.6,
  "var_in": 3.5,
  "raw_full": "3.6",
  "raw_in": "3.5",
  "diff": -0.10000000000000009,
  "diff_interval": [
   -0.19999999999999973,
   -4.440892098500626e-16
  ],
  "z_tot": -0.3066985880720235,
  "z_stat": -1.8105932293293718,
  "mean_full": 3.1,
  "mean_in": 2.8,
  "var_full_a": 3.686041658050117,
  "var_full_b": 4.042747440339227,
  "var_in_a": 3.5480028134442714,
  "var_in_b": 3.8508747608812186,
  "mean_full_a": 3.1525560719337244,
  "mean_in_a": 2.7970719804798696,
  "norm_full": 0.9898,
  "norm_in": 0.9836,
  "N_rest": 0.30000000000000027,
  "s2_min": null,
  "cov_bound": 0.050000000000000044,
  "cov_bound_poisson_rest": -0.10000000000000009
 },
 {
  "Q2": "40-100",
  "W": 101,
  "var_full": 5.7,
  "var_in": 6.0,
  "raw_full": "5.7",
  "raw_in": "6",
  "diff": 0.2999999999999998,
  "diff_interval": [
   -0.25,
   0.8499999999999996
  ],
  "z_tot": 0.7880461390470768,
  "z_stat": 3.8003969942436076,
  "mean_full": 5.1,
  "mean_in": 4.5,
  "var_full_a": 5.734113776616027,
  "var_full_b": 6.578465372114618,
  "var_in_a": 6.135604401323288,
  "var_in_b": 6.867239362674866,
  "mean_full_a": 5.172230247145656,
  "mean_in_a": 4.568698451015893,
  "norm_full": 1.01074,
  "norm_in": 0.9942,
  "N_rest": 0.5999999999999996,
  "s2_min": 0.8999999999999995,
  "cov_bound": -0.1499999999999999,
  "cov_bound_poisson_rest": -0.44999999999999973,
  "rho_bound": -0.2371708245126284
 },
 {
  "Q2": "40-100",
  "W": 147,
  "var_full": 9.2,
  "var_in": 11.0,
  "raw_full": "9.2",
  "raw_in": "11",
  "diff": 1.8000000000000007,
  "diff_interval": [
   1.25,
   2.3500000000000014
  ],
  "z_tot": 1.9498025406562978,
  "z_stat": 18.052286907521076,
  "mean_full": 6.8,
  "mean_in": 5.9,
  "var_full_a": 9.034873390272793,
  "var_full_b": 10.415935079106575,
  "var_in_a": 10.383520911474072,
  "var_in_b": 11.620971547010157,
  "mean_full_a": 6.7904296580661025,
  "mean_in_a": 5.951975441155831,
  "norm_full": 1.008616,
  "norm_in": 1.011774,
  "N_rest": 0.8999999999999995,
  "s2_min": 2.7,
  "cov_bound": -0.9000000000000004,
  "cov_bound_poisson_rest": -1.35,
  "rho_bound": -0.42905816516051665
 },
 {
  "Q2": "40-100",
  "W": 205,
  "var_full": 14.0,
  "var_in": 16.0,
  "raw_full": "14",
  "raw_in": "16",
  "diff": 2.0,
  "diff_interval": [
   1.0,
   3.0
  ],
  "z_tot": 1.4624619516908999,
  "z_stat": 14.578746558675892,
  "mean_full": 7.8,
  "mean_in": 6.8,
  "var_full_a": 13.310535293382614,
  "var_full_b": 15.133295827141438,
  "var_in_a": 15.350568972483373,
  "var_in_b": 17.029449228813903,
  "mean_full_a": 7.800995372657789,
  "mean_in_a": 6.804809975713546,
  "norm_full": 1.0099534,
  "norm_in": 1.001793,
  "N_rest": 1.0,
  "s2_min": 3.0,
  "cov_bound": -1.0,
  "cov_bound_poisson_rest": -1.5,
  "rho_bound": -0.375
 }
]

==> anc/calc_SHORT/item7/verify/v_h1_tables.log <==
Cell  Q2     W   Var_full  Var_in  diff  rounding-interval verdict
      5-10    72     3.6     3.5  -0.10  [-0.20,-0.00]  z_tot=-0.29 z_stat=-0.8
      5-10   101     5.8     6.6  +0.80  [+0.70,+0.90]  z_tot=+2.00 z_stat=+14.8
      5-10   147      10      11  +1.00  [+0.00,+2.00]  z_tot=+1.05 z_stat=+16.2
      5-10   205      16      16  +0.00  [-1.00,+1.00]  z_tot=+0.00 z_stat=+0.0
      10-20   72     3.5     3.4  -0.10  [-0.20,-0.00]  z_tot=-0.32 z_stat=-2.5
      10-20  101     5.5     6.1  +0.60  [+0.50,+0.70]  z_tot=+1.61 z_stat=+11.0
      10-20  147     9.7      11  +1.30  [+0.75,+1.85]  z_tot=+1.38 z_stat=+22.5
      10-20  205      16      16  +0.00  [-1.00,+1.00]  z_tot=+0.00 z_stat=+0.0
      20-40   72     3.7     3.6  -0.10  [-0.20,-0.00]  z_tot=-0.30 z_stat=-1.4
      20-40  101     5.9     6.2  +0.30  [+0.20,+0.40]  z_tot=+0.77 z_stat=+4.3
      20-40  147     9.3      11  +1.70  [+1.15,+2.25]  z_tot=+1.84 z_stat=+22.3
      20-40  205      15      16  +1.00  [+0.00,+2.00]  z_tot=+0.71 z_stat=+8.4
      40-100  72     3.6     3.5  -0.10  [-0.20,-0.00]  z_tot=-0.31 z_stat=-1.8
      40-100 101     5.7       6  +0.30  [-0.25,+0.85]  z_tot=+0.79 z_stat=+3.8
      40-100 147     9.2      11  +1.80  [+1.25,+2.35]  z_tot=+1.95 z_stat=+18.1
      40-100 205      14      16  +2.00  [+1.00,+3.00]  z_tot=+1.46 z_stat=+14.6

as printed: larger 10, equal 2, smaller 4
beyond half-unit rounding: larger 7, smaller 0; larger with the bare 6 read as 6.0: 8
z_tot range: -0.32 2.0  z_stat max: 22.5

Recomputed from P(N): Var_full(a,b) Var_in(a,b), published; normalisation
  5-10    72  full   3.64   4.05 (pub  3.6)  in   3.55   3.89 (pub  3.5)  norm 0.999 0.996   in>full: a False b False
  5-10   101  full   5.92   6.71 (pub  5.8)  in   6.72   7.41 (pub  6.6)  norm 1.020 0.993   in>full: a True b True
  5-10   147  full  10.36  11.57 (pub   10)  in  11.30  12.40 (pub   11)  norm 1.021 1.008   in>full: a True b True
  5-10   205  full  15.76  17.29 (pub   16)  in  15.80  17.25 (pub   16)  norm 1.006 1.002   in>full: a True b False
  10-20   72  full   3.57   3.95 (pub  3.5)  in   3.41   3.74 (pub  3.4)  norm 1.005 1.015   in>full: a False b False
  10-20  101  full   5.60   6.39 (pub  5.5)  in   6.26   6.94 (pub  6.1)  norm 1.017 0.991   in>full: a True b True
  10-20  147  full   9.50  10.74 (pub  9.7)  in  10.69  11.79 (pub   11)  norm 1.011 0.998   in>full: a True b True
  10-20  205  full  15.26  16.87 (pub   16)  in  15.75  17.28 (pub   16)  norm 1.006 1.007   in>full: a True b True
  20-40   72  full   3.80   4.19 (pub  3.7)  in   3.68   4.04 (pub  3.6)  norm 0.985 1.017   in>full: a False b False
  20-40  101  full   6.08   6.89 (pub  5.9)  in   6.27   7.00 (pub  6.2)  norm 1.013 1.016   in>full: a True b True
  20-40  147  full   9.09  10.40 (pub  9.3)  in  10.56  11.74 (pub   11)  norm 1.012 1.001   in>full: a True b True
  20-40  205  full  14.71  16.46 (pub   15)  in  15.93  17.56 (pub   16)  norm 0.993 0.992   in>full: a True b True
  40-100  72  full   3.69   4.04 (pub  3.6)  in   3.55   3.85 (pub  3.5)  norm 0.990 0.984   in>full: a False b False
  40-100 101  full   5.73   6.58 (pub  5.7)  in   6.14   6.87 (pub    6)  norm 1.011 0.994   in>full: a True b True
  40-100 147  full   9.03  10.42 (pub  9.2)  in  10.38  11.62 (pub   11)  norm 1.009 1.012   in>full: a True b True
  40-100 205  full  13.31  15.13 (pub   14)  in  15.35  17.03 (pub   16)  norm 1.010 1.002   in>full: a True b True
restricted variance larger: (a) printed-N 12/16, (b) uniform 11/16
normalisation range 0.984 .. 1.021; |var_a - published| 0.01 .. 0.74
nesting CDF_in >= CDF_full at common edges: worst CDF_full - CDF_in = +0.0002

Required event-to-event variance of the expected restricted count, s2 >= <N_rest> + d
  5-10   101: <N_rest>=0.6 d=+0.8 s2_min=1.40 (sd 28% of <N_in>) Cov<=-0.40 Cov<=-0.70 rho<=-0.35
  5-10   147: <N_rest>=0.7 d=+1.0 s2_min=1.70 (sd 25% of <N_in>) Cov<=-0.50 Cov<=-0.85 rho<=-0.31
  10-20  101: <N_rest>=0.7 d=+0.6 s2_min=1.30 (sd 27% of <N_in>) Cov<=-0.30 Cov<=-0.65 rho<=-0.31
  10-20  147: <N_rest>=0.8 d=+1.3 s2_min=2.10 (sd 27% of <N_in>) Cov<=-0.65 Cov<=-1.05 rho<=-0.35
  20-40  101: <N_rest>=0.6 d=+0.3 s2_min=0.90 (sd 21% of <N_in>) Cov<=-0.15 Cov<=-0.45 rho<=-0.23
  20-40  147: <N_rest>=0.9 d=+1.7 s2_min=2.60 (sd 28% of <N_in>) Cov<=-0.85 Cov<=-1.30 rho<=-0.41
  20-40  205: <N_rest>=0.7 d=+1.0 s2_min=1.70 (sd 20% of <N_in>) Cov<=-0.50 Cov<=-0.85 rho<=-0.25
  40-100 101: <N_rest>=0.6 d=+0.3 s2_min=0.90 (sd 21% of <N_in>) Cov<=-0.15 Cov<=-0.45 rho<=-0.24
  40-100 147: <N_rest>=0.9 d=+1.8 s2_min=2.70 (sd 28% of <N_in>) Cov<=-0.90 Cov<=-1.35 rho<=-0.43
  40-100 205: <N_rest>=1.0 d=+2.0 s2_min=3.00 (sd 25% of <N_in>) Cov<=-1.00 Cov<=-1.50 rho<=-0.38
s2_min at W >= 101 with d > 0: 0.90 .. 3.00


==> anc/calc_SHORT/item7/verify/v_h1_tables.py <==
"""Independent check of item 7(c), table part.  Reads the H1 version of record text
(references/txt/H1_EPJC81_212_VoR.txt, Eur. Phys. J. C 81 (2021) 212) directly; shares no code
with the worker's h1_variance_compare.py.

1. Tables 3, 4 (means) and 5, 6 (variances): full |eta_lab| < 1.6 against restricted 0 < eta* < 4,
   cell by cell, with the printing precision (half a unit in the last printed digit).
2. Tables 9-12 (full) and 25-28 (restricted): P(N) in multiplicity bins, P given per unit N
   (a bin [lo, hi) with integer edges holds the integers lo..hi-1; half-integer edges are exact).
   Recompute the variance (a) with the bin probability at the printed N of the bin,
   (b) with P spread uniformly over the integers of the bin.  Normalisation printed.
3. Lower bound on the event-to-event variance s2 of the expected restricted count needed to
   make Var_in > Var_full when windows move with the event kinematics:
   Var_full - Var_in = Var_rest + 2 Cov(in, rest) = -d, d > 0.
   With conditional Poisson-or-wider counts and Cov given kinematics >= 0,
   Var_rest >= <N_rest> + s_r^2 and Cov >= -s_in s_r, so 2 s_in s_r >= <N_rest> + d + s_r^2,
   whose minimum over s_r gives s_in^2 >= <N_rest> + d.
"""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import re
import json
import numpy as np

TXT = _PKG + "/../references/txt/H1_EPJC81_212_VoR.txt"
L = open(TXT, encoding="utf-8").read().split("\n")
QBINS = ["5-10", "10-20", "20-40", "40-100"]
WS = [72, 101, 147, 205]


def block(start_pat, stop_pat):
    i0 = next(i for i, l in enumerate(L) if re.search(start_pat, l))
    i1 = next(i for i in range(i0 + 1, len(L)) if re.search(stop_pat, L[i]))
    return L[i0:i1]


def moment_table(num, nextnum):
    b = block(rf"^Table {num} ", rf"^Table {nextnum} ")
    vals, raw = [], []
    for l in b:
        m = re.search(r"(?<![\d.])(72|101|147|205)\s+(\d+(?:\.\d+)?)\s+(\d+(?:\.\d+)?)\s+(\d+(?:\.\d+)?)\s", l)
        if m:
            vals.append((int(m.group(1)), float(m.group(2)), float(m.group(3)), float(m.group(4))))
            raw.append(m.group(2))
    assert len(vals) == 16, (num, len(vals))
    out = {}
    for i, (w, v, st, sy) in enumerate(vals):
        out[(QBINS[i // 4], w)] = dict(v=v, stat=st, sys=sy, raw=raw[i])
    return out


mean_full = moment_table(3, 4)
mean_in = moment_table(4, 5)
var_full = moment_table(5, 6)
var_in = moment_table(6, 7)


def halfunit(raw):
    if "." in raw:
        return 0.5 * 10 ** (-len(raw.split(".")[1]))
    return 0.5


print("Cell  Q2     W   Var_full  Var_in  diff  rounding-interval verdict")
larger = equal = smaller = 0
beyond_larger = beyond_smaller = 0
beyond_larger_1sf = 0
rows = []
for q in QBINS:
    for w in WS:
        vf, vi = var_full[(q, w)], var_in[(q, w)]
        d = vi["v"] - vf["v"]
        hf, hi = halfunit(vf["raw"]), halfunit(vi["raw"])
        lo, hi_ = (vi["v"] - hi) - (vf["v"] + hf), (vi["v"] + hi) - (vf["v"] - hf)
        if d > 0:
            larger += 1
        elif d == 0:
            equal += 1
        else:
            smaller += 1
        # strictly beyond rounding: the whole interval of differences excludes zero
        EPS = 1e-9
        if lo > EPS:
            beyond_larger += 1
        if hi_ < -EPS:
            beyond_smaller += 1
        # alternative: a bare one-digit integer ("6") read as 6.0, i.e. +-0.05
        hi1 = 0.05 if ("." not in vi["raw"] and len(vi["raw"]) == 1) else hi
        if (vi["v"] - hi1) - (vf["v"] + hf) > EPS:
            beyond_larger_1sf += 1
        # significance with printed stat and sys (% of value), taken uncorrelated
        sf = vf["v"] * np.hypot(vf["stat"], vf["sys"]) / 100
        si = vi["v"] * np.hypot(vi["stat"], vi["sys"]) / 100
        z_tot = d / np.hypot(sf, si)
        z_stat = d / np.hypot(vf["v"] * vf["stat"] / 100, vi["v"] * vi["stat"] / 100)
        rows.append(dict(Q2=q, W=w, var_full=vf["v"], var_in=vi["v"], raw_full=vf["raw"], raw_in=vi["raw"],
                         diff=d, diff_interval=[lo, hi_], z_tot=z_tot, z_stat=z_stat,
                         mean_full=mean_full[(q, w)]["v"], mean_in=mean_in[(q, w)]["v"]))
        print(f"      {q:6s} {w:3d}  {vf['raw']:>6s}  {vi['raw']:>6s}  {d:+5.2f}  [{lo:+.2f},{hi_:+.2f}]  z_tot={z_tot:+.2f} z_stat={z_stat:+.1f}")
print(f"\nas printed: larger {larger}, equal {equal}, smaller {smaller}")
print(f"beyond half-unit rounding: larger {beyond_larger}, smaller {beyond_smaller}; "
      f"larger with the bare 6 read as 6.0: {beyond_larger_1sf}")
print("z_tot range:", round(min(r["z_tot"] for r in rows), 2), round(max(r["z_tot"] for r in rows), 2),
      " z_stat max:", round(max(r["z_stat"] for r in rows), 1))

# ---------------- P(N) tables ----------------
YB = ["0.0375 < y < 0.075", "0.075 < y < 0.15", "0.15 < y < 0.3", "0.3 < y < 0.6"]


def num(s):
    return float(s.replace("−", "-").replace(" ", ""))


def pn_table(num_, nextnum):
    b = block(rf"^Table {num_} Charged", rf"^Table {nextnum} ")
    tab, cur = {}, None
    for l in b:
        s = l.strip()
        for i, yb in enumerate(YB):
            if s.startswith(yb):
                cur = i
                tab[cur] = []
        m = re.match(r"^\s*(−\s*0\.5|\d+(?:\.\d+)?)\s+(\d+(?:\.\d+)?)\s+(\d+(?:\.\d+)?)\s+([\d.]+(?:e[−-]\d+)?)\s+([\d.]+)\s+([\d.]+)", l)
        if m and cur is not None:
            tab[cur].append(tuple(num(m.group(k)) for k in range(1, 7)))
    return tab


def integers(lo, hi):
    a = int(np.ceil(lo)) if lo != int(lo) else int(lo)
    b = int(np.floor(hi)) if hi != int(hi) else int(hi) - 1
    return list(range(a, b + 1))


def moments_from_pn(rows_):
    out = {}
    tot_a = sum(P * len(integers(lo, hi)) for lo, hi, Nb, P, st, sy in rows_)
    # (a) at printed N
    m1 = sum(P * len(integers(lo, hi)) * Nb for lo, hi, Nb, P, st, sy in rows_) / tot_a
    m2 = sum(P * len(integers(lo, hi)) * Nb**2 for lo, hi, Nb, P, st, sy in rows_) / tot_a
    out["norm"] = tot_a
    out["mean_a"], out["var_a"] = m1, m2 - m1**2
    # (b) uniform over integers
    m1 = sum(P * n for lo, hi, Nb, P, st, sy in rows_ for n in integers(lo, hi)) / tot_a
    m2 = sum(P * n * n for lo, hi, Nb, P, st, sy in rows_ for n in integers(lo, hi)) / tot_a
    out["mean_b"], out["var_b"] = m1, m2 - m1**2
    # CDF at the upper edges of the bins
    cdf, c = {}, 0.0
    for lo, hi, Nb, P, st, sy in rows_:
        c += P * len(integers(lo, hi)) / tot_a
        cdf[integers(lo, hi)[-1]] = c
    out["cdf"] = cdf
    return out


full = {QBINS[i]: pn_table(9 + i, 10 + i) for i in range(4)}
rin = {QBINS[i]: pn_table(25 + i, 26 + i) for i in range(4)}
print("\nRecomputed from P(N): Var_full(a,b) Var_in(a,b), published; normalisation")
cnt_a = cnt_b = 0
norms, dev = [], []
nest_worst = -1.0
for q in QBINS:
    for j, w in enumerate(WS):
        F = moments_from_pn(full[q][j])
        I = moments_from_pn(rin[q][j])
        norms += [F["norm"], I["norm"]]
        dev += [abs(F["var_a"] - var_full[(q, w)]["v"]), abs(I["var_a"] - var_in[(q, w)]["v"])]
        cnt_a += I["var_a"] > F["var_a"]
        cnt_b += I["var_b"] > F["var_b"]
        for n in set(F["cdf"]) & set(I["cdf"]):
            nest_worst = max(nest_worst, F["cdf"][n] - I["cdf"][n])
        for r in rows:
            if r["Q2"] == q and r["W"] == w:
                r.update(var_full_a=F["var_a"], var_full_b=F["var_b"], var_in_a=I["var_a"], var_in_b=I["var_b"],
                         mean_full_a=F["mean_a"], mean_in_a=I["mean_a"], norm_full=F["norm"], norm_in=I["norm"])
        print(f"  {q:6s} {w:3d}  full {F['var_a']:6.2f} {F['var_b']:6.2f} (pub {var_full[(q, w)]['raw']:>4s})"
              f"  in {I['var_a']:6.2f} {I['var_b']:6.2f} (pub {var_in[(q, w)]['raw']:>4s})"
              f"  norm {F['norm']:.3f} {I['norm']:.3f}   in>full: a {I['var_a'] > F['var_a']} b {I['var_b'] > F['var_b']}")
print(f"restricted variance larger: (a) printed-N {cnt_a}/16, (b) uniform {cnt_b}/16")
print(f"normalisation range {min(norms):.3f} .. {max(norms):.3f}; |var_a - published| {min(dev):.2f} .. {max(dev):.2f}")
print(f"nesting CDF_in >= CDF_full at common edges: worst CDF_full - CDF_in = {nest_worst:+.4f}")

print("\nRequired event-to-event variance of the expected restricted count, s2 >= <N_rest> + d")
for r in rows:
    nrest = r["mean_full"] - r["mean_in"]
    d = r["var_in"] - r["var_full"]
    r["N_rest"] = nrest
    r["s2_min"] = nrest + d if d > 0 else None
    # the worker's other bound: Cov <= (Var_full - Var_in)/2 ; and with Var_rest >= <N_rest>
    r["cov_bound"] = -d / 2
    r["cov_bound_poisson_rest"] = -(d + nrest) / 2
    if d > 0:
        rho = r["cov_bound_poisson_rest"] / np.sqrt(r["var_in"] * nrest)
        r["rho_bound"] = rho
        print(f"  {r['Q2']:6s} {r['W']:3d}: <N_rest>={nrest:.1f} d={d:+.1f} s2_min={nrest + d:.2f} "
              f"(sd {np.sqrt(nrest + d) / r['mean_in'] * 100:.0f}% of <N_in>) Cov<={-d/2:.2f} "
              f"Cov<={-(d + nrest)/2:.2f} rho<={rho:.2f}")
s2 = [r["s2_min"] for r in rows if r["s2_min"] is not None and r["W"] >= 101]
print(f"s2_min at W >= 101 with d > 0: {min(s2):.2f} .. {max(s2):.2f}")
json.dump(rows, open("v_h1_tables.json", "w"), indent=1, default=float)


==> anc/calc_SHORT/item7/verify/v_hepdata_cmp.log <==
compared 64 rows (W, value, stat%, sys%): mismatches 0


==> anc/calc_SHORT/item7/verify/v_hepdata_cmp.py <==
"""Compare my parse of the H1 VoR Tables 3-6 (v_h1_tables.json) with the HEPData v1 CSVs that the
worker downloaded (../hepdata/Table_{3,4,5,6}.csv): value, stat % and total sys %."""
import os as _os
_PKG = _os.path.normpath(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)), '../../..'))  # the folder anc/ of the package
import csv, json
rows = {(r["Q2"], r["W"]): r for r in json.load(open("v_h1_tables.json"))}
qmap = {5: "5-10", 10: "10-20", 20: "20-40", 40: "40-100"}
import re
txt = open(_PKG + "/../references/txt/H1_EPJC81_212_VoR.txt", encoding="utf-8").read().split("\n")
L = txt
def block(a, b):
    i0 = next(i for i, l in enumerate(L) if re.search(a, l)); i1 = next(i for i in range(i0+1, len(L)) if re.search(b, L[i])); return L[i0:i1]
def mt(n, m):
    out = []
    for l in block(rf"^Table {n} ", rf"^Table {m} "):
        g = re.search(r"(?<![\d.])(72|101|147|205)\s+(\d+(?:\.\d+)?)\s+(\d+(?:\.\d+)?)\s+(\d+(?:\.\d+)?)\s", l)
        if g: out.append(tuple(float(g.group(k)) for k in (1, 2, 3, 4)))
    return out
bad = 0; n = 0
for t in (3, 4, 5, 6):
    vor = mt(t, t + 1)
    hd = [r for r in csv.reader(l for l in open(f"../hepdata/Table_{t}.csv") if not l.startswith("#"))][1:]
    hd = [r for r in hd if r and re.match(r"^\d", r[0])]
    for a, b in zip(vor, hd):
        n += 1
        hv = (float(b[0]), float(b[4]), float(b[5].rstrip("%")), float(b[7].rstrip("%")))
        if any(abs(x - y) > 1e-9 for x, y in zip(a, hv)):
            bad += 1; print("MISMATCH", t, a, hv)
print(f"compared {n} rows (W, value, stat%, sys%): mismatches {bad}")


==> anc/calc_SHORT/item7/verify/v_window_eq.log <==
k=1 y0=0.0: max|residual| with a(tau) = 1.32e-11;  with constant a = Delta: 0.000
k=1 y0=1.0: max|residual| with a(tau) = 4.20e-11;  with constant a = Delta: 0.185
k=1 y0=4.0: max|residual| with a(tau) = 1.28e-09;  with constant a = Delta: 1.307
k=3 y0=0.0: max|residual| with a(tau) = 1.31e-10;  with constant a = Delta: 0.000
k=3 y0=1.0: max|residual| with a(tau) = 4.15e-10;  with constant a = Delta: 0.524
k=3 y0=4.0: max|residual| with a(tau) = 1.05e-08;  with constant a = Delta: 3.239

rate a(tau) at y0 = 4, Delta = 0.4: {0.0: 1.9812, 1.0: 0.8602, 3.0: 0.5266, 10.0: 0.4059, 30.0: 0.4}
a(0) = Delta e^{Delta y0} = 1.981212969758046
k=1: NB mean at tau=1, y0=4: 2.4360; lambda = 2.4360
k=3: NB mean at tau=1, y0=4: 7.3081; lambda = 7.3081
KL identity check: 6.426338995705126 6.426338995705125


==> anc/calc_SHORT/item7/verify/v_window_eq.py <==
"""Independent check of item 7(b): the count in a window [y0, y0 + tau] of the 1+0 cascade from k
dipoles is negative binomial of shape k with q(tau) = 1/(1 + e^{Delta y0}(e^{Delta tau} - 1)),
p_n = Gamma(k+n)/(n! Gamma(k)) q^k (1-q)^n.  Does it satisfy the Caputa-Kutak / Kutak-Lokos
equation  d_tau p_n = a [(n+k-1) p_{n-1} - (n+k) p_n]  (CK (A7), KL (9) with 2h = k)?

Algebra: d_tau p_n = p_n [k q'/q - n q'/(1-q)] and a[(n+k-1)p_{n-1} - (n+k)p_n]
= a p_n [n q/(1-q) - k], so the equation holds iff q' = -a q, i.e. a(tau) = -d ln q / d tau.
This program checks that numerically (finite differences) and prints a(tau).
Written without reference to the worker's window_equation_check.py.
"""
import numpy as np
from scipy.special import gammaln


def q_of(tau, y0, D):
    return 1.0 / (1.0 + np.exp(D * y0) * np.expm1(D * tau))


def pn(n, k, q):
    return np.exp(gammaln(k + n) - gammaln(n + 1) - gammaln(k) + k * np.log(q) + n * np.log1p(-q))


def rate(tau, y0, D):
    return D * np.exp(D * (y0 + tau)) / (1.0 + np.exp(D * y0) * np.expm1(D * tau))


def residual(k, y0, D, a_fun, taus, nmax=60, h=1e-5):
    n = np.arange(0, nmax + 1)
    worst = 0.0
    for t in taus:
        dp = (pn(n, k, q_of(t + h, y0, D)) - pn(n, k, q_of(t - h, y0, D))) / (2 * h)
        p = pn(n, k, q_of(t, y0, D))
        pm1 = np.concatenate([[0.0], p[:-1]])
        rhs = a_fun(t) * ((n + k - 1) * pm1 - (n + k) * p)
        worst = max(worst, np.max(np.abs(dp - rhs)))
    return worst


D = 0.4
taus = np.linspace(0.05, 3.0, 30)
for k in [1, 3]:
    for y0 in [0.0, 1.0, 4.0]:
        r_var = residual(k, y0, D, lambda t: rate(t, y0, D), taus)
        r_const = residual(k, y0, D, lambda t: D, taus)
        print(f"k={k} y0={y0}: max|residual| with a(tau) = {r_var:.2e};  with constant a = Delta: {r_const:.3f}")
print("\nrate a(tau) at y0 = 4, Delta = 0.4:", {t: round(float(rate(t, 4.0, D)), 4) for t in [0.0, 1.0, 3.0, 10.0, 30.0]})
print("a(0) = Delta e^{Delta y0} =", D * np.exp(D * 4.0))
# mean check: k(1-q)/q = k e^{Delta y0}(e^{Delta tau}-1) = lambda
for k in [1, 3]:
    q = q_of(1.0, 4.0, D)
    print(f"k={k}: NB mean at tau=1, y0=4: {k*(1-q)/q:.4f}; lambda = {k*(np.exp(2.0)-np.exp(1.6)):.4f}")
# KL identity: 2h(C e^{alpha y} - 1) = k(e^{alpha (y + y_C)} - 1), y_C = ln C / alpha
C, al, y = 3.13, 0.32, 2.7
print("KL identity check:", 1.0 * (C * np.exp(al * y) - 1), np.exp(al * (y + np.log(C) / al)) - 1)


==> anc/calc_SHORT/item7/window_equation_check.log <==
k=1 y0=0.0: max |dP/dtau - RHS| with a(tau): 8.84e-12;  with constant Delta: 8.84e-12;  a(0)=0.4000, a(1)=0.4000, a(3)=0.4000
k=1 y0=4.0: max |dP/dtau - RHS| with a(tau): 1.92e-10;  with constant Delta: 5.94e-01;  a(0)=1.9812, a(1)=0.8602, a(3)=0.5266
k=3 y0=0.0: max |dP/dtau - RHS| with a(tau): 7.33e-11;  with constant Delta: 7.33e-11;  a(0)=0.4000, a(1)=0.4000, a(3)=0.4000
k=3 y0=4.0: max |dP/dtau - RHS| with a(tau): 5.06e-10;  with constant Delta: 6.70e-01;  a(0)=1.9812, a(1)=0.8602, a(3)=0.5266
y0=0.0: best alpha=0.4000, C=1.0000, rms residual in ln(1/p) = 3.06e-16; window law at tau->0 has p=1, fitted form gives p=1/C=1.0000
y0=1.0: best alpha=0.4891, C=1.0535, rms residual in ln(1/p) = 1.32e-02; window law at tau->0 has p=1, fitted form gives p=1/C=0.9492
y0=4.0: best alpha=0.7406, C=1.5357, rms residual in ln(1/p) = 7.96e-02; window law at tau->0 has p=1, fitted form gives p=1/C=0.6512


==> anc/calc_SHORT/item7/window_equation_check.py <==
#!/usr/bin/env python3
"""Item 7(b), supporting identity.  The count in a window [y0, y0+tau] of the 1+0 cascade from k
dipoles is negative binomial of shape k with p(tau) = 1/(1 + e^{Delta y0}(e^{Delta tau} - 1))
(the marginal of Eq. (nm) of XS6).  As a function of the width tau it satisfies the Caputa-Kutak /
Kutak-Lokos equation
    d_tau P_n = -a(tau)(n+k) P_n + a(tau)(n-1+k) P_{n-1}
only with the width-dependent rate a(tau) = -d ln p / d tau = Delta e^{Delta(y0+tau)} / (1 + e^{Delta y0}(e^{Delta tau}-1)),
which is the constant Delta only at y0 = 0.  Kutak-Lokos Eq. (10), p = e^{-alpha y}/C with constant
alpha and C, has p -> 1/C at zero width, while the window law has p -> 1; the two coincide for all
widths only at y0 = 0 and C = 1.
Checked: (1) the NB with this p satisfies the equation with a(tau) (central differences);
(2) with a constant rate Delta the residual is non-zero for y0 > 0;
(3) the best constant-(alpha, C) Kutak-Lokos form fitted to the window law's ln(1/p) over
    tau in [0.2, 3] leaves a residual that vanishes only at y0 = 0.
"""
import math
import numpy as np
from scipy import special

D = 0.4


def logP(n, k, p):
    return special.gammaln(n + k) - special.gammaln(k) - special.gammaln(n + 1) + k * math.log(p) + n * math.log(1 - p)


def p_of(tau, y0):
    return 1.0 / (1.0 + math.exp(D * y0) * (math.exp(D * tau) - 1.0))


def rate(tau, y0):
    return D * math.exp(D * (y0 + tau)) / (1.0 + math.exp(D * y0) * (math.exp(D * tau) - 1.0))


for k in (1, 3):
    for y0 in (0.0, 4.0):
        worst_a = worst_c = 0.0
        for tau in (0.3, 1.0, 2.0):
            h = 1e-5
            for n in range(0, 12):
                P = lambda t, m: math.exp(logP(m, k, p_of(t, y0))) if m >= 0 else 0.0
                dP = (P(tau + h, n) - P(tau - h, n)) / (2 * h)
                a = rate(tau, y0)
                rhs_a = -a * (n + k) * P(tau, n) + a * (n - 1 + k) * P(tau, n - 1)
                rhs_c = -D * (n + k) * P(tau, n) + D * (n - 1 + k) * P(tau, n - 1)
                worst_a = max(worst_a, abs(dP - rhs_a)); worst_c = max(worst_c, abs(dP - rhs_c))
        print(f'k={k} y0={y0}: max |dP/dtau - RHS| with a(tau): {worst_a:.2e};  with constant Delta: {worst_c:.2e};'
              f'  a(0)={rate(0, y0):.4f}, a(1)={rate(1, y0):.4f}, a(3)={rate(3, y0):.4f}')

# (3) best constant-(alpha, C) form: ln(1/p) = alpha*tau + ln C, least squares over tau in [0.2, 3]
taus = np.linspace(0.2, 3.0, 57)
for y0 in (0.0, 1.0, 4.0):
    L = np.array([-math.log(p_of(t, y0)) for t in taus])
    A = np.vstack([taus, np.ones_like(taus)]).T
    (al, lc), res, *_ = np.linalg.lstsq(A, L, rcond=None)
    rms = math.sqrt(np.mean((A @ np.array([al, lc]) - L) ** 2))
    print(f'y0={y0}: best alpha={al:.4f}, C={math.exp(lc):.4f}, rms residual in ln(1/p) = {rms:.2e}; '
          f'window law at tau->0 has p=1, fitted form gives p=1/C={math.exp(-lc):.4f}')


==> anc/scratch_check/bench_moments.py <==
#!/usr/bin/env python3
"""Power of simple moment tests of the negative multinomial (NM) law against the Table 1 laws of
XS6, at the same configuration (Gamma source of shape 3, three window means 2) and the same sample
sizes and repetition counts (2000 at 1e5, 400 at 1e6).  No import from the deposit: the laws are
re-implemented from the docstring of mc_alternatives.py.

NM identities used (valid for any shape k and any means):
  second order  R_jl = C_jl/(m_j m_l) and R_jj = (V_j - m_j)/m_j^2 all equal 1/k
  third order   kappa_123 = 2 C_12 C_23 / m_2   (joint cumulant of the three counts)

Statistics (each studentized with a batch-means standard error, B batches):
  SA  mean_j R_jj - mean_{j<l} R_jl            (within-window excess over the cross-window level)
  SB  (R_12 + R_23)/2 - R_13                   (adjacent against non-adjacent covariance)
  SC  [kappa_123 - 2 C_12 C_23/m_2]/(m1 m2 m3) (third-order factorization)
  OMNI  reject if any of |zA|,|zB|,|zC| exceeds the Bonferroni critical value (overall size <= 5%)
Also the linearity of the regression (quadratic term of E[n1+n3 | n2]) and the difference of the two
intercept-to-slope ratios, two further tests of the window law.
"""
import numpy as np, os, sys, json
from scipy import stats

B = 100
TCRIT1 = stats.t.ppf(1 - 0.025, B - 1)
TCRIT3 = stats.t.ppf(1 - 0.025/3, B - 1)


def draw(law, par, n, rng, k=3.0, mean=2.0):
    w = rng.gamma(k, 1.0/k, size=n)
    if law == 'null':
        return [rng.poisson(mean*w) for _ in range(3)]
    if law == 'clan':          # given W, NB of shape par and mean 2W in each window
        return [rng.poisson(rng.gamma(par, 2.0*w/par)) for _ in range(3)]
    if law == 'pairs':         # pairs across the two inner edges, rate 2fW each; singles reduced
        x12 = rng.poisson(2*par*w); x23 = rng.poisson(2*par*w)
        return [rng.poisson(2*(1-par)*w) + x12, rng.poisson(2*(1-2*par)*w) + x12 + x23,
                rng.poisson(2*(1-par)*w) + x23]
    if law == 'background':    # a fraction b of each mean does not follow the source
        return [rng.poisson(2*(1-par)*w) + rng.poisson(2*par, size=n) for _ in range(3)]
    raise ValueError(law)


def statvec(n1, n2, n3):
    x = np.stack([n1, n2, n3]).astype(float)
    m = x.mean(1); d = x - m[:, None]
    C = d @ d.T / (x.shape[1] - 1)
    R = C / np.outer(m, m)
    Rd = (np.diag(C) - m) / m**2
    SA = Rd.mean() - (R[0, 1] + R[0, 2] + R[1, 2]) / 3
    SB = 0.5*(R[0, 1] + R[1, 2]) - R[0, 2]
    k123 = (d[0]*d[1]*d[2]).mean()
    SC = (k123 - 2*C[0, 1]*C[1, 2]/m[1]) / (m[0]*m[1]*m[2])
    # linearity: quadratic coefficient of E[n1+n3 | n2] fitted by least squares on the events
    y = x[0] + x[2]; z = d[1]
    A = np.stack([np.ones_like(z), z, z*z - (z*z).mean()], 1)
    coef = np.linalg.lstsq(A, y - y.mean(), rcond=None)[0]
    SL = coef[2]
    # two intercept-to-slope ratios
    s1 = C[0, 1]/C[1, 1]; a1 = m[0] - s1*m[1]
    s3 = C[2, 1]/C[1, 1]; a3 = m[2] - s3*m[1]
    SK = a1/s1 - a3/s3
    return np.array([SA, SB, SC, SL, SK])


def test(sample):
    n = sample[0].size; nb = n // B
    full = statvec(*sample)
    bat = np.array([statvec(*(c[i*nb:(i+1)*nb] for c in sample)) for i in range(B)])
    se = bat.std(0, ddof=1) / np.sqrt(B)
    z = full / se
    rej1 = np.abs(z) > TCRIT1
    omni = np.any(np.abs(z[:3]) > TCRIT3)
    return full, z, rej1, omni


LAWS = [('null', 0.0), ('clan', 5.0), ('clan', 30.0), ('pairs', 0.01), ('pairs', 0.05),
        ('background', 0.02), ('background', 0.05), ('background', 0.10)]
SIZES = ((10**5, 2000), (10**6, 400))


def block(task):
    li, n, b, m = task
    law, par = LAWS[li]
    rng = np.random.default_rng([777, li, n, b])
    out = []
    for _ in range(m):
        full, z, rej1, omni = test(draw(law, par, n, rng))
        out.append((full.tolist(), z.tolist(), rej1.tolist(), bool(omni)))
    return out


if __name__ == '__main__':
    import multiprocessing as mp
    tasks = []
    for li in range(len(LAWS)):
        for n, reps in SIZES:
            m = 50 if n == 10**5 else 10
            tasks += [(li, n, b, m) for b in range(reps // m)]
    with mp.Pool(int(os.environ.get('NPROC', '12'))) as pool:
        res = pool.map(block, tasks, chunksize=1)
    agg = {}
    for (li, n, b, m), r in zip(tasks, res):
        agg.setdefault((li, n), []).extend(r)
    names = ['SA within', 'SB adjacent', 'SC third', 'SL linearity', 'SK k1-k3']
    summary = {}
    for (li, n), r in sorted(agg.items()):
        law, par = LAWS[li]
        full = np.array([x[0] for x in r]); z = np.array([x[1] for x in r])
        rej = np.array([x[2] for x in r]); omni = np.array([x[3] for x in r])
        line = f"{law:10s} {par:5g} N={n:8d} reps={len(r):5d} | "
        line += ' '.join(f"{nm.split()[0]} {100*rej[:, i].mean():5.1f}%" for i, nm in enumerate(names))
        line += f" | OMNI(A,B,C) {100*omni.mean():5.1f}%"
        line += " | mean stat " + ' '.join(f"{v:+.5f}" for v in full.mean(0))
        print(line, flush=True)
        summary[f"{law}|{par:g}|{n}"] = dict(reps=len(r), rej={nm: float(rej[:, i].mean()) for i, nm in enumerate(names)},
                                           omni=float(omni.mean()), mean_stat=full.mean(0).tolist(),
                                           mean_z=z.mean(0).tolist())
    json.dump(summary, open('bench_moments_results.json', 'w'), indent=1)


==> anc/scratch_check/cascade_hadronize.py <==
#!/usr/bin/env python3
"""Controlled study: the 1+0 cascade simulated event by event as a branching history (each dipole
splits at rate Delta; waiting times exponential with rate Delta*N), then hadronized in several ways,
then counted in the three unit windows [4,5], [5,6], [6,7] of Sec. 8 of XS6.  The null (Eq. (1),
negative multinomial of shape k) is true for the births by the cascade itself; any rejection is caused
by the hadronization step.

Variants (sigma is the rapidity spread of a hadron about its parent's birth rapidity):
  V0  one hadron at the birth rapidity                      (the paper's observation model)
  V1  one hadron, smeared by N(0, 0.5)                       (independent single-hadron smearing)
  V1b as V1 from k = 2 initial dipoles
  V1c as V1 with each hadron kept with probability 0.6       (smearing plus thinning)
  V2  two hadrons per birth, each smeared by N(0, 0.5)       (pairs, most of them across edges)
  V3  1 + Poisson(0.5) hadrons per birth, each N(0, 0.5)     (mixed cluster sizes)
  V4  two hadrons per birth, each smeared by N(0, 0.1)       (pairs mostly inside one window)
Tests: the moment statistics of bench_moments.py (SA, SB, SC; OMNI = Bonferroni of the three),
batch-means studentized, B = 100.  Also the six second-order ratios R, whose common value is 1/k.
"""
import numpy as np, sys, os, json, time
from numba import njit
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from bench_moments import test

DELTA, YMAX = 0.4, 9.5
EDGES = np.array([4.0, 5.0, 6.0, 7.0])


@njit(cache=True)
def run(nev, k, mode, sigma, eps, seed):
    np.random.seed(seed)
    out = np.zeros((3, nev), dtype=np.int64)
    for e in range(nev):
        y = 0.0; N = k
        while True:
            y += np.random.exponential(1.0 / (DELTA * N))
            if y > YMAX:
                break
            N += 1
            if mode == 0:
                nh = 1
            elif mode == 1:
                nh = 1
            elif mode == 2:
                nh = 2
            else:
                nh = 1 + np.random.poisson(0.5)
            for h in range(nh):
                if eps < 1.0 and np.random.random() > eps:
                    continue
                yh = y if mode == 0 else y + sigma * np.random.standard_normal()
                if yh >= 4.0 and yh < 7.0:
                    out[int(yh - 4.0), e] += 1
    return out


VARIANTS = [('V0', 1, 0, 0.0, 1.0), ('V1', 1, 1, 0.5, 1.0), ('V1b', 2, 1, 0.5, 1.0),
            ('V1c', 1, 1, 0.5, 0.6), ('V2', 1, 2, 0.5, 1.0), ('V3', 1, 3, 0.5, 1.0),
            ('V4', 1, 2, 0.1, 1.0)]


def job(args):
    name, k, mode, sigma, eps, nsamp, nev = args
    res = []
    for s in range(nsamp):
        c = run(nev, k, mode, sigma, eps, 1000 * (VARIANTS.index(next(v for v in VARIANTS if v[0] == name)) + 1) + s)
        full, z, rej1, omni = test([c[0], c[1], c[2]])
        x = c.astype(float); m = x.mean(1); d = x - m[:, None]; C = d @ d.T / (nev - 1)
        R = [C[0, 1]/(m[0]*m[1]), C[0, 2]/(m[0]*m[2]), C[1, 2]/(m[1]*m[2])] + \
            [(C[j, j] - m[j])/m[j]**2 for j in range(3)]
        res.append(dict(z=z[:3].tolist(), stat=full[:3].tolist(), omni=bool(omni), m=m.tolist(), R=R))
    return name, k, mode, sigma, eps, res


if __name__ == '__main__':
    import multiprocessing as mp
    nsamp, nev = int(sys.argv[1]), int(sys.argv[2])
    run(10, 1, 0, 0.0, 1.0, 1)      # compile once, cached for the workers
    t0 = time.time()
    with mp.Pool(len(VARIANTS)) as pool:
        out = pool.map(job, [(v[0], v[1], v[2], v[3], v[4], nsamp, nev) for v in VARIANTS])
    summary = {}
    for name, k, mode, sigma, eps, res in out:
        z = np.array([r['z'] for r in res]); st = np.array([r['stat'] for r in res])
        om = np.mean([r['omni'] for r in res]); m = np.mean([r['m'] for r in res], 0)
        R = np.mean([r['R'] for r in res], 0); Rse = np.std([r['R'] for r in res], 0, ddof=1)/np.sqrt(len(res))
        print(f"{name:4s} k={k} sigma={sigma} eps={eps}: means {m[0]:.4f} {m[1]:.4f} {m[2]:.4f} | "
              f"OMNI rejects {100*om:5.1f}% of {len(res)} | mean z (SA,SB,SC) {z.mean(0)[0]:+.2f} {z.mean(0)[1]:+.2f} {z.mean(0)[2]:+.2f} | "
              f"mean stat {st.mean(0)[0]:+.5f} {st.mean(0)[1]:+.5f} {st.mean(0)[2]:+.5f} | "
              f"R12 R13 R23 R11 R22 R33 = " + ' '.join(f"{r:.4f}" for r in R) + f" (se {Rse.max():.4f})", flush=True)
        summary[name] = dict(k=k, sigma=sigma, eps=eps, means=m.tolist(), omni=om, mean_z=z.mean(0).tolist(),
                             mean_stat=st.mean(0).tolist(), R=R.tolist(), R_se=Rse.tolist(), nsamp=len(res), nev=nev)
    json.dump(summary, open(f'cascade_hadronize_{nsamp}x{nev}.json', 'w'), indent=1)
    print(f"wall {time.time()-t0:.0f} s")


==> anc/scratch_check/cascade_hadronize_40x1000000.json <==
{
 "V0": {
  "k": 1,
  "sigma": 0.0,
  "eps": 1.0,
  "means": [
   2.4356812499999996,
   3.633512650000001,
   5.420708675000001
  ],
  "omni": 0.075,
  "mean_z": [
   -0.17355801349268582,
   0.06708687146004971,
   -0.1552870089520678
  ],
  "mean_stat": [
   -7.479823226531069e-05,
   4.556542358339355e-05,
   -0.0010209721271049834
  ],
  "R": [
   0.9999637938724584,
   1.0000408346702045,
   1.000209006315118,
   0.9997644261638428,
   1.0000588066854417,
   1.0001660073117007
  ],
  "R_se": [
   0.0004464374807221771,
   0.0003963171773266807,
   0.00042812184771777375,
   0.00040653308331093334,
   0.000489138360489466,
   0.00041660612998211587
  ],
  "nsamp": 40,
  "nev": 1000000
 },
 "V1": {
  "k": 1,
  "sigma": 0.5,
  "eps": 1.0,
  "means": [
   2.4855764999999996,
   3.7074906249999997,
   5.5316366499999985
  ],
  "omni": 0.025,
  "mean_z": [
   -0.16650675622607852,
   0.06195107667455744,
   -0.05798107553527142
  ],
  "mean_stat": [
   -7.096022352595655e-05,
   3.886669718760061e-05,
   -0.0002576130989204344
  ],
  "R": [
   0.9995683473474563,
   0.9993860771077699,
   0.9992815402624584,
   0.999327326182127,
   0.999327498478686,
   0.9993682593862936
  ],
  "R_se": [
   0.00035742240341735034,
   0.0003232629414381922,
   0.0003127262266640641,
   0.0004039300704186854,
   0.0003753183918171253,
   0.00031619563290745384
  ],
  "nsamp": 40,
  "nev": 1000000
 },
 "V1b": {
  "k": 2,
  "sigma": 0.5,
  "eps": 1.0,
  "means": [
   4.9700914,
   7.4146282249999995,
   11.061210524999998
  ],
  "omni": 0.025,
  "mean_z": [
   -0.1374436340597903,
   0.08102523635223306,
   -0.09965111009858858
  ],
  "mean_stat": [
   -2.5698282203691358e-05,
   2.8049493458433273e-05,
   -0.00018830648319907242
  ],
  "R": [
   0.5000029737485355,
   0.49992747505403995,
   0.4999080753464617,
   0.4999990101544804,
   0.49985279598831245,
   0.49990962315963355
  ],
  "R_se": [
   0.00017228674302752228,
   0.00016653572008120998,
   0.0001552940059421658,
   0.00021527090853557614,
   0.0001903440236232089,
   0.00015242671737587606
  ],
  "nsamp": 40,
  "nev": 1000000
 },
 "V1c": {
  "k": 1,
  "sigma": 0.5,
  "eps": 0.6,
  "means": [
   1.4914817999999999,
   2.2251706749999998,
   3.319284075
  ],
  "omni": 0.05,
  "mean_z": [
   0.19180772371333238,
   0.12755933873804284,
   -0.16421569803534747
  ],
  "mean_stat": [
   0.00013348026300059047,
   0.0001622017555557853,
   -0.0012993535608506403
  ],
  "R": [
   0.9990523608636881,
   0.9990719722282193,
   0.9994159871038619,
   0.999063884220704,
   0.99929639543766,
   0.9995804813264071
  ],
  "R_se": [
   0.00041038160374915194,
   0.0004114312771348162,
   0.00038509649549467494,
   0.000498028121894193,
   0.0004288413978355209,
   0.000378489306942275
  ],
  "nsamp": 40,
  "nev": 1000000
 },
 "V2": {
  "k": 1,
  "sigma": 0.5,
  "eps": 1.0,
  "means": [
   4.971388325,
   7.415271700000001,
   11.063000125000006
  ],
  "omni": 1.0,
  "mean_z": [
   167.5026311840059,
   37.14601964922544,
   -7.695132285736409
  ],
  "mean_stat": [
   0.0460600289760652,
   0.02840723169088994,
   -0.06099213030895081
  ],
  "R": [
   1.038333539144932,
   1.0037285693476055,
   1.0259380629320587,
   1.096778922589705,
   1.065308269603515,
   1.0440930661595709
  ],
  "R_se": [
   0.0003744265171221885,
   0.00038923103460909584,
   0.00037669204082026305,
   0.0004255758867848627,
   0.0003875800479030319,
   0.00040260691866469397
  ],
  "nsamp": 40,
  "nev": 1000000
 },
 "V3": {
  "k": 1,
  "sigma": 0.5,
  "eps": 1.0,
  "means": [
   3.728110975,
   5.561637124999999,
   8.297307575000001
  ],
  "omni": 1.0,
  "mean_z": [
   146.11574797269662,
   35.30164504726404,
   -8.144472368907794
  ],
  "mean_stat": [
   0.05128756377553749,
   0.031539480489397045,
   -0.06668153044736053
  ],
  "R": [
   1.0419156590396264,
   1.0034801567720373,
   1.0281236154832416,
   1.1072058381739318,
   1.071984674635752,
   1.0481916098118342
  ],
  "R_se": [
   0.00039956616095107253,
   0.000371669248403747,
   0.000369437362498494,
   0.00044328210544949346,
   0.00043222323556280356,
   0.00039585690397833916
  ],
  "nsamp": 40,
  "nev": 1000000
 },
 "V4": {
  "k": 1,
  "sigma": 0.1,
  "eps": 1.0,
  "means": [
   4.874840975,
   7.2734829749999985,
   10.850674524999999
  ],
  "omni": 1.0,
  "mean_z": [
   298.426597851455,
   7.8000188703173565,
   -1.8025032045534122
  ],
  "mean_stat": [
   0.12307144782812185,
   0.007700438614773486,
   -0.014540525149096848
  ],
  "R": [
   1.0091773527171848,
   0.9997578064302,
   1.0057391373727622,
   1.1815017509564183,
   1.1212367971764283,
   1.0811500918716666
  ],
  "R_se": [
   0.00034756972527015946,
   0.0003369952341839498,
   0.0003223813731825173,
   0.00044856548259143784,
   0.0003376958177880144,
   0.0003626209056643233
  ],
  "nsamp": 40,
  "nev": 1000000
 }
}

==> anc/scratch_check/cascade_hadronize_full.log <==
V0   k=1 sigma=0.0 eps=1.0: means 2.4357 3.6335 5.4207 | OMNI rejects   7.5% of 40 | mean z (SA,SB,SC) -0.17 +0.07 -0.16 | mean stat -0.00007 +0.00005 -0.00102 | R12 R13 R23 R11 R22 R33 = 1.0000 1.0000 1.0002 0.9998 1.0001 1.0002 (se 0.0005)
V1   k=1 sigma=0.5 eps=1.0: means 2.4856 3.7075 5.5316 | OMNI rejects   2.5% of 40 | mean z (SA,SB,SC) -0.17 +0.06 -0.06 | mean stat -0.00007 +0.00004 -0.00026 | R12 R13 R23 R11 R22 R33 = 0.9996 0.9994 0.9993 0.9993 0.9993 0.9994 (se 0.0004)
V1b  k=2 sigma=0.5 eps=1.0: means 4.9701 7.4146 11.0612 | OMNI rejects   2.5% of 40 | mean z (SA,SB,SC) -0.14 +0.08 -0.10 | mean stat -0.00003 +0.00003 -0.00019 | R12 R13 R23 R11 R22 R33 = 0.5000 0.4999 0.4999 0.5000 0.4999 0.4999 (se 0.0002)
V1c  k=1 sigma=0.5 eps=0.6: means 1.4915 2.2252 3.3193 | OMNI rejects   5.0% of 40 | mean z (SA,SB,SC) +0.19 +0.13 -0.16 | mean stat +0.00013 +0.00016 -0.00130 | R12 R13 R23 R11 R22 R33 = 0.9991 0.9991 0.9994 0.9991 0.9993 0.9996 (se 0.0005)
V2   k=1 sigma=0.5 eps=1.0: means 4.9714 7.4153 11.0630 | OMNI rejects 100.0% of 40 | mean z (SA,SB,SC) +167.50 +37.15 -7.70 | mean stat +0.04606 +0.02841 -0.06099 | R12 R13 R23 R11 R22 R33 = 1.0383 1.0037 1.0259 1.0968 1.0653 1.0441 (se 0.0004)
V3   k=1 sigma=0.5 eps=1.0: means 3.7281 5.5616 8.2973 | OMNI rejects 100.0% of 40 | mean z (SA,SB,SC) +146.12 +35.30 -8.14 | mean stat +0.05129 +0.03154 -0.06668 | R12 R13 R23 R11 R22 R33 = 1.0419 1.0035 1.0281 1.1072 1.0720 1.0482 (se 0.0004)
V4   k=1 sigma=0.1 eps=1.0: means 4.8748 7.2735 10.8507 | OMNI rejects 100.0% of 40 | mean z (SA,SB,SC) +298.43 +7.80 -1.80 | mean stat +0.12307 +0.00770 -0.01454 | R12 R13 R23 R11 R22 R33 = 1.0092 0.9998 1.0057 1.1815 1.1212 1.0812 (se 0.0004)
wall 134 s
exit 0

